An Accuracy-Information Tradeoff for Loss-Difference Conditional Mutual Information

Loss-difference conditional mutual information (ld-CMI) uses the smallest of the standard observations in the supersample hierarchy of generalization bounds: it measures what a learner's loss differences reveal about which candidate of each pair it was trained on. Accuracy is known to force information into the model; data processing does not carry such lower bounds to losses. We show, by bounding three moments of the loss differences, that accuracy also forces ld-CMI. For linear predictors with a smooth convex loss of nonzero slope at zero, such as the logistic loss, plus a regularizer whose curvature and growth are both of power $r\ge2$, on product distributions over a scaled sign cube in dimension at least linear in $n$, every proper learner with expected excess risk at most $\varepsilon$ on these distributions at the optimal sample size $n\asymp\varepsilon^{-2+2/r}$ has worst-case ld-CMI of order $n$ bits, and $\Theta(n/(1+(\tau/\varepsilon)^2))$ bits under Gaussian noise of standard deviation $\tau$ on the loss differences. The same holds without a regularizer, at $n\asymp\varepsilon^{-2}$. Consequently, range-scaled ld-CMI bounds cannot vanish on these distributions, although every proper learner's generalization gap is $O(n^{-1/2})$. We also show that model-level information does not determine noisy loss-difference information, and that the growth, slope and dimension conditions are needed, the last up to a logarithm.

==> anc/README.md <==
# Supplementary material

This archive contains the Lean 4 formalization of the main results (Appendix K), the code and data of
the measurements (Section 8 and Appendix I), and a script that evaluates the explicit constants of
Appendix D.7.

```
README.md                  this file
lean/                      Lean 4 project (Appendix K)
  lean-toolchain           leanprover/lean4:v4.32.2
  lakefile.toml            the project and its dependency: Mathlib at commit 905b95818eb32af7874a58b427f50c1711a5e96c
  lake-manifest.json       Mathlib and its dependencies, each pinned to a commit
  LossOnlyTraceability.lean        root module; it imports, directly or indirectly, every module below
  LossOnlyTraceability/            the other 602 modules of the formalization
  CheckAxioms.lean         the axiom check of every declaration of the project
  Audit.lean               #print axioms for each named (non-private) theorem of the project
  scripts/verify.sh        the verification command (with three Python helpers)
  verification.log         the output of scripts/verify.sh on these files
experiments/               simulators, analysis scripts and data (Section 8, Appendix I)
  code/                    Python (standard library only) and two shell scripts
  data/ridge/              ridge ERM at d = 32n, at d = 64n with n = 300, and in low dimension
  data/runs/               the other runs at d = 64n
  data/paper/              the values behind Section 8, Appendix I and their figures and tables
  raw/                     per-trial records of the runs (pair files: see "Regenerate the pair files")
  quartic/                 explicit_constants.py: the explicit constants of Theorem 3 (Appendix D.7)
```

## 1. Lean 4 formalization (Appendix K)

### Requirements

The Lean toolchain manager `elan`, `git`, `curl`, and Python 3 (standard library only; used by two checks
in `scripts/verify.sh`). `lean-toolchain` pins Lean 4.32.2, which `elan` installs on first use.
`lakefile.toml` and `lake-manifest.json` pin Mathlib (commit `905b958`) and its dependencies; Lake fetches
them on first use, and `lake exe cache get` downloads their prebuilt files with `curl`. The toolchain and
the built dependencies take several GB of disk space. Lean and Mathlib are released under the Apache
License 2.0. Network access is needed only to fetch the toolchain, the dependencies and their prebuilt files.

### Build and verify

```sh
cd lean
lake exe cache get        # downloads the prebuilt Mathlib of the pinned commit
bash scripts/verify.sh    # builds the project and checks the axioms of every declaration
```

The first command only saves compiling Mathlib from source; the second compiles the project itself and runs
the checks. `scripts/verify.sh` stops at the first failure. It runs, in order:

1. the unit tests of `scripts/theorem_inventory.py`, which lists the named theorems of a Lean file;
2. `python3 scripts/audit_inventory.py check`, which confirms that `Audit.lean` lists exactly the named
   theorems of the modules imported by the root module;
3. `lake build`, which compiles the 603 modules;
4. `CheckAxioms.lean`, which collects the axioms of every declaration of every project module (theorems,
   definitions, instances, private and generated declarations) and fails if any axiom other than `propext`,
   `Classical.choice` and `Quot.sound` occurs. A proof left incomplete with `sorry` depends on the axiom
   `sorryAx`, so this step also rules out `sorry`;
5. `Audit.lean`, which prints the axioms of each of the 5,604 named (non-private) theorems.

A successful run prints, among the build output,

```
Ran 4 tests in ...s
OK
Audit.lean is current (5604 theorems).
Build completed successfully (3807 jobs).
Axiom policy passed for 10184 project declarations.
```

followed by 5,604 entries of the form `'LossOnlyTraceability.<name>' depends on axioms: [...]`, each listing
no axiom other than `propext`, `Classical.choice` and `Quot.sound` (5,601 entries), or
`... does not depend on any axioms` (3 entries); long entries wrap over several lines. The build also prints
linter and deprecation warnings (unused variables and simp arguments, redundant tactics, style, deprecated
Mathlib names and tactics); they do not affect the result.

### The verification log

`verification.log` is the complete output of `bash scripts/verify.sh`, run on files byte-identical to those
of `lean/` with no project build directory `.lake/build` present, so that Lake compiled all 603 modules from
source (one `Built` line per module). Mathlib and the other dependencies came from their prebuilt builds. The
run used one thread (`LEAN_NUM_THREADS=1`) on an Apple M1 with 8 GB of memory and took 22,367 s (about
6.2 hours).

### Finding a declaration

Appendix K lists, for each result of the paper, the declarations that prove it. Every name in its table is
declared once in the project, as a `theorem`, a `def` or a `structure`. For example, run from the root of
the archive (the directory that contains `lean/`),

```sh
grep -rnwE "(theorem|def|structure) transfer_theorem_full" lean/LossOnlyTraceability
```

prints the file, the line number and the first line of the declaration of `transfer_theorem_full`.
Directory, module and namespace names only organize the files.

## 2. Measurements (Section 8 and Appendix I)

### Requirements

Python 3 and its standard library; no other package is used. The runs, the analyses and the checks below
used Python 3.12. Every run uses one CPU core. Commands are run from `experiments/code/`; set
`PYTHONDONTWRITEBYTECODE=1` so that no `__pycache__` directory is written.

### Code

| file | role |
|---|---|
| `sim.py` | ridge ERM: exact simulation; each trial draws a law from the prior, a supersample of 2n candidates and the selection bits, trains, and writes one record per pair to `pairs.bin` |
| `sim_logistic.py` | logistic ridge ERM, with the same prior and samplers; the learner is solved to a fixed-point residual below 1e-13 |
| `merge_runs.py` | concatenates runs split with `--trial0` (used for L1000) |
| `analyze.py` | per-run estimators: the cross-fitted variational lower bound on the information per pair (95% intervals with trials as clusters), a binned plug-in check, and the Monte Carlo checks of ridge ERM's exact moments |
| `analyze_budgets.py` | each learner's own budgets M, V, V_res and w with 95% intervals; for logistic ridge ERM also the information estimates of `analyze.py` |
| `bounds.py` | the exact budgets of ridge ERM and the two halves of Theorem 6 |
| `make_outputs.py` | aggregates the analyses of the runs in `data/ridge` into its tables; `summarize_paper.py` uses its least-squares fit |
| `summarize_paper.py` | prints every number of Section 8 and Appendix I and writes `data/paper/*.csv`, apart from those of the quartic learner |
| `summarize_quartic.py` | the learner with quartic regularization of Appendix I.5 (r = 4, affine link), computed from the pair files of the five ridge ERM runs at d = 64n: its budgets, the information of its release on the noise grid and at eight further levels tau = s n^(-2/3) (their own noise draws, seed 12347), both halves of Theorem 6, and both releases at tau = n^(-2/3); prints every number of Appendix I.5 (Table I.3, Figure I.2) and writes `data/paper/quartic_*.csv` and, with `--figure`, Figure I.2 |
| `estimator_direction_paper.py` | lists the points where an estimate falls below a proved lower bound; `summarize_paper.py` calls it and prints its report |
| `make_paper_figure.py` | writes Figure 2 (Section 8) and Figure I.1 (Appendix I.4) as pgfplots `.tex` files from `data/paper/*.csv` |
| `run_d64.sh`, `regen_logistic_d64.sh` | the exact commands of the runs R1000, R3000, L300, L1000 and of the regenerated L50, L100 |
| `check_sim.py`, `sgd_check.py`, `check_logistic.py`, `check_logistic_fullsize.py` | the checks listed below |

### Runs

All runs use the prior with v = 16 eps and eps = 1/(2n) and the noise grid tau = t eps with
t in {0, 0.03, 0.06, 0.1, 0.2, 0.3, 0.6, 1, 2, 3, 6, 10, 20, 30, 60, 100}. Trial t of a run with seed s uses
the seed 1000003 s + t. The runtimes are those recorded by the runs. All runs were made on an Apple M1 with
8 cores and 8 GB of memory, each run, or part of a run, as one process on one core: R1000, R3000, L300 and
the four parts of L1000 at most four at a time, the other runs one at a time. The runs with K = 2000 also
simulated a membership test, which the paper does not use and which is included in their runtime; it
draws its random numbers after the release is computed, so it does not change the pair files.

| run | name in `data/paper` | learner | n | d | trials | seed | K | runtime (s) |
|---|---|---|---|---|---|---|---|---|
| `E1_n100` | `ridge_n100_d32` | ridge | 100 | 3,200 | 2,000 | 10100 | 2000 | 104.7 |
| `E1_n300` | `ridge_n300_d32` | ridge | 300 | 9,600 | 600 | 10300 | 2000 | 85.8 |
| `E1_n1000` | `ridge_n1000_d32` | ridge | 1,000 | 32,000 | 200 | 11000 | 2000 | 123.3 |
| `E1_n3000` | `ridge_n3000_d32` | ridge | 3,000 | 96,000 | 40 | 13000 | 2000 | 139.6 |
| `R50` | `ridge_n50_d64` | ridge | 50 | 3,200 | 4,000 | 17050 | 2000 | 198.1 |
| `R100` | `ridge_n100_d64` | ridge | 100 | 6,400 | 2,000 | 17100 | 2000 | 188.7 |
| `E1d64_n300` | `ridge_n300_d64` | ridge | 300 | 19,200 | 300 | 10364 | 2000 | 76.7 |
| `R1000` | `ridge_n1000_d64` | ridge | 1,000 | 64,000 | 200 | 471000 | 0 | 202.8 |
| `R3000` | `ridge_n3000_d64` | ridge | 3,000 | 192,000 | 40 | 473000 | 0 | 295.8 |
| `L50` | `logistic_n50_d64` | logistic | 50 | 3,200 | 4,000 | 27050 | 2000 | 296.1 |
| `L100` | `logistic_n100_d64` | logistic | 100 | 6,400 | 2,000 | 27100 | 2000 | 373.6 |
| `L300` | `logistic_n300_d64` | logistic | 300 | 19,200 | 600 | 37300 | 0 | 331.4 |
| `L1000` | `logistic_n1000_d64` | logistic | 1,000 | 64,000 | 200 | 371000 | 0 | 2,968.1 (4 x 50 trials in parallel, 741-743 each) |
| `E3_d8` | `ridge_n1000_dim8` | ridge | 1,000 | 8 | 400 | 30008 | 2000 | 15.1 |
| `E3_d32` | `ridge_n1000_dim32` | ridge | 1,000 | 32 | 400 | 30032 | 2000 | 17.7 |

### Data

- `data/ridge/`: the runs `E1_*`, `E1d64_n300` and `E3_*`, as aggregated by `make_outputs.py` from the
  analyses of `analyze.py`: `runs.csv` (parameters, seeds, runtimes), `E1_info_adv.csv` (estimates per
  noise level; it also holds `E1d64_n300` and `E3_*`), `checks.csv` (Monte Carlo moments against their
  exact values) and `E3_lowdim.csv`.
- `data/runs/`: `runs.csv` (parameters, seeds, runtimes of R50, R100, L50, L100) and the analyses of the
  runs at d = 64n: `<run>.csv` and `<run>_checks.json` from `analyze.py` (ridge), `<run>_budgets.json`
  from `analyze_budgets.py` (both learners) and `<run>_meas.csv` from `analyze_budgets.py` (logistic).
- `data/paper/`: written by `summarize_paper.py`; `runs.csv`, `budgets.csv`, `info.csv`, `per_run.csv`,
  `lowdim.csv`, `totals.csv` and the values plotted in Figure 2(a) and 2(b) (`fig1a_*.csv`, `fig1b_generalization.csv`).
  The quartic learner's `quartic_budgets.csv`, `quartic_info.csv`, `quartic_per_run.csv` and
  `quartic_separation.csv` are written by `summarize_quartic.py`.
- `raw/R50`, `raw/R100`, `raw/E1d64_n300`, `raw/R1000`, `raw/R3000`: `meta.json` (parameters, seed,
  runtime) and `trials.csv` (one row per trial). Their pair files `pairs.bin` (one record per pair: the
  int64 values U, ip0, ip1, ia0, ia1, D; 38.9 MB in total) are not included, to keep within arXiv's size
  limit; the commands under "Regenerate the pair files" below reproduce them byte for byte.
  `raw/L300` and `raw/L1000` hold `meta.json` and `trials.csv` only. Their pair files (one record per pair:
  the float64 values U, phi0, phi1, a, Dd; 7.2 MB and 8 MB) are not included either, to keep the archive
  small; the commands under "Regenerate the pair files" below reproduce them byte for byte (on the machine
  above, `run_d64.sh` takes about 20 minutes).
  `raw/L1000` is the concatenation of four runs of 50 trials; `raw/L1000_c0` to `raw/L1000_c3` hold their
  `meta.json`. `raw/logistic_n50_d64` and `raw/logistic_n100_d64` hold `meta.json` and `trials.csv` of the
  runs L50 and L100 regenerated with K = 0 (`regen_logistic_d64.sh`); `summarize_paper.py` reads the
  largest parameter norm and the solver residuals from them.
  `raw/R50`, `raw/R100` and `raw/E1d64_n300` are the runs of the table above (K = 2000; commands below),
  with their runtimes in `meta.json` and in the `sec` column of `trials.csv`. Once their pair files are
  regenerated, re-analysing them with `analyze.py` and `analyze_budgets.py` reproduces `data/runs/R50.csv`,
  `R50_budgets.json`, `R100.csv` and `R100_budgets.json` byte for byte, and, through `make_outputs.py`, the
  `E1d64_n300` rows of the tables in `data/ridge`.

### Reproduce the numbers and figures (seconds; the quartic learner about three minutes)

```sh
cd experiments/code
export PYTHONDONTWRITEBYTECODE=1
python3 summarize_paper.py                  # prints every number of Section 8 and Appendix I apart from I.5; rewrites its ../data/paper/*.csv
mkdir -p ../figures
python3 make_paper_figure.py ../figures     # fig_measurements.tex (Figure 2) and fig_totals.tex (Figure I.1)
python3 summarize_quartic.py --figure ../figures/fig_quartic.tex   # the quartic learner of Appendix I.5, Table I.3 and Figure I.2 (about three minutes);
                                            # rewrites ../data/paper/quartic_*.csv; needs the pair files of the five ridge ERM
                                            # runs in ../raw (see "Regenerate the pair files")
```

### Re-analyse the pair files (about 2 minutes, after regenerating them)

```sh
python3 analyze.py ../raw/R1000 ../data/runs/R1000.csv            # also writes R1000_checks.json
python3 analyze_budgets.py ridge ../raw/R1000 ../data/runs/R1000
python3 analyze.py ../raw/R3000 ../data/runs/R3000.csv
python3 analyze_budgets.py ridge ../raw/R3000 ../data/runs/R3000
python3 summarize_paper.py
```

These commands rewrite the files of `data/runs` and `data/paper` with identical contents.

### Regenerate the pair files

The simulators are deterministic given the seed. Writing to a separate directory keeps the included files:

```sh
RAW=../raw_regen PY=python3 bash run_d64.sh          # R1000, R3000, L300 and L1000 in four parts, four jobs at a time
python3 merge_runs.py ../raw_regen/L1000_c0 ../raw_regen/L1000_c1 ../raw_regen/L1000_m01
python3 merge_runs.py ../raw_regen/L1000_m01 ../raw_regen/L1000_c2 ../raw_regen/L1000_m012
python3 merge_runs.py ../raw_regen/L1000_m012 ../raw_regen/L1000_c3 ../raw_regen/L1000
python3 analyze_budgets.py logistic ../raw_regen/L300 ../data/runs/L300     # the analyses of L300 and L1000,
python3 analyze_budgets.py logistic ../raw_regen/L1000 ../data/runs/L1000   # rewritten with identical contents
RAW=../raw_regen PY=python3 bash regen_logistic_d64.sh   # L50 and L100 with K = 0, as raw_regen/logistic_n50_d64, logistic_n100_d64
```

The other runs (their parameters are also in `data/ridge/runs.csv` and `data/runs/runs.csv`):

```sh
S="python3 sim.py"; L="python3 sim_logistic.py"; O=../raw_regen
$S --n 100  --d 3200  --eps 0.005             --trials 2000 --K 2000 --seed 10100 --out $O/E1_n100
$S --n 300  --d 9600  --eps 0.00166666666667  --trials 600  --K 2000 --seed 10300 --out $O/E1_n300
$S --n 1000 --d 32000 --eps 0.0005            --trials 200  --K 2000 --seed 11000 --out $O/E1_n1000
$S --n 3000 --d 96000 --eps 0.000166666666667 --trials 40   --K 2000 --seed 13000 --out $O/E1_n3000
$S --n 300  --d 19200 --eps 0.00166666666667  --trials 300  --K 2000 --seed 10364 --out $O/E1d64_n300
$S --n 1000 --d 8     --eps 0.0005            --trials 400  --K 2000 --seed 30008 --out $O/E3_d8
$S --n 1000 --d 32    --eps 0.0005            --trials 400  --K 2000 --seed 30032 --out $O/E3_d32
$S --n 50   --d 3200  --eps 0.01              --trials 4000 --K 2000 --seed 17050 --out $O/R50
$S --n 100  --d 6400  --eps 0.005             --trials 2000 --K 2000 --seed 17100 --out $O/R100
$L --n 50   --d 3200  --eps 0.01              --trials 4000 --K 2000 --seed 27050 --out $O/L50
$L --n 100  --d 6400  --eps 0.005             --trials 2000 --K 2000 --seed 27100 --out $O/L100
```

The pair files of the five ridge ERM runs at d = 64n, which `summarize_quartic.py` and the re-analysis above
read from `../raw`, are then copied into place:

```sh
for r in R50 R100 E1d64_n300 R1000 R3000; do cp ../raw_regen/$r/pairs.bin ../raw/$r/; done
```

Their analyses: `python3 analyze.py $O/<run> <out>.csv` for every ridge run, `python3 analyze_budgets.py ridge
$O/<run> <out>` for R50 and R100, and `python3 analyze_budgets.py logistic $O/<run> <out>` for L50 and L100.
With the `E1_*`, `E1d64_n300` and `E3_*` runs alone in a directory `RAW` and their `analyze.py` outputs,
named `<run>.csv`, in a directory `ANA`, `python3 make_outputs.py RAW ANA OUT` writes the tables of
`data/ridge` to `OUT/data/` (and three further tables that the paper does not use).

### Checks (seconds)

```sh
python3 check_sim.py             # brute-force check of the bit-parallel arithmetic of sim.py; prints ALL OK
python3 sgd_check.py             # ridge ERM equals one-pass projected SGD with steps 1/k; prints ALL OK
python3 check_logistic.py        # sim_logistic.py against an independent solver at small sizes; prints ALL OK
python3 check_logistic_fullsize.py . ../raw_regen/logistic_n50_d64 0,1,1234
                                 # the same at n = 50, d = 3200, on three trials of L50 (after regen_logistic_d64.sh)
```

## 3. Explicit constants (Appendix D.7)

`experiments/quartic/explicit_constants.py` (Python 3, standard library only) evaluates the formulas of
Appendix D for three problems of the class: quartic logistic learning (logistic link,
g(theta) = ||theta||^4/4), which Appendix D.7 and Section 9 quote, and, for comparison, ridge (affine link,
g(theta) = ||theta||^2/2) and logistic ridge (logistic link, g(theta) = ||theta||^2/2). For each it prints
the constants of Assumption 2 and C_dim; the limits (44) of the normalized moments at c = 1 and d = 32n;
the threshold eps_1 of (42) with c_- = c_+ = 1; the sample size at which the finite lower bound M of (30)
becomes positive at d = 32n and d = 64n; the ratio of the two sides of the bracket (43), at tau = 0 and its
largest value over tau; and c_1, C_1 of Theorem 3, from the limits and at several admissible eps_1.

```sh
cd experiments/quartic
python3 explicit_constants.py     # about a second
```


==> anc/experiments/code/analyze.py <==
#!/usr/bin/env python3
"""Estimators for the runs of sim.py (stdlib only).

For one run directory, writes one CSV row per noise level with:
  * paired membership advantage (convention Adv = Succ - 1/2 = (TPR-FPR)/2) of
      - the lower-loss test sgn(X_i + tau G_i),
      - the clipped decoder clip((X_i + tau G_i)/h), h = (V/n + tau^2)/(2 M/n) with ridge ERM's own
        prior-averaged budgets M = E rho_p, V = E V_p (exact moments),
      - the candidate-centred test sgn(X_i + tau G_i - a_i(Z~)) (uses the candidates; I^sup observer);
    all Rao-Blackwellized over the Gaussian noise (exact E_G), clustered 95% CIs over trials;
  * per-pair information (bits):
      - I_ind_LB: cross-fitted variational (cross-entropy) lower bound on
        I(Y_i;U_i|p) = E_Pi I_{D_p}(Y_i;U_i) = E_Pi I^ind/n, model logit = b1*y + b3*y^3 on y = Y_i/c_p,
        c_p = sqrt(V_p/n + tau^2) (a function of p); fit on even trials, evaluated on odd, and vice versa;
      - I_ind_gauss: plug-in under a Gaussian model of X_i | U_i (mean +-rho_p/n, variance V_p/n -
        (rho_p/n)^2, exact moments), averaged over the drawn laws (a model estimate, not a bound);
      - I_ind_bin: binned plug-in (20 equiprobable bins) with Miller-Madow correction (a check);
      - I_sup_LB: cross-fitted variational lower bound on I(h_i;U_i) for the candidate-centred statistic
        h_i = (Y_i - a_i)/(||C_i||^2/(2n)); by superadditivity sum_i I(h_i;U_i) <= E_Pi I^sup.
Usage: python3 analyze.py RUN_DIR OUT_CSV [--tb]   (--tb: tau grid in units of tau_b = sqrt(eps/n))
"""
import json, math, os, random, sys
from array import array

LN2 = math.log(2.0)
SQ2 = math.sqrt(2.0)


def Phi(x):
    return 0.5 * (1.0 + math.erf(x / SQ2))


def phi(x):
    return math.exp(-0.5 * x * x) / math.sqrt(2 * math.pi)


def log1pexp(x):
    return x + math.log1p(math.exp(-x)) if x > 0 else math.log1p(math.exp(x))


# Gauss-Hermite-free BPSK information by the trapezoid rule on [-9, 9]
_ZG = [-9.0 + 18.0 * i / 360 for i in range(361)]
_WG = [phi(z) * 18.0 / 360 * (0.5 if i in (0, 360) else 1.0) for i, z in enumerate(_ZG)]


def I_bpsk(snr):
    """I(sigma; sigma*a + s*G) in bits for a fair sign sigma, snr = a/s."""
    if snr <= 0:
        return 0.0
    tot = 0.0
    for z, w in zip(_ZG, _WG):
        tot += w * log1pexp(-2 * snr * snr - 2 * snr * z)
    return max(0.0, 1.0 - tot / LN2)


def load(run):
    meta = json.load(open(os.path.join(run, "meta.json")))
    n = meta["n"]
    rec = array("q")
    with open(os.path.join(run, "pairs.bin"), "rb") as f:
        rec.frombytes(f.read())
    trials = []
    with open(os.path.join(run, "trials.csv")) as f:
        head = f.readline().strip().split(",")
        for line in f:
            vals = line.strip().split(",")
            trials.append({k: float(x) for k, x in zip(head, vals)})
    T = len(rec) // (6 * n)
    trials = trials[:T]
    return meta, rec, trials, T


def cluster_ci(vals_by_trial):
    """Mean over all pairs and 95% CI with trials as clusters (equal cluster sizes)."""
    T = len(vals_by_trial)
    m = sum(vals_by_trial) / T
    if T < 2:
        return m, float("nan"), float("nan")
    var = sum((x - m) ** 2 for x in vals_by_trial) / (T - 1)
    se = math.sqrt(var / T)
    q = tq975(T - 1)
    return m, m - q * se, m + q * se


def tq975(df):
    """0.975 quantile of Student's t (table; conservative for df between entries)."""
    tab = [(1, 12.706), (2, 4.303), (3, 3.182), (4, 2.776), (5, 2.571), (6, 2.447), (7, 2.365), (8, 2.306),
           (9, 2.262), (10, 2.228), (12, 2.179), (15, 2.131), (20, 2.086), (30, 2.042), (60, 2.000), (120, 1.980)]
    if df > 120:
        return 1.96
    best = tab[0][1]
    for k, v in tab:
        if k <= df:
            best = v
    return best


def fit_odd_logistic(Y, L, iters=12):
    """Maximum likelihood for P(L=1|y) = sigmoid(b1*y + b3*y^3); Newton with step halving."""
    b1, b3 = 0.0, 0.0

    def nll(b1, b3):
        s = 0.0
        for y, l in zip(Y, L):
            z = b1 * y + b3 * y * y * y
            s += log1pexp(-z) if l else log1pexp(z)
        return s

    cur = nll(b1, b3)
    for _ in range(iters):
        g1 = g3 = h11 = h13 = h33 = 0.0
        for y, l in zip(Y, L):
            y3 = y * y * y
            z = b1 * y + b3 * y3
            if z >= 0:
                ez = math.exp(-z); p = 1.0 / (1.0 + ez)
            else:
                ez = math.exp(z); p = ez / (1.0 + ez)
            r = l - p
            g1 += r * y; g3 += r * y3
            wgt = p * (1 - p)
            h11 += wgt * y * y; h13 += wgt * y * y3; h33 += wgt * y3 * y3
        det = h11 * h33 - h13 * h13
        if det <= 1e-300:
            break
        d1 = (h33 * g1 - h13 * g3) / det
        d3 = (-h13 * g1 + h11 * g3) / det
        step = 1.0
        while step > 1e-4:
            nb1, nb3 = b1 + step * d1, b3 + step * d3
            new = nll(nb1, nb3)
            if new <= cur + 1e-12:
                break
            step /= 2
        if step <= 1e-4:
            break
        b1, b3 = nb1, nb3
        if cur - new < 1e-9 * max(1.0, abs(cur)):
            cur = new
            break
        cur = new
    return b1, b3


def gain_bits(y, l, b1, b3):
    """1 - cross-entropy (bits) of the model at one sample."""
    z = b1 * y + b3 * y * y * y
    ce = (log1pexp(-z) if l else log1pexp(z)) / LN2
    return 1.0 - ce


def varlb(stat, lab, trial_of, T, nfit=400000, seed=0):
    """Cross-fitted variational lower bound, per trial means of (1 - CE)."""
    folds = [[i for i in range(len(stat)) if trial_of[i] % 2 == f] for f in (0, 1)]
    per_trial = [0.0] * T
    cnt = [0] * T
    rng = random.Random(seed)
    for f in (0, 1):
        fit_idx = folds[f]
        if len(fit_idx) > nfit:
            fit_idx = rng.sample(fit_idx, nfit)
        # standardize by the fitting fold's rms (a constant for the evaluation fold)
        rms = math.sqrt(sum(stat[i] ** 2 for i in fit_idx) / len(fit_idx)) or 1.0
        Yf = [stat[i] / rms for i in fit_idx]
        Lf = [lab[i] for i in fit_idx]
        b1, b3 = fit_odd_logistic(Yf, Lf)
        for i in folds[1 - f]:
            per_trial[trial_of[i]] += gain_bits(stat[i] / rms, lab[i], b1, b3)
            cnt[trial_of[i]] += 1
    vals = [per_trial[t] / cnt[t] for t in range(T) if cnt[t] > 0]
    return cluster_ci(vals)


def binned_mi(stat, lab, K=20):
    N = len(stat)
    order = sorted(range(N), key=lambda i: stat[i])
    c = [[0, 0] for _ in range(K)]
    for r, i in enumerate(order):
        c[min(K - 1, r * K // N)][lab[i]] += 1
    n1 = sum(lab); n0 = N - n1
    mi = 0.0
    for a, b in c:
        tot = a + b
        for cnt_, marg in ((a, n0), (b, n1)):
            if cnt_ > 0:
                mi += cnt_ / N * math.log(cnt_ * N / (tot * marg))
    return (mi - (K - 1) / (2 * N)) / LN2


def analyze(run, out_csv, tb=False, max_pairs=None):
    meta, rec, trials, T = load(run)
    n, d, eps = meta["n"], meta["d"], meta["eps"]
    if tb:
        taub = math.sqrt(eps / n)
        grid = [0.0, 0.03, 0.1, 0.3, 1.0, 3.0]
        taus = [(g, g * taub) for g in grid]
    else:
        grid = meta["tgrid"]
        taus = [(g, g * meta["taueps"]) for g in grid]
    nd = n * d
    X = []; A = []; CN = []; S = []; L = []; TR = []
    for t in range(T):
        base = 6 * n * t
        for i in range(n):
            u, ip0, ip1, ia0, ia1, D = rec[base + 6 * i: base + 6 * i + 6]
            X.append(-(ip1 - ip0) / nd)
            A.append(-(ia1 - ia0) / (2.0 * nd))
            CN.append(2.0 * D / nd)
            S.append(1 - 2 * u)
            L.append(1 - u)  # label: 1 iff U_i = 0 (candidate 0 trained on; sigma = +1)
            TR.append(t)
    N = len(X)
    rho = [tr["rho"] for tr in trials]
    nV = [tr["nV"] for tr in trials]
    Erho = sum(rho) / T
    EnV = sum(nV) / T
    # checks of the exact moments (with the exact nD) and of the excess risk
    per_sig = [0.0] * T; per_x2 = [0.0] * T
    for i in range(N):
        per_sig[TR[i]] += S[i] * X[i]; per_x2[TR[i]] += X[i] * X[i]
    chk = dict(
        sigmaX_mean=cluster_ci([s / n for s in per_sig]), sigmaX_pred=Erho / n,
        X2_mean=cluster_ci([s / n for s in per_x2]), X2_pred=EnV / n ** 2,
        excess_mean=cluster_ci([tr["excess"] for tr in trials]), excess_pred=Erho / (2 * n),
        eps_worst=1.0 / (2 * n))
    rows = []
    rng = random.Random(12345)
    for (g, tau) in taus:
        # advantages (exact expectation over the Gaussian noise)
        h = (EnV / n ** 2 + tau * tau) / (2 * Erho / n)
        pt_s = [0.0] * T; pt_c = [0.0] * T; pt_z = [0.0] * T
        for i in range(N):
            x, s, t = X[i], S[i], TR[i]
            if tau > 0:
                e_sgn = 2 * Phi(x / tau) - 1
                e_cen = 2 * Phi((x - A[i]) / tau) - 1
                al = (-h - x) / tau; be = (h - x) / tau
                Pa, Pb = Phi(al), Phi(be)
                e_clip = (1 - Pb) - Pa + (x * (Pb - Pa) + tau * (phi(al) - phi(be))) / h
            else:
                e_sgn = 1.0 if x >= 0 else -1.0
                e_cen = 1.0 if x - A[i] >= 0 else -1.0
                e_clip = max(-1.0, min(1.0, x / h))
            pt_s[t] += s * e_sgn; pt_c[t] += s * e_clip; pt_z[t] += s * e_cen
        adv_s = cluster_ci([v / (2 * n) for v in pt_s])
        adv_c = cluster_ci([v / (2 * n) for v in pt_c])
        adv_z = cluster_ci([v / (2 * n) for v in pt_z])
        # information estimates
        Y = [X[i] + tau * rng.gauss(0.0, 1.0) for i in range(N)] if tau > 0 else list(X)
        cp = [math.sqrt(nV[t] / n ** 2 + tau * tau) for t in range(T)]
        ys = [Y[i] / cp[TR[i]] for i in range(N)]
        Iind = varlb(ys, L, TR, T, seed=1)
        Ibin = binned_mi(ys, L)
        hs = []
        for i in range(N):
            hs.append((Y[i] - A[i]) / CN[i] if CN[i] > 0 else 0.0)
        Isup = varlb(hs, L, TR, T, seed=2)
        Ig = 0.0
        for t in range(T):
            a_ = rho[t] / n
            s2 = nV[t] / n ** 2 - a_ * a_ + tau * tau
            Ig += I_bpsk(a_ / math.sqrt(s2)) if s2 > 0 else 1.0
        Ig /= T
        rows.append(dict(t=g, tau=tau, adv_sign=adv_s, adv_clip=adv_c, adv_cent=adv_z, h=h,
                         Iind=Iind, Iind_gauss=Ig, Iind_bin=Ibin, Isup=Isup))
        sys.stderr.write("  %s t=%g: adv %.4f  Iind_LB %.4g  Ig %.4g  Ibin %.4g  Isup_LB %.4g\n" % (
            os.path.basename(run), g, adv_s[0], Iind[0], Ig, Ibin, Isup[0]))
    with open(out_csv, "w") as f:
        f.write("run,n,d,eps,trials,pairs,t,tau,adv_sign,adv_sign_lo,adv_sign_hi,yeom_sign,"
                "adv_clip,adv_clip_lo,adv_clip_hi,clip_h,adv_cent,adv_cent_lo,adv_cent_hi,"
                "Iind_LB,Iind_LB_lo,Iind_LB_hi,Iind_gauss,Iind_bin,Isup_LB,Isup_LB_lo,Isup_LB_hi,"
                "E_rho,E_nV\n")
        for r in rows:
            f.write(",".join(str(x) for x in [
                os.path.basename(run), n, d, eps, T, N, r["t"], "%.6g" % r["tau"],
                "%.6g" % r["adv_sign"][0], "%.6g" % r["adv_sign"][1], "%.6g" % r["adv_sign"][2],
                "%.6g" % (2 * r["adv_sign"][0]),
                "%.6g" % r["adv_clip"][0], "%.6g" % r["adv_clip"][1], "%.6g" % r["adv_clip"][2],
                "%.6g" % r["h"],
                "%.6g" % r["adv_cent"][0], "%.6g" % r["adv_cent"][1], "%.6g" % r["adv_cent"][2],
                "%.6g" % r["Iind"][0], "%.6g" % r["Iind"][1], "%.6g" % r["Iind"][2],
                "%.6g" % r["Iind_gauss"], "%.6g" % r["Iind_bin"],
                "%.6g" % r["Isup"][0], "%.6g" % r["Isup"][1], "%.6g" % r["Isup"][2],
                "%.8g" % Erho, "%.8g" % EnV]) + "\n")
    return chk


if __name__ == "__main__":
    run, out = sys.argv[1], sys.argv[2]
    chk = analyze(run, out, tb="--tb" in sys.argv)
    with open(out.replace(".csv", "_checks.json"), "w") as f:
        json.dump(chk, f, indent=1)
    print(json.dumps(chk))


==> anc/experiments/code/analyze_budgets.py <==
#!/usr/bin/env python3
"""Budgets of each learner and, for logistic ridge ERM, the information estimates (stdlib only).

Usage:  python3 analyze_budgets.py ridge|logistic RUN_DIR OUT_PREFIX

Reads a run of sim.py (ridge ERM) or of sim_logistic.py (logistic ridge ERM) and writes
  OUT_PREFIX_budgets.json  the learner's own prior-averaged budgets, estimated from the run:
                           M = sum_i E_Pi sigma_i X_i, V = sum_i E_Pi X_i^2, D = E_Pi ||X - a(Z~)||^2,
                           w = E_Pi ||theta_hat||^2 (means over trials, 95% CIs with trials as clusters);
  OUT_PREFIX_meas.csv      per noise level tau (logistic only; ridge uses analyze.py): information lower
                           bounds and paired advantages, estimated exactly as in analyze.py;
  OUT_PREFIX_tracer.csv    tracer TPR/FPR per (tau, xi), from the run's tracer counts;
  OUT_PREFIX_round.csv     information of the release with each loss rounded to a mesh s (tau = 0).
The estimators are those of analyze.py (imported from it): cross-fitted variational lower bound with the
odd logistic model (per-law scale c_p, a function of p only), binned plug-in with Miller-Madow correction,
exact Gaussian expectations for the advantages.
"""
import json, math, os, random, sys
from array import array

sys.dont_write_bytecode = True
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import analyze as A  # the estimators of analyze.py

MESHES = [0.25, 0.5, 1.0, 2.0]   # rounding meshes s in units of the run's eps parameter


def read_trials(run):
    rows = []
    with open(os.path.join(run, "trials.csv")) as f:
        head = f.readline().strip().split(",")
        for line in f:
            rows.append({k: float(x) for k, x in zip(head, line.strip().split(","))})
    return rows


def load(kind, run):
    """Per pair: U, loss of candidate 0, loss of candidate 1 (full losses, regularizer included),
    reference a_i, ||C_i||^2/(2n); per trial: law scalars."""
    meta = json.load(open(os.path.join(run, "meta.json")))
    n, d = meta["n"], meta["d"]
    trials = read_trials(run)
    if kind == "ridge":
        rec = array("q")
        with open(os.path.join(run, "pairs.bin"), "rb") as f:
            rec.frombytes(f.read())
        T = len(rec) // (6 * n)
        nd = n * d
        pairs = []
        th2s = []
        for t in range(T):
            base = 6 * n * t
            recs = [rec[base + 6 * i: base + 6 * i + 6] for i in range(n)]
            # ||theta_hat||^2 = (1/n) sum_i <theta_hat, Z_{U_i,i}> = sum_i ip_{U_i} / (n^2 d)  (exact integers)
            th2 = sum(r[2] if r[0] else r[1] for r in recs) / (n * nd)
            th2s.append(th2)
            for (u, ip0, ip1, ia0, ia1, D) in recs:
                l0 = 0.5 * th2 - ip0 / nd
                l1 = 0.5 * th2 - ip1 / nd
                a_i = -(ia1 - ia0) / (2.0 * nd)
                pairs.append((t, int(u), l0, l1, a_i, 2.0 * D / nd))
        for t, tr in enumerate(trials[:T]):
            tr["th2"] = th2s[t]
    else:
        rec = array("d")
        with open(os.path.join(run, "pairs.bin"), "rb") as f:
            rec.frombytes(f.read())
        T = len(rec) // (5 * n)
        pairs = []
        for t in range(T):
            th2 = trials[t]["th2"]
            base = 5 * n * t
            for i in range(n):
                u, p0, p1, a_i, D = rec[base + 5 * i: base + 5 * i + 5]
                pairs.append((t, int(u), 0.5 * th2 + p0, 0.5 * th2 + p1, a_i, 2.0 * D / (n * d)))
    return meta, trials[:T], pairs, T


def budgets(meta, trials, pairs, T):
    n = meta["n"]
    sx = [0.0] * T; x2 = [0.0] * T; r2 = [0.0] * T
    for (t, u, l0, l1, a_i, cn) in pairs:
        x = l1 - l0
        s = 1 - 2 * u
        sx[t] += s * x; x2[t] += x * x; r2[t] += (x - a_i) ** 2
    th2 = [tr["th2"] for tr in trials]
    out = {}
    for name, vals in (("M", sx), ("V", x2), ("D", r2), ("w", th2)):
        m, lo, hi = A.cluster_ci(vals)
        out[name] = m; out[name + "_lo"] = lo; out[name + "_hi"] = hi
    out.update(n=n, d=meta["d"], eps=meta["eps"], v=meta["v"], trials=T, pairs=T * n)
    if "res" in trials[0]:
        out["max_solver_residual"] = max(max(tr["res"], tr["res_ref"]) for tr in trials)
        out["max_solver_iterations"] = int(max(max(tr["it"], tr["it_ref"]) for tr in trials))
    return out


def scale_p(meta, tr, tau, kind):
    """Model scale c_p (a function of the law only): the ridge ERM's exact rms loss difference at p,
    divided by 4 for the logistic link (theta_hat ~ Zbar/2 and phi' ~ -1/2), combined with tau."""
    n = meta["n"]
    ex2 = tr["nV"] / n ** 2 if kind == "ridge" else tr["nV_ridge"] / (16.0 * n ** 2)
    return math.sqrt(ex2 + tau * tau)


def measure(kind, meta, trials, pairs, T, bud, out_csv):
    n = meta["n"]
    grid = meta["tgrid"]
    taus = [(g, g * meta["taueps"]) for g in grid]
    X = [p[3] - p[2] for p in pairs]
    Aref = [p[4] for p in pairs]
    CN = [p[5] for p in pairs]
    S = [1 - 2 * p[1] for p in pairs]
    L = [1 - p[1] for p in pairs]
    TR = [p[0] for p in pairs]
    N = len(X)
    M, V = bud["M"], bud["V"]
    rng = random.Random(12345)
    rows = []
    for (g, tau) in taus:
        h = (V / n + tau * tau) / (2 * M / n)
        pt_s = [0.0] * T; pt_c = [0.0] * T; pt_z = [0.0] * T
        for i in range(N):
            x, s, t = X[i], S[i], TR[i]
            if tau > 0:
                e_sgn = 2 * A.Phi(x / tau) - 1
                e_cen = 2 * A.Phi((x - Aref[i]) / tau) - 1
                al = (-h - x) / tau; be = (h - x) / tau
                Pa, Pb = A.Phi(al), A.Phi(be)
                e_clip = (1 - Pb) - Pa + (x * (Pb - Pa) + tau * (A.phi(al) - A.phi(be))) / h
            else:
                e_sgn = 1.0 if x >= 0 else -1.0
                e_cen = 1.0 if x - Aref[i] >= 0 else -1.0
                e_clip = max(-1.0, min(1.0, x / h))
            pt_s[t] += s * e_sgn; pt_c[t] += s * e_clip; pt_z[t] += s * e_cen
        adv_s = A.cluster_ci([v / (2 * n) for v in pt_s])
        adv_c = A.cluster_ci([v / (2 * n) for v in pt_c])
        adv_z = A.cluster_ci([v / (2 * n) for v in pt_z])
        Y = [X[i] + tau * rng.gauss(0.0, 1.0) for i in range(N)] if tau > 0 else list(X)
        cp = [scale_p(meta, trials[t], tau, kind) for t in range(T)]
        ys = [Y[i] / cp[TR[i]] for i in range(N)]
        Iind = A.varlb(ys, L, TR, T, seed=1)
        Ibin = A.binned_mi(ys, L)
        hs = [(Y[i] - Aref[i]) / CN[i] if CN[i] > 0 else 0.0 for i in range(N)]
        Isup = A.varlb(hs, L, TR, T, seed=2)
        rows.append((g, tau, adv_s, adv_c, h, adv_z, Iind, Ibin, Isup))
        sys.stderr.write("  %s t=%g: adv %.4f clip %.4f  Iind_LB %.4g  Ibin %.4g  Isup_LB %.4g\n" % (
            os.path.basename(meta.get("out", "")), g, adv_s[0], adv_c[0], Iind[0], Ibin, Isup[0]))
    with open(out_csv, "w") as f:
        f.write("t,tau,adv_sign,adv_sign_lo,adv_sign_hi,adv_clip,adv_clip_lo,adv_clip_hi,clip_h,"
                "adv_cent,adv_cent_lo,adv_cent_hi,Iind_LB,Iind_LB_lo,Iind_LB_hi,Iind_bin,Isup_LB,Isup_LB_lo,Isup_LB_hi\n")
        for (g, tau, a_s, a_c, h, a_z, Ii, Ib, Is) in rows:
            f.write(",".join("%.6g" % x for x in [g, tau, a_s[0], a_s[1], a_s[2], a_c[0], a_c[1], a_c[2], h,
                                                  a_z[0], a_z[1], a_z[2], Ii[0], Ii[1], Ii[2], Ib,
                                                  Is[0], Is[1], Is[2]]) + "\n")


OFFSETS = [j / 8.0 for j in range(8)]   # grid offsets o/s: nearest-mesh rounding to o + s*Z


def rounding(kind, meta, trials, pairs, T, out_csv):
    """Release with each loss rounded to the nearest point of the grid o + s*Z (ties up), tau = 0.

    The rounded information depends on where the grid falls relative to the (nearly constant) loss level, so
    it is reported for 8 offsets o/s = 0, 1/8, ..., 7/8: minimum, mean and maximum over offsets."""
    n, eps = meta["n"], meta["eps"]
    L = [1 - p[1] for p in pairs]
    TR = [p[0] for p in pairs]
    cp = [scale_p(meta, trials[t], 0.0, kind) for t in range(T)]
    rows = []
    for ms in MESHES:
        s = ms * eps
        vals = []
        for of in OFFSETS:
            o = of * s
            r = lambda x: o + s * math.floor((x - o) / s + 0.5)
            Y = [r(p[3]) - r(p[2]) for p in pairs]
            E = sum((y - (p[3] - p[2])) ** 2 for y, p in zip(Y, pairs)) / T      # E_Pi ||e||^2 (realized)
            ys = [Y[i] / cp[TR[i]] for i in range(len(Y))]
            Iind = A.varlb(ys, L, TR, T, seed=3)
            cnt = {}
            for y, l in zip(Y, L):
                key = int(round(y / s))
                c = cnt.setdefault(key, [0, 0]); c[l] += 1
            Nn = len(Y); n1 = sum(L); n0 = Nn - n1
            mi = 0.0
            for a, b in cnt.values():
                for c_, marg in ((a, n0), (b, n1)):
                    if c_ > 0:
                        mi += c_ / Nn * math.log(c_ * Nn / ((a + b) * marg))
            mi = (mi - (len(cnt) - 1) / (2 * Nn)) / math.log(2)
            vals.append((of, E, Iind[0], mi))
        Is = [v[2] for v in vals]; Ps = [v[3] for v in vals]; Es = [v[1] for v in vals]
        rows.append((ms, s, max(Es), min(Is), sum(Is) / len(Is), max(Is), min(Ps), sum(Ps) / len(Ps), max(Ps)))
        sys.stderr.write("  rounding s=%g eps: E<=%.3g  Iind_LB min/mean/max %.4g %.4g %.4g  plug-in %.4g %.4g %.4g\n" % (
            ms, max(Es), min(Is), sum(Is) / len(Is), max(Is), min(Ps), sum(Ps) / len(Ps), max(Ps)))
    with open(out_csv, "w") as f:
        f.write("s_over_eps,s,E_realized_max,E_bound,Iind_LB_min,Iind_LB_mean,Iind_LB_max,Iind_plugin_min,"
                "Iind_plugin_mean,Iind_plugin_max,offsets\n")
        for (ms, s, E, i0, i1, i2, p0, p1, p2) in rows:
            f.write(",".join("%.6g" % x for x in [ms, s, E, n * s * s, i0, i1, i2, p0, p1, p2, len(OFFSETS)]) + "\n")


def tracer(meta, run, T, out_csv):
    n = meta["n"]
    acc = {}
    with open(os.path.join(run, "tracer.csv")) as f:
        head = f.readline().strip().split(",")
        for line in f:
            r = dict(zip(head, line.strip().split(",")))
            if int(r["trial"]) >= meta.get("trial0", 0) + T:
                continue
            key = (float(r["t"]), float(r["xi"]), int(r["k"]))
            a = acc.setdefault(key, ([], []))
            a[0].append(int(r["tp"]) / n); a[1].append(int(r["fp"]) / n)
    with open(out_csv, "w") as f:
        f.write("t,xi,k,K,TPR,TPR_lo,TPR_hi,FPR,FPR_lo,FPR_hi,members\n")
        for key in sorted(acc):
            tp = A.cluster_ci(acc[key][0]); fp = A.cluster_ci(acc[key][1])
            f.write(",".join(["%g" % key[0], "%g" % key[1], "%d" % key[2], "%d" % meta["K"]] +
                             ["%.6g" % x for x in (tp + fp)] + ["%d" % (len(acc[key][0]) * n)]) + "\n")


def main():
    kind, run, pre = sys.argv[1], sys.argv[2], sys.argv[3]
    meta, trials, pairs, T = load(kind, run)
    meta["out"] = run
    bud = budgets(meta, trials, pairs, T)
    bud["kind"] = kind; bud["run"] = os.path.basename(os.path.normpath(run))
    with open(pre + "_budgets.json", "w") as f:
        json.dump(bud, f, indent=1)
    sys.stderr.write(json.dumps(bud) + "\n")
    if meta["K"] > 0 and os.path.exists(os.path.join(run, "tracer.csv")):
        tracer(meta, run, T, pre + "_tracer.csv")
    if kind == "logistic":
        measure(kind, meta, trials, pairs, T, bud, pre + "_meas.csv")
    if "--round" in sys.argv:
        rounding(kind, meta, trials, pairs, T, pre + "_round.csv")


if __name__ == "__main__":
    main()


==> anc/experiments/code/bounds.py <==
#!/usr/bin/env python3
"""Budgets of ridge ERM and the two halves of Theorem 6 (standard library only).

Budgets (prior averages over Pi_kappa, v = 16 eps):
  M = sum_i E_Pi sigma_i X_i,  V = sum_i E_Pi X_i^2,  D = E_Pi ||X - a(Z~)||^2 (V_res),  w = E_Pi ||theta_hat||^2.
ridge_budgets: the exact values for ridge ERM (affine link, b = L = 1, H = 0), with the beta moments
E p^2 = v, E p^4 = 3 v^2/(1 + 2 v):
  M = 1 - v;  n V = E[rho^2] + (1 - E s4)/d + 2 (n-1) E[omega]/d + 2 (n-1)^2 E[w_p]/d;
  n D = E[rho^2] + (1 - E s4)/d + (n-1) E[omega]/d  (reference a = E[X | Z~]);  w = v + (1 - v)/n.
t6_lower, t6_upper: Theorem 6 per pair, in bits, at budgets b (a dict with keys M, V, D):
  lower  M^2 / (2 ln2 n (V + n tau^2))
  upper  min{1, ln(1 + D/(n tau^2)) / (2 ln 2)}   (tau > 0; 1 at tau = 0), at the prior average of D_p.
"""
import math

LN2 = math.log(2.0)


def ridge_budgets(n, d, v):
    m4 = 3.0 * v * v / (1.0 + 2.0 * v)
    Erho = 1.0 - v
    Ew = v - m4
    Eom = 1.0 - 2.0 * v + m4
    Emu4 = m4 / d + (1.0 - 1.0 / d) * v * v
    Erho2 = 1.0 - 2.0 * v + Emu4
    nD = Erho2 + (1.0 - m4) / d + (n - 1) * Eom / d
    nV = nD + (n - 1) * Eom / d + 2.0 * (n - 1) ** 2 * Ew / d
    return dict(M=Erho, V=nV / n, D=nD / n, w=v + (1.0 - v) / n)


def t6_lower(b, n, tau):
    return b["M"] ** 2 / (2 * LN2 * n * (b["V"] + n * tau * tau))


def t6_upper(b, n, tau):
    if tau <= 0:
        return 1.0
    return min(1.0, math.log1p(b["D"] / (n * tau * tau)) / (2 * LN2))


==> anc/experiments/code/check_logistic.py <==
#!/usr/bin/env python3
"""Brute-force checks of sim_logistic.py (stdlib only).  Prints ALL OK on success.

For small (n, d) it rebuilds every point as an explicit vector in R^d, solves the logistic ridge ERM by an
independent method (gradient descent in R^d with step 1/2, run to a gradient norm below 1e-14), and compares
with the representer fixed point of sim_logistic.py: the parameter, all margins, the releases X_i, the
reference a_i, ||theta||^2, and the stationarity (KKT) residual computed from explicit vectors.
"""
import math, os, random, sys

sys.dont_write_bytecode = True
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import sim_logistic as SL
from sim import draw_law, planes_of, gen_point


def vec(z, d):
    s = 1.0 / math.sqrt(d)
    return [s if (z >> k) & 1 else -s for k in range(d)]


def gd_erm(pts, d):
    """Gradient descent on ||theta||^2/2 + mean phi(<theta,z>) (1-strongly convex, 1.25-smooth)."""
    m = len(pts)
    th = [0.0] * d
    for _ in range(20000):
        g = th[:]
        for z in pts:
            t = sum(a * b for a, b in zip(th, z))
            w = -SL.sig_neg(t) / m          # phi'(t)/m
            for k in range(d):
                g[k] += w * z[k]
        gn = math.sqrt(sum(x * x for x in g))
        if gn < 1e-14:
            break
        th = [a - 0.5 * b for a, b in zip(th, g)]
    return th, gn


def check(n, d, seed):
    rng = random.Random(seed)
    v = 0.3
    Q = draw_law(rng, d, v)
    Qb = planes_of(Q, d)
    g = rng.getrandbits
    z0 = [gen_point(g, Qb, d) for _ in range(n)]
    z1 = [gen_point(g, Qb, d) for _ in range(n)]
    U = [rng.getrandbits(1) for _ in range(n)]
    tr = [z1[i] if U[i] else z0[i] for i in range(n)]
    # representer solution (as in sim_logistic.run_trial)
    c, mtr, it, res = SL.solve_erm(SL.gram(tr, d), n)
    th_rep = [0.0] * d
    for cj, zj in zip(c, tr):
        vz = vec(zj, d)
        for k in range(d):
            th_rep[k] += cj * vz[k] / n
    # KKT residual from explicit vectors
    grad = th_rep[:]
    for zj in tr:
        vz = vec(zj, d)
        t = sum(a * b for a, b in zip(th_rep, vz))
        w = -SL.sig_neg(t) / n
        for k in range(d):
            grad[k] += w * vz[k]
    kkt = math.sqrt(sum(x * x for x in grad))
    assert kkt <= max(1e-12, 2 * res), (kkt, res)
    # independent solver
    th_gd, gn = gd_erm([vec(z, d) for z in tr], d)
    err = math.sqrt(sum((a - b) ** 2 for a, b in zip(th_rep, th_gd)))
    assert err < 1e-11, err
    th2 = sum(x * x for x in th_rep)
    th2_rep = sum(ci * mi for ci, mi in zip(c, mtr)) / n
    assert abs(th2 - th2_rep) < 1e-12, (th2, th2_rep)
    assert math.sqrt(th2) < 1.0
    # releases and reference
    cb, mall, itb, resb = SL.solve_erm(SL.gram(z0 + z1, d), 2 * n)
    thb = [0.0] * d
    for cj, zj in zip(cb, z0 + z1):
        vz = vec(zj, d)
        for k in range(d):
            thb[k] += cj * vz[k] / (2 * n)
    thb_gd, _ = gd_erm([vec(z, d) for z in z0 + z1], d)
    assert math.sqrt(sum((a - b) ** 2 for a, b in zip(thb, thb_gd))) < 1e-11
    for i in range(n):
        v0, v1 = vec(z0[i], d), vec(z1[i], d)
        x_explicit = SL.phi(sum(a * b for a, b in zip(th_gd, v1))) - SL.phi(sum(a * b for a, b in zip(th_gd, v0)))
        m0 = sum(a * b for a, b in zip(th_rep, v0)); m1 = sum(a * b for a, b in zip(th_rep, v1))
        assert abs((SL.phi(m1) - SL.phi(m0)) - x_explicit) < 1e-11
        a_explicit = (SL.phi(sum(a * b for a, b in zip(thb_gd, v1)))
                      - SL.phi(sum(a * b for a, b in zip(thb_gd, v0))))
        a_rep = SL.phi(mall[n + i]) - SL.phi(mall[i])
        assert abs(a_rep - a_explicit) < 1e-11
    return it, res, kkt, err


def main():
    for (n, d, seed) in [(6, 16, 1), (10, 40, 2), (12, 64, 3)]:
        it, res, kkt, err = check(n, d, seed)
        print("n=%d d=%d: %d iterations, residual %.1e, KKT %.1e, |theta - theta_GD| %.1e" % (n, d, it, res, kkt, err))
    # the run-time path (run_trial) at a small size: records, sums and tracer counts are consistent
    rec, sc, inf, trc = SL.run_trial(20, 640, 16 * 0.025, 50, 7, [0.0, 0.01], [1e-2])
    X = [rec[5 * i + 2] - rec[5 * i + 1] for i in range(20)]
    S = [1 - 2 * int(rec[5 * i]) for i in range(20)]
    assert abs(sum(s * x for s, x in zip(S, X)) - inf["s_sx"]) < 1e-12
    assert abs(sum(x * x for x in X) - inf["s_x2"]) < 1e-12
    assert inf["res"] <= SL.TOL and inf["resb"] <= SL.TOL
    print("run_trial: residuals %.1e, %.1e; ||theta||^2 = %.4f" % (inf["res"], inf["resb"], inf["th2"]))
    print("ALL OK")


if __name__ == "__main__":
    main()


==> anc/experiments/code/check_logistic_fullsize.py <==
#!/usr/bin/env python3
"""Independent check of the logistic ridge ERM at the size of run L50 (n=50, d=3200).
Data generation reuses sim.py (same seeds as sim_logistic.py); the solver is independent: damped Newton on the
primal restricted to the span of the points (theta = sum_j beta_j z_j), with explicit +-1/sqrt(d) vectors and
float Gram matrices. Compares releases, references and ||theta||^2 with the pairs.bin / trials.csv that
sim_logistic.py wrote for that run (regen_logistic_d64.sh regenerates it as ../raw/logistic_n50_d64).
Usage (from code/):  python3 check_logistic_fullsize.py . ../raw/logistic_n50_d64 0,1,1234"""
import math, sys, os, random
from array import array
sys.dont_write_bytecode = True
code = sys.argv[1]; run = sys.argv[2]; trials = [int(x) for x in sys.argv[3].split(',')]
sys.path.insert(0, code)
from sim import draw_law, planes_of, gen_point
n, d, v, seed0 = 50, 3200, 0.16, 27050

def phi(t): return math.log1p(math.exp(-t)) if t >= 0 else -t + math.log1p(math.exp(t))
def dphi(t): return -1/(1+math.exp(t)) if t < 30 else -math.exp(-t)
def d2phi(t): s = 1/(1+math.exp(-t)); return s*(1-s)
def vec(z): s = 1/math.sqrt(d); return [s if (z >> k) & 1 else -s for k in range(d)]
def solve(Gm, m):
    # minimize 1/2 b'Gb + (1/m) sum phi((Gb)_i) over b (the objective of theta = sum b_j z_j)
    b = [0.0]*m
    for it in range(60):
        mg = [sum(Gm[i][j]*b[j] for j in range(m)) for i in range(m)]
        r = [b[i] + dphi(mg[i])/m for i in range(m)]            # gradient = G r
        gnorm2 = sum(r[i]*sum(Gm[i][j]*r[j] for j in range(m)) for i in range(m))  # ||grad_theta||^2 = r'Gr
        if gnorm2 < 1e-30: break
        # Newton in theta-space restricted to span: solve (I + (1/m) diag(phi'') G) delta = -r  (b-coordinates)
        A = [[(1.0 if i == j else 0.0) + d2phi(mg[i])*Gm[i][j]/m for j in range(m)] for i in range(m)]
        rhs = [-x for x in r]
        # Gaussian elimination with partial pivoting
        M = [A[i][:] + [rhs[i]] for i in range(m)]
        for c in range(m):
            p = max(range(c, m), key=lambda i: abs(M[i][c])); M[c], M[p] = M[p], M[c]
            for i in range(c+1, m):
                f = M[i][c]/M[c][c]
                if f:
                    for j in range(c, m+1): M[i][j] -= f*M[c][j]
        x = [0.0]*m
        for i in range(m-1, -1, -1):
            x[i] = (M[i][m] - sum(M[i][j]*x[j] for j in range(i+1, m)))/M[i][i]
        b = [b[i]+x[i] for i in range(m)]
    return b, math.sqrt(max(gnorm2, 0.0)), it
rec = array('d'); rec.frombytes(open(os.path.join(run, 'pairs.bin'), 'rb').read())
rows = [l.strip().split(',') for l in open(os.path.join(run, 'trials.csv'))]
head = rows[0]; th2col = head.index('th2')
worst = 0.0
for trial in trials:
    seed = seed0*1000003 + trial
    rl = random.Random(4*seed); rp = random.Random(4*seed+1); ru = random.Random(4*seed+2)
    Q = draw_law(rl, d, v); Qb = planes_of(Q, d)
    U = [ru.getrandbits(1) for _ in range(n)]
    g = rp.getrandbits
    z0 = []; z1 = []
    for i in range(n):
        z0.append(gen_point(g, Qb, d)); z1.append(gen_point(g, Qb, d))
    V0 = [vec(z) for z in z0]; V1 = [vec(z) for z in z1]
    tr = [V1[i] if U[i] else V0[i] for i in range(n)]
    Gt = [[sum(a*b for a, b in zip(tr[i], tr[j])) for j in range(n)] for i in range(n)]
    b, gn, it = solve(Gt, n)
    th = [sum(b[j]*tr[j][k] for j in range(n)) for k in range(d)]
    th2 = sum(x*x for x in th)
    allv = V0 + V1
    Ga = [[sum(a*c for a, c in zip(allv[i], allv[j])) for j in range(2*n)] for i in range(2*n)]
    bb, gnb, itb = solve(Ga, 2*n)
    thb = [sum(bb[j]*allv[j][k] for j in range(2*n)) for k in range(d)]
    ip = lambda u, w: sum(a*c for a, c in zip(u, w))
    base = 5*n*trial
    for i in range(n):
        u, p0, p1, a_i, Dd = rec[base+5*i: base+5*i+5]
        assert int(u) == U[i]
        q0 = phi(ip(th, V0[i])); q1 = phi(ip(th, V1[i]))
        ar = phi(ip(thb, V1[i])) - phi(ip(thb, V0[i]))
        worst = max(worst, abs(q0-p0), abs(q1-p1), abs(ar-a_i))
    th2s = float(rows[trial+1][th2col])
    print('trial %d: Newton its %d/%d, grad %.1e/%.1e, ||theta|| %.4f, |th2 - sim| %.1e, worst |loss diff| so far %.1e' % (
        trial, it, itb, gn, gnb, math.sqrt(th2), abs(th2-th2s), worst))
print('max abs deviation of losses/reference from sim_logistic.py: %.2e' % worst)


==> anc/experiments/code/check_sim.py <==
#!/usr/bin/env python3
"""Brute-force check of the bit-parallel formulas of sim.py on small cases (exact integers)."""
import random, sys
import sim

def brute(n, d, v, seed):
    rl = random.Random(4 * seed + 0); ru = random.Random(4 * seed + 2)
    Q = sim.draw_law(rl, d, v); Qb = sim.planes_of(Q, d)
    U = [ru.getrandbits(1) for _ in range(n)]
    rp = random.Random(4 * seed + 1); g = rp.getrandbits
    pts = [(sim.gen_point(g, Qb, d), sim.gen_point(g, Qb, d)) for _ in range(n)]
    sgn = lambda z: [1 if (z >> k) & 1 else -1 for k in range(d)]
    S = [(sgn(a), sgn(b)) for a, b in pts]
    t = [sum(S[i][U[i]][k] for i in range(n)) for k in range(d)]
    ta = [sum(S[i][0][k] + S[i][1][k] for i in range(n)) for k in range(d)]
    out = []
    for i in range(n):
        ip0 = sum(t[k] * S[i][0][k] for k in range(d)); ip1 = sum(t[k] * S[i][1][k] for k in range(d))
        ia0 = sum(ta[k] * S[i][0][k] for k in range(d)); ia1 = sum(ta[k] * S[i][1][k] for k in range(d))
        D = sum(1 for k in range(d) if S[i][0][k] != S[i][1][k])
        out.extend((U[i], ip0, ip1, ia0, ia1, D))
    top = 1 << sim.PBITS
    p = [2 * q / top - 1 for q in Q]
    exc = 0.5 * sum((t[k] / (n * d ** 0.5) - p[k] / d ** 0.5) ** 2 for k in range(d))
    return out, exc

ok = True
for (n, d, seed) in [(5, 7, 1), (12, 40, 2), (30, 96, 3)]:
    rec, sc, exc, _ = sim.run_trial(n, d, 16 * 0.01, 0, seed, [], [], False)
    rec2, _, _, _ = sim.run_trial(n, d, 16 * 0.01, 0, seed, [], [], True)
    b, excb = brute(n, d, 16 * 0.01, seed)
    same = list(rec) == b and list(rec2) == b and abs(exc - excb) < 1e-12
    ok &= same
    print(n, d, "records match brute force (one- and two-pass):", same, " excess %.6g vs %.6g" % (exc, excb))
# empirical frequency of +1 against q_k
rl = random.Random(7); Q = sim.draw_law(rl, 8, 0.5); Qb = sim.planes_of(Q, 8)
rp = random.Random(8); cnt = [0] * 8; N = 40000
for _ in range(N):
    z = sim.gen_point(rp.getrandbits, Qb, 8)
    for k in range(8):
        cnt[k] += (z >> k) & 1
dev = max(abs(cnt[k] / N - Q[k] / (1 << sim.PBITS)) for k in range(8))
print("max |freq - q_k| over 8 coords, N=40000: %.4f (sd ~ %.4f)" % (dev, 0.5 / N ** 0.5))
ok &= dev < 5 * 0.5 / N ** 0.5
print("ALL OK" if ok else "FAILED"); sys.exit(0 if ok else 1)


==> anc/experiments/code/estimator_direction_paper.py <==
#!/usr/bin/env python3
"""Lists every (run, tau) point of Section 8 and Appendix I where the variational estimate of iota falls below
a proved lower bound evaluated with the moments, and prints the numbers quoted in Appendix I.7.

The bounds: the lower half of Theorem 6 at the learner's own budgets (exact for ridge ERM; for logistic ridge
ERM its budgets are Monte Carlo estimates, so the bound is estimated as well), and for ridge ERM, where the
drawn laws are available, the exact second-moment bound E_Pi (M_p/n)^2 / (2 ln2 (V_p/n + tau^2)) averaged
over the drawn laws. A point counts when the estimate is below the larger of the available bounds; it is
"outside" when the upper end of its 95% interval is below that bound as well.

Usage (from code/):  python3 estimator_direction_paper.py      (reads ../data/paper/info.csv, written by
summarize_paper.py, and the low-dimension runs; standard library only). summarize_paper.py calls report().
"""
import csv, math, os, sys

sys.dont_write_bytecode = True
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import bounds as B


def lowdim_points(e3, lowmeta):
    pts = []
    for name, d, sid, m in lowmeta:
        n, eps = m["n"], m["eps"]
        b = B.ridge_budgets(n, d, 16.0 * eps)
        for r in e3:
            if r["run"] != sid:
                continue
            tau = float(r["tau"])
            pts.append(dict(run=name, learner="ridge", t=float(r["t"]), est=float(r["Iind_LB"]),
                            hi=float(r["Iind_LB_hi"]), lower=B.t6_lower(b, n, tau), mlb=float(r["Iind_moment_LB"])))
    return pts


def report(runs, e3, lowmeta):
    pts = []
    for R in runs:
        for r in R["info"]:
            pts.append(dict(run=R["name"], learner=R["learner"], t=r["t"], est=r["I"], hi=r["I_hi"], lower=r["lower"],
                            mlb=r["mlb"]))
    pts += lowdim_points(e3, lowmeta)
    summarize(pts)


def summarize(pts):
    below = []
    for p in pts:
        bound = max(p["lower"], p["mlb"] if p["mlb"] is not None else 0.0)
        kind = "second-moment" if (p["mlb"] is not None and p["mlb"] >= p["lower"]) else "Theorem 6 lower half"
        if p["learner"] == "logistic":
            kind += " (estimated budgets)"
        if p["est"] < bound:
            below.append((p, bound, kind))
    print("\n== Appendix I.7: estimates below a proved lower bound evaluated with the moments ==")
    print("  points: %d of %d (runs of Section 8 and Appendix I, including low dimension)" % (len(below), len(pts)))
    below.sort(key=lambda x: -x[0]["est"])
    for p, bound, kind in below:
        print("  %-20s t=%-6g estimate %.4g (95%% upper end %.4g) bound %.4g [%s] short by %5.1f%% %s" % (
            p["run"], p["t"], p["est"], p["hi"], bound, kind, 100 * (1 - p["est"] / bound),
            "OUTSIDE its interval" if p["hi"] < bound else ""))
    out = [(p, b) for p, b, k in below if p["hi"] < b]
    if out:
        print("  outside the 95%% interval: %d points, all with estimate below %.4g bits per pair; shortfalls %s" % (
            len(out), max(p["est"] for p, _ in out),
            ", ".join("%.0f%% at %.2g" % (100 * (1 - p["est"] / b), p["est"]) for p, b in out)))
    else:
        print("  outside the 95% interval: none")
    neg = [p for p in pts if p["est"] < 0]
    print("  negative point estimates: %d (%s)" % (len(neg), ", ".join("%s t=%g" % (p["run"], p["t"]) for p in neg)))
    print("  largest estimate below a bound: %.4g bits per pair" % (below[0][0]["est"] if below else float("nan")))
    big = [(p, b) for p, b, k in below if p["est"] >= 0.01]
    if big:
        print("  where the estimate is >= 0.01 bits per pair: %d points below a bound, by at most %.1f%%" % (
            len(big), max(100 * (1 - p["est"] / b) for p, b in big)))
    mid = [(p, b) for p, b, k in below if 1e-3 <= p["est"] < 0.01]
    if mid:
        print("  where the estimate is in [1e-3, 0.01): %d points below a bound, by at most %.1f%%" % (
            len(mid), max(100 * (1 - p["est"] / b) for p, b in mid)))


def main():
    exp = os.path.dirname(HERE)
    info = list(csv.DictReader(open(os.path.join(exp, "data", "paper", "info.csv"))))
    pts = []
    for r in info:
        mlb = r["moment_lb"]
        pts.append(dict(run=r["run"], learner=r["learner"], t=float(r["t"]), est=float(r["iota"]),
                        hi=float(r["iota_hi"]), lower=float(r["T6_lower"]), mlb=float(mlb) if mlb else None))
    ridge = os.path.join(exp, "data", "ridge")
    e3 = list(csv.DictReader(open(os.path.join(ridge, "E3_lowdim.csv"))))
    runs = {r["run"]: r for r in csv.DictReader(open(os.path.join(ridge, "runs.csv")))}
    lowmeta = [(name, d, sid, dict(n=int(runs[sid]["n"]), eps=float(runs[sid]["eps"])))
               for name, d, sid in (("ridge_n1000_dim8", 8, "E3_d8"), ("ridge_n1000_dim32", 32, "E3_d32"))]
    pts += lowdim_points(e3, lowmeta)
    summarize(pts)


if __name__ == "__main__":
    main()


==> anc/experiments/code/make_outputs.py <==
#!/usr/bin/env python3
"""Aggregate analysed runs into data/*.csv, and fit the proved shapes.

Usage (from code/):  python3 make_outputs.py RAW_DIR ANALYSIS_DIR OUT_DIR
  RAW_DIR: sim.py outputs; ANALYSIS_DIR: analyze.py CSVs (<run>.csv); OUT_DIR: the folder above code/ (writes
  OUT_DIR/data/*.csv).
Iind_moment_LB: the exact second-moment lower bound (binary inequality, exact moments), a rigorous
lower bound needing no sampling beyond the drawn laws.
Fits (all labelled FITTED): one-constant fits c*n/(1+t^2) (bits) and c*(1+t^2)^(-1/2) (advantage),
least squares in log space over resolved points (95% CI lower end > 0) with t = tau/eps > 0;
two-constant fits c*n/(1+(t/a)^2), c*(1+(t/a)^2)^(-1/2) by a grid over a.
"""
import csv, json, math, os, sys

LN2 = math.log(2.0)


def read_csv(path):
    with open(path) as f:
        return list(csv.DictReader(f))


def fnum(x):
    return float(x)


def fit_shape(ts, ys, shape):
    """Return (c1, rms1, c2, a2, rms2) for y ~ c*shape(t) and y ~ c*shape(t/a)."""
    pts = [(t, y) for t, y in zip(ts, ys) if t > 0 and y > 0]
    if len(pts) < 2:
        return (float("nan"),) * 5

    def best_c(a):
        r = [math.log(y) - math.log(shape(t / a)) for t, y in pts]
        lc = sum(r) / len(r)
        rms = math.sqrt(sum((x - lc) ** 2 for x in r) / len(r))
        return math.exp(lc), rms
    c1, rms1 = best_c(1.0)
    best = None
    for k in range(-200, 201):
        a = 10 ** (k / 100.0)
        c, rms = best_c(a)
        if best is None or rms < best[2]:
            best = (c, a, rms)
    return c1, rms1, best[0], best[1], best[2]


def moment_lb(raw, run, n, tau):
    """Exact second-moment lower bound (binary inequality with the exact moments):
    E_Pi (rho_p/n)^2 / (2 ln2 (V_p/n + tau^2)) bits per pair, averaged over the drawn laws."""
    rows = read_csv(os.path.join(raw, run, "trials.csv"))
    tot = 0.0
    for r in rows:
        a = fnum(r["rho"]) / n
        tot += a * a / (2 * LN2 * (fnum(r["nV"]) / n ** 2 + tau * tau))
    return tot / len(rows)


def main():
    raw, ana, out = sys.argv[1], sys.argv[2], sys.argv[3]
    os.makedirs(os.path.join(out, "data"), exist_ok=True)
    D = os.path.join(out, "data")
    runs = sorted(r for r in os.listdir(raw) if os.path.isdir(os.path.join(raw, r)) and
                  os.path.exists(os.path.join(raw, r, "meta.json")))
    if "E2_r64all" in runs:  # the merged run replaces its two pieces
        runs = [r for r in runs if r not in ("E2_r64", "E2_r64ext")]
    if "E1T4_n100" in runs:
        runs = [r for r in runs if r not in ("E1T4a", "E1T4b")]
    # runs table
    with open(os.path.join(D, "runs.csv"), "w") as f:
        f.write("run,n,d,eps,v,kappa,trials,K,seed,pbits,python,runtime_sec\n")
        for r in runs:
            m = json.load(open(os.path.join(raw, r, "meta.json")))
            f.write("%s,%d,%d,%.12g,%.12g,%.8g,%d,%d,%d,%d,%s,%.1f\n" % (
                r, m["n"], m["d"], m["eps"], m["v"], m["kappa"], m["trials"], m["K"], m["seed"],
                m["pbits"], m["python"], m.get("runtime_sec", float("nan"))))
    # checks table
    with open(os.path.join(D, "checks.csv"), "w") as f:
        f.write("run,quantity,measured,ci_lo,ci_hi,predicted,note\n")
        for r in runs:
            p = os.path.join(ana, r + "_checks.json")
            if not os.path.exists(p):
                continue
            c = json.load(open(p))
            f.write("%s,E[sigma_i X_i],%.6g,%.6g,%.6g,%.6g,exact E_Pi rho_p/n\n" % (
                r, *c["sigmaX_mean"], c["sigmaX_pred"]))
            f.write("%s,E[X_i^2],%.6g,%.6g,%.6g,%.6g,exact E_Pi V_p/n (with the exact nD_p)\n" % (
                r, *c["X2_mean"], c["X2_pred"]))
            f.write("%s,excess risk,%.6g,%.6g,%.6g,%.6g,E_Pi rho_p/(2n); worst case over all laws = 1/(2n) = %.6g\n" % (
                r, *c["excess_mean"], c["excess_pred"], c["eps_worst"]))
    A = {}
    for r in runs:
        p = os.path.join(ana, r + ".csv")
        if os.path.exists(p):
            A[r] = read_csv(p)
    # ---------------- E1 ----------------
    e1 = [r for r in ["E1_n100", "E1_n300", "E1_n1000", "E1_n3000"] if r in A]
    fits = []
    with open(os.path.join(D, "E1_info_adv.csv"), "w") as f:
        cols = ["run", "n", "d", "t", "tau", "Iind_LB", "Iind_LB_lo", "Iind_LB_hi", "Iind_gauss", "Iind_bin",
                "Isup_LB", "Isup_LB_lo", "Isup_LB_hi", "tot_Iind_LB", "tot_Iind_LB_lo", "tot_Iind_LB_hi",
                "tot_Isup_LB", "adv_sign", "adv_sign_lo", "adv_sign_hi", "yeom_sign", "adv_clip",
                "adv_clip_lo", "adv_clip_hi", "adv_cent", "adv_cent_lo", "adv_cent_hi", "eps", "E_rho", "E_nV", "t_switch",
                "Iind_moment_LB"]
        f.write(",".join(cols) + "\n")
        for r in e1 + [x for x in ["E1d64_n300", "E3_d8", "E3_d32"] if x in A]:
            for row in A[r]:
                n = int(row["n"])
                vals = [r, row["n"], row["d"], row["t"], row["tau"], row["Iind_LB"], row["Iind_LB_lo"],
                        row["Iind_LB_hi"], row["Iind_gauss"], row["Iind_bin"], row["Isup_LB"],
                        row["Isup_LB_lo"], row["Isup_LB_hi"],
                        "%.6g" % (n * fnum(row["Iind_LB"])), "%.6g" % (n * fnum(row["Iind_LB_lo"])),
                        "%.6g" % (n * fnum(row["Iind_LB_hi"])), "%.6g" % (n * fnum(row["Isup_LB"])),
                        row["adv_sign"], row["adv_sign_lo"], row["adv_sign_hi"], row["yeom_sign"],
                        row["adv_clip"], row["adv_clip_lo"], row["adv_clip_hi"], row["adv_cent"],
                        row["adv_cent_lo"], row["adv_cent_hi"], row["eps"], row["E_rho"], row["E_nV"],
                        "%.5g" % (fnum(row["E_nV"]) / (n * fnum(row["eps"]) * fnum(row["E_rho"]))),
                        "%.6g" % moment_lb(raw, r, n, fnum(row["tau"]))]
                f.write(",".join(str(v) for v in vals) + "\n")
    for r in e1 + [x for x in ["E1d64_n300"] if x in A]:
        rows = A[r]
        n = int(rows[0]["n"])
        ts = [fnum(x["t"]) for x in rows]
        for q, key, lo in [("tot_Iind_LB", "Iind_LB", "Iind_LB_lo"), ("tot_Isup_LB", "Isup_LB", "Isup_LB_lo")]:
            ys = [n * fnum(x[key]) if fnum(x[lo]) > 0 else -1 for x in rows]
            c1, rms1, c2, a2, rms2 = fit_shape(ts, ys, lambda t: n / (1 + t * t))
            fits.append((r, n, q, "c*n/(1+t^2)", c1, rms1, c2, a2, rms2))
        for q in ["adv_sign", "adv_cent"]:
            ys = [fnum(x[q]) if fnum(x[q + "_lo"]) > 0 else -1 for x in rows]
            c1, rms1, c2, a2, rms2 = fit_shape(ts, ys, lambda t: (1 + t * t) ** -0.5)
            fits.append((r, n, q, "c*(1+t^2)^(-1/2)", c1, rms1, c2, a2, rms2))
    with open(os.path.join(D, "E1_fits.csv"), "w") as f:
        f.write("run,n,quantity,shape,c_fit1,rms_log_resid1,c_fit2,a_fit2,rms_log_resid2\n")
        for x in fits:
            f.write("%s,%d,%s,%s,%.5g,%.4g,%.5g,%.4g,%.4g\n" % x)
    # tracer
    with open(os.path.join(D, "E1_tracer.csv"), "w") as f:
        f.write("run,n,d,t,xi,k,K,TPR,TPR_lo,TPR_hi,FPR,FPR_lo,FPR_hi,members,nonmembers\n")
        for r in e1 + [x for x in ["E1T4_n100", "E1d64_n300", "E3_d8", "E3_d32"] if x in runs]:
            m = json.load(open(os.path.join(raw, r, "meta.json")))
            if m["K"] == 0 or not os.path.exists(os.path.join(raw, r, "tracer.csv")):
                continue
            rows = read_csv(os.path.join(raw, r, "tracer.csv"))
            by = {}
            for x in rows:
                by.setdefault((fnum(x["t"]), fnum(x["xi"]), int(x["k"])), []).append(
                    (int(x["tp"]), int(x["fp"]), int(x["n"]), int(x.get("fpx") or 0), int(x.get("m") or 0)))
            for (t, xi, k), lst in sorted(by.items()):
                T = len(lst)
                n = lst[0][2]
                mm_ = lst[0][4]
                tp = [a / n for a, _, _, _, _ in lst]
                # FPR over the ghosts and any extra fresh non-members (all independent of the model)
                fp = [(b + c) / (n + mm_) for _, b, _, c, _ in lst]

                def ci(v):
                    mm = sum(v) / len(v)
                    se = math.sqrt(sum((y - mm) ** 2 for y in v) / (len(v) - 1) / len(v)) if len(v) > 1 else float("nan")
                    q = 1.96 if len(v) > 121 else 2.0
                    return mm, mm - q * se, mm + q * se
                a1, a2, a3 = ci(tp)
                b1, b2, b3 = ci(fp)
                f.write("%s,%d,%d,%g,%g,%d,%d,%.6g,%.6g,%.6g,%.6g,%.6g,%.6g,%d,%d\n" % (
                    r, n, m["d"], t, xi, k, m["K"], a1, a2, a3, b1, b2, b3, n * T, (n + mm_) * T))
    # ---------------- E2 ----------------
    e2 = [(1, "E2_r1"), (4, "E2_r4"), (16, "E2_r16"), (64, "E2_r64all" if "E2_r64all" in A else "E2_r64")]
    with open(os.path.join(D, "E2_ratio.csv"), "w") as f:
        f.write("n_over_m,n,d,trials,tau_over_taub,tau,E_gen,Iind_LB,Iind_LB_lo,Iind_LB_hi,Iind_gauss,Iind_bin,"
                "Isup_LB,Isup_LB_lo,R_ind_LB,R_ind_lo,R_ind_hi,R_ind_gauss,R_sup_LB,R_infofree,"
                "cert_sup_lower,cert_sup_upper,x,Iind_moment_LB\n")
        for ratio, r in e2:
            if r not in A:
                continue
            for row in A[r]:
                n = int(row["n"]); eps = fnum(row["eps"]); tau = fnum(row["tau"])
                Er = fnum(row["E_rho"]); EnV = fnum(row["E_nV"])
                K2 = 2 * LN2 * (EnV + n * n * tau * tau)

                def R(I):
                    return math.sqrt(K2 * I) / Er if I > 0 else float("nan")
                m_eps = 1.0 / eps
                x = (n / m_eps) / (1 + n * n * tau * tau)
                f.write(",".join(str(v) for v in [
                    ratio, n, row["d"], row["trials"], row["t"], "%.6g" % tau, "%.6g" % (Er / n),
                    row["Iind_LB"], row["Iind_LB_lo"], row["Iind_LB_hi"], row["Iind_gauss"], row["Iind_bin"],
                    row["Isup_LB"], row["Isup_LB_lo"],
                    "%.5g" % R(fnum(row["Iind_LB"])), "%.5g" % R(fnum(row["Iind_LB_lo"])),
                    "%.5g" % R(fnum(row["Iind_LB_hi"])), "%.5g" % R(fnum(row["Iind_gauss"])),
                    "%.5g" % R(fnum(row["Isup_LB"])), "%.5g" % (math.sqrt(EnV) / Er),
                    "%.5g" % (0.41 * math.sqrt(1 + 15.0 / 32 * x)), "%.5g" % (2.44 * math.sqrt(1 + x)),
                    "%.5g" % x, "%.6g" % moment_lb(raw, r, n, tau)]) + "\n")
    # ---------------- E3 ----------------
    with open(os.path.join(D, "E3_lowdim.csv"), "w") as f:
        f.write("run,n,d,t,tau,Iind_LB,Iind_LB_lo,Iind_LB_hi,Iind_gauss,Iind_bin,Isup_LB,adv_sign,adv_sign_lo,"
                "adv_sign_hi,propX1_bound_per_pair,Iind_moment_LB\n")
        for r in ["E3_d8", "E3_d32", "E1_n1000"]:
            if r not in A:
                continue
            for row in A[r]:
                n = int(row["n"]); d = int(row["d"]); tau = fnum(row["tau"])
                if tau > 0:
                    bnd = min(1.0, (d * math.log2(1 + 4 * math.sqrt(n) / tau) + 1 / (2 * LN2)) / n)
                else:
                    bnd = 1.0
                f.write(",".join(str(v) for v in [
                    r, n, d, row["t"], row["tau"], row["Iind_LB"], row["Iind_LB_lo"], row["Iind_LB_hi"],
                    row["Iind_gauss"], row["Iind_bin"], row["Isup_LB"], row["adv_sign"], row["adv_sign_lo"],
                    row["adv_sign_hi"], "%.6g" % bnd, "%.6g" % moment_lb(raw, r, n, tau)]) + "\n")
    print("wrote", sorted(os.listdir(D)))


if __name__ == "__main__":
    main()


==> anc/experiments/code/make_paper_figure.py <==
#!/usr/bin/env python3
"""Writes Figure 2 (paper/fig_measurements.tex) and Figure I.1 (paper/fig_totals.tex) from data/paper/*.csv,
which summarize_paper.py produces. The .tex files carry inline coordinates, so they compile without the CSVs
(pgfplots only, no pgfplots library; one axis per tikzpicture).

Usage (from code/):  python3 make_paper_figure.py OUT_DIR      (standard library only)

Only resolved points are drawn: an information point is plotted when the lower end of its 95% interval is
above 0 (all points are in data/paper/info.csv).
"""
import csv, math, os, sys

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(os.path.dirname(HERE), "data", "paper")
PAPER = sys.argv[1] if len(sys.argv) > 1 else os.path.join(os.path.dirname(HERE), "..", "paper")

COL = {"ridge": "blue!70!black", "logistic": "red!80!black"}
MARK = {50: "pentagon", 100: "o", 300: "square", 1000: "triangle", 3000: "diamond"}
NS = (50, 100, 300, 1000, 3000)
BAND = "black!13"


def rd(name):
    with open(os.path.join(DATA, name)) as f:
        return list(csv.DictReader(f))


def F(x):
    return float(x)


def mark(learner, n):
    m = MARK[n]
    if learner == "ridge":
        return {"o": "*"}.get(m, m + "*")
    return m


def coords(pts):
    return " ".join("(%.5g,%.5g)" % p for p in pts)


def coords_err(pts):
    return " ".join("(%.5g,%.5g) += (0,%.3g) -= (0,%.3g)" % (x, y, max(hi - y, 0), max(y - lo, 0))
                    for x, y, lo, hi in pts)


AXIS = ("scale only axis,width=0.8\\linewidth,xmode=log,ymode=log,tick label style={font=\\tiny},"
        "label style={font=\\scriptsize},xlabel style={yshift=2pt},ylabel style={yshift=-2pt},"
        "legend style={font=\\tiny,draw=none,fill=none,row sep=-1pt},legend cell align=left,clip mode=individual,"
        "error bars/error bar style={line width=0.3pt},error bars/error mark options={mark size=0.8pt,line width=0.3pt}")


def figure1():
    pts = rd("fig1a_points.csv")
    band = rd("fig1a_band.csv")
    gen = [r for r in rd("fig1b_generalization.csv") if int(r["d_over_n"]) == 64]
    L = []
    w = L.append
    w("% Figure 2, generated by experiments/code/make_paper_figure.py from experiments/data/paper/*.csv")
    w("% (inline coordinates; pgfplots only). Do not edit by hand.")
    w("\\begin{figure}[t]")
    w("\\centering")
    # ---------------- (a) ----------------
    w("\\begin{tikzpicture}")
    w("\\begin{axis}[" + AXIS + ",height=3.0cm,xmin=0.01,xmax=100,ymin=1e-4,ymax=1.6,")
    w(" xtick={0.01,0.1,1,10,100},ytick={1e-4,1e-3,1e-2,1e-1,1},")
    w(" xlabel={$\\tau/(M/n)$},ylabel={bits per pair},")
    w(" legend columns=2,legend style={at={(0.015,0.03)},anchor=south west,"
      "/tikz/every even column/.append style={column sep=5pt}}]")
    up = [(F(b["x"]), F(b["upper_max"])) for b in band]
    lo = [(F(b["x"]), F(b["lower_min"])) for b in band]
    w("\\addplot[fill=%s,draw=none,forget plot] coordinates {%s %s} -- cycle;" % (
        BAND, coords(up), coords(list(reversed(lo)))))
    for learner in ("logistic", "ridge"):
        for n in NS:
            P = [(F(r["x"]), F(r["iota"]), F(r["iota_lo"]), F(r["iota_hi"])) for r in pts
                 if r["learner"] == learner and int(r["n"]) == n]
            if not P:
                continue
            w("\\addplot+[only marks,mark=%s,mark size=%spt,color=%s,line width=0.4pt,forget plot,"
              "error bars/.cd,y dir=both,y explicit] coordinates {%s};" % (
                  mark(learner, n), "1.1" if n != 50 else "1.3", COL[learner], coords_err(P)))
    w("\\addlegendimage{only marks,mark=*,mark size=1.1pt,color=%s}\\addlegendentry{ridge ERM}" % COL["ridge"])
    w("\\addlegendimage{only marks,mark=o,mark size=1.1pt,color=%s}\\addlegendentry{logistic ridge ERM}" % COL["logistic"])
    w("\\addlegendimage{area legend,fill=%s,draw=none}\\addlegendentry{Theorem~\\ref{thm:transfer}}" % BAND)
    for n in NS:
        w("\\addlegendimage{only marks,mark=%s,mark size=%spt,black}\\addlegendentry{$n=%d$}" % (
            MARK[n], "1.1" if n != 50 else "1.3", n))
    w("\\node[anchor=north east,font=\\scriptsize] at (rel axis cs:0.985,0.97) {(a)};")
    w("\\end{axis}")
    w("\\end{tikzpicture}\\\\[1pt]")
    # ---------------- (b) ----------------
    ns = [int(r["n"]) for r in gen]
    nmin, nmax = min(ns), max(ns)
    w("\\begin{tikzpicture}")
    w("\\begin{axis}[" + AXIS + ",height=2.4cm,xmin=35,xmax=4500,ymin=1e-4,ymax=5,")
    w(" xtick={100,1000},ytick={1e-4,1e-3,1e-2,1e-1,1},")
    w(" xlabel={$n$},ylabel={gap and bounds},")
    w(" legend columns=4,legend style={at={(0.5,1.03)},anchor=south,"
      "/tikz/every even column/.append style={column sep=4pt}}]")
    w("\\addplot[black,thin,domain=%d:%d,samples=60] {(1-8/x)/x};" % (nmin, nmax))
    w("\\addlegendentry{gap}")
    w("\\addplot[black!60,thin,densely dashed,domain=%d:%d,samples=40] {4/sqrt(x)};" % (nmin, nmax))
    w("\\addlegendentry{$4L/\\sqrt n$}")
    w("\\addplot[black,densely dotted,mark=o,mark size=1.1pt,mark options={solid}] coordinates {%s};" % coords(
        [(F(r["n"]), F(r["infofree"])) for r in gen]))
    w("\\addlegendentry{$\\sqrt{\\E_\\Pi V_p/n}$}")
    w("\\addplot+[only marks,mark=*,mark size=1.2pt,color=%s,error bars/.cd,y dir=both,y explicit] "
      "coordinates {%s};" % (COL["ridge"], coords_err([(F(r["n"]), F(r["range_lb"]), F(r["range_lb_lo"]),
                                                           F(r["range_lb_hi"])) for r in gen])))
    w("\\addlegendentry{$2L\\sqrt{2\\ln2}\\,\\iota$}")
    w("\\node[anchor=south west,font=\\scriptsize] at (rel axis cs:0.015,0.03) {(b)};")
    w("\\end{axis}")
    w("\\end{tikzpicture}")
    w("\\caption{Measurements at $d=64n$. Values are averages over the prior; bars are"
      " 95\\% intervals. (a)~Lower-bound estimates of the bits per pair $\\iota$ against $\\tau/(M/n)$ for ridge ERM"
      " (filled) and logistic ridge ERM (open); shaded: between the two halves of Theorem~\\ref{thm:transfer} at"
      " each learner's own $M$, $V$ and $\\Vres$. (b)~Ridge ERM at $\\tau=0$: the gap, its bounds $4L/\\sqrt n$"
      " and $\\sqrt{\\E_\\Pi V_p/n}$, and the lower bound $2L\\sqrt{2\\ln2}\\,\\iota$ on the range-scaled"
      " ld-CMI bounds; $L=1$.}")
    w("\\label{fig:measurements}")
    w("\\end{figure}")
    return "\n".join(L) + "\n"


def figure_totals():
    tot = rd("totals.csv")
    L = []
    w = L.append
    w("% Figure I.1, generated by experiments/code/make_paper_figure.py from experiments/data/paper/totals.csv")
    w("% (inline coordinates; pgfplots only). Do not edit by hand.")
    w("\\begin{figure}[t]")
    w("\\centering")
    w("\\begin{tikzpicture}")
    w("\\begin{axis}[scale only axis,width=0.5\\linewidth,height=5cm,xmode=log,ymode=log,xmin=35,xmax=4500,"
      "ymin=0.8,ymax=5000,tick label style={font=\\scriptsize},label style={font=\\small},"
      "xlabel={$n$},ylabel={bits in total},legend style={font=\\scriptsize,draw=none,fill=none,at={(1.03,1)},"
      "anchor=north west},legend cell align=left,clip mode=individual]")
    levels = (("0", "$\\tau=0$", "*"), ("M/n", "$\\tau=M/n$", "square*"),
              ("sqrt(n)M/(2n)", "$\\tau=\\sqrt n\\,M/(2n)$", "triangle*"))
    for level, lab, mk in levels:
        rows = [r for r in tot if r["level"] == level]
        ns = sorted(set(int(r["n"]) for r in rows))
        lo = [(n, min(F(r["T6_lower_total"]) for r in rows if int(r["n"]) == n)) for n in ns]
        up = [(n, max(F(r["T6_upper_total"]) for r in rows if int(r["n"]) == n)) for n in ns]
        w("\\addplot[fill=%s,draw=none,forget plot] coordinates {%s %s} -- cycle;" % (
            BAND, coords(up), coords(list(reversed(lo)))))
    for level, lab, mk in levels:
        for learner in ("ridge", "logistic"):
            rows = [r for r in tot if r["level"] == level and r["learner"] == learner and r["total"]
                    and r["total_lo"] and F(r["total_lo"]) > 0]
            P = [(F(r["n"]), F(r["total"]), F(r["total_lo"]), F(r["total_hi"])) for r in rows]
            m = mk if learner == "ridge" else mk.replace("*", "")
            w("\\addplot+[only marks,mark=%s,mark size=%s,color=%s,forget plot,error bars/.cd,y dir=both,"
              "y explicit] coordinates {%s};" % (m if m != "" else "o", "1.5pt" if learner == "ridge" else "2.2pt",
                                                  COL[learner], coords_err(P)))
    for level, lab, mk in levels:
        w("\\addlegendimage{only marks,mark=%s,mark size=1.6pt,black}\\addlegendentry{%s}" % (mk, lab))
    w("\\addlegendimage{only marks,mark=*,mark size=1.6pt,color=%s}\\addlegendentry{ridge ERM}" % COL["ridge"])
    w("\\addlegendimage{only marks,mark=o,mark size=1.6pt,color=%s}\\addlegendentry{logistic ridge ERM}" % COL["logistic"])
    w("\\addlegendimage{area legend,fill=%s,draw=none}\\addlegendentry{Theorem~\\ref{thm:transfer}}" % BAND)
    w("\\end{axis}")
    w("\\end{tikzpicture}")
    w("\\caption{Total Information against $n$. Totals $n\\iota$ in bits (prior averages of lower-bound estimates, with 95\\% intervals) against"
      " $n$ at $d=64n$ for ridge ERM (filled) and logistic ridge ERM (open), at $\\tau=0$, $\\tau=M/n$ and"
      " $\\tau=\\sqrt n\\,M/(2n)$ with each learner's own $M$. Shaded: between the lower and upper halves of"
      " Theorem~\\ref{thm:transfer} at the learners' own budgets. Values at $\\tau>0$ are interpolated linearly"
      " in log--log coordinates between neighbouring noise levels of the grid.}")
    w("\\label{fig:totals}")
    w("\\end{figure}")
    return "\n".join(L) + "\n"


def main():
    for name, text in (("fig_measurements.tex", figure1()), ("fig_totals.tex", figure_totals())):
        with open(os.path.join(PAPER, name), "w") as f:
            f.write(text)
        print("wrote", os.path.normpath(os.path.join(PAPER, name)))


if __name__ == "__main__":
    main()


==> anc/experiments/code/merge_runs.py <==
#!/usr/bin/env python3
"""Concatenate two runs of sim.py with the same parameters (the second started with --trial0).

Usage: python3 merge_runs.py RUN_A RUN_B OUT
"""
import json, os, shutil, sys


def main():
    a, b, out = sys.argv[1:4]
    ma = json.load(open(os.path.join(a, "meta.json")))
    mb = json.load(open(os.path.join(b, "meta.json")))
    for k in ("n", "d", "eps", "K", "seed", "pbits", "tgrid", "extra_nm"):
        assert ma.get(k) == mb.get(k), k
    assert mb.get("trial0", 0) == ma.get("trial0", 0) + ma["trials"], "trial ranges must be contiguous"
    os.makedirs(out, exist_ok=True)
    with open(os.path.join(out, "pairs.bin"), "wb") as f:
        for r in (a, b):
            with open(os.path.join(r, "pairs.bin"), "rb") as g:
                shutil.copyfileobj(g, f)
    for name in ("trials.csv", "tracer.csv"):
        with open(os.path.join(out, name), "w") as f:
            for i, r in enumerate((a, b)):
                lines = open(os.path.join(r, name)).read().splitlines(True)
                f.writelines(lines if i == 0 else lines[1:])
    m = dict(ma)
    m["trials"] = ma["trials"] + mb["trials"]
    m["runtime_sec"] = ma.get("runtime_sec", 0) + mb.get("runtime_sec", 0)
    m["merged_from"] = [os.path.basename(a.rstrip("/")), os.path.basename(b.rstrip("/"))]
    json.dump(m, open(os.path.join(out, "meta.json"), "w"), indent=1)
    print("merged", m["trials"], "trials into", out)


if __name__ == "__main__":
    main()


==> anc/experiments/code/regen_logistic_d64.sh <==
#!/bin/bash
# Regenerates the raw outputs of the two logistic ridge ERM runs at d = 64n with n = 50 and n = 100 from
# their seeds, with the tracer off (K = 0). The tracer draws its references after the learner, the release and
# the reference are computed, so pairs.bin and trials.csv (apart from the per-trial time) are those of the
# runs L50 and L100 of ../data/runs/runs.csv, made with K = 2000; summarize_paper.py reads their trials.csv
# for the largest ||theta_hat|| and the solver residuals. Usage (from code/): RAW=../raw PY=python3.12 bash regen_logistic_d64.sh
set -e
RAW=${RAW:-../raw}
PY=${PY:-python3}
export PYTHONDONTWRITEBYTECODE=1
mkdir -p $RAW
job() { name=$1; shift; echo "$(date '+%H:%M:%S') start $name"; $PY sim_logistic.py "$@" --out $RAW/$name 2> $RAW/$name.log; echo "$(date '+%H:%M:%S') done $name"; }
job logistic_n50_d64 --n 50 --d 3200 --eps 0.01 --trials 4000 --K 0 --seed 27050 &
job logistic_n100_d64 --n 100 --d 6400 --eps 0.005 --trials 2000 --K 0 --seed 27100 &
wait


==> anc/experiments/code/run_d64.sh <==
#!/bin/bash
# Runs at the dimension Theorem 3 assumes (d = 64n), with the prior of the other runs (v = 16 eps, eps = 1/(2n)),
# tracer off (K = 0). Usage (from code/): RAW=../raw PY=python3.12 bash run_d64.sh
set -e
RAW=${RAW:-../raw}
PY=${PY:-python3}
export PYTHONDONTWRITEBYTECODE=1
mkdir -p $RAW
job() { name=$1; sim=$2; shift 2; echo "$(date '+%H:%M:%S') start $name"; $PY $sim "$@" --out $RAW/$name 2> $RAW/$name.log; echo "$(date '+%H:%M:%S') done $name"; }
export -f job; export RAW PY
cat <<JOBS | xargs -P 4 -L 1 bash -c 'job "$@"' _
L1000_c0 sim_logistic.py --n 1000 --d 64000 --eps 0.0005 --trials 50 --trial0 0 --K 0 --seed 371000
L1000_c1 sim_logistic.py --n 1000 --d 64000 --eps 0.0005 --trials 50 --trial0 50 --K 0 --seed 371000
L1000_c2 sim_logistic.py --n 1000 --d 64000 --eps 0.0005 --trials 50 --trial0 100 --K 0 --seed 371000
L1000_c3 sim_logistic.py --n 1000 --d 64000 --eps 0.0005 --trials 50 --trial0 150 --K 0 --seed 371000
L300 sim_logistic.py --n 300 --d 19200 --eps 0.00166666666667 --trials 600 --K 0 --seed 37300
R1000 sim.py --n 1000 --d 64000 --eps 0.0005 --trials 200 --K 0 --seed 471000
R3000 sim.py --n 3000 --d 192000 --eps 0.000166666666667 --trials 40 --K 0 --seed 473000
JOBS


==> anc/experiments/code/sgd_check.py <==
#!/usr/bin/env python3
"""Numerical check of ERM = one-pass projected SGD with steps 1/t (Lean: sgd_eq_ridgeLearner).

f(theta, z) = ||theta||^2/2 - <theta, z> on the unit ball W, z in {+-1/sqrt(d)}^d.  The gradient step
theta_t = Proj_W(theta_{t-1} - (1/t)(theta_{t-1} - z_t)) is run from several starts in W.
(1) Exact rational arithmetic (coordinates in units of 1/sqrt(d)): the projection never acts and
    theta_n equals the sample mean exactly.  (2) Floating point at n = 1000, d = 32000.
(3) The mean minimizes the empirical risk over W (checked against random feasible perturbations).
"""
import random
from fractions import Fraction


def sgd_exact(S, start, d):
    # coordinates of theta * sqrt(d); ||theta||^2 = sum(c^2)/d
    th = list(start)
    inactive = True
    for t, s in enumerate(S, 1):
        eta = Fraction(1, t)
        th = [(1 - eta) * a + eta * b for a, b in zip(th, s)]
        if sum(c * c for c in th) > d:  # would need projection
            inactive = False
    return th, inactive


def main():
    rng = random.Random(20260923)
    ok = True
    n, d = 60, 16
    S = [[rng.choice((-1, 1)) for _ in range(d)] for _ in range(n)]
    mean = [Fraction(sum(s[k] for s in S), n) for k in range(d)]
    starts = [[Fraction(0)] * d,
              [Fraction(4, 1)] + [Fraction(0)] * (d - 1),            # norm 1 (4/sqrt(16))
              [Fraction(rng.choice((-1, 1)), 1) for _ in range(d)]]  # a corner direction, norm 1
    for st in starts:
        th, inactive = sgd_exact(S, st, d)
        same = th == mean
        ok &= same and inactive
        print("exact: start norm^2 = %s, projection inactive: %s, theta_n == mean exactly: %s"
              % (sum(c * c for c in st) / d, inactive, same))
    # floating point, theorem-sized case
    n, d = 1000, 32000
    g = random.Random(7)
    th = [0.0] * d
    acc = [0.0] * d
    for t in range(1, n + 1):
        z = [1.0 if g.getrandbits(1) else -1.0 for _ in range(d)]
        e = 1.0 / t
        th = [(1 - e) * a + e * b for a, b in zip(th, z)]
        acc = [a + b for a, b in zip(acc, z)]
    err = max(abs(a - b / n) for a, b in zip(th, acc)) / d ** 0.5
    print("float: n=1000, d=32000: max_k |theta_n,k - mean_k| = %.2e (units of the coordinate scale)" % err)
    ok &= err < 1e-12
    # the mean minimizes the empirical risk ||theta||^2/2 - <theta, zbar> over W
    zb = [a / n / d ** 0.5 for a in acc]
    F = lambda th: 0.5 * sum(x * x for x in th) - sum(x * y for x, y in zip(th, zb))
    F0 = F(zb)
    worse = 0
    for _ in range(20):
        dlt = [g.gauss(0, 1e-3) for _ in range(d)]
        cand = [x + y for x, y in zip(zb, dlt)]
        nrm = sum(x * x for x in cand) ** 0.5
        if nrm > 1:
            cand = [x / nrm for x in cand]
        worse += F(cand) >= F0
    print("empirical risk at the mean is below 20/20 random feasible perturbations:", worse == 20)
    ok &= worse == 20
    print("ALL OK" if ok else "FAILED")
    return 0 if ok else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/experiments/code/sim.py <==
#!/usr/bin/env python3
"""Exact Monte Carlo simulation of noise-free ridge ERM on the scaled sign cube.

Ridge ERM of the paper (r = 2, affine link): f(theta, z) = ||theta||^2/2 - <theta, z> on the unit ball,
Z = {+-1/sqrt(d)}^d, laws D_p with independent coordinates, P(sqrt(d) Z_k = 1) = (1 + p_k)/2.
Learner: ridge ERM theta_hat = mean of the training sample (= one-pass projected SGD with steps 1/t,
see sgd_check.py).  Prior: p_k = 2 B_k - 1, B_k ~ Beta(kappa/2, kappa/2), kappa = 1/v - 1, v = 16 eps.
Each trial draws p from the prior, a supersample of 2n candidates,
fair selection bits U, trains, and records exact integer inner products.  No approximation is made
except that q_k = (1 + p_k)/2 is rounded to a multiple of 2^-12 (the law used is exactly D_p for the
rounded p, which is recorded).

Stdlib only.  Python >= 3.10 is fastest (int.bit_count); older versions fall back to bin().count.
Outputs (in --out): meta.json, pairs.bin (int64 records), trials.csv, tracer.csv.
"""
import argparse, json, math, os, random, sys, time, bisect
from array import array

if hasattr(int, "bit_count"):
    def popcount(x):
        return x.bit_count()
else:  # pragma: no cover
    def popcount(x):
        return bin(x).count("1")

PBITS = 12  # precision of q_k = (1+p_k)/2


def draw_law(rng, d, v):
    """Draw p ~ Pi_kappa (kappa = 1/v - 1) and round q = (1+p)/2 to the grid 2^-PBITS."""
    kappa = 1.0 / v - 1.0
    a = kappa / 2.0
    top = 1 << PBITS
    Q = []
    for _ in range(d):
        b = rng.betavariate(a, a)
        qk = int(round(b * top))
        if qk < 1:
            qk = 1
        elif qk > top - 1:
            qk = top - 1
        Q.append(qk)
    return Q


def planes_of(Q, d):
    """Bit planes of the integers Q_k: plane j has bit k set iff bit j of Q_k is set."""
    planes = []
    for j in range(PBITS):
        s = "".join("1" if (Q[k] >> j) & 1 else "0" for k in range(d - 1, -1, -1))
        planes.append(int(s, 2))
    return planes


def gen_point(getrandbits, Qb, d):
    """One point of D_p as a d-bit integer (bit k = 1 iff sqrt(d) z_k = +1).

    Bit k is 1 iff u_k < Q_k for an independent uniform PBITS-bit integer u_k, i.e. with probability
    Q_k / 2^PBITS = q_k; the comparison runs bit-parallel over all coordinates, LSB to MSB."""
    lt = 0
    for Qj in Qb:
        m = Qj ^ getrandbits(d)
        lt ^= (lt ^ Qj) & m
    return lt


def add_to(planes, x):
    """Bit-sliced counter: add the 0/1 vector x (an int) to the per-coordinate counts."""
    carry = x
    b = 0
    while carry:
        pb = planes[b]
        planes[b] = pb ^ carry
        carry = pb & carry
        b += 1


def masked_sum(S, planes):
    """sum_{k in S} count_k."""
    tot = 0
    for b, pb in enumerate(planes):
        if pb:
            tot += popcount(S & pb) << b
    return tot


def total(planes):
    return sum(popcount(pb) << b for b, pb in enumerate(planes))


def law_scalars(Q, d, n):
    top = float(1 << PBITS)
    sp2 = sp4 = w = om = 0.0
    for qk in Q:
        p = 2.0 * qk / top - 1.0
        p2 = p * p
        sp2 += p2
        sp4 += p2 * p2
        w += p2 * (1.0 - p2)
        om += (1.0 - p2) ** 2
    mu2 = sp2 / d
    rho = 1.0 - mu2
    w /= d
    om /= d
    s4 = sp4 / d
    # exact moments of ridge ERM at this law
    nD = rho * rho + (1.0 - s4) / d + (n - 1) * om / d
    nVmD = (n - 1) * om / d + 2.0 * (n - 1) ** 2 * w / d
    nV = nD + nVmD
    return dict(mu2=mu2, rho=rho, w=w, omega=om, s4=s4, nD=nD, nV=nV)


def run_trial(n, d, v, K, seed, taus, xis, twopass, extra_nm=0):
    rl = random.Random(4 * seed + 0)
    rp_seed = 4 * seed + 1
    ru = random.Random(4 * seed + 2)
    rn = random.Random(4 * seed + 3)
    Q = draw_law(rl, d, v)
    Qb = planes_of(Q, d)
    sc = law_scalars(Q, d, n)
    U = [ru.getrandbits(1) for _ in range(n)]
    L1 = n.bit_length() + 1
    L2 = (2 * n).bit_length() + 1
    tr = [0] * L1
    al = [0] * L2
    rp = random.Random(rp_seed)
    g = rp.getrandbits
    pts = None if twopass else []
    for i in range(n):
        z0 = gen_point(g, Qb, d)
        z1 = gen_point(g, Qb, d)
        add_to(tr, z1 if U[i] else z0)
        add_to(al, z0)
        add_to(al, z1)
        if pts is not None:
            pts.append((z0, z1))
    Ctot = total(tr)
    Call = total(al)
    if twopass:
        rp = random.Random(rp_seed)
        g = rp.getrandbits
    rec = array("q")
    nd = n * d
    mem_ip = []
    gh_ip = []
    for i in range(n):
        if pts is None:
            z0 = gen_point(g, Qb, d)
            z1 = gen_point(g, Qb, d)
        else:
            z0, z1 = pts[i]
        c0 = popcount(z0)
        c1 = popcount(z1)
        ip0 = 4 * masked_sum(z0, tr) - 2 * Ctot - 2 * n * c0 + nd
        ip1 = 4 * masked_sum(z1, tr) - 2 * Ctot - 2 * n * c1 + nd
        ia0 = 4 * masked_sum(z0, al) - 2 * Call - 4 * n * c0 + 2 * nd
        ia1 = 4 * masked_sum(z1, al) - 2 * Call - 4 * n * c1 + 2 * nd
        Dd = popcount(z0 ^ z1)
        rec.extend((U[i], ip0, ip1, ia0, ia1, Dd))
        if U[i]:
            mem_ip.append(ip1)
            gh_ip.append(ip0)
        else:
            mem_ip.append(ip0)
            gh_ip.append(ip1)
    pts = None
    # realized excess risk ||theta_hat - mu||^2 / 2 (exact integer arithmetic, then one division)
    s_cc = 0
    for b, pb in enumerate(tr):
        for b2, pb2 in enumerate(tr):
            if pb and pb2:
                s_cc += popcount(pb & pb2) << (b + b2)
    s_cq = 0
    for b, pb in enumerate(tr):
        if not pb:
            continue
        for j, qj in enumerate(Qb):
            s_cq += popcount(pb & qj) << (b + j)
    sumQ = sum(Q)
    top = 1 << PBITS
    tnorm2 = 4 * s_cc - 4 * n * Ctot + n * n * d          # ||t||^2
    # <t, p> * top = sum_k (2 c_k - n)(2 Q_k - top)
    tp_top = 4 * s_cq - 2 * top * Ctot - 2 * n * sumQ + n * top * d
    p2sum_top2 = sum((2 * qk - top) ** 2 for qk in Q)    # ||p||^2 * top^2
    excess = 0.5 * (tnorm2 / (n * n * d) - 2.0 * tp_top / (top * n * d) + p2sum_top2 / (top * top * d))
    # conformal tracer (only when K > 0): K fresh references queried once each, fresh noise per query
    tr_counts = []
    if K > 0:
        ref_ip = []
        for _ in range(K):
            r = gen_point(g, Qb, d)
            ref_ip.append(4 * masked_sum(r, tr) - 2 * Ctot - 2 * n * popcount(r) + nd)
        # optional extra fresh non-members (queried like candidates) to resolve small FPRs
        x_ip = []
        for _ in range(extra_nm):
            r = gen_point(g, Qb, d)
            x_ip.append(4 * masked_sum(r, tr) - 2 * Ctot - 2 * n * popcount(r) + nd)
        ks = [int(math.floor(xi * (K + 1))) for xi in xis]
        inv = 1.0 / nd
        gauss = rn.gauss
        for ti, tau in enumerate(taus):
            if tau > 0:
                ra = sorted(-x * inv + tau * gauss(0.0, 1.0) for x in ref_ip)
                am = [-x * inv + tau * gauss(0.0, 1.0) for x in mem_ip]
                ag = [-x * inv + tau * gauss(0.0, 1.0) for x in gh_ip]
                ax = [-x * inv + tau * gauss(0.0, 1.0) for x in x_ip]
            else:
                ra = sorted(-x * inv for x in ref_ip)
                am = [-x * inv for x in mem_ip]
                ag = [-x * inv for x in gh_ip]
                ax = [-x * inv for x in x_ip]
            cm = [bisect.bisect_right(ra, a) for a in am]
            cg = [bisect.bisect_right(ra, a) for a in ag]
            cx = [bisect.bisect_right(ra, a) for a in ax]
            for xi, k in zip(xis, ks):
                tp = sum(1 for c in cm if c < k)
                fp = sum(1 for c in cg if c < k)
                fx = sum(1 for c in cx if c < k)
                tr_counts.append((ti, xi, k, tp, fp, fx))
    return rec, sc, excess, tr_counts


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--n", type=int, required=True)
    ap.add_argument("--d", type=int, required=True)
    ap.add_argument("--eps", type=float, required=True, help="prior accuracy parameter: v = 16 eps")
    ap.add_argument("--taueps", type=float, default=None,
                    help="scale for the tracer tau grid (tau = t * taueps); default eps")
    ap.add_argument("--trials", type=int, required=True)
    ap.add_argument("--K", type=int, default=0, help="tracer references per trial (0: no tracer)")
    ap.add_argument("--seed", type=int, required=True)
    ap.add_argument("--out", required=True)
    ap.add_argument("--twopass", action="store_true")
    ap.add_argument("--trial0", type=int, default=0, help="index of the first trial (to extend a run)")
    ap.add_argument("--extra_nm", type=int, default=0, help="extra fresh non-members per trial (tracer FPR)")
    ap.add_argument("--tgrid", default="0,0.03,0.06,0.1,0.2,0.3,0.6,1,2,3,6,10,20,30,60,100")
    a = ap.parse_args()
    os.makedirs(a.out, exist_ok=True)
    v = 16.0 * a.eps
    taueps = a.taueps if a.taueps is not None else a.eps
    tgrid = [float(s) for s in a.tgrid.split(",")]
    taus = [t * taueps for t in tgrid]
    xis = [1e-2, 1e-3] + ([1e-4] if a.K >= 20000 else [])
    meta = dict(n=a.n, d=a.d, eps=a.eps, v=v, kappa=1.0 / v - 1.0, trials=a.trials, trial0=a.trial0, K=a.K,
                seed=a.seed, pbits=PBITS, tgrid=tgrid, taueps=taueps, xis=xis, extra_nm=a.extra_nm,
                python=sys.version.split()[0], record="U,ip0,ip1,ia0,ia1,D (int64)")
    t0 = time.time()
    fp = open(os.path.join(a.out, "pairs.bin"), "wb")
    ft = open(os.path.join(a.out, "trials.csv"), "w")
    ft.write("trial,seed,mu2,rho,w,omega,s4,nD,nV,excess,sec\n")
    fr = open(os.path.join(a.out, "tracer.csv"), "w")
    fr.write("trial,t,xi,k,tp,fp,n,fpx,m\n")
    for trial in range(a.trial0, a.trial0 + a.trials):
        ts = time.time()
        seed = a.seed * 1000003 + trial
        rec, sc, exc, trc = run_trial(a.n, a.d, v, a.K, seed, taus, xis, a.twopass, a.extra_nm)
        rec.tofile(fp)
        ft.write("%d,%d,%.12g,%.12g,%.12g,%.12g,%.12g,%.12g,%.12g,%.12g,%.3f\n" % (
            trial, seed, sc["mu2"], sc["rho"], sc["w"], sc["omega"], sc["s4"], sc["nD"], sc["nV"],
            exc, time.time() - ts))
        for (ti, xi, k, tp, fq, fx) in trc:
            fr.write("%d,%g,%g,%d,%d,%d,%d,%d,%d\n" % (trial, tgrid[ti], xi, k, tp, fq, a.n, fx, a.extra_nm))
        if trial % 10 == 0 or a.n >= 3000:
            fp.flush(); ft.flush(); fr.flush()
            sys.stderr.write("trial %d/%d  %.1fs\n" % (trial + 1, a.trial0 + a.trials, time.time() - t0))
    fp.close(); ft.close(); fr.close()
    meta["runtime_sec"] = time.time() - t0
    with open(os.path.join(a.out, "meta.json"), "w") as f:
        json.dump(meta, f, indent=1)


if __name__ == "__main__":
    main()


==> anc/experiments/code/sim_logistic.py <==
#!/usr/bin/env python3
"""Monte Carlo simulation of noise-free LOGISTIC ridge ERM on the scaled sign cube (stdlib only).

Problem: f(theta, z) = ||theta||^2/2 + phi(<theta, z>), phi(t) = ln(1 + e^{-t}) (logistic link:
b = -phi'(0) = 1/2, L = max_{[-1,1]} |phi'| = 1/(1+e^{-1}), H = max phi'' = 1/4), on the unit ball W,
Z = {+-1/sqrt(d)}^d, laws D_p with independent coordinates.  Prior, law sampler and point sampler are
those of the ridge simulator sim.py (imported from it): p ~ Pi_kappa, kappa = 1/v - 1, v = 16 eps,
q_k = (1 + p_k)/2 rounded to a multiple of 2^-12.

Learner (solved, not approximated): theta_hat = argmin_{theta in R^d} ||theta||^2/2 + (1/n) sum_j phi(<theta, z_j>).
The objective is 1-strongly convex; its stationarity condition is theta = (1/n) sum_j c_j z_j with
c_j = -phi'(<theta, z_j>) = 1/(1 + exp(<theta, z_j>)) in (0, 1).  Hence ||theta_hat|| < 1, the unit-ball
constraint is inactive, and theta_hat is the constrained ERM on W.  In the representer coordinates c the
condition is the fixed point c = F(c), F(c)_i = 1/(1 + exp((G c)_i / n)), G_ij = <z_i, z_j> (exact
rationals, evaluated in floating point); F is a contraction with factor at most ||G||_op/(4n) (|sigmoid'|
<= 1/4).  We iterate from c = 1/2 until max_i |F(c)_i - c_i| <= TOL = 1e-13 and record that residual r.
With theta_c = (1/n) sum_j c_j z_j, the gradient of the objective at theta_c is (1/n) sum_j (c_j - F(c)_j) z_j,
of norm <= r (||z_j|| = 1), so by 1-strong convexity ||theta_c - theta_hat|| <= r, and every margin
and loss is within r (resp. L r) of its exact value.

Per pair i the release is X_i = f(theta_hat, Z_{1,i}) - f(theta_hat, Z_{0,i}) = phi(m_{1,i}) - phi(m_{0,i})
(the regularizer cancels).  The reference a_i(Z~) = phi(<bar theta, Z_{1,i}>) - phi(<bar theta, Z_{0,i}>) uses
the ERM bar theta of the same objective on all 2n candidates (weights 1/(2n)); it is a function of the
candidates only (symmetric in the selection bits), so it is an admissible reference for Theorem 6's upper
bound.  For ridge ERM the same construction gives exactly E[X | Z~]; here it is only
a convenient reference.

The conformal tracer T_xi (only when K > 0) is run in the simulation exactly as in sim.py: K fresh references per
trained model, one query each with fresh N(0, tau^2) noise, candidates flagged when fewer than
k = floor(xi (K+1)) reference answers are at most the candidate's answer (ties count against flagging).

Outputs (in --out): meta.json; pairs.bin (float64 records U, phi0, phi1, a_i, Dd, per pair: Dd = number
of coordinates where the two candidates differ, so ||Z_{1,i} - Z_{0,i}||^2 = 4 Dd / d); trials.csv (per
trial: law scalars of sim.py, ||theta_hat||^2, solver iterations and residuals, sums over pairs);
tracer.csv (as in sim.py).
"""
import argparse, bisect, json, math, os, random, sys, time
from array import array

sys.dont_write_bytecode = True
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from sim import PBITS, draw_law, planes_of, gen_point, law_scalars, popcount  # ridge simulator

TOL = 1e-13
MAXIT = 500


def phi(t):
    """Logistic link ln(1 + e^{-t})."""
    if t >= 0:
        return math.log1p(math.exp(-t))
    return -t + math.log1p(math.exp(t))


def sig_neg(t):
    """-phi'(t) = 1/(1 + e^{t})."""
    if t >= 0:
        e = math.exp(-t)
        return e / (1.0 + e)
    return 1.0 / (1.0 + math.exp(t))


def gram(pts, d):
    """G_ij = <z_i, z_j> = (d - 2 popcount(z_i xor z_j))/d for points given as d-bit integers."""
    m = len(pts)
    G = [[0.0] * m for _ in range(m)]
    for i in range(m):
        Gi = G[i]
        zi = pts[i]
        Gi[i] = 1.0
        for j in range(i + 1, m):
            v = (d - 2 * popcount(zi ^ pts[j])) / d
            Gi[j] = v
            G[j][i] = v
    return G


def solve_erm(G, m):
    """Fixed point c = 1/(1+exp(G c / m)); returns c, margins G c / m, iterations, final residual."""
    c = [0.5] * m
    inv = 1.0 / m
    it = 0
    while True:
        marg = [inv * sum(gij * cj for gij, cj in zip(Gi, c)) for Gi in G]
        cn = [sig_neg(t) for t in marg]
        res = max(abs(a - b) for a, b in zip(cn, c))
        it += 1
        c = cn
        if res <= TOL or it >= MAXIT:
            break
    marg = [inv * sum(gij * cj for gij, cj in zip(Gi, c)) for Gi in G]
    res = max(abs(sig_neg(t) - cj) for t, cj in zip(marg, c))
    return c, marg, it, res


def run_trial(n, d, v, K, seed, taus, xis):
    rl = random.Random(4 * seed + 0)
    rp = random.Random(4 * seed + 1)
    ru = random.Random(4 * seed + 2)
    rn = random.Random(4 * seed + 3)
    Q = draw_law(rl, d, v)
    Qb = planes_of(Q, d)
    sc = law_scalars(Q, d, n)
    U = [ru.getrandbits(1) for _ in range(n)]
    g = rp.getrandbits
    z0 = []; z1 = []
    for i in range(n):
        z0.append(gen_point(g, Qb, d))
        z1.append(gen_point(g, Qb, d))
    tr = [z1[i] if U[i] else z0[i] for i in range(n)]
    gh = [z0[i] if U[i] else z1[i] for i in range(n)]
    # learner: ERM on the training points
    Gt = gram(tr, d)
    c, mtr, it, res = solve_erm(Gt, n)
    th2 = sum(ci * mi for ci, mi in zip(c, mtr)) / n          # ||theta||^2 = (1/n) sum_j c_j <theta, z_j>
    inv_nd = 1.0 / (n * d)

    def margin(z):
        # <theta, z> = (1/n) sum_j c_j <z_j, z>,  <z_j, z> = (d - 2 popcount(z_j ^ z))/d
        s = 0.0
        for cj, zj in zip(c, tr):
            s += cj * (d - 2 * popcount(zj ^ z))
        return s * inv_nd

    mgh = [margin(z) for z in gh]
    # reference: ERM of the same objective on all 2n candidates (a function of the candidates only)
    allp = z0 + z1
    Ga = gram(allp, d)
    cb, mall, itb, resb = solve_erm(Ga, 2 * n)
    rec = array("d")
    s_sx = s_x2 = s_r2 = 0.0
    phim = []; phig = []
    for i in range(n):
        m0 = mtr[i] if U[i] == 0 else mgh[i]
        m1 = mtr[i] if U[i] == 1 else mgh[i]
        p0 = phi(m0); p1 = phi(m1)
        a_i = phi(mall[n + i]) - phi(mall[i])
        x = p1 - p0
        sgn = 1 - 2 * U[i]
        s_sx += sgn * x; s_x2 += x * x; s_r2 += (x - a_i) ** 2
        Dd = popcount(z0[i] ^ z1[i])
        rec.extend((float(U[i]), p0, p1, a_i, float(Dd)))
        phim.append(phi(mtr[i])); phig.append(phi(mgh[i]))
    # conformal tracer
    tr_counts = []
    if K > 0:
        ref = [phi(margin(gen_point(g, Qb, d))) for _ in range(K)]
        ks = [int(math.floor(xi * (K + 1))) for xi in xis]
        gauss = rn.gauss
        for ti, tau in enumerate(taus):
            if tau > 0:
                ra = sorted(x + tau * gauss(0.0, 1.0) for x in ref)
                am = [x + tau * gauss(0.0, 1.0) for x in phim]
                ag = [x + tau * gauss(0.0, 1.0) for x in phig]
            else:
                ra = sorted(ref); am = phim; ag = phig
            cm = [bisect.bisect_right(ra, a) for a in am]
            cg = [bisect.bisect_right(ra, a) for a in ag]
            for xi, k in zip(xis, ks):
                tp = sum(1 for cc in cm if cc < k)
                fp = sum(1 for cc in cg if cc < k)
                tr_counts.append((ti, xi, k, tp, fp))
    info = dict(th2=th2, it=it, res=res, itb=itb, resb=resb, s_sx=s_sx, s_x2=s_x2, s_r2=s_r2)
    return rec, sc, info, tr_counts


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--n", type=int, required=True)
    ap.add_argument("--d", type=int, required=True)
    ap.add_argument("--eps", type=float, required=True, help="prior parameter: v = 16 eps (as in sim.py)")
    ap.add_argument("--trials", type=int, required=True)
    ap.add_argument("--trial0", type=int, default=0)
    ap.add_argument("--K", type=int, default=2000)
    ap.add_argument("--seed", type=int, required=True)
    ap.add_argument("--out", required=True)
    ap.add_argument("--tgrid", default="0,0.03,0.06,0.1,0.2,0.3,0.6,1,2,3,6,10,20,30,60,100")
    a = ap.parse_args()
    os.makedirs(a.out, exist_ok=True)
    v = 16.0 * a.eps
    tgrid = [float(s) for s in a.tgrid.split(",")]
    taus = [t * a.eps for t in tgrid]
    xis = [1e-2, 1e-3]
    meta = dict(learner="logistic ridge ERM", n=a.n, d=a.d, eps=a.eps, v=v, kappa=1.0 / v - 1.0, trials=a.trials,
                trial0=a.trial0, K=a.K, seed=a.seed, pbits=PBITS, tgrid=tgrid, taueps=a.eps, xis=xis, tol=TOL,
                python=sys.version.split()[0], record="U,phi0,phi1,a,Dd (float64)")
    t0 = time.time()
    fp = open(os.path.join(a.out, "pairs.bin"), "wb")
    ft = open(os.path.join(a.out, "trials.csv"), "w")
    ft.write("trial,seed,mu2,rho,w,omega,s4,nD_ridge,nV_ridge,th2,it,res,it_ref,res_ref,sum_sx,sum_x2,sum_r2,sec\n")
    fr = open(os.path.join(a.out, "tracer.csv"), "w")
    fr.write("trial,t,xi,k,tp,fp,n\n")
    for trial in range(a.trial0, a.trial0 + a.trials):
        ts = time.time()
        seed = a.seed * 1000003 + trial
        rec, sc, inf, trc = run_trial(a.n, a.d, v, a.K, seed, taus, xis)
        rec.tofile(fp)
        ft.write("%d,%d,%.12g,%.12g,%.12g,%.12g,%.12g,%.12g,%.12g,%.17g,%d,%.3g,%d,%.3g,%.17g,%.17g,%.17g,%.3f\n" % (
            trial, seed, sc["mu2"], sc["rho"], sc["w"], sc["omega"], sc["s4"], sc["nD"], sc["nV"], inf["th2"],
            inf["it"], inf["res"], inf["itb"], inf["resb"], inf["s_sx"], inf["s_x2"], inf["s_r2"], time.time() - ts))
        for (ti, xi, k, tp, fq) in trc:
            fr.write("%d,%g,%g,%d,%d,%d,%d\n" % (trial, tgrid[ti], xi, k, tp, fq, a.n))
        if trial % 20 == 0:
            fp.flush(); ft.flush(); fr.flush()
            sys.stderr.write("trial %d/%d  %.1fs\n" % (trial + 1, a.trial0 + a.trials, time.time() - t0))
    fp.close(); ft.close(); fr.close()
    meta["runtime_sec"] = time.time() - t0
    with open(os.path.join(a.out, "meta.json"), "w") as f:
        json.dump(meta, f, indent=1)


if __name__ == "__main__":
    main()


==> anc/experiments/code/summarize_paper.py <==
#!/usr/bin/env python3
"""Computes and prints every number quoted in Section 8 and Appendix I of the paper, and writes the values
behind Figure 2, Figure I.1 and Tables I.1-I.2 to data/paper/ (standard library only; a few seconds). The quartic
learner of Appendix I.5 is summarize_quartic.py.

Usage (from code/):  python3 summarize_paper.py

Inputs (read, never written):
  ../data/ridge          ridge ERM at d = 32n (n = 100-3000), at d = 64n (n = 300) and at d = 8, 32 (n = 1000)
  ../data/runs           ridge and logistic ridge ERM at d = 64n (n = 50, 100): runs.csv and their analyses
The runs at d = 64n with n = 1000, 3000 (ridge) and n = 300, 1000 (logistic) are read from
  ../data/runs           their analyses (analyze.py for ridge, analyze_budgets.py for both learners)
  ../raw/<run>           their meta.json and trials.csv (run_d64.sh)
and, when present, ../raw/logistic_n50_d64 and ../raw/logistic_n100_d64 (regen_logistic_d64.sh), from which
only the largest ||theta_hat|| and the solver residuals are read.

Conventions: eps = 1/(2n); prior Pi_kappa with v = 16 eps; tau = t * eps on the grid t = tau/eps; bits.
iota = n^{-1} E_Pi I^ind(X + tau G), the information per pair (cross-fitted variational lower bound, 95%
intervals with trials as clusters). Budgets M = sum_i E_Pi sigma_i X_i, V = sum_i E_Pi X_i^2,
V_res = E_Pi ||X - x_p(Z~)||^2: exact for ridge ERM (Lemma I.1 with the prior moments), Monte Carlo for
logistic ridge ERM. Theorem 6 per pair: lower M^2/(2 ln2 n (V + n tau^2)); upper
min{1, ln(1 + V_res/(n tau^2))/(2 ln 2)} (1 at tau = 0), as in bounds.py. x = tau/(M/n).
"""
import csv, json, math, os, sys

sys.dont_write_bytecode = True
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import bounds as B                      # t6_lower, t6_upper, ridge_budgets
from make_outputs import fit_shape      # two-constant least-squares fit in log space

LN2 = math.log(2.0)
EXP = os.path.dirname(HERE)
RIDGE = os.path.join(EXP, "data", "ridge")
QUANT = os.path.join(EXP, "data")
NEW = os.path.join(EXP, "data", "runs")
RAW = os.path.join(EXP, "raw")
OUT = os.path.join(EXP, "data", "paper")
RESOLVED = 0.01          # ratios to the measurement are reported where iota >= 0.01 bits per pair
LOGISTIC = dict(b=0.5, L=1.0 / (1.0 + math.exp(-1.0)), H=0.25)

# name, learner, n, d/n, source, source id, raw directory (runs with pair files, regenerated logistic runs)
RUNS = [
    ("ridge_n100_d32", "ridge", 100, 32, "e1", "E1_n100", None),
    ("ridge_n300_d32", "ridge", 300, 32, "e1", "E1_n300", None),
    ("ridge_n1000_d32", "ridge", 1000, 32, "e1", "E1_n1000", None),
    ("ridge_n3000_d32", "ridge", 3000, 32, "e1", "E1_n3000", None),
    ("ridge_n50_d64", "ridge", 50, 64, "quant", "R50", None),
    ("ridge_n100_d64", "ridge", 100, 64, "quant", "R100", None),
    ("ridge_n300_d64", "ridge", 300, 64, "e1", "E1d64_n300", None),
    ("ridge_n1000_d64", "ridge", 1000, 64, "new", "R1000", "R1000"),
    ("ridge_n3000_d64", "ridge", 3000, 64, "new", "R3000", "R3000"),
    ("logistic_n50_d64", "logistic", 50, 64, "quant", "L50", "logistic_n50_d64"),
    ("logistic_n100_d64", "logistic", 100, 64, "quant", "L100", "logistic_n100_d64"),
    ("logistic_n300_d64", "logistic", 300, 64, "new", "L300", "L300"),
    ("logistic_n1000_d64", "logistic", 1000, 64, "new", "L1000", "L1000"),
]
LOWDIM = [("ridge_n1000_dim8", 8, "E3_d8"), ("ridge_n1000_dim32", 32, "E3_d32")]


def rd(path):
    with open(path) as f:
        return list(csv.DictReader(f))


def F(x):
    return float(x)


def fmt(x):
    if x is None:
        return ""
    if isinstance(x, str):
        return x
    if isinstance(x, bool):
        return "1" if x else "0"
    if isinstance(x, int):
        return str(x)
    if math.isnan(x):
        return "nan"
    return "%.6g" % x


def write(name, cols, rows):
    os.makedirs(OUT, exist_ok=True)
    with open(os.path.join(OUT, name), "w") as f:
        f.write(",".join(cols) + "\n")
        for r in rows:
            f.write(",".join(fmt(r.get(c)) for c in cols) + "\n")


def interval_ci(vals):
    """Mean and 95% interval (Student t, as in analyze.py) of i.i.d. values."""
    import analyze as A
    return A.cluster_ci(vals)


# ----------------------------------------------------------------------------------------------- loading
def load_meta(src, sid, raw):
    if src in ("e1", "e3"):
        r = [x for x in rd(os.path.join(RIDGE, "runs.csv")) if x["run"] == sid][0]
        return dict(n=int(r["n"]), d=int(r["d"]), eps=F(r["eps"]), trials=int(r["trials"]), K=int(r["K"]),
                    seed=int(r["seed"]), python=r["python"], runtime=F(r["runtime_sec"]), chunks=None)
    if src == "quant":
        r = [x for x in rd(os.path.join(QUANT, "runs", "runs.csv")) if x["run"] == sid][0]
        return dict(n=int(r["n"]), d=int(r["d"]), eps=F(r["eps"]), trials=int(r["trials"]), K=int(r["K"]),
                    seed=int(r["seed"]), python=r["python"], runtime=F(r["runtime_sec"]), chunks=None)
    m = json.load(open(os.path.join(RAW, raw, "meta.json")))
    chunks = None
    if "merged_from" in m:   # the four chunks of 50 trials, run in parallel (run_d64.sh)
        chunks = [json.load(open(os.path.join(RAW, "%s_c%d" % (raw, c), "meta.json")))["runtime_sec"]
                  for c in range(4)]
    return dict(n=m["n"], d=m["d"], eps=m["eps"], trials=m["trials"], K=m["K"], seed=m["seed"],
                python=m["python"], runtime=m["runtime_sec"], chunks=chunks)


def raw_trials(raw):
    p = os.path.join(RAW, raw, "trials.csv") if raw else None
    if p is None or not os.path.exists(p):
        return None
    return [{k: F(v) for k, v in r.items()} for r in rd(p)]


def moment_lb_raw(trials, n, tau):
    """Exact second-moment lower bound for ridge ERM, averaged over the drawn laws (as make_outputs.py)."""
    tot = 0.0
    for r in trials:
        a = r["rho"] / n
        tot += a * a / (2 * LN2 * (r["nV"] / n ** 2 + tau * tau))
    return tot / len(trials)


def load_info(src, sid, raw, learner, n):
    """Rows t, tau, I (iota), I_lo, I_hi, I_chk (plug-in check), S (candidate-aware), S_lo, S_hi, mlb."""
    out = []
    if src == "e1":
        for r in rd(os.path.join(RIDGE, "E1_info_adv.csv")):
            if r["run"] == sid:
                out.append(dict(t=F(r["t"]), tau=F(r["tau"]), I=F(r["Iind_LB"]), I_lo=F(r["Iind_LB_lo"]),
                                I_hi=F(r["Iind_LB_hi"]), I_chk=F(r["Iind_bin"]), S=F(r["Isup_LB"]),
                                S_lo=F(r["Isup_LB_lo"]), S_hi=F(r["Isup_LB_hi"]), mlb=F(r["Iind_moment_LB"])))
        return out
    base = QUANT if src == "quant" else NEW
    if learner == "ridge":
        path = os.path.join(base, "runs", sid + ".csv") if src == "quant" else os.path.join(base, sid + ".csv")
    else:
        path = (os.path.join(base, "runs", sid + "_meas.csv") if src == "quant"
                else os.path.join(base, sid + "_meas.csv"))
    tr = raw_trials(raw) if (learner == "ridge" and src == "new") else None
    for r in rd(path):
        tau = F(r["tau"])
        out.append(dict(t=F(r["t"]), tau=tau, I=F(r["Iind_LB"]), I_lo=F(r["Iind_LB_lo"]), I_hi=F(r["Iind_LB_hi"]),
                        I_chk=F(r["Iind_bin"]), S=F(r["Isup_LB"]), S_lo=F(r["Isup_LB_lo"]),
                        S_hi=F(r["Isup_LB_hi"]), mlb=moment_lb_raw(tr, n, tau) if tr else None))
    return out


def load_budgets(src, sid, learner, n, d, eps):
    """Own budgets used for Theorem 6 (b) and the Monte Carlo estimates with 95% intervals (mc)."""
    mc = None
    if src == "quant":
        mc = json.load(open(os.path.join(QUANT, "runs", sid + "_budgets.json")))
    elif src == "new":
        mc = json.load(open(os.path.join(NEW, sid + "_budgets.json")))
    if learner == "ridge":
        b = B.ridge_budgets(n, d, 16.0 * eps)
        return b, mc, "exact"
    return dict(M=mc["M"], V=mc["V"], D=mc["D"], w=mc["w"]), mc, "Monte Carlo"


# ------------------------------------------------------------------------------------------------ helpers
def lsq_slope(pts):
    """Least-squares slope of log y against log x."""
    X = [math.log(x) for x, _ in pts]
    Y = [math.log(y) for _, y in pts]
    mx, my = sum(X) / len(X), sum(Y) / len(Y)
    sxx = sum((a - mx) ** 2 for a in X)
    return sum((a - mx) * (b - my) for a, b in zip(X, Y)) / sxx


def loglog_interp(rows, tau, key):
    """Value of rows[key] at tau, linear in log-log between the two neighbouring grid levels (tau > 0)."""
    pos = sorted((r for r in rows if r["tau"] > 0), key=lambda r: r["tau"])
    for a, b in zip(pos, pos[1:]):
        if a["tau"] <= tau <= b["tau"]:
            ya, yb = a[key], b[key]
            if ya <= 0 or yb <= 0:
                return None
            s = (math.log(tau) - math.log(a["tau"])) / (math.log(b["tau"]) - math.log(a["tau"]))
            return math.exp(math.log(ya) + s * (math.log(yb) - math.log(ya)))
    return None


def prior_grid_effect(v, top=4096, sub=64):
    """Relative change of E p^2 and E p^4 when (1+p_k)/2 is rounded to the 2^-12 grid."""
    a = (1 / v - 1) / 2
    lB = 2 * math.lgamma(a) - math.lgamma(2 * a)
    m2c = m4c = m2r = m4r = 0.0
    for j in range(top):
        for s in range(sub):
            x = (j + (s + 0.5) / sub) / top
            w = math.exp((a - 1) * (math.log(x) + math.log1p(-x)) - lB) / (top * sub)
            p = 2 * x - 1
            q = min(max(int(round(x * top)), 1), top - 1)
            pr = 2 * q / top - 1
            m2c += w * p * p; m4c += w * p ** 4; m2r += w * pr * pr; m4r += w * pr ** 4
    return (m2r - m2c) / m2c, (m4r - m4c) / m4c


# ---------------------------------------------------------------------------------------------------- main
def main():
    runs = []
    for name, learner, n, dn, src, sid, raw in RUNS:
        meta = load_meta(src, sid, raw)
        assert meta["n"] == n and meta["d"] == dn * n, name
        info = load_info(src, sid, raw, learner, n)
        b, mc, bsrc = load_budgets(src, sid, learner, n, meta["d"], meta["eps"])
        R = dict(name=name, learner=learner, n=n, dn=dn, d=meta["d"], eps=meta["eps"], meta=meta, info=info,
                 b=b, mc=mc, bsrc=bsrc, raw=raw, src=src, sid=sid)
        Mn = b["M"] / n
        for r in info:
            r["x"] = r["tau"] / Mn
            r["lower"] = B.t6_lower(b, n, r["tau"])
            r["upper"] = B.t6_upper(b, n, r["tau"])
        tr = raw_trials(raw)
        R["trials_raw"] = tr
        runs.append(R)
    by = {R["name"]: R for R in runs}
    d64 = [R for R in runs if R["dn"] == 64]
    d32 = [R for R in runs if R["dn"] == 32]

    # ---------------- run table (Table I.1) ----------------
    rows = []
    for R in runs:
        m = R["meta"]
        rows.append(dict(run=R["name"], learner=R["learner"], n=R["n"], d=R["d"], d_over_n=R["dn"], eps=R["eps"],
                         v=16 * R["eps"], trials=m["trials"], pairs=m["trials"] * R["n"], seed=m["seed"], K=m["K"],
                         python=m["python"], runtime_sec=m["runtime"],
                         chunks="" if not m["chunks"] else "4 x 50 trials in parallel"))
    lowmeta = []
    for name, d, sid in LOWDIM:
        m = load_meta("e3", sid, None)
        lowmeta.append((name, d, sid, m))
        rows.append(dict(run=name, learner="ridge", n=m["n"], d=m["d"], d_over_n=m["d"] / m["n"], eps=m["eps"],
                         v=16 * m["eps"], trials=m["trials"], pairs=m["trials"] * m["n"], seed=m["seed"], K=m["K"],
                         python=m["python"], runtime_sec=m["runtime"], chunks=""))
    write("runs.csv", ["run", "learner", "n", "d", "d_over_n", "eps", "v", "trials", "pairs", "seed", "K", "python",
                       "runtime_sec", "chunks"], rows)
    print("== Table I.1: runs (seed s: trial t uses 1000003 s + t) ==")
    for r in rows:
        print("  %-20s %-8s n=%-5d d=%-7d trials=%-5d pairs=%-7d seed=%-7d K=%-5d python %s  runtime %.1f s %s" % (
            r["run"], r["learner"], r["n"], r["d"], r["trials"], r["pairs"], r["seed"], r["K"], r["python"],
            r["runtime_sec"], r["chunks"]))
    L1000 = by["logistic_n1000_d64"]["meta"]
    print("  logistic n=1000: chunk runtimes %s s; sum %.1f s" % (
        ", ".join("%.1f" % c for c in L1000["chunks"]), L1000["runtime"]))
    print("  runs with a membership tracer simulated alongside (K > 0, not used here): %s" % ", ".join(
        r["run"] for r in rows if r["K"] > 0))
    print("  prior per n: " + "; ".join("n=%d: v=%.4g kappa=%.4g" % (n, 8.0 / n, n / 8.0 - 1)
                                         for n in (50, 100, 300, 1000, 3000)))
    print("  total pairs at d=64n: ridge %d, logistic %d" % (
        sum(r["pairs"] for r in rows if r["d_over_n"] == 64 and r["learner"] == "ridge"),
        sum(r["pairs"] for r in rows if r["d_over_n"] == 64 and r["learner"] == "logistic")))

    # ---------------- budgets ----------------
    rows = []
    print("\n== Budgets (per run) ==")
    for R in runs:
        b, mc, n = R["b"], R["mc"], R["n"]
        row = dict(run=R["name"], learner=R["learner"], n=n, d=R["d"], source=R["bsrc"], M=b["M"], V=b["V"],
                   V_res=b["D"], w=b["w"], M_over_n_eps=b["M"] / (n * R["eps"]), M2_over_nV=b["M"] ** 2 / (n * b["V"]),
                   nVres_over_M2=n * b["D"] / b["M"] ** 2)
        if mc:
            for k, kk in (("M", "M"), ("V", "V"), ("D", "V_res"), ("w", "w")):
                row["mc_" + kk] = mc[k]; row["mc_" + kk + "_lo"] = mc[k + "_lo"]; row["mc_" + kk + "_hi"] = mc[k + "_hi"]
            row["max_solver_residual"] = mc.get("max_solver_residual")
            row["max_solver_iterations"] = mc.get("max_solver_iterations")
        tr = R["trials_raw"]
        if R["learner"] == "logistic" and tr:
            row["max_norm_theta"] = max(math.sqrt(t["th2"]) for t in tr)
            row["max_solver_residual_raw"] = max(max(t["res"], t["res_ref"]) for t in tr)
        rows.append(row)
        R["brow"] = row
        extra = ""
        if mc:
            rel = max((mc[k + "_hi"] - mc[k + "_lo"]) / 2 / abs(mc[k]) for k in ("M", "V", "D", "w"))
            extra = " | Monte Carlo M=%.6g [%.6g,%.6g] V=%.6g [%.6g,%.6g] V_res=%.6g [%.6g,%.6g] (largest rel. half-width %.2g%%)" % (
                mc["M"], mc["M_lo"], mc["M_hi"], mc["V"], mc["V_lo"], mc["V_hi"], mc["D"], mc["D_lo"], mc["D_hi"],
                100 * rel)
            R["mc_relhw"] = rel
        print("  %-20s %-11s M=%.6g V=%.6g V_res=%.6g w=%.6g | M/(n eps)=%.4f M^2/(nV)=%.4f nV_res/M^2=%.4f%s" % (
            R["name"], R["bsrc"], b["M"], b["V"], b["D"], b["w"], row["M_over_n_eps"], row["M2_over_nV"],
            row["nVres_over_M2"], extra))
    write("budgets.csv", ["run", "learner", "n", "d", "source", "M", "V", "V_res", "w", "M_over_n_eps", "M2_over_nV",
                          "nVres_over_M2", "mc_M", "mc_M_lo", "mc_M_hi", "mc_V", "mc_V_lo", "mc_V_hi", "mc_V_res",
                          "mc_V_res_lo", "mc_V_res_hi", "mc_w", "mc_w_lo", "mc_w_hi", "max_solver_residual",
                          "max_solver_iterations", "max_norm_theta", "max_solver_residual_raw"], rows)
    lg = [R for R in runs if R["learner"] == "logistic"]
    print("  logistic: largest relative 95%% half-width of M, V, V_res, w over the runs: %.2g%%" % (
        100 * max(R["mc_relhw"] for R in lg)))

    # ---------------- checks of ridge ERM's exact moments ----------------
    print("\n== Ridge ERM: Monte Carlo moments against the exact values (95% intervals) ==")
    chk = []
    for R in runs:
        if R["learner"] != "ridge":
            continue
        if R["mc"]:
            for k in ("M", "V", "D", "w"):
                ex = R["b"][k]; lo, hi = R["mc"][k + "_lo"], R["mc"][k + "_hi"]
                chk.append((R["name"], k, R["mc"][k], lo, hi, ex, "prior value"))
        else:
            for c in rd(os.path.join(RIDGE, "checks.csv")):
                if c["run"] == R["sid"]:
                    chk.append((R["name"], c["quantity"], F(c["measured"]), F(c["ci_lo"]), F(c["ci_hi"]),
                                F(c["predicted"]), "average over the drawn laws"))
    for name, d, sid, m in lowmeta:
        for c in rd(os.path.join(RIDGE, "checks.csv")):
            if c["run"] == sid:
                chk.append((name, c["quantity"], F(c["measured"]), F(c["ci_lo"]), F(c["ci_hi"]), F(c["predicted"]),
                            "average over the drawn laws"))
    inside = 0
    for (name, q, mv, lo, hi, ex, how) in chk:
        ok = lo <= ex <= hi
        inside += ok
        print("  %-20s %-15s measured %.6g [%.6g, %.6g]  exact %.6g (%s)  rel. dev. %+.2f%% %s" % (
            name, q, mv, lo, hi, ex, how, 100 * (mv - ex) / ex, "" if ok else "OUTSIDE"))
    devs = [abs(mv - ex) / ex for (_, _, mv, lo, hi, ex, _) in chk if not (lo <= ex <= hi)]
    print("  %d of %d checks inside their 95%% intervals; %s by %s" % (
        inside, len(chk), "the other deviates" if len(devs) == 1 else "the others deviate",
        ", ".join("%.2f%%" % (100 * x) for x in sorted(devs))))
    print("  prior-grid effect (relative change of E p^2, E p^4 from the 2^-12 grid):")
    worst = 0.0
    for n in (50, 100, 300, 1000, 3000):
        e2, e4 = prior_grid_effect(8.0 / n)
        worst = max(worst, abs(e2), abs(e4))
        print("    v = 8/%d: %.2e, %.2e" % (n, e2, e4))
    print("  largest: %.1e" % worst)

    # ---------------- information rows with both halves of Theorem 6 ----------------
    rows = []
    for R in runs:
        for r in R["info"]:
            rows.append(dict(run=R["name"], learner=R["learner"], n=R["n"], d=R["d"], t=r["t"], tau=r["tau"], x=r["x"],
                             iota=r["I"], iota_lo=r["I_lo"], iota_hi=r["I_hi"], iota_plugin=r["I_chk"],
                             sup=r["S"], sup_lo=r["S_lo"], sup_hi=r["S_hi"], moment_lb=r["mlb"],
                             T6_lower=r["lower"], T6_upper=r["upper"],
                             lower_over_iota=r["lower"] / r["I"] if r["I"] > 0 else float("nan"),
                             upper_over_iota=r["upper"] / r["I"] if r["I"] > 0 else float("nan"),
                             total=R["n"] * r["I"], total_lo=R["n"] * r["I_lo"], total_hi=R["n"] * r["I_hi"]))
    write("info.csv", ["run", "learner", "n", "d", "t", "tau", "x", "iota", "iota_lo", "iota_hi", "iota_plugin", "sup",
                       "sup_lo", "sup_hi", "moment_lb", "T6_lower", "T6_upper", "lower_over_iota", "upper_over_iota",
                       "total", "total_lo", "total_hi"], rows)

    # ---------------- per-run summary (Table I.2) ----------------
    print("\n== Table I.2: per run (x = tau/(M/n); ratios where iota >= %g) ==" % RESOLVED)
    rows = []
    for R in runs:
        info, n = R["info"], R["n"]
        z = [r for r in info if r["t"] == 0][0]
        res = [r for r in info if r["I"] >= RESOLVED]
        lo_r = min(res, key=lambda r: r["lower"] / r["I"])
        up_r = max(res, key=lambda r: r["upper"] / r["I"])
        inb = 0
        outs = []
        for r in info:
            bad = r["I_hi"] < r["lower"] or r["I_lo"] > r["upper"] or r["S_lo"] > r["upper"]
            inb += not bad
            if bad:
                outs.append(r)
        # log-log slope beyond the transition: levels with tau >= 5 M/n where iota >= 1e-3 bits per pair
        slope_pts = [(r["x"], r["I"]) for r in info if r["tau"] > 0 and r["x"] >= 5 and r["I"] >= 1e-3]
        slope = lsq_slope(slope_pts) if len(slope_pts) >= 2 else float("nan")
        pos = [r for r in info if r["tau"] > 0]
        c1, rms1, cfit, afit, rmsfit = fit_shape([r["x"] for r in pos], [r["I"] if r["I_lo"] > 0 else -1 for r in pos],
                                                 lambda t: 1.0 / (1.0 + t * t))
        chk = [abs(r["I_chk"] - r["I"]) / r["I"] for r in info if r["I"] >= 0.1]
        R.update(plateau=z, lo_r=lo_r, up_r=up_r, inb=inb, outs=outs, slope=slope, nslope=len(slope_pts),
                 cfit=cfit, afit=afit, rmsfit=rmsfit, chk=max(chk))
        rows.append(dict(run=R["name"], learner=R["learner"], n=n, d_over_n=R["dn"], trials=R["meta"]["trials"],
                         M_over_n_eps=R["brow"]["M_over_n_eps"], M2_over_nV=R["brow"]["M2_over_nV"],
                         nVres_over_M2=R["brow"]["nVres_over_M2"], iota0=z["I"], iota0_lo=z["I_lo"], iota0_hi=z["I_hi"],
                         lower0=z["lower"], min_lower_over_iota=lo_r["lower"] / lo_r["I"], at_t_min=lo_r["t"],
                         max_upper_over_iota=up_r["upper"] / up_r["I"], at_t_max=up_r["t"], in_bracket=inb,
                         levels=len(info), slope_x5=slope, c_fit=cfit, a_fit=afit, rms_log_resid=rmsfit,
                         max_rel_plugin_dev_iota_ge_0p1=max(chk)))
        print("  %-20s iota(0)=%.4f [%.4f,%.4f] lower(0)=%.4f | lower/iota min %.3f (t=%g) upper/iota max %.3f (t=%g) | "
              "in bracket %d/%d | slope(x>=5, iota>=1e-3, %d pts) %.3f | fit c=%.3f a=%.3f rms %.3f | plug-in dev %.3f" % (
                  R["name"], z["I"], z["I_lo"], z["I_hi"], z["lower"], lo_r["lower"] / lo_r["I"], lo_r["t"],
                  up_r["upper"] / up_r["I"], up_r["t"], inb, len(info), len(slope_pts), slope, cfit, afit, rmsfit,
                  max(chk)))
        for r in outs:
            print("      outside: t=%g x=%.3g iota %.4g [%.4g,%.4g] sup %.4g [%.4g,%.4g] bracket [%.4g, %.4g]" % (
                r["t"], r["x"], r["I"], r["I_lo"], r["I_hi"], r["S"], r["S_lo"], r["S_hi"], r["lower"], r["upper"]))
    write("per_run.csv", ["run", "learner", "n", "d_over_n", "trials", "M_over_n_eps", "M2_over_nV", "nVres_over_M2",
                          "iota0", "iota0_lo", "iota0_hi", "lower0", "min_lower_over_iota", "at_t_min",
                          "max_upper_over_iota", "at_t_max", "in_bracket", "levels", "slope_x5", "c_fit", "a_fit",
                          "rms_log_resid", "max_rel_plugin_dev_iota_ge_0p1"], rows)

    def rng(vals, f="%.3f"):
        return (f + "-" + f) % (min(vals), max(vals))

    print("\n== Section 8 and Figure 2(a): d = 64n ==")
    for lk in ("ridge", "logistic"):
        S = [R for R in d64 if R["learner"] == lk]
        print("  %-8s plateau iota(0): %s bits per pair (n = %s)" % (
            lk, ", ".join("%.3f" % R["plateau"]["I"] for R in S), ", ".join(str(R["n"]) for R in S)))
    print("  plateau over all nine runs: %s; largest 95%% half-width %.4f" % (
        rng([R["plateau"]["I"] for R in d64]),
        max((R["plateau"]["I_hi"] - R["plateau"]["I_lo"]) / 2 for R in d64)))
    print("  lower half at tau = 0 (bits per pair): %s; ratio to iota(0): %s" % (
        rng([R["plateau"]["lower"] for R in d64]), rng([R["plateau"]["lower"] / R["plateau"]["I"] for R in d64])))
    print("  log-log slope over x = tau/(M/n) >= 5 where iota >= 1e-3: %s" % rng([R["slope"] for R in d64], "%.2f"))
    print("  fit iota = c_fit/(1+(tau/(a_fit M/n))^2): a_fit %s, c_fit %s, rms log-residual %s" % (
        rng([R["afit"] for R in d64], "%.2f"), rng([R["cfit"] for R in d64], "%.2f"),
        rng([R["rmsfit"] for R in d64], "%.2f")))
    lo_all = min(R["lo_r"]["lower"] / R["lo_r"]["I"] for R in d64)
    up_all = max(R["up_r"]["upper"] / R["up_r"]["I"] for R in d64)
    Rl = min(d64, key=lambda R: R["lo_r"]["lower"] / R["lo_r"]["I"])
    Ru = max(d64, key=lambda R: R["up_r"]["upper"] / R["up_r"]["I"])
    print("  bracket where iota >= %g: lower/iota >= %.3f (%s, t=%g); upper/iota <= %.3f (%s, t=%g)" % (
        RESOLVED, lo_all, Rl["name"], Rl["lo_r"]["t"], up_all, Ru["name"], Ru["up_r"]["t"]))
    resd = [r for R in d64 for r in R["info"] if r["I"] >= RESOLVED]
    print("  over the same points: lower/iota in %s, upper/iota in %s (%d points)" % (
        rng([r["lower"] / r["I"] for r in resd]), rng([r["upper"] / r["I"] for r in resd]), len(resd)))
    print("  in the bracket up to 95%% intervals: %d of %d (run, tau) points at d = 64n; outside: %s" % (
        sum(R["inb"] for R in d64), sum(len(R["info"]) for R in d64),
        "; ".join("%s t=%g iota %.2g (%s)" % (R["name"], r["t"], r["I"], "below the lower half" if r["I_hi"] < r["lower"]
                                               else "above the upper half") for R in d64 for r in R["outs"])))
    print("  largest iota among the points outside: %.4f" % max(r["I"] for R in d64 for r in R["outs"]))
    far = [(R["n"] * R["b"]["D"] / R["b"]["M"] ** 2) for R in d64]
    print("  upper/lower as tau -> infinity (n V_res/M^2): %s; at t = 100: %s" % (
        rng(far), rng([[r for r in R["info"] if r["t"] == 100][0]["upper"] / [r for r in R["info"] if r["t"] == 100][0]["lower"]
                       for R in d64])))
    print("  M^2/(nV): %s" % rng([R["brow"]["M2_over_nV"] for R in d64]))
    print("  M/(n eps): ridge %s, logistic %s" % (
        rng([R["brow"]["M_over_n_eps"] for R in d64 if R["learner"] == "ridge"]),
        rng([R["brow"]["M_over_n_eps"] for R in d64 if R["learner"] == "logistic"])))
    sig, rms = [], []
    for n in (50, 100, 300, 1000):
        r_, l_ = by["ridge_n%d_d64" % n], by["logistic_n%d_d64" % n]
        sig.append(r_["b"]["M"] / l_["b"]["M"]); rms.append(math.sqrt(r_["b"]["V"] / l_["b"]["V"]))
    print("  ridge/logistic ratio of per-pair signals M/n at n = 50, 100, 300, 1000: %s (range %s)" % (
        ", ".join("%.2f" % s for s in sig), rng(sig, "%.2f")))
    print("  ridge/logistic ratio of rms loss differences sqrt(V/n): %s" % ", ".join("%.2f" % s for s in rms))
    print("  plug-in (binned) against the variational estimate where iota >= 0.1: largest relative deviation %.3f" % (
        max(R["chk"] for R in d64)))
    print("  axis ranges of the resolved points: x in [%.3g, %.3g], iota in [%.3g, %.3g]" % (
        min(r["x"] for R in d64 for r in R["info"] if r["tau"] > 0 and r["I_lo"] > 0),
        max(r["x"] for R in d64 for r in R["info"] if r["tau"] > 0 and r["I_lo"] > 0),
        min(r["I"] for R in d64 for r in R["info"] if r["tau"] > 0 and r["I_lo"] > 0),
        max(r["I"] for R in d64 for r in R["info"])))

    print("\n== Appendix I.4: d = 32n (E1) ==")
    print("  plateau iota(0): %s (n = 100, 300, 1000, 3000); largest 95%% half-width %.4f" % (
        ", ".join("%.3f" % R["plateau"]["I"] for R in d32),
        max((R["plateau"]["I_hi"] - R["plateau"]["I_lo"]) / 2 for R in d32)))
    print("  slope %s; fit a_fit %s c_fit %s" % (rng([R["slope"] for R in d32], "%.2f"),
                                                 rng([R["afit"] for R in d32], "%.2f"), rng([R["cfit"] for R in d32], "%.2f")))
    print("  bracket where iota >= %g: lower/iota >= %.3f, upper/iota <= %.3f; in bracket %d of %d" % (
        RESOLVED, min(R["lo_r"]["lower"] / R["lo_r"]["I"] for R in d32),
        max(R["up_r"]["upper"] / R["up_r"]["I"] for R in d32), sum(R["inb"] for R in d32),
        sum(len(R["info"]) for R in d32)))
    print("  M^2/(nV) at d = 32n: %s" % rng([R["brow"]["M2_over_nV"] for R in d32]))

    # ---------------- Figure 2(a): points and band ----------------
    rows = []
    for R in d64:
        for r in R["info"]:
            if r["tau"] > 0 and r["I_lo"] > 0:
                rows.append(dict(run=R["name"], learner=R["learner"], n=R["n"], x=r["x"], iota=r["I"], iota_lo=r["I_lo"],
                                 iota_hi=r["I_hi"]))
    write("fig1a_points.csv", ["run", "learner", "n", "x", "iota", "iota_lo", "iota_hi"], rows)
    omitted = [(R["name"], r["t"]) for R in d64 for r in R["info"] if r["tau"] > 0 and r["I_lo"] <= 0]
    print("  Figure 2(a): %d points drawn; %d omitted as unresolved (95%% interval reaching 0): %s" % (
        len(rows), len(omitted), ", ".join("%s t=%g" % o for o in omitted)))
    band = []
    for k in range(0, 81):
        x = 10 ** (-2 + 4 * k / 80.0)
        lows = [B.t6_lower(R["b"], R["n"], x * R["b"]["M"] / R["n"]) for R in d64]
        ups = [B.t6_upper(R["b"], R["n"], x * R["b"]["M"] / R["n"]) for R in d64]
        band.append(dict(x=x, lower_min=min(lows), lower_max=max(lows), upper_min=min(ups), upper_max=max(ups)))
    write("fig1a_band.csv", ["x", "lower_min", "lower_max", "upper_min", "upper_max"], band)
    spread = max(max(b_["lower_max"] / b_["lower_min"], b_["upper_max"] / b_["upper_min"]) for b_ in band)
    print("  band: across the nine runs the lower halves (and the upper halves) differ by at most a factor %.3f" % spread)

    # ---------------- Figure 2(b): generalization at tau = 0, ridge ERM ----------------
    print("\n== Figure 2(b) and Section 8: ridge ERM at tau = 0 (L = 1, loss range 2L = 2) ==")
    rows = []
    c = 2.0 * math.sqrt(2 * LN2)
    for R in [R for R in runs if R["learner"] == "ridge"]:
        n, b, z = R["n"], R["b"], R["plateau"]
        gap = b["M"] / n
        row = dict(run=R["name"], n=n, d_over_n=R["dn"], gap=gap, gap_formula=(1 - 8.0 / n) / n,
                   uniform=4.0 / math.sqrt(n), range_lb=c * z["I"], range_lb_lo=c * z["I_lo"], range_lb_hi=c * z["I_hi"],
                   range_lb_over_gap=c * z["I"] / gap, infofree=math.sqrt(b["V"] / n),
                   infofree_over_gap=math.sqrt(b["V"] / n) / gap, uniform_over_gap=4.0 / math.sqrt(n) / gap)
        rows.append(row)
        print("  %-17s gap (1-8/n)/n=%.4g  4L/sqrt(n)=%.4g  2L sqrt(2 ln2) iota=%.3f [%.3f,%.3f] (%.0f x gap)  "
              "sqrt(E V_p/n)=%.4g (%.3f x gap)" % (R["name"], gap, row["uniform"], row["range_lb"], row["range_lb_lo"],
                                                    row["range_lb_hi"], row["range_lb_over_gap"], row["infofree"],
                                                    row["infofree_over_gap"]))
    write("fig1b_generalization.csv", ["run", "n", "d_over_n", "gap", "gap_formula", "uniform", "range_lb", "range_lb_lo",
                                       "range_lb_hi", "range_lb_over_gap", "infofree", "infofree_over_gap",
                                       "uniform_over_gap"], rows)
    r64 = [r for r in rows if r["d_over_n"] == 64]
    r32 = [r for r in rows if r["d_over_n"] == 32]
    print("  d = 64n: lower bound on the range-scaled bound %s, i.e. %s times the gap (n = %d-%d); "
          "information-free bound %s times the gap" % (
              rng([r["range_lb"] for r in r64], "%.2f"), rng([r["range_lb_over_gap"] for r in r64], "%.0f"),
              min(r["n"] for r in r64), max(r["n"] for r in r64), rng([r["infofree_over_gap"] for r in r64], "%.2f")))
    print("  d = 32n: lower bound %s, %s times the gap (n = %d-%d); information-free %s times the gap" % (
        rng([r["range_lb"] for r in r32], "%.2f"), rng([r["range_lb_over_gap"] for r in r32], "%.0f"),
        min(r["n"] for r in r32), max(r["n"] for r in r32), rng([r["infofree_over_gap"] for r in r32], "%.2f")))
    print("  2L sqrt(2 ln 2) = %.4f" % c)

    # ---------------- logistic ridge ERM: margins and solver ----------------
    print("\n== Logistic ridge ERM: norms, margins and solver ==")
    for R in lg:
        row = R["brow"]
        mx = row.get("max_norm_theta")
        print("  %-20s rms ||theta|| = sqrt(E w) = %.4f; largest ||theta|| over trials %s; largest fixed-point residual "
              "%.2g after at most %d iterations" % (R["name"], math.sqrt(R["b"]["w"]),
                                                     "%.4f" % mx if mx is not None else "(raw run absent)",
                                                     row["max_solver_residual"], row["max_solver_iterations"]))
    mxs = [R["brow"].get("max_norm_theta") for R in lg]
    if all(m is not None for m in mxs):
        m = max(mxs)
        print("  largest ||theta_hat|| over all logistic trials: %.4f; so every margin has |phi'(t) - phi'(0)| <= "
              "tanh(%.4f/2)/2 = %.6f <= %.4f (phi'(0) = -1/2)" % (m, m, math.tanh(m / 2) / 2, math.ceil(math.tanh(m / 2) / 2 * 1e4) / 1e4))
    print("  largest fixed-point residual over all logistic runs: %.2g" % max(R["brow"]["max_solver_residual"] for R in lg))
    for R in lg:
        tr = R["trials_raw"]
        if tr:
            print("  %-20s from trials.csv: residual <= %.2g, iterations <= %d" % (
                R["name"], max(max(t["res"], t["res_ref"]) for t in tr), int(max(max(t["it"], t["it_ref"]) for t in tr))))

    # ---------------- totals against n (Figure I.1) ----------------
    print("\n== Figure I.1: totals n*iota at tau = 0, M/n and sqrt(n) M/(2n) (log-log interpolation in tau) ==")
    rows = []
    for R in d64:
        n, b = R["n"], R["b"]
        for level, tau in (("0", 0.0), ("M/n", b["M"] / n), ("sqrt(n)M/(2n)", math.sqrt(n) * b["M"] / (2 * n))):
            if tau == 0:
                z = R["plateau"]; val, lo, hi, interp = z["I"], z["I_lo"], z["I_hi"], False
            else:
                val = loglog_interp(R["info"], tau, "I"); lo = loglog_interp(R["info"], tau, "I_lo")
                hi = loglog_interp(R["info"], tau, "I_hi"); interp = True
            row = dict(run=R["name"], learner=R["learner"], n=n, level=level, tau=tau, tau_over_eps=tau / R["eps"],
                       total=n * val if val else None, total_lo=n * lo if lo else None, total_hi=n * hi if hi else None,
                       T6_lower_total=n * B.t6_lower(b, n, tau), T6_upper_total=n * B.t6_upper(b, n, tau),
                       interpolated=interp)
            rows.append(row)
            print("  %-20s %-14s tau/eps=%-7.4g total %s [%s, %s]  Theorem 6: [%.4g, %.4g]" % (
                R["name"], level, row["tau_over_eps"], fmt(row["total"]), fmt(row["total_lo"]), fmt(row["total_hi"]),
                row["T6_lower_total"], row["T6_upper_total"]))
    write("totals.csv", ["run", "learner", "n", "level", "tau", "tau_over_eps", "total", "total_lo", "total_hi",
                         "T6_lower_total", "T6_upper_total", "interpolated"], rows)
    for level in ("0", "M/n", "sqrt(n)M/(2n)"):
        for lk in ("ridge", "logistic"):
            pts = [(r["n"], r["total"]) for r in rows if r["level"] == level and r["learner"] == lk and r["total"]]
            print("  slope of total against n, %-14s %-8s: %.3f (n = %s); totals %s" % (
                level, lk, lsq_slope(pts), ",".join(str(p[0]) for p in pts), ", ".join("%.3g" % p[1] for p in pts)))

    # ---------------- low dimension (I.6) ----------------
    print("\n== Appendix I.6: low dimension, n = 1000 (same eps and prior as ridge_n1000_d32) ==")
    e3 = rd(os.path.join(RIDGE, "E3_lowdim.csv"))
    rows = []
    for name, d, sid, m in lowmeta:
        n = m["n"]; eps = m["eps"]
        for t in (0.0, 1.0):
            r = [x for x in e3 if x["run"] == sid and abs(F(x["t"]) - t) < 1e-12][0]
            tau = t * eps
            cap = min(n, d * math.log2(1 + 4 * math.sqrt(n) / tau) + 1 / (2 * LN2)) if tau > 0 else n
            row = dict(run=name, n=n, d=d, t=t, iota_var=F(r["Iind_LB"]), iota_var_lo=F(r["Iind_LB_lo"]),
                       iota_var_hi=F(r["Iind_LB_hi"]), iota_moment=F(r["Iind_moment_LB"]), iota_plugin=F(r["Iind_bin"]),
                       total_moment=n * F(r["Iind_moment_LB"]), total_var=n * F(r["Iind_LB"]),
                       sup_total=n * F(r["Isup_LB"]), cap_total=cap, cap_csv=n * F(r["propX1_bound_per_pair"]))
            rows.append(row)
            print("  %-18s d=%-3d tau/eps=%g: iota variational %.3g [%.3g, %.3g], second-moment bound %.3g, plug-in %.3g;"
                  " totals: second-moment %.3g, variational %.3g, candidate-aware %.3g; Proposition 12 cap %.4g "
                  "(csv %.4g); cap / candidate-aware = %.1f" % (
                      name, d, t, row["iota_var"], row["iota_var_lo"], row["iota_var_hi"], row["iota_moment"],
                      row["iota_plugin"], row["total_moment"], row["total_var"], row["sup_total"], cap, row["cap_csv"],
                      cap / row["sup_total"] if row["sup_total"] > 0 else float("nan")))
    ref = by["ridge_n1000_d32"]["plateau"]
    print("  reference d = 32n, n = 1000, tau = 0: iota %.3f, total %.0f bits" % (ref["I"], 1000 * ref["I"]))
    write("lowdim.csv", ["run", "n", "d", "t", "iota_var", "iota_var_lo", "iota_var_hi", "iota_moment", "iota_plugin",
                         "total_moment", "total_var", "sup_total", "cap_total", "cap_csv"], rows)

    # ---------------- estimator direction (I.7) ----------------
    import estimator_direction_paper as ED
    ED.report(runs, e3, lowmeta)


if __name__ == "__main__":
    main()


==> anc/experiments/code/summarize_quartic.py <==
#!/usr/bin/env python3
"""The quartic learner on the supersamples of the ridge ERM runs at d = 64n (standard library only).

For f_4(theta, z) = ||theta||^4/4 - <theta, z> (affine link, g(theta) = ||theta||^4/4, r = 4) the training risk is
||theta||^4/4 - <theta, Zbar>, so the empirical risk minimizer over the unit ball is T_4(Zbar) = ||Zbar||^{-2/3} Zbar,
and its loss differences on the supersample of a ridge ERM run are

    X4_i = ||Zbar||^{-2/3} X2_i,        X2_i = f_2(Zbar, Z_{1,i}) - f_2(Zbar, Z_{0,i})  (the release of ridge ERM).

The empirical risk of f_4 on all 2n candidates is ||theta||^4/4 - <theta, z_c>, with z_c the candidate centre, so
its minimizer over the unit ball is T_4(z_c) (||z_c|| <= 1); the reference used for V_res is its release,
a4_i = ||z_c||^{-2/3} a2_i with a2_i = -<z_c, Z_{1,i} - Z_{0,i}>, which depends only on the candidates.
Both squared norms are exact integer functions of the pair records of sim.py (U, ip0, ip1, ia0, ia1, D):
  ||Zbar||^2 = sum_i ip_{U_i,i} / (n^2 d),      ||z_c||^2 = sum_i (ia0_i + ia1_i) / (4 n^2 d).

Budgets (Monte Carlo over the trials, 95% intervals with trials as clusters, as for logistic ridge ERM):
  M = sum_i E_Pi sigma_i X4_i,  V = sum_i E_Pi X4_i^2,  V_res = E_Pi ||X4 - a4||^2,  w = E_Pi ||T_4(Zbar)||^2.
Information per pair iota of X4 + tau G on the noise grid of the runs (tau = t eps, eps = 1/(2n)), estimated exactly
as in analyze.py: the cross-fitted variational lower bound with the odd cubic logistic model in Y_i/c_p, with the
Gaussian draws of analyze.py (generator seeded 12345, the same G_i as the ridge analysis). As the grid reaches only
tau/(M/n) = 7.2 at n = 3000, eight further levels tau = s n^{-2/3}, s in EXTRA_S (none of them on the grid), extend it
to tau/(M/n) of about 100 at every n; their Gaussian draws come from a generator seeded 12347, level after level in
the order of EXTRA_S, so the 16 grid levels and their draws are those of the ridge analysis. The model scale is a
function of the law only: c_p^2 = w_p^{-2/3} V_p/n + tau^2, where V_p/n is ridge ERM's exact E_p X2_i^2 and
w_p = ||mu_p||^2 + (1 - ||mu_p||^2)/n = E_p ||Zbar||^2. The candidate-centred statistic is
(Y_i - a4_i) / (||z_c||^{-2/3} ||Z_{1,i} - Z_{0,i}||^2 / (2n)), a function of Y_i and the candidates.
Theorem 6 per pair at these budgets: lower M^2/(2 ln2 n (V + n tau^2)), upper min{1, ln(1 + V_res/(n tau^2))/(2 ln 2)}
(1 at tau = 0), with bounds.py. Shape fit, tail slope and bracket count as in summarize_paper.py, with x = tau/(M/n),
over all 24 levels (the 16 grid levels and the 8 further ones).

At tau = n^{-2/3} (the noise level of part (v) of the separation proposition) both releases, X2 and X4, are also
measured on the same pairs, with one common Gaussian draw from a generator seeded 12346.

Usage (from code/):  python3 summarize_quartic.py [--figure PATH]     (about three minutes)
Reads ../raw/<run>/{meta.json, trials.csv, pairs.bin} for the ridge ERM runs R50, R100, E1d64_n300, R1000, R3000;
writes ../data/paper/quartic_budgets.csv, quartic_info.csv, quartic_per_run.csv, quartic_separation.csv, and with
--figure the two pgfplots panels of the quartic measurements (inline coordinates) to PATH; the figure also draws the
ridge ERM points of ../data/paper/fig1a_points.csv (summarize_paper.py).
"""
import json, math, os, random, sys
from array import array

sys.dont_write_bytecode = True
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import analyze as A                     # cluster_ci, varlb, binned_mi
import bounds as B                      # t6_lower, t6_upper, ridge_budgets
from make_outputs import fit_shape      # two-constant least-squares fit in log space

LN2 = math.log(2.0)
EXP = os.path.dirname(HERE)
RAW = os.path.join(EXP, "raw")
OUT = os.path.join(EXP, "data", "paper")
RESOLVED = 0.01
SEP_SEED = 12346
EXTRA_S = (2.5, 4, 6, 9, 13, 20, 30, 45)   # further noise levels tau = s n^{-2/3}
EXTRA_SEED = 12347
# name in data/paper, raw directory
RUNS = [("ridge_n50_d64", "R50"), ("ridge_n100_d64", "R100"), ("ridge_n300_d64", "E1d64_n300"),
        ("ridge_n1000_d64", "R1000"), ("ridge_n3000_d64", "R3000")]


def fmt(x):
    if x is None:
        return ""
    if isinstance(x, str):
        return x
    if isinstance(x, bool):
        return "1" if x else "0"
    if isinstance(x, int):
        return str(x)
    if math.isnan(x):
        return "nan"
    return "%.6g" % x


def write(name, cols, rows):
    os.makedirs(OUT, exist_ok=True)
    with open(os.path.join(OUT, name), "w") as f:
        f.write(",".join(cols) + "\n")
        for r in rows:
            f.write(",".join(fmt(r.get(c)) for c in cols) + "\n")


def lsq_slope(pts):
    X = [math.log(x) for x, _ in pts]
    Y = [math.log(y) for _, y in pts]
    mx, my = sum(X) / len(X), sum(Y) / len(Y)
    return sum((a - mx) * (b - my) for a, b in zip(X, Y)) / sum((a - mx) ** 2 for a in X)


def load(raw):
    """Pairs and per-trial scalars of a ridge ERM run; both releases and both references."""
    d_ = os.path.join(RAW, raw)
    meta = json.load(open(os.path.join(d_, "meta.json")))
    n, d = meta["n"], meta["d"]
    rec = array("q")
    with open(os.path.join(d_, "pairs.bin"), "rb") as f:
        rec.frombytes(f.read())
    T = len(rec) // (6 * n)
    trials = []
    with open(os.path.join(d_, "trials.csv")) as f:
        head = f.readline().strip().split(",")
        for line in f:
            trials.append({k: float(x) for k, x in zip(head, line.strip().split(","))})
    trials = trials[:T]
    nd = n * d
    P = dict(X2=[], A2=[], CN=[], S=[], L=[], TR=[])
    s_tr, s_c = [], []
    for t in range(T):
        base = 6 * n * t
        recs = [rec[base + 6 * i: base + 6 * i + 6] for i in range(n)]
        s_tr.append(sum(r[2] if r[0] else r[1] for r in recs) / (n * nd))        # ||Zbar||^2, exact integers
        s_c.append(sum(r[3] + r[4] for r in recs) / (4 * n * nd))              # ||z_c||^2, exact integers
        for (u, ip0, ip1, ia0, ia1, D) in recs:
            P["X2"].append(-(ip1 - ip0) / nd)            # as analyze.py
            P["A2"].append(-(ia1 - ia0) / (2.0 * nd))
            P["CN"].append(2.0 * D / nd)                 # ||Z_1 - Z_0||^2 / (2n)
            P["S"].append(1 - 2 * u)
            P["L"].append(1 - u)
            P["TR"].append(t)
    assert all(0 < s <= 1 for s in s_tr) and all(0 < s <= 1 for s in s_c)
    f_tr = [s ** (-1.0 / 3.0) for s in s_tr]
    f_c = [s ** (-1.0 / 3.0) for s in s_c]
    P["X4"] = [f_tr[t] * x for t, x in zip(P["TR"], P["X2"])]
    P["A4"] = [f_c[t] * a for t, a in zip(P["TR"], P["A2"])]
    # the law's E_p ||Zbar||^2 and the model scales (functions of p only)
    wp = [(1.0 - tr["rho"]) + tr["rho"] / n for tr in trials]
    return dict(meta=meta, n=n, d=d, T=T, trials=trials, P=P, s_tr=s_tr, s_c=s_c, f_tr=f_tr, f_c=f_c, wp=wp)


def budgets(R, key_x, key_a):
    n, T, P = R["n"], R["T"], R["P"]
    sx = [0.0] * T; x2 = [0.0] * T; r2 = [0.0] * T
    for t, s, x, a in zip(P["TR"], P["S"], P[key_x], P[key_a]):
        sx[t] += s * x; x2[t] += x * x; r2[t] += (x - a) ** 2
    out = {}
    for name, vals in (("M", sx), ("V", x2), ("D", r2)):
        m, lo, hi = A.cluster_ci(vals)
        out[name] = m; out[name + "_lo"] = lo; out[name + "_hi"] = hi
    return out


def scales(R, tau, learner):
    n = R["n"]
    if learner == "ridge":
        return [math.sqrt(tr["nV"] / n ** 2 + tau * tau) for tr in R["trials"]]
    return [math.sqrt(w ** (-2.0 / 3.0) * tr["nV"] / n ** 2 + tau * tau) for w, tr in zip(R["wp"], R["trials"])]


def estimate(R, learner, tau, G):
    """Variational lower bound on iota, binned plug-in, candidate-centred lower bound (analyze.py estimators)."""
    P, T = R["P"], R["T"]
    X = P["X2"] if learner == "ridge" else P["X4"]
    Aref = P["A2"] if learner == "ridge" else P["A4"]
    fc = [1.0] * T if learner == "ridge" else R["f_c"]
    N = len(X)
    Y = [X[i] + tau * G[i] for i in range(N)] if tau > 0 else list(X)
    cp = scales(R, tau, learner)
    TR, L, CN = P["TR"], P["L"], P["CN"]
    ys = [Y[i] / cp[TR[i]] for i in range(N)]
    I = A.varlb(ys, L, TR, T, seed=1)
    Ib = A.binned_mi(ys, L)
    hs = [(Y[i] - Aref[i]) / (fc[TR[i]] * CN[i]) if CN[i] > 0 else 0.0 for i in range(N)]
    S = A.varlb(hs, L, TR, T, seed=2)
    return I, Ib, S


def main():
    args = sys.argv[1:]
    fig_path = args[args.index("--figure") + 1] if "--figure" in args else None
    runs = []
    for name, raw in RUNS:
        R = load(raw)
        R["name"] = name; R["raw"] = raw
        n, d, T, meta = R["n"], R["d"], R["T"], R["meta"]
        assert d == 64 * n and T == meta["trials"], name
        R["eps"] = meta["eps"]
        R["b4"] = budgets(R, "X4", "A4")
        R["b2mc"] = budgets(R, "X2", "A2")
        R["b2"] = B.ridge_budgets(n, d, 16.0 * meta["eps"])
        R["w4"] = A.cluster_ci([s ** (1.0 / 3.0) for s in R["s_tr"]])
        runs.append(R)

    # ---------------- budgets ----------------
    print("== Quartic learner T_4(Zbar) on the ridge ERM supersamples at d = 64n: budgets (95% intervals) ==")
    rows = []
    for R in runs:
        n, b, b2 = R["n"], R["b4"], R["b2"]
        Mn = b["M"] / n
        R["Mn"] = Mn
        row = dict(run=R["name"], n=n, d=R["d"], trials=R["T"], M=b["M"], M_lo=b["M_lo"], M_hi=b["M_hi"],
                   V=b["V"], V_lo=b["V_lo"], V_hi=b["V_hi"], V_res=b["D"], V_res_lo=b["D_lo"], V_res_hi=b["D_hi"],
                   w=R["w4"][0], w_lo=R["w4"][1], w_hi=R["w4"][2], M_over_n=Mn, M_over_n_times_n23=Mn * n ** (2.0 / 3.0),
                   M2_over_nV=b["M"] ** 2 / (n * b["V"]), nVres_over_M2=n * b["D"] / b["M"] ** 2,
                   signal_ratio_to_ridge=b["M"] / b2["M"], excess_bound=1.2 * n ** (-2.0 / 3.0),
                   max_norm_Zbar=math.sqrt(max(R["s_tr"])), max_norm_zc=math.sqrt(max(R["s_c"])))
        rows.append(row)
        R["brow"] = row
        rel = max((b[k + "_hi"] - b[k + "_lo"]) / 2 / abs(b[k]) for k in ("M", "V", "D"))
        R["relhw"] = rel
        print("  %-16s n=%-5d M=%.6g [%.6g,%.6g] V=%.6g [%.6g,%.6g] V_res=%.6g [%.6g,%.6g] (rel. half-width <= %.2g%%)" % (
            R["name"], n, b["M"], b["M_lo"], b["M_hi"], b["V"], b["V_lo"], b["V_hi"], b["D"], b["D_lo"], b["D_hi"], 100 * rel))
        print("  %-16s         M/n=%.4g = %.4f n^(-2/3); M^2/(nV)=%.4f; n V_res/M^2=%.4f; M/M_ridge=%.3f; "
              "E||T_4(Zbar)||^2=%.4g; max ||Zbar||=%.4f, max ||z_c||=%.4f" % (
                  "", Mn, row["M_over_n_times_n23"], row["M2_over_nV"], row["nVres_over_M2"], row["signal_ratio_to_ridge"],
                  R["w4"][0], row["max_norm_Zbar"], row["max_norm_zc"]))
    write("quartic_budgets.csv", ["run", "n", "d", "trials", "M", "M_lo", "M_hi", "V", "V_lo", "V_hi", "V_res", "V_res_lo",
                                  "V_res_hi", "w", "w_lo", "w_hi", "M_over_n", "M_over_n_times_n23", "M2_over_nV",
                                  "nVres_over_M2", "signal_ratio_to_ridge", "excess_bound", "max_norm_Zbar",
                                  "max_norm_zc"], rows)

    def rng_(vals, f="%.3f"):
        return (f + " to " + f) % (min(vals), max(vals))

    print("  M/n in units of n^(-2/3): %s; M^2/(nV): %s; n V_res/M^2: %s; largest relative 95%% half-width of M, V, "
          "V_res: %.2g%%" % (rng_([R["brow"]["M_over_n_times_n23"] for R in runs]),
                             rng_([R["brow"]["M2_over_nV"] for R in runs]),
                             rng_([R["brow"]["nVres_over_M2"] for R in runs]), 100 * max(R["relhw"] for R in runs)))
    print("  M/n against the excess-risk bound eps_4 = 1.2 n^(-2/3) of the separation proposition, part (i): %s" % rng_(
        [R["Mn"] / (1.2 * R["n"] ** (-2.0 / 3.0)) for R in runs]))
    print("  n = 1.2^(3/2) n_eps4 with n_eps4 = eps_4^(-3/2): 1.2^(3/2) = %.4f" % 1.2 ** 1.5)
    print("  per-pair signal of T_4(Zbar) over that of ridge ERM on the same pairs (M/M_ridge): %s; n^(1/3) = %s" % (
        rng_([R["brow"]["signal_ratio_to_ridge"] for R in runs], "%.2f"),
        ", ".join("%.2f" % R["n"] ** (1.0 / 3.0) for R in runs)))
    print("  check, ridge ERM on the same pairs (Monte Carlo against exact):")
    for R in runs:
        b, e = R["b2mc"], R["b2"]
        print("    %-16s M %.6g [%.6g,%.6g] exact %.6g | V %.6g [%.6g,%.6g] exact %.6g | V_res %.6g [%.6g,%.6g] exact %.6g" % (
            R["name"], b["M"], b["M_lo"], b["M_hi"], e["M"], b["V"], b["V_lo"], b["V_hi"], e["V"], b["D"], b["D_lo"],
            b["D_hi"], e["D"]))

    # ---------------- information on the noise grid ----------------
    print("\n== Information per pair of X4 + tau G (bits; tau = t eps, x = tau/(M/n)) ==")
    info_rows = []
    for R in runs:
        n, T, P = R["n"], R["T"], R["P"]
        N = len(P["X2"])
        grid = R["meta"]["tgrid"]
        eps = R["meta"]["taueps"]
        rng = random.Random(12345)              # as analyze.py: the same G for every tau as the ridge analysis
        rng_x = random.Random(EXTRA_SEED)       # the further levels
        b = dict(M=R["b4"]["M"], V=R["b4"]["V"], D=R["b4"]["D"])
        levels = ([("grid", g, g * eps, rng) for g in grid] +
                  [("extra", s_ * n ** (-2.0 / 3.0) / eps, s_ * n ** (-2.0 / 3.0), rng_x) for s_ in EXTRA_S])
        grid_taus = [g * eps for g in grid]
        assert all(min(abs(tau - u) for u in grid_taus) > 1e-3 * tau for kind, _, tau, _ in levels if kind == "extra")
        R["info"] = []
        for kind, g, tau, gen in levels:
            G = [gen.gauss(0.0, 1.0) for _ in range(N)] if tau > 0 else None
            I, Ib, S = estimate(R, "quartic", tau, G)
            r = dict(t=g, tau=tau, x=tau / R["Mn"], I=I[0], I_lo=I[1], I_hi=I[2], I_chk=Ib, S=S[0], S_lo=S[1], S_hi=S[2],
                     lower=B.t6_lower(b, n, tau), upper=B.t6_upper(b, n, tau), level=kind, s=tau * n ** (2.0 / 3.0))
            if g == 0:
                I2, _, _ = estimate(R, "ridge", 0.0, None)
                R["ridge_iota0"] = I2
                c4 = scales(R, 0.0, "quartic")
                R["scale_ms"] = sum((P["X4"][i] / c4[P["TR"][i]]) ** 2 for i in range(N)) / N
            R["info"].append(r)
            info_rows.append(dict(run=R["name"], n=n, d=R["d"], level=kind, t=g, s=r["s"], tau=tau, x=r["x"], iota=r["I"],
                                  iota_lo=r["I_lo"],
                                  iota_hi=r["I_hi"], iota_plugin=Ib, sup=r["S"], sup_lo=r["S_lo"], sup_hi=r["S_hi"],
                                  T6_lower=r["lower"], T6_upper=r["upper"],
                                  lower_over_iota=r["lower"] / r["I"] if r["I"] > 0 else float("nan"),
                                  upper_over_iota=r["upper"] / r["I"] if r["I"] > 0 else float("nan"),
                                  total=n * r["I"], total_lo=n * r["I_lo"], total_hi=n * r["I_hi"]))
            sys.stderr.write("  %s %s t=%.4g x=%.3g: iota %.4g [%.4g,%.4g] plug-in %.4g sup %.4g | T6 [%.4g, %.4g]\n" % (
                R["name"], kind, g, r["x"], r["I"], r["I_lo"], r["I_hi"], Ib, r["S"], r["lower"], r["upper"]))
        R["info"].sort(key=lambda r: r["tau"])
    info_rows.sort(key=lambda r: ([R["name"] for R in runs].index(r["run"]), r["tau"]))
    write("quartic_info.csv", ["run", "n", "d", "level", "t", "s", "tau", "x", "iota", "iota_lo", "iota_hi", "iota_plugin", "sup",
                               "sup_lo", "sup_hi", "T6_lower", "T6_upper", "lower_over_iota", "upper_over_iota",
                               "total", "total_lo", "total_hi"], info_rows)

    # ---------------- per run (columns of Table I.2) ----------------
    print("\n== Per run (ratios where iota >= %g; bracket up to 95%% intervals, as summarize_paper.py) ==" % RESOLVED)
    rows = []
    for R in runs:
        info, n = R["info"], R["n"]
        z = [r for r in info if r["t"] == 0][0]
        res = [r for r in info if r["I"] >= RESOLVED]
        lo_r = min(res, key=lambda r: r["lower"] / r["I"])
        up_r = max(res, key=lambda r: r["upper"] / r["I"])
        outs = [r for r in info if r["I_hi"] < r["lower"] or r["I_lo"] > r["upper"] or r["S_lo"] > r["upper"]]
        inb = len(info) - len(outs)
        slope_pts = [(r["x"], r["I"]) for r in info if r["tau"] > 0 and r["x"] >= 5 and r["I"] >= 1e-3]
        slope = lsq_slope(slope_pts) if len(slope_pts) >= 2 else float("nan")
        pos = [r for r in info if r["tau"] > 0]
        c1, rms1, cfit, afit, rmsfit = fit_shape([r["x"] for r in pos], [r["I"] if r["I_lo"] > 0 else -1 for r in pos],
                                                 lambda t: 1.0 / (1.0 + t * t))
        chk = max(abs(r["I_chk"] - r["I"]) / r["I"] for r in info if r["I"] >= 0.1)
        below = [r for r in info if r["I"] < r["lower"]]
        R.update(plateau=z, lo_r=lo_r, up_r=up_r, inb=inb, outs=outs, slope=slope, nslope=len(slope_pts), slope_pts=slope_pts,
                 cfit=cfit,
                 afit=afit, rmsfit=rmsfit, chk=chk, below=below, nres=len(res))
        rows.append(dict(run=R["name"], n=n, trials=R["T"], M_over_n_times_n23=R["brow"]["M_over_n_times_n23"],
                         M2_over_nV=R["brow"]["M2_over_nV"], nVres_over_M2=R["brow"]["nVres_over_M2"], iota0=z["I"],
                         iota0_lo=z["I_lo"], iota0_hi=z["I_hi"], ridge_iota0=R["ridge_iota0"][0], lower0=z["lower"],
                         min_lower_over_iota=lo_r["lower"] / lo_r["I"], at_t_min=lo_r["t"],
                         max_upper_over_iota=up_r["upper"] / up_r["I"], at_t_max=up_r["t"], in_bracket=inb,
                         levels=len(info), resolved_levels=len(res), slope_x5=slope, slope_points=len(slope_pts),
                         max_x=max(r["x"] for r in info), c_fit=cfit, a_fit=afit, rms_log_resid=rmsfit,
                         max_rel_plugin_dev_iota_ge_0p1=chk, scale_mean_square=R["scale_ms"]))
        print("  %-16s iota(0)=%.4f [%.4f,%.4f] (ridge ERM on the same pairs %.4f) lower(0)=%.4f | lower/iota min %.3f "
              "(t=%.4g) upper/iota max %.3f (t=%.4g) over %d levels | in bracket %d/%d | slope(x>=5, iota>=1e-3, %d pts) %.3f "
              "| fit c=%.3f a=%.3f rms %.3f | plug-in dev %.3f | largest x %.3g | mean (X4/c_p)^2 at tau=0: %.4f" % (
                  R["name"], z["I"], z["I_lo"], z["I_hi"], R["ridge_iota0"][0], z["lower"], lo_r["lower"] / lo_r["I"],
                  lo_r["t"], up_r["upper"] / up_r["I"], up_r["t"], len(res), inb, len(info), len(slope_pts), slope, cfit,
                  afit, rmsfit, chk, max(r["x"] for r in info), R["scale_ms"]))
        print("      table row: %d & %.3f & %.4f [%.4f, %.4f] & %.3f & %.3f & %d & %s & %.3f & %.3f\\\\" % (
            n, R["brow"]["M_over_n_times_n23"], z["I"], z["I_lo"], z["I_hi"], lo_r["lower"] / lo_r["I"],
            up_r["upper"] / up_r["I"], inb, "--" if math.isnan(slope) else "$%.3f$" % slope, cfit, afit))
        for r in outs:
            print("      outside: %s t=%.4g x=%.3g iota %.4g [%.4g,%.4g] sup %.4g [%.4g,%.4g] bracket [%.4g, %.4g]" % (
                r["level"], r["t"], r["x"], r["I"], r["I_lo"], r["I_hi"], r["S"], r["S_lo"], r["S_hi"], r["lower"], r["upper"]))
    write("quartic_per_run.csv", ["run", "n", "trials", "M_over_n_times_n23", "M2_over_nV", "nVres_over_M2", "iota0",
                                  "iota0_lo", "iota0_hi", "ridge_iota0", "lower0", "min_lower_over_iota", "at_t_min",
                                  "max_upper_over_iota", "at_t_max", "in_bracket", "levels", "resolved_levels", "slope_x5",
                                  "slope_points", "max_x", "c_fit", "a_fit", "rms_log_resid",
                                  "max_rel_plugin_dev_iota_ge_0p1", "scale_mean_square"], rows)
    allp = [r for R in runs for r in R["info"]]
    resd = [r for R in runs for r in R["info"] if r["I"] >= RESOLVED]
    print("  plateau iota(0): %s (n = %s); range %s; largest 95%% half-width %.4f" % (
        ", ".join("%.4f" % R["plateau"]["I"] for R in runs), ", ".join(str(R["n"]) for R in runs),
        rng_([R["plateau"]["I"] for R in runs]), max((R["plateau"]["I_hi"] - R["plateau"]["I_lo"]) / 2 for R in runs)))
    print("  quartic minus ridge iota(0) on the same pairs: %s; largest absolute difference %.1e" % (", ".join(
        "%+.6f" % (R["plateau"]["I"] - R["ridge_iota0"][0]) for R in runs),
        max(abs(R["plateau"]["I"] - R["ridge_iota0"][0]) for R in runs)))
    print("  lower half at tau = 0: %s; ratio to iota(0): %s" % (
        rng_([R["plateau"]["lower"] for R in runs]), rng_([R["plateau"]["lower"] / R["plateau"]["I"] for R in runs])))
    print("  over the %d points with iota >= %g: lower/iota in %s, upper/iota in %s" % (
        len(resd), RESOLVED, rng_([r["lower"] / r["I"] for r in resd]), rng_([r["upper"] / r["I"] for r in resd])))
    print("  upper/lower ratio over the same points: at most %.3f" % max(r["upper"] / r["lower"] for r in resd))
    print("  in the bracket up to 95%% intervals: %d of %d points; outside: %s" % (
        sum(R["inb"] for R in runs), len(allp),
        "; ".join("%s t=%.4g x=%.3g iota %.2g (%s)" % (R["name"], r["t"], r["x"], r["I"], "below the lower half" if
                                                       r["I_hi"] < r["lower"] else "above the upper half")
                  for R in runs for r in R["outs"]) or "none"))
    outp = [r for R in runs for r in R["outs"]]
    if outp:
        print("  the %d points outside: all below the lower half: %s; x = tau/(M/n) from %.3g to %.3g; largest estimate %.4g;"
              " all on the further levels: %s" % (
                  len(outp), all(r["I_hi"] < r["lower"] for r in outp), min(r["x"] for r in outp),
                  max(r["x"] for r in outp), max(r["I"] for r in outp), all(r["level"] == "extra" for r in outp)))
    unres = [r for R in runs for r in R["info"] if r["tau"] > 0 and r["I_lo"] <= 0]
    print("  %d unresolved points (95%% interval reaching 0), all at x >= %.3g" % (
        len(unres), min(r["x"] for r in unres) if unres else float("nan")))
    print("  point estimates below the lower half: %d of %d (%s); largest such estimate %s" % (
        sum(len(R["below"]) for R in runs), len(allp),
        "; ".join("%s t=%.4g x=%.3g iota %.3g [%.3g,%.3g] lower %.3g" % (R["name"], r["t"], r["x"], r["I"], r["I_lo"],
                                                                   r["I_hi"], r["lower"])
                  for R in runs for r in R["below"]),
        "%.4f" % max(r["I"] for R in runs for r in R["below"]) if any(R["below"] for R in runs) else "-"))
    bres = [(R, r) for R in runs for r in R["below"] if r["I"] >= RESOLVED]
    print("  of these, with iota >= %g: %d, falling short of the lower half by %s" % (
        RESOLVED, len(bres), ", ".join("%.1f%% (%s t=%.4g)" % (100 * (1 - r["I"] / r["lower"]), R["name"], r["t"])
                                       for R, r in bres) or "-"))
    print("  point estimates above the upper half: %d (%s)" % (
        sum(1 for r in allp if r["I"] > r["upper"]),
        "; ".join("%s t=%.4g iota %.3g [%.3g,%.3g] upper %.3g" % (R["name"], r["t"], r["I"], r["I_lo"], r["I_hi"], r["upper"])
                  for R in runs for r in R["info"] if r["I"] > r["upper"])))
    print("  negative point estimates: %d" % sum(1 for r in allp if r["I"] < 0))
    sl = [R["slope"] for R in runs if not math.isnan(R["slope"])]
    print("  tail slope (x >= 5, iota >= 1e-3): %s (points per run: %s); range %s" % (
        ", ".join("%.3f" % R["slope"] for R in runs), ", ".join(str(R["nslope"]) for R in runs),
        rng_([R["slope"] for R in runs], "%.2f")))
    print("  x range of the tail points per run: %s" % "; ".join(
        "%.3g to %.3g" % (min(x for x, _ in R["slope_pts"]), max(x for x, _ in R["slope_pts"])) for R in runs))
    print("  resolved levels (iota >= %g) per run: %s; levels per run: %d (16 grid + %d further)" % (
        RESOLVED, ", ".join(str(R["nres"]) for R in runs), len(runs[0]["info"]), len(EXTRA_S)))
    print("  fit: a_fit %s, c_fit %s, rms log-residual %s" % (
        rng_([R["afit"] for R in runs], "%.2f"), rng_([R["cfit"] for R in runs], "%.2f"),
        rng_([R["rmsfit"] for R in runs], "%.2f")))
    print("  largest x = tau/(M/n) on the 16 grid levels: %s; with the further levels: %s" % (
        ", ".join("%.3g" % max(r["x"] for r in R["info"] if r["level"] == "grid") for R in runs),
        ", ".join("%.3g" % max(r["x"] for r in R["info"]) for R in runs)))
    print("  further levels: x = tau/(M/n) from %s to %s; t = tau/eps from %s to %s" % (
        rng_([min(r["x"] for r in R["info"] if r["level"] == "extra") for R in runs], "%.2f"),
        rng_([max(r["x"] for r in R["info"] if r["level"] == "extra") for R in runs], "%.1f"),
        rng_([min(r["t"] for r in R["info"] if r["level"] == "extra") for R in runs], "%.1f"),
        rng_([max(r["t"] for r in R["info"] if r["level"] == "extra") for R in runs], "%.0f")))
    print("  plug-in against the variational estimate where iota >= 0.1: largest relative deviation %.3f" % max(
        R["chk"] for R in runs))
    print("  mean of (X4/c_p)^2 at tau = 0 (scale model check): %s" % rng_([R["scale_ms"] for R in runs], "%.4f"))
    print("  the halves at tau -> infinity differ by n V_res/M^2: %s" % rng_([R["brow"]["nVres_over_M2"] for R in runs]))
    print("  unresolved points (95%% interval reaching 0, tau > 0): %s" % (", ".join(
        "%s x=%.3g" % (R["name"], r["x"]) for R in runs for r in R["info"] if r["tau"] > 0 and r["I_lo"] <= 0) or "none"))

    # ---------------- both releases at tau = n^{-2/3} ----------------
    print("\n== Both releases at tau = n^(-2/3) (separation proposition, part (v)); prior averages at v = 8/n, "
          "not the law D_0 ==")
    rows = []
    for R in runs:
        n, P, T = R["n"], R["P"], R["T"]
        N = len(P["X2"])
        tau = n ** (-2.0 / 3.0)
        rs = random.Random(SEP_SEED)
        G = [rs.gauss(0.0, 1.0) for _ in range(N)]
        for learner in ("ridge", "quartic"):
            I, Ib, S = estimate(R, learner, tau, G)
            b = R["b2"] if learner == "ridge" else dict(M=R["b4"]["M"], V=R["b4"]["V"], D=R["b4"]["D"])
            Mn = b["M"] / n
            lo, up = B.t6_lower(b, n, tau), B.t6_upper(b, n, tau)
            prop = 3.0 * n ** (1.0 / 3.0) if learner == "ridge" else n / 8.0
            row = dict(run=R["name"], n=n, learner=learner, tau=tau, tau_over_eps=tau / R["eps"], x=tau / Mn, iota=I[0],
                       iota_lo=I[1], iota_hi=I[2], iota_plugin=Ib, sup=S[0], sup_lo=S[1], sup_hi=S[2], total=n * I[0],
                       total_lo=n * I[1], total_hi=n * I[2], sup_total=n * S[0], T6_lower_total=n * lo,
                       T6_upper_total=n * up, in_bracket=not (I[2] < lo or I[1] > up or S[1] > up), sep_bound=prop,
                       sep_bound_kind="upper bound on I^cand at every p" if learner == "ridge" else "lower bound on I^ind at D_0")
            rows.append(row)
            print("  %-16s %-8s tau=%.4g (%.3g eps) x=%.3g: iota %.4g [%.4g,%.4g]; total %.4g [%.4g,%.4g] bits; "
                  "candidate-centred total %.4g; Theorem 6 total [%.4g, %.4g] (%s); separation proposition: %s %.4g" % (
                      R["name"], learner, tau, row["tau_over_eps"], row["x"], I[0], I[1], I[2], row["total"],
                      row["total_lo"], row["total_hi"], row["sup_total"], row["T6_lower_total"], row["T6_upper_total"],
                      "in the bracket" if row["in_bracket"] else "OUTSIDE the bracket",
                      "<=" if learner == "ridge" else ">=", prop))
    write("quartic_separation.csv", ["run", "n", "learner", "tau", "tau_over_eps", "x", "iota", "iota_lo", "iota_hi",
                                     "iota_plugin", "sup", "sup_lo", "sup_hi", "total", "total_lo", "total_hi", "sup_total",
                                     "T6_lower_total", "T6_upper_total", "in_bracket", "sep_bound", "sep_bound_kind"],
          rows)
    rq = [r for r in rows if r["learner"] == "quartic"]
    rr = [r for r in rows if r["learner"] == "ridge"]
    print("  ridge totals / 3 n^(1/3): %s; quartic totals / (n/8): %s; quartic / ridge totals: %s" % (
        ", ".join("%.3f" % (r["total"] / r["sep_bound"]) for r in rr),
        ", ".join("%.3f" % (r["total"] / r["sep_bound"]) for r in rq),
        ", ".join("%.0f" % (q["total"] / r["total"]) if r["total"] > 0 else "nan" for q, r in zip(rq, rr))))
    print("  in the bracket of Theorem 6 up to 95%% intervals: %d of %d" % (sum(r["in_bracket"] for r in rows), len(rows)))
    print("  totals (bits, three significant digits), n = %s: quartic %s; ridge %s" % (
        ", ".join(str(r["n"]) for r in rq), ", ".join("%.3g" % r["total"] for r in rq),
        ", ".join("%.3g" % r["total"] for r in rr)))
    print("  ridge per pair: %s; quartic per pair: %s" % (", ".join("%.4f" % r["iota"] for r in rr),
                                                         ", ".join("%.4f" % r["iota"] for r in rq)))
    print("  least-squares slopes of log total against log n: ridge %.3f, quartic %.3f" % (
        lsq_slope([(r["n"], r["total"]) for r in rr]), lsq_slope([(r["n"], r["total"]) for r in rq])))
    print("  x = tau/(M/n) at tau = n^(-2/3): ridge %s; quartic %s" % (
        rng_([r["x"] for r in rr], "%.2f"), rng_([r["x"] for r in rq], "%.2f")))

    if fig_path:
        with open(fig_path, "w") as f:
            f.write(figure(runs, rows))
        print("\nwrote %s" % fig_path)


COL = {"ridge": "blue!70!black", "quartic": "green!45!black"}
AXIS = ("scale only axis,width=0.36\\linewidth,height=3.3cm,xmode=log,ymode=log,tick label style={font=\\scriptsize},"
        "label style={font=\\small},legend style={font=\\scriptsize,draw=none,fill=none,row sep=-1pt},"
        "legend cell align=left,clip mode=individual,error bars/error bar style={line width=0.3pt},"
        "error bars/error mark options={mark size=0.8pt,line width=0.3pt}")


def figure(runs, sep):
    """Two pgfplots panels: (a) iota of the quartic learner against tau/(M/n), with Theorem 6 at its own budgets and
    the ridge ERM points of Figure 2(a); (b) totals of both releases at tau = n^{-2/3} against n."""
    def coords(pts):
        return " ".join("(%.5g,%.5g)" % p for p in pts)

    def coords_err(pts):
        return " ".join("(%.5g,%.5g) += (0,%.3g) -= (0,%.3g)" % (x, y, max(hi - y, 0), max(y - lo, 0))
                        for x, y, lo, hi in pts)

    band = []
    for k in range(0, 111):
        x = 10 ** (-3 + k / 20.0)
        bs = [(dict(M=R["b4"]["M"], V=R["b4"]["V"], D=R["b4"]["D"]), R["n"], R["Mn"]) for R in runs]
        band.append((x, min(B.t6_lower(b, n, x * Mn) for b, n, Mn in bs), max(B.t6_upper(b, n, x * Mn) for b, n, Mn in bs)))
    ridge_pts = []
    with open(os.path.join(OUT, "fig1a_points.csv")) as f:
        head = f.readline().strip().split(",")
        for line in f:
            r = dict(zip(head, line.strip().split(",")))
            if r["learner"] == "ridge":
                ridge_pts.append((float(r["x"]), float(r["iota"])))
    L = []
    w = L.append
    w("% Figure of Appendix I, generated by experiments/code/summarize_quartic.py (inline coordinates; pgfplots only).")
    w("% Do not edit by hand.")
    w("\\begin{figure}[t]")
    w("\\centering")
    w("\\begin{tikzpicture}")
    w("\\begin{axis}[" + AXIS + ",xmin=0.001,xmax=316,ymin=1e-4,ymax=1.6,xtick={0.001,0.01,0.1,1,10,100},"
      "ytick={1e-4,1e-3,1e-2,1e-1,1},xlabel={$\\tau/(M/n)$},ylabel={bits per pair},"
      "legend style={at={(0.03,0.03)},anchor=south west}]")
    w("\\addplot[fill=black!13,draw=none,forget plot] coordinates {%s %s} -- cycle;" % (
        coords([(x, u) for x, _, u in band]), coords([(x, l) for x, l, _ in reversed(band)])))
    w("\\addplot[only marks,mark=o,mark size=1.0pt,color=%s!55,line width=0.3pt] coordinates {%s};" % (
        COL["ridge"], coords(ridge_pts)))
    w("\\addlegendentry{ridge ERM}")
    P = [(r["x"], r["I"], r["I_lo"], r["I_hi"]) for R in runs for r in R["info"] if r["tau"] > 0 and r["I_lo"] > 0]
    w("\\addplot+[only marks,mark=*,mark size=1.0pt,color=%s,line width=0.4pt,error bars/.cd,y dir=both,y explicit] "
      "coordinates {%s};" % (COL["quartic"], coords_err(P)))
    w("\\addlegendentry{quartic learner}")
    w("\\addlegendimage{area legend,fill=black!13,draw=none}\\addlegendentry{Theorem~\\ref{thm:transfer}}")
    w("\\node[anchor=north east,font=\\scriptsize] at (rel axis cs:0.97,0.97) {(a)};")
    w("\\end{axis}")
    w("\\end{tikzpicture}\\hfill")
    ns = sorted(set(r["n"] for r in sep))
    w("\\begin{tikzpicture}")
    w("\\begin{axis}[" + AXIS + ",xmin=35,xmax=4500,ymin=1,ymax=1000,xtick={100,1000},ytick={1,10,100,1000},"
      "xlabel={$n$},ylabel={bits in total at $\\tau=n^{-2/3}$},legend style={at={(0.03,0.97)},anchor=north west}]")
    for learner, lab in (("quartic", "quartic learner"), ("ridge", "ridge ERM")):
        P = [(r["n"], r["total"], r["total_lo"], r["total_hi"]) for r in sep if r["learner"] == learner]
        w("\\addplot+[only marks,mark=%s,mark size=1.3pt,color=%s,line width=0.4pt,error bars/.cd,y dir=both,"
          "y explicit] coordinates {%s};" % ("*" if learner == "quartic" else "o", COL[learner], coords_err(P)))
        w("\\addlegendentry{%s}" % lab)
    w("\\addplot[black,thin,densely dotted,domain=%d:%d,samples=40] {x/8};" % (min(ns), max(ns)))
    w("\\addlegendentry{$n/8$}")
    w("\\addplot[black,thin,densely dashed,domain=%d:%d,samples=40] {3*x^(1/3)};" % (min(ns), max(ns)))
    w("\\addlegendentry{$3n^{1/3}$}")
    w("\\node[anchor=south east,font=\\scriptsize] at (rel axis cs:0.97,0.03) {(b)};")
    w("\\end{axis}")
    w("\\end{tikzpicture}")
    w("\\caption{The Quartic Learner on the Ridge Supersamples. The learner $\\thh^{(4)}=\\norm\\Zbar^{-2/3}\\Zbar$ at"
      " $d=64n$, averaged over the prior; bars are 95\\% intervals. (a)~Lower-bound estimates of the bits per pair"
      " $\\iota$ of $X^{(4)}+\\tau G$ against $\\tau/(M/n)$, with the learner's own $M$; shaded: between the two halves"
      " of Theorem~\\ref{thm:transfer} at its own $M$, $V$ and $\\Vres$; open: ridge ERM, as in"
      " Figure~\\ref{fig:measurements}(a). (b)~Totals $n\\iota$ at $\\tau=n^{-2/3}$ for the releases $X^{(4)}$ and"
      " $X^{(2)}$ of the two learners on the same supersamples, with the bounds $3n^{1/3}$ on $X^{(2)}$ at every law"
      " and $n/8$ on $X^{(4)}$ at the zero-mean law of Proposition~\\ref{prop:separation}(v).}")
    w("\\label{fig:quartic}")
    w("\\end{figure}")
    return "\n".join(L) + "\n"


if __name__ == "__main__":
    main()


==> anc/experiments/data/paper/budgets.csv <==
run,learner,n,d,source,M,V,V_res,w,M_over_n_eps,M2_over_nV,nVres_over_M2,mc_M,mc_M_lo,mc_M_hi,mc_V,mc_V_lo,mc_V_hi,mc_V_res,mc_V_res_lo,mc_V_res_hi,mc_w,mc_w_lo,mc_w_hi,max_solver_residual,max_solver_iterations,max_norm_theta,max_solver_residual_raw
ridge_n100_d32,ridge,100,3200,exact,0.92,0.0128837,0.0087321,0.0892,1.84,0.656954,1.03168,,,,,,,,,,,,,,,,
ridge_n300_d32,ridge,300,9600,exact,0.973333,0.00488509,0.00325677,0.0299111,1.94667,0.646441,1.0313,,,,,,,,,,,,,,,,
ridge_n1000_d32,ridge,1000,32000,exact,0.992,0.00153276,0.00101482,0.008992,1.984,0.642022,1.03125,,,,,,,,,,,,,,,,
ridge_n3000_d32,ridge,3000,96000,exact,0.997333,0.000517507,0.000341919,0.00299911,1.99467,0.640683,1.03125,,,,,,,,,,,,,,,,
ridge_n50_d64,ridge,50,3200,exact,0.84,0.017626,0.0143442,0.1768,1.68,0.800633,1.01645,0.840178,0.838284,0.842072,0.0176342,0.0175666,0.0177017,0.0143357,0.0143129,0.0143585,0.176794,0.176686,0.176901,,,,
ridge_n100_d64,ridge,100,6400,exact,0.92,0.0106738,0.00859805,0.0892,1.84,0.792966,1.01584,0.921153,0.918972,0.923333,0.0106942,0.0106512,0.0107372,0.00860519,0.0085916,0.00861878,0.0892032,0.0891408,0.0892657,,,,
ridge_n300_d64,ridge,300,19200,exact,0.973333,0.00402151,0.00320735,0.0299111,1.94667,0.785259,1.01565,,,,,,,,,,,,,,,,
ridge_n1000_d64,ridge,1000,64000,exact,0.992,0.00125841,0.000999442,0.008992,1.984,0.781989,1.01563,0.993863,0.991656,0.99607,0.0012624,0.00125767,0.00126713,0.00100001,0.000998483,0.00100153,0.00898645,0.00897944,0.00899345,,,,
ridge_n3000_d64,ridge,3000,192000,exact,0.997333,0.000424533,0.000336739,0.00299911,1.99467,0.780995,1.01563,0.999048,0.996081,1.00201,0.000425827,0.00042363,0.000428024,0.000337098,0.000336449,0.000337748,0.00300101,0.00299835,0.00300367,,,,
logistic_n50_d64,logistic,50,3200,Monte Carlo,0.192796,0.000928225,0.000756884,0.0405257,0.385591,0.800887,1.01813,0.192796,0.192358,0.193234,0.000928225,0.000924645,0.000931805,0.000756884,0.000755684,0.000758085,0.0405257,0.040503,0.0405484,1.39e-15,10,0.207157,1.39e-15
logistic_n100_d64,logistic,100,6400,Monte Carlo,0.221065,0.000615609,0.000492525,0.0213461,0.442129,0.793841,1.00784,0.221065,0.22055,0.221579,0.000615609,0.000613172,0.000618046,0.000492525,0.000491765,0.000493285,0.0213461,0.0213321,0.0213602,1.28e-15,8,0.149985,1.28e-15
logistic_n300_d64,logistic,300,19200,Monte Carlo,0.239772,0.000243856,0.000194548,0.00736412,0.479545,0.785855,1.0152,0.239772,0.239199,0.240345,0.000243856,0.000242895,0.000244818,0.000194548,0.000194233,0.000194864,0.00736412,0.00735829,0.00736996,8.33e-16,7,0.0870987,8.33e-16
logistic_n1000_d64,logistic,1000,64000,Monte Carlo,0.246963,7.79788e-05,6.19313e-05,0.00223821,0.493927,0.782147,1.01542,0.246963,0.246281,0.247646,7.79788e-05,7.76133e-05,7.83443e-05,6.19313e-05,6.18325e-05,6.203e-05,0.00223821,0.00223638,0.00224004,1.67e-16,5,0.0476274,1.67e-16


==> anc/experiments/data/paper/fig1a_band.csv <==
x,lower_min,lower_max,upper_min,upper_max
0.01,0.563325,0.577672,1,1
0.0112202,0.563314,0.57766,1,1
0.0125893,0.563299,0.577645,1,1
0.0141254,0.563281,0.577626,1,1
0.0158489,0.563258,0.577602,1,1
0.0177828,0.56323,0.577572,1,1
0.0199526,0.563194,0.577534,1,1
0.0223872,0.563148,0.577486,1,1
0.0251189,0.563091,0.577426,1,1
0.0281838,0.56302,0.577351,1,1
0.0316228,0.562929,0.577256,1,1
0.0354813,0.562816,0.577136,1,1
0.0398107,0.562672,0.576986,1,1
0.0446684,0.562492,0.576796,1,1
0.0501187,0.562266,0.576558,1,1
0.0562341,0.561981,0.576259,1,1
0.0630957,0.561623,0.575882,1,1
0.0707946,0.561172,0.575409,1,1
0.0794328,0.560606,0.574814,1,1
0.0891251,0.559895,0.574066,1,1
0.1,0.559003,0.573128,1,1
0.112202,0.557884,0.571951,1,1
0.125893,0.556481,0.570477,1,1
0.141254,0.554725,0.568632,1,1
0.158489,0.55253,0.566325,1,1
0.177828,0.549791,0.563448,1,1
0.199526,0.546381,0.559867,1,1
0.223872,0.542148,0.555424,1,1
0.251189,0.536911,0.549929,1,1
0.281838,0.530461,0.543164,1,1
0.316228,0.522557,0.53488,1,1
0.354813,0.512936,0.524804,1,1
0.398107,0.501316,0.512647,1,1
0.446684,0.487415,0.49812,1,1
0.501187,0.470974,0.480961,1,1
0.562341,0.451789,0.460971,1,1
0.630957,0.429751,0.438051,0.910155,0.915419
0.707946,0.404886,0.412245,0.795096,0.800002
0.794328,0.377397,0.383783,0.68851,0.693028
0.891251,0.34768,0.353092,0.590961,0.595072
1,0.316323,0.320796,0.502821,0.506511
1.12202,0.284069,0.287671,0.42422,0.427489
1.25893,0.251752,0.254578,0.355043,0.357902
1.41254,0.220213,0.222372,0.294937,0.297406
1.58489,0.190214,0.191822,0.243345,0.245452
1.77828,0.162367,0.163538,0.199561,0.20134
1.99526,0.137099,0.137933,0.162783,0.164271
2.23872,0.11464,0.115222,0.132172,0.133405
2.51189,0.0950393,0.0954392,0.106895,0.10791
2.81838,0.0782059,0.0784765,0.0861663,0.0869957
3.16228,0.0639469,0.0641277,0.0692654,0.0699399
3.54813,0.052009,0.0521285,0.0555525,0.0560986
3.98107,0.0421118,0.0421901,0.0444711,0.0449117
4.46684,0.0339729,0.0340238,0.0355459,0.0359002
5.01187,0.0273245,0.0273575,0.0283768,0.0286611
5.62341,0.0219233,0.0219445,0.022631,0.0228586
6.30957,0.0175548,0.0175684,0.0180341,0.018216
7.07946,0.0140342,0.0140429,0.0143616,0.0145069
7.94328,0.0112052,0.0112107,0.0114311,0.011547
8.91251,0.00893716,0.00894069,0.00909481,0.00918715
10,0.00712228,0.00712452,0.00723361,0.00730714
11.2202,0.00567218,0.0056736,0.00575177,0.0058103
12.5893,0.00451492,0.00451582,0.00457253,0.00461911
14.1254,0.00359225,0.00359282,0.00363446,0.0036715
15.8489,0.00285717,0.00285753,0.00288845,0.0029179
17.7828,0.0022719,0.00227213,0.00229532,0.00231873
19.9526,0.00180613,0.00180628,0.00182383,0.00184244
22.3872,0.00143561,0.0014357,0.0014491,0.00146389
25.1189,0.00114094,0.001141,0.0011513,0.00116305
28.1838,0.000906661,0.000906697,0.000914658,0.000923998
31.6228,0.000720425,0.000720448,0.000726634,0.000734054
35.4813,0.000572405,0.000572419,0.000577245,0.000583141
39.8107,0.000454772,0.000454781,0.00045856,0.000463244
44.6684,0.000361298,0.000361304,0.000364271,0.000367992
50.1187,0.000287027,0.000287031,0.000289366,0.000292322
56.2341,0.000228018,0.00022802,0.000229861,0.000232209
63.0957,0.000181136,0.000181137,0.000182591,0.000184456
70.7946,0.000143891,0.000143892,0.000145041,0.000146523
79.4328,0.000114303,0.000114303,0.000115212,0.00011639
89.1251,9.07976e-05,9.0798e-05,9.1518e-05,9.24531e-05
100,7.21255e-05,7.21257e-05,7.26963e-05,7.3439e-05


==> anc/experiments/data/paper/fig1a_points.csv <==
run,learner,n,x,iota,iota_lo,iota_hi
ridge_n50_d64,ridge,50,0.0178571,0.913102,0.911056,0.915147
ridge_n50_d64,ridge,50,0.0357143,0.912395,0.910338,0.914453
ridge_n50_d64,ridge,50,0.0595238,0.910616,0.908541,0.912692
ridge_n50_d64,ridge,50,0.119048,0.902374,0.900231,0.904518
ridge_n50_d64,ridge,50,0.178571,0.88731,0.885006,0.889613
ridge_n50_d64,ridge,50,0.357143,0.810381,0.807552,0.813209
ridge_n50_d64,ridge,50,0.595238,0.660991,0.657615,0.664366
ridge_n50_d64,ridge,50,1.19048,0.333326,0.329987,0.336666
ridge_n50_d64,ridge,50,1.78571,0.184778,0.181949,0.187606
ridge_n50_d64,ridge,50,3.57143,0.0541884,0.0525099,0.055867
ridge_n50_d64,ridge,50,5.95238,0.0193564,0.0183433,0.0203694
ridge_n50_d64,ridge,50,11.9048,0.00533706,0.00480232,0.00587181
ridge_n50_d64,ridge,50,17.8571,0.00228324,0.00191913,0.00264736
ridge_n50_d64,ridge,50,35.7143,0.000671655,0.000479229,0.000864082
ridge_n50_d64,ridge,50,59.5238,0.000132523,3.40159e-05,0.000231029
ridge_n100_d64,ridge,100,0.0163043,0.906026,0.903905,0.908147
ridge_n100_d64,ridge,100,0.0326087,0.905577,0.903454,0.9077
ridge_n100_d64,ridge,100,0.0543478,0.903984,0.901839,0.906128
ridge_n100_d64,ridge,100,0.108696,0.896773,0.894593,0.898952
ridge_n100_d64,ridge,100,0.163043,0.883673,0.881347,0.885999
ridge_n100_d64,ridge,100,0.326087,0.82105,0.818273,0.823827
ridge_n100_d64,ridge,100,0.543478,0.687952,0.68468,0.691225
ridge_n100_d64,ridge,100,1.08696,0.371771,0.368295,0.375246
ridge_n100_d64,ridge,100,1.63043,0.211914,0.208942,0.214886
ridge_n100_d64,ridge,100,3.26087,0.0619667,0.0601761,0.0637573
ridge_n100_d64,ridge,100,5.43478,0.0243586,0.0232025,0.0255148
ridge_n100_d64,ridge,100,10.8696,0.00599088,0.00540085,0.00658091
ridge_n100_d64,ridge,100,16.3043,0.0027633,0.00237021,0.00315638
ridge_n100_d64,ridge,100,32.6087,0.00067351,0.00046008,0.00088694
ridge_n100_d64,ridge,100,54.3478,0.00019781,8.49261e-05,0.000310694
ridge_n300_d64,ridge,300,0.015411,0.896294,0.893277,0.899311
ridge_n300_d64,ridge,300,0.0308219,0.895684,0.892638,0.898731
ridge_n300_d64,ridge,300,0.05137,0.894506,0.891475,0.897538
ridge_n300_d64,ridge,300,0.10274,0.888585,0.885483,0.891688
ridge_n300_d64,ridge,300,0.15411,0.877314,0.873959,0.880668
ridge_n300_d64,ridge,300,0.308219,0.817688,0.813414,0.821962
ridge_n300_d64,ridge,300,0.5137,0.698818,0.694114,0.703521
ridge_n300_d64,ridge,300,1.0274,0.400608,0.395382,0.405835
ridge_n300_d64,ridge,300,1.5411,0.231819,0.227611,0.236027
ridge_n300_d64,ridge,300,3.08219,0.0713462,0.0685343,0.0741581
ridge_n300_d64,ridge,300,5.137,0.0285743,0.0266785,0.0304701
ridge_n300_d64,ridge,300,10.274,0.00689461,0.00590416,0.00788505
ridge_n300_d64,ridge,300,15.411,0.00261252,0.00204783,0.00317722
ridge_n300_d64,ridge,300,30.8219,0.000524499,0.000245257,0.000803742
ridge_n300_d64,ridge,300,51.37,0.000443982,0.000216316,0.000671648
ridge_n1000_d64,ridge,1000,0.015121,0.890866,0.888409,0.893323
ridge_n1000_d64,ridge,1000,0.0302419,0.890251,0.88778,0.892721
ridge_n1000_d64,ridge,1000,0.0504032,0.889021,0.886548,0.891494
ridge_n1000_d64,ridge,1000,0.100806,0.883084,0.880575,0.885593
ridge_n1000_d64,ridge,1000,0.15121,0.872261,0.869716,0.874806
ridge_n1000_d64,ridge,1000,0.302419,0.818375,0.815704,0.821045
ridge_n1000_d64,ridge,1000,0.504032,0.702442,0.699097,0.705787
ridge_n1000_d64,ridge,1000,1.00806,0.403978,0.400579,0.407377
ridge_n1000_d64,ridge,1000,1.5121,0.238396,0.235422,0.24137
ridge_n1000_d64,ridge,1000,3.02419,0.0723613,0.070387,0.0743356
ridge_n1000_d64,ridge,1000,5.04032,0.0270555,0.025797,0.0283139
ridge_n1000_d64,ridge,1000,10.0806,0.00743464,0.00676011,0.00810917
ridge_n1000_d64,ridge,1000,15.121,0.00311802,0.00269348,0.00354256
ridge_n1000_d64,ridge,1000,30.2419,0.000889817,0.000652107,0.00112753
ridge_n1000_d64,ridge,1000,50.4032,0.000335311,0.000204776,0.000465846
ridge_n3000_d64,ridge,3000,0.0150401,0.887877,0.884915,0.89084
ridge_n3000_d64,ridge,3000,0.0300802,0.887311,0.88432,0.890303
ridge_n3000_d64,ridge,3000,0.0501338,0.885992,0.883039,0.888945
ridge_n3000_d64,ridge,3000,0.100267,0.879264,0.876042,0.882485
ridge_n3000_d64,ridge,3000,0.150401,0.869595,0.866628,0.872562
ridge_n3000_d64,ridge,3000,0.300802,0.815374,0.811216,0.819531
ridge_n3000_d64,ridge,3000,0.501338,0.69956,0.696299,0.702821
ridge_n3000_d64,ridge,3000,1.00267,0.412428,0.407092,0.417765
ridge_n3000_d64,ridge,3000,1.50401,0.239597,0.235609,0.243585
ridge_n3000_d64,ridge,3000,3.00802,0.0759775,0.0730974,0.0788577
ridge_n3000_d64,ridge,3000,5.01338,0.0266275,0.0247104,0.0285447
ridge_n3000_d64,ridge,3000,10.0267,0.00708273,0.00626099,0.00790447
ridge_n3000_d64,ridge,3000,15.0401,0.00309734,0.0024768,0.00371788
ridge_n3000_d64,ridge,3000,30.0802,0.000687346,0.000411972,0.00096272
ridge_n3000_d64,ridge,3000,50.1338,0.000155334,2.78597e-05,0.000282809
logistic_n50_d64,logistic,50,0.0778026,0.910569,0.908476,0.912662
logistic_n50_d64,logistic,50,0.155605,0.895941,0.893743,0.89814
logistic_n50_d64,logistic,50,0.259342,0.860343,0.85784,0.862847
logistic_n50_d64,logistic,50,0.518684,0.709764,0.706537,0.712991
logistic_n50_d64,logistic,50,0.778026,0.54005,0.536493,0.543608
logistic_n50_d64,logistic,50,1.55605,0.229948,0.226835,0.23306
logistic_n50_d64,logistic,50,2.59342,0.0960666,0.0939126,0.0982205
logistic_n50_d64,logistic,50,5.18684,0.0265042,0.0253102,0.0276981
logistic_n50_d64,logistic,50,7.78026,0.0113137,0.0105253,0.0121022
logistic_n50_d64,logistic,50,15.5605,0.00328464,0.00286028,0.003709
logistic_n50_d64,logistic,50,25.9342,0.00101943,0.000780881,0.00125797
logistic_n50_d64,logistic,50,51.8684,0.000157663,3.38657e-05,0.000281461
logistic_n100_d64,logistic,100,0.0678535,0.90071,0.898516,0.902904
logistic_n100_d64,logistic,100,0.135707,0.889649,0.887362,0.891937
logistic_n100_d64,logistic,100,0.226178,0.864304,0.861837,0.866772
logistic_n100_d64,logistic,100,0.452356,0.746721,0.74371,0.749732
logistic_n100_d64,logistic,100,0.678535,0.597446,0.593945,0.600946
logistic_n100_d64,logistic,100,1.35707,0.279649,0.276389,0.282908
logistic_n100_d64,logistic,100,2.26178,0.124065,0.121683,0.126447
logistic_n100_d64,logistic,100,4.52356,0.0343993,0.0330635,0.035735
logistic_n100_d64,logistic,100,6.78535,0.0155332,0.0145983,0.0164681
logistic_n100_d64,logistic,100,13.5707,0.00338108,0.00296386,0.00379831
logistic_n100_d64,logistic,100,22.6178,0.00165078,0.00133588,0.00196568
logistic_n100_d64,logistic,100,45.2356,0.000251283,0.000132594,0.000369972
logistic_n100_d64,logistic,100,67.8535,0.000164377,6.7571e-05,0.000261182
logistic_n300_d64,logistic,300,0.0625594,0.890215,0.887753,0.892676
logistic_n300_d64,logistic,300,0.125119,0.880774,0.878275,0.883273
logistic_n300_d64,logistic,300,0.208532,0.859836,0.857112,0.862561
logistic_n300_d64,logistic,300,0.417062,0.759407,0.756219,0.762594
logistic_n300_d64,logistic,300,0.625594,0.624158,0.620732,0.627583
logistic_n300_d64,logistic,300,1.25119,0.31231,0.308686,0.315934
logistic_n300_d64,logistic,300,2.08532,0.139143,0.136427,0.14186
logistic_n300_d64,logistic,300,4.17062,0.0398423,0.0382702,0.0414145
logistic_n300_d64,logistic,300,6.25594,0.0178555,0.0168412,0.0188698
logistic_n300_d64,logistic,300,12.5119,0.00478083,0.00422395,0.00533772
logistic_n300_d64,logistic,300,20.8532,0.0016707,0.00134298,0.00199842
logistic_n300_d64,logistic,300,41.7062,0.000351792,0.000190789,0.000512795
logistic_n300_d64,logistic,300,62.5594,0.000179344,7.09355e-05,0.000287752
logistic_n1000_d64,logistic,1000,0.0607378,0.886368,0.884143,0.888593
logistic_n1000_d64,logistic,1000,0.121476,0.877076,0.87476,0.879393
logistic_n1000_d64,logistic,1000,0.202459,0.855162,0.852661,0.857663
logistic_n1000_d64,logistic,1000,0.404918,0.761277,0.758327,0.764226
logistic_n1000_d64,logistic,1000,0.607378,0.632254,0.628923,0.635584
logistic_n1000_d64,logistic,1000,1.21476,0.325568,0.322258,0.328878
logistic_n1000_d64,logistic,1000,2.02459,0.148081,0.145488,0.150674
logistic_n1000_d64,logistic,1000,4.04918,0.0414186,0.0399294,0.0429078
logistic_n1000_d64,logistic,1000,6.07378,0.0195741,0.0185895,0.0205586
logistic_n1000_d64,logistic,1000,12.1476,0.00488087,0.0043815,0.00538024
logistic_n1000_d64,logistic,1000,20.2459,0.00128735,0.00100574,0.00156896
logistic_n1000_d64,logistic,1000,40.4918,0.000401985,0.000228557,0.000575414
logistic_n1000_d64,logistic,1000,60.7378,0.000188797,8.94612e-05,0.000288133


==> anc/experiments/data/paper/fig1b_generalization.csv <==
run,n,d_over_n,gap,gap_formula,uniform,range_lb,range_lb_lo,range_lb_hi,range_lb_over_gap,infofree,infofree_over_gap,uniform_over_gap
ridge_n100_d32,100,32,0.0092,0.0092,0.4,1.65982,1.65232,1.66732,180.415,0.0113506,1.23377,43.4783
ridge_n300_d32,300,32,0.00324444,0.00324444,0.23094,1.63059,1.62238,1.63881,502.58,0.0040353,1.24376,71.1802
ridge_n1000_d32,1000,32,0.000992,0.000992,0.126491,1.61653,1.60851,1.62454,1629.56,0.00123805,1.24803,127.511
ridge_n3000_d32,3000,32,0.000332444,0.000332444,0.0730297,1.61272,1.60265,1.6228,4851.11,0.000415334,1.24933,219.675
ridge_n50_d64,50,64,0.0168,0.0168,0.565685,2.15075,2.14593,2.15557,128.021,0.0187755,1.11759,33.6718
ridge_n100_d64,100,64,0.0092,0.0092,0.4,2.13419,2.1292,2.13918,231.977,0.0103314,1.12298,43.4783
ridge_n300_d64,300,64,0.00324444,0.00324444,0.23094,2.1112,2.10409,2.1183,650.711,0.00366129,1.12848,71.1802
ridge_n1000_d64,1000,64,0.000992,0.000992,0.126491,2.09814,2.09236,2.10393,2115.07,0.00112179,1.13084,127.511
ridge_n3000_d64,3000,64,0.000332444,0.000332444,0.0730297,2.09122,2.08429,2.09814,6290.42,0.000376179,1.13156,219.675


==> anc/experiments/data/paper/info.csv <==
run,learner,n,d,t,tau,x,iota,iota_lo,iota_hi,iota_plugin,sup,sup_lo,sup_hi,moment_lb,T6_lower,T6_upper,lower_over_iota,upper_over_iota,total,total_lo,total_hi
ridge_n100_d32,ridge,100,3200,0,0,0,0.70486,0.701676,0.708044,0.702645,0.999996,0.999995,0.999996,0.473851,0.473892,1,0.672321,1.41872,70.486,70.1676,70.8044
ridge_n100_d32,ridge,100,3200,0.03,0.00015,0.0163043,0.704648,0.701466,0.707831,0.702371,0.999995,0.999994,0.999996,0.473769,0.473809,1,0.672406,1.41915,70.4648,70.1466,70.7831
ridge_n100_d32,ridge,100,3200,0.06,0.0003,0.0326087,0.704185,0.701004,0.707365,0.701842,0.999995,0.999994,0.999996,0.473521,0.473561,1,0.672496,1.42008,70.4185,70.1004,70.7365
ridge_n100_d32,ridge,100,3200,0.1,0.0005,0.0543478,0.702995,0.699815,0.706176,0.700747,0.999994,0.999992,0.999996,0.472934,0.472974,1,0.672799,1.42249,70.2995,69.9815,70.6176
ridge_n100_d32,ridge,100,3200,0.2,0.001,0.108696,0.697756,0.694562,0.70095,0.695435,0.999987,0.999983,0.999992,0.470202,0.470242,1,0.673935,1.43317,69.7756,69.4562,70.095
ridge_n100_d32,ridge,100,3200,0.3,0.0015,0.163043,0.687532,0.684308,0.690757,0.684936,0.999824,0.999715,0.999933,0.465718,0.465758,1,0.677435,1.45448,68.7532,68.4308,69.0757
ridge_n100_d32,ridge,100,3200,0.6,0.003,0.326087,0.64057,0.637206,0.643934,0.638371,0.986371,0.985465,0.987277,0.442912,0.44295,1,0.691493,1.56111,64.057,63.7206,64.3934
ridge_n100_d32,ridge,100,3200,1,0.005,0.543478,0.548736,0.545233,0.552239,0.547284,0.847121,0.844482,0.849759,0.396847,0.39688,1,0.723262,1.82237,54.8736,54.5233,55.2239
ridge_n100_d32,ridge,100,3200,2,0.01,1.08696,0.328128,0.324808,0.331449,0.326885,0.422394,0.418902,0.425886,0.266784,0.266805,0.452756,0.813113,1.37982,32.8128,32.4808,33.1449
ridge_n100_d32,ridge,100,3200,3,0.015,1.63043,0.194875,0.19205,0.197699,0.193835,0.22461,0.221612,0.227609,0.172538,0.172551,0.236552,0.885443,1.21387,19.4875,19.205,19.7699
ridge_n100_d32,ridge,100,3200,6,0.03,3.26087,0.0614518,0.0596218,0.0632818,0.0607717,0.064011,0.0621491,0.0658728,0.0593394,0.0593436,0.0667971,0.965693,1.08698,6.14518,5.96218,6.32818
ridge_n100_d32,ridge,100,3200,10,0.05,5.43478,0.0231132,0.0220099,0.0242165,0.0227562,0.0234354,0.0223214,0.0245493,0.0232235,0.023225,0.0247655,1.00484,1.07149,2.31132,2.20099,2.42165
ridge_n100_d32,ridge,100,3200,20,0.1,10.8696,0.00582652,0.00527359,0.00637946,0.00567449,0.00583985,0.00528515,0.00639454,0.00602742,0.00602782,0.00627154,1.03455,1.07638,0.582652,0.527359,0.637946
ridge_n100_d32,ridge,100,3200,30,0.15,16.3043,0.0025916,0.00221437,0.00296884,0.00254736,0.00259863,0.00222051,0.00297675,0.00269792,0.0026981,0.00279408,1.04109,1.07813,0.25916,0.221437,0.296884
ridge_n100_d32,ridge,100,3200,60,0.3,32.6087,0.000732072,0.00052936,0.000934785,0.000692645,0.000733092,0.000530306,0.000935879,0.000677373,0.000677418,0.000699536,0.925343,0.955557,0.0732072,0.052936,0.0934785
ridge_n100_d32,ridge,100,3200,100,0.5,54.3478,0.00025105,0.000133074,0.000369027,0.000236608,0.00025454,0.000135438,0.000373642,0.000244077,0.000244094,0.000251911,0.972291,1.00343,0.025105,0.0133074,0.0369027
ridge_n300_d32,ridge,300,9600,0,0,0,0.692449,0.688962,0.695937,0.689829,0.999995,0.999994,0.999996,0.466275,0.466309,1,0.67342,1.44415,207.735,206.689,208.781
ridge_n300_d32,ridge,300,9600,0.03,5e-05,0.015411,0.692289,0.688808,0.695769,0.689834,0.999996,0.999995,0.999996,0.466204,0.466237,1,0.673472,1.44448,207.687,206.642,208.731
ridge_n300_d32,ridge,300,9600,0.06,0.0001,0.0308219,0.691754,0.688261,0.695247,0.68951,0.999996,0.999995,0.999996,0.465989,0.466023,1,0.673683,1.4456,207.526,206.478,208.574
ridge_n300_d32,ridge,300,9600,0.1,0.000166667,0.05137,0.690585,0.687085,0.694085,0.688402,0.999995,0.999994,0.999996,0.465481,0.465515,1,0.674088,1.44805,207.175,206.125,208.225
ridge_n300_d32,ridge,300,9600,0.2,0.000333333,0.10274,0.686426,0.682934,0.689918,0.68369,0.99999,0.999987,0.999993,0.463115,0.463149,1,0.674725,1.45682,205.928,204.88,206.975
ridge_n300_d32,ridge,300,9600,0.3,0.0005,0.15411,0.677843,0.674268,0.681417,0.675583,0.999954,0.999933,0.999974,0.459225,0.459258,1,0.677529,1.47527,203.353,202.28,204.425
ridge_n300_d32,ridge,300,9600,0.6,0.001,0.308219,0.637646,0.63395,0.641343,0.635226,0.990413,0.989639,0.991188,0.439299,0.439329,1,0.688986,1.56827,191.294,190.185,192.403
ridge_n300_d32,ridge,300,9600,1,0.00166667,0.5137,0.556472,0.552927,0.560017,0.554985,0.877729,0.875275,0.880182,0.398329,0.398355,1,0.715857,1.79704,166.942,165.878,168.005
ridge_n300_d32,ridge,300,9600,2,0.00333333,1.0274,0.346462,0.342745,0.350179,0.345206,0.460115,0.456167,0.464062,0.277163,0.277178,0.491668,0.800023,1.41911,103.939,102.824,105.054
ridge_n300_d32,ridge,300,9600,3,0.005,1.5411,0.211435,0.208368,0.214501,0.210139,0.24911,0.245777,0.252442,0.18392,0.183928,0.260141,0.869902,1.23036,63.4305,62.5104,64.3503
ridge_n300_d32,ridge,300,9600,6,0.01,3.08219,0.0676469,0.0657528,0.069541,0.066802,0.0711325,0.0691562,0.0731088,0.0652974,0.065299,0.0743427,0.965292,1.09898,20.2941,19.7258,20.8623
ridge_n300_d32,ridge,300,9600,10,0.0166667,5.137,0.02546,0.0241873,0.0267327,0.0251318,0.0259179,0.0246279,0.0272078,0.0258213,0.0258217,0.0276541,1.01421,1.08618,7.638,7.25619,8.01981
ridge_n300_d32,ridge,300,9600,20,0.0333333,10.274,0.00674532,0.00611989,0.00737075,0.00662668,0.00677337,0.00614685,0.00739989,0.00673509,0.00673519,0.00701359,0.998499,1.03977,2.0236,1.83597,2.21122
ridge_n300_d32,ridge,300,9600,30,0.05,15.411,0.00287341,0.00244768,0.00329914,0.00284188,0.0028813,0.00245567,0.00330692,0.00301758,0.00301763,0.00312557,1.05019,1.08775,0.862023,0.734304,0.989742
ridge_n300_d32,ridge,300,9600,60,0.1,30.8219,0.000899674,0.000659554,0.00113979,0.000971765,0.000899352,0.000659167,0.00113954,0.000758075,0.000758086,0.000782662,0.842623,0.869939,0.269902,0.197866,0.341937
ridge_n300_d32,ridge,300,9600,100,0.166667,51.37,0.000286002,0.000151418,0.000420587,0.00028209,0.00028528,0.000150635,0.000419926,0.00027319,0.000273194,0.000281855,0.955218,0.9855,0.0858006,0.0454254,0.126176
ridge_n1000_d32,ridge,1000,32000,0,0,0,0.686476,0.683072,0.68988,0.684528,0.999995,0.999994,0.999997,0.46324,0.463121,1,0.674635,1.45672,686.476,683.072,689.88
ridge_n1000_d32,ridge,1000,32000,0.03,1.5e-05,0.015121,0.686393,0.682983,0.689803,0.68431,0.999995,0.999994,0.999997,0.463172,0.463053,1,0.674617,1.45689,686.393,682.983,689.803
ridge_n1000_d32,ridge,1000,32000,0.06,3e-05,0.0302419,0.68593,0.682512,0.689349,0.683669,0.999995,0.999994,0.999996,0.462968,0.462849,1,0.674776,1.45787,685.93,682.512,689.349
ridge_n1000_d32,ridge,1000,32000,0.1,5e-05,0.0504032,0.684672,0.681284,0.688059,0.682501,0.999994,0.999991,0.999997,0.462486,0.462366,1,0.675311,1.46055,684.672,681.284,688.059
ridge_n1000_d32,ridge,1000,32000,0.2,0.0001,0.100806,0.680249,0.676867,0.683631,0.677987,0.999976,0.999956,0.999997,0.460237,0.460119,1,0.676397,1.47005,680.249,676.867,683.631
ridge_n1000_d32,ridge,1000,32000,0.3,0.00015,0.15121,0.672946,0.669493,0.676399,0.671126,0.999907,0.999841,0.999973,0.456537,0.456421,1,0.678243,1.486,672.946,669.493,676.399
ridge_n1000_d32,ridge,1000,32000,0.6,0.0003,0.302419,0.633301,0.629866,0.636735,0.631556,0.991441,0.990655,0.992227,0.437542,0.437435,1,0.690723,1.57903,633.301,629.866,636.735
ridge_n1000_d32,ridge,1000,32000,1,0.0005,0.504032,0.555123,0.551596,0.55865,0.553543,0.88119,0.878754,0.883625,0.398265,0.398176,1,0.717276,1.8014,555.123,551.596,558.65
ridge_n1000_d32,ridge,1000,32000,2,0.001,1.00806,0.350163,0.346742,0.353585,0.348909,0.467411,0.463876,0.470945,0.280313,0.280268,0.505326,0.800394,1.44312,350.163,346.742,353.585
ridge_n1000_d32,ridge,1000,32000,3,0.0015,1.5121,0.218057,0.215188,0.220925,0.217191,0.258176,0.255071,0.261281,0.187675,0.187655,0.268539,0.860576,1.23151,218.057,215.188,220.925
ridge_n1000_d32,ridge,1000,32000,6,0.003,3.02419,0.0709332,0.0690671,0.0727994,0.0704228,0.0748264,0.072909,0.0767438,0.0673979,0.0673947,0.0770698,0.950115,1.08651,70.9332,69.0671,72.7994
ridge_n1000_d32,ridge,1000,32000,10,0.005,5.04032,0.0268934,0.0256884,0.0280985,0.0266411,0.0274308,0.0261961,0.0286655,0.0267545,0.0267538,0.0287028,0.994809,1.06728,26.8934,25.6884,28.0985
ridge_n1000_d32,ridge,1000,32000,20,0.01,10.0806,0.00718957,0.00656464,0.00781449,0.00706298,0.00721984,0.00659209,0.00784758,0.00699148,0.00699136,0.00728349,0.972431,1.01306,7.18957,6.56464,7.81449
ridge_n1000_d32,ridge,1000,32000,30,0.015,15.121,0.0034415,0.0030033,0.00387969,0.00339724,0.0034476,0.00300916,0.00388605,0.0031336,0.00313355,0.00324619,0.910519,0.943248,3.4415,3.0033,3.87969
ridge_n1000_d32,ridge,1000,32000,60,0.03,30.2419,0.000906099,0.000690256,0.00112194,0.000887852,0.000906273,0.000690791,0.00112176,0.000787394,0.000787384,0.000812918,0.868982,0.897162,0.906099,0.690256,1.12194
ridge_n1000_d32,ridge,1000,32000,100,0.05,50.4032,0.000185691,7.76378e-05,0.000293744,0.000189538,0.000186479,7.82609e-05,0.000294698,0.000283771,0.000283767,0.000292756,1.52817,1.57658,0.185691,0.0776378,0.293744
ridge_n3000_d32,ridge,3000,96000,0,0,0,0.684861,0.680582,0.68914,0.682722,0.999996,0.999995,0.999996,0.462176,0.462155,1,0.674815,1.46015,2054.58,2041.75,2067.42
ridge_n3000_d32,ridge,3000,96000,0.03,5e-06,0.0150401,0.684806,0.680475,0.689136,0.682392,0.999996,0.999995,0.999996,0.462109,0.462088,1,0.674772,1.46027,2054.42,2041.43,2067.41
ridge_n3000_d32,ridge,3000,96000,0.06,1e-05,0.0300802,0.684151,0.679886,0.688416,0.682024,0.999996,0.999995,0.999996,0.461908,0.461887,1,0.675124,1.46167,2052.45,2039.66,2065.25
ridge_n3000_d32,ridge,3000,96000,0.1,1.66667e-05,0.0501338,0.683789,0.679511,0.688066,0.682043,0.999995,0.999994,0.999996,0.461433,0.461412,1,0.674787,1.46244,2051.37,2038.53,2064.2
ridge_n3000_d32,ridge,3000,96000,0.2,3.33333e-05,0.100267,0.679221,0.675,0.683441,0.676753,0.999989,0.999985,0.999994,0.459218,0.459197,1,0.676064,1.47227,2037.66,2025,2050.32
ridge_n3000_d32,ridge,3000,96000,0.3,5e-05,0.150401,0.671806,0.667583,0.67603,0.669478,0.999959,0.999928,0.99999,0.455573,0.455553,1,0.678101,1.48852,2015.42,2002.75,2028.09
ridge_n3000_d32,ridge,3000,96000,0.6,0.0001,0.300802,0.63364,0.628461,0.638818,0.631924,0.991692,0.990791,0.992592,0.43685,0.436832,1,0.6894,1.57818,1900.92,1885.38,1916.45
ridge_n3000_d32,ridge,3000,96000,1,0.000166667,0.501338,0.555027,0.55043,0.559625,0.55366,0.886072,0.883439,0.888705,0.398072,0.398056,1,0.717183,1.80171,1665.08,1651.29,1678.88
ridge_n3000_d32,ridge,3000,96000,2,0.000333333,1.00267,0.352496,0.348314,0.356678,0.351429,0.475976,0.471869,0.480082,0.281105,0.281097,0.509232,0.797447,1.44465,1057.49,1044.94,1070.03
ridge_n3000_d32,ridge,3000,96000,3,0.0005,1.50401,0.221735,0.217649,0.225821,0.22046,0.26308,0.258727,0.267433,0.188695,0.188692,0.270952,0.85098,1.22196,665.205,652.947,677.463
ridge_n3000_d32,ridge,3000,96000,6,0.001,3.00802,0.0702131,0.0674664,0.0729599,0.0695182,0.0741766,0.0713422,0.077011,0.0679942,0.0679937,0.0778572,0.968391,1.10887,210.639,202.399,218.88
ridge_n3000_d32,ridge,3000,96000,10,0.00166667,5.01338,0.027789,0.0261182,0.0294598,0.027303,0.0283013,0.0265799,0.0300227,0.0270221,0.027022,0.0290059,0.9724,1.04379,83.367,78.3546,88.3794
ridge_n3000_d32,ridge,3000,96000,20,0.00333333,10.0267,0.00720784,0.00633292,0.00808275,0.00719938,0.00723737,0.00636026,0.00811448,0.00706539,0.00706538,0.0073616,0.980235,1.02133,21.6235,18.9988,24.2482
ridge_n3000_d32,ridge,3000,96000,30,0.005,15.0401,0.00312374,0.00257779,0.0036697,0.0031112,0.0031246,0.00257825,0.00367095,0.00316706,0.00316706,0.00328109,1.01387,1.05037,9.37122,7.73337,11.0091
ridge_n3000_d32,ridge,3000,96000,60,0.01,30.0802,0.000614743,0.000352085,0.000877402,0.000664222,0.000614488,0.000351503,0.000877474,0.000795856,0.000795855,0.000821674,1.29461,1.33661,1.84423,1.05625,2.63221
ridge_n3000_d32,ridge,3000,96000,100,0.0166667,50.1338,0.000273246,9.50935e-05,0.000451398,0.000381047,0.000272646,9.42705e-05,0.000451021,0.000286823,0.000286823,0.000295909,1.04969,1.08294,0.819738,0.28528,1.35419
ridge_n50_d64,ridge,50,3200,0,0,0,0.91334,0.911293,0.915387,0.905663,0.999997,0.999997,0.999997,,0.577535,1,0.632333,1.09488,45.667,45.5647,45.7693
ridge_n50_d64,ridge,50,3200,0.03,0.0003,0.0178571,0.913102,0.911056,0.915147,0.904739,0.999997,0.999997,0.999997,,0.577388,1,0.632336,1.09517,45.6551,45.5528,45.7574
ridge_n50_d64,ridge,50,3200,0.06,0.0006,0.0357143,0.912395,0.910338,0.914453,0.904584,0.999997,0.999997,0.999997,,0.576946,1,0.632342,1.09602,45.6197,45.5169,45.7227
ridge_n50_d64,ridge,50,3200,0.1,0.001,0.0595238,0.910616,0.908541,0.912692,0.903067,0.999997,0.999997,0.999997,,0.575901,1,0.63243,1.09816,45.5308,45.4271,45.6346
ridge_n50_d64,ridge,50,3200,0.2,0.002,0.119048,0.902374,0.900231,0.904518,0.895299,0.999996,0.999995,0.999996,,0.571055,1,0.632837,1.10819,45.1187,45.0115,45.2259
ridge_n50_d64,ridge,50,3200,0.3,0.003,0.178571,0.88731,0.885006,0.889613,0.880456,0.999922,0.999803,1.00004,,0.563157,1,0.634679,1.127,44.3655,44.2503,44.4806
ridge_n50_d64,ridge,50,3200,0.6,0.006,0.357143,0.810381,0.807552,0.813209,0.806402,0.983482,0.982542,0.984421,,0.524021,1,0.646635,1.23399,40.5191,40.3776,40.6604
ridge_n50_d64,ridge,50,3200,1,0.01,0.595238,0.660991,0.657615,0.664366,0.659152,0.815975,0.813162,0.818789,,0.449909,0.975949,0.680658,1.47649,33.0495,32.8807,33.2183
ridge_n50_d64,ridge,50,3200,2,0.02,1.19048,0.333326,0.329987,0.336666,0.332122,0.373017,0.369585,0.376449,,0.270548,0.390032,0.811662,1.17012,16.6663,16.4993,16.8333
ridge_n50_d64,ridge,50,3200,3,0.03,1.78571,0.184778,0.181949,0.187606,0.183429,0.196126,0.193249,0.199004,,0.162547,0.199591,0.879686,1.08016,9.2389,9.09745,9.3803
ridge_n50_d64,ridge,50,3200,6,0.06,3.57143,0.0541884,0.0525099,0.055867,0.0534009,0.0550276,0.0533362,0.0567189,,0.0515097,0.0553084,0.950567,1.02067,2.70942,2.62549,2.79335
ridge_n50_d64,ridge,50,3200,10,0.1,5.95238,0.0193564,0.0183433,0.0203694,0.0190545,0.0194348,0.0184177,0.020452,,0.019666,0.020403,1.016,1.05407,0.96782,0.917165,1.01847
ridge_n50_d64,ridge,50,3200,20,0.2,11.9048,0.00533706,0.00480232,0.00587181,0.00527922,0.00533615,0.00480187,0.00587044,,0.00504536,0.0051551,0.945345,0.965906,0.266853,0.240116,0.29359
ridge_n50_d64,ridge,50,3200,30,0.3,17.8571,0.00228324,0.00191913,0.00264736,0.00224303,0.00228217,0.00191853,0.00264581,,0.00225332,0.0022957,0.986896,1.00546,0.114162,0.0959565,0.132368
ridge_n50_d64,ridge,50,3200,60,0.6,35.7143,0.000671655,0.000479229,0.000864082,0.000659107,0.000674674,0.000481788,0.00086756,,0.000564983,0.000574611,0.841181,0.855515,0.0335827,0.0239615,0.0432041
ridge_n50_d64,ridge,50,3200,100,1,59.5238,0.000132523,3.40159e-05,0.000231029,0.00017941,0.000136222,3.74266e-05,0.000235017,,0.000203521,0.000206913,1.53574,1.56133,0.00662615,0.00170079,0.0115514
ridge_n100_d64,ridge,100,6400,0,0,0,0.906307,0.904188,0.908427,0.89817,0.999997,0.999997,0.999997,,0.572004,1,0.631137,1.10338,90.6307,90.4188,90.8427
ridge_n100_d64,ridge,100,6400,0.03,0.00015,0.0163043,0.906026,0.903905,0.908147,0.898035,0.999997,0.999997,0.999997,,0.571884,1,0.6312,1.10372,90.6026,90.3905,90.8147
ridge_n100_d64,ridge,100,6400,0.06,0.0003,0.0326087,0.905577,0.903454,0.9077,0.897425,0.999997,0.999997,0.999997,,0.571522,1,0.631114,1.10427,90.5577,90.3454,90.77
ridge_n100_d64,ridge,100,6400,0.1,0.0005,0.0543478,0.903984,0.901839,0.906128,0.896085,0.999997,0.999997,0.999997,,0.570667,1,0.63128,1.10621,90.3984,90.1839,90.6128
ridge_n100_d64,ridge,100,6400,0.2,0.001,0.108696,0.896773,0.894593,0.898952,0.88954,0.999997,0.999996,0.999997,,0.566695,1,0.631927,1.11511,89.6773,89.4593,89.8952
ridge_n100_d64,ridge,100,6400,0.3,0.0015,0.163043,0.883673,0.881347,0.885999,0.877547,0.999991,0.999989,0.999993,,0.560195,1,0.63394,1.13164,88.3673,88.1347,88.5999
ridge_n100_d64,ridge,100,6400,0.6,0.003,0.326087,0.82105,0.818273,0.823827,0.817029,0.991881,0.991181,0.992582,,0.527524,1,0.642499,1.21795,82.105,81.8273,82.3827
ridge_n100_d64,ridge,100,6400,1,0.005,0.543478,0.687952,0.68468,0.691225,0.68584,0.86464,0.86207,0.86721,,0.463455,1,0.673673,1.45359,68.7952,68.468,69.1225
ridge_n100_d64,ridge,100,6400,2,0.01,1.08696,0.371771,0.368295,0.375246,0.370505,0.424502,0.420966,0.428037,,0.295324,0.447576,0.794371,1.2039,37.1771,36.8295,37.5246
ridge_n100_d64,ridge,100,6400,3,0.015,1.63043,0.211914,0.208942,0.214886,0.210572,0.228268,0.225222,0.231313,,0.184045,0.23345,0.86849,1.10162,21.1914,20.8942,21.4886
ridge_n100_d64,ridge,100,6400,6,0.03,3.26087,0.0619667,0.0601761,0.0637573,0.0612564,0.0632087,0.0613989,0.0650186,,0.0606462,0.0658171,0.97869,1.06214,6.19667,6.01761,6.37573
ridge_n100_d64,ridge,100,6400,10,0.05,5.43478,0.0243586,0.0232025,0.0255148,0.0239484,0.0244977,0.0233384,0.0256571,,0.0234219,0.0243917,0.961547,1.00136,2.43586,2.32025,2.55148
ridge_n100_d64,ridge,100,6400,20,0.1,10.8696,0.00599088,0.00540085,0.00658091,0.00593211,0.00597773,0.00538731,0.00656815,,0.006041,0.00617567,1.00837,1.03085,0.599088,0.540085,0.658091
ridge_n100_d64,ridge,100,6400,30,0.15,16.3043,0.0027633,0.00237021,0.00315638,0.00271115,0.00276429,0.00237109,0.0031575,,0.00270074,0.00275127,0.977359,0.995647,0.27633,0.237021,0.315638
ridge_n100_d64,ridge,100,6400,60,0.3,32.6087,0.00067351,0.00046008,0.00088694,0.000796723,0.000674933,0.000461217,0.000888648,,0.000677584,0.000688802,1.00605,1.02271,0.067351,0.046008,0.088694
ridge_n100_d64,ridge,100,6400,100,0.5,54.3478,0.00019781,8.49261e-05,0.000310694,0.000225338,0.000198925,8.5743e-05,0.000312107,,0.000244115,0.000248045,1.23409,1.25395,0.019781,0.00849261,0.0310694
ridge_n300_d64,ridge,300,19200,0,0,0,0.896542,0.893525,0.89956,0.889945,0.999997,0.999997,0.999997,0.566383,0.566445,1,0.63181,1.1154,268.963,268.058,269.868
ridge_n300_d64,ridge,300,19200,0.03,5e-05,0.015411,0.896294,0.893277,0.899311,0.88975,0.999997,0.999997,0.999997,0.566277,0.566339,1,0.631867,1.11571,268.888,267.983,269.793
ridge_n300_d64,ridge,300,19200,0.06,0.0001,0.0308219,0.895684,0.892638,0.898731,0.889089,0.999997,0.999997,0.999997,0.565961,0.566022,1,0.631944,1.11647,268.705,267.791,269.619
ridge_n300_d64,ridge,300,19200,0.1,0.000166667,0.05137,0.894506,0.891475,0.897538,0.887445,0.999997,0.999997,0.999997,0.565212,0.565273,1,0.631939,1.11794,268.352,267.442,269.261
ridge_n300_d64,ridge,300,19200,0.2,0.000333333,0.10274,0.888585,0.885483,0.891688,0.882358,0.999996,0.999996,0.999997,0.561727,0.561788,1,0.632228,1.12538,266.575,265.645,267.506
ridge_n300_d64,ridge,300,19200,0.3,0.0005,0.15411,0.877314,0.873959,0.880668,0.872104,0.999981,0.999958,1,0.556014,0.556074,1,0.633837,1.13984,263.194,262.188,264.2
ridge_n300_d64,ridge,300,19200,0.6,0.001,0.308219,0.817688,0.813414,0.821962,0.813945,0.994509,0.993613,0.995405,0.527067,0.527122,1,0.644649,1.22296,245.306,244.024,246.589
ridge_n300_d64,ridge,300,19200,1,0.00166667,0.5137,0.698818,0.694114,0.703521,0.696733,0.887463,0.883922,0.891004,0.469169,0.469214,1,0.67144,1.43099,209.645,208.234,211.056
ridge_n300_d64,ridge,300,19200,2,0.00333333,1.0274,0.400608,0.395382,0.405835,0.399126,0.465127,0.459848,0.470407,0.3097,0.309723,0.486238,0.773132,1.21375,120.182,118.615,121.751
ridge_n300_d64,ridge,300,19200,3,0.005,1.5411,0.231819,0.227611,0.236027,0.23066,0.252192,0.247944,0.256441,0.197702,0.197714,0.256819,0.85288,1.10784,69.5457,68.2833,70.8081
ridge_n300_d64,ridge,300,19200,6,0.01,3.08219,0.0713462,0.0685343,0.0741581,0.070283,0.0727226,0.0698714,0.0755739,0.0669537,0.0669565,0.07327,0.938474,1.02696,21.4039,20.5603,22.2474
ridge_n300_d64,ridge,300,19200,10,0.0166667,5.137,0.0285743,0.0266785,0.0304701,0.0281782,0.0287204,0.0268324,0.0306084,0.026076,0.026077,0.0272423,0.912604,0.953384,8.57229,8.00355,9.14103
ridge_n300_d64,ridge,300,19200,20,0.0333333,10.274,0.00689461,0.00590416,0.00788505,0.00673654,0.00686901,0.00587632,0.0078617,0.0067522,0.00675243,0.00690767,0.979379,1.00189,2.06838,1.77125,2.36551
ridge_n300_d64,ridge,300,19200,30,0.05,15.411,0.00261252,0.00204783,0.00317722,0.00256072,0.00260094,0.00203607,0.00316582,0.00302098,0.00302108,0.00307824,1.15639,1.17826,0.783756,0.614349,0.953166
ridge_n300_d64,ridge,300,19200,60,0.1,30.8219,0.000524499,0.000245257,0.000803742,0.000517103,0.000517628,0.000239387,0.000795869,0.000758278,0.000758304,0.000770792,1.44577,1.46958,0.15735,0.0735771,0.241123
ridge_n300_d64,ridge,300,19200,100,0.166667,51.37,0.000443982,0.000216316,0.000671648,0.000478125,0.000444762,0.000217561,0.000671962,0.000273213,0.000273222,0.000277579,0.615391,0.625203,0.133195,0.0648948,0.201494
ridge_n1000_d64,ridge,1000,64000,0,0,0,0.891,0.888543,0.893457,0.884231,0.999997,0.999997,0.999997,0.564174,0.564086,1,0.633093,1.12233,891,888.543,893.457
ridge_n1000_d64,ridge,1000,64000,0.03,1.5e-05,0.015121,0.890866,0.888409,0.893323,0.884059,0.999997,0.999997,0.999997,0.564073,0.563985,1,0.633075,1.1225,890.866,888.409,893.323
ridge_n1000_d64,ridge,1000,64000,0.06,3e-05,0.0302419,0.890251,0.88778,0.892721,0.883398,0.999997,0.999997,0.999997,0.563771,0.563683,1,0.633173,1.12328,890.251,887.78,892.721
ridge_n1000_d64,ridge,1000,64000,0.1,5e-05,0.0504032,0.889021,0.886548,0.891494,0.882506,0.999997,0.999997,0.999997,0.563055,0.562968,1,0.633244,1.12483,889.021,886.548,891.494
ridge_n1000_d64,ridge,1000,64000,0.2,0.0001,0.100806,0.883084,0.880575,0.885593,0.877615,0.999997,0.999997,0.999997,0.559725,0.559639,1,0.633732,1.1324,883.084,880.575,885.593
ridge_n1000_d64,ridge,1000,64000,0.3,0.00015,0.15121,0.872261,0.869716,0.874806,0.866388,0.999993,0.999992,0.999995,0.554262,0.554177,1,0.635334,1.14645,872.261,869.716,874.806
ridge_n1000_d64,ridge,1000,64000,0.6,0.0003,0.302419,0.818375,0.815704,0.821045,0.814242,0.995959,0.995466,0.996452,0.526513,0.526436,1,0.64327,1.22193,818.375,815.704,821.045
ridge_n1000_d64,ridge,1000,64000,1,0.0005,0.504032,0.702442,0.699097,0.705787,0.700229,0.897181,0.89478,0.899582,0.470658,0.470596,1,0.669943,1.42361,702.442,699.097,705.787
ridge_n1000_d64,ridge,1000,64000,2,0.001,1.00806,0.403978,0.400579,0.407377,0.402539,0.473343,0.470065,0.47662,0.314344,0.314315,0.499799,0.778049,1.23719,403.978,400.579,407.377
ridge_n1000_d64,ridge,1000,64000,3,0.0015,1.5121,0.238396,0.235422,0.24137,0.237293,0.260041,0.256912,0.26317,0.202342,0.202329,0.265134,0.848708,1.11216,238.396,235.422,241.37
ridge_n1000_d64,ridge,1000,64000,6,0.003,3.02419,0.0723613,0.070387,0.0743356,0.0716675,0.0742293,0.0722086,0.0762501,0.0691992,0.0691971,0.0759613,0.956272,1.04975,72.3613,70.387,74.3356
ridge_n1000_d64,ridge,1000,64000,10,0.005,5.04032,0.0270555,0.025797,0.0283139,0.0264295,0.0272301,0.0259647,0.0284955,0.0270339,0.0270333,0.0282763,0.99918,1.04512,27.0555,25.797,28.3139
ridge_n1000_d64,ridge,1000,64000,20,0.01,10.0806,0.00743464,0.00676011,0.00810917,0.00734961,0.00743105,0.00675798,0.00810412,0.00701041,0.0070103,0.00717366,0.942924,0.964897,7.43464,6.76011,8.10917
ridge_n1000_d64,ridge,1000,64000,30,0.015,15.121,0.00311802,0.00269348,0.00354256,0.00308569,0.00310986,0.00268708,0.00353265,0.00313739,0.00313735,0.00319711,1.0062,1.02536,3.11802,2.69348,3.54256
ridge_n1000_d64,ridge,1000,64000,60,0.03,30.2419,0.000889817,0.000652107,0.00112753,0.000909381,0.000886859,0.000649217,0.0011245,0.000787634,0.000787623,0.000800606,0.885152,0.899742,0.889817,0.652107,1.12753
ridge_n1000_d64,ridge,1000,64000,100,0.05,50.4032,0.000335311,0.000204776,0.000465846,0.000287214,0.000334759,0.000204251,0.000465266,0.000283802,0.000283798,0.00028832,0.846372,0.85986,0.335311,0.204776,0.465846
ridge_n3000_d64,ridge,3000,192000,0,0,0,0.888058,0.885118,0.890998,0.881748,0.999997,0.999997,0.999997,0.563308,0.563369,1,0.634383,1.12605,2664.17,2655.35,2672.99
ridge_n3000_d64,ridge,3000,192000,0.03,5e-06,0.0150401,0.887877,0.884915,0.89084,0.881201,0.999997,0.999997,0.999997,0.563208,0.563269,1,0.6344,1.12628,2663.63,2654.74,2672.52
ridge_n3000_d64,ridge,3000,192000,0.06,1e-05,0.0300802,0.887311,0.88432,0.890303,0.880982,0.999997,0.999997,0.999997,0.56291,0.562971,1,0.634469,1.127,2661.93,2652.96,2670.91
ridge_n3000_d64,ridge,3000,192000,0.1,1.66667e-05,0.0501338,0.885992,0.883039,0.888945,0.879897,0.999997,0.999997,0.999997,0.562204,0.562265,1,0.634617,1.12868,2657.98,2649.12,2666.84
ridge_n3000_d64,ridge,3000,192000,0.2,3.33333e-05,0.100267,0.879264,0.876042,0.882485,0.87314,0.999997,0.999996,0.999997,0.55892,0.55898,1,0.635736,1.13731,2637.79,2628.13,2647.45
ridge_n3000_d64,ridge,3000,192000,0.3,5e-05,0.150401,0.869595,0.866628,0.872562,0.863858,0.999994,0.999993,0.999995,0.55353,0.553589,1,0.636605,1.14996,2608.78,2599.88,2617.69
ridge_n3000_d64,ridge,3000,192000,0.6,0.0001,0.300802,0.815374,0.811216,0.819531,0.811094,0.995702,0.995076,0.996327,0.526132,0.526186,1,0.64533,1.22643,2446.12,2433.65,2458.59
ridge_n3000_d64,ridge,3000,192000,1,0.000166667,0.501338,0.69956,0.696299,0.702821,0.697452,0.899347,0.896342,0.902351,0.470885,0.470928,1,0.673177,1.42947,2098.68,2088.9,2108.46
ridge_n3000_d64,ridge,3000,192000,2,0.000333333,1.00267,0.412428,0.407092,0.417765,0.411392,0.48365,0.47851,0.488791,0.315562,0.315582,0.503676,0.76518,1.22125,1237.28,1221.28,1253.3
ridge_n3000_d64,ridge,3000,192000,3,0.0005,1.50401,0.239597,0.235609,0.243585,0.238198,0.26224,0.257956,0.266525,0.20362,0.203629,0.267521,0.84988,1.11655,718.791,706.827,730.755
ridge_n3000_d64,ridge,3000,192000,6,0.001,3.00802,0.0759775,0.0730974,0.0788577,0.0752425,0.0778592,0.0748919,0.0808265,0.0698386,0.0698397,0.0767381,0.919216,1.01001,227.933,219.292,236.573
ridge_n3000_d64,ridge,3000,192000,10,0.00166667,5.01338,0.0266275,0.0247104,0.0285447,0.0262873,0.0268377,0.0249555,0.0287199,0.0273087,0.0273089,0.028575,1.02559,1.07314,79.8825,74.1312,85.6341
ridge_n3000_d64,ridge,3000,192000,20,0.00333333,10.0267,0.00708273,0.00626099,0.00790447,0.00694345,0.00708372,0.00626247,0.00790496,0.00708481,0.00708484,0.00725062,1.0003,1.0237,21.2482,18.783,23.7134
ridge_n3000_d64,ridge,3000,192000,30,0.005,15.0401,0.00309734,0.0024768,0.00371788,0.00319449,0.00309841,0.00247803,0.0037188,0.00317095,0.00317096,0.00323149,1.02377,1.04331,9.29202,7.4304,11.1536
ridge_n3000_d64,ridge,3000,192000,60,0.01,30.0802,0.000687346,0.000411972,0.00096272,0.000701208,0.000687897,0.000414039,0.000961755,0.000796099,0.000796102,0.000809231,1.15823,1.17733,2.06204,1.23592,2.88816
ridge_n3000_d64,ridge,3000,192000,100,0.0166667,50.1338,0.000155334,2.78597e-05,0.000282809,0.00014873,0.000154677,2.74567e-05,0.000281896,0.000286854,0.000286855,0.000291427,1.8467,1.87613,0.466002,0.0835791,0.848427
logistic_n50_d64,logistic,50,3200,0,0,0,0.915106,0.913059,0.917153,0.907299,0.999997,0.999997,0.999997,,0.577718,1,0.631313,1.09277,45.7553,45.6529,45.8576
logistic_n50_d64,logistic,50,3200,0.03,0.0003,0.0778026,0.910569,0.908476,0.912662,0.902718,0.999997,0.999996,0.999997,,0.574931,1,0.631397,1.09821,45.5284,45.4238,45.6331
logistic_n50_d64,logistic,50,3200,0.06,0.0006,0.155605,0.895941,0.893743,0.89814,0.888736,0.999989,0.999982,0.999996,,0.566728,1,0.632551,1.11614,44.797,44.6871,44.907
logistic_n50_d64,logistic,50,3200,0.1,0.001,0.259342,0.860343,0.85784,0.862847,0.85506,0.998979,0.998741,0.999217,,0.548189,1,0.637175,1.16233,43.0172,42.892,43.1424
logistic_n50_d64,logistic,50,3200,0.2,0.002,0.518684,0.709764,0.706537,0.712991,0.707135,0.884971,0.882649,0.887293,,0.475306,1,0.669668,1.40892,35.4882,35.3269,35.6496
logistic_n50_d64,logistic,50,3200,0.3,0.003,0.778026,0.54005,0.536493,0.543608,0.538458,0.649917,0.646537,0.653297,,0.389089,0.711645,0.720469,1.31774,27.0025,26.8246,27.1804
logistic_n50_d64,logistic,50,3200,0.6,0.006,1.55605,0.229948,0.226835,0.23306,0.228764,0.248217,0.245023,0.251412,,0.196557,0.253195,0.85479,1.1011,11.4974,11.3418,11.653
logistic_n50_d64,logistic,50,3200,1,0.01,2.59342,0.0960666,0.0939126,0.0982205,0.0950545,0.0991079,0.0969282,0.101288,,0.0904575,0.10168,0.941613,1.05843,4.80333,4.69563,4.91103
logistic_n50_d64,logistic,50,3200,2,0.02,5.18684,0.0265042,0.0253102,0.0276981,0.0260732,0.0267334,0.0255373,0.0279294,,0.0256234,0.0267949,0.966768,1.01097,1.32521,1.26551,1.38491
logistic_n50_d64,logistic,50,3200,3,0.03,7.78026,0.0113137,0.0105253,0.0121022,0.0111347,0.0113602,0.0105691,0.0121513,,0.0116759,0.0120319,1.03201,1.06348,0.565685,0.526265,0.60511
logistic_n50_d64,logistic,50,3200,6,0.06,15.5605,0.00328464,0.00286028,0.003709,0.00323696,0.00327869,0.00285468,0.00370269,,0.0029639,0.00302684,0.90235,0.921514,0.164232,0.143014,0.18545
logistic_n50_d64,logistic,50,3200,10,0.1,25.9342,0.00101943,0.000780881,0.00125797,0.000979088,0.00101034,0.000771823,0.00124887,,0.00107052,0.00109113,1.05011,1.07033,0.0509715,0.039044,0.0628985
logistic_n50_d64,logistic,50,3200,20,0.2,51.8684,0.000157663,3.38657e-05,0.000281461,0.000236624,0.000156961,3.31367e-05,0.000280786,,0.000268002,0.000272937,1.69984,1.73114,0.00788315,0.00169328,0.0140731
logistic_n50_d64,logistic,50,3200,30,0.3,77.8026,4.08381e-05,-3.11668e-05,0.000112843,7.19653e-05,3.86425e-05,-3.33875e-05,0.000110672,,0.000119143,0.000121318,2.91744,2.9707,0.00204191,-0.00155834,0.00564215
logistic_n50_d64,logistic,50,3200,60,0.6,155.605,-3.20537e-06,-8.03762e-05,7.39654e-05,9.58426e-05,-7.02272e-06,-8.46418e-05,7.05963e-05,,2.97903e-05,3.03314e-05,nan,nan,-0.000160268,-0.00401881,0.00369827
logistic_n50_d64,logistic,50,3200,100,1,259.342,1.04034e-05,-1.37956e-05,3.46023e-05,2.98882e-05,1.02834e-05,-1.39637e-05,3.45304e-05,,1.07249e-05,1.09194e-05,1.0309,1.0496,0.00052017,-0.00068978,0.00173011
logistic_n100_d64,logistic,100,6400,0,0,0,0.904707,0.902539,0.906874,0.896802,0.999997,0.999997,0.999997,,0.572635,1,0.632951,1.10533,90.4707,90.2539,90.6874
logistic_n100_d64,logistic,100,6400,0.03,0.00015,0.0678535,0.90071,0.898516,0.902904,0.893364,0.999997,0.999997,0.999997,,0.57055,1,0.633444,1.11024,90.071,89.8516,90.2904
logistic_n100_d64,logistic,100,6400,0.06,0.0003,0.135707,0.889649,0.887362,0.891937,0.882804,0.999992,0.999987,0.999997,,0.564384,1,0.634389,1.12404,88.9649,88.7362,89.1937
logistic_n100_d64,logistic,100,6400,0.1,0.0005,0.226178,0.864304,0.861837,0.866772,0.858626,0.999799,0.999718,0.999879,,0.550288,1,0.636683,1.157,86.4304,86.1837,86.6772
logistic_n100_d64,logistic,100,6400,0.2,0.001,0.452356,0.746721,0.74371,0.749732,0.743876,0.935095,0.93332,0.936869,,0.492614,1,0.659703,1.33919,74.6721,74.371,74.9732
logistic_n100_d64,logistic,100,6400,0.3,0.0015,0.678535,0.597446,0.593945,0.600946,0.595561,0.736678,0.733533,0.739823,,0.419362,0.836552,0.701924,1.40021,59.7446,59.3945,60.0946
logistic_n100_d64,logistic,100,6400,0.6,0.003,1.35707,0.279649,0.276389,0.282908,0.278462,0.306736,0.303416,0.310055,,0.232593,0.314853,0.83173,1.12589,27.9649,27.6389,28.2908
logistic_n100_d64,logistic,100,6400,1,0.005,2.26178,0.124065,0.121683,0.126447,0.123042,0.1283,0.125883,0.130717,,0.113146,0.129718,0.911992,1.04556,12.4065,12.1683,12.6447
logistic_n100_d64,logistic,100,6400,2,0.01,4.52356,0.0343993,0.0330635,0.035735,0.0338204,0.0345248,0.0331861,0.0358636,,0.0332077,0.0346809,0.965358,1.00819,3.43993,3.30635,3.5735
logistic_n100_d64,logistic,100,6400,3,0.015,6.78535,0.0155332,0.0145983,0.0164681,0.0152966,0.0154825,0.0145528,0.0164121,,0.0152503,0.01562,0.981786,1.00558,1.55332,1.45983,1.64681
logistic_n100_d64,logistic,100,6400,6,0.03,13.5707,0.00338108,0.00296386,0.00379831,0.0033365,0.00335344,0.00293785,0.00376904,,0.00389027,0.00393681,1.1506,1.16437,0.338108,0.296386,0.379831
logistic_n100_d64,logistic,100,6400,10,0.05,22.6178,0.00165078,0.00133588,0.00196568,0.00161922,0.00164255,0.00132851,0.0019566,,0.00140661,0.00141973,0.852091,0.860035,0.165078,0.133588,0.196568
logistic_n100_d64,logistic,100,6400,20,0.1,45.2356,0.000251283,0.000132594,0.000369972,0.000244571,0.000248009,0.000129725,0.000366293,,0.000352303,0.000355194,1.40202,1.41352,0.0251283,0.0132594,0.0369972
logistic_n100_d64,logistic,100,6400,30,0.15,67.8535,0.000164377,6.7571e-05,0.000261182,0.000160112,0.000164015,6.76052e-05,0.000260424,,0.000156632,0.000157886,0.952886,0.960509,0.0164377,0.0067571,0.0261182
logistic_n100_d64,logistic,100,6400,60,0.3,135.707,3.36521e-05,-1.11916e-05,7.84958e-05,3.43319e-05,3.32683e-05,-1.07113e-05,7.72478e-05,,3.91662e-05,3.94747e-05,1.16385,1.17302,0.00336521,-0.00111916,0.00784958
logistic_n100_d64,logistic,100,6400,100,0.5,226.178,3.94917e-06,-3.268e-05,4.05783e-05,8.75406e-07,4.77067e-06,-3.13342e-05,4.08755e-05,,1.41004e-05,1.42111e-05,3.57048,3.59851,0.000394917,-0.003268,0.00405783
logistic_n300_d64,logistic,300,19200,0,0,0,0.893293,0.890882,0.895705,0.886073,0.999997,0.999997,0.999997,,0.566875,1,0.63459,1.11945,267.988,267.265,268.712
logistic_n300_d64,logistic,300,19200,0.03,5e-05,0.0625594,0.890215,0.887753,0.892676,0.883215,0.999997,0.999997,0.999997,,0.565136,1,0.634831,1.12332,267.065,266.326,267.803
logistic_n300_d64,logistic,300,19200,0.06,0.0001,0.125119,0.880774,0.878275,0.883273,0.874234,0.999996,0.999995,0.999996,,0.559985,1,0.635788,1.13537,264.232,263.483,264.982
logistic_n300_d64,logistic,300,19200,0.1,0.000166667,0.208532,0.859836,0.857112,0.862561,0.854196,0.999935,0.999896,0.999973,,0.548143,1,0.637497,1.16301,257.951,257.134,258.768
logistic_n300_d64,logistic,300,19200,0.2,0.000333333,0.417062,0.759407,0.756219,0.762594,0.756589,0.957467,0.955842,0.959092,,0.498705,1,0.656704,1.31682,227.822,226.866,228.778
logistic_n300_d64,logistic,300,19200,0.3,0.0005,0.625594,0.624158,0.620732,0.627583,0.622108,0.786791,0.783785,0.789797,,0.433537,0.922791,0.694595,1.47846,187.247,186.22,188.275
logistic_n300_d64,logistic,300,19200,0.6,0.001,1.25119,0.31231,0.308686,0.315934,0.310932,0.351663,0.347989,0.355336,,0.254177,0.360574,0.813863,1.15454,93.693,92.6058,94.7802
logistic_n300_d64,logistic,300,19200,1,0.00166667,2.08532,0.139143,0.136427,0.14186,0.137913,0.146343,0.143551,0.149134,,0.12833,0.151354,0.922287,1.08776,41.7429,40.9281,42.558
logistic_n300_d64,logistic,300,19200,2,0.00333333,4.17062,0.0398423,0.0382702,0.0414145,0.0394313,0.0404121,0.038828,0.0419963,,0.0386438,0.0409184,0.969919,1.02701,11.9527,11.4811,12.4244
logistic_n300_d64,logistic,300,19200,3,0.005,6.25594,0.0178555,0.0168412,0.0188698,0.0177505,0.0179315,0.0169146,0.0189485,,0.0178511,0.018473,0.999751,1.03458,5.35665,5.05236,5.66094
logistic_n300_d64,logistic,300,19200,6,0.01,12.5119,0.00478083,0.00422395,0.00533772,0.00473065,0.004786,0.00422943,0.00534257,,0.00457071,0.00466279,0.95605,0.975311,1.43425,1.26719,1.60132
logistic_n300_d64,logistic,300,19200,10,0.0166667,20.8532,0.0016707,0.00134298,0.00199842,0.00166154,0.00167096,0.00134326,0.00199866,,0.00165399,0.00168207,0.989996,1.00681,0.50121,0.402894,0.599526
logistic_n300_d64,logistic,300,19200,20,0.0333333,41.7062,0.000351792,0.000190789,0.000512795,0.000392816,0.000349143,0.000188135,0.000510151,,0.000414406,0.000420889,1.17799,1.19641,0.105538,0.0572367,0.153839
logistic_n300_d64,logistic,300,19200,30,0.05,62.5594,0.000179344,7.09355e-05,0.000287752,0.000166388,0.000180401,7.1898e-05,0.000288903,,0.000184255,0.000187092,1.02738,1.0432,0.0538032,0.0212807,0.0863256
logistic_n300_d64,logistic,300,19200,60,0.1,125.119,7.66399e-05,-7.15896e-06,0.000160439,8.76714e-05,7.54851e-05,-8.28471e-06,0.000159255,,4.60749e-05,4.67775e-05,0.601187,0.610354,0.022992,-0.00214769,0.0481317
logistic_n300_d64,logistic,300,19200,100,0.166667,208.532,-5.22313e-06,-4.75322e-05,3.7086e-05,-4.57035e-06,-3.57531e-06,-4.55856e-05,3.8435e-05,,1.65878e-05,1.68402e-05,nan,nan,-0.00156694,-0.0142597,0.0111258
logistic_n1000_d64,logistic,1000,64000,0,0,0,0.889282,0.887086,0.891478,0.882888,0.999997,0.999997,0.999997,,0.5642,1,0.634444,1.1245,889.282,887.086,891.478
logistic_n1000_d64,logistic,1000,64000,0.03,1.5e-05,0.0607378,0.886368,0.884143,0.888593,0.879807,0.999997,0.999997,0.999997,,0.562576,1,0.634699,1.1282,886.368,884.143,888.593
logistic_n1000_d64,logistic,1000,64000,0.06,3e-05,0.121476,0.877076,0.87476,0.879393,0.871001,0.999996,0.999996,0.999996,,0.557762,1,0.635934,1.14015,877.076,874.76,879.393
logistic_n1000_d64,logistic,1000,64000,0.1,5e-05,0.202459,0.855162,0.852661,0.857663,0.849676,0.999922,0.999858,0.999986,,0.546673,1,0.639263,1.16937,855.162,852.661,857.663
logistic_n1000_d64,logistic,1000,64000,0.2,0.0001,0.404918,0.761277,0.758327,0.764226,0.758097,0.963447,0.962137,0.964758,,0.500071,1,0.656884,1.31358,761.277,758.327,764.226
logistic_n1000_d64,logistic,1000,64000,0.3,0.00015,0.607378,0.632254,0.628923,0.635584,0.630311,0.805134,0.802275,0.807993,,0.43786,0.953926,0.692538,1.50877,632.254,628.923,635.584
logistic_n1000_d64,logistic,1000,64000,0.6,0.0003,1.21476,0.325568,0.322258,0.328878,0.32433,0.368284,0.365015,0.371552,,0.261912,0.377711,0.804476,1.16016,325.568,322.258,328.878
logistic_n1000_d64,logistic,1000,64000,1,0.0005,2.02459,0.148081,0.145488,0.150674,0.147151,0.156398,0.153705,0.159091,,0.134142,0.15965,0.905867,1.07813,148.081,145.488,150.674
logistic_n1000_d64,logistic,1000,64000,2,0.001,4.04918,0.0414186,0.0399294,0.0429078,0.0410506,0.0420177,0.0405194,0.043516,,0.0408131,0.0433452,0.98538,1.04652,41.4186,39.9294,42.9078
logistic_n1000_d64,logistic,1000,64000,3,0.0015,6.07378,0.0195741,0.0185895,0.0205586,0.0192402,0.0197046,0.0187221,0.0206871,,0.0188986,0.0195868,0.965492,1.00065,19.5741,18.5895,20.5586
logistic_n1000_d64,logistic,1000,64000,6,0.003,12.1476,0.00488087,0.0043815,0.00538024,0.00480857,0.00488695,0.00438717,0.00538673,,0.00484641,0.00494678,0.99294,1.0135,4.88087,4.3815,5.38024
logistic_n1000_d64,logistic,1000,64000,10,0.005,20.2459,0.00128735,0.00100574,0.00156896,0.00126181,0.0012891,0.00100785,0.00157036,,0.00175435,0.00178475,1.36276,1.38637,1.28735,1.00574,1.56896
logistic_n1000_d64,logistic,1000,64000,20,0.01,40.4918,0.000401985,0.000228557,0.000575414,0.000494003,0.000399847,0.000226473,0.00057322,,0.000439613,0.000446602,1.09361,1.11099,0.401985,0.228557,0.575414
logistic_n1000_d64,logistic,1000,64000,30,0.015,60.7378,0.000188797,8.94612e-05,0.000288133,0.000210233,0.000189295,8.99175e-05,0.000288673,,0.000195468,0.000198524,1.03534,1.05152,0.188797,0.0894612,0.288133
logistic_n1000_d64,logistic,1000,64000,60,0.03,121.476,5.18961e-05,-6.75329e-06,0.000110546,5.47019e-05,5.11088e-05,-7.44583e-06,0.000109663,,4.88798e-05,4.96361e-05,0.941878,0.956451,0.0518961,-0.00675329,0.110546
logistic_n1000_d64,logistic,1000,64000,100,0.05,202.459,-3.36315e-05,-7.37889e-05,6.52587e-06,-9.83233e-06,-3.34696e-05,-7.3654e-05,6.71485e-06,,1.75977e-05,1.78694e-05,nan,nan,-0.0336315,-0.0737889,0.00652587


==> anc/experiments/data/paper/lowdim.csv <==
run,n,d,t,iota_var,iota_var_lo,iota_var_hi,iota_moment,iota_plugin,total_moment,total_var,sup_total,cap_total,cap_csv
ridge_n1000_dim8,1000,8,0,0.000322581,0.00022379,0.000421372,0.000395688,0.000308206,0.395688,0.322581,5.02106,1000,1000
ridge_n1000_dim8,1000,8,1,0.000322543,0.00022354,0.000421547,0.000395621,0.000311219,0.395621,0.322543,5.0128,144.311,144.311
ridge_n1000_dim32,1000,32,0,0.00129311,0.00110544,0.00148078,0.00135933,0.00124133,1.35933,1.29311,21.6361,1000,1000
ridge_n1000_dim32,1000,32,1,0.00129301,0.00110536,0.00148066,0.00135865,0.00124233,1.35865,1.29301,21.4521,575.079,575.079


==> anc/experiments/data/paper/per_run.csv <==
run,learner,n,d_over_n,trials,M_over_n_eps,M2_over_nV,nVres_over_M2,iota0,iota0_lo,iota0_hi,lower0,min_lower_over_iota,at_t_min,max_upper_over_iota,at_t_max,in_bracket,levels,slope_x5,c_fit,a_fit,rms_log_resid,max_rel_plugin_dev_iota_ge_0p1
ridge_n100_d32,ridge,100,32,2000,1.84,0.656954,1.03168,0.70486,0.701676,0.708044,0.473892,0.672321,0,1.82237,1,16,16,-1.99132,0.713195,1,0.0281025,0.00533675
ridge_n300_d32,ridge,300,32,600,1.94667,0.646441,1.0313,0.692449,0.688962,0.695937,0.466309,0.67342,0,1.79704,1,16,16,-1.97831,0.697229,1.02329,0.0471195,0.00612954
ridge_n1000_d32,ridge,1000,32,200,1.984,0.642022,1.03125,0.686476,0.683072,0.68988,0.463121,0.674617,0.03,1.8014,1,16,16,-1.87486,0.695895,1,0.11685,0.00397144
ridge_n3000_d32,ridge,3000,32,40,1.99467,0.640683,1.03125,0.684861,0.680582,0.68914,0.462155,0.674772,0.03,1.80171,1,16,16,-1.98485,0.689517,1,0.0613263,0.00575011
ridge_n50_d64,ridge,50,64,4000,1.68,0.800633,1.01645,0.91334,0.911293,0.915387,0.577535,0.632333,0,1.47649,1,16,16,-1.93622,0.928659,0.870964,0.120198,0.00915889
ridge_n100_d64,ridge,100,64,2000,1.84,0.792966,1.01584,0.906307,0.904188,0.908427,0.572004,0.631114,0.06,1.45359,1,16,16,-1.98567,0.923522,0.870964,0.0538656,0.009002
ridge_n300_d64,ridge,300,64,300,1.94667,0.785259,1.01565,0.896542,0.893525,0.89956,0.566445,0.63181,0,1.43099,1,16,16,-2.16387,0.91448,0.891251,0.163532,0.00789374
ridge_n1000_d64,ridge,1000,64,200,1.984,0.781989,1.01563,0.891,0.888543,0.893457,0.564086,0.633075,0.03,1.42361,1,16,16,-1.95564,0.904515,0.912011,0.045351,0.00769783
ridge_n3000_d64,ridge,3000,64,40,1.99467,0.780995,1.01563,0.888058,0.885118,0.890998,0.563369,0.634383,0,1.42947,1,15,16,-1.95315,0.920956,0.831764,0.145724,0.00751906
logistic_n50_d64,logistic,50,64,4000,0.385591,0.800887,1.01813,0.915106,0.913059,0.917153,0.577718,0.631313,0,1.40892,0.2,15,16,-1.98866,0.962866,0.831764,0.148305,0.00862208
logistic_n100_d64,logistic,100,64,2000,0.442129,0.793841,1.00784,0.904707,0.902539,0.906874,0.572635,0.632951,0,1.40021,0.3,15,16,-1.88143,0.925632,0.870964,0.110419,0.00873764
logistic_n300_d64,logistic,300,64,600,0.479545,0.785855,1.0152,0.893293,0.890882,0.895705,0.566875,0.63459,0,1.47846,0.3,16,16,-1.96386,0.926029,0.870964,0.0480433,0.00883983
logistic_n1000_d64,logistic,1000,64,200,0.493927,0.782147,1.01542,0.889282,0.887086,0.891478,0.5642,0.634444,0,1.50877,0.3,14,16,-2.24572,0.905296,0.870964,0.081809,0.00740212


==> anc/experiments/data/paper/quartic_budgets.csv <==
run,n,d,trials,M,M_lo,M_hi,V,V_lo,V_hi,V_res,V_res_lo,V_res_hi,w,w_lo,w_hi,M_over_n,M_over_n_times_n23,M2_over_nV,nVres_over_M2,signal_ratio_to_ridge,excess_bound,max_norm_Zbar,max_norm_zc
ridge_n50_d64,50,3200,4000,1.49691,1.49361,1.50021,0.0559683,0.0557591,0.0561775,0.0455127,0.0454354,0.0455901,0.561225,0.561111,0.561339,0.0299382,0.406324,0.800718,1.01557,1.78204,0.0884168,0.436896,0.425761
ridge_n100_d64,100,6400,2000,2.06154,2.05678,2.0663,0.0535581,0.0533489,0.0537673,0.0431034,0.0430324,0.0431745,0.446801,0.446697,0.446906,0.0206154,0.444145,0.79352,1.01421,2.2408,0.0556991,0.306125,0.298405
ridge_n300_d64,300,19200,300,3.14397,3.13349,3.15445,0.0418932,0.041655,0.0421314,0.0332902,0.0332112,0.0333692,0.310506,0.310386,0.310626,0.0104799,0.469647,0.786487,1.01037,3.23011,0.0267773,0.175396,0.170407
ridge_n1000_d64,1000,64000,200,4.7804,4.76998,4.79082,0.0292057,0.0290992,0.0293121,0.0231363,0.0230988,0.0231738,0.207903,0.207849,0.207957,0.0047804,0.47804,0.782458,1.01243,4.81895,0.012,0.0954983,0.092804
ridge_n3000_d64,3000,192000,40,6.92623,6.90595,6.94652,0.020467,0.0203625,0.0205716,0.0162032,0.0161731,0.0162333,0.144241,0.144198,0.144284,0.00230874,0.480238,0.781301,1.01327,6.94475,0.005769,0.054915,0.0533422


==> anc/experiments/data/paper/quartic_info.csv <==
run,n,d,level,t,s,tau,x,iota,iota_lo,iota_hi,iota_plugin,sup,sup_lo,sup_hi,T6_lower,T6_upper,lower_over_iota,upper_over_iota,total,total_lo,total_hi
ridge_n50_d64,50,3200,grid,0,0,0,0,0.913322,0.911274,0.91537,0.90553,0.999997,0.999997,0.999997,0.577596,1,0.632412,1.0949,45.6661,45.5637,45.7685
ridge_n50_d64,50,3200,grid,0.03,0.00407163,0.0003,0.0100206,0.913251,0.911204,0.915297,0.90526,0.999997,0.999997,0.999997,0.57755,1,0.632411,1.09499,45.6625,45.5602,45.7649
ridge_n50_d64,50,3200,grid,0.06,0.00814325,0.0006,0.0200413,0.913041,0.91099,0.915092,0.905385,0.999997,0.999997,0.999997,0.57741,1,0.632404,1.09524,45.652,45.5495,45.7546
ridge_n50_d64,50,3200,grid,0.1,0.0135721,0.001,0.0334021,0.912483,0.910426,0.91454,0.904846,0.999997,0.999997,0.999997,0.57708,1,0.632429,1.09591,45.6242,45.5213,45.727
ridge_n50_d64,50,3200,grid,0.2,0.0271442,0.002,0.0668043,0.909956,0.90788,0.912031,0.902194,0.999997,0.999997,0.999997,0.575539,1,0.632492,1.09895,45.4978,45.394,45.6015
ridge_n50_d64,50,3200,grid,0.3,0.0407163,0.003,0.100206,0.905132,0.902991,0.907273,0.897739,0.999995,0.999991,0.999998,0.572989,1,0.633044,1.10481,45.2566,45.1496,45.3637
ridge_n50_d64,50,3200,grid,0.6,0.0814325,0.006,0.200413,0.880901,0.878547,0.883255,0.875109,0.999928,0.99988,0.999976,0.559599,1,0.635257,1.1352,44.0451,43.9274,44.1628
ridge_n50_d64,50,3200,grid,1,0.135721,0.01,0.334021,0.826164,0.823442,0.828886,0.821686,0.989487,0.988703,0.990271,0.530227,1,0.641794,1.21041,41.3082,41.1721,41.4443
ridge_n50_d64,50,3200,grid,2,0.271442,0.02,0.668043,0.606875,0.603478,0.610271,0.605107,0.744163,0.741041,0.747284,0.425534,0.855888,0.701189,1.41032,30.3437,30.1739,30.5136
ridge_n50_d64,50,3200,grid,3,0.407163,0.03,1.00206,0.41645,0.412924,0.419977,0.415246,0.479549,0.47601,0.483089,0.32017,0.504098,0.768808,1.21046,20.8225,20.6462,20.9988
ridge_n50_d64,50,3200,grid,6,0.814325,0.06,2.00413,0.152541,0.149912,0.15517,0.151294,0.159998,0.157308,0.162687,0.136997,0.162606,0.898103,1.06598,7.62704,7.49559,7.75849
ridge_n50_d64,50,3200,grid,10,1.35721,0.1,3.34021,0.0595206,0.0577956,0.0612455,0.0588683,0.0605591,0.0588129,0.0623053,0.0581455,0.0628424,0.976898,1.05581,2.97603,2.88978,3.06228
ridge_n50_d64,50,3200,extra,18.4202,2.5,0.184202,6.15273,0.0182559,0.0172716,0.0192403,0.0180124,0.0183095,0.0173257,0.0192934,0.0184465,0.0190967,1.01044,1.04606,0.912795,0.863578,0.962013
ridge_n50_d64,50,3200,grid,20,2.71442,0.2,6.68043,0.0163802,0.0154512,0.0173093,0.0161597,0.0164255,0.0154961,0.017355,0.0157235,0.0162313,0.959908,0.990905,0.819012,0.772558,0.865466
ridge_n50_d64,50,3200,extra,29.4723,4,0.294723,9.84436,0.00799528,0.00732103,0.00866953,0.00784096,0.00799678,0.00732236,0.0086712,0.00734867,0.00751995,0.919126,0.940549,0.399764,0.366052,0.433476
ridge_n50_d64,50,3200,grid,30,4.07163,0.3,10.0206,0.00717672,0.00653578,0.00781766,0.00703108,0.00717998,0.00653992,0.00782003,0.00709554,0.00725902,0.988689,1.01147,0.358836,0.326789,0.390883
ridge_n50_d64,50,3200,extra,44.2084,6,0.442084,14.7665,0.0033577,0.00292571,0.00378969,0.00335756,0.00334172,0.00291071,0.00377274,0.00328932,0.00335188,0.979636,0.998268,0.167885,0.146286,0.189484
ridge_n50_d64,50,3200,grid,60,8.14325,0.6,20.0413,0.00198063,0.00165077,0.00231049,0.00192344,0.00198473,0.00165432,0.00231514,0.00179038,0.00182161,0.903945,0.919715,0.0990315,0.0825386,0.115524
ridge_n50_d64,50,3200,extra,66.3126,9,0.663126,22.1498,0.00143503,0.00115184,0.00171821,0.00142997,0.0014363,0.00115297,0.00171963,0.00146656,0.00149165,1.02198,1.03946,0.0717513,0.057592,0.0859106
ridge_n50_d64,50,3200,extra,95.7848,13,0.957848,31.9942,0.000834803,0.000620229,0.00104938,0.000854225,0.000834201,0.000619709,0.00104869,0.000703839,0.000715317,0.84312,0.85687,0.0417402,0.0310114,0.0524689
ridge_n50_d64,50,3200,grid,100,13.5721,1,33.4021,0.000537628,0.000355548,0.000719708,0.000552134,0.000542465,0.000359829,0.000725102,0.000645818,0.000656311,1.20123,1.22075,0.0268814,0.0177774,0.0359854
ridge_n50_d64,50,3200,extra,147.361,20,1.47361,49.2218,0.000229923,0.000116809,0.000343037,0.000248611,0.000228732,0.000116045,0.00034142,0.000297581,0.000302308,1.29426,1.31482,0.0114962,0.00584045,0.0171518
ridge_n50_d64,50,3200,extra,221.042,30,2.21042,73.8327,0.000101916,1.97516e-05,0.00018408,8.86224e-05,0.000101569,1.96084e-05,0.00018353,0.000132296,0.000134375,1.29809,1.31849,0.0050958,0.000987582,0.00920402
ridge_n50_d64,50,3200,extra,331.563,45,3.31563,110.749,1.81696e-05,-3.88992e-05,7.52383e-05,2.88631e-05,1.98073e-05,-3.61394e-05,7.5754e-05,5.88058e-05,5.97252e-05,3.2365,3.2871,0.000908479,-0.00194496,0.00376192
ridge_n100_d64,100,6400,grid,0,0,0,0,0.9063,0.904179,0.90842,0.898206,0.999997,0.999997,0.999997,0.572404,1,0.631583,1.10339,90.63,90.4179,90.842
ridge_n100_d64,100,6400,grid,0.03,0.00323165,0.00015,0.00727612,0.906228,0.904107,0.908348,0.898151,0.999997,0.999997,0.999997,0.57238,1,0.631607,1.10348,90.6228,90.4107,90.8348
ridge_n100_d64,100,6400,grid,0.06,0.0064633,0.0003,0.0145522,0.906184,0.904064,0.908303,0.89832,0.999997,0.999997,0.999997,0.572308,1,0.631558,1.10353,90.6184,90.4064,90.8303
ridge_n100_d64,100,6400,grid,0.1,0.0107722,0.0005,0.0242537,0.905864,0.903739,0.90799,0.898002,0.999997,0.999997,0.999997,0.572137,1,0.631592,1.10392,90.5864,90.3739,90.799
ridge_n100_d64,100,6400,grid,0.2,0.0215443,0.001,0.0485075,0.904425,0.902302,0.906548,0.896442,0.999997,0.999997,0.999997,0.571337,1,0.631713,1.10567,90.4425,90.2302,90.6548
ridge_n100_d64,100,6400,grid,0.3,0.0323165,0.0015,0.0727612,0.901474,0.899306,0.903642,0.89402,0.999997,0.999997,0.999997,0.570009,1,0.632308,1.10929,90.1474,89.9306,90.3642
ridge_n100_d64,100,6400,grid,0.6,0.064633,0.003,0.145522,0.889663,0.887385,0.891941,0.883342,0.999994,0.999992,0.999996,0.562944,1,0.632761,1.12402,88.9663,88.7385,89.1941
ridge_n100_d64,100,6400,grid,1,0.107722,0.005,0.242537,0.858543,0.856059,0.861026,0.852558,0.999448,0.999254,0.999641,0.546876,1,0.636982,1.16476,85.8543,85.6059,86.1026
ridge_n100_d64,100,6400,grid,2,0.215443,0.01,0.485075,0.722817,0.719624,0.72601,0.720144,0.909478,0.907346,0.91161,0.482344,1,0.667311,1.38348,72.2817,71.9624,72.601
ridge_n100_d64,100,6400,grid,3,0.323165,0.015,0.727612,0.564657,0.561129,0.568185,0.563149,0.692431,0.689104,0.695758,0.403072,0.771923,0.713834,1.36707,56.4657,56.1129,56.8185
ridge_n100_d64,100,6400,grid,6,0.64633,0.03,1.45522,0.248908,0.245797,0.252019,0.247457,0.271869,0.268652,0.275087,0.21355,0.282275,0.857949,1.13406,24.8908,24.5797,25.2019
ridge_n100_d64,100,6400,grid,10,1.07722,0.05,2.42537,0.109496,0.107186,0.111806,0.10822,0.113411,0.111061,0.115761,0.100992,0.114741,0.922335,1.0479,10.9496,10.7186,11.1806
ridge_n100_d64,100,6400,grid,20,2.15443,0.1,4.85075,0.0295917,0.0283129,0.0308705,0.0291745,0.0298054,0.0285183,0.0310924,0.0290984,0.0304411,0.98333,1.0287,2.95917,2.83129,3.08705
ridge_n100_d64,100,6400,extra,23.2079,2.5,0.11604,5.62879,0.0218667,0.0208089,0.0229246,0.0215449,0.0219991,0.0209392,0.023059,0.0218965,0.0227291,1.00136,1.03944,2.18667,2.08089,2.29246
ridge_n100_d64,100,6400,grid,30,3.23165,0.15,7.27612,0.0135118,0.0126472,0.0143764,0.013211,0.0135515,0.0126849,0.0144182,0.0133085,0.0136882,0.984952,1.01306,1.35118,1.26472,1.43764
ridge_n100_d64,100,6400,extra,37.1327,4,0.185664,9.00607,0.0090376,0.00834037,0.00973483,0.00886455,0.00904116,0.00834453,0.00973778,0.00875747,0.008964,0.969004,0.991856,0.90376,0.834037,0.973483
ridge_n100_d64,100,6400,extra,55.6991,6,0.278495,13.5091,0.00408773,0.00360591,0.00456954,0.00402545,0.00408723,0.00360547,0.004569,0.00392557,0.00399776,0.960331,0.97799,0.408773,0.360591,0.456954
ridge_n100_d64,100,6400,grid,60,6.4633,0.3,14.5522,0.00354205,0.00309779,0.00398631,0.00365167,0.00354512,0.00310003,0.00399021,0.00338617,0.00344648,0.955991,0.973019,0.354205,0.309779,0.398631
ridge_n100_d64,100,6400,extra,83.5486,9,0.417743,20.2636,0.00134041,0.00107302,0.0016078,0.00136074,0.00133424,0.00106711,0.00160137,0.00175137,0.00177952,1.30659,1.32759,0.134041,0.107302,0.16078
ridge_n100_d64,100,6400,grid,100,10.7722,0.5,24.2537,0.00115957,0.000905095,0.00141405,0.00113895,0.00116002,0.0009055,0.00141454,0.00122365,0.00124263,1.05526,1.07163,0.115957,0.0905095,0.141405
ridge_n100_d64,100,6400,extra,120.681,13,0.603407,29.2697,0.000751569,0.000544937,0.000958202,0.000759613,0.000754003,0.000547785,0.00096022,0.000840755,0.000853452,1.11867,1.13556,0.0751569,0.0544937,0.0958202
ridge_n100_d64,100,6400,extra,185.664,20,0.928318,45.0303,0.000195235,7.24894e-05,0.00031798,0.000217005,0.000194519,7.1865e-05,0.000317172,0.00035552,0.000360707,1.82099,1.84755,0.0195235,0.00724894,0.031798
ridge_n100_d64,100,6400,extra,278.495,30,1.39248,67.5455,0.000142897,5.21477e-05,0.000233646,0.000150551,0.000141393,5.14432e-05,0.000231343,0.000158064,0.000160336,1.10614,1.12204,0.0142897,0.00521477,0.0233646
ridge_n100_d64,100,6400,extra,417.743,45,2.08871,101.318,1.96516e-05,-3.29474e-05,7.22505e-05,1.77819e-05,2.06706e-05,-3.17035e-05,7.30447e-05,7.02613e-05,7.1265e-05,3.57535,3.62643,0.00196516,-0.00329474,0.00722505
ridge_n300_d64,300,19200,grid,0,0,0,0,0.896539,0.893521,0.899556,0.889981,0.999997,0.999997,0.999997,0.567331,1,0.632801,1.1154,268.962,268.056,269.867
ridge_n300_d64,300,19200,grid,0.03,0.0022407,5e-05,0.00477104,0.896503,0.893486,0.89952,0.890024,0.999997,0.999997,0.999997,0.56732,1,0.632815,1.11544,268.951,268.046,269.856
ridge_n300_d64,300,19200,grid,0.06,0.0044814,0.0001,0.00954208,0.896435,0.893412,0.899458,0.889673,0.999997,0.999997,0.999997,0.56729,1,0.632829,1.11553,268.931,268.024,269.838
ridge_n300_d64,300,19200,grid,0.1,0.00746901,0.000166667,0.0159035,0.896357,0.893342,0.899372,0.890117,0.999997,0.999997,0.999997,0.567218,1,0.632803,1.11563,268.907,268.003,269.812
ridge_n300_d64,300,19200,grid,0.2,0.014938,0.000333333,0.0318069,0.895917,0.892902,0.898932,0.888568,0.999997,0.999997,0.999997,0.56688,1,0.632737,1.11618,268.775,267.87,269.68
ridge_n300_d64,300,19200,grid,0.3,0.022407,0.0005,0.0477104,0.894731,0.89166,0.897802,0.887608,0.999997,0.999997,0.999997,0.566317,1,0.632946,1.11765,268.419,267.498,269.341
ridge_n300_d64,300,19200,grid,0.6,0.044814,0.001,0.0954208,0.888257,0.885028,0.891486,0.881788,0.999997,0.999997,0.999997,0.563297,1,0.63416,1.1258,266.477,265.508,267.446
ridge_n300_d64,300,19200,grid,1,0.0746901,0.00166667,0.159035,0.875288,0.871949,0.878628,0.869553,0.999991,0.999989,0.999994,0.556265,1,0.635522,1.14248,262.587,261.585,263.588
ridge_n300_d64,300,19200,grid,2,0.14938,0.00333333,0.318069,0.815544,0.81159,0.819497,0.812284,0.992816,0.991916,0.993716,0.525517,1,0.644376,1.22618,244.663,243.477,245.849
ridge_n300_d64,300,19200,grid,3,0.22407,0.005,0.477104,0.720285,0.715781,0.724788,0.717935,0.916285,0.913293,0.919277,0.481186,1,0.668049,1.38834,216.085,214.734,217.436
ridge_n300_d64,300,19200,grid,6,0.44814,0.01,0.954208,0.435309,0.430141,0.440477,0.434124,0.510548,0.505279,0.515818,0.330592,0.53851,0.759442,1.23708,130.593,129.042,132.143
ridge_n300_d64,300,19200,grid,10,0.746901,0.0166667,1.59035,0.224308,0.219651,0.228966,0.223029,0.242106,0.237426,0.246786,0.189794,0.242447,0.846132,1.08086,67.2925,65.8952,68.6898
ridge_n300_d64,300,19200,grid,20,1.4938,0.0333333,3.18069,0.0667676,0.0638647,0.0696705,0.0659738,0.06797,0.0650112,0.0709287,0.0633412,0.0686669,0.948682,1.02845,20.0303,19.1594,20.9011
ridge_n300_d64,300,19200,grid,30,2.2407,0.05,4.77104,0.0292729,0.0274138,0.0311319,0.0287577,0.0294364,0.0275594,0.0313134,0.0300133,0.0313282,1.02529,1.07021,8.78186,8.22415,9.33958
ridge_n300_d64,300,19200,extra,33.4716,2.5,0.0557861,5.32315,0.0265092,0.0247796,0.0282389,0.0259204,0.0266275,0.0248828,0.0283721,0.0243637,0.0252731,0.919067,0.953369,7.95276,7.43387,8.47166
ridge_n300_d64,300,19200,extra,53.5546,4,0.0892577,8.51704,0.0103143,0.00924316,0.0113855,0.010063,0.0102941,0.00921637,0.0113719,0.00977284,0.00997794,0.947503,0.967388,3.09429,2.77295,3.41564
ridge_n300_d64,300,19200,grid,60,4.4814,0.1,9.54208,0.00719293,0.00622591,0.00815995,0.00708004,0.00716421,0.00619873,0.00812968,0.00781333,0.00796051,1.08625,1.10671,2.15788,1.86777,2.44799
ridge_n300_d64,300,19200,extra,80.332,6,0.133887,12.7756,0.00456338,0.00376759,0.00535918,0.00465278,0.00455026,0.00375677,0.00534375,0.00438545,0.00445169,0.961009,0.975523,1.36902,1.13028,1.60775
ridge_n300_d64,300,19200,grid,100,7.46901,0.166667,15.9035,0.00333918,0.00272939,0.00394896,0.00335575,0.00332917,0.00272021,0.00393812,0.00283781,0.00287592,0.849853,0.861265,1.00175,0.818818,1.18469
ridge_n300_d64,300,19200,extra,120.498,9,0.20083,19.1633,0.00200831,0.00149065,0.00252598,0.00206595,0.00200106,0.00148352,0.0025186,0.0019575,0.00198192,0.974696,0.986858,0.602494,0.447196,0.757793
ridge_n300_d64,300,19200,extra,174.053,13,0.290088,27.6804,0.000454679,0.000165727,0.000743631,0.000627753,0.000459988,0.000172925,0.00074705,0.000939897,0.000950594,2.06717,2.09069,0.136404,0.049718,0.223089
ridge_n300_d64,300,19200,extra,267.773,20,0.446289,42.5852,0.000208897,3.17049e-05,0.000386089,0.000245128,0.000204269,2.69846e-05,0.000381553,0.000397487,0.000401779,1.90279,1.92334,0.062669,0.00951148,0.115827
ridge_n300_d64,300,19200,extra,401.66,30,0.669433,63.8778,0.000154178,-4.80741e-06,0.000313164,0.000178103,0.000153103,-5.44153e-06,0.000311648,0.00017673,0.000178596,1.14627,1.15837,0.0462535,-0.00144222,0.0939492
ridge_n300_d64,300,19200,extra,602.49,45,1.00415,95.8167,1.10373e-05,-9.99099e-05,0.000121985,6.59626e-05,9.51997e-06,-0.000101239,0.000120279,7.85601e-05,7.93815e-05,7.11769,7.19211,0.00331119,-0.029973,0.0365954
ridge_n1000_d64,1000,64000,grid,0,0,0,0,0.890998,0.88854,0.893455,0.884238,0.999997,0.999997,0.999997,0.564424,1,0.633474,1.12234,890.998,888.54,893.455
ridge_n1000_d64,1000,64000,grid,0.03,0.0015,1.5e-05,0.00313781,0.891001,0.888544,0.893458,0.88427,0.999997,0.999997,0.999997,0.56442,1,0.633467,1.12233,891.001,888.544,893.458
ridge_n1000_d64,1000,64000,grid,0.06,0.003,3e-05,0.00627563,0.890964,0.888504,0.893423,0.884111,0.999997,0.999997,0.999997,0.564407,1,0.633479,1.12238,890.964,888.504,893.423
ridge_n1000_d64,1000,64000,grid,0.1,0.005,5e-05,0.0104594,0.890928,0.88847,0.893386,0.884275,0.999997,0.999997,0.999997,0.564376,1,0.63347,1.12243,890.928,888.47,893.386
ridge_n1000_d64,1000,64000,grid,0.2,0.01,0.0001,0.0209188,0.890713,0.888254,0.893172,0.883588,0.999997,0.999997,0.999997,0.564231,1,0.63346,1.1227,890.713,888.254,893.172
ridge_n1000_d64,1000,64000,grid,0.3,0.015,0.00015,0.0313781,0.890164,0.887709,0.892619,0.883264,0.999997,0.999997,0.999997,0.56399,1,0.63358,1.12339,890.164,887.709,892.619
ridge_n1000_d64,1000,64000,grid,0.6,0.03,0.0003,0.0627563,0.887932,0.885489,0.890376,0.88109,0.999997,0.999997,0.999997,0.56269,1,0.633709,1.12621,887.932,885.489,890.376
ridge_n1000_d64,1000,64000,grid,1,0.05,0.0005,0.104594,0.882369,0.879888,0.884849,0.875731,0.999997,0.999996,0.999997,0.559634,1,0.63424,1.13331,882.369,879.888,884.849
ridge_n1000_d64,1000,64000,grid,2,0.1,0.001,0.209188,0.854408,0.851744,0.857073,0.849421,0.999914,0.999872,0.999956,0.545738,1,0.638732,1.1704,854.408,851.744,857.073
ridge_n1000_d64,1000,64000,grid,3,0.15,0.0015,0.313781,0.812932,0.810116,0.815749,0.808765,0.993657,0.993069,0.994246,0.524051,1,0.644643,1.23011,812.932,810.116,815.749
ridge_n1000_d64,1000,64000,grid,6,0.3,0.003,0.627563,0.616904,0.613325,0.620482,0.61478,0.782535,0.779463,0.785607,0.431465,0.918104,0.699403,1.48825,616.904,613.325,620.482
ridge_n1000_d64,1000,64000,grid,10,0.5,0.005,1.04594,0.387468,0.383738,0.391199,0.385997,0.449931,0.446061,0.4538,0.304108,0.472599,0.78486,1.21971,387.468,383.738,391.199
ridge_n1000_d64,1000,64000,grid,20,1,0.01,2.09188,0.141558,0.138881,0.144234,0.14049,0.148859,0.146142,0.151576,0.127583,0.150128,0.901276,1.06054,141.558,138.881,144.234
ridge_n1000_d64,1000,64000,grid,30,1.5,0.015,3.13781,0.0676673,0.0657418,0.0695927,0.0667947,0.0691778,0.0672432,0.0711125,0.0648467,0.070604,0.958317,1.0434,67.6673,65.7418,69.5927
ridge_n1000_d64,1000,64000,extra,50,2.5,0.025,5.22969,0.0258752,0.0246446,0.0271058,0.0255291,0.0260236,0.0247878,0.0272593,0.0251976,0.0262205,0.973812,1.01335,25.8752,24.6446,27.1058
ridge_n1000_d64,1000,64000,grid,60,3,0.03,6.27563,0.0185182,0.0174579,0.0195785,0.0182974,0.0185662,0.0175006,0.0196319,0.0177403,0.0183094,0.957994,0.988723,18.5182,17.4579,19.5785
ridge_n1000_d64,1000,64000,extra,80,4,0.04,8.3675,0.0102272,0.00945039,0.0110041,0.0100808,0.0102231,0.00945034,0.0109958,0.0101181,0.0103561,0.989325,1.0126,10.2272,9.45039,11.0041
ridge_n1000_d64,1000,64000,grid,100,5,0.05,10.4594,0.0067871,0.00620933,0.00736487,0.00666,0.00678367,0.00620269,0.00736464,0.00651762,0.00664503,0.960295,0.979068,6.7871,6.20933,7.36487
ridge_n1000_d64,1000,64000,extra,120,6,0.06,12.5513,0.00472259,0.00419402,0.00525116,0.00474748,0.00471164,0.00418372,0.00523957,0.00454215,0.00462109,0.961792,0.978508,4.72259,4.19402,5.25116
ridge_n1000_d64,1000,64000,extra,180,9,0.09,18.8269,0.00183482,0.0015091,0.00216054,0.00184604,0.00182837,0.00150332,0.00215343,0.0020278,0.00205747,1.10518,1.12135,1.83482,1.5091,2.16054
ridge_n1000_d64,1000,64000,extra,260,13,0.13,27.1944,0.000888881,0.000657977,0.00111979,0.000859712,0.000886259,0.000655293,0.00111722,0.000973725,0.000986859,1.09545,1.11023,0.888881,0.657977,1.11979
ridge_n1000_d64,1000,64000,extra,400,20,0.2,41.8375,0.000456251,0.000283103,0.000629399,0.000425955,0.000455057,0.000281982,0.000628133,0.000411809,0.000417113,0.902593,0.914217,0.456251,0.283103,0.629399
ridge_n1000_d64,1000,64000,extra,600,30,0.3,62.7563,0.000130783,3.64903e-05,0.000225076,0.000143961,0.000130411,3.61802e-05,0.000224642,0.000183101,0.000185413,1.40003,1.41771,0.130783,0.0364903,0.225076
ridge_n1000_d64,1000,64000,extra,900,45,0.45,94.1344,5.98729e-05,-2.94096e-06,0.000122687,4.51208e-05,5.93721e-05,-3.26781e-06,0.000122012,8.13927e-05,8.24117e-05,1.35942,1.37644,0.0598729,-0.00294096,0.122687
ridge_n3000_d64,3000,192000,grid,0,0,0,0,0.888058,0.885118,0.890999,0.881759,0.999997,0.999997,0.999997,0.56359,1,0.634631,1.12605,2664.17,2655.35,2673
ridge_n3000_d64,3000,192000,grid,0.03,0.00104004,5e-06,0.00216568,0.888055,0.885111,0.890998,0.881813,0.999997,0.999997,0.999997,0.563587,1,0.634632,1.12606,2664.16,2655.33,2672.99
ridge_n3000_d64,3000,192000,grid,0.06,0.00208008,1e-05,0.00433136,0.88804,0.885093,0.890986,0.881828,0.999997,0.999997,0.999997,0.563581,1,0.634635,1.12608,2664.12,2655.28,2672.96
ridge_n3000_d64,3000,192000,grid,0.1,0.00346681,1.66667e-05,0.00721893,0.888014,0.885074,0.890953,0.881497,0.999997,0.999997,0.999997,0.563567,1,0.634637,1.12611,2664.04,2655.22,2672.86
ridge_n3000_d64,3000,192000,grid,0.2,0.00693361,3.33333e-05,0.0144379,0.887778,0.884806,0.890751,0.881385,0.999997,0.999997,0.999997,0.563498,1,0.634728,1.12641,2663.33,2654.42,2672.25
ridge_n3000_d64,3000,192000,grid,0.3,0.0104004,5e-05,0.0216568,0.887606,0.884684,0.890528,0.880996,0.999997,0.999997,0.999997,0.563383,1,0.634722,1.12663,2662.82,2654.05,2671.58
ridge_n3000_d64,3000,192000,grid,0.6,0.0208008,0.0001,0.0433136,0.88633,0.883368,0.889292,0.879989,0.999997,0.999997,0.999997,0.562765,1,0.634938,1.12825,2658.99,2650.1,2667.88
ridge_n3000_d64,3000,192000,grid,1,0.0346681,0.000166667,0.0721893,0.883623,0.880773,0.886474,0.877358,0.999997,0.999997,0.999997,0.561304,1,0.63523,1.1317,2650.87,2642.32,2659.42
ridge_n3000_d64,3000,192000,grid,2,0.0693361,0.000333333,0.144379,0.871,0.867966,0.874034,0.865348,0.999994,0.999993,0.999996,0.554558,1,0.636691,1.14811,2613,2603.9,2622.1
ridge_n3000_d64,3000,192000,grid,3,0.104004,0.0005,0.216568,0.849591,0.846784,0.852398,0.844107,0.999808,0.999693,0.999922,0.543667,1,0.639916,1.17704,2548.77,2540.35,2557.19
ridge_n3000_d64,3000,192000,grid,6,0.208008,0.001,0.433136,0.744169,0.740401,0.747937,0.741749,0.948011,0.945425,0.950596,0.491541,1,0.660523,1.34378,2232.51,2221.2,2243.81
ridge_n3000_d64,3000,192000,grid,10,0.346681,0.00166667,0.721893,0.556431,0.550652,0.562209,0.554749,0.692289,0.686769,0.697809,0.400516,0.778982,0.719795,1.39996,1669.29,1651.96,1686.63
ridge_n3000_d64,3000,192000,grid,20,0.693361,0.00333333,1.44379,0.252539,0.248313,0.256766,0.251268,0.277997,0.2738,0.282193,0.214404,0.285763,0.848992,1.13156,757.618,744.938,770.298
ridge_n3000_d64,3000,192000,grid,30,1.04004,0.005,2.16568,0.131587,0.128057,0.135116,0.130569,0.137897,0.134401,0.141394,0.120827,0.141097,0.918232,1.07227,394.76,384.172,405.347
ridge_n3000_d64,3000,192000,grid,60,2.08008,0.01,4.33136,0.0361675,0.0342086,0.0381265,0.0356135,0.0365535,0.0346155,0.0384916,0.0359943,0.0379447,0.995211,1.04914,108.503,102.626,114.379
ridge_n3000_d64,3000,192000,extra,72.1125,2.5,0.0120187,5.20575,0.0262202,0.0249608,0.0274797,0.0259324,0.0264019,0.0251659,0.0276378,0.0254177,0.0264795,0.969393,1.00989,78.6606,74.8823,82.439
ridge_n3000_d64,3000,192000,grid,100,3.46681,0.0166667,7.21893,0.0126826,0.0116108,0.0137545,0.0124558,0.0127103,0.0116344,0.0137862,0.0135102,0.0138911,1.06525,1.09529,38.0479,34.8323,41.2634
ridge_n3000_d64,3000,192000,extra,115.38,4,0.01923,8.3292,0.00988798,0.008763,0.011013,0.0098795,0.00987859,0.00874464,0.0110125,0.0102094,0.0104595,1.0325,1.0578,29.6639,26.289,33.0389
ridge_n3000_d64,3000,192000,extra,173.07,6,0.028845,12.4938,0.00479914,0.00401312,0.00558516,0.00476232,0.00479634,0.00401404,0.00557865,0.00458362,0.00466742,0.955092,0.972553,14.3974,12.0394,16.7555
ridge_n3000_d64,3000,192000,extra,259.605,9,0.0432675,18.7407,0.0020722,0.00158301,0.00256139,0.00198561,0.00206946,0.00157999,0.00255892,0.00204641,0.00207814,0.987556,1.00287,6.2166,4.74903,7.68416
ridge_n3000_d64,3000,192000,extra,374.985,13,0.0624975,27.0699,0.000996735,0.000627317,0.00136615,0.00107071,0.000993838,0.000624841,0.00136284,0.000982683,0.000996777,0.985902,1.00004,2.9902,1.88195,4.09846
ridge_n3000_d64,3000,192000,extra,576.9,20,0.09615,41.646,0.000402499,0.000195503,0.000609495,0.000483901,0.000400726,0.000194499,0.000606952,0.000415602,0.000421307,1.03255,1.04673,1.2075,0.58651,1.82848
ridge_n3000_d64,3000,192000,extra,865.35,30,0.144225,62.469,0.000187638,3.54707e-05,0.000339806,0.000196855,0.000186986,3.50507e-05,0.000338922,0.000184788,0.000187278,0.984807,0.998078,0.562915,0.106412,1.01942
ridge_n3000_d64,3000,192000,extra,1298.02,45,0.216337,93.7035,8.0487e-05,-3.65473e-05,0.000197521,7.54273e-05,8.03535e-05,-3.69467e-05,0.000197654,8.21428e-05,8.32405e-05,1.02057,1.03421,0.241461,-0.109642,0.592564


==> anc/experiments/data/paper/quartic_per_run.csv <==
run,n,trials,M_over_n_times_n23,M2_over_nV,nVres_over_M2,iota0,iota0_lo,iota0_hi,ridge_iota0,lower0,min_lower_over_iota,at_t_min,max_upper_over_iota,at_t_max,in_bracket,levels,resolved_levels,slope_x5,slope_points,max_x,c_fit,a_fit,rms_log_resid,max_rel_plugin_dev_iota_ge_0p1,scale_mean_square
ridge_n50_d64,50,4000,0.406324,0.800718,1.01557,0.913322,0.911274,0.91537,0.91334,0.577596,0.632404,0.06,1.41032,2,24,24,14,-1.96682,7,110.749,0.927722,0.870964,0.0981035,0.00874922,1.00007
ridge_n100_d64,100,2000,0.444145,0.79352,1.01421,0.9063,0.904179,0.90842,0.906307,0.572404,0.631558,0.06,1.38348,2,22,24,15,-2.08088,7,101.318,0.91982,0.851138,0.131661,0.0116541,1.00168
ridge_n300_d64,300,300,0.469647,0.786487,1.01037,0.896539,0.893521,0.899556,0.896542,0.567331,0.632737,0.2,1.38834,3,22,24,16,-1.95194,6,95.8167,0.904817,0.851138,0.204243,0.00820206,1.00405
ridge_n1000_d64,1000,200,0.47804,0.782458,1.01243,0.890998,0.88854,0.893455,0.891,0.564424,0.63346,0.2,1.48825,6,24,24,17,-2.04779,6,94.1344,0.891891,0.891251,0.080355,0.00799895,1.00323
ridge_n3000_d64,3000,40,0.480238,0.781301,1.01327,0.888058,0.885118,0.890999,0.888058,0.56359,0.634631,0,1.39996,10,24,24,17,-1.94455,5,93.7035,0.89948,0.891251,0.024233,0.00773575,1.00285


==> anc/experiments/data/paper/quartic_separation.csv <==
run,n,learner,tau,tau_over_eps,x,iota,iota_lo,iota_hi,iota_plugin,sup,sup_lo,sup_hi,total,total_lo,total_hi,sup_total,T6_lower_total,T6_upper_total,in_bracket,sep_bound,sep_bound_kind
ridge_n50_d64,50,ridge,0.0736806,7.36806,4.38575,0.0352904,0.0339249,0.036656,0.0347997,0.0356414,0.0342704,0.0370123,1.76452,1.69624,1.8328,1.78207,1.76077,1.8573,1,11.0521,upper bound on I^cand at every p
ridge_n50_d64,50,quartic,0.0736806,7.36806,2.46109,0.1051,0.102854,0.107345,0.103982,0.108643,0.106365,0.11092,5.25498,5.14272,5.36724,5.43215,4.93678,5.59083,1,6.25,lower bound on I^ind at D_0
ridge_n100_d64,100,ridge,0.0464159,9.28318,5.04521,0.0276953,0.0264599,0.0289307,0.0273269,0.0279353,0.0266911,0.0291794,2.76953,2.64599,2.89307,2.79353,2.70014,2.82284,1,13.9248,upper bound on I^cand at every p
ridge_n100_d64,100,quartic,0.0464159,9.28318,2.25152,0.124432,0.121984,0.12688,0.123477,0.129899,0.127391,0.132407,12.4432,12.1984,12.688,12.9899,11.3965,13.1558,1,12.5,lower bound on I^ind at D_0
ridge_n300_d64,300,ridge,0.0223144,13.3887,6.87774,0.0146231,0.013353,0.0158931,0.0143537,0.014621,0.0133529,0.0158891,4.38692,4.00589,4.76794,4.3863,4.4549,4.59724,1,20.083,upper bound on I^cand at every p
ridge_n300_d64,300,quartic,0.0223144,13.3887,2.12926,0.135697,0.13214,0.139254,0.134607,0.141752,0.138128,0.145375,40.7091,39.6421,41.7762,42.5255,37.2775,43.5381,1,37.5,lower bound on I^ind at D_0
ridge_n1000_d64,1000,ridge,0.01,20,10.0806,0.00697605,0.00634683,0.00760527,0.00689229,0.00697138,0.00634484,0.00759791,6.97605,6.34683,7.60527,6.97138,7.0103,7.17366,1,30,upper bound on I^cand at every p
ridge_n1000_d64,1000,quartic,0.01,20,2.09188,0.140701,0.138178,0.143224,0.139678,0.147693,0.145135,0.150251,140.701,138.178,143.224,147.693,127.583,150.128,1,125,lower bound on I^ind at D_0
ridge_n3000_d64,3000,ridge,0.0048075,28.845,14.4611,0.00362402,0.00309681,0.00415123,0.00351822,0.00361653,0.00308798,0.00414508,10.8721,9.29043,12.4537,10.8496,10.2852,10.4845,1,43.2675,upper bound on I^cand at every p
ridge_n3000_d64,3000,quartic,0.0048075,28.845,2.0823,0.142685,0.139698,0.145672,0.141408,0.150101,0.146973,0.153229,428.056,419.095,437.016,450.304,385.343,454.47,1,375,lower bound on I^ind at D_0


==> anc/experiments/data/paper/runs.csv <==
run,learner,n,d,d_over_n,eps,v,trials,pairs,seed,K,python,runtime_sec,chunks
ridge_n100_d32,ridge,100,3200,32,0.005,0.08,2000,200000,10100,2000,3.12.13,104.7,
ridge_n300_d32,ridge,300,9600,32,0.00166667,0.0266667,600,180000,10300,2000,3.12.13,85.8,
ridge_n1000_d32,ridge,1000,32000,32,0.0005,0.008,200,200000,11000,2000,3.12.13,123.3,
ridge_n3000_d32,ridge,3000,96000,32,0.000166667,0.00266667,40,120000,13000,2000,3.12.13,139.6,
ridge_n50_d64,ridge,50,3200,64,0.01,0.16,4000,200000,17050,2000,3.12.13,198.1,
ridge_n100_d64,ridge,100,6400,64,0.005,0.08,2000,200000,17100,2000,3.12.13,188.7,
ridge_n300_d64,ridge,300,19200,64,0.00166667,0.0266667,300,90000,10364,2000,3.12.13,76.7,
ridge_n1000_d64,ridge,1000,64000,64,0.0005,0.008,200,200000,471000,0,3.12.13,202.783,
ridge_n3000_d64,ridge,3000,192000,64,0.000166667,0.00266667,40,120000,473000,0,3.12.13,295.752,
logistic_n50_d64,logistic,50,3200,64,0.01,0.16,4000,200000,27050,2000,3.12.13,296.1,
logistic_n100_d64,logistic,100,6400,64,0.005,0.08,2000,200000,27100,2000,3.12.13,373.6,
logistic_n300_d64,logistic,300,19200,64,0.00166667,0.0266667,600,180000,37300,0,3.12.13,331.38,
logistic_n1000_d64,logistic,1000,64000,64,0.0005,0.008,200,200000,371000,0,3.12.13,2968.14,4 x 50 trials in parallel
ridge_n1000_dim8,ridge,1000,8,0.008,0.0005,0.008,400,400000,30008,2000,3.12.13,15.1,
ridge_n1000_dim32,ridge,1000,32,0.032,0.0005,0.008,400,400000,30032,2000,3.12.13,17.7,


==> anc/experiments/data/paper/totals.csv <==
run,learner,n,level,tau,tau_over_eps,total,total_lo,total_hi,T6_lower_total,T6_upper_total,interpolated
ridge_n50_d64,ridge,50,0,0,0,45.667,45.5647,45.7693,28.8767,50,0
ridge_n50_d64,ridge,50,M/n,0.0168,1.68,19.7983,19.6244,19.9722,16.037,25.2955,1
ridge_n50_d64,ridge,50,sqrt(n)M/(2n),0.059397,5.9397,2.75829,2.67348,2.8431,2.62327,2.81971,1
ridge_n100_d64,ridge,100,0,0,0,90.6307,90.4188,90.8427,57.2004,100,0
ridge_n100_d64,ridge,100,M/n,0.0092,1.84,40.0339,39.6817,40.386,31.9027,50.569,1
ridge_n100_d64,ridge,100,sqrt(n)M/(2n),0.046,9.2,2.83689,2.71078,2.96288,2.74683,2.8731,1
ridge_n300_d64,ridge,300,0,0,0,268.963,268.058,269.868,169.933,300,0
ridge_n300_d64,ridge,300,M/n,0.00324444,1.94667,122.818,121.246,124.391,95.187,151.687,1
ridge_n300_d64,ridge,300,sqrt(n)M/(2n),0.0280977,16.8586,2.93659,2.56889,3.301,2.83722,2.91088,1
ridge_n1000_d64,ridge,1000,0,0,0,891,888.543,893.457,564.086,1000,0
ridge_n1000_d64,ridge,1000,M/n,0.000992,1.984,406.576,403.172,409.98,316.548,505.614,1
ridge_n1000_d64,ridge,1000,sqrt(n)M/(2n),0.0156849,31.3698,2.87608,2.4583,3.29072,2.87071,2.92454,1
ridge_n3000_d64,ridge,3000,0,0,0,2664.17,2655.35,2672.99,1690.11,3000,0
ridge_n3000_d64,ridge,3000,M/n,0.000332444,1.99467,1239.8,1223.8,1255.81,948.968,1516.84,1
ridge_n3000_d64,ridge,3000,sqrt(n)M/(2n),0.00910437,54.6262,2.52815,1.5756,3.46781,2.88047,2.92849,1
logistic_n50_d64,logistic,50,0,0,0,45.7553,45.6529,45.8576,28.8859,50,0
logistic_n50_d64,logistic,50,M/n,0.00385591,0.385591,19.8213,19.6407,20.0016,16.0398,25.3255,1
logistic_n50_d64,logistic,50,sqrt(n)M/(2n),0.0136327,1.36327,2.70093,2.61287,2.78864,2.62335,2.8242,1
logistic_n100_d64,logistic,100,0,0,0,90.4707,90.2539,90.6874,57.2635,100,0
logistic_n100_d64,logistic,100,M/n,0.00221065,0.442129,39.0695,38.7137,39.4249,31.9223,50.2821,1
logistic_n100_d64,logistic,100,sqrt(n)M/(2n),0.0110532,2.21065,2.82666,2.70186,2.95121,2.74698,2.85091,1
logistic_n300_d64,logistic,300,0,0,0,267.988,267.265,268.712,170.062,300,0
logistic_n300_d64,logistic,300,M/n,0.000799241,0.479545,117.199,116.071,118.327,95.2274,151.638,1
logistic_n300_d64,logistic,300,sqrt(n)M/(2n),0.00692163,4.15298,2.88665,2.64045,3.13028,2.83725,2.90959,1
logistic_n1000_d64,logistic,1000,0,0,0,889.282,887.086,891.478,564.2,1000,0
logistic_n1000_d64,logistic,1000,M/n,0.000246963,0.493927,392.232,388.783,395.68,316.584,505.54,1
logistic_n1000_d64,logistic,1000,sqrt(n)M/(2n),0.00390483,7.80967,2.45368,2.05025,2.84857,2.87071,2.92395,1


==> anc/experiments/data/ridge/E1_info_adv.csv <==
run,n,d,t,tau,Iind_LB,Iind_LB_lo,Iind_LB_hi,Iind_gauss,Iind_bin,Isup_LB,Isup_LB_lo,Isup_LB_hi,tot_Iind_LB,tot_Iind_LB_lo,tot_Iind_LB_hi,tot_Isup_LB,adv_sign,adv_sign_lo,adv_sign_hi,yeom_sign,adv_clip,adv_clip_lo,adv_clip_hi,adv_cent,adv_cent_lo,adv_cent_hi,eps,E_rho,E_nV,t_switch,Iind_moment_LB
E1_n100,100,3200,0.0,0,0.70486,0.701676,0.708044,0.706827,0.702645,0.999996,0.999995,0.999996,70.486,70.1676,70.8044,99.9996,0.41687,0.415682,0.418058,0.83374,0.379499,0.37856,0.380437,0.5,0.5,0.5,0.005,0.91996786,1.2884213,2.801,0.473851
E1_n100,100,3200,0.03,0.00015,0.704648,0.701466,0.707831,0.706656,0.702371,0.999995,0.999994,0.999996,70.4648,70.1466,70.7831,99.9995,0.416838,0.415667,0.41801,0.833677,0.379443,0.378504,0.380381,0.5,0.5,0.5,0.005,0.91996786,1.2884213,2.801,0.473769
E1_n100,100,3200,0.06,0.0003,0.704185,0.701004,0.707365,0.706142,0.701842,0.999995,0.999994,0.999996,70.4185,70.1004,70.7365,99.9995,0.416662,0.415505,0.417819,0.833324,0.379275,0.378337,0.380213,0.5,0.5,0.5,0.005,0.91996786,1.2884213,2.801,0.473521
E1_n100,100,3200,0.1,0.0005,0.702995,0.699815,0.706176,0.704926,0.700747,0.999994,0.999992,0.999996,70.2995,69.9815,70.6176,99.9994,0.41621,0.415072,0.417348,0.83242,0.378881,0.377944,0.379818,0.5,0.5,0.5,0.005,0.91996786,1.2884213,2.801,0.472934
E1_n100,100,3200,0.2,0.001,0.697756,0.694562,0.70095,0.699272,0.695435,0.999987,0.999983,0.999992,69.7756,69.4562,70.095,99.9987,0.414246,0.41315,0.415341,0.828491,0.377057,0.376124,0.37799,0.499999,0.499999,0.5,0.005,0.91996786,1.2884213,2.801,0.470202
E1_n100,100,3200,0.3,0.0015,0.687532,0.684308,0.690757,0.690012,0.684936,0.999824,0.999715,0.999933,68.7532,68.4308,69.0757,99.9824,0.411167,0.410109,0.412225,0.822334,0.374071,0.373144,0.374998,0.499984,0.499982,0.499986,0.005,0.91996786,1.2884213,2.801,0.465718
E1_n100,100,3200,0.6,0.003,0.64057,0.637206,0.643934,0.643425,0.638371,0.986371,0.985465,0.987277,64.057,63.7206,64.3934,98.6371,0.395929,0.394957,0.396902,0.791859,0.358911,0.358012,0.359811,0.496444,0.496407,0.496481,0.005,0.91996786,1.2884213,2.801,0.442912
E1_n100,100,3200,1.0,0.005,0.548736,0.545233,0.552239,0.552921,0.547284,0.847121,0.844482,0.849759,54.8736,54.5233,55.2239,84.7121,0.365187,0.364284,0.36609,0.730374,0.328395,0.327543,0.329247,0.459734,0.459568,0.459899,0.005,0.91996786,1.2884213,2.801,0.396847
E1_n100,100,3200,2.0,0.01,0.328128,0.324808,0.331449,0.329884,0.326885,0.422394,0.418902,0.425886,32.8128,32.4808,33.1449,42.2394,0.277975,0.277211,0.27874,0.555951,0.242074,0.241377,0.242771,0.317862,0.317599,0.318125,0.005,0.91996786,1.2884213,2.801,0.266784
E1_n100,100,3200,3.0,0.015,0.194875,0.19205,0.197699,0.196731,0.193835,0.22461,0.221612,0.227609,19.4875,19.205,19.7699,22.461,0.212377,0.211749,0.213006,0.424755,0.17567,0.175131,0.176208,0.228821,0.228598,0.229044,0.005,0.91996786,1.2884213,2.801,0.172538
E1_n100,100,3200,6.0,0.03,0.0614518,0.0596218,0.0632818,0.0619172,0.0607717,0.064011,0.0621491,0.0658728,6.14518,5.96218,6.32818,6.4011,0.117628,0.117255,0.118002,0.235257,0.0762305,0.0759828,0.0764783,0.120188,0.120059,0.120317,0.005,0.91996786,1.2884213,2.801,0.0593394
E1_n100,100,3200,10.0,0.05,0.0231132,0.0220099,0.0242165,0.0236054,0.0227562,0.0234354,0.0223214,0.0245493,2.31132,2.20099,2.42165,2.34354,0.0723317,0.0720972,0.0725663,0.144663,0.032026,0.031921,0.0321311,0.0728988,0.0728187,0.0729788,0.005,0.91996786,1.2884213,2.801,0.0232235
E1_n100,100,3200,20.0,0.1,0.00582652,0.00527359,0.00637946,0.00605275,0.00567449,0.00583985,0.00528515,0.00639454,0.582652,0.527359,0.637946,0.583985,0.0365549,0.0364353,0.0366745,0.0731098,0.00835252,0.00832511,0.00837993,0.0366177,0.0365772,0.0366583,0.005,0.91996786,1.2884213,2.801,0.00602742
E1_n100,100,3200,30.0,0.15,0.0025916,0.00221437,0.00296884,0.00270298,0.00254736,0.00259863,0.00222051,0.00297675,0.25916,0.221437,0.296884,0.259863,0.0244188,0.0243388,0.0244988,0.0488377,0.00373865,0.00372638,0.00375092,0.0244327,0.0244056,0.0244599,0.005,0.91996786,1.2884213,2.801,0.00269792
E1_n100,100,3200,60.0,0.3,0.000732072,0.00052936,0.000934785,0.000677691,0.000692645,0.000733092,0.000530306,0.000935879,0.0732072,0.052936,0.0934785,0.0733092,0.0122241,0.012184,0.0122642,0.0244483,0.000938671,0.000935591,0.000941752,0.0122226,0.0122091,0.0122362,0.005,0.91996786,1.2884213,2.801,0.000677373
E1_n100,100,3200,100.0,0.5,0.00025105,0.000133074,0.000369027,0.000244119,0.000236608,0.00025454,0.000135438,0.000373642,0.025105,0.0133074,0.0369027,0.025454,0.00733638,0.00731231,0.00736045,0.0146728,0.000338231,0.000337121,0.000339341,0.00733439,0.00732624,0.00734254,0.005,0.91996786,1.2884213,2.801,0.000244077
E1_n300,300,9600,0.0,0,0.692449,0.688962,0.695937,0.691157,0.689829,0.999995,0.999994,0.999996,207.735,206.689,208.781,299.998,0.412017,0.410741,0.413292,0.824033,0.375383,0.374375,0.376391,0.5,0.5,0.5,0.00166666666667,0.97332606,1.4656329,3.0116,0.466275
E1_n300,300,9600,0.03,5e-05,0.692289,0.688808,0.695769,0.691009,0.689834,0.999996,0.999995,0.999996,207.687,206.642,208.731,299.999,0.412035,0.41078,0.41329,0.824071,0.375336,0.374328,0.376344,0.5,0.5,0.5,0.00166666666667,0.97332606,1.4656329,3.0116,0.466204
E1_n300,300,9600,0.06,0.0001,0.691754,0.688261,0.695247,0.690567,0.68951,0.999996,0.999995,0.999996,207.526,206.478,208.574,299.999,0.411952,0.410711,0.413193,0.823904,0.375193,0.374186,0.3762,0.5,0.5,0.5,0.00166666666667,0.97332606,1.4656329,3.0116,0.465989
E1_n300,300,9600,0.1,0.000166667,0.690585,0.687085,0.694085,0.689519,0.688402,0.999995,0.999994,0.999996,207.175,206.125,208.225,299.998,0.41166,0.410438,0.412883,0.823321,0.374855,0.373849,0.375862,0.5,0.5,0.5,0.00166666666667,0.97332606,1.4656329,3.0116,0.465481
E1_n300,300,9600,0.2,0.000333333,0.686426,0.682934,0.689918,0.684645,0.68369,0.99999,0.999987,0.999993,205.928,204.88,206.975,299.997,0.410157,0.408976,0.411338,0.820314,0.373286,0.372284,0.374289,0.5,0.499999,0.5,0.00166666666667,0.97332606,1.4656329,3.0116,0.463115
E1_n300,300,9600,0.3,0.0005,0.677843,0.674268,0.681417,0.67665,0.675583,0.999954,0.999933,0.999974,203.353,202.28,204.425,299.986,0.407654,0.406508,0.408799,0.815307,0.370704,0.369708,0.3717,0.499989,0.499988,0.499991,0.00166666666667,0.97332606,1.4656329,3.0116,0.459225
E1_n300,300,9600,0.6,0.001,0.637646,0.63395,0.641343,0.636132,0.635226,0.990413,0.989639,0.991188,191.294,190.185,192.403,297.124,0.394501,0.39344,0.395563,0.789003,0.357452,0.356484,0.358419,0.497571,0.497541,0.497602,0.00166666666667,0.97332606,1.4656329,3.0116,0.439299
E1_n300,300,9600,1.0,0.00166667,0.556472,0.552927,0.560017,0.55574,0.554985,0.877729,0.875275,0.880182,166.942,165.878,168.005,263.319,0.367124,0.366142,0.368105,0.734248,0.330212,0.329296,0.331129,0.467303,0.467148,0.467458,0.00166666666667,0.97332606,1.4656329,3.0116,0.398329
E1_n300,300,9600,2.0,0.00333333,0.346462,0.342745,0.350179,0.345914,0.345206,0.460115,0.456167,0.464062,103.939,102.824,105.054,138.035,0.285635,0.284807,0.286463,0.57127,0.249579,0.248825,0.250332,0.33153,0.331253,0.331807,0.00166666666667,0.97332606,1.4656329,3.0116,0.277163
E1_n300,300,9600,3.0,0.005,0.211435,0.208368,0.214501,0.211701,0.210139,0.24911,0.245777,0.252442,63.4305,62.5104,64.3503,74.733,0.221018,0.220335,0.221701,0.442035,0.184421,0.183832,0.185011,0.240643,0.240401,0.240884,0.00166666666667,0.97332606,1.4656329,3.0116,0.18392
E1_n300,300,9600,6.0,0.01,0.0676469,0.0657528,0.069541,0.0684359,0.066802,0.0711325,0.0691562,0.0731088,20.2941,19.7258,20.8623,21.3397,0.12394,0.12353,0.12435,0.24788,0.0827803,0.0825002,0.0830604,0.127125,0.126982,0.127267,0.00166666666667,0.97332606,1.4656329,3.0116,0.0652974
E1_n300,300,9600,10.0,0.0166667,0.02546,0.0241873,0.0267327,0.0262946,0.0251318,0.0259179,0.0246279,0.0272078,7.638,7.25619,8.01981,7.77537,0.0764734,0.076215,0.0767318,0.152947,0.0355637,0.0354421,0.0356853,0.0772068,0.0771182,0.0772953,0.00166666666667,0.97332606,1.4656329,3.0116,0.0258213
E1_n300,300,9600,20.0,0.0333333,0.00674532,0.00611989,0.00737075,0.00676671,0.00662668,0.00677337,0.00614685,0.00739989,2.0236,1.83597,2.21122,2.03201,0.0387078,0.0385758,0.0388398,0.0774156,0.00934602,0.00931405,0.009378,0.0388034,0.0387584,0.0388484,0.00166666666667,0.97332606,1.4656329,3.0116,0.00673509
E1_n300,300,9600,30.0,0.05,0.00287341,0.00244768,0.00329914,0.00302391,0.00284188,0.0028813,0.00245567,0.00330692,0.862023,0.734304,0.989742,0.86439,0.0258646,0.0257762,0.0259529,0.0517291,0.00418739,0.00417306,0.00420172,0.0258938,0.0258637,0.0259238,0.00166666666667,0.97332606,1.4656329,3.0116,0.00301758
E1_n300,300,9600,60.0,0.1,0.000899674,0.000659554,0.00113979,0.000758474,0.000971765,0.000899352,0.000659167,0.00113954,0.269902,0.197866,0.341937,0.269806,0.0129502,0.0129059,0.0129945,0.0259004,0.00105195,0.00104835,0.00105555,0.0129544,0.0129393,0.0129694,0.00166666666667,0.97332606,1.4656329,3.0116,0.000758075
E1_n300,300,9600,100.0,0.166667,0.000286002,0.000151418,0.000420587,0.000273243,0.00028209,0.00028528,0.000150635,0.000419926,0.0858006,0.0454254,0.126176,0.085584,0.00777241,0.00774581,0.007799,0.0155448,0.000379098,0.000377801,0.000380395,0.00777357,0.00776454,0.00778261,0.00166666666667,0.97332606,1.4656329,3.0116,0.00027319
E1_n1000,1000,32000,0.0,0,0.686476,0.683072,0.68988,0.6849,0.684528,0.999995,0.999994,0.999997,686.476,683.072,689.88,999.995,0.41085,0.409656,0.412044,0.8217,0.373444,0.372472,0.374416,0.5,0.5,0.5,0.0005,0.99200648,1.5323921,3.0895,0.46324
E1_n1000,1000,32000,0.03,1.5e-05,0.686393,0.682983,0.689803,0.68476,0.68431,0.999995,0.999994,0.999997,686.393,682.983,689.803,999.995,0.41073,0.409542,0.411918,0.82146,0.373398,0.372427,0.37437,0.5,0.5,0.5,0.0005,0.99200648,1.5323921,3.0895,0.463172
E1_n1000,1000,32000,0.06,3e-05,0.68593,0.682512,0.689349,0.68434,0.683669,0.999995,0.999994,0.999996,685.93,682.512,689.349,999.995,0.410588,0.409411,0.411764,0.821175,0.37326,0.372289,0.374231,0.5,0.5,0.5,0.0005,0.99200648,1.5323921,3.0895,0.462968
E1_n1000,1000,32000,0.1,5e-05,0.684672,0.681284,0.688059,0.683347,0.682501,0.999994,0.999991,0.999997,684.672,681.284,688.059,999.994,0.410283,0.409119,0.411448,0.820566,0.372935,0.371965,0.373905,0.5,0.5,0.5,0.0005,0.99200648,1.5323921,3.0895,0.462486
E1_n1000,1000,32000,0.2,0.0001,0.680249,0.676867,0.683631,0.678724,0.677987,0.999976,0.999956,0.999997,680.249,676.867,683.631,999.976,0.408827,0.407685,0.40997,0.817654,0.37142,0.370455,0.372385,0.499999,0.499998,0.5,0.0005,0.99200648,1.5323921,3.0895,0.460237
E1_n1000,1000,32000,0.3,0.00015,0.672946,0.669493,0.676399,0.671137,0.671126,0.999907,0.999841,0.999973,672.946,669.493,676.399,999.907,0.406367,0.405247,0.407488,0.812735,0.368931,0.367972,0.369889,0.49999,0.499987,0.499993,0.0005,0.99200648,1.5323921,3.0895,0.456537
E1_n1000,1000,32000,0.6,0.0003,0.633301,0.629866,0.636735,0.632597,0.631556,0.991441,0.990655,0.992227,633.301,629.866,636.735,991.441,0.39361,0.392565,0.394654,0.78722,0.35619,0.355261,0.357119,0.497841,0.497814,0.497868,0.0005,0.99200648,1.5323921,3.0895,0.437542
E1_n1000,1000,32000,1.0,0.0005,0.555123,0.551596,0.55865,0.555616,0.553543,0.88119,0.878754,0.883625,555.123,551.596,558.65,881.19,0.367103,0.366148,0.368057,0.734205,0.329964,0.329086,0.330843,0.469344,0.469206,0.469481,0.0005,0.99200648,1.5323921,3.0895,0.398265
E1_n1000,1000,32000,2.0,0.001,0.350163,0.346742,0.353585,0.350837,0.348909,0.467411,0.463876,0.470945,350.163,346.742,353.585,467.411,0.287502,0.286706,0.288298,0.575004,0.251416,0.250691,0.252141,0.335566,0.33531,0.335822,0.0005,0.99200648,1.5323921,3.0895,0.280313
E1_n1000,1000,32000,3.0,0.0015,0.218057,0.215188,0.220925,0.216703,0.217191,0.258176,0.255071,0.261281,218.057,215.188,220.925,258.176,0.223442,0.222782,0.224101,0.446883,0.186932,0.186362,0.187503,0.244207,0.243982,0.244432,0.0005,0.99200648,1.5323921,3.0895,0.187675
E1_n1000,1000,32000,6.0,0.003,0.0709332,0.0690671,0.0727994,0.0707481,0.0704228,0.0748264,0.072909,0.0767438,70.9332,69.0671,72.7994,74.8264,0.125873,0.125474,0.126272,0.251747,0.0848815,0.0846065,0.0851565,0.129244,0.12911,0.129377,0.0005,0.99200648,1.5323921,3.0895,0.0673979
E1_n1000,1000,32000,10.0,0.005,0.0268934,0.0256884,0.0280985,0.0272631,0.0266411,0.0274308,0.0261961,0.0286655,26.8934,25.6884,28.0985,27.4308,0.0777675,0.0775157,0.0780192,0.155535,0.0367559,0.0366355,0.0368764,0.0785266,0.0784432,0.07861,0.0005,0.99200648,1.5323921,3.0895,0.0267545
E1_n1000,1000,32000,20.0,0.01,0.00718957,0.00656464,0.00781449,0.00702558,0.00706298,0.00721984,0.00659209,0.00784758,7.18957,6.56464,7.81449,7.21984,0.0393862,0.0392575,0.0395149,0.0787724,0.00968795,0.00965618,0.00971973,0.0394739,0.0394315,0.0395162,0.0005,0.99200648,1.5323921,3.0895,0.00699148
E1_n1000,1000,32000,30.0,0.015,0.0034415,0.0030033,0.00387969,0.00314042,0.00339724,0.0034476,0.00300916,0.00388605,3.4415,3.0033,3.87969,3.4476,0.0263209,0.0262347,0.026407,0.0526417,0.00434217,0.00432793,0.00435641,0.0263421,0.0263137,0.0263704,0.0005,0.99200648,1.5323921,3.0895,0.0031336
E1_n1000,1000,32000,60.0,0.03,0.000906099,0.000690256,0.00112194,0.000787824,0.000887852,0.000906273,0.000690791,0.00112176,0.906099,0.690256,1.12194,0.906273,0.0131796,0.0131363,0.0132228,0.0263591,0.00109108,0.0010875,0.00109466,0.0131789,0.0131647,0.0131931,0.0005,0.99200648,1.5323921,3.0895,0.000787394
E1_n1000,1000,32000,100.0,0.05,0.000185691,7.76378e-05,0.000293744,0.000283826,0.000189538,0.000186479,7.82609e-05,0.000294698,0.185691,0.0776378,0.293744,0.186479,0.00791018,0.00788425,0.00793612,0.0158204,0.000393216,0.000391926,0.000394505,0.00790834,0.00789983,0.00791686,0.0005,0.99200648,1.5323921,3.0895,0.000283771
E1_n3000,3000,96000,0.0,0,0.684861,0.680582,0.68914,0.682709,0.682722,0.999996,0.999995,0.999996,2054.58,2041.75,2067.42,2999.99,0.409317,0.407456,0.411177,0.818633,0.372526,0.371256,0.373797,0.5,0.5,0.5,0.000166666666667,0.99733372,1.5524559,3.1132,0.462176
E1_n3000,3000,96000,0.03,5e-06,0.684806,0.680475,0.689136,0.682571,0.682392,0.999996,0.999995,0.999996,2054.42,2041.43,2067.41,2999.99,0.409272,0.407444,0.411099,0.818543,0.372481,0.371211,0.373751,0.5,0.5,0.5,0.000166666666667,0.99733372,1.5524559,3.1132,0.462109
E1_n3000,3000,96000,0.06,1e-05,0.684151,0.679886,0.688416,0.682158,0.682024,0.999996,0.999995,0.999996,2052.45,2039.66,2065.25,2999.99,0.409126,0.407315,0.410936,0.818251,0.372348,0.371079,0.373617,0.5,0.5,0.5,0.000166666666667,0.99733372,1.5524559,3.1132,0.461908
E1_n3000,3000,96000,0.1,1.66667e-05,0.683789,0.679511,0.688066,0.681181,0.682043,0.999995,0.999994,0.999996,2051.37,2038.53,2064.2,2999.99,0.408807,0.407015,0.410599,0.817614,0.372034,0.370767,0.3733,0.5,0.5,0.5,0.000166666666667,0.99733372,1.5524559,3.1132,0.461433
E1_n3000,3000,96000,0.2,3.33333e-05,0.679221,0.675,0.683441,0.676632,0.676753,0.999989,0.999985,0.999994,2037.66,2025,2050.32,2999.97,0.407324,0.405577,0.409071,0.814648,0.37057,0.36931,0.371829,0.5,0.499999,0.5,0.000166666666667,0.99733372,1.5524559,3.1132,0.459218
E1_n3000,3000,96000,0.3,5e-05,0.671806,0.667583,0.67603,0.669164,0.669478,0.999959,0.999928,0.99999,2015.42,2002.75,2028.09,2999.88,0.404929,0.403261,0.406596,0.809857,0.368155,0.366903,0.369407,0.49999,0.499988,0.499993,0.000166666666667,0.99733372,1.5524559,3.1132,0.455573
E1_n3000,3000,96000,0.6,0.0001,0.63364,0.628461,0.638818,0.631207,0.631924,0.991692,0.990791,0.992592,1900.92,1885.38,1916.45,2975.08,0.392583,0.391154,0.394013,0.785167,0.355715,0.354488,0.356943,0.497903,0.497862,0.497945,0.000166666666667,0.99733372,1.5524559,3.1132,0.43685
E1_n3000,3000,96000,1.0,0.000166667,0.555027,0.55043,0.559625,0.555247,0.55366,0.886072,0.883439,0.888705,1665.08,1651.29,1678.88,2658.22,0.366785,0.36552,0.36805,0.73357,0.329957,0.328773,0.33114,0.470016,0.469819,0.470214,0.000166666666667,0.99733372,1.5524559,3.1132,0.398072
E1_n3000,3000,96000,2.0,0.000333333,0.352496,0.348314,0.356678,0.352077,0.351429,0.475976,0.471869,0.480082,1057.49,1044.94,1070.03,1427.93,0.288246,0.287153,0.28934,0.576493,0.2522,0.251189,0.253211,0.337035,0.336686,0.337383,0.000166666666667,0.99733372,1.5524559,3.1132,0.281105
E1_n3000,3000,96000,3.0,0.0005,0.221735,0.217649,0.225821,0.218067,0.22046,0.26308,0.258727,0.267433,665.205,652.947,677.463,789.24,0.224417,0.223491,0.225342,0.448833,0.187908,0.187098,0.188718,0.245522,0.245219,0.245826,0.000166666666667,0.99733372,1.5524559,3.1132,0.188695
E1_n3000,3000,96000,6.0,0.001,0.0702131,0.0674664,0.0729599,0.0714058,0.0695182,0.0741766,0.0713422,0.077011,210.639,202.399,218.88,222.53,0.126634,0.126062,0.127205,0.253267,0.0856244,0.0852276,0.0860213,0.130031,0.129852,0.130211,0.000166666666667,0.99733372,1.5524559,3.1132,0.0679942
E1_n3000,3000,96000,10.0,0.00166667,0.027789,0.0261182,0.0294598,0.0275411,0.027303,0.0283013,0.0265799,0.0300227,83.367,78.3546,88.3794,84.9039,0.0782729,0.0779105,0.0786353,0.156546,0.0371634,0.0369887,0.037338,0.0790181,0.0789065,0.0791296,0.000166666666667,0.99733372,1.5524559,3.1132,0.0270221
E1_n3000,3000,96000,20.0,0.00333333,0.00720784,0.00633292,0.00808275,0.0071002,0.00719938,0.00723737,0.00636026,0.00811448,21.6235,18.9988,24.2482,21.7121,0.0396503,0.0394645,0.0398361,0.0793006,0.00980405,0.00975792,0.00985017,0.0397237,0.039667,0.0397803,0.000166666666667,0.99733372,1.5524559,3.1132,0.00706539
E1_n3000,3000,96000,30.0,0.005,0.00312374,0.00257779,0.0036697,0.00317404,0.0031112,0.0031246,0.00257825,0.00367095,9.37122,7.73337,11.0091,9.3738,0.0264984,0.026374,0.0266228,0.0529968,0.00439468,0.004374,0.00441536,0.0265091,0.0264712,0.026547,0.000166666666667,0.99733372,1.5524559,3.1132,0.00316706
E1_n3000,3000,96000,60.0,0.01,0.000614743,0.000352085,0.000877402,0.000796295,0.000664222,0.000614488,0.000351503,0.000877474,1.84423,1.05625,2.63221,1.84346,0.0132688,0.0132064,0.0133312,0.0265375,0.00110435,0.00109915,0.00110954,0.0132626,0.0132436,0.0132815,0.000166666666667,0.99733372,1.5524559,3.1132,0.000795856
E1_n3000,3000,96000,100.0,0.0166667,0.000273246,9.50935e-05,0.000451398,0.000286881,0.000381047,0.000272646,9.42705e-05,0.000451021,0.819738,0.28528,1.35419,0.817938,0.00796377,0.0079263,0.00800123,0.0159275,0.000398003,0.00039613,0.000399876,0.00795857,0.00794718,0.00796995,0.000166666666667,0.99733372,1.5524559,3.1132,0.000286823
E1d64_n300,300,19200,0.0,0,0.896542,0.893525,0.89956,0.893888,0.889945,0.999997,0.999997,0.999997,268.963,268.058,269.868,299.999,0.472233,0.471241,0.473226,0.944467,0.441674,0.440775,0.442573,0.5,0.5,0.5,0.00166666666667,0.97331684,1.2065464,2.4792,0.566383
E1d64_n300,300,19200,0.03,5e-05,0.896294,0.893277,0.899311,0.893695,0.88975,0.999997,0.999997,0.999997,268.888,267.983,269.793,299.999,0.472144,0.471172,0.473116,0.944289,0.441606,0.440707,0.442505,0.5,0.5,0.5,0.00166666666667,0.97331684,1.2065464,2.4792,0.566277
E1d64_n300,300,19200,0.06,0.0001,0.895684,0.892638,0.898731,0.893118,0.889089,0.999997,0.999997,0.999997,268.705,267.791,269.619,299.999,0.47195,0.470998,0.472902,0.9439,0.441404,0.440505,0.442302,0.5,0.5,0.5,0.00166666666667,0.97331684,1.2065464,2.4792,0.565961
E1d64_n300,300,19200,0.1,0.000166667,0.894506,0.891475,0.897538,0.891749,0.887445,0.999997,0.999997,0.999997,268.352,267.442,269.261,299.999,0.471578,0.470649,0.472508,0.943156,0.440927,0.440029,0.441824,0.5,0.5,0.5,0.00166666666667,0.97331684,1.2065464,2.4792,0.565212
E1d64_n300,300,19200,0.2,0.000333333,0.888585,0.885483,0.891688,0.885318,0.882358,0.999996,0.999996,0.999997,266.575,265.645,267.506,299.999,0.469868,0.468975,0.47076,0.939735,0.438705,0.437811,0.439599,0.5,0.5,0.5,0.00166666666667,0.97331684,1.2065464,2.4792,0.561727
E1d64_n300,300,19200,0.3,0.0005,0.877314,0.873959,0.880668,0.874567,0.872104,0.999981,0.999958,1,263.194,262.188,264.2,299.994,0.466963,0.466092,0.467833,0.933925,0.435037,0.434146,0.435927,0.5,0.5,0.5,0.00166666666667,0.97331684,1.2065464,2.4792,0.556014
E1d64_n300,300,19200,0.6,0.001,0.817688,0.813414,0.821962,0.817205,0.813945,0.994509,0.993613,0.995405,245.306,244.024,246.589,298.353,0.450839,0.449985,0.451694,0.901679,0.416137,0.415251,0.417022,0.498677,0.49866,0.498694,0.00166666666667,0.97331684,1.2065464,2.4792,0.527067
E1d64_n300,300,19200,1.0,0.00166667,0.698818,0.694114,0.703521,0.697131,0.696733,0.887463,0.883922,0.891004,209.645,208.234,211.056,266.239,0.414487,0.413618,0.415357,0.828975,0.377631,0.376748,0.378515,0.470739,0.470598,0.470879,0.00166666666667,0.97331684,1.2065464,2.4792,0.469169
E1d64_n300,300,19200,2.0,0.00333333,0.400608,0.395382,0.405835,0.39809,0.399126,0.465127,0.459848,0.470407,120.182,118.615,121.751,139.538,0.30787,0.307042,0.308698,0.615739,0.271679,0.270898,0.272459,0.333099,0.33283,0.333369,0.00166666666667,0.97331684,1.2065464,2.4792,0.3097
E1d64_n300,300,19200,3.0,0.005,0.231819,0.227611,0.236027,0.230215,0.23066,0.252192,0.247944,0.256441,69.5457,68.2833,70.8081,75.6576,0.231155,0.230458,0.231853,0.462311,0.194757,0.194143,0.195371,0.241174,0.240939,0.241408,0.00166666666667,0.97331684,1.2065464,2.4792,0.197702
E1d64_n300,300,19200,6.0,0.01,0.0713462,0.0685343,0.0741581,0.0702584,0.070283,0.0727226,0.0698714,0.0755739,21.4039,20.5603,22.2474,21.8168,0.125829,0.125412,0.126247,0.251659,0.0846976,0.0844099,0.0849853,0.127139,0.127001,0.127277,0.00166666666667,0.97331684,1.2065464,2.4792,0.0669537
E1d64_n300,300,19200,10.0,0.0166667,0.0285743,0.0266785,0.0304701,0.0265589,0.0281782,0.0287204,0.0268324,0.0306084,8.57229,8.00355,9.14103,8.61612,0.0770076,0.0767462,0.077269,0.154015,0.0359762,0.0358525,0.0360999,0.0771758,0.0770901,0.0772616,0.00166666666667,0.97331684,1.2065464,2.4792,0.026076
E1d64_n300,300,19200,20.0,0.0333333,0.00689461,0.00590416,0.00788505,0.00678399,0.00673654,0.00686901,0.00587632,0.0078617,2.06838,1.77125,2.36551,2.0607,0.0388345,0.0387013,0.0389677,0.077669,0.00938865,0.00935634,0.00942095,0.0387792,0.0387357,0.0388227,0.00166666666667,0.97331684,1.2065464,2.4792,0.0067522
E1d64_n300,300,19200,30.0,0.05,0.00261252,0.00204783,0.00317722,0.00302732,0.00256072,0.00260094,0.00203607,0.00316582,0.783756,0.614349,0.953166,0.780282,0.025931,0.025842,0.0260201,0.0518621,0.00420055,0.0041861,0.00421501,0.0258766,0.0258475,0.0259056,0.00166666666667,0.97331684,1.2065464,2.4792,0.00302098
E1d64_n300,300,19200,60.0,0.1,0.000524499,0.000245257,0.000803742,0.000758677,0.000517103,0.000517628,0.000239387,0.000795869,0.15735,0.0735771,0.241123,0.155288,0.012978,0.0129333,0.0130226,0.025956,0.00105436,0.00105073,0.00105798,0.0129454,0.0129308,0.01296,0.00166666666667,0.97331684,1.2065464,2.4792,0.000758278
E1d64_n300,300,19200,100.0,0.166667,0.000443982,0.000216316,0.000671648,0.000273266,0.000478125,0.000444762,0.000217561,0.000671962,0.133195,0.0648948,0.201494,0.133429,0.00778839,0.00776159,0.00781518,0.0155768,0.000379894,0.000378587,0.000381201,0.00776816,0.00775942,0.0077769,0.00166666666667,0.97331684,1.2065464,2.4792,0.000273213
E3_d8,1000,8,0.0,0,0.000322581,0.00022379,0.000421372,0.000395822,0.000308206,0.00502106,0.0047223,0.00531982,0.322581,0.22379,0.421372,5.02106,0.00768,0.00617145,0.00918855,0.01536,0.000405421,0.000337019,0.000473824,0.0354425,0.0341166,0.0367684,0.0005,0.99214426,2162.8854,4360,0.000395688
E3_d8,1000,8,0.03,1.5e-05,0.000322574,0.000223778,0.00042137,0.000395822,0.000305763,0.00502099,0.00472223,0.00531974,0.322574,0.223778,0.42137,5.02099,0.00767,0.00615551,0.00918449,0.01534,0.000405421,0.000337019,0.000473824,0.03534,0.0340238,0.0366562,0.0005,0.99214426,2162.8854,4360,0.000395688
E3_d8,1000,8,0.06,3e-05,0.000322671,0.000223869,0.000421473,0.000395822,0.000307983,0.00502204,0.00472333,0.00532076,0.322671,0.223869,0.421473,5.02204,0.00767,0.00615551,0.00918449,0.01534,0.000405421,0.000337018,0.000473823,0.03534,0.0340238,0.0366562,0.0005,0.99214426,2162.8854,4360,0.000395688
E3_d8,1000,8,0.1,5e-05,0.000322554,0.00022377,0.000421339,0.000395822,0.000308464,0.0050202,0.00472145,0.00531895,0.322554,0.22377,0.421339,5.0202,0.00767,0.00615551,0.00918449,0.01534,0.000405421,0.000337018,0.000473823,0.03534,0.0340238,0.0366562,0.0005,0.99214426,2162.8854,4360,0.000395688
E3_d8,1000,8,0.2,0.0001,0.000322689,0.0002239,0.000421477,0.00039582,0.00031742,0.00502262,0.00472386,0.00532138,0.322689,0.2239,0.421477,5.02262,0.00767,0.00615551,0.00918449,0.01534,0.000405419,0.000337017,0.000473821,0.0353405,0.0340248,0.0366562,0.0005,0.99214426,2162.8854,4360,0.000395686
E3_d8,1000,8,0.3,0.00015,0.000322415,0.000223661,0.000421169,0.000395816,0.000313222,0.00501745,0.00471842,0.00531649,0.322415,0.223661,0.421169,5.01745,0.00766994,0.00615547,0.0091844,0.0153399,0.000405417,0.000337015,0.000473819,0.035344,0.0340313,0.0366567,0.0005,0.99214426,2162.8854,4360,0.000395682
E3_d8,1000,8,0.6,0.0003,0.000322454,0.000223669,0.00042124,0.000395798,0.000308882,0.00502112,0.00472317,0.00531908,0.322454,0.223669,0.42124,5.02112,0.0076631,0.00615075,0.00917545,0.0153262,0.000405404,0.000337005,0.000473804,0.0353493,0.0340498,0.0366488,0.0005,0.99214426,2162.8854,4360,0.000395664
E3_d8,1000,8,1.0,0.0005,0.000322543,0.00022354,0.000421547,0.000395755,0.000311219,0.0050128,0.00471369,0.00531192,0.322543,0.22354,0.421547,5.0128,0.00764815,0.00614086,0.00915545,0.0152963,0.000405374,0.00033698,0.000473769,0.0353171,0.0340361,0.036598,0.0005,0.99214426,2162.8854,4360,0.000395621
E3_d8,1000,8,2.0,0.001,0.000323514,0.000224706,0.000422322,0.000395552,0.00031037,0.00500894,0.00470638,0.00531151,0.323514,0.224706,0.422322,5.00894,0.00761458,0.00611775,0.00911141,0.0152292,0.000405234,0.000336863,0.000473605,0.0351408,0.033899,0.0363826,0.0005,0.99214426,2162.8854,4360,0.000395418
E3_d8,1000,8,3.0,0.0015,0.00031757,0.000219552,0.000415587,0.000395214,0.000300785,0.00484141,0.00453846,0.00514435,0.31757,0.219552,0.415587,4.84141,0.00757256,0.00608366,0.00906146,0.0151451,0.000405,0.000336668,0.000473331,0.0348976,0.0336868,0.0361084,0.0005,0.99214426,2162.8854,4360,0.000395081
E3_d8,1000,8,6.0,0.003,0.000320199,0.000220735,0.000419662,0.000393405,0.000293703,0.00457706,0.00425937,0.00489474,0.320199,0.220735,0.419662,4.57706,0.00747176,0.00600027,0.00894326,0.0149435,0.000403741,0.000335622,0.00047186,0.0337782,0.032637,0.0349193,0.0005,0.99214426,2162.8854,4360,0.000393273
E3_d8,1000,8,10.0,0.005,0.000316307,0.000219162,0.000413451,0.000389196,0.000301628,0.00396815,0.00365471,0.00428158,0.316307,0.219162,0.413451,3.96815,0.00740876,0.00595747,0.00886005,0.0148175,0.000400789,0.000333168,0.000468409,0.0317157,0.0306255,0.032806,0.0005,0.99214426,2162.8854,4360,0.000389067
E3_d8,1000,8,20.0,0.01,0.000297516,0.000201394,0.000393637,0.00037084,0.000270665,0.00232995,0.00204428,0.00261562,0.297516,0.201394,0.393637,2.32995,0.00732802,0.00594002,0.00871603,0.014656,0.000387505,0.000322125,0.000452885,0.0257847,0.0247722,0.0267972,0.0005,0.99214426,2162.8854,4360,0.000370726
E3_d8,1000,8,30.0,0.015,0.000269082,0.000179496,0.000358669,0.000344399,0.000284097,0.00155971,0.00132791,0.0017915,0.269082,0.179496,0.358669,1.55971,0.00717285,0.00586079,0.00848492,0.0143457,0.00036722,0.000305263,0.000429177,0.0207611,0.0198507,0.0216715,0.0005,0.99214426,2162.8854,4360,0.000344303
E3_d8,1000,8,60.0,0.03,0.000219925,0.000134047,0.000305802,0.000252307,0.000206889,0.000574749,0.000436886,0.000712612,0.219925,0.134047,0.305802,0.574749,0.00635706,0.00526693,0.00744719,0.0127141,0.000286292,0.000237989,0.000334595,0.0122808,0.0116623,0.0128993,0.0005,0.99214426,2162.8854,4360,0.000252259
E3_d8,1000,8,100.0,0.05,8.67104e-05,3.18762e-05,0.000141545,0.000157869,0.000113695,0.000141813,7.80816e-05,0.000205544,0.0867104,0.0318762,0.141545,0.141813,0.00514348,0.00428193,0.00600503,0.010287,0.000188055,0.000156327,0.000219784,0.00771764,0.00731056,0.00812473,0.0005,0.99214426,2162.8854,4360,0.000157851
E3_d32,1000,32,0.0,0,0.00129311,0.00110544,0.00148078,0.00136069,0.00124133,0.0216361,0.0210984,0.0221737,1.29311,1.10544,1.48078,21.6361,0.0158825,0.0144352,0.0173298,0.031765,0.00174435,0.00161306,0.00187565,0.07045,0.0691065,0.0717935,0.0005,0.99194674,552.77729,1114.5,0.00135933
E3_d32,1000,32,0.03,1.5e-05,0.00129323,0.00110556,0.0014809,0.00136069,0.00124626,0.0216368,0.0210991,0.0221746,1.29323,1.10556,1.4809,21.6368,0.0158963,0.0144479,0.0173446,0.0317925,0.00174435,0.00161306,0.00187565,0.0704262,0.0691001,0.0717524,0.0005,0.99194674,552.77729,1114.5,0.00135933
E3_d32,1000,32,0.06,3e-05,0.00129289,0.00110525,0.00148053,0.00136069,0.0012484,0.0216342,0.0210962,0.0221722,1.29289,1.10525,1.48053,21.6342,0.0158962,0.0144479,0.0173446,0.0317925,0.00174435,0.00161305,0.00187564,0.0704221,0.0690961,0.0717481,0.0005,0.99194674,552.77729,1114.5,0.00135933
E3_d32,1000,32,0.1,5e-05,0.00129351,0.00110581,0.00148122,0.00136069,0.00124863,0.0216393,0.0211011,0.0221776,1.29351,1.10581,1.48122,21.6393,0.015895,0.0144467,0.0173433,0.03179,0.00174434,0.00161305,0.00187564,0.0704018,0.0690765,0.0717272,0.0005,0.99194674,552.77729,1114.5,0.00135933
E3_d32,1000,32,0.2,0.0001,0.00129332,0.00110563,0.00148101,0.00136067,0.00123597,0.0216317,0.0210934,0.02217,1.29332,1.10563,1.48101,21.6317,0.0158742,0.014427,0.0173215,0.0317484,0.00174432,0.00161303,0.00187561,0.070347,0.0690252,0.0716688,0.0005,0.99194674,552.77729,1114.5,0.00135931
E3_d32,1000,32,0.3,0.00015,0.00129277,0.00110507,0.00148047,0.00136063,0.00124356,0.0216197,0.0210807,0.0221586,1.29277,1.10507,1.48047,21.6197,0.0158521,0.014406,0.0172982,0.0317042,0.00174428,0.00161299,0.00187557,0.0702955,0.0689798,0.0716113,0.0005,0.99194674,552.77729,1114.5,0.00135927
E3_d32,1000,32,0.6,0.0003,0.00129457,0.00110675,0.00148238,0.00136045,0.00124791,0.021593,0.0210543,0.0221317,1.29457,1.10675,1.48238,21.593,0.0158274,0.0143835,0.0172712,0.0316548,0.00174407,0.00161279,0.00187534,0.0700994,0.0688088,0.07139,0.0005,0.99194674,552.77729,1114.5,0.00135909
E3_d32,1000,32,1.0,0.0005,0.00129301,0.00110536,0.00148066,0.00136,0.00124233,0.0214521,0.0209039,0.0220004,1.29301,1.10536,1.48066,21.4521,0.0158344,0.0143929,0.0172759,0.0316688,0.00174356,0.00161233,0.0018748,0.0698365,0.0685813,0.0710918,0.0005,0.99194674,552.77729,1114.5,0.00135865
E3_d32,1000,32,2.0,0.001,0.001291,0.00110365,0.00147834,0.00135794,0.00123347,0.0209597,0.0204071,0.0215122,1.291,1.10365,1.47834,20.9597,0.0158316,0.0144012,0.017262,0.0316632,0.0017412,0.00161014,0.00187226,0.0690739,0.0678932,0.0702545,0.0005,0.99194674,552.77729,1114.5,0.00135658
E3_d32,1000,32,3.0,0.0015,0.0012829,0.00109702,0.00146878,0.00135451,0.0012343,0.0201109,0.0195278,0.020694,1.2829,1.09702,1.46878,20.1109,0.015816,0.014401,0.0172309,0.031632,0.00173728,0.00160652,0.00186804,0.067784,0.066661,0.0689071,0.0005,0.99194674,552.77729,1114.5,0.00135316
E3_d32,1000,32,6.0,0.003,0.00127634,0.00108923,0.00146345,0.0013363,0.00121673,0.0166795,0.0160802,0.0172789,1.27634,1.08923,1.46345,16.6795,0.0157423,0.0143739,0.0171106,0.0314845,0.00171641,0.00158722,0.0018456,0.0616917,0.0606654,0.0627179,0.0005,0.99194674,552.77729,1114.5,0.00133499
E3_d32,1000,32,10.0,0.005,0.00124571,0.00106323,0.00142819,0.00129514,0.00117953,0.011868,0.0112788,0.0124572,1.24571,1.06323,1.42819,11.868,0.0155178,0.014208,0.0168276,0.0310356,0.00166888,0.00154326,0.00179449,0.052054,0.0510996,0.0530085,0.0005,0.99194674,552.77729,1114.5,0.00129392
E3_d32,1000,32,20.0,0.01,0.00109844,0.000928689,0.00126818,0.00113294,0.00105966,0.00498334,0.00460153,0.00536515,1.09844,0.928689,1.26818,4.98334,0.0146329,0.0134575,0.0158083,0.0292658,0.00147713,0.00136595,0.00158831,0.0340247,0.0332878,0.0347617,0.0005,0.99194674,552.77729,1114.5,0.00113201
E3_d32,1000,32,30.0,0.015,0.0008289,0.000681948,0.000975853,0.000939303,0.000805039,0.00230888,0.00203804,0.00257972,0.8289,0.681948,0.975853,2.30888,0.0134729,0.012423,0.0145228,0.0269458,0.00123974,0.00114642,0.00133305,0.0243532,0.023793,0.0249135,0.0005,0.99194674,552.77729,1114.5,0.000938674
E3_d32,1000,32,60.0,0.03,0.000496179,0.000379278,0.000613079,0.00049277,0.000476157,0.00068537,0.000549078,0.000821662,0.496179,0.379278,0.613079,0.68537,0.00999003,0.00923569,0.0107444,0.0199801,0.000663721,0.000613763,0.000713678,0.0127792,0.0124716,0.0130868,0.0005,0.99194674,552.77729,1114.5,0.000492601
E3_d32,1000,32,100.0,0.05,0.000184192,0.000102927,0.000265458,0.000233001,0.000208185,0.000230854,0.000144558,0.000317151,0.184192,0.102927,0.265458,0.230854,0.00695536,0.00643293,0.00747778,0.0139107,0.000315856,0.000292082,0.00033963,0.00775215,0.00756351,0.00794079,0.0005,0.99194674,552.77729,1114.5,0.000232963


==> anc/experiments/data/ridge/E3_lowdim.csv <==
run,n,d,t,tau,Iind_LB,Iind_LB_lo,Iind_LB_hi,Iind_gauss,Iind_bin,Isup_LB,adv_sign,adv_sign_lo,adv_sign_hi,propX1_bound_per_pair,Iind_moment_LB
E3_d8,1000,8,0.0,0,0.000322581,0.00022379,0.000421372,0.000395822,0.000308206,0.00502106,0.00768,0.00617145,0.00918855,1,0.000395688
E3_d8,1000,8,0.03,1.5e-05,0.000322574,0.000223778,0.00042137,0.000395822,0.000305763,0.00502099,0.00767,0.00615551,0.00918449,0.184782,0.000395688
E3_d8,1000,8,0.06,3e-05,0.000322671,0.000223869,0.000421473,0.000395822,0.000307983,0.00502204,0.00767,0.00615551,0.00918449,0.176782,0.000395688
E3_d8,1000,8,0.1,5e-05,0.000322554,0.00022377,0.000421339,0.000395822,0.000308464,0.0050202,0.00767,0.00615551,0.00918449,0.170886,0.000395688
E3_d8,1000,8,0.2,0.0001,0.000322689,0.0002239,0.000421477,0.00039582,0.00031742,0.00502262,0.00767,0.00615551,0.00918449,0.162886,0.000395686
E3_d8,1000,8,0.3,0.00015,0.000322415,0.000223661,0.000421169,0.000395816,0.000313222,0.00501745,0.00766994,0.00615547,0.0091844,0.158206,0.000395682
E3_d8,1000,8,0.6,0.0003,0.000322454,0.000223669,0.00042124,0.000395798,0.000308882,0.00502112,0.0076631,0.00615075,0.00917545,0.150207,0.000395664
E3_d8,1000,8,1.0,0.0005,0.000322543,0.00022354,0.000421547,0.000395755,0.000311219,0.0050128,0.00764815,0.00614086,0.00915545,0.144311,0.000395621
E3_d8,1000,8,2.0,0.001,0.000323514,0.000224706,0.000422322,0.000395552,0.00031037,0.00500894,0.00761458,0.00611775,0.00911141,0.136311,0.000395418
E3_d8,1000,8,3.0,0.0015,0.00031757,0.000219552,0.000415587,0.000395214,0.000300785,0.00484141,0.00757256,0.00608366,0.00906146,0.131631,0.000395081
E3_d8,1000,8,6.0,0.003,0.000320199,0.000220735,0.000419662,0.000393405,0.000293703,0.00457706,0.00747176,0.00600027,0.00894326,0.123631,0.000393273
E3_d8,1000,8,10.0,0.005,0.000316307,0.000219162,0.000413451,0.000389196,0.000301628,0.00396815,0.00740876,0.00595747,0.00886005,0.117736,0.000389067
E3_d8,1000,8,20.0,0.01,0.000297516,0.000201394,0.000393637,0.00037084,0.000270665,0.00232995,0.00732802,0.00594002,0.00871603,0.109736,0.000370726
E3_d8,1000,8,30.0,0.015,0.000269082,0.000179496,0.000358669,0.000344399,0.000284097,0.00155971,0.00717285,0.00586079,0.00848492,0.105057,0.000344303
E3_d8,1000,8,60.0,0.03,0.000219925,0.000134047,0.000305802,0.000252307,0.000206889,0.000574749,0.00635706,0.00526693,0.00744719,0.0970584,0.000252259
E3_d8,1000,8,100.0,0.05,8.67104e-05,3.18762e-05,0.000141545,0.000157869,0.000113695,0.000141813,0.00514348,0.00428193,0.00600503,0.0911645,0.000157851
E3_d32,1000,32,0.0,0,0.00129311,0.00110544,0.00148078,0.00136069,0.00124133,0.0216361,0.0158825,0.0144352,0.0173298,1,0.00135933
E3_d32,1000,32,0.03,1.5e-05,0.00129323,0.00110556,0.0014809,0.00136069,0.00124626,0.0216368,0.0158963,0.0144479,0.0173446,0.736964,0.00135933
E3_d32,1000,32,0.06,3e-05,0.00129289,0.00110525,0.00148053,0.00136069,0.0012484,0.0216342,0.0158962,0.0144479,0.0173446,0.704964,0.00135933
E3_d32,1000,32,0.1,5e-05,0.00129351,0.00110581,0.00148122,0.00136069,0.00124863,0.0216393,0.015895,0.0144467,0.0173433,0.681381,0.00135933
E3_d32,1000,32,0.2,0.0001,0.00129332,0.00110563,0.00148101,0.00136067,0.00123597,0.0216317,0.0158742,0.014427,0.0173215,0.649381,0.00135931
E3_d32,1000,32,0.3,0.00015,0.00129277,0.00110507,0.00148047,0.00136063,0.00124356,0.0216197,0.0158521,0.014406,0.0172982,0.630662,0.00135927
E3_d32,1000,32,0.6,0.0003,0.00129457,0.00110675,0.00148238,0.00136045,0.00124791,0.021593,0.0158274,0.0143835,0.0172712,0.598662,0.00135909
E3_d32,1000,32,1.0,0.0005,0.00129301,0.00110536,0.00148066,0.00136,0.00124233,0.0214521,0.0158344,0.0143929,0.0172759,0.575079,0.00135865
E3_d32,1000,32,2.0,0.001,0.001291,0.00110365,0.00147834,0.00135794,0.00123347,0.0209597,0.0158316,0.0144012,0.017262,0.543079,0.00135658
E3_d32,1000,32,3.0,0.0015,0.0012829,0.00109702,0.00146878,0.00135451,0.0012343,0.0201109,0.015816,0.014401,0.0172309,0.524361,0.00135316
E3_d32,1000,32,6.0,0.003,0.00127634,0.00108923,0.00146345,0.0013363,0.00121673,0.0166795,0.0157423,0.0143739,0.0171106,0.492361,0.00133499
E3_d32,1000,32,10.0,0.005,0.00124571,0.00106323,0.00142819,0.00129514,0.00117953,0.011868,0.0155178,0.014208,0.0168276,0.468779,0.00129392
E3_d32,1000,32,20.0,0.01,0.00109844,0.000928689,0.00126818,0.00113294,0.00105966,0.00498334,0.0146329,0.0134575,0.0158083,0.436781,0.00113201
E3_d32,1000,32,30.0,0.015,0.0008289,0.000681948,0.000975853,0.000939303,0.000805039,0.00230888,0.0134729,0.012423,0.0145228,0.418064,0.000938674
E3_d32,1000,32,60.0,0.03,0.000496179,0.000379278,0.000613079,0.00049277,0.000476157,0.00068537,0.00999003,0.00923569,0.0107444,0.386069,0.000492601
E3_d32,1000,32,100.0,0.05,0.000184192,0.000102927,0.000265458,0.000233001,0.000208185,0.000230854,0.00695536,0.00643293,0.00747778,0.362494,0.000232963
E1_n1000,1000,32000,0.0,0,0.686476,0.683072,0.68988,0.6849,0.684528,0.999995,0.41085,0.409656,0.412044,1,0.46324
E1_n1000,1000,32000,0.03,1.5e-05,0.686393,0.682983,0.689803,0.68476,0.68431,0.999995,0.41073,0.409542,0.411918,1,0.463172
E1_n1000,1000,32000,0.06,3e-05,0.68593,0.682512,0.689349,0.68434,0.683669,0.999995,0.410588,0.409411,0.411764,1,0.462968
E1_n1000,1000,32000,0.1,5e-05,0.684672,0.681284,0.688059,0.683347,0.682501,0.999994,0.410283,0.409119,0.411448,1,0.462486
E1_n1000,1000,32000,0.2,0.0001,0.680249,0.676867,0.683631,0.678724,0.677987,0.999976,0.408827,0.407685,0.40997,1,0.460237
E1_n1000,1000,32000,0.3,0.00015,0.672946,0.669493,0.676399,0.671137,0.671126,0.999907,0.406367,0.405247,0.407488,1,0.456537
E1_n1000,1000,32000,0.6,0.0003,0.633301,0.629866,0.636735,0.632597,0.631556,0.991441,0.39361,0.392565,0.394654,1,0.437542
E1_n1000,1000,32000,1.0,0.0005,0.555123,0.551596,0.55865,0.555616,0.553543,0.88119,0.367103,0.366148,0.368057,1,0.398265
E1_n1000,1000,32000,2.0,0.001,0.350163,0.346742,0.353585,0.350837,0.348909,0.467411,0.287502,0.286706,0.288298,1,0.280313
E1_n1000,1000,32000,3.0,0.0015,0.218057,0.215188,0.220925,0.216703,0.217191,0.258176,0.223442,0.222782,0.224101,1,0.187675
E1_n1000,1000,32000,6.0,0.003,0.0709332,0.0690671,0.0727994,0.0707481,0.0704228,0.0748264,0.125873,0.125474,0.126272,1,0.0673979
E1_n1000,1000,32000,10.0,0.005,0.0268934,0.0256884,0.0280985,0.0272631,0.0266411,0.0274308,0.0777675,0.0775157,0.0780192,1,0.0267545
E1_n1000,1000,32000,20.0,0.01,0.00718957,0.00656464,0.00781449,0.00702558,0.00706298,0.00721984,0.0393862,0.0392575,0.0395149,1,0.00699148
E1_n1000,1000,32000,30.0,0.015,0.0034415,0.0030033,0.00387969,0.00314042,0.00339724,0.0034476,0.0263209,0.0262347,0.026407,1,0.0031336
E1_n1000,1000,32000,60.0,0.03,0.000906099,0.000690256,0.00112194,0.000787824,0.000887852,0.000906273,0.0131796,0.0131363,0.0132228,1,0.000787394
E1_n1000,1000,32000,100.0,0.05,0.000185691,7.76378e-05,0.000293744,0.000283826,0.000189538,0.000186479,0.00791018,0.00788425,0.00793612,1,0.000283771


==> anc/experiments/data/ridge/checks.csv <==
run,quantity,measured,ci_lo,ci_hi,predicted,note
E1_n100,E[sigma_i X_i],0.00919612,0.00916594,0.0092263,0.00919968,exact E_Pi rho_p/n
E1_n100,E[X_i^2],0.000128938,0.000128303,0.000129573,0.000128842,exact E_Pi V_p/n (with the exact nD_p)
E1_n100,excess risk,0.00460189,0.00459679,0.00460699,0.00459984,E_Pi rho_p/(2n); worst case over all laws = 1/(2n) = 0.005
E1_n1000,E[sigma_i X_i],0.000991568,0.000988316,0.00099482,0.000992006,exact E_Pi rho_p/n
E1_n1000,E[X_i^2],1.52846e-06,1.52117e-06,1.53576e-06,1.53239e-06,exact E_Pi V_p/n (with the exact nD_p)
E1_n1000,excess risk,0.000495871,0.000495354,0.000496388,0.000496003,E_Pi rho_p/(2n); worst case over all laws = 1/(2n) = 0.0005
E1_n300,E[sigma_i X_i],0.00324763,0.00323652,0.00325874,0.00324442,exact E_Pi rho_p/n
E1_n300,E[X_i^2],1.62812e-05,1.61986e-05,1.63637e-05,1.62848e-05,exact E_Pi V_p/n (with the exact nD_p)
E1_n300,excess risk,0.00162425,0.00162237,0.00162613,0.00162221,E_Pi rho_p/(2n); worst case over all laws = 1/(2n) = 0.00166667
E1_n3000,E[sigma_i X_i],0.000332762,0.000331197,0.000334328,0.000332445,exact E_Pi rho_p/n
E1_n3000,E[X_i^2],1.72418e-07,1.7112e-07,1.73716e-07,1.72495e-07,exact E_Pi V_p/n (with the exact nD_p)
E1_n3000,excess risk,0.000166254,0.000166045,0.000166464,0.000166222,E_Pi rho_p/(2n); worst case over all laws = 1/(2n) = 0.000166667
E1d64_n300,E[sigma_i X_i],0.00325414,0.00324294,0.00326534,0.00324439,exact E_Pi rho_p/n
E1d64_n300,E[X_i^2],1.34648e-05,1.33852e-05,1.35445e-05,1.34061e-05,exact E_Pi V_p/n (with the exact nD_p)
E1d64_n300,excess risk,0.00162323,0.00162135,0.00162511,0.00162219,E_Pi rho_p/(2n); worst case over all laws = 1/(2n) = 0.00166667
E3_d32,E[sigma_i X_i],0.000972067,0.000898901,0.00104523,0.000991947,exact E_Pi rho_p/n
E3_d32,E[X_i^2],0.000549068,0.000534759,0.000563376,0.000552777,exact E_Pi V_p/n (with the exact nD_p)
E3_d32,excess risk,0.000488856,0.000476124,0.000501588,0.000495973,E_Pi rho_p/(2n); worst case over all laws = 1/(2n) = 0.0005
E3_d8,E[sigma_i X_i],0.000883822,0.000734704,0.00103294,0.000992144,exact E_Pi rho_p/n
E3_d8,E[X_i^2],0.00212409,0.00202708,0.0022211,0.00216289,exact E_Pi V_p/n (with the exact nD_p)
E3_d8,excess risk,0.000503391,0.000476954,0.000529828,0.000496072,E_Pi rho_p/(2n); worst case over all laws = 1/(2n) = 0.0005


==> anc/experiments/data/ridge/runs.csv <==
run,n,d,eps,v,kappa,trials,K,seed,pbits,python,runtime_sec
E1_n100,100,3200,0.005,0.08,11.5,2000,2000,10100,12,3.12.13,104.7
E1_n1000,1000,32000,0.0005,0.008,124,200,2000,11000,12,3.12.13,123.3
E1_n300,300,9600,0.00166666666667,0.0266666666667,36.5,600,2000,10300,12,3.12.13,85.8
E1_n3000,3000,96000,0.000166666666667,0.00266666666667,374,40,2000,13000,12,3.12.13,139.6
E1d64_n300,300,19200,0.00166666666667,0.0266666666667,36.5,300,2000,10364,12,3.12.13,76.7
E3_d32,1000,32,0.0005,0.008,124,400,2000,30032,12,3.12.13,17.7
E3_d8,1000,8,0.0005,0.008,124,400,2000,30008,12,3.12.13,15.1


==> anc/experiments/data/runs/L1000_budgets.json <==
{
 "M": 0.24696333077685104,
 "M_lo": 0.2462805748918371,
 "M_hi": 0.24764608666186497,
 "V": 7.797881576792666e-05,
 "V_lo": 7.761332817788004e-05,
 "V_hi": 7.834430335797327e-05,
 "D": 6.193129219555615e-05,
 "D_lo": 6.183253950340282e-05,
 "D_hi": 6.203004488770948e-05,
 "w": 0.0022382091568244416,
 "w_lo": 0.0022363819177778272,
 "w_hi": 0.002240036395871056,
 "n": 1000,
 "d": 64000,
 "eps": 0.0005,
 "v": 0.008,
 "trials": 200,
 "pairs": 200000,
 "max_solver_residual": 1.67e-16,
 "max_solver_iterations": 5,
 "kind": "logistic",
 "run": "L1000"
}

==> anc/experiments/data/runs/L1000_meas.csv <==
t,tau,adv_sign,adv_sign_lo,adv_sign_hi,adv_clip,adv_clip_lo,adv_clip_hi,clip_h,adv_cent,adv_cent_lo,adv_cent_hi,Iind_LB,Iind_LB_lo,Iind_LB_hi,Iind_bin,Isup_LB,Isup_LB_lo,Isup_LB_hi
0,0,0.47072,0.47004,0.4714,0.43957,0.438913,0.440227,0.000157875,0.5,0.5,0.5,0.889282,0.887086,0.891478,0.882888,0.999997,0.999997,0.999997
0.03,1.5e-05,0.469905,0.469265,0.470545,0.438527,0.437871,0.439183,0.000158331,0.5,0.5,0.5,0.886368,0.884143,0.888593,0.879807,0.999997,0.999997,0.999997
0.06,3e-05,0.467455,0.466839,0.468071,0.435429,0.434773,0.436086,0.000159697,0.5,0.5,0.5,0.877076,0.87476,0.879393,0.871001,0.999996,0.999996,0.999996
0.1,5e-05,0.461487,0.46088,0.462093,0.428244,0.427584,0.428904,0.000162937,0.499987,0.499986,0.499987,0.855162,0.852661,0.857663,0.849676,0.999922,0.999858,0.999986
0.2,0.0001,0.433653,0.433018,0.434288,0.397476,0.3968,0.398152,0.000178121,0.490859,0.490812,0.490907,0.761277,0.758327,0.764226,0.758097,0.963447,0.962137,0.964758
0.3,0.00015,0.393066,0.392398,0.393734,0.355992,0.355311,0.356672,0.000203429,0.446585,0.446445,0.446725,0.632254,0.628923,0.635584,0.630311,0.805134,0.802275,0.807993
0.6,0.0003,0.274895,0.274276,0.275513,0.238934,0.238363,0.239505,0.000340089,0.29356,0.293373,0.293747,0.325568,0.322258,0.328878,0.32433,0.368284,0.365015,0.371552
1,0.0005,0.183661,0.183195,0.184127,0.14587,0.145486,0.146254,0.000664023,0.188977,0.188837,0.189116,0.148081,0.145488,0.150674,0.147151,0.156398,0.153705,0.159091
2,0.001,0.0967302,0.0964689,0.0969916,0.0547617,0.0546109,0.0549124,0.00218247,0.0974789,0.0974022,0.0975555,0.0414186,0.0399294,0.0429078,0.0410506,0.0420177,0.0405194,0.043516
3,0.0015,0.065144,0.0649658,0.0653223,0.0261511,0.0260788,0.0262234,0.00471321,0.0653685,0.0653165,0.0654205,0.0195741,0.0185895,0.0205586,0.0192402,0.0197046,0.0187221,0.0206871
6,0.003,0.0327735,0.0326831,0.0328638,0.00671855,0.00669998,0.00673713,0.0183792,0.0328,0.0327738,0.0328263,0.00488087,0.0043815,0.00538024,0.00480857,0.00488695,0.00438717,0.00538673
10,0.005,0.0196901,0.0196357,0.0197445,0.00243205,0.00242533,0.00243877,0.0507727,0.0196949,0.0196791,0.0197107,0.00128735,0.00100574,0.00156896,0.00126181,0.0012891,0.00100785,0.00157036
20,0.01,0.00985057,0.00982335,0.0098778,0.000609434,0.000607749,0.000611118,0.202617,0.00985059,0.00984269,0.0098585,0.000401985,0.000228557,0.000575414,0.000494003,0.000399847,0.000226473,0.00057322
30,0.015,0.00656773,0.00654957,0.00658589,0.000270977,0.000270228,0.000271726,0.455691,0.00656745,0.00656218,0.00657272,0.000188797,8.94612e-05,0.000288133,0.000210233,0.000189295,8.99175e-05,0.000288673
60,0.03,0.00328407,0.00327499,0.00329315,6.77618e-05,6.75744e-05,6.79491e-05,1.82229,0.00328384,0.00328121,0.00328648,5.18961e-05,-6.75329e-06,0.000110546,5.47019e-05,5.11088e-05,-7.44583e-06,0.000109663
100,0.05,0.00197047,0.00196502,0.00197592,2.43956e-05,2.43281e-05,2.4463e-05,5.06164,0.00197032,0.00196874,0.0019719,-3.36315e-05,-7.37889e-05,6.52587e-06,-9.83233e-06,-3.34696e-05,-7.3654e-05,6.71485e-06


==> anc/experiments/data/runs/L100_budgets.json <==
{
 "M": 0.22106463917913524,
 "M_lo": 0.2205501112117709,
 "M_hi": 0.22157916714649958,
 "V": 0.0006156092730062532,
 "V_lo": 0.0006131721211131026,
 "V_hi": 0.0006180464248994038,
 "D": 0.0004925249219114907,
 "D_lo": 0.0004917645657419767,
 "D_hi": 0.0004932852780810046,
 "w": 0.021346139394459895,
 "w_lo": 0.02133208659134848,
 "w_hi": 0.02136019219757131,
 "n": 100,
 "d": 6400,
 "eps": 0.005,
 "v": 0.08,
 "trials": 2000,
 "pairs": 200000,
 "max_solver_residual": 1.28e-15,
 "max_solver_iterations": 8,
 "kind": "logistic",
 "run": "L100"
}

==> anc/experiments/data/runs/L100_meas.csv <==
t,tau,adv_sign,adv_sign_lo,adv_sign_hi,adv_clip,adv_clip_lo,adv_clip_hi,clip_h,adv_cent,adv_cent_lo,adv_cent_hi,Iind_LB,Iind_LB_lo,Iind_LB_hi,Iind_bin,Isup_LB,Isup_LB_lo,Isup_LB_hi
0,0,0.475205,0.474519,0.475891,0.444718,0.444117,0.44532,0.00139237,0.5,0.5,0.5,0.904707,0.902539,0.906874,0.896802,0.999997,0.999997,0.999997
0.03,0.00015,0.474019,0.473386,0.474651,0.443409,0.442809,0.444009,0.00139746,0.5,0.5,0.5,0.90071,0.898516,0.902904,0.893364,0.999997,0.999997,0.999997
0.06,0.0003,0.470966,0.470366,0.471565,0.439509,0.438911,0.440108,0.00141273,0.5,0.5,0.5,0.889649,0.887362,0.891937,0.882804,0.999992,0.999987,0.999997
0.1,0.0005,0.463494,0.462915,0.464074,0.430466,0.429867,0.431065,0.00144892,0.499942,0.499941,0.499944,0.864304,0.861837,0.866772,0.858626,0.999799,0.999718,0.999879
0.2,0.001,0.42884,0.428254,0.429425,0.392458,0.391853,0.393062,0.00161855,0.483115,0.483045,0.483185,0.746721,0.74371,0.749732,0.743876,0.935095,0.93332,0.936869
0.3,0.0015,0.380678,0.380081,0.381276,0.343669,0.343075,0.344262,0.00190127,0.425611,0.425454,0.425768,0.597446,0.593945,0.600946,0.595561,0.736678,0.733533,0.739823
0.6,0.003,0.254861,0.254353,0.255368,0.218843,0.218386,0.2193,0.00342798,0.267595,0.267422,0.267768,0.279649,0.276389,0.282908,0.278462,0.306736,0.303416,0.310055
1,0.005,0.166883,0.166519,0.167248,0.128269,0.12798,0.128558,0.00704683,0.169941,0.169817,0.170065,0.124065,0.121683,0.126447,0.123042,0.1283,0.125883,0.130717
2,0.01,0.0869382,0.0867392,0.0871372,0.0452101,0.0451051,0.0453152,0.0240102,0.0871133,0.0870467,0.08718,0.0343993,0.0330635,0.035735,0.0338204,0.0345248,0.0331861,0.0358636
3,0.015,0.0584193,0.0582844,0.0585543,0.0211301,0.0210809,0.0211793,0.0522825,0.0583477,0.0583027,0.0583928,0.0155332,0.0145983,0.0164681,0.0152966,0.0154825,0.0145528,0.0164121
6,0.03,0.0293501,0.0292819,0.0294183,0.00539306,0.00538051,0.00540562,0.204953,0.0292561,0.0292334,0.0292788,0.00338108,0.00296386,0.00379831,0.0033365,0.00335344,0.00293785,0.00376904
10,0.05,0.0176282,0.0175872,0.0176692,0.00194998,0.00194544,0.00195452,0.566838,0.0175642,0.0175506,0.0175779,0.00165078,0.00133588,0.00196568,0.00161922,0.00164255,0.00132851,0.0019566
20,0.1,0.00881793,0.00879741,0.00883845,0.000488395,0.000487258,0.000489532,2.26317,0.00878434,0.00877751,0.00879117,0.000251283,0.000132594,0.000369972,0.000244571,0.000248009,0.000129725,0.000366293
30,0.15,0.00587909,0.00586541,0.00589277,0.000217139,0.000216633,0.000217644,5.0904,0.0058565,0.00585195,0.00586105,0.000164377,6.7571e-05,0.000261182,0.000160112,0.000164015,6.76052e-05,0.000260424
60,0.3,0.00293969,0.00293285,0.00294653,5.42958e-05,5.41694e-05,5.44222e-05,20.3574,0.00292833,0.00292606,0.00293061,3.36521e-05,-1.11916e-05,7.84958e-05,3.43319e-05,3.32683e-05,-1.07113e-05,7.72478e-05
100,0.5,0.00176383,0.00175973,0.00176794,1.95473e-05,1.95019e-05,1.95928e-05,56.5459,0.00175701,0.00175564,0.00175838,3.94917e-06,-3.268e-05,4.05783e-05,8.75406e-07,4.77067e-06,-3.13342e-05,4.08755e-05


==> anc/experiments/data/runs/L300_budgets.json <==
{
 "M": 0.2397722738456511,
 "M_lo": 0.23919912738048518,
 "M_hi": 0.24034542031081704,
 "V": 0.00024385644849283085,
 "V_lo": 0.0002428952134748958,
 "V_hi": 0.00024481768351076593,
 "D": 0.00019454829152395827,
 "D_lo": 0.00019423263757668138,
 "D_hi": 0.00019486394547123517,
 "w": 0.007364121011718614,
 "w_lo": 0.0073582864545858745,
 "w_hi": 0.007369955568851354,
 "n": 300,
 "d": 19200,
 "eps": 0.00166666666667,
 "v": 0.02666666666672,
 "trials": 600,
 "pairs": 180000,
 "max_solver_residual": 8.33e-16,
 "max_solver_iterations": 7,
 "kind": "logistic",
 "run": "L300"
}

==> anc/experiments/data/runs/L300_meas.csv <==
t,tau,adv_sign,adv_sign_lo,adv_sign_hi,adv_clip,adv_clip_lo,adv_clip_hi,clip_h,adv_cent,adv_cent_lo,adv_cent_hi,Iind_LB,Iind_LB_lo,Iind_LB_hi,Iind_bin,Isup_LB,Isup_LB_lo,Isup_LB_hi
0,0,0.471817,0.471033,0.4726,0.441199,0.440522,0.441877,0.000508517,0.5,0.5,0.5,0.893293,0.890882,0.895705,0.886073,0.999997,0.999997,0.999997
0.03,5e-05,0.471001,0.470279,0.471723,0.440096,0.43942,0.440772,0.000510081,0.5,0.5,0.5,0.890215,0.887753,0.892676,0.883215,0.999997,0.999997,0.999997
0.06,0.0001,0.46847,0.467792,0.469148,0.436815,0.436141,0.437488,0.000514773,0.5,0.5,0.5,0.880774,0.878275,0.883273,0.874234,0.999996,0.999995,0.999996
0.1,0.000166667,0.462215,0.461563,0.462866,0.42918,0.428509,0.42985,0.000525894,0.49998,0.49998,0.499981,0.859836,0.857112,0.862561,0.854196,0.999935,0.999896,0.999973
0.2,0.000333333,0.432765,0.432114,0.433416,0.39658,0.395917,0.397244,0.000578027,0.489158,0.489104,0.489212,0.759407,0.756219,0.762594,0.756589,0.957467,0.955842,0.959092
0.3,0.0005,0.390196,0.389543,0.390849,0.353131,0.352489,0.353773,0.000664915,0.441439,0.441292,0.441586,0.624158,0.620732,0.627583,0.622108,0.786791,0.783785,0.789797
0.6,0.001,0.269645,0.269093,0.270197,0.23368,0.23318,0.23418,0.00113411,0.286711,0.286525,0.286898,0.31231,0.308686,0.315934,0.310932,0.351663,0.347989,0.355336
1,0.00166667,0.179107,0.178706,0.179508,0.141106,0.140781,0.141431,0.00224628,0.183874,0.183736,0.184013,0.139143,0.136427,0.14186,0.137913,0.146343,0.143551,0.149134
2,0.00333333,0.0940275,0.0938067,0.0942482,0.0520818,0.0519577,0.052206,0.00745956,0.0946813,0.0946058,0.0947568,0.0398423,0.0382702,0.0414145,0.0394313,0.0404121,0.038828,0.0419963
3,0.005,0.0632818,0.0631317,0.0634318,0.0247134,0.0246543,0.0247725,0.0161484,0.0634712,0.0634201,0.0635224,0.0178555,0.0168412,0.0188698,0.0177505,0.0179315,0.0169146,0.0189485
6,0.01,0.0318236,0.0317477,0.0318995,0.00633635,0.00632121,0.0063515,0.0630679,0.0318416,0.0318158,0.0318674,0.00478083,0.00422395,0.00533772,0.00473065,0.004786,0.00422943,0.00534257
10,0.0166667,0.0191178,0.0190721,0.0191634,0.00229292,0.00228744,0.0022984,0.174285,0.0191186,0.019103,0.0191341,0.0016707,0.00134298,0.00199842,0.00166154,0.00167096,0.00134326,0.00199866
20,0.0333333,0.00956386,0.00954101,0.00958672,0.000574487,0.000573114,0.00057586,0.695613,0.00956217,0.00955439,0.00956994,0.000351792,0.000190789,0.000512795,0.000392816,0.000349143,0.000188135,0.000510151
30,0.05,0.00637653,0.00636129,0.00639177,0.000255431,0.000254821,0.000256042,1.56449,0.00637513,0.00636995,0.00638032,0.000179344,7.09355e-05,0.000287752,0.000166388,0.000180401,7.1898e-05,0.000288903
60,0.1,0.00318845,0.00318083,0.00319607,6.38734e-05,6.37207e-05,6.40261e-05,6.25644,0.00318767,0.00318508,0.00319026,7.66399e-05,-7.15896e-06,0.000160439,8.76714e-05,7.54851e-05,-8.28471e-06,0.000159255
100,0.166667,0.00191309,0.00190852,0.00191767,2.29956e-05,2.29407e-05,2.30506e-05,17.3781,0.00191262,0.00191106,0.00191417,-5.22313e-06,-4.75322e-05,3.7086e-05,-4.57035e-06,-3.57531e-06,-4.55856e-05,3.8435e-05


==> anc/experiments/data/runs/L50_budgets.json <==
{
 "M": 0.1927957232327741,
 "M_lo": 0.19235790156180854,
 "M_hi": 0.19323354490373967,
 "V": 0.0009282250532856018,
 "V_lo": 0.0009246454667961013,
 "V_hi": 0.0009318046397751023,
 "D": 0.0007568840997676413,
 "D_lo": 0.0007556836751713729,
 "D_hi": 0.0007580845243639097,
 "w": 0.04052565309969548,
 "w_lo": 0.04050295334150507,
 "w_hi": 0.0405483528578859,
 "n": 50,
 "d": 3200,
 "eps": 0.01,
 "v": 0.16,
 "trials": 4000,
 "pairs": 200000,
 "max_solver_residual": 1.39e-15,
 "max_solver_iterations": 10,
 "kind": "logistic",
 "run": "L50"
}

==> anc/experiments/data/runs/L50_meas.csv <==
t,tau,adv_sign,adv_sign_lo,adv_sign_hi,adv_clip,adv_clip_lo,adv_clip_hi,clip_h,adv_cent,adv_cent_lo,adv_cent_hi,Iind_LB,Iind_LB_lo,Iind_LB_hi,Iind_bin,Isup_LB,Isup_LB_lo,Isup_LB_hi
0,0,0.478,0.477352,0.478648,0.448148,0.447566,0.448729,0.00240728,0.5,0.5,0.5,0.915106,0.913059,0.917153,0.907299,0.999997,0.999997,0.999997
0.03,0.0003,0.476675,0.476082,0.477267,0.446396,0.445816,0.446976,0.00241895,0.5,0.5,0.5,0.910569,0.908476,0.912662,0.902718,0.999997,0.999996,0.999997
0.06,0.0006,0.472611,0.472051,0.473172,0.441199,0.440619,0.441779,0.00245396,0.5,0.499999,0.5,0.895941,0.893743,0.89814,0.888736,0.999989,0.999982,0.999996
0.1,0.001,0.462696,0.462148,0.463244,0.429251,0.428667,0.429835,0.00253695,0.499728,0.499724,0.499732,0.860343,0.85784,0.862847,0.85506,0.998979,0.998741,0.999217
0.2,0.002,0.417812,0.417236,0.418388,0.380955,0.380361,0.381548,0.00292596,0.469449,0.469346,0.469552,0.709764,0.706537,0.712991,0.707135,0.884971,0.882649,0.887293
0.3,0.003,0.360422,0.359838,0.361006,0.323576,0.323005,0.324146,0.00357431,0.397792,0.397614,0.397971,0.54005,0.536493,0.543608,0.538458,0.649917,0.646537,0.653297
0.6,0.006,0.229721,0.229258,0.230183,0.193385,0.19298,0.193791,0.00707543,0.239228,0.239062,0.239393,0.229948,0.226835,0.23306,0.228764,0.248217,0.245023,0.251412
1,0.01,0.147524,0.147205,0.147844,0.107811,0.107571,0.10805,0.0153744,0.150037,0.149923,0.15015,0.0960666,0.0939126,0.0982205,0.0950545,0.0991079,0.0969282,0.101288
2,0.02,0.0760934,0.0759227,0.0762641,0.0352639,0.0351839,0.0353439,0.0542756,0.0764764,0.0764163,0.0765366,0.0265042,0.0253102,0.0276981,0.0260732,0.0267334,0.0255373,0.0279294
3,0.03,0.0510311,0.0509159,0.0511463,0.016185,0.0161482,0.0162217,0.119111,0.0511683,0.0511278,0.0512089,0.0113137,0.0105253,0.0121022,0.0111347,0.0113602,0.0105691,0.0121513
6,0.06,0.0256073,0.0255493,0.0256654,0.00410883,0.0040995,0.00411816,0.469223,0.0256397,0.0256193,0.0256601,0.00328464,0.00286028,0.003709,0.00323696,0.00327869,0.00285468,0.00370269
10,0.1,0.0153762,0.0153413,0.0154111,0.00148405,0.00148068,0.00148742,1.29912,0.0153909,0.0153787,0.0154032,0.00101943,0.000780881,0.00125797,0.000979088,0.00101034,0.000771823,0.00124887
20,0.2,0.0076906,0.00767314,0.00770807,0.000371529,0.000370686,0.000372373,5.18924,0.00769697,0.00769083,0.0077031,0.000157663,3.38657e-05,0.000281461,0.000236624,0.000156961,3.31367e-05,0.000280786
30,0.3,0.00512738,0.00511573,0.00513902,0.000165167,0.000164792,0.000165542,11.6728,0.0051315,0.00512741,0.00513559,4.08381e-05,-3.11668e-05,0.000112843,7.19653e-05,3.86425e-05,-3.33875e-05,0.000110672
60,0.6,0.00256378,0.00255796,0.0025696,4.12981e-05,4.12043e-05,4.13919e-05,46.6839,0.0025658,0.00256376,0.00256785,-3.20537e-06,-8.03762e-05,7.39654e-05,9.58426e-05,-7.02272e-06,-8.46418e-05,7.05963e-05
100,1,0.00153828,0.00153479,0.00154177,1.48678e-05,1.4834e-05,1.49016e-05,129.673,0.00153949,0.00153826,0.00154072,1.04034e-05,-1.37956e-05,3.46023e-05,2.98882e-05,1.02834e-05,-1.39637e-05,3.45304e-05


==> anc/experiments/data/runs/R100.csv <==
run,n,d,eps,trials,pairs,t,tau,adv_sign,adv_sign_lo,adv_sign_hi,yeom_sign,adv_clip,adv_clip_lo,adv_clip_hi,clip_h,adv_cent,adv_cent_lo,adv_cent_hi,Iind_LB,Iind_LB_lo,Iind_LB_hi,Iind_gauss,Iind_bin,Isup_LB,Isup_LB_lo,Isup_LB_hi,E_rho,E_nV
R100,100,6400,0.005,2000,200000,0.0,0,0.47502,0.474331,0.475709,0.95004,0.444837,0.44423,0.445445,0.00580079,0.5,0.5,0.5,0.906307,0.904188,0.908427,0.904005,0.89817,0.999997,0.999997,0.999997,0.9199957,1.0673407
R100,100,6400,0.005,2000,200000,0.03,0.00015,0.474966,0.47429,0.475641,0.949931,0.444761,0.444154,0.445368,0.00580201,0.5,0.5,0.5,0.906026,0.903905,0.908147,0.903792,0.898035,0.999997,0.999997,0.999997,0.9199957,1.0673407
R100,100,6400,0.005,2000,200000,0.06,0.0003,0.474801,0.474139,0.475463,0.949602,0.444532,0.443925,0.445139,0.00580568,0.5,0.5,0.5,0.905577,0.903454,0.9077,0.903152,0.897425,0.999997,0.999997,0.999997,0.9199957,1.0673407
R100,100,6400,0.005,2000,200000,0.1,0.0005,0.474414,0.473768,0.47506,0.948828,0.443988,0.443382,0.444595,0.00581438,0.5,0.5,0.5,0.903984,0.901839,0.906128,0.901633,0.896085,0.999997,0.999997,0.999997,0.9199957,1.0673407
R100,100,6400,0.005,2000,200000,0.2,0.001,0.472529,0.471914,0.473144,0.945058,0.441454,0.440848,0.442059,0.00585514,0.5,0.5,0.5,0.896773,0.894593,0.898952,0.894484,0.88954,0.999997,0.999996,0.999997,0.9199957,1.0673407
R100,100,6400,0.005,2000,200000,0.3,0.0015,0.469242,0.468648,0.469837,0.938485,0.437285,0.43668,0.43789,0.00592307,0.499999,0.499999,0.5,0.883673,0.881347,0.885999,0.882489,0.877547,0.999991,0.999989,0.999993,0.9199957,1.0673407
R100,100,6400,0.005,2000,200000,0.6,0.003,0.450893,0.450312,0.451473,0.901785,0.415962,0.415353,0.416572,0.00628992,0.497898,0.497882,0.497915,0.82105,0.818273,0.823827,0.818169,0.817029,0.991881,0.991181,0.992582,0.9199957,1.0673407
R100,100,6400,0.005,2000,200000,1.0,0.005,0.4103,0.4097,0.410901,0.820601,0.373331,0.372718,0.373944,0.00715949,0.463539,0.463426,0.463653,0.687952,0.68468,0.691225,0.685368,0.68584,0.86464,0.86207,0.86721,0.9199957,1.0673407
R100,100,6400,0.005,2000,200000,2.0,0.01,0.297743,0.297177,0.298309,0.595485,0.26167,0.261142,0.262198,0.0112356,0.319715,0.319525,0.319905,0.371771,0.368295,0.375246,0.37468,0.370505,0.424502,0.420966,0.428037,0.9199957,1.0673407
R100,100,6400,0.005,2000,200000,3.0,0.015,0.221051,0.220584,0.221518,0.442102,0.184496,0.184091,0.184902,0.0180291,0.229656,0.229495,0.229816,0.211914,0.208942,0.214886,0.211869,0.210572,0.228268,0.225222,0.231313,0.9199957,1.0673407
R100,100,6400,0.005,2000,200000,6.0,0.03,0.119186,0.118913,0.119459,0.238372,0.0777867,0.0776044,0.0779691,0.0547141,0.120414,0.120321,0.120506,0.0619667,0.0601761,0.0637573,0.0633418,0.0612564,0.0632087,0.0613989,0.0650186,0.9199957,1.0673407
R100,100,6400,0.005,2000,200000,10.0,0.05,0.0727659,0.0725956,0.0729361,0.145532,0.0323469,0.0322704,0.0324234,0.141671,0.0730043,0.072947,0.0730617,0.0243586,0.0232025,0.0255148,0.0238104,0.0239484,0.0244977,0.0233384,0.0256571,0.9199957,1.0673407
R100,100,6400,0.005,2000,200000,20.0,0.1,0.0366563,0.0365698,0.0367428,0.0733127,0.00838507,0.00836522,0.00840491,0.549282,0.0366639,0.0366349,0.036693,0.00599088,0.00540085,0.00658091,0.0060664,0.00593211,0.00597773,0.00538731,0.00656815,0.9199957,1.0673407
R100,100,6400,0.005,2000,200000,30.0,0.15,0.0244717,0.0244139,0.0245296,0.0489434,0.00374869,0.00373982,0.00375756,1.22863,0.0244627,0.0244433,0.0244821,0.0027633,0.00237021,0.00315638,0.00270579,0.00271115,0.00276429,0.00237109,0.0031575,0.9199957,1.0673407
R100,100,6400,0.005,2000,200000,60.0,0.3,0.0122461,0.0122172,0.0122751,0.0244923,0.000940503,0.000938277,0.000942729,4.89713,0.0122374,0.0122277,0.0122471,0.00067351,0.00046008,0.00088694,0.000677897,0.000796723,0.000674933,0.000461217,0.000888648,0.9199957,1.0673407
R100,100,6400,0.005,2000,200000,100.0,0.5,0.00734899,0.0073316,0.00736639,0.014698,0.000338838,0.000338036,0.00033964,13.5928,0.0073432,0.00733736,0.00734903,0.00019781,8.49261e-05,0.000310694,0.000244155,0.000225338,0.000198925,8.5743e-05,0.000312107,0.9199957,1.0673407


==> anc/experiments/data/runs/R1000.csv <==
run,n,d,eps,trials,pairs,t,tau,adv_sign,adv_sign_lo,adv_sign_hi,yeom_sign,adv_clip,adv_clip_lo,adv_clip_hi,clip_h,adv_cent,adv_cent_lo,adv_cent_hi,Iind_LB,Iind_LB_lo,Iind_LB_hi,Iind_gauss,Iind_bin,Isup_LB,Isup_LB_lo,Isup_LB_hi,E_rho,E_nV
R1000,1000,64000,0.0005,200,200000,0.0,0,0.471205,0.470398,0.472012,0.94241,0.439705,0.439063,0.440346,0.000634186,0.5,0.5,0.5,0.891,0.888543,0.893457,0.889847,0.884231,0.999997,0.999997,0.999997,0.99200637,1.2582329
R1000,1000,64000,0.0005,200,200000,0.03,1.5e-05,0.471133,0.470345,0.471922,0.942267,0.439641,0.438999,0.440282,0.000634299,0.5,0.5,0.5,0.890866,0.888409,0.893323,0.889662,0.884059,0.999997,0.999997,0.999997,0.99200637,1.2582329
R1000,1000,64000,0.0005,200,200000,0.06,3e-05,0.470962,0.47019,0.471734,0.941924,0.439449,0.438808,0.44009,0.00063464,0.5,0.5,0.5,0.890251,0.88778,0.892721,0.889105,0.883398,0.999997,0.999997,0.999997,0.99200637,1.2582329
R1000,1000,64000,0.0005,200,200000,0.1,5e-05,0.470589,0.469836,0.471341,0.941178,0.438996,0.438356,0.439636,0.000635446,0.5,0.5,0.5,0.889021,0.886548,0.891494,0.887783,0.882506,0.999997,0.999997,0.999997,0.99200637,1.2582329
R1000,1000,64000,0.0005,200,200000,0.2,0.0001,0.468849,0.468139,0.469559,0.937698,0.43688,0.436243,0.437518,0.000639226,0.5,0.5,0.5,0.883084,0.880575,0.885593,0.881581,0.877615,0.999997,0.999997,0.999997,0.99200637,1.2582329
R1000,1000,64000,0.0005,200,200000,0.3,0.00015,0.465946,0.465269,0.466624,0.931893,0.43338,0.432746,0.434014,0.000645527,0.5,0.5,0.5,0.872261,0.869716,0.874806,0.871226,0.866388,0.999993,0.999992,0.999995,0.99200637,1.2582329
R1000,1000,64000,0.0005,200,200000,0.6,0.0003,0.450155,0.449526,0.450785,0.900311,0.41529,0.414667,0.415913,0.000679548,0.498882,0.498872,0.498893,0.818375,0.815704,0.821045,0.816074,0.814242,0.995959,0.995466,0.996452,0.99200637,1.2582329
R1000,1000,64000,0.0005,200,200000,1.0,0.0005,0.415011,0.414399,0.415624,0.830022,0.378199,0.377594,0.378804,0.000760193,0.472959,0.472864,0.473054,0.702442,0.699097,0.705787,0.700209,0.700229,0.897181,0.89478,0.899582,0.99200637,1.2582329
R1000,1000,64000,0.0005,200,200000,2.0,0.001,0.310647,0.310095,0.311198,0.621293,0.274465,0.27395,0.27498,0.00113821,0.337622,0.337434,0.337809,0.403978,0.400579,0.407377,0.405781,0.402539,0.473343,0.470065,0.47662,0.99200637,1.2582329
R1000,1000,64000,0.0005,200,200000,3.0,0.0015,0.234173,0.233714,0.234632,0.468346,0.197874,0.19747,0.198278,0.00176825,0.245138,0.244975,0.245302,0.238396,0.235422,0.24137,0.236545,0.237293,0.260041,0.256912,0.26317,0.99200637,1.2582329
R1000,1000,64000,0.0005,200,200000,6.0,0.003,0.127917,0.127643,0.128191,0.255835,0.0869564,0.0867659,0.087147,0.00517045,0.12948,0.129384,0.129577,0.0723613,0.070387,0.0743356,0.0727366,0.0716675,0.0742293,0.0722086,0.0762501,0.99200637,1.2582329
R1000,1000,64000,0.0005,200,200000,10.0,0.005,0.0783558,0.0781841,0.0785275,0.156712,0.0372126,0.0371301,0.0372952,0.0132349,0.0786319,0.0785719,0.0786918,0.0270555,0.025797,0.0283139,0.0275532,0.0264295,0.0272301,0.0259647,0.0284955,0.99200637,1.2582329
R1000,1000,64000,0.0005,200,200000,20.0,0.01,0.0395301,0.0394426,0.0396176,0.0790602,0.00973667,0.00971505,0.00975829,0.0510371,0.0395183,0.0394879,0.0395487,0.00743464,0.00676011,0.00810917,0.00704469,0.00734961,0.00743105,0.00675798,0.00810412,0.99200637,1.2582329
R1000,1000,64000,0.0005,200,200000,30.0,0.015,0.0263975,0.026339,0.026456,0.052795,0.00435749,0.00434782,0.00436717,0.114041,0.0263707,0.0263503,0.026391,0.00311802,0.00269348,0.00354256,0.00314424,0.00308569,0.00310986,0.00268708,0.00353265,0.99200637,1.2582329
R1000,1000,64000,0.0005,200,200000,60.0,0.03,0.013212,0.0131827,0.0132414,0.0264241,0.00109394,0.00109151,0.00109636,0.45426,0.0131929,0.0131827,0.0132031,0.000889817,0.000652107,0.00112753,0.000788064,0.000909381,0.000886859,0.000649217,0.0011245,0.99200637,1.2582329
R1000,1000,64000,0.0005,200,200000,100.0,0.05,0.00792892,0.00791132,0.00794653,0.0158578,0.000394169,0.000393294,0.000395044,1.26071,0.00791669,0.00791058,0.00792281,0.000335311,0.000204776,0.000465846,0.000283858,0.000287214,0.000334759,0.000204251,0.000465266,0.99200637,1.2582329


==> anc/experiments/data/runs/R1000_budgets.json <==
{
 "M": 0.9938632815625,
 "M_lo": 0.9916563886057321,
 "M_hi": 0.9960701745192679,
 "V": 0.001262398888451035,
 "V_lo": 0.001257667697239358,
 "V_hi": 0.0012671300796627122,
 "D": 0.0010000062752115086,
 "D_lo": 0.0009984830539407827,
 "D_hi": 0.0010015294964822346,
 "w": 0.0089864469765625,
 "w_lo": 0.008979441550236075,
 "w_hi": 0.008993452402888924,
 "n": 1000,
 "d": 64000,
 "eps": 0.0005,
 "v": 0.008,
 "trials": 200,
 "pairs": 200000,
 "kind": "ridge",
 "run": "R1000"
}

==> anc/experiments/data/runs/R1000_checks.json <==
{
 "sigmaX_mean": [
  0.0009938632815625,
  0.0009916563886057323,
  0.000996070174519268
 ],
 "sigmaX_pred": 0.0009920063689492602,
 "X2_mean": [
  1.2623988884510353e-06,
  1.2576676972393582e-06,
  1.2671300796627123e-06
 ],
 "X2_pred": 1.2582328619724e-06,
 "excess_mean": [
  0.0004960788154188301,
  0.0004956894716843953,
  0.0004964681591532648
 ],
 "excess_pred": 0.0004960031844746301,
 "eps_worst": 0.0005
}

==> anc/experiments/data/runs/R100_budgets.json <==
{
 "M": 0.921152703125,
 "M_lo": 0.9189723623804982,
 "M_hi": 0.9233330438695018,
 "V": 0.010694186305292968,
 "V_lo": 0.010651150546925251,
 "V_hi": 0.010737222063660684,
 "D": 0.008605190292143555,
 "D_lo": 0.008591595642132958,
 "D_hi": 0.00861878494215415,
 "w": 0.089203242625,
 "w_lo": 0.0891408046393212,
 "w_hi": 0.0892656806106788,
 "n": 100,
 "d": 6400,
 "eps": 0.005,
 "v": 0.08,
 "trials": 2000,
 "pairs": 200000,
 "kind": "ridge",
 "run": "R100"
}

==> anc/experiments/data/runs/R3000.csv <==
run,n,d,eps,trials,pairs,t,tau,adv_sign,adv_sign_lo,adv_sign_hi,yeom_sign,adv_clip,adv_clip_lo,adv_clip_hi,clip_h,adv_cent,adv_cent_lo,adv_cent_hi,Iind_LB,Iind_LB_lo,Iind_LB_hi,Iind_gauss,Iind_bin,Isup_LB,Isup_LB_lo,Isup_LB_hi,E_rho,E_nV
R3000,3000,192000,0.000166666666667,40,120000,0.0,0,0.470683,0.469673,0.471694,0.941367,0.439132,0.438292,0.439971,0.000212857,0.5,0.5,0.5,0.888058,0.885118,0.890998,0.888251,0.881748,0.999997,0.999997,0.999997,0.99733183,1.273733
R3000,3000,192000,0.000166666666667,40,120000,0.03,5e-06,0.47066,0.469682,0.471637,0.941319,0.439068,0.438229,0.439907,0.000212894,0.5,0.5,0.5,0.887877,0.884915,0.89084,0.888068,0.881201,0.999997,0.999997,0.999997,0.99733183,1.273733
R3000,3000,192000,0.000166666666667,40,120000,0.06,1e-05,0.47053,0.469575,0.471485,0.94106,0.438878,0.43804,0.439715,0.000213007,0.5,0.5,0.5,0.887311,0.88432,0.890303,0.887516,0.880982,0.999997,0.999997,0.999997,0.99733183,1.273733
R3000,3000,192000,0.000166666666667,40,120000,0.1,1.66667e-05,0.470183,0.469245,0.471121,0.940366,0.438426,0.437591,0.439262,0.000213275,0.5,0.5,0.5,0.885992,0.883039,0.888945,0.886208,0.879897,0.999997,0.999997,0.999997,0.99733183,1.273733
R3000,3000,192000,0.000166666666667,40,120000,0.2,3.33333e-05,0.468469,0.467564,0.469373,0.936938,0.43632,0.435489,0.437151,0.000214528,0.5,0.5,0.5,0.879264,0.876042,0.882485,0.880069,0.87314,0.999997,0.999996,0.999997,0.99733183,1.273733
R3000,3000,192000,0.000166666666667,40,120000,0.3,5e-05,0.465596,0.464726,0.466466,0.931192,0.432847,0.43202,0.433673,0.000216617,0.5,0.5,0.5,0.869595,0.866628,0.872562,0.869822,0.863858,0.999994,0.999993,0.999995,0.99733183,1.273733
R3000,3000,192000,0.000166666666667,40,120000,0.6,0.0001,0.449943,0.449134,0.450752,0.899886,0.414964,0.414152,0.415776,0.000227897,0.498929,0.498917,0.49894,0.815374,0.811216,0.819531,0.815296,0.811094,0.995702,0.995076,0.996327,0.99733183,1.273733
R3000,3000,192000,0.000166666666667,40,120000,1.0,0.000166667,0.415109,0.414314,0.415904,0.830218,0.378308,0.377521,0.379095,0.000254635,0.473569,0.473453,0.473684,0.69956,0.696299,0.702821,0.700679,0.697452,0.899347,0.896342,0.902351,0.99733183,1.273733
R3000,3000,192000,0.000166666666667,40,120000,2.0,0.000333333,0.311452,0.310728,0.312176,0.622904,0.275266,0.274586,0.275946,0.000379969,0.338945,0.33871,0.339179,0.412428,0.407092,0.417765,0.407809,0.411392,0.48365,0.47851,0.488791,0.99733183,1.273733
R3000,3000,192000,0.000166666666667,40,120000,3.0,0.0005,0.235063,0.234453,0.235672,0.470125,0.198776,0.198238,0.199315,0.00058886,0.246311,0.246105,0.246517,0.239597,0.235609,0.243585,0.238298,0.238198,0.26224,0.257956,0.266525,0.99733183,1.273733
R3000,3000,192000,0.000166666666667,40,120000,6.0,0.001,0.128533,0.128166,0.1289,0.257066,0.0876101,0.0873537,0.0878666,0.00171687,0.130177,0.130055,0.130299,0.0759775,0.0730974,0.0788577,0.0734439,0.0752425,0.0778592,0.0748919,0.0808265,0.99733183,1.273733
R3000,3000,192000,0.000166666666667,40,120000,10.0,0.00166667,0.0787528,0.0785224,0.0789833,0.157506,0.0375725,0.037461,0.037684,0.00439067,0.0790659,0.0789901,0.0791418,0.0266275,0.0247104,0.0285447,0.0278389,0.0262873,0.0268377,0.0249555,0.0287199,0.99733183,1.273733
R3000,3000,192000,0.000166666666667,40,120000,20.0,0.00333333,0.0397348,0.0396173,0.0398524,0.0794697,0.0098385,0.00980928,0.00986772,0.0169241,0.0397388,0.0397003,0.0397773,0.00708273,0.00626099,0.00790447,0.00711981,0.00694345,0.00708372,0.00626247,0.00790496,0.99733183,1.273733
R3000,3000,192000,0.000166666666667,40,120000,30.0,0.005,0.0265348,0.0264561,0.0266134,0.0530696,0.00440344,0.00439036,0.00441651,0.0378132,0.0265181,0.0264923,0.0265438,0.00309734,0.0024768,0.00371788,0.00317794,0.00319449,0.00309841,0.00247803,0.0037188,0.99733183,1.273733
R3000,3000,192000,0.000166666666667,40,120000,60.0,0.01,0.0132809,0.0132415,0.0133203,0.0265618,0.00110553,0.00110224,0.00110881,0.150614,0.0132667,0.0132538,0.0132796,0.000687346,0.000411972,0.00096272,0.000796539,0.000701208,0.000687897,0.000414039,0.000961755,0.99733183,1.273733
R3000,3000,192000,0.000166666666667,40,120000,100.0,0.0166667,0.00797027,0.00794661,0.00799394,0.0159405,0.00039835,0.000397167,0.000399533,0.417994,0.00796101,0.00795327,0.00796875,0.000155334,2.78597e-05,0.000282809,0.000286912,0.00014873,0.000154677,2.74567e-05,0.000281896,0.99733183,1.273733


==> anc/experiments/data/runs/R3000_budgets.json <==
{
 "M": 0.9990478590277776,
 "M_lo": 0.9960809112770763,
 "M_hi": 1.0020148067784789,
 "V": 0.0004258268368556928,
 "V_lo": 0.0004236300602934889,
 "V_hi": 0.0004280236134178967,
 "D": 0.0003370984398167638,
 "D_lo": 0.0003364492776713196,
 "D_hi": 0.00033774760196220806,
 "w": 0.003001012043287037,
 "w_lo": 0.0029983521711981153,
 "w_hi": 0.003003671915375959,
 "n": 3000,
 "d": 192000,
 "eps": 0.000166666666667,
 "v": 0.002666666666672,
 "trials": 40,
 "pairs": 120000,
 "kind": "ridge",
 "run": "R3000"
}

==> anc/experiments/data/runs/R3000_checks.json <==
{
 "sigmaX_mean": [
  0.0003330159530092592,
  0.0003320269704256921,
  0.00033400493559282635
 ],
 "sigmaX_pred": 0.0003324439428027333,
 "X2_mean": [
  1.419422789518976e-07,
  1.4121002009782963e-07,
  1.4267453780596557e-07
 ],
 "X2_pred": 1.415258865167778e-07,
 "excess_mean": [
  0.000166113765863325,
  0.00016591631536955553,
  0.00016631121635709447
 ],
 "excess_pred": 0.00016622197140136666,
 "eps_worst": 0.00016666666666666666
}

==> anc/experiments/data/runs/R50.csv <==
run,n,d,eps,trials,pairs,t,tau,adv_sign,adv_sign_lo,adv_sign_hi,yeom_sign,adv_clip,adv_clip_lo,adv_clip_hi,clip_h,adv_cent,adv_cent_lo,adv_cent_hi,Iind_LB,Iind_LB_lo,Iind_LB_hi,Iind_gauss,Iind_bin,Isup_LB,Isup_LB_lo,Isup_LB_hi,E_rho,E_nV
R50,50,3200,0.01,4000,200000,0.0,0,0.47723,0.476589,0.477871,0.95446,0.447985,0.447406,0.448563,0.0104917,0.5,0.5,0.5,0.91334,0.911293,0.915387,0.913565,0.905663,0.999997,0.999997,0.999997,0.83998868,0.88129242
R50,50,3200,0.01,4000,200000,0.03,0.0003,0.477147,0.476519,0.477776,0.954295,0.447893,0.447314,0.448471,0.0104944,0.5,0.5,0.5,0.913102,0.911056,0.915147,0.913312,0.904739,0.999997,0.999997,0.999997,0.83998868,0.88129242
R50,50,3200,0.01,4000,200000,0.06,0.0006,0.476928,0.476312,0.477543,0.953855,0.447617,0.447039,0.448196,0.0105024,0.5,0.5,0.5,0.912395,0.910338,0.914453,0.912555,0.904584,0.999997,0.999997,0.999997,0.83998868,0.88129242
R50,50,3200,0.01,4000,200000,0.1,0.001,0.476433,0.475832,0.477033,0.952865,0.446965,0.446387,0.447543,0.0105215,0.5,0.5,0.5,0.910616,0.908541,0.912692,0.910757,0.903067,0.999997,0.999997,0.999997,0.83998868,0.88129242
R50,50,3200,0.01,4000,200000,0.2,0.002,0.474104,0.473534,0.474675,0.948209,0.443921,0.443344,0.444499,0.0106108,0.5,0.5,0.5,0.902374,0.900231,0.904518,0.902264,0.895299,0.999996,0.999995,0.999996,0.83998868,0.88129242
R50,50,3200,0.01,4000,200000,0.3,0.003,0.470203,0.46965,0.470755,0.940405,0.438904,0.438325,0.439482,0.0107596,0.499997,0.499997,0.499997,0.88731,0.885006,0.889613,0.88794,0.880456,0.999922,0.999803,1.00004,0.83998868,0.88129242
R50,50,3200,0.01,4000,200000,0.6,0.006,0.448413,0.447861,0.448965,0.896826,0.413404,0.412817,0.413991,0.0115632,0.495778,0.49575,0.495805,0.810381,0.807552,0.813209,0.810954,0.806402,0.983482,0.982542,0.984421,0.83998868,0.88129242
R50,50,3200,0.01,4000,200000,1.0,0.01,0.401101,0.400521,0.401681,0.802202,0.364058,0.363471,0.364645,0.0134679,0.449668,0.449532,0.449803,0.660991,0.657615,0.664366,0.657594,0.659152,0.815975,0.813162,0.818789,0.83998868,0.88129242
R50,50,3200,0.01,4000,200000,2.0,0.02,0.280785,0.280259,0.28131,0.561569,0.244811,0.244328,0.245294,0.0223966,0.298107,0.29792,0.298294,0.333326,0.329987,0.336666,0.335658,0.332122,0.373017,0.369585,0.376449,0.83998868,0.88129242
R50,50,3200,0.01,4000,200000,3.0,0.03,0.205207,0.204786,0.205628,0.410414,0.168238,0.167881,0.168596,0.0372778,0.211706,0.211553,0.211858,0.184778,0.181949,0.187606,0.183818,0.183429,0.196126,0.193249,0.199004,0.83998868,0.88129242
R50,50,3200,0.01,4000,200000,6.0,0.06,0.109249,0.109009,0.109489,0.218497,0.0674796,0.0673285,0.0676307,0.117636,0.110157,0.110071,0.110243,0.0541884,0.0525099,0.055867,0.0534374,0.0534009,0.0550276,0.0533362,0.0567189,0.83998868,0.88129242
R50,50,3200,0.01,4000,200000,10.0,0.1,0.066491,0.0663425,0.0666395,0.132982,0.0272072,0.0271459,0.0272685,0.308115,0.0666714,0.0666186,0.0667242,0.0193564,0.0183433,0.0203694,0.0199388,0.0190545,0.0194348,0.0184177,0.020452,0.83998868,0.88129242
R50,50,3200,0.01,4000,200000,20.0,0.2,0.0334495,0.0333743,0.0335247,0.066899,0.00699575,0.00697998,0.00701152,1.20098,0.0334589,0.0334322,0.0334856,0.00533706,0.00480232,0.00587181,0.00506302,0.00527922,0.00533615,0.00480187,0.00587044,0.83998868,0.88129242
R50,50,3200,0.01,4000,200000,30.0,0.3,0.0223251,0.0222748,0.0223754,0.0446502,0.00312439,0.00311734,0.00313143,2.6891,0.0223212,0.0223034,0.0223391,0.00228324,0.00191913,0.00264736,0.00225682,0.00224303,0.00228217,0.00191853,0.00264581,0.83998868,0.88129242
R50,50,3200,0.01,4000,200000,60.0,0.6,0.0111702,0.011145,0.0111954,0.0223404,0.000783389,0.000781623,0.000785155,10.7249,0.0111652,0.0111563,0.0111741,0.000671655,0.000479229,0.000864082,0.000565197,0.000659107,0.000674674,0.000481788,0.00086756,0.83998868,0.88129242
R50,50,3200,0.01,4000,200000,100.0,1,0.0067031,0.00668799,0.00671821,0.0134062,0.000282197,0.000281561,0.000282833,29.7728,0.00669971,0.00669435,0.00670507,0.000132523,3.40159e-05,0.000231029,0.000203547,0.00017941,0.000136222,3.74266e-05,0.000235017,0.83998868,0.88129242


==> anc/experiments/data/runs/R50_budgets.json <==
{
 "M": 0.8401783312500001,
 "M_lo": 0.8382843972657534,
 "M_hi": 0.8420722652342467,
 "V": 0.01763417082171875,
 "V_lo": 0.017566631199421253,
 "V_hi": 0.017701710444016246,
 "D": 0.014335676866015624,
 "D_lo": 0.014312889543700354,
 "D_hi": 0.014358464188330894,
 "w": 0.17679388075,
 "w_lo": 0.17668635016463757,
 "w_hi": 0.1769014113353624,
 "n": 50,
 "d": 3200,
 "eps": 0.01,
 "v": 0.16,
 "trials": 4000,
 "pairs": 200000,
 "kind": "ridge",
 "run": "R50"
}

==> anc/experiments/data/runs/runs.csv <==
run,learner,simulator,n,d,d_over_n,eps,v,trials,K,seed,pbits,python,runtime_sec
R100,ridge,sim.py,100,6400,64,0.005,0.08,2000,2000,17100,12,3.12.13,188.7
R50,ridge,sim.py,50,3200,64,0.01,0.16,4000,2000,17050,12,3.12.13,198.1
L100,logistic,sim_logistic.py,100,6400,64,0.005,0.08,2000,2000,27100,12,3.12.13,373.6
L50,logistic,sim_logistic.py,50,3200,64,0.01,0.16,4000,2000,27050,12,3.12.13,296.1


==> anc/experiments/quartic/explicit_constants.py <==
#!/usr/bin/env python3
"""Explicit constants of Theorem 3 (Appendix D.7), evaluated numerically (standard library only).

Usage:  python3 explicit_constants.py          (about a second)

For each problem below, the script prints the constants of Assumption 2, the derived constants of
Appendix D, the limits (44) of the normalized moments, the threshold eps_1 of the bound (42), the sample
size at which the finite lower bound M of (30) becomes positive at d = 32n and d = 64n, the bracket (43)
with the limiting values, and the constants c_1, C_1 of Theorem 3.

  quartic logistic learning  phi(t) = ln(1 + e^-t), g(theta) = ||theta||^4/4    (Appendix D.7, Section 9)
  ridge                      phi(t) = -t,           g(theta) = ||theta||^2/2
  logistic ridge             phi(t) = ln(1 + e^-t), g(theta) = ||theta||^2/2

The constants of Assumption 2 are those of Table E.1 (links) and Appendix E.4 (power regularizers). As
in Appendix D.7, the sample-size multipliers are c_- = c_+ = c = 1 (n = n_eps = eps^(-2/q)) and the
limits are taken at rho = n/d = 1/32.

Formulas (equation numbers as printed in the paper):
  (24)       q = r/(r-1), t_0, beta, v = (4 eps/beta)^(2/q), kappa = 1/v - 1
  (25)       rho = n/d, c_net = (19/40)(29/30)^2, K_0 = (2 rho ln 61 + ln(40/21))/c_net, K_1 = 2/(c_net d)
  (26)       weighted tail function Tb_wbar(x; K_0, K_1) = x {K_0 + K_1 [1 + ln(wbar/x)]}, constant for x > wbar
  (27)-(31)  C_0, w, w_*, w_theta, C_theta, Q_theta, P_phi, A_phi, M, V, V_res; they contain the prior-moment
             bounds (18)-(20) of Appendix B.1
  D.6        C_dim = 32 max{1, (beta/4)^(2/q)}, K_0* = K_0(1/32)
  D.7        c_v, c_w, c_Q, the bound (42) with Upsilon, Pbar_phi and Kbar, the admissible range
             eps < min{beta/4, 2^r a_-, c_w^(-r/2)}, c_M = Upsilon(eps_1)/c_+, the bounds on Vbar and
             Vbar_res that give C_V and C_res, the bracket (43), c_1 = c_M^2/(2 ln2 max{C_V, 1}),
             C_1 = 1 + C_res/(2 ln2), the limits (44) and the bounds over the regime
Mbar = M/(n eps), Vbar = V/(n eps^2) and Vbar_res = V_res/(n eps^2) are the normalized moments of D.7.
All values are floating-point evaluations of these formulas.
"""
import math

LN2 = math.log(2.0)
C_NET = (19 / 40) * (29 / 30) ** 2                        # (25)
LOGISTIC_L = 1 / (1 + math.exp(-1))                       # max |phi'| on [-1, 1] for ln(1 + e^-t) (Table E.1)


def K0(rho):
    """K_0 of (25) at the ratio rho = n/d."""
    return (2 * rho * math.log(61) + math.log(40 / 21)) / C_NET


K0_STAR = K0(1 / 32)                                      # K_0* of Appendix D.6


def Tb(x, wbar, k0, k1):
    """The weighted tail function (26)."""
    x = min(x, wbar)
    return 0.0 if x <= 0 else x * (k0 + k1 * (1 + math.log(wbar / x)))


class Problem:
    """A link and a regularizer with the constants of Assumption 2, and the derived constants of Appendix D."""

    def __init__(self, name, link, reg, b, L, H, Lg, r, am, ap):
        self.name, self.link, self.reg = name, link, reg
        self.b, self.L, self.H, self.Lg, self.r, self.am, self.ap = b, L, H, Lg, r, am, ap
        self.q = q = r / (r - 1)
        self.t0 = (b / (r * ap + b)) ** (1 / (r - 1))                         # (24)
        self.beta = b * self.t0 / q                                           # (24)
        self.C0 = (b / (2 * am)) ** (1 / (r - 1))                             # (27)
        self.Cdim = 32 * max(1.0, (self.beta / 4) ** (2 / q))                 # D.6
        self.cv = (4 / self.beta) ** (2 / q)                                  # D.7
        self.cw = (am ** (-1 / r) + self.C0 * (4 / self.beta) ** (1 / r)) ** 2
        # admissible range of D.7: 0 < v < 1 and the caps of (27) inactive
        self.caps = (self.beta / 4, 2 ** r * am, self.cw ** (-r / 2))
        self.eps_max = min(self.caps)

    # ---------------------------------------------------------------- finite moment bounds (24)-(31)
    def finite(self, eps, n, d):
        """M, V, V_res and the intermediate quantities at (eps, n, d); None unless 0 < v < 1."""
        b, L, H, r, am, q = self.b, self.L, self.H, self.r, self.am, self.q
        v = (4 * eps / self.beta) ** (2 / q)
        if not 0 < v < 1:
            return None
        kappa = 1 / v - 1
        rho = n / d
        k0, k1 = K0(rho), 2 / (C_NET * d)
        w = min(4.0, (eps / am) ** (2 / r))
        w_star = self.C0 ** 2 * v ** (q - 1)
        w_theta = min(1.0, (math.sqrt(w) + math.sqrt(w_star)) ** 2)
        C_theta = Tb(w_theta, 1.0, k0, k1)
        Q_theta = (math.sqrt(w * v) + self.C0 * v ** (q / 2) * (1 + 2 / d) ** (q / 4)) ** 2
        P_phi = H * self.t0 ** 2 / 2 * (v ** q * (1 + 2 / d) ** (q / 2) + v ** (q - 1) / d)
        A_phi = self.beta * v ** (q / 2) * (1 + 1 / (d * v)) ** (-q / 2) - eps - P_phi
        M = kappa * A_phi - H * math.sqrt(n * Q_theta * C_theta) - H / 2 * C_theta
        V = L ** 2 * (C_theta + rho * w_theta)
        V_res = (L + H) ** 2 * Tb(w, 4.0, 2 * k0, 2 * k1)
        return dict(v=v, kappa=kappa, w=w, w_star=w_star, w_theta=w_theta, C_theta=C_theta,
                    Q_theta=Q_theta, P_phi=P_phi, A_phi=A_phi, M=M, V=V, V_res=V_res)

    def M_on_schedule(self, n, c, dmult):
        """M of (30) at eps = (c/n)^(q/2), that is n = c eps^(-2/q), and d = dmult * n; None unless 0 < v < 1."""
        res = self.finite((c / n) ** (self.q / 2), n, dmult * n)
        return None if res is None else res["M"]

    # ---------------------------------------------------------------- the bound (42) and the regime bounds of D.7
    def Kbar(self, eps, cm):
        w_theta = self.cw * eps ** (2 / self.r)
        return K0_STAR + eps ** (2 / self.q) / (16 * C_NET * cm) * (1 + math.log(1 / w_theta))

    def Upsilon(self, eps, cm, cp):
        """Upsilon of (42), for eps in the admissible range."""
        q, H = self.q, self.H
        v = self.cv * eps ** (2 / q)
        cQ = self.am ** (-1 / self.r) * (4 / self.beta) ** (1 / q) \
            + self.C0 * (4 / self.beta) * (1 + v / 16) ** (q / 4)
        Pbar = H * self.t0 ** 2 / 2 * (4 / self.beta) ** 2 * eps * ((1 + v / 16) ** (q / 2) + 1 / 32)
        Kb = self.Kbar(eps, cm)
        return (1 / self.cv - eps ** (2 / q)) * (4 * (32 / 33) ** (q / 2) - 1 - Pbar) \
            - H * eps * (cQ * math.sqrt(cp * self.cw * Kb) + self.cw * Kb / 2)

    def CV(self, eps, cm):
        """The bound on Vbar of D.7 (paragraph 'Energy, Residual, C_V and C_res'), an admissible C_V for (0, eps]."""
        return self.L ** 2 * self.cw / cm * (self.Kbar(eps, cm) + 1 / 32)

    def Cres(self, eps, cm):
        """The bound on Vbar_res of D.7 (paragraph 'Energy, Residual, C_V and C_res'), an admissible C_res for (0, eps]."""
        w = (eps / self.am) ** (2 / self.r)
        return 2 * (self.L + self.H) ** 2 / (cm * self.am ** (2 / self.r)) \
            * (K0_STAR + eps ** (2 / self.q) / (16 * C_NET * cm) * (1 + math.log(4 / w)))

    def limits(self, c, rho):
        """The limits (44) of (Mbar, Vbar, Vbar_res) along n = c n_eps, d = n/rho (requires c c_v >= 32 rho)."""
        assert c * self.cv >= 32 * rho
        q = self.q
        Mbar = (4 * (1 + rho / (c * self.cv)) ** (-q / 2) - 1) / (c * self.cv)
        Vbar = self.L ** 2 * (K0(rho) + rho) * self.cw / c
        Vres = 2 * K0(rho) * (self.L + self.H) ** 2 / (c * self.am ** (2 / self.r))
        return Mbar, Vbar, Vres

    def regime_limits(self, cm, cp):
        """The bounds over the regime c_- n_eps <= n <= c_+ n_eps, (40), at the end of 'Limits' in D.7."""
        q = self.q
        return ((4 * (32 / 33) ** (q / 2) - 1) / (cp * self.cv),
                self.L ** 2 * (K0_STAR + 1 / 32) * self.cw / cm,
                2 * K0_STAR * (self.L + self.H) ** 2 / (cm * self.am ** (2 / self.r)))


# -------------------------------------------------------------------------------------- the bracket (43)
def bracket_ratio(Mbar, Vbar, Vres, x):
    """First upper bound of (43) over its lower bound, at x = (tau/eps)^2 (the upper bound is n at tau = 0)."""
    upper = 1.0 if x == 0 else min(1.0, math.log1p(Vres / x) / (2 * LN2))
    return 2 * LN2 * (Vbar + x) * upper / Mbar ** 2


def bracket_max(Mbar, Vbar, Vres):
    """Largest value of bracket_ratio over x >= 0, and where it is attained (log grid, then golden section)."""
    grid = [0.0] + [10 ** (k / 400) for k in range(-3200, 4001)]
    best = max(grid, key=lambda x: bracket_ratio(Mbar, Vbar, Vres, x))
    if best == 0.0:
        return bracket_ratio(Mbar, Vbar, Vres, 0.0), 0.0
    lo, hi = best / 10 ** (1 / 400), best * 10 ** (1 / 400)
    g = (math.sqrt(5) - 1) / 2
    for _ in range(200):
        a, b = hi - g * (hi - lo), lo + g * (hi - lo)
        if bracket_ratio(Mbar, Vbar, Vres, a) < bracket_ratio(Mbar, Vbar, Vres, b):
            lo = a
        else:
            hi = b
    x = (lo + hi) / 2
    return bracket_ratio(Mbar, Vbar, Vres, x), x


def theorem_constants(Mbar, Vbar, Vres):
    """c_1 and C_1 of Theorem 3 in terms of a lower bound on Mbar and upper bounds on Vbar, Vbar_res (D.7)."""
    return Mbar ** 2 / (2 * LN2 * max(Vbar, 1.0)), 1 + Vres / (2 * LN2)


# -------------------------------------------------------------------------------------- searches
def bisect(f, lo, hi, iters=200):
    """A point of sign change of f in [lo, hi], given f(lo) > 0 >= f(hi)."""
    for _ in range(iters):
        mid = (lo + hi) / 2
        if mid in (lo, hi):
            break
        if f(mid) > 0:
            lo = mid
        else:
            hi = mid
    return lo, hi


def two_digit_below(x):
    """The largest number with two significant digits that is strictly smaller than x > 0, and the next one."""
    e = math.floor(math.log10(x)) - 1
    k = math.floor(x / 10 ** e)
    if k * 10 ** e >= x:
        k -= 1
    if k < 10:                     # x is just above a power of ten
        e, k = e - 1, 99
    return float("%de%d" % (k, e)), float("%de%d" % (k + 1, e))


def threshold(P, cm, cp):
    """The threshold of D.7: the root of Upsilon in the admissible range (or its end), and a grid value."""
    f = lambda e: P.Upsilon(e, cm, cp)
    top = P.eps_max * (1 - 1e-12)
    # Upsilon is positive on an interval (0, root) of the admissible range (paragraph 'The Threshold and c_M')
    grid = [top * 10 ** (-k / 200) for k in range(0, 3001)]
    signs = [f(e) > 0 for e in grid]
    assert signs[-1], "Upsilon is not positive at the smallest checked eps"
    flips = sum(1 for s, t in zip(signs, signs[1:]) if s != t)
    if f(top) > 0:
        root, sup_only = P.eps_max, True           # positive up to the end of the admissible range
        assert flips == 0
    else:
        assert flips == 1
        root = bisect(f, grid[signs.index(True)], top)[0]
        sup_only = False
    eps1, nxt = two_digit_below(root)
    return dict(root=root, sup_only=sup_only, eps1=eps1, next=nxt, U1=f(eps1),
                Unext=f(nxt) if nxt < P.eps_max else None)


def sign_change(P, c, dmult, nmax=1e12):
    """Where M of (30) at d = dmult * n, along n = c eps^(-2/q), becomes positive.

    Returns the smallest integer n with M > 0, the real zero of M (None if M is positive as soon as
    0 < v < 1), and whether M stays positive on a geometric grid (ratio 1.001) of n from there to nmax.
    """
    f = lambda n: P.M_on_schedule(n, c, dmult)
    grid, n = [], 1.0
    while n <= nmax:
        grid.append(n)
        n *= 1.001
    vals = [f(n) for n in grid]
    first = next(i for i, m in enumerate(vals) if m is not None and m > 0)
    later_ok = all(m is not None and m > 0 for m in vals[first:])
    lo = max(1, math.floor(grid[first - 1]))
    n_int = next(k for k in range(lo, math.ceil(grid[first]) + 1) if (f(k) or 0) > 0)
    assert all(f(k) is None or f(k) <= 0 for k in range(max(1, lo - 100), n_int))
    if f(float(n_int - 1)) is None:
        n_zero = None
    else:
        n_zero = bisect(lambda n: -f(n), float(n_int - 1), float(n_int))[1]
    return dict(n_int=n_int, n_zero=n_zero, eps_zero=None if n_zero is None else (c / n_zero) ** (P.q / 2),
                v_limit=c * (P.beta / 4) ** (-2 / P.q), later_ok=later_ok, nmax=nmax)


# -------------------------------------------------------------------------------------- report
def fmt(x, digits=4):
    return "%.*g" % (digits, x)


def eps_power(q):
    """'eps' raised to 2/q, as text."""
    return "eps" if q == 2 else "eps^%s" % fmt(2 / q, 4)


def report(P, c=1.0, rho=1 / 32, extra_c=()):
    cm = cp = c
    q = P.q
    print("=" * 104)
    print("%s: phi(t) = %s, g(theta) = %s" % (P.name, P.link, P.reg))
    print("=" * 104)
    print("Assumption 2 (Table E.1, Appendix E.4): b = %s, L = %s, H = %s, L_g = %s, r = %d, a_- = %s, a_+ = %s"
          % (fmt(P.b, 6), fmt(P.L, 6), fmt(P.H, 6), fmt(P.Lg, 6), P.r, fmt(P.am, 6), fmt(P.ap, 6)))
    print("Appendix D: q = %s, n_eps = eps^-%s, t_0 = %s and beta = %s (24), C_0 = %s (27)"
          % (fmt(q, 6), fmt(2 / q, 4), fmt(P.t0, 6), fmt(P.beta, 6), fmt(P.C0, 6)))
    print("            C_dim = 32 max{1, (beta/4)^(2/q)} = 32 max{1, %s} = %s (D.6)"
          % (fmt((P.beta / 4) ** (2 / q), 4), fmt(P.Cdim, 6)))
    print("            c_net = %s (25), K_0* = K_0(1/32) = %s (D.6), c_v = %s, c_w = %s (D.7)"
          % (fmt(C_NET, 6), fmt(K0_STAR, 7), fmt(P.cv, 6), fmt(P.cw, 6)))
    print("            admissible range (D.7): eps < min{beta/4, 2^r a_-, c_w^(-r/2)} = min{%s, %s, %s}"
          % tuple(fmt(x, 5) for x in P.caps))
    print("Multipliers, as in D.7: c_- = c_+ = c = %s; limits at rho = n/d = 1/%d" % (fmt(c), round(1 / rho)))

    Mb, Vb, Vr = P.limits(c, rho)
    rM, rV, rR = P.regime_limits(cm, cp)
    print("\n[a] Limits (44) as eps -> 0, along n = c n_eps and d = n/rho:")
    print("      Mbar -> %s,  Vbar -> %s,  Vbar_res -> %s" % (fmt(Mb, 5), fmt(Vb, 5), fmt(Vr, 5)))
    print("    over the regime (40), end of 'Limits' in D.7:")
    print("      liminf Mbar >= %s,  limsup Vbar <= %s,  limsup Vbar_res <= %s" % (fmt(rM, 5), fmt(rV, 5), fmt(rR, 5)))

    th = threshold(P, cm, cp)
    print("\n[b] Threshold of (42) ('The Threshold and c_M' in D.7):")
    if th["sup_only"]:
        print("      Upsilon > 0 on the whole admissible range, so eps_1 may be any value below %s" % fmt(th["root"], 6))
        print("      Upsilon(%s) = %+.4e; %s is outside the admissible range  ->  eps_1 = %s"
              % (fmt(th["eps1"], 2), th["U1"], fmt(th["next"], 2), fmt(th["eps1"], 2)))
    else:
        print("      Upsilon changes sign at eps = %s" % fmt(th["root"], 6))
        print("      Upsilon(%s) = %+.4e,  Upsilon(%s) = %+.4e  ->  eps_1 = %s"
              % (fmt(th["eps1"], 2), th["U1"], fmt(th["next"], 2), th["Unext"], fmt(th["eps1"], 2)))

    print("\n[c] M of (30), evaluated directly with (24)-(31), along n %s = c:" % eps_power(q))
    all_ok = True
    for cc in (c,) + tuple(extra_c):
        for k, dm in enumerate((32, 64)):
            s = sign_change(P, cc, dm)
            all_ok = all_ok and s["later_ok"]
            head = ("      c = %-6s " % fmt(cc, 5)) if k == 0 else " " * 17
            if s["n_zero"] is None:
                print(head + "d = %dn: M > 0 wherever 0 < v < 1, that is for n > %s; first integer n = %d"
                      % (dm, fmt(s["v_limit"], 6), s["n_int"]))
            else:
                print(head + "d = %dn: M changes sign at n = %s (eps = %s); M > 0 from n = %d on"
                      % (dm, fmt(s["n_zero"], 6), fmt(s["eps_zero"], 5), s["n_int"]))
    print("      M stays positive at every larger n of a geometric grid (ratio 1.001) up to n = 1e12: %s"
          % ("yes" if all_ok else "NO"))

    print("\n[d] Bracket (43) with the limits of [a]:")
    r0 = bracket_ratio(Mb, Vb, Vr, 0.0)
    rmax, xmax = bracket_max(Mb, Vb, Vr)
    print("      tau = 0: lower bound %s n, upper bound n, ratio %s" % (fmt(Mb ** 2 / (2 * LN2 * Vb), 4), fmt(r0, 4)))
    print("      largest ratio of the first upper bound to the lower bound over tau: %s, at (tau/eps)^2 = %s"
          % (fmt(rmax, 4), fmt(xmax, 4)))
    print("      the ratio tends to Vbar_res/Mbar^2 = %s as tau/eps -> infinity" % fmt(Vr / Mb ** 2, 4))
    c1, C1 = theorem_constants(Mb, Vb, Vr)
    print("      c_1 = Mbar^2/(2 ln2 max{Vbar, 1}) = %s,  C_1 = 1 + Vbar_res/(2 ln2) = %s,  C_1/c_1 = %s"
          % (fmt(c1, 4), fmt(C1, 4), fmt(C1 / c1, 4)))
    print("      1/Mbar^2 = %s,  Vbar = %s" % (fmt(1 / Mb ** 2, 4), fmt(Vb, 4)))

    print("\n[e] Constants of Theorem 3 with eps_0 = eps_1 ('The Two-Sided Bound in Normalized Form' in D.7):")
    print("      c_M = Upsilon(eps_1)/c_+, C_V and C_res at eps_1; any eps_1 with Upsilon(eps_1) > 0 is admissible")
    print("      %-10s %-11s %-9s %-9s %-11s %-8s %s" % ("eps_1", "c_M", "C_V", "C_res", "c_1", "C_1", "C_1/c_1"))
    rows = [(fmt(th["eps1"] * 10 ** -k, 2), th["eps1"] * 10 ** -k) for k in range(4)] + [("-> 0", None)]
    for label, e in rows:
        cM, CV, CR = (rM, rV, rR) if e is None else (P.Upsilon(e, cm, cp) / cp, P.CV(e, cm), P.Cres(e, cm))
        c1t, C1t = theorem_constants(cM, CV, CR)
        print("      %-10s %-11s %-9s %-9s %-11s %-8s %s" % (label, fmt(cM, 4), fmt(CV, 5), fmt(CR, 5),
                                                          fmt(c1t, 4), fmt(C1t, 4), fmt(C1t / c1t, 4)))
    print()


QUARTIC = Problem("Quartic logistic learning", "ln(1 + e^-t)", "||theta||^4/4",
                  b=0.5, L=LOGISTIC_L, H=0.25, Lg=1.0, r=4, am=2 ** (2 - 4) / 4, ap=1 / 4)
RIDGE = Problem("Ridge (affine link)", "-t", "||theta||^2/2",
                b=1.0, L=1.0, H=0.0, Lg=1.0, r=2, am=0.5, ap=0.5)
LOGISTIC_RIDGE = Problem("Logistic ridge", "ln(1 + e^-t)", "||theta||^2/2",
                         b=0.5, L=LOGISTIC_L, H=0.25, Lg=1.0, r=2, am=0.5, ap=0.5)

if __name__ == "__main__":
    report(QUARTIC)
    report(RIDGE)
    report(LOGISTIC_RIDGE)


==> anc/experiments/raw/E1d64_n300/meta.json <==
{
 "n": 300,
 "d": 19200,
 "eps": 0.00166666666667,
 "v": 0.02666666666672,
 "kappa": 36.499999999925,
 "trials": 300,
 "trial0": 0,
 "K": 2000,
 "seed": 10364,
 "pbits": 12,
 "tgrid": [
  0.0,
  0.03,
  0.06,
  0.1,
  0.2,
  0.3,
  0.6,
  1.0,
  2.0,
  3.0,
  6.0,
  10.0,
  20.0,
  30.0,
  60.0,
  100.0
 ],
 "taueps": 0.00166666666667,
 "xis": [
  0.01,
  0.001
 ],
 "extra_nm": 0,
 "python": "3.12.13",
 "record": "U,ip0,ip1,ia0,ia1,D (int64)",
 "runtime_sec": 76.70646405220032
}

==> anc/experiments/raw/E1d64_n300/trials.csv <==
trial,seed,mu2,rho,w,omega,s4,nD,nV,excess,sec
0,10364031092,0.0268344222506,0.973165577749,0.024779355565,0.948386222184,0.00205506668561,0.961872357621,1.20740182711,0.00163956272622,0.259
1,10364031093,0.0265117375925,0.973488262407,0.0244865065545,0.949001755853,0.00202523103801,0.962510100158,1.20532196839,0.00162083582371,0.256
2,10364031094,0.0269282066822,0.973071793318,0.0248694445031,0.948202348815,0.00205876217911,0.961686967218,1.20805253588,0.00163742678222,0.256
3,10364031095,0.0267431083322,0.973256891668,0.0247278592676,0.9485290324,0.00201524906461,0.962052319129,1.20710444795,0.00162278568825,0.257
4,10364031096,0.0267113491893,0.973288650811,0.0246813281395,0.948607322671,0.00203002104976,0.962115358185,1.20673538024,0.001640568294,0.256
5,10364031097,0.0266853916273,0.973314608373,0.0246645379656,0.948650070407,0.00202085366163,0.962166553445,1.20663088096,0.00158729933603,0.256
6,10364031098,0.0266946410636,0.973305358936,0.024696059671,0.948609299265,0.00199858139256,0.962147914542,1.2069051563,0.0016028626958,0.255
7,10364031099,0.0269762690738,0.973023730926,0.0248920608805,0.948131670046,0.00208420819328,0.961592331213,1.20816741657,0.00163535574864,0.261
8,10364031100,0.0266298981632,0.973370101837,0.0245952091513,0.948774892686,0.00203468901192,0.962276524849,1.20609716441,0.00162636156396,0.260
9,10364031101,0.0265130737672,0.973486926233,0.0245064588425,0.94898046739,0.00200661492477,0.962507168105,1.20550451257,0.00165605740047,0.256
10,10364031102,0.02666017171,0.97333982829,0.0246401630306,0.948699665259,0.00202000867931,0.962216420289,1.20645452602,0.00163531942522,0.256
11,10364031103,0.026977151682,0.973022848318,0.0249474082843,0.948075440034,0.00202974339765,0.961589740788,1.20867937895,0.00160040325843,0.256
12,10364031104,0.0270037686576,0.972996231342,0.0249346047015,0.948061626641,0.00206916395617,0.961537726477,1.20850791482,0.00161919499325,0.256
13,10364031105,0.0269554039836,0.973044596016,0.0249168219778,0.948127774039,0.00203858200579,0.961632877808,1.20843849279,0.00164691296999,0.256
14,10364031106,0.026913119927,0.973086880073,0.0248531476579,0.948233732415,0.00205997226914,0.961716817109,1.20793110844,0.00163345704017,0.258
15,10364031107,0.0266573172063,0.973342682794,0.0246295331361,0.948713149658,0.00202778407017,0.962222186688,1.20636151041,0.00160255894855,0.256
16,10364031108,0.0268352795516,0.973164720448,0.0247572166458,0.948407503803,0.00207806290589,0.961871019249,1.20719464916,0.00162902046113,0.347
17,10364031109,0.0266854655743,0.973314534426,0.0246511165514,0.948663417874,0.00203434902286,0.962166616653,1.20650616371,0.0016395139241,0.256
18,10364031110,0.0270402626445,0.972959737356,0.0249570439889,0.948002693367,0.00208321865564,0.961465792291,1.20864403107,0.00160672641276,0.256
19,10364031111,0.0268746036664,0.973125396334,0.0248084251243,0.948316971209,0.00206617854208,0.961793073876,1.20759217822,0.00165048353032,0.262
20,10364031112,0.0270859910424,0.972914008958,0.0249778747173,0.94793613424,0.00210811632503,0.961375772785,1.20874696338,0.00159486332807,0.257
21,10364031113,0.0266211947426,0.973378805257,0.0246015436936,0.948777261564,0.00201965104907,0.962293505897,1.20617317343,0.00164126761192,0.256
22,10364031114,0.0270234581207,0.972976541879,0.0249491955681,0.948027346311,0.00207426255265,0.961498877208,1.20860441067,0.00161319396063,0.257
23,10364031115,0.0262593334292,0.973740666571,0.024288921738,0.949451744833,0.0019704116912,0.963008599343,1.20398744603,0.0015884346047,0.255
24,10364031116,0.0263764996454,0.973623500355,0.0244041648947,0.94921933546,0.00197233475068,0.96277681466,1.20482525595,0.00161466160204,0.256
25,10364031117,0.0268783938636,0.973121606136,0.0248137621052,0.948307844031,0.00206463175839,0.961785555159,1.20763421856,0.00161061126559,0.256
26,10364031118,0.0265342816835,0.973465718317,0.0245535366146,0.948912181702,0.00198074506885,0.962464815237,1.20589951295,0.001652510656,0.257
27,10364031119,0.0263045779616,0.973695422038,0.0243443303623,0.949351091676,0.00196024759929,0.962918921574,1.20441219938,0.00164435840036,0.255
28,10364031120,0.0265376652529,0.973462334747,0.0245267210169,0.94893561373,0.002010944236,0.962458591003,1.20564393057,0.0016261129903,0.256
29,10364031121,0.0264810933173,0.973518906683,0.0244834293197,0.949035477363,0.00199766399753,0.96257029136,1.20535402766,0.0016427576956,0.255
30,10364031122,0.0265702387815,0.973429761219,0.0245433795017,0.948886381717,0.00202685927973,0.962394406342,1.2057341131,0.00162509781368,0.255
31,10364031123,0.0271922326709,0.972807767329,0.025063365963,0.947744401366,0.00212886670786,0.961166069214,1.2093304201,0.00162320279513,0.255
32,10364031124,0.0266290953134,0.973370904687,0.0246294565526,0.948741448134,0.00199963876082,0.962277568786,1.20641662001,0.00164083393873,0.256
33,10364031125,0.0272362938151,0.972763706185,0.0251102057476,0.947653500437,0.00212608806748,0.961078929661,1.20967806532,0.00161321926133,0.257
34,10364031126,0.0266960957895,0.973303904211,0.0246717683534,0.948632135857,0.00202432743603,0.96214543705,1.20667681902,0.00162256937007,0.254
35,10364031127,0.0265623965611,0.973437603439,0.0245399377315,0.948897665707,0.00202245882965,0.962409850059,1.2057176807,0.00163742073109,0.257
36,10364031128,0.0266935866326,0.973306413367,0.0246462571332,0.948660156234,0.00204732949945,0.962150756562,1.20644499899,0.00161253278661,0.254
37,10364031129,0.0270122336472,0.972987766353,0.0249380038316,0.948049762521,0.00207422981564,0.96152106872,1.20852272706,0.00158966268361,0.252
38,10364031130,0.0264607382814,0.973539261719,0.0244625947254,0.949076666993,0.00199814355605,0.962610565216,1.20520091863,0.00162174153428,0.257
39,10364031131,0.026863577577,0.973136422423,0.0248106443297,0.948325778093,0.00205293324732,0.961814671371,1.20763457945,0.00162585541853,0.257
40,10364031132,0.0265161345278,0.973483865472,0.0245113274746,0.948972537998,0.00200480705317,0.962501085504,1.20554364613,0.00161000949979,0.257
41,10364031133,0.0267322190851,0.973267780915,0.0246864725763,0.948581308339,0.00204574650882,0.962074327817,1.20674185286,0.00164344407172,0.257
42,10364031134,0.0270364398882,0.972963560112,0.0249417863029,0.948021773809,0.00209465358523,0.961473527624,1.20850997475,0.0016239703103,0.259
43,10364031135,0.0262843486543,0.973715651346,0.0243653030893,0.949350348257,0.00191904556499,0.96295830692,1.20464688385,0.00162930718484,0.258
44,10364031136,0.0268911360949,0.973108863905,0.0248385444269,0.948270319478,0.00205259166805,0.961760172101,1.20783903909,0.00163732257537,0.257
45,10364031137,0.0267350764821,0.973264923518,0.0246837244178,0.9485811991,0.0020513520643,0.962068763808,1.20671069463,0.00163034267537,0.257
46,10364031138,0.0261927787215,0.973807221279,0.0242379739795,0.949569247299,0.00195480474191,0.963140048492,1.20364626872,0.00160705413756,0.256
47,10364031139,0.0274648418278,0.972535158172,0.0253464553219,0.94718870285,0.00211838650585,0.960627097619,1.2114190938,0.00162407324406,0.257
48,10364031140,0.0266901125386,0.973309887461,0.0246869751984,0.948622912263,0.00200313734023,0.962156941594,1.20682979525,0.00163713227617,0.259
49,10364031141,0.0260870309547,0.973912969045,0.0241234987046,0.949789470341,0.00196353225003,0.963349444613,1.20279303144,0.00161844127892,0.257
50,10364031142,0.0271153060968,0.972884693903,0.0250180004549,0.947866693448,0.00209730564184,0.961317650758,1.20906143506,0.0016460412365,0.256
51,10364031143,0.0266158396875,0.973384160313,0.0246127305102,0.948771429802,0.00200310917733,0.962303840964,1.20628759608,0.00160319611599,0.256
52,10364031144,0.0268813628331,0.973118637167,0.0247885540175,0.948330083149,0.00209280881559,0.961780121692,1.20739437848,0.00162797188511,0.257
53,10364031145,0.0266510337094,0.973348966291,0.0246360063538,0.948712959937,0.00201502735567,0.962234416429,1.20643401971,0.00160420711261,0.256
54,10364031146,0.0271175321937,0.972882467806,0.0250224483711,0.947860019435,0.00209508382255,0.961313215474,1.20909831753,0.00165276482413,0.257
55,10364031147,0.0267590237161,0.973240976284,0.0246993612781,0.948541615006,0.00205966243795,0.962021533503,1.20680846778,0.001624401086,0.257
56,10364031148,0.0262334526206,0.973766547379,0.0242867269844,0.949479820395,0.00194672563622,0.963059440856,1.20401828589,0.00163109113552,0.257
57,10364031149,0.0264520214374,0.973547978563,0.0244902627653,0.949057715797,0.00196175867204,0.962627244442,1.20547496423,0.00162838585433,0.257
58,10364031150,0.0261238737032,0.973876126297,0.0242163645528,0.949659761744,0.00190750915036,0.963275665686,1.20358205545,0.00162450271757,0.257
59,10364031151,0.0267077181116,0.973292281888,0.0246547760467,0.948637505842,0.00205294206485,0.962122895218,1.20649611818,0.00161942962373,0.257
60,10364031152,0.0264765388146,0.973523461185,0.0244560520782,0.949067409107,0.00202048673637,0.962579655251,1.20510893541,0.00159673190233,0.257
61,10364031153,0.026309401691,0.973690598309,0.0243077803239,0.949382817985,0.00200162136707,0.962910019827,1.20406341566,0.00164070270592,0.256
62,10364031154,0.0268486042942,0.973151395706,0.0247938213205,0.948357574385,0.00205478297371,0.961844308754,1.20750804597,0.00164623668801,0.257
63,10364031155,0.0261988472193,0.973801152781,0.0242325291806,0.9495686236,0.00196631803875,0.963128219122,1.20358372438,0.00162497124196,0.257
64,10364031156,0.0267918453241,0.973208154676,0.0247643020673,0.948443852609,0.00202754325685,0.961956127139,1.20734630684,0.00162191346611,0.257
65,10364031157,0.0268150932839,0.973184906716,0.0247776390674,0.948407267649,0.00203745421643,0.961910307221,1.20742411939,0.00161512476693,0.259
66,10364031158,0.0267737298583,0.973226270142,0.0247189854605,0.948507284681,0.00205474439783,0.961992374111,1.20696152601,0.00161750407348,0.257
67,10364031159,0.0267034483453,0.973296551655,0.0246782855177,0.948618266137,0.0020251628276,0.962130908526,1.20672276627,0.00157759627233,0.257
68,10364031160,0.0270033476626,0.972996652337,0.024886023401,0.948110628936,0.00211732426162,0.961539306331,1.20805783936,0.00162507910247,0.257
69,10364031161,0.0267462928221,0.973253707178,0.0247301572338,0.948523549944,0.00201613558831,0.962046035062,1.20711947856,0.00164025989121,0.257
70,10364031162,0.0269006064907,0.973099393509,0.024861295939,0.94823809757,0.00203931055169,0.961741239641,1.20803148066,0.0016338389283,0.257
71,10364031163,0.0266289994245,0.973371000576,0.0246260405025,0.948744960073,0.00200295892197,0.962277809975,1.20638510357,0.00162175491605,0.257
72,10364031164,0.026508488146,0.973491511854,0.0245323461535,0.948959165701,0.00197614199249,0.962515766069,1.20575385708,0.00163695609555,0.257
73,10364031165,0.0266355533525,0.973364446647,0.0245821160431,0.948782330604,0.00205343730943,0.96226563055,1.20596445501,0.00164840532933,0.257
74,10364031166,0.0266575326398,0.97334246736,0.0246525829298,0.94868988443,0.00200494971001,0.962221406188,1.20657502121,0.00162465642271,0.256
75,10364031167,0.0268192334721,0.973180766528,0.0247817143346,0.948399052193,0.00203751913759,0.961902120959,1.20745375653,0.00163149797748,0.256
76,10364031168,0.0265186533456,0.973481346654,0.0245471919125,0.948934154742,0.00197146143313,0.962495585451,1.20587153965,0.00162722223261,0.257
77,10364031169,0.0264237869779,0.973576213022,0.0244141048032,0.949162108219,0.00200968217475,0.962683843639,1.20482396017,0.00159220989747,0.257
78,10364031170,0.0265500875066,0.973449912493,0.0245103922047,0.948939520289,0.00203969530183,0.962434465304,1.20546780195,0.00163636727126,0.256
79,10364031171,0.0266594581306,0.973340541869,0.0246327497219,0.948707792148,0.00202670840871,0.96221793561,1.20638713069,0.0016159607864,0.256
80,10364031172,0.0273041281973,0.972695871803,0.0251860302898,0.947509841513,0.00211809790757,0.96094472384,1.21024774626,0.00164662534179,0.257
81,10364031173,0.0265177744503,0.97348222555,0.0245082367124,0.948973988837,0.00200953773785,0.962497914978,1.20551171515,0.00162523543297,0.257
82,10364031174,0.0266507902369,0.973349209763,0.0246396611721,0.948709548591,0.00201112906482,0.962234837475,1.20646842351,0.00163488159577,0.256
83,10364031175,0.0265533015877,0.973446698412,0.0245260732741,0.948920625138,0.00202722831355,0.962427914217,1.2056069882,0.00162710409065,0.256
84,10364031176,0.0268701567377,0.973129843262,0.0248172103182,0.948312632944,0.00205294641945,0.961801661864,1.20768251168,0.00162683750828,0.256
85,10364031177,0.0263726843521,0.973627315648,0.0243954996003,0.949231816048,0.00197718475183,0.962784438099,1.20475237729,0.00160293092343,0.256
86,10364031178,0.0260858483116,0.973914151688,0.0241535505658,0.949760601123,0.0019322977458,0.963351300246,1.20307429858,0.00162880222337,0.256
87,10364031179,0.0267097287998,0.9732902712,0.0247000668801,0.94859020432,0.00200966191968,0.962118246879,1.20691250883,0.00161145893429,0.257
88,10364031180,0.0268315214788,0.973168478521,0.0247882798179,0.948380198703,0.00204324166085,0.961877910305,1.20749039402,0.00160429565829,0.257
89,10364031181,0.0267999345313,0.973200065469,0.0247663625421,0.948433702927,0.0020335719892,0.961940223866,1.20734943389,0.00162590117359,0.257
90,10364031182,0.026492499647,0.973507500353,0.0245039764545,0.949003523899,0.00198852319256,0.962547585802,1.20552217183,0.00163596127643,0.257
91,10364031183,0.0266319722061,0.973368027794,0.0245956168843,0.94877241091,0.00203635532188,0.962272448495,1.20609684646,0.00161806461236,0.256
92,10364031184,0.0261958946784,0.973804105322,0.0242176351167,0.949586470205,0.0019782595617,0.963134246808,1.20345132747,0.00164343772505,0.257
93,10364031185,0.0267303834483,0.973269616552,0.0246847683613,0.94858484819,0.00204561508703,0.962077956086,1.20672966557,0.00161162181629,0.256
94,10364031186,0.0266385678699,0.97336143213,0.0246105297174,0.948750902413,0.0020280381525,0.962259274005,1.20622221434,0.00161982495056,0.256
95,10364031187,0.0270458494499,0.97295415055,0.024984096121,0.947970054429,0.00206175332898,0.961454413683,1.20888406998,0.0015904365364,0.256
96,10364031188,0.0273833478366,0.972616652163,0.0252631070846,0.947353545079,0.00212024075206,0.960788182781,1.21080655689,0.00161551005475,0.256
97,10364031189,0.0267137884224,0.973286211578,0.0246774756209,0.948608735957,0.0020363128015,0.962110631717,1.2066947988,0.00162514586821,0.256
98,10364031190,0.026465840439,0.973534159561,0.0244918787654,0.949042280796,0.00197396167361,0.962600096707,1.2054626253,0.00162259702705,0.255
99,10364031191,0.0267133158818,0.973286684118,0.0246844299582,0.94860225416,0.00202888592363,0.962111450998,1.20676028013,0.00164895940936,0.256
100,10364031192,0.0272067381814,0.972793261819,0.0251013879589,0.94769187386,0.00210535022246,0.961137030497,1.20965464717,0.00163808061143,0.255
101,10364031193,0.0265293547014,0.973470645299,0.024528620022,0.948942025277,0.0020007346794,0.962474871468,1.20567799557,0.00161396497776,0.255
102,10364031194,0.0265529968217,0.973447003178,0.0245311743822,0.948915828796,0.00202182243951,0.962428433152,1.20565493704,0.00159864485228,0.256
103,10364031195,0.0265712995951,0.973428700405,0.024555636811,0.948873063594,0.00201566278412,0.962392134269,1.2058457811,0.00164714225408,0.256
104,10364031196,0.0270943098143,0.972905690186,0.0250066962355,0.94789899395,0.00208761357874,0.96135900864,1.20899802424,0.00160293721508,0.256
105,10364031197,0.0269417311996,0.9730582688,0.0248713093077,0.948186959493,0.0020704218919,0.961660406484,1.20804310168,0.00164920952613,0.255
106,10364031198,0.0272364802783,0.972763519722,0.0251242795806,0.947639240141,0.00211220069766,0.961078345541,1.20980832316,0.0016015603906,0.256
107,10364031199,0.0262949817628,0.973705018237,0.0243348838472,0.94937013439,0.00196009791553,0.962937905774,1.20434350847,0.00164614732805,0.256
108,10364031200,0.0265671691174,0.973432830883,0.0245812666462,0.948851564236,0.00198590247127,0.96239984248,1.20609183501,0.00162734298609,0.256
109,10364031201,0.0265949295337,0.973405070466,0.0245958446859,0.94880922578,0.00199908484777,0.962345137429,1.20617223014,0.00163614098213,0.255
110,10364031202,0.0264963013927,0.973503698607,0.0244842920303,0.949019406577,0.00201200936244,0.962540429877,1.20533194999,0.00162604807591,0.256
111,10364031203,0.0268080935131,0.973191906487,0.0247892484714,0.948402658016,0.0020188450416,0.961923860597,1.20754571476,0.0015938981201,0.255
112,10364031204,0.0265847864499,0.97341521355,0.0245760783388,0.948839135211,0.00200870811109,0.962365349467,1.20600883179,0.00161541302293,0.256
113,10364031205,0.026534426113,0.973465573887,0.0245287776121,0.948936796275,0.00200564850089,0.962464916066,1.20566942631,0.00168080755021,0.256
114,10364031206,0.0271128552407,0.972887144759,0.0250060072779,0.947881137481,0.00210684796284,0.961322644003,1.20895496553,0.00162226519224,0.256
115,10364031207,0.0268373641372,0.973162635863,0.0248088724598,0.948353763403,0.00202849167737,0.96186612765,1.20766997082,0.00161422074001,0.255
116,10364031208,0.0268797174965,0.973120282503,0.0248089198296,0.948311362674,0.00207079766689,0.961783033524,1.20758665752,0.00165366627955,0.256
117,10364031209,0.0263755996029,0.973624400397,0.0243644084148,0.949259991982,0.00201119118801,0.962779198383,1.20445803646,0.00163127878951,0.256
118,10364031210,0.0267163105185,0.973283689482,0.0246721201808,0.948611569301,0.0020441903377,0.962105765994,1.20664010411,0.00161447214473,0.257
119,10364031211,0.0261147457237,0.973885254276,0.0241751285751,0.949710125701,0.0019396171486,0.963294227453,1.2032173872,0.0015836662262,0.256
120,10364031212,0.02671804217,0.97328195783,0.0246866245068,0.948595333323,0.00203141766318,0.962102143044,1.20677130136,0.00163079275248,0.256
121,10364031213,0.0262544851998,0.9737455148,0.0242813658061,0.949464148994,0.00197311939377,0.96301823423,1.20392690868,0.00162917582294,0.256
122,10364031214,0.0266958334918,0.973304166508,0.0246774618621,0.948626704646,0.00201837162971,0.962145863371,1.20673018215,0.0016361964022,0.256
123,10364031215,0.0266213692973,0.973378630703,0.0246108707132,0.94876775999,0.00201049858413,0.962293018591,1.206259397,0.00161721619705,0.256
124,10364031216,0.026694809484,0.973305190516,0.0246937064227,0.948611484093,0.00200110306129,0.962147620585,1.2068829815,0.00161835263831,0.256
125,10364031217,0.0274805774912,0.972519422509,0.0253865106772,0.947132911832,0.00209406681401,0.960595623332,1.21175977035,0.00160296641217,0.255
126,10364031218,0.026783122917,0.973216877083,0.0247423280773,0.948474549006,0.00204079483967,0.961973581993,1.20715960465,0.00159685532922,0.255
127,10364031219,0.0264700561886,0.973529943811,0.0244760786097,0.949053865202,0.00199397757891,0.962592067733,1.20530763613,0.00160507771814,0.255
128,10364031220,0.0267361196379,0.973263880362,0.0247311186935,0.948532761669,0.0020050009444,0.962065981377,1.20714852202,0.00162054595944,0.255
129,10364031221,0.0266012443478,0.973398755652,0.024599093246,0.948799662406,0.00200215110183,0.962332694636,1.20618989097,0.00161869480347,0.255
130,10364031222,0.0269799369201,0.97302006308,0.0248887642141,0.948131298866,0.00209117270602,0.96158518728,1.20812956631,0.00159464593446,0.256
131,10364031223,0.0266489801432,0.973351019857,0.0246322601357,0.948718759721,0.00201672000749,0.962238504337,1.2064033109,0.00165002707697,0.255
132,10364031224,0.0264752887686,0.973524711231,0.0245058228916,0.94901888834,0.00196946587705,0.962581336198,1.20557335663,0.00161306786204,0.255
133,10364031225,0.0272539751107,0.972746024889,0.0251508466312,0.947595178258,0.00210312847956,0.961043623478,1.21002032336,0.00163126624868,0.255
134,10364031226,0.026528559799,0.973471440201,0.0245157031951,0.948955737006,0.00201285660391,0.962476631997,1.20555968033,0.00160015874471,0.254
135,10364031227,0.0263589165484,0.973641083452,0.0243964538746,0.949244629577,0.00196246267381,0.962811448019,1.20478847354,0.00162442771367,0.255
136,10364031228,0.0265071653202,0.97349283468,0.0244658334211,0.949027001259,0.0020413318991,0.962519394592,1.20513913526,0.00163748545597,0.253
137,10364031229,0.0264741227155,0.973525877285,0.0244812943826,0.949044582902,0.0019928283329,0.962584005485,1.20534800176,0.00163248893162,0.254
138,10364031230,0.0268579942981,0.973142005702,0.0248541747572,0.948287830945,0.00200381954094,0.961824949596,1.20804964837,0.00161480702908,0.254
139,10364031231,0.0260981028775,0.973901897122,0.0241561578809,0.949745739242,0.00194194499668,0.963327198661,1.20307424644,0.00162444249101,0.253
140,10364031232,0.0264412481586,0.973558751841,0.0244549814507,0.949103770391,0.00198626670793,0.962648937093,1.20516881317,0.00162290861842,0.253
141,10364031233,0.0266276899849,0.973372310015,0.0246128967109,0.948759413304,0.00201479327406,0.96228058358,1.20626569932,0.00164992884121,0.254
142,10364031234,0.0268307318911,0.973169268109,0.0248084559737,0.948360812135,0.00202227591736,0.961879146295,1.20767922066,0.00161533068531,0.253
143,10364031235,0.026374599946,0.973625400054,0.0243822615418,0.949243138512,0.00199233840427,0.962780883488,1.20462571821,0.00162146380494,0.254
144,10364031236,0.0263936723396,0.97360632766,0.0244025547638,0.949203772897,0.00199111757578,0.962743132145,1.20477633657,0.00161927324256,0.253
145,10364031237,0.0268613893911,0.973138610609,0.0247971866752,0.948341423934,0.00206420271592,0.961819173247,1.20751399917,0.00165074166777,0.253
146,10364031238,0.0271874426057,0.972812557394,0.0251054700232,0.947707087371,0.00208197258253,0.961174810217,1.20973067846,0.00160911635403,0.256
147,10364031239,0.0263291170945,0.973670882906,0.024324890228,0.949345992678,0.00200422686651,0.962871053196,1.20418321332,0.00162146785578,0.257
148,10364031240,0.0268277688449,0.973172231155,0.0247620978608,0.948410133294,0.00206567098406,0.961885679209,1.20725480689,0.00161383415207,0.255
149,10364031241,0.0266820649554,0.973317935045,0.0247077208697,0.948610214175,0.00197434408568,0.962172410997,1.20703826313,0.0015997884456,0.255
150,10364031242,0.0265603030349,0.973439696965,0.0245218151987,0.948917881767,0.00203848783622,0.962414239886,1.20555361738,0.00161600141617,0.255
151,10364031243,0.0268524848297,0.97314751517,0.0248130376866,0.948334477484,0.00203944714313,0.961836397184,1.20767872912,0.00163593097959,0.256
152,10364031244,0.0271436637764,0.972856336224,0.0250265945988,0.947829741625,0.00211706917763,0.96126189758,1.2090851403,0.00163198293666,0.255
153,10364031245,0.0261456071585,0.973854392841,0.0241807234181,0.949673669423,0.00196488374041,0.963233548367,1.20320824294,0.00162755138201,0.256
154,10364031246,0.0267472414672,0.973252758533,0.0247135405229,0.94853921801,0.00203370094435,0.9620444316,1.20696337424,0.00163361407174,0.256
155,10364031247,0.027230736725,0.972769263275,0.0251098193479,0.947659443927,0.0021209173771,0.96108983399,1.20968546382,0.0016338190981,0.255
156,10364031248,0.0272586818039,0.972741318196,0.0251326791279,0.947608639068,0.00212600267605,0.961034675099,1.20984239783,0.00163185413756,0.256
157,10364031249,0.0268832267945,0.973116773205,0.0248263760981,0.948290397107,0.00205685069639,0.96177587783,1.20774173865,0.00162891559813,0.255
158,10364031250,0.0268301140517,0.973169885948,0.0247606336635,0.948409252285,0.00206948038817,0.961881100716,1.20723657919,0.00161918459385,0.255
159,10364031251,0.0263939482719,0.973606051728,0.0244187432425,0.949187308486,0.00197520502941,0.962742339276,1.2049260442,0.00162568261621,0.255
160,10364031252,0.0268841496979,0.973115850302,0.0247935121503,0.948322338152,0.00209063754761,0.9617745773,1.2074348866,0.00162299659059,0.256
161,10364031253,0.0266453285267,0.973354671473,0.024626309707,0.948728361766,0.00201901881965,0.962245762372,1.20635530448,0.00163140706572,0.255
162,10364031254,0.0264181743066,0.973581825693,0.0244258853632,0.94915594033,0.00199228894332,0.962694677251,1.20494440542,0.00162825258794,0.255
163,10364031255,0.0266314084828,0.973368591517,0.0245976889654,0.948770902552,0.00203371951742,0.962273522564,1.20611719351,0.00159943273894,0.255
164,10364031256,0.0266976145779,0.973302385422,0.0247086942126,0.94859369121,0.00198892036535,0.962141883716,1.2070165429,0.00159756145743,0.255
165,10364031257,0.0264448347812,0.973555165219,0.0244471196024,0.949108045616,0.00199771517881,0.962642019512,1.20508874789,0.00160178200558,0.256
166,10364031258,0.0263121172413,0.973687882759,0.0243033592006,0.949384523558,0.00200875804068,0.962904757812,1.20401700804,0.0016150215565,0.255
167,10364031259,0.0267578722412,0.973242127759,0.0246967765073,0.948545351252,0.00206109573397,0.962023832939,1.20678675445,0.00163461211662,0.257
168,10364031260,0.0272519673655,0.972748032634,0.0251671734786,0.947580859156,0.00208479388693,0.961047307499,1.21017582985,0.00163007031878,0.254
169,10364031261,0.0270819238201,0.97291807618,0.0250055371269,0.947912539053,0.00207638669318,0.961383321124,1.20901175334,0.00160626354126,0.254
170,10364031262,0.026268474261,0.973731525739,0.0242920666348,0.949439459104,0.00197640762616,0.96299060619,1.20399854873,0.00163983369036,0.253
171,10364031263,0.026954596974,0.973045403026,0.0249126425911,0.948132760435,0.00204195438281,0.961634525799,1.20840129746,0.00164445921741,0.252
172,10364031264,0.026830084684,0.973169915316,0.0247603532449,0.948409562071,0.00206973143911,0.961881162687,1.20723403456,0.00160981088538,0.251
173,10364031265,0.026582323797,0.973417676203,0.0245406888836,0.948876987319,0.00204163491343,0.962370731593,1.20568523539,0.00162856893294,0.251
174,10364031266,0.0264790138106,0.973520986189,0.0244749565054,0.949046029684,0.00200405730516,0.96257450424,1.2052795009,0.00161741273933,0.251
175,10364031267,0.0269115200515,0.973088479949,0.0248402721139,0.948248207835,0.00207124793758,0.961720155584,1.20781476749,0.00162570499236,0.253
176,10364031268,0.0267574968437,0.973242503156,0.0247218380311,0.948520665125,0.00203565881261,0.962024180534,1.20702010566,0.0016507731298,0.253
177,10364031269,0.0263754550988,0.973624544901,0.0243884620541,0.949236082847,0.00198699304473,0.962779108693,1.20468157645,0.00164893153344,0.253
178,10364031270,0.0265335409592,0.973466459041,0.0245449753076,0.948921483733,0.0019885656516,0.962466401829,1.20582151634,0.00162696923491,0.254
179,10364031271,0.0266633200397,0.97333667996,0.024619651802,0.948717028158,0.00204366823771,0.962210560668,1.20625792384,0.00162050863006,0.252
180,10364031272,0.0266888997083,0.973311100292,0.0246749402432,0.948636160049,0.00201395946505,0.962159508258,1.20672049145,0.00163714839247,0.252
181,10364031273,0.026459211347,0.973540788653,0.024487754283,0.94905303437,0.00197145706396,0.962613171641,1.20543745803,0.00163189161869,0.251
182,10364031274,0.0264863823354,0.973513617665,0.0245255360113,0.948988081653,0.00196084632414,0.962559257298,1.20573437846,0.00159140688856,0.254
183,10364031275,0.0268602422501,0.97313975775,0.0248351711823,0.948304586568,0.00202507106781,0.961820834276,1.20786882121,0.00160740644178,0.251
184,10364031276,0.026469035099,0.973530964901,0.0244772964384,0.949053668463,0.00199173866058,0.962594052909,1.2053209594,0.00163473263511,0.251
185,10364031277,0.0266981044784,0.973301895522,0.0246534199514,0.94864847557,0.00204468452705,0.962141780321,1.20650254534,0.00161904993118,0.251
186,10364031278,0.0268130208552,0.973186979145,0.0247655728584,0.948421406286,0.00204744799674,0.961914560597,1.20731622511,0.0016334671288,0.251
187,10364031279,0.0264816566929,0.973518343307,0.0244593559283,0.949058987379,0.00202230076459,0.962569559283,1.20512947574,0.00159130925376,0.251
188,10364031280,0.0266054512685,0.973394548732,0.0246016734083,0.948792875323,0.00200377786011,0.962324398852,1.20620551752,0.00160883839781,0.252
189,10364031281,0.026927906312,0.973072093688,0.0248375911442,0.948234502544,0.00209031516788,0.961688050866,1.20775748253,0.00164077437953,0.252
190,10364031282,0.0261834493279,0.973816550672,0.0242410520326,0.94957549864,0.00194239729536,0.963158316639,1.20369329891,0.00163527089923,0.251
191,10364031283,0.0268316094453,0.973168390555,0.0247795639208,0.948388826634,0.00205204552449,0.961877872996,1.20740932338,0.00161087889846,0.252
192,10364031284,0.026687431472,0.973312568528,0.0246681464303,0.948644422098,0.00201928504176,0.962162494748,1.20666033851,0.00160868336026,0.252
193,10364031285,0.0272604743515,0.972739525648,0.0251607324481,0.9475787932,0.00209974190344,0.961030724312,1.21009923173,0.00163975957341,0.252
194,10364031286,0.0269594289611,0.973040571039,0.0248611228915,0.948179448147,0.00209830606954,0.961625846465,1.20791356262,0.00160632220533,0.253
195,10364031287,0.0266539381941,0.973346061806,0.0246321825598,0.948713879246,0.00202175563427,0.962228776249,1.20639278437,0.00165055027834,0.252
196,10364031288,0.026610693646,0.973389306354,0.0245879854391,0.948801320915,0.00202270820682,0.962314323612,1.20606810317,0.00164379900081,0.254
197,10364031289,0.0262530085941,0.973746991406,0.024279746935,0.949467244471,0.00197326165912,0.963021158107,1.20391480486,0.00159020562717,0.253
198,10364031290,0.0270272456358,0.972972754364,0.0249540621291,0.948018692235,0.0020731835067,0.961491372183,1.20864209123,0.00161081413598,0.253
199,10364031291,0.0264386479184,0.973561352082,0.024432590552,0.94912876153,0.0020060573664,0.962654388227,1.20496613591,0.00161982978919,0.252
200,10364031292,0.0264262839283,0.973573716072,0.0244391666247,0.949134549447,0.00198711730358,0.962678553707,1.20505163189,0.00160412778589,0.251
201,10364031293,0.026438206993,0.973561793007,0.0244453889155,0.949116404091,0.00199281807753,0.962655055012,1.20508579635,0.00162236146274,0.253
202,10364031294,0.0272369419287,0.972763058071,0.0251040675328,0.947658990539,0.00213287439591,0.961077753882,1.20961981228,0.00162248977446,0.255
203,10364031295,0.0263819554945,0.973618044506,0.0243818956418,0.949236148864,0.00200005985268,0.962766451194,1.20460776958,0.00164130162917,0.253
204,10364031296,0.026906388253,0.973093611747,0.0248642483549,0.948229363392,0.0020421398981,0.961729851052,1.20804745074,0.00160718025794,0.253
205,10364031297,0.0270294756442,0.972970524356,0.0249594582209,0.948011066135,0.00207001742336,0.961486914117,1.20868776607,0.00159271702721,0.253
206,10364031298,0.026525884221,0.973474115779,0.0245523929202,0.948921722859,0.00197349130082,0.962481313552,1.20590550908,0.00161363978755,0.254
207,10364031299,0.0268867255623,0.973113274438,0.0248249970871,0.948288277351,0.00206172847519,0.961769035158,1.20772202079,0.00161913278034,0.254
208,10364031300,0.0267708750814,0.973229124919,0.0247349637022,0.948494161216,0.00203591137926,0.961997727418,1.20711547398,0.00161402711771,0.252
209,10364031301,0.0264346946403,0.97356530536,0.0244953781646,0.949069927195,0.0019393164757,0.962661173014,1.20555672066,0.00161795207684,0.252
210,10364031302,0.0266107171153,0.973389282885,0.024624949692,0.948764333193,0.00198576742328,0.96231370384,1.20641114084,0.00158683780118,0.255
211,10364031303,0.0266834223146,0.973316577685,0.0246161488132,0.948700428872,0.00206727350141,0.96217116878,1.20618565151,0.00162657746997,0.255
212,10364031304,0.0264512786518,0.973548721348,0.0244557365691,0.949092984779,0.00199554208264,0.962629238199,1.20515597843,0.00162018372782,0.255
213,10364031305,0.0269247423361,0.973075257664,0.0248755795242,0.94819967814,0.00204916281191,0.961693668255,1.20811632835,0.00162776080969,0.256
214,10364031306,0.0265347044046,0.973465295595,0.0245254535228,0.948939842073,0.00200925088182,0.962464421496,1.20563802324,0.00162259850401,0.255
215,10364031307,0.0267636030043,0.973236396996,0.024726410974,0.948509986022,0.00203719203034,0.962012128637,1.20705047347,0.00163252325192,0.255
216,10364031308,0.0264980359375,0.973501964062,0.0245127719918,0.948989192071,0.0019852639457,0.962536583573,1.20559285577,0.00163060842966,0.255
217,10364031309,0.0268942057466,0.973105794253,0.0247986833315,0.948307110922,0.0020955224151,0.961754768614,1.20746299795,0.0016140061755,0.255
218,10364031310,0.0267190288876,0.973280971112,0.0246708269022,0.94861014421,0.00204820198544,0.96210045211,1.20662272424,0.00160508203461,0.256
219,10364031311,0.0267490666484,0.973250933352,0.0246874013313,0.94856353202,0.0020616653171,0.962041256062,1.2067171534,0.00162867269006,0.255
220,10364031312,0.0268001516412,0.973199848359,0.0247643813982,0.948435466961,0.00203577024295,0.96193982864,1.20733061652,0.00166013815556,0.255
221,10364031313,0.0259690430264,0.974030956974,0.0240467017615,0.949984255212,0.00192234126485,0.963582313995,1.20231375466,0.00159207050407,0.255
222,10364031314,0.0264482740313,0.973551725969,0.0244367373679,0.949114988601,0.00201153666337,0.962635430327,1.20498558118,0.00162246023522,0.256
223,10364031315,0.0269900919373,0.973009908063,0.0249176611051,0.948092246958,0.00207243083223,0.961564818137,1.20837769432,0.00159742501279,0.255
224,10364031316,0.0269583682716,0.973041631728,0.0248739050422,0.948167726686,0.00208446322937,0.961627728838,1.20803429757,0.001620458152,0.255
225,10364031317,0.0269153037419,0.973084696258,0.024864022416,0.948220673842,0.00205128132587,0.961712364123,1.20802772441,0.00163375952114,0.255
226,10364031318,0.0269078011562,0.973092198844,0.0248381923002,0.948254006544,0.00206960885602,0.961727483615,1.20780281734,0.00162602860953,0.256
227,10364031319,0.0266777543599,0.97332224564,0.024647809425,0.948674436215,0.00202994493498,0.962181799404,1.20649072009,0.00162004824117,0.255
228,10364031320,0.026398431013,0.973601568987,0.0244031847385,0.949198384248,0.00199524627448,0.962733781886,1.2047727691,0.00161208621371,0.255
229,10364031321,0.0260223305225,0.973977669477,0.024091016504,0.949886652973,0.00193131401851,0.963476989074,1.20261959544,0.00161212417557,0.255
230,10364031322,0.0267228331665,0.973277166833,0.0246949263507,0.948582240483,0.00202790681581,0.962092613375,1.20683887959,0.00162326756027,0.255
231,10364031323,0.0265146008506,0.973485399149,0.0245003132506,0.948985085899,0.00201428760004,0.96250426644,1.20544445136,0.00162934252375,0.256
232,10364031324,0.0264829486609,0.973517051339,0.024459449099,0.94905760224,0.00202349956183,0.962567022142,1.20512778469,0.00161549582384,0.255
233,10364031325,0.0269519062961,0.973048093704,0.024885159134,0.94816293457,0.00206674716212,0.961640230717,1.20815152972,0.00162518143763,0.255
234,10364031326,0.0262632068247,0.973736793175,0.0242892597942,0.949447533381,0.00197394703049,0.963000990224,1.2039829195,0.00163152444414,0.256
235,10364031327,0.0270160255581,0.972983974442,0.0249242906516,0.94805968379,0.00209173490653,0.96151384336,1.20838795078,0.00161710778141,0.255
236,10364031328,0.0266868329297,0.97331316707,0.0246566208191,0.948656546251,0.00203021211059,0.962163848126,1.20655454724,0.00166210176756,0.255
237,10364031329,0.0269579827537,0.973042017246,0.0248555602158,0.948186457031,0.00210242253794,0.961628769839,1.20786479215,0.00163429671314,0.255
238,10364031330,0.0269467891629,0.973053210837,0.0248742558843,0.948178954953,0.00207253327859,0.96165043836,1.2080604492,0.00163100709409,0.256
239,10364031331,0.0267794785152,0.973220521485,0.0247300610819,0.948490460403,0.00204941743327,0.961980922931,1.2070529557,0.00165056937867,0.256
240,10364031332,0.0264020534356,0.973597946564,0.0244001062108,0.949197840354,0.00200194722485,0.962726719488,1.20473702912,0.00162140533698,0.255
241,10364031333,0.0268465010449,0.973153498955,0.0247991224337,0.948354376521,0.00204737861125,0.961848352904,1.20756140749,0.00160472631411,0.255
242,10364031334,0.0264191293716,0.973580870628,0.0243982724836,0.949182598145,0.00202085688805,0.962693231236,1.20468622673,0.00162181413651,0.256
243,10364031335,0.0266403776407,0.973359622359,0.0245721323646,0.948787489995,0.00206824527615,0.962256318568,1.20586224933,0.00163616968697,0.255
244,10364031336,0.0271313945452,0.972868605455,0.0250341986876,0.947834406767,0.0020971958576,0.961285843814,1.20917997305,0.00161301796037,0.255
245,10364031337,0.0264436829463,0.973556317054,0.0244263336859,0.949129983368,0.0020173492604,0.962644602875,1.20489810187,0.00161870517485,0.255
246,10364031338,0.0269143023466,0.973085697653,0.0248646493951,0.948221048258,0.00204965295148,0.961714318924,1.20803552385,0.00160730517404,0.255
247,10364031339,0.0265158011268,0.973484198873,0.024500915377,0.948983283496,0.00201488574978,0.962501901439,1.20544766566,0.00162947872907,0.256
248,10364031340,0.0267416523769,0.973258347623,0.0247213954574,0.948536952166,0.00202025691959,0.962055276241,1.20704733349,0.00163111450725,0.256
249,10364031341,0.0267118260264,0.973288173974,0.024695785835,0.948592388139,0.00201604019141,0.962114198139,1.20686862642,0.00163347445528,0.255
250,10364031342,0.0268720028674,0.973127997133,0.024804507496,0.948323489637,0.00206749537135,0.961798237132,1.20756095967,0.0016139836295,0.255
251,10364031343,0.0269361682733,0.973063831727,0.0248642055104,0.948199626216,0.00207196276285,0.961671429796,1.2079881674,0.00162901820511,0.255
252,10364031344,0.0263491336629,0.973650866337,0.0243612965827,0.949289569754,0.0019878370802,0.962831196681,1.20448151611,0.00163118135374,0.255
253,10364031345,0.0264689842239,0.973531015776,0.0244695245956,0.949061491181,0.00199945962828,0.962594273387,1.20524892561,0.00162018578328,0.255
254,10364031346,0.0267763131981,0.973223686802,0.0247326660499,0.948491020752,0.00204364714818,0.961987093071,1.20708339361,0.00160291174409,0.254
255,10364031347,0.026522351938,0.973477648062,0.0245243513705,0.948953296692,0.00199800056751,0.962488681157,1.20565222852,0.00162462399191,0.256
256,10364031348,0.0266162603348,0.973383739665,0.0245956985352,0.94878804113,0.00202056179966,0.962303279839,1.2061286816,0.00161374612066,0.255
257,10364031349,0.0271267094091,0.972873290591,0.0250506872975,0.947822603293,0.00207602211152,0.961294777168,1.20934227449,0.00165256899218,0.256
258,10364031350,0.0265954938655,0.973404506134,0.0245407223999,0.948863783735,0.00205477146565,0.962344885509,1.20565949582,0.00161848137557,0.256
259,10364031351,0.0261899567147,0.973810043285,0.0242303867638,0.949579656522,0.00195956995096,0.963145706535,1.20358143213,0.00161868012602,0.255
260,10364031352,0.0267088783532,0.973291121647,0.0246544922356,0.948636629411,0.0020543861176,0.962120622987,1.20649118928,0.00158755617423,0.256
261,10364031353,0.0268782148014,0.973121785199,0.024796757553,0.948325027646,0.00208145724833,0.961786170381,1.20747674472,0.00163539732897,0.256
262,10364031354,0.0264390818402,0.97356091816,0.0244561086952,0.949104809465,0.00198297314499,0.962653171527,1.20518356137,0.00165640922885,0.256
263,10364031355,0.026492503422,0.973507496578,0.0244943297,0.949013166878,0.00199817372199,0.962547728119,1.20543262791,0.00159398365364,0.256
264,10364031356,0.0269093584518,0.973090641548,0.0248770916982,0.94821354985,0.00203226675352,0.961723824749,1.20816078315,0.00159388012197,0.256
265,10364031357,0.0264177852745,0.973582214726,0.0244125078067,0.949169706919,0.00200527746783,0.96269564847,1.20482101114,0.0016206027632,0.256
266,10364031358,0.0269044916828,0.973095508317,0.0248009928507,0.948294515467,0.00210349883216,0.961734553548,1.20746409437,0.00164107344876,0.257
267,10364031359,0.0266828484585,0.973317151542,0.0246838331743,0.948633318367,0.00199901528418,0.962171244317,1.2068149996,0.00161284831281,0.255
268,10364031360,0.0264754006142,0.973524599386,0.0244894053982,0.949035193988,0.00198599521602,0.962581371495,1.20542075624,0.00164374654238,0.256
269,10364031361,0.0266292654971,0.973370734503,0.0246188288398,0.948751905663,0.00201043665736,0.962277399774,1.20631764217,0.00162154269232,0.256
270,10364031362,0.0265969791636,0.973403020836,0.0245471085869,0.94885591225,0.00204987057664,0.962341871593,1.20571583135,0.00164716703812,0.256
271,10364031363,0.0271882194405,0.97281178056,0.0250911918876,0.947720588672,0.00209702755284,0.961173508259,1.20959662013,0.00162590251719,0.255
272,10364031364,0.0264431924249,0.973556807575,0.024426736441,0.949130071134,0.00201645598391,0.962645559389,1.20490281045,0.00161210608205,0.255
273,10364031365,0.0266133400798,0.97338665992,0.0245551970894,0.948831462831,0.00205814299042,0.96230963915,1.20575854318,0.00164445899615,0.255
274,10364031366,0.0261760986596,0.97382390134,0.02425087881,0.94957302253,0.00192521984968,0.963172595432,1.20379905203,0.00161849866612,0.255
275,10364031367,0.0268408579503,0.97315914205,0.0248241417776,0.948335000272,0.00201671617271,0.961859035982,1.20780478407,0.00163605368582,0.256
276,10364031368,0.0265607958908,0.973439204109,0.0245424850255,0.948896719084,0.00201831086531,0.962412951841,1.20574448968,0.00161206396554,0.256
277,10364031369,0.0266954099014,0.973304590099,0.0246448525694,0.948659737529,0.00205055733208,0.962147200678,1.20642835644,0.00161790598922,0.256
278,10364031370,0.0265274127076,0.973472587292,0.0245381039237,0.948934483369,0.0019893087839,0.962478535565,1.20576986204,0.00161063152018,0.255
279,10364031371,0.0264399296169,0.973560070383,0.0244299926198,0.949130077763,0.00200993699715,0.9626519129,1.20493948757,0.00161022792199,0.256
280,10364031372,0.0269569895789,0.973043010421,0.0248667964905,0.948176213931,0.00209019308842,0.961630543763,1.20797104554,0.00161896289519,0.255
281,10364031373,0.0264046263446,0.973595373655,0.0244139118766,0.949181461779,0.00199071446806,0.962721455059,1.20486007633,0.00159356846203,0.255
282,10364031374,0.0264613782118,0.973538621788,0.0244451429431,0.949093478845,0.00201623526869,0.962609580089,1.20503767377,0.0016293980021,0.255
283,10364031375,0.0266573609288,0.973342639071,0.0246804656076,0.948662173464,0.00197689532116,0.962221310376,1.2068341542,0.00164183321729,0.255
284,10364031376,0.0264014145359,0.973598585464,0.0243908818927,0.949207703571,0.00201053264323,0.962728116703,1.20465267751,0.00160105735658,0.254
285,10364031377,0.0267713884016,0.973228611598,0.0247036929882,0.94852491861,0.00206769541341,0.961997205588,1.20682421936,0.00164017499959,0.255
286,10364031378,0.0264776028444,0.973522397156,0.0244820167354,0.94904038042,0.00199558610908,0.962577163918,1.20534782173,0.00161745650125,0.255
287,10364031379,0.0266949804251,0.973305019575,0.0246561548289,0.948648864746,0.00203882559623,0.962147867991,1.2065341079,0.00161851563936,0.255
288,10364031380,0.0266518255447,0.973348174455,0.0246484924184,0.948699682037,0.00200333312638,0.962232668799,1.20654834309,0.00161253389098,0.255
289,10364031381,0.0266045993815,0.973395400619,0.0245969487904,0.948798451828,0.00200765059108,0.962326143937,1.20616335095,0.00160282501581,0.256
290,10364031382,0.0268278606733,0.973172139327,0.0247606860684,0.948411453258,0.0020671746049,0.961885520957,1.20724152173,0.0016151845458,0.255
291,10364031383,0.0267837892473,0.973216210753,0.0247236084728,0.94849260228,0.00206018077452,0.961972565158,1.20698454069,0.00162563787812,0.255
292,10364031384,0.0267410446703,0.97325895533,0.0247326316021,0.948526323728,0.00200841306825,0.962056294253,1.20715282376,0.00161456019053,0.255
293,10364031385,0.02661149359,0.97338850641,0.0245786481022,0.948809858308,0.00203284548773,0.962312898723,1.20597985631,0.00162215402155,0.255
294,10364031386,0.0265723968173,0.973427603183,0.0245958758892,0.948831727294,0.00197652092809,0.962389356447,1.20621709016,0.00162193059543,0.255
295,10364031387,0.0264976944526,0.973502305547,0.0244950771112,0.949007228436,0.00200261734141,0.962537528421,1.20542929607,0.00165922270554,0.255
296,10364031388,0.0266684163362,0.973331583664,0.0246745659618,0.948657017702,0.0019938503744,0.962199707926,1.20675753039,0.00164655356152,0.256
297,10364031389,0.0269021115825,0.973097888418,0.0248751794465,0.948222708971,0.002026932136,0.961738071435,1.20815736442,0.0016286061927,0.256
298,10364031390,0.0268781194339,0.973121880566,0.0248407072099,0.948281173356,0.00203741222398,0.961785675344,1.2078848525,0.00161526542126,0.255
299,10364031391,0.0266862655804,0.97331373442,0.0246478837277,0.948665850692,0.0020383818527,0.962165097015,1.20647457595,0.00165948927392,0.257


==> anc/experiments/raw/L1000/meta.json <==
{
 "learner": "logistic ridge ERM",
 "n": 1000,
 "d": 64000,
 "eps": 0.0005,
 "v": 0.008,
 "kappa": 124.0,
 "trials": 200,
 "trial0": 0,
 "K": 0,
 "seed": 371000,
 "pbits": 12,
 "tgrid": [
  0.0,
  0.03,
  0.06,
  0.1,
  0.2,
  0.3,
  0.6,
  1.0,
  2.0,
  3.0,
  6.0,
  10.0,
  20.0,
  30.0,
  60.0,
  100.0
 ],
 "taueps": 0.0005,
 "xis": [
  0.01,
  0.001
 ],
 "tol": 1e-13,
 "python": "3.12.13",
 "record": "U,phi0,phi1,a,Dd (float64)",
 "runtime_sec": 2968.1440210342407,
 "merged_from": [
  "L1000_m012",
  "L1000_c3"
 ]
}

==> anc/experiments/raw/L1000/trials.csv <==
trial,seed,mu2,rho,w,omega,s4,nD_ridge,nV_ridge,th2,it,res,it_ref,res_ref,sum_sx,sum_x2,sum_r2,sec
0,371001113000,0.00801014101878,0.991989858981,0.00782108835566,0.984168770626,0.000189052663118,0.999421761772,1.25870445868,0.0022471722413948863,5,1.67e-16,5,1.67e-16,0.25075737460505221,7.9709278095206916e-05,6.2807866688316218e-05,11.481
1,371001113001,0.00801255976781,0.991987440232,0.00782347508153,0.984163965151,0.000189084686283,0.999416888017,1.258773946,0.0022441896781322207,5,1.67e-16,5,1.67e-16,0.24478958468441858,7.6532826329429082e-05,6.0826870907091076e-05,11.906
2,371001113002,0.00805556835234,0.991944431648,0.00786659276962,0.984077838878,0.000188975582724,0.99933021754,1.26003066539,0.0022491807663033766,5,1.67e-16,5,1.67e-16,0.24303966931344445,7.5988730835766937e-05,6.0875508220383504e-05,11.557
3,371001113003,0.0079712418206,0.992028758179,0.00778365650012,0.984245101679,0.00018758532048,0.999500130008,1.25761661123,0.0022213408819999289,5,1.67e-16,5,1.11e-16,0.24128344584248274,7.5599165263657094e-05,6.2239115806974075e-05,12.161
4,371001113004,0.00794640562683,0.992053594373,0.00776051627993,0.984293078093,0.000185889346899,0.99955015597,1.25694569973,0.0022174476627474984,5,1.67e-16,5,1.67e-16,0.24557960507523835,7.7442206067176921e-05,6.0988907060739121e-05,12.779
5,371001113005,0.00795502923802,0.992044970762,0.00776655709594,0.984278413666,0.000188472142077,0.999532816933,1.25711652993,0.0022216813435905892,5,1.67e-16,5,1.67e-16,0.24202854302870613,7.4749954990392361e-05,6.1795250444041577e-05,13.484
6,371001113006,0.00799186043069,0.992008139569,0.00780369750383,0.984204442065,0.000188162926858,0.999458587245,1.25819946322,0.0022423197198215101,5,1.67e-16,5,1.67e-16,0.2513361153898841,7.9819808153379519e-05,6.1803818142589325e-05,13.975
7,371001113007,0.00797892586887,0.992021074131,0.00779115469991,0.984229919431,0.000187771168961,0.999484647485,1.25783474206,0.0022334609481595145,5,1.67e-16,5,1.11e-16,0.23992374100213698,7.3881984087729023e-05,6.2034397468613384e-05,14.809
8,371001113008,0.00802143995464,0.991978560045,0.00783068668573,0.98414787336,0.000190753268904,0.99939901882,1.25898073775,0.0022318400649792231,5,1.11e-16,5,1.67e-16,0.24259882381710596,7.63071249409112e-05,6.2140003378155921e-05,16.226
9,371001113009,0.00800806733221,0.991991932668,0.00781792494005,0.984174007728,0.000190142392158,0.999425957659,1.25861007719,0.0022453551489439397,5,1.67e-16,5,1.67e-16,0.25003488574084853,7.9780974983234838e-05,6.2163668037335811e-05,17.155
10,371001113010,0.00795125626773,0.992048743732,0.00776580851044,0.984282935222,0.000185447757283,0.999540373485,1.25710081053,0.00222542559611427,5,1.67e-16,5,1.67e-16,0.24074043000842982,7.5538134034052934e-05,6.1066159303532172e-05,15.750
11,371001113011,0.00802426698431,0.991975733016,0.00783372923051,0.984142003785,0.000190537753807,0.999393318505,1.25906983528,0.0022468796986615646,5,1.67e-16,5,1.67e-16,0.25378331095087858,8.2346470567909197e-05,6.2469059456545564e-05,14.628
12,371001113012,0.00798572496325,0.992014275037,0.00779940894056,0.984214866096,0.000186316022684,0.999470922891,1.25807821188,0.0022279822144538265,5,1.67e-16,5,1.67e-16,0.24371331911085825,7.655215045623251e-05,6.0321705040486314e-05,14.573
13,371001113013,0.00802188601717,0.991978113983,0.0078305143487,0.984147599634,0.000191371668477,0.999398129569,1.25897446946,0.0022370476896536352,5,1.67e-16,5,1.67e-16,0.24223869265127773,7.6804946384491409e-05,6.3367379678911756e-05,14.016
14,371001113014,0.00801198768988,0.99198801231,0.00782264598756,0.984165366323,0.000189341702321,0.999418044873,1.25874926733,0.0022288617998226391,5,1.67e-16,5,1.67e-16,0.24049474471255838,7.4695751954225004e-05,6.1803048959364968e-05,15.207
15,371001113015,0.00799708226323,0.992002917737,0.0078074964135,0.984195421323,0.000189585849733,0.999448086241,1.25830730003,0.0022363496893061706,5,1.11e-16,5,1.11e-16,0.24733951105247609,7.8738241321382477e-05,6.1804052875731374e-05,14.906
16,371001113016,0.00794763190299,0.992052368097,0.0077607966806,0.984291571416,0.000186835222396,0.999547699375,1.25695196462,0.0022318844813908568,5,1.67e-16,5,1.11e-16,0.25213804480457391,8.0531264267033812e-05,6.3188456385110929e-05,14.746
17,371001113017,0.00797947503626,0.992020524964,0.00779179770006,0.984228727264,0.000187677336202,0.999483539307,1.25785366886,0.0022338136209683656,5,1.67e-16,5,1.67e-16,0.24943392153517818,7.8982113048273728e-05,6.3255214452203191e-05,15.312
18,371001113018,0.00795178901777,0.992048210982,0.00776538377103,0.984282827211,0.000186405246741,0.999539314756,1.25708650354,0.0022241239907307463,5,1.11e-16,5,1.67e-16,0.24996746502016043,7.9784244177530836e-05,6.2386522890820414e-05,15.835
19,371001113019,0.00799165273458,0.992008347265,0.00780443315079,0.984203914115,0.000187219583789,0.999458991091,1.25822280184,0.0022341748547664844,5,1.67e-16,5,1.11e-16,0.2451070452769154,7.6903523287180913e-05,6.1663028264863603e-05,15.343
20,371001113020,0.00806545969471,0.991934540305,0.00787324818624,0.984061292119,0.000192211508473,0.999310335979,1.26021809156,0.0022683717813055896,5,1.67e-16,5,1.67e-16,0.25716798415774056,8.3553759323180983e-05,6.275118594146929e-05,15.172
21,371001113021,0.00796439300478,0.992035606995,0.00777985715881,0.984255749836,0.000184535845967,0.999513884758,1.25751204011,0.0022134592318612464,5,1.67e-16,5,1.67e-16,0.23742514824482353,7.3409213349311092e-05,6.1644336578096131e-05,14.863
22,371001113022,0.00801422364265,0.991985776357,0.00782299238543,0.984162783972,0.000191231257215,0.999413568463,1.25875555391,0.002235400783812091,5,1.67e-16,5,1.67e-16,0.24467190948104545,7.5824943582923952e-05,6.2711980742935489e-05,15.335
23,371001113023,0.0080555754602,0.99194442454,0.00786599390587,0.984078430634,0.000189581554322,0.999330212667,1.26001199267,0.0022551812523011207,5,1.67e-16,5,1.67e-16,0.25619648420908159,8.2381906215848682e-05,6.2942735796899058e-05,14.986
24,371001113024,0.00799799457192,0.992002005428,0.00780711099123,0.984194894437,0.000190883580692,0.999446267971,1.25829345316,0.0022394538573972697,5,1.67e-16,5,1.11e-16,0.24955392729421377,7.7177525693497139e-05,6.2493003333328662e-05,14.929
25,371001113025,0.00783411711454,0.992165882885,0.00765302434174,0.984512858544,0.000181092772806,0.999776391734,1.25382295795,0.0021936894632681547,5,1.67e-16,5,1.11e-16,0.24742267653792083,7.7188661395124751e-05,6.3631026637997622e-05,15.338
26,371001113026,0.00793183411285,0.992068165887,0.00774748488191,0.984320681005,0.000184349230944,0.999579498516,1.25656905601,0.00221666133352572,5,1.67e-16,5,1.67e-16,0.24406810797784118,7.7468778699582339e-05,6.2246978723957388e-05,15.914
27,371001113027,0.00808252628148,0.991917473719,0.00788906463171,0.984028409087,0.000193461649771,0.999275965093,1.26067648328,0.0022657386534309597,5,1.67e-16,5,1.11e-16,0.2483649375576763,7.8131421656268726e-05,6.1740221190425339e-05,14.011
28,371001113028,0.00801528285071,0.991984717149,0.00782684968808,0.984157867461,0.000188433162635,0.999411390326,1.25887359877,0.0022411403951062068,5,1.67e-16,5,1.11e-16,0.24793582541410286,7.766735037556847e-05,6.1830017661910586e-05,16.329
29,371001113029,0.00804323899373,0.991956761006,0.00785132788394,0.984105433122,0.000191911109794,0.999355108453,1.25957991293,0.0022586786018613083,5,1.67e-16,5,1.67e-16,0.25348776888232394,8.0292565760826191e-05,6.1443100016626655e-05,15.448
30,371001113030,0.00793115023151,0.992068849768,0.00774259348626,0.984326256282,0.000188556745249,0.999580942391,1.25641803636,0.0022317246906126613,5,1.67e-16,5,1.11e-16,0.2538735687781416,8.205770370498849e-05,6.1581747832252265e-05,15.454
31,371001113031,0.00799734037742,0.992002659623,0.00780791901867,0.984194740604,0.000189421358755,0.999447563518,1.25831994669,0.0022383066603250366,5,1.67e-16,5,1.11e-16,0.25159338311495305,8.0684147320349322e-05,6.2306380658165114e-05,14.788
32,371001113032,0.0080564635843,0.991943536416,0.00786628589295,0.984077250523,0.000190177691359,0.999328432298,1.26001930024,0.0022469036429736138,5,1.67e-16,5,1.67e-16,0.24646633801724704,7.7732485559857059e-05,6.2278438909523678e-05,14.853
33,371001113033,0.00799122807011,0.99200877193,0.00780279369273,0.984205978237,0.000188434377384,0.999459865833,1.25817257815,0.0022300450604151455,5,1.67e-16,5,1.67e-16,0.24629454935348627,7.8643699252717238e-05,6.2237794971777772e-05,15.027
34,371001113034,0.0079632477276,0.992036752272,0.00777871674014,0.984258035532,0.000184530987466,0.999516192749,1.25747881694,0.0022351822333353043,5,1.67e-16,5,1.67e-16,0.24566113197437534,7.7205751513394433e-05,6.042784729718525e-05,15.147
35,371001113035,0.00798209539428,0.992017904606,0.00779471055183,0.984223194054,0.000187384842458,0.99947825405,1.25793914189,0.0022332224123413351,5,1.67e-16,5,1.11e-16,0.24333079074725206,7.5066238303473054e-05,6.055172224226267e-05,16.524
36,371001113036,0.00799021532759,0.992009784672,0.00780211020394,0.984207674468,0.000188105123648,0.999461901615,1.25815332409,0.0022362130760591129,5,1.67e-16,5,1.67e-16,0.24974887498043075,7.9359387597747325e-05,6.1438744115630608e-05,15.665
37,371001113037,0.00799646059051,0.992003539409,0.00780920617608,0.984194333233,0.00018725441443,0.999449302695,1.25836182277,0.0022476401875864286,5,1.67e-16,5,1.67e-16,0.25395768665139051,8.1433806327697866e-05,6.1957451800290773e-05,14.733
38,371001113038,0.00803790940344,0.991962090597,0.00784858707715,0.984113503519,0.000189322326296,0.999365807942,1.2595052594,0.0022549345873002511,5,1.67e-16,5,1.67e-16,0.25176519429465904,8.0409600281086362e-05,6.231383023766941e-05,15.050
39,371001113039,0.00795334062725,0.992046659373,0.00776817417341,0.984278485199,0.000185166453844,0.999536168459,1.25717031523,0.0022297558511468682,5,1.67e-16,5,1.67e-16,0.24993944183997296,7.9265362068587183e-05,6.1913787948804093e-05,15.344
40,371001113040,0.00799706517532,0.992002934825,0.00780782922283,0.984195105602,0.000189235952492,0.99944811522,1.25831770358,0.0022414696094300575,5,1.67e-16,5,1.67e-16,0.25152813849450495,8.1341613123283839e-05,6.253827407098897e-05,14.949
41,371001113041,0.00805373781547,0.991946262185,0.00786158238413,0.9840846798,0.000192155431342,0.999333955858,1.25987824894,0.0022623932867939819,5,1.67e-16,5,1.67e-16,0.25079692497654937,7.8321056597832226e-05,6.1864158483052408e-05,15.083
42,371001113042,0.00807738720253,0.991922612797,0.00788418609163,0.984038426706,0.000193201110897,0.999286316577,1.26053484151,0.0022588215649683714,5,1.67e-16,5,1.11e-16,0.25119052422840216,8.0608482117557002e-05,6.2452864834784059e-05,15.073
43,371001113043,0.00800247712806,0.991997522872,0.00781390510532,0.984183617767,0.000188572022743,0.999437198596,1.25849609941,0.0022352987461414829,5,1.67e-16,5,1.67e-16,0.2438091792745366,7.5484654102390291e-05,6.2341903026247222e-05,15.005
44,371001113044,0.0079233247526,0.992076675247,0.0077383913453,0.984338283902,0.0001849334073,0.999596657081,1.25630288439,0.0022259936300582832,5,1.67e-16,5,1.11e-16,0.25309492719340954,8.196898405964868e-05,6.128499984177451e-05,15.516
45,371001113045,0.00801067366078,0.991989326339,0.00781987011625,0.984169456223,0.000190803544532,0.999420715695,1.25866542942,0.0022394768709167335,5,1.67e-16,5,1.67e-16,0.2515758295874565,7.9702737700445398e-05,6.2436931967591529e-05,14.974
46,371001113046,0.0079666964449,0.992033303555,0.00778099590821,0.984252307647,0.000185700536692,0.999509260826,1.25754287723,0.002231514851671423,5,1.67e-16,5,1.67e-16,0.24747304731986464,7.7471969152907331e-05,6.1817821102109097e-05,14.574
47,371001113047,0.00807558167353,0.991924418326,0.0078815382005,0.984042880126,0.000194043473035,0.999289967972,1.26045598123,0.0022534263952782895,5,1.67e-16,5,1.11e-16,0.24094371792763514,7.5572968242043048e-05,6.048828627661289e-05,14.679
48,371001113048,0.00799800275639,0.992001997244,0.00780943744618,0.984192559797,0.000188565310209,0.999446215327,1.25836592046,0.002237192593841452,5,1.67e-16,5,1.67e-16,0.25017562842513197,7.8998681837459585e-05,6.1702995836412098e-05,14.882
49,371001113049,0.00793030460924,0.992069695391,0.00774428311104,0.98432541228,0.000186021498196,0.999582607088,1.25647238311,0.0022238770239384081,5,1.67e-16,5,1.67e-16,0.2437343058122714,7.5153827455729265e-05,6.1796639751460672e-05,15.685
50,371001113050,0.00799759278819,0.992002407212,0.00781069834881,0.984191708863,0.000186894439375,0.999447015449,1.25840603174,0.0022319181051389091,5,1.67e-16,5,1.67e-16,0.24363761380785309,7.7032868173285572e-05,6.1624800013344652e-05,11.498
51,371001113051,0.00805659424886,0.991943405751,0.00786350088731,0.984079904864,0.000193093361551,0.999328214461,1.25993226638,0.0022499773435806941,5,1.67e-16,5,1.11e-16,0.24686998358159939,7.7516914653180284e-05,6.2413729226963103e-05,11.875
52,371001113052,0.00801868623123,0.991981313769,0.0078275126778,0.984153801091,0.00019117355343,0.999404574618,1.25888739661,0.0022410514404532563,5,1.67e-16,5,1.67e-16,0.25039495513417975,8.0213438049793893e-05,6.2468938112161329e-05,11.569
53,371001113053,0.00805502140522,0.991944978595,0.00786141547689,0.984083563118,0.000193605928325,0.999331391902,1.25987046213,0.0022583842448032753,5,1.67e-16,5,1.67e-16,0.24792745458105225,7.8510126173516044e-05,6.2219943143314175e-05,12.157
54,371001113054,0.00801493981853,0.991985060181,0.00782627577899,0.984158784402,0.000188664039545,0.999412085201,1.25885640915,0.0022387684662860752,5,1.11e-16,5,1.67e-16,0.24787992020289262,7.9374632510669684e-05,6.2850212330125605e-05,12.776
55,371001113055,0.00801698388904,0.991983016111,0.00782723928318,0.984155776828,0.000189744605865,0.999407982867,1.25888230919,0.002241229554625827,5,1.11e-16,5,1.67e-16,0.24364678377365601,7.6947170071334722e-05,6.2037136950495597e-05,13.510
56,371001113056,0.00797684908286,0.992023150917,0.00779109399509,0.984232056922,0.000185755087768,0.999488801317,1.25783703602,0.0022369727704244879,5,1.67e-16,5,1.67e-16,0.24388010813971972,7.68567411750289e-05,6.3098867529153967e-05,13.987
57,371001113057,0.00799148224667,0.992008517753,0.00780230799883,0.984206209754,0.000189174247838,0.999459365145,1.25815693349,0.0022283894810940738,5,1.11e-16,5,1.11e-16,0.24252603260499639,7.4711560168558373e-05,6.2530028350243159e-05,14.872
58,371001113058,0.00807940103486,0.991920598965,0.0078889496994,0.984031649266,0.000190451335458,0.999282215701,1.26067920001,0.0022640456754803814,5,1.67e-16,5,1.11e-16,0.24895688116074466,7.9282870794810517e-05,6.1975760551674836e-05,16.280
59,371001113059,0.00794918544218,0.992050814558,0.00776111420346,0.984289700354,0.000188071238719,0.999544587768,1.25695872656,0.002226228151157804,5,1.67e-16,5,1.67e-16,0.25050538025346802,8.0412753780070238e-05,6.2088534595176835e-05,17.179
60,371001113060,0.00791608785093,0.992083912149,0.0077303494819,0.984353562667,0.000185738369027,0.999611254735,1.25606691467,0.0022029848327285583,5,1.67e-16,5,1.11e-16,0.23124072272715523,7.0398834070135616e-05,6.230281667762257e-05,15.730
61,371001113061,0.00803755520657,0.991962444793,0.00784530277564,0.984117142018,0.000192252430925,0.99936656739,1.25940364639,0.0022536165512187824,5,1.67e-16,5,1.67e-16,0.25671097922769026,8.297823676869813e-05,6.2459684352183246e-05,14.649
62,371001113062,0.00808998731151,0.991910012688,0.00789651779485,0.984013494894,0.000193469516658,0.999260930896,1.26089366204,0.0022542810577858793,5,1.67e-16,5,1.11e-16,0.24288750729125252,7.5274911939102166e-05,6.1875553992173289e-05,14.583
63,371001113063,0.00794835566729,0.992051644333,0.00776290359841,0.984288740734,0.00018545206888,0.999546219188,1.25701614982,0.0022214949439608952,5,1.67e-16,5,1.11e-16,0.2476698512935267,7.8423877161669245e-05,6.1740857207891056e-05,14.014
64,371001113064,0.00797242618352,0.992027573816,0.00778309701948,0.984244476797,0.000189329164046,0.999497770384,1.25759679303,0.0022269960778050777,5,1.67e-16,5,1.67e-16,0.24367018476041347,7.6183113706365476e-05,6.0626336621067526e-05,15.256
65,371001113065,0.00800104754791,0.991998952452,0.00781097140365,0.984187981048,0.000190076144259,0.999440102963,1.25840757697,0.0022409281483343865,5,1.67e-16,5,1.67e-16,0.24510043368526369,7.6104378728468524e-05,6.321970315991039e-05,14.989
66,371001113066,0.00801982846484,0.991980171535,0.00782906873592,0.984151102799,0.000190759728917,0.999402266359,1.25893357584,0.002244816392556795,5,1.67e-16,5,1.67e-16,0.24993689624836779,8.0341444536208973e-05,6.1950819699983103e-05,14.797
67,371001113067,0.00798868140951,0.99201131859,0.00780063272978,0.984210685861,0.000188048679726,0.999464991948,1.25811038265,0.0022400697652302389,5,1.67e-16,5,1.67e-16,0.25060209450620063,8.137977170435593e-05,6.2208813037694608e-05,15.306
68,371001113068,0.00800471352041,0.99199528648,0.00781622203602,0.984179064444,0.000188491484385,0.999432690537,1.25856377963,0.0022352991056562217,5,1.67e-16,5,1.67e-16,0.2444501067912197,7.6714073329782321e-05,6.1782536575308463e-05,15.952
69,371001113069,0.00806709744409,0.991932902556,0.00787387133084,0.984059031225,0.000193226113243,0.999307051594,1.26023420622,0.0022552774196244268,5,1.67e-16,5,1.11e-16,0.24674454415841063,7.8775814909887187e-05,6.1549757840770569e-05,15.377
70,371001113070,0.00794827273116,0.992051727269,0.00775973166113,0.984291995608,0.000188541070027,0.9995464345,1.25691749104,0.0022305717887347565,5,1.67e-16,5,1.67e-16,0.25577663382615978,8.1959704548147856e-05,6.3356390547505232e-05,15.166
71,371001113071,0.00809979879856,0.991900201201,0.00790668832234,0.983993512879,0.000193110476218,0.999241154866,1.26119076774,0.002261497206924958,5,1.67e-16,5,1.67e-16,0.24229749316541838,7.5881903869367699e-05,6.1642662094492205e-05,14.892
72,371001113072,0.00801785598695,0.991982144013,0.00782670156115,0.984155442452,0.000191154425807,0.999406247413,1.2588637983,0.002247455674850532,5,1.67e-16,5,1.67e-16,0.25385725180634078,8.0679385800407684e-05,6.2678384116722288e-05,15.380
73,371001113073,0.00801139397174,0.991988606028,0.00782297991329,0.984165626115,0.000188414058454,0.999419226866,1.2587608677,0.0022391508338499254,5,1.67e-16,5,1.67e-16,0.24287228575851194,7.5385136446788964e-05,6.2415176131135302e-05,14.980
74,371001113074,0.00792538579553,0.992074614204,0.00773853202198,0.984336082182,0.000186853773549,0.999592533262,1.25630311356,0.0022163677028650837,5,1.67e-16,5,1.67e-16,0.23760740619555087,7.3600032291459356e-05,6.0347098429686626e-05,14.988
75,371001113075,0.00801497991011,0.99198502009,0.00782353277016,0.98416148732,0.000191447139944,0.999412047808,1.25877086628,0.0022395451906330128,5,1.67e-16,5,1.11e-16,0.23846289510091667,7.3177380172146159e-05,6.2373850437217807e-05,15.391
76,371001113076,0.00811363755167,0.991886362448,0.00792119255213,0.983965169896,0.000192444999532,0.999213259328,1.26161478091,0.0022632513587995747,5,1.67e-16,5,1.11e-16,0.25164011233572514,7.9931947356518066e-05,6.2955865665978024e-05,15.817
77,371001113077,0.00791268401593,0.992087315984,0.00772763296578,0.984359683018,0.000185051050146,0.999618104072,1.25598913811,0.0022122213072097046,5,1.67e-16,5,1.67e-16,0.24494924945033447,7.7514345336556934e-05,6.2292777202779909e-05,14.129
78,371001113078,0.00796728429198,0.992032715708,0.00777887775729,0.984253837951,0.000188406534696,0.999508118343,1.25747569874,0.0022349300954807227,5,1.67e-16,5,1.67e-16,0.24841289624324736,7.9086128389668561e-05,6.1104338224606732e-05,16.221
79,371001113079,0.0079793215245,0.992020678475,0.00779206488051,0.984228613595,0.000187256643992,0.999483842112,1.25786230259,0.0022338115668249533,5,1.11e-16,5,1.67e-16,0.25262354543722088,8.0419337513134361e-05,6.2067564509529468e-05,15.432
80,371001113080,0.00808825952187,0.991911740478,0.00789486604192,0.984016874436,0.000193393479952,0.999264411276,1.26084568107,0.0022640670231570724,5,1.67e-16,5,1.67e-16,0.24688766674327256,7.8574408017208775e-05,6.1423251046850542e-05,15.308
81,371001113081,0.00799490604177,0.992005093958,0.00780411086513,0.984200983093,0.000190795176646,0.999452490678,1.25820620438,0.0022390991010971069,5,1.67e-16,5,1.67e-16,0.2485032369185799,7.8951197141015233e-05,6.116164468171103e-05,14.838
82,371001113082,0.00806563647464,0.991934363525,0.00787331262294,0.984061050902,0.000192323851704,0.999309981504,1.26021974294,0.0022449974514673226,5,1.67e-16,5,1.67e-16,0.24741000674561098,7.8137455379940151e-05,6.347155589821387e-05,14.917
83,371001113083,0.0080002113767,0.991999788623,0.00781091402668,0.984188874597,0.000189297350014,0.999441775885,1.2584074744,0.0022341991074112735,5,1.67e-16,5,1.67e-16,0.24703856912437316,7.8525028800241812e-05,6.1527638701592776e-05,15.054
84,371001113084,0.0079491395019,0.992050860498,0.00776323177794,0.98428762872,0.000185907723963,0.999544646615,1.25702479499,0.0022210021495351917,5,1.11e-16,5,1.67e-16,0.2459302918329328,7.7185795384145808e-05,6.1513704635170557e-05,15.176
85,371001113085,0.00790985802561,0.992090141974,0.00772662487235,0.984363517102,0.000183233153261,0.999623771215,1.25596342515,0.002221917676706132,5,1.67e-16,5,1.11e-16,0.25494333471746422,8.0908175617490187e-05,6.1868484787289452e-05,16.594
86,371001113086,0.00794076985493,0.992059230145,0.00775435926211,0.984304870883,0.000186410592822,0.999561522047,1.2567652277,0.0022205071073006003,5,1.11e-16,5,1.11e-16,0.24749575316532746,7.8661912858494414e-05,6.141206068006285e-05,15.589
87,371001113087,0.00804447473213,0.991955525268,0.00785243560026,0.984103089668,0.000192039131876,0.999352620274,1.25961193511,0.0022424693956124915,5,1.67e-16,5,1.67e-16,0.24747763011089741,7.7829095378486863e-05,6.1804261750986804e-05,14.721
88,371001113088,0.00797681370005,0.9920231863,0.00778835718948,0.98423482911,0.000188456510575,0.999488914748,1.25775183852,0.002232715965927618,5,1.67e-16,5,1.11e-16,0.24405977241047794,7.7196199093929884e-05,6.1870839459864186e-05,15.045
89,371001113089,0.00798514544964,0.99201485455,0.00779653378201,0.984218320768,0.000188611667633,0.999472126552,1.25798980037,0.0022398327891807539,5,1.67e-16,5,1.67e-16,0.25157856590254735,8.0611996982418908e-05,6.3331381601150222e-05,15.344
90,371001113090,0.00801827477291,0.991981725227,0.0078274387345,0.984154286493,0.000190836038414,0.999405398518,1.25888592197,0.002249442867309145,5,1.67e-16,5,1.67e-16,0.25080286695944831,7.921089559995895e-05,6.0870408026653831e-05,14.876
91,371001113091,0.00801405347139,0.991985946529,0.00782298749645,0.984162959032,0.000191065974938,0.999413908814,1.25875574452,0.0022577928289424531,5,1.67e-16,5,1.11e-16,0.26358325592041687,8.7106243024647636e-05,6.3964744153834188e-05,15.151
92,371001113092,0.0080307777375,0.991969222263,0.00783908502182,0.984130137241,0.000191692715682,0.999380216282,1.25922358173,0.0022330384605896928,5,1.67e-16,5,1.67e-16,0.23628257773777761,7.266180178378318e-05,6.1858212821773337e-05,15.151
93,371001113093,0.00803550033644,0.991964499664,0.0078448414354,0.984119658228,0.000190658901033,0.999370683404,1.25939341361,0.0022446835402180378,5,1.67e-16,5,1.67e-16,0.24382914629041685,7.6586444655409825e-05,6.2021683053913948e-05,14.990
94,371001113094,0.0079988726601,0.99200112734,0.00781069820151,0.984190429138,0.000188174458592,0.999444456183,1.25840344791,0.0022286504418242495,5,1.67e-16,5,1.67e-16,0.24157976421950433,7.4596063561574192e-05,6.1432241740993181e-05,15.623
95,371001113095,0.00801442033425,0.991985579666,0.00782510521366,0.984160474452,0.000189315120588,0.999413142213,1.2588209855,0.0022491489456421903,5,1.67e-16,5,1.11e-16,0.25057363506645391,7.9722295408846927e-05,6.2739108823346327e-05,14.994
96,371001113096,0.00790825261176,0.992091747388,0.00772447991814,0.98436726747,0.000183772693613,0.99962701518,1.25589983183,0.0022151822435049003,5,1.11e-16,5,1.11e-16,0.24515701874751206,7.6293957994936522e-05,6.1423079898069834e-05,14.592
97,371001113097,0.00810288547352,0.991897114526,0.0079082700121,0.983988844514,0.000194615461421,0.999234958635,1.26123382764,0.0022618981878682262,5,1.67e-16,5,1.67e-16,0.24469548694951593,7.649544574658605e-05,6.2250141078142816e-05,14.703
98,371001113098,0.00802789756656,0.991972102433,0.00783797307102,0.984134129362,0.000189924495537,0.999385992714,1.25919474148,0.0022448589079605312,5,1.67e-16,5,1.67e-16,0.24770855118281698,7.8836117603303522e-05,6.2545621445365089e-05,14.972
99,371001113099,0.00797301504761,0.992026984952,0.00778589234021,0.984241092612,0.000187122707402,0.999496549255,1.25768269823,0.0022295011671245998,5,1.67e-16,5,1.11e-16,0.2483171187890757,7.9565908359125129e-05,6.2809447734014904e-05,15.621
100,371001113100,0.00802245432511,0.991977545675,0.00783205582496,0.98414548985,0.00019039850015,0.999396969154,1.25902135095,0.0022414161443343851,5,1.67e-16,5,1.67e-16,0.24600789842723858,7.772152205784274e-05,6.1395923095758459e-05,11.519
101,371001113101,0.00802949607745,0.991970503923,0.00784030206979,0.984130201853,0.000189194007658,0.999382760066,1.25926408325,0.0022529725950903509,5,1.67e-16,5,1.11e-16,0.2473077127257447,7.8202459338181187e-05,6.1929329546074412e-05,11.883
102,371001113102,0.00802176051587,0.991978239484,0.00783298040854,0.984145259076,0.000188780107328,0.999398342064,1.25905155574,0.0022527157709485331,5,1.67e-16,5,1.67e-16,0.25014746137671839,8.020694176901726e-05,6.2639469279864325e-05,11.591
103,371001113103,0.00805590728298,0.991944092717,0.00786561159016,0.984078481127,0.000190295692817,0.999329555144,1.25999941245,0.0022499189548347912,5,1.67e-16,5,1.67e-16,0.24674571866852024,7.8533148368571174e-05,6.242301927837231e-05,12.176
104,371001113104,0.00804076598585,0.991959234014,0.00784943669632,0.984109797318,0.000191329289526,0.999360082824,1.25952597395,0.0022409015301514883,5,1.67e-16,5,1.67e-16,0.24074209774364652,7.4525263349215612e-05,6.0945933550485376e-05,12.774
105,371001113105,0.0079447279945,0.992055272005,0.00775785247526,0.98429741953,0.000186875519241,0.999553552327,1.25686608637,0.0022181380810189569,5,1.11e-16,5,1.67e-16,0.23981405689770297,7.3972377775522591e-05,6.1785802719387806e-05,13.518
106,371001113106,0.00804849728569,0.991951502714,0.00785667742288,0.984094825291,0.000191819862816,0.999344510904,1.25973598871,0.0022480132308330988,5,1.11e-16,5,1.67e-16,0.2497331714209885,7.9434040037933471e-05,6.262811725853075e-05,13.984
107,371001113107,0.00800537667423,0.991994623326,0.0078168806123,0.984177742713,0.000188496061937,0.999431354215,1.25858296204,0.0022392493502240629,5,1.67e-16,5,1.67e-16,0.24203536479269183,7.6556988854507789e-05,6.2968836965298321e-05,14.918
108,371001113108,0.00799935394898,0.992000646051,0.0078107354469,0.984189910604,0.000188618502079,0.999443493204,1.25840363843,0.0022359144859571954,5,1.67e-16,5,1.67e-16,0.25035695534277858,7.9710584492612697e-05,6.2002121613296114e-05,16.235
109,371001113109,0.00806809846684,0.991931901533,0.00787559423675,0.984056307296,0.000192504230095,0.999305023193,1.26028586849,0.0022583744082823724,5,1.67e-16,5,1.67e-16,0.24817838348940546,7.9364161224422601e-05,6.2448434304717605e-05,17.255
110,371001113110,0.00795048632845,0.992049513672,0.0077629136092,0.984286600062,0.000187572719256,0.999541958293,1.25701216772,0.0022188721221257438,5,1.67e-16,5,1.67e-16,0.24394076479691573,7.5324413442944674e-05,6.1535832527902058e-05,15.701
111,371001113111,0.00801410861686,0.991985891383,0.00782492632779,0.984160965055,0.000189182289073,0.999413768311,1.25881604025,0.0022310777649395407,5,1.67e-16,5,1.67e-16,0.24427432026264018,7.5712081066407137e-05,6.19944798366704e-05,14.701
112,371001113112,0.0079504863508,0.992049513649,0.00776238784955,0.9842871258,0.000188098501257,0.999541966447,1.25699578693,0.0022284096618377818,5,1.67e-16,5,1.67e-16,0.25260802516690561,8.0788921552650962e-05,6.1618749142451136e-05,14.573
113,371001113113,0.00792266276106,0.992077337239,0.00773810062416,0.984339236615,0.000184562136898,0.999597985451,1.25629516075,0.0022186757706093786,5,1.67e-16,5,1.11e-16,0.24859958990674391,7.677640236270469e-05,6.2265279070859941e-05,13.968
114,371001113114,0.0080452927649,0.991954707235,0.00785630318471,0.98409840405,0.000188989580191,0.999350924279,1.25973078639,0.0022666476931476414,5,1.67e-16,5,1.11e-16,0.26074380060934443,8.4602039588510015e-05,6.1763171002891736e-05,15.258
115,371001113115,0.00800861879438,0.991991381206,0.00781799317102,0.984173388035,0.00019062562336,0.999424853887,1.2586110917,0.0022441592936883106,5,1.11e-16,5,1.67e-16,0.25598869495875864,8.286159485060045e-05,6.2246532913802984e-05,14.933
116,371001113116,0.00801034254581,0.991989657454,0.00782161036475,0.984168047089,0.000188732181055,0.999421350657,1.25872031644,0.0022430489642304139,5,1.67e-16,5,1.67e-16,0.25474393644862225,8.3265274781787286e-05,6.169094821328926e-05,14.795
117,371001113117,0.0080264775008,0.991973522499,0.00783494146386,0.984138581035,0.000191536036936,0.99938887951,1.25910314942,0.0022424426633255597,5,1.67e-16,5,1.67e-16,0.24741628725321729,7.7409152696235597e-05,6.0996302384371703e-05,15.293
118,371001113118,0.00796604130045,0.9920339587,0.00777815406931,0.98425580463,0.000187887231134,0.999510615228,1.25745565628,0.0022318939803172553,5,1.67e-16,5,1.11e-16,0.24388560942100102,7.6540738802061692e-05,6.1107093995348542e-05,15.925
119,371001113119,0.00805683477223,0.991943165228,0.00786518995855,0.984077975269,0.00019164481368,0.999327707193,1.25998440696,0.002256215921997947,5,1.67e-16,5,1.67e-16,0.24877222093034113,7.9525281690410657e-05,6.2618944792030041e-05,15.436
120,371001113120,0.00795227831602,0.992047721684,0.00776461330417,0.98428310838,0.000187665011854,0.999538348311,1.25706151252,0.0022179313213905997,5,1.67e-16,5,1.11e-16,0.2383019458597524,7.2471987983821414e-05,6.0467962782842812e-05,15.211
121,371001113121,0.00799410417676,0.992005895823,0.00780414231348,0.98420175351,0.000189961863281,0.999454093626,1.25820880015,0.0022305276501796158,5,1.67e-16,5,1.67e-16,0.24131664664323793,7.5003795744828849e-05,6.1721768434034124e-05,14.897
122,371001113122,0.00794651165977,0.99205348834,0.00776030593562,0.984293182405,0.000186205724151,0.999549947213,1.25693893248,0.0022236285898080922,5,1.11e-16,5,1.67e-16,0.24260577415497098,7.6265793057557588e-05,6.2022039796192028e-05,15.364
123,371001113123,0.00798777908459,0.992012220915,0.00779880921003,0.984213411705,0.000188969874564,0.999466824716,1.25805538689,0.0022356773060079323,5,1.67e-16,5,1.67e-16,0.24025022255231843,7.3741906040566626e-05,6.2135586589676166e-05,15.032
124,371001113124,0.00788672909886,0.992113270901,0.00770250507412,0.984410765827,0.000184224024735,0.999670401217,1.25525855572,0.0022028579049003677,5,1.11e-16,5,1.11e-16,0.24469077507177039,7.6134880457090075e-05,6.2283234732059527e-05,14.969
125,371001113125,0.00796632681787,0.992033673182,0.00777843395265,0.984255239229,0.000187892865224,0.999510039916,1.25746380102,0.0022228080020803057,5,1.11e-16,5,1.11e-16,0.23828848627071564,7.2813702903177133e-05,6.1187001021989373e-05,15.377
126,371001113126,0.00794712520018,0.9920528748,0.00775992462124,0.984292950179,0.000187200578943,0.999548726243,1.25692581563,0.0022241327532244921,5,1.67e-16,5,1.67e-16,0.25386165284462126,8.1046110459293957e-05,6.293223920577563e-05,15.863
127,371001113127,0.00796829384938,0.992031706151,0.00778225510785,0.984249451043,0.000186038741525,0.999506046876,1.25757889002,0.0022312322409920259,5,1.67e-16,5,1.67e-16,0.24513138205444207,7.8962284192258302e-05,6.2172692481289826e-05,14.212
128,371001113128,0.00796310215071,0.992036897849,0.00777731615294,0.984259581696,0.000185785997771,0.9995165057,1.25743547317,0.0022394747572804796,5,1.67e-16,5,1.67e-16,0.25240136140263048,8.0007521193298611e-05,6.2306864375209154e-05,16.243
129,371001113129,0.0080590316467,0.991940968353,0.00786662114783,0.984074347205,0.000192410498871,0.999323292205,1.2600245706,0.0022599884311643361,5,1.67e-16,5,1.11e-16,0.25190961372646503,7.9753673526350164e-05,6.1458587558380212e-05,15.454
130,371001113130,0.00799056506529,0.992009434935,0.00780130220064,0.984208132734,0.000189262864654,0.999461214864,1.25812744486,0.0022278098969787034,5,1.67e-16,5,1.67e-16,0.24305159770678686,7.5299583022745884e-05,6.1490062631259183e-05,15.309
131,371001113131,0.00802238869667,0.991977611303,0.00783274586335,0.98414486544,0.000189642833318,0.999397089623,1.25904298227,0.0022392725795265327,5,1.67e-16,5,1.67e-16,0.24552585308135266,7.7798183722671031e-05,6.3007577448062404e-05,14.828
132,371001113132,0.0080103861317,0.991989613868,0.00781875957036,0.984170854298,0.000191626561347,0.999421307957,1.25863140832,0.0022385749746423158,5,1.67e-16,5,1.67e-16,0.244348755620998,7.5985248880245038e-05,6.1950528427283228e-05,14.900
133,371001113133,0.00793180464208,0.992068195358,0.00774728775452,0.984320907603,0.000184516887559,0.999579560525,1.25656297364,0.0022201095396220958,5,1.11e-16,5,1.67e-16,0.24140347985252963,7.516614285803621e-05,6.1234974072601052e-05,15.096
134,371001113134,0.00795783099532,0.992042169005,0.00776963158588,0.984272537419,0.000188199409437,0.999527166282,1.25720667331,0.0022371738632330144,5,1.67e-16,5,1.11e-16,0.2455630208216939,7.7070743962687793e-05,6.1257072600645507e-05,15.244
135,371001113135,0.00794894076139,0.992051059239,0.00776245229033,0.984288606948,0.000186488471054,0.999545056197,1.25700090955,0.002227761283409283,5,1.67e-16,5,1.67e-16,0.24348043187729473,7.6927334578202048e-05,6.1857788255086814e-05,16.616
136,371001113136,0.00801022262126,0.991989777379,0.00782030662239,0.984169470756,0.000189915998876,0.999421610789,1.25867993829,0.0022319137091350036,5,1.67e-16,5,1.67e-16,0.24144750537396187,7.3947460919038724e-05,6.1154871081890204e-05,15.597
137,371001113137,0.00794526040554,0.992054739594,0.007759006064,0.98429573353,0.000186254341542,0.999552469657,1.25690095496,0.0022206027994846845,5,1.67e-16,5,1.67e-16,0.25024481559903544,7.9668375411105817e-05,6.1427656168871672e-05,14.786
138,371001113138,0.00802467970923,0.991975320291,0.00783546324422,0.984139857047,0.000189216465007,0.999392466191,1.25912302906,0.0022456702782506391,5,1.67e-16,5,1.67e-16,0.24155783312462342,7.4074048242217834e-05,6.1951846499848045e-05,15.059
139,371001113139,0.00801295734569,0.991987042654,0.0078221284971,0.984164914157,0.000190828848597,0.999416114019,1.25873119017,0.0022434428963351047,5,1.67e-16,5,1.67e-16,0.2504518630431779,7.8993400927927706e-05,6.1195866427052404e-05,15.381
140,371001113140,0.00794537117332,0.992054628827,0.00775770952367,0.984296919303,0.000187661649654,0.999552268369,1.25686033629,0.002228582382758039,5,1.67e-16,5,1.67e-16,0.24813158338686281,7.8913956895715112e-05,6.2308341738714218e-05,14.812
141,371001113141,0.00802582325786,0.991974176742,0.00783469620086,0.984139480541,0.000191127057007,0.999390191541,1.25909682634,0.0022415718360926894,5,1.67e-16,5,1.67e-16,0.24307753006425648,7.6516573822725878e-05,6.2023530605716807e-05,15.177
142,371001113142,0.00804768432304,0.991952315677,0.0078567776366,0.98409553804,0.000190906686441,0.999346134883,1.25974074924,0.0022502493795596365,5,1.67e-16,5,1.67e-16,0.25475247061123785,8.2394771930029023e-05,6.2863593507609322e-05,15.118
143,371001113143,0.00791732563078,0.992082674369,0.00773263892976,0.984350035439,0.000184686701021,0.999608743732,1.25613575083,0.0022205342976273782,5,1.67e-16,5,1.11e-16,0.24643058544394103,7.9204090772193225e-05,6.1897267434297683e-05,15.038
144,371001113144,0.00797176001593,0.992028239984,0.00778283785618,0.984245402128,0.00018892215975,0.999499106548,1.25759006098,0.0022301019697025977,5,1.67e-16,5,1.11e-16,0.24759261561052504,7.8480499290969227e-05,6.144583123393183e-05,15.680
145,371001113145,0.00798390380666,0.992016096193,0.00779729209362,0.9842188041,0.000186611713034,0.999474597586,1.25801592882,0.0022278654111081413,5,1.67e-16,5,1.11e-16,0.24592079042744586,7.8157348630400106e-05,6.1979335327826389e-05,14.929
146,371001113146,0.0080563518852,0.991943648115,0.00786637557125,0.984077272544,0.000189976313945,0.999328654243,1.26002231937,0.0022531093309414514,5,1.67e-16,5,1.67e-16,0.24327205775012084,7.5873794686445701e-05,6.1173548177682533e-05,14.577
147,371001113147,0.00804892552271,0.991951074477,0.00785878161458,0.984092292863,0.000190143908131,0.99934362182,1.25980068465,0.002249652606190079,5,1.67e-16,5,1.67e-16,0.2457611841873123,7.7583688649769607e-05,6.162392735545564e-05,14.725
148,371001113148,0.00797283108532,0.992027168915,0.00778534234195,0.984241826573,0.000187488743375,0.999496925697,1.25766593304,0.0022342479140952357,5,1.67e-16,5,1.67e-16,0.24629850666184461,7.8662639907120253e-05,6.156120489546911e-05,14.981
149,371001113149,0.00795720411465,0.992042795885,0.00777064798856,0.984272147897,0.000186556126082,0.999528404012,1.25723960405,0.0022286348434105946,5,1.11e-16,5,1.67e-16,0.24999652484518653,8.1187513145009239e-05,6.2428476721034426e-05,15.602
150,371001113150,0.00800002460927,0.991999975391,0.00781352154136,0.984186453849,0.000186503067904,0.999442108689,1.25848909136,0.0022372510752899336,5,1.67e-16,5,1.67e-16,0.25050338641120706,7.9226399020964331e-05,6.242001379330553e-05,11.429
151,371001113151,0.00800470125675,0.991995298743,0.00781498710382,0.984180311639,0.000189714152934,0.999432734316,1.25852532839,0.0022402403492013828,5,1.11e-16,5,1.67e-16,0.2426171039810141,7.447706275356905e-05,6.1507967636775657e-05,11.919
152,371001113152,0.0079974120222,0.992002587978,0.00780880718893,0.984193780789,0.000188604833273,0.999447406405,1.25834747443,0.0022439192532989292,5,1.67e-16,5,1.67e-16,0.24872689884396748,7.8814782398134556e-05,6.0853939580717701e-05,11.575
153,371001113153,0.00800124469027,0.99199875531,0.00781188293986,0.98418687237,0.000189361750407,0.999439694538,1.25843557981,0.0022422692067846665,5,1.67e-16,5,1.67e-16,0.24475955906128299,7.60487362723458e-05,6.2357509631097508e-05,12.158
154,371001113154,0.00793768575415,0.992062314246,0.00775300295052,0.984309311295,0.000184682803632,0.999567710617,1.25672918557,0.0022174078864943764,5,1.67e-16,5,1.11e-16,0.24346054167285758,7.5143911070400907e-05,6.1210291352108162e-05,12.757
155,371001113155,0.00797000104934,0.992029998951,0.00778333669841,0.984246662252,0.00018666435093,0.999502616145,1.2576091479,0.0022284568078506,5,1.67e-16,5,1.67e-16,0.2456764546196305,7.7715121800235937e-05,6.2567761826709151e-05,13.557
156,371001113156,0.00805112379044,0.99194887621,0.00785962891216,0.984089247297,0.000191494878279,0.999339213116,1.25982265352,0.0022594206921459034,5,1.67e-16,5,1.67e-16,0.24644771443439728,7.7750575809751015e-05,6.0847084971327326e-05,14.006
157,371001113157,0.00800134181976,0.99199865818,0.00781281990438,0.984185838276,0.000188521915384,0.999439485705,1.25846457644,0.0022425563458941533,5,1.67e-16,5,1.11e-16,0.24813340803126538,7.7014262735338333e-05,6.2282884306370437e-05,14.923
158,371001113158,0.00799400143325,0.992005998567,0.00780482810666,0.98420117046,0.000189173326598,0.999454288382,1.258230374,0.0022365721465461854,5,1.11e-16,5,1.67e-16,0.24575332509555448,7.7937223678428369e-05,6.1593793218523408e-05,16.232
159,371001113159,0.00792182604596,0.992078173954,0.00773466735314,0.984343506601,0.000187158692818,0.999599712235,1.25618987894,0.0022215505331104608,5,1.67e-16,5,1.67e-16,0.2446032551816435,7.7524669635292879e-05,6.1592628540625338e-05,17.236
160,371001113160,0.00799065985903,0.992009340141,0.00780430841031,0.984205031731,0.000186351448726,0.999460978432,1.25822091628,0.0022318427928645509,5,1.67e-16,5,1.11e-16,0.24491606676653199,7.6461494471134379e-05,6.1896615813327244e-05,15.774
161,371001113161,0.00798637805507,0.992013621945,0.00779765162625,0.984215970319,0.000188726428818,0.999469644337,1.25802214427,0.002232268089874936,5,1.67e-16,5,1.11e-16,0.24437576799226401,7.6195619345656478e-05,6.1466416830566154e-05,14.705
162,371001113162,0.00797018790245,0.992029812098,0.00778286353334,0.984246948564,0.000187324369112,0.999502249876,1.25759402925,0.0022351827232361481,5,1.67e-16,5,1.11e-16,0.2532567169319917,8.1415316587534053e-05,6.1998361194415873e-05,14.598
163,371001113163,0.00806420143321,0.991935798567,0.0078715127826,0.984064285784,0.00019268865061,0.999312878928,1.26016655828,0.0022578898775950751,5,1.67e-16,5,1.67e-16,0.24805987652304728,7.8035718807275008e-05,6.1654612489916576e-05,13.997
164,371001113164,0.00811244247854,0.991887557521,0.00791926326415,0.983968294257,0.000193179214388,0.999215678841,1.26155707946,0.0022646077565963364,5,1.67e-16,5,1.67e-16,0.25136376175837805,8.0177188588035042e-05,6.3313654495903365e-05,15.228
165,371001113165,0.00800103523955,0.99199896476,0.00781167809239,0.984187286668,0.000189357147153,0.999440116555,1.2584296196,0.0022436964834305199,5,1.67e-16,5,1.67e-16,0.24729884542651726,7.8422495704588572e-05,6.1505797380952663e-05,14.931
166,371001113166,0.00802590628713,0.991974093713,0.00783521661772,0.984138877095,0.00019068966941,0.999390017403,1.2591128733,0.0022407061111197665,5,1.67e-16,5,1.67e-16,0.24996067044587245,7.8992091560884924e-05,6.364517956385576e-05,14.780
167,371001113167,0.00803201186284,0.991967988137,0.00784246018803,0.984125527949,0.000189551674815,0.99937769594,1.25932625254,0.0022472381010475552,5,1.67e-16,5,1.67e-16,0.24440995835184942,7.6455141640322327e-05,6.1777444264774601e-05,15.310
168,371001113168,0.00798170428351,0.992018295716,0.00779339557378,0.984224900143,0.000188308709726,0.999479056645,1.2578989602,0.0022330337755263729,5,1.11e-16,5,1.67e-16,0.24344360492445505,7.6279669469688432e-05,6.2284979100963244e-05,15.886
169,371001113169,0.00796850650758,0.992031493492,0.00778225442081,0.984249239072,0.000186252086763,0.999505621637,1.25757844005,0.0022345941212460877,5,1.11e-16,5,1.67e-16,0.25675857854695128,8.2353814586004406e-05,6.2877012785426405e-05,15.387
170,371001113170,0.00800323800743,0.991996761993,0.00781347410016,0.984183287892,0.000189763907268,0.999435683848,1.25848113753,0.0022374649446261202,5,1.67e-16,5,1.67e-16,0.23602562697508966,7.3106470673862475e-05,6.028241555045306e-05,15.220
171,371001113171,0.00808037833124,0.991919621669,0.00788810408627,0.984031517582,0.000192274244971,0.999280274817,1.26065088448,0.0022511611498488861,5,1.67e-16,5,1.11e-16,0.24234819501975036,7.7218566156687089e-05,6.078877035445901e-05,14.872
172,371001113172,0.00798498365656,0.992015016343,0.00779641813559,0.984218598208,0.000188565520968,0.999472451886,1.25798652331,0.0022309339647652326,5,1.67e-16,5,1.67e-16,0.24811157551620577,7.8067595861382665e-05,6.1649505189594617e-05,15.378
173,371001113173,0.00798532763869,0.992014672361,0.00779925209608,0.984215420265,0.000186075542605,0.999471719848,1.2580741259,0.0022336302448092296,5,1.11e-16,5,1.67e-16,0.2430239871169414,7.5589896791478681e-05,6.1379151020075199e-05,14.992
174,371001113174,0.00802596220374,0.991974037796,0.00783580536411,0.984138232432,0.000190156839627,0.999389896412,1.2591311038,0.002236536809280766,5,1.67e-16,5,1.11e-16,0.24160081247778153,7.5986378410570064e-05,6.1191847765803661e-05,15.013
175,371001113175,0.00798871444166,0.992011285558,0.00779987866143,0.984211406897,0.000188835780223,0.999464937654,1.25808682208,0.0022315585145807407,5,1.67e-16,5,1.11e-16,0.24336052055354174,7.6989574749048855e-05,6.1826582440275128e-05,15.449
176,371001113176,0.00800371445715,0.991996285543,0.00781562201769,0.984180663525,0.000188092439468,0.999434697637,1.2585470986,0.0022373392571620968,5,1.67e-16,5,1.67e-16,0.24169873145183529,7.47447746225048e-05,6.1639481469888451e-05,15.856
177,371001113177,0.0080545151718,0.991945484828,0.00786215758958,0.984083327239,0.000192357582211,0.999332392552,1.25989460376,0.0022651272183519776,5,1.67e-16,5,1.67e-16,0.25396509949253954,8.3052505645284124e-05,6.1496116076737261e-05,14.084
178,371001113178,0.00799196374044,0.99200803626,0.00780363732592,0.984204398934,0.000188326414515,0.999458381601,1.25819738011,0.0022315854280656935,5,1.67e-16,5,1.67e-16,0.24398665614808412,7.7237943757341108e-05,6.1219054496188145e-05,16.290
179,371001113179,0.00795519823954,0.99204480176,0.00776666560187,0.984278136159,0.000188532637662,0.999532477286,1.25711956998,0.0022282691263248227,5,1.11e-16,5,1.67e-16,0.24550417090449317,7.7049576083624909e-05,6.2188327308111056e-05,15.469
180,371001113180,0.00796517458931,0.992034825411,0.00777870041797,0.984256124993,0.000186474171333,0.999512339865,1.25747442519,0.0022405081994934218,5,1.67e-16,5,1.11e-16,0.25393801472389932,8.3044096429569977e-05,6.1002972954424035e-05,15.339
181,371001113181,0.00794691411406,0.992053085886,0.00776108911905,0.984291996767,0.00018582499501,0.999549130199,1.25696252252,0.0022285019635240938,5,1.67e-16,5,1.67e-16,0.25042836981249705,8.0041794635441325e-05,6.1448089240209594e-05,14.827
182,371001113182,0.00798851144314,0.992011488557,0.00779891741044,0.984212571146,0.000189594032699,0.999465358569,1.25805728213,0.0022466066818743902,5,1.11e-16,5,1.67e-16,0.25041986671055072,8.0197053186819605e-05,6.1793435283316128e-05,14.893
183,371001113183,0.00795944551006,0.99204055449,0.00777305196749,0.984267502522,0.000186393542569,0.999523884387,1.25730998608,0.0022356897140811479,5,1.67e-16,5,1.67e-16,0.25045440380416084,8.0736916894487019e-05,6.1233747552687695e-05,15.077
184,371001113184,0.00802212452888,0.991977875471,0.00783307064529,0.984144804826,0.000189053883596,0.999397612783,1.25905363363,0.002231865042702751,5,1.67e-16,5,1.67e-16,0.23946968970747329,7.4719889416934756e-05,6.0992394378599244e-05,15.222
185,371001113185,0.00795847709104,0.992041522909,0.00777091852685,0.984270604382,0.000187558564193,0.99952585421,1.25724546757,0.0022375082657296493,5,1.67e-16,5,1.67e-16,0.2514527442045843,8.0423169395988771e-05,6.245267994323639e-05,16.671
186,371001113186,0.0080593204163,0.991940679584,0.00786713613734,0.984073543446,0.000192184278958,0.999322706777,1.26004003388,0.0022425721140652975,5,1.11e-16,5,1.11e-16,0.23667348141425826,7.3018966929514197e-05,6.1829033944933785e-05,15.568
187,371001113187,0.00798513834551,0.992014861654,0.00779699073122,0.984217870923,0.000188147614286,0.999472133633,1.25800405155,0.0022370467347722096,5,1.67e-16,5,1.67e-16,0.24869849065506222,7.7608743292198319e-05,6.2853673486023233e-05,14.757
188,371001113188,0.00805834585056,0.991941654149,0.00786690715445,0.984074746995,0.00019143869611,0.999324658999,1.26003486347,0.0022594107355650818,5,1.67e-16,5,1.67e-16,0.25557559251074602,8.2272018308931981e-05,6.292115123914972e-05,15.019
189,371001113189,0.00803776101395,0.991962238986,0.00784654982506,0.984115689161,0.000191211188896,0.999366136422,1.25944208513,0.0022503653370755782,5,1.67e-16,5,1.11e-16,0.24160287736318076,7.5778007968029657e-05,5.9798277835656099e-05,15.405
190,371001113190,0.00799401789904,0.992005982101,0.00780440144593,0.984201580655,0.000189616453109,0.999454262109,1.25821704764,0.0022438080519451642,5,1.67e-16,5,1.67e-16,0.24893938529514381,7.8496476142054497e-05,6.1642621954384157e-05,14.847
191,371001113191,0.00799108348414,0.992008916516,0.00780208384378,0.984206832672,0.000188999640363,0.999460166023,1.25815075324,0.0022278864017275489,5,1.67e-16,5,1.11e-16,0.24086390213794284,7.4387380095956843e-05,6.1064429050578496e-05,15.151
192,371001113192,0.00803472237661,0.991965277623,0.00784469901774,0.984120578606,0.000190023358878,0.999372241198,1.25939054412,0.0022510698324947104,5,1.11e-16,5,1.11e-16,0.24975996090036412,7.8580569197409824e-05,6.1781731590084923e-05,15.098
193,371001113193,0.00804222005978,0.99195777994,0.00785132969202,0.984106450248,0.000190890367761,0.999357145823,1.25958202257,0.0022493678448828247,5,1.67e-16,5,1.67e-16,0.24978603198080007,7.9957395194152841e-05,6.1988879530564282e-05,15.044
194,371001113194,0.0080638788119,0.991936121188,0.00787351267749,0.984062608511,0.000190366134409,0.999313492823,1.26022951778,0.0022538604157002788,5,1.67e-16,5,1.67e-16,0.24765735441062353,7.8908976198356753e-05,6.2198709314250446e-05,15.583
195,371001113195,0.00799037310481,0.992009626895,0.00780131510882,0.984208311786,0.000189057995991,0.999461598515,1.25812823388,0.002234387464334504,5,1.67e-16,5,1.67e-16,0.24813502549454847,7.7237112024826948e-05,6.2659748179288175e-05,14.948
196,371001113196,0.00807373873144,0.991926261269,0.00788109741697,0.984045163852,0.000192641314474,0.999293659764,1.26044596172,0.0022437102475742214,5,1.67e-16,5,1.11e-16,0.2357977983593379,7.1951732446335194e-05,6.151109461373071e-05,14.640
197,371001113197,0.008081688568,0.991918311432,0.00788883650627,0.984029474926,0.000192852061723,0.999277643626,1.26067106378,0.0022602881549779906,5,1.67e-16,5,1.67e-16,0.24955529338235893,8.0384591877116879e-05,6.1811732438733763e-05,14.700
198,371001113198,0.00801117732748,0.991988822673,0.00782357370856,0.984165248964,0.000187603618921,0.999419650809,1.25877980476,0.0022398845545351671,5,1.67e-16,5,1.67e-16,0.25178019852662292,7.9595603436778437e-05,6.2116171960270648e-05,15.008
199,371001113199,0.00801198424399,0.991988015756,0.00782328004168,0.984164735714,0.000188704202305,0.999418041877,1.25876902908,0.0022407456503924939,5,1.67e-16,5,1.11e-16,0.25124918785349315,8.0804189774233485e-05,6.259137445670742e-05,15.599


==> anc/experiments/raw/L1000_c0/meta.json <==
{
 "learner": "logistic ridge ERM",
 "n": 1000,
 "d": 64000,
 "eps": 0.0005,
 "v": 0.008,
 "kappa": 124.0,
 "trials": 50,
 "trial0": 0,
 "K": 0,
 "seed": 371000,
 "pbits": 12,
 "tgrid": [
  0.0,
  0.03,
  0.06,
  0.1,
  0.2,
  0.3,
  0.6,
  1.0,
  2.0,
  3.0,
  6.0,
  10.0,
  20.0,
  30.0,
  60.0,
  100.0
 ],
 "taueps": 0.0005,
 "xis": [
  0.01,
  0.001
 ],
 "tol": 1e-13,
 "python": "3.12.13",
 "record": "U,phi0,phi1,a,Dd (float64)",
 "runtime_sec": 741.1944839954376
}

==> anc/experiments/raw/L1000_c1/meta.json <==
{
 "learner": "logistic ridge ERM",
 "n": 1000,
 "d": 64000,
 "eps": 0.0005,
 "v": 0.008,
 "kappa": 124.0,
 "trials": 50,
 "trial0": 50,
 "K": 0,
 "seed": 371000,
 "pbits": 12,
 "tgrid": [
  0.0,
  0.03,
  0.06,
  0.1,
  0.2,
  0.3,
  0.6,
  1.0,
  2.0,
  3.0,
  6.0,
  10.0,
  20.0,
  30.0,
  60.0,
  100.0
 ],
 "taueps": 0.0005,
 "xis": [
  0.01,
  0.001
 ],
 "tol": 1e-13,
 "python": "3.12.13",
 "record": "U,phi0,phi1,a,Dd (float64)",
 "runtime_sec": 742.0179131031036
}

==> anc/experiments/raw/L1000_c2/meta.json <==
{
 "learner": "logistic ridge ERM",
 "n": 1000,
 "d": 64000,
 "eps": 0.0005,
 "v": 0.008,
 "kappa": 124.0,
 "trials": 50,
 "trial0": 100,
 "K": 0,
 "seed": 371000,
 "pbits": 12,
 "tgrid": [
  0.0,
  0.03,
  0.06,
  0.1,
  0.2,
  0.3,
  0.6,
  1.0,
  2.0,
  3.0,
  6.0,
  10.0,
  20.0,
  30.0,
  60.0,
  100.0
 ],
 "taueps": 0.0005,
 "xis": [
  0.01,
  0.001
 ],
 "tol": 1e-13,
 "python": "3.12.13",
 "record": "U,phi0,phi1,a,Dd (float64)",
 "runtime_sec": 742.5150091648102
}

==> anc/experiments/raw/L1000_c3/meta.json <==
{
 "learner": "logistic ridge ERM",
 "n": 1000,
 "d": 64000,
 "eps": 0.0005,
 "v": 0.008,
 "kappa": 124.0,
 "trials": 50,
 "trial0": 150,
 "K": 0,
 "seed": 371000,
 "pbits": 12,
 "tgrid": [
  0.0,
  0.03,
  0.06,
  0.1,
  0.2,
  0.3,
  0.6,
  1.0,
  2.0,
  3.0,
  6.0,
  10.0,
  20.0,
  30.0,
  60.0,
  100.0
 ],
 "taueps": 0.0005,
 "xis": [
  0.01,
  0.001
 ],
 "tol": 1e-13,
 "python": "3.12.13",
 "record": "U,phi0,phi1,a,Dd (float64)",
 "runtime_sec": 742.4166147708893
}

==> anc/experiments/raw/L300/meta.json <==
{
 "learner": "logistic ridge ERM",
 "n": 300,
 "d": 19200,
 "eps": 0.00166666666667,
 "v": 0.02666666666672,
 "kappa": 36.499999999925,
 "trials": 600,
 "trial0": 0,
 "K": 0,
 "seed": 37300,
 "pbits": 12,
 "tgrid": [
  0.0,
  0.03,
  0.06,
  0.1,
  0.2,
  0.3,
  0.6,
  1.0,
  2.0,
  3.0,
  6.0,
  10.0,
  20.0,
  30.0,
  60.0,
  100.0
 ],
 "taueps": 0.00166666666667,
 "xis": [
  0.01,
  0.001
 ],
 "tol": 1e-13,
 "python": "3.12.13",
 "record": "U,phi0,phi1,a,Dd (float64)",
 "runtime_sec": 331.37987518310547
}

==> anc/experiments/raw/L300/trials.csv <==
trial,seed,mu2,rho,w,omega,s4,nD_ridge,nV_ridge,th2,it,res,it_ref,res_ref,sum_sx,sum_x2,sum_r2,sec
0,37300111900,0.0260510705784,0.973948929422,0.0241248513249,0.949824078097,0.00192621925351,0.963420031347,1.20287675353,0.0072157660879821816,6,7.22e-16,6,5e-16,0.24029387990650497,0.00023734532601861025,0.0002046218057795853,0.786
1,37300111901,0.0266909398511,0.973309060149,0.0246538907321,0.948655169417,0.00203704911904,0.962155831704,1.20652108516,0.0074069834114457106,7,1.11e-16,6,5.55e-16,0.23696773634623725,0.00023769613305041018,0.00018448165325689182,0.690
2,37300111902,0.0266989179328,0.973301082067,0.0246626353024,0.948638446765,0.00203628263038,0.962140041108,1.20658646887,0.0073641046802504755,6,7.77e-16,6,6.11e-16,0.2377343166565643,0.00024407569312799376,0.00019542675368346233,0.582
3,37300111903,0.0269811966146,0.973018803385,0.0249188339172,0.948099969468,0.00206236269738,0.961582249476,1.20840616786,0.0074912177313125631,7,1.11e-16,6,6.11e-16,0.24950051442130838,0.00026410640348518429,0.00019737120569005476,0.569
4,37300111904,0.0263769871493,0.973623012851,0.0244158773111,0.94920713554,0.00196110983818,0.962775675966,1.20493300037,0.0072773427391076414,6,7.22e-16,6,5.55e-16,0.23221036843550102,0.00023647881909209757,0.00018758411267951779,0.578
5,37300111905,0.0271030579756,0.972896942024,0.0250287064316,0.947868235593,0.00207435154401,0.961341508139,1.20918501698,0.0075108393505452639,7,5.55e-17,6,6.11e-16,0.24181315728075614,0.00025131063747714082,0.00019872466478542211,0.575
6,37300111906,0.0266857890661,0.973314210934,0.0246374252535,0.948676785681,0.0020483638126,0.962166194381,1.20637844798,0.0073789371383842037,7,5.55e-17,6,6.11e-16,0.22928975539303842,0.00022965406587347408,0.00018826702176052125,0.599
7,37300111907,0.0266038058698,0.97339619413,0.0245609819039,0.948835212226,0.00204282396592,0.962328259374,1.20583109348,0.0073363581991729362,6,8.33e-16,6,5.55e-16,0.241336319716,0.00024422218370324694,0.00019808346722889313,0.586
8,37300111908,0.0263674896831,0.973632510317,0.0243989848515,0.949233525465,0.00196850483163,0.962794580542,1.20479500312,0.0073023980896819605,6,7.22e-16,6,5e-16,0.24948357569775603,0.00025682766521405479,0.00019690485580129438,0.593
9,37300111909,0.026702717642,0.973297282358,0.0246694906942,0.948627791664,0.00203322694777,0.962132478829,1.2066425822,0.0074074994118321072,7,5.55e-17,6,6.11e-16,0.23988318695249367,0.00025035674915277202,0.00019389497661413357,0.581
10,37300111910,0.0262882667283,0.973711733272,0.0242849305289,0.949426802743,0.00200333619943,0.962951862984,1.20389315269,0.007282345189507081,6,7.22e-16,6,5e-16,0.23958462935399671,0.00024575026947202123,0.00019335219355573396,0.576
11,37300111911,0.0266153526555,0.973384647345,0.0246241752037,0.948760472141,0.00199117745177,0.962304619082,1.20639478345,0.0073603011576476871,6,8.33e-16,6,5.55e-16,0.24238587957309687,0.00024398762530117562,0.00018999673573715409,0.606
12,37300111912,0.0265659667179,0.973434033282,0.0245453298651,0.948888703417,0.00202063685282,0.962402759948,1.20576066583,0.0073893047323827345,6,8.33e-16,6,5.55e-16,0.24900606195993835,0.00026209566585126383,0.00019453023685937632,0.601
13,37300111913,0.026883610636,0.973116389364,0.0248304727089,0.948285916655,0.00205313792714,0.961775061204,1.20777900237,0.0074013689496524177,7,5.55e-17,6,6.11e-16,0.23682278785420163,0.00023178787806322994,0.00019414150083948655,0.675
14,37300111914,0.0267186953252,0.973281304675,0.0246937503641,0.948587554311,0.00202494496104,0.962100750831,1.2068361483,0.007405271181355021,7,5.55e-17,6,6.11e-16,0.24354686204264187,0.00024849752671454408,0.00019684905566838044,0.851
15,37300111915,0.0264467013006,0.973553298699,0.0244400032274,0.949113295472,0.00200669807319,0.962638466484,1.20501900463,0.0073111097626508892,6,7.22e-16,6,5.55e-16,0.23309178680582598,0.00023774262981605861,0.00019885143642595779,0.812
16,37300111916,0.0267737650002,0.973226235,0.0247119118567,0.948514323143,0.00206185314348,0.961992414948,1.20689580278,0.0074037891618327417,7,5.55e-17,6,6.11e-16,0.2394761040853669,0.00024027105372133575,0.00019032258677107545,0.751
17,37300111917,0.0268130899966,0.973186910003,0.0247844291036,0.9484024809,0.00202866089294,0.961914132277,1.20749110282,0.0074218616283677659,7,5.55e-17,6,5.55e-16,0.25345127333480599,0.00027834762501171211,0.00019093415565283442,0.757
18,37300111918,0.0266909014558,0.973309098544,0.0246480709438,0.9486610276,0.00204283051193,0.962155997373,1.20646714467,0.0073818722487775058,6,8.33e-16,6,5.55e-16,0.24501116317138316,0.0002553095218484258,0.00019143517951086296,0.781
19,37300111919,0.0261502346148,0.973849765385,0.0241663408129,0.949683424572,0.0019838938019,0.963224686377,1.20306559335,0.0072468828000719597,6,7.22e-16,6,5e-16,0.24530161928054106,0.00024856071851192356,0.00019467647414140118,0.773
20,37300111920,0.0265355974312,0.973464402569,0.0244987264132,0.948965676156,0.00203687101796,0.962463083709,1.20538818878,0.0073428754528665563,6,7.77e-16,6,5.55e-16,0.24072200482103234,0.00024009503474168274,0.00019260571518102043,0.735
21,37300111921,0.0271198102211,0.972880189779,0.0250122496006,0.947867940178,0.00210756062048,0.961308905672,1.20899915396,0.0074872996203729364,7,5.55e-17,6,6.11e-16,0.23701983953689421,0.00024076875071938678,0.0001970610869737531,0.648
22,37300111922,0.027039723893,0.972960276107,0.0249523522056,0.948007923901,0.00208737168736,0.961466921897,1.20860154941,0.0075008086551939575,7,5.55e-17,6,6.11e-16,0.25270198409903877,0.00026572076033511534,0.00019265674800839406,0.579
23,37300111923,0.0265871607512,0.973412839249,0.0245756091176,0.948837230131,0.00201155163366,0.962360697294,1.20599978028,0.0073657482134749765,6,8.33e-16,6,6.11e-16,0.23692282659525055,0.000240986419921032,0.00019411600621396715,0.565
24,37300111924,0.0266152540098,0.97338474599,0.0245730861282,0.948811659862,0.00204216788161,0.962305605608,1.20592079478,0.0073348586514567684,6,7.77e-16,6,5.55e-16,0.24258193549472384,0.00025423527767721174,0.00019503054140180843,0.570
25,37300111925,0.0265772770097,0.97342272299,0.0245699601077,0.948852762883,0.00200731690198,0.962380181425,1.2059668993,0.0073304233397521509,6,7.22e-16,6,5.55e-16,0.2392427299176797,0.00023840531644651146,0.00019259225971604051,0.563
26,37300111926,0.0264775562162,0.973522443784,0.0244709296344,0.949051514149,0.00200662658185,0.962577427514,1.20524500893,0.0073030086355114175,6,7.77e-16,6,5e-16,0.24253722832507019,0.00024748026342036263,0.00019825366317026682,0.574
27,37300111927,0.026811994426,0.973188005574,0.024753154388,0.948434851186,0.00205884003792,0.961916767197,1.20720299279,0.0074411674524060417,7,5.55e-17,6,6.11e-16,0.24321433236883738,0.0002519177308995265,0.00019776659494552502,0.674
28,37300111928,0.0264243255059,0.973575674494,0.0244271761888,0.949148498305,0.00199714931708,0.96268258375,1.20494421697,0.0072732393584256675,6,7.22e-16,6,5e-16,0.23222534785086835,0.00023432720525064427,0.00019780693036045499,0.599
29,37300111929,0.0269770186519,0.973022981348,0.0249192466563,0.948103734692,0.00205777199554,0.961590438841,1.20841825953,0.0074808314599134939,7,1.11e-16,6,6.11e-16,0.24292910011016944,0.00024298610492437102,0.00019595770234927777,0.573
30,37300111930,0.0263748060788,0.973625193921,0.0243805660258,0.949244627895,0.00199424005294,0.962780505191,1.20460957344,0.007308840957857313,6,7.22e-16,6,5e-16,0.24070218358924644,0.0002542074748396523,0.00019955768106641133,0.568
31,37300111931,0.0270018910865,0.972998108914,0.0249294807754,0.948068628138,0.00207241031106,0.961541489085,1.20846406937,0.0074996497889352094,7,1.11e-16,6,6.11e-16,0.24975372152277253,0.00025769611883515609,0.00019989500124969963,0.562
32,37300111932,0.0265281687801,0.97347183122,0.024533908737,0.948937922483,0.00199426004314,0.962477116833,1.20572942875,0.0073415992091400342,6,7.77e-16,6,5.55e-16,0.23870151790915239,0.00024340376702961186,0.00019667932796966293,0.569
33,37300111933,0.0270095150421,0.972990484958,0.0249117424013,0.948078742557,0.00209777264084,0.961526809144,1.20828435648,0.0074199267247401475,7,5.55e-17,6,6.11e-16,0.22728827216906144,0.00022287112723796618,0.0001942717548639184,0.564
34,37300111934,0.0270686429242,0.972931357076,0.0249591547139,0.947972202362,0.00210948821036,0.961410091155,1.20860751145,0.0074831862444204424,7,1.11e-16,6,6.11e-16,0.24126920986670775,0.00025309028992568261,0.00018866642370508419,0.586
35,37300111935,0.0266944363589,0.973305563641,0.0246669145372,0.948638649104,0.00202752182171,0.962148768577,1.2066350503,0.0073767429336765496,7,5.55e-17,6,5.55e-16,0.24669283968677502,0.00025803755735939022,0.00019995348445947923,0.553
36,37300111936,0.0265647458658,0.973435254134,0.0245592939608,0.948875960174,0.002005451905,0.962404939129,1.20589268865,0.0072942024502901607,6,7.22e-16,6,5e-16,0.24404153740376766,0.00024979072121919364,0.00020119925553303291,0.567
37,37300111937,0.0268542986984,0.973145701302,0.0247964351687,0.948349266133,0.00205786352973,0.961833096207,1.20752104577,0.0074305788964308291,7,5.55e-17,6,6.11e-16,0.24388649507672489,0.00023963726021223987,0.0001864391419332976,0.557
38,37300111938,0.0264855949084,0.973514405092,0.0244713410477,0.949043064044,0.00201425386073,0.962561643895,1.20523292505,0.0073115478092368536,6,7.77e-16,6,5e-16,0.24057114321827566,0.00024591315995863976,0.00019894139973616236,0.576
39,37300111939,0.0264706956719,0.973529304328,0.0244719842313,0.949057320097,0.0019987114406,0.962590876177,1.20526836905,0.007309045599737005,6,7.22e-16,6,5e-16,0.24399220618854911,0.00025280985615474053,0.00019663228380161827,0.581
40,37300111940,0.027085885418,0.972914114582,0.0250028436876,0.947911270894,0.00208304173036,0.961375592424,1.20897892196,0.0074634970572100079,7,5.55e-17,6,6.11e-16,0.23863416974165552,0.00023371835424767395,0.00019721190152299428,0.575
41,37300111941,0.026702695104,0.973297304896,0.0246874277493,0.948609877147,0.00201526735467,0.962132244655,1.20680910974,0.0073784995000003946,7,5.55e-17,6,6.11e-16,0.23883559803567256,0.00024975349602331765,0.0001924686132118055,0.606
42,37300111942,0.0265135919675,0.973486408032,0.0245506421824,0.94893576585,0.00196294978512,0.962505465324,1.20591357561,0.0073333561825866264,6,7.77e-16,6,5.55e-16,0.24017931768836209,0.0002371482187950051,0.00019149411399103174,0.568
43,37300111943,0.0265721497436,0.973427850256,0.0245370220026,0.948890828254,0.00203512774101,0.962390754786,1.20567132592,0.0073481677882438669,6,7.77e-16,6,5e-16,0.25037796467654416,0.00025210906579883403,0.00020015416598022004,0.567
44,37300111944,0.0263024321695,0.97369756783,0.0243470662358,0.949350501595,0.00195536593369,0.962923091339,1.20444183806,0.0072921681907841419,6,7.22e-16,6,5e-16,0.24496529734353589,0.00025541312395970872,0.00019774173627037562,0.567
45,37300111945,0.026221674482,0.973778325518,0.0242470148709,0.949531310647,0.00197465961111,0.963083179708,1.2036730034,0.0072098968055950615,6,6.66e-16,6,5e-16,0.24019698594210515,0.00024363545255950907,0.00019162344528026321,0.558
46,37300111946,0.0268255133306,0.973174486669,0.0247702713067,0.948404215363,0.00205524202385,0.961889977606,1.2073351292,0.0074149239619663541,7,5.55e-17,6,5.55e-16,0.2502259888164422,0.00026174146260194499,0.00019095372258317144,0.568
47,37300111947,0.0266667185103,0.97333328149,0.0246635097505,0.948669771739,0.00200320875977,0.962203211155,1.20665827012,0.0073438734180661597,7,5.55e-17,6,5.55e-16,0.23222397687700436,0.00023086509574648121,0.00019429063495795518,0.588
48,37300111948,0.0271036134536,0.972896386546,0.0250421677452,0.947854218801,0.0020614457084,0.961340209683,1.20930886013,0.0074741624809990491,7,5.55e-17,6,6.11e-16,0.24579050979291617,0.00024475212219007093,0.00019210430121576085,0.568
49,37300111949,0.0266247660667,0.973375233933,0.0245936484583,0.948781585475,0.00203111760837,0.962286620146,1.20609282982,0.0073751966754695636,7,5.55e-17,6,5.55e-16,0.25064745921043774,0.00026221594888345819,0.00019581638478051997,0.571
50,37300111950,0.0265657261387,0.973434273861,0.0245314818219,0.94890279204,0.00203424431677,0.962403447016,1.20563261095,0.0073396093193496851,7,5.55e-17,6,6.11e-16,0.22892800786455392,0.000229619221310432,0.00019370137624794684,0.582
51,37300111951,0.0265952188149,0.973404781185,0.0245644817267,0.948840299458,0.00203073708817,0.962345056513,1.20588056231,0.0073966870720422661,7,5.55e-17,6,5.55e-16,0.24925714166492441,0.00025722925510973692,0.00019644283998608109,0.569
52,37300111952,0.026831308802,0.973168691198,0.0247927385951,0.948375952603,0.00203857020689,0.961878258364,1.20753219879,0.0073489768374398658,6,7.77e-16,6,5.55e-16,0.23574966135664299,0.00024483188067598135,0.00019444574409260333,0.570
53,37300111953,0.0266424885392,0.973357511461,0.0246283157352,0.948729195726,0.00201417280405,0.96225130425,1.20637954069,0.0073085020143349453,6,7.22e-16,6,5.55e-16,0.23932410013991923,0.00024515758410866587,0.0002013719121129684,0.595
54,37300111954,0.0270483880118,0.972951611988,0.0249720154818,0.947979596507,0.00207637252997,0.961449621718,1.2087669244,0.0074039378672995371,7,5.55e-17,6,6.11e-16,0.23574171220262075,0.00024220408427777122,0.00019166129309918068,0.585
55,37300111955,0.0264833428462,0.973516657154,0.0244938013578,0.949022855796,0.00198954148844,0.962565715315,1.20544584575,0.0072891933616812624,6,7.22e-16,6,5.55e-16,0.23565660532517252,0.00024195113160250435,0.00019672019129944251,0.573
56,37300111956,0.0265936738253,0.973406326175,0.0245887856225,0.948817540552,0.00200488820276,0.96234771124,1.20610919517,0.0073594209920100776,6,7.77e-16,6,5.55e-16,0.24487832451697789,0.00024618920582722734,0.0001932350522217056,0.568
57,37300111957,0.0265514467781,0.973448553222,0.0246057763235,0.948842776898,0.00194567045453,0.962430317261,1.20635042187,0.0073641047647983685,6,7.77e-16,6,5.55e-16,0.24439554570271416,0.00025394345770956927,0.0001932733824878831,0.561
58,37300111958,0.0264874591927,0.973512540807,0.0245116076296,0.949000933178,0.00197585156306,0.962557359983,1.20560297177,0.0073030344431043882,6,7.77e-16,6,5e-16,0.24911938488331387,0.00025322242943144293,0.00019805043814305327,0.569
59,37300111959,0.0265554324538,0.973444567546,0.0245592870751,0.948885280471,0.00199614537861,0.962423216852,1.2059110474,0.0073016505569308303,6,7.22e-16,6,5e-16,0.23525075844217869,0.00023267113346709699,0.00019934920560536718,0.579
60,37300111960,0.0263607707123,0.973639229288,0.0243892038399,0.949250025448,0.00197156687242,0.962807920998,1.20471751384,0.0072580709689622595,6,7.22e-16,6,5e-16,0.23271187606378196,0.0002298507123970752,0.00019155758261347401,0.560
61,37300111961,0.0266737062111,0.973326293789,0.0246947052853,0.948631588504,0.00197900092582,0.962189015116,1.20693399113,0.0073368062693884182,6,7.77e-16,6,5.55e-16,0.24101045544890598,0.00024882077844859244,0.00019217710844335147,0.555
62,37300111962,0.0269061430792,0.973093856921,0.0248584375597,0.948235419361,0.00204770551955,0.961730422225,1.20799400259,0.0074070289836191709,7,5.55e-17,6,6.11e-16,0.23098772239288934,0.00022477906452163105,0.00019599664427923393,0.561
63,37300111963,0.0267326249555,0.973267375045,0.0246877362544,0.94857963879,0.0020448887011,0.962073511821,1.206752779,0.0073706523068936764,6,7.77e-16,6,6.11e-16,0.23501526948966189,0.00024205323798566199,0.00019585392688962537,0.562
64,37300111964,0.0267874959235,0.973212504076,0.0247132101486,0.948499293928,0.00207428577489,0.961965453851,1.20688069812,0.007392645185565835,7,1.11e-16,6,6.11e-16,0.23290067598903241,0.00023416765497287609,0.00019134752878681088,0.554
65,37300111965,0.0270975122849,0.972902487715,0.0250177261256,0.94788476159,0.00207978615936,0.961352556015,1.20909406697,0.007524067434543185,7,5.55e-17,6,6.11e-16,0.24731843385784413,0.00026300515242210404,0.00019433806503773557,0.584
66,37300111966,0.0263340779642,0.973665922036,0.0243400684899,0.949325853546,0.00199400947437,0.962861079619,1.20431427526,0.007261535384233255,6,7.22e-16,6,5e-16,0.24694793114169977,0.00024858813810205534,0.00019593290112120175,0.552
67,37300111967,0.0268635311474,0.973136468853,0.024790990327,0.948345478526,0.00207254082042,0.961815067508,1.20745225243,0.0074204416216438699,7,5.55e-17,6,6.11e-16,0.24798372849273276,0.00025592919517547079,0.00019593686987861517,0.574
68,37300111968,0.0264335132639,0.973566486736,0.0244528028899,0.949113683846,0.00198071037398,0.962664152573,1.20516389496,0.0072375520289581349,6,7.22e-16,6,5e-16,0.23049713584420739,0.00023157774184745161,0.00019486680628134285,0.560
69,37300111969,0.0265234574055,0.973476542595,0.0244993632421,0.948977179353,0.00202409416342,0.962486899426,1.20541811417,0.0073174218365959429,6,7.22e-16,6,5.55e-16,0.23310681500318275,0.0002350288726411898,0.00018897875349940094,0.538
70,37300111970,0.0265792024756,0.973420797524,0.0245566927025,0.948864104822,0.00202250977314,0.96237660868,1.20583994909,0.0074032424376862813,7,5.55e-17,6,5.55e-16,0.24407802560710334,0.00025206132328083102,0.00019181124723346245,0.560
71,37300111971,0.0261498087769,0.973850191223,0.024174328275,0.949675862948,0.00197548050189,0.963225398463,1.20314057176,0.0072829569905442457,6,7.22e-16,6,5e-16,0.24471625251887341,0.00025354911282294532,0.00019780090705835099,0.540
72,37300111972,0.0263483360286,0.973651663971,0.0243701371134,0.949281526858,0.00197819891516,0.962832625167,1.2045651477,0.0072635945982080351,6,7.22e-16,6,5e-16,0.23844747811951716,0.00024240240705286102,0.00019703125594217527,0.547
73,37300111973,0.0263524139176,0.973647586082,0.0243621249797,0.949285461103,0.00199028893788,0.962824744935,1.20448271491,0.0073186153070546288,6,7.77e-16,6,5e-16,0.24802917358675614,0.00026285106125590582,0.00019469858476672339,0.563
74,37300111974,0.0269005331521,0.973099466848,0.0248390888014,0.948260378047,0.00206144435072,0.961741728192,1.20782550991,0.0074413251991762323,7,1.11e-16,6,6.11e-16,0.23746398631250831,0.00023511566459507669,0.00019379190740814053,0.561
75,37300111975,0.0266955104719,0.973304489528,0.0246556952541,0.948648794274,0.00203981521776,0.962146835048,1.20652879402,0.0073329740505676403,6,7.22e-16,6,5.55e-16,0.23106534755561414,0.00023160911198692402,0.00019175281936794481,0.568
76,37300111976,0.0266817500939,0.973318249906,0.0246484345852,0.948669815321,0.0020333155087,0.96217394901,1.20648861961,0.0073631789192442803,7,1.11e-16,6,5.55e-16,0.23254604864003003,0.00023287634376716336,0.00019232597538713873,0.557
77,37300111977,0.0267549776907,0.973245022309,0.0246988251803,0.948546197129,0.00205615251039,0.962029480574,1.20681149374,0.0073680383277276414,7,5.55e-17,6,6.11e-16,0.23659993836114734,0.0002396881673751885,0.00019495820118456205,0.567
78,37300111978,0.0268306054672,0.973169394533,0.0247769302144,0.948392464318,0.00205367525274,0.961879883641,1.20738686401,0.007405596186870228,7,1.11e-16,6,6.11e-16,0.23536570700307602,0.00023922620362989326,0.00019237222589122709,0.574
79,37300111979,0.0269730495786,0.973026950421,0.0249084424475,0.948118507974,0.00206460713102,0.961598392563,1.208325828,0.0074619746338396263,7,5.55e-17,6,6.11e-16,0.24440297525540522,0.00024901124424441928,0.00019387579454899434,0.573
80,37300111980,0.0272070760404,0.97279292396,0.0250774238911,0.947715500069,0.00212965214935,0.961136739826,1.20943155655,0.0074450408869217721,7,5.55e-17,6,6.11e-16,0.23691051716927991,0.00023946072982450973,0.00019627625358323151,0.591
81,37300111981,0.0264706712589,0.973529328741,0.0244870069414,0.9490423218,0.00198366431743,0.962590690927,1.20540785079,0.007277156666820145,6,7.22e-16,6,5e-16,0.24334953687966498,0.0002427095555687166,0.00019662629148485886,0.566
82,37300111982,0.026556778426,0.973443221574,0.0245599564768,0.948883265097,0.00199682194921,0.962420564974,1.20591459801,0.0072857423545017279,6,7.22e-16,6,5.55e-16,0.22952392226279628,0.00022123982933346321,0.00019512644609273659,0.563
83,37300111983,0.0265693680694,0.973430631931,0.0245428017585,0.948887830172,0.00202656631083,0.962396124069,1.20573047309,0.00734237813581294,6,7.77e-16,6,5e-16,0.24464193402241075,0.00024666729654551834,0.00019369655802986091,0.565
84,37300111984,0.0265785996492,0.973421400351,0.0245465986524,0.948874801698,0.00203200099674,0.962377948375,1.20574745348,0.0073258993300182517,6,7.77e-16,6,5.55e-16,0.23008423337089934,0.00022203471020396491,0.00019318395957689422,0.550
85,37300111985,0.0263977141554,0.973602285845,0.0244271716229,0.949175114222,0.00197054253247,0.962734816659,1.20499682185,0.0072999189711414336,6,7.22e-16,6,5.55e-16,0.24250412766973684,0.00025075583013909843,0.00020141885242472927,0.563
86,37300111986,0.0266693972672,0.973330602733,0.0246513166106,0.948679286122,0.0020180806566,0.962198143907,1.20653980116,0.0073972743578001173,6,8.33e-16,6,5.55e-16,0.24389833644813297,0.00024666531165011568,0.00019062914362967979,0.554
87,37300111987,0.0269670842464,0.973032915754,0.0248692351782,0.948163680575,0.0020978490682,0.961610703194,1.20797372032,0.0074182820688915418,7,5.55e-17,6,6.11e-16,0.22656784043248701,0.00021976610407646661,0.00019292446487213322,0.559
88,37300111988,0.0266253433004,0.9733746567,0.0246041492158,0.948770507484,0.00202119408459,0.962285324417,1.20618915097,0.0073826198340709919,7,5.55e-17,6,5.55e-16,0.23639502297665904,0.00023274726933085563,0.0001932617844932136,0.551
89,37300111989,0.026733617199,0.973266382801,0.0247321062054,0.948534276596,0.00200151099352,0.962070876223,1.20716263677,0.0073701684231377339,6,8.33e-16,6,5.55e-16,0.24164683745857207,0.00024632080449840346,0.00019523175432392605,0.584
90,37300111990,0.0266330063716,0.973366993628,0.0246307237417,0.948736269887,0.00200228262987,0.962269874203,1.20642064562,0.0073683375653530239,6,7.77e-16,6,5.55e-16,0.25534513477173182,0.0002695813288019366,0.00019485078756415223,0.563
91,37300111991,0.0269094587242,0.973090541276,0.0248507984683,0.948239742808,0.00205866025586,0.961724036127,1.20791654398,0.007400751437992876,7,1.11e-16,6,5.55e-16,0.24601857456979193,0.00024800651426469403,0.00019844127747010906,0.582
92,37300111992,0.0267452294379,0.973254770562,0.0247051394089,0.948549631153,0.00204009002903,0.962048509861,1.20688937842,0.0074448350571189523,7,5.55e-17,6,6.11e-16,0.24952968082659321,0.00026380762655663022,0.00019274666197411857,0.594
93,37300111993,0.0264835031331,0.973516496867,0.0244779212506,0.949038575616,0.00200558188243,0.9625656472,1.20529813728,0.0073140106482833395,6,7.22e-16,6,5e-16,0.23588720803677332,0.00023380634034111039,0.00019478748903512203,0.581
94,37300111994,0.0264987277985,0.973501272202,0.0244992790602,0.949001993141,0.00199944873821,0.962535435129,1.20546625234,0.0073436214284387314,6,7.77e-16,6,5.55e-16,0.24266412150632488,0.00025800128286643167,0.00019735438118032576,0.566
95,37300111995,0.0267808607966,0.973219139203,0.0247085739438,0.94851056526,0.00207228685275,0.961978544304,1.20685078896,0.0073933457574094745,7,5.55e-17,6,6.11e-16,0.23089442880736788,0.00023407105975475898,0.00019105732547291084,0.553
96,37300111996,0.0269468304391,0.973053169561,0.0248816541222,0.948171515439,0.0020651763169,0.96165024256,1.20812903441,0.0075010921987584628,7,5.55e-17,6,6.11e-16,0.2496534844816396,0.0002639608651024319,0.00020633553659679397,0.563
97,37300111997,0.0261135098835,0.973886490117,0.0241648612617,0.949721628855,0.00194864862182,0.963296813255,1.20312453671,0.0072643201052712729,6,7.22e-16,6,5e-16,0.23862443478800777,0.00023898281774955069,0.00019633501193327128,0.551
98,37300111998,0.0264917463064,0.973508253694,0.0244679012204,0.949040352473,0.00202384508605,0.962549624257,1.20518882943,0.0073239318480702855,6,7.22e-16,6,5.55e-16,0.24097418030191786,0.00024380637351131482,0.00019529616752838531,0.557
99,37300111999,0.0264589211717,0.973541078828,0.0244590005203,0.949082078308,0.00199992065146,0.962614187452,1.20517115373,0.0073186350415280826,6,7.77e-16,6,5.55e-16,0.23618115468404011,0.00023676000940365998,0.00019480797137072373,0.576
100,37300112000,0.0265711187323,0.973428881268,0.0245514948365,0.948877386431,0.00201962389578,0.962392553496,1.20580769507,0.0073559092537622932,6,7.77e-16,6,5.55e-16,0.24010594183316036,0.00024020768792556242,0.00018941827360183529,0.557
101,37300112001,0.0272219136357,0.972778086364,0.0251204484584,0.947657637906,0.00210146517736,0.961106972616,1.20980155902,0.0075066041117161754,7,5.55e-17,6,6.66e-16,0.23535926704812027,0.00024033381983998083,0.00018955082784450483,0.612
102,37300112002,0.0271337344249,0.972866265575,0.0250214208122,0.947844844763,0.00211231361276,0.961281452791,1.20905674928,0.0074997976410471432,7,5.55e-17,6,6.11e-16,0.23590454776237235,0.00024227223426352972,0.00018837246298295443,0.627
103,37300112003,0.0270477015773,0.972952298423,0.0249487833184,0.948003515104,0.00209891825893,0.961451328761,1.20855265199,0.0074856728545084151,7,5.55e-17,6,6.11e-16,0.23935273837562621,0.00024587538253035922,0.00019518859848030096,0.560
104,37300112004,0.0265803133448,0.973419686655,0.024579960324,0.948839726331,0.00200035302079,0.962374067504,1.20605371042,0.00731064584164019,6,7.22e-16,6,5.55e-16,0.23541714335654096,0.00023647912785777295,0.00020144980226907472,0.580
105,37300112005,0.0261040913686,0.973895908631,0.0241638755917,0.94973203304,0.00194021577692,0.963315320936,1.20313402726,0.0072404502835940248,6,7.22e-16,6,5e-16,0.24436064668606017,0.0002491445814404202,0.00019547993023080444,0.581
106,37300112006,0.0262764196098,0.97372358039,0.0242985210975,0.949425059293,0.00197789851233,0.962974908655,1.2040427348,0.0072603622754566569,6,7.22e-16,6,5.55e-16,0.23746278160852941,0.00024048154062310657,0.00019435593443393372,0.562
107,37300112007,0.0266455572844,0.973354442716,0.0246709024245,0.948683540291,0.00197465485985,0.962244621357,1.20676873979,0.0074035557757874031,7,5.55e-17,6,6.11e-16,0.24046480021341066,0.00024162292723005628,0.0001982454107722631,0.557
108,37300112008,0.0267091071233,0.973290892877,0.0246757465545,0.948615146322,0.00203336056881,0.962119844208,1.20668800901,0.0074368590969255939,7,5.55e-17,6,6.11e-16,0.24357214375176162,0.00024789281401804453,0.00019519959709442291,0.550
109,37300112009,0.0266562251126,0.973343774887,0.0246533282922,0.948690446595,0.00200289682038,0.962223960395,1.20658452544,0.0074068551896783897,7,1.11e-16,6,6.11e-16,0.241217928945057,0.00024635107433170948,0.0001937745458737055,0.554
110,37300112010,0.0271685577929,0.972831442207,0.0250649281685,0.947766514039,0.00210362962437,0.961212477659,1.2093917211,0.0075133785333069006,7,5.55e-17,6,6.11e-16,0.2531063868382426,0.0002663596034478134,0.0001969276175460101,0.549
111,37300112011,0.0271217973034,0.972878202697,0.0250415826443,0.947836620052,0.00208021465906,0.961304552969,1.20926748054,0.0074693134476331892,7,5.55e-17,6,6.11e-16,0.24501746618283049,0.00025712651395256588,0.00019299405836750131,0.565
112,37300112012,0.0267310801893,0.973268919811,0.0246769165535,0.948592003257,0.00205416363583,0.962076710832,1.20665541097,0.0074075143255303792,7,5.55e-17,6,5.55e-16,0.24245626872775417,0.00026083977369369214,0.00019050662870773202,0.561
113,37300112013,0.0270734053974,0.972926594603,0.0249746064733,0.947951988129,0.0020987989241,0.961400509821,1.20874151144,0.0074566833292019057,7,5.55e-17,6,6.11e-16,0.23051352779000744,0.00023485725440049377,0.00018898985600270313,0.570
114,37300112014,0.0265356337652,0.973464366235,0.0245051232666,0.948959242968,0.00203051049852,0.962462913117,1.20544748937,0.0073733824220955759,6,7.77e-16,6,6.11e-16,0.23236983016437196,0.00023087688115492393,0.00019163574912821286,0.572
115,37300112015,0.0272036523372,0.972796347663,0.0251135216268,0.947682826036,0.00209013071038,0.961142894175,1.20977336599,0.0075411454110302636,7,5.55e-17,6,6.66e-16,0.24418172217704248,0.00024966683663071816,0.00019322558711158279,0.581
116,37300112016,0.0266423899929,0.973357610007,0.0246360707509,0.948721539256,0.00200631924198,0.962251377267,1.20645171386,0.0073561359511273537,6,7.77e-16,6,5.55e-16,0.23707873248558287,0.00024231252728434296,0.00019922083433356473,0.616
117,37300112017,0.0264271231368,0.973572876863,0.0244397521593,0.949133124704,0.00198737097751,0.962676897445,1.20505540629,0.0072795379885156799,6,7.77e-16,6,5e-16,0.23287783076016588,0.00022932324146001924,0.00019585103979520549,0.654
118,37300112018,0.0271162068223,0.972883793178,0.0250267451704,0.947857048007,0.00208946165187,0.961315748356,1.20914081853,0.0074758954283035304,7,5.55e-17,6,6.11e-16,0.24299997004729068,0.00025094771454627096,0.00019952569967267064,0.748
119,37300112019,0.0266087933257,0.973391206674,0.0246027978914,0.948788408783,0.00200599543433,0.962317822909,1.20620934389,0.0073907938954399215,7,1.11e-16,6,6.11e-16,0.2473356514421402,0.00026043679403884722,0.00020065423185694795,0.657
120,37300112020,0.0267846507331,0.973215349267,0.0247612752524,0.948454074015,0.00202337548072,0.961970290255,1.2073324416,0.0074251004937928933,7,5.55e-17,6,6.11e-16,0.24473106463613348,0.00025084215286043577,0.00019616999948099992,0.694
121,37300112021,0.0266282294566,0.973371770543,0.0246162757592,0.948755494784,0.00201195369741,0.962279472492,1.20629599495,0.0073613955674475973,7,5.55e-17,6,5.55e-16,0.2417224164141385,0.00024720187269846873,0.0001958204877447561,0.653
122,37300112022,0.027003140077,0.972996859923,0.0249284679814,0.948068391942,0.00207467209564,0.96153905476,1.20845219961,0.0074993648933451727,7,5.55e-17,6,6.11e-16,0.24643251337927941,0.00025841771011123185,0.00020507763295485239,0.578
123,37300112023,0.0266541087379,0.973345891262,0.0246545816718,0.94869130959,0.0019995270661,0.962228093935,1.20660034465,0.0074035840670281907,7,1.11e-16,6,6.11e-16,0.24915140251273138,0.00026330665030034226,0.0001947438336552221,0.596
124,37300112024,0.0269265215347,0.973073478465,0.0248657825914,0.948207695874,0.00206073894335,0.961690329926,1.20802187992,0.0074943084077964102,7,5.55e-17,6,6.11e-16,0.25126233944240794,0.00026236118388584678,0.00020105171463702596,0.587
125,37300112025,0.0266367501641,0.973363249836,0.0246118978989,0.948751351937,0.0020248522652,0.962262819744,1.20623850841,0.0073325085714444575,6,8.33e-16,6,5.55e-16,0.23825938025306492,0.00024069476457225754,0.00019870567362764881,0.578
126,37300112026,0.0269734486565,0.973026551344,0.0248863365973,0.948140214746,0.00208711205919,0.961597952802,1.20811986324,0.0074888200484049044,7,5.55e-17,6,6.11e-16,0.24911634340973221,0.00026350935086227634,0.00019039568320668038,0.576
127,37300112027,0.0263673212379,0.973632678762,0.0243658990247,0.949266779737,0.00200142221324,0.962795424701,1.20448824994,0.0073019747130829652,6,7.22e-16,6,5.55e-16,0.24160771426440231,0.00024471286117416937,0.00019439522007654925,0.570
128,37300112028,0.0265974363685,0.973402563632,0.0245733713066,0.948829192325,0.00202406506183,0.962340566741,1.2059586847,0.0073893532407166588,7,5.55e-17,6,6.11e-16,0.23775966307855023,0.00024447710664171206,0.00019501850789081917,0.578
129,37300112029,0.0265609423195,0.97343905768,0.024521423817,0.948917633863,0.00203951850249,0.962412991362,1.20554872021,0.00732253515056979,6,7.22e-16,6,5.55e-16,0.24206240634441212,0.00024976496514706684,0.00019291608254075641,0.567
130,37300112030,0.0262451410542,0.973754858946,0.0243174136333,0.949437445313,0.00192772742085,0.963036018467,1.20427997621,0.0072514960565116422,6,7.22e-16,6,5e-16,0.24165225800887058,0.00024183462619188111,0.00019831560488517533,0.572
131,37300112031,0.0264559880147,0.973544011985,0.02444817134,0.949095840645,0.00200781667477,0.962620112467,1.20507644519,0.0072754235689033268,6,7.22e-16,6,5.55e-16,0.23582957846073749,0.00023275451869764484,0.00020028609660143354,0.582
132,37300112032,0.0265753931801,0.97342460682,0.0245691172267,0.948855489593,0.00200627595336,0.962383891471,1.2059628024,0.0072891491264036601,6,7.22e-16,6,5.55e-16,0.22573666244423352,0.00022358263949423944,0.00019551603678337538,0.600
133,37300112033,0.0263575302809,0.973642469719,0.0243441171491,0.94929835257,0.00201341313183,0.962814981445,1.20430545238,0.0072982254790553798,6,7.22e-16,6,5.55e-16,0.23737555163079715,0.00023500477860234975,0.0001971190156433931,0.597
134,37300112034,0.0261006482566,0.973899351743,0.0241531159566,0.949746235787,0.00194753230005,0.96332224821,1.20304097549,0.0071941608318887816,6,7.22e-16,6,5e-16,0.23075938140040586,0.00022081620758985604,0.00019363132226365607,0.584
135,37300112035,0.0262516074503,0.97374839255,0.0242439094906,0.949504483059,0.00200769795975,0.963024464948,1.20358495168,0.0072715034901193942,6,7.22e-16,6,5e-16,0.23811600780813491,0.00025087207254787485,0.00020505607405715151,0.598
136,37300112036,0.0268149977674,0.973185002233,0.0247861021943,0.948398900038,0.00202889557313,0.961910363269,1.20750285888,0.0073990895601086038,7,5.55e-17,6,6.11e-16,0.2358556045907001,0.00024448338407422727,0.0001891387282889977,0.621
137,37300112037,0.0259329633787,0.974067036621,0.0240081173978,0.950058919223,0.00192484598089,0.963653763291,1.20202704578,0.0071756992450475905,6,6.66e-16,6,5e-16,0.24256027732011221,0.00024896918468060282,0.00020042244803076888,0.609
138,37300112038,0.0267163162058,0.973283683794,0.0246550974932,0.948628586301,0.00206121871252,0.96210601904,1.20648209661,0.0073384941958266571,6,7.77e-16,6,6.11e-16,0.2186136370337195,0.00021318551329838935,0.00019283079643676255,0.619
139,37300112039,0.0264153046782,0.973584695322,0.0244434547067,0.949141240615,0.00197184997151,0.962700037043,1.20511315264,0.0072796712057888778,6,7.22e-16,6,5.55e-16,0.22885531948786186,0.00022365829243572316,0.00019520921025636327,0.585
140,37300112040,0.0265857203056,0.973414279694,0.0245493711557,0.948864908539,0.00203634914995,0.962363931335,1.2057591016,0.0073515142543917056,6,7.77e-16,6,5.55e-16,0.23850473463979593,0.00024848848281462465,0.00018983890235420187,0.616
141,37300112041,0.0265721692269,0.973427830773,0.0245481786099,0.948879652163,0.00202399061703,0.962390543391,1.20577483755,0.0073249795935754194,6,7.77e-16,6,5e-16,0.24384226651259622,0.00025045507673465483,0.00019311713278205234,0.596
142,37300112042,0.0263375779986,0.973662422001,0.0243240868198,0.949338335182,0.00201349117883,0.962854457264,1.20415901631,0.0072929187015205229,6,7.77e-16,6,5e-16,0.24064747755546756,0.00025479993997372104,0.00019604058955781348,0.575
143,37300112043,0.0269199928641,0.973080007136,0.024851856808,0.948228150328,0.00206813605615,0.961703353871,1.2079055371,0.0074476421414900115,7,5.55e-17,6,6.11e-16,0.24503793195346757,0.00024991614787220248,0.00019277187746027903,0.647
144,37300112044,0.026518249313,0.973481750687,0.0245220462787,0.948959704408,0.00199620303436,0.962496768682,1.20563894943,0.0073432863866353384,6,7.22e-16,6,5.55e-16,0.235368396929583,0.00023333931839459259,0.00018646688046180423,0.628
145,37300112045,0.026565452752,0.973434547248,0.0245283868867,0.948906160361,0.00203706586529,0.962404031572,1.20560442605,0.0073143335908755804,6,7.77e-16,6,5.55e-16,0.23235671283661929,0.00022815061114834717,0.00019281247151867648,0.643
146,37300112046,0.026462642327,0.973537357673,0.0244715217633,0.94906583591,0.00199112056361,0.962606689588,1.2052800083,0.0073113239341454092,6,7.22e-16,6,5e-16,0.24407746573567191,0.00025000584447354554,0.00019002451054274933,0.617
147,37300112047,0.0270024350782,0.972997564922,0.0249271169655,0.948070447956,0.00207531811268,0.961540458668,1.20844105406,0.0074610844946220497,7,5.55e-17,6,6.11e-16,0.24327292735627759,0.00025076218905669811,0.00019168158598204888,0.637
148,37300112048,0.0261201170087,0.973879882991,0.0241779704835,0.949701912508,0.00194214652522,0.963283637417,1.20323313482,0.00722222027635627,6,6.66e-16,6,5e-16,0.24396228195982994,0.00024559807444425157,0.00019286225130970842,0.641
149,37300112049,0.0269710855434,0.973028914457,0.0249354675835,0.948093446873,0.00203561795996,0.96160182592,1.20858054548,0.0074468048453097766,7,5.55e-17,6,6.11e-16,0.23892559759553311,0.0002414351672473732,0.00019149352926931608,0.633
150,37300112050,0.0266235201185,0.973376479882,0.0246070937491,0.948769386132,0.00201642636939,0.962288856484,1.20622008685,0.0073564023014027046,6,7.77e-16,6,5.55e-16,0.24304677494511329,0.0002413635666459922,0.00019538607920928367,0.639
151,37300112051,0.0266167555874,0.973383244413,0.0246045864045,0.948778658008,0.00201216918287,0.962302170012,1.20621019486,0.0073175599224288065,6,7.22e-16,6,5e-16,0.23510027907982256,0.00023103334669555023,0.00019133004627994854,0.627
152,37300112052,0.0262490980079,0.973750901992,0.0242843318003,0.949466570192,0.00196476620763,0.963028763908,1.20396509719,0.0072947089814340681,6,7.22e-16,6,5e-16,0.24970154035826519,0.00026452576307725855,0.00020522634491051587,0.620
153,37300112053,0.0266580677157,0.973341932284,0.024645693981,0.948696238303,0.00201237373466,0.962220463126,1.20651002305,0.0074051486477672368,7,5.55e-17,6,6.11e-16,0.23779286350908146,0.00024630365720615112,0.00019093481688519512,0.632
154,37300112054,0.0265299033498,0.97347009665,0.0245439006972,0.948926195953,0.00198600265254,0.96247355754,1.20581873801,0.0072766940929144324,6,7.22e-16,6,5.55e-16,0.22438496623567938,0.00020901870293863105,0.00019684036749043513,0.596
155,37300112055,0.0267657070731,0.973234292927,0.0247553463608,0.948478946566,0.00201036071232,0.962007551151,1.20731487641,0.007367142229938047,6,7.77e-16,6,6.11e-16,0.22213023208870364,0.00021831476726681684,0.00018486783739575101,0.602
156,37300112056,0.027007222722,0.972992777278,0.0248891695517,0.948103607726,0.0021180531703,0.961531656128,1.20807937867,0.0073793394139237958,6,7.77e-16,6,6.11e-16,0.23293900652094057,0.00023548869209390332,0.00019439853441478123,0.595
157,37300112057,0.0268077769876,0.973192223012,0.0247296551481,0.948462567864,0.00207812183942,0.961925406561,1.20699322466,0.0074044518715995211,7,5.55e-17,6,6.11e-16,0.24113247108126445,0.00024796098772344175,0.00019661713570774192,0.619
158,37300112058,0.0265514591833,0.973448540817,0.0245461596019,0.948902381215,0.00200529958143,0.962431218216,1.20579706411,0.0073207215860632384,6,7.77e-16,6,5.55e-16,0.23463908965748204,0.00024080978077333369,0.00018774555322123744,0.612
159,37300112059,0.0266118545706,0.973388145429,0.024616468633,0.948771676796,0.00199538593758,0.962311603328,1.20633017395,0.0073409332627366727,6,7.77e-16,6,5e-16,0.23847915405105735,0.00023720504317731664,0.0001943856128324789,0.596
160,37300112060,0.0264651364957,0.973534863504,0.0244870419491,0.949047821555,0.00197809454667,0.962601553404,1.20541912493,0.0073541867179845932,6,7.77e-16,6,5.55e-16,0.24485231493212234,0.00025030985367253641,0.00019760327606711147,0.590
161,37300112061,0.0268941107144,0.973105889286,0.02486890822,0.948236981066,0.00202520249444,0.961753865103,1.2081149789,0.0074151681541326361,7,5.55e-17,6,6.11e-16,0.24341366574721057,0.00024458057578406116,0.000198864629154278,0.604
162,37300112062,0.0266524820899,0.97334751791,0.0246333450527,0.948714172857,0.00201913703724,0.962231615546,1.20640645408,0.0074116006981486777,7,5.55e-17,6,5.55e-16,0.2463040176131911,0.0002493248837020712,0.00019268285245994092,0.596
163,37300112063,0.0262286269665,0.973771373034,0.0242566936429,0.949514679391,0.0019719333236,0.963069380544,1.20374907981,0.0072254867866014885,6,7.22e-16,6,5e-16,0.23138647055463435,0.00023330945785116455,0.00019439125378652812,0.600
164,37300112064,0.026805884031,0.973194115969,0.024746553597,0.948447562372,0.00205933043393,0.961928858285,1.20715381127,0.0074170775080872201,7,5.55e-17,6,5.55e-16,0.24631898786674644,0.00025433798855688385,0.00019742203560358588,0.587
165,37300112065,0.0264301328237,0.973569867176,0.0244384505096,0.949131416667,0.00199168231409,0.962671010331,1.20503737083,0.0073157335261488802,6,7.77e-16,6,5.55e-16,0.24237426332165291,0.00024657155811396862,0.00020057707202006595,0.571
166,37300112066,0.0267171904321,0.973282809568,0.0246542883169,0.948628521251,0.00206290211516,0.9621043162,1.20647285722,0.0073722537137724184,7,5.55e-17,6,5.55e-16,0.23959346104862866,0.00024934770298527023,0.00019757326319722,0.576
167,37300112067,0.0265680739159,0.973431926084,0.024542954496,0.948888971588,0.00202511941998,0.962398661459,1.20573445064,0.0073498116590099251,6,7.77e-16,6,5.55e-16,0.23976501629683944,0.00024317241546304057,0.00019433189123755392,0.564
168,37300112068,0.026587994732,0.973412005268,0.0245713833927,0.948840621875,0.00201661133929,0.962359126236,1.20595890953,0.0073115961051854125,6,7.22e-16,6,5.55e-16,0.22959398733206826,0.0002207600499983079,0.00018696371181138119,0.557
169,37300112069,0.0266267805298,0.97337321947,0.024576087869,0.948797131601,0.00205069266086,0.962282939572,1.20592585652,0.0073232494017126566,6,7.22e-16,6,5.55e-16,0.23722221930666199,0.00024083755249532749,0.0001939236746760763,0.570
170,37300112070,0.0267584801341,0.973241519866,0.024723267201,0.948518252665,0.00203521293309,0.962022229029,1.20703142588,0.0074394862666767895,7,1.11e-16,6,6.11e-16,0.25416456912374985,0.00025976707242263857,0.00019368177138485092,0.580
171,37300112071,0.0264724517489,0.973527548251,0.024462923582,0.949064624669,0.00200952816694,0.962587570185,1.20518079858,0.0073453739733940881,6,7.77e-16,6,5.55e-16,0.25333980151678026,0.00026140037092138639,0.00019694952850867739,0.565
172,37300112072,0.026735802119,0.973264197881,0.0246791763321,0.948585021549,0.00205662578686,0.962067410586,1.20666704642,0.0074511974604445034,7,5.55e-17,6,6.11e-16,0.25644386079663217,0.00027040258989961862,0.00019876655119762117,0.582
173,37300112073,0.0266032360867,0.973396763913,0.0245578802562,0.948838883657,0.00204535583047,0.962329425667,1.20580343253,0.0073288976826014389,6,7.77e-16,6,5.55e-16,0.23009165930592279,0.00022572675122755704,0.00019807411852860912,0.582
174,37300112074,0.0267689628278,0.973231037172,0.024731376861,0.948499660311,0.00203758596682,0.962001535093,1.20708596446,0.0073962961860378615,7,1.11e-16,6,6.11e-16,0.23678900772074196,0.00023926190541579236,0.00019157824077457435,0.570
175,37300112075,0.0263303784902,0.97366962151,0.024362045233,0.949307576277,0.00196833325718,0.962868000443,1.20452557217,0.007259928521696447,6,7.22e-16,6,5e-16,0.23417695845506437,0.00023478197958351377,0.00019780134191144043,0.561
176,37300112076,0.0265585849682,0.973441415032,0.0245356826615,0.94890573237,0.0020229023068,0.962417396368,1.20568572685,0.0073598632066885919,7,5.55e-17,6,5.55e-16,0.25024821799643859,0.00026718750937470903,0.00019818754211859581,0.555
177,37300112077,0.0266950397069,0.973304960293,0.0246551553232,0.94864980497,0.00203988438373,0.962147767179,1.20652471373,0.0073983578288757254,7,5.55e-17,6,6.11e-16,0.23999930169300565,0.00024480725569322163,0.00019225795450858601,0.620
178,37300112078,0.0265254664545,0.973474533545,0.0245187774569,0.948955756089,0.00200668899766,0.96248265519,1.20559433321,0.007364513746118323,6,7.77e-16,6,5.55e-16,0.24749637106714129,0.00026115342351772802,0.00019197265989959604,0.561
179,37300112079,0.0266968836014,0.973303116399,0.0246160185516,0.948687097847,0.00208086504982,0.962144756464,1.20615781851,0.0073467066133006947,6,8.33e-16,6,5.55e-16,0.23241464769970177,0.00023156609451388633,0.00018762389293874174,0.558
180,37300112080,0.0264013788849,0.973598621115,0.0244051012632,0.949193519852,0.00199627762175,0.962727965983,1.20478472528,0.0072504341409269498,6,7.22e-16,6,5e-16,0.22234262040867403,0.00021674947710476541,0.00018846741386396062,0.550
181,37300112081,0.0266569076603,0.97334309234,0.0246409234762,0.948702168864,0.00201598418406,0.962222813557,1.20646804001,0.0073338342657245596,6,7.77e-16,6,5.55e-16,0.22689905674824551,0.00023047499136586385,0.00019244108368764265,0.553
182,37300112082,0.0263639755547,0.973636024445,0.0243571304856,0.94927889396,0.00200684506913,0.962802128017,1.20441348397,0.0072363634185670907,6,7.22e-16,6,5e-16,0.23104935923491809,0.00023224329830418629,0.00019520122997765789,0.568
183,37300112083,0.0266108308608,0.973389169139,0.0246156648851,0.948773504254,0.00199516597575,0.962313624733,1.20632473882,0.0073218426962929064,6,7.77e-16,6,5e-16,0.24289210382010984,0.00025820811740681637,0.00019888715026085936,0.566
184,37300112084,0.0268195593978,0.973180440602,0.0247789277198,0.948401512882,0.00204063167802,0.961901524748,1.207427248,0.007388703401567576,7,1.11e-16,6,6.11e-16,0.23871449940167677,0.00024335028248684507,0.0001971878704240563,0.585
185,37300112085,0.0267192028215,0.973280797179,0.0246722492396,0.948608547939,0.00204695358184,0.962100088744,1.20663558168,0.0073624337989828424,7,5.55e-17,6,6.11e-16,0.23850580658156251,0.00024598086449652485,0.00019218720307553571,0.583
186,37300112086,0.0266467923547,0.973353207645,0.0245950130187,0.948758194627,0.00205177933594,0.962243375605,1.20606192862,0.0073208286025140627,6,7.77e-16,6,5.55e-16,0.23708139142167461,0.00024252978161987048,0.00019062254077826786,0.565
187,37300112087,0.026885547104,0.973114452896,0.0248471252302,0.948267327666,0.00203842187377,0.961771003672,1.20792973369,0.0074243551289720454,7,5.55e-17,6,6.11e-16,0.2324016407058801,0.00023104597568227527,0.00019018170103147269,0.563
188,37300112088,0.0262790517136,0.973720948286,0.0243222713851,0.949398676901,0.00195678032854,0.962969373028,1.20425796535,0.007301181374700037,6,7.22e-16,6,5e-16,0.24520300291797092,0.00024924218864432639,0.00019797074374527698,0.537
189,37300112089,0.0267339038601,0.97326609614,0.0246659571727,0.948600138967,0.0020679466873,0.962071340437,1.20654810689,0.0073573065685277059,6,7.77e-16,6,6.11e-16,0.22200262046036667,0.00021000653910629562,0.00018753527572804802,0.557
190,37300112090,0.0266664565479,0.973333543452,0.0246271324117,0.94870641104,0.00203932413616,0.962204289808,1.2063211516,0.007372527593499152,7,5.55e-17,6,5.55e-16,0.2426456693801915,0.00024586651971253269,0.00019039061432740389,0.560
191,37300112091,0.0270516711101,0.97294832889,0.0249758861828,0.947972442707,0.00207578492727,0.961443121762,1.20879635935,0.0074952626851820759,7,5.55e-17,6,6.11e-16,0.24469638921575565,0.00024863988112068752,0.00019750665831243193,0.569
192,37300112092,0.0266175294419,0.973382470558,0.0245709764012,0.948811494157,0.00204655304069,0.962301173063,1.20589671261,0.0073241563003247539,6,7.77e-16,6,5.55e-16,0.23504822250932311,0.00024514949662125682,0.00020090878386659459,0.562
193,37300112093,0.026677085273,0.973322914727,0.0246747490277,0.948648165699,0.00200233624529,0.962182694208,1.20674208365,0.0073615137538961895,7,5.55e-17,6,5.55e-16,0.24120653162290961,0.000240564283285076,0.00019462749179058024,0.552
194,37300112094,0.0265507527317,0.973449247268,0.0245485191203,0.948900728148,0.00200223361132,0.962432568022,1.20582036143,0.0073488500776588521,7,5.55e-17,6,5.55e-16,0.23991183153467222,0.00025929637642998289,0.00018975863255200892,0.577
195,37300112095,0.0267447402577,0.973255259742,0.0247274731074,0.948527786635,0.00201726715022,0.962049123061,1.20709763633,0.0073855807869379142,7,5.55e-17,6,6.11e-16,0.23752553765306805,0.00023038155592920771,0.00019530988814084533,0.565
196,37300112096,0.0265599415327,0.973440058467,0.0245586773753,0.948881381092,0.00200126415743,0.962414377204,1.20589646913,0.0073926694394716155,7,5.55e-17,6,5.55e-16,0.2506172271110404,0.00025340064603403717,0.00019370937949666567,0.568
197,37300112097,0.0261588532105,0.973841146789,0.024235589359,0.949605557431,0.0019232638515,0.963206690556,1.20369126921,0.0072354985999222984,6,7.22e-16,6,5e-16,0.2439876822405681,0.00025383666372740281,0.00019715622271919352,0.594
198,37300112098,0.0263022889942,0.973697711006,0.0243413371873,0.949356373819,0.00196095180692,0.962923461315,1.20438894712,0.0072622560922926578,6,7.22e-16,6,5.55e-16,0.22765809291567141,0.00022350595964101407,0.00018854047571641137,0.567
199,37300112099,0.0265909260636,0.973409073936,0.0245750123481,0.948834061588,0.00201591371543,0.962353317331,1.20598679349,0.007343736604195311,6,8.33e-16,6,5.55e-16,0.23536150141642276,0.00023646153033733154,0.00019485362348791154,0.567
200,37300112100,0.0263793425386,0.973620657461,0.0243882111239,0.949232446337,0.00199113141468,0.962771482048,1.20467155636,0.0073003495591696423,6,7.22e-16,6,5.55e-16,0.23585338452372573,0.00023887885383797026,0.00018683429010816761,0.552
201,37300112101,0.0263870721807,0.973612927819,0.0243769557192,0.9492359721,0.00201011646146,0.962756484547,1.20455179664,0.0072920997102895119,6,7.22e-16,6,5e-16,0.23546181952236356,0.00023245639963167034,0.00019542635904445333,0.569
202,37300112102,0.0268411611641,0.973158838836,0.0248262546266,0.948332584209,0.00201490653754,0.961858408301,1.20782379489,0.007411299240485919,7,5.55e-17,6,5.55e-16,0.23894001498192985,0.00023772436366374105,0.0001921410772511261,0.564
203,37300112103,0.026165272817,0.973834727183,0.0242209206642,0.949613806519,0.00194435215283,0.963194314607,1.20354241798,0.007234378029688745,6,7.22e-16,6,5e-16,0.23963649610341797,0.00023871424439936631,0.00019584619545506406,0.571
204,37300112104,0.0261900779108,0.973809922089,0.0242664655403,0.949543456549,0.00192361237048,0.963144908625,1.20391605785,0.0072749669303883531,6,7.22e-16,6,5e-16,0.24261754948847014,0.0002502233100864024,0.0001881393193794622,0.565
205,37300112105,0.026632731321,0.973367268679,0.0246330748761,0.948734193803,0.00199965644484,0.962270377459,1.20644301173,0.0073928112754665064,7,5.55e-17,6,6.11e-16,0.24649474025631435,0.00024575075478767484,0.0001947741823895234,0.542
206,37300112106,0.0262009667233,0.973799033277,0.0242086232833,0.949590409993,0.00199234343996,0.963124429098,1.20335764748,0.0072272897218417509,6,6.66e-16,6,5e-16,0.22893318031294274,0.00022657702730340262,0.00018603557705347995,0.557
207,37300112107,0.0266704476376,0.973329552362,0.0246461543782,0.948683397984,0.0020242932594,0.962196162903,1.20648981036,0.0074100724216644379,7,5.55e-17,6,6.11e-16,0.24479490911240931,0.00024986514119602004,0.00019147559694438583,0.556
208,37300112108,0.0264477857575,0.973552214243,0.024442380974,0.949109833269,0.00200540478348,0.962636301083,1.20503892833,0.0073508235802719653,6,7.77e-16,6,5e-16,0.25532703780481858,0.0002680398222098979,0.00019549875240319341,0.554
209,37300112109,0.0269359631588,0.973064036841,0.0248642504152,0.948199786426,0.00207171274361,0.961671831483,1.20798898976,0.0074475952939149943,7,5.55e-17,6,6.11e-16,0.2478884227966397,0.00025739139297985172,0.00020260436413418212,0.562
210,37300112110,0.0262244448314,0.973775555169,0.0242804309619,0.949495124207,0.00194401386953,0.963077222371,1.20397767336,0.0072584627718291295,6,7.22e-16,6,5e-16,0.24616529162834877,0.00025422223779761446,0.00019565109272974654,0.606
211,37300112111,0.0270904107019,0.972909589298,0.0249953755832,0.947914213715,0.00209503511868,0.961366832222,1.20890066008,0.0074338147771845905,7,5.55e-17,6,6.11e-16,0.22327922914120435,0.00021962918417657551,0.00019188224470921791,0.630
212,37300112112,0.0265955069289,0.973404493071,0.0245806781856,0.948823814886,0.00201482874328,0.962344239726,1.20603032002,0.0072977231253971596,6,7.22e-16,6,5e-16,0.22932129135750723,0.00022514805900496172,0.00019008155015057924,0.611
213,37300112113,0.026759751228,0.973240248772,0.0247126935257,0.948527555246,0.00204705770231,0.962019899119,1.20693077239,0.0073764166364358617,6,8.33e-16,6,6.11e-16,0.23622890100752092,0.00023591233643088617,0.00019502209035000514,0.595
214,37300112114,0.0264635718366,0.973536428163,0.0244377186817,0.949098709482,0.00202585315487,0.962605389893,1.20496442582,0.0073227457212603365,6,7.22e-16,6,5.55e-16,0.24311722461241858,0.0002431710174706592,0.00019478725601960298,0.595
215,37300112115,0.0263025733704,0.97369742663,0.0243442777245,0.949353148905,0.00195829564597,0.962922857439,1.20441567709,0.0072574368490192524,6,7.22e-16,6,5e-16,0.23465748044833901,0.00023909052814850425,0.00019601558912201055,0.602
216,37300112116,0.0263325755422,0.973667424458,0.0243563668473,0.949311057611,0.00197620869493,0.962863775847,1.20446852122,0.0072930565747430752,6,7.77e-16,6,5.55e-16,0.23442923604164334,0.00023756739420772923,0.00019263650733874064,0.594
217,37300112117,0.0267208827163,0.973279117284,0.0246762824165,0.948602834867,0.00204460029982,0.962096729881,1.20666969323,0.0074056165597226851,7,5.55e-17,6,6.11e-16,0.23940693869907059,0.00024366728445042373,0.00020126076275088563,0.623
218,37300112118,0.0265647073463,0.973435292654,0.0245315742704,0.948903718383,0.00203313307588,0.962405444956,1.20563548425,0.0073635573789519806,7,5.55e-17,6,5.55e-16,0.24751359042508569,0.00026073310778550082,0.00018903637891704716,0.614
219,37300112119,0.0260766123111,0.973923387689,0.0241771407258,0.949746246963,0.00189947158534,0.963369068648,1.20331152927,0.0072584372740895657,6,7.22e-16,6,5e-16,0.25457964148446321,0.00026925087121983072,0.00019667924045609094,0.572
220,37300112120,0.0262179654216,0.973782034578,0.0242285488174,0.949553485761,0.00198941660416,0.96309074789,1.20350894986,0.0072856782701572875,6,7.22e-16,6,5e-16,0.23368337258925742,0.00023954634650878408,0.00019339967963407154,0.560
221,37300112121,0.0263113218298,0.97368867817,0.0243628040192,0.949325874151,0.0019485178106,0.962905396573,1.20457031952,0.0073132128678395853,6,7.22e-16,6,5e-16,0.24890722566369583,0.00025360585487504273,0.00019760110198680105,0.575
222,37300112122,0.0265687089041,0.973431291096,0.0245650705021,0.948866220594,0.00200363840197,0.962397072043,1.20593846454,0.0073407042688388175,6,7.77e-16,6,5.55e-16,0.24350926631292746,0.00024314609291086384,0.00019369702801622088,0.572
223,37300112123,0.0261951061711,0.973804893829,0.0242600255389,0.94954486829,0.00193508063215,0.963135136898,1.20384633492,0.0072365303366058792,6,7.22e-16,6,5.55e-16,0.23117513022510539,0.00022399339668975724,0.00019535331887382781,0.574
224,37300112124,0.0266678579897,0.97333214201,0.0246290315881,0.948703110422,0.00203882640162,0.962201510295,1.20633600696,0.0073557574410992388,6,8.33e-16,6,5.55e-16,0.24337279168016901,0.00024517884256327959,0.00019519504422893126,0.572
225,37300112125,0.0269514345005,0.973048565499,0.0248880859486,0.948160479551,0.00206334855196,0.961641110823,1.20817962786,0.0073869790648153433,7,1.11e-16,6,6.11e-16,0.23757447411760957,0.0002393183802670693,0.00019282129898180123,0.588
226,37300112126,0.0269170144449,0.973082985555,0.0248394995524,0.948243486003,0.00207751489247,0.961709388694,1.20779673251,0.0073827169742640966,7,1.11e-16,6,6.11e-16,0.23303263030719124,0.00023079793807188014,0.00018833161711845369,0.570
227,37300112127,0.0270695814242,0.972930418576,0.0249842065779,0.947946211998,0.00208537484633,0.961407861474,1.20883817512,0.007472391645630524,7,5.55e-17,6,6.11e-16,0.24258176466266823,0.00024461780724176273,0.00019530795326760088,0.569
228,37300112128,0.0265474397937,0.973452560206,0.0245528947247,0.948899665482,0.00199454506902,0.962439001838,1.20586752697,0.0074106388504694967,7,1.11e-16,6,6.11e-16,0.24809771169652328,0.00025436074669707025,0.00019658238025207998,0.584
229,37300112129,0.0269323053584,0.973067694642,0.0248960111445,0.948171683497,0.00203629421386,0.961678514244,1.20829100997,0.00744011362260709,7,5.55e-17,6,6.11e-16,0.23710374713372373,0.00024231433615762388,0.00020332325331928668,0.562
230,37300112130,0.0263582073773,0.973641792623,0.0243942093743,0.949247583248,0.00196399800302,0.962812874893,1.20476904426,0.0072544265081290167,6,7.22e-16,6,5.55e-16,0.23629840351971676,0.00023246867995419009,0.00019360427152350016,0.570
231,37300112131,0.0263400803631,0.973659919637,0.0243331132539,0.949326806383,0.00200696710911,0.962849405156,1.20423784428,0.0073164927524771084,6,7.77e-16,6,5e-16,0.24521658054748074,0.00024893727886729137,0.00019355769905418852,0.589
232,37300112132,0.0266612974803,0.97333870252,0.0246581571743,0.948680545345,0.00200314030592,0.962213931902,1.20661931222,0.0073510841115384537,6,7.77e-16,6,5.55e-16,0.24237290021863067,0.0002427877691404299,0.00019362248914185279,0.576
233,37300112133,0.0266003631428,0.973399636857,0.0245502399994,0.948849396858,0.0020501231434,0.962335182176,1.20573820207,0.007338774965206742,6,7.77e-16,6,5.55e-16,0.23000331678291053,0.00023211816870752315,0.00019989390913708379,0.576
234,37300112134,0.0271138829986,0.972886117001,0.0250079414874,0.947878175514,0.00210594151119,0.96132059814,1.20897088607,0.0074690345338328228,7,5.55e-17,6,6.66e-16,0.24611115001991146,0.00025932918810850093,0.00019868029503072361,0.579
235,37300112135,0.0265064456314,0.973493554369,0.0244833863797,0.949010167989,0.00202305925166,0.962520534625,1.2053034769,0.00735572582888455,6,8.33e-16,6,5.55e-16,0.24248128354598064,0.00024829469083486499,0.00019485989461881287,0.591
236,37300112136,0.0267700234304,0.97322997657,0.0247425850796,0.94848739149,0.00202743835077,0.961999280138,1.20718789615,0.0073907056513774919,7,5.55e-17,6,6.11e-16,0.23457275692142376,0.00023881986998664523,0.00018835718860292416,0.635
237,37300112137,0.0266582132752,0.973341786725,0.0246460657201,0.948695721005,0.00201214755505,0.962220171724,1.20651318545,0.0073524860451561454,6,7.77e-16,6,5.55e-16,0.23516216134011558,0.00023687952249922296,0.0001889306593652503,0.635
238,37300112138,0.0265128449226,0.973487155077,0.0244872447324,0.948999910345,0.00202560019027,0.962507915454,1.2053266293,0.0072937190546320842,6,7.22e-16,6,5e-16,0.23593931975697446,0.00023030243677175526,0.00019238420317975035,0.645
239,37300112139,0.0269735311468,0.973026468853,0.0249226829984,0.948103785855,0.00205084814847,0.961597226856,1.20845704964,0.00738475024523503,7,5.55e-17,6,6.11e-16,0.22317432232895285,0.00021901526860321175,0.00019437254226611716,0.637
240,37300112140,0.0268132020409,0.973186797959,0.024783752275,0.948403045684,0.00202944976584,0.961913922952,1.20748459925,0.007421111913749937,7,5.55e-17,6,5.55e-16,0.24687328957165833,0.00025580406917032208,0.00019153204650434628,0.636
241,37300112141,0.0267808002358,0.973219199764,0.0247074897137,0.948511710051,0.00207331052211,0.961978679956,1.20684084543,0.0074259472674131893,7,5.55e-17,6,6.11e-16,0.24124081204288061,0.00024855101806388162,0.00019845159712486248,0.626
242,37300112142,0.0269675997645,0.973032400236,0.0248937268393,0.948138673396,0.00207387292516,0.961609311776,1.20820002061,0.0074653142426208052,7,1.11e-16,6,6.11e-16,0.24159599298477552,0.00024992030697075323,0.00019840955992960345,0.627
243,37300112143,0.0263759581496,0.97362404185,0.0243722243133,0.949251817537,0.00200373383631,0.962778373291,1.20452987043,0.0072933436378073146,6,7.22e-16,6,5e-16,0.23691648483848138,0.0002438943730315655,0.0001845677926668625,0.656
244,37300112144,0.0262741994734,0.973725800527,0.0243071916459,0.949418608881,0.00196700782745,0.962979132374,1.20412760345,0.0072595652227450099,6,7.22e-16,6,5e-16,0.25352444554621378,0.00026472146559502314,0.00020273315192110788,0.685
245,37300112145,0.0269292818258,0.973070718174,0.0248621750993,0.948208543075,0.00206710672653,0.961684970863,1.20798293891,0.0073887461265539842,7,5.55e-17,6,6.11e-16,0.23361015390340767,0.0002338521166316529,0.00019003605130087924,0.648
246,37300112146,0.0265490102644,0.973450989736,0.024519404253,0.948931585483,0.00202960601138,0.962436439545,1.20555357826,0.0073842181613404442,7,5.55e-17,6,5.55e-16,0.25371184679555625,0.00027118413309398272,0.0001997805129348684,0.665
247,37300112147,0.0265615366151,0.973438463385,0.0245629366335,0.948875526751,0.0019985999816,0.962411180742,1.20593284629,0.0073592878317500551,7,5.55e-17,6,5.55e-16,0.2420830812842385,0.00025131781089590558,0.00019276944262731766,0.688
248,37300112148,0.0267767810076,0.973223218992,0.0247245944782,0.948498624514,0.00205218652946,0.961986300472,1.20700755207,0.0073419037435608217,7,5.55e-17,6,5.55e-16,0.22787571285855901,0.00022216387138268641,0.00019101446613199789,0.698
249,37300112149,0.0266216078028,0.973378392197,0.0246145570698,0.948763835127,0.00200705073304,0.962292493337,1.20629314021,0.0073899304848679985,7,5.55e-17,6,6.11e-16,0.24359345461767223,0.00024803887070832891,0.0001968617290528431,0.705
250,37300112150,0.0266600578651,0.973339942135,0.0246287300914,0.948711212044,0.0020313277737,0.962216821136,1.20634863625,0.0073251849331165114,6,7.77e-16,6,5.55e-16,0.22731084051011619,0.00022907311291639633,0.00018682815447218989,0.695
251,37300112151,0.0268707469851,0.973129253015,0.0248328979603,0.948296355055,0.00203784902481,0.961800260381,1.20782694951,0.0074492676266415701,7,1.11e-16,6,6.11e-16,0.24124539423090285,0.00024550642954602618,0.0001915168816837244,0.692
252,37300112152,0.0265992168213,0.973400783179,0.024595798391,0.948804984788,0.00200341843028,0.962336724643,1.20616332018,0.0073364483382441685,6,7.77e-16,6,5.55e-16,0.24175037380728248,0.00024541028561488574,0.00019516261313519783,0.669
253,37300112153,0.0264871754621,0.973512824538,0.0244929138701,0.949019910668,0.00199426159202,0.962558206989,1.20543002673,0.0073213795610893523,6,7.22e-16,6,5.55e-16,0.24305666871095966,0.00024160640991834043,0.00019732446184862146,0.655
254,37300112154,0.0268763750667,0.973123624933,0.0248607577381,0.948262867195,0.0020156173286,0.961788786365,1.20807440107,0.0074191732677955265,7,5.55e-17,6,6.11e-16,0.23922537323961157,0.00024546954837856186,0.00019870506488258612,0.636
255,37300112155,0.0269551368803,0.97304486312,0.0249151281633,0.948129734956,0.00204000871695,0.961633428078,1.20842329978,0.0074247761709662404,7,5.55e-17,6,6.11e-16,0.23256925823591101,0.00023162597374219371,0.00019055783150178442,0.641
256,37300112156,0.0263432717696,0.97365672823,0.0243589242552,0.949297803975,0.00198434751442,0.962842740003,1.20447109511,0.0072796617785401141,6,7.22e-16,6,5e-16,0.25195328592291188,0.00027139782434558522,0.00020189048031992127,0.644
257,37300112157,0.026722133855,0.973277866145,0.0246829667856,0.948594899359,0.00203916706938,0.962094171173,1.20672925982,0.0073515053105562668,7,5.55e-17,6,5.55e-16,0.23870242787404794,0.00024476696546907171,0.00019840356013467672,0.664
258,37300112158,0.0268695918471,0.973130408153,0.0248355163055,0.948294891847,0.00203407554154,0.96180248599,1.20785353594,0.0074115918095547535,7,5.55e-17,6,6.11e-16,0.23368073048103755,0.0002377090157057227,0.00019971517557841869,0.656
259,37300112159,0.0267558371027,0.973244162897,0.0247125288796,0.948531634018,0.00204330822316,0.962027581617,1.20693698512,0.0074011236184533509,7,5.55e-17,6,6.11e-16,0.24315473745155325,0.00024448482767652546,0.00019673884148936583,0.642
260,37300112160,0.0270676751311,0.972932324869,0.0249679137546,0.947964411114,0.00209976137643,0.961411853523,1.20869072196,0.0074539662444492805,7,5.55e-17,6,6.11e-16,0.23589825117592667,0.00023699054603400945,0.00018646215918154965,0.658
261,37300112161,0.0263240223875,0.973675977613,0.0243795160644,0.949296461548,0.00194450632303,0.962880206124,1.20470030369,0.0073044169266446154,6,7.22e-16,6,5.55e-16,0.24246582087328405,0.00024634657208799269,0.00019641412076101044,0.651
262,37300112162,0.0266358681147,0.973364131885,0.0246399642405,0.948724167645,0.00199590387419,0.962264115023,1.20650075108,0.0074275819391472642,7,5.55e-17,6,6.11e-16,0.24862555294599309,0.00025737333837006388,0.00018970482661349582,0.658
263,37300112163,0.026145412984,0.973854587016,0.0241995860965,0.94965500092,0.00194582688747,0.963233636832,1.20338370134,0.0072258800938453565,6,7.22e-16,6,5e-16,0.23259388493204247,0.00023221786972060272,0.00019770511460450528,0.647
264,37300112164,0.0261778187876,0.973822181212,0.024221427812,0.9496007534,0.00195639097561,0.963169675459,1.20352229842,0.0072568879690308357,6,7.22e-16,6,5e-16,0.24645908364363878,0.00025581016890883611,0.00019574795062397238,0.620
265,37300112165,0.0264862975602,0.97351370244,0.0245151440844,0.948998558355,0.00197115347588,0.962559584973,1.20563809339,0.0073134644645798151,6,7.77e-16,6,5.55e-16,0.2364333069859611,0.00024376388053817276,0.00019337536262006865,0.561
266,37300112166,0.02627555872,0.97372444128,0.0242950978621,0.949429343418,0.00198046085793,0.962976651776,1.2040126654,0.007236631486911926,6,7.22e-16,6,5e-16,0.2429834022752676,0.00024804947490479173,0.0001942307631459485,0.546
267,37300112167,0.0265582342322,0.973441765768,0.0245306390807,0.948911126687,0.00202759515148,0.962418162971,1.20563960858,0.0072645720109606789,6,7.22e-16,6,5e-16,0.23085140713423791,0.00022743155214909248,0.00019667971884104222,0.562
268,37300112168,0.0269055927669,0.973094407233,0.0248217366144,0.948272670619,0.00208385615249,0.961732071464,1.20765445056,0.0073456177567581852,6,7.77e-16,6,5.55e-16,0.23395279900949451,0.0002342991110440465,0.00019795700631820696,0.554
269,37300112169,0.0268707943708,0.973129205629,0.0248031263741,0.948326079255,0.00206766799664,0.961800629496,1.20755053052,0.0074604404076384929,7,5.55e-17,6,6.11e-16,0.24131927828219679,0.00024433696853772539,0.00019387476846476482,0.582
270,37300112170,0.0264388438314,0.973561156169,0.0244179710468,0.949143185122,0.00202087278465,0.962654230606,1.20483005724,0.0073056606833304507,6,7.22e-16,6,5.55e-16,0.22868912333079316,0.00022516118117554552,0.00018766179420137466,0.575
271,37300112171,0.0270477198437,0.972952280156,0.0249537155138,0.947998564643,0.00209400432987,0.961451216379,1.20859839409,0.0074340977910672913,7,5.55e-17,6,6.11e-16,0.2353023495103298,0.00023914708496244647,0.00019058046799979753,0.564
272,37300112172,0.0268445160488,0.973155483951,0.0248354605963,0.948320023355,0.00200905545256,0.961851683336,1.20790260586,0.007430487465358084,7,5.55e-17,6,6.11e-16,0.23834650313772954,0.00024227241950750249,0.00018844031686297299,0.562
273,37300112173,0.0265071804325,0.973492819568,0.0244963509869,0.948996468581,0.00201082944557,0.962518891274,1.20542235447,0.0073703541856811475,6,8.33e-16,6,5.55e-16,0.25398150208287418,0.00026370171656462695,0.00019590343175660203,0.576
274,37300112174,0.02634172149,0.97365827851,0.0243886422848,0.949269636225,0.00195307920525,0.962845321861,1.20474999056,0.0072857769665103777,6,7.77e-16,6,5.55e-16,0.23255042866411768,0.00023086358417194879,0.00019082050373968312,0.577
275,37300112175,0.0266304191823,0.973369580818,0.0246470478608,0.948722532957,0.00198337132147,0.96227469784,1.20657727539,0.0073612340729155776,6,8.33e-16,6,5.55e-16,0.24070616016445356,0.00023748694159665524,0.00019389136983695118,0.574
276,37300112176,0.0265657272811,0.973434272719,0.0245378523887,0.94889642033,0.0020278748924,0.962403345898,1.20569173717,0.0073096275239502443,6,7.22e-16,6,6.11e-16,0.21774659834605481,0.00021264818298431527,0.00019145341919829119,0.576
277,37300112177,0.0273568032185,0.972643196781,0.0252323581699,0.947410838612,0.00212444504862,0.960840710969,1.21057362484,0.0074921084635850505,7,5.55e-17,6,6.11e-16,0.2349310044828774,0.00023020856737194758,0.00019143682406454746,0.578
278,37300112178,0.0270303196212,0.972969680379,0.0249618410781,0.948007839301,0.00206847854311,0.961485221617,1.20870821393,0.0073930370187569039,7,1.11e-16,6,6.11e-16,0.22558313486727533,0.00021857037680718253,0.00019652491701242176,0.544
279,37300112179,0.0266612683982,0.973338731602,0.024619656968,0.948719074634,0.00204161143012,0.962214586525,1.20626202968,0.0074052565739753098,7,1.11e-16,6,6.11e-16,0.23936573507198189,0.00024304879586220941,0.00019559585675848294,0.569
280,37300112180,0.0265276020641,0.973472397936,0.0245350322307,0.948937365705,0.00199256983339,0.962478211615,1.20574097751,0.0073583508600790042,6,7.77e-16,6,5.55e-16,0.25079058700340628,0.00026892296944064549,0.00019044278743328985,0.572
281,37300112181,0.0265911058461,0.973408894154,0.0245544425238,0.94885445163,0.00203666332224,0.962353283779,1.20579551884,0.007360151569115422,7,5.55e-17,6,5.55e-16,0.23601504598161704,0.00024729151419383591,0.00019033661559833697,0.591
282,37300112182,0.026650311177,0.973349688823,0.0246343617696,0.948715327054,0.00201594940742,0.962235859796,1.20642018458,0.0073654123730485035,7,5.55e-17,6,6.11e-16,0.24536515136168369,0.00025007480378391169,0.00019681994689194437,0.654
283,37300112183,0.0267981819063,0.973201818094,0.024732198133,0.948469619961,0.00206598377337,0.961944192823,1.20703580256,0.007382952906313839,7,5.55e-17,6,5.55e-16,0.24340489786017527,0.00024673606844075697,0.00019488474511545714,0.611
284,37300112184,0.0270495636885,0.972950436311,0.0249836407782,0.947966795533,0.00206592291032,0.961447135161,1.20887250028,0.007499263402737405,7,5.55e-17,6,6.11e-16,0.24200774682394777,0.00024531664396209332,0.00020051541731503787,0.597
285,37300112185,0.0267218830561,0.973278116944,0.0247071488228,0.948570968121,0.00201473423328,0.96209428796,1.20695420167,0.0073676212677957617,6,7.77e-16,6,6.11e-16,0.23445785020773335,0.00023871409774267553,0.0001999800405895571,0.612
286,37300112186,0.0263616682837,0.973638331716,0.0243800791001,0.949258252616,0.00198158918369,0.962806300776,1.20463104665,0.0072995109590542617,6,7.22e-16,6,5.55e-16,0.23481126369005834,0.00023950289315328294,0.00019358010860165092,0.627
287,37300112187,0.0264035710817,0.973596428918,0.0244206367689,0.94917579215,0.00198293431277,0.962723421971,1.20492458121,0.0073034357046186157,6,7.22e-16,6,5.55e-16,0.24074520802372712,0.00024060992132298868,0.00019678465095533998,0.632
288,37300112188,0.0263066662103,0.97369333379,0.0243435164721,0.949349817318,0.00196314973821,0.962914834945,1.20440051347,0.0073137371849018107,6,7.77e-16,6,5.55e-16,0.23552461614171405,0.00023799167458168205,0.00018756959906631547,0.634
289,37300112189,0.0266100587075,0.973389941293,0.0245873215982,0.948802619694,0.00202273710932,0.962315579921,1.20606319761,0.0073639914421801773,6,7.77e-16,6,5.55e-16,0.25086144621504369,0.00025702206683116997,0.00019690036208093957,0.634
290,37300112190,0.0269162256519,0.973083774348,0.0248950671268,0.948188707221,0.00202115852505,0.961710073686,1.20831404326,0.007453258592771325,7,5.55e-17,6,6.11e-16,0.24023849944836861,0.00024417770365549714,0.00019359899594665112,0.632
291,37300112191,0.0269715733702,0.97302842663,0.0248902211966,0.948138205433,0.00208135217359,0.961601571221,1.20815962611,0.0074207312793044501,7,5.55e-17,6,6.11e-16,0.23639702096084003,0.0002398098600022474,0.00019462389383979135,0.613
292,37300112192,0.0267377098526,0.973262290147,0.0247323429769,0.948529947171,0.00200536687562,0.962062842133,1.20715674021,0.0074144460848122699,7,5.55e-17,6,5.55e-16,0.24785567724238167,0.0002552021962975481,0.00019637608014697738,0.629
293,37300112193,0.0258703062559,0.974129693744,0.023984802321,0.950144891423,0.00188550393491,0.963777172579,1.20193466983,0.007177133922685059,6,6.66e-16,6,5e-16,0.2474682604365035,0.00025175133729897611,0.0001919391460801274,0.586
294,37300112194,0.0267668329303,0.97323316707,0.0247546886079,0.948478478462,0.0020121443224,0.962005352324,1.2073065449,0.0073939044337975124,6,8.33e-16,6,5.55e-16,0.24857163899995172,0.00026244651308809583,0.00019406229960803876,0.602
295,37300112195,0.026900436841,0.973099563159,0.0248386111719,0.948260951987,0.00206182566909,0.96174192455,1.20782126723,0.007391806015691926,7,5.55e-17,6,5.55e-16,0.24198178828433836,0.0002464388852879478,0.00019726465811169182,0.596
296,37300112196,0.0267309697842,0.973269030216,0.0246988273723,0.948570202844,0.0020321424119,0.962076587391,1.20685899481,0.0073821299580058555,7,1.11e-16,6,5.55e-16,0.23641955203298093,0.00023511079838833967,0.00018567248147275607,0.600
297,37300112197,0.0265582654501,0.97344173455,0.0245214541378,0.948920280412,0.0020368113123,0.962418244263,1.20555429669,0.0073178515431734118,6,7.77e-16,6,5e-16,0.24696838214900141,0.00025502224655815978,0.00019605626383202796,0.574
298,37300112198,0.0269028284525,0.973097171548,0.0248362817343,0.948260889813,0.00206654671822,0.96173726879,1.20779491737,0.0073795334819483863,6,8.33e-16,6,5.55e-16,0.23654052983457174,0.00024362508296541381,0.0001937526814913982,0.592
299,37300112199,0.0266116774827,0.973388322517,0.0246014974231,0.948786825094,0.00201018005958,0.962312183211,1.20619156878,0.0073559333177634955,6,8.33e-16,6,5.55e-16,0.24165798388114479,0.00024193553506284636,0.00019274476744261316,0.611
300,37300112200,0.0268387191618,0.973161280838,0.0247898020787,0.94837147876,0.00204891708318,0.961863765149,1.20749028929,0.0074565197099723968,7,5.55e-17,6,6.11e-16,0.24536159204436703,0.00025086299064112997,0.00019212098611232469,0.626
301,37300112201,0.0269895649701,0.97301043503,0.0249043208052,0.948106114225,0.00208524416493,0.961566058912,1.20825491812,0.0074428722627979671,7,5.55e-17,6,6.11e-16,0.23212458903754984,0.00023277066826255614,0.00019204249829710512,0.643
302,37300112202,0.0263171844557,0.973682815544,0.0243552114039,0.94932760414,0.00196197305175,0.962894006102,1.20448824897,0.0072991935475716476,6,7.77e-16,6,5e-16,0.24138369451777753,0.00024413967072230055,0.0001953026851654404,0.635
303,37300112203,0.0271370520691,0.972862947931,0.0250166882127,0.947846259718,0.0021203638564,0.96127501917,1.20900626487,0.0074433696987379061,7,5.55e-17,6,6.11e-16,0.23162388111168564,0.00023789015893145625,0.00018789017028417816,0.620
304,37300112204,0.026618971626,0.973381028374,0.0246195035095,0.948761524865,0.00199946811646,0.962297589756,1.20634426488,0.007325826050329701,6,7.77e-16,6,5.55e-16,0.23406737473353589,0.00023623780612134644,0.00019292200533160028,0.600
305,37300112205,0.026029990688,0.973970009312,0.0240846579173,0.949885351395,0.00194533277071,0.963462046473,1.20254541757,0.0072262107478322738,6,7.22e-16,6,5e-16,0.25162359922543553,0.00026210353967038745,0.00019640628184913072,0.598
306,37300112206,0.0269813894605,0.97301861054,0.0249016282575,0.948116982282,0.00207976120294,0.961582138224,1.20824609205,0.0074315496688857818,7,5.55e-17,6,6.11e-16,0.23575513941564674,0.00024074759108594528,0.0001959756831106748,0.633
307,37300112207,0.0269143815711,0.973085618429,0.0248473828644,0.948238235565,0.00206699870671,0.961714431493,1.20787510771,0.0074283827226969568,7,5.55e-17,6,6.11e-16,0.23851751294965662,0.00023750498367044453,0.00019599714760430969,0.640
308,37300112208,0.0267888256783,0.973211174322,0.0247365433879,0.948474630934,0.00205228229046,0.961962482656,1.20709463607,0.0074063295463086768,7,5.55e-17,6,6.11e-16,0.24150192020334205,0.00024709018197245923,0.00019243506708791684,0.685
309,37300112209,0.0265660566837,0.973433943316,0.0245639820332,0.948869961283,0.0020020746505,0.962402293894,1.20593360816,0.0073393500709514007,6,7.22e-16,6,5.55e-16,0.23703910917399351,0.00023846152384917707,0.00019736234101592107,0.684
310,37300112210,0.0263130138194,0.973686986181,0.0243311738083,0.949355812372,0.00198184001103,0.962902566123,1.20427339566,0.0072890997865129896,6,7.22e-16,6,5e-16,0.23715201788986995,0.00023811639230044503,0.00019030944409949814,0.782
311,37300112211,0.0263264788687,0.973673521131,0.024315500935,0.949358020196,0.00201097793374,0.962876377682,1.20410128634,0.0073062814056392474,6,7.22e-16,6,5e-16,0.23703223875251,0.00023522079409454822,0.00019146448203963983,0.674
312,37300112212,0.0267764310166,0.973223568983,0.0246924926424,0.948531076341,0.00208393837424,0.961987485427,1.2067102907,0.0073837462146235256,7,5.55e-17,6,6.11e-16,0.23861343153092152,0.0002478142146052857,0.00018953780225592745,0.691
313,37300112213,0.0263854856168,0.973614514383,0.0244112184706,0.949203295913,0.00197426714619,0.962759066951,1.20487294562,0.0072403877199918561,6,7.22e-16,6,5e-16,0.2267545026255523,0.00022497623443641781,0.00019157587074682226,0.672
314,37300112214,0.0268097485229,0.973190251477,0.0247183721088,0.948471879368,0.00209137641414,0.961921713516,1.20688460215,0.0073726654686642615,6,8.33e-16,6,6.11e-16,0.22849763239939258,0.00022774171878863563,0.00019633209746880307,0.682
315,37300112215,0.0266234781593,0.973376521841,0.0246058379198,0.948770683921,0.00201764023947,0.962288958315,1.20620851385,0.0073762436665813121,7,5.55e-17,6,5.55e-16,0.24647643363542748,0.00025825133724336694,0.00019491917535887862,0.654
316,37300112216,0.0266053417325,0.973394658267,0.0246087343266,0.948785923941,0.00199660740592,0.962324504215,1.20627127017,0.0073270505176864032,6,7.22e-16,6,5e-16,0.24280225886228091,0.00025654753825170171,0.00020001913291397129,0.648
317,37300112217,0.0266570120553,0.973342987945,0.0246165722578,0.948726415687,0.00204043979754,0.962222986652,1.20624181744,0.0073535844880909512,6,7.77e-16,6,6.11e-16,0.22511854856821167,0.0002225853584386402,0.00018594347141581434,0.640
318,37300112218,0.0266138083736,0.973386191626,0.0246382807706,0.948747910856,0.001975527603,0.962307430644,1.20652875896,0.0073622472816670826,6,8.33e-16,6,5.55e-16,0.23196970080859436,0.00023193947460751959,0.00019034364771948896,0.651
319,37300112219,0.0266225546102,0.97337744539,0.0245752623976,0.948802182992,0.00204729221258,0.962291245226,1.20592655356,0.0073919294010153774,7,5.55e-17,6,6.11e-16,0.23280191783740867,0.00023476431202137978,0.00019637627480365149,0.650
320,37300112220,0.0265769980599,0.97342300194,0.0245725047102,0.94885049723,0.00200449334974,0.962380689361,1.20599106883,0.0073054590957083989,6,7.22e-16,6,5.55e-16,0.23654025693544156,0.00023448678063472408,0.00019570394057231213,0.642
321,37300112221,0.0266838546594,0.973316145341,0.024639324057,0.948676821284,0.00204453060241,0.96216996071,1.20639989767,0.0073755319573689821,6,8.33e-16,6,5.55e-16,0.24466422453956649,0.00025836867101202153,0.00019868225934791987,0.652
322,37300112222,0.026784286499,0.973215713501,0.0247695568097,0.948446156691,0.00201472968934,0.961970876366,1.20741002728,0.007386594089369535,7,5.55e-17,6,6.11e-16,0.22502023536671134,0.00021791047352544667,0.00019469709395382621,0.662
323,37300112223,0.0272663337241,0.972733666276,0.0251600134325,0.947573652843,0.00210632029152,0.961019244667,1.21008097612,0.0075079280667040421,7,5.55e-17,6,6.11e-16,0.24455751098327705,0.00025009249256019585,0.00019533488602039653,0.676
324,37300112224,0.0265499711161,0.973450028884,0.0245558666361,0.948894162248,0.00199410448001,0.962433987922,1.20589010359,0.0073223771022250007,6,7.77e-16,6,5.55e-16,0.22855005319515109,0.00022810882904146003,0.00019413554426518295,0.692
325,37300112225,0.0268627179414,0.973137282059,0.024797422008,0.948339860051,0.00206529593343,0.96181656311,1.20751355624,0.0073888869770598019,7,1.11e-16,6,6.11e-16,0.22758061188778289,0.00023031797537085752,0.0001951172160416461,0.590
326,37300112226,0.0276510202015,0.972348979798,0.0254733017582,0.94687567804,0.00217771844339,0.960260124453,1.21222851657,0.00758618849680881,7,5.55e-17,6,6.66e-16,0.24177235352846305,0.00024465293535381495,0.00019812074688523227,0.572
327,37300112227,0.0264541615049,0.973545838495,0.0244297124041,0.949116126091,0.00202444910082,0.962623983883,1.20490873175,0.0072809832512352396,6,7.22e-16,6,5e-16,0.24356233865045429,0.00025033693951907396,0.00019353789764003405,0.571
328,37300112228,0.0268721609314,0.973127839069,0.0248252370545,0.948302602014,0.00204692387696,0.961797605289,1.20775304872,0.0074191392454976135,7,5.55e-17,6,6.11e-16,0.24032954249996252,0.00024035353661653043,0.00019414785788629733,0.569
329,37300112229,0.0265662485609,0.973433751439,0.0245586360039,0.948875115435,0.00200761255708,0.962402000311,1.20588360939,0.0073642510530514431,6,7.77e-16,6,5.55e-16,0.24168688563195095,0.00024950627135216934,0.00019200505012785833,0.573
330,37300112230,0.0269087346892,0.973091265311,0.0248669616412,0.94822430367,0.00204177304797,0.961725205678,1.20806799433,0.0074000592930122486,7,5.55e-17,6,6.11e-16,0.23788252148754319,0.00024486946877470004,0.00020240333330030601,0.567
331,37300112231,0.0272206114108,0.972779388589,0.0250723968328,0.947706991756,0.00214821457803,0.961110272318,1.20935814154,0.007504993084020071,7,1.11e-16,6,6.11e-16,0.24093610183693792,0.00024907307445048055,0.00019530788106986058,0.562
332,37300112232,0.0265552761778,0.973444723822,0.0245272956666,0.948917428156,0.00202798051118,0.962424020079,1.20561442793,0.007357767405932426,6,7.77e-16,6,5.55e-16,0.24518752459432513,0.00024776253765550297,0.00019513208746970486,0.540
333,37300112233,0.0267444216833,0.973255578317,0.0247138046003,0.948541773717,0.00203061708298,0.962049960294,1.20697140199,0.0073511897257411557,6,7.77e-16,6,5.55e-16,0.23857553347422167,0.0002455476958257812,0.00019478187001630373,0.560
334,37300112234,0.0264930979535,0.973506902047,0.024472617435,0.949034284612,0.00202048051849,0.96254689826,1.20522992918,0.0073001873787110257,6,7.77e-16,6,5e-16,0.23061458672869195,0.00022921328834094054,0.00019018188326317694,0.546
335,37300112235,0.0264146795248,0.973585320475,0.0244711312833,0.949114189192,0.00194354824153,0.962700834527,1.20537126985,0.0072908802189276976,6,7.22e-16,6,5.55e-16,0.23838018414133788,0.00024109738644650632,0.00019797037079676106,0.568
336,37300112236,0.0265994477272,0.973400552273,0.0245970263114,0.948803525961,0.00200242141576,0.962336252448,1.20617426041,0.0074541536117405313,7,5.55e-17,6,6.11e-16,0.2532002618787319,0.0002657308262395691,0.00019646916309369548,0.558
337,37300112237,0.0265000688036,0.973499931196,0.0245018786902,0.948998052506,0.00199819011346,0.962532762889,1.20548772806,0.0073636997835512877,7,5.55e-17,6,5.55e-16,0.24923932394438864,0.00026261288211420466,0.00019384552255051631,0.556
338,37300112238,0.0267136184995,0.9732863815,0.0246816434135,0.948604738087,0.002031975086,0.962110900451,1.20673381828,0.0073506143858665419,6,7.77e-16,6,5.55e-16,0.23576625812632757,0.00023984132112464269,0.00019978230512522526,0.548
339,37300112239,0.0267553805436,0.973244619456,0.0247434352668,0.94850118419,0.00201194527674,0.962027997745,1.20722474601,0.0073657588702380821,6,8.33e-16,6,5.55e-16,0.22968010886119761,0.00023121609281264309,0.00019055574678973847,0.546
340,37300112240,0.0270568152641,0.972943184736,0.0249826325439,0.947960552192,0.0020741827202,0.96143292671,1.20884880532,0.0074934850933339658,7,5.55e-17,6,6.66e-16,0.23645544822997566,0.00023558476609759679,0.00019398132222585556,0.554
341,37300112241,0.0264303448051,0.973569655195,0.0244565214136,0.949113133781,0.00197382339148,0.962670313786,1.20520467674,0.0073444076432486287,6,8.33e-16,6,6.11e-16,0.24044715342730216,0.00025019129751865601,0.00019317824307977645,0.514
342,37300112242,0.0266535698622,0.973346430138,0.0246108047509,0.948735625387,0.00204276511139,0.962229830834,1.20619509453,0.0073367020467860816,6,7.77e-16,6,5.55e-16,0.23470808529176901,0.00023299856242901845,0.00019590733619951183,0.551
343,37300112243,0.0268143960834,0.973185603917,0.0247668800536,0.948418723863,0.00204751602979,0.961911842114,1.20732563825,0.0073989993928049204,6,8.33e-16,6,5.55e-16,0.23752380367428483,0.00023631348139404655,0.00019365014583809731,0.508
344,37300112244,0.0269758029158,0.973024197084,0.0249120058644,0.94811219122,0.00206379705135,0.9615929361,1.20835345786,0.0074842908160977295,7,1.11e-16,6,6.11e-16,0.24883321759551746,0.00025783686981524761,0.00019597813760467006,0.519
345,37300112245,0.0267712252835,0.973228774716,0.0247304319053,0.948498342811,0.00204079337829,0.961997110629,1.20707271948,0.0073527206045244185,7,5.55e-17,6,6.11e-16,0.23588790989305564,0.00023338995608008267,0.00019962001439834714,0.510
346,37300112246,0.0265956129506,0.973404387049,0.0245369005721,0.948867486477,0.00205871237856,0.96234471113,1.20562378793,0.0073240904632557637,6,7.22e-16,6,5.55e-16,0.23271781471497643,0.00023541862211962214,0.00019103639672270783,0.500
347,37300112247,0.0265233105918,0.973476689408,0.0245149944724,0.948961694936,0.00200831611942,0.96248694495,1.20556348601,0.0072546662658923957,6,7.22e-16,6,5e-16,0.22300413762424354,0.00021894607859053539,0.00019841279369530571,0.504
348,37300112248,0.0269881654407,0.973011834559,0.024911582785,0.948100251774,0.00207658265566,0.961568691583,1.20832508744,0.0074852646198302862,7,5.55e-17,6,6.11e-16,0.25335302951708294,0.00026816315252341054,0.00018828929952121503,0.515
349,37300112249,0.0265065057452,0.973493494255,0.0245120574545,0.9489814368,0.00199444829063,0.962519971646,1.20556946886,0.0073307508515307431,6,7.77e-16,6,5.55e-16,0.2400929948952919,0.00025132482820165622,0.00019404584843567068,0.520
350,37300112250,0.0266410678749,0.973358932125,0.0246339966357,0.948724935489,0.00200707123919,0.962254003906,1.20643507798,0.0073824167454571666,7,5.55e-17,6,5.55e-16,0.24797946481788535,0.00025465247450425697,0.00019811015078313493,0.510
351,37300112251,0.02650808877,0.97349191123,0.0245229905452,0.948968920685,0.00198509822483,0.962516695094,1.20566781295,0.0073368867899142017,6,7.77e-16,6,5.55e-16,0.24849221730260229,0.00026059088971171755,0.00019683865364348891,0.530
352,37300112252,0.026823129418,0.973176870582,0.0248072162278,0.948369654354,0.00201591319021,0.96189408137,1.20768274817,0.0073672616470312402,7,5.55e-17,6,5.55e-16,0.23808573144682343,0.00024450085376094923,0.00019427157439034603,0.534
353,37300112253,0.0265825861817,0.973417413818,0.0245409261971,0.948876487621,0.00204165998453,0.96237021299,1.20568691902,0.0073841827115095878,7,5.55e-17,6,5.55e-16,0.24372585937515967,0.00024681085024206933,0.00019201135776779083,0.529
354,37300112254,0.026992675513,0.973007324487,0.0249142843285,0.948093040159,0.00207839118457,0.961559802496,1.20834124445,0.0074721657797338506,7,5.55e-17,6,6.11e-16,0.24106798514299543,0.00024263774575702745,0.00019053311915631285,0.507
355,37300112255,0.0268611440808,0.973138855919,0.0247688725701,0.948369983349,0.00209227151063,0.961820093981,1.2072516866,0.0074800218960569473,7,5.55e-17,6,6.11e-16,0.24760120597494728,0.00025266940087862285,0.00018794025665103795,0.538
356,37300112256,0.0265678763017,0.973432123698,0.0245915633878,0.948840560311,0.00197631291395,0.962398294824,1.20618600547,0.0073131985987239618,6,7.22e-16,6,5.55e-16,0.23041908010807455,0.00023048981445064097,0.00018850168548219029,0.506
357,37300112257,0.0268253405765,0.973174659424,0.0247759284417,0.948398730982,0.00204941213475,0.961890228742,1.20738797759,0.0074246661922851911,7,5.55e-17,6,6.11e-16,0.24175932319502413,0.00023894667639208156,0.00019321312896299078,0.500
358,37300112258,0.0264529082055,0.973547091795,0.024487888764,0.949059203031,0.0019650194415,0.962625540811,1.20545117563,0.0073481308828745907,6,7.77e-16,6,5.55e-16,0.24697289103473041,0.00025692652525511473,0.00019685414919981054,0.518
359,37300112259,0.0268698599314,0.973130140069,0.0247670440854,0.948363095983,0.00210281584593,0.961803022785,1.20721748019,0.007452808318081797,7,5.55e-17,6,6.11e-16,0.25414122353209867,0.00025752155155871567,0.00019268694907321362,0.529
360,37300112260,0.0263753206407,0.973624679359,0.0243960957778,0.949228583582,0.00197922486292,0.962779254136,1.20475269496,0.0072752118985214007,6,7.22e-16,6,5e-16,0.24160669376284682,0.0002448150586519764,0.00019730614069297795,0.519
361,37300112261,0.0266259754201,0.97337402458,0.0246042982346,0.948769726345,0.00202167718551,0.962284081649,1.20618928379,0.0073393253942065622,6,7.77e-16,6,5.55e-16,0.23957579816793828,0.00025556091321046986,0.00019447958763696275,0.513
362,37300112262,0.0268149380883,0.973185061912,0.0247699858512,0.948415076061,0.00204495223702,0.961910730498,1.20735339289,0.0073956822361653813,7,5.55e-17,6,5.55e-16,0.24692527144697163,0.00025333525518072018,0.00019244464375029719,0.500
363,37300112263,0.0269954254727,0.973004574527,0.0249618418965,0.948042732631,0.00203358357611,0.96155366994,1.20877721327,0.0074981657542630593,7,1.11e-16,6,6.11e-16,0.24643481365870512,0.00025333596535425079,0.00019992933402746571,0.512
364,37300112264,0.0271449310581,0.972855068942,0.0250439000267,0.947811168915,0.00210103103141,0.96125914342,1.20924325551,0.007544100707234323,7,5.55e-17,6,6.11e-16,0.24935180479561814,0.00025982347121201115,0.00019355706192768343,0.523
365,37300112265,0.026637736919,0.973362263081,0.0246549735262,0.948707289555,0.00198276339283,0.962260214816,1.20663636357,0.0073317277582733405,6,7.77e-16,6,5.55e-16,0.22808469330147607,0.00022430648783689294,0.00018700856867261061,0.480
366,37300112266,0.0266434082637,0.973356591736,0.0246455851318,0.948711006604,0.0019978231319,0.962249231403,1.20653800764,0.0073516883749733001,7,5.55e-17,6,5.55e-16,0.23477041118632713,0.0002342952392342769,0.00018895408121159091,0.542
367,37300112267,0.0266250123953,0.973374987605,0.0246141601752,0.94876082743,0.00201085222006,0.962285818398,1.20628272231,0.0074001684631338077,7,1.11e-16,6,5.55e-16,0.25149480947603509,0.00026099436878074847,0.00019851610936656388,0.509
368,37300112268,0.0267994891355,0.973200510864,0.0247654393274,0.948435071537,0.00203404980819,0.961941112073,1.20734174587,0.0074027808252236328,7,5.55e-17,6,6.11e-16,0.24987125354632267,0.00025663506887274731,0.00019669852600613351,0.522
369,37300112269,0.026441876851,0.973558123149,0.0244367873238,0.949121335825,0.00200508952719,0.96264798552,1.20499870044,0.0073330137749207953,6,7.77e-16,6,5.55e-16,0.24051719605801003,0.00024075451485040491,0.00019998812641179071,0.508
370,37300112270,0.0270000078157,0.972999992184,0.0248811609877,0.948118831197,0.00211884682791,0.961545933316,1.20801931235,0.0074618212756215312,7,1.11e-16,6,6.11e-16,0.24072073816043726,0.00024795726448384535,0.0001875475555470394,0.524
371,37300112271,0.0263658942531,0.973634105747,0.0243840487152,0.949250057032,0.00198184553787,0.96279794402,1.20465952972,0.0073038505402514917,6,7.22e-16,6,5e-16,0.25390888963228986,0.00026526638233659587,0.00019901611374042023,0.500
372,37300112272,0.0263131859278,0.973686814072,0.0243452475227,0.94934156655,0.00196793840507,0.962902009839,1.20440368046,0.0072500563913978962,6,7.22e-16,6,5e-16,0.23692633629225046,0.00023871931881407955,0.00019733847110527301,0.518
373,37300112273,0.0269321430475,0.973067856953,0.0248693879911,0.948198468961,0.00206275505635,0.961679245873,1.20804422784,0.0074618184760655631,7,5.55e-17,6,6.11e-16,0.2444584245247533,0.00024449245654959068,0.00019841067226461972,0.518
374,37300112274,0.0262343650063,0.973765634994,0.0242703347967,0.949495300197,0.00196403020962,0.96305790412,1.20386433626,0.0072435758730940549,6,7.22e-16,6,5e-16,0.23608466887631008,0.00023808704130993973,0.00020279411444634461,0.497
375,37300112275,0.0265959284082,0.973404071592,0.0245921475714,0.94881192402,0.00200378083676,0.962343234586,1.20613593955,0.0072789629099387762,6,7.22e-16,6,5.55e-16,0.2317725321715487,0.00023628740945251094,0.00019594340508110336,0.496
376,37300112276,0.0263203554104,0.97367964459,0.0243482517342,0.949331392855,0.00197210367614,0.962887889578,1.2044173788,0.0072340568769919322,6,7.22e-16,6,5e-16,0.22701076889643346,0.00022356566034512863,0.00019023751660621297,0.480
377,37300112277,0.0266191186259,0.973380881374,0.0245623857001,0.948818495674,0.00205673292584,0.962298187801,1.20581383458,0.0074370661447988057,7,5.55e-17,6,5.55e-16,0.25886446120988804,0.00028115860854585959,0.0001959486331633255,0.521
378,37300112278,0.0266677591329,0.973332240867,0.0246530664204,0.948679174447,0.00201469271247,0.96220133124,1.20655928203,0.0074096411957850113,7,5.55e-17,6,5.55e-16,0.24622216095844818,0.00025072387181253466,0.00018660173524344861,0.502
379,37300112279,0.0265285452828,0.973471454717,0.0245422793991,0.948929175318,0.0019862658837,0.962476248001,1.20580637636,0.0073362925931904042,6,7.77e-16,6,5.55e-16,0.24890216525991482,0.00025340745760686807,0.00019430043811426181,0.520
380,37300112280,0.026491613773,0.973508386227,0.0244766688956,0.949031717331,0.00201494487744,0.962549748291,1.20527046888,0.0073440183602752332,6,7.77e-16,6,5.55e-16,0.24838117971855189,0.00025990578260601336,0.00020047601872557195,0.514
381,37300112281,0.0259569907685,0.974043009231,0.0240350269824,0.950007982249,0.00192196378614,0.963606162204,1.20222924977,0.0071759596284792027,6,7.22e-16,6,5e-16,0.24088820703488978,0.00023969011751225275,0.00019593642670207175,0.515
382,37300112282,0.026809230124,0.973190769876,0.024764491695,0.948426278181,0.00204473842892,0.961922014803,1.20731368674,0.0073535613591735344,6,7.77e-16,6,5e-16,0.25177161788761815,0.00025974819713680489,0.00020137152573712874,0.483
383,37300112283,0.0265548347433,0.973445165257,0.0245541794907,0.948890985766,0.00200065525262,0.962424469141,1.20586482362,0.0073406404976736122,6,7.77e-16,6,5.55e-16,0.23836623703682724,0.00024028250930334573,0.00019273761512120122,0.502
384,37300112284,0.0268411730727,0.973158826927,0.0247703980173,0.94838842891,0.00207077505531,0.961859251878,1.20730533764,0.0074933032859418897,7,1.11e-16,6,6.11e-16,0.26214306119554887,0.00028629769992925938,0.00020505474391207317,0.485
385,37300112285,0.026625937596,0.973374062404,0.0245976314775,0.948776430927,0.00202830611851,0.962284259347,1.20612748103,0.0073634774133790543,6,7.77e-16,6,6.11e-16,0.23352833505079917,0.0002355000255043037,0.00019095590868913176,0.506
386,37300112286,0.0265084713822,0.973491528618,0.0245345276737,0.948957000944,0.00197394370846,0.96251576511,1.20577413805,0.0073399914634197302,6,7.77e-16,6,5.55e-16,0.24074294741712987,0.00024527401957887571,0.00019291236673465298,0.488
387,37300112287,0.0268979317695,0.973102068231,0.0248670203904,0.94823504784,0.00203091137913,0.961746398132,1.20808990121,0.007370831863528036,6,8.33e-16,6,6.11e-16,0.22975900086148748,0.00022472598800301699,0.00019441841095074408,0.504
388,37300112288,0.0266493711869,0.973350628813,0.0246058984824,0.948744730331,0.0020434727045,0.962238146137,1.20615786149,0.0073807066791045659,7,5.55e-17,6,5.55e-16,0.24765958971143009,0.00025790548795778605,0.0001922449893135787,0.511
389,37300112289,0.02702190085,0.97297809915,0.0249379645017,0.948040134648,0.00208393634838,0.961502106234,1.20850324837,0.0074283038872165865,7,5.55e-17,6,6.11e-16,0.23529392352057021,0.00023801907507669666,0.00019576169445471013,0.501
390,37300112290,0.026643569991,0.973356430009,0.0246053333441,0.948751096665,0.00203823664687,0.962249538781,1.20616409037,0.0073241822512361337,6,7.22e-16,6,5.55e-16,0.22408851706145683,0.00022195230812081907,0.00019016922622893165,0.462
391,37300112291,0.0268994915361,0.973100508464,0.0248715835689,0.948228924895,0.00202790796719,0.961743267314,1.20812917012,0.0074476159638124798,7,5.55e-17,6,6.11e-16,0.24400505379004012,0.00025100801541281267,0.00019276012853379533,0.471
392,37300112292,0.0261600990221,0.973839900978,0.024221461695,0.949618439283,0.00193863732709,0.963204463919,1.20355767784,0.0072535415753965955,6,7.22e-16,6,5e-16,0.24859969212302813,0.00025740472699938753,0.00019370377716681917,0.494
393,37300112293,0.0267903216059,0.973209678394,0.0247727849278,0.948436893466,0.00201753667813,0.961958985079,1.20742805392,0.0073822110120276615,7,5.55e-17,6,6.11e-16,0.24114881528187448,0.00023961443111758369,0.00019566826966393286,0.523
394,37300112294,0.0270218279585,0.972978172041,0.0249297120534,0.948048459988,0.00209211590514,0.961502377301,1.20842679731,0.0074466962583578265,7,1.11e-16,6,6.11e-16,0.24099021799423437,0.00024597286545515427,0.00019605581609977884,0.520
395,37300112295,0.0273874675979,0.972612532402,0.0252385956566,0.947373936746,0.00214887194137,0.960780484968,1.21057091141,0.0075724726456455798,7,5.55e-17,6,6.66e-16,0.24669342816879214,0.00025393327895266774,0.00019996237927700009,0.522
396,37300112296,0.0269160696492,0.973083930351,0.024872121304,0.948211809047,0.00204394834516,0.961710735869,1.20810137984,0.0074392121597033302,7,1.11e-16,6,6.11e-16,0.24087719089031812,0.00025094523041224248,0.00018656281129884783,0.509
397,37300112297,0.0266721770043,0.973327822996,0.0246491579009,0.948678665095,0.00202301910338,0.96219272278,1.20651426715,0.0073498728792766848,6,7.77e-16,6,5.55e-16,0.23862435875159482,0.00023774680226988529,0.00019272636058255397,0.521
398,37300112298,0.02650334768,0.97349665232,0.0245222640413,0.948974388279,0.00198108363867,0.962526011298,1.20567044865,0.0073681203155775759,6,7.77e-16,6,5.55e-16,0.25838353492171295,0.00027078763577278509,0.00020402114040228675,0.516
399,37300112299,0.0264833460624,0.973516653938,0.02449852523,0.949018128708,0.00198482083245,0.962565635685,1.20548968405,0.0073106663430080277,6,7.22e-16,6,5.55e-16,0.24148795698281977,0.00024285478621138956,0.00019413386127268989,0.501
400,37300112300,0.0267062979812,0.973293702019,0.0247014998616,0.948592202157,0.00200479811967,0.962124956621,1.20693259447,0.0073731119306595051,6,7.77e-16,6,5.55e-16,0.24602189101415162,0.00025280352206025848,0.00020043430653684467,0.490
401,37300112301,0.0266146190713,0.973385380929,0.0245803679523,0.948805012976,0.00203425111898,0.962306738588,1.205989637,0.0073755797291693258,7,1.11e-16,6,5.55e-16,0.24074616279283834,0.00024869959160798961,0.00019893336628625549,0.497
402,37300112302,0.0267180054635,0.973281994537,0.0246908588723,0.948591135664,0.00202714659115,0.962102149348,1.20681067527,0.0073565088139966907,6,7.77e-16,6,5.55e-16,0.23891185050798824,0.00024853056875111853,0.00019934109860240393,0.503
403,37300112303,0.0268067990243,0.973193200976,0.0247836232207,0.948409577755,0.00202317580369,0.961926487705,1.2074960639,0.0073913854147010264,7,5.55e-17,6,5.55e-16,0.23642183367239533,0.00023966727219233418,0.00019125802877423796,0.488
404,37300112304,0.0262602770329,0.973739722967,0.024334243554,0.949405479413,0.00192603347885,0.963006043517,1.20440623384,0.0072852062884006469,6,7.22e-16,6,5e-16,0.23660415328717654,0.00023081212744218389,0.00019359043368302083,0.501
405,37300112305,0.026673388121,0.973326611879,0.0246344889225,0.948692122957,0.00203889919854,0.962190573906,1.20637572146,0.0073824510591192355,7,1.11e-16,6,6.11e-16,0.24038684260964704,0.00024867762897328295,0.00019762287468928931,0.524
406,37300112306,0.0265822592005,0.973417740799,0.0245673262449,0.948850414555,0.00201493295557,0.962370444927,1.20593259811,0.0073378948339706471,6,7.77e-16,6,5.55e-16,0.24357998422084637,0.00024577960660538507,0.00020438987673483658,0.486
407,37300112307,0.0270830376943,0.972916962306,0.0250227012148,0.947894261091,0.00206033647946,0.961380869903,1.20916885983,0.0074435167143846181,7,5.55e-17,6,6.11e-16,0.23491066889101531,0.00023754538792334517,0.00019417812990338285,0.541
408,37300112308,0.0260482475658,0.973951752434,0.0241424601676,0.949809292267,0.0019057873982,0.963425301101,1.20304577721,0.0072313621903795878,6,7.22e-16,6,5e-16,0.24443007521134752,0.0002446592306967552,0.00018963660769294544,0.513
409,37300112309,0.0263600143418,0.973639985658,0.0243795185912,0.949260467067,0.00198049575061,0.962809556004,1.20462911657,0.0072716659191406022,6,7.22e-16,6,5e-16,0.23855902867323731,0.00023794914883251396,0.00020482832283755476,0.517
410,37300112310,0.0266088336458,0.973391166354,0.0245891688735,0.948801997481,0.00201966477231,0.962317955319,1.20608276626,0.0073450904070877284,7,5.55e-17,6,5.55e-16,0.23718023666540622,0.00024109611008114989,0.00019678893008532558,0.508
411,37300112311,0.0265643726538,0.973435627346,0.0245217586083,0.948913868738,0.00204261404546,0.962406254136,1.20554504213,0.0073532003207215672,6,7.77e-16,6,5.55e-16,0.23998174861474098,0.00024336175341033246,0.00019310137869411992,0.491
412,37300112312,0.0269512736673,0.973048726333,0.02492986474,0.948118861593,0.00202140892736,0.961640777891,1.20856771616,0.0074027572491626699,7,5.55e-17,6,6.11e-16,0.24654423778130075,0.00025833893043408909,0.00019914202790636168,0.488
413,37300112313,0.0268193845078,0.973180615492,0.024810273516,0.948370341976,0.00200911099184,0.961901381367,1.20771853019,0.0073911194007776869,7,1.11e-16,6,6.11e-16,0.23409991790820683,0.0002373277455011564,0.00019174647079234729,0.528
414,37300112314,0.0264672519142,0.973532748086,0.0244959741978,0.949036773888,0.00197127771643,0.962597262851,1.20549784483,0.0073334993334090888,6,7.77e-16,6,5e-16,0.24992128771843325,0.00026157218124107912,0.0001951348289652573,0.505
415,37300112315,0.0262678486605,0.973732151339,0.0242377354976,0.949494415842,0.002030113163,0.962992677564,1.20349551156,0.0072881757115193652,6,7.77e-16,6,5e-16,0.24082013514836575,0.00025018789649425017,0.00019410274601840903,0.486
416,37300112316,0.0267224037523,0.973277596248,0.024707655516,0.948569940732,0.0020147482363,0.962093258396,1.20695787474,0.0073425846363620699,6,7.77e-16,6,5.55e-16,0.23444702581708743,0.00023656331343653464,0.00019138280942152777,0.512
417,37300112317,0.0266144292802,0.97338557072,0.024616053496,0.948769517224,0.00199837578412,0.962306557164,1.20632122815,0.0074158783668423437,7,1.11e-16,6,5.55e-16,0.25424013947251611,0.00026319173105258307,0.00019284832232009354,0.485
418,37300112318,0.0264997218922,0.973500278108,0.0244724628712,0.949027815237,0.00202725902103,0.962533900304,1.20521539109,0.0073165861038838259,6,7.22e-16,6,5.55e-16,0.23988996136993013,0.00024396530734398795,0.00019632384350636373,0.508
419,37300112319,0.0264474401126,0.973552559887,0.0244825524329,0.949070007455,0.00196488767976,0.962636355996,1.20541246393,0.0073132208099575546,6,7.22e-16,6,5.55e-16,0.24037251425788808,0.00024118675481232479,0.00019270334161871662,0.492
420,37300112320,0.0270359710231,0.972964028977,0.0249373129076,0.948026716069,0.00209865811559,0.961474516758,1.20846938189,0.0074158890365150325,7,5.55e-17,6,6.11e-16,0.23502918588014809,0.00023568248110611369,0.00019051095465800392,0.508
421,37300112321,0.0265158321957,0.973484167804,0.0245188515609,0.948965316243,0.00199698063481,0.962501562079,1.20561407908,0.0072870397721337245,6,7.22e-16,6,5.55e-16,0.23447641362813487,0.00023640246218860667,0.00019310712729663724,0.537
422,37300112322,0.0268934456756,0.973106554324,0.0248381025592,0.948268451765,0.00205534311641,0.96175564793,1.20783037089,0.0074144648931160247,7,5.55e-17,6,6.11e-16,0.24210519550434317,0.00024284745409486124,0.00019105459036890414,0.509
423,37300112323,0.0269873948147,0.973012605185,0.0249113523988,0.948101252787,0.00207604241586,0.961570206857,1.2083244728,0.0074264588008914317,7,5.55e-17,6,6.11e-16,0.23796738973551157,0.00024476712512469648,0.00020147397198765318,0.503
424,37300112324,0.0270550777142,0.972944922286,0.02494053766,0.948004384626,0.00211454005418,0.961436988284,1.2084615365,0.0074832751859646995,7,5.55e-17,6,6.11e-16,0.24412518719022536,0.00025683858826870812,0.00020057938253822131,0.494
425,37300112325,0.026565897502,0.973434102498,0.0245414248755,0.948892677623,0.00202447262648,0.962402956392,1.20572455854,0.0073648801518345717,7,5.55e-17,6,5.55e-16,0.2425537356123626,0.00024377315344817363,0.00019373427824345083,0.512
426,37300112326,0.0268799285963,0.973120071404,0.0248054069194,0.948314664484,0.00207452167688,0.961782673898,1.20755363498,0.007448759938160316,7,5.55e-17,6,6.11e-16,0.25305399149986274,0.0002647686665295307,0.00019064151523599568,0.486
427,37300112327,0.0264937645073,0.973506235493,0.0245157899111,0.948990445582,0.00197797459619,0.962544919984,1.20562931639,0.0073144632259627375,6,7.22e-16,6,5.55e-16,0.24347642929360036,0.00025361990810785639,0.00020171636612450694,0.483
428,37300112328,0.0265972630307,0.973402736969,0.0246070541414,0.948795682828,0.00199020888934,0.962340384118,1.20627165515,0.0073873421992477761,7,5.55e-17,6,6.11e-16,0.24282568654766812,0.00025161766537196064,0.00019634495980033279,0.504
429,37300112329,0.0266522326817,0.973347767318,0.0246286857247,0.948719081594,0.00202354695703,0.962232177281,1.20636370178,0.0073980743912315117,7,5.55e-17,6,6.11e-16,0.24610299966711924,0.00025047567678981994,0.00019664955755925503,0.506
430,37300112330,0.0259643293296,0.97403567067,0.0240549700559,0.949980700614,0.00190935927372,0.963591441911,1.20239982657,0.0071579383042370878,6,6.66e-16,6,5e-16,0.23723541499331746,0.00022908189435088999,0.00019147284007636764,0.519
431,37300112331,0.0264798754454,0.973520124555,0.0245271231988,0.948993001356,0.00195275224655,0.962572003468,1.20576198209,0.0073150734492213234,6,7.22e-16,6,5e-16,0.2472495931949994,0.00025660409620872833,0.00019702416319628056,0.500
432,37300112332,0.0270721607779,0.972927839222,0.0250004811953,0.947927358027,0.00207167958262,0.961402549519,1.20898412862,0.0074287576462577385,7,5.55e-17,6,6.11e-16,0.24184652637119886,0.00024053398056470107,0.00020020860112630653,0.519
433,37300112333,0.0270461602012,0.972953839799,0.0249855103579,0.947968329441,0.00206064984338,0.961453782184,1.20889658185,0.0075102962687374356,7,5.55e-17,6,6.11e-16,0.24925932677098683,0.00025659959815501287,0.00020429618969162232,0.511
434,37300112334,0.0267447428902,0.97325525711,0.0246744921225,0.948580764987,0.00207025076774,0.962049940204,1.20660588756,0.0074290945790649841,7,5.55e-17,6,6.11e-16,0.24474254092689207,0.00025256948489064479,0.00019218797884748584,0.552
435,37300112335,0.0262376860157,0.973762313984,0.0243001917549,0.949462122229,0.00193749426074,0.963050921066,1.20413488256,0.0072724273142550453,6,7.22e-16,6,5e-16,0.23704147969266032,0.00024345523096242478,0.00019558962755539865,0.468
436,37300112336,0.0264483545721,0.973551645428,0.0244324044423,0.949119240986,0.00201595012979,0.962635339498,1.20494520576,0.007326365597259475,6,7.77e-16,6,5e-16,0.23882558767038609,0.0002346056621687151,0.00019270095451375823,0.499
437,37300112337,0.0270005333424,0.972999466658,0.0249617928041,0.948037673854,0.00203874053824,0.961543650957,1.20876665832,0.007419519497884529,7,5.55e-17,6,6.11e-16,0.23107872971987853,0.00022615986695342168,0.00020150499481083985,0.492
438,37300112338,0.0267380925889,0.973261907411,0.0246878125738,0.948574094837,0.00205028001508,0.962062782297,1.20674267387,0.0074068129244013086,7,5.55e-17,6,6.11e-16,0.23810493770274443,0.00024172564065727341,0.00019368830753530188,0.512
439,37300112339,0.0263840499769,0.973615950023,0.0243957139925,0.949220236031,0.00198833598438,0.962762125548,1.20473188096,0.0072846098945204855,6,7.22e-16,6,5e-16,0.23240774339157655,0.00023096725668023065,0.00019727245800912435,0.486
440,37300112340,0.0265441442778,0.973455855722,0.0245336360836,0.948922219639,0.00201050819415,0.962445768309,1.20569529657,0.007297497462134735,6,7.22e-16,6,5e-16,0.23999383924660223,0.00024729246956009228,0.00018976357067956748,0.495
441,37300112341,0.0264833337689,0.973516666231,0.0245101439683,0.949006522263,0.00197318980063,0.96256547948,1.20559754781,0.0073338148182435009,6,7.77e-16,6,5.55e-16,0.24135435977385356,0.00024561203476234321,0.00019509003620087276,0.501
442,37300112342,0.0264343085388,0.973565691461,0.0244562559451,0.949109435516,0.00197805259377,0.962662538047,1.20519437121,0.0072709343482176246,6,7.22e-16,6,5e-16,0.23177167736976845,0.00023215861562499385,0.0001944011516066954,0.496
443,37300112343,0.0265897858019,0.973410214198,0.0245580311167,0.948852183081,0.00203175468517,0.962355818594,1.20583143747,0.0073312837361582768,6,7.77e-16,6,5.55e-16,0.2369566052649219,0.00024358694632720909,0.00019382655259398644,0.512
444,37300112344,0.0264670523008,0.973532947699,0.0244832852526,0.949049662447,0.00198376704822,0.962597851574,1.20538046714,0.0073099778929578045,6,7.22e-16,6,5e-16,0.24661033880014704,0.00025307382351433787,0.00019443409646243456,0.490
445,37300112345,0.0263927510381,0.973607248962,0.0244229239005,0.949184325061,0.0019698271376,0.962744624365,1.20496721564,0.0073846441131743597,6,7.77e-16,6,5.55e-16,0.25250851586503686,0.00026326788748709778,0.00018772318333068694,0.519
446,37300112346,0.026722139443,0.973277860557,0.0246920561295,0.948585804428,0.00203008331348,0.962094019134,1.20681361161,0.0073684507387582901,7,5.55e-17,6,6.11e-16,0.23657660164780414,0.00024096742056355368,0.00019118924433546958,0.502
447,37300112347,0.0269760796055,0.973023920394,0.0249154824995,0.948108437895,0.00206059710607,0.961592339365,1.2083851792,0.0073923191235203741,7,1.11e-16,6,6.11e-16,0.22773761284863059,0.00022793500513919573,0.0001998933664222661,0.521
448,37300112348,0.0272761165351,0.972723883465,0.0251220006229,0.947601882842,0.00215411591213,0.961000649758,1.20970882259,0.0074784864733981509,7,5.55e-17,6,6.11e-16,0.23587310679323137,0.00024359707004269226,0.00019629619849709606,0.490
449,37300112349,0.0263503786673,0.973649621333,0.0243825783079,0.949267043025,0.00196780035942,0.96282842252,1.20467657942,0.0073002722418805408,6,7.77e-16,6,5e-16,0.23599651711471936,0.00023560151202069645,0.00019264751089277161,0.496
450,37300112350,0.0264365916948,0.973563408305,0.0244358952706,0.949127513035,0.00200069642414,0.962658372788,1.20500087657,0.0072865296746637163,6,7.22e-16,6,5.55e-16,0.23580803740081491,0.00024272192651503038,0.00019192381603376767,0.502
451,37300112351,0.0262610423441,0.973738957656,0.0243067945903,0.949432163066,0.00195424775379,0.963004967163,1.2041499517,0.0073098724879491631,6,7.22e-16,6,5e-16,0.24504622652434316,0.00024864094544884042,0.00019760341659106934,0.474
452,37300112352,0.027040540874,0.972959459126,0.0249808121021,0.947978647024,0.00205972877187,0.96146487763,1.20886408497,0.0074769239859772945,7,5.55e-17,6,6.11e-16,0.24263979693802851,0.00024927979891300334,0.0001949277812741373,0.504
453,37300112353,0.0262712003539,0.973728799646,0.024296866599,0.949431933047,0.00197433375488,0.962985180138,1.20403770564,0.0072259139382219485,6,6.66e-16,6,5.55e-16,0.22129091281063173,0.00021412909947449493,0.00019493834159490576,0.484
454,37300112354,0.026542560185,0.973457439815,0.0245191913627,0.948938248452,0.0020233688223,0.962449101346,1.20556436126,0.0072913794154394699,6,7.22e-16,6,5.55e-16,0.23061371588677027,0.00022847419071925429,0.00019781598044291636,0.507
455,37300112355,0.0267188150187,0.973281184981,0.0246736665327,0.948607518449,0.00204514848606,0.962100827688,1.20664950328,0.0073882011336574302,7,1.11e-16,6,5.55e-16,0.24428899567668927,0.00025576629922137304,0.00018680315716620118,0.495
456,37300112356,0.026680085361,0.973319914639,0.0246775386091,0.94864237603,0.00200254675188,0.962176763935,1.20676204148,0.0073757354013912983,7,5.55e-17,6,6.11e-16,0.2349176275992485,0.00023921081820684403,0.00018651052963387075,0.506
457,37300112357,0.0265982959047,0.973401704095,0.0245942493531,0.948807454742,0.00200404655161,0.962338555917,1.20615076434,0.0073248984667065864,6,7.77e-16,6,5.55e-16,0.23567960424632173,0.00023382404770410999,0.0001957942875803343,0.510
458,37300112358,0.0264890833572,0.973510916643,0.0244856775139,0.949025239129,0.0020034058433,0.962554574776,1.20535908818,0.0072971062674686586,6,7.77e-16,6,5e-16,0.24242670166684943,0.00025220267694959527,0.00019483105174427517,0.504
459,37300112359,0.0268787014733,0.973121298527,0.0248375884317,0.948283710095,0.00204111304153,0.961784581865,1.20785475458,0.007395230781031506,7,5.55e-17,6,6.11e-16,0.24316401495603501,0.00024852799952302035,0.0001977451310904255,0.497
460,37300112360,0.0266634028653,0.973336597135,0.0246158372863,0.948720759848,0.00204756557907,0.962210457344,1.20622235556,0.007374857532039124,7,5.55e-17,6,6.11e-16,0.23810428257286709,0.00024169200912577105,0.000192424007706923,0.516
461,37300112361,0.0267188230157,0.973281176984,0.0247009398863,0.948580237098,0.00201788312939,0.962100388691,1.20690262538,0.0074021350536671773,7,5.55e-17,6,6.11e-16,0.24517535274285873,0.00025744121109643093,0.00019726678124334495,0.480
462,37300112362,0.0269080589091,0.973091941091,0.0248508502525,0.948241090838,0.00205720865657,0.961726781491,1.20791979258,0.0073811854880400998,6,7.77e-16,6,5.55e-16,0.23929042080182628,0.00023682825570002286,0.00019281361415232739,0.462
463,37300112363,0.0270701791346,0.972929820865,0.0249911652231,0.947938655642,0.00207901391149,0.96140658107,1.20890158015,0.0074046550618193365,7,5.55e-17,6,6.11e-16,0.23954380099915507,0.0002482700423997013,0.00019859167005174076,0.475
464,37300112364,0.0266777413959,0.973322258604,0.024654992966,0.948667265638,0.00202274842995,0.962181713348,1.20655741984,0.0073161885925001908,6,7.22e-16,6,5e-16,0.23358482318136453,0.00023413744124870404,0.00019663693153058461,0.477
465,37300112365,0.0264404674992,0.973559532501,0.024428924527,0.949130607974,0.00201154297219,0.962650873752,1.20492850995,0.0072547183218790619,6,7.22e-16,6,5e-16,0.23073904385385735,0.00022641801959231924,0.00018987818425616009,0.493
466,37300112366,0.0269103359804,0.97308966402,0.0248860827442,0.948203581275,0.00202425323614,0.96172176748,1.20824230069,0.0074644318838007926,7,5.55e-17,6,6.11e-16,0.24323050708840055,0.00025214352885316122,0.00019984424344785524,0.487
467,37300112367,0.0263150131082,0.973684986892,0.0243518513404,0.949333135551,0.00196316176777,0.962898320593,1.20446135866,0.0072970501742090242,6,7.22e-16,6,5e-16,0.23935123917638945,0.00024049817624852431,0.00019358932548090851,0.486
468,37300112368,0.0263154089327,0.973684591067,0.0243572059711,0.949327385096,0.00195820296157,0.962897460483,1.20451027456,0.0072645612766570359,6,7.22e-16,6,5e-16,0.24061439152748021,0.00024600082200586883,0.00019571069493474222,0.498
469,37300112369,0.0267302186539,0.973269781346,0.0246654758937,0.948604305452,0.00206474276016,0.962078578875,1.20655092825,0.0074559021571630572,7,1.11e-16,6,6.11e-16,0.25283100135299497,0.00027479275017721033,0.0001984264856421718,0.505
470,37300112370,0.0271499217053,0.972850078295,0.0250622492671,0.947787829028,0.00208767243824,0.961249070317,1.20940369815,0.0074926146034153098,7,5.55e-17,6,6.11e-16,0.24168296798281552,0.0002511890932071793,0.00019211152080186733,0.505
471,37300112371,0.0260365768274,0.973963423173,0.0240811381857,0.949882284987,0.00195543864165,0.963449168833,1.20249971431,0.0072101804867731071,6,7.22e-16,6,5e-16,0.2385372739779934,0.00024136855639903248,0.00019404982999658994,0.497
472,37300112372,0.02698587923,0.97301412077,0.0249147771047,0.948099343665,0.0020711021253,0.961573126752,1.2083592559,0.007405856735140254,7,5.55e-17,6,6.11e-16,0.22189583161499693,0.0002164793983246541,0.00019050561313212918,0.497
473,37300112373,0.0267289446046,0.973271055395,0.0246927450398,0.948578310356,0.0020361995648,0.962080655531,1.20680654685,0.0074483415153788982,7,5.55e-17,6,6.11e-16,0.24297508383202793,0.00025105953752331534,0.00019517779977216236,0.531
474,37300112374,0.0265630204727,0.973436979527,0.024544530516,0.948892449011,0.00201848995672,0.962408554349,1.20575907454,0.0073474944160992865,6,7.77e-16,6,5.55e-16,0.24018468951579219,0.00024801281529046403,0.00019609967552837546,0.493
475,37300112375,0.0269256885226,0.973074311477,0.0249052559432,0.948169055534,0.00202043257937,0.961691351448,1.2083898994,0.0073960456294009345,6,8.33e-16,6,6.11e-16,0.2335056442631096,0.00023672530342999144,0.00018947067436273705,0.499
476,37300112376,0.0269501071051,0.973049892895,0.0249025724604,0.948147320435,0.00204753464472,0.961643489963,1.20831670923,0.0074084761731242196,7,5.55e-17,6,6.11e-16,0.23064309593383714,0.00022865697988375155,0.00019143781778024413,0.495
477,37300112377,0.0264611545578,0.973538845442,0.0244495117221,0.94908933372,0.00201164283571,0.962609951249,1.20507866509,0.0072964467473849541,6,7.77e-16,6,5e-16,0.23742914003518079,0.00024028082873784508,0.00019102499565422154,0.494
478,37300112378,0.0273407740767,0.972659225923,0.0251714751568,0.947487750767,0.00216929891984,0.960873087908,1.21004022012,0.0074816166107875134,7,5.55e-17,6,6.11e-16,0.23142436645866582,0.0002252153607782067,0.00019656594493423053,0.492
479,37300112379,0.0263487892225,0.973651210777,0.0243526484142,0.949298562363,0.00199614080832,0.96283200702,1.20440192951,0.0072718148925640181,6,7.22e-16,6,5e-16,0.24383199256457,0.00025181838306628649,0.00019711618385793073,0.490
480,37300112380,0.0268121636535,0.973187836347,0.0247183221448,0.948469514202,0.00209384150868,0.961916975797,1.2068793623,0.0073888655091429705,7,1.11e-16,6,5.55e-16,0.24117223124614218,0.00024909199573702523,0.00019952892142139817,0.501
481,37300112381,0.0262970149765,0.973702985023,0.0243307448412,0.949372240182,0.00196627013539,0.962933978749,1.20430106932,0.0072502535169733573,6,7.22e-16,6,5e-16,0.23765093028800055,0.00024119362253696304,0.00019291967701459573,0.507
482,37300112382,0.026804399391,0.973195600609,0.0247458156139,0.948449784995,0.00205858377707,0.961931782624,1.20714989768,0.0074330039886112004,7,5.55e-17,6,6.11e-16,0.24518753660923853,0.00024663754268166969,0.00019275227586724704,0.517
483,37300112383,0.0271554908156,0.972844509184,0.0250636705933,0.947780838591,0.00209182022234,0.961238125452,1.20940588067,0.0075032807673009886,7,5.55e-17,6,6.66e-16,0.24038526816016914,0.00024759336436096642,0.00019678906478386542,0.506
484,37300112384,0.0267626444747,0.973237355525,0.0247479338701,0.948489421655,0.00201471060464,0.962013675313,1.20725213411,0.0073309293532815949,7,5.55e-17,6,5.55e-16,0.2288891718832371,0.00023021170268183307,0.00019365429609138085,0.546
485,37300112385,0.026413380069,0.973586619931,0.0244286954183,0.949157924513,0.00198468465073,0.962704043735,1.20497997174,0.007330370687758346,6,7.22e-16,6,5.55e-16,0.24298360935884178,0.00024327888208427212,0.00019374536776068895,0.485
486,37300112386,0.0265051011493,0.973494898851,0.0245273785823,0.948967520268,0.00197772256699,0.962522490528,1.20571445062,0.0073167806548156541,6,7.22e-16,6,5e-16,0.24093096661531599,0.00024408722076646198,0.00019517833698037479,0.532
487,37300112387,0.0262172954654,0.973782704535,0.0242475704961,0.949535134039,0.00196972496923,0.963091767909,1.20368682546,0.0072486819212186316,6,7.22e-16,6,5e-16,0.24569197816693245,0.00024414197234772639,0.0001966896267925952,0.506
488,37300112388,0.027044059659,0.972955940341,0.0249319486981,0.948023991643,0.0021121109609,0.961458733792,1.20840360174,0.0074445586468130289,7,5.55e-17,6,6.11e-16,0.23147013327883736,0.0002256484896479209,0.00019615657348571352,0.496
489,37300112389,0.0265876379361,0.973412362064,0.0245490328757,0.948863329188,0.00203860506038,0.962360173328,1.20575216873,0.0073574901726738435,6,7.77e-16,6,5.55e-16,0.23498996442210607,0.00023707077334901461,0.00019144001613331121,0.489
490,37300112390,0.0265457760543,0.973454223946,0.0245504778551,0.948903746091,0.00199529819918,0.962442304492,1.20584838582,0.0073444000204163119,6,7.77e-16,6,5.55e-16,0.2375180243398497,0.00023863668684745472,0.00018817400039604883,0.493
491,37300112391,0.026404660369,0.973595339631,0.0244533246507,0.94914201498,0.00195133571825,0.962720776557,1.20522581909,0.0073247111914795703,6,7.77e-16,6,6.11e-16,0.23138519718172068,0.00022357286038312193,0.00019176014951035022,0.479
492,37300112392,0.0265832401315,0.973416759868,0.024538617242,0.948878142627,0.00204462288957,0.962368965477,1.20566419489,0.0073575889622699842,6,7.77e-16,6,6.11e-16,0.23155134982972725,0.00022462038367961022,0.00019277060226165706,0.492
493,37300112393,0.0260893535862,0.973910646414,0.0241318181212,0.949778828293,0.00195753546506,0.963344755121,1.20286565165,0.0072526979627670256,6,7.22e-16,6,5e-16,0.2576406983042806,0.00026962226396810352,0.00020441325277180972,0.474
494,37300112394,0.0262774065758,0.973722593424,0.024318810964,0.94940378246,0.00195859561174,0.962972656255,1.20422910255,0.0073200456472837967,6,7.22e-16,6,5e-16,0.24082261448898812,0.00023934201591529461,0.00019577709691207107,0.506
495,37300112395,0.0268571198235,0.973142880177,0.0247979184129,0.948344961764,0.00205920141056,0.961827538382,1.20752923378,0.0074304648820925018,7,5.55e-17,6,6.11e-16,0.24056919096590501,0.00024505739197482073,0.00018782875229783638,0.505
496,37300112396,0.0264635910963,0.973536408904,0.0244659566775,0.949070452226,0.00199763441884,0.962604913814,1.20522647897,0.0072880757403878602,6,7.22e-16,6,5e-16,0.23220540916015908,0.00022231293206863867,0.00019244238648119801,0.495
497,37300112397,0.0264057032888,0.973594296711,0.0244145659109,0.9491797308,0.00199113737789,0.962719331066,1.20486401615,0.0073279151461624363,6,7.77e-16,6,5.55e-16,0.24765533184808208,0.00025477530161302058,0.00019528075742726521,0.507
498,37300112398,0.0265180563306,0.973481943669,0.0245236491275,0.948958294542,0.00199440720312,0.962497122549,1.20565420804,0.0072834380408678548,6,7.22e-16,6,5.55e-16,0.23589331932709401,0.00023746177780405926,0.00019596556307152356,0.496
499,37300112399,0.0265589196235,0.973441080377,0.0245662469648,0.948874833412,0.00199267265871,0.962416265221,1.20596874777,0.0073874295899558897,7,5.55e-17,6,6.11e-16,0.23496431886225799,0.00023584103192017685,0.00018919632360126718,0.519
500,37300112400,0.0266186709081,0.973381329092,0.0245990251608,0.948782303931,0.00201964574736,0.962298497722,1.20615478968,0.0074260049669724829,7,5.55e-17,6,6.11e-16,0.24203296450335987,0.00024811660694490215,0.00019426400831340794,0.517
501,37300112401,0.0266297573969,0.973370242603,0.0246214651877,0.948748777416,0.00200829220922,0.962276393568,1.20634113851,0.0073718760903586384,7,5.55e-17,6,5.55e-16,0.24454171115475409,0.00024010833418004472,0.00019527019799138709,0.495
502,37300112402,0.0268004260461,0.973199573954,0.0247774544043,0.94842211955,0.00202297164174,0.961939087347,1.2074514111,0.0074137031487218688,7,5.55e-17,6,6.11e-16,0.24784529309107917,0.0002560396753397293,0.00019980589258678836,0.519
503,37300112403,0.0263212689385,0.973678731062,0.0243384427812,0.94934028828,0.00198282615731,0.96288624858,1.20432452943,0.007290515372354373,6,7.77e-16,6,5e-16,0.24508230598139147,0.00025125794992959214,0.00019775521585407187,0.481
504,37300112404,0.0266987609118,0.973301239088,0.0247035180309,0.948597721057,0.00199524288093,0.962139714685,1.20696623289,0.0073557726000489836,6,7.77e-16,6,6.11e-16,0.23293721651318866,0.0002327185928339672,0.00019607451216376289,0.486
505,37300112405,0.0261240836233,0.973875916377,0.0241674612199,0.949708455157,0.00195662240343,0.963276012554,1.20312774324,0.0072487603875528587,6,7.22e-16,6,5e-16,0.23172385348957714,0.00022395924489051157,0.00018733289431532063,0.462
506,37300112406,0.0266104600454,0.973389539955,0.0245807749903,0.948808764964,0.00202968505518,0.962314893943,1.20600164137,0.0073223126080213348,6,7.22e-16,6,5e-16,0.23413268646838459,0.00022626311213907392,0.0001913610518295348,0.496
507,37300112407,0.0271451807767,0.972854819223,0.0250444247291,0.947810394494,0.00210075604762,0.961258645494,1.20924763187,0.0074897465352561513,7,1.11e-16,6,6.11e-16,0.2371135236898021,0.00024570996302975776,0.00019681387656485499,0.472
508,37300112408,0.0266517150526,0.973348284947,0.0246279242357,0.948720360712,0.00202379081697,0.962233204855,1.20635765783,0.0073612790102720966,7,5.55e-17,6,5.55e-16,0.24269782796568984,0.00025085502580235686,0.00018657761221813857,0.481
509,37300112409,0.0268435972681,0.973156402732,0.024826073623,0.948330329109,0.00201752364511,0.96185363162,1.20781729747,0.0073865026352878871,7,5.55e-17,6,6.11e-16,0.23449270190467331,0.00023468018258599471,0.00019087066575717678,0.517
510,37300112410,0.0262402013068,0.973759798693,0.0242889327386,0.949470865955,0.00195126856828,0.963046157929,1.20402540483,0.0072653690520909286,6,7.22e-16,6,5e-16,0.24322035177795254,0.00024697008982358108,0.00019651406753988304,0.510
511,37300112411,0.0271147971228,0.972885202877,0.0250164177845,0.947868785093,0.0020983793383,0.961318673621,1.20904775172,0.0075384462181561787,7,1.11e-16,6,6.11e-16,0.25278093774744481,0.00026062151688065709,0.00019693381522259884,0.498
512,37300112412,0.0270231188585,0.972976881141,0.0249623272637,0.948014553878,0.00206079159487,0.961499338883,1.20872696341,0.0074200279189944717,7,1.11e-16,6,6.11e-16,0.2301497017667371,0.00023119951940057647,0.00019032146775377332,0.516
513,37300112413,0.0264229871333,0.973577012867,0.0244247886629,0.949152224204,0.00199819847041,0.962685247735,1.2049247049,0.0072976750958478219,6,7.22e-16,6,5.55e-16,0.22713566102046645,0.00022126376677461911,0.00019595500826958068,0.525
514,37300112414,0.0266602572426,0.973339742757,0.0246143441103,0.948725398647,0.00204591313229,0.962216653179,1.20621471827,0.0073362596887960631,6,7.77e-16,6,5.55e-16,0.23288019600456333,0.00023678288251385192,0.00019347192932888979,0.482
515,37300112415,0.0267601354048,0.973239864595,0.0247311144077,0.948508750188,0.00202902099705,0.962018859417,1.20710098622,0.0073804281087521666,6,7.77e-16,6,6.11e-16,0.2392491436242421,0.00024191106757856078,0.00019969246966449305,0.490
516,37300112416,0.0268744185691,0.973125581431,0.024792692672,0.948332888759,0.00208172589708,0.961793681194,1.20744652332,0.0074110619354157206,7,5.55e-17,6,6.11e-16,0.23568933734390973,0.00023618412547086814,0.0001921421552148832,0.519
517,37300112417,0.0268667736153,0.973133226385,0.0247982980673,0.948334928317,0.00206847554793,0.961808592705,1.20751366742,0.0074363667175326338,7,5.55e-17,6,6.11e-16,0.24900037704344113,0.00026235306910724884,0.00019239347403479887,0.499
518,37300112418,0.0263647205383,0.973635279462,0.024386420806,0.949248858656,0.00197829973229,0.962800211081,1.20468386846,0.0073101859446086511,6,7.22e-16,6,5.55e-16,0.2377992063100518,0.00023814345984156634,0.0001925328103709676,0.477
519,37300112419,0.0263865118846,0.973613488115,0.0244050166912,0.949208471424,0.00198149519342,0.962757148795,1.20481335335,0.0072953800677513078,6,7.22e-16,6,5e-16,0.2382108089056959,0.00024044787920697087,0.00019860662977677797,0.507
520,37300112420,0.0262881953518,0.973711804648,0.0243401313449,0.949371673303,0.00194806400686,0.962951146337,1.20440564087,0.0073032075290611906,6,7.22e-16,6,5.55e-16,0.24216904517679361,0.00025116875016566729,0.00019449624376995122,0.496
521,37300112421,0.02689690349,0.97310309651,0.0248497008933,0.948253395617,0.00204720259677,0.961748684254,1.20793118344,0.0074219306544337444,7,5.55e-17,6,6.11e-16,0.24887274007443771,0.00026162914870508984,0.00019419190201880917,0.498
522,37300112422,0.0266449762632,0.973355023737,0.0246162289203,0.948738794817,0.00202874734297,0.962246610093,1.20626243629,0.0073657433820306963,7,5.55e-17,6,6.11e-16,0.23310297587812057,0.00023887831280484435,0.0001937944632318475,0.502
523,37300112423,0.0265576639647,0.973442336035,0.0245274323207,0.948914903715,0.00203023164406,0.962419331897,1.20561097304,0.0074155192367328406,7,5.55e-17,6,5.55e-16,0.25054045285395343,0.00025548563627190648,0.00019384159779230821,0.508
524,37300112424,0.0271805817137,0.972819418286,0.0250926951378,0.947726723149,0.00208788657591,0.961188464466,1.20962567104,0.0074439755693966377,7,5.55e-17,6,6.11e-16,0.2262341387467065,0.00022299163286666323,0.00018812966922047202,0.518
525,37300112425,0.0266770195837,0.973322980416,0.0246774572711,0.948645523145,0.00199956231255,0.962182781074,1.20676735016,0.0073701123733655918,6,8.33e-16,6,5.55e-16,0.24438591479582306,0.00024723429360597356,0.00018848249789037795,0.475
526,37300112426,0.0269975633919,0.973002436608,0.0249274760988,0.948074960509,0.00207008729312,0.961550009515,1.20845401965,0.007456004966228464,7,1.11e-16,6,6.11e-16,0.24024217023179884,0.00025053695435772657,0.00019182182996488358,0.449
527,37300112427,0.0266180366029,0.973381963397,0.0245704165646,0.948811546832,0.0020476200383,0.962300186504,1.20589051333,0.0073779845148361127,7,5.55e-17,6,5.55e-16,0.25193262187406518,0.00025615470684045951,0.00019022037340003575,0.443
528,37300112428,0.0267127365867,0.973287263413,0.0247246326388,0.948562630775,0.00198810394797,0.962111963711,1.20713456744,0.0073674579530292128,7,5.55e-17,6,5.55e-16,0.23136618554585919,0.00023435535890818282,0.0001868927544711404,0.463
529,37300112429,0.0267090803136,0.973290919686,0.0247133014904,0.948577618196,0.00199577882329,0.96211931393,1.20703662856,0.007351722044570937,6,7.77e-16,6,6.11e-16,0.2382746244360362,0.00024494976150058568,0.00019328112667224727,0.472
530,37300112430,0.0264083562046,0.973591643795,0.0244532391462,0.949138404649,0.00195511705841,0.962713523653,1.2052177137,0.0072884848841922416,6,7.22e-16,6,5e-16,0.24167150380282942,0.00024683870197104248,0.00019324919755437704,0.471
531,37300112431,0.0267746683334,0.973225331667,0.0247311780869,0.94849415358,0.00204349024651,0.961990343512,1.20707283602,0.007417225978083134,7,5.55e-17,6,6.11e-16,0.24968326456019496,0.00026320289115858083,0.00019787633583888598,0.508
532,37300112432,0.0265009005989,0.973499099401,0.0245373739828,0.948961725418,0.00196352661608,0.962530579471,1.20581553253,0.0073752310633823179,7,1.11e-16,6,5.55e-16,0.24427054503353474,0.00025507068631913904,0.0001916273145123524,0.507
533,37300112433,0.0269016745314,0.973098325469,0.024863155391,0.948235170078,0.00203851914038,0.961739115474,1.20804662725,0.0074902172245304623,7,5.55e-17,6,6.11e-16,0.24203911213476181,0.00026230558371745724,0.00019571974070746996,0.492
534,37300112434,0.0270301822076,0.972969817792,0.0249869452826,0.94798287251,0.00204323692507,0.961485101525,1.20894149055,0.0075043232515871862,7,5.55e-17,6,6.11e-16,0.2418801878364788,0.00024641548926686426,0.00018824178462084834,0.500
535,37300112435,0.0265113063405,0.97348869366,0.0245077249576,0.948980968702,0.00200358138292,0.962510617207,1.20551976031,0.0073546479896031813,6,7.77e-16,6,5.55e-16,0.24045519865285103,0.00025178248058192509,0.0001873994435493395,0.486
536,37300112436,0.026540657642,0.973459342358,0.0245132274325,0.948946114926,0.00202743020945,0.962452927731,1.20551277043,0.0073598386941523602,6,7.77e-16,6,5.55e-16,0.24479655285747248,0.00024658146820590629,0.00020040022216764547,0.482
537,37300112437,0.0266707110405,0.97332928896,0.0246122519618,0.948717036998,0.00205845907874,0.962196172226,1.20617462375,0.0073812084975805169,7,5.55e-17,6,6.11e-16,0.23939888614546068,0.00024107689643735071,0.00019635609523412193,0.470
538,37300112438,0.0265383930628,0.973461606937,0.0245741545471,0.94888745239,0.00196423851573,0.962456426432,1.20608274568,0.0073153416822658622,6,7.77e-16,6,5e-16,0.23947269484848488,0.00023865471978111203,0.0001912336606010345,0.494
539,37300112439,0.0273345159243,0.972665484076,0.0252123186519,0.947453165424,0.00212219727237,0.960884725905,1.21043167882,0.0075136186872314407,7,5.55e-17,6,6.66e-16,0.23028795932163471,0.00022908196153822899,0.00018720645864276879,0.497
540,37300112440,0.0265207771957,0.973479222804,0.0244833673303,0.948995855474,0.0020374098654,0.962492407824,1.20527494981,0.0073388670380947736,6,7.77e-16,6,5e-16,0.24388101921088123,0.00025025075825359645,0.00019707723618134871,0.501
541,37300112441,0.0264921704183,0.973507829582,0.0244855291502,0.949022300432,0.00200664126814,0.962548518277,1.20535160426,0.0073225321314183212,6,7.77e-16,6,5.55e-16,0.24038265752149957,0.00024825675549446248,0.00019815756786567364,0.509
542,37300112442,0.026866876483,0.973133123517,0.0248158902805,0.948317233237,0.00205098620247,0.961808117844,1.20767674632,0.0073839793815631619,7,5.55e-17,6,6.11e-16,0.23814622177485445,0.00024185776186469343,0.00019611300995487659,0.511
543,37300112443,0.0270382629832,0.972961737017,0.0249686877614,0.947993049255,0.00206957522177,0.961469533998,1.20875605644,0.0074551821813649685,7,5.55e-17,6,6.11e-16,0.22949856132190816,0.00022647755335620503,0.0001927771962573408,0.500
544,37300112444,0.0262434500704,0.97375654993,0.0242908511321,0.949465698797,0.00195259893827,0.963039750371,1.20403678204,0.0072903808012237462,6,7.22e-16,6,5e-16,0.23633266566595024,0.0002389146174156497,0.0001933958564369949,0.493
545,37300112445,0.026992287375,0.973007712625,0.0249217137834,0.948085998842,0.00207057359166,0.961560448571,1.20841096844,0.0074442029903550345,7,5.55e-17,6,6.11e-16,0.2343032814813466,0.00023382010335372676,0.0001947447042904349,0.522
546,37300112446,0.0268173176795,0.97318268232,0.02478464072,0.9483980416,0.0020326769595,0.961905834302,1.20748470641,0.0073905890743897699,7,5.55e-17,6,6.11e-16,0.24281545453712983,0.00024743577254055741,0.00019624914551030745,0.495
547,37300112447,0.0265289049471,0.973471095053,0.0245237384848,0.948947356568,0.00200516646232,0.962475829906,1.20563357721,0.0073376289780606417,7,5.55e-17,6,5.55e-16,0.24433203113626023,0.00025207846259793964,0.00018752244310362671,0.477
548,37300112448,0.0268889615436,0.973111038456,0.0248395564674,0.948271481989,0.00204940507626,0.961764422525,1.20785273235,0.0074650305457805745,7,5.55e-17,6,6.11e-16,0.24380682087279026,0.00025584068397261993,0.00019100599763128141,0.474
549,37300112449,0.0269884320349,0.973011567965,0.0249396782364,0.948071889729,0.00204875379841,0.961567732554,1.20858532855,0.0074541236982009259,7,5.55e-17,6,6.11e-16,0.23885880045322605,0.00024632164108331466,0.00019096466909745825,0.464
550,37300112450,0.0268871551876,0.973112844812,0.0248383464531,0.948274498359,0.00204880873454,0.961767985103,1.20784507352,0.00746001799040329,7,1.11e-16,6,6.11e-16,0.23909380398909841,0.00024146332238189226,0.00019632280200724392,0.470
551,37300112451,0.0267993898441,0.973200610156,0.0247609870666,0.948439623089,0.00203840277758,0.961941375988,1.20730061853,0.0074154453831781469,7,5.55e-17,6,6.11e-16,0.2435267147392699,0.0002483224688005228,0.00019493885535592386,0.461
552,37300112452,0.0259887912621,0.974011208738,0.0240736096586,0.949937599079,0.00191518160353,0.9635431174,1.20252441408,0.007245059811555956,6,7.22e-16,6,5e-16,0.24123148948277284,0.00025164316819879378,0.00020023908536604123,0.443
553,37300112453,0.026772118931,0.973227881069,0.024760671141,0.948467209928,0.00201144779003,0.961994887882,1.20735161794,0.0073713378628643229,6,8.33e-16,6,5.55e-16,0.2385312141346384,0.00023971444186008498,0.00019341839973704056,0.446
554,37300112454,0.0263945421328,0.973605457867,0.0244425273546,0.949162930513,0.00195201477818,0.962740804475,1.20514562178,0.0072184739799659881,6,6.66e-16,6,5e-16,0.2240047809065524,0.00021703372480938587,0.00019055874063651627,0.433
555,37300112455,0.0265220789363,0.973477921064,0.0245231353522,0.948954785712,0.00199894358414,0.962489235819,1.20564148208,0.0073523519036384939,6,8.33e-16,6,5e-16,0.25222413836268009,0.00025666567905213944,0.00019845675426011746,0.458
556,37300112456,0.0265246967971,0.973475303203,0.0245120964789,0.948963206724,0.00201260031826,0.962484269394,1.20553384614,0.0073295077029158495,6,7.22e-16,6,5e-16,0.24594005831792276,0.00025564871015213954,0.00019899971435833442,0.445
557,37300112457,0.0262811785812,0.973718821419,0.0243210616973,0.949397759722,0.00196011688393,0.962965216625,1.20424252932,0.0072295503584575253,6,6.66e-16,6,5e-16,0.24152025933024979,0.00023853933239994775,0.00019567976638249355,0.459
558,37300112458,0.0267341353123,0.973265864688,0.0247112778847,0.948554586803,0.00202285742762,0.962070182876,1.2069682938,0.0073835786885756349,7,5.55e-17,6,6.11e-16,0.24016171966663535,0.00024147960360407103,0.00019007170689659336,0.466
559,37300112459,0.0268279146651,0.973172085335,0.0247839690236,0.948388116311,0.00204394564159,0.961885053656,1.20745751595,0.0073749887825987417,7,5.55e-17,6,6.11e-16,0.2224990792943452,0.00022182906841568958,0.00019673628502898694,0.479
560,37300112460,0.0266662148138,0.973333785186,0.0246425398604,0.948691245326,0.0020236749534,0.962204525024,1.20646463411,0.0073841075212004951,6,8.33e-16,6,6.11e-16,0.24170389010178073,0.00025109704548028359,0.00019552041936791097,0.449
561,37300112461,0.0266002633671,0.973399736633,0.0245978513394,0.948801885294,0.00200241202774,0.962334639011,1.20618030458,0.0073897093496985665,7,1.11e-16,6,5.55e-16,0.25745583987888254,0.00026815463129745495,0.00019556030671134025,0.454
562,37300112462,0.0265993928288,0.973400607171,0.0245988592252,0.948801747946,0.00200053360368,0.962336331734,1.2061913812,0.0073191003308472969,6,8.33e-16,6,5.55e-16,0.24225687581528277,0.00024805660515864989,0.0001984465462095437,0.449
563,37300112463,0.0266999554013,0.973300044599,0.0246881332079,0.948611911391,0.00201182219344,0.962137609612,1.20682107604,0.0073617173633888098,6,7.77e-16,6,6.11e-16,0.23896845229596553,0.00024285769427679154,0.0001985696372824618,0.469
564,37300112464,0.026557992138,0.973442007862,0.0245427604211,0.948899247441,0.0020152317169,0.962418449949,1.20575259181,0.0073630313141218066,6,7.77e-16,6,6.11e-16,0.24038006946585577,0.00024583844744667987,0.00019159769825534509,0.464
565,37300112465,0.0271671944608,0.972832805539,0.025083235285,0.947749570254,0.00208395917586,0.961214867405,1.20956433391,0.0074958149646494904,7,5.55e-17,6,6.11e-16,0.2404854602557942,0.00023690737158230932,0.00019231541199069802,0.446
566,37300112466,0.0267946021756,0.973205397824,0.0247760907398,0.948429307085,0.00201851143573,0.961950535121,1.20745027154,0.0073356304097892981,6,8.33e-16,6,6.11e-16,0.22503505264997148,0.00022372500335815688,0.00019217310839885789,0.445
567,37300112467,0.0265992328649,0.973400767135,0.0245850639901,0.948815703145,0.00201416887481,0.962336859765,1.20606365699,0.0073360231309159462,6,7.77e-16,6,5.55e-16,0.23598157335326386,0.0002343188468673046,0.00019450645591018796,0.434
568,37300112468,0.0264901119098,0.97350988809,0.0245023273116,0.949007560779,0.00198778459822,0.962552297672,1.20551158875,0.00727334994326897,6,7.22e-16,6,5.55e-16,0.24305868845896683,0.00024077025433655034,0.0001988021189273578,0.458
569,37300112469,0.0270318855097,0.97296811449,0.0249307814104,0.94803733308,0.00210110409926,0.961482632101,1.20841683733,0.0074559527597398466,7,5.55e-17,6,6.11e-16,0.24404407271399742,0.00024548403962724118,0.00019573734958902643,0.451
570,37300112470,0.026208458369,0.973791541631,0.0242570942608,0.94953444737,0.00195136410819,0.963108969073,1.20379270698,0.0072004067846535057,6,7.22e-16,6,5e-16,0.21732968287928311,0.00020693103045618408,0.00019235990915620948,0.444
571,37300112471,0.0272331706807,0.972766829319,0.0251390837418,0.947627745578,0.00209408693888,0.961084606403,1.20995227032,0.0075210631982961041,7,5.55e-17,6,6.11e-16,0.24188925497623837,0.00024558294972208152,0.00019883235893523177,0.451
572,37300112472,0.0268717044344,0.973128295566,0.0248081648744,0.948320130691,0.00206353955994,0.961798765856,1.2075954958,0.0074125824591213911,7,5.55e-17,6,6.11e-16,0.24594986161156762,0.00024913089467410978,0.00019535179982638914,0.471
573,37300112473,0.0266551301007,0.973344869899,0.0245927097199,0.948752160179,0.00206242038086,0.962227050003,1.20602405934,0.00732155896261584,6,7.77e-16,6,5.55e-16,0.23408336595875301,0.00024040459453672817,0.00019875187902838106,0.442
574,37300112474,0.0266699109599,0.97333008904,0.0246527599634,0.948677329077,0.0020171509965,0.962197113493,1.20655218164,0.0073411677182252978,6,7.77e-16,6,6.11e-16,0.23131200734346147,0.00022983000457185135,0.00019879868711018229,0.441
575,37300112475,0.026773875095,0.973226124905,0.0247274988896,0.948498626016,0.00204637620537,0.96199195701,1.20704025626,0.0073104201765286699,6,7.22e-16,6,5.55e-16,0.22477660450149728,0.00021446238415946762,0.00020025364824861983,0.436
576,37300112476,0.026814474389,0.973185525611,0.0247427213206,0.948442804291,0.00207175306839,0.961912063443,1.20710125386,0.0073810957200659477,7,5.55e-17,6,6.11e-16,0.24477305483672085,0.000250586117587141,0.00020317268318752611,0.459
577,37300112477,0.0269454906384,0.973054509362,0.0248819079536,0.948172601408,0.00206358268484,0.961652866951,1.20813403954,0.0074240889912665113,7,5.55e-17,6,6.11e-16,0.23112931912698964,0.00023362675995588751,0.00019430586667396507,0.446
578,37300112478,0.0266904580717,0.973309541928,0.0246894421811,0.948620099747,0.0020010158906,0.962156225284,1.20685200917,0.0073278979813699166,6,7.77e-16,6,5.55e-16,0.2370732871224327,0.00024126469145513435,0.0001965255897659491,0.428
579,37300112479,0.0264044460778,0.973595553922,0.0244061964593,0.949189357463,0.0019982496185,0.962721928639,1.20478882224,0.0073127274955060249,6,7.22e-16,6,5e-16,0.23707445026531959,0.00024027486160914138,0.00019146726535517112,0.437
580,37300112480,0.0269132123267,0.973086787673,0.0248629160355,0.948223871638,0.0020502962912,0.961716484226,1.20802159103,0.0073908436882576395,7,5.55e-17,6,5.55e-16,0.23719844631282583,0.00024875603150587147,0.00019496498681234031,0.458
581,37300112481,0.0260420628761,0.973957937124,0.0241225438735,0.94983539325,0.00191951900259,0.963437754071,1.20287316408,0.0072160191940924606,6,6.66e-16,6,5e-16,0.23772961220335431,0.00024189148061042073,0.0001992683510486158,0.439
582,37300112482,0.0267582859968,0.973241714003,0.0247306074453,0.948511106558,0.00202767855148,0.962022496021,1.20709993838,0.007411949463677135,7,5.55e-17,6,5.55e-16,0.2430217372334802,0.00025369050618955874,0.00019320811722188064,0.457
583,37300112483,0.026551262252,0.973448737748,0.0245797604519,0.948868977296,0.0019715018001,0.962431083185,1.2061093203,0.0073826754736908166,7,5.55e-17,6,6.11e-16,0.25283483374061866,0.00026469756460681501,0.00020579468826457302,0.434
584,37300112484,0.0263542636484,0.973645736352,0.0243713736089,0.949274362743,0.00198289003949,0.962820970518,1.20456489648,0.0072853187591474028,6,7.77e-16,6,5.55e-16,0.23341504699833548,0.00023591628265866101,0.00018993530066787402,0.443
585,37300112485,0.026537223508,0.973462776492,0.0245238271203,0.948938949372,0.00201339638766,0.962459502865,1.20561794467,0.0073537090932299671,6,8.33e-16,6,5.55e-16,0.25050791578155951,0.00026498619782906399,0.00019982853386954307,0.440
586,37300112486,0.0267049350341,0.973295064966,0.024677953568,0.948617111398,0.00202698146616,0.962127996473,1.20671674492,0.007408203908483086,7,5.55e-17,6,6.11e-16,0.2395350723189843,0.00024091212739340304,0.00018632897026902675,0.447
587,37300112487,0.0270099929844,0.972990007016,0.0249130137167,0.948076993299,0.00209697926777,0.961525851878,1.20829521123,0.0074773552265902836,7,5.55e-17,6,6.11e-16,0.23721250157191454,0.00024780846763960935,0.000198668772863078,0.445
588,37300112488,0.0263448842739,0.973655115726,0.0243732645747,0.949281851151,0.00197161969917,0.962839352186,1.20460100458,0.0072974876759878691,6,7.22e-16,6,5.55e-16,0.23926713775676178,0.00024243588124986005,0.00019936779595285838,0.455
589,37300112489,0.0269168457016,0.973083154298,0.0248615272504,0.948221627048,0.00205531845122,0.961709377844,1.20800151649,0.0073975202081165746,7,1.11e-16,6,6.11e-16,0.23412321258337998,0.00023390631210493546,0.00019024450348635954,0.437
590,37300112490,0.0267389162009,0.973261083799,0.024691959702,0.948569124097,0.00204695649887,0.962061101881,1.20677953661,0.0073998871547043552,7,5.55e-17,6,5.55e-16,0.24741926926643842,0.00025740295396233523,0.00019814761600658832,0.462
591,37300112491,0.0267312998821,0.973268700118,0.0247152135932,0.948553486525,0.00201608628896,0.962075685357,1.20701043084,0.0073756334136863087,6,8.33e-16,6,5.55e-16,0.24238952678628645,0.00025295813315137308,0.00019702015661952403,0.455
592,37300112492,0.0269100017349,0.973089998265,0.0248498302298,0.948240168035,0.00206017150506,0.961722985873,1.20790648353,0.0074340583515579073,7,5.55e-17,6,6.11e-16,0.24579448840964335,0.00025684954984796742,0.00019170400128035105,0.470
593,37300112493,0.0266670874755,0.973332912525,0.0246526792235,0.948680233301,0.00201440825192,0.962202655236,1.20655701671,0.0073785077523458266,6,8.33e-16,6,6.11e-16,0.2426076341974619,0.00025650355230560652,0.00019453662835498554,0.428
594,37300112494,0.0270928922916,0.972907107708,0.0250138485672,0.947893259141,0.00207904372449,0.961361678013,1.20906721114,0.007505370482833949,7,5.55e-17,6,6.11e-16,0.2387658613931698,0.00024648863400290519,0.00019622183635615003,0.439
595,37300112495,0.0269672443221,0.973032755678,0.0248639835704,0.948168772108,0.00210326075167,0.961610470685,1.20792466096,0.0073986034200053813,7,5.55e-17,6,6.11e-16,0.23510155382614462,0.00023507205635145883,0.00019039411543602368,0.434
596,37300112496,0.0267419753224,0.973258024678,0.024682416066,0.948575608612,0.00205955925632,0.962055247569,1.20668490717,0.0073900435898332159,7,5.55e-17,6,6.11e-16,0.23901779260567357,0.0002491828476375723,0.00019016179047357659,0.434
597,37300112497,0.0266171723853,0.973382827615,0.0246130326827,0.948769794932,0.00200413970251,0.962301220999,1.20628776467,0.0073731148587394824,7,5.55e-17,6,5.55e-16,0.24569673939474712,0.00024829710741075631,0.00019861473530324432,0.448
598,37300112498,0.0270331629117,0.972966837088,0.0249656522419,0.948001184846,0.00206751066987,0.961479585176,1.20873796572,0.0074436844760525046,7,5.55e-17,6,6.11e-16,0.22700455656580387,0.00022550423348440806,0.0001888462709352511,0.458
599,37300112499,0.0272652787839,0.972734721216,0.0251352731555,0.947599448061,0.00213000562839,0.961021697493,1.20985343425,0.0075111427742389318,7,5.55e-17,6,6.11e-16,0.23865174612544926,0.000245080413483737,0.00019116598914881277,0.468


==> anc/experiments/raw/R100/meta.json <==
{
 "n": 100,
 "d": 6400,
 "eps": 0.005,
 "v": 0.08,
 "kappa": 11.5,
 "trials": 2000,
 "trial0": 0,
 "K": 2000,
 "seed": 17100,
 "pbits": 12,
 "tgrid": [
  0.0,
  0.03,
  0.06,
  0.1,
  0.2,
  0.3,
  0.6,
  1.0,
  2.0,
  3.0,
  6.0,
  10.0,
  20.0,
  30.0,
  60.0,
  100.0
 ],
 "taueps": 0.005,
 "xis": [
  0.01,
  0.001
 ],
 "extra_nm": 0,
 "python": "3.12.13",
 "record": "U,ip0,ip1,ia0,ia1,D (int64)",
 "runtime_sec": 188.65113186836243
}

==> anc/experiments/raw/R100/trials.csv <==
trial,seed,mu2,rho,w,omega,s4,nD,nV,excess,sec
0,17100051300,0.0803355271742,0.919664472826,0.0638661734265,0.855798299399,0.0164693537477,0.859174549185,1.06802279343,0.00474863327703,0.095
1,17100051301,0.0820809531212,0.917919046879,0.0646028165825,0.853316230296,0.0174781365387,0.855928631101,1.0669946807,0.00449890228081,0.096
2,17100051302,0.0816984771937,0.918301522806,0.0645309126144,0.853770610192,0.0171675645793,0.856638018483,1.0674908684,0.00461032227606,0.100
3,17100051303,0.0787106877193,0.921289312281,0.0629706706869,0.858318641594,0.0157400170324,0.862204904032,1.06834937783,0.00470845640847,0.094
4,17100051304,0.0813144858927,0.918685514107,0.0644091486278,0.85427636548,0.0169053372649,0.8573512699,1.06783900296,0.00476945064896,0.094
5,17100051305,0.0787900414318,0.921209958568,0.0626614080206,0.858548550548,0.0161286334112,0.862062190558,1.0672630072,0.0046099092657,0.096
6,17100051306,0.0811503117159,0.918849688284,0.0643588782809,0.854490810003,0.016791433435,0.857656280716,1.06799336232,0.00447330948344,0.095
7,17100051307,0.0797010927647,0.920298907235,0.063348361484,0.856950545751,0.0163527312807,0.860359727299,1.06763983446,0.00450650292534,0.095
8,17100051308,0.0810493929312,0.918950607069,0.0640298193015,0.854920787767,0.0170195736297,0.85784836486,1.06718425172,0.00460452489576,0.095
9,17100051309,0.0785614548251,0.921438545175,0.0626358639432,0.858802681232,0.0159255908819,0.862487358136,1.06761386914,0.00457281109175,0.094
10,17100051310,0.0793279133365,0.920672086664,0.0627357585855,0.857936328078,0.016592154751,0.861061951212,1.06648101938,0.00465293139967,0.094
11,17100051311,0.0782808564603,0.92171914354,0.062163604916,0.859555538624,0.0161172515443,0.863016160985,1.0667078769,0.00462002350605,0.095
12,17100051312,0.0801747768745,0.919825223126,0.063303371023,0.856521852102,0.0168714058515,0.85948137734,1.0666170558,0.00466461268041,0.095
13,17100051313,0.0800539806858,0.919946019314,0.0634547202793,0.856491299035,0.0165992604065,0.8597031846,1.06730194484,0.00471980088976,0.094
14,17100051314,0.0816029778123,0.918397022188,0.0647162260062,0.853680796181,0.016886751806,0.856812076624,1.0682311174,0.00453055073476,0.094
15,17100051315,0.0806178850681,0.919382114932,0.063650258977,0.855731855955,0.0169676260911,0.858654174212,1.06684008518,0.00459792776352,0.095
16,17100051316,0.0795818999037,0.920418100096,0.0634157295509,0.857002370545,0.0161661703528,0.86057995844,1.06806720302,0.00453175878975,0.095
17,17100051317,0.08044184383,0.91955815617,0.0634516901388,0.856106466031,0.0169901536913,0.858983694764,1.06656722136,0.0045186274204,0.094
18,17100051318,0.0788561344519,0.921143865548,0.0629452859138,0.858198579634,0.0159108485382,0.861935044245,1.06799991204,0.00467737142518,0.094
19,17100051319,0.0798469829932,0.920153017007,0.0636327365282,0.856520280479,0.0162142464649,0.860084589319,1.06822902826,0.00458080607179,0.094
20,17100051320,0.0781474902108,0.921852509789,0.0623565695738,0.859495940215,0.015790920637,0.863261160298,1.06754296887,0.00457171068159,0.094
21,17100051321,0.0771940025687,0.922805997431,0.0615704208487,0.861235576583,0.0156235817201,0.865046955536,1.06694784797,0.00474362280536,0.094
22,17100051322,0.079531589523,0.920468410477,0.0632678727374,0.85720053774,0.0162637167855,0.860675624299,1.06771307659,0.00459017867261,0.094
23,17100051323,0.0816652514413,0.918334748559,0.0644179486699,0.853916799889,0.0172473027714,0.856701291018,1.06721041493,0.00468663701215,0.095
24,17100051324,0.0788564976305,0.92114350237,0.0627016472769,0.858441855093,0.0161548503536,0.861938100208,1.0672605117,0.00451260001153,0.098
25,17100051325,0.0779873558879,0.922012644112,0.0623457010587,0.859666943053,0.0156416548292,0.863559094919,1.06781026047,0.00451757955527,0.100
26,17100051326,0.080424631685,0.919575368315,0.0637622185705,0.855813149744,0.0166624131145,0.85901086417,1.0675409439,0.00450833934104,0.095
27,17100051327,0.0779649628699,0.92203503713,0.062150507225,0.859884529905,0.0158144556448,0.863603727509,1.06726041674,0.00455741185486,0.094
28,17100051328,0.0794318659231,0.920568134077,0.0631017896731,0.857466344404,0.01633007625,0.860863320418,1.06739620312,0.00459153220472,0.095
29,17100051329,0.082971088849,0.917028911151,0.0658491912229,0.851179719928,0.0171218976261,0.854262284883,1.06911269717,0.00470679039618,0.095
30,17100051330,0.083100021556,0.916899978444,0.0655159542245,0.851384024219,0.0175840673315,0.854028919585,1.06786184976,0.00460217929608,0.094
31,17100051331,0.0811712013185,0.918828798681,0.0642865349636,0.854542263718,0.0168846663549,0.857618673699,1.06773497721,0.00451900306404,0.094
32,17100051332,0.0797519391403,0.92024806086,0.0634710809875,0.856776979872,0.0162808581528,0.860263468539,1.06791675768,0.0047229563255,0.095
33,17100051333,0.0829433502629,0.917056649737,0.0652110555596,0.851845594177,0.0177322947033,0.854323364691,1.06722958733,0.00465334169641,0.095
34,17100051334,0.0791764407605,0.92082355924,0.0628818131993,0.85794174604,0.0162946275612,0.861341017599,1.06720750747,0.00464888322204,0.094
35,17100051335,0.0808624861017,0.919137513898,0.0639292590192,0.855208254879,0.0169332270824,0.858196376331,1.06722871266,0.00452553138092,0.095
36,17100051336,0.080487648882,0.919512351118,0.0634611305218,0.856051220596,0.0170265183602,0.858898595784,1.06651018193,0.0045764878321,0.096
37,17100051337,0.0813461736962,0.918653826304,0.0642664860831,0.854387340221,0.0170796876131,0.85729473805,1.06734723913,0.00456657305416,0.094
38,17100051338,0.0799627164751,0.920037283525,0.0633653603178,0.856671923207,0.0165973561573,0.859873903551,1.06720176501,0.00462943843776,0.094
39,17100051339,0.080951321274,0.919048678726,0.0638083922969,0.855240286429,0.0171429289771,0.858033543466,1.06669618318,0.0048288786546,0.094
40,17100051340,0.0814966582134,0.918503341787,0.0641174389773,0.854385902809,0.0173792192361,0.857018205304,1.06661418081,0.00449929266873,0.094
41,17100051341,0.0800497741625,0.919950225838,0.0634157545223,0.856534471315,0.0166340196402,0.859711586556,1.06719166981,0.00456519134149,0.095
42,17100051342,0.0793782939389,0.920621706061,0.0632299711403,0.857391734921,0.0161483227986,0.860960830895,1.06788515528,0.00468189043871,0.095
43,17100051343,0.0809328172356,0.919067182764,0.0639780288392,0.855089153925,0.0169547883964,0.858065247599,1.0672451144,0.00459531364709,0.095
44,17100051344,0.079991328977,0.920008671023,0.0638859682337,0.856122702789,0.0161053607433,0.859812836354,1.06872672649,0.0046189415271,0.095
45,17100051345,0.0785963352397,0.92140366476,0.0626071677149,0.858796497045,0.0159891675248,0.86242297344,1.06746149762,0.00465988942161,0.095
46,17100051346,0.0786343931034,0.921365606897,0.0626883512844,0.858677255612,0.015946041819,0.862351003801,1.06763633352,0.00450145326558,0.094
47,17100051347,0.0803025463596,0.91969745364,0.0638768956313,0.855820558009,0.0164256507283,0.859235563981,1.06811699264,0.00463755796984,0.095
48,17100051348,0.0780028183013,0.921997181699,0.0621038141126,0.859893367586,0.0158990041887,0.863534044371,1.06704785806,0.00463207663113,0.095
49,17100051349,0.0813677122444,0.918632287756,0.0644162664557,0.8542160213,0.0169514457887,0.857252535523,1.06776113571,0.00462761240882,0.099
50,17100051350,0.0791600544378,0.920839945562,0.0630417220343,0.857798223528,0.0161183324035,0.861369003124,1.06772304366,0.00449498034391,0.095
51,17100051351,0.0809167821333,0.919083217867,0.0640262112242,0.855057006642,0.016890570909,0.858094235284,1.06742117842,0.00465536848363,0.094
52,17100051352,0.0821166743711,0.917883325629,0.0647649386056,0.853118387023,0.0173517357655,0.855860013308,1.06741955188,0.00450043655077,0.094
53,17100051353,0.0821494198218,0.917850580178,0.0645904443629,0.853260135815,0.0175589754589,0.855802061669,1.06682934977,0.00464113038209,0.094
54,17100051354,0.0804870259389,0.919512974061,0.0633994506056,0.856113523455,0.0170875753333,0.858900695599,1.06632433147,0.00464263650462,0.094
55,17100051355,0.0809088176116,0.919091182388,0.0642044151975,0.854886767191,0.0167044024141,0.858106271161,1.06797638626,0.00463637816617,0.095
56,17100051356,0.0811883658543,0.918811634146,0.0642037837638,0.854607850382,0.0169845820905,0.857588130386,1.06745199703,0.00450674738029,0.094
57,17100051357,0.0782909438014,0.921709056199,0.0625007042724,0.859208351926,0.015790239529,0.862992246247,1.06771106375,0.00468172983527,0.095
58,17100051358,0.0793962647021,0.920603735298,0.0630253651279,0.85757837017,0.0163708995742,0.860930594905,1.06723113645,0.00460515340817,0.105
59,17100051359,0.0796769689769,0.920323031023,0.0632831235017,0.857039907521,0.0163938454751,0.860405505963,1.06748718373,0.00460729436392,0.096
60,17100051360,0.0800667715073,0.919933228493,0.063108412251,0.856824816242,0.0169583592563,0.859684754018,1.06622799679,0.00472181238937,0.094
61,17100051361,0.0801888883114,0.919811111689,0.0635715746299,0.856239537059,0.0166173136815,0.859451090069,1.06740385883,0.00470109918499,0.095
62,17100051362,0.0784884543717,0.921511545628,0.0627078785842,0.858803667044,0.0157805757875,0.862621932236,1.06796902584,0.00445144471514,0.095
63,17100051363,0.0800448137894,0.919955186211,0.0638190429897,0.856136143221,0.0162257707997,0.859714615324,1.0684237339,0.00458357553485,0.095
64,17100051364,0.0788024187461,0.921197581254,0.0628102506754,0.858387330579,0.0159921680707,0.862036913952,1.06769111387,0.00464846553758,0.094
65,17100051365,0.0804742966965,0.919525703304,0.0637049441815,0.855820759122,0.016769352515,0.858919626192,1.06727440291,0.00458095810166,0.094
66,17100051366,0.0803440415487,0.919655958451,0.0634047781277,0.856251180324,0.016939263421,0.859165820601,1.06660790306,0.00467957961223,0.094
67,17100051367,0.0814560287073,0.918543971293,0.0641029439261,0.854441027367,0.0173530847812,0.857093700421,1.06664613301,0.00456311121646,0.095
68,17100051368,0.0808655360714,0.919134463929,0.0638850930365,0.855249370892,0.0169804430348,0.858191398293,1.06708909852,0.00462432443216,0.094
69,17100051369,0.0800935823098,0.91990641769,0.0634488133165,0.856457604374,0.0166447689932,0.85962979513,1.06720994223,0.0047546554127,0.094
70,17100051370,0.0804691093415,0.919530890658,0.0637981490081,0.85573274165,0.0166709603334,0.858927819885,1.06756670399,0.00452409446567,0.094
71,17100051371,0.0805080247298,0.91949197527,0.0638429103396,0.855649064931,0.0166651143902,0.858854960135,1.06762964543,0.00467666574624,0.095
72,17100051372,0.0781959429383,0.921804057062,0.0624882327296,0.859315824332,0.0157077102087,0.863169056943,1.06785133891,0.00457251053166,0.094
73,17100051373,0.081503828913,0.918496171087,0.064408528555,0.854087642532,0.017095300358,0.857000463381,1.06748337797,0.00472088784516,0.095
74,17100051374,0.0821511596069,0.917848840393,0.0648790522923,0.852969788101,0.0172721073145,0.855794421454,1.06770117021,0.00454818246457,0.095
75,17100051375,0.0797835447267,0.920216455273,0.0632478258057,0.856968629468,0.0165357189209,0.860208224337,1.0671806893,0.00478446859136,0.095
76,17100051376,0.0803404264525,0.919659573548,0.0637518982197,0.855907675328,0.0165885282327,0.859167211113,1.06766714373,0.00472257382193,0.095
77,17100051377,0.0788278705627,0.921172129437,0.0626200804409,0.858552048996,0.0162077901218,0.861992536593,1.06706682873,0.00462082987362,0.095
78,17100051378,0.079423548691,0.920576451309,0.0630192477444,0.857557203565,0.0164043009466,0.860880027525,1.06716150525,0.00458207738504,0.094
79,17100051379,0.0811990568414,0.918800943159,0.0639556061585,0.854845337,0.017243450683,0.857572117667,1.06667953646,0.0043738773587,0.099
80,17100051380,0.0796943962574,0.920305603743,0.0631250807287,0.857180523014,0.0165693155287,0.86037557654,1.06697537407,0.00466399512577,0.094
81,17100051381,0.0788967321068,0.921103267893,0.0628664202292,0.858236847664,0.0160303118776,0.861860826625,1.06768473557,0.00466379116327,0.094
82,17100051382,0.0819387610629,0.918061238937,0.0642728016374,0.8537884373,0.0176659594255,0.856196968022,1.06625954818,0.00461635202804,0.094
83,17100051383,0.0784961592034,0.921503840797,0.0624581851573,0.859045655639,0.016037974046,0.862611435155,1.06719750787,0.00458954084435,0.094
84,17100051384,0.0796466780454,0.920353321955,0.0633208295888,0.857032492366,0.0163258484566,0.860461157685,1.06765820743,0.00446355539232,0.094
85,17100051385,0.0800183747336,0.919981625266,0.0632474203953,0.856734204871,0.0167709543383,0.859772427598,1.06674002461,0.00458613670763,0.095
86,17100051386,0.0798256924748,0.920174307525,0.0634761973656,0.85669811016,0.0163494951093,0.860126500512,1.06779424015,0.00452800517297,0.095
87,17100051387,0.0824000756815,0.917599924318,0.064966602977,0.852633321341,0.0174334727045,0.855332318819,1.06750201419,0.00445337774554,0.094
88,17100051388,0.0785634593666,0.921436540633,0.0626417358747,0.858794804759,0.0159217234919,0.862483542781,1.06762791658,0.00469562598455,0.095
89,17100051389,0.0782060497999,0.9217939502,0.0624078620177,0.859386088182,0.0157981877822,0.86315149671,1.06758870515,0.00459329290533,0.095
90,17100051390,0.0783788698912,0.921621130109,0.062447367782,0.859173762327,0.0159315021092,0.862829612302,1.06738453507,0.00462760920095,0.095
91,17100051391,0.0795483284816,0.920451671518,0.0628632872977,0.857588384221,0.0166850411839,0.860650742882,1.06645502533,0.00460181945321,0.095
92,17100051392,0.0791578974202,0.92084210258,0.0629604498593,0.85788165272,0.0161974475609,0.861374253848,1.0674806635,0.00460922318521,0.095
93,17100051393,0.0787484876066,0.921251512393,0.0624323488057,0.858819163588,0.0163161388009,0.862142908627,1.06664634589,0.0045813467086,0.094
94,17100051394,0.077973609902,0.922026390098,0.0618330408701,0.860193349228,0.0161405690319,0.863592507944,1.0662816343,0.00468331825665,0.094
95,17100051395,0.0793705000728,0.920629499927,0.0631248846622,0.857504615265,0.0162456154107,0.860976912276,1.0675811226,0.00462365646952,0.094
96,17100051396,0.0831330782175,0.916866921782,0.0655756085076,0.851291313275,0.0175574697099,0.853966871406,1.06798107734,0.00459140226793,0.094
97,17100051397,0.0793524434045,0.920647556596,0.0629814353914,0.857666121204,0.0163710080131,0.861012638308,1.0671799887,0.00447706990781,0.094
98,17100051398,0.0798419449106,0.920158055089,0.0635280095972,0.856630045492,0.0163139353134,0.86009554331,1.06792092122,0.00467721122482,0.094
99,17100051399,0.0792248891294,0.920775110871,0.062889918911,0.85788519196,0.0163349702184,0.861250914023,1.06714135535,0.00459097227466,0.094
100,17100051400,0.0810381965712,0.918961803429,0.0635409189608,0.855420884468,0.0174972776104,0.857876604018,1.06572281668,0.00465839815131,0.094
101,17100051401,0.080453652218,0.919546347782,0.0639003789926,0.855645968789,0.0165532732254,0.85895492285,1.06790557596,0.00471165405089,0.094
102,17100051402,0.0794612554088,0.920538744591,0.0631994930548,0.857339251536,0.0162617623541,0.86080725594,1.06763741981,0.00464929182795,0.094
103,17100051403,0.0806968026608,0.919303197339,0.0640096880265,0.855293509313,0.0166871146343,0.858502332749,1.06778232683,0.00464183291,0.094
104,17100051404,0.0816426635161,0.918357336484,0.064823014125,0.853534322359,0.0168196493911,0.856736928453,1.06848077545,0.0046097059646,0.095
105,17100051405,0.0818603406474,0.918139659353,0.0643748856304,0.853764773722,0.017485455017,0.856340625817,1.06671550406,0.00445650143942,0.095
106,17100051406,0.079944318831,0.920055681169,0.0630124237025,0.857043257467,0.0169318951285,0.859913448732,1.06616607559,0.00470581108785,0.094
107,17100051407,0.0799634300172,0.920036569983,0.0636390367194,0.856397533263,0.0163243932978,0.859868388762,1.06803022526,0.00461295347297,0.095
108,17100051408,0.0787910406664,0.921208959334,0.0629800728851,0.858228886448,0.0158109677813,0.86205545438,1.06822733695,0.0045490238122,0.095
109,17100051409,0.0811909443885,0.918809055611,0.0645489551811,0.85426010043,0.0166419892074,0.857578066291,1.06849374901,0.0046399559589,0.094
110,17100051410,0.079471333921,0.920528666079,0.062922005524,0.857606660555,0.0165493283969,0.860792792271,1.06677720035,0.00474354977298,0.095
111,17100051411,0.080053457506,0.919946542494,0.0637786898767,0.856167852617,0.0162747676293,0.859699194584,1.06828520964,0.00460114397517,0.094
112,17100051412,0.0809187372774,0.919081262723,0.0638507762998,0.855230486423,0.0170679609775,0.858093297206,1.06688559958,0.00469538481301,0.095
113,17100051413,0.0795160646364,0.920483935364,0.06307732757,0.857406607794,0.0164387370664,0.860707365174,1.06716440099,0.00454263693246,0.094
114,17100051414,0.0797312831506,0.920268716849,0.0633419876088,0.856926729241,0.0163892955418,0.860303785727,1.06756400249,0.00457732931945,0.095
115,17100051415,0.0804664985836,0.919533501416,0.0635454146597,0.855988086757,0.0169210839238,0.858936532025,1.06680528808,0.00456452724588,0.095
116,17100051416,0.0797957343236,0.920204265676,0.063298027357,0.856906238319,0.0164977069665,0.860184831176,1.06731008896,0.00453957675651,0.095
117,17100051417,0.0786565629393,0.921343437061,0.0626285301466,0.858714906914,0.0160280327927,0.862310720851,1.06741341206,0.00463762106925,0.095
118,17100051418,0.0806127163023,0.919387283698,0.0639467677232,0.855440515975,0.0166659485791,0.858659218852,1.06774877385,0.00455987572926,0.095
119,17100051419,0.0804553482682,0.919544651732,0.0637754221637,0.855769229568,0.0166799261045,0.85895369056,1.06752353103,0.00460986059648,0.094
120,17100051420,0.0805095455423,0.919490454458,0.0638968848618,0.855593569596,0.0166126606805,0.85885131314,1.06779045384,0.00446748450211,0.094
121,17100051421,0.0819946246594,0.918005375341,0.0647352151979,0.853270160143,0.0172594094616,0.856086445161,1.06755729425,0.00454011353821,0.094
122,17100051422,0.0799512100965,0.920048789904,0.0635931467006,0.856455643203,0.0163580633959,0.859891768086,1.06791395095,0.00449588233095,0.094
123,17100051423,0.0787287213281,0.921271278672,0.0626259621172,0.858645316555,0.0161027592108,0.86217667259,1.06727042193,0.00457528052488,0.094
124,17100051424,0.0813749575987,0.918625042401,0.0640870720093,0.854537970392,0.0172878855894,0.857244151524,1.06674947099,0.00456792234185,0.093
125,17100051425,0.0785227344185,0.921477265581,0.0622764659715,0.85920079961,0.016246268447,0.862564824873,1.06659672568,0.00459650191385,0.094
126,17100051426,0.0797708721831,0.920229127817,0.0630036007837,0.857225527033,0.0167672713994,0.860235485168,1.06646390856,0.00464955712429,0.096
127,17100051427,0.0803349124268,0.919665087573,0.0635331853706,0.856131902203,0.0168017270562,0.859180788393,1.06701431307,0.00459635831299,0.096
128,17100051428,0.0812955141068,0.918704485893,0.0641006028179,0.854603883075,0.0171949112889,0.857391149512,1.0669389309,0.00472855215836,0.095
129,17100051429,0.0803546372801,0.91964536272,0.0636736094467,0.855971753273,0.0166810278334,0.85914204982,1.06740318981,0.00465628421623,0.094
130,17100051430,0.0786341591179,0.921365840882,0.0622083414132,0.859157499469,0.0164258177047,0.86235878878,1.06618136703,0.00452957174647,0.093
131,17100051431,0.0779139530286,0.922086046971,0.0621963988536,0.859889648118,0.015717554175,0.863697890146,1.067495216,0.00460489344546,0.094
132,17100051432,0.0794500467926,0.920549953207,0.0631941338147,0.857355819393,0.016255912978,0.860828149195,1.067642155,0.00469273140413,0.093
133,17100051433,0.0800673048943,0.919932695106,0.0634127913682,0.856519903737,0.0166545135262,0.859679103518,1.06714988584,0.00475324009365,0.093
134,17100051434,0.0805429087952,0.919457091205,0.063763910492,0.855693180713,0.0167789983032,0.858791474737,1.06732488073,0.00469798753968,0.096
135,17100051435,0.0803395467997,0.9196604532,0.0637558855929,0.855904567607,0.0165836612068,0.859168781764,1.06768087889,0.00456786550188,0.095
136,17100051436,0.0789789957181,0.921021004282,0.0631981013372,0.857822902945,0.0157808943809,0.861702922594,1.06853630538,0.00459660393813,0.096
137,17100051437,0.0793363335356,0.920663666464,0.063118384999,0.857545281465,0.0162179485366,0.861040456266,1.06762538839,0.00452466090843,0.095
138,17100051438,0.0799142190814,0.920085780919,0.0630897081463,0.856996072772,0.0168245109351,0.859968123419,1.06645672815,0.0047380503366,0.095
139,17100051439,0.0820843779296,0.91791562207,0.0644519013619,0.853463720708,0.0176324765676,0.855924601096,1.06653070717,0.00475985919183,0.096
140,17100051440,0.0809064012766,0.919093598723,0.0643046089348,0.854788989789,0.0166017923418,0.85810921637,1.06828469361,0.00461286933947,0.095
141,17100051441,0.0819841437787,0.918015856221,0.0643540944036,0.853661761818,0.0176300493751,0.856111687957,1.0664212931,0.00444971892303,0.095
142,17100051442,0.0794977466762,0.920502253324,0.0628818254224,0.857620427901,0.0166159212538,0.860744368131,1.06660592505,0.00461195591867,0.096
143,17100051443,0.0774259317666,0.922574068233,0.06196427445,0.860609793783,0.0154616573166,0.86460930324,1.06770681533,0.00458450091749,0.096
144,17100051444,0.0782968081161,0.921703191884,0.0626200231109,0.859083168773,0.0156767850052,0.862979517198,1.0680618495,0.00454292871627,0.095
145,17100051445,0.0803292218596,0.91967077814,0.0633308245161,0.856339953624,0.0169983973434,0.859194442823,1.06641139244,0.00463440029746,0.096
146,17100051446,0.0804434496537,0.919556550346,0.063655149642,0.855901400704,0.0167883000117,0.858977600905,1.06718111371,0.00461006857684,0.095
147,17100051447,0.0813820892945,0.918617910706,0.0641174942054,0.8545004165,0.0172645950891,0.857230471594,1.06682838763,0.00464019509891,0.096
148,17100051448,0.0799608015642,0.920039198436,0.0633530583119,0.856686140124,0.0166077432523,0.859877645429,1.06716804807,0.00451264278647,0.096
149,17100051449,0.0814785964042,0.918521403596,0.0640486007653,0.854472802831,0.0174299956389,0.857052721596,1.0664392028,0.00450496269184,0.096
150,17100051450,0.0801011264324,0.919898873568,0.0633062551426,0.856592618425,0.0167948712898,0.859617980459,1.0667635871,0.00465329576015,0.096
151,17100051451,0.0774920343608,0.922507965639,0.0615719009032,0.860936064736,0.0159201334576,0.864492313898,1.06639310638,0.00458988870138,0.095
152,17100051452,0.0799999254197,0.92000007458,0.0634611930809,0.856538881499,0.0165387323388,0.859803388874,1.06742271013,0.00466703308338,0.096
153,17100051453,0.0807608086243,0.919239191376,0.0637496920807,0.855489499295,0.0170111165436,0.858387636166,1.06687434313,0.00466830671695,0.095
154,17100051454,0.0803839391097,0.91961606089,0.0635115224546,0.856104538436,0.0168724166552,0.859090180211,1.06685693216,0.00466304127118,0.095
155,17100051455,0.0761772058904,0.92382279411,0.0609953725901,0.862827421519,0.0151818333003,0.866949294432,1.06711354572,0.00457147300136,0.094
156,17100051456,0.0788589904085,0.921141009592,0.0627704027388,0.858370606853,0.0160885876697,0.861932416034,1.0674643105,0.00466190944985,0.095
157,17100051457,0.0778089264035,0.922191073596,0.0620745976608,0.860116475936,0.0157343287427,0.863895094469,1.06732287485,0.00462229858994,0.095
158,17100051458,0.0828386101872,0.917161389813,0.0652421150322,0.851919274781,0.017596495155,0.854516641793,1.06751913352,0.00465673124105,0.095
159,17100051459,0.0827143212035,0.917285678796,0.0653236949561,0.85196198384,0.0173906262475,0.854745336177,1.06799835257,0.00465072792354,0.095
160,17100051460,0.0806332064047,0.919366793595,0.0638585359954,0.8555082576,0.0167746704094,0.858622573483,1.06744293912,0.00456869084886,0.095
161,17100051461,0.0811165390909,0.918883460909,0.0639466469346,0.854936813975,0.0171698921563,0.857725185778,1.06680657918,0.0045691555928,0.095
162,17100051462,0.0805231755227,0.919476824477,0.0638990202906,0.855577804187,0.0166241552321,0.858826002385,1.06777143963,0.00460536052746,0.095
163,17100051463,0.0785286887735,0.921471311226,0.0626180837131,0.858853227513,0.0159106050604,0.862548527245,1.06762136263,0.00467950466508,0.095
164,17100051464,0.0776505532488,0.922349446751,0.0619210087979,0.860428437953,0.0157295444509,0.86419204658,1.06715423874,0.00473634486172,0.095
165,17100051465,0.0778707846254,0.922129215375,0.0618488425488,0.860280372826,0.0160219420766,0.863783498436,1.06652236852,0.00463741050118,0.094
166,17100051466,0.080724004209,0.919275995791,0.0637402640792,0.855535731712,0.0169837401299,0.858456021078,1.066914567,0.00449403073001,0.095
167,17100051467,0.0809957449883,0.919004255012,0.0641171522053,0.854887102806,0.0168785927831,0.857946468321,1.06754931843,0.00467221068996,0.095
168,17100051468,0.0804298007116,0.919570199288,0.0633500509281,0.85622014836,0.0170797497835,0.859007588128,1.06628157141,0.00437960689875,0.095
169,17100051469,0.0817704984546,0.918229501545,0.064464465058,0.853765036487,0.0173060333966,0.856505641349,1.06715488864,0.00457277394652,0.095
170,17100051470,0.0809886470437,0.919011352956,0.0641766688329,0.854834684123,0.0168119782108,0.857958714011,1.06774304154,0.00460622726941,0.095
171,17100051471,0.0819480964541,0.918051903546,0.0647279595354,0.85332394401,0.0172201369187,0.856172711717,1.06762217004,0.00474718598342,0.095
172,17100051472,0.0807718612999,0.9192281387,0.0637904804129,0.855437658287,0.016981380887,0.858366518914,1.06697735098,0.00458477726859,0.095
173,17100051473,0.0807972415909,0.919202758409,0.0639019675827,0.855300790826,0.0168952740082,0.858317755288,1.06726793448,0.00439776746294,0.095
174,17100051474,0.0813051461428,0.918694853857,0.0644438155897,0.854251038267,0.0168613305531,0.857368045669,1.06796156535,0.00460056312269,0.095
175,17100051475,0.0766621202976,0.923337879702,0.0613012796154,0.862036600087,0.0153608406821,0.86604131862,1.06713027275,0.00451570901352,0.095
176,17100051476,0.0784814916924,0.921518508308,0.062424044006,0.859094464302,0.0160574476863,0.862639219672,1.06712147945,0.00456416656151,0.095
177,17100051477,0.0824546416849,0.917545358315,0.0648701849286,0.852675173386,0.0175844567563,0.855232806083,1.06710783845,0.00462675211686,0.095
178,17100051478,0.0814930039272,0.918506996073,0.0645097734796,0.853997222593,0.0169832304476,0.857018967742,1.06781057786,0.00470114490792,0.095
179,17100051479,0.0777879491076,0.922212050892,0.0619706152378,0.860241435655,0.0158173338698,0.863935705061,1.06704693975,0.0045982070367,0.095
180,17100051480,0.0813401274383,0.918659872562,0.0640967730172,0.854563099544,0.0172433544211,0.857308540127,1.06684396068,0.00460467272794,0.095
181,17100051481,0.0791988163814,0.920801183619,0.063123891323,0.857677292296,0.0160749250584,0.861295753662,1.06789959267,0.00452321422097,0.094
182,17100051482,0.0788644526154,0.921135547385,0.0624372404901,0.858698306895,0.0164272121253,0.861927369338,1.06644391941,0.00458018108064,0.094
183,17100051483,0.0789113645256,0.921088635474,0.0631072082216,0.857981427253,0.0158041563039,0.861829955204,1.06838740159,0.00462107368124,0.095
184,17100051484,0.079874531664,0.920125468336,0.0635330694071,0.856592398929,0.0163414622568,0.860034987798,1.06787528061,0.00458404702094,0.099
185,17100051485,0.0821906793863,0.917809320614,0.0645344925659,0.853274828048,0.0176561868204,0.855726535223,1.06658268073,0.00471398251539,0.096
186,17100051486,0.0805399761349,0.919460023865,0.0638239788522,0.855636045013,0.0167159972827,0.858795993683,1.06751249398,0.00441037759382,0.095
187,17100051487,0.0795286564156,0.920471343584,0.0633919774377,0.857079366147,0.0161366789779,0.860679169449,1.06809485679,0.00465350026593,0.095
188,17100051488,0.0792205282301,0.92077947177,0.0630940697001,0.85768540207,0.01612645853,0.861255886937,1.06776851335,0.00473721077031,0.095
189,17100051489,0.0807456300035,0.919254369996,0.0638158845699,0.855438485427,0.0169297454336,0.858414765556,1.06710341859,0.00458293597344,0.096
190,17100051490,0.0788598828763,0.921140117124,0.0628144690629,0.858325648061,0.0160454138134,0.861930083147,1.06759624904,0.00451169638199,0.094
191,17100051491,0.0813239750639,0.918676024936,0.0639609946262,0.85471503031,0.0173629804376,0.857340548952,1.06646245593,0.004539452925,0.093
192,17100051492,0.0798662701622,0.920133729838,0.0632740818506,0.856859647987,0.0165921883115,0.860054285936,1.06710548243,0.00466449116018,0.095
193,17100051493,0.0783480206504,0.92165197935,0.062071375315,0.859580604035,0.0162766453355,0.862892715282,1.06630233696,0.00456113080862,0.095
194,17100051494,0.0809448001906,0.919055199809,0.0638898994996,0.85516530031,0.0170549006911,0.858044383708,1.06695550476,0.00458901191172,0.094
195,17100051495,0.0794632371143,0.920536762886,0.0630400602783,0.857496702607,0.0164231768359,0.860806017821,1.06715030456,0.00446436593261,0.095
196,17100051496,0.0786416514963,0.921358348504,0.0625555771865,0.858802771317,0.0160860743098,0.862339548277,1.0672201574,0.00457679608506,0.096
197,17100051497,0.081025101319,0.918974898681,0.0635990403872,0.855375858294,0.0174260609318,0.857899986892,1.06592351809,0.00443096099883,0.094
198,17100051498,0.0810838143155,0.918916185685,0.0641037721406,0.854812413544,0.0169800421749,0.857783432703,1.06734414683,0.00463300261673,0.094
199,17100051499,0.0819643747061,0.918035625294,0.0649898562529,0.853045769041,0.0169745184533,0.85613855878,1.06838585462,0.00465696390337,0.095
200,17100051500,0.0794425634667,0.920557436533,0.0630639626022,0.857493473931,0.0163786008646,0.860844036975,1.06726148211,0.00445481176266,0.095
201,17100051501,0.0813344051689,0.918665594831,0.0644082657885,0.854257329043,0.0169261393804,0.857314373476,1.06779910809,0.00468703138083,0.095
202,17100051502,0.0801187983528,0.919881201647,0.0632083066298,0.856672895017,0.016910491723,0.859586691724,1.06643354222,0.00452714704016,0.095
203,17100051503,0.0794335060194,0.920566493981,0.063279092531,0.85728740145,0.0161544134884,0.860857560204,1.06793072029,0.00474176112738,0.095
204,17100051504,0.0814319607988,0.918568039201,0.0647184396919,0.853849599509,0.0167135211069,0.857128867147,1.06855729921,0.00456876726463,0.096
205,17100051505,0.0810597695038,0.918940230496,0.0643437121422,0.854596518354,0.0167160573615,0.857824325234,1.06811659097,0.004459107164,0.095
206,17100051506,0.0816344070435,0.918365592957,0.0648213384693,0.853544254487,0.0168130685741,0.856752247971,1.06849111639,0.00458705221558,0.095
207,17100051507,0.0804146280512,0.919585371949,0.0636313003171,0.855954071632,0.0167833277341,0.859031423453,1.067162705,0.00460859710667,0.095
208,17100051508,0.0805763147026,0.919423685297,0.0638231592244,0.855600526073,0.0167531554782,0.858728616043,1.06744205654,0.00453068524438,0.095
209,17100051509,0.0801195734367,0.919880426563,0.063394803279,0.856485623284,0.0167247701576,0.859582397914,1.06699755582,0.00444100546834,0.095
210,17100051510,0.0777301739529,0.922269826047,0.0620423573461,0.860227468701,0.0156878166068,0.864042074472,1.06737282574,0.00453384570447,0.095
211,17100051511,0.080221330449,0.919778669551,0.0634141336808,0.85636453587,0.0168071967682,0.859393313751,1.06686580398,0.00456025775379,0.095
212,17100051512,0.0791640050709,0.920835994929,0.0627280184614,0.858107976468,0.0164359866096,0.861366469195,1.066764486,0.00457643570197,0.095
213,17100051513,0.0800084201246,0.919991579875,0.0636362207084,0.856355359167,0.0163721994163,0.859784945847,1.06793750505,0.00448423404914,0.095
214,17100051514,0.0812372431159,0.918762756884,0.0643206152547,0.854442141629,0.0169166278612,0.857495762092,1.06771489838,0.00463086667514,0.096
215,17100051515,0.0804494127259,0.919550587274,0.0636904646474,0.855860122627,0.0167589480785,0.858966000242,1.06727703777,0.00445750738832,0.096
216,17100051516,0.081546279341,0.918453720659,0.0644942101862,0.853959510473,0.0170520691548,0.856920508784,1.0676638681,0.00460427150643,0.095
217,17100051517,0.0815223108977,0.918477689102,0.0646187091214,0.853858979981,0.0169036017763,0.856963005287,1.06808612642,0.0045515586471,0.096
218,17100051518,0.0775536159053,0.922446384095,0.0618196740344,0.86062671006,0.015733941871,0.864373942522,1.06702883232,0.0046780119932,0.095
219,17100051519,0.0821344280615,0.917865571938,0.0647892513749,0.853076320564,0.0173451766867,0.8558267723,1.06746012561,0.00475429868653,0.095
220,17100051520,0.0796728125215,0.920327187479,0.062728577714,0.857598609765,0.0169442348075,0.86042171297,1.06581356339,0.00457522083592,0.095
221,17100051521,0.0805794857815,0.919420514219,0.0641116904867,0.855308823732,0.0164677952948,0.85871831724,1.06831096263,0.00466643472424,0.095
222,17100051522,0.0800505564734,0.919949443527,0.063457455647,0.85649198788,0.0165931008264,0.85970949641,1.06731664522,0.00453231485781,0.095
223,17100051523,0.0821345834434,0.917865416557,0.0643033186184,0.853562097938,0.017831264825,0.855833925478,1.06598647224,0.00462605618703,0.095
224,17100051524,0.0782344248891,0.921765575111,0.0622205363498,0.859545038761,0.0160138885393,0.863101610608,1.06696753442,0.0046157891047,0.095
225,17100051525,0.07943661917,0.92056338083,0.0629448803306,0.857618500499,0.0164917388394,0.860856897471,1.06691154994,0.00454453956547,0.095
226,17100051526,0.0799094955623,0.920090504438,0.063071651218,0.85701885322,0.0168378443443,0.859977165829,1.06641081796,0.00446986203897,0.096
227,17100051527,0.0783565055206,0.921643494479,0.0621858396376,0.859457654842,0.0161706658831,0.862875189848,1.06663349241,0.00468662422028,0.095
228,17100051528,0.0791655204445,0.920834479555,0.0629914082866,0.857843071269,0.0161741121579,0.861359621542,1.06756025424,0.00484797067147,0.095
229,17100051529,0.079122431092,0.920877568908,0.0625314970727,0.858346071835,0.0165909340193,0.861446695383,1.06624648706,0.00453619223055,0.095
230,17100051530,0.0810131427646,0.918986857235,0.0646238017739,0.854363055461,0.0163893409906,0.857906461451,1.06905297784,0.00452001730514,0.095
231,17100051531,0.0787734924257,0.921226507574,0.0626833036069,0.858543203967,0.0160901888187,0.862092604352,1.06736040037,0.00452809539497,0.096
232,17100051532,0.0800468267873,0.919953173213,0.0634822282073,0.856470945005,0.01656459858,0.859716037616,1.06739873463,0.00465851190439,0.096
233,17100051533,0.0802435589582,0.919756441042,0.0638174463461,0.855938994696,0.0164261126121,0.859345900582,1.06804707929,0.00445373834139,0.095
234,17100051534,0.0793101951107,0.920689804889,0.0629960703682,0.857693734521,0.0163141247425,0.861090867701,1.06730346943,0.0046659323332,0.095
235,17100051535,0.0801554968208,0.919844503179,0.0637911693886,0.856053333791,0.0163643274322,0.85950967811,1.06813214411,0.00452702190894,0.095
236,17100051536,0.0807703114301,0.91922968857,0.0638977069811,0.855331981589,0.016872604449,0.858367750594,1.06730536285,0.00458424183565,0.095
237,17100051537,0.0793927761167,0.920607223883,0.0630466136933,0.85756061019,0.0163461624234,0.860936747267,1.06730209446,0.00470423595876,0.095
238,17100051538,0.0802482292429,0.919751770757,0.0637758968859,0.855975873871,0.016472332357,0.859337872808,1.06791236379,0.00454524377182,0.095
239,17100051539,0.0791250154376,0.920874984562,0.0629498412952,0.857925143267,0.0161751741424,0.861435489382,1.06751007973,0.00460649264312,0.095
240,17100051540,0.0772234631702,0.92277653683,0.0616912983183,0.861085238511,0.015532164852,0.864990272306,1.06725906422,0.00475148958072,0.095
241,17100051541,0.0796451113001,0.9203548887,0.0636120084996,0.8567428802,0.0160331028005,0.86045960741,1.06854400362,0.00471303691223,0.095
242,17100051542,0.0807093766704,0.91929062333,0.0637605193575,0.855530103972,0.016948857313,0.858482833179,1.06700333017,0.00462885966089,0.095
243,17100051543,0.0781048962101,0.92189510379,0.0625436880535,0.859351415736,0.0155612081566,0.863337493165,1.06819017494,0.00461759446737,0.096
244,17100051544,0.0780084600672,0.921991539933,0.061957350095,0.860034189838,0.0160511099722,0.863525795596,1.06659319581,0.00449305828068,0.095
245,17100051545,0.0806436087564,0.919356391244,0.0637127156283,0.855643675615,0.0169308931281,0.858605516776,1.06698135672,0.00467678149,0.094
246,17100051546,0.0806240908429,0.919375909157,0.0640420986275,0.85533381053,0.0165819922154,0.858636666284,1.06801655137,0.00467288227448,0.095
247,17100051547,0.0814400327578,0.918559967242,0.0646187533127,0.853941213929,0.0168212794451,0.857115438248,1.06823996678,0.00465255922559,0.095
248,17100051548,0.0813195028156,0.918680497184,0.0645460263082,0.854134470876,0.0167734765074,0.857339877648,1.06824464645,0.00446516278476,0.095
249,17100051549,0.0787746204436,0.921225379556,0.0626659286974,0.858559450859,0.0161086917462,0.862090774461,1.06730560571,0.00456653599083,0.095
250,17100051550,0.080931462422,0.919068537578,0.0639330355217,0.855135502056,0.0169984269003,0.858068448059,1.06711122572,0.00467074146491,0.094
251,17100051551,0.0786189905182,0.921381009482,0.0625528837911,0.858828125691,0.016066106727,0.862381701874,1.06725445383,0.00451582179716,0.094
252,17100051552,0.0768234373257,0.923176562674,0.061316013694,0.86186054898,0.0155074236317,0.865740698203,1.06687205676,0.00463062186107,0.095
253,17100051553,0.0804896275699,0.91951037243,0.063595231081,0.855915141349,0.0168943964889,0.8588928726,1.06691307864,0.0046099992708,0.095
254,17100051554,0.0793454929069,0.920654507093,0.0629473825381,0.857707124555,0.0163981103688,0.861026066309,1.06708975347,0.00459065435138,0.095
255,17100051555,0.0788634541258,0.921136545874,0.0624796860398,0.858656859834,0.016383768086,0.861928574482,1.06657448618,0.00472089082024,0.095
256,17100051556,0.0800935943797,0.91990640562,0.0637756683134,0.856130737307,0.0163179260664,0.859624767768,1.06820095422,0.00479421039787,0.095
257,17100051557,0.0806337354705,0.91936626453,0.0641470545145,0.855219210015,0.016486680956,0.858617174466,1.06831674703,0.00460211791834,0.095
258,17100051558,0.0804993619397,0.91950063806,0.0639000955546,0.855600542506,0.0165992663851,0.85887015065,1.06781923296,0.00461254882875,0.095
259,17100051559,0.0811650849506,0.918834915049,0.064196880708,0.854638034341,0.0169682042427,0.857631381926,1.06747457271,0.00451071160373,0.095
260,17100051560,0.0803099222854,0.919690077715,0.0640817120957,0.855608365619,0.0162282101897,0.859218745295,1.06872420603,0.0046064937965,0.095
261,17100051561,0.0793400420621,0.920659957938,0.06271337774,0.857946580198,0.0166266643221,0.861039771396,1.06639044982,0.00457837961259,0.095
262,17100051562,0.0813997136056,0.918600286394,0.0642751611829,0.854325125211,0.0171245524227,0.857195402233,1.06727351112,0.0046261953038,0.095
263,17100051563,0.0808798592538,0.919120140746,0.0639347231428,0.855185417603,0.0169451361109,0.858164084876,1.06721280353,0.00447048309368,0.095
264,17100051564,0.0799087550864,0.920091244914,0.063051947815,0.857039297099,0.0168568072714,0.859978841718,1.06635246226,0.00466595139572,0.094
265,17100051565,0.0789169341326,0.921083065867,0.0627265475399,0.858356518327,0.0161903865926,0.861825436873,1.06722279315,0.00462603682947,0.095
266,17100051566,0.0814317251742,0.918568274826,0.0642697823214,0.854298492504,0.0171619428528,0.857136173769,1.06719739624,0.00459028073895,0.094
267,17100051567,0.0832410456613,0.916758954339,0.0654333019951,0.851325652344,0.0178077436662,0.853769391585,1.06734827054,0.00455644000593,0.094
268,17100051568,0.0816386679187,0.918361332081,0.0644188355924,0.853942496489,0.0172198323263,0.856750518656,1.06726275654,0.00454600040224,0.094
269,17100051569,0.0790471030027,0.920952896997,0.062726936419,0.858225960578,0.0163201665836,0.861583621289,1.06698014907,0.0046862948485,0.095
270,17100051570,0.0808119923249,0.919188007675,0.0635582308961,0.855629776779,0.0172537614288,0.858295670663,1.06619813784,0.00461431415561,0.094
271,17100051571,0.0799730700627,0.920026929937,0.0633107828576,0.85671614708,0.0166622872051,0.859855526228,1.06701691125,0.00466754888633,0.095
272,17100051572,0.0807418069616,0.919258193038,0.0638526483865,0.855405544652,0.0168891585751,0.858421291056,1.06722203521,0.00454059037045,0.095
273,17100051573,0.0800832929462,0.919916707054,0.063871138667,0.856045568387,0.0162121542792,0.859642419654,1.06850969644,0.00467950102633,0.095
274,17100051574,0.0807797055691,0.919220294431,0.0639754457073,0.855244848723,0.0168042598618,0.858349142782,1.06752350634,0.00477179541153,0.095
275,17100051575,0.0809458847716,0.919054115228,0.0637989756915,0.855255139537,0.0171469090801,0.858043765453,1.06667779363,0.00462012262264,0.095
276,17100051576,0.0794929579273,0.920507042073,0.0632785300059,0.857228512067,0.0162144279214,0.860747184547,1.06781771078,0.00453490926149,0.095
277,17100051577,0.0795644401759,0.920435559824,0.0631369068248,0.857298652999,0.0164275333511,0.860616641525,1.0672544875,0.00460254290289,0.095
278,17100051578,0.0823790633306,0.917620936669,0.0646275725107,0.852993364159,0.0177514908199,0.855376400845,1.06651327888,0.00465979936549,0.095
279,17100051579,0.0807267749682,0.919273225032,0.0639507992966,0.855322425735,0.0167759756716,0.858447659787,1.06754773603,0.00464063888791,0.095
280,17100051580,0.0802443794534,0.919755620547,0.0635850267191,0.856170593827,0.0166593527342,0.859347937377,1.0673408409,0.00460594802746,0.095
281,17100051581,0.0794346789271,0.920565321073,0.0633864188185,0.857178902254,0.0160482601085,0.860853738966,1.068253941,0.00451259440738,0.095
282,17100051582,0.0792520375922,0.920747962408,0.0631713911469,0.857576571261,0.0160806464453,0.861196185264,1.0679439493,0.00468364855686,0.096
283,17100051583,0.0788387661427,0.921161233857,0.062476356201,0.858684877656,0.0163624099418,0.861974493836,1.06661064026,0.00464439851326,0.096
284,17100051584,0.0810759383813,0.918924061619,0.0643981904327,0.854525871186,0.0166777479485,0.857793522194,1.0682515519,0.00456008845332,0.095
285,17100051585,0.082753601335,0.917246398665,0.0650094160886,0.852236982576,0.0177441852464,0.854677474159,1.0669721672,0.00476807441017,0.094
286,17100051586,0.0799943301827,0.920005669817,0.0633868068924,0.856618862925,0.0166075232903,0.859814910606,1.06720763813,0.0046206191929,0.095
287,17100051587,0.0790098987892,0.920990101211,0.0630348648302,0.857955236381,0.015975033959,0.861648015492,1.06798348249,0.00449577544442,0.095
288,17100051588,0.0811330401897,0.91886695981,0.0643747022608,0.854492257549,0.0167583379289,0.85768804845,1.06807361833,0.00460637495327,0.094
289,17100051589,0.0782172290981,0.921782770902,0.0621756324626,0.859607138439,0.0160415966354,0.863134268155,1.06686362038,0.00450897898996,0.095
290,17100051590,0.0772168475389,0.922783152461,0.0619486441726,0.860834508288,0.0152682033663,0.864998644609,1.06805176014,0.00469072210932,0.095
291,17100051591,0.0806764901057,0.919323509894,0.0635707478231,0.855752762071,0.0171057422826,0.85854671861,1.06648942522,0.0046472536588,0.094
292,17100051592,0.081133569479,0.918866430521,0.06446337983,0.854403050691,0.016670189649,0.857685709612,1.06834150234,0.00450307721996,0.094
293,17100051593,0.0794775532186,0.920522446781,0.0630305438363,0.857491902945,0.0164470093823,0.860779583057,1.06709464847,0.00466359319866,0.094
294,17100051594,0.0806402792037,0.919359720796,0.0638775098507,0.855482210946,0.016762769353,0.858609167491,1.06748724358,0.00452890357888,0.095
295,17100051595,0.0816545943171,0.918345405683,0.064716199076,0.853629206607,0.0169383952411,0.856716464304,1.06813462458,0.0046277958768,0.095
296,17100051596,0.0829869551212,0.917013044879,0.0656025971551,0.851410447724,0.0173843579661,0.854236713535,1.0683354235,0.00462481313187,0.094
297,17100051597,0.0778592128307,0.922140787169,0.0619237497695,0.8602170374,0.0159354630611,0.863803873742,1.06677119088,0.00469211648613,0.094
298,17100051598,0.0812483575568,0.918751642443,0.0643497994229,0.85440184302,0.0168985581339,0.857474718602,1.06778261716,0.00453758692047,0.095
299,17100051599,0.0784515053779,0.921548494622,0.0622729973231,0.859275497299,0.0161785080547,0.862697267897,1.06671970036,0.00452603583103,0.095
300,17100051600,0.0792011909559,0.920798809044,0.06320834457,0.857590464474,0.0159928463859,0.861290050352,1.0681512107,0.00456721394721,0.095
301,17100051601,0.0781996570528,0.921800342947,0.0622126877323,0.859587655215,0.0159869693205,0.863166370835,1.06700891502,0.00475452103126,0.095
302,17100051602,0.0803767471761,0.919623252824,0.0635033275567,0.856119925267,0.0168734196193,0.859103645757,1.06684553628,0.00468986840004,0.094
303,17100051603,0.0782044987381,0.921795501262,0.0623263506102,0.859469150652,0.0158781481278,0.86315562861,1.06734446776,0.00462844608533,0.094
304,17100051604,0.077671145983,0.922328854017,0.0618985987246,0.860430255292,0.0157725472584,0.864154081003,1.06704766342,0.00460214714924,0.095
305,17100051605,0.0790446523577,0.920955347642,0.0629832049214,0.857972142721,0.0160614474362,0.861584249333,1.06776175324,0.00448172162563,0.095
306,17100051606,0.0781392894685,0.921860710531,0.0624163243649,0.859444386167,0.0157229651036,0.863275493257,1.06773952207,0.00466852418983,0.094
307,17100051607,0.0782227693498,0.92177723065,0.0621854617634,0.859591768887,0.0160373075864,0.863123817291,1.06688303707,0.00452767154014,0.094
308,17100051608,0.0793711432442,0.920628856756,0.0629910991153,0.85763775764,0.0163800441289,0.860977766573,1.0671742764,0.0046433851597,0.095
309,17100051609,0.0800102887303,0.91998971127,0.0633729387703,0.856616772499,0.0166373499599,0.859785509956,1.06713572968,0.00474937758046,0.095
310,17100051610,0.0794526182488,0.920547381751,0.0626789247486,0.857868457003,0.0167736935002,0.860831263854,1.06607521075,0.00459134702721,0.095
311,17100051611,0.0800156165287,0.919984383471,0.0629223592739,0.857062024197,0.0170932572548,0.859782523196,1.0657595899,0.00465880734882,0.095
312,17100051612,0.0802847845107,0.919715215489,0.0637143340506,0.856000881439,0.0165704504602,0.859271002104,1.0676573245,0.00460399558789,0.095
313,17100051613,0.0805308292434,0.919469170757,0.063806470872,0.855662699885,0.0167243583714,0.85881322518,1.06747651414,0.00461634144053,0.094
314,17100051614,0.0792356091365,0.920764390863,0.0630458835569,0.857718507307,0.0161897255797,0.861228616997,1.06759417039,0.00455610315225,0.094
315,17100051615,0.0794168364257,0.920583163574,0.0630202549297,0.857562908645,0.016396581496,0.860892475334,1.06717712613,0.00461021563715,0.094
316,17100051616,0.0786141240224,0.921385875978,0.0623083314367,0.859077544541,0.0163057925858,0.862394490438,1.06652208258,0.00466010461375,0.094
317,17100051617,0.0803301075846,0.919669892415,0.0630844971069,0.856585395308,0.0172456104777,0.859196571722,1.06566286335,0.00464328932697,0.094
318,17100051618,0.0807540311292,0.919245968871,0.0637505297703,0.8554954391,0.0170035013589,0.858400189562,1.0668895541,0.00479388885561,0.094
319,17100051619,0.0794258063287,0.920574193671,0.06304918683,0.857525006841,0.0163766194986,0.860875377156,1.06724805464,0.00462929574245,0.095
320,17100051620,0.0789653476328,0.921034652367,0.0631316490574,0.85790300331,0.0158336985754,0.861729293928,1.06836038489,0.00472078544968,0.095
321,17100051621,0.0816542066261,0.918345793374,0.064365864627,0.853979928747,0.0172883419991,0.856722546927,1.0670731237,0.00455503135261,0.095
322,17100051622,0.0799074380472,0.920092561953,0.0633929156248,0.856699646328,0.0165145224224,0.859976064821,1.06738875186,0.0046092363576,0.094
323,17100051623,0.0812748769671,0.918725123033,0.0648171783508,0.853907944682,0.0164576986162,0.857418418696,1.06915017128,0.00455866529018,0.094
324,17100051624,0.0788013516739,0.921198648326,0.0628345849203,0.858364063406,0.0159667667536,0.862038523976,1.06776689521,0.00467733257523,0.094
325,17100051625,0.0790621092543,0.920937890746,0.0626506995134,0.858287191232,0.0164114097409,0.861556914318,1.06672088991,0.00467015216133,0.094
326,17100051626,0.0828039940074,0.917196005993,0.0650286564804,0.852167349512,0.017775337527,0.8545839497,1.06693649531,0.00460544011894,0.094
327,17100051627,0.0790183124319,0.920981687568,0.0628800689155,0.858101618653,0.0161382435163,0.861634756649,1.06749837714,0.004724696255,0.095
328,17100051628,0.0794959107041,0.920504089296,0.0630459654702,0.857458123826,0.0164499452339,0.860745263459,1.06710703993,0.00458732308888,0.095
329,17100051629,0.082213421315,0.917786578685,0.0649492343923,0.852837344293,0.0172641869227,0.855678084155,1.06779773879,0.00458947378004,0.095
330,17100051630,0.0781975626945,0.921802437305,0.0619772637326,0.859825173573,0.016220298962,0.863173869654,1.06629902838,0.00462495731163,0.094
331,17100051631,0.0823007282615,0.917699271739,0.0644556589854,0.853243612753,0.017845069276,0.855524027192,1.06613823736,0.00455890111804,0.094
332,17100051632,0.0813080780581,0.918691921942,0.0645044830529,0.854187438889,0.0168035950051,0.857361683825,1.06814003277,0.00453340121165,0.095
333,17100051633,0.0795260977,0.9204739023,0.0627725984926,0.857701303807,0.0167534992074,0.860693404124,1.06622167049,0.00472057393545,0.095
334,17100051634,0.0770037762448,0.922996223755,0.0616232772443,0.861372946511,0.0153804990005,0.86540023863,1.06746514523,0.00459678356919,0.094
335,17100051635,0.0778195278719,0.922180472128,0.0619776268128,0.860202845315,0.0158419010591,0.863876860641,1.06700897353,0.00457166823283,0.094
336,17100051636,0.0798771465942,0.920122853406,0.0633865626656,0.85673629074,0.0164905839286,0.860032378203,1.06742617416,0.00459807988891,0.094
337,17100051637,0.0794529863447,0.920547013655,0.0628118895202,0.857735124135,0.0166410968245,0.86082854438,1.06647767495,0.00458604889745,0.095
338,17100051638,0.0796583236009,0.920341676399,0.0628838587805,0.857457817619,0.0167744648204,0.860446230923,1.06631150026,0.00452586498648,0.094
339,17100051639,0.0813069460541,0.918693053946,0.0640388558882,0.854654198058,0.0172680901659,0.857370911356,1.06673035178,0.00452370612031,0.095
340,17100051640,0.0793452357501,0.92065476425,0.0626998293999,0.85795493485,0.0166454063502,0.86103033449,1.06633964612,0.00469786280912,0.095
341,17100051641,0.0811413652077,0.918858634792,0.0641699328692,0.854688701923,0.0169714323385,0.857675754804,1.06743719318,0.00454655070689,0.095
342,17100051642,0.0812195592746,0.918780440725,0.0640749338054,0.85470550692,0.0171446254692,0.857532295222,1.06700302923,0.00458526010606,0.094
343,17100051643,0.0798374878243,0.920162512176,0.0631952969584,0.856967215217,0.0166421908659,0.860108910082,1.06692046716,0.00463647706643,0.094
344,17100051644,0.0786361502111,0.921363849789,0.0624125131469,0.858951336642,0.0162236370642,0.862351962243,1.06679669115,0.00465199948299,0.095
345,17100051645,0.0806363099068,0.919363690093,0.0637016462025,0.855662043891,0.0169346637043,0.858619220862,1.06696144136,0.00468598374981,0.094
346,17100051646,0.0803226782009,0.919677321799,0.0639336324583,0.855743689341,0.0163890457426,0.859197350638,1.0682513645,0.00462596837291,0.095
347,17100051647,0.0815694665909,0.918430533409,0.0642428654819,0.854187667927,0.017326601109,0.856881402905,1.06685846983,0.00461342110062,0.095
348,17100051648,0.0805479186401,0.91945208136,0.0636523560358,0.855799725324,0.0168955626042,0.858783891987,1.06697727571,0.00447058834836,0.095
349,17100051649,0.079442557469,0.920557442531,0.0632798309383,0.857277611593,0.0161627265307,0.860840742627,1.06791601288,0.00450349986488,0.095
350,17100051650,0.0803030456603,0.91969695434,0.0636002486168,0.856096705723,0.0167027970435,0.859238873926,1.06727725631,0.00451676806939,0.095
351,17100051651,0.0820997346938,0.917900265306,0.064411949786,0.85348831552,0.0176877849078,0.855896780714,1.06638090305,0.00453263632882,0.095
352,17100051652,0.080838102363,0.919161897637,0.0641277495665,0.85503414807,0.0167103527965,0.858238542553,1.067876125,0.00459638089344,0.095
353,17100051653,0.0808284420148,0.919171557985,0.0640942898675,0.855077268118,0.0167341521472,0.858256964789,1.06779273347,0.00459604913238,0.095
354,17100051654,0.0817547794431,0.918245220557,0.0647797733471,0.85346544721,0.016975006096,0.856529926367,1.06814026956,0.00445029261464,0.095
355,17100051655,0.0826993978396,0.91730060216,0.0652143391495,0.852086263011,0.0174850586901,0.854774622064,1.06769462457,0.00458868537,0.094
356,17100051656,0.078681913875,0.921318086125,0.0623752180703,0.858942868055,0.0163066958048,0.86226749039,1.06659786048,0.00457944552395,0.094
357,17100051657,0.0795034506172,0.920496549383,0.0633236638663,0.857172885516,0.0161797867509,0.860727012407,1.06793491472,0.00463682900733,0.094
358,17100051658,0.081248151809,0.918751848191,0.0644987239833,0.854253124208,0.0167494278256,0.857472819471,1.06823454554,0.00452509323847,0.095
359,17100051659,0.080001919046,0.919998080954,0.0633656880718,0.856632392882,0.0166362309743,0.859801151875,1.0671294057,0.004618614003,0.095
360,17100051660,0.0807056054845,0.919294394515,0.0637026096574,0.855591784858,0.0170029958272,0.858490712491,1.06683479705,0.00473116394833,0.094
361,17100051661,0.0797079353407,0.920292064659,0.06342475015,0.856867314509,0.0162831851907,0.860345856299,1.06785864014,0.00459984993353,0.095
362,17100051662,0.0811324746907,0.918867525309,0.06415187332,0.854715651989,0.0169806013707,0.857692508591,1.06739905084,0.00456375767004,0.095
363,17100051663,0.0815771906823,0.918422809318,0.0643903514983,0.854032457819,0.017186839184,0.856864835813,1.06729122384,0.00467170752376,0.095
364,17100051664,0.0786011995003,0.9213988005,0.0626770658988,0.858721734601,0.0159241336014,0.862412863249,1.06766431598,0.00473971901283,0.094
365,17100051665,0.0769182176888,0.923081782311,0.0618107733438,0.861271008967,0.015107444345,0.865556652217,1.06819424737,0.00457959309733,0.095
366,17100051666,0.0795557251945,0.920444274805,0.0632405469971,0.857203727808,0.0163151781974,0.86063123394,1.06758504195,0.0045948249996,0.095
367,17100051667,0.0785823984072,0.921417601593,0.0627034014937,0.858714200099,0.0158789969135,0.862447400715,1.06777939788,0.00473331456003,0.094
368,17100051668,0.0792279279232,0.920772072077,0.0630274439427,0.857744628134,0.0162004839805,0.861243164607,1.06755264497,0.00479868216228,0.095
369,17100051669,0.0802749315649,0.919725068435,0.0633984704162,0.856326598019,0.0168764611488,0.859294116624,1.06671804636,0.00467646334106,0.094
370,17100051670,0.0790388450399,0.92096115496,0.0629067872551,0.858054367705,0.0161320577848,0.861596206812,1.06754092965,0.00465622903851,0.094
371,17100051671,0.0776961706579,0.922303829342,0.0620984659742,0.860205363368,0.0155977046837,0.864104468192,1.06760672772,0.00483753009212,0.095
372,17100051672,0.0823755431175,0.917624456882,0.064957081978,0.852667374904,0.0174184611396,0.85537787069,1.06751893179,0.00474847840691,0.094
373,17100051673,0.079442727454,0.920557272546,0.0630222512565,0.857535021289,0.0164204761975,0.860844371198,1.06713470499,0.00464168263569,0.094
374,17100051674,0.0796678286418,0.920332171358,0.0631632083064,0.857168963052,0.0165046203354,0.860424309187,1.06714070553,0.00450694575402,0.094
375,17100051675,0.0768895288184,0.923110471182,0.0612139293141,0.861896541867,0.0156755995043,0.865619204825,1.06643845483,0.00458739929691,0.094
376,17100051676,0.0808020786196,0.91919792138,0.0636950234331,0.855502897947,0.0171070551865,0.858311956145,1.06663143056,0.00452952002269,0.095
377,17100051677,0.0803904627636,0.919609537236,0.0634202979608,0.856189239276,0.0169701648028,0.859079476683,1.06656813533,0.00469716943112,0.094
378,17100051678,0.0807400531322,0.919259946868,0.0638271753759,0.855432771492,0.0169128777563,0.858424932962,1.06714807923,0.00461578913933,0.094
379,17100051679,0.0801181112602,0.91988188874,0.0636529315755,0.856228957164,0.0164651796847,0.859581158228,1.0677829444,0.00464868813744,0.094
380,17100051680,0.0820989696681,0.917901030332,0.0646166131161,0.853284417216,0.0174823565521,0.855895063195,1.06700287688,0.00469147427499,0.095
381,17100051681,0.0795072067901,0.92049279321,0.0629828968353,0.857509896375,0.0165243099549,0.860725256637,1.06689466656,0.00459596808013,0.094
382,17100051682,0.0809081192687,0.919091880731,0.0643706602593,0.854721220472,0.0165374590094,0.858105020127,1.06848175188,0.00456324676815,0.095
383,17100051683,0.0790382255614,0.920961774439,0.0629584816253,0.858003292813,0.0160797439361,0.861596565953,1.06769882889,0.00465284837639,0.094
384,17100051684,0.079089888595,0.920910111405,0.0627885355796,0.858121575825,0.0163013530155,0.861503204328,1.06708678408,0.00462363143131,0.094
385,17100051685,0.0785985741019,0.921401425898,0.0626857362718,0.858715689626,0.0159128378301,0.86241760959,1.06769552454,0.00461509485126,0.095
386,17100051686,0.0799452710152,0.920054728985,0.0634218489873,0.856632879998,0.0165234220279,0.859905412405,1.06740568412,0.00459402259254,0.094
387,17100051687,0.079712238498,0.920287761502,0.0633123901237,0.856975371378,0.0163998483743,0.86033958927,1.06750990692,0.0046174511582,0.094
388,17100051688,0.0798825084418,0.920117491558,0.0636279531175,0.856489538441,0.0162545553244,0.860018731045,1.06814804375,0.00466648847383,0.095
389,17100051689,0.0809446540847,0.919055345915,0.0644018366581,0.854653509257,0.0165428174267,0.858036815512,1.06850798732,0.0046535970619,0.094
390,17100051690,0.0808804567531,0.919119543247,0.0639807678048,0.855138775442,0.0168996889482,0.858162272135,1.06735129546,0.00455750773445,0.095
391,17100051691,0.0776586503163,0.922341349684,0.0623324365502,0.860008913133,0.0153262137661,0.86417068349,1.06838651219,0.00463352254584,0.095
392,17100051692,0.0798938463256,0.920106153674,0.0638132112815,0.856292942393,0.0160806350441,0.859994852883,1.06868853551,0.00470007147822,0.095
393,17100051693,0.0785332703963,0.921466729604,0.0627836218742,0.858683107729,0.0157496485221,0.862537477207,1.0681146934,0.0046146894584,0.094
394,17100051694,0.0807950635999,0.9192049364,0.0637116800179,0.855493256382,0.0170833835821,0.858324707133,1.0666950484,0.00452632721013,0.095
395,17100051695,0.0783119215071,0.921688078493,0.0619958862399,0.859692192253,0.0163160352672,0.862960978254,1.06614111718,0.0046737623893,0.095
396,17100051696,0.0817468858138,0.918253114186,0.0642761170355,0.853976997151,0.0174707687783,0.85655225858,1.06662790996,0.00462111386636,0.094
397,17100051697,0.0787873224914,0.921212677509,0.0623868319919,0.858825845517,0.0164004904995,0.862071446924,1.06643557808,0.00466244963682,0.094
398,17100051698,0.0823391117528,0.917660888247,0.0650626838546,0.852598204393,0.0172764278982,0.855443684851,1.06790711472,0.00459961099115,0.094
399,17100051699,0.0807476754859,0.919252324514,0.0641167825178,0.855135541996,0.0166308929681,0.858406365463,1.06801192633,0.00455959769168,0.094
400,17100051700,0.0792290154845,0.920770984516,0.0628407496967,0.857930234819,0.0163882657877,0.861244003579,1.06698454558,0.00460050688773,0.095
401,17100051701,0.0819315930828,0.918068406917,0.0648955756462,0.853172831271,0.0170360174366,0.856200705135,1.06816120265,0.0045990402548,0.095
402,17100051702,0.0819152784348,0.918084721565,0.0648823965791,0.853202324986,0.0170328818557,0.856231118048,1.06815170679,0.00463455681992,0.094
403,17100051703,0.0808502961323,0.919149703868,0.064194661637,0.854955042231,0.0166556344952,0.858214911487,1.06805620939,0.00447520672092,0.094
404,17100051704,0.0778457889706,0.922154211029,0.0619785405138,0.860175670516,0.0158672484567,0.863828002065,1.06696249309,0.00447366169721,0.094
405,17100051705,0.0804470893368,0.919552910663,0.0637262401067,0.855826670556,0.0167208492301,0.858969761687,1.06738985527,0.0045900646269,0.094
406,17100051706,0.0814027515426,0.918597248457,0.0641311271486,0.854466121309,0.017271624394,0.857191978996,1.06683111968,0.00456546811751,0.094
407,17100051707,0.0822026928142,0.917797307186,0.0650060312351,0.852791275951,0.017196661579,0.855697075149,1.06798997524,0.00460968411461,0.094
408,17100051708,0.0813021519408,0.918697848059,0.0641532698342,0.854544578225,0.0171488821065,0.85737804296,1.06708621617,0.00467037827751,0.093
409,17100051709,0.0809984803945,0.919001519606,0.0641653924342,0.854836127171,0.0168330879603,0.857940659209,1.06769047157,0.00461302352244,0.093
410,17100051710,0.0804958737642,0.919504126236,0.0639453573951,0.855558768841,0.016550516369,0.858875926852,1.0679629915,0.00460384502417,0.094
411,17100051711,0.0808889546618,0.919111045338,0.0638824100424,0.855228635296,0.0170065446194,0.858148024342,1.0670371863,0.00461981870052,0.095
412,17100051712,0.0787589740753,0.921241025925,0.062602013575,0.85863901235,0.0161569605003,0.862120825544,1.06714112747,0.00462317905426,0.095
413,17100051713,0.0805817519128,0.919418248087,0.063852975224,0.855565272863,0.0167287766888,0.858718076359,1.06752229235,0.00454816617858,0.094
414,17100051714,0.0807699857652,0.919230014235,0.0639257657172,0.855304248518,0.016844220048,0.858367924755,1.06739104666,0.00451116359794,0.095
415,17100051715,0.0789366866648,0.921063313335,0.0623741487126,0.858689164623,0.0165625379522,0.861794137291,1.06611730766,0.00444748139393,0.095
416,17100051716,0.0799955947325,0.920004405268,0.0631779818745,0.856826423393,0.0168176128579,0.859815761697,1.06657210804,0.00462375836477,0.094
417,17100051717,0.0817240107805,0.91827598922,0.0642236354472,0.854052353772,0.0175003753333,0.856595430291,1.06651150608,0.00451033040243,0.095
418,17100051718,0.0802849835157,0.919715016484,0.0636684657612,0.856046550723,0.0166165177546,0.859271335297,1.06751787817,0.0046417484107,0.094
419,17100051719,0.0786982287467,0.921301771253,0.0629112916548,0.858390479599,0.0157869370919,0.862228964737,1.06819268294,0.00450996080887,0.095
420,17100051720,0.0811143168807,0.918885683119,0.0643870515971,0.854498631522,0.0167272652836,0.857722560713,1.06814605289,0.00467623455119,0.094
421,17100051721,0.0782159372419,0.921784062758,0.0623236380566,0.859460424701,0.0158922991853,0.863134403628,1.06731479976,0.00454641283482,0.095
422,17100051722,0.081760212034,0.918239787966,0.0646555005437,0.853584287422,0.0171047114903,0.856521767539,1.06775332474,0.00462811309707,0.096
423,17100051723,0.0789049320668,0.921095067933,0.0627712787777,0.858323789155,0.0161336532891,0.861847049401,1.0673809028,0.0047222250666,0.094
424,17100051724,0.0806789214164,0.919321078584,0.0635344964954,0.855786582088,0.017144424921,0.858542765403,1.06637496414,0.0045738346706,0.094
425,17100051725,0.0784150685742,0.921584931426,0.0624826578949,0.859102273531,0.0159324106794,0.862761784686,1.06742368861,0.00472918986574,0.095
426,17100051726,0.0795223296434,0.920477670357,0.0631779267493,0.857299743607,0.016344402894,0.860694193221,1.0674576924,0.00461832155997,0.095
427,17100051727,0.0825428315252,0.917457168475,0.0647726268142,0.852684541661,0.017770204711,0.855071093395,1.06664746846,0.00472546312588,0.095
428,17100051728,0.0796552111208,0.920344788879,0.0634766287804,0.856868160099,0.0161785823405,0.860442931865,1.0681146233,0.00460516513073,0.094
429,17100051729,0.0821725030616,0.917827496938,0.0649714369574,0.852856059981,0.0172010661042,0.855753493647,1.06794144008,0.00462425537601,0.094
430,17100051730,0.0788989785686,0.921101021431,0.0626658027166,0.858435218715,0.0162331758521,0.861859725038,1.06707224871,0.00463132332972,0.094
431,17100051731,0.0825930659845,0.917406934015,0.0651762232766,0.852230710739,0.0174168427079,0.854971955005,1.06777745017,0.00469194650546,0.095
432,17100051732,0.0797702072188,0.920229792781,0.0632267777499,0.857003015031,0.0165434294689,0.860233302,1.06714183262,0.00461828769144,0.094
433,17100051733,0.0831303342804,0.91686966572,0.0652540538754,0.851615611844,0.017876280405,0.853976869744,1.06701123062,0.00456185415193,0.095
434,17100051734,0.0805281738564,0.919471826144,0.0639646039865,0.855507222157,0.01656356987,0.858815728357,1.06796094435,0.00470090901074,0.094
435,17100051735,0.0804350737482,0.919564926252,0.0633764946278,0.856188431624,0.0170585791205,0.858997402991,1.06635188774,0.0045195128873,0.095
436,17100051736,0.0782362800464,0.921763719954,0.0622664661374,0.859497253816,0.015969813909,0.863097458284,1.06710331725,0.00468416516969,0.094
437,17100051737,0.0787528787181,0.921247121282,0.0624624364539,0.858784684828,0.0162904422642,0.862134288682,1.06672934543,0.00463628884634,0.095
438,17100051738,0.0819623417035,0.918037658297,0.0647365575857,0.853301100711,0.0172257841178,0.856146201923,1.06762164111,0.00458704420379,0.095
439,17100051739,0.0804470675066,0.919552932493,0.0637927013492,0.855760231144,0.0166543661575,0.858968784488,1.06759140866,0.00464915484706,0.094
440,17100051740,0.0810969939828,0.918903006017,0.0640744060417,0.854828599975,0.0170225879411,0.857759454594,1.06723047625,0.00457190665936,0.095
441,17100051741,0.079730190523,0.920269809477,0.0633636679219,0.856906141555,0.016366522601,0.860305481843,1.06763178288,0.00457643303004,0.094
442,17100051742,0.081033843793,0.918966156207,0.0641177279586,0.854848428248,0.0169161158344,0.857875839735,1.06747985502,0.00469901625684,0.095
443,17100051743,0.0790916580334,0.920908341967,0.0628493834086,0.858058958558,0.0162422746249,0.861498985963,1.0672679626,0.00464218991759,0.095
444,17100051744,0.0809330841154,0.919066915885,0.0640123415107,0.855054574374,0.0169207426047,0.858064227455,1.06734865264,0.00455082092732,0.095
445,17100051745,0.0799977273494,0.920002272651,0.0632938164081,0.856708456242,0.0167039109413,0.859810030629,1.06691933163,0.00459230843788,0.094
446,17100051746,0.0787243730575,0.921275626943,0.0627939963659,0.858481630577,0.0159303766916,0.8621821794,1.06778805412,0.00465775513226,0.095
447,17100051747,0.0800446453691,0.919955354631,0.0634180837765,0.856537270854,0.0166265615925,0.859721067522,1.06720832815,0.00454381731343,0.095
448,17100051748,0.081222500056,0.918777499944,0.0644442236455,0.854333276298,0.0167782764106,0.857521190665,1.06811723227,0.0045656859411,0.095
449,17100051749,0.0792071583495,0.920792841651,0.0630306042786,0.857762237372,0.0161765540708,0.861281689258,1.06760112153,0.00452430262443,0.094
450,17100051750,0.0816396813467,0.918360318653,0.0644180101469,0.853942308506,0.0172216711998,0.856748654076,1.06725836086,0.00456970139113,0.094
451,17100051751,0.0809665880725,0.919033411928,0.0640978394501,0.854935572477,0.0168687486224,0.858000811134,1.06754525966,0.00445749606261,0.094
452,17100051752,0.080218510218,0.919781489782,0.0633159845887,0.856465505193,0.0169025256292,0.859400048709,1.06657348854,0.00446702518955,0.094
453,17100051753,0.0796547501162,0.920345249884,0.0629735539684,0.857371695915,0.0166811961478,0.860451490968,1.06659014765,0.00458436352244,0.094
454,17100051754,0.0805499082059,0.919450091794,0.0638704345115,0.855579657283,0.0166794736943,0.858776862956,1.06763477598,0.00452132104629,0.095
455,17100051755,0.0813901518285,0.918609848171,0.0645241427813,0.85408570539,0.0168660090472,0.857209306099,1.06804629542,0.00451285869014,0.094
456,17100051756,0.0806570434943,0.919342956506,0.0638082988638,0.855534657642,0.0168487446305,0.858579140796,1.06724604789,0.00448046632722,0.094
457,17100051757,0.0812232878804,0.91877671212,0.0641653228831,0.854611389236,0.0170579649974,0.857524001353,1.06727012427,0.00453905391335,0.095
458,17100051758,0.0823132949695,0.917686705031,0.064780350121,0.852906354909,0.0175329448485,0.855495794245,1.06709925553,0.00466081795594,0.094
459,17100051759,0.0795765059814,0.920423494019,0.0636194828947,0.856804011124,0.0159570230867,0.860586852104,1.0686950866,0.00448849822995,0.095
460,17100051760,0.0847946010903,0.91520539891,0.0665048480734,0.848700550836,0.0182897530169,0.850882651065,1.0677028677,0.00454382868233,0.095
461,17100051761,0.0783251698688,0.921674830131,0.0623447908689,0.859330039262,0.0159803789999,0.862931007108,1.06717417344,0.00456195419708,0.095
462,17100051762,0.0789959188551,0.921004081145,0.0630459115071,0.857958169638,0.015950007348,0.861673815734,1.06804316201,0.00467066182011,0.094
463,17100051763,0.0798498343676,0.920150165632,0.063527462043,0.856622703589,0.0163223723246,0.860080909389,1.06790449667,0.00450101258177,0.094
464,17100051764,0.0791365454346,0.920863454565,0.0628196364137,0.858043818152,0.0163169090209,0.861416067749,1.06709370071,0.00487463551027,0.094
465,17100051765,0.0784133399278,0.921586660072,0.0622600938502,0.859326566222,0.0161532460776,0.8627684059,1.06675210742,0.00449234977347,0.095
466,17100051766,0.0792056089267,0.920794391073,0.0632387271072,0.857555663966,0.0159668818195,0.861281379984,1.06823505803,0.00459030098435,0.094
467,17100051767,0.078553358987,0.921446641013,0.0628092058749,0.858637435138,0.0157441531121,0.862499750035,1.06815461873,0.00459784233528,0.094
468,17100051768,0.08164715413,0.91835284587,0.0645568527665,0.853795993103,0.0170903013635,0.856732685926,1.06766537831,0.00461786386922,0.094
469,17100051769,0.0799700127169,0.920029987283,0.0638626649595,0.856167322324,0.0161073477575,0.859852748994,1.06869595578,0.00455365406355,0.094
470,17100051770,0.0820076503232,0.917992349677,0.0646876349481,0.853304714729,0.0173200153751,0.856063055119,1.06738870934,0.00459902047411,0.095
471,17100051771,0.0816369253024,0.918363074698,0.0644502313,0.853912843398,0.0171866940025,0.856753265843,1.06736120419,0.00453503394029,0.094
472,17100051772,0.0810630952567,0.918936904743,0.0638285774109,0.855108327332,0.0172345178458,0.857826048944,1.06654847063,0.00453884084123,0.094
473,17100051773,0.0796568854526,0.920343114547,0.0630086636612,0.857334450886,0.0166482217914,0.860446989497,1.06669260445,0.00465488919845,0.094
474,17100051774,0.0770341163129,0.922965883687,0.0612926424548,0.861673241232,0.015741473858,0.865348820795,1.06640570021,0.0046504018454,0.094
475,17100051775,0.0788219546154,0.921178045385,0.0632584215075,0.857919623877,0.0155635331079,0.861993753678,1.06901338198,0.00459356507626,0.094
476,17100051776,0.0802388290688,0.919761170931,0.0634802752644,0.856280895667,0.0167585538044,0.859359838133,1.06703361382,0.00453949528393,0.095
477,17100051777,0.0782769109309,0.921723089069,0.0626018939397,0.859121195129,0.0156750169912,0.863016784689,1.06804417896,0.00456704823887,0.095
478,17100051778,0.0802325629443,0.919767437056,0.0636537193123,0.856113717743,0.016578843632,0.859368806895,1.06757122315,0.00454780411619,0.094
479,17100051779,0.0815044320002,0.918495568,0.0647502044503,0.853745363549,0.01675422755,0.85699411418,1.06851822334,0.00468506609777,0.095
480,17100051780,0.0776933726668,0.922306627333,0.062279053638,0.860027573695,0.0154143190288,0.864106907866,1.06815952337,0.00462925005412,0.095
481,17100051781,0.0799750233814,0.920024976619,0.0635085489786,0.85651642764,0.0164664744028,0.859848873205,1.06761288936,0.0046926352869,0.095
482,17100051782,0.0792699279636,0.920730072036,0.0630499842399,0.857680087796,0.0162199437237,0.861164820044,1.06754233876,0.00450243767565,0.094
483,17100051783,0.0808764959872,0.919123504013,0.0640465538419,0.855076950171,0.0168299421452,0.858168607523,1.06755816479,0.00462021137249,0.095
484,17100051784,0.0793904301524,0.920609569848,0.0634121664246,0.857197403423,0.0159782637279,0.860935505825,1.06841485414,0.00466292662406,0.094
485,17100051785,0.0808043188974,0.919195681103,0.063758981357,0.855436699746,0.0170453375404,0.858306823273,1.06682116481,0.00466967843065,0.095
486,17100051786,0.080683180131,0.919316819869,0.0640066021483,0.855310217721,0.0166765779827,0.858527639509,1.06779844058,0.0045923162618,0.094
487,17100051787,0.0783504954353,0.921649504565,0.062184077736,0.859465426829,0.0161664176993,0.862886389083,1.06663941549,0.00465572226599,0.094
488,17100051788,0.0797948368266,0.920205163173,0.0631049021726,0.857100261001,0.016689934654,0.860189454191,1.06672620704,0.00464912410179,0.094
489,17100051789,0.0796128254756,0.920387174524,0.0634313914377,0.856955783087,0.0161814340379,0.860522307449,1.06805680081,0.0047566924009,0.094
490,17100051790,0.0804068316147,0.919593168385,0.0634520394149,0.85614112897,0.0169547921997,0.859048629243,1.0666337618,0.00456685135421,0.095
491,17100051791,0.0786583472043,0.921341652796,0.0629218199693,0.858419832826,0.015736527235,0.862302914133,1.06829933265,0.00464079548937,0.095
492,17100051792,0.0797044711933,0.920295528807,0.0633059105871,0.85698961822,0.0163985606062,0.860354106223,1.06750479865,0.0046447558603,0.094
493,17100051793,0.0801400467381,0.919859953262,0.0635623709228,0.856297582339,0.0165776758152,0.85954184658,1.067467324,0.00479800902578,0.095
494,17100051794,0.0815628736466,0.918437126353,0.0648443107336,0.85359281562,0.016718562913,0.856884406655,1.06869438599,0.00458560119098,0.094
495,17100051795,0.0797579565644,0.920242043436,0.0636849155758,0.85655712786,0.0160730409887,0.860249025165,1.06855384872,0.00460279865575,0.094
496,17100051796,0.0823386655748,0.917661334425,0.0649574303368,0.852703904088,0.017381235238,0.855446122397,1.06758881552,0.00443263967216,0.094
497,17100051797,0.0810961263254,0.918903873675,0.0642002970133,0.854703576661,0.0168958293121,0.857759135032,1.06761380318,0.0047498751134,0.094
498,17100051798,0.0804068530723,0.919593146928,0.0637020986094,0.855891048318,0.0167047544629,0.859044760412,1.06739190896,0.00459934072074,0.094
499,17100051799,0.0798108342662,0.920189165734,0.0632687758607,0.856920389873,0.0165420584056,0.860157253318,1.06719313816,0.00451288148859,0.094
500,17100051800,0.0803569628671,0.919643037133,0.063651159383,0.85599187775,0.0167058034841,0.859138079824,1.06733077078,0.00465364152876,0.094
501,17100051801,0.0810987309366,0.918901269063,0.064252942612,0.854648326451,0.0168457883247,0.857753501432,1.06776855853,0.00449611552936,0.094
502,17100051802,0.0791972787678,0.920802721232,0.0631148608465,0.857687860386,0.0160824179214,0.861298747641,1.06787509147,0.00473095517981,0.095
503,17100051803,0.0812841562927,0.918715843707,0.0646532244541,0.854062619253,0.0166309318386,0.857403734037,1.0686357192,0.00471961659849,0.095
504,17100051804,0.081652077958,0.918347922042,0.0644164063469,0.853931515695,0.0172356716111,0.856725715979,1.06723034368,0.00451007682079,0.094
505,17100051805,0.0795418334752,0.920458166525,0.0633027497032,0.857155416822,0.016239083772,0.860656071819,1.06779964775,0.00470754588801,0.094
506,17100051806,0.0803726036102,0.91962739639,0.0636648971708,0.855962499219,0.0167077064394,0.859108857521,1.0673431703,0.00463896605068,0.095
507,17100051807,0.0820069312304,0.91799306877,0.064683807822,0.853309260948,0.0173231234084,0.856064445201,1.06737844798,0.00458891233152,0.094
508,17100051808,0.0787175996602,0.92128240034,0.062703883162,0.858578517178,0.0160137164982,0.86219614547,1.06752751906,0.00477286123145,0.094
509,17100051809,0.0791941941902,0.92080580581,0.0630400610516,0.857765744758,0.0161541331386,0.861305621794,1.06765407265,0.00472772612342,0.094
510,17100051810,0.0794991095364,0.920500890464,0.0629185944312,0.857582296032,0.0165805151052,0.860741274781,1.06671485843,0.00462601753676,0.095
511,17100051811,0.0809700230137,0.919029976986,0.0641780586525,0.854851918334,0.0167919643611,0.857993215467,1.06778206635,0.00458575229052,0.094
512,17100051812,0.0807649230212,0.919235076979,0.0639161553243,0.855318921655,0.0168487676969,0.858377458698,1.06737137275,0.00470017153257,0.095
513,17100051813,0.0797701903805,0.920229809619,0.063139924094,0.857089885525,0.0166302662865,0.8602346632,1.06687852113,0.004655150305,0.094
514,17100051814,0.0810232206434,0.918976779357,0.0638428042022,0.855133975154,0.0171804164412,0.857899740235,1.06666613266,0.00449563259953,0.095
515,17100051815,0.0784449483827,0.921555051617,0.0627189968217,0.858836054796,0.015725951561,0.862702626204,1.06808427388,0.00460625000921,0.094
516,17100051816,0.0820974366367,0.917902563363,0.0651107731898,0.852791790173,0.0169866634469,0.855890334667,1.06850404768,0.00459872051561,0.094
517,17100051817,0.0788263258338,0.921173674166,0.0624686740964,0.85870500007,0.0163576517374,0.861997725064,1.06661065391,0.00465072553897,0.095
518,17100051818,0.0805561421439,0.919443857856,0.0640576790591,0.855386178797,0.0164984630848,0.858762434818,1.06819084991,0.00448063894305,0.095
519,17100051819,0.0788801478222,0.921119852178,0.0627379859535,0.858381866224,0.0161421618687,0.861893604356,1.06732638645,0.00457952465573,0.095
520,17100051820,0.0803613717481,0.919638628252,0.0635695410636,0.856069087188,0.0167918306845,0.859131151542,1.06707505522,0.00442377095708,0.094
521,17100051821,0.0809984581545,0.919001541846,0.064174936911,0.854826604935,0.0168235212435,0.857940554284,1.06771945229,0.00452971790782,0.094
522,17100051822,0.0799229513109,0.920077048689,0.0633116413358,0.856765407353,0.0166113099751,0.859948519902,1.06711329628,0.00447649036491,0.095
523,17100051823,0.0817980577052,0.918201942295,0.0646711759165,0.853530766378,0.0171268817887,0.856451434801,1.06773017483,0.00449846684086,0.094
524,17100051824,0.0784946749732,0.921505325027,0.0623210511783,0.859184273849,0.0161736237949,0.86261629366,1.06678449496,0.0044142506946,0.094
525,17100051825,0.0771368217841,0.922863178216,0.0613944811873,0.861468697029,0.0157423405968,0.865156079873,1.06652170819,0.00465943701509,0.095
526,17100051826,0.0819816790521,0.918018320948,0.064603907371,0.853414413577,0.0173777716811,0.856112426529,1.06718333578,0.00459835350311,0.094
527,17100051827,0.0801043802872,0.919895619713,0.0634427330594,0.856452886653,0.0166616472278,0.859609853375,1.06717130481,0.00462543489459,0.094
528,17100051828,0.0800063761324,0.919993623868,0.0636708801159,0.856322743752,0.0163354960165,0.859788207978,1.06804641793,0.00453998304909,0.094
529,17100051829,0.0769308327511,0.923069167249,0.0615113702934,0.861557796955,0.0154194624577,0.865537750406,1.0672627664,0.0046837161192,0.095
530,17100051830,0.0806768468395,0.919323153161,0.0638067172039,0.855516435957,0.0168701296356,0.858542443848,1.06720422475,0.00448275014094,0.095
531,17100051831,0.0795567863435,0.920443213657,0.0629339881822,0.857509225474,0.0166227981613,0.860633958086,1.0666535596,0.00465188676304,0.095
532,17100051832,0.0783122039214,0.921687796079,0.0624486996669,0.859239096412,0.0158635042544,0.86295351954,1.06751353226,0.0046531356521,0.094
533,17100051833,0.0792385300994,0.920761469901,0.0632180137351,0.857543456165,0.0160205163643,0.861220556585,1.06811060462,0.0047108199203,0.094
534,17100051834,0.0794169473276,0.920583052672,0.063303298571,0.857279754101,0.0161136487565,0.860887935306,1.06803511566,0.00456848458907,0.094
535,17100051835,0.079125132896,0.920874867104,0.0630488525286,0.857826014575,0.0160762803674,0.861433755108,1.06781006491,0.00461635795191,0.094
536,17100051836,0.0794928647205,0.920507135279,0.0632463846532,0.857260750626,0.0162464800673,0.860747849824,1.06772041956,0.0046381480585,0.094
537,17100051837,0.0812099722773,0.918790027723,0.064296614743,0.85449341298,0.0169133575343,0.857546667313,1.06769308764,0.00458613530856,0.095
538,17100051838,0.0801527981833,0.919847201817,0.0632809306197,0.856566271197,0.0168718675636,0.859522497968,1.06659013279,0.00470899485579,0.095
539,17100051839,0.0794732555747,0.920526744425,0.0631238376829,0.857402906742,0.0163494178918,0.860786133819,1.06738556414,0.00463930082202,0.094
540,17100051840,0.0827994497865,0.917200550213,0.0654299468071,0.851770603406,0.0173695029794,0.854586211848,1.06816169733,0.00443857932442,0.094
541,17100051841,0.0780980888754,0.921901911125,0.0624617891694,0.859440121955,0.015636299706,0.86335140495,1.06795461798,0.00460803180343,0.095
542,17100051842,0.0819463808089,0.918053619191,0.0645211126461,0.853532506545,0.0174252681628,0.856179055972,1.06699820726,0.00454383334881,0.095
543,17100051843,0.0801427069679,0.919857293032,0.063262285051,0.856595007981,0.0168804219169,0.859541506008,1.06655247747,0.00468249343756,0.095
544,17100051844,0.0761994612962,0.923800538704,0.0611081264573,0.862692412246,0.0150913348389,0.86690610054,1.06741360736,0.0047813856774,0.095
545,17100051845,0.0801280180365,0.919871981964,0.0634715451793,0.856400436784,0.0166564728572,0.859565554884,1.06721444111,0.00464183763152,0.095
546,17100051846,0.0806889197975,0.919311080202,0.0642192026979,0.855091877505,0.0164697170996,0.85851374127,1.06843232051,0.00469913091928,0.094
547,17100051847,0.0779858506098,0.92201414939,0.0620421521874,0.859971997203,0.0159436984224,0.863566542305,1.06689271338,0.00460408546117,0.095
548,17100051848,0.0761576829106,0.923842317089,0.0608386375299,0.863003679559,0.0153190453806,0.866988071413,1.06667499909,0.00473659816915,0.095
549,17100051849,0.0788550329208,0.921144967079,0.0630719724519,0.858072994627,0.0157830604689,0.861935150908,1.06838609317,0.00461010459518,0.094
550,17100051850,0.0801074832678,0.919892516732,0.0635294934284,0.856363023304,0.0165779898394,0.859602767546,1.06742855965,0.00459959661436,0.095
551,17100051851,0.0798431805894,0.920156819411,0.0634740673476,0.856682752063,0.0163691132418,0.860094075955,1.06775505417,0.00450723153004,0.095
552,17100051852,0.0793910843879,0.920608915612,0.0631995945167,0.857409321095,0.0161914898712,0.86093754602,1.06776910454,0.00468296651036,0.095
553,17100051853,0.0804757999629,0.919524200037,0.0640150848606,0.855509115177,0.0164607151023,0.858912089093,1.06821194782,0.00453686299413,0.094
554,17100051854,0.0798071815073,0.920192818493,0.0633058283877,0.856886990105,0.0165013531196,0.860163465497,1.06731231863,0.00458729796803,0.094
555,17100051855,0.0802970413491,0.919702958651,0.0637828177898,0.855920140861,0.0165142235593,0.859247216483,1.06784204277,0.00468472746167,0.095
556,17100051856,0.0784775838256,0.921522416174,0.0623695088879,0.859152907287,0.0161080749377,0.86264731816,1.06696345113,0.00465214011836,0.094
557,17100051857,0.0782529122755,0.921747087725,0.0625637748067,0.859183312918,0.0156891374688,0.863061984173,1.06797358757,0.00458724416265,0.095
558,17100051858,0.0791840899736,0.920815910026,0.0629548666593,0.857861043367,0.0162292233143,0.861325692356,1.06741468291,0.00459265771872,0.094
559,17100051859,0.080505913049,0.919494086951,0.063788041477,0.855706045474,0.016717871572,0.858859716661,1.06746723034,0.00451627525008,0.095
560,17100051860,0.0784207773954,0.921579222605,0.0627562833675,0.858822939237,0.0156644940279,0.862746983301,1.06824262979,0.0047719786635,0.094
561,17100051861,0.0792434558272,0.920756544173,0.0631259070074,0.857630637165,0.0161175488199,0.861212819189,1.06782211016,0.00465588910747,0.094
562,17100051862,0.0805696277693,0.919430372231,0.0639115333002,0.85551883893,0.016658094469,0.858739663593,1.06772251372,0.00467892295447,0.094
563,17100051863,0.0789976359531,0.921002364047,0.0629536017642,0.858048762283,0.0160440341889,0.861672039491,1.06776005969,0.0047497275835,0.094
564,17100051864,0.0783237435669,0.921676256433,0.0624913553548,0.859184901078,0.0158323882121,0.8629314143,1.06762123506,0.00456277113646,0.094
565,17100051865,0.0808383219317,0.919161678068,0.0636721683963,0.855489509672,0.0171661535354,0.858245111571,1.06649437819,0.00449840199366,0.094
566,17100051866,0.0815188345313,0.918481165469,0.0642314740889,0.85424969138,0.0172873604424,0.856975375084,1.06691851173,0.00459337222171,0.094
567,17100051867,0.0789672822878,0.921032717712,0.0626666479072,0.858366069805,0.0163006343806,0.861732820265,1.06694686295,0.00447202505502,0.094
568,17100051868,0.0821325626969,0.917867437303,0.0646613897732,0.85320604753,0.0174711729237,0.855832183638,1.06707592755,0.00462467716146,0.094
569,17100051869,0.078200034909,0.921799965091,0.0626338404651,0.859166124626,0.0155661944438,0.863159219414,1.0682851549,0.0047117192367,0.094
570,17100051870,0.0795528818294,0.920447118171,0.0632448355507,0.85720228262,0.0163080462787,0.860636447026,1.06760336772,0.00452360577068,0.095
571,17100051871,0.0793460600451,0.920653939955,0.0633365594039,0.857317380551,0.0160095006411,0.8610190539,1.06826868798,0.00459890160456,0.094
572,17100051872,0.0775312583148,0.922468741685,0.0620443598726,0.860424381813,0.0154868984422,0.864412099214,1.06775202984,0.00469641803682,0.095
573,17100051873,0.0789719785005,0.9210280215,0.0628168688176,0.858211152682,0.0161551096829,0.861721795919,1.06739354071,0.00457737926489,0.094
574,17100051874,0.0807491352782,0.919250864722,0.0639248998204,0.855325964901,0.0168242354577,0.858406597025,1.06742740278,0.00450337055656,0.094
575,17100051875,0.0792536593974,0.920746340603,0.0632436787893,0.857502661813,0.0160099806081,0.861192066474,1.06816009072,0.00464822783101,0.095
576,17100051876,0.0800643352792,0.919935664721,0.0634103230762,0.856525341645,0.016654012203,0.859684651415,1.06714795794,0.00453395761761,0.094
577,17100051877,0.0788067498058,0.921193250194,0.0628657010677,0.858327549126,0.0159410487381,0.86202801769,1.06785112702,0.00453458407038,0.094
578,17100051878,0.0803305982053,0.919669401795,0.0638146199798,0.855854781815,0.0165159782255,0.859184481632,1.06787570105,0.0046250446471,0.095
579,17100051879,0.0798556236923,0.920144376308,0.0629333662545,0.857211010053,0.0169222574378,0.86007926196,1.0660923456,0.00458140565717,0.094
580,17100051880,0.0811297098175,0.918870290183,0.0644148871426,0.85445540304,0.0167148226749,0.857693605505,1.06820168405,0.00450686015776,0.095
581,17100051881,0.0794915417582,0.920508458242,0.0627241737641,0.857784284478,0.0167673679941,0.860758302444,1.06613953655,0.00466205096942,0.095
582,17100051882,0.0783246029168,0.921675397083,0.0627944577667,0.858880939316,0.0155301451502,0.862925175533,1.06853864024,0.0046481021176,0.095
583,17100051883,0.0789289475605,0.92107105244,0.062760876411,0.858310176028,0.0161680711495,0.861802592916,1.06730437523,0.00452987868747,0.094
584,17100051884,0.0795770974457,0.920422902554,0.0632233069769,0.857199595577,0.0163537904689,0.860591820511,1.06749276165,0.00462693702853,0.094
585,17100051885,0.0800360139459,0.919963986054,0.0632252631355,0.856738722918,0.0168107508104,0.859740036077,1.06663983944,0.00456354878205,0.094
586,17100051886,0.0834350037202,0.91656499628,0.065628091097,0.850936905183,0.0178069126232,0.853407790327,1.06757725834,0.00449789217994,0.094
587,17100051887,0.0807758039981,0.919224196002,0.0641292704628,0.855094925539,0.0166465335353,0.858354021124,1.06799720194,0.00468097817093,0.095
588,17100051888,0.0806705312803,0.91932946872,0.064142291032,0.855187177688,0.0165282402483,0.858549016174,1.06823350358,0.00453672547904,0.095
589,17100051889,0.0795334448665,0.920466555133,0.0631164176302,0.857350137503,0.0164170272363,0.860674498898,1.06725038671,0.00459250874919,0.094
590,17100051890,0.0779834500328,0.922016549967,0.0622250026149,0.859791547352,0.0157584474179,0.863568206654,1.06745162297,0.0045880503948,0.094
591,17100051891,0.0791766015813,0.920823398419,0.0630966658879,0.857726732531,0.0160799356934,0.861337428979,1.06785864636,0.0044533755587,0.095
592,17100051892,0.0794871238619,0.920512876138,0.0629381011296,0.857574775008,0.0165490227323,0.860763229152,1.06679644182,0.00459881119853,0.095
593,17100051893,0.0809013860673,0.919098613933,0.0635253735656,0.855573240367,0.0173760125016,0.858130445693,1.06593140248,0.00460598575824,0.094
594,17100051894,0.0796000507474,0.920399949253,0.0634361226392,0.856963826613,0.0161639281082,0.860545950163,1.06809505873,0.00460693003678,0.095
595,17100051895,0.0817649383098,0.91823506169,0.0647702287284,0.853464832962,0.0169947095813,0.856511257229,1.06809235754,0.00457871415001,0.095
596,17100051896,0.0793893090263,0.920610690974,0.0634628566683,0.857147834305,0.015926452358,0.860936811389,1.06857064764,0.0045828905361,0.094
597,17100051897,0.0800480500609,0.919951949939,0.0635200337239,0.856431916215,0.016528016337,0.859713188898,1.06751107339,0.00447843982536,0.095
598,17100051898,0.0798850556463,0.920114944354,0.0635945102688,0.856520434085,0.0162905453775,0.86001451589,1.06804187734,0.00461241667813,0.094
599,17100051899,0.0803118725494,0.919688127451,0.0634547366758,0.856233390775,0.0168571358735,0.85922472811,1.06681954905,0.00455893676296,0.095
600,17100051900,0.0811668459699,0.91883315403,0.0640221108288,0.854811043201,0.0171447351411,0.857630794405,1.06694137405,0.00453481489167,0.094
601,17100051901,0.0833471716568,0.916652828343,0.0651617326804,0.851491095663,0.0181854389764,0.853577319121,1.06632699138,0.00469390034255,0.094
602,17100051902,0.080383753255,0.919616246745,0.0635577325004,0.856058514245,0.0168260207546,0.859089817354,1.06699739007,0.00453223429352,0.095
603,17100051903,0.0782964212447,0.921703578755,0.0620566155032,0.859646963252,0.0162398057415,0.862988863583,1.06635430522,0.004589301992,0.095
604,17100051904,0.0797258776799,0.92027412232,0.0631015484343,0.857172573886,0.0166243292456,0.860317500913,1.06684510048,0.00463325689414,0.094
605,17100051905,0.080504967235,0.919495032765,0.0639261270068,0.855568905758,0.0165788402282,0.858859356347,1.06788767873,0.00451961984798,0.095
606,17100051906,0.0794111748412,0.920588825159,0.0631608308921,0.857427994267,0.0162503439492,0.860900835177,1.06761395683,0.00459260225216,0.095
607,17100051907,0.0793562465161,0.920643753484,0.0629328759097,0.857710877574,0.0164233706064,0.861006319815,1.06702563395,0.00454892880005,0.095
608,17100051908,0.0790831398219,0.920916860178,0.0630183324686,0.857898527709,0.0160648073533,0.861512221085,1.06779617535,0.00470527700323,0.094
609,17100051909,0.0781069530174,0.921893046983,0.062322507211,0.859570539772,0.0157844458064,0.863337055542,1.06751569145,0.00467231720695,0.095
610,17100051910,0.0780800025538,0.921919997446,0.0617141572609,0.860205840185,0.0163658452928,0.863396483618,1.06572168499,0.00455936986819,0.094
611,17100051911,0.0805142540485,0.919485745952,0.0640062239093,0.855479522042,0.0165080301392,0.858840906485,1.06811316801,0.00454818427521,0.095
612,17100051912,0.0789949477464,0.921005052254,0.0627076703112,0.858297381942,0.0162872774352,0.861680799016,1.06701942312,0.00458010973746,0.095
613,17100051913,0.07957609687,0.92042390313,0.063103442508,0.857320460622,0.016472654362,0.860595513476,1.06713120186,0.00464648630121,0.094
614,17100051914,0.0795819520578,0.920418047942,0.0633484927842,0.857069555158,0.0162334592736,0.860580891181,1.06786324142,0.00450701106307,0.095
615,17100051915,0.0809467935935,0.919053206407,0.0643132942608,0.854739912146,0.0166334993326,0.858034205238,1.06823552483,0.00467487219957,0.095
616,17100051916,0.08080074545,0.91919925455,0.0640875872028,0.855111667347,0.0167131582471,0.858308416739,1.06782418852,0.00451906864783,0.094
617,17100051917,0.0777879307419,0.922212069258,0.0619175126658,0.860294556592,0.0158704180761,0.863936552355,1.06688596554,0.00450773178941,0.094
618,17100051918,0.080173730962,0.919826269038,0.0631417429659,0.856684526072,0.0170319879961,0.859485792727,1.06612895112,0.00462664959964,0.094
619,17100051919,0.0813927888498,0.91860721115,0.0643104018541,0.854296809296,0.0170823869956,0.857207693023,1.06739329947,0.00460544776961,0.094
620,17100051920,0.0820625981688,0.917937401831,0.0645486251681,0.853388776663,0.0175139730007,0.855963444761,1.06686463842,0.00453938770747,0.094
621,17100051921,0.0818623138964,0.918137686104,0.0646415961603,0.853496089943,0.0172207177361,0.856332887548,1.06752049393,0.00456545754635,0.095
622,17100051922,0.0807376222685,0.919262377732,0.0637171527195,0.855545225012,0.017020469549,0.858431124864,1.06681903188,0.00456758670798,0.095
623,17100051923,0.0808462477848,0.919153752215,0.0638694430403,0.855284309175,0.0169768047445,0.858227396743,1.06707770441,0.00457146733722,0.094
624,17100051924,0.0808790484071,0.919120951593,0.0640450002865,0.855075951306,0.0168340481205,0.858163899459,1.06754868302,0.00464653970647,0.094
625,17100051925,0.0802407075465,0.919759292454,0.0633213948278,0.856437897626,0.0169193127187,0.859358786141,1.06654836947,0.00460082545292,0.095
626,17100051926,0.0795197353512,0.920480264649,0.063409993969,0.85707027068,0.0161097413822,0.86069545621,1.06816618411,0.00466525530988,0.094
627,17100051927,0.0792873800546,0.920712619945,0.0627830631833,0.857929556762,0.0165043168713,0.861136497558,1.0667003461,0.00457768612105,0.095
628,17100051928,0.081765325591,0.918234674409,0.0647420389896,0.853492635419,0.0170232866014,0.856510971603,1.0680061621,0.00465897193855,0.094
629,17100051929,0.0767789589986,0.923221041001,0.0612344408795,0.861986600122,0.0155445181191,0.865824766937,1.06670823311,0.00454467127177,0.094
630,17100051930,0.0791629198194,0.920837080181,0.0630414114574,0.857795668723,0.016121508362,0.861363686,1.06771673578,0.00456716749024,0.095
631,17100051931,0.0791165998578,0.920883400142,0.0629206878374,0.857962712305,0.0161959120204,0.861451566752,1.06743744668,0.0045892818625,0.094
632,17100051932,0.0781595127657,0.921840487234,0.0621772890582,0.859663198176,0.0159822237075,0.863241551779,1.06697684502,0.00457177988139,0.094
633,17100051933,0.0813731256127,0.918626874387,0.0639453942968,0.85468148009,0.0174277313159,0.857249715409,1.06632332252,0.00456239642453,0.095
634,17100051934,0.0759731312841,0.924026868716,0.0607044693736,0.863322399342,0.0152686619105,0.867334036745,1.06661496271,0.00453077181882,0.094
635,17100051935,0.0807008269057,0.919299173094,0.0636068131161,0.855692359978,0.0170940137895,0.858501039906,1.0665532734,0.0045212271125,0.094
636,17100051936,0.0808885329962,0.919111467004,0.0637237943789,0.855387672625,0.0171647386173,0.858151234848,1.06655704688,0.00463284431791,0.094
637,17100051937,0.0798426186293,0.920157381371,0.0633489305403,0.85680845083,0.016493688089,0.860097035076,1.06737668712,0.00457677281564,0.095
638,17100051938,0.0791965093836,0.920803490616,0.0628908351771,0.857912655439,0.0163056742065,0.861303606959,1.06719727946,0.00461541490909,0.094
639,17100051939,0.0806535788998,0.9193464211,0.0637099010517,0.855636520049,0.0169436778481,0.85858707196,1.06695418069,0.00448056978437,0.094
640,17100051940,0.0806554775685,0.919344522431,0.063987099674,0.855357422758,0.0166683778945,0.858579306624,1.06779110548,0.0045473430323,0.094
641,17100051941,0.0775553361699,0.92244466383,0.0620283454061,0.860416318424,0.0155269907638,0.864367546662,1.06765830325,0.00471022313866,0.094
642,17100051942,0.0791078374907,0.920892162509,0.0628416102626,0.858050552247,0.0162662272281,0.861469052853,1.06721409177,0.00466713865504,0.095
643,17100051943,0.0787210731953,0.921278926805,0.062350349585,0.85892857722,0.0163707236104,0.862195104478,1.06644908599,0.00470216013283,0.094
644,17100051944,0.0792228636146,0.920777136385,0.0631552468446,0.857621889541,0.01606761677,0.861250612929,1.06794963101,0.00467556889224,0.095
645,17100051945,0.0784630664438,0.921536933556,0.0622127857355,0.859324147821,0.0162502807083,0.862676701213,1.06651546944,0.00473066402024,0.095
646,17100051946,0.0824797495455,0.917520250455,0.0650790718338,0.852441178621,0.0174006777117,0.85518314062,1.0676943348,0.00451256160134,0.095
647,17100051947,0.0791093889996,0.920890611,0.0628491538562,0.858041457144,0.0162602351434,0.861466055557,1.06723405839,0.00461302201447,0.095
648,17100051948,0.0804444051534,0.919555594847,0.064064699697,0.85549089515,0.0163797054564,0.858969557469,1.06842109529,0.00464311584574,0.094
649,17100051949,0.0805268315226,0.919473168477,0.0636731110365,0.855800057441,0.016853720486,0.858822681295,1.06707963883,0.00451280418903,0.095
650,17100051950,0.0800750766695,0.919924923331,0.063463080863,0.856461842467,0.0166119958064,0.859663913066,1.06728782455,0.00455828918922,0.095
651,17100051951,0.0801038548723,0.919896145128,0.0636765501555,0.856219594972,0.0164273047168,0.859607247914,1.06788122855,0.00450949774864,0.095
652,17100051952,0.0802382421121,0.919761757888,0.0633840851498,0.856377672738,0.0168541569623,0.859362399936,1.06674306036,0.00456960512587,0.094
653,17100051953,0.0793048492447,0.920695150755,0.062839372102,0.857855778653,0.0164654771427,0.86110319447,1.06683836541,0.00477090210035,0.094
654,17100051954,0.0802923332155,0.919707666785,0.0634416765629,0.856265990222,0.0168506566526,0.859261173963,1.0668164985,0.00462089353645,0.094
655,17100051955,0.0785927274823,0.921407272518,0.0625077869907,0.858899485527,0.0160849404916,0.862431199993,1.06716693275,0.00471126205659,0.094
656,17100051956,0.0811666183546,0.918833381645,0.064350445908,0.854482935737,0.0168161724466,0.857626188611,1.06793732163,0.00460007211676,0.094
657,17100051957,0.0808734927326,0.919126507267,0.0642622323531,0.854864274914,0.0166112603795,0.858170872605,1.06821772289,0.00457564455968,0.094
658,17100051958,0.0774341116846,0.922565888315,0.061749780215,0.8608161081,0.0156843314695,0.864597366779,1.06704111467,0.00467826616943,0.094
659,17100051959,0.0787670159712,0.921232984029,0.0628073646573,0.858425619371,0.015959651314,0.862102738467,1.06774869133,0.0046298018699,0.094
660,17100051960,0.0809950904921,0.919004909508,0.0639454350547,0.855059474453,0.0170496554374,0.857950310936,1.06702988999,0.00458379713812,0.094
661,17100051961,0.0783621322364,0.921637867764,0.0623308618463,0.859307005917,0.0160312703901,0.862862509658,1.0670626577,0.0046010824756,0.095
662,17100051962,0.0796634295955,0.920336570404,0.0634471715897,0.856889398815,0.0162162580059,0.860428126921,1.06800992504,0.00456006825235,0.094
663,17100051963,0.0795197583362,0.920480241664,0.0634034441762,0.857076797488,0.01611631416,0.86069551383,1.06814628191,0.00455795649967,0.094
664,17100051964,0.0803885433078,0.919611456692,0.0636371128512,0.855974343841,0.0167514304566,0.859079717,1.06722911484,0.00460926732039,0.094
665,17100051965,0.0795897473395,0.920410252661,0.0628325326956,0.857577719965,0.0167572146438,0.860574320244,1.06628424215,0.00459948029816,0.094
666,17100051966,0.0799611543864,0.920038845614,0.0633215478571,0.856717297756,0.0166396065293,0.859877473199,1.06707184719,0.00455895207113,0.095
667,17100051967,0.0822228526697,0.91777714733,0.0646859467262,0.853091200604,0.0175369059435,0.85566465653,1.06698183725,0.00455020373961,0.094
668,17100051968,0.081076493226,0.918923506774,0.0639034135211,0.855020093253,0.0171730797049,0.857800070076,1.06675033587,0.00459039920089,0.094
669,17100051969,0.0804297700897,0.91957022991,0.0634689382646,0.856101291646,0.0169608318251,0.859005824462,1.0666420988,0.00466630514982,0.095
670,17100051970,0.0817371951416,0.918262804858,0.0646968662774,0.853565938581,0.0170403288643,0.856563764347,1.0679217332,0.00461514780274,0.094
671,17100051971,0.081106627956,0.918893372044,0.0642172837006,0.854676088343,0.0168893442554,0.857739410968,1.06764568094,0.00455981471044,0.094
672,17100051972,0.0794275215268,0.920572478473,0.063284497584,0.857287980889,0.0161430239428,0.860868589229,1.06795831294,0.00466883388352,0.094
673,17100051973,0.0813910979778,0.918608902022,0.0642089879432,0.854399914079,0.0171821100346,0.857212378841,1.0670889684,0.0044905953756,0.095
674,17100051974,0.0793982474133,0.920601752587,0.0631452075458,0.857456545041,0.0162530398676,0.860925078259,1.06759079018,0.0044904963263,0.094
675,17100051975,0.0799927966297,0.92000720337,0.0635026354781,0.856504567892,0.0164901611516,0.8598159827,1.06756170346,0.00469450323427,0.094
676,17100051976,0.0808263607696,0.91917363923,0.0644667813258,0.854706857905,0.0163595794438,0.85825511958,1.06892602997,0.0045912913467,0.094
677,17100051977,0.0802675161138,0.919732483886,0.0633997124776,0.856332771409,0.0168678036363,0.859307853879,1.06673568331,0.00460657849148,0.094
678,17100051978,0.079725885652,0.920274114348,0.0631565923676,0.85711752198,0.0165692932845,0.860316643255,1.06701198048,0.00440773799202,0.094
679,17100051979,0.0799542558938,0.920045744106,0.0631124826698,0.856933261436,0.0168417732241,0.859893476109,1.06645086332,0.00464333442885,0.094
680,17100051980,0.0803407770023,0.919659222998,0.06387066972,0.855788553278,0.0164701072822,0.859164742174,1.06802660696,0.00467820051286,0.095
681,17100051981,0.0805679668859,0.919432033114,0.0638390830944,0.85559295002,0.0167288837914,0.858743853074,1.06750594821,0.00459192198053,0.095
682,17100051982,0.0808471982554,0.919152801745,0.0639107863728,0.855242015372,0.0169364118826,0.858225001566,1.06720128188,0.004619099677,0.095
683,17100051983,0.078645497784,0.921354502216,0.0622978461293,0.859056656087,0.0163476516547,0.862336347082,1.06643150158,0.00470098613566,0.095
684,17100051984,0.0809337411821,0.919066258818,0.0639277816551,0.855138477163,0.017005959527,0.858064304235,1.0670910363,0.00458242613304,0.094
685,17100051985,0.0804497034103,0.91955029659,0.0636822186414,0.855868077948,0.0167674847689,0.85896558737,1.06725149198,0.00445870192486,0.094
686,17100051986,0.0808166349679,0.919183365032,0.064024129391,0.855159235641,0.0167925055769,0.858279929149,1.06760207738,0.0047514258824,0.095
687,17100051987,0.0793410544842,0.920658945516,0.0631084616366,0.857550483879,0.0162325928476,0.861031841663,1.06758646087,0.00466972426361,0.095
688,17100051988,0.0790221862122,0.920977813788,0.0626769792954,0.858300834492,0.0163452069168,0.861630670584,1.06687534727,0.00473135909733,0.095
689,17100051989,0.0801350415125,0.919864958487,0.063683855465,0.856181103022,0.0164511860476,0.859549272793,1.0678450328,0.00459806744817,0.095
690,17100051990,0.0804586732015,0.919541326798,0.0638343913887,0.85570693541,0.0166242818128,0.858946620803,1.06769610934,0.00457065984294,0.094
691,17100051991,0.0780960218608,0.921903978139,0.0620160393027,0.859887938836,0.0160799825582,0.863362073965,1.0666069659,0.00453661658227,0.095
692,17100051992,0.0800852740183,0.919914725982,0.0635460279263,0.856368698055,0.0165392460921,0.859643722119,1.06752024407,0.00461554332021,0.094
693,17100051993,0.0793860132247,0.920613986775,0.063385491546,0.857228495229,0.0160005216787,0.86094411585,1.06834224496,0.00456321895367,0.095
694,17100051994,0.0768204168975,0.923179583102,0.0613963455052,0.861783237597,0.0154240713923,0.865745092103,1.06712129603,0.00460089185941,0.094
695,17100051995,0.0782074763998,0.9217925236,0.0624965633224,0.859295960278,0.0157109130775,0.863147486121,1.06785497586,0.0046391560466,0.094
696,17100051996,0.0807304278016,0.919269572198,0.0638521375321,0.855417434666,0.0168782902695,0.858442397579,1.06724176101,0.00461237692571,0.094
697,17100051997,0.0811921475455,0.918807852454,0.0639386580534,0.854869194401,0.0172534894921,0.857585181725,1.0666410607,0.00449484989581,0.094
698,17100051998,0.0808557718247,0.919144228175,0.0638486268818,0.855295601293,0.0170071449429,0.858210058654,1.06699678501,0.0045218538689,0.094
699,17100051999,0.0786301209405,0.921369879059,0.0623952124119,0.858974666648,0.0162349085286,0.862363431708,1.0667555326,0.00454167924467,0.094
700,17100052000,0.0788671755046,0.921132824495,0.0624932806703,0.858639543825,0.0163738948343,0.861921452385,1.06660873403,0.0047101598348,0.095
701,17100052001,0.0810860735178,0.918913926482,0.0639478694224,0.85496605706,0.0171382040954,0.857781632634,1.06686722264,0.00461784297228,0.095
702,17100052002,0.079887313284,0.920112686716,0.0633093298488,0.856803356867,0.0165779834352,0.860014692872,1.06717297663,0.0044731660414,0.094
703,17100052003,0.0805759296939,0.919424070306,0.0636806300207,0.855743440285,0.0168952996732,0.85873151251,1.06701062349,0.00452018371901,0.095
704,17100052004,0.077789097093,0.922210902907,0.0620859184126,0.860124984494,0.0157031786805,0.863931804173,1.06739438951,0.004597038964,0.095
705,17100052005,0.0802417513728,0.919758248627,0.0637084977063,0.856049750921,0.0165332536665,0.859350922181,1.0677201249,0.00459660896277,0.094
706,17100052006,0.0808453290537,0.919154670946,0.064138553441,0.855016117505,0.0167067756127,0.858224979256,1.06789537304,0.00464487308398,0.094
707,17100052007,0.0798510723189,0.920148927681,0.0635863953344,0.856562532347,0.0162646769845,0.860077709429,1.06808086756,0.0047644793357,0.095
708,17100052008,0.0793860537559,0.920613946244,0.0628076148035,0.857806331441,0.0165784389524,0.860952889328,1.06659002873,0.00463885658985,0.094
709,17100052009,0.079639617689,0.920360382311,0.0628266659033,0.857533716408,0.0168129517857,0.86048183098,1.06617310332,0.00446400226489,0.094
710,17100052010,0.0793586002663,0.920641399734,0.063199717072,0.857441682662,0.0161588831943,0.860997863107,1.06783029758,0.00470917299691,0.094
711,17100052011,0.0791198863089,0.920880113691,0.0628195065953,0.858060607096,0.0163003797136,0.861447011873,1.06712450693,0.00462535941422,0.095
712,17100052012,0.0805065987632,0.919493401237,0.0635536987644,0.855939702472,0.0169528999988,0.8588620333,1.06675541357,0.00451877521166,0.094
713,17100052013,0.0803671389446,0.919632861055,0.063519927446,0.856112933609,0.0168472114985,0.859121213698,1.06691383842,0.00451558039758,0.095
714,17100052014,0.0799603160471,0.920039683953,0.0632580939628,0.85678158999,0.0167022220843,0.859880000546,1.06688102168,0.00450685144395,0.095
715,17100052015,0.0803015879169,0.919698412083,0.0638490518865,0.855849360197,0.0164525360305,0.85923776827,1.06803436229,0.00456629414156,0.094
716,17100052016,0.0804279884323,0.919572011568,0.0637261891663,0.855845822401,0.0167017992661,0.859005189868,1.06742542369,0.00454573286363,0.094
717,17100052017,0.0801467165723,0.919853283428,0.0635771124849,0.856276170943,0.0165696040874,0.859529246051,1.0674995429,0.00457405207279,0.095
718,17100052018,0.081114897579,0.918885102421,0.0642707008787,0.854614401542,0.0168441967003,0.857723266069,1.06779218863,0.0045851236552,0.095
719,17100052019,0.0790135519579,0.920986448042,0.0626341309415,0.858352317101,0.0163794210164,0.861647365598,1.06676160218,0.00461184494868,0.095
720,17100052020,0.0810629633442,0.918937036656,0.0642180440324,0.854718992623,0.0168449193118,0.857820329736,1.06772959214,0.00450171946505,0.094
721,17100052021,0.0789127886668,0.921087211333,0.0627810521572,0.858306159176,0.0161317365096,0.861832303698,1.06739581841,0.00453823466542,0.094
722,17100052022,0.0786202087626,0.921379791237,0.0624573609218,0.858922430316,0.0161628478408,0.8623809006,1.06696254269,0.00460126801655,0.094
723,17100052023,0.0809062565491,0.919093743451,0.0639500562266,0.855143687224,0.0169562003224,0.858114913756,1.06720994925,0.00451004361877,0.094
724,17100052024,0.0803085821122,0.919691417888,0.06383853379,0.855852884098,0.0164700483221,0.859224954992,1.06798938857,0.00447424790424,0.094
725,17100052025,0.0797402077913,0.920259792209,0.0632624883729,0.856997303836,0.0164777194184,0.860288437556,1.06730625477,0.00459262336588,0.094
726,17100052026,0.0822070557252,0.917792944275,0.0649682280874,0.852824716187,0.0172388276378,0.855689577322,1.06786721074,0.00461350100711,0.095
727,17100052027,0.0799989742413,0.920001025759,0.0634196726866,0.856581353072,0.0165793015547,0.859805789686,1.06729859874,0.00456874529937,0.095
728,17100052028,0.0794147248566,0.920585275143,0.0632887776349,0.857296497508,0.0161259472217,0.860892284327,1.06799524877,0.00466381732333,0.094
729,17100052029,0.0821910151839,0.917808984816,0.0651044257342,0.852704559082,0.0170865894497,0.855717186478,1.06831010907,0.00455290316081,0.094
730,17100052030,0.0791747637093,0.920825236291,0.0631056441325,0.857719592158,0.0160691195768,0.861340704931,1.06788931054,0.00465597194254,0.094
731,17100052031,0.0788740540668,0.921125945933,0.0624770476472,0.858648898286,0.0163970064197,0.861908921384,1.06654662903,0.00454303515109,0.094
732,17100052032,0.0800144307315,0.919985569268,0.0636732203843,0.856312348884,0.0163412103472,0.859773225995,1.06803844295,0.00455326083696,0.095
733,17100052033,0.0789589828253,0.921041017175,0.0628271191431,0.858213898032,0.0161318636822,0.86174578095,1.06744896304,0.00453560170317,0.095
734,17100052034,0.0793620418757,0.920637958124,0.0632169375067,0.857421020618,0.016145104369,0.860991208679,1.0678760665,0.00465317059606,0.095
735,17100052035,0.0798939663172,0.920106033683,0.0630517986351,0.857054235048,0.0168421676821,0.860006289329,1.06637968403,0.00448382342958,0.094
736,17100052036,0.0782152887806,0.921784711219,0.0618630445368,0.859921666683,0.0163522442438,0.863142662081,1.06591948146,0.00457621567938,0.094
737,17100052037,0.0794555356354,0.920544464365,0.0632813333476,0.857263131017,0.0161742022878,0.860816622711,1.06789627056,0.00471527941436,0.094
738,17100052038,0.0786549329385,0.921345067061,0.0630174976799,0.858327569382,0.0156374352586,0.862307793838,1.06859582804,0.00453707755324,0.095
739,17100052039,0.0804040114954,0.919595988505,0.0634571503146,0.85613883819,0.0169468611808,0.85905378178,1.06665453263,0.00460827283755,0.095
740,17100052040,0.0799839733914,0.920016026609,0.0632032747176,0.856812751891,0.0167806986738,0.859836939488,1.06667054159,0.00452821753064,0.095
741,17100052041,0.0795052373037,0.920494762696,0.0634150299912,0.857079732705,0.0160902073124,0.860722296172,1.06820859483,0.0044183807368,0.095
742,17100052042,0.0814049596339,0.918595040366,0.0644607592986,0.854134281067,0.0169442003354,0.857182840314,1.06782644931,0.00453338856941,0.095
743,17100052043,0.0800746085122,0.919925391488,0.0637772503941,0.856148141094,0.0162973581181,0.859659970999,1.06824127228,0.00450255639234,0.094
744,17100052044,0.0792679476365,0.920732052363,0.0630221733022,0.857709879061,0.0162457743344,0.861168923539,1.0674617234,0.00460358252189,0.095
745,17100052045,0.0802654441446,0.919734555855,0.0636410199592,0.856093535896,0.0166244241854,0.859308002552,1.06747121088,0.00459950570267,0.094
746,17100052046,0.0792040196434,0.920795980357,0.0624274705213,0.858368509835,0.0167765491221,0.861296753992,1.06577827893,0.00448595257071,0.094
747,17100052047,0.0797541513294,0.920245848671,0.063098720058,0.857147128613,0.0166554312714,0.86026506423,1.0667836074,0.00462841849917,0.094
748,17100052048,0.080118002519,0.919881997481,0.0636283418293,0.856253655652,0.0164896606897,0.859581736516,1.06770859096,0.00466308817357,0.093
749,17100052049,0.0808899481595,0.919110051841,0.0640589895709,0.85505106227,0.0168309585886,0.858143478677,1.06757072379,0.00469657997572,0.095
750,17100052050,0.0788813911006,0.921118608899,0.0625271718441,0.858591437055,0.0163542192565,0.861894522606,1.06668486241,0.004503712396,0.095
751,17100052051,0.0788090728968,0.921190927103,0.0623895799609,0.858801347142,0.016419492936,0.86203099197,1.06640316068,0.0045853405866,0.095
752,17100052052,0.0778679386526,0.922132061347,0.0619617087225,0.860170352625,0.0159062299302,0.863787063358,1.0668699195,0.00464311397964,0.095
753,17100052053,0.0789773456007,0.921022654399,0.062950349744,0.858072304655,0.0160269958567,0.861709781661,1.0677882057,0.00464965680915,0.095
754,17100052054,0.0799927883595,0.92000721164,0.063255481406,0.856751730234,0.0167373069535,0.859819782593,1.06681234006,0.00462272187752,0.095
755,17100052055,0.0803241724521,0.919675827548,0.0634611560428,0.856214671505,0.0168630164093,0.859201813629,1.06681600632,0.00439412394577,0.095
756,17100052056,0.0810108003765,0.918989199623,0.0641334776402,0.854855721983,0.0168773227363,0.857918311392,1.06757067783,0.00461744089872,0.095
757,17100052057,0.0797578511015,0.920242148899,0.0632148605274,0.857027288371,0.016542990574,0.860256418634,1.06712882451,0.00461275843647,0.095
758,17100052058,0.0797290129587,0.920270987041,0.0633237326473,0.856947254394,0.0164052803114,0.860308279106,1.06751290185,0.00457385096177,0.094
759,17100052059,0.0795642215759,0.920435778424,0.0634671824887,0.856968595935,0.0160970390871,0.860611990009,1.06825630284,0.00465887629086,0.095
760,17100052060,0.0812446356937,0.918755364306,0.0641219048947,0.854633459412,0.017122730799,0.85748510534,1.0670985885,0.00459607547626,0.095
761,17100052061,0.0804176136851,0.919582386315,0.0636122732855,0.855970113029,0.0168053403996,0.859026177072,1.06709943053,0.00467505983329,0.094
762,17100052062,0.0797820050269,0.920217994973,0.0635259942692,0.856692000704,0.0162560107578,0.860206822656,1.06802698636,0.00447949738652,0.094
763,17100052063,0.0802999599278,0.919700040072,0.0636692170762,0.856030822996,0.0166307428516,0.859243541948,1.06749214267,0.00480701969779,0.095
764,17100052064,0.0801877497882,0.919812250212,0.063660621421,0.856151628791,0.0165271283672,0.859451838784,1.06767598134,0.00469169081205,0.095
765,17100052065,0.082510974966,0.917489025034,0.0651947337916,0.852294291242,0.0173162411744,0.855123582713,1.06798675562,0.00442529961678,0.095
766,17100052066,0.0819246339798,0.91807536602,0.06491894935,0.85315641667,0.0170056846298,0.856213233875,1.06824506675,0.00457181155777,0.094
767,17100052067,0.0813740603253,0.918625939675,0.0643262664149,0.85429967326,0.0170477939104,0.857242151396,1.06747639232,0.00467836097321,0.095
768,17100052068,0.0808389024436,0.919161097556,0.0638847310553,0.855276366501,0.0169541713883,0.858240780466,1.0671377896,0.00472712724721,0.094
769,17100052069,0.0793428904563,0.920657109544,0.0630029880335,0.85765412151,0.0163399024228,0.861030047436,1.06726322391,0.0045774767223,0.094
770,17100052070,0.0780599534139,0.921940046586,0.0623639860109,0.859576060575,0.015695967403,0.863423814191,1.06772957728,0.00476106856486,0.094
771,17100052071,0.078682622239,0.921317377761,0.0628172459375,0.858500131823,0.0158653763015,0.862259405514,1.0679367755,0.00454624947399,0.095
772,17100052072,0.0814150790498,0.91858492095,0.0646861119436,0.853898809007,0.0167289671062,0.857160640298,1.06849081974,0.00462498666844,0.094
773,17100052073,0.0774978044257,0.922502195574,0.0618768636125,0.860625331962,0.0156209408131,0.864476908171,1.06730693761,0.00460072246429,0.094
774,17100052074,0.0794297551364,0.920570244864,0.0633469103098,0.857223334554,0.0160828448266,0.86086348624,1.06814336843,0.00463357989973,0.094
775,17100052075,0.0783057223633,0.921694277637,0.062535373437,0.8591589042,0.0157703489262,0.862964241611,1.06778847937,0.00448777670899,0.094
776,17100052076,0.0787386437133,0.921261356287,0.0623604051433,0.858900951143,0.01637823857,0.862162301575,1.06644665404,0.00453813032833,0.093
777,17100052077,0.080749039799,0.919250960201,0.0638157020043,0.855435258197,0.0169333377947,0.858408446147,1.06709649009,0.0045885525533,0.094
778,17100052078,0.0806630991772,0.919336900823,0.0639220733885,0.855414827434,0.0167410257887,0.858566169541,1.06757969305,0.00476063619748,0.094
779,17100052079,0.0789295722172,0.921070427783,0.0629021198748,0.858168307908,0.0160274523423,0.86179926966,1.0677314597,0.00471367746601,0.093
780,17100052080,0.0798138797283,0.920186120272,0.0631941102752,0.856992009996,0.0166197694532,0.860152744256,1.06696105029,0.00456642137051,0.093
781,17100052081,0.0773477374017,0.922652262598,0.0616576537481,0.86099460885,0.0156900836537,0.864759506458,1.06692384943,0.00461974766815,0.093
782,17100052082,0.0817488880455,0.918251111954,0.0646676770303,0.853583434924,0.0170812110152,0.856542554425,1.06781139274,0.00461928343928,0.093
783,17100052083,0.0780881221965,0.921911877804,0.0619676438902,0.859944233913,0.0161204783063,0.863377503979,1.06647504065,0.00477204248253,0.093
784,17100052084,0.0817811060324,0.918218893968,0.0646560441383,0.853562849829,0.0171250618941,0.856483061781,1.0677159523,0.00488453556016,0.094
785,17100052085,0.0780977765098,0.92190222349,0.0623564992974,0.859545724193,0.0157412772124,0.863353598023,1.06763596145,0.00456473676565,0.093
786,17100052086,0.0805107482523,0.919489251748,0.0634334796355,0.856055772112,0.0170772686168,0.858856178481,1.06638314555,0.00458227604264,0.094
787,17100052087,0.07804254435,0.92195745565,0.0619994027991,0.859958052851,0.016043141551,0.863461769418,1.06665679143,0.00448511915988,0.093
788,17100052088,0.0810713676363,0.918928632364,0.0640808828809,0.854847749483,0.0169904847554,0.857806852739,1.06729800796,0.00455269120342,0.093
789,17100052089,0.0811885175854,0.918811482415,0.0638032949612,0.855008187453,0.0173852226242,0.857593981676,1.06623741892,0.00466182196409,0.093
790,17100052090,0.0815634018183,0.918436598182,0.0642966495156,0.854139948666,0.0172667523027,0.85689181428,1.06703287346,0.00466750571871,0.093
791,17100052091,0.0803105632216,0.919689436778,0.0639416923044,0.855747744474,0.0163688709172,0.859219700408,1.06829846279,0.00463658605415,0.093
792,17100052092,0.0765913146734,0.923408685327,0.0609031571876,0.862505528139,0.0156881574858,0.86617928125,1.06605611476,0.00453856090117,0.093
793,17100052093,0.0805781159922,0.919421884008,0.064123698262,0.855298185746,0.0164544177303,0.8587206736,1.06834993199,0.00463862946829,0.094
794,17100052094,0.0793116424605,0.920688357539,0.0629202909894,0.85776806655,0.0163913514712,0.86108934034,1.06707099386,0.00467461987528,0.094
795,17100052095,0.0788138812408,0.921186118759,0.0628959562483,0.858290162511,0.0159179249925,0.86201430417,1.06792950112,0.00455132984158,0.094
796,17100052096,0.0790475105867,0.920952489413,0.0626110081172,0.858341481296,0.0164365024694,0.861584639342,1.06662788743,0.00462048722693,0.094
797,17100052097,0.077664777562,0.922335222438,0.0615926843371,0.860742538101,0.0160720932249,0.864170612421,1.06613206705,0.00457616173023,0.094
798,17100052098,0.0800356278941,0.919964372106,0.0633459793133,0.856618392793,0.0166896485808,0.85973890395,1.06700657698,0.00453457645926,0.094
799,17100052099,0.0789143471792,0.921085652821,0.062577108925,0.858508543896,0.0163372382542,0.861832531177,1.06677453664,0.00457146454421,0.093
800,17100052100,0.0802417654544,0.919758234546,0.0637732645645,0.855984969981,0.0164685008899,0.859349904316,1.06791647369,0.00446325174576,0.095
801,17100052101,0.0789824729785,0.921017527021,0.0624376726463,0.858579854375,0.0165448003322,0.861708107078,1.06622414845,0.00461587583253,0.094
802,17100052102,0.0795242830738,0.920475716926,0.0635068052054,0.856968911721,0.0160174778684,0.860685530573,1.06845120524,0.00456020373175,0.093
803,17100052103,0.0782582683861,0.921741731614,0.0625453607363,0.859196370878,0.0157129076499,0.863052308519,1.06790771506,0.00464392636836,0.094
804,17100052104,0.0779679051414,0.922032094859,0.0620839196545,0.859948175204,0.0158839854869,0.863599275412,1.06705300391,0.00463913152578,0.095
805,17100052105,0.0787301115319,0.921269888468,0.0627478674409,0.858522021027,0.015982244091,0.862172222685,1.06763743794,0.00443869632992,0.094
806,17100052106,0.0787370929867,0.921262907013,0.0631741898285,0.858088717185,0.0155629031583,0.862152721979,1.06891698011,0.00459813999921,0.094
807,17100052107,0.0810353218019,0.918964678198,0.0644805118152,0.854484166383,0.0165548099867,0.857867545035,1.06857706458,0.00445526704109,0.094
808,17100052108,0.0815755436569,0.918424456343,0.0641544448848,0.854270011458,0.0174210987722,0.856871499202,1.06657902417,0.00455228757554,0.095
809,17100052109,0.0811103916541,0.918889608346,0.0638923971353,0.854997211211,0.0172179945187,0.857737410125,1.06665358084,0.0045859523578,0.095
810,17100052110,0.0800422032923,0.919957796708,0.0635939379118,0.856363858796,0.0164482653804,0.859722906123,1.06774609252,0.00456272652406,0.094
811,17100052111,0.0814106268063,0.918589373194,0.0641311166494,0.854458256544,0.0172795101569,0.857177387777,1.06681637465,0.00477621037582,0.094
812,17100052112,0.0813109790906,0.918689020909,0.0644305371891,0.85425848372,0.0168804419015,0.85735744049,1.0679104061,0.00464932072207,0.094
813,17100052113,0.0789265583828,0.921073441617,0.0628968855217,0.858176556095,0.0160296728611,0.861804948818,1.06772123461,0.0047050981001,0.094
814,17100052114,0.0800569461659,0.919943053834,0.0632709499346,0.8566721039,0.0167859962313,0.859700496093,1.06673919905,0.00458079687443,0.094
815,17100052115,0.0773535240814,0.922646475919,0.0618467039463,0.860799771972,0.0155068201351,0.864745843057,1.06748619746,0.00485085487518,0.094
816,17100052116,0.0772207686305,0.922779231369,0.0616680755137,0.861111155856,0.0155526931168,0.864995642931,1.06719370866,0.0045917196424,0.094
817,17100052117,0.0813819031045,0.918618096896,0.0644336955608,0.854184401335,0.0169482075437,0.857225974745,1.06778746789,0.0045319881123,0.095
818,17100052118,0.0818987992778,0.918101200722,0.0646488419544,0.853452358768,0.0172499573234,0.856265210636,1.06747433306,0.00467681034449,0.094
819,17100052119,0.0804678341001,0.9195321659,0.0636302906865,0.855901875213,0.0168375434136,0.858932755391,1.06706013722,0.00472696526784,0.094
820,17100052120,0.0800633659959,0.919936634004,0.0637106912468,0.856225942757,0.0163526747491,0.859681850529,1.06806049712,0.00466123390126,0.095
821,17100052121,0.0803722476959,0.919627752304,0.0630495046055,0.856578247699,0.0173227430904,0.859118940898,1.06547794649,0.00464378461456,0.094
822,17100052122,0.0794195130467,0.920580486953,0.0628519960433,0.85772849091,0.0165675170034,0.860890081878,1.0666619486,0.00466104967523,0.094
823,17100052123,0.0799509419501,0.92004905805,0.0632896320993,0.856759425951,0.0166613098508,0.859896913259,1.06699418694,0.00467054830658,0.094
824,17100052124,0.0790247926116,0.920975207388,0.0630602743615,0.857914933027,0.0159645182501,0.861619959788,1.06803262798,0.00461839136195,0.094
825,17100052125,0.0783743278682,0.921625672132,0.062448327116,0.859177345016,0.0159260007522,0.86283804065,1.0673959571,0.00452714830911,0.093
826,17100052126,0.0786025639996,0.921397436,0.0626225683121,0.858774867688,0.0159799956875,0.862411161928,1.06749652067,0.00471101851103,0.093
827,17100052127,0.0794399719685,0.920560028031,0.0628121018151,0.857747926216,0.0166278701535,0.860852705338,1.06650268416,0.00463809377235,0.095
828,17100052128,0.0822040563077,0.917795943692,0.0649644601084,0.852831483584,0.0172395961993,0.855695187583,1.06786138507,0.0046347143721,0.095
829,17100052129,0.0797293994203,0.92027060058,0.0635889338519,0.856681666728,0.0161404655684,0.860303500876,1.06831627687,0.00460875274971,0.094
830,17100052130,0.0829094128311,0.917090587169,0.065431515933,0.851659071236,0.017477896898,0.854382765411,1.06796133156,0.00451360906446,0.095
831,17100052131,0.0814569336921,0.918543066308,0.064960656069,0.853582410239,0.0164962776231,0.857078890027,1.06924505235,0.00471321263462,0.094
832,17100052132,0.0797837240994,0.920216275901,0.0630644582209,0.85715181768,0.0167192658785,0.860210699227,1.06662437735,0.00443921202528,0.094
833,17100052133,0.0778213662654,0.922178633735,0.0622646748857,0.859913958849,0.0155566913798,0.863869045834,1.06787586443,0.00461543825966,0.093
834,17100052134,0.0799453300238,0.920054669976,0.0633186247437,0.856736045232,0.01662670528,0.859906883522,1.06709259457,0.0045004190402,0.094
835,17100052135,0.0792191200331,0.920780879967,0.0627909070168,0.85798997295,0.0164282130163,0.861263144398,1.06685195169,0.00463117964545,0.095
836,17100052136,0.0783200017735,0.921679998226,0.0623145312235,0.859365467003,0.0160054705501,0.862941077844,1.06709211257,0.00462147610649,0.094
837,17100052137,0.0808652785793,0.919134721421,0.0638778369421,0.855256884479,0.0169874416372,0.858191986765,1.06706757916,0.00460804401377,0.094
838,17100052138,0.0792550875247,0.920744912475,0.0627699183594,0.857974994116,0.0164851691652,0.861196668732,1.06672096,0.00455493096936,0.094
839,17100052139,0.0796818771586,0.920318122841,0.0634523597846,0.856865763057,0.016229517374,0.860393803641,1.06799112662,0.0046369420583,0.094
840,17100052140,0.080718088001,0.919281911999,0.0639736505043,0.855308261495,0.0167444374967,0.85846341708,1.06763326319,0.00468440410793,0.094
841,17100052141,0.0763711509481,0.923628849052,0.0611724533923,0.86245639566,0.0151986975558,0.866585248375,1.06728612565,0.00468306216839,0.094
842,17100052142,0.0798071577027,0.920192842297,0.0636670464687,0.856525795829,0.0161401112341,0.860157978527,1.06840758769,0.00471022332159,0.093
843,17100052143,0.0787002062425,0.921299793757,0.0621288761456,0.859170917612,0.0165713300969,0.862237270839,1.06581666944,0.00452863400504,0.094
844,17100052144,0.0807031657919,0.919296834208,0.0638377337005,0.855459100508,0.0168654320914,0.858493167122,1.06724905883,0.00446373823044,0.093
845,17100052145,0.0802337162942,0.919766283706,0.0637070398865,0.856059243819,0.0165266764076,0.859365850777,1.06773073531,0.00462559923595,0.093
846,17100052146,0.0803354404867,0.919664559513,0.0637627261347,0.855901833379,0.016572714352,0.859176294023,1.06770930015,0.00458561227214,0.094
847,17100052147,0.078628892079,0.921371107921,0.0622350303463,0.859136077575,0.0163938617326,0.862368168171,1.06627215825,0.00459399602729,0.093
848,17100052148,0.0804580879211,0.919541912079,0.063791689184,0.855750222895,0.0166663987371,0.858948360205,1.06756772949,0.00451395167542,0.094
849,17100052149,0.0798502462357,0.920149753764,0.0634313508778,0.856718402886,0.0164188953579,0.860081616695,1.06761231385,0.00448262555927,0.094
850,17100052150,0.0810158273205,0.918984172679,0.0642885847697,0.85469558791,0.0167272425508,0.857906618379,1.06803157179,0.00459293349668,0.094
851,17100052151,0.0795998291299,0.92040017087,0.063179724524,0.857220446346,0.0164201046059,0.860550287676,1.06731806647,0.00469197480664,0.094
852,17100052152,0.0794897606969,0.920510239303,0.0630950818155,0.857415157488,0.0163946788814,0.860755929711,1.0672674757,0.00462665738702,0.095
853,17100052153,0.0793739383295,0.92062606167,0.0631382210419,0.857487840629,0.0162357172876,0.860970323631,1.0676151213,0.00443707847872,0.094
854,17100052154,0.0786444190517,0.921355580948,0.0624290985252,0.858926482423,0.0162153205265,0.862336341926,1.06683148428,0.00466022014597,0.094
855,17100052155,0.0805494924635,0.919450507537,0.0637720371442,0.855678470392,0.0167774553192,0.858779140671,1.06733720953,0.00454698890752,0.094
856,17100052156,0.0791393715888,0.920860628411,0.0628462507477,0.858014377663,0.0162931208411,0.861410411062,1.06716910333,0.00461627722508,0.093
857,17100052157,0.0792419513687,0.920758048631,0.0630738303994,0.857684218232,0.0161681209694,0.861216410601,1.06766702952,0.00463726908037,0.094
858,17100052158,0.0808237499744,0.919176250026,0.0639774429569,0.855198807069,0.0168463070174,0.858267452923,1.06744722148,0.00470223277527,0.094
859,17100052159,0.0796452633664,0.920354736634,0.0632659327792,0.857088803854,0.0163793305872,0.860464624408,1.06749440658,0.0045966664122,0.094
860,17100052160,0.0817736155912,0.918226384409,0.0648721035671,0.853354280842,0.0169015120241,0.856493626195,1.06838503993,0.00457012108907,0.094
861,17100052161,0.0786222388223,0.921377761178,0.0627920308116,0.858585730366,0.0158302080106,0.862372003339,1.06797346823,0.00469142171827,0.095
862,17100052162,0.0802765380964,0.919723461904,0.0636833662013,0.856040095702,0.0165931718951,0.859286773923,1.0675788542,0.00448200342318,0.094
863,17100052163,0.0796413869783,0.920358613022,0.0633246728444,0.857033940177,0.0163167141339,0.860470920839,1.06767976415,0.00472036640176,0.095
864,17100052164,0.0797916548699,0.92020834513,0.0631570094684,0.857051335662,0.0166346454015,0.860194562132,1.06689015304,0.00467199235195,0.093
865,17100052165,0.079137294367,0.920862705633,0.06275435551,0.858108350123,0.016382938857,0.861415676333,1.06689436436,0.00450172286707,0.094
866,17100052166,0.0816348626465,0.918365137354,0.0643893300426,0.853975807311,0.0172455326039,0.856758019161,1.06718040235,0.00469542479247,0.093
867,17100052167,0.0791217499599,0.92087825004,0.0626831450592,0.858195104981,0.0164386049007,0.861445638395,1.06670756415,0.00455491849801,0.094
868,17100052168,0.0822219218314,0.917778078169,0.0649349378757,0.852843140293,0.0172869839557,0.855662567002,1.06773852374,0.00464242203629,0.094
869,17100052169,0.0809792846814,0.919020715319,0.063981471562,0.855039243757,0.0169978131194,0.857979057578,1.06716869675,0.00462897504333,0.094
870,17100052170,0.0795621014386,0.920437898561,0.0634190363641,0.857018862197,0.0161430650745,0.860616663279,1.06811429112,0.00459779492098,0.094
871,17100052171,0.0795588734373,0.920441126563,0.0625432032257,0.857897923337,0.0170156702116,0.860636067271,1.0654647804,0.00455299555656,0.093
872,17100052172,0.0816383901238,0.918361609876,0.0646313560832,0.853730253793,0.0170070340406,0.856747779009,1.06790764418,0.00467217693448,0.094
873,17100052173,0.0802949956805,0.91970500432,0.0630973046408,0.856607699679,0.0171976910396,0.859261508186,1.06576737191,0.00461870981532,0.094
874,17100052174,0.0790525326505,0.920947467349,0.0628643378725,0.858083129477,0.016188194778,0.861571431621,1.06738658487,0.00484017904499,0.093
875,17100052175,0.0784214097634,0.921578590237,0.0625789408999,0.858999649337,0.0158424688635,0.862748523422,1.06770373667,0.0045926479359,0.096
876,17100052176,0.0820862577856,0.917913742214,0.0649692128096,0.852944529405,0.0171170449759,0.855913199297,1.06809570209,0.0045288360461,0.097
877,17100052177,0.0796187256649,0.920381274335,0.063222406886,0.857158867449,0.0163963187789,0.860514554453,1.06741210877,0.00452622293988,0.094
878,17100052178,0.078744250536,0.921255749464,0.0624069484847,0.858848800979,0.0163373020513,0.862151170607,1.0665772699,0.00453558425236,0.094
879,17100052179,0.081690899469,0.918309100531,0.0641528710433,0.854156229488,0.0175380284257,0.856657842976,1.06635878749,0.00479423232725,0.093
880,17100052180,0.0794627243653,0.920537275635,0.0630123610903,0.857524914544,0.0164503632749,0.860807393986,1.06706727971,0.0045573652344,0.093
881,17100052181,0.0799805426598,0.92001945734,0.0629853432965,0.857034114044,0.0169951993633,0.859846642836,1.06601618605,0.0047113746624,0.094
882,17100052182,0.0811224098504,0.91887759015,0.0640053269741,0.854872263176,0.0171170828763,0.857713406456,1.0669735273,0.0047227624203,0.095
883,17100052183,0.0781557413936,0.921844258606,0.0624427874091,0.859401471197,0.0157129539844,0.863244498484,1.0677889148,0.00463655960059,0.095
884,17100052184,0.0807146707177,0.919285329282,0.0641497766412,0.855135552641,0.0165648940766,0.858467056449,1.0681736723,0.00470299044919,0.097
885,17100052185,0.0819699928164,0.918030007184,0.0647416333309,0.853288373853,0.0172283594855,0.856131956691,1.06762274506,0.00473582056594,0.093
886,17100052186,0.0814818238467,0.918518176153,0.064728905985,0.853789270168,0.0167529178617,0.857036325053,1.06849588019,0.00463235747999,0.093
887,17100052187,0.0784942885861,0.921505711414,0.0625108806279,0.858994830786,0.0159834079582,0.86261410505,1.06736078791,0.00477541950056,0.093
888,17100052188,0.0784994000942,0.921500599906,0.0622149888428,0.859285611063,0.0162844112513,0.862609135484,1.06645405529,0.00461835104805,0.095
889,17100052189,0.0770492843166,0.922950715683,0.0613881358215,0.861562579862,0.0156611484951,0.865319122683,1.06666676859,0.00462298896006,0.093
890,17100052190,0.0800533786416,0.919946621358,0.0638239379467,0.856122683412,0.0162294406949,0.859698648058,1.06842255076,0.00473772990918,0.095
891,17100052191,0.0811031419784,0.918896858022,0.0642474181677,0.854649439854,0.0168557238106,0.857745410498,1.06774356448,0.00459501825482,0.094
892,17100052192,0.0813050027937,0.918694997206,0.06422985012,0.854465147086,0.0170751526736,0.857371587643,1.06731308321,0.00458636290807,0.093
893,17100052193,0.0825237827376,0.917476217262,0.0650567262942,0.852419490968,0.0174670564433,0.855101994016,1.06754441252,0.00464689606848,0.094
894,17100052194,0.0814950344339,0.918504965566,0.0641548211328,0.854350144433,0.0173402133011,0.857020641158,1.06673055806,0.00457691107681,0.093
895,17100052195,0.0800531516969,0.919946848303,0.0638182645986,0.856128583704,0.0162348870983,0.859699156031,1.0684057736,0.00462446348274,0.093
896,17100052196,0.0814607552439,0.918539244756,0.0642547638342,0.854284480922,0.0172059914097,0.857082618785,1.06709762571,0.00459332781726,0.093
897,17100052197,0.0805915591866,0.919408440813,0.0641202356908,0.855288205123,0.0164713234957,0.858695796818,1.06831429562,0.00460425627786,0.094
898,17100052198,0.0803078918532,0.919692108147,0.0633181323179,0.856373975829,0.0169897595353,0.859234204076,1.06641280615,0.00467515832892,0.094
899,17100052199,0.0800796850026,0.919920314997,0.0635078837333,0.856412431264,0.0165718012693,0.859654676397,1.06741504634,0.0046207203089,0.094
900,17100052200,0.0825303765386,0.917469623461,0.0649494469751,0.852520176486,0.0175809295635,0.855091434434,1.06720683398,0.00456151224393,0.093
901,17100052201,0.0806916245818,0.919308375418,0.0634334308709,0.855874944547,0.0172581937109,0.85852075807,1.06604477861,0.00454095187831,0.095
902,17100052202,0.0788518857211,0.921148114279,0.0626368729321,0.858511241347,0.016215012789,0.861947660608,1.06707275375,0.00458378954023,0.094
903,17100052203,0.0815232307091,0.918476769291,0.0646472039008,0.85382956539,0.0168760268083,0.856960864937,1.06817080522,0.00448850201228,0.094
904,17100052204,0.0814756010845,0.918524398915,0.0649277881678,0.853596610748,0.0165478129168,0.85704480838,1.06911052215,0.00457418762723,0.094
905,17100052205,0.0788883685321,0.921111631468,0.0625456798427,0.858565951625,0.0163426886894,0.861881276145,1.06672790825,0.00468969720548,0.094
906,17100052206,0.0787605910376,0.921239408962,0.0627547129158,0.858484696047,0.0160058781218,0.862115482849,1.06760108714,0.00472068748656,0.094
907,17100052207,0.0790952552855,0.920904744714,0.0630615429688,0.857843201746,0.0160337123167,0.861489055597,1.0679044997,0.00455418934929,0.094
908,17100052208,0.0821855658293,0.917814434171,0.0653923708726,0.852422063298,0.0167931949567,0.855722865427,1.06919334013,0.00456895015097,0.094
909,17100052209,0.0801195474342,0.919880452566,0.0632655658477,0.856614886718,0.0168539815865,0.859584425107,1.06660575253,0.0046009596912,0.094
910,17100052210,0.0800346189365,0.919965381064,0.0637175742474,0.856247806816,0.016317044689,0.859735086079,1.06813515222,0.00467089650437,0.095
911,17100052211,0.0801227919385,0.919877208062,0.0634375709255,0.856439637136,0.016685221013,0.859575771482,1.06712120732,0.00458444894776,0.095
912,17100052212,0.0799142774194,0.920085722581,0.062998085121,0.857087637459,0.0169161922984,0.859969418133,1.06617881511,0.00464184397095,0.094
913,17100052213,0.0801400160417,0.919859983958,0.0638450194714,0.856014964487,0.0162949965703,0.859537575476,1.06832438066,0.00462225277182,0.094
914,17100052214,0.080273806192,0.919726193808,0.0638937454935,0.855832448314,0.0163800606984,0.859288620377,1.06822184093,0.0046402673538,0.095
915,17100052215,0.0797771779448,0.920222822055,0.0630560312003,0.857166790855,0.0167211467445,0.860222978348,1.0666110777,0.00456651145774,0.095
916,17100052216,0.0793316729739,0.920668327026,0.0628133315508,0.857854995475,0.0165183414231,0.861053781859,1.06670918336,0.00462393548599,0.095
917,17100052217,0.0795600651205,0.92043993488,0.0632051945242,0.857234740355,0.0163548705962,0.860623718162,1.06746972791,0.00462099777019,0.095
918,17100052218,0.0802735606581,0.919726439342,0.0635828246113,0.856143614731,0.0166907360468,0.859293836837,1.06727957838,0.00447799224311,0.094
919,17100052219,0.0792324448749,0.920767555125,0.0627257494565,0.858041805669,0.0165066954184,0.861239395581,1.06662943927,0.00443991164646,0.094
920,17100052220,0.0780433746427,0.921956625357,0.0623452558219,0.859611369535,0.0156981188208,0.863454929582,1.0677038718,0.0045187420699,0.095
921,17100052221,0.0796598614007,0.920340138599,0.0632517533463,0.857088385253,0.0164081080544,0.860437742909,1.06742408966,0.00460078360564,0.094
922,17100052222,0.0805966227129,0.919403377287,0.0638009224713,0.855602454816,0.0167957002416,0.858691296312,1.06733665964,0.00450176692286,0.095
923,17100052223,0.0821718799323,0.917828120068,0.0648415027526,0.852986617315,0.0173303771797,0.855756636852,1.06754863874,0.00450624917024,0.094
924,17100052224,0.0784774926677,0.921522507332,0.0625787171511,0.858943790181,0.0158987755167,0.862644284091,1.06759794797,0.00467353716639,0.094
925,17100052225,0.0810945473611,0.918905452639,0.0638619459583,0.855043506681,0.0172326014028,0.857767242539,1.06659086314,0.00462974084365,0.094
926,17100052226,0.0806675649807,0.919332435019,0.0637627126056,0.855569722414,0.016904852375,0.858560328839,1.06708815618,0.00461580202159,0.095
927,17100052227,0.0804592265189,0.919540773481,0.0636711082369,0.855869665244,0.016788118282,0.858948094835,1.06719999492,0.00472604203141,0.094
928,17100052228,0.0779443231598,0.92205567684,0.0619623681715,0.860093308669,0.0159819549883,0.863644992381,1.06672867652,0.00456274452665,0.094
929,17100052229,0.0812943874672,0.918705612533,0.0642038778572,0.854501734676,0.01709050961,0.857391655815,1.06725416917,0.00459122626534,0.094
930,17100052230,0.0799380272627,0.920061972737,0.0635024357406,0.856559536997,0.0164355915221,0.859917620954,1.06766358026,0.00445664577246,0.094
931,17100052231,0.0808101044968,0.919189895503,0.0641882472564,0.855001648247,0.0166218572403,0.858289523576,1.06811189637,0.00461319507065,0.095
932,17100052232,0.082166403383,0.917833596617,0.0645785414634,0.853255055154,0.0175878619196,0.85577080211,1.06676155527,0.00480306924522,0.095
933,17100052233,0.0808991992101,0.91910080079,0.0640719063429,0.855028894447,0.0168272928672,0.858126130959,1.06759259482,0.00462996770808,0.095
934,17100052234,0.0800700702518,0.919929929748,0.0635073672537,0.856422562494,0.0165627029981,0.859672524238,1.06743146902,0.004654721039,0.094
935,17100052235,0.0809937746078,0.919006225392,0.064133197594,0.854873027798,0.0168605770137,0.857949874993,1.0676016514,0.00464716776043,0.094
936,17100052236,0.0773505499214,0.922649450079,0.0615569538002,0.861092496278,0.0157935961212,0.864755814533,1.06661324665,0.00473703960913,0.095
937,17100052237,0.0791825809702,0.92081741903,0.0630739182073,0.857743500822,0.0161086627629,0.861326671988,1.06777847688,0.00462544581959,0.094
938,17100052238,0.0793600213155,0.920639978684,0.0630838170547,0.85755616163,0.0162762042608,0.86099699907,1.06747622437,0.0045645836558,0.094
939,17100052239,0.0782044604048,0.921795539595,0.0621627415899,0.859632798005,0.0160417188149,0.863158205143,1.06684847196,0.00456636228248,0.094
940,17100052240,0.0788038627803,0.92119613722,0.0630165028037,0.858179634416,0.0157873599766,0.862031072673,1.06831377139,0.00463343065774,0.094
941,17100052241,0.0780308638141,0.921969136186,0.0620753038105,0.859893832375,0.0159555600035,0.863482327743,1.06690882691,0.00461352437529,0.094
942,17100052242,0.0820177577063,0.917982242294,0.0648785741005,0.853103668193,0.0171391836058,0.856041416536,1.06794877164,0.00454254370913,0.094
943,17100052243,0.0792015347257,0.920798465274,0.0634109734939,0.85738749178,0.0157905612318,0.86128630914,1.06876494416,0.00447530715778,0.095
944,17100052244,0.0797205145657,0.920279485434,0.0630127979467,0.857266687488,0.016707716619,0.860328814803,1.06658604409,0.00454671126235,0.094
945,17100052245,0.0804866908118,0.919513309188,0.0639292023651,0.855584106823,0.0165574884467,0.858893205319,1.06793118209,0.00457897815737,0.094
946,17100052246,0.0804525779188,0.919547422081,0.0636768997035,0.855870522378,0.0167756782153,0.8589603374,1.06722998892,0.0047404646796,0.094
947,17100052247,0.0810430207103,0.91895697929,0.0642392477131,0.854717731577,0.0168037729972,0.857856969106,1.0678311549,0.00456435508174,0.094
948,17100052248,0.0803500329703,0.91964996703,0.0639080280385,0.855741938991,0.0164420049318,0.859147000913,1.06812256616,0.00474321063799,0.094
949,17100052249,0.079230103232,0.920769896768,0.0626234838996,0.858146412868,0.0166066193324,0.861245310334,1.06632375194,0.00467449003151,0.094
950,17100052250,0.0817428093404,0.91825719066,0.0645283643875,0.853728826272,0.0172144449528,0.856555946223,1.06740034505,0.00458716828102,0.094
951,17100052251,0.0810408862308,0.918959113769,0.0640643737214,0.854894740048,0.0169765125093,0.85786360321,1.06730492086,0.00454311114517,0.095
952,17100052252,0.0807164336368,0.919283566363,0.0641310736998,0.855152492663,0.0165853599371,0.858464074044,1.06811366833,0.00455589259967,0.095
953,17100052253,0.0819832925498,0.91801670745,0.0645968691908,0.853419838259,0.0173864233591,0.856109546652,1.06715898319,0.00467187808645,0.095
954,17100052254,0.0803366131708,0.919663386829,0.0638098496443,0.855853537185,0.0165267635265,0.859173397171,1.06784998669,0.00454626904878,0.094
955,17100052255,0.0822876912355,0.917712308764,0.0648901509187,0.852822157846,0.0173975403168,0.855541506046,1.06747996416,0.00463923758554,0.095
956,17100052256,0.0780366556719,0.921963344328,0.0622910552449,0.859672289083,0.015745600427,0.863468253756,1.06755213212,0.00457249934474,0.094
957,17100052257,0.0783637230471,0.921636276953,0.0628188009326,0.85881747602,0.0155449221144,0.862852080934,1.0685391225,0.00467477167979,0.095
958,17100052258,0.0797231829911,0.920276817009,0.0631791268546,0.857097690154,0.0165440561366,0.86032131481,1.06708536417,0.00462838226706,0.095
959,17100052259,0.0811077648774,0.918892235123,0.0643002465738,0.854591988549,0.0168075183036,0.857736033417,1.0678951022,0.00474397936252,0.094
960,17100052260,0.080397192277,0.919602807723,0.063903095093,0.85569971263,0.0164940971841,0.859059601699,1.06801940507,0.00461692139485,0.094
961,17100052261,0.0797178021446,0.920282197855,0.0631400312483,0.857142166607,0.0165777708963,0.860331901303,1.06697689615,0.00459041114309,0.095
962,17100052262,0.079003435187,0.920996564813,0.062599937341,0.858396627472,0.016403497846,0.861666682182,1.0666768756,0.00460591437086,0.094
963,17100052263,0.0808691702783,0.919130829722,0.0638186709277,0.855312158794,0.0170504993506,0.858185677961,1.06688091097,0.00467126665771,0.094
964,17100052264,0.0791834847257,0.920816515274,0.0624982178883,0.858318297386,0.0166852668374,0.861333808892,1.06603124303,0.00466649779496,0.094
965,17100052265,0.0816762728989,0.918323727101,0.0641910070885,0.854132720013,0.0174852658104,0.856684351197,1.06650173561,0.00450341922534,0.095
966,17100052266,0.0781227057055,0.921877294295,0.0620026066503,0.859874687644,0.0161200990551,0.863312663545,1.0665162088,0.00460691394892,0.093
967,17100052267,0.0797915231436,0.920208476856,0.063230805021,0.856977671835,0.0165607181227,0.860193676627,1.06711414999,0.00450910349077,0.094
968,17100052268,0.0805242687091,0.919475731291,0.0635500637601,0.855925667531,0.016974204949,0.858829318383,1.06671134821,0.0045058991861,0.094
969,17100052269,0.0797201433405,0.920279856659,0.0631701234311,0.857109733228,0.0165500199094,0.860327094818,1.06706375468,0.00464339826939,0.095
970,17100052270,0.0805528422445,0.919447157755,0.0638604982039,0.855586659552,0.0166923440406,0.858771573866,1.06759916216,0.0047251894328,0.095
971,17100052271,0.0797681649029,0.920231835097,0.0634420887391,0.856789746358,0.0163260761638,0.860233795766,1.06779848457,0.00453695415556,0.095
972,17100052272,0.0787050757557,0.921294924244,0.0623641206247,0.85893080362,0.016340955131,0.862224620033,1.0665208141,0.00476034207708,0.094
973,17100052273,0.0798132757097,0.92018672429,0.0634820546429,0.856704669647,0.0163312210668,0.860149456165,1.06783523701,0.00468186887294,0.094
974,17100052274,0.0801225079969,0.919877492003,0.0636377317338,0.856239760269,0.016484776263,0.859573233339,1.06772863236,0.00457672799745,0.094
975,17100052275,0.0789827463031,0.921017253697,0.0626835571681,0.858333696529,0.0162991891349,0.861703834227,1.06696916603,0.00466939237761,0.094
976,17100052276,0.0790400521457,0.920959947854,0.0627647677521,0.858195180102,0.0162752843936,0.861596139231,1.06710806115,0.00465849793565,0.094
977,17100052277,0.0808968348429,0.919103165157,0.0639588073052,0.855144357852,0.0169380275377,0.858132245921,1.06725409471,0.00471958514604,0.094
978,17100052278,0.0816832545027,0.918316745497,0.064729881526,0.853586863971,0.0169533729767,0.856663167898,1.06812257996,0.00458765453407,0.094
979,17100052279,0.0777019212022,0.922298078798,0.061640935257,0.860657143541,0.0160609859452,0.864100776814,1.06620869402,0.00452085092095,0.095
980,17100052280,0.0807432252914,0.919256774709,0.063660536859,0.85559623785,0.0170826884324,0.858421602982,1.06663689533,0.00470911465985,0.095
981,17100052281,0.079789429158,0.920210570842,0.0632933383506,0.856917232491,0.0164960908073,0.860196605615,1.06730767192,0.00463579691541,0.094
982,17100052282,0.0813700845465,0.918629915453,0.0644444230856,0.854185492368,0.0169256614609,0.857247708767,1.06784207518,0.00469556235382,0.095
983,17100052283,0.0809125038981,0.919087496102,0.0640586455698,0.855028850532,0.0168538583283,0.858101669607,1.06752751752,0.00457452813315,0.094
984,17100052284,0.0806825685501,0.91931743145,0.0639216296691,0.855395801781,0.016760938881,0.85853007468,1.06754194486,0.00466031656265,0.095
985,17100052285,0.0804553892836,0.919544610716,0.0637470672114,0.855797543505,0.0167083220722,0.858954048673,1.06743748122,0.00464007403633,0.095
986,17100052286,0.0805490094051,0.919450990595,0.0633219141835,0.856129076411,0.0172270952215,0.858786929023,1.06597332596,0.00465682190225,0.094
987,17100052287,0.0803184952587,0.919681504741,0.0633099717752,0.856371532966,0.0170085234835,0.859214659732,1.06636822981,0.00443856989497,0.095
988,17100052288,0.0795085780695,0.92049142193,0.0630421051981,0.857449316732,0.0164664728714,0.860721804079,1.06707162102,0.00456097433749,0.095
989,17100052289,0.0786413764954,0.921358623505,0.0628516353075,0.858506988197,0.0157897411879,0.862335525933,1.06811833017,0.00456635560608,0.094
990,17100052290,0.0800000562891,0.919999943711,0.0633833675307,0.85661657618,0.0166166887584,0.859804337733,1.06718649576,0.00470678919193,0.095
991,17100052291,0.078169532083,0.921830467917,0.0626708183599,0.859159649557,0.0154987137231,0.863215365735,1.06845445742,0.00457792400047,0.095
992,17100052292,0.0779649012536,0.922035098746,0.0619539808677,0.860081117879,0.0160109203859,0.863606851406,1.06666465822,0.00472051215023,0.095
993,17100052293,0.0787357665226,0.921264233477,0.0623995010204,0.858864732457,0.0163362655022,0.862167049173,1.06657058472,0.00453999446735,0.095
994,17100052294,0.0789981088415,0.921001891159,0.0627969317068,0.858204959452,0.0162011771347,0.86167356005,1.06728414541,0.00461510684994,0.095
995,17100052295,0.079836688675,0.920163311325,0.0630995788098,0.857063732515,0.0167371098652,0.860111858948,1.06663174228,0.00473145352939,0.094
996,17100052296,0.0792303816974,0.920769618303,0.0628794441606,0.857890174142,0.0163509375368,0.861240873786,1.06709930999,0.00476656859529,0.094
997,17100052297,0.0809856669977,0.919014333002,0.0638424810967,0.855171851906,0.0171431859011,0.857969355225,1.06673534394,0.00457840747347,0.095
998,17100052298,0.0793689987808,0.920631001219,0.0632834007272,0.857347600492,0.0160855980536,0.860977272726,1.06806455921,0.00461517352372,0.094
999,17100052299,0.0807978020608,0.919202197939,0.0641380076855,0.855064190254,0.0166597943754,0.858313101796,1.06798256765,0.00471783126724,0.095
1000,17100052300,0.0800267646834,0.919973235317,0.0636393397926,0.856333895524,0.0163874248909,0.85975085811,1.06791263846,0.00440447926554,0.094
1001,17100052301,0.0802766954526,0.919723304547,0.0633713832944,0.856351921253,0.0169053121582,0.859291259254,1.06663261793,0.00446818695971,0.095
1002,17100052302,0.0816750259697,0.91832497403,0.0644698329479,0.853855141082,0.0172051930219,0.85668239133,1.06734947327,0.00459394218409,0.095
1003,17100052303,0.078545707725,0.921454292275,0.0630006382367,0.858453654038,0.0155450694883,0.862511038796,1.06874938606,0.00461280979511,0.095
1004,17100052304,0.0791960814968,0.920803918503,0.0631800851568,0.857623833346,0.01601599634,0.861299972504,1.06807509574,0.00452004776743,0.094
1005,17100052305,0.081068206206,0.918931793794,0.0642759990835,0.854655794711,0.0167922071225,0.857809724688,1.06789551495,0.00448983235103,0.095
1006,17100052306,0.0801884850487,0.919811514951,0.0635569788857,0.856254536066,0.016631506163,0.859452061719,1.06736035847,0.00452645193598,0.094
1007,17100052307,0.0801340128854,0.919865987115,0.0636632556316,0.856202731483,0.0164707572538,0.859551496697,1.06778449784,0.0044399776341,0.095
1008,17100052308,0.0801292570308,0.919870742969,0.0636108288048,0.856259914164,0.016518428226,0.859561123314,1.06763443546,0.0045246757566,0.095
1009,17100052309,0.0790030868724,0.920996913128,0.0622615891315,0.858735323996,0.0167414977409,0.861672510175,1.06565164568,0.00461169016472,0.094
1010,17100052310,0.0805330357328,0.919466964267,0.0637298366602,0.855737127607,0.0168031990726,0.858810306572,1.06724003061,0.00475785984638,0.094
1011,17100052311,0.0801867807657,0.919813219234,0.0638729646118,0.855940254623,0.0163138161539,0.859450385058,1.0683216253,0.00455559961134,0.095
1012,17100052312,0.0794596842676,0.920540315732,0.0629965938271,0.857543721905,0.0164630904405,0.860813279979,1.06702516446,0.00450724295169,0.094
1013,17100052313,0.0774527465925,0.922547253408,0.0619394740216,0.860607779386,0.0155132725708,0.864559787408,1.06758130927,0.00470830096957,0.095
1014,17100052314,0.0797283587977,0.920271641202,0.0634006616445,0.856870979558,0.0163276971533,0.860308315363,1.06774737732,0.00467552247748,0.094
1015,17100052315,0.0791685475409,0.920831452459,0.0628842301552,0.857947222304,0.0162843173857,0.861355640508,1.06722961778,0.00451897970307,0.095
1016,17100052316,0.0781138772517,0.921886122748,0.061765046317,0.860121076431,0.0163488309348,0.863332716712,1.06581247054,0.0045647006498,0.094
1017,17100052317,0.0814424055815,0.918557594419,0.0641929719765,0.854364622442,0.017249433605,0.857117561793,1.06694455153,0.00474152902365,0.094
1018,17100052318,0.0810825483128,0.918917451687,0.0642578747608,0.854659576926,0.016824673552,0.857783419491,1.06781375686,0.00464733519158,0.094
1019,17100052319,0.0817637668177,0.918236233182,0.0643603153514,0.853875917831,0.0174034514663,0.856519703743,1.06685167521,0.004599807237,0.095
1020,17100052320,0.0794655513391,0.920534448661,0.0629840602213,0.85755038844,0.0164814911178,0.86080257851,1.06697617803,0.00472025381896,0.094
1021,17100052321,0.078239512071,0.921760487929,0.0621711738741,0.859589314055,0.016068338197,0.863092908631,1.06680832931,0.00438187096471,0.094
1022,17100052322,0.0809498009458,0.919050199054,0.0640547059388,0.854995493115,0.0168950950071,0.858032590057,1.06744585562,0.00452237538746,0.093
1023,17100052323,0.0778555713966,0.922144428603,0.0616776208429,0.86046680776,0.0161779505538,0.863814415332,1.06603174935,0.00466671825448,0.094
1024,17100052324,0.0783794657141,0.921620534286,0.0627348639822,0.858885670304,0.0156446017319,0.862824102461,1.06825511576,0.00477865491515,0.093
1025,17100052325,0.0813861035183,0.918613896482,0.0641814207501,0.854432475732,0.0172046827682,0.857222054937,1.06701471504,0.0045972252821,0.093
1026,17100052326,0.0821622489393,0.917837751061,0.0645406548666,0.853297096194,0.0176215940727,0.855779073355,1.0666544373,0.00455173738468,0.093
1027,17100052327,0.0808802633733,0.919119736627,0.0638124597697,0.855307276857,0.0170678036035,0.858165207851,1.06684134173,0.00461382126182,0.093
1028,17100052328,0.0819604112208,0.918039588779,0.0647473022236,0.853292286556,0.0172131089972,0.856149612075,1.06765782372,0.0046106556226,0.094
1029,17100052329,0.0802059102058,0.919794089794,0.0635949043709,0.856199185423,0.016611005835,0.8594191533,1.06744275249,0.00447479043007,0.094
1030,17100052330,0.0807051428035,0.919294857197,0.0639234215056,0.855371435691,0.0167817212979,0.85848818922,1.06750517055,0.00456570281044,0.094
1031,17100052331,0.0811908559874,0.918809144013,0.0643379119192,0.854471232093,0.0168529440681,0.85758146172,1.06785402444,0.00452963002005,0.093
1032,17100052332,0.0818024577945,0.918197542205,0.0648095135705,0.853388028635,0.016992944224,0.856441167433,1.06814140178,0.00449062007159,0.093
1033,17100052333,0.0804357446358,0.919564255364,0.0635637463027,0.856000509062,0.0168719983331,0.858993291368,1.06691838597,0.00455300769386,0.093
1034,17100052334,0.0809328427911,0.919067157209,0.0640112170291,0.85505594018,0.016921625762,0.858064692031,1.06734569426,0.00450596527982,0.093
1035,17100052335,0.0789535072073,0.921046492793,0.0623727857275,0.858673707065,0.0165807214798,0.861762910054,1.06608166675,0.00455724798843,0.094
1036,17100052336,0.0803001195565,0.919699880444,0.0635030171632,0.85619686328,0.0167971023933,0.859245790769,1.06698792075,0.00460186916545,0.094
1037,17100052337,0.0804051350057,0.919594864994,0.0633242614445,0.85627060355,0.0170808735612,0.859053732736,1.06624950814,0.00457500628459,0.095
1038,17100052338,0.0808711388335,0.919128861167,0.0638967030729,0.855232158094,0.0169744357606,0.858180833619,1.06711382695,0.00439486940452,0.095
1039,17100052339,0.0797284147143,0.920271585286,0.0633708292029,0.856900756083,0.0163575855114,0.860308668382,1.06765681977,0.00471301363158,0.094
1040,17100052340,0.0822341014445,0.917765898556,0.0645323250106,0.853233573545,0.0177017764338,0.85564618549,1.06649505403,0.00460344275105,0.094
1041,17100052341,0.0809726389125,0.919027361088,0.0640406194618,0.854986741626,0.0169320194507,0.857990470959,1.06736045691,0.00445691613594,0.094
1042,17100052342,0.0786263706535,0.921373629346,0.062714195934,0.858659433412,0.0159121747195,0.862365516688,1.06772972803,0.00468503566855,0.094
1043,17100052343,0.0802179686725,0.919782031327,0.0638190170258,0.855963014302,0.0163989516467,0.859393350694,1.06809971166,0.00464190376985,0.095
1044,17100052344,0.0814264959097,0.91857350409,0.0644403635061,0.854133140584,0.0169861324036,0.857143250352,1.06772437322,0.00465780367994,0.095
1045,17100052345,0.0809719299525,0.919028070047,0.0639752179329,0.855052852115,0.0169967120196,0.857992786605,1.06716348259,0.00457581458563,0.095
1046,17100052346,0.0813672440499,0.91863275595,0.0645892517568,0.854043504193,0.0167779922931,0.857250754199,1.0682865073,0.00460129139751,0.095
1047,17100052347,0.079765323326,0.920234676674,0.0631830776396,0.857051599034,0.0165822456864,0.8602430361,1.06701847301,0.00461627286905,0.095
1048,17100052348,0.0794383659959,0.920561634004,0.063361872988,0.857199761016,0.0160764930079,0.860847268852,1.06817261427,0.00450814198232,0.095
1049,17100052349,0.0808591615036,0.919140838496,0.0636094834889,0.855531355007,0.0172496780147,0.858207436377,1.06626535817,0.00462781921616,0.095
1050,17100052350,0.0799757504463,0.920024249554,0.0634239526752,0.856600296879,0.0165517977712,0.859848819391,1.06735503029,0.00465173069191,0.094
1051,17100052351,0.0799444263428,0.920055573657,0.0632036186352,0.856851955022,0.0167408077077,0.859910321546,1.06674558343,0.00458128922123,0.094
1052,17100052352,0.0808164767548,0.919183523245,0.0636147012015,0.855568822044,0.0172017755534,0.858286491844,1.06636097408,0.00459273221287,0.094
1053,17100052353,0.081219994463,0.918780005537,0.0644042487979,0.854375756739,0.0168157456652,0.857526446101,1.06800070936,0.00464248392585,0.095
1054,17100052354,0.0807753793895,0.91922462061,0.0634504967777,0.855774123833,0.0173248826118,0.858365202102,1.06593993274,0.00468767358148,0.094
1055,17100052355,0.0809074728936,0.919092527106,0.0640385080998,0.855054019007,0.0168689647938,0.858111304464,1.06747586441,0.00442436687893,0.095
1056,17100052356,0.0795159837604,0.92048401624,0.0630684037591,0.85741561248,0.0164475800012,0.860707651974,1.06713749512,0.00455210241485,0.095
1057,17100052357,0.0795348343253,0.920465165675,0.0632273320409,0.857237833634,0.0163075022844,0.860670220912,1.06758408157,0.00467179027057,0.095
1058,17100052358,0.0793810043857,0.920618995614,0.0632880417298,0.857330953885,0.0160929626559,0.860954908753,1.06805615226,0.0045663731645,0.095
1059,17100052359,0.079036629349,0.920963370651,0.0625831970237,0.858380173627,0.0164534323253,0.861605277543,1.06656394399,0.00458375034344,0.095
1060,17100052360,0.0803071193397,0.91969288066,0.0634317642264,0.856261116434,0.0168753551133,0.859233897108,1.06675878662,0.00469589633977,0.094
1061,17100052361,0.0808551374823,0.919144862518,0.0640193897044,0.855125472813,0.0168357477779,0.858208619865,1.06751572905,0.0045602481845,0.095
1062,17100052362,0.0809074027836,0.919092597216,0.0638448751242,0.855247722092,0.0170625276595,0.858114399439,1.06688889423,0.0045498036257,0.094
1063,17100052363,0.0795076318458,0.920492368154,0.0632060550757,0.857286313079,0.0163015767701,0.860721050364,1.06757049358,0.00465624762455,0.095
1064,17100052364,0.0803774161264,0.919622583874,0.0634931990965,0.856129384777,0.0168842170299,0.859102560032,1.06681357531,0.00461300634202,0.095
1065,17100052365,0.0833975997195,0.916602400281,0.0652549492348,0.851347451046,0.0181426504847,0.853482656294,1.06651561138,0.00463453826305,0.094
1066,17100052366,0.0808636226133,0.919136377387,0.0639850239534,0.855151353433,0.0168785986599,0.858193415453,1.06739566913,0.00466227322069,0.095
1067,17100052367,0.0796286133677,0.920371386632,0.0631087578225,0.85726262881,0.0165198555452,0.860497939393,1.067049013,0.00455040952808,0.095
1068,17100052368,0.0829980570078,0.917001942992,0.0656185822538,0.851383360738,0.017379474754,0.85421593427,1.06836318459,0.00457571032763,0.094
1069,17100052369,0.0808419839665,0.919158016033,0.0640820635358,0.855075952498,0.0167599204307,0.858232045841,1.0677303472,0.00450170517907,0.095
1070,17100052370,0.0777822299302,0.92221777007,0.0618468581496,0.86037091192,0.0159353717805,0.863948238075,1.06668243084,0.00443947977221,0.094
1071,17100052371,0.0791100402176,0.920889959782,0.0630831944904,0.857806765292,0.0160268457273,0.861461262234,1.06794245726,0.00475317287982,0.094
1072,17100052372,0.0801994269714,0.919800573029,0.0635545715803,0.856246001448,0.016644855391,0.85943179872,1.06733259032,0.00464858842465,0.094
1073,17100052373,0.0818279947713,0.918172005229,0.0647085861846,0.853463419044,0.0171194085868,0.856395418541,1.06778769743,0.00451665778604,0.095
1074,17100052374,0.0801463818178,0.919853618182,0.0632085482782,0.856645069904,0.0169378335395,0.859535510772,1.06638267097,0.00459606596991,0.094
1075,17100052375,0.0812450251356,0.918754974864,0.0637865569284,0.854968417936,0.0174584682072,0.857489518667,1.06608107527,0.00460351555851,0.095
1076,17100052376,0.0765592705458,0.923440729454,0.061265430649,0.862175298805,0.0152938398969,0.866233415306,1.06721471627,0.0047094168281,0.094
1077,17100052377,0.0797427633777,0.920257236622,0.0629186442069,0.857338592415,0.0168241191709,0.860288959138,1.06625892545,0.00477909122255,0.094
1078,17100052378,0.0814648877457,0.918535112254,0.0642747668878,0.854260345367,0.0171901208579,0.857074656205,1.06715055538,0.004600520533,0.095
1079,17100052379,0.0812509271875,0.918749072812,0.0642602656879,0.854488807125,0.0169906614996,0.857471327738,1.06750634648,0.00451490713623,0.094
1080,17100052380,0.0784117084369,0.921588291563,0.0620590899889,0.859529201574,0.016352618448,0.862774516386,1.06614571528,0.00455326181123,0.094
1081,17100052381,0.078333565034,0.921666434966,0.0625745928724,0.859091842094,0.0157589721616,0.862911881936,1.0678552041,0.00463681211904,0.094
1082,17100052382,0.0789039446414,0.921096055359,0.0627025056479,0.858393549711,0.0162014389935,0.861849936945,1.06717423025,0.00463077499402,0.094
1083,17100052383,0.080340436846,0.919659563154,0.0637080394556,0.855951523698,0.0166323973904,0.859167863421,1.06753414315,0.00494751981461,0.095
1084,17100052384,0.081147916913,0.918852083087,0.064371824184,0.854480258903,0.0167760927291,0.857660520834,1.0680370901,0.00455457118845,0.095
1085,17100052385,0.0807359138131,0.919264086187,0.0638575564844,0.855406529702,0.0168783573287,0.858432142666,1.06724793464,0.00464474627423,0.095
1086,17100052386,0.0787651881203,0.92123481188,0.063013822363,0.858220989517,0.0157513657573,0.8621029734,1.06837810214,0.00447816473886,0.094
1087,17100052387,0.0797569241747,0.920243075825,0.0628660462855,0.85737702954,0.0168908778892,0.86026348033,1.06607294364,0.00477840044186,0.094
1088,17100052388,0.0804388614371,0.919561138563,0.0637911399902,0.855769998573,0.016647721447,0.858984028514,1.06760202163,0.0046004786922,0.095
1089,17100052389,0.0807158473507,0.919284152649,0.0638494731224,0.855434679527,0.0168663742282,0.85846947314,1.06726094274,0.00471624435404,0.094
1090,17100052390,0.0798409396037,0.920159060396,0.0634459728246,0.856713087572,0.0163949667791,0.860098665289,1.0676740645,0.00471258326623,0.095
1091,17100052391,0.0816549818218,0.918345018178,0.0641793050168,0.854165713161,0.017475676805,0.856723967714,1.06650602124,0.00458099200952,0.095
1092,17100052392,0.0800942632928,0.919905736707,0.0636009947281,0.856304741979,0.0164932685648,0.859626201331,1.06767008697,0.00464261895111,0.095
1093,17100052393,0.0809200313315,0.919079968669,0.0643584038909,0.854721564778,0.0165616274406,0.858083125259,1.06842232338,0.00459515519211,0.095
1094,17100052394,0.0807293883339,0.919270611666,0.0641303912093,0.855140220457,0.0165989971246,0.858440064165,1.06808737828,0.00472345246771,0.094
1095,17100052395,0.0797093823925,0.920290617608,0.0631604157508,0.857130201857,0.0165489666417,0.86034721789,1.06705446157,0.00456521066645,0.095
1096,17100052396,0.0799848203361,0.920015179664,0.0633722828086,0.856642896855,0.0166125375275,0.859832779914,1.06718139466,0.00455794245565,0.095
1097,17100052397,0.0790406430513,0.920959356949,0.0629229569757,0.858036399973,0.0161176860756,0.861592619325,1.06758658905,0.00450262627417,0.094
1098,17100052398,0.0796771745756,0.920322825424,0.0631511117485,0.857171713676,0.0165260628272,0.860407145746,1.06708653514,0.0045561704177,0.094
1099,17100052399,0.0808332816511,0.919166718349,0.0640190279984,0.85514769035,0.0168142536528,0.858249144728,1.06755548975,0.00465237001258,0.094
1100,17100052400,0.0800946239009,0.919905376099,0.0628587074324,0.857046668667,0.0172359164685,0.85963689852,1.06541877403,0.0046147224119,0.094
1101,17100052401,0.0802965950966,0.919703404903,0.0631944762032,0.8565089287,0.0171021188934,0.859257053276,1.06605900741,0.00467319122505,0.094
1102,17100052402,0.0785940327495,0.92140596725,0.0625140530095,0.858891914241,0.01607997974,0.862428678286,1.06718348557,0.00461969313258,0.094
1103,17100052403,0.0795344711468,0.920465528853,0.0629184909375,0.857547037916,0.0166159802093,0.860675624303,1.06664834557,0.00449275406703,0.094
1104,17100052404,0.0800611731783,0.919938826822,0.063446124773,0.856492702049,0.0166150484053,0.859689970478,1.06726242599,0.00451879282692,0.095
1105,17100052405,0.079411659278,0.920588340722,0.0628912110786,0.857697129643,0.0165204481994,0.860904064227,1.06679555413,0.00448821843293,0.095
1106,17100052406,0.0788767938316,0.921123206168,0.0627576428769,0.858365563291,0.0161191509547,0.861899534632,1.06739227001,0.00471397510183,0.094
1107,17100052407,0.0787727063522,0.921227293648,0.062577966941,0.858649326707,0.0161947394112,0.862095677906,1.06704248905,0.00443416579816,0.094
1108,17100052408,0.0808348451927,0.919165154807,0.064000315185,0.855164839622,0.0168345300078,0.858246532529,1.06749582899,0.00452325554314,0.095
1109,17100052409,0.0791005685925,0.920899431407,0.0631032746747,0.857796156733,0.0159972939179,0.861478547489,1.06802108025,0.00454582396913,0.095
1110,17100052410,0.0778590095416,0.922140990458,0.0619952896096,0.860145700849,0.015863719932,0.863803156387,1.06698848315,0.00463514118436,0.094
1111,17100052411,0.0817055383325,0.918294461668,0.0646700464744,0.853624415193,0.017035491858,0.856622809206,1.0678995386,0.00459197210813,0.095
1112,17100052412,0.0792908772826,0.920709122717,0.062900583109,0.857808539608,0.0163902941736,0.861128203519,1.06705012157,0.00467427628779,0.095
1113,17100052413,0.0800799292699,0.91992007073,0.063405817899,0.856514252831,0.0166741113709,0.859655786051,1.06710512253,0.00472718570426,0.094
1114,17100052414,0.0804841415212,0.919515858479,0.063786374077,0.855729484402,0.0166977674442,0.85890012043,1.06750288974,0.00471780806527,0.095
1115,17100052415,0.0798317792639,0.920168220736,0.0632250426484,0.856943178088,0.0166067366155,0.860119049436,1.06702134016,0.00465299357483,0.094
1116,17100052416,0.0781805153936,0.921819484606,0.062313000024,0.859506484582,0.0158675153696,0.863200423834,1.06734895015,0.00447985132474,0.094
1117,17100052417,0.0818581143394,0.918141885661,0.0642825315309,0.85385935413,0.0175755828085,0.856346162904,1.06643964089,0.00464250095633,0.095
1118,17100052418,0.0811733299121,0.918826670088,0.0643848274953,0.854441842593,0.0167885024168,0.857613223714,1.06802902543,0.00453429618165,0.094
1119,17100052419,0.0791806485131,0.920819351487,0.062463074981,0.858356276506,0.0167175735321,0.861339614604,1.0659300001,0.00456742661253,0.095
1120,17100052420,0.0799976275489,0.920002372451,0.0633959305077,0.856606441943,0.0166016970411,0.859808652199,1.06722913151,0.00461055400881,0.095
1121,17100052421,0.0798967199028,0.920103280097,0.0633375617545,0.856765718343,0.0165591581483,0.859996803383,1.06724097395,0.00454415938985,0.095
1122,17100052422,0.0807325069606,0.919267493039,0.0640029156574,0.855264577382,0.0167295913032,0.858436233692,1.06769503774,0.0045570800184,0.095
1123,17100052423,0.0824948355928,0.917505164407,0.0650354052852,0.852469759122,0.0174594303076,0.855155890264,1.0675337841,0.00465917377785,0.094
1124,17100052424,0.081403606534,0.918596393466,0.0640638969883,0.854532496478,0.0173397095457,0.857191424314,1.06662567836,0.00459599967813,0.094
1125,17100052425,0.0821632579342,0.917836742066,0.0645230745135,0.853313667552,0.0176401834206,0.855777474602,1.06659924956,0.00462260888651,0.095
1126,17100052426,0.0804663657397,0.91953363426,0.0633316610086,0.856201973252,0.0171347047311,0.858940051512,1.06615742877,0.00476854767698,0.094
1127,17100052427,0.0797777020931,0.920222297907,0.0632462338569,0.85697606405,0.0165314682362,0.860219093014,1.06718679714,0.00460076718426,0.095
1128,17100052428,0.0788129872084,0.921187012792,0.0626942933714,0.85849271942,0.016118693837,0.862019053244,1.06731972791,0.004526724195,0.095
1129,17100052429,0.078996231705,0.921003768295,0.0627883846053,0.85821538369,0.0162078470996,0.861677177954,1.06726174639,0.00455301459515,0.095
1130,17100052430,0.0797455193475,0.920254480653,0.0633397773587,0.856914703294,0.0164057419888,0.86027739508,1.06753065624,0.00480936019865,0.094
1131,17100052431,0.0797664746642,0.920233525336,0.0633833965934,0.856850128742,0.0163830780708,0.860237831725,1.06762369153,0.00447338345027,0.094
1132,17100052432,0.0809380069375,0.919061993062,0.0644873303888,0.854574662674,0.0164506765487,0.858047828487,1.06877963191,0.00461347801709,0.094
1133,17100052433,0.0809577579051,0.919042242095,0.0642461760086,0.854796066086,0.0167115818965,0.858014908217,1.06801152582,0.00457189836174,0.094
1134,17100052434,0.0788823477551,0.921117652245,0.0631678572068,0.857949795038,0.0157144905484,0.86188293478,1.06862564832,0.004527079151,0.094
1135,17100052435,0.079683849737,0.920316150263,0.0629698707505,0.857346279512,0.0167139789866,0.860397530137,1.06652451266,0.00471119842809,0.095
1136,17100052436,0.0812269248068,0.918773075193,0.0642949362199,0.854478138973,0.0169319885869,0.857515276789,1.06765631984,0.00464381421006,0.095
1137,17100052437,0.0815446989983,0.918455301002,0.0643043158532,0.854150985148,0.0172403831451,0.85692634418,1.06709105463,0.00472744855922,0.095
1138,17100052438,0.0816396772116,0.918360322788,0.0644852577236,0.853875065065,0.017154419488,0.856747632007,1.06746226534,0.00453248826402,0.095
1139,17100052439,0.0779800369963,0.922019963004,0.0616526260203,0.860367336983,0.016327410976,0.863583318263,1.06572255914,0.00458548206016,0.094
1140,17100052440,0.0811943602934,0.918805639707,0.0640427999591,0.854762839747,0.0171515603344,0.857579486303,1.06695268723,0.00457177115014,0.096
1141,17100052441,0.081725133732,0.918274866268,0.0643829899934,0.853891876275,0.0173421437385,0.856590910271,1.06699257677,0.00451207254225,0.094
1142,17100052442,0.0786385859549,0.921361414045,0.0625825167468,0.858778897298,0.0160560692081,0.862344832598,1.06730758324,0.0045620423671,0.093
1143,17100052443,0.0807341127843,0.919265887216,0.0642894299166,0.854976457299,0.0164446828676,0.858428868991,1.06856075563,0.00470093780082,0.093
1144,17100052444,0.0812072258443,0.918792774156,0.0639650816098,0.854827692546,0.0172421442344,0.857556833625,1.06669300101,0.00446918268532,0.094
1145,17100052445,0.0799245540425,0.920075445957,0.0633482322611,0.856727213696,0.0165763217814,0.85994498529,1.067221242,0.00454424326882,0.093
1146,17100052446,0.080053900294,0.919946099706,0.0633799398145,0.856566159891,0.0166739604795,0.859704478844,1.06707535854,0.00452560249075,0.094
1147,17100052447,0.0792642880604,0.92073571194,0.0630328289889,0.857702882951,0.0162314590715,0.861175556546,1.06750088455,0.00463716087589,0.093
1148,17100052448,0.0784481917694,0.921551808231,0.0624533819302,0.8590984263,0.0159948098392,0.862700664846,1.06727284247,0.00465659313813,0.092
1149,17100052449,0.0808175719902,0.91918242801,0.0639427946696,0.85523963334,0.0168747773206,0.858279437356,1.06735371623,0.0046609625698,0.094
1150,17100052450,0.082841553092,0.917158446908,0.0653900672052,0.851768379703,0.0174514858868,0.854508932064,1.0679622394,0.00456408947325,0.094
1151,17100052451,0.0812242500484,0.918775749952,0.0644130750629,0.854362674889,0.0168111749855,0.85751842458,1.06801951867,0.0045555915159,0.093
1152,17100052452,0.0786354284361,0.921364571564,0.0622688556279,0.859095715936,0.0163665728082,0.862355503312,1.06636246955,0.0044626097869,0.096
1153,17100052453,0.0816504367813,0.918349563219,0.0646221599286,0.85372740329,0.0170282768528,0.856725605365,1.06785726034,0.00452959070513,0.094
1154,17100052454,0.0792029780895,0.920797021911,0.062643337843,0.858153684068,0.0165596402465,0.861295382916,1.0664347459,0.00450830715996,0.093
1155,17100052455,0.0785256866738,0.921474313326,0.0623384468162,0.85913586651,0.0161872398576,0.862558388799,1.06677912087,0.00452286628613,0.093
1156,17100052456,0.0799404605106,0.920059539489,0.0633518423949,0.856707697095,0.0165886181157,0.859915411423,1.0672024234,0.00447183139053,0.094
1157,17100052457,0.0795100111514,0.920489988849,0.0630373530885,0.85745263576,0.016472658063,0.860719216177,1.06705452964,0.00465785481888,0.094
1158,17100052458,0.0803399098292,0.919660090171,0.0635105390829,0.856149551088,0.0168293707463,0.859171865232,1.06693630159,0.00463652364019,0.094
1159,17100052459,0.0780310215056,0.921968978494,0.0623890634473,0.859579915047,0.0156419580583,0.863477230061,1.06785986026,0.00455589338219,0.094
1160,17100052460,0.0786948949844,0.921305105016,0.0631047170487,0.858200387967,0.0155901779357,0.862232197814,1.06878540125,0.00458281986767,0.094
1161,17100052461,0.0822541665286,0.917745833471,0.0651182752319,0.85262755824,0.0171358912967,0.855600069913,1.06823421981,0.00456946442884,0.095
1162,17100052462,0.0812314971536,0.918768502846,0.0639801495522,0.854788353294,0.0172513476014,0.857511623639,1.06669333278,0.00448815598649,0.095
1163,17100052463,0.080890683718,0.919109316282,0.0638212327399,0.855288083542,0.0170694509781,0.858145755717,1.06684846266,0.00454032104602,0.095
1164,17100052464,0.0792176941782,0.920782305822,0.0627111396797,0.858071166142,0.0165065544985,0.861267013917,1.06661276477,0.00469683079273,0.094
1165,17100052465,0.0817081702501,0.91829182975,0.0643765279165,0.853915301833,0.0173316423336,0.856622428842,1.06700466558,0.00452584385306,0.094
1166,17100052466,0.0806486791372,0.919351320863,0.0638699073052,0.855481413558,0.016778771832,0.858593707605,1.06744848619,0.0046691728816,0.094
1167,17100052467,0.0785787220672,0.921421277933,0.0625429910313,0.858878286901,0.0160357310359,0.862456689345,1.06729991756,0.00454566755214,0.095
1168,17100052468,0.0794294275716,0.920570572428,0.0631056110327,0.857464961396,0.0163238165389,0.860867789346,1.06741235476,0.00459115922037,0.094
1169,17100052469,0.0786201832816,0.921379816718,0.0622586692111,0.859121147507,0.0163615140705,0.86238399042,1.06636015096,0.0045653761867,0.095
1170,17100052470,0.0807881915197,0.91921180848,0.0633692173599,0.85584259112,0.0174189741598,0.858342692216,1.06566953834,0.00460593139216,0.095
1171,17100052471,0.0784205934405,0.921579406559,0.062329628703,0.859249777856,0.0160909647376,0.862753858382,1.0669493443,0.00456593789458,0.094
1172,17100052472,0.0807141643763,0.919285835624,0.063930713256,0.855355122368,0.0167834511202,0.858471349713,1.06751041196,0.00465656155825,0.094
1173,17100052473,0.0800265345722,0.919973465428,0.0636163393119,0.856357126116,0.0164101952603,0.859751637293,1.06784333084,0.00463978907567,0.094
1174,17100052474,0.0802735100687,0.919726489931,0.0639060494163,0.855820440515,0.0163674606523,0.859288981305,1.06825970072,0.00458581399429,0.095
1175,17100052475,0.0807502442971,0.919249755703,0.0639935699333,0.85525618577,0.0167566743638,0.858403489253,1.06763353929,0.00459550868419,0.094
1176,17100052476,0.0789578088373,0.921042191163,0.0630281417999,0.858014049363,0.0159296670374,0.861744883717,1.0680606691,0.00456613543671,0.095
1177,17100052477,0.0791033698991,0.920896630101,0.0629843342439,0.857912295857,0.0161190356552,0.861475165558,1.06765520261,0.00450511079183,0.095
1178,17100052478,0.0816797446832,0.918320255317,0.0647426316806,0.853577623636,0.0169371130026,0.856669473767,1.06816779423,0.00459127676055,0.095
1179,17100052479,0.0805312665552,0.919468733445,0.0638827132394,0.855586020205,0.0166485533158,0.858811246696,1.06770686559,0.00443179618043,0.095
1180,17100052480,0.0800639394298,0.91993606057,0.0633948406057,0.856541219964,0.0166690988242,0.859685622987,1.06710175523,0.00462609563044,0.094
1181,17100052481,0.0802252267674,0.919774773233,0.0633211441888,0.856453629044,0.0169040825786,0.859387509287,1.0665765683,0.00441220591298,0.095
1182,17100052482,0.0783555266634,0.921644473337,0.062185192144,0.859459281193,0.0161703345193,0.862877019373,1.06663336394,0.00467821462563,0.094
1183,17100052483,0.0819854504243,0.918014549576,0.0644517649474,0.853562784628,0.0175336854769,0.856107772919,1.06671499357,0.00452161760715,0.094
1184,17100052484,0.0795507062599,0.92044929374,0.0630211216851,0.857428172055,0.0165295845748,0.860643911636,1.06692913293,0.00453967954597,0.095
1185,17100052485,0.0773402100429,0.922659789957,0.0617650299264,0.860894760031,0.0155751801165,0.864771870201,1.06726354174,0.00458594645211,0.095
1186,17100052486,0.0786953782663,0.921304621734,0.0624006973406,0.858903924393,0.0162946809257,0.862242080064,1.06664988597,0.00465068522689,0.095
1187,17100052487,0.0797634551674,0.920236544833,0.0633664800556,0.856870064777,0.0163969751119,0.860243695233,1.06757805124,0.00461029392892,0.095
1188,17100052488,0.0787082539499,0.92129174605,0.0627306171109,0.858561128939,0.015977636839,0.862213102298,1.06762608798,0.00455403707016,0.094
1189,17100052489,0.0795136387646,0.920486361235,0.0635369013527,0.856949459883,0.0159767374119,0.860704831813,1.06856238444,0.00466431211913,0.094
1190,17100052490,0.0785936580226,0.921406341977,0.0626480394092,0.858758302568,0.0159456186133,0.862427323026,1.06759043872,0.00476167526373,0.095
1191,17100052491,0.0801608543098,0.91983914569,0.063254851077,0.856584294613,0.0169060032328,0.859507950688,1.06649598756,0.00458867044103,0.094
1192,17100052492,0.0812346497178,0.918765350282,0.0638818809769,0.854883469305,0.0173527687409,0.857507286175,1.06638948842,0.00454239248586,0.095
1193,17100052493,0.0796147460863,0.920385253914,0.0630489361283,0.857336317785,0.016565809958,0.86052459838,1.06689358923,0.00458808752069,0.094
1194,17100052494,0.0786938813329,0.921306118667,0.0625674142825,0.858738704385,0.0161264670503,0.862242308866,1.06715818176,0.00460615874505,0.094
1195,17100052495,0.0791439072788,0.920856092721,0.063121728319,0.857734364402,0.0160221789598,0.861397768486,1.06799586545,0.00465213357103,0.094
1196,17100052496,0.0788292131945,0.921170786805,0.0626956137522,0.858475173053,0.0161335994423,0.861988885422,1.06729333275,0.00465519619688,0.095
1197,17100052497,0.0817169180885,0.918283081912,0.0644728101884,0.853810271723,0.0172441079,0.856604751774,1.06728025837,0.00452940441778,0.094
1198,17100052498,0.0790357900038,0.920964209996,0.0629579801312,0.858006229865,0.0160778098726,0.861601097804,1.06770187019,0.00448686015084,0.095
1199,17100052499,0.0827852263302,0.91721477367,0.0650727122356,0.852142061434,0.0177125140946,0.854617995971,1.06710508493,0.00454021845073,0.094
1200,17100052500,0.0793850367516,0.920614963248,0.0629594714494,0.857655491799,0.0164255653023,0.860952452451,1.06705236699,0.00456491601986,0.094
1201,17100052501,0.0798518848047,0.920148115195,0.0633396127146,0.856808502481,0.01651227209,0.860079980378,1.06733109447,0.00463262666747,0.094
1202,17100052502,0.0814401507005,0.918559849299,0.0641784935397,0.85438135576,0.0172616571608,0.857121961208,1.06690486505,0.00454880600211,0.094
1203,17100052503,0.0789438893646,0.921056110635,0.0627715538735,0.858284556762,0.0161723354911,0.861774671249,1.06730876033,0.00469037961882,0.094
1204,17100052504,0.0795737244934,0.920426275507,0.063153529944,0.857272745563,0.0164201945494,0.860599150771,1.06728750948,0.00462631402892,0.095
1205,17100052505,0.0802989913151,0.919701008685,0.0637531688213,0.855947839864,0.0165458224938,0.859244053239,1.06774849877,0.00460714946613,0.095
1206,17100052506,0.0799497281015,0.920050271899,0.0636002322901,0.856450039608,0.0163494958114,0.859894409762,1.06793820777,0.00454044931686,0.095
1207,17100052507,0.0799298191071,0.920070180893,0.0634974857997,0.856572695093,0.0164323333074,0.859932929094,1.0676639312,0.00461647241974,0.095
1208,17100052508,0.0801179695502,0.91988203045,0.0638328099325,0.856049220517,0.0162851596177,0.859578666768,1.06832860632,0.00455874496797,0.095
1209,17100052509,0.0792617703229,0.920738229677,0.0630044715781,0.857733758099,0.0162572987448,0.861180666457,1.06741961863,0.00453662039095,0.095
1210,17100052510,0.0789279718697,0.92107202813,0.0625969214957,0.858475106635,0.016331050374,0.861806916083,1.06680908651,0.00454037320292,0.094
1211,17100052511,0.0811378430203,0.91886215698,0.0641319053978,0.854730251582,0.0170059376225,0.857682864931,1.06732847501,0.00462491284314,0.094
1212,17100052512,0.0823220675811,0.917677932419,0.0647521002723,0.852925832147,0.0175699673089,0.855479988807,1.06699722739,0.00455035282132,0.095
1213,17100052513,0.0803087890521,0.919691210948,0.0635181271462,0.856173083802,0.0167906619059,0.859229477344,1.06701751853,0.00466051305631,0.094
1214,17100052514,0.0798179286718,0.920182071328,0.0632548961714,0.856927175157,0.0165630325004,0.860144298661,1.06713777758,0.00452277408934,0.095
1215,17100052515,0.0769008628651,0.923099137135,0.0613142171212,0.861784920014,0.0155866457439,0.865596567047,1.06672125316,0.00456147128853,0.094
1216,17100052516,0.0823818011954,0.917618198805,0.065033889386,0.852584309419,0.0173479118095,0.855365111702,1.06774013457,0.00464630172077,0.095
1217,17100052517,0.0812092035264,0.918790796474,0.0640031677371,0.854787628736,0.0172060357893,0.857552585374,1.06680478369,0.00457134523243,0.095
1218,17100052518,0.081711666584,0.918288333416,0.0642926926462,0.85399564077,0.0174189739378,0.856617236641,1.0667439444,0.00464065085793,0.094
1219,17100052519,0.0791876905039,0.920812309496,0.0632828603759,0.85752944912,0.015904830128,0.861313982856,1.06840242732,0.00450398966113,0.094
1220,17100052520,0.0775823423639,0.922417657636,0.0617572605899,0.860660397046,0.015825081774,0.864321452967,1.06678570318,0.0047088759549,0.094
1221,17100052521,0.079911458455,0.920088541545,0.0635851505499,0.856503390995,0.0163263079051,0.859965660126,1.06796409087,0.00464736997458,0.095
1222,17100052522,0.0800576465949,0.919942353405,0.063713487331,0.856228866074,0.016344159264,0.859692420086,1.06807967577,0.00466920916173,0.095
1223,17100052523,0.0789949679747,0.921005032025,0.0631532593369,0.857851772688,0.0158417086378,0.861673938358,1.06837042508,0.00459242685845,0.095
1224,17100052524,0.0794518909603,0.92054810904,0.0630200080791,0.857528100961,0.0164318828812,0.860827391387,1.06711074769,0.00460984391767,0.094
1225,17100052525,0.0784843880311,0.921515611969,0.0622309584967,0.859284653472,0.0162534295344,0.862636792988,1.06653061004,0.00467571824649,0.095
1226,17100052526,0.0817470822111,0.918252917789,0.0645869239315,0.853665993857,0.0171601582796,0.856547135596,1.06756991939,0.00449989456013,0.094
1227,17100052527,0.0783918698505,0.92160813015,0.0622151123722,0.859393017777,0.0161767574783,0.862809003683,1.06665596329,0.00460050511566,0.095
1228,17100052528,0.0809717778489,0.919028222151,0.0638180137871,0.855210208364,0.0171537640618,0.857995475745,1.06668711901,0.00468833667836,0.094
1229,17100052529,0.0812606144696,0.91873938553,0.0640906269479,0.854648758582,0.0171699875217,0.857455973698,1.06697389503,0.00458905003268,0.095
1230,17100052530,0.0807634685934,0.919236531407,0.0641091765274,0.855127354879,0.0166542920659,0.85837719971,1.06795933821,0.00439294303691,0.095
1231,17100052531,0.0806704204157,0.919329579584,0.0635301252888,0.855799454296,0.0171402951269,0.858558595536,1.06637760521,0.00456843731967,0.095
1232,17100052532,0.0811841576919,0.918815842308,0.0637571633086,0.855058678999,0.0174269943833,0.857602768049,1.06610569374,0.00449237242505,0.095
1233,17100052533,0.0791164425015,0.920883557498,0.062779162979,0.858104394519,0.0163372795226,0.861454026124,1.06700863359,0.00456546948075,0.094
1234,17100052534,0.0789702471346,0.921029752865,0.0628879836468,0.858141769219,0.0160822634877,0.861723923302,1.06761240621,0.00461226968545,0.095
1235,17100052535,0.0823783391342,0.917621660866,0.064980441176,0.85264121969,0.0173978979582,0.855372337936,1.06758453929,0.00442935035321,0.095
1236,17100052536,0.0797572467104,0.92024275329,0.0634991401458,0.856743613144,0.0162581065646,0.860253187419,1.06799190036,0.00465696155098,0.095
1237,17100052537,0.080305108428,0.919694891572,0.0639829743267,0.855711917245,0.0163221341013,0.85922918697,1.06843383424,0.00463898463392,0.094
1238,17100052538,0.0801700494811,0.919829950519,0.0636625304121,0.856167420107,0.0165075190689,0.859484648352,1.06771488206,0.00453899703059,0.095
1239,17100052539,0.0808190501109,0.919180949889,0.0643677787655,0.854813171124,0.0164512713454,0.858270189369,1.06863951801,0.00466712149099,0.094
1240,17100052540,0.079354766421,0.920645233579,0.0629798947687,0.85766533881,0.0163748716524,0.861008348248,1.0671709679,0.00460251187262,0.094
1241,17100052541,0.080096010901,0.919903989099,0.0635811227437,0.856322866355,0.0165148881573,0.859623263048,1.06760656489,0.00455484102181,0.095
1242,17100052542,0.0797909094766,0.920209090523,0.0634334182544,0.856775672269,0.0163574912222,0.860191713104,1.06772962813,0.00459741250196,0.094
1243,17100052543,0.0783047847077,0.921695215292,0.0621081126615,0.859587102631,0.0161966720462,0.862972527156,1.06649476896,0.00454506197056,0.094
1244,17100052544,0.0790140666068,0.920985933393,0.062776464033,0.85820946936,0.0162376025738,0.861644230112,1.06719219659,0.00457021189225,0.095
1245,17100052545,0.0809012032673,0.919098796733,0.0642343968248,0.854864399908,0.0166668064425,0.858119927653,1.06808152486,0.00458804920444,0.095
1246,17100052546,0.0795047246292,0.920495275371,0.0628186940874,0.857676581283,0.0166860305418,0.860732379404,1.06640144551,0.0046225149025,0.094
1247,17100052547,0.0810841181129,0.918915881887,0.0640593920884,0.854856489799,0.0170247260246,0.857783549197,1.06720901735,0.00449064798468,0.095
1248,17100052548,0.0803188957274,0.919681104273,0.0635099630152,0.856171141257,0.0168089327122,0.859210854502,1.06697386044,0.00459255913079,0.095
1249,17100052549,0.0776115297526,0.922388470247,0.0620744381558,0.860314032092,0.0155370915968,0.864262295059,1.06769264286,0.00445229539388,0.095
1250,17100052550,0.0781092234701,0.92189077653,0.0617719307824,0.860118845747,0.0163372926877,0.863341264544,1.06584206969,0.00471140482587,0.095
1251,17100052551,0.0811864502355,0.918813549764,0.0643575580111,0.854455991753,0.0168288922244,0.857589325839,1.06792182511,0.0046343843585,0.095
1252,17100052552,0.0796586107463,0.920341389254,0.0633276361756,0.857013753078,0.0163309745707,0.860438902552,1.06765650972,0.00445184644979,0.095
1253,17100052553,0.0815159571916,0.918484042808,0.0642073111651,0.854276731643,0.0173086460265,0.85698107561,1.06685062403,0.0045703872872,0.095
1254,17100052554,0.0830244382471,0.916975561753,0.0655804980013,0.851395063752,0.0174439402458,0.854167722629,1.06819850906,0.00454757099122,0.094
1255,17100052555,0.0806018264592,0.919398173541,0.0638838088839,0.855514364657,0.0167180175753,0.858680377148,1.06757824337,0.00454861922324,0.095
1256,17100052556,0.0811660022661,0.918833997734,0.064316553896,0.854517443838,0.0168494483701,0.857627849375,1.06783571131,0.00467031454858,0.094
1257,17100052557,0.0792775627971,0.920722437203,0.0630671655501,0.857655271653,0.016210397247,0.861150378478,1.06758013645,0.00460428750205,0.095
1258,17100052558,0.0821187229455,0.917881277055,0.0647355182215,0.853145758833,0.0173832047239,0.855856671098,1.06732652396,0.00465623421443,0.095
1259,17100052559,0.0813011563197,0.91869884368,0.0640722407524,0.854626602928,0.0172289155673,0.857381128626,1.06684239377,0.00453875449041,0.094
1260,17100052560,0.0787487892807,0.921251210719,0.0625509017402,0.858700308979,0.0161978875405,0.862140532736,1.06700523688,0.0046555164665,0.094
1261,17100052561,0.0793732441962,0.920626755804,0.0631691328279,0.857457622976,0.0162041113683,0.860971139215,1.06771014646,0.00441018203461,0.094
1262,17100052562,0.0806056826934,0.919394317307,0.0635300358764,0.85586428143,0.017075646817,0.858678643229,1.06649838184,0.00450875125882,0.094
1263,17100052563,0.082307959497,0.917692040503,0.0646569819609,0.853035058542,0.0176509775361,0.855507559299,1.06673515792,0.00456090693355,0.094
1264,17100052564,0.0804658014327,0.919534198567,0.0636376516354,0.855896546932,0.0168281497974,0.858936412647,1.06708625726,0.00472297011334,0.094
1265,17100052565,0.0800835697353,0.919916430265,0.063611843317,0.856304586948,0.0164717264183,0.859645876543,1.06772298698,0.00456812770212,0.094
1266,17100052566,0.0792744350806,0.920725564919,0.0630449583526,0.857680606567,0.016229476728,0.861156526923,1.06751866031,0.00469011713746,0.095
1267,17100052567,0.0805171589181,0.919482841082,0.0637342305743,0.855748610508,0.0167829283437,0.85883968403,1.06728304343,0.00458770610699,0.094
1268,17100052568,0.0794844235107,0.920515576489,0.0632077837815,0.857307792708,0.0162766397293,0.860764113253,1.06761918343,0.00465634102783,0.096
1269,17100052569,0.0796002340689,0.920399765931,0.0628362376976,0.857563528233,0.0167639963713,0.860554795579,1.06627584568,0.00452089474443,0.094
1270,17100052570,0.0774146371335,0.922585362867,0.0617331794427,0.860852183424,0.0156814576908,0.86463385876,1.06702731963,0.00461156020492,0.094
1271,17100052571,0.0804669192061,0.919533080794,0.0638236903794,0.855709390414,0.0166432288267,0.858931490803,1.06764824213,0.00449770624611,0.095
1272,17100052572,0.0836017087474,0.916398291253,0.0654833938669,0.850914897386,0.0181183148806,0.853101837043,1.06682778414,0.00460432294062,0.095
1273,17100052573,0.0784668925405,0.92153310746,0.0623493457856,0.859183761674,0.0161175467548,0.862667498591,1.06692235304,0.00478745884347,0.094
1274,17100052574,0.077664485164,0.922335514836,0.0619568003156,0.86037871452,0.0157076848484,0.864165580842,1.06723662655,0.00466357772604,0.095
1275,17100052575,0.082580968067,0.917419031933,0.065243013102,0.852176018831,0.0173379549651,0.854993318889,1.06800253275,0.00462978487581,0.095
1276,17100052576,0.0819541348517,0.918045865148,0.0649260021225,0.853119863026,0.0170281327292,0.856158497751,1.06821136651,0.00450930863678,0.095
1277,17100052577,0.078704203479,0.921295796521,0.0628523175425,0.858443478979,0.0158518859365,0.862218765396,1.06800267678,0.00463348186645,0.094
1278,17100052578,0.0822423928976,0.917757607102,0.0650575729463,0.852700034156,0.0171848199513,0.85562279392,1.06807214521,0.00460551621199,0.095
1279,17100052579,0.0813886705413,0.918611329459,0.0643681671774,0.854243162281,0.017020503364,0.857214439073,1.06757614002,0.00452478436735,0.095
1280,17100052580,0.0779071381688,0.922092861831,0.0619850442763,0.860107817555,0.0159220938925,0.863713800816,1.06686716204,0.00452676396966,0.095
1281,17100052581,0.08204186894,0.91795813106,0.064867164843,0.853090966217,0.017174704097,0.855996947715,1.06786916192,0.00463892238504,0.094
1282,17100052582,0.082115165256,0.917884834744,0.0647292167909,0.853155617953,0.0173859484651,0.855863354264,1.06731405953,0.0044923857896,0.095
1283,17100052583,0.0810902307555,0.918909769244,0.064222280294,0.85468748895,0.0168679504615,0.85776972549,1.06769147545,0.00460784645686,0.095
1284,17100052584,0.0826965319738,0.917303468026,0.0649391479348,0.852364320091,0.0177573840389,0.854784138438,1.06686558305,0.00468737670466,0.095
1285,17100052585,0.081578427963,0.918421572037,0.0645511169297,0.853870455107,0.0170273110332,0.856860082068,1.06777635849,0.0045462759932,0.094
1286,17100052586,0.0790970137343,0.920902986266,0.0632741534325,0.857628832833,0.0158228603018,0.861482533799,1.06854584787,0.00464750723335,0.095
1287,17100052587,0.0799468600377,0.920053139962,0.0633750571634,0.856678082799,0.0165718028743,0.859903180104,1.06726083647,0.00456050118586,0.095
1288,17100052588,0.0827768091112,0.917223190889,0.0649285164869,0.852294674402,0.0178482926243,0.854635776353,1.0666835815,0.00459802046138,0.094
1289,17100052589,0.0803553149849,0.919644685015,0.0635760336871,0.856068651328,0.0167792812979,0.859142286864,1.06710606949,0.00465995748025,0.094
1290,17100052590,0.0812989347428,0.918701065257,0.0642382071122,0.854462858145,0.0170607276306,0.857382703903,1.06734975996,0.0044803678841,0.095
1291,17100052591,0.0799036871642,0.920096312836,0.0635811734827,0.856515139353,0.0163225136814,0.859980143063,1.06796657453,0.00463283656305,0.095
1292,17100052592,0.0812156768516,0.918784323148,0.0642502093029,0.854534113846,0.0169654675487,0.857536806183,1.06754172494,0.00468264201465,0.094
1293,17100052593,0.080116747506,0.919883252494,0.0635407896362,0.856342462858,0.0165759578697,0.859585405698,1.06744547793,0.00460033469048,0.095
1294,17100052594,0.079607998319,0.920392001681,0.0633224154551,0.857069586226,0.0162855828639,0.860532937298,1.06773541805,0.00460673853937,0.095
1295,17100052595,0.0799944608659,0.920005539134,0.0635922449451,0.856413294189,0.0164022159208,0.859811522336,1.0678302882,0.00448342635578,0.095
1296,17100052596,0.0797499424964,0.920250057504,0.0633528414049,0.856897216099,0.0163971010915,0.8602689851,1.06756198848,0.00446384612614,0.095
1297,17100052597,0.0798153423145,0.920184657685,0.0636736528582,0.856511004827,0.0161416894564,0.860142686707,1.06841230121,0.00476519630376,0.095
1298,17100052598,0.0782171714678,0.921782828532,0.0624354089581,0.859347419574,0.0157817625097,0.863130397473,1.06765137887,0.00454339133695,0.094
1299,17100052599,0.0805291315541,0.919470868446,0.0636893357116,0.855781532734,0.0168397958424,0.858818167287,1.06712453141,0.00444839249822,0.095
1300,17100052600,0.0796718866006,0.920328113399,0.0631912250445,0.857136888355,0.016480661556,0.860416347452,1.06721805765,0.00445674499705,0.094
1301,17100052601,0.0788288372755,0.921171162724,0.0628130444049,0.85835811832,0.0160157928706,0.86198778571,1.06765009042,0.00478404314947,0.094
1302,17100052602,0.0783282832801,0.92167171672,0.0623835233633,0.859288193357,0.0159447599168,0.862924626274,1.06728577567,0.00468763517034,0.094
1303,17100052603,0.0802137263119,0.919786273688,0.0633161199456,0.856470153742,0.0168976063663,0.859408921705,1.06658284802,0.00465677355635,0.095
1304,17100052604,0.0807497764379,0.919250223562,0.0639130196779,0.855337203884,0.01683675676,0.858405590148,1.0673901831,0.00467133932978,0.095
1305,17100052605,0.0793150908127,0.920684909187,0.0627701764965,0.857914732691,0.0165449143162,0.861085235384,1.06660938511,0.00468747771838,0.094
1306,17100052606,0.082316663824,0.917683336176,0.0651229366345,0.852560399541,0.0171937271895,0.855484312656,1.0681317007,0.00467669903848,0.095
1307,17100052607,0.0802867899463,0.919713210054,0.063390052213,0.856323157841,0.0168967377333,0.85927224748,1.06667034062,0.00456688844237,0.094
1308,17100052608,0.0808031807467,0.919196819253,0.0640361271419,0.855160692111,0.0167670536048,0.858304689629,1.06766360725,0.00459967362532,0.095
1309,17100052609,0.0788963636011,0.921103636399,0.0625594429868,0.858544193412,0.0163369206143,0.861866211835,1.0667546613,0.0046385353772,0.095
1310,17100052610,0.0805416118354,0.919458388165,0.063768279529,0.855690108636,0.0167733323063,0.858793813101,1.06734055311,0.00452820856661,0.095
1311,17100052611,0.0805161917582,0.919483808242,0.0636978129058,0.855785995336,0.0168183788524,0.858842035362,1.06717443257,0.00455359874776,0.095
1312,17100052612,0.0801001477242,0.919899852276,0.0636366500087,0.856263202267,0.0164634977155,0.859614737206,1.06776718572,0.00465878107643,0.095
1313,17100052613,0.0806433493271,0.919356650673,0.064042478148,0.855314172525,0.0166008711792,0.858600948357,1.06798169207,0.00441509861377,0.094
1314,17100052614,0.0777111722156,0.922288827784,0.0618946432995,0.860394184485,0.0158165289162,0.864079683064,1.06696059279,0.0045901345087,0.094
1315,17100052615,0.0795062763244,0.920493723676,0.0626698413214,0.857823882354,0.016836435003,0.860731777813,1.06594721437,0.00460186020809,0.095
1316,17100052616,0.0802929315716,0.919707068428,0.0634395770648,0.856267491364,0.0168533545068,0.859260096138,1.06680901352,0.00464718777066,0.095
1317,17100052617,0.0794447866827,0.920555213317,0.0629335284846,0.857621684833,0.0165112581981,0.860841906319,1.06686183947,0.00452890963775,0.095
1318,17100052618,0.0805024540424,0.919497545958,0.0636013023184,0.855896243639,0.0169011517241,0.858868991236,1.06690750001,0.00448036337376,0.095
1319,17100052619,0.0806843599305,0.91931564007,0.063958810419,0.85535682965,0.0167255495114,0.858526183668,1.06765132866,0.0046331321747,0.095
1320,17100052620,0.0794122245163,0.920587775484,0.0630281601663,0.857559615317,0.0163840643499,0.860900917659,1.06720972977,0.00471569349593,0.094
1321,17100052621,0.079723473154,0.920276526846,0.0633630331412,0.856913493705,0.0163604400129,0.860317960151,1.0676424307,0.00463602374741,0.095
1322,17100052622,0.0807127095014,0.919287290499,0.0641896376667,0.855097652832,0.0165230718347,0.85847008256,1.06829819899,0.00451403694063,0.095
1323,17100052623,0.0803116747737,0.919688325226,0.0636665322178,0.856021793008,0.0166451425559,0.859221851865,1.06746208968,0.0046234864347,0.095
1324,17100052624,0.0772521687299,0.92274783127,0.061481724287,0.861266106983,0.0157704444429,0.864940056074,1.06656975983,0.00465554402071,0.095
1325,17100052625,0.080405758284,0.919594241716,0.0635825352831,0.856011706433,0.016823223001,0.859048621852,1.06703143678,0.00470213579485,0.095
1326,17100052626,0.0808923244849,0.919107675515,0.0636244897803,0.855483185735,0.0172678347046,0.858145726621,1.06624886476,0.00466202027467,0.094
1327,17100052627,0.0802697055414,0.919730294459,0.0632252168442,0.856505077614,0.0170444886972,0.859306464263,1.06620251165,0.00460317753878,0.095
1328,17100052628,0.0779155850783,0.922084414922,0.0620514123386,0.860033002583,0.0158641727397,0.863697074973,1.06705255184,0.00447307897714,0.095
1329,17100052629,0.0789149866998,0.9210850133,0.0624602342317,0.858624779068,0.0164547524681,0.861833132722,1.06641897093,0.00468994531524,0.095
1330,17100052630,0.078704579249,0.921295420751,0.0627369149836,0.858558505767,0.0159676642654,0.862219834235,1.06765206854,0.00458867170459,0.095
1331,17100052631,0.0797460733354,0.920253926665,0.0634580453751,0.856795881289,0.0162880279603,0.860274555826,1.06788821172,0.00451579246604,0.094
1332,17100052632,0.0803062745556,0.919693725444,0.0634212317412,0.856272493703,0.0168850428144,0.859235625471,1.06672843195,0.00478096363279,0.094
1333,17100052633,0.0795428545401,0.92045714546,0.0631138616516,0.857343283808,0.0164289928884,0.86065706852,1.06722502183,0.00459109261426,0.095
1334,17100052634,0.0790849838033,0.920915016197,0.0626451529421,0.858269863255,0.0164398308612,0.86151451028,1.06666122972,0.00438316560772,0.094
1335,17100052635,0.0824455912784,0.917554408722,0.0650439496985,0.852510459023,0.0174016415798,0.855246895121,1.06765158847,0.00469958683792,0.095
1336,17100052636,0.0789605357125,0.921039464287,0.0626165665407,0.858422897747,0.0163439691719,0.861746120229,1.06680765214,0.00465226559797,0.095
1337,17100052637,0.0823884756863,0.917611524314,0.0650198547342,0.852591669579,0.0173686209521,0.855352973095,1.06768512431,0.00459733629286,0.095
1338,17100052638,0.0796693518758,0.920330648124,0.0631398326977,0.857190815426,0.016529519178,0.860421839565,1.06706697883,0.00468740127969,0.095
1339,17100052639,0.0807740626857,0.919225937314,0.063592438584,0.85563349873,0.0171816241017,0.858365469886,1.06637276637,0.00445429440436,0.095
1340,17100052640,0.0797635104507,0.920236489549,0.0634163030396,0.85682018651,0.0163472074111,0.860242829707,1.06772901262,0.00458583408278,0.094
1341,17100052641,0.080119313933,0.919880686067,0.0634125498451,0.856468136222,0.0167067640879,0.859582607649,1.06705184945,0.00473977763298,0.094
1342,17100052642,0.0841710408777,0.915828959122,0.0661775192745,0.849651439848,0.0179935216032,0.852039166589,1.06787154555,0.00452893541688,0.094
1343,17100052643,0.0808665230498,0.91913347695,0.0635164772913,0.855616999659,0.0173500457585,0.858195212969,1.06596959904,0.00462693101951,0.095
1344,17100052644,0.0795557394251,0.920444260575,0.0630031189879,0.857441141587,0.0165526204372,0.860634843137,1.06686512617,0.00445323989078,0.095
1345,17100052645,0.0826047458127,0.917395254187,0.064822574865,0.852572679322,0.0177821709478,0.854955757574,1.06668338379,0.00451669620958,0.094
1346,17100052646,0.0802682010457,0.919731798954,0.0633589611517,0.856372837803,0.016909239894,0.859307207274,1.06661084281,0.0045400754374,0.094
1347,17100052647,0.0797374451905,0.920262554809,0.0631134398399,0.85714911497,0.0166240053507,0.860295847656,1.06685950549,0.00452195959479,0.095
1348,17100052648,0.0798775201663,0.920122479834,0.0631876814733,0.85693479836,0.0166898386931,0.86003473027,1.06682246109,0.00476565980241,0.094
1349,17100052649,0.0799166171253,0.920083382875,0.0634874701974,0.856595912677,0.0164291469279,0.859957582412,1.06765826775,0.00472079305971,0.095
1350,17100052650,0.0803818954155,0.919618104585,0.0632838840891,0.856334220495,0.0170980113264,0.859097456689,1.0661705479,0.004631146072,0.095
1351,17100052651,0.0822619333863,0.917738066614,0.0648094541336,0.85292861248,0.0174524792528,0.855590421436,1.06728336715,0.00455989461064,0.095
1352,17100052652,0.0789133857191,0.921086614281,0.0630116038487,0.858075010432,0.0159017818704,0.861827664172,1.0680937399,0.00465371019351,0.095
1353,17100052653,0.0789619392157,0.921038060784,0.0626203693893,0.858417691395,0.0163415698264,0.861743454707,1.06681655349,0.00448619696379,0.094
1354,17100052654,0.0824138183519,0.917586181648,0.0652414866891,0.852344694959,0.0171723316628,0.855302674575,1.06830982252,0.00453030132684,0.094
1355,17100052655,0.0803599758819,0.919640024118,0.0636983036606,0.855941720458,0.0166616722213,0.859131769062,1.06746807823,0.00468445858303,0.094
1356,17100052656,0.0797371402755,0.920262859724,0.0633391149646,0.85692374476,0.016398025311,0.860292957974,1.0675443302,0.00456502985457,0.095
1357,17100052657,0.0772699712962,0.922730028704,0.0616011850497,0.861128843654,0.0156687862465,0.864905094424,1.06689856081,0.00463134612173,0.094
1358,17100052658,0.0818525261432,0.918147473857,0.0646392473652,0.853508226492,0.0172132787779,0.856351049553,1.06753164975,0.0047348111673,0.094
1359,17100052659,0.0815904640406,0.918409535959,0.0643729824654,0.854036553494,0.0172174815753,0.856840513446,1.06721376674,0.00461319613165,0.095
1360,17100052660,0.0772024233267,0.922797576673,0.0615207029706,0.861276873703,0.015681720356,0.865032043885,1.06678129859,0.00447945403394,0.095
1361,17100052661,0.0793472100422,0.920652789958,0.0630797077396,0.857573082218,0.0162675023026,0.861020851475,1.06748775245,0.00462893210849,0.095
1362,17100052662,0.0792391245067,0.920760875493,0.0629281058336,0.85783276966,0.0163110186731,0.861223891898,1.0672304817,0.00461719622552,0.095
1363,17100052663,0.0803329120576,0.919667087942,0.0636712459205,0.855995842022,0.0166616661372,0.85918238494,1.06743665852,0.00459691782081,0.094
1364,17100052664,0.0795724211633,0.920427578837,0.0630821554114,0.857345423425,0.0164902657519,0.860602663298,1.06707353944,0.00477153589904,0.095
1365,17100052665,0.0810609313846,0.918939068615,0.0642749393586,0.854664129257,0.016785992026,0.857823224766,1.06790589822,0.00459309612441,0.095
1366,17100052666,0.0787595280632,0.921240471937,0.0626626242831,0.858577847654,0.0160969037801,0.862118868074,1.06732386309,0.00453614824793,0.095
1367,17100052667,0.0808521460742,0.919147853926,0.0639200293932,0.855227824533,0.016932116681,0.858215687144,1.06722005758,0.00455303983396,0.095
1368,17100052668,0.0809167673439,0.919083232656,0.0638593294115,0.855223903245,0.0170574379324,0.858096818078,1.06691521519,0.00458227850837,0.094
1369,17100052669,0.0798834786937,0.920116521306,0.0634711544603,0.856645366846,0.0164123242333,0.860019331374,1.06767080966,0.00451520223746,0.095
1370,17100052670,0.0777233297378,0.922276670262,0.062236317658,0.860040352604,0.0154870120798,0.864051835869,1.06797375675,0.00457106336743,0.095
1371,17100052671,0.0796515775099,0.92034842249,0.0632061514757,0.857142271014,0.0164454260343,0.860453818687,1.06730132901,0.00464287597421,0.095
1372,17100052672,0.0806087735295,0.91939122647,0.0637342607604,0.85565696571,0.0168745127692,0.858669784357,1.06711181858,0.00453675456262,0.095
1373,17100052673,0.0794126165658,0.920587383434,0.0633619626747,0.857225420759,0.0160506538911,0.860895078351,1.06822109538,0.00456694097334,0.095
1374,17100052674,0.0788937938958,0.921106206104,0.0625016620016,0.858604544103,0.0163921318942,0.861871870695,1.06658428139,0.00471508774382,0.094
1375,17100052675,0.0810266614333,0.918973338567,0.0643025813127,0.854670757254,0.0167240801206,0.857886322135,1.06805376024,0.00463252407601,0.095
1376,17100052676,0.0799337146059,0.920066285394,0.0631616770891,0.856904608305,0.0167720375167,0.859930842048,1.06663845932,0.00470947204903,0.094
1377,17100052677,0.0804341775551,0.919565822445,0.063760578884,0.855805243561,0.0166735986712,0.85899318392,1.06751811929,0.00466538333324,0.095
1378,17100052678,0.0800594568625,0.919940543137,0.0635968642397,0.856343678898,0.0164625926229,0.859690846911,1.06772268395,0.00468819797471,0.094
1379,17100052679,0.0813004506752,0.918699549325,0.0640244875532,0.854675061772,0.017275963122,0.857383167422,1.06669892307,0.00466107909736,0.095
1380,17100052680,0.0793017371744,0.920698262826,0.0630770809825,0.857621181843,0.0162246561919,0.861105333724,1.06756493348,0.00464538256425,0.094
1381,17100052681,0.080044567734,0.919955432266,0.0636367665872,0.856318665679,0.0164078011468,0.859717862997,1.06787152652,0.00456660271466,0.094
1382,17100052682,0.078952308856,0.921047691144,0.062451744373,0.858595946771,0.0165005644829,0.8617639272,1.06632331656,0.00456677979419,0.094
1383,17100052683,0.0819098678231,0.918090132177,0.0647166804798,0.853373451697,0.0171931873433,0.856243674946,1.06765935346,0.00472631171918,0.095
1384,17100052684,0.0791305807233,0.920869419277,0.0631325248611,0.857736894416,0.0159980558622,0.861422355248,1.06805355913,0.00470131697297,0.094
1385,17100052685,0.0799954649061,0.920004535094,0.0633096424255,0.856694892668,0.0166858224806,0.859813986555,1.06697154987,0.00476319223088,0.095
1386,17100052686,0.079597953409,0.920402046591,0.0630521036486,0.857349942942,0.0165458497604,0.86055572401,1.06693462715,0.00461171822059,0.094
1387,17100052687,0.0806932225823,0.919306777418,0.0639933978177,0.8553133796,0.0166998247647,0.858509220499,1.06773962809,0.00457866530728,0.095
1388,17100052688,0.081120438911,0.918879561089,0.0642298856784,0.854649675411,0.0168905532326,0.857713620805,1.0676580797,0.00452348105219,0.094
1389,17100052689,0.0815127148107,0.918487285189,0.06451309108,0.853974194109,0.0169996237307,0.856982400178,1.06778381527,0.00456484825006,0.095
1390,17100052690,0.0801334644109,0.919866535589,0.0636472410007,0.856219294588,0.0164862234102,0.859552759537,1.06773696708,0.00450713039881,0.095
1391,17100052691,0.0812975559384,0.918702444062,0.0642446979305,0.854457746131,0.0170528580079,0.857385159476,1.06737201662,0.00449075294477,0.094
1392,17100052692,0.0800033186749,0.919996681325,0.0634600586395,0.856536622686,0.0165432600354,0.859797109647,1.06741292138,0.00453986551419,0.094
1393,17100052693,0.0793973844871,0.920602615513,0.0632958289113,0.857306786602,0.0161015555758,0.860924374176,1.06804909452,0.00466011582753,0.095
1394,17100052694,0.078049980402,0.921950019598,0.0620558365892,0.859894183009,0.0159941438128,0.863447077695,1.06681395784,0.00476843410969,0.095
1395,17100052695,0.081404035762,0.918595964238,0.0644822390913,0.854113725147,0.0169217966707,0.85718422317,1.06789330277,0.00448446752697,0.094
1396,17100052696,0.078275192827,0.921724807173,0.0625042861978,0.859220520975,0.0157709066292,0.863021473388,1.06775144989,0.00453115573967,0.095
1397,17100052697,0.0810491595045,0.918950840496,0.0644919611235,0.854458879372,0.0165571983809,0.857841720975,1.06858591644,0.00459193161991,0.095
1398,17100052698,0.0798257037997,0.9201742962,0.0631624122939,0.857011883906,0.0166632915058,0.860131284328,1.06684281281,0.00448595889449,0.094
1399,17100052699,0.0797476040199,0.92025239598,0.0632886328793,0.856963763101,0.0164589711406,0.860274308803,1.0673716829,0.0046338812336,0.095
1400,17100052700,0.0831502754241,0.916849724576,0.0651408423958,0.85170888218,0.0180094330283,0.853941725252,1.06663078337,0.00457630092007,0.094
1401,17100052701,0.0810784678161,0.918921532184,0.0641369767448,0.854784555439,0.0169414910713,0.857792833795,1.06745481647,0.00460549257505,0.095
1402,17100052702,0.0792997538671,0.920700246133,0.0629909359071,0.857709310226,0.01630881796,0.861110335869,1.06730745264,0.00461718198726,0.094
1403,17100052703,0.080758077018,0.919241922982,0.0640124607057,0.855229462276,0.0167456163123,0.85838867721,1.06767617276,0.00464373711738,0.095
1404,17100052704,0.0790056160092,0.920994383991,0.0626212008717,0.858373183119,0.0163844151375,0.861662305454,1.06673726243,0.00450686928391,0.094
1405,17100052705,0.0793727521971,0.920627247803,0.0626013749267,0.858025872876,0.0167713772704,0.860980746591,1.06598960795,0.00460476123038,0.094
1406,17100052706,0.07999010548,0.92000989452,0.0634287134865,0.856581181034,0.0165613919935,0.859822108441,1.06734260511,0.00472820526683,0.095
1407,17100052707,0.0820647269115,0.917935273089,0.0649638057799,0.852971467309,0.0171009211316,0.855953145946,1.06811950472,0.00472713530633,0.094
1408,17100052708,0.0804649976268,0.919535002373,0.0638814862138,0.855653516159,0.016583511413,0.858934169744,1.06782707457,0.00448481827143,0.094
1409,17100052709,0.0814670683071,0.918532931693,0.0643180003332,0.85421493136,0.0171490679739,0.857069954282,1.0672775669,0.00463727847728,0.094
1410,17100052710,0.0799052068219,0.920094793178,0.0631996697819,0.856895123396,0.0167055370399,0.859983164633,1.06680699968,0.00444826497099,0.095
1411,17100052711,0.079647695981,0.920352304019,0.0635216385957,0.856830665423,0.0161260573853,0.860456193172,1.06826516124,0.004483447844,0.095
1412,17100052712,0.0806712325662,0.919328767434,0.0636931724293,0.855635595004,0.016978060137,0.85855459292,1.06687045071,0.004553527538,0.094
1413,17100052713,0.0797673453391,0.920232654661,0.0632947567329,0.856937897928,0.0164725886062,0.860237572971,1.06735330319,0.00445508123887,0.094
1414,17100052714,0.0790802457184,0.920919754282,0.0627374037538,0.858182350528,0.0163428419646,0.861521898492,1.06694981116,0.0046362116043,0.095
1415,17100052715,0.0799985605851,0.920001439415,0.0632293746014,0.856772064814,0.0167691859837,0.859809471218,1.06672238299,0.00462198012164,0.095
1416,17100052716,0.0821402882412,0.917859711759,0.0649504047774,0.852909306981,0.0171898834638,0.855813455393,1.06793780787,0.00471344044629,0.094
1417,17100052717,0.08099460233,0.91900539767,0.0639505793904,0.85505481828,0.0170440229396,0.857951137038,1.0670464002,0.00458646083298,0.095
1418,17100052718,0.0798027746752,0.920197225325,0.0635043353654,0.856692889959,0.0162984393098,0.860168605006,1.06792244531,0.00468861982051,0.095
1419,17100052719,0.0793058727682,0.920694127232,0.0631841431659,0.857509984066,0.0161217296023,0.861096014465,1.06788180552,0.00462481126201,0.094
1420,17100052720,0.0788079552352,0.921192044765,0.0628134791407,0.858378565624,0.0159944760945,0.862026577638,1.06769053016,0.0045739590019,0.095
1421,17100052721,0.0782793761045,0.921720623896,0.0625031156881,0.859217508207,0.0157762604164,0.863013714304,1.06774005915,0.00465603235155,0.095
1422,17100052722,0.0807963658497,0.91920363415,0.0643440823444,0.854859551806,0.0164522835052,0.858312609058,1.06861007746,0.00459213415775,0.094
1423,17100052723,0.0829139135778,0.917086086422,0.0655865626431,0.851499523779,0.0173273509347,0.854372065769,1.06842304292,0.0045983833636,0.094
1424,17100052724,0.080451817736,0.919548182264,0.0634828196127,0.856065362651,0.0169689981234,0.858964719178,1.0666429537,0.00462691289634,0.095
1425,17100052725,0.0795984805003,0.9204015195,0.0628560559157,0.857545463584,0.0167424245845,0.860557747483,1.06633921763,0.00461184950307,0.095
1426,17100052726,0.0797102217376,0.920289778262,0.0633537937705,0.856935984492,0.0163564279671,0.860342698792,1.06763921879,0.00462373977506,0.094
1427,17100052727,0.0798558436334,0.920144156367,0.0633305058355,0.856813650531,0.0165253377979,0.860072772568,1.06729607363,0.004549741763,0.094
1428,17100052728,0.0792475841939,0.920752415806,0.0631035138195,0.857648901986,0.0161440703744,0.861205495154,1.06774648253,0.00451570988262,0.095
1429,17100052729,0.0802113182098,0.91978868179,0.0633684315282,0.856420250262,0.0168428866816,0.859412588195,1.06674596313,0.00452364103848,0.094
1430,17100052730,0.0793594800308,0.920640519969,0.0630193185764,0.857621201393,0.0163401614544,0.860998991818,1.06728167645,0.00463660518876,0.094
1431,17100052731,0.0785982302576,0.921401769742,0.0625385578068,0.858863211936,0.0160596724509,0.86242050227,1.06724991916,0.00449040651065,0.095
1432,17100052732,0.0794717649743,0.920528235026,0.0634235113631,0.857104723663,0.0160482536112,0.860784312634,1.06829697473,0.0046270214642,0.095
1433,17100052733,0.0817569112033,0.918243088797,0.0642314246584,0.854011664138,0.0175254865448,0.856534374695,1.06647367796,0.00449975772566,0.095
1434,17100052734,0.0782631039992,0.921736896001,0.0619142870893,0.859822608911,0.0163488169099,0.863052981928,1.06598521534,0.00458906268075,0.095
1435,17100052735,0.0769396447018,0.923060355298,0.0619443602885,0.86111599501,0.0149952844133,0.865514714558,1.0685590636,0.00480218496075,0.094
1436,17100052736,0.0821492647752,0.917850735225,0.0651025106327,0.852748224592,0.0170467541425,0.855794507696,1.06838224014,0.00462522784659,0.095
1437,17100052737,0.0784798058122,0.921520194188,0.0623549357817,0.859165258406,0.0161248700305,0.862643411376,1.06691510072,0.00455054450768,0.094
1438,17100052738,0.0799999017268,0.920000098273,0.063284401849,0.856715696424,0.0167154998779,0.859806139955,1.06688671792,0.00463422295815,0.094
1439,17100052739,0.0800992871448,0.919900712855,0.0635906200467,0.856310092808,0.0165086670981,0.85961703878,1.06762923149,0.00468167750797,0.094
1440,17100052740,0.0790522055328,0.920947794467,0.0626520679248,0.858295726542,0.016400137608,0.861575289632,1.06674358844,0.00471427592313,0.094
1441,17100052741,0.0796569699049,0.920343030095,0.0631571966196,0.857185833476,0.0164997732853,0.860444558317,1.06714280295,0.00466471078253,0.094
1442,17100052742,0.0779093125463,0.922090687454,0.0619987124007,0.860091975053,0.0159106001455,0.863709547597,1.06690452666,0.00458972292352,0.094
1443,17100052743,0.079862440899,0.920137559101,0.0634657243537,0.856671834747,0.0163967165453,0.860058458125,1.06769371444,0.00452932494169,0.095
1444,17100052744,0.0801530033723,0.919846996628,0.0634036391612,0.856443357467,0.0167493642111,0.859520238303,1.06696180506,0.00463827689365,0.094
1445,17100052745,0.0795618749037,0.920438125096,0.0635302062155,0.856907918881,0.0160316686883,0.860615381553,1.06845178565,0.00466754108956,0.095
1446,17100052746,0.0785409613326,0.921459038667,0.0627632883913,0.858695750276,0.0157776729413,0.862523494567,1.06803862868,0.00460138423076,0.095
1447,17100052747,0.078037310876,0.921962689124,0.0620698977024,0.859892791422,0.0159674131735,0.863470421846,1.06688034702,0.00469017191747,0.094
1448,17100052748,0.0829587407783,0.917041259222,0.0655247634669,0.851516495755,0.0174339773114,0.85429009285,1.06815205325,0.00459862881199,0.095
1449,17100052749,0.0783747570589,0.921625242941,0.0622727542616,0.859352488679,0.0161020027973,0.862839931298,1.06686281027,0.00465581383219,0.094
1450,17100052750,0.0793000270054,0.920699972995,0.0630430649341,0.85765690806,0.0162569620713,0.861109030419,1.06746499803,0.00471528578052,0.095
1451,17100052751,0.0805611672625,0.919438832738,0.0638878498928,0.855550982845,0.0166733173697,0.858755716206,1.06766652572,0.00461913837978,0.095
1452,17100052752,0.0804731894284,0.919526810572,0.063654529575,0.855872280996,0.0168186598534,0.858922451791,1.067123615,0.004578361682,0.095
1453,17100052753,0.0805035639927,0.919496436007,0.0635115018504,0.855984934157,0.0169920621423,0.858868307771,1.06663314648,0.00459595460376,0.094
1454,17100052754,0.0784357507899,0.92156424921,0.0626829135696,0.85888133564,0.0157528372203,0.862720274702,1.06799210658,0.00465570150581,0.095
1455,17100052755,0.0811513414979,0.918848658502,0.0638877585276,0.854960899975,0.0172635829703,0.857661586218,1.06656298805,0.00458626224065,0.094
1456,17100052756,0.0799071692303,0.92009283077,0.0632805799899,0.85681225078,0.0166265892404,0.859978283834,1.06704864974,0.00462287764493,0.095
1457,17100052757,0.0814437985793,0.918556201421,0.0641358524707,0.85442034895,0.0173079461086,0.857115855575,1.06676876099,0.0046369917579,0.095
1458,17100052758,0.0804370651767,0.919562934823,0.0639465784284,0.855616356395,0.0164904867483,0.858984979975,1.06807667523,0.00454684374556,0.095
1459,17100052759,0.082322794348,0.917677205652,0.0647950270825,0.852882178569,0.0175277672655,0.855477986259,1.06712602635,0.00457120711052,0.095
1460,17100052760,0.0778957776353,0.922104222365,0.0620945702518,0.860009652113,0.0158012073835,0.86373325227,1.06722055253,0.00469959554371,0.094
1461,17100052761,0.0797860738263,0.920213926174,0.0636775303324,0.856536395841,0.0161085434938,0.860196950337,1.06847883358,0.00448461424467,0.094
1462,17100052762,0.0808571839333,0.919142816067,0.0638178691408,0.855324946926,0.0170393147924,0.858207911707,1.06690088681,0.00473449339485,0.094
1463,17100052763,0.0790366834402,0.92096331656,0.0628472864581,0.858116030102,0.0161893969821,0.861601133196,1.06736457009,0.0046395043788,0.094
1464,17100052764,0.0802120432258,0.919787956774,0.0639701647057,0.855817792068,0.01624187852,0.859402029104,1.06856908066,0.00461047638583,0.095
1465,17100052765,0.0815274920687,0.918472507931,0.0642573253196,0.854215182612,0.0172701667491,0.856958940468,1.06698072078,0.00464403412029,0.094
1466,17100052766,0.0793520971388,0.920647902861,0.0628723587105,0.857775544151,0.0164797384283,0.861014951532,1.06684991314,0.0046077546851,0.095
1467,17100052767,0.0808804125339,0.919119587466,0.0639382523756,0.855181335091,0.0169421601583,0.858163005129,1.06722247001,0.00460437801987,0.095
1468,17100052768,0.0776404470578,0.922359552942,0.0622914402725,0.86006811267,0.0153490067853,0.864205175239,1.06829635577,0.00449578431991,0.094
1469,17100052769,0.0781806467846,0.921819353215,0.0621355182612,0.859683834954,0.0160451285234,0.863202897233,1.06681057358,0.00459217348996,0.095
1470,17100052770,0.0790158337727,0.920984166227,0.0627372029081,0.858246963319,0.0162786308646,0.861641548619,1.06706984561,0.00455101197913,0.094
1471,17100052771,0.0805878715962,0.919412128404,0.0639766131154,0.855435515288,0.0166112584808,0.858704834474,1.06788572296,0.00455007862037,0.095
1472,17100052772,0.0790351245925,0.920964875408,0.0626601302471,0.85830474516,0.0163749943453,0.861606894668,1.06680002637,0.00459103586802,0.095
1473,17100052773,0.0802863562107,0.919713643789,0.0634822564859,0.856231387303,0.0168040997248,0.859271640204,1.06695071817,0.00464049969959,0.095
1474,17100052774,0.0787857245654,0.921214275435,0.0626532226626,0.858561052772,0.0161325019028,0.862070336846,1.06724627667,0.00473773514646,0.094
1475,17100052775,0.0800225570798,0.91997744292,0.0634417557354,0.856535687185,0.0165808013444,0.859761691143,1.06732143004,0.00471402292466,0.094
1476,17100052776,0.0808455434814,0.919154456519,0.0641171296871,0.855037326831,0.0167284137943,0.858224909773,1.06783001469,0.0045269358032,0.094
1477,17100052777,0.0801004436612,0.919899556339,0.063784596476,0.856114959863,0.0163158471852,0.859611922687,1.06821521037,0.0046377851851,0.094
1478,17100052778,0.079929253757,0.920070746243,0.0634154687201,0.856655277523,0.0165137850369,0.859935234137,1.06741631075,0.00450022117782,0.095
1479,17100052779,0.0796197412536,0.920380258746,0.0631377583401,0.857242500406,0.0164819829134,0.860513965309,1.0671535507,0.0045255177215,0.095
1480,17100052780,0.0798295777664,0.920170422234,0.0632528649136,0.85691755732,0.0165767128527,0.860122709307,1.06710981809,0.00453419879529,0.094
1481,17100052781,0.0786465784907,0.921353421509,0.0627851757769,0.858568245732,0.0158614027138,0.862326876534,1.06790707527,0.00453388787818,0.095
1482,17100052782,0.080108390376,0.919891609624,0.0634624596808,0.856429149943,0.0166459306951,0.859602110943,1.06722361415,0.00457225286621,0.095
1483,17100052783,0.0797846575826,0.920215342417,0.0631237629886,0.857091579429,0.0166608945941,0.860208058525,1.06680244422,0.00464401977032,0.095
1484,17100052784,0.0807221182063,0.919277881794,0.063859569875,0.855418311919,0.0168625483313,0.858457691194,1.06727983206,0.00467490425697,0.095
1485,17100052785,0.0812911318988,0.918708868101,0.064417678705,0.854291189396,0.0168734531937,0.857394414687,1.06790850308,0.0046589225778,0.094
1486,17100052786,0.0803101918101,0.91968980819,0.063364628608,0.856325179582,0.0169455632021,0.859229225666,1.06654948235,0.00443641841483,0.094
1487,17100052787,0.0806829679757,0.919317032024,0.063814436239,0.855502595785,0.0168685317367,0.85853097544,1.06721618421,0.00460378513533,0.095
1488,17100052788,0.0811995363981,0.918800463602,0.0643848901499,0.854415573452,0.0168146462481,0.857564655529,1.06798024279,0.00453672034746,0.094
1489,17100052789,0.0788166719675,0.921183328032,0.0628225546529,0.85836077338,0.0159941173146,0.862010242977,1.06770171686,0.00469307914782,0.095
1490,17100052790,0.0816400301084,0.918359969892,0.0645723433881,0.853787626504,0.0170676867203,0.856745644821,1.06772565265,0.00473080875537,0.094
1491,17100052791,0.0794112145528,0.920588785447,0.0631405709724,0.857448214475,0.0162706435804,0.860901071671,1.06755245377,0.00453808701274,0.095
1492,17100052792,0.0802746324614,0.919725367539,0.0634714045534,0.856253962985,0.016803227908,0.85929355468,1.06693974443,0.00450571857443,0.095
1493,17100052793,0.0795834343135,0.920416565686,0.0630282676272,0.857388298059,0.0165551666864,0.860583042881,1.06688953406,0.00463783489358,0.095
1494,17100052794,0.0787571296468,0.921242870353,0.0624413282449,0.858801542108,0.0163158014019,0.862126713187,1.06665738021,0.00458188116863,0.094
1495,17100052795,0.078353904821,0.921646095179,0.0625377520783,0.859108343101,0.0158161527427,0.862874635667,1.06770537664,0.00472723909262,0.095
1496,17100052796,0.0823881938308,0.917611806169,0.0646775221555,0.852934284014,0.0177106716753,0.855358736734,1.06664768727,0.0046300369789,0.095
1497,17100052797,0.0802394522727,0.919760547727,0.0635193349664,0.856241212761,0.0167201173062,0.859358083897,1.06715087828,0.00460930835068,0.094
1498,17100052798,0.0800739812851,0.919926018715,0.0631541768739,0.856771841841,0.0169198044112,0.859670675618,1.0663532674,0.00449168369675,0.095
1499,17100052799,0.0800519976765,0.919948002324,0.0634590768179,0.856488925506,0.0165929208586,0.859706797402,1.06731886418,0.0045926994608,0.095
1500,17100052800,0.0795826720446,0.920417327955,0.0631764621289,0.857240865826,0.0164062099157,0.860582188773,1.06734029133,0.00464306258482,0.094
1501,17100052801,0.0817069487646,0.918293051235,0.0642260972235,0.854066954012,0.0174808515411,0.856626994759,1.06655083636,0.00459263276854,0.094
1502,17100052802,0.0803921152279,0.919607884772,0.0636792372068,0.855928647565,0.0167128780211,0.859072446615,1.06735015659,0.00453831286296,0.095
1503,17100052803,0.0811231940612,0.918876805939,0.0640524740287,0.85482433191,0.0170707200325,0.857711231076,1.06711501307,0.00447963841245,0.095
1504,17100052804,0.0770385338366,0.922961466163,0.0617412939483,0.861220172215,0.0152972398883,0.865333727368,1.06775773378,0.00459166157162,0.094
1505,17100052805,0.0782317090034,0.921768290997,0.0626061015291,0.859162189467,0.0156256074743,0.863100755904,1.06814167136,0.00462980414772,0.095
1506,17100052806,0.0807647437602,0.91923525624,0.0638808412192,0.855354415021,0.016883902541,0.858378331812,1.06726463442,0.0045750633474,0.095
1507,17100052807,0.0793354788423,0.920664521158,0.0631616225615,0.857502898596,0.0161738562808,0.861041381316,1.06775808638,0.00458379020238,0.095
1508,17100052808,0.0821895259991,0.917810474001,0.0644491513228,0.853361322678,0.0177403746763,0.855729977212,1.06632607646,0.00452754376128,0.094
1509,17100052809,0.0792766587809,0.920723341219,0.0630781505296,0.85764519069,0.0161985082513,0.861151889092,1.06761513605,0.00471810496417,0.094
1510,17100052810,0.0789309296012,0.921069070399,0.0625869618966,0.858482108502,0.0163439677046,0.861801573816,1.06677334817,0.00478080983233,0.095
1511,17100052811,0.0819581129029,0.918041887097,0.0643492548107,0.853692632286,0.0176088580922,0.856159962986,1.06645522289,0.00441533513799,0.094
1512,17100052812,0.0804934159666,0.919506584033,0.063928141254,0.855578442779,0.0165652747127,0.858880748793,1.06791538796,0.00459963583976,0.095
1513,17100052813,0.0806800783053,0.919319921695,0.0638493696402,0.855470552054,0.0168307086651,0.858535798729,1.06732750628,0.00440528884748,0.095
1514,17100052814,0.0801979883015,0.919802011698,0.0638073255074,0.855994686191,0.0163906627941,0.859430597486,1.06810163944,0.00462814222205,0.095
1515,17100052815,0.0817913363874,0.918208663613,0.0643797454447,0.853828918168,0.0174115909427,0.85646834545,1.06685910062,0.00445700962436,0.094
1516,17100052816,0.0791264972091,0.920873502791,0.0625439275774,0.858329575213,0.0165825696316,0.861438952733,1.06627656153,0.00472797193217,0.094
1517,17100052817,0.0806180968881,0.919381903112,0.063777919077,0.855603984035,0.0168401778111,0.85865182662,1.06722675852,0.00455602140546,0.094
1518,17100052818,0.07990497116,0.92009502884,0.0638176692042,0.856277359636,0.0160873019558,0.859974138862,1.06868123423,0.00462157762101,0.094
1519,17100052819,0.0799635448307,0.920036455169,0.0637017130481,0.856334742121,0.0162618317826,0.859867215971,1.06822004701,0.00461152595538,0.095
1520,17100052820,0.079892340526,0.920107659474,0.0632486268793,0.856859032595,0.0166437136467,0.860006292603,1.06697951578,0.00461973679131,0.095
1521,17100052821,0.0775243388489,0.922475661151,0.061978167364,0.860497493787,0.0155461714849,0.864425986934,1.06756431327,0.00460573760071,0.094
1522,17100052822,0.0804149180278,0.919585081972,0.0635182936296,0.856066788343,0.0168966243982,0.85903261602,1.06681952286,0.00472656753442,0.095
1523,17100052823,0.0820798589289,0.917920141071,0.0644502468721,0.853469894199,0.0176296120568,0.855932993183,1.06653412736,0.00453785439122,0.094
1524,17100052824,0.0795267970115,0.920473202989,0.0630627237684,0.85741047922,0.0164640732431,0.860687663259,1.06710003025,0.00457373737293,0.094
1525,17100052825,0.0799315186217,0.920068481378,0.0632519276152,0.856816553763,0.0166795910065,0.859933535306,1.06691621092,0.00462555984798,0.095
1526,17100052826,0.078303222172,0.921696777828,0.0623358754747,0.859360902353,0.0159673466972,0.862971944319,1.06718828188,0.00456462567338,0.094
1527,17100052827,0.0797615295276,0.920238470472,0.0631270927036,0.857111377769,0.016634436824,0.860250935031,1.06685582528,0.00457295751283,0.094
1528,17100052828,0.0775325798243,0.922467420176,0.0615678133203,0.860899606855,0.015964766504,0.864416937584,1.06630464661,0.00466241765875,0.094
1529,17100052829,0.0796134923026,0.920386507697,0.0630595056895,0.857327002008,0.0165539866131,0.860526764053,1.06692798339,0.00463915496477,0.094
1530,17100052830,0.0794825319573,0.920517468043,0.0632274183767,0.857290049666,0.0162551135806,0.860767324566,1.06768225737,0.00467660118374,0.094
1531,17100052831,0.0784084274247,0.921591572575,0.0624108220625,0.859180750513,0.0159976053623,0.86277522925,1.06721832743,0.00452149911276,0.095
1532,17100052832,0.0798262719437,0.920173728056,0.0633623614026,0.856811366654,0.0164639105411,0.860127168147,1.06744800151,0.004573915696,0.094
1533,17100052833,0.0788706317917,0.921129368208,0.0626325265682,0.85849684164,0.0162381052235,0.861912898791,1.06702445709,0.00466961618879,0.094
1534,17100052834,0.0802552398294,0.919744760171,0.0633564704176,0.856388289753,0.0168987694118,0.859331289786,1.06662753569,0.00451275834244,0.094
1535,17100052835,0.0797121727094,0.920287827291,0.0632609400331,0.857026887257,0.0164512326763,0.860340499216,1.06735403177,0.00452177757785,0.095
1536,17100052836,0.0799383838102,0.92006161619,0.0635890543981,0.856472561792,0.0163493294121,0.859915632943,1.06792554356,0.00471794666585,0.094
1537,17100052837,0.0826193501055,0.917380649894,0.0647321871125,0.852648462782,0.0178871629931,0.85493011784,1.06638207559,0.00451939514554,0.094
1538,17100052838,0.0799017547444,0.920098245256,0.0636924293607,0.856405815895,0.0162093253836,0.85998202568,1.06830752195,0.00462546062413,0.095
1539,17100052839,0.0780366649106,0.921963335089,0.0618821033713,0.860081231718,0.0161545615393,0.863474498652,1.06631215994,0.0046813390471,0.094
1540,17100052840,0.0800377657264,0.919962234274,0.06319217184,0.856770062434,0.0168455938865,0.859737292269,1.06653622799,0.00452787108344,0.095
1541,17100052841,0.0803305590153,0.919669440985,0.0635992234847,0.8560702175,0.0167313355305,0.859187852587,1.06722268544,0.00458628414631,0.095
1542,17100052842,0.0811766317859,0.918823368214,0.0643451150161,0.854478253198,0.0168315167698,0.857607712531,1.0679024456,0.00458752072695,0.095
1543,17100052843,0.0788971941918,0.921102805808,0.062926292717,0.858176513091,0.0159709014748,0.861859051351,1.0678654052,0.00466944682735,0.095
1544,17100052844,0.0819992469624,0.918000753038,0.0645610035087,0.853439749529,0.0174382434536,0.856080553978,1.06702044866,0.00458352570286,0.094
1545,17100052845,0.0818860786036,0.918113921396,0.0646740418203,0.853439879576,0.0172120367833,0.856288381418,1.06757449327,0.00449499456301,0.094
1546,17100052846,0.0818629205972,0.918137079403,0.064573715291,0.853563364112,0.0172892053062,0.856332803425,1.06731354408,0.0045885396443,0.094
1547,17100052847,0.0793942714483,0.920605728552,0.0633674366867,0.857238291865,0.0160268347615,0.860929058077,1.06827204008,0.00459259025294,0.095
1548,17100052848,0.0817052985355,0.918294701464,0.0641977937915,0.854096907673,0.017507504744,0.856630484731,1.06646810157,0.00455800949726,0.094
1549,17100052849,0.0789455888048,0.921054411195,0.0628289022604,0.858225508935,0.0161166865444,0.861770635991,1.06747945904,0.00463912484673,0.094
1550,17100052850,0.0801490962878,0.919850903712,0.0632589878804,0.856591915832,0.0168901084074,0.859529702179,1.06653052719,0.00455921318296,0.094
1551,17100052851,0.0804243052378,0.919575694762,0.0636439764058,0.855931718356,0.016780328832,0.859013280239,1.06718304049,0.00467065152028,0.094
1552,17100052852,0.0785053445399,0.92149465546,0.0626539310291,0.858840724431,0.0158514135108,0.862591365714,1.0677738013,0.00461668630803,0.095
1553,17100052853,0.0792917979136,0.920708202086,0.0628098811417,0.857898320945,0.0164819167719,0.861127882742,1.06677338648,0.00464879733327,0.095
1554,17100052854,0.0797662431374,0.920233756863,0.0636352925455,0.856598464317,0.0161309505919,0.860234404303,1.06838788125,0.00447726677135,0.094
1555,17100052855,0.078801533021,0.921198466979,0.0631072911443,0.858091175835,0.0156942418768,0.862034011215,1.06859340925,0.00463844485524,0.094
1556,17100052856,0.0785215350613,0.921478464939,0.0624999677848,0.858978497154,0.0160215672765,0.862563631604,1.06727663781,0.00436811433241,0.094
1557,17100052857,0.0789912579209,0.921008742079,0.0625648387683,0.858443903311,0.0164264191526,0.861689840488,1.06659326486,0.00477057463914,0.095
1558,17100052858,0.0793366950005,0.920663304999,0.0627451162983,0.857918188701,0.0165915787022,0.86104550072,1.06649294921,0.00461604653591,0.095
1559,17100052859,0.077714721635,0.922285278365,0.0621408410475,0.860144437318,0.0155738805875,0.864069310535,1.06770041452,0.00467287955528,0.094
1560,17100052860,0.080112757422,0.919887242578,0.0634882126657,0.856399029912,0.0166245447564,0.859593613967,1.06729352782,0.00467279710701,0.095
1561,17100052861,0.0798218334466,0.920178166553,0.0632368955775,0.856941270976,0.0165849378691,0.86013732709,1.06707589161,0.00463707431608,0.095
1562,17100052862,0.0797415651381,0.920258434862,0.0631112476775,0.857147187184,0.0166303174606,0.860288233999,1.06684514783,0.00462057700264,0.094
1563,17100052863,0.0810675629601,0.91893243704,0.0643007872406,0.854631649799,0.0167667757195,0.857810537368,1.06797187562,0.00469386076471,0.094
1564,17100052864,0.0805721436068,0.919427856393,0.0637746010618,0.855653255331,0.016797542545,0.858737094789,1.0673026264,0.00468949203047,0.094
1565,17100052865,0.0803321873769,0.919667812623,0.0636532766102,0.856014536013,0.0166789107667,0.859184004349,1.06738353047,0.00453639849803,0.095
1566,17100052866,0.0798689639568,0.920131036043,0.0635652517393,0.856565784304,0.0163037122176,0.860044828011,1.06798327758,0.00459034361172,0.094
1567,17100052867,0.0789030753076,0.921096924692,0.0628952491494,0.858201675543,0.0160078261582,0.861848600624,1.06776026308,0.00454434002197,0.095
1568,17100052868,0.0789248635992,0.921075136401,0.0628908117357,0.858184324665,0.0160340518635,0.861808190347,1.06770599344,0.00470367374298,0.094
1569,17100052869,0.0815496756881,0.918450324312,0.0643016165367,0.854148707775,0.0172480591515,0.856917166043,1.06707357376,0.00451857874984,0.094
1570,17100052870,0.0791113527492,0.920888647251,0.0628378204145,0.858050826836,0.0162735323347,0.861462581624,1.06719601719,0.00473533164802,0.095
1571,17100052871,0.0802533526346,0.919746647365,0.0634308767723,0.856315770593,0.0168224758623,0.859333651404,1.06685666824,0.00452976970109,0.094
1572,17100052872,0.0794218633324,0.920578136668,0.0630366441009,0.857541492567,0.0163852192315,0.860882890483,1.06721740696,0.00460045821649,0.094
1573,17100052873,0.0819168113917,0.918083188608,0.0645555126322,0.853527675976,0.0173612987595,0.85623328474,1.06715772201,0.00452781438726,0.095
1574,17100052874,0.0793339692801,0.92066603072,0.0632667379482,0.857399292772,0.0160672313319,0.861042574927,1.06807962606,0.00464987404436,0.095
1575,17100052875,0.0801454344392,0.919854565561,0.0639495761197,0.855904989441,0.0161958583195,0.859525921486,1.0686312629,0.0045458660233,0.095
1576,17100052876,0.0798042077571,0.920195792243,0.0629475223496,0.857248269893,0.0168566854075,0.860174471379,1.06623148885,0.00455959942299,0.095
1577,17100052877,0.0795876373723,0.920412362628,0.0631586680823,0.857253694545,0.01642896929,0.860573243339,1.06727704451,0.00455386165491,0.095
1578,17100052878,0.0803040304035,0.919695969597,0.0637046922028,0.855991277394,0.0165993382007,0.859235447918,1.06759209058,0.00476419379061,0.094
1579,17100052879,0.0789316470921,0.921068352908,0.0624109298292,0.858657423079,0.0165207172629,0.86180293638,1.06623826941,0.00450853680289,0.095
1580,17100052880,0.0796382736415,0.920361726359,0.0631099395599,0.857251786799,0.0165283340815,0.86047998837,1.06703451371,0.00446165525335,0.094
1581,17100052881,0.0791704512015,0.920829548799,0.0630056365109,0.857823912288,0.0161648146906,0.861350245831,1.06759416055,0.00458558955339,0.095
1582,17100052882,0.0796232611686,0.920376738831,0.0633178349626,0.857058903869,0.016305426206,0.860504673578,1.06769295989,0.00453605630451,0.095
1583,17100052883,0.0795568340272,0.920443165973,0.0630951197438,0.857348046229,0.0164617142833,0.860631402233,1.06714202626,0.00452645705265,0.094
1584,17100052884,0.0797197631001,0.9202802369,0.0630672922991,0.857212944601,0.0166524708011,0.860329375217,1.06675267915,0.00471101662087,0.095
1585,17100052885,0.0789836262539,0.921016373746,0.0628654287475,0.858150944999,0.0161181975064,0.86169941467,1.06751895809,0.00481554933301,0.094
1586,17100052886,0.0806384176016,0.919361582398,0.0638138628805,0.855547719518,0.0168245547211,0.85861359414,1.06729774483,0.00448765576124,0.095
1587,17100052887,0.0802723431215,0.919727656879,0.0631922079042,0.856535448974,0.0170801352173,0.859302076782,1.06609749378,0.00451450609443,0.095
1588,17100052888,0.0812090198323,0.918790980168,0.0637372021453,0.855053778022,0.017471817687,0.857556998395,1.06599871097,0.00447414303383,0.094
1589,17100052889,0.080892659612,0.919107340388,0.0637321730077,0.85537516738,0.0171604866043,0.858143456449,1.06657473721,0.00456864999643,0.094
1590,17100052890,0.0801294959709,0.919870504029,0.0636296403904,0.856240863639,0.0164998555805,0.85956039194,1.06769102576,0.00436924993858,0.094
1591,17100052891,0.0794586193189,0.920541380681,0.0628272939106,0.85771408677,0.0166313254083,0.860817849681,1.06651383559,0.00470084866092,0.094
1592,17100052892,0.0800839160383,0.919916083962,0.0636213308642,0.856294753097,0.016462585174,0.859645088715,1.06775110561,0.00455693256748,0.094
1593,17100052893,0.0803865478933,0.919613452107,0.0636721476634,0.855941304443,0.0167144002299,0.859082881724,1.06733907354,0.00460491115367,0.094
1594,17100052894,0.0804971614853,0.919502838515,0.0634492233458,0.856053615169,0.0170479381394,0.858881135656,1.06645628939,0.00466400090864,0.094
1595,17100052895,0.0798470921442,0.920152907856,0.0633422441726,0.856810663683,0.0165048479716,0.860088834907,1.06734804209,0.00454066612825,0.094
1596,17100052896,0.0800215582922,0.919978441708,0.0633559280017,0.856622513706,0.0166656302905,0.859764858711,1.06706306645,0.00453656356993,0.094
1597,17100052897,0.0794541775063,0.920545822494,0.0629138928402,0.857631929654,0.0165402846661,0.860824770803,1.06678472213,0.00474697419015,0.094
1598,17100052898,0.0819457487017,0.918054251298,0.0645813835484,0.85347286775,0.0173643651533,0.856179303568,1.06718213079,0.00462255745631,0.095
1599,17100052899,0.0798832103238,0.920116789676,0.0634020619864,0.85671472769,0.0164811483374,0.860020887409,1.06746182133,0.00452742748854,0.095
1600,17100052900,0.0803768168762,0.919623183124,0.0638121900413,0.855810993082,0.016564626835,0.859098787015,1.06778188662,0.00453543608704,0.094
1601,17100052901,0.0801396639645,0.919860336035,0.0636941549987,0.856166181037,0.0164455089658,0.859540538813,1.06786761353,0.00451533778059,0.094
1602,17100052902,0.080684789829,0.919315210171,0.0637495427415,0.85556566743,0.0169352470874,0.858528590938,1.06701601873,0.00451641902336,0.095
1603,17100052903,0.0782090868428,0.921790913157,0.0623624415391,0.859428471618,0.0158466453038,0.863146545711,1.06744529536,0.00453070028177,0.094
1604,17100052904,0.080586987026,0.919413012974,0.0635544189105,0.855858594063,0.0170325681156,0.858712939714,1.06660727101,0.00458918418685,0.093
1605,17100052905,0.0805158565566,0.919484143443,0.0636345456513,0.855849597792,0.0168813109053,0.858843625805,1.06698323112,0.00446579259714,0.094
1606,17100052906,0.0805745429918,0.919425457008,0.0638307113565,0.855594745652,0.0167438316354,0.858731785993,1.06746826784,0.00459947083673,0.095
1607,17100052907,0.0806194768846,0.919380523115,0.0635815236319,0.855798999484,0.0170379532527,0.858652274877,1.066628701,0.00459461997306,0.095
1608,17100052908,0.0811212103814,0.918878789619,0.0642265019414,0.854652287677,0.01689470844,0.857712242788,1.06764637834,0.00462751467556,0.095
1609,17100052909,0.0800787942857,0.919921205714,0.063387699458,0.856533506256,0.0166910948277,0.859658169414,1.06705231034,0.00468163481373,0.096
1610,17100052910,0.079606522955,0.920393477045,0.0632058011782,0.857187675867,0.0164007217768,0.860537461835,1.06738460162,0.00443710949996,0.094
1611,17100052911,0.0815527343377,0.918447265662,0.0646463678269,0.853800897835,0.0169063665108,0.856906220821,1.06811315692,0.00455013834807,0.095
1612,17100052912,0.0793290253356,0.920670974664,0.0630816215402,0.857589353124,0.0162474037954,0.861054590239,1.06752760452,0.00455328177181,0.094
1613,17100052913,0.0769280461967,0.923071953803,0.0610448456123,0.862027108191,0.0158832005844,0.865550081978,1.06585348001,0.00460649514425,0.095
1614,17100052914,0.0801191625372,0.919880837463,0.0634441797388,0.856436657724,0.0166749827984,0.859582404214,1.06714803552,0.00461048995999,0.094
1615,17100052915,0.0797494433448,0.920250556655,0.0634683887415,0.856782167914,0.0162810546032,0.860268142269,1.06791326582,0.00461623717532,0.095
1616,17100052916,0.0783646757528,0.921635324247,0.0629539184849,0.858681405762,0.015410757268,0.862848240965,1.06894701742,0.00462725181684,0.095
1617,17100052917,0.0817563704401,0.91824362956,0.0645613551461,0.853682274414,0.0171950152941,0.856530324188,1.06747504743,0.00451834452182,0.094
1618,17100052918,0.0825412349775,0.917458765022,0.0652648098701,0.852193955152,0.0172764251075,0.855066511319,1.06814276204,0.00466158361426,0.095
1619,17100052919,0.0825330488756,0.917466951124,0.0651379931207,0.852328958004,0.0173950557549,0.855083601997,1.06777352512,0.00463490865412,0.095
1620,17100052920,0.0781860240921,0.921813975908,0.0627104181807,0.859103557727,0.0154756059114,0.863184096274,1.06854360712,0.00464389058611,0.094
1621,17100052921,0.0782613131404,0.92173868686,0.062356826886,0.859381859974,0.0159044862544,0.863049534924,1.06733036692,0.0045572749784,0.095
1622,17100052922,0.079734521471,0.920265478529,0.0633099509281,0.856955527601,0.0164245705429,0.860298265451,1.06746080535,0.00465150560853,0.094
1623,17100052923,0.0785688091442,0.921431190856,0.0624520554038,0.858979135452,0.0161167537404,0.862476504741,1.06704277418,0.0045366667181,0.095
1624,17100052924,0.0780763464794,0.921923653521,0.0624029743066,0.859520679214,0.0156733721728,0.863392734463,1.06781705471,0.00464482686517,0.095
1625,17100052925,0.080222584866,0.919777415134,0.0636378033016,0.856139611832,0.0165847815643,0.859387561639,1.06754163068,0.00447077479383,0.094
1626,17100052926,0.0815941708535,0.918405829147,0.0644741175004,0.853931711646,0.0171200533531,0.856832098166,1.06751348734,0.00457659720653,0.095
1627,17100052927,0.0806884693727,0.919311530627,0.0638231521298,0.855488378497,0.0168653172429,0.858520640993,1.06723232498,0.00479719861457,0.095
1628,17100052928,0.080172582604,0.919827417396,0.0636384963949,0.856188921001,0.0165340862091,0.859480316714,1.06763727133,0.00463373307446,0.095
1629,17100052929,0.0812467724085,0.918753227592,0.0641327627097,0.854620464882,0.0171140096988,0.857480979462,1.06712751706,0.00463041287661,0.094
1630,17100052930,0.0798277581483,0.920172241852,0.0638477399599,0.856324501892,0.0159800181884,0.860116977435,1.06891690312,0.00467394322211,0.095
1631,17100052931,0.0802247513458,0.919775248654,0.063259955135,0.856515293519,0.0169647962108,0.859389328234,1.06639193052,0.00453239172515,0.094
1632,17100052932,0.0801263578981,0.919873642102,0.0634487190027,0.856424923099,0.0166776388954,0.859568984582,1.06714833728,0.00471051323861,0.095
1633,17100052933,0.0780533251539,0.921946674846,0.0618607514621,0.860085923384,0.0161925736918,0.863443845298,1.06621618226,0.00477569303349,0.095
1634,17100052934,0.0804439307377,0.919556069262,0.0636007251623,0.8559553441,0.0168432055754,0.858977541995,1.06701519726,0.00453564890155,0.095
1635,17100052935,0.0806990065426,0.919300993457,0.0639025121349,0.855398481323,0.0167964944077,0.858499887378,1.06745324558,0.00451446915263,0.094
1636,17100052936,0.080349618271,0.919650381729,0.0636212056845,0.856029176044,0.0167284125865,0.859152162117,1.06725368747,0.00442062682348,0.095
1637,17100052937,0.0800925563648,0.919907443635,0.0630839275368,0.856823516098,0.017008628828,0.859637286022,1.0661055166,0.0046180531458,0.094
1638,17100052938,0.0802912655473,0.919708734453,0.0639222154443,0.855786519008,0.016369050103,0.85925579628,1.06827550449,0.00460271254659,0.094
1639,17100052939,0.0819769890234,0.918023010977,0.0647945721176,0.853228438859,0.0171824169058,0.856118191344,1.06777019417,0.00460264716062,0.094
1640,17100052940,0.0801192038134,0.919880796187,0.0631319377126,0.856748858474,0.0169872661008,0.859587108837,1.06620123072,0.00463028403559,0.094
1641,17100052941,0.079008057639,0.920991942361,0.0625039367102,0.858488005651,0.0165041209288,0.861659565462,1.06637714045,0.00456421479362,0.095
1642,17100052942,0.0781751162931,0.921824883707,0.0625924535972,0.85923243011,0.0155826626959,0.863206183083,1.06820638402,0.00467243601522,0.094
1643,17100052943,0.0804730175808,0.919526982419,0.0637600285012,0.855766953918,0.0167129890796,0.858921155061,1.06744381242,0.004639275453,0.093
1644,17100052944,0.0775049540028,0.922495045997,0.0618620136956,0.860633032302,0.0156429403072,0.864463832898,1.06724849894,0.00473851166937,0.093
1645,17100052945,0.0810980052128,0.918901994787,0.0643924542275,0.85450954056,0.0167055509854,0.857752710237,1.06819291841,0.00461544498923,0.093
1646,17100052946,0.080979674533,0.919020325467,0.0639943652947,0.855025960172,0.0169853092383,0.857978137488,1.06720706226,0.00472206651455,0.093
1647,17100052947,0.0782648466527,0.921735153347,0.0625930583915,0.859142094956,0.0156717882612,0.863039348481,1.06804000442,0.00457240696895,0.094
1648,17100052948,0.0808780271932,0.919121972807,0.0639531679069,0.8551688049,0.0169248592864,0.858167198838,1.06727215337,0.00460804771528,0.093
1649,17100052949,0.0821018435434,0.917898156457,0.0648980812954,0.853000075161,0.017203762248,0.855885432451,1.06785093198,0.00460798860517,0.093
1650,17100052950,0.0791322765127,0.920867723487,0.0630660768301,0.857801646657,0.0160661996826,0.861420223039,1.0678489107,0.00448676838329,0.093
1651,17100052951,0.0815484572202,0.91845154278,0.0645085154863,0.853943027294,0.0170399417339,0.856916255147,1.06770317394,0.00458647287279,0.094
1652,17100052952,0.0812496256456,0.918750374354,0.0639345343233,0.854815840031,0.0173150913223,0.857478727419,1.06652115085,0.00461472401664,0.093
1653,17100052953,0.0780335431546,0.921966456845,0.0624617086939,0.859504748152,0.0155718344607,0.863471428522,1.06807539475,0.00461039273208,0.094
1654,17100052954,0.0813467019796,0.91865329802,0.064357291164,0.854296006856,0.0169894108157,0.857292368724,1.06762157592,0.00462315488386,0.094
1655,17100052955,0.0809821283445,0.919017871656,0.0639350132401,0.855082858415,0.0170471151044,0.857974497777,1.06702251848,0.00458381551501,0.095
1656,17100052956,0.080993020311,0.919006979689,0.0637238814451,0.855283098244,0.0172691388659,0.85795754084,1.0663620019,0.00464683870775,0.095
1657,17100052957,0.080376086086,0.919623913914,0.0637531400484,0.855870773866,0.0166229460376,0.85910104674,1.06760421203,0.00458866163433,0.094
1658,17100052958,0.0802826920897,0.91971730791,0.0635856941873,0.856131613723,0.0166969979024,0.859276853464,1.06727119834,0.00465061600333,0.094
1659,17100052959,0.0802129112184,0.919787088782,0.0638132255909,0.855973863191,0.0163996856275,0.859402821935,1.06809161264,0.00461783952034,0.095
1660,17100052960,0.0797311208025,0.920268879198,0.0631563804741,0.857112498723,0.0165747403283,0.860306929181,1.06700153972,0.00462685831383,0.094
1661,17100052961,0.0768282802776,0.923171719722,0.061438493472,0.86173322625,0.0153897868055,0.865729805285,1.06723432692,0.00448929846397,0.094
1662,17100052962,0.0798345235735,0.920165476426,0.0636630279169,0.85650244851,0.0161714956567,0.860107249461,1.0683441894,0.00456271796352,0.095
1663,17100052963,0.0800431402028,0.919956859797,0.063367886065,0.856588973732,0.0166752541377,0.859724629067,1.06705894329,0.00449233450568,0.094
1664,17100052964,0.0799701147527,0.920029885247,0.0632462663703,0.856783618877,0.0167238483824,0.859861998251,1.06682682507,0.00459395093101,0.094
1665,17100052965,0.0819040161371,0.918095983863,0.0649278770341,0.853168106829,0.0169761391031,0.856251277216,1.06831063475,0.00467092591524,0.093
1666,17100052966,0.0809823407605,0.919017659239,0.0641067888883,0.854910870351,0.0168755518722,0.857971473715,1.06754295058,0.00457135147157,0.095
1667,17100052967,0.0815711415187,0.918428858481,0.0643380507067,0.854090807775,0.0172330908119,0.856876842604,1.06714394572,0.00457056300786,0.094
1668,17100052968,0.08082858596,0.91917141404,0.0640012563304,0.85517015771,0.0168273296295,0.858258122495,1.06751038378,0.00457811225489,0.094
1669,17100052969,0.0792465930432,0.920753406957,0.0630637341283,0.857689672828,0.0161828589149,0.861207944977,1.06762772529,0.00459741694397,0.094
1670,17100052970,0.0783900018409,0.921609998159,0.0625094282153,0.859100569944,0.0158805736256,0.862807969309,1.06755183936,0.00445277155033,0.094
1671,17100052971,0.0795359361172,0.920464063883,0.0631056873959,0.857358376487,0.0164302487212,0.86067003806,1.06721318862,0.00443715378857,0.094
1672,17100052972,0.0793382778764,0.920661722124,0.0627538566049,0.857907865519,0.0165844212715,0.861042427563,1.06651648629,0.00456698750997,0.095
1673,17100052973,0.0824081389233,0.917591861077,0.0647993893923,0.852792471684,0.017608749531,0.855319955693,1.06697996906,0.00461682129273,0.095
1674,17100052974,0.0796743601561,0.920325639844,0.0633399336886,0.856985706155,0.0163344264674,0.860409478742,1.06766431703,0.00460541311026,0.094
1675,17100052975,0.0804315487295,0.91956845127,0.0636215396743,0.855946911596,0.0168100090552,0.859000188797,1.06710146457,0.00465251929885,0.095
1676,17100052976,0.0795853498951,0.920414650105,0.0634406785051,0.8569739716,0.01614467139,0.860573171646,1.0681363909,0.00463426674441,0.095
1677,17100052977,0.080861392729,0.919138607271,0.0641241931897,0.855014414081,0.0167371995393,0.858195418406,1.06782180308,0.00466009229955,0.095
1678,17100052978,0.0791776105016,0.920822389498,0.0630636611584,0.85775872834,0.0161139493433,0.861336060526,1.06775668555,0.00458465028256,0.095
1679,17100052979,0.0802667174116,0.919733282588,0.0636351447895,0.856098137799,0.0166315726221,0.859305730487,1.06745101546,0.00462827881077,0.094
1680,17100052980,0.0789619955048,0.921038004495,0.0630290216161,0.858008982879,0.0159329738887,0.861737092651,1.06805549437,0.00461227051851,0.094
1681,17100052981,0.0811831369624,0.918816863038,0.0639792071727,0.854837655865,0.0172039297897,0.857601259677,1.06678084514,0.00469207940647,0.094
1682,17100052982,0.0794631072879,0.920536892712,0.0631816274469,0.857355265265,0.016281479841,0.860804091122,1.0675797837,0.00464664452529,0.094
1683,17100052983,0.0785058981925,0.921494101807,0.062385574864,0.859108526943,0.0161203233285,0.862594445892,1.06695909943,0.00469750903279,0.094
1684,17100052984,0.0809701222554,0.919029877745,0.0644658342682,0.854564043476,0.0165042879872,0.85798862494,1.06865442551,0.0046064217234,0.094
1685,17100052985,0.079154018946,0.920845981054,0.0627261238697,0.858119857184,0.0164278950763,0.861385045506,1.06677744331,0.00471234693637,0.095
1686,17100052986,0.0782235793397,0.92177642066,0.0625221549896,0.859254265671,0.0157014243501,0.86311715576,1.06790238301,0.0046408149384,0.095
1687,17100052987,0.0800650587305,0.919934941269,0.0634081147012,0.856526826568,0.0166569440293,0.859683342869,1.06713990853,0.00462216455814,0.094
1688,17100052988,0.0801076163352,0.919892383665,0.063572744186,0.856319639479,0.0165348721492,0.859601858374,1.06755944835,0.00457695874131,0.094
1689,17100052989,0.0801432305202,0.91985676948,0.0634077433807,0.856449026099,0.0167354871395,0.85953830731,1.06699253221,0.00451961574838,0.094
1690,17100052990,0.0813625385612,0.918637461439,0.0640712688732,0.854566192566,0.017291269688,0.857267404589,1.06672475858,0.00461894805259,0.095
1691,17100052991,0.0783679380268,0.921632061973,0.0625544685825,0.859077593391,0.0158134694443,0.862848293325,1.06772975815,0.00459390535372,0.094
1692,17100052992,0.0806187493727,0.919381250627,0.0637530567674,0.85562819386,0.0168656926053,0.858650997364,1.06715015517,0.00467726488408,0.094
1693,17100052993,0.0776365756989,0.922363424301,0.0622572016716,0.86010622263,0.0153793740273,0.864212901593,1.06819980522,0.00463865216827,0.095
1694,17100052994,0.0803339319304,0.91966606807,0.0637770619084,0.855889006161,0.0165568700219,0.859178872812,1.0677555883,0.00454294557944,0.094
1695,17100052995,0.0794635669515,0.920536433049,0.0628964304506,0.857640002598,0.0165671365009,0.860807604745,1.06671419692,0.00471328420815,0.094
1696,17100052996,0.0782755938545,0.921724406146,0.0624771969248,0.859247209221,0.0157983969297,0.863021142652,1.06766856263,0.00443523900488,0.095
1697,17100052997,0.0802045199648,0.919795480035,0.0630140331805,0.856781446855,0.0171904867843,0.859430627086,1.06568413359,0.00454819534615,0.094
1698,17100052998,0.0789105748758,0.921089425124,0.062938598331,0.858150826793,0.0159719765448,0.861834004056,1.06787765036,0.00458311531875,0.095
1699,17100052999,0.0795438989624,0.920456101038,0.0631316809308,0.857324420107,0.0164122180316,0.860654856652,1.06727709528,0.00469053773805,0.094
1700,17100053000,0.0793927317113,0.920607268289,0.0628458269405,0.857761441348,0.0165469047707,0.860939904268,1.06669338589,0.0045112407946,0.094
1701,17100053001,0.0799267538264,0.920073246174,0.0632885942802,0.856784651893,0.0166381595462,0.859941816196,1.06703630145,0.00470371620765,0.094
1702,17100053002,0.0813981294259,0.918601870574,0.0642864665964,0.854315403978,0.0171116628295,0.85719816433,1.06731074921,0.00465723805282,0.094
1703,17100053003,0.078177087456,0.921822912544,0.0622420387162,0.859580873828,0.0159350487398,0.863207883882,1.06714021973,0.00457981020749,0.094
1704,17100053004,0.0793885715678,0.920611428432,0.0633373090114,0.857274119421,0.0160512625564,0.860940103185,1.06819136398,0.00469168788353,0.095
1705,17100053005,0.0814582524449,0.918541747555,0.0645703791838,0.853971368371,0.0168878732611,0.857082422876,1.06805925697,0.00450103186208,0.094
1706,17100053006,0.0784790023416,0.921520997658,0.0622628232917,0.859258174367,0.01621617905,0.862646315232,1.06663731858,0.00455740430802,0.094
1707,17100053007,0.0821056604758,0.917894339524,0.0644482524702,0.853446087054,0.0176574080056,0.85588525372,1.06647991115,0.00454294119981,0.094
1708,17100053008,0.0805874617025,0.919412538297,0.063623734661,0.855788803636,0.0169637270416,0.858710998053,1.06681655093,0.00455623182783,0.094
1709,17100053009,0.08166790355,0.91833209645,0.0644139789257,0.853918117524,0.0172539246242,0.856696439325,1.06719342503,0.00460126647225,0.093
1710,17100053010,0.0795367431268,0.920463256873,0.063468534056,0.856994722817,0.0160682090709,0.860662983715,1.0683118403,0.00455634885833,0.094
1711,17100053011,0.0790205455199,0.92097945448,0.0631690022526,0.857810452227,0.0158515432673,0.861626184204,1.06837024935,0.00455596502069,0.094
1712,17100053012,0.079594302848,0.920405697152,0.0632988571818,0.85710683997,0.0162954456662,0.860558722617,1.06768962506,0.0045829811359,0.094
1713,17100053013,0.0802504074201,0.91974959258,0.0635659927261,0.856183599854,0.016684414694,0.859337046171,1.06727185333,0.00467168362948,0.093
1714,17100053014,0.0797385819256,0.920261418074,0.0635524138191,0.856709004255,0.0161861681066,0.860287015917,1.06818836078,0.00459034656584,0.094
1715,17100053015,0.0805690168962,0.919430983104,0.0637078137307,0.855723169373,0.0168612031655,0.858743915904,1.06710597192,0.00465911532065,0.094
1716,17100053016,0.0778077230603,0.92219227694,0.061713044213,0.860479232727,0.0160946788472,0.863902868985,1.06622889034,0.00455968300229,0.093
1717,17100053017,0.0817934727669,0.918206527233,0.0644990080727,0.85370751916,0.0172944646941,0.85646256258,1.06721671893,0.00459131926918,0.094
1718,17100053018,0.079439884387,0.920560115613,0.0629350490261,0.857625066587,0.0165048353608,0.860850985326,1.06687562792,0.00470194329211,0.094
1719,17100053019,0.080681525059,0.919318474941,0.0638920343953,0.855426440546,0.0167894906637,0.858532462762,1.06745416211,0.00476242408958,0.093
1720,17100053020,0.0772855899855,0.922714410014,0.0616444088216,0.861070001193,0.015641181164,0.864875365095,1.06700030757,0.00452095344004,0.094
1721,17100053021,0.0802612154558,0.919738784544,0.0633582544638,0.85638053008,0.016902960992,0.859320177032,1.06662176711,0.00444799133387,0.095
1722,17100053022,0.078808326833,0.921191673167,0.0627791310751,0.858412542092,0.0160291957578,0.862026413161,1.06758568957,0.0046250829111,0.095
1723,17100053023,0.077915131934,0.922084868066,0.0623145477323,0.859770320334,0.0156005842017,0.863693888468,1.06785123634,0.00461141905537,0.093
1724,17100053024,0.0788234908879,0.921176509112,0.0624225618315,0.858753947281,0.0164009290564,0.862003698417,1.0664761512,0.00463586647666,0.093
1725,17100053025,0.0794624013081,0.920537598692,0.0632107138263,0.857326884866,0.0162516874819,0.86080495653,1.06766929622,0.00457809994605,0.093
1726,17100053026,0.0788378083333,0.921162191667,0.0624297026795,0.858732488987,0.0164081056539,0.861976987779,1.06647097971,0.0045292613444,0.093
1727,17100053027,0.0790126616508,0.920987338349,0.0627903271235,0.858197011226,0.0162223345273,0.861646627677,1.06723686149,0.00466935938984,0.094
1728,17100053028,0.0819516298547,0.918048370145,0.0649525166017,0.853095853544,0.016999113253,0.856162730299,1.06829643654,0.00457357743958,0.094
1729,17100053029,0.0790777430311,0.920922256969,0.0629404700636,0.857981786905,0.0161372729674,0.861523437698,1.06757020193,0.00448801079777,0.093
1730,17100053030,0.0802610644698,0.91973893553,0.0638739920877,0.855864943442,0.0163870723821,0.859312559894,1.06818578213,0.00465929175639,0.094
1731,17100053031,0.0805859148502,0.91941408515,0.0642039705558,0.855210114594,0.0163819442944,0.858704981753,1.06857873678,0.00461631210041,0.094
1732,17100053032,0.0811791485175,0.918820851482,0.0642753512466,0.854545500236,0.0169037972709,0.857604116607,1.06768621655,0.00463270603368,0.094
1733,17100053033,0.0798463786766,0.920153621323,0.0631226466493,0.857030974674,0.0167237320273,0.860093521641,1.06668355072,0.00465241217765,0.093
1734,17100053034,0.0783648674563,0.921635132544,0.0623144476229,0.859320684921,0.0160504198334,0.862857676506,1.06700776246,0.00469784254161,0.093
1735,17100053035,0.0802094018459,0.919790598154,0.0634503099085,0.856340288246,0.0167590919374,0.859414889678,1.06699780583,0.00460022948742,0.093
1736,17100053036,0.0784867192432,0.921513280757,0.06259416982,0.858919110937,0.0158925494232,0.862626898398,1.06762750915,0.00465615246829,0.094
1737,17100053037,0.080485515371,0.919514484629,0.0635091409722,0.856005343657,0.0169763743988,0.858901817544,1.06665974104,0.00467951323968,0.093
1738,17100053038,0.0783040381968,0.921695961803,0.0621459152347,0.859550046568,0.0161581229621,0.86297333608,1.06661078687,0.00452936199391,0.093
1739,17100053039,0.0783376446366,0.921662355363,0.0623742991907,0.859288056173,0.0159633454459,0.86290736514,1.0672402605,0.0044565518105,0.093
1740,17100053040,0.0796968431771,0.920303156823,0.063409469255,0.856893687568,0.0162873739221,0.860366679786,1.06783306907,0.00447407484782,0.094
1741,17100053041,0.0787586080655,0.921241391934,0.0630015015967,0.858239890338,0.0157571064689,0.862115388469,1.06835307338,0.00449022706744,0.093
1742,17100053042,0.0803210364282,0.919678963572,0.063659724104,0.856019239468,0.0166613123242,0.859204590317,1.06742393666,0.00466049209106,0.092
1743,17100053043,0.0809857384488,0.919014261551,0.0641350467281,0.854879214823,0.0168506917207,0.857964742868,1.06762227853,0.00463055886063,0.093
1744,17100053044,0.0816414069012,0.918358593099,0.0641124166271,0.854246176472,0.0175289902741,0.856750137156,1.06632856875,0.00450769038907,0.093
1745,17100053045,0.0812035055831,0.918796494417,0.0642520712357,0.854544423181,0.0169514343474,0.857559333537,1.06757011451,0.00461141355816,0.093
1746,17100053046,0.07927890338,0.92072109662,0.0632486066713,0.857472489949,0.0160302967087,0.861145110606,1.06812776131,0.00454876553279,0.093
1747,17100053047,0.0780896556005,0.9219103444,0.0623219364618,0.859588407938,0.0157677191387,0.86336922759,1.06754639179,0.00457513676021,0.093
1748,17100053048,0.0804676867649,0.919532313235,0.0633027008595,0.856229612376,0.0171649859054,0.858938044871,1.06606715016,0.00473518755969,0.093
1749,17100053049,0.0822933859006,0.917706614099,0.064450876934,0.853255737165,0.0178425089665,0.855537691354,1.06613744255,0.00450907722762,0.093
1750,17100053050,0.0802310443297,0.91976895567,0.0637194578201,0.85604949785,0.0165115865096,0.859370617549,1.06777338512,0.00466492853692,0.093
1751,17100053051,0.0786812797934,0.921318720207,0.0627702909253,0.858548429281,0.0159109888681,0.862262619127,1.06779692182,0.00456619031173,0.093
1752,17100053052,0.0773952973261,0.922604702674,0.0617669119062,0.860837790768,0.01562838542,0.864669330037,1.06716588449,0.00461425523046,0.093
1753,17100053053,0.08056155812,0.91943844188,0.0638988132302,0.85553962865,0.0166627448897,0.858754823484,1.06769903601,0.0047597820507,0.093
1754,17100053054,0.0804615115747,0.919538488425,0.0640666519961,0.855471836429,0.0163948595786,0.858937799968,1.0683950225,0.00459993596312,0.093
1755,17100053055,0.0803563044593,0.919643695541,0.0635570810128,0.856086614528,0.0167992234465,0.859140741688,1.0670467537,0.00444807971987,0.093
1756,17100053056,0.0815503773466,0.918449622653,0.0643350136686,0.854114608985,0.017215363678,0.856915354809,1.06717352422,0.00477068409565,0.093
1757,17100053057,0.0796202063933,0.920379793607,0.0634321597548,0.856947633852,0.0161880466385,0.860508593808,1.06804531432,0.00458973838952,0.093
1758,17100053058,0.0809945816174,0.919005418383,0.0641310927938,0.854874325589,0.0168634888237,0.85794841132,1.06759376119,0.00466753787902,0.093
1759,17100053059,0.0798832654953,0.920116734505,0.0632015905933,0.856915143911,0.016681674902,0.860023854736,1.06685388256,0.0047283040123,0.093
1760,17100053060,0.0790431537479,0.920956846252,0.0624466431354,0.858510203117,0.0165965106125,0.861595249158,1.06613768804,0.00466411611956,0.093
1761,17100053061,0.0795213596895,0.92047864031,0.0634164589101,0.8570621814,0.0161049007795,0.860692341496,1.06818274517,0.00469430087748,0.092
1762,17100053062,0.0777439237013,0.922256076299,0.0618768486401,0.860379227659,0.0158670750612,0.864019032217,1.06684520887,0.00460159728768,0.094
1763,17100053063,0.0791637649015,0.920836235099,0.0630060933343,0.857830141764,0.0161576715672,0.86136265724,1.06760806749,0.00448383990923,0.093
1764,17100053064,0.0808196137846,0.919180386215,0.063795548306,0.855384837909,0.0170240654786,0.858277906604,1.06690344361,0.00458051953876,0.093
1765,17100053065,0.0783525706083,0.921647429392,0.062339808577,0.859307620815,0.0160127620313,0.86288014687,1.06710770659,0.00456449770647,0.092
1766,17100053066,0.0780851192027,0.921914880797,0.062144848968,0.859770031829,0.0159402702348,0.863380374448,1.06701796236,0.00469496792656,0.093
1767,17100053067,0.0816314164177,0.918368583582,0.0645083013716,0.853860282211,0.0171231150461,0.856762581065,1.0675475641,0.00439904274252,0.093
1768,17100053068,0.0782475318015,0.921752468199,0.0624532691214,0.859299199077,0.0157942626801,0.863073679262,1.06764861708,0.00461616769516,0.092
1769,17100053069,0.0790438807383,0.920956119262,0.0629898605519,0.85796625871,0.0160540201864,0.861585580729,1.06778337857,0.00456577008107,0.093
1770,17100053070,0.0820081041381,0.917991895862,0.0642311131855,0.853760782676,0.0177769909526,0.85606920532,1.06600367378,0.00452332251582,0.093
1771,17100053071,0.0789412356913,0.921058764309,0.0629022578436,0.858156506465,0.0160389778478,0.861777599679,1.06771002974,0.00466216887105,0.093
1772,17100053072,0.0796047335491,0.920395266451,0.0633601777293,0.857035088722,0.0162445558198,0.860538419822,1.0678560257,0.0045091514425,0.093
1773,17100053073,0.0784387475252,0.921561252475,0.0626086133539,0.858952639121,0.0158301341713,0.862715842241,1.06776120947,0.00457522105265,0.093
1774,17100053074,0.080550879389,0.919449120611,0.0633416120325,0.856107508578,0.0172092673565,0.858783159468,1.06602955359,0.00455459374726,0.093
1775,17100053075,0.0826449136063,0.917355086394,0.0652873080475,0.852067778346,0.0173576055588,0.854874315853,1.06801752248,0.00471625514302,0.093
1776,17100053076,0.0789554450288,0.921044554971,0.0627357992517,0.858308755719,0.0162196457772,0.861753751487,1.0671787052,0.00452788279274,0.094
1777,17100053077,0.0789786382392,0.921021361761,0.0627528634881,0.858268498273,0.0162257747511,0.861710404375,1.06718699991,0.0045126472446,0.093
1778,17100053078,0.0816663694754,0.918333630525,0.0646431501168,0.853690480408,0.0170232193586,0.856695771693,1.06789114453,0.00450804295304,0.093
1779,17100053079,0.0804090674594,0.919590932541,0.0636740650109,0.85591686753,0.0167350024485,0.859041082411,1.0673027687,0.00459257218185,0.094
1780,17100053080,0.0794554984197,0.92054450158,0.0631949335288,0.857349568052,0.016260564891,0.860818014807,1.06763437329,0.00448562329432,0.093
1781,17100053081,0.0804444253445,0.919555574656,0.0633671631087,0.856188411547,0.0170772622357,0.858980201049,1.0663061048,0.00450574679089,0.093
1782,17100053082,0.0789526663348,0.921047333665,0.0630947351755,0.85795259849,0.0158579311593,0.861753417308,1.06827221515,0.00461590854582,0.093
1783,17100053083,0.0810221387446,0.918977861255,0.0639339318107,0.855043929445,0.0170882069339,0.857900350229,1.06694445654,0.00464873471653,0.093
1784,17100053084,0.0812779700384,0.918722029962,0.064076249721,0.854645780241,0.0172017203173,0.857424032481,1.06689787299,0.0046522770724,0.093
1785,17100053085,0.080764259547,0.919235740453,0.0635277783343,0.855707962119,0.0172364812127,0.858384635865,1.06619504198,0.00463229224908,0.093
1786,17100053086,0.0827632132545,0.917236786745,0.065098797868,0.852137988877,0.0176644153865,0.85465832241,1.06722524377,0.00464416284063,0.094
1787,17100053087,0.0804746076837,0.919525392316,0.0636539816652,0.855871410651,0.0168206260185,0.858919829775,1.06711930138,0.00471077051666,0.093
1788,17100053088,0.0782518753037,0.921748124696,0.0622734686768,0.85947465602,0.0159784066269,0.86306835734,1.06709531421,0.00467271658251,0.093
1789,17100053089,0.0830982187763,0.916901781224,0.065425929988,0.851475851236,0.0176722887883,0.85403363219,1.06759225545,0.00451787397555,0.093
1790,17100053090,0.0790876081213,0.920912391879,0.0627752618829,0.858137129996,0.0163123462384,0.861507643441,1.06705080896,0.0047899258258,0.093
1791,17100053091,0.0792687454447,0.920731254555,0.0627269242197,0.858004330336,0.016541821225,0.86117196294,1.06656502501,0.00453324650165,0.093
1792,17100053092,0.0818930103257,0.918106989674,0.06432784738,0.853779142294,0.0175651629457,0.856280846039,1.0665118772,0.00455235959402,0.094
1793,17100053093,0.080371819362,0.919628180638,0.0637288674389,0.855899313199,0.0166429519232,0.859109332663,1.06753859697,0.00466649244469,0.093
1794,17100053094,0.0800397049636,0.919960295036,0.0636648518075,0.856295443229,0.016374853156,0.85972645601,1.06796578007,0.00467469952768,0.093
1795,17100053095,0.0797422304377,0.920257769562,0.063683245564,0.856574523998,0.0160589848737,0.860278240391,1.06857821811,0.00451492814609,0.093
1796,17100053096,0.0788019789755,0.921198021024,0.0626347288834,0.858563292141,0.0161672500922,0.862040418732,1.06715975022,0.00453990434372,0.093
1797,17100053097,0.0788609353825,0.921139064617,0.0630747109543,0.858064353663,0.0157862244283,0.861924142737,1.06838333885,0.00457909403405,0.094
1798,17100053098,0.0795059172437,0.920494082756,0.0628707521651,0.857623330591,0.0166351650785,0.86072936804,1.06655705455,0.00463632117066,0.093
1799,17100053099,0.0824578226358,0.917542177364,0.0652534281304,0.852288749234,0.0172043945054,0.855221050645,1.06826390758,0.00454272253615,0.093
1800,17100053100,0.0794762901589,0.920523709841,0.0632283820994,0.857295327742,0.0162479080596,0.860778898745,1.06769686489,0.00451551196179,0.093
1801,17100053101,0.0789828540385,0.921017145962,0.0628979605051,0.858119185456,0.0160848935334,0.861700351041,1.06761904185,0.00471628547871,0.093
1802,17100053102,0.0795330330357,0.920466966964,0.0632187834513,0.857248183513,0.0163142495844,0.86067369601,1.06756153404,0.0045414211199,0.093
1803,17100053103,0.0804627671465,0.919537232853,0.0632642538807,0.856272978973,0.0171985132658,0.85894775798,1.06595977821,0.00463029989406,0.094
1804,17100053104,0.0790571198985,0.920942880102,0.0626237901768,0.858319089925,0.0164333297217,0.861566594124,1.0666486449,0.00456494514212,0.093
1805,17100053105,0.0808574854955,0.919142514504,0.0641378662992,0.855004648205,0.0167196191963,0.858202452681,1.06787056446,0.0045381537585,0.093
1806,17100053106,0.0807507394627,0.919249260537,0.0641939374562,0.855055323081,0.0165568020065,0.858399503027,1.06824013412,0.0046849788622,0.093
1807,17100053107,0.0804518569261,0.919548143074,0.0636163007705,0.855931842303,0.0168355561556,0.858962602561,1.06704759945,0.00465294146353,0.093
1808,17100053108,0.0807139231637,0.919286076836,0.0637105411097,0.855575535727,0.017003382054,0.858475168355,1.06684329412,0.00463257132307,0.094
1809,17100053109,0.080908722207,0.919091277793,0.0638779940907,0.855213283702,0.0170307281162,0.858111446346,1.0669868456,0.00458513173336,0.093
1810,17100053110,0.0800450859219,0.919954914078,0.0636512439111,0.856303670167,0.0163938420108,0.859716679797,1.06791445269,0.00454226616651,0.093
1811,17100053111,0.0773576090857,0.922642390914,0.061976934344,0.86066545657,0.0153806747418,0.864736247063,1.06787339506,0.00466131986269,0.093
1812,17100053112,0.0791178029403,0.92088219706,0.0627667398426,0.858115457217,0.0163510630977,0.861451689487,1.06696841834,0.00475855393597,0.093
1813,17100053113,0.0777428825945,0.922257117406,0.0619832861195,0.860273831286,0.015759596475,0.864019338996,1.06716988334,0.00460381434411,0.094
1814,17100053114,0.0802729301527,0.919727069847,0.0636717573629,0.856055312484,0.0166011727899,0.859293644692,1.06755040465,0.00465281651679,0.093
1815,17100053115,0.077452561073,0.922547438927,0.0617765074167,0.86077093151,0.0156760536563,0.864562628034,1.0670875375,0.00454438112244,0.093
1816,17100053116,0.0805627006292,0.919437299371,0.0635408979116,0.855896401459,0.0170218027176,0.858758185278,1.06661168912,0.00457404892302,0.093
1817,17100053117,0.0813724568486,0.918627543151,0.0643363527554,0.854291190396,0.0170361040932,0.857244967997,1.06750997027,0.00470732272363,0.093
1818,17100053118,0.0810974671319,0.918902532868,0.0641143087005,0.854788224168,0.0169831584314,0.857757966635,1.06735057809,0.00465911338773,0.093
1819,17100053119,0.0802548475564,0.919745152444,0.0633763811526,0.856368771291,0.0168784664037,0.859331712614,1.06668863944,0.00466721424448,0.093
1820,17100053120,0.0792168490589,0.920783150941,0.0626119214722,0.858171229469,0.0166049275867,0.861270102743,1.06631351468,0.00447445193422,0.093
1821,17100053121,0.0791467285901,0.92085327141,0.062759926514,0.858093344896,0.0163868020761,0.861398068457,1.06689358731,0.00458227078921,0.094
1822,17100053122,0.0777398530394,0.922260146961,0.0614436092498,0.860816537711,0.0162962437896,0.864033238201,1.06553924847,0.00460208289176,0.092
1823,17100053123,0.081993117854,0.918006882146,0.0645157786419,0.853491103504,0.0174773392121,0.85609259534,1.06689476912,0.00447746230835,0.093
1824,17100053124,0.0816663446277,0.918333655372,0.0646485133936,0.853685141979,0.0170178312341,0.856695735593,1.06790745256,0.00461696693057,0.093
1825,17100053125,0.0791586940363,0.920841305964,0.0626668643976,0.858174441566,0.0164918296388,0.861377269814,1.06658901132,0.0046250618619,0.093
1826,17100053126,0.0813477645814,0.918652235419,0.0646187424199,0.854033492999,0.0167290221615,0.857286396325,1.06841231894,0.00471204598701,0.093
1827,17100053127,0.0818671504408,0.918132849559,0.0646477498526,0.853485099707,0.0172194005882,0.856323836544,1.06753012053,0.00472456411201,0.093
1828,17100053128,0.0803246216848,0.919675378315,0.063635915799,0.856039462516,0.0166887058858,0.859198304305,1.0673450431,0.00449342510024,0.093
1829,17100053129,0.0806557181105,0.919344281889,0.0641632359136,0.855181045976,0.0164924821969,0.858576163498,1.0683247063,0.00464245365974,0.093
1830,17100053130,0.0792897761241,0.920710223876,0.0628754866004,0.857834737276,0.0164142895237,0.861130632709,1.0669760901,0.00450266003469,0.093
1831,17100053131,0.0802691915259,0.919730808474,0.063427522904,0.85630328557,0.0168416686219,0.859304319994,1.06681687144,0.00467014514038,0.093
1832,17100053132,0.0772144452482,0.922785554752,0.061653380965,0.861132173787,0.0155610642833,0.865007636955,1.06716102116,0.00469783987266,0.093
1833,17100053133,0.0799853515625,0.920014648438,0.0633063409597,0.856708307478,0.0166790106028,0.859832803875,1.06698046293,0.00454307696533,0.093
1834,17100053134,0.0806761495024,0.919323850498,0.0641391972327,0.855184653265,0.0165369522697,0.8585386458,1.06821361843,0.00475437461692,0.093
1835,17100053135,0.0783015381172,0.921698461883,0.0625451648546,0.859153297028,0.0157563732626,0.862971870267,1.06782601056,0.00455132936135,0.092
1836,17100053136,0.0811147692055,0.918885230795,0.0639975666628,0.854887664132,0.0171172025426,0.857727686364,1.06696427706,0.0045198626911,0.093
1837,17100053137,0.0804344701394,0.919565529861,0.0631696127799,0.856395917081,0.0172648573596,0.859001690416,1.0657257444,0.00462784255263,0.093
1838,17100053138,0.0784627654403,0.92153723456,0.0625943045247,0.858942930035,0.0158684609156,0.862671418682,1.06767281046,0.00467942117232,0.093
1839,17100053139,0.078828003481,0.921171996519,0.0627669898253,0.858405006694,0.0160610136558,0.861990040085,1.06751201356,0.00464881735331,0.093
1840,17100053140,0.0770913432539,0.922908656746,0.0612368734986,0.861671783248,0.0158544697553,0.865243146833,1.06612919384,0.00460614983737,0.093
1841,17100053141,0.0772803373262,0.922719662674,0.0617843038454,0.860935358828,0.0154960334808,0.864882998461,1.06743433041,0.00461932387552,0.093
1842,17100053142,0.0791863232478,0.920813676752,0.0630192598554,0.857794416897,0.0161670633924,0.861320558577,1.06760574279,0.00464706030557,0.093
1843,17100053143,0.0831290443987,0.916870955601,0.0656923993304,0.851178556271,0.0174366450682,0.853972543042,1.06834271316,0.0047640679757,0.093
1844,17100053144,0.0800703225285,0.919929677472,0.0634779792827,0.856451698189,0.0165923432458,0.859672506146,1.06734189177,0.0046554780367,0.093
1845,17100053145,0.079852260761,0.920147739239,0.0633365736131,0.856811165626,0.0165156871478,0.860079329169,1.06732117626,0.00462420606408,0.093
1846,17100053146,0.083030673936,0.916969326064,0.0653481267328,0.851621199331,0.0176825472032,0.854159747471,1.06748232231,0.00446576146752,0.093
1847,17100053147,0.0807811621949,0.919218837805,0.0636173754732,0.855601462332,0.0171637867217,0.858351925055,1.06643510299,0.00452944712529,0.094
1848,17100053148,0.0804706254974,0.919529374503,0.0636116662673,0.855917708235,0.0168589592301,0.85892786341,1.06699844705,0.00454488989714,0.093
1849,17100053149,0.0800957036391,0.919904296361,0.0637771298664,0.856127166495,0.0163185737727,0.859620831793,1.06820143947,0.00465617152169,0.093
1850,17100053150,0.0793609025702,0.92063909743,0.0630599600266,0.857579137403,0.0163009425436,0.860995727976,1.06740223908,0.00447068327972,0.093
1851,17100053151,0.0800856449828,0.919914355017,0.0632759798687,0.856638375149,0.0168096651141,0.859647168922,1.06670075588,0.00469434861442,0.093
1852,17100053152,0.0806247971579,0.919375202842,0.0638331475521,0.85554205529,0.0167916496058,0.858638556073,1.06738168448,0.00466742207751,0.093
1853,17100053153,0.0791147829592,0.920885217041,0.0627484534296,0.858136763611,0.0163663295296,0.861457578787,1.06691862937,0.00461582360852,0.093
1854,17100053154,0.0784844066575,0.921515593342,0.0623349087086,0.859180684634,0.0161494979489,0.86263516663,1.06684575542,0.00453882497182,0.093
1855,17100053155,0.08099809926,0.91900190074,0.0639906140821,0.855011286658,0.0170074851779,0.857944041985,1.06716125052,0.00462987836537,0.093
1856,17100053156,0.08115266826,0.91884733174,0.0641425771508,0.854704754589,0.0170100911092,0.857655225391,1.06733312664,0.00445625887367,0.093
1857,17100053157,0.0802387242764,0.919761275724,0.0637624783307,0.855998797393,0.0164762459457,0.859355711304,1.06788945836,0.00470681404251,0.093
1858,17100053158,0.080546149835,0.919453850165,0.0639461263841,0.855507723781,0.0166000234509,0.858782673932,1.06787130425,0.00458603872365,0.093
1859,17100053159,0.080528043285,0.919471956715,0.0638529533818,0.855619003333,0.0166750899032,0.85881768016,1.0676226604,0.00472406168157,0.093
1860,17100053160,0.0800610344484,0.919938965552,0.063625615681,0.85631334987,0.0164354187674,0.859687479437,1.0678069076,0.0047301638917,0.093
1861,17100053161,0.079551480636,0.920448519364,0.063040045997,0.857408473367,0.016511434639,0.86064218421,1.06698506241,0.00461822280091,0.093
1862,17100053162,0.0784776243567,0.921522375643,0.0626406495849,0.858881726058,0.0158369747719,0.862643090984,1.06778548224,0.0046816702106,0.094
1863,17100053163,0.0803113260493,0.919688673951,0.0634649863256,0.856223687625,0.0168463397237,0.859225584921,1.06685164852,0.00459597735569,0.093
1864,17100053164,0.0809613126516,0.919038687348,0.0640360807212,0.855002606627,0.0169252319305,0.858011535847,1.0673678659,0.00443887287855,0.093
1865,17100053165,0.0803401355818,0.919659864418,0.0638735945725,0.855786269846,0.0164665410093,0.859165887186,1.06803667492,0.00461686655799,0.093
1866,17100053166,0.0799487229809,0.920051277019,0.0634684449227,0.856582832096,0.0164802780582,0.859898292985,1.06754050513,0.00458609025022,0.093
1867,17100053167,0.0797727008164,0.920227299184,0.0634174346923,0.856809864491,0.0163552661241,0.860225754244,1.06771524353,0.00461543854296,0.094
1868,17100053168,0.0812830577791,0.918716942221,0.0643117775665,0.854405164654,0.0169712802126,0.857410998052,1.06760249417,0.00462571358192,0.093
1869,17100053169,0.0790753146634,0.920924685337,0.0624752330627,0.858449452274,0.0166000816006,0.861535072265,1.06616413699,0.00463465244886,0.092
1870,17100053170,0.0802734722942,0.919726527706,0.0636731174141,0.856053410292,0.0166003548802,0.859292618151,1.06755351427,0.00441776342982,0.093
1871,17100053171,0.0812450258434,0.918754974157,0.0640124326926,0.854742541464,0.0172325931508,0.857486058633,1.06676593633,0.00472119840753,0.092
1872,17100053172,0.0815126630664,0.918487336934,0.0650197320991,0.853467604835,0.0164929309673,0.856974738099,1.06932006333,0.00461227123046,0.093
1873,17100053173,0.0798097098991,0.920190290101,0.0630027201572,0.857187569944,0.0168069897419,0.860163414126,1.06638855318,0.00456255563316,0.093
1874,17100053174,0.0814324678481,0.918567532152,0.0639954952646,0.854572036887,0.0174369725835,0.857138997792,1.06636436183,0.00450590360177,0.093
1875,17100053175,0.0794073296338,0.920592670366,0.0629769224992,0.857615747867,0.0164304071346,0.860910791081,1.06706354012,0.00470821913821,0.093
1876,17100053176,0.0798797388747,0.920120261125,0.0635598007731,0.856560460352,0.0163199381017,0.860024914564,1.06794658649,0.0045747722694,0.093
1877,17100053177,0.0803550283983,0.919644971602,0.0640284535398,0.855616518062,0.0163265748586,0.859135890779,1.06847835665,0.00456706852046,0.093
1878,17100053178,0.0797488265485,0.920251173452,0.0628675479073,0.857383625544,0.0168812786411,0.860278487497,1.06609265203,0.00485180554718,0.093
1879,17100053179,0.0818238450959,0.918176154904,0.0649293706323,0.853246784272,0.0168944744637,0.856399722867,1.06846487205,0.00462005584875,0.093
1880,17100053180,0.0783276687935,0.921672331207,0.0624593544663,0.85921297674,0.0158683143272,0.862924607421,1.06751684976,0.00450503953591,0.093
1881,17100053181,0.0789865809307,0.921013419069,0.062668538454,0.858344880615,0.0163180424766,0.861696940784,1.06691644609,0.00472035992333,0.093
1882,17100053182,0.0800389639288,0.919961036071,0.0635326265383,0.856428409533,0.0165063373906,0.859729855734,1.06756625541,0.00470079666167,0.092
1883,17100053183,0.0808956084028,0.919104391597,0.0644566791002,0.854647712497,0.0164389293026,0.858126895873,1.06876595013,0.00456196563938,0.093
1884,17100053184,0.0797491905466,0.920250809453,0.0629508880857,0.857299921368,0.0167983024609,0.860276535724,1.0663446608,0.0047457833226,0.093
1885,17100053185,0.0781160116941,0.921883988306,0.0623188478242,0.859565140482,0.0157971638698,0.863320267855,1.06748761222,0.00457683250719,0.093
1886,17100053186,0.0792547313124,0.920745268688,0.0632789217298,0.857466346958,0.0159758095826,0.861189536145,1.06826494116,0.00470908367378,0.092
1887,17100053187,0.0803113673255,0.919688632675,0.0640107401755,0.855677892499,0.01630062715,0.859217151497,1.06850631404,0.00463992670473,0.093
1888,17100053188,0.080096344389,0.919903655611,0.0634979209029,0.856405734708,0.0165984234861,0.859623918312,1.06735367039,0.00449596955779,0.093
1889,17100053189,0.0815246189013,0.918475381099,0.0645852354106,0.853890145688,0.0169393834907,0.856959242097,1.06798032162,0.00454110083249,0.093
1890,17100053190,0.0796104950085,0.920389504991,0.0634070182293,0.856982486762,0.0162034767792,0.860527006947,1.06798726281,0.00451496771911,0.093
1891,17100053191,0.0800096756592,0.919990324341,0.0635265712975,0.856463753043,0.0164831043617,0.859784295075,1.06760269541,0.00452148480228,0.093
1892,17100053192,0.0789064948261,0.921093505174,0.0629176098467,0.858175895327,0.0159888849794,0.861841905391,1.06782165568,0.00470450022066,0.093
1893,17100053193,0.079367733635,0.920632266365,0.0629300263923,0.857702239973,0.0164377072427,0.860985033005,1.06699548599,0.00465429088977,0.093
1894,17100053194,0.0788034990802,0.92119650092,0.0624582932095,0.85873820771,0.0163452058708,0.862040296019,1.06662194384,0.00465065560701,0.093
1895,17100053195,0.081795292832,0.918204707168,0.0647211927381,0.85348351443,0.0170741000939,0.856455789551,1.0678869908,0.00451539586666,0.093
1896,17100053196,0.082188699618,0.917811300382,0.0648573021355,0.852953998246,0.0173313974825,0.855725257238,1.0675651451,0.00452113807803,0.093
1897,17100053197,0.0810565558448,0.918943444155,0.0642116483298,0.854731795825,0.0168449075151,0.857832304006,1.06772217562,0.00466499648932,0.093
1898,17100053198,0.0812494922057,0.918750507794,0.0644085465024,0.854341961292,0.0168409457033,0.857471716388,1.06795861994,0.00453901752618,0.093
1899,17100053199,0.08163161695,0.91836838305,0.0645030228346,0.853865360215,0.0171285941154,0.856762290434,1.06753118485,0.00467028503752,0.093
1900,17100053200,0.0781454624236,0.921854537576,0.0623246662483,0.859529871328,0.0158207961753,0.863265419148,1.06745003869,0.00459877277672,0.093
1901,17100053201,0.0831350592896,0.91686494071,0.0654309145549,0.851434026155,0.0177041447347,0.853965423323,1.0675386664,0.0045317589539,0.093
1902,17100053202,0.0797006884217,0.920299311578,0.0630708869487,0.85722842463,0.016629801473,0.860364726678,1.0667992798,0.00448519015813,0.093
1903,17100053203,0.080766848661,0.919233151339,0.0637875302866,0.855445621052,0.0169793183744,0.858375857953,1.06697777751,0.00471356068304,0.093
1904,17100053204,0.0811850373074,0.918814962693,0.0642004559523,0.85461450674,0.0169845813552,0.857594349978,1.06744812713,0.00458848227677,0.093
1905,17100053205,0.0801878211647,0.919812178835,0.0635107793315,0.856301399504,0.0166770418332,0.859454000819,1.06722152191,0.00461458593637,0.093
1906,17100053206,0.0785037925839,0.921496207416,0.0622081640573,0.859288043359,0.0162956285267,0.862601076011,1.06642513041,0.00448761363816,0.093
1907,17100053207,0.079469768703,0.920530231297,0.0631112413831,0.857418989914,0.0163585273198,0.860792800712,1.06735389971,0.00469751362395,0.093
1908,17100053208,0.0807161379606,0.919283862039,0.0637809389525,0.855502923087,0.0169351990081,0.858469983723,1.06705260165,0.00485036683184,0.093
1909,17100053209,0.0813890711963,0.918610928804,0.0644713825149,0.854139546289,0.0169176886814,0.857212116235,1.0678883436,0.00457177436769,0.093
1910,17100053210,0.0796663688496,0.92033363115,0.0629745142709,0.85735911688,0.0166918545787,0.860429908363,1.06657131169,0.00466352725926,0.094
1911,17100053211,0.078989334926,0.921010665074,0.0624548398748,0.858555825199,0.0165344950512,0.861695097086,1.06626334676,0.00469863108605,0.093
1912,17100053212,0.0797590322793,0.920240967721,0.0632519273824,0.856989040338,0.0165071048968,0.860253658654,1.06723900171,0.00449270559275,0.093
1913,17100053213,0.0797746478021,0.920225352198,0.0628952062561,0.857330145942,0.016879441546,0.86023013711,1.06612818672,0.00466001213348,0.093
1914,17100053214,0.0778043385968,0.922195661403,0.0624111798785,0.859784481525,0.0153931587182,0.863898473928,1.068352007,0.00450801146147,0.093
1915,17100053215,0.0797985533252,0.920201446675,0.0634015970782,0.856799849597,0.016396956247,0.860178013111,1.06761883984,0.00451228703859,0.093
1916,17100053216,0.0804511555657,0.919548844434,0.0637979092862,0.855750935148,0.0166532462795,0.858961122509,1.06759955382,0.00462786580774,0.093
1917,17100053217,0.0803279943392,0.919672005661,0.0636253626783,0.856046642982,0.0167026316609,0.859192209719,1.06730673736,0.00455287473306,0.093
1918,17100053218,0.0777471065149,0.922252893485,0.0621018971862,0.860150996299,0.0156452093287,0.864009665702,1.0675215934,0.00468901608703,0.093
1919,17100053219,0.0788289093226,0.921171090677,0.0628735775281,0.858297513149,0.0159553317945,0.861986724936,1.06783349377,0.00458825452703,0.093
1920,17100053220,0.0786380863935,0.921361913607,0.0624936913826,0.858868222224,0.0161443950109,0.862347121095,1.06703919805,0.00469668058687,0.093
1921,17100053221,0.0800658505782,0.919934149422,0.0634803066217,0.8564538428,0.0165855439565,0.859680768162,1.06735731517,0.0044813922691,0.093
1922,17100053222,0.0792843116447,0.920715688355,0.0631098547445,0.857605833611,0.0161744569003,0.861137191763,1.06769693399,0.00466481854209,0.093
1923,17100053223,0.0788444130123,0.921155586988,0.0623216391951,0.858833947793,0.0165227738171,0.861966371385,1.06613095456,0.0045485668577,0.093
1924,17100053224,0.0808298110962,0.919170188904,0.0636647771879,0.855505411716,0.0171650339083,0.85826100347,1.06648787819,0.00458771572876,0.093
1925,17100053225,0.0784591789171,0.921540821083,0.0626644222877,0.858876398795,0.0157947566294,0.862677011285,1.06789213147,0.00462207047662,0.093
1926,17100053226,0.0788199853525,0.921180014648,0.0624201151792,0.858759899468,0.0163998701733,0.862010249101,1.06647530032,0.00461181237838,0.093
1927,17100053227,0.0790871251002,0.9209128749,0.0628031064455,0.858109768454,0.0162840186547,0.861508114259,1.0671361392,0.00462480333379,0.093
1928,17100053228,0.0781705489755,0.921829451025,0.0625362518557,0.859293199169,0.0156342971197,0.863215535592,1.06804454115,0.00469550239301,0.093
1929,17100053229,0.0805680540204,0.91943194598,0.0639409516348,0.855490994345,0.0166271023856,0.858742131622,1.06781465387,0.0045519342978,0.093
1930,17100053230,0.0774709670246,0.922529032975,0.0620707884368,0.860458244539,0.0154001785878,0.864523873875,1.06794527405,0.00454588561189,0.093
1931,17100053231,0.0797754985467,0.920224501453,0.0633740127818,0.856850488672,0.0164014857648,0.86022122634,1.06757835086,0.00455620801356,0.094
1932,17100053232,0.0801382108033,0.919861789197,0.0633066944268,0.85655509477,0.0168315163765,0.859549167922,1.06669553957,0.00461170726931,0.093
1933,17100053233,0.0807012508437,0.919298749156,0.0638584670617,0.855440282095,0.016842783782,0.858496400379,1.06731550339,0.00469743688425,0.093
1934,17100053234,0.0813369043544,0.918663095646,0.0645122083144,0.854150887331,0.01682469604,0.857308150981,1.06810959555,0.00471224532905,0.094
1935,17100053235,0.0789868538082,0.921013146192,0.0628948304328,0.858118315759,0.0160920233754,0.861692968776,1.06760205931,0.00454257955301,0.093
1936,17100053236,0.0829742121324,0.917025787868,0.0655130290858,0.851512758782,0.0174611830466,0.854261655292,1.06808761768,0.00457362510917,0.092
1937,17100053237,0.0781356042996,0.9218643957,0.0622230001648,0.859641395536,0.0159126041348,0.863285305553,1.06716026608,0.0046211033583,0.093
1938,17100053238,0.0794489870965,0.920551012903,0.0631621119255,0.857388900978,0.016286875171,0.860830607095,1.06754704759,0.00462655885589,0.093
1939,17100053239,0.0787322032452,0.921267796755,0.0625405536175,0.858727243137,0.0161916496277,0.862171510435,1.06700493685,0.00457591650295,0.093
1940,17100053240,0.0806483835727,0.919351616427,0.0640893614997,0.855262254928,0.016559022073,0.858590895286,1.06811443081,0.0046027660051,0.093
1941,17100053241,0.0811241587251,0.918875841275,0.0639161934964,0.854959647778,0.0172079652287,0.857711529986,1.06670000343,0.00467568696755,0.092
1942,17100053242,0.0823385947198,0.91766140528,0.0649959589958,0.852665446284,0.017342635724,0.855445663576,1.06770576786,0.00469897045559,0.093
1943,17100053243,0.0774084362015,0.922591563798,0.0621246544997,0.860466909299,0.0152837817018,0.864639403004,1.06822591887,0.00466953816912,0.092
1944,17100053244,0.0834419645369,0.916558035463,0.0654324435208,0.851125591942,0.0180095210161,0.853397917385,1.06697107231,0.00459945797646,0.092
1945,17100053245,0.0806136370823,0.919386362918,0.0634084261486,0.855977936769,0.0172052109337,0.858665754714,1.06611478364,0.0046006597887,0.093
1946,17100053246,0.0790814105794,0.920918589421,0.0625969282913,0.858321661129,0.0164844822881,0.861521885836,1.06652170346,0.0046140594767,0.093
1947,17100053247,0.0812946972623,0.918705302738,0.0640810442173,0.85462425852,0.017213653045,0.857392962644,1.06688115488,0.00455394250324,0.093
1948,17100053248,0.079076051563,0.920923948437,0.0628321725107,0.858091775926,0.0162438790524,0.861528237858,1.06724500838,0.00463345272243,0.093
1949,17100053249,0.079607379958,0.920392620042,0.0631079605292,0.857284659513,0.0164994194289,0.86053736907,1.06708634151,0.00464721372169,0.092
1950,17100053250,0.0794083734229,0.920591626577,0.0632682895634,0.857323337014,0.0161400838595,0.860904391405,1.0679450199,0.00461446863285,0.093
1951,17100053251,0.0798945865408,0.920105413459,0.0638452204087,0.856260193051,0.0160493661321,0.859992989025,1.06878420302,0.00463684655407,0.093
1952,17100053252,0.0796209169552,0.920379083045,0.0631797412269,0.857199341818,0.0164411757283,0.860511139891,1.06727864339,0.00476085612163,0.093
1953,17100053253,0.0806297269836,0.919370273016,0.063824399398,0.855545873618,0.0168053275856,0.858629548306,1.06734594182,0.00463064614561,0.093
1954,17100053254,0.081029862985,0.918970137015,0.063994629782,0.854975507233,0.017035233203,0.857885103348,1.06711405775,0.00470401736897,0.094
1955,17100053255,0.079957273677,0.920042726323,0.0635615354201,0.856481190903,0.0163957382569,0.859880999848,1.06780675847,0.00453539184338,0.093
1956,17100053256,0.0805601442605,0.919439855739,0.0639535343615,0.855486321378,0.0166066098991,0.858756607573,1.06786759607,0.00439939390761,0.093
1957,17100053257,0.0783111932874,0.921688806713,0.0622474829934,0.859441323719,0.016063710294,0.862958479441,1.06690533142,0.00454139480042,0.093
1958,17100053258,0.0792943457514,0.920705654249,0.063488477119,0.85721717713,0.0158058686324,0.861112760307,1.06882613984,0.00461350686008,0.093
1959,17100053259,0.0788773182407,0.921122681759,0.0629060321486,0.858216649611,0.0159712860921,0.861896288137,1.06784120853,0.00464367437914,0.093
1960,17100053260,0.0822765953094,0.917723404691,0.0645526842591,0.853170720432,0.0177239110503,0.855567212738,1.06647746558,0.00451651182705,0.093
1961,17100053261,0.0780180286244,0.921981971376,0.062451617706,0.85953035367,0.0155664109184,0.863500433448,1.06807388896,0.00458701638737,0.093
1962,17100053262,0.0791023651883,0.920897634812,0.0626776830239,0.858219951788,0.0164246821644,0.861481727324,1.06672730824,0.00454788596329,0.093
1963,17100053263,0.0771328831837,0.922867116816,0.0615535840272,0.861313532789,0.0155792991564,0.865160974746,1.06701150503,0.00467894372806,0.092
1964,17100053264,0.0789991679043,0.921000832096,0.062917884283,0.858082947813,0.0160812836212,0.861669740619,1.06764889367,0.0045956656782,0.093
1965,17100053265,0.0780358376727,0.921964162327,0.0624746975839,0.859489464743,0.0155611400888,0.863466962846,1.0681104752,0.0045784937875,0.093
1966,17100053266,0.0796150063351,0.920384993665,0.0631311596973,0.857253833968,0.0164838466378,0.860522856207,1.06714240651,0.00463932683697,0.093
1967,17100053267,0.0793116795644,0.920688320436,0.0632242857834,0.857464034652,0.016087393781,0.861084616517,1.0679926461,0.0045390692744,0.093
1968,17100053268,0.0800917479396,0.91990825206,0.0635628738903,0.85634537817,0.0165288740492,0.859631452141,1.0675592094,0.00466847876716,0.094
1969,17100053269,0.0805618119612,0.919438188039,0.0636985399592,0.85573964808,0.016863272002,0.858757419419,1.06709132652,0.00463226175454,0.093
1970,17100053270,0.0801896358281,0.919810364172,0.0635566266901,0.856253737482,0.0166330091381,0.859449932132,1.06735713782,0.00460688316065,0.093
1971,17100053271,0.0803978742287,0.919602125771,0.0640002987028,0.855601827069,0.0163975755259,0.859056848364,1.068312854,0.00452381632575,0.093
1972,17100053272,0.0783988927305,0.92160110727,0.0624453705783,0.859155736691,0.0159535221522,0.862792423485,1.06734095036,0.00467912184131,0.094
1973,17100053273,0.0793696022034,0.920630397797,0.0631312921503,0.857499105646,0.016238310053,0.860978481402,1.06760223143,0.00465826496887,0.093
1974,17100053274,0.0806281270832,0.919371872917,0.0638739228214,0.855497950095,0.0167542042618,0.858631756782,1.06749908994,0.00465377447909,0.094
1975,17100053275,0.0797034314647,0.920296568535,0.0631213917241,0.857175176811,0.0165820397406,0.86035886163,1.06694727774,0.00463397214106,0.093
1976,17100053276,0.0813022042811,0.918697795719,0.0643945073916,0.854303288327,0.0169076968895,0.857374252022,1.06781755818,0.00462832845891,0.093
1977,17100053277,0.081404100731,0.918595899269,0.0646386224827,0.853957276786,0.0167654782483,0.857181708173,1.06836734072,0.0045825802117,0.093
1978,17100053278,0.0799580808356,0.920041919164,0.0633154570984,0.856726462066,0.0166426237372,0.85988327007,1.06705913097,0.00454675788608,0.094
1979,17100053279,0.0795952243358,0.920404775664,0.0629771001923,0.857427675472,0.0166181241435,0.860561938839,1.06671232288,0.00458512236077,0.093
1980,17100053280,0.0806004784256,0.919399521574,0.0637345407252,0.855664980849,0.0168659377004,0.858685162641,1.06712817833,0.00456838435441,0.093
1981,17100053281,0.078184719868,0.921815280132,0.0622510278087,0.859564252323,0.0159336920593,0.863193555574,1.06715316621,0.00456401673332,0.093
1982,17100053282,0.0798906038329,0.920109396167,0.0631872511382,0.856922145029,0.0167033526947,0.860010455447,1.0667966725,0.00456164694819,0.093
1983,17100053283,0.0789181663468,0.921081833653,0.0627643498378,0.858317483815,0.0161538165091,0.86182256883,1.06733510265,0.00467554032674,0.093
1984,17100053284,0.0805652180687,0.919434781931,0.063997000952,0.855437780979,0.0165682171166,0.858746532616,1.06798990027,0.00460516347769,0.094
1985,17100053285,0.0785376283154,0.921462371685,0.0626225849624,0.858839786722,0.015915043353,0.862531843656,1.06761825761,0.004654042124,0.093
1986,17100053286,0.0807763620093,0.919223637991,0.0642381251034,0.854985512887,0.0165382369059,0.858351319694,1.06832620939,0.00459986874881,0.094
1987,17100053287,0.0794845908135,0.920515409186,0.0632519368713,0.857263472315,0.0162326539422,0.860763126535,1.06775274377,0.0046595546841,0.093
1988,17100053288,0.0796397334337,0.920360266566,0.0632881183348,0.857072148231,0.0163516150989,0.860474550127,1.06757202486,0.00454510743952,0.093
1989,17100053289,0.0800211199746,0.919978880025,0.0635055028967,0.856473377129,0.0165156170778,0.85976338168,1.06751740232,0.00461178709909,0.093
1990,17100053290,0.0820581318811,0.917941868119,0.0646375219499,0.853304346169,0.0174206099311,0.85597035288,1.06714251468,0.00463664015928,0.093
1991,17100053291,0.0800366094708,0.919963390529,0.0635070990774,0.856456291452,0.0165295103934,0.859734615436,1.06749326059,0.00474891551423,0.093
1992,17100053292,0.0819665745273,0.918033425473,0.0646340076029,0.85339941787,0.0173325669244,0.856139934317,1.06730280297,0.00458119180468,0.093
1993,17100053293,0.0793161884695,0.92068381153,0.0629550828582,0.857728728672,0.0163611056114,0.861080365663,1.06716797165,0.0046673165248,0.093
1994,17100053294,0.0780021266639,0.921997873336,0.0618573109791,0.860140562357,0.0161448156849,0.863539105133,1.06630174974,0.00463809183538,0.093
1995,17100053295,0.0799201807007,0.920079819299,0.0631889521689,0.85689086713,0.0167312285318,0.859955540228,1.06674648339,0.0044881183655,0.093
1996,17100053296,0.0808515715972,0.919148428403,0.064115534853,0.85503289355,0.0167360367442,0.858213758502,1.06781391017,0.00457428457788,0.093
1997,17100053297,0.0805613106489,0.919438689351,0.0640607894273,0.855377899924,0.0165005212216,0.858752802159,1.06819061567,0.00459411015844,0.093
1998,17100053298,0.0812723997235,0.918727600276,0.0643931285133,0.854334471763,0.0168792712102,0.857429502484,1.06786906777,0.00455438839936,0.093
1999,17100053299,0.0824038336053,0.917596166395,0.0651745073019,0.852421659093,0.0172293263035,0.855322180039,1.06812537322,0.00467206255463,0.092


==> anc/experiments/raw/R1000/meta.json <==
{
 "n": 1000,
 "d": 64000,
 "eps": 0.0005,
 "v": 0.008,
 "kappa": 124.0,
 "trials": 200,
 "trial0": 0,
 "K": 0,
 "seed": 471000,
 "pbits": 12,
 "tgrid": [
  0.0,
  0.03,
  0.06,
  0.1,
  0.2,
  0.3,
  0.6,
  1.0,
  2.0,
  3.0,
  6.0,
  10.0,
  20.0,
  30.0,
  60.0,
  100.0
 ],
 "taueps": 0.0005,
 "xis": [
  0.01,
  0.001
 ],
 "extra_nm": 0,
 "python": "3.12.13",
 "record": "U,ip0,ip1,ia0,ia1,D (int64)",
 "runtime_sec": 202.78265380859375
}

==> anc/experiments/raw/R1000/trials.csv <==
trial,seed,mu2,rho,w,omega,s4,nD,nV,excess,sec
0,471001413000,0.0080073944144,0.991992605586,0.00781769381751,0.984174911768,0.00018970059688,0.999427306836,1.25860423234,0.000498192831099,1.096
1,471001413001,0.00801899389923,0.991981006101,0.00782856908889,0.984152437012,0.000190424810332,0.999403942936,1.25891969048,0.000498510171415,0.969
2,471001413002,0.00789246224239,0.992107537758,0.00770802879572,0.984399508962,0.000184433446671,0.999658849679,1.25541909971,0.000499411871808,0.980
3,471001413003,0.00800842578709,0.991991574213,0.00781855679546,0.984173017417,0.000189868991627,0.999425231036,1.25862904112,0.000497791593375,1.000
4,471001413004,0.00796314939484,0.992036850605,0.00777744731657,0.984259403289,0.00018570207827,0.99951640918,1.25743946453,0.000495165721346,1.002
5,471001413005,0.00798774744943,0.992012252551,0.00779773691901,0.984214515632,0.000190010530421,0.999466904696,1.25802204199,0.000499513654279,0.996
6,471001413006,0.00801279466972,0.99198720533,0.00782221215491,0.984164993175,0.000190582514806,0.999416438001,1.25873412447,0.000492565713033,1.024
7,471001413007,0.00799565575272,0.992004344247,0.00780883539872,0.984195508849,0.000186820354002,0.999450917857,1.25835189265,0.000495561109147,1.189
8,471001413008,0.00800996112451,0.991990038875,0.00782150535581,0.98416853352,0.0001884557687,0.999422114986,1.2587178134,0.000498851888671,1.398
9,471001413009,0.00799168384075,0.992008316159,0.00780150644631,0.984206809713,0.00019017739444,0.999458974528,1.25813155379,0.000493608513515,1.259
10,471001413010,0.00793701090664,0.992062989093,0.00775063466898,0.984312354424,0.000186376237661,0.999569097074,1.25665675868,0.000497129752269,1.322
11,471001413011,0.00802460163087,0.991975398369,0.00783433851802,0.984141059851,0.000190263112846,0.999392639853,1.25908814406,0.000495558613773,1.236
12,471001413012,0.00803087904677,0.991969120953,0.00784052746518,0.984128593488,0.000190351581591,0.999379991214,1.25926831882,0.000498170589424,1.003
13,471001413013,0.00796852176264,0.992031478237,0.00778090205013,0.984250576187,0.000187619712508,0.99950561222,1.2575362744,0.000492556724826,0.974
14,471001413014,0.00794991629943,0.992050083701,0.00776340363127,0.984286680069,0.000186512668159,0.999543090553,1.25702858381,0.000496646228085,0.968
15,471001413015,0.00798536973819,0.992014630262,0.00779756744463,0.984217062817,0.00018780229356,0.999471661934,1.2580215535,0.000501723988725,1.080
16,471001413016,0.00808822093904,0.991911779061,0.00789514151355,0.984016637547,0.000193079425487,0.999264484125,1.2608543415,0.00049615861222,0.989
17,471001413017,0.00800394577533,0.991996054225,0.00781552395082,0.984180530274,0.000188421824508,0.999434236618,1.25854357703,0.000498983529389,0.969
18,471001413018,0.0079752051346,0.992024794865,0.00778819011026,0.984236604755,0.000187015024339,0.999492133958,1.25774987466,0.000497140502481,0.964
19,471001413019,0.00802564449608,0.991974355504,0.00783483175764,0.984139523746,0.000190812738439,0.999390546874,1.25910141003,0.000497216362055,0.972
20,471001413020,0.00802894258499,0.991971057415,0.00783979107401,0.984131266341,0.000189151510984,0.999383874779,1.25924927788,0.000493918002335,0.952
21,471001413021,0.00798746224865,0.992012537751,0.00779764064981,0.984214897102,0.000189821598848,0.999467476499,1.25801961735,0.000492298559507,0.958
22,471001413022,0.00799483194575,0.992005168054,0.00780572756974,0.984199440485,0.000189104376007,0.999452613633,1.25825672428,0.000495814736301,0.977
23,471001413023,0.00805070284754,0.991949297152,0.007860387251,0.984088909901,0.000190315596541,0.999340042976,1.25984712883,0.000492143018985,0.992
24,471001413024,0.00792660677806,0.992073393222,0.00774267245882,0.984330720763,0.000183934319235,0.999590027009,1.25642965362,0.000496197200429,0.983
25,471001413025,0.00793651717901,0.992063482821,0.0077485424209,0.9843149404,0.000187974758112,0.999570117033,1.25659256695,0.000494200514799,0.976
26,471001413026,0.00803599461541,0.991964005385,0.00784250147778,0.984121503907,0.000193493137623,0.999369731555,1.25931951307,0.000493835161096,0.952
27,471001413027,0.007980788894,0.992019211106,0.00779244623627,0.98422676487,0.000188342657726,0.999480901918,1.25787122708,0.000495951091774,0.975
28,471001413028,0.00807175311446,0.991928246886,0.0078799605646,0.984048286321,0.000191792549864,0.999297647692,1.26041454277,0.00049434109666,0.979
29,471001413029,0.00791210252792,0.992087897472,0.00772845011355,0.984359447359,0.000183652414366,0.99961925419,1.25601576937,0.000499421869671,0.953
30,471001413030,0.00799994344264,0.992000056557,0.00781087897221,0.984189177585,0.000189064470436,0.9994423122,1.25840692218,0.000494786127938,0.989
31,471001413031,0.00796123965457,0.992038760345,0.00777387810848,0.984264882237,0.00018736154609,0.999520283746,1.25733210983,0.000492420932998,1.000
32,471001413032,0.00801973224059,0.991980267759,0.0078303647667,0.984149902993,0.000189367473891,0.999402438557,1.25897414931,0.000499125196954,0.972
33,471001413033,0.00802234685421,0.991977653146,0.00783323820162,0.984144414944,0.000189108652594,0.999397165613,1.25905840604,0.000491069603497,0.954
34,471001413034,0.00801547790319,0.991984522097,0.00782665423916,0.984157867858,0.000188823664022,0.999411003348,1.25886711623,0.000494582441462,0.969
35,471001413035,0.00799969863519,0.992000301365,0.00781024815363,0.984190053211,0.000189450481562,0.99944281156,1.25838776153,0.000495041240935,0.948
36,471001413036,0.00795621672273,0.992043783277,0.00777093767475,0.984272845603,0.000185279047977,0.999530373993,1.25725061952,0.000494047721349,0.946
37,471001413037,0.00805140731484,0.991948592685,0.00786169415404,0.984086898531,0.000189713160799,0.999338613998,1.25988642754,0.000495330192209,0.956
38,471001413038,0.00806352429837,0.991936475702,0.00787200587313,0.984064469828,0.000191518425236,0.999314225169,1.26018328567,0.00049704731398,0.962
39,471001413039,0.00800954840705,0.991990451593,0.00781820903154,0.984172242561,0.000191339375512,0.999422991661,1.25861594375,0.000490762699007,0.956
40,471001413040,0.00796968928352,0.992030310716,0.00777827598783,0.984252034729,0.000191413295691,0.999503318494,1.25745210304,0.000492693594763,0.928
41,471001413041,0.00789290462807,0.992107095372,0.00770940995978,0.984397685412,0.00018349466829,0.999657943441,1.2554612401,0.000496220481881,0.947
42,471001413042,0.00799677051976,0.99200322948,0.00780872783062,0.98419450165,0.000188042689143,0.99944869041,1.2583462947,0.000496070666376,0.943
43,471001413043,0.00799198595434,0.992008014046,0.00780591044172,0.984202103604,0.000186075512625,0.999458301734,1.25826815728,0.000491017707153,0.956
44,471001413044,0.00797579170391,0.992024208296,0.00778665795107,0.984237550345,0.000189133752841,0.999490984903,1.2577009561,0.00049393404507,0.960
45,471001413045,0.0079475954622,0.992052404538,0.00776120407991,0.984291200458,0.00018639138229,0.999547765894,1.25696473113,0.000499578759788,0.970
46,471001413046,0.00797418837994,0.99202581162,0.00778460240582,0.984241209214,0.000189585974127,0.999494223083,1.25764014401,0.00049398853128,0.969
47,471001413047,0.00789864189923,0.992101358101,0.00771429991693,0.984387058184,0.000184341982302,0.999646393601,1.25560203007,0.000498510945342,0.982
48,471001413048,0.00807395730168,0.991926042698,0.00788343898813,0.98404260371,0.000190518313545,0.999293186224,1.26051847604,0.000496882289022,0.956
49,471001413049,0.00796313521266,0.992036864787,0.00777480770623,0.984262057081,0.000188327506433,0.999516478702,1.25735725255,0.000496143576789,0.942
50,471001413050,0.00796901114285,0.992030988857,0.00777890812448,0.984252080733,0.000190103018366,0.999504664705,1.25747316475,0.000495560504897,0.951
51,471001413051,0.00800277944654,0.991997220553,0.00781195606619,0.984185264487,0.000190823380354,0.999436624467,1.25843476527,0.000492755739506,0.940
52,471001413052,0.00804368608445,0.991956313916,0.00785281195156,0.984103501964,0.00019087413289,0.999354191335,1.25962525008,0.000494486670765,0.985
53,471001413053,0.0079387784712,0.992061221529,0.00775229107647,0.984308930452,0.000186487394732,0.999565536559,1.25670480398,0.00049562987708,0.994
54,471001413054,0.00795660247654,0.992043397523,0.00776998719576,0.984273410328,0.000186615280773,0.999529617418,1.25722022866,0.00049373500719,0.992
55,471001413055,0.00800775048137,0.991992249519,0.00781933533162,0.984172914187,0.000188415149751,0.999426569243,1.25865465833,0.000496122638144,0.938
56,471001413056,0.00806637981907,0.991933620181,0.00787317283125,0.98406044735,0.000193206987818,0.999308497372,1.26021388963,0.000496398804796,0.941
57,471001413057,0.00795641921088,0.992043580789,0.00777047991774,0.984273100871,0.00018593929314,0.999529976214,1.25723594941,0.000495953171481,0.960
58,471001413058,0.00812194083259,0.991878059167,0.00792797138228,0.983950087785,0.000193969450309,0.999196552128,1.26180925326,0.000497080459505,0.963
59,471001413059,0.00798247563094,0.992017524369,0.00779404663893,0.98422347773,0.00018842899201,0.999477504059,1.25791769052,0.00049317905546,1.038
60,471001413060,0.00795321630687,0.992046783693,0.00776614033684,0.984280643356,0.00018707597002,0.99953644878,1.25710719889,0.000499328567861,0.967
61,471001413061,0.00804250317067,0.991957496829,0.00785045326073,0.984107043569,0.000192049909942,0.999356593398,1.25955414568,0.000498743347175,0.999
62,471001413062,0.00804717003182,0.991952829968,0.00785830566675,0.984094524301,0.000188864365063,0.999347139396,1.25978939342,0.000496689507485,0.947
63,471001413063,0.00803573472798,0.991964265272,0.00784472646175,0.98411953881,0.000191008266227,0.999370216518,1.25938935912,0.000502067794165,0.930
64,471001413064,0.00796379779279,0.992036202207,0.00777727482473,0.984258927382,0.000186522968066,0.99951511527,1.2574327836,0.00049399499747,0.940
65,471001413065,0.00796342826635,0.992036571734,0.00777687858007,0.984259693154,0.000186549686275,0.99951586039,1.25742118278,0.000497505087153,0.952
66,471001413066,0.00799000873044,0.99200999127,0.00779901558732,0.984210975682,0.000190993143123,0.999462362993,1.25805732354,0.000496832073717,0.963
67,471001413067,0.00798448813334,0.992015511867,0.00779713988599,0.984218371981,0.000187348247354,0.999473431507,1.25801000901,0.000497551821065,1.002
68,471001413068,0.00802884190157,0.991971158098,0.00783932253546,0.984131835563,0.00018951936611,0.999384083409,1.25923488283,0.000495896738261,1.078
69,471001413069,0.00805028896034,0.99194971104,0.00786041281313,0.984089298227,0.00018987614721,0.999340870154,1.25984875929,0.000494176972478,1.157
70,471001413070,0.00794956535473,0.992050434645,0.00776338213346,0.984287052512,0.000186183221278,0.999543792681,1.25702862128,0.000494126764403,1.136
71,471001413071,0.00801395311207,0.991986046888,0.00782386095614,0.984162185932,0.000190092155927,0.999414095871,1.25878316056,0.00049673747803,1.029
72,471001413072,0.0079598373808,0.992040162619,0.00777221145383,0.984267951165,0.00018762592697,0.999523113868,1.25728300902,0.000493053907317,0.997
73,471001413073,0.00798041361198,0.992019586388,0.00779301948354,0.984226566904,0.000187394128434,0.999481643417,1.25788984366,0.00049655195699,0.983
74,471001413074,0.0079763491787,0.992023650821,0.00778760116222,0.984236049659,0.000188748016482,0.999489855427,1.25772921962,0.000493142311031,0.982
75,471001413075,0.00798318263516,0.992016817365,0.00779625520951,0.984220562155,0.000186927425647,0.999476055851,1.25798507667,0.000494456788404,0.966
76,471001413076,0.0079672364071,0.992032763593,0.00777893212974,0.984253831463,0.000188304277366,0.99950821325,1.25747748929,0.000492743353209,0.975
77,471001413077,0.00806066675112,0.991939333249,0.0078679116162,0.984071421633,0.000192755134919,0.999320002681,1.26006148193,0.000491405762643,1.022
78,471001413078,0.00800205823407,0.991997941766,0.00781361466409,0.984184327102,0.000188443569975,0.999438040754,1.2584878945,0.00049964219113,1.000
79,471001413079,0.00801545545086,0.991984544549,0.00782550755686,0.984159036992,0.000189947894002,0.999411066124,1.25883143507,0.000495189204191,1.008
80,471001413080,0.00797611642256,0.992023883577,0.00778867679407,0.984235206783,0.000187439628497,0.99949030409,1.25776320143,0.000497696347024,1.072
81,471001413081,0.00803970389068,0.991960296109,0.0078482162556,0.984112079854,0.000191487635078,0.999362225562,1.25949008979,0.000498403487333,1.009
82,471001413082,0.00798087773472,0.992019122265,0.00779215596018,0.984226966305,0.000188721774537,0.999480728793,1.25786200411,0.000494249169729,1.029
83,471001413083,0.00799441918358,0.992005580816,0.00780560090073,0.984199979916,0.000188818282847,0.999453440982,1.25825360956,0.000497981389765,1.003
84,471001413084,0.00800222710893,0.991997772891,0.00781368433428,0.984184088557,0.000188542774646,0.999437701982,1.25848972484,0.000498143105854,1.091
85,471001413085,0.00798299843073,0.992017001569,0.00779619563849,0.984220805931,0.000186802792239,0.999476425126,1.25798359188,0.000498367695345,1.070
86,471001413086,0.00801216373965,0.99198783626,0.007823369662,0.984164466598,0.000188794077648,0.999417681559,1.25877145959,0.000492200277418,1.075
87,471001413087,0.00806932982057,0.991930670179,0.00787706255813,0.984053607621,0.000192267262443,0.99930253822,1.26032913469,0.000492500381478,1.081
88,471001413088,0.0080189473927,0.991981052607,0.00783051610438,0.984150536503,0.000188431288322,0.999404005568,1.25898044606,0.000493710251649,1.077
89,471001413089,0.00796778371185,0.992032216288,0.0077810295867,0.984251186701,0.000186754125153,0.999507086103,1.25754173536,0.000494820613494,1.062
90,471001413090,0.00790427697077,0.992095723029,0.00771807624258,0.984377646787,0.000186200728196,0.999635065574,1.25570832941,0.000499305606359,1.025
91,471001413091,0.00799089275301,0.992009107247,0.00780213558918,0.984206971658,0.000188757163827,0.99946054661,1.25815274981,0.000496513613441,1.020
92,471001413092,0.00790580036864,0.992094199631,0.00772111994932,0.984373079682,0.00018468041932,0.999631971597,1.25580008984,0.00049717483947,1.045
93,471001413093,0.00797777336463,0.992022226635,0.00778940842907,0.984232818206,0.000188364935558,0.999486979342,1.25778265729,0.000499485022405,1.020
94,471001413094,0.00803462963551,0.991965370364,0.00784282208517,0.984122548279,0.00019180755034,0.999372455907,1.25933225268,0.000497850550545,1.016
95,471001413095,0.00792734806612,0.992072651934,0.00774117185528,0.984331480079,0.000186176210841,0.999588568003,1.25638140635,0.000497379279032,1.013
96,471001413096,0.00803226750717,0.991967732493,0.00784130976236,0.98412642273,0.000190957744805,0.999377202703,1.25928989434,0.00049794764079,0.991
97,471001413097,0.00804263069481,0.991957369305,0.00785146456739,0.984105904738,0.000191166127414,0.999356322639,1.2595853973,0.000501870613272,0.973
98,471001413098,0.00798139416799,0.992018605832,0.00779198948768,0.984226616344,0.000189404680306,0.999479698697,1.25785577668,0.000498400712047,0.953
99,471001413099,0.0080015478842,0.991998452116,0.00781133917852,0.984187112937,0.000190208705674,0.999439096744,1.25841802719,0.000493286834554,0.970
100,471001413100,0.00792734742165,0.992072652578,0.00774237588461,0.984330276694,0.000184971537039,0.999588550516,1.25641892078,0.000500128344856,0.980
101,471001413101,0.00797765437141,0.992022345629,0.00778915420446,0.984233191424,0.000188500166946,0.999487221254,1.25777497639,0.000495076151281,0.989
102,471001413102,0.00800806095079,0.991991939049,0.00782021357872,0.98417172547,0.000187847372067,0.999425934731,1.25868139563,0.000489495996877,0.952
103,471001413103,0.00794418017939,0.992055819821,0.00775763758049,0.98429818224,0.000186542598899,0.999554651164,1.25686049507,0.000496540271945,0.956
104,471001413104,0.00792805654928,0.992071943451,0.00774322383763,0.984328719613,0.000184832711649,0.999587119202,1.25644391072,0.000495790638044,0.997
105,471001413105,0.00795802898705,0.992041971013,0.0077699975177,0.984271973495,0.000188031469354,0.99952676465,1.25721767538,0.000502598823481,0.947
106,471001413106,0.00795977996662,0.992040220033,0.00777208050377,0.98426813953,0.000187699462855,0.999523230722,1.2572790448,0.00050124720963,0.964
107,471001413107,0.00803440842405,0.991965591576,0.00784475622852,0.984120835347,0.000189652195526,0.999372868072,1.25939295926,0.000499536896351,0.974
108,471001413108,0.00803933792561,0.991960662074,0.00784823624816,0.984112425826,0.000191101677453,0.999362957014,1.25949145016,0.000498045768471,0.984
109,471001413109,0.00802393364161,0.991976066358,0.00783211349735,0.984143952861,0.000191820144263,0.999394010245,1.25902016671,0.000491870513921,0.955
110,471001413110,0.00796656329557,0.992033436704,0.00777917762226,0.984254259082,0.000187385673317,0.999509555437,1.25748649446,0.000497700024373,0.933
111,471001413111,0.00796485282108,0.992035147179,0.00777695615486,0.984258191024,0.000187896666224,0.999513010503,1.25742072881,0.000494938446674,0.945
112,471001413112,0.00795802384242,0.992041976158,0.00777011871442,0.984271857443,0.000187905128009,0.999526773047,1.25722146179,0.000496792380807,0.957
113,471001413113,0.00801326178387,0.991986738216,0.0078231381226,0.984163600094,0.000190123661266,0.999415489521,1.25876203289,0.000494095897915,0.958
114,471001413114,0.00801253169402,0.991987468306,0.00782236057786,0.984165107728,0.000190171116167,0.999416961533,1.25873927873,0.000495894613614,0.960
115,471001413115,0.00804718914628,0.991952810854,0.00785730566068,0.984095505193,0.000189883485601,0.99934711677,1.25975819838,0.00049801289504,0.984
116,471001413116,0.00806135484204,0.991938645158,0.00787091217198,0.984067732986,0.000190442670059,0.999318580052,1.26015358165,0.000497940607176,0.965
117,471001413117,0.00804494926333,0.991955050737,0.00785318998133,0.984101860755,0.000191759282008,0.999351659668,1.25963448261,0.000501825100051,0.960
118,471001413118,0.00804750850424,0.991952491496,0.00785744908809,0.984095042408,0.000190059416156,0.999346475968,1.2597620235,0.000493608800217,0.952
119,471001413119,0.00806159076095,0.991938409239,0.00786878305111,0.984069626188,0.00019280770984,0.999318141532,1.26008677066,0.00048988308604,0.964
120,471001413120,0.008003448762,0.991996551238,0.00781435391877,0.984182197319,0.000189094843225,0.9994352487,1.25850812473,0.000489951894183,0.934
121,471001413121,0.00801778667793,0.991982213322,0.00782795079743,0.984154262525,0.000189835880501,0.999406366523,1.25890285958,0.000497587153661,0.955
122,471001413122,0.00807458905131,0.991925410949,0.00788242164278,0.984042989306,0.000192167408524,0.999291938919,1.26048550627,0.000500064234149,0.932
123,471001413123,0.00795317138731,0.992046828613,0.00776691227915,0.984279916334,0.00018625910817,0.999536526569,1.25713134031,0.000495312190239,1.030
124,471001413124,0.00802946579456,0.991970534205,0.00784031986954,0.984130214336,0.000189145925023,0.999382820341,1.25926469885,0.000493081422306,1.051
125,471001413125,0.00795560253784,0.992044397462,0.00776776888413,0.984276628578,0.000187833653714,0.9995316516,1.25715312942,0.000498615375121,1.013
126,471001413126,0.00795900593325,0.992040994067,0.00777066885481,0.984270325212,0.000188337078445,0.999524800574,1.25723662292,0.000497270454909,1.026
127,471001413127,0.00798880189657,0.992011198103,0.0077998950241,0.984211303079,0.000188906872469,0.99946476252,1.25808715564,0.000496231327436,1.030
128,471001413128,0.00797858593613,0.992021414064,0.00779069182731,0.984230722237,0.000187894108823,0.999485334455,1.25782100571,0.000495797090257,1.005
129,471001413129,0.00799180073664,0.992008199263,0.00780421079834,0.984203988465,0.000187589938292,0.999458698607,1.25821557589,0.000491911428254,0.959
130,471001413130,0.00804384334758,0.991956156652,0.00785339327779,0.984102763375,0.000190450069789,0.999353867817,1.25964304516,0.000499805106041,0.990
131,471001413131,0.00787917443737,0.992120825563,0.00769468891079,0.984426136652,0.000184485526588,0.999685631359,1.25503025895,0.00049622488458,0.974
132,471001413132,0.00803252910078,0.991967470899,0.00784277477803,0.984124696121,0.000189754322746,0.999376656786,1.25933501169,0.000491194669895,0.979
133,471001413133,0.0080284952186,0.991971504781,0.00783785589271,0.984133648889,0.000190639325893,0.999384799495,1.25918988626,0.000497156141041,0.962
134,471001413134,0.00787651482597,0.992123485174,0.00769244736274,0.984431037811,0.000184067463233,0.999690985189,1.25496578093,0.00049740337673,0.978
135,471001413135,0.00805023974925,0.991949760251,0.00785856038153,0.984091199869,0.000191679367727,0.999340997439,1.25979114349,0.000493836932488,0.982
136,471001413136,0.00802394072339,0.991976059277,0.00783423808268,0.984141821194,0.000189702640712,0.999393962954,1.25908634672,0.000499601427857,0.985
137,471001413137,0.00796676083282,0.992033239167,0.00777809090926,0.984255148258,0.000188669923552,0.999509177369,1.25745223837,0.000492953921169,0.979
138,471001413138,0.00805975554883,0.991940244451,0.00786902094286,0.984071223508,0.000190734605973,0.999321807336,1.26009788065,0.000493482519779,1.034
139,471001413139,0.00791881279647,0.992081187204,0.00773341224569,0.984347774958,0.000185400550786,0.999605757656,1.25615684729,0.000498525408735,1.098
140,471001413140,0.00800508612022,0.99199491388,0.0078151866166,0.984179727263,0.000189899503623,0.999431961626,1.25853076889,0.000491585570851,1.073
141,471001413141,0.00797560513392,0.992024394866,0.00778891715638,0.98423547771,0.000186687977542,0.999491322752,1.25777172063,0.000495708642034,1.059
142,471001413142,0.00798649591208,0.992013504088,0.00779973588209,0.984213768206,0.00018676002999,0.999469376163,1.25808684452,0.000496086256697,1.074
143,471001413143,0.00804490447789,0.991955095522,0.00785354910964,0.984101546412,0.000191355368255,0.999351743618,1.25964576197,0.000496433713434,1.122
144,471001413144,0.00792410789803,0.992075892102,0.00774118216846,0.984334709934,0.000182925729566,0.999595047445,1.25638825785,0.000494276739907,1.115
145,471001413145,0.00807392847165,0.991926071528,0.00788037789568,0.984045693633,0.000193550575979,0.999293291602,1.26042316173,0.000496345150256,1.161
146,471001413146,0.00800317500904,0.991996824991,0.00781362609406,0.984183198897,0.000189548914978,0.999435807451,1.25848600006,0.000497872096196,1.194
147,471001413147,0.00798097059131,0.992019029409,0.00779192828591,0.984227101123,0.000189042305402,0.999480546662,1.25785472348,0.00049620140869,1.169
148,471001413148,0.00800139667094,0.991998603329,0.00781444397047,0.984184159359,0.000186952700472,0.999439350698,1.25851506584,0.000496834006367,1.113
149,471001413149,0.00803685830534,0.991963141695,0.0078448356426,0.984118306052,0.000192022662732,0.999367968164,1.2593904966,0.000502565146198,1.079
150,471001413150,0.00806578098238,0.991934219018,0.00787386610013,0.984060352917,0.000191914882248,0.999309683931,1.26023669606,0.000497177391578,1.096
151,471001413151,0.00799634062126,0.992003659379,0.0078065614136,0.984197097965,0.000189779207661,0.999449583832,1.25827966345,0.00049712554171,1.106
152,471001413152,0.00791070406884,0.992089295931,0.00772552574844,0.984363770183,0.000185178320399,0.999622096433,1.25592747536,0.000495686119625,1.104
153,471001413153,0.00796272083372,0.992037279166,0.00777423750502,0.984263041661,0.000188483328699,0.999517316227,1.25734032228,0.000495238055043,1.096
154,471001413154,0.00799776066095,0.992002239339,0.0078100777638,0.984192161575,0.000187682897146,0.999446689443,1.25838635829,0.00049547705142,1.097
155,471001413155,0.00801712749526,0.991982872505,0.00782603472263,0.984156837782,0.000191092772626,0.999407714497,1.25884449011,0.000497947996165,1.018
156,471001413156,0.0079321658127,0.992067834187,0.00774824016098,0.984319594026,0.000183925651723,0.999578823418,1.25659191923,0.000499703375223,0.948
157,471001413157,0.00805109805986,0.99194890194,0.00785925275762,0.984089649183,0.000191845302247,0.99933927043,1.25981098578,0.000493325059106,0.950
158,471001413158,0.00799290278181,0.992007097218,0.00780659434849,0.98420050287,0.000186308433326,0.999456457745,1.25828761767,0.000503067486732,0.972
159,471001413159,0.00789758960903,0.992102410391,0.00771335202467,0.984389058366,0.000184237584358,0.999648512783,1.25557461805,0.000494171979074,0.963
160,471001413160,0.00801845877618,0.991981541224,0.00782934784862,0.984152193375,0.000189110927558,0.999405000817,1.25894503216,0.000499752170437,0.967
161,471001413161,0.00799187175557,0.992008128244,0.0078009500695,0.984207178175,0.000190921686075,0.999458607442,1.25811384044,0.000489859715065,0.974
162,471001413162,0.00795095171779,0.992049048282,0.00776483856008,0.984284209722,0.000186113157716,0.999540997626,1.25707120421,0.000497010578746,0.993
163,471001413163,0.00798816269636,0.992011837304,0.00780018294387,0.98421165436,0.000187979752491,0.999466036206,1.25809741432,0.000492759151403,0.942
164,471001413164,0.00806567905843,0.991934320942,0.00787330001671,0.984061020925,0.000192379041718,0.999309896554,1.26021926436,0.00049881700822,0.961
165,471001413165,0.00806622224301,0.991933777757,0.00787290152267,0.984060876234,0.000193320720344,0.999308816675,1.26020575418,0.000499411274948,1.025
166,471001413166,0.00801912731677,0.991980872683,0.00783067337547,0.984150199308,0.000188453941299,0.999403643342,1.25898498347,0.00049854689032,1.042
167,471001413167,0.00792217295989,0.99207782704,0.00773564661999,0.98434218042,0.000186526339899,0.999599003213,1.25621969014,0.000497127456876,1.031
168,471001413168,0.00796230250597,0.992037697494,0.00777648857112,0.984261208923,0.000185813934847,0.999518117654,1.25741130029,0.000496662567072,1.065
169,471001413169,0.00802927721292,0.991970722787,0.00783732015765,0.984133402629,0.000191957055268,0.999383244199,1.25917161886,0.000494843596815,1.083
170,471001413170,0.0080030788742,0.991996921126,0.00781324602525,0.984183675101,0.000189832848947,0.99943600561,1.25847435224,0.000501247936978,1.073
171,471001413171,0.00802021646127,0.991979783539,0.00782978936494,0.984149994174,0.000190427096328,0.999401479289,1.2589552461,0.000493022799239,1.046
172,471001413172,0.00803689164296,0.991963108357,0.00784616159166,0.984116946765,0.000190730051302,0.999367880827,1.25943174113,0.000492975311713,1.014
173,471001413173,0.00791027894244,0.992089721058,0.00772453623248,0.984365184825,0.000185742709955,0.999622962033,1.25589750248,0.000494241445705,1.017
174,471001413174,0.00800132806972,0.99199867193,0.0078136751794,0.984184996751,0.000187652890317,0.999439499863,1.25849125138,0.000494621104927,0.993
175,471001413175,0.00799180432782,0.992008195672,0.00780257776926,0.984205617903,0.000189226558555,0.999458716891,1.25816468947,0.000497909120329,1.007
176,471001413176,0.00794830019772,0.992051699802,0.00776328877324,0.984288411029,0.000185011424481,0.999546324106,1.25702826224,0.000493267518904,1.056
177,471001413177,0.00795786534995,0.99204213465,0.00777016977683,0.984271964873,0.000187695573116,0.99952708919,1.25722337212,0.00049473064348,1.086
178,471001413178,0.00790584348887,0.992094156511,0.0077197332468,0.984374423264,0.000186110242071,0.999631906989,1.25575679838,0.00050209610552,1.038
179,471001413179,0.00800449089333,0.991995509107,0.00781542106382,0.984180088043,0.000189069829511,0.999433148195,1.25853927292,0.000494506080334,1.021
180,471001413180,0.00800603126734,0.991993968733,0.00781561102215,0.98417835771,0.000190420245197,0.999430065079,1.25854208712,0.000494969484503,1.074
181,471001413181,0.00799936128035,0.99200063872,0.00781090838,0.98418973034,0.000188452900354,0.999443475848,1.25840901161,0.000492261273111,1.146
182,471001413182,0.00808496593684,0.991915034063,0.00789291880894,0.984022115254,0.000192047127896,0.999271027005,1.26079164922,0.000500419743932,1.257
183,471001413183,0.00796914624795,0.992030853752,0.00778039254665,0.984250461205,0.000188753701301,0.99950437139,1.25751914162,0.000490719435134,1.148
184,471001413184,0.00794149983674,0.992058500163,0.00775467403232,0.984303826131,0.000186825804425,0.999560057363,1.25677356362,0.000497491918616,1.151
185,471001413185,0.00807446574047,0.99192553426,0.00788188738846,0.984043646871,0.000192578352017,0.999292193807,1.26046910934,0.000495395270383,1.115
186,471001413186,0.00799754352123,0.992002456479,0.00780749893085,0.984194957548,0.000190044590377,0.999447163856,1.25830644891,0.000499445327507,1.097
187,471001413187,0.00798998262361,0.992010017376,0.00780372621392,0.984206291162,0.000186256409691,0.999462341741,1.25820414198,0.000494991474401,1.100
188,471001413188,0.00797277979553,0.992027220204,0.00778763412157,0.984239586083,0.000185145673957,0.999496992523,1.25773743984,0.00050063520416,1.097
189,471001413189,0.00798519527912,0.992014804721,0.00779665677524,0.984218147946,0.000188538503885,0.999472024993,1.25799353197,0.00049412116898,1.114
190,471001413190,0.0080792494379,0.991920750562,0.00788562212516,0.984035128437,0.000193627312742,0.999282570703,1.26057583049,0.000493086919633,1.138
191,471001413191,0.00795580544695,0.992044194553,0.00776889977898,0.984275294774,0.000186905667971,0.999531228205,1.25718795502,0.000498244744594,0.999
192,471001413192,0.00799737400189,0.992002625998,0.00780614237096,0.984196483627,0.000191231630933,0.999447523986,1.25826452511,0.000495798822845,0.971
193,471001413193,0.00793147154897,0.992068528451,0.00774441612341,0.984324112328,0.000187055425568,0.999580271411,1.25647417546,0.000494364981152,0.970
194,471001413194,0.0080411436297,0.99195885637,0.00785118151791,0.984107674852,0.000189962111795,0.9993593005,1.25957957518,0.0004995026409,0.949
195,471001413195,0.00793568437174,0.992064315628,0.0077488553346,0.984315460294,0.000186829037142,0.999571777562,1.2566039946,0.000496208174029,0.938
196,471001413196,0.00785722010583,0.992142779894,0.00767436393477,0.984468415959,0.000182856171055,0.999729854519,1.25444125624,0.0004985083587,0.939
197,471001413197,0.00796941696852,0.992030583031,0.00778002705569,0.984250555976,0.000189389912836,0.999503835733,1.25750720868,0.000492345577524,0.952
198,471001413198,0.00803391613811,0.991966083862,0.00784266709736,0.984123416765,0.000191249040757,0.999373885003,1.25932886164,0.000493945240443,0.944
199,471001413199,0.00799774184451,0.992002258155,0.00780908291062,0.984193175245,0.000188658933884,0.999446742583,1.25835540024,0.000494181359997,0.941


==> anc/experiments/raw/R3000/meta.json <==
{
 "n": 3000,
 "d": 192000,
 "eps": 0.000166666666667,
 "v": 0.002666666666672,
 "kappa": 373.99999999925,
 "trials": 40,
 "trial0": 0,
 "K": 0,
 "seed": 473000,
 "pbits": 12,
 "tgrid": [
  0.0,
  0.03,
  0.06,
  0.1,
  0.2,
  0.3,
  0.6,
  1.0,
  2.0,
  3.0,
  6.0,
  10.0,
  20.0,
  30.0,
  60.0,
  100.0
 ],
 "taueps": 0.000166666666667,
 "xis": [
  0.01,
  0.001
 ],
 "extra_nm": 0,
 "python": "3.12.13",
 "record": "U,ip0,ip1,ia0,ia1,D (int64)",
 "runtime_sec": 295.75212597846985
}

==> anc/experiments/raw/R3000/trials.csv <==
trial,seed,mu2,rho,w,omega,s4,nD,nV,excess,sec
0,473001419000,0.00266711484641,0.997332885154,0.00264590991853,0.994686975236,2.12049278797e-05,1.01021489536,1.27364041174,0.000165995688192,7.956
1,473001419001,0.00266694549347,0.997333054507,0.00264557467895,0.994687479828,2.13708145197e-05,1.01021524104,1.27360935754,0.000165326417145,8.929
2,473001419002,0.00266388925289,0.997336110747,0.00264266797772,0.99469344277,2.12212751755e-05,1.01022143037,1.27334331841,0.00016535256315,7.514
3,473001419003,0.00265044078976,0.99734955921,0.00262944160109,0.99472011761,2.09991886677e-05,1.01024867248,1.27213183088,0.000166061267529,7.545
4,473001419004,0.0026740309832,0.997325969017,0.00265257687025,0.994673392147,2.14541129466e-05,1.01020088786,1.27425080218,0.000166755463424,7.429
5,473001419005,0.0026624379158,0.997337562084,0.00264129502016,0.994696267064,2.1142895638e-05,1.01022436943,1.27321767261,0.000166828411731,7.350
6,473001419006,0.00267547868813,0.997324521312,0.0026539944217,0.994670526891,2.14842664282e-05,1.01019795544,1.27438063187,0.000166575193471,7.457
7,473001419007,0.00267290904373,0.997327090956,0.00265172913489,0.994675361822,2.11799088416e-05,1.01020315651,1.27417367938,0.000165425585671,7.528
8,473001419008,0.0026709098431,0.997329090157,0.00264957053542,0.994679519622,2.13393076792e-05,1.01020720917,1.27397556318,0.000165139056034,7.699
9,473001419009,0.00267392996947,0.997326070031,0.0026525268461,0.994673543185,2.14031233735e-05,1.01020109171,1.27424632175,0.000166394491883,7.795
10,473001419010,0.00267558447892,0.997324415521,0.0026542301078,0.994670185414,2.13543711209e-05,1.01019773909,1.27440249104,0.000165548553992,7.984
11,473001419011,0.00266863476112,0.997331365239,0.00264729058301,0.994684074656,2.13441781107e-05,1.01021181833,1.27376664042,0.000165589923097,8.149
12,473001419012,0.00266619027903,0.997333809721,0.00264497827419,0.994688831447,2.1212004832e-05,1.01021676856,1.27355503049,0.000165871360592,7.632
13,473001419013,0.00268129540607,0.997318704594,0.00265980862371,0.994658895971,2.14867823598e-05,1.01018617149,1.27491338436,0.000165460344182,7.483
14,473001419014,0.00267960815504,0.997320391845,0.00265807638636,0.994662315459,2.15317686775e-05,1.01018959036,1.27475456764,0.000166849107555,7.409
15,473001419015,0.00267358202736,0.997326417973,0.0026521934632,0.99467422451,2.13885641556e-05,1.01020179637,1.27421580324,0.000165889316123,7.415
16,473001419016,0.00267391353846,0.997326086462,0.00265263844626,0.994673448016,2.1275092199e-05,1.01020112299,1.27425680709,0.000165924523302,7.791
17,473001419017,0.00267688018953,0.99732311981,0.00265551283298,0.994667606978,2.13673565464e-05,1.01019511433,1.27452000133,0.000165887468598,7.643
18,473001419018,0.00266302005698,0.997336979943,0.00264190049141,0.994695079452,2.11195655721e-05,1.0102231897,1.27327319942,0.000167003131184,8.593
19,473001419019,0.00265503990526,0.997344960095,0.00263418827315,0.994710771822,2.08516321134e-05,1.01023935268,1.27256706898,0.000166897750052,8.557
20,473001419020,0.00266855369012,0.99733144631,0.00264733682201,0.994684109488,2.12168681059e-05,1.01021198059,1.27377113524,0.000165136719149,7.534
21,473001419021,0.0026757574603,0.99732424254,0.0026544599344,0.994669782606,2.12975258926e-05,1.01019738776,1.2744236653,0.000166233038981,7.879
22,473001419022,0.00266512190799,0.997334878092,0.00264400175848,0.994690876334,2.11201495069e-05,1.01021893154,1.27346573809,0.000167197221451,7.989
23,473001419023,0.00264312202235,0.997356877978,0.00262227522735,0.994734602751,2.08467950026e-05,1.01026349753,1.27147548247,0.000165311623507,8.664
24,473001419024,0.00267843489846,0.997321565102,0.00265689201568,0.994664673086,2.15428827735e-05,1.01019196741,1.27464602078,0.000166515016796,8.273
25,473001419025,0.00266993053009,0.99733006947,0.00264861783745,0.994681451633,2.131269264e-05,1.01020919274,1.27388832103,0.000165522055713,7.253
26,473001419026,0.00265985972931,0.997340140271,0.00263861483048,0.994701525441,2.12448988252e-05,1.01022959422,1.27297187923,0.000166830826849,6.757
27,473001419027,0.00267271095514,0.997327289045,0.00265151730267,0.994675771743,2.11936524771e-05,1.01020355803,1.27415424127,0.000166226971667,6.718
28,473001419028,0.00266507264351,0.997334927356,0.00264392011541,0.994691007242,2.11525280999e-05,1.01021903185,1.27345819151,0.000167081063973,6.671
29,473001419029,0.00266455302139,0.997335446979,0.00264343128663,0.994692015692,2.11217347594e-05,1.01022008408,1.27341346234,0.000167068974183,6.502
30,473001419030,0.00266662747537,0.997333372525,0.00264532672277,0.994688045802,2.13007525984e-05,1.01021588422,1.27358677917,0.000165596480642,6.638
31,473001419031,0.0026643829147,0.997335617085,0.00264321906923,0.994692398017,2.11638454716e-05,1.01022042936,1.27339393147,0.000166626494225,6.608
32,473001419032,0.00266894328594,0.997331056714,0.00264769393335,0.994683362781,2.12493525891e-05,1.01021119181,1.27380379167,0.00016670989709,6.602
33,473001419033,0.002664780053,0.997335219947,0.00264365100276,0.994691568945,2.11290502369e-05,1.01021962425,1.27343358019,0.000165560580003,6.571
34,473001419034,0.00266516322022,0.99733483678,0.0026440118163,0.994690824964,2.11514039138e-05,1.01021884834,1.27346659638,0.000165671593172,6.562
35,473001419035,0.00266382438565,0.997336175614,0.0026425762673,0.994693599348,2.12481183564e-05,1.01022156221,1.27333486057,0.000165941434612,6.428
36,473001419036,0.00266720219453,0.997332797805,0.00264601413404,0.994686783672,2.1188060496e-05,1.01021471814,1.27364999522,0.000166195608053,6.604
37,473001419037,0.00267090407883,0.997329095921,0.00264962464995,0.994679471272,2.12794288854e-05,1.01020721991,1.27398064302,0.000165662034605,6.534
38,473001419038,0.00268341828634,0.997316581714,0.00266196082339,0.994654620891,2.14574629571e-05,1.01018187034,1.27511065067,0.000166628832864,6.499
39,473001419039,0.00265666529785,0.997343334702,0.00263559576903,0.994707738934,2.10695288117e-05,1.01023606315,1.27269559687,0.000166058550091,6.589


==> anc/experiments/raw/R50/meta.json <==
{
 "n": 50,
 "d": 3200,
 "eps": 0.01,
 "v": 0.16,
 "kappa": 5.25,
 "trials": 4000,
 "trial0": 0,
 "K": 2000,
 "seed": 17050,
 "pbits": 12,
 "tgrid": [
  0.0,
  0.03,
  0.06,
  0.1,
  0.2,
  0.3,
  0.6,
  1.0,
  2.0,
  3.0,
  6.0,
  10.0,
  20.0,
  30.0,
  60.0,
  100.0
 ],
 "taueps": 0.01,
 "xis": [
  0.01,
  0.001
 ],
 "extra_nm": 0,
 "python": "3.12.13",
 "record": "U,ip0,ip1,ia0,ia1,D (int64)",
 "runtime_sec": 198.1453619003296
}

==> anc/experiments/raw/R50/trials.csv <==
trial,seed,mu2,rho,w,omega,s4,nD,nV,excess,sec
0,17050051150,0.15678494446,0.84321505554,0.101053407674,0.742161647867,0.0557315367863,0.722671064017,0.88567868414,0.0082069187631,0.049
1,17050051151,0.156855666935,0.843144333065,0.100116559157,0.743027773908,0.0567391077787,0.722564748196,0.884179772568,0.00838787448335,0.049
2,17050051152,0.161866009086,0.838133990914,0.104012044472,0.734121946441,0.0578539646139,0.714004249666,0.881328566207,0.00831887441623,0.049
3,17050051153,0.161635587513,0.838364412487,0.102094187401,0.736270225085,0.0595414001122,0.714422919258,0.878902147049,0.00843419610047,0.053
4,17050051154,0.157870700881,0.842129299119,0.100891759957,0.741237539162,0.0569789409236,0.720826650334,0.883577547438,0.00817045322365,0.049
5,17050051155,0.163398703709,0.836601296291,0.103550284611,0.733051011679,0.0598484190979,0.711420369941,0.878035359402,0.00858418120033,0.049
6,17050051156,0.158709615469,0.841290384531,0.102249129132,0.739041255399,0.0564604863369,0.719380936426,0.884135105053,0.00845465124035,0.049
7,17050051157,0.159397406578,0.840602593422,0.101959706998,0.738642886424,0.05743769958,0.718217739985,0.882531494497,0.00817913102341,0.049
8,17050051158,0.162402085885,0.837597914115,0.103647826198,0.733950087917,0.0587542596878,0.713103015744,0.879878145653,0.00845195163411,0.049
9,17050051159,0.156102481782,0.843897518218,0.0997949019722,0.744102616245,0.0563075798102,0.723851996446,0.88500079253,0.0084258417213,0.049
10,17050051160,0.163054526523,0.836945473477,0.10278385812,0.734161615357,0.0602706684029,0.712013240725,0.877495117552,0.00828167317349,0.049
11,17050051161,0.15318493031,0.84681506969,0.0979537531235,0.748861316567,0.0552311771862,0.728857941422,0.887316731113,0.0078344097349,0.049
12,17050051162,0.156772346795,0.843227653205,0.0999035209935,0.743324132212,0.0568688258011,0.722709754397,0.884009626362,0.00834947369027,0.049
13,17050051163,0.162070834935,0.837929165065,0.101594544652,0.736334620413,0.0604762902825,0.713694010701,0.877424448145,0.00819417869782,0.049
14,17050051164,0.153938839436,0.846061160564,0.099539644568,0.746521515996,0.0543991948676,0.727546098381,0.888348888224,0.00840741532326,0.049
15,17050051165,0.162249766737,0.837750233263,0.102568282111,0.735181951151,0.0596814846258,0.713376776495,0.878550778465,0.00824439264596,0.049
16,17050051166,0.159778468236,0.840221531764,0.101393787161,0.738827744603,0.0583846810754,0.717579777066,0.881047128763,0.00830000438184,0.049
17,17050051167,0.164606158286,0.835393841714,0.102848895203,0.732544946511,0.0617572630834,0.709393166122,0.874947883979,0.00815910453379,0.049
18,17050051168,0.155979040936,0.844020959064,0.101056186149,0.742964772915,0.0549228547863,0.724043364033,0.887067451459,0.00855924507719,0.049
19,17050051169,0.161329733133,0.838670266867,0.102107129378,0.736563137489,0.0592226037558,0.714940432505,0.87944356657,0.0083953055315,0.049
20,17050051170,0.164593508244,0.835406491756,0.103568865476,0.731837626281,0.061024642768,0.70940369992,0.876027992327,0.00839390573311,0.049
21,17050051171,0.160411393046,0.839588606954,0.101761438265,0.737827168688,0.0586499547812,0.716501179336,0.880504916153,0.00851724950171,0.049
22,17050051172,0.160984171331,0.839015828669,0.102256316802,0.736759511867,0.0587278545285,0.715523338328,0.880253353755,0.00819181637836,0.049
23,17050051173,0.160872355029,0.839127644971,0.10229919157,0.736828453401,0.0585731634591,0.715712086134,0.880507496176,0.00836840017074,0.049
24,17050051174,0.164391842932,0.835608157068,0.104480645326,0.731127511742,0.0599111976055,0.709730159934,0.87771181835,0.00830741145599,0.049
25,17050051175,0.161938877553,0.838061122447,0.100835429374,0.737225693073,0.0611034481787,0.713928618555,0.876533553185,0.00822648589551,0.049
26,17050051176,0.158434534669,0.841565465331,0.102424431065,0.739141034266,0.0560101036039,0.719845526368,0.884864285322,0.00847803173876,0.049
27,17050051177,0.158684996068,0.841315003932,0.0999166244822,0.741398379449,0.0587683715863,0.719457733409,0.880747780708,0.00799120579791,0.049
28,17050051178,0.158413683027,0.841586316973,0.101000467113,0.74058584986,0.057413215914,0.719902308112,0.8828063549,0.00880631539047,0.049
29,17050051179,0.159828238562,0.840171761438,0.101865974355,0.738305787083,0.0579622642066,0.717488282875,0.881656218007,0.00805727992541,0.049
30,17050051180,0.164733857289,0.835266142711,0.103679193728,0.731586948983,0.0610546635614,0.709165374733,0.875951389977,0.00820220086128,0.049
31,17050051181,0.15395979993,0.84604020007,0.0999196776702,0.746120522399,0.0540401222603,0.727504603095,0.888871539898,0.00830766803163,0.049
32,17050051182,0.158548024595,0.841451975405,0.100981829439,0.740470145966,0.0575661951557,0.719674386587,0.8825486935,0.008558101897,0.049
33,17050051183,0.158218446448,0.841781553552,0.102697027758,0.739084525793,0.0555214186903,0.720208565258,0.885635524338,0.00878386043125,0.049
34,17050051184,0.159384580329,0.840615419671,0.10121210308,0.739403316591,0.0581724772488,0.718250718175,0.881454243645,0.00842961291844,0.049
35,17050051185,0.157433256283,0.842566743717,0.101596268042,0.740970475675,0.0558369882416,0.721559878967,0.885363889106,0.008374189421,0.049
36,17050051186,0.163237801641,0.836762198359,0.104723155672,0.732039042687,0.0585146459693,0.711674538616,0.880034071938,0.00835613373077,0.052
37,17050051187,0.159781288058,0.840218711942,0.100865780773,0.739352931169,0.0589155072843,0.717582914561,0.880265968592,0.00831481102097,0.049
38,17050051188,0.152568742782,0.847431257218,0.0980682570393,0.749363000179,0.0545004857426,0.729909825249,0.888548124409,0.00836698809016,0.051
39,17050051189,0.156564849317,0.843435150683,0.100501492159,0.742933658523,0.0560633571577,0.723054005255,0.885245228572,0.00825370786166,0.056
40,17050051190,0.165087501928,0.834912498072,0.103625584285,0.731286913786,0.0614619176427,0.708570003455,0.87527097674,0.00817712425512,0.050
41,17050051191,0.161585778296,0.838414221704,0.101246962868,0.737167258836,0.060338815428,0.714519924927,0.877741522231,0.00832717357183,0.049
42,17050051192,0.157968981117,0.842031018883,0.100213627493,0.741817391389,0.0577553536235,0.720669767019,0.882411920582,0.0084946990546,0.049
43,17050051193,0.154763229713,0.845236770287,0.0996320156141,0.745604754673,0.0551312140987,0.726137542147,0.887064908384,0.00846155382127,0.049
44,17050051194,0.160946393386,0.839053606614,0.102705247153,0.736348359462,0.058241146233,0.715580588669,0.880977984431,0.00830796231776,0.049
45,17050051195,0.164720622599,0.835279377401,0.104150352535,0.731129024865,0.0605702700637,0.709180623295,0.876666659262,0.008191591573,0.049
46,17050051196,0.166745177731,0.833254822269,0.10442212591,0.728832696359,0.062323051821,0.705766873544,0.873625576901,0.00845292529124,0.049
47,17050051197,0.160775751546,0.839224248454,0.102139286204,0.73708496225,0.058636465342,0.715878128782,0.880437508627,0.00830978714997,0.050
48,17050051198,0.160287118629,0.839712881371,0.101764458394,0.737948422977,0.0585226602347,0.716711770037,0.880721895641,0.00833422386509,0.049
49,17050051199,0.160791126192,0.839208873808,0.102782630982,0.736426242826,0.0580084952092,0.715842433067,0.881357145528,0.00815968516612,0.050
50,17050051200,0.155896161348,0.844103838652,0.0996551758919,0.74444866276,0.0562409854558,0.724205585268,0.88515000374,0.00856910801756,0.050
51,17050051201,0.157456611171,0.842543388829,0.100725666522,0.741817722307,0.0567309446498,0.721533217511,0.884043754708,0.00843173014623,0.049
52,17050051202,0.164860678315,0.835139321685,0.10324685143,0.731892470255,0.061613826885,0.708958035754,0.875099945632,0.00827237114,0.050
53,17050051203,0.16043488808,0.83956511192,0.102447184017,0.737117927903,0.0579877040624,0.716451074267,0.881472998054,0.00863941303402,0.049
54,17050051204,0.164688891023,0.835311108977,0.102901276874,0.732409832102,0.061787614149,0.709252865704,0.874884119868,0.00809192280662,0.049
55,17050051205,0.164381945804,0.835618054196,0.103360222685,0.732257831511,0.0610217231184,0.709763661255,0.876081293467,0.0081379243179,0.049
56,17050051206,0.162248556539,0.837751443461,0.101884848179,0.735866595282,0.0603637083608,0.713389074602,0.87754798214,0.00848654950994,0.049
57,17050051207,0.162787162289,0.837212837711,0.102549288186,0.734663549525,0.0602378741029,0.712468546895,0.877606108081,0.00828240756053,0.049
58,17050051208,0.164338315278,0.835661684722,0.10263627005,0.733025414671,0.061702045228,0.709848121085,0.875091125491,0.00807227629149,0.049
59,17050051209,0.164937920198,0.835062079802,0.102618634224,0.732443445578,0.0623192859742,0.708837242607,0.874044870849,0.00811321278447,0.049
60,17050051210,0.157533021793,0.842466978207,0.100260437586,0.742206540621,0.0572725842068,0.72141024934,0.883228606146,0.00875693448037,0.049
61,17050051211,0.154827198237,0.845172801763,0.0998329684076,0.745339833355,0.0549942298295,0.726025395341,0.887250259756,0.00836447558343,0.049
62,17050051212,0.159120676741,0.840879323259,0.101712135449,0.73916718781,0.0574085412916,0.718691093679,0.882641364501,0.00827802977675,0.049
63,17050051213,0.159317001477,0.840682998523,0.101044775554,0.739638222969,0.0582722259225,0.718367904224,0.88132393083,0.00878528394157,0.049
64,17050051214,0.159985645935,0.840014354065,0.102211210646,0.737803143419,0.057774435289,0.717216171158,0.881894479767,0.00816122726434,0.049
65,17050051215,0.157722199783,0.842277800217,0.101668967507,0.74060883271,0.0560532322757,0.721067448855,0.884975015971,0.00837138260621,0.049
66,17050051216,0.154176049978,0.845823950022,0.0982783517493,0.747545598273,0.0558976982283,0.727159978374,0.886085721942,0.00865012703955,0.049
67,17050051217,0.16199866496,0.83800133504,0.101634147749,0.736367187291,0.0603645172112,0.713815496172,0.877605861693,0.00827993306607,0.050
68,17050051218,0.164205106273,0.835794893727,0.103145226743,0.732649666984,0.0610598795303,0.710065221193,0.8760662251,0.00846592398626,0.049
69,17050051219,0.163627701849,0.836372298151,0.10450871992,0.731863578232,0.0591189819292,0.711019307475,0.879054366346,0.00856816464508,0.049
70,17050051220,0.159935078323,0.840064921677,0.102201878395,0.737863043282,0.0577331999276,0.717302058858,0.881967280475,0.00857335825324,0.049
71,17050051221,0.165471315458,0.834528684542,0.103262646929,0.731266037613,0.0622086685294,0.707928696315,0.874084717063,0.00808955152804,0.049
72,17050051222,0.160366149843,0.839633850157,0.102295913651,0.737337936506,0.0580702361919,0.716569842534,0.881368135109,0.00842246579051,0.049
73,17050051223,0.160447273254,0.839552726746,0.102063726134,0.737489000612,0.0583835471207,0.716435836449,0.880888015801,0.00834822232056,0.049
74,17050051224,0.162592360377,0.837407639623,0.103044147433,0.734363492189,0.0595482129441,0.712790387056,0.878665951772,0.00833423365545,0.049
75,17050051225,0.157788320556,0.842211679444,0.100788515257,0.741423164187,0.0569998052993,0.720968242754,0.883567050663,0.00858412805158,0.049
76,17050051226,0.159121295288,0.840878704712,0.101265042816,0.739613661896,0.0578562524722,0.718696750157,0.88198293923,0.00843754705817,0.049
77,17050051227,0.164197315425,0.835802684575,0.104049508343,0.731753176232,0.0601478070816,0.710064801865,0.877409065833,0.00815059936273,0.049
78,17050051228,0.165101646557,0.834898353443,0.104505707504,0.730392645939,0.0605959390535,0.708532961741,0.876540976455,0.00864610330802,0.049
79,17050051229,0.165733810514,0.834266189486,0.105695469504,0.728570719981,0.0600383410098,0.707450052087,0.877215555162,0.00824641673172,0.049
80,17050051230,0.16220945552,0.83779054448,0.103462457721,0.73432808676,0.0587469977994,0.713431536812,0.879934286257,0.0088645964123,0.049
81,17050051231,0.161296725348,0.838703274652,0.103098092048,0.735605182605,0.0581986333,0.714981450198,0.880956978936,0.00840633044726,0.050
82,17050051232,0.164179334491,0.835820665509,0.103326535704,0.732494129804,0.0608527987873,0.710105984754,0.876376683758,0.00863244263637,0.052
83,17050051233,0.158103279471,0.841896720529,0.100280908311,0.741615812218,0.0578223711609,0.72044051067,0.882280540828,0.0083757713275,0.050
84,17050051234,0.157156898379,0.842843101621,0.100638421751,0.742204679869,0.0565184766279,0.722044341086,0.884429881887,0.00870413864279,0.049
85,17050051235,0.161910488456,0.838089511544,0.103300043404,0.73478946814,0.0586104450529,0.713939677326,0.880205768689,0.00825653744113,0.049
86,17050051236,0.163491657451,0.836508342549,0.102858016642,0.733650325907,0.060633640809,0.711273779757,0.876859111596,0.0083111971336,0.049
87,17050051237,0.157707127333,0.842292872667,0.10155558611,0.740737286557,0.0561515412228,0.72109477569,0.884834166796,0.00870068964291,0.049
88,17050051238,0.159687130079,0.840312869921,0.101611754654,0.738701115267,0.0580753754242,0.717731431628,0.881523931784,0.0081841897952,0.049
89,17050051239,0.166530526653,0.833469473347,0.105803260418,0.727666212929,0.0607272662353,0.706107274616,0.876020681166,0.00829795546514,0.049
90,17050051240,0.16071613349,0.83928386651,0.101923792922,0.737360073587,0.0587923405677,0.715982362104,0.880222579985,0.00850686996776,0.049
91,17050051241,0.16430503495,0.83569496505,0.104344497646,0.731350467403,0.059960537304,0.709878640973,0.877659406786,0.00832824965292,0.049
92,17050051242,0.161250419021,0.838749580979,0.101301701112,0.737447879867,0.0599487179088,0.715086796279,0.878394832171,0.00830905057478,0.049
93,17050051243,0.159655344188,0.840344655812,0.101569231542,0.73877542427,0.0580861126462,0.717785987325,0.881515814092,0.00824463474059,0.049
94,17050051244,0.158043376356,0.841956623644,0.0999789092044,0.741977714439,0.0580644671519,0.720546844704,0.881939229081,0.00850698627388,0.049
95,17050051245,0.163395936787,0.836604063213,0.102762576695,0.733841486518,0.0606333600924,0.711436858422,0.876881897836,0.00823144373536,0.049
96,17050051246,0.160998009592,0.839001990408,0.100399990399,0.738602000009,0.0605980191934,0.715527746152,0.87750032487,0.00828811905396,0.049
97,17050051247,0.159151861742,0.840848138258,0.0999071748022,0.740940963456,0.0592446869399,0.71866523615,0.87993409884,0.00823725533396,0.053
98,17050051248,0.163505926356,0.836494073644,0.10395393308,0.732540140564,0.0595519932759,0.711233246146,0.878446137877,0.00837946659583,0.052
99,17050051249,0.153880379871,0.846119620129,0.100422934746,0.745696685383,0.0534574451245,0.727632686611,0.88974833356,0.00819531517941,0.051
100,17050051250,0.161262391061,0.838737608939,0.103501887096,0.735235721844,0.057760503965,0.715033523483,0.881609339796,0.00812223679006,0.049
101,17050051251,0.161674577296,0.838325422704,0.101716627647,0.736608795057,0.0599579496487,0.714362599667,0.878280436205,0.00852793439984,0.049
102,17050051252,0.159884340912,0.840115659088,0.100343319009,0.739772340079,0.0595410219028,0.717415978033,0.879321435079,0.00851721318066,0.049
103,17050051253,0.159004119635,0.840995880365,0.102298772339,0.738697108027,0.056705347296,0.718880149837,0.883703544545,0.00825347412395,0.049
104,17050051254,0.166806784943,0.833193215057,0.104615287733,0.728577927324,0.0621914972096,0.705660348287,0.873805013953,0.00797773988348,0.049
105,17050051255,0.161268604249,0.838731395751,0.103418547326,0.735312848425,0.0578500569228,0.715024254068,0.88147618964,0.00801098425329,0.049
106,17050051256,0.154777796194,0.845222203806,0.0991295933204,0.746092610486,0.0556482028736,0.726120226841,0.886301115916,0.00817922768682,0.049
107,17050051257,0.156755215526,0.843244784474,0.0987634478628,0.744481336612,0.0579917676628,0.722756014583,0.882362783999,0.00806094663,0.049
108,17050051258,0.152793143615,0.847206856385,0.0981066935501,0.749100162835,0.054686450065,0.729525464233,0.888217417485,0.00861155374116,0.049
109,17050051259,0.159941275567,0.840058724433,0.101476007885,0.738582716548,0.0584652676819,0.717302437947,0.880889420127,0.00840762386739,0.049
110,17050051260,0.160343635827,0.839656364173,0.10115380517,0.738502559003,0.0591898306576,0.716625133508,0.879727382826,0.00858103300154,0.049
111,17050051261,0.159899549857,0.840100450143,0.100805931901,0.739294518243,0.0590936179563,0.717383246886,0.879975595755,0.00804927834636,0.049
112,17050051262,0.163892853931,0.836107146069,0.102221192093,0.733885953976,0.0616716618375,0.710606015984,0.875239321039,0.00805810811764,0.049
113,17050051263,0.160613459125,0.839386540875,0.102294317941,0.737092222934,0.0583191411846,0.716150764934,0.880942900457,0.00827963800985,0.049
114,17050051264,0.162620678023,0.837379321977,0.10243383131,0.734945490668,0.0601868467127,0.712751673312,0.877720294247,0.0082267960425,0.049
115,17050051265,0.161123210639,0.838876789361,0.100723726195,0.738153063167,0.0603994844441,0.71531086167,0.87776237207,0.00811252328813,0.049
116,17050051266,0.159524123371,0.840475876629,0.100887937523,0.739587939107,0.0586361858479,0.718018815705,0.880738717268,0.0082806456697,0.049
117,17050051267,0.158176954016,0.841823045984,0.102366849871,0.739456196112,0.0558101041447,0.720284023095,0.885221200186,0.00861259810179,0.049
118,17050051268,0.161097116321,0.838902883679,0.101647454752,0.737255428926,0.0594496615689,0.715341193981,0.879165129524,0.0080450481509,0.049
119,17050051269,0.159133827984,0.840866172016,0.100889405273,0.739976766743,0.0582444227118,0.718681112099,0.881409170127,0.00817467131639,0.049
120,17050051270,0.159441516846,0.840558483154,0.100922972774,0.73963551038,0.0585185440725,0.718158445309,0.880931650081,0.00819104968297,0.049
121,17050051271,0.163697653338,0.836302346662,0.102385774765,0.733916571897,0.0613118785733,0.710933052577,0.875813803341,0.00833054737228,0.049
122,17050051272,0.165450190678,0.834549809322,0.104229025451,0.730320783871,0.0612211652277,0.707949789628,0.875541507948,0.00839638147193,0.049
123,17050051273,0.162602521852,0.837397478148,0.102097171315,0.735300306833,0.0605053505367,0.712787414436,0.877256268089,0.00855737689263,0.049
124,17050051274,0.155200573727,0.844799426273,0.0995456069982,0.745253819274,0.0556549667293,0.725392877561,0.88618520317,0.00844220556492,0.049
125,17050051275,0.157792776451,0.842207223549,0.100038662425,0.742168561125,0.0577541140258,0.720971915331,0.882456889224,0.0085351955983,0.049
126,17050051276,0.158920884952,0.841079115048,0.101423278226,0.739655836822,0.0574976067264,0.719034589769,0.882558876658,0.00840479843301,0.049
127,17050051277,0.162573878691,0.837426121309,0.10357034269,0.733855778619,0.0590035360005,0.712813736656,0.879471148766,0.00845509364218,0.049
128,17050051278,0.152188535109,0.847811464891,0.0981761542656,0.749635310625,0.0540123808436,0.730558691825,0.889363074014,0.00861558566982,0.050
129,17050051279,0.162717217132,0.837282782868,0.103017374316,0.734265408552,0.0596998428167,0.712579741354,0.878413627755,0.00853973869318,0.049
130,17050051280,0.158842798173,0.841157201827,0.100714631712,0.740442570114,0.0581281664613,0.719177799988,0.881650721055,0.00825495450664,0.049
131,17050051281,0.155130508691,0.844869491309,0.100005588043,0.744863903266,0.055124920648,0.725505459326,0.886982073401,0.00848832514632,0.050
132,17050051282,0.161544443667,0.838455556333,0.102188855752,0.736266700581,0.0593555879148,0.714575755177,0.879196990693,0.00845539248776,0.049
133,17050051283,0.159897480756,0.840102519244,0.103301731827,0.736800787417,0.0565957489287,0.717349318726,0.883648742107,0.0086011080538,0.049
134,17050051284,0.1587675488,0.8412324512,0.100852187356,0.740380263845,0.0579153614438,0.719303511192,0.881981897633,0.00844114549351,0.049
135,17050051285,0.162829530314,0.837170469686,0.103206590204,0.733963879482,0.0596229401093,0.712387085051,0.878500296381,0.00861753102595,0.049
136,17050051286,0.158745943904,0.841254056096,0.102018262672,0.739235793424,0.0567276812317,0.719322707585,0.883733411094,0.00830337453985,0.049
137,17050051287,0.15907435298,0.84092564702,0.101713364284,0.739212282737,0.0573609886959,0.718769706587,0.882722511945,0.00811728684139,0.049
138,17050051288,0.161286136806,0.838713863194,0.101619581927,0.737094281267,0.0596665548795,0.715021554697,0.878801196008,0.00819171122527,0.049
139,17050051289,0.161231408566,0.838768591434,0.101913348018,0.736855243415,0.0593180605479,0.715109808997,0.879326622781,0.00799892010343,0.049
140,17050051290,0.159770702943,0.840229297057,0.101554187032,0.738675110025,0.058216515911,0.717590541594,0.881296256131,0.0086818827216,0.049
141,17050051291,0.161428655908,0.838571344092,0.102145156225,0.736426187868,0.0592834996826,0.714772399041,0.879330500103,0.00833098078579,0.049
142,17050051292,0.167741334364,0.832258665636,0.10467499811,0.727583667526,0.0630663362538,0.704088403205,0.872307447153,0.00837119110769,0.050
143,17050051293,0.158577177078,0.841422822922,0.101218409766,0.740204413156,0.0573587673112,0.719621322396,0.882846578629,0.00859536490595,0.049
144,17050051294,0.164493952841,0.835506047159,0.102220550209,0.733285496951,0.062273402632,0.709591828574,0.874214975902,0.00840762851989,0.049
145,17050051295,0.158159958348,0.841840041652,0.100776525588,0.741063516064,0.0573834327593,0.720336758496,0.882912067297,0.00836974113673,0.049
146,17050051296,0.164227969274,0.835772030726,0.103401319054,0.732370711672,0.0608266502197,0.710022805538,0.876403836466,0.00862112013501,0.049
147,17050051297,0.160249881074,0.839750118926,0.101733760806,0.73801635812,0.058516120268,0.716775351433,0.880740451726,0.00855799180645,0.049
148,17050051298,0.160135520026,0.839864479974,0.101978330478,0.737886149496,0.0581571895482,0.716965552264,0.881295666102,0.00863773340172,0.049
149,17050051299,0.161564825997,0.838435174003,0.101931050098,0.736504123906,0.0596337758992,0.714545124848,0.878783126298,0.00832792886752,0.049
150,17050051300,0.156826152578,0.843173847422,0.100726291769,0.742447555653,0.056099860809,0.722605833966,0.885126953748,0.00894966686517,0.050
151,17050051301,0.154758914411,0.845241085589,0.0992730558691,0.74596802972,0.055485858542,0.726150288892,0.88654455381,0.0083161625278,0.049
152,17050051302,0.159481964111,0.840518035889,0.10031735357,0.740200682319,0.0591646105417,0.718098902661,0.87997195431,0.00829135388184,0.050
153,17050051303,0.155996715352,0.844003284648,0.100924542475,0.743078742173,0.0550721728767,0.724015227682,0.886843512474,0.00854739014667,0.049
154,17050051304,0.154927583486,0.845072416514,0.0994672680557,0.745605148458,0.0554603154302,0.72585963664,0.886539784602,0.00846703686011,0.049
155,17050051305,0.160954536125,0.839045463875,0.103710835082,0.735334628793,0.0572437010431,0.715551713296,0.882442596694,0.00874049120706,0.049
156,17050051306,0.159740001336,0.840259998664,0.101710949651,0.738549049013,0.0580290516848,0.71764026359,0.881579289723,0.00836473504287,0.049
157,17050051307,0.158823118359,0.841176881641,0.101562184063,0.739614697578,0.0572609342955,0.719198502222,0.882930604739,0.00873326230443,0.049
158,17050051308,0.156784418002,0.843215581998,0.101075497414,0.742140084584,0.0557089205874,0.722671628732,0.885712067085,0.00867456691104,0.049
159,17050051309,0.162872812152,0.837127187848,0.102354396902,0.734772790946,0.0605184152497,0.712326724991,0.877173500204,0.00855802570486,0.049
160,17050051310,0.153830782101,0.846169217899,0.0991910702851,0.746978147614,0.0546397118155,0.727735873296,0.888022576028,0.00828030242723,0.049
161,17050051311,0.160828880668,0.839171119332,0.103381167093,0.735789952239,0.0574477135746,0.715769498755,0.882172646267,0.0086392501483,0.049
162,17050051312,0.16054127492,0.83945872508,0.101565089884,0.737893635196,0.0589761850365,0.716284017344,0.879994126639,0.00853993213779,0.049
163,17050051313,0.160881895572,0.839118104428,0.101813891123,0.737304213305,0.0590680044492,0.715703205194,0.879777646326,0.00915488089144,0.049
164,17050051314,0.159648638666,0.840351361334,0.102598153608,0.737753207726,0.0570504850573,0.717781928213,0.883040128465,0.0083830781219,0.049
165,17050051315,0.157973689139,0.842026310861,0.100476325543,0.741549985318,0.0574973635962,0.720657824406,0.882790094574,0.00846925326085,0.049
166,17050051316,0.160634147674,0.839365852326,0.102620592218,0.736745260108,0.0580135554561,0.716110816611,0.881387254603,0.00820834507716,0.049
167,17050051317,0.158750265837,0.841249734163,0.100886740422,0.740362993741,0.057863525415,0.71933234122,0.882062314407,0.0086512425375,0.050
168,17050051318,0.154673968852,0.845326031148,0.0989368458678,0.746389185281,0.0557371229837,0.726300265486,0.886196454216,0.00837162773633,0.049
169,17050051319,0.158504253551,0.841495746449,0.10200707042,0.739488676029,0.0564971831318,0.719733356273,0.884131136673,0.00840105524248,0.049
170,17050051320,0.162844544426,0.837155455574,0.102618192934,0.734537262641,0.0602263514919,0.712370537897,0.877609565503,0.00802371264249,0.049
171,17050051321,0.154735554233,0.845264445767,0.100127479909,0.745136965858,0.0546080743244,0.726177328044,0.887841037372,0.0083855373705,0.049
172,17050051322,0.161661473513,0.838338526487,0.102118616716,0.736219909772,0.0595428567971,0.714378745219,0.878893861796,0.0084528898325,0.049
173,17050051323,0.157490194514,0.842509805486,0.101310616881,0.741199188604,0.0561795776331,0.721467328797,0.88484618583,0.00817088046032,0.049
174,17050051324,0.154799859747,0.845200140253,0.0996067232633,0.745593416989,0.055193136484,0.726075428426,0.88696466672,0.00848700726622,0.049
175,17050051325,0.161504880413,0.838495119587,0.102892669882,0.735602449704,0.0586122105311,0.714632161766,0.880299387019,0.00810382228678,0.049
176,17050051326,0.159964688271,0.840035311729,0.101878277532,0.738157034197,0.0580864107392,0.717256702534,0.881440822342,0.00835241054189,0.049
177,17050051327,0.164935776889,0.835064223111,0.10444871176,0.73061551135,0.060487065129,0.708813404529,0.876739302632,0.00818015626693,0.049
178,17050051328,0.16490761593,0.83509238407,0.105461592352,0.729630791718,0.0594460235781,0.708845684548,0.878276458069,0.00826584360945,0.049
179,17050051329,0.167419161499,0.832580838501,0.105189834818,0.727391003684,0.0622293266808,0.704622080719,0.873610751336,0.00856027557349,0.049
180,17050051330,0.163120785579,0.836879214421,0.102606200156,0.734273014265,0.0605145854235,0.711903964253,0.877120948892,0.00837279122704,0.049
181,17050051331,0.157792888656,0.842207111344,0.101019513555,0.741187597789,0.0567733751016,0.720957011809,0.883898854428,0.00823502391797,0.049
182,17050051332,0.155273609385,0.844726390615,0.0998396319933,0.744886758622,0.0554339773916,0.725263930375,0.886491856626,0.00898832568854,0.049
183,17050051333,0.163910687119,0.836089312881,0.103910379417,0.732178933465,0.0600003077022,0.710550578937,0.877692581967,0.00839907939923,0.049
184,17050051334,0.162497472093,0.837502527907,0.102071022988,0.735431504919,0.0604264491041,0.712965395905,0.877397019696,0.00829894503063,0.049
185,17050051335,0.160892445967,0.839107554033,0.102221575313,0.73688597872,0.0586708706537,0.715679219138,0.880359037141,0.00841845223135,0.049
186,17050051336,0.159332835674,0.840667164326,0.101712430826,0.7389547335,0.0576204048488,0.718331019156,0.88227848002,0.00808489098167,0.049
187,17050051337,0.16264677383,0.83735322617,0.103102248532,0.734250977638,0.0595445252979,0.712697535808,0.878658565607,0.00828438740331,0.049
188,17050051338,0.157628244087,0.842371755913,0.1008227169,0.741549039013,0.0568055271869,0.721239893092,0.883891952301,0.00885824094003,0.050
189,17050051339,0.161461424902,0.838538575098,0.10319568701,0.735342888088,0.0582657378923,0.714701171858,0.880819137651,0.00816404887682,0.051
190,17050051340,0.157028458118,0.842971541882,0.101343853034,0.741627688848,0.0556846050849,0.722252292969,0.885687586413,0.00838407647133,0.050
191,17050051341,0.160083440393,0.839916559607,0.102219881911,0.737696677696,0.057863558482,0.717050225117,0.881739915787,0.00814012888801,0.049
192,17050051342,0.160231935903,0.839768064097,0.101319323331,0.738448740766,0.0589126125727,0.716811987628,0.880161793544,0.00799294207281,0.049
193,17050051343,0.160519989431,0.839480010569,0.102418858116,0.737061152453,0.0581011313146,0.716307280438,0.881285828296,0.00827746908069,0.049
194,17050051344,0.158544337451,0.841455662549,0.101296891042,0.740158771506,0.057247446409,0.719675923397,0.883018251706,0.00818077199721,0.049
195,17050051345,0.160927671343,0.839072328657,0.102865162051,0.736207166606,0.0580625092925,0.715609900422,0.881245106463,0.00845217234147,0.049
196,17050051346,0.158246866465,0.841753133535,0.100941647496,0.740811486039,0.0573052189682,0.720186605816,0.88300584147,0.00824706457996,0.049
197,17050051347,0.160689152256,0.839310847744,0.102324239035,0.736986608709,0.0583649132207,0.716022067552,0.880857486199,0.00837233955556,0.049
198,17050051348,0.158528033867,0.841471966133,0.101280980429,0.740190985704,0.0572470534389,0.719703854551,0.883022800275,0.00826594002944,0.049
199,17050051349,0.157540324107,0.842459675893,0.100427257405,0.742032418488,0.0571130667016,0.721395329081,0.883461353633,0.00816392963153,0.050
200,17050051350,0.165704382807,0.834295617193,0.103554157284,0.730741459909,0.0621502255226,0.707531733527,0.874117169407,0.00856082861054,0.049
201,17050051351,0.156342765689,0.843657234311,0.100337328854,0.743319905458,0.0560054368353,0.723434613359,0.885385403522,0.00834750467062,0.049
202,17050051352,0.155139655173,0.844860344827,0.0997922771835,0.745068067644,0.0553473779894,0.725493060992,0.886652701726,0.00839261420751,0.049
203,17050051353,0.159776090086,0.840223909914,0.102042773101,0.738181136814,0.0577333169847,0.717574075788,0.88200541083,0.00877418249393,0.049
204,17050051354,0.159295467809,0.840704532191,0.101161683014,0.739542849177,0.0581337847952,0.718402693517,0.881532693967,0.00811805104309,0.049
205,17050051355,0.160817149132,0.839182850868,0.101741069512,0.737441781356,0.0590760796206,0.715813973192,0.879781242905,0.00866466611898,0.049
206,17050051356,0.151435846463,0.848564153537,0.0982068840004,0.750357269537,0.0532289624624,0.731846834307,0.8907083853,0.00808322767478,0.049
207,17050051357,0.165543179736,0.834456820264,0.103977806582,0.730479013683,0.0615653731538,0.707796905604,0.875014061503,0.00855604567832,0.049
208,17050051358,0.16022374846,0.83977625154,0.101281023866,0.738495227673,0.0589427245943,0.716826441222,0.880119485835,0.00818726509935,0.049
209,17050051359,0.158297863603,0.841702136397,0.099721365369,0.741980771028,0.0585764982336,0.720118261817,0.88112421628,0.00827640836382,0.050
210,17050051360,0.158660374433,0.841339625567,0.10014297134,0.741196654227,0.0585174030924,0.719496152629,0.881122772764,0.00876697164023,0.056
211,17050051361,0.157711746618,0.842288253382,0.100864278995,0.741423974387,0.0568474676231,0.721097291559,0.883809804834,0.0085280146665,0.049
212,17050051362,0.158429749161,0.841570250839,0.100552301546,0.741017949293,0.0578774476147,0.719881737743,0.8821198726,0.00854080402386,0.049
213,17050051363,0.163555836007,0.836444163993,0.104038460831,0.732405703162,0.0595173751757,0.711147702628,0.878485380242,0.00807842654842,0.049
214,17050051364,0.15994164221,0.84005835779,0.101530492536,0.738527865254,0.0584111496736,0.717300998945,0.880968902244,0.00879570294088,0.049
215,17050051365,0.157916472331,0.842083527669,0.100051622129,0.74203190554,0.0578648502016,0.72076144836,0.882263777371,0.00845716097003,0.049
216,17050051366,0.162964783609,0.837035216391,0.103541378522,0.733493837869,0.0594234050869,0.712153508057,0.878761913594,0.00823797407985,0.049
217,17050051367,0.165539113656,0.834460886344,0.10401420697,0.730446679374,0.0615249066854,0.707803209083,0.875074493196,0.00828166620284,0.050
218,17050051368,0.161643764377,0.838356235623,0.102499125103,0.73585711052,0.0591446392733,0.714403007114,0.879483568727,0.00834384654379,0.049
219,17050051369,0.162264852822,0.837735147178,0.103203749689,0.734531397489,0.059061103133,0.713341732247,0.879459371148,0.00860121864724,0.049
220,17050051370,0.157951038107,0.842048961893,0.101280347989,0.740768613903,0.056670690118,0.720684264034,0.884011105636,0.00844709962004,0.049
221,17050051371,0.158202272132,0.841797727868,0.10092100423,0.740876723637,0.0572812679015,0.720262689078,0.883051945882,0.00814151716954,0.049
222,17050051372,0.167324459478,0.832675540522,0.10537010577,0.727305434752,0.0619543537085,0.704778559517,0.874036438958,0.00810848169225,0.049
223,17050051373,0.160802489072,0.839197510928,0.10341134828,0.735786162647,0.0573911407917,0.715813753232,0.882262133361,0.00850854458487,0.049
224,17050051374,0.164199968055,0.835800031945,0.103338155166,0.732461876779,0.0608618128892,0.710070996571,0.876358638155,0.00837801234776,0.049
225,17050051375,0.161168198809,0.838831801191,0.101797780402,0.737034020789,0.0593704184069,0.715218570877,0.879264698536,0.0083751738674,0.049
226,17050051376,0.156635029837,0.843364970163,0.0996608544344,0.743704115728,0.0569741754031,0.722947137739,0.883888676697,0.0083075603289,0.049
227,17050051377,0.162722105533,0.837277894467,0.100864068423,0.736413826044,0.0618580371095,0.712603778638,0.875239258027,0.00840722390902,0.049
228,17050051378,0.160690947324,0.839309052676,0.102217581328,0.737091471348,0.0584733659965,0.716020626132,0.880697597267,0.00801942996085,0.049
229,17050051379,0.160478031784,0.839521968216,0.102887627409,0.736634340807,0.0575904043757,0.716371351459,0.882046810683,0.00837242702496,0.049
230,17050051380,0.154947956875,0.845052043125,0.100905286424,0.744146756701,0.0540426704506,0.725803314467,0.88861905712,0.0087415248242,0.049
231,17050051381,0.159383411407,0.840616588593,0.102467996964,0.738148591629,0.0569154144438,0.718233863259,0.883302801512,0.00855181532288,0.049
232,17050051382,0.157735336348,0.842264663652,0.0995941169509,0.742670546701,0.0581412193975,0.721076237251,0.881901801747,0.00810878243202,0.049
233,17050051383,0.162664243057,0.837335756943,0.104240159172,0.733095597771,0.0584240838858,0.712650938669,0.880301853867,0.00875058832556,0.049
234,17050051384,0.160964433998,0.839035566002,0.102019924077,0.737015641925,0.0589445099208,0.715560312874,0.879939513459,0.00854744404972,0.049
235,17050051385,0.157475505918,0.842524494082,0.0998550724676,0.742669421614,0.0576204334506,0.721514142261,0.882731285901,0.00832093020523,0.049
236,17050051386,0.160549157038,0.839450842962,0.101866884581,0.737583958381,0.0586822724572,0.716266133902,0.880424381939,0.00840871938831,0.049
237,17050051387,0.158607669324,0.841392330676,0.100794924702,0.740597405974,0.0578127446215,0.719575885417,0.882171667077,0.00856221454465,0.049
238,17050051388,0.158625055477,0.841374944523,0.099937225449,0.741437719074,0.058687830028,0.719559222397,0.88088078641,0.00849569155687,0.049
239,17050051389,0.162236422077,0.837763577923,0.102278835258,0.735484742665,0.0599575868186,0.713403685871,0.878147973152,0.00820837900716,0.049
240,17050051390,0.163851469159,0.836148530841,0.103581587209,0.732566943632,0.0602698819505,0.710655462614,0.877310013243,0.00817064546824,0.049
241,17050051391,0.16007757172,0.83992242828,0.101503298875,0.738419129405,0.0585742728445,0.717070923987,0.880696354781,0.00821660299861,0.049
242,17050051392,0.158263439387,0.841736560613,0.100172154689,0.741564405924,0.0580912846983,0.720169988912,0.881846033507,0.0084382885412,0.049
243,17050051393,0.160416530222,0.839583469778,0.102359623189,0.737223846589,0.0580569070326,0.716483500092,0.881375649791,0.00848369431007,0.049
244,17050051394,0.156349261254,0.843650738746,0.0999341031798,0.743716635566,0.0564151580742,0.723429600232,0.884781374798,0.00895389796102,0.049
245,17050051395,0.163509894311,0.836490105689,0.103607187486,0.732882918203,0.0599027068254,0.711231747004,0.87792955241,0.00855891175532,0.049
246,17050051396,0.157157607749,0.842842392251,0.0995351298348,0.743307262416,0.0576224779143,0.722059683607,0.882806480271,0.00854954313236,0.049
247,17050051397,0.156236102358,0.843763897642,0.099869161334,0.743894736309,0.0563669410236,0.723623288446,0.884880336822,0.00832124722368,0.049
248,17050051398,0.157118837237,0.842881162763,0.101645003594,0.741236159169,0.0554738336435,0.722093997654,0.88597520986,0.00894830948782,0.049
249,17050051399,0.162067669556,0.837932330444,0.1013973711,0.736534959345,0.0606702984556,0.713702322501,0.877139944073,0.00803324395746,0.049
250,17050051400,0.160098316371,0.839901683629,0.102073607173,0.737828076456,0.0580247091989,0.717027197861,0.881499397045,0.00862588377166,0.049
251,17050051401,0.162572246492,0.837427753508,0.102998886895,0.734428866613,0.0595733595973,0.712825067691,0.878633714357,0.00810894551158,0.049
252,17050051402,0.166093637794,0.833906362206,0.104126609082,0.729779753124,0.0619670287127,0.7068677087,0.874297453923,0.0080535891608,0.049
253,17050051403,0.169320600778,0.830679399222,0.104779988435,0.725899410787,0.0645406123426,0.701435930078,0.869786734952,0.00822993808424,0.049
254,17050051404,0.154618500844,0.845381499156,0.0989754498691,0.746406049287,0.0556430509745,0.726394333292,0.886348710382,0.00815579339057,0.049
255,17050051405,0.162671440989,0.837328559011,0.102570344598,0.734758214413,0.0601010963908,0.712663819301,0.877834427822,0.00822119778931,0.049
256,17050051406,0.161323593557,0.838676406443,0.102287165513,0.73638924093,0.0590364280437,0.714948126092,0.879718764092,0.00855152700305,0.049
257,17050051407,0.161636266932,0.838363733068,0.102156365667,0.736207367401,0.0594799012647,0.714420836768,0.878992408311,0.00863249894446,0.049
258,17050051408,0.165428275019,0.834571724981,0.105100720955,0.729471004026,0.0603275540642,0.707973636526,0.876860430658,0.00838296294892,0.049
259,17050051409,0.15907770507,0.84092229493,0.101505843507,0.739416451423,0.0575718615638,0.718767129315,0.88241165014,0.00815076684183,0.049
260,17050051410,0.159681330547,0.840318669453,0.101925642081,0.738393027372,0.0577556884653,0.717736560811,0.881995370691,0.00823063548821,0.049
261,17050051411,0.157786904573,0.842213095427,0.101616411511,0.740596683915,0.0561704930619,0.720958231551,0.884786745798,0.00864398329258,0.049
262,17050051412,0.161626258641,0.838373741359,0.103813822339,0.73455991902,0.0578124363028,0.714412912573,0.88144647848,0.00854125798285,0.049
263,17050051413,0.155474543348,0.844525456652,0.100010824005,0.744514632647,0.0554637193426,0.724918794833,0.886397917919,0.00819414252359,0.049
264,17050051414,0.160709433928,0.839290566072,0.101830457933,0.737460108139,0.0588789759952,0.715995112523,0.880096801365,0.00838959342891,0.049
265,17050051415,0.163118032739,0.836881967261,0.103838635129,0.733043332133,0.0592793976098,0.711890128339,0.878937706202,0.00844933106655,0.049
266,17050051416,0.158618808761,0.841381191239,0.100165264664,0.741215926574,0.058453544097,0.719566411113,0.881226780276,0.00825195125562,0.049
267,17050051417,0.153764807731,0.846235192269,0.0989034578705,0.747331734399,0.0548613498604,0.727852873646,0.887713392296,0.00802984478343,0.049
268,17050051418,0.159945772514,0.840054227486,0.10173684,0.738317387487,0.0582089325141,0.717290899822,0.881265230342,0.00822094851273,0.049
269,17050051419,0.159898048937,0.840101951063,0.100177783786,0.739924167277,0.0597202651515,0.717395214408,0.879054590013,0.0085694219296,0.049
270,17050051420,0.156794453859,0.843205546141,0.0995833709031,0.743622175238,0.0572110829562,0.722676929137,0.883500939657,0.0083615919199,0.049
271,17050051421,0.162153349593,0.837846650407,0.102591602048,0.735255048359,0.0595617475458,0.71353948948,0.87874960523,0.00872649169117,0.049
272,17050051422,0.160345389545,0.839654610455,0.10145748936,0.738197121095,0.0588879001848,0.716617605806,0.880170894194,0.00859264545608,0.049
273,17050051423,0.160990778357,0.839009221643,0.102191077826,0.736818143818,0.0587997005311,0.715513126923,0.880146140912,0.00852462379754,0.049
274,17050051424,0.156309914514,0.843690085486,0.100290789763,0.743399295722,0.0560191247512,0.723491256086,0.88537342419,0.00838798630995,0.049
275,17050051425,0.160220893472,0.839779106528,0.101531735499,0.738247371028,0.0586891579732,0.716827520267,0.88049299372,0.00897489058387,0.049
276,17050051426,0.158227345571,0.841772654429,0.101276682485,0.740495971944,0.0569506630857,0.720214749233,0.883531915458,0.00850434392804,0.049
277,17050051427,0.15773625873,0.84226374127,0.100601359517,0.741662381752,0.057134899213,0.721059560422,0.883381180768,0.00884186642569,0.049
278,17050051428,0.159046076387,0.840953923613,0.101089718601,0.739864205012,0.0579563577864,0.718827060917,0.881853990532,0.00832856871116,0.049
279,17050051429,0.157159865722,0.842840134278,0.102440173035,0.740399961243,0.054719692687,0.722012266452,0.88707392552,0.00867669848603,0.049
280,17050051430,0.15881510742,0.84118489258,0.102016116723,0.739168775857,0.0567989906975,0.7192052957,0.883611752738,0.00868443652254,0.049
281,17050051431,0.153281307891,0.846718692109,0.0990428086837,0.747675883425,0.0542384992073,0.728676881001,0.888751782747,0.00873331385761,0.049
282,17050051432,0.163822859675,0.836177140325,0.104009825255,0.73216731507,0.0598130344192,0.710697330441,0.877988386477,0.00800284658539,0.049
283,17050051433,0.158367120922,0.841632879078,0.101724919772,0.739907959307,0.05664220115,0.719970543085,0.883951341444,0.00861867276549,0.049
284,17050051434,0.162698797435,0.837301202565,0.103225728302,0.734075474263,0.0594730691326,0.712607749183,0.878751388416,0.00884348978174,0.049
285,17050051435,0.154612160772,0.845387839228,0.0993101830159,0.746077656212,0.0553019777561,0.726400130957,0.886851788456,0.00816172125518,0.049
286,17050051436,0.160435767025,0.839564232975,0.103382274318,0.736181958657,0.0570534927065,0.716435558317,0.882846369958,0.00846282247722,0.049
287,17050051437,0.157596322969,0.842403677031,0.101241819779,0.741161857253,0.0563545031899,0.721287885233,0.884562931978,0.00841216539055,0.049
288,17050051438,0.159743457884,0.840256542116,0.101129235327,0.739127306789,0.0586142225566,0.71764312651,0.880718072158,0.00835906219375,0.049
289,17050051439,0.162491128072,0.837508871928,0.103461113573,0.734047758355,0.0590300144993,0.712955269978,0.879451709833,0.0086649278056,0.049
290,17050051440,0.159863484353,0.840136515647,0.101120555644,0.739015960003,0.0587429287086,0.717439689646,0.880499905347,0.00880241380727,0.049
291,17050051441,0.157964627966,0.842035372034,0.102152522252,0.739882849781,0.055812105714,0.72064808261,0.885270167452,0.00858319215697,0.049
292,17050051442,0.156876789108,0.843123210892,0.101611766932,0.74151144396,0.055265022176,0.722506372411,0.886341924149,0.00823265016919,0.049
293,17050051443,0.16185975261,0.83814024739,0.103108814801,0.735031432588,0.0587509378089,0.714028383438,0.880011217461,0.00819159114891,0.049
294,17050051444,0.157330577448,0.842669422552,0.101675256223,0.740994166329,0.0556553212252,0.721733336588,0.885656241129,0.00816393935877,0.049
295,17050051445,0.159634662941,0.840365337059,0.10115034048,0.739214996578,0.0584843224607,0.717827353014,0.880935312333,0.00860113713461,0.049
296,17050051446,0.15487232767,0.84512767233,0.100383385129,0.744744287201,0.0544889425418,0.72594015164,0.887981865847,0.00837507203835,0.049
297,17050051447,0.159290190488,0.840709809512,0.101468981512,0.739240828,0.0578212089757,0.71840703986,0.881993555421,0.00818216726553,0.049
298,17050051448,0.162363611609,0.837636388391,0.101398518464,0.736237869928,0.0609650931451,0.713201809949,0.876636604102,0.00856508632195,0.049
299,17050051449,0.160299853459,0.839700146541,0.102159972904,0.737540173637,0.0581398805547,0.716684251297,0.881281644545,0.008535184542,0.049
300,17050051450,0.161811683029,0.838188316971,0.102877989127,0.735310327844,0.058933693902,0.714113177323,0.879753899151,0.0084939474715,0.049
301,17050051451,0.157412251979,0.842587748021,0.101234575993,0.741353172028,0.0561776759859,0.721601028038,0.884868134084,0.00844693067706,0.049
302,17050051452,0.158996600732,0.841003399268,0.10079373164,0.740209667628,0.0582028690921,0.718915489719,0.881503543797,0.00829519440907,0.049
303,17050051453,0.159985387102,0.840014612898,0.101745749527,0.738268863371,0.0582396375746,0.717223591966,0.881210549321,0.00816533295518,0.049
304,17050051454,0.157727395371,0.842272604629,0.100683651526,0.741588953104,0.0570437438448,0.721073395184,0.883517380599,0.00889317473608,0.049
305,17050051455,0.163433652967,0.836566347033,0.103502206696,0.733064140337,0.0599314462712,0.71136206906,0.877905112632,0.008144486884,0.049
306,17050051456,0.160823689476,0.839176310524,0.101652632928,0.737523677597,0.0591710565479,0.715804220503,0.879640034104,0.00847927735502,0.049
307,17050051457,0.160201249495,0.839798750505,0.101955719463,0.737843031042,0.0582455300318,0.716854461034,0.881149983967,0.00815797850734,0.049
308,17050051458,0.162608850747,0.837391149253,0.103029765434,0.734361383819,0.0595790853137,0.712762727072,0.878616677516,0.00831173958266,0.049
309,17050051459,0.157455730736,0.842544269264,0.102537105452,0.740007163811,0.0549186252838,0.721507543295,0.88670864686,0.0088748062861,0.049
310,17050051460,0.15995902732,0.84004097268,0.101197898352,0.738843074328,0.0587611289683,0.717276507504,0.880450138294,0.00805942259562,0.049
311,17050051461,0.161162926257,0.838837073743,0.10312047722,0.735716596523,0.0580424490367,0.715207658405,0.881218484918,0.00847717186856,0.049
312,17050051462,0.15898269631,0.84101730369,0.100564784076,0.740452519615,0.0584179122341,0.718942528716,0.881190737026,0.00871291260797,0.049
313,17050051463,0.159688242748,0.840311757252,0.101344168283,0.738967588969,0.0583440744658,0.717733558058,0.881128591793,0.00828725150114,0.049
314,17050051464,0.155008500144,0.844991499856,0.100302022625,0.744689477231,0.054706477519,0.725709096675,0.887627876997,0.0082503489489,0.049
315,17050051465,0.159680989906,0.840319010094,0.101164279721,0.739154730372,0.0585167101847,0.717748559062,0.880876513128,0.00824025691599,0.049
316,17050051466,0.153838891014,0.846161108986,0.0996877883257,0.74647332066,0.0541511026887,0.727714572863,0.888738932942,0.00878484247988,0.049
317,17050051467,0.162446227521,0.837553772479,0.102175636257,0.735378136222,0.0602705912636,0.713050464945,0.877638256815,0.00827493846738,0.049
318,17050051468,0.163933286369,0.836066713631,0.102843116985,0.733223596646,0.0610901693842,0.710528445288,0.876084884036,0.00843232360435,0.049
319,17050051469,0.162192851827,0.837807148173,0.103431351546,0.734375796627,0.0587615002806,0.713460083948,0.879916885247,0.00845431019062,0.049
320,17050051470,0.160166986957,0.839833013043,0.101007701356,0.738825311687,0.0591592856011,0.716926765105,0.879814709538,0.00826793586141,0.049
321,17050051471,0.165399404988,0.834600595012,0.103133890097,0.731466704915,0.0622655148906,0.708051779141,0.874017656887,0.00844502353877,0.049
322,17050051472,0.158556972072,0.841443027928,0.102476528118,0.738966499811,0.0560804439536,0.719636768639,0.884731033174,0.00863646650451,0.049
323,17050051473,0.159013057649,0.840986942351,0.10162006193,0.73936688042,0.0573929957187,0.71887515725,0.882690318041,0.00871894679332,0.049
324,17050051474,0.15589471519,0.84410528481,0.100471595412,0.743633689398,0.0554231197778,0.724195802988,0.886352881722,0.00834750554419,0.049
325,17050051475,0.16099483341,0.83900516659,0.102583611333,0.736421555258,0.0584112220773,0.715500371123,0.880716357944,0.00814270210528,0.049
326,17050051476,0.160453797802,0.839546202198,0.101530678582,0.738015523615,0.0589231192199,0.716432774855,0.880093112108,0.00827333176249,0.049
327,17050051477,0.159442891553,0.840557108447,0.101149273313,0.739407835134,0.0582936182404,0.718152718281,0.881262029021,0.00808072116715,0.049
328,17050051478,0.159212374017,0.840787625983,0.100228208682,0.740559417301,0.0589841653345,0.718557715532,0.880302487264,0.00836004418606,0.049
329,17050051479,0.161482032835,0.838517967165,0.102589831741,0.735928135423,0.0588922010944,0.714675377019,0.879893142849,0.00833686798024,0.049
330,17050051480,0.153251892105,0.846748107895,0.100662079034,0.746086028861,0.0525898130708,0.728702866225,0.891183340892,0.00848765283948,0.049
331,17050051481,0.159081508145,0.840918491855,0.101189485152,0.739729006703,0.0578920229926,0.718765419102,0.881939990674,0.00860894987315,0.049
332,17050051482,0.155877628922,0.844122371078,0.0998983202678,0.74422405081,0.0559793086547,0.724233514598,0.885539362228,0.0083908894124,0.049
333,17050051483,0.166576833352,0.833423166648,0.104895023524,0.728528143123,0.0616818098283,0.706042986331,0.874606668198,0.00803823820943,0.049
334,17050051484,0.158005692512,0.841994307488,0.101756080759,0.740238226729,0.0562496117523,0.720584233686,0.884616850222,0.00848293121684,0.049
335,17050051485,0.162936821133,0.837063178867,0.102199726942,0.734863451925,0.060737094191,0.712220881681,0.876836943531,0.00844262028325,0.049
336,17050051486,0.160765513033,0.839234486967,0.102200067316,0.737034419652,0.058565445717,0.715894561964,0.880544377531,0.00822259440696,0.049
337,17050051487,0.155476822332,0.844523177668,0.100612925412,0.743910252256,0.0548638969193,0.724905878389,0.887279275324,0.00848214432007,0.049
338,17050051488,0.158568998054,0.841431001946,0.100220776649,0.741210225298,0.0583482214049,0.719650178792,0.881393763326,0.00854072095066,0.049
339,17050051489,0.158721605092,0.841278394908,0.101830779026,0.739447615881,0.0568908260659,0.719366850974,0.883499455368,0.00793818975317,0.049
340,17050051490,0.161824628785,0.838175371215,0.103378273736,0.734797097478,0.0584463550488,0.71408376898,0.880467371561,0.00873677117974,0.049
341,17050051491,0.159321765527,0.840678234473,0.10108356774,0.739594666733,0.0582381977872,0.718359237814,0.881372809988,0.00823116816396,0.049
342,17050051492,0.159272424057,0.840727575943,0.10233141565,0.738396160293,0.056941008407,0.71842425409,0.883292025905,0.00853890245825,0.049
343,17050051493,0.156204935536,0.843795064464,0.100323367544,0.743471696921,0.0558815679922,0.723669558183,0.885601721962,0.00790427977961,0.049
344,17050051494,0.159266169071,0.840733830929,0.101349541232,0.739384289697,0.0579166278394,0.718449597458,0.881859074705,0.00837588043404,0.049
345,17050051495,0.159630485773,0.840369514227,0.102450379965,0.737919134262,0.0571801058078,0.717814938402,0.882853926581,0.00858109200764,0.049
346,17050051496,0.159413921908,0.840586078092,0.101473487128,0.739112590964,0.0579404347794,0.718197009846,0.881788323017,0.00855621583658,0.049
347,17050051497,0.157648449764,0.842351550236,0.10142920323,0.740922347006,0.0562192465333,0.72119643911,0.884749010646,0.0080291682412,0.049
348,17050051498,0.15702236034,0.84297763966,0.100459166666,0.742518472994,0.0565631936733,0.722275939087,0.884397290183,0.00841999535543,0.049
349,17050051499,0.162747819722,0.837252180278,0.103857649949,0.733394530329,0.0588901697728,0.712515413948,0.879596903649,0.00853030170655,0.049
350,17050051500,0.164952666759,0.835047333241,0.103399379085,0.731647954155,0.061553287674,0.708800672648,0.875167725186,0.0082428956356,0.049
351,17050051501,0.155473656207,0.844526343793,0.0980361673598,0.746490176433,0.0574374888475,0.724949926971,0.883496081442,0.00894183542788,0.049
352,17050051502,0.160168909878,0.839831090122,0.102406152884,0.737424937239,0.0577627569936,0.716902528426,0.881867580949,0.00814476548564,0.049
353,17050051503,0.161709629595,0.838290370405,0.103865655833,0.734424714572,0.0578439737621,0.714271047313,0.88138032554,0.00828625107694,0.049
354,17050051504,0.154769420251,0.845230579749,0.100788781095,0.744441798653,0.0539806391558,0.726109629035,0.888755058708,0.00867531193227,0.049
355,17050051505,0.161766732931,0.838233267069,0.102190175042,0.736043092027,0.0595765578893,0.714199552193,0.878819343462,0.00832524146557,0.049
356,17050051506,0.162652108595,0.837347891405,0.102820404839,0.734527486566,0.0598317037554,0.712692745971,0.878235068122,0.00827130966848,0.049
357,17050051507,0.15750176318,0.84249823682,0.101336870775,0.741161366045,0.0561648924047,0.721447260934,0.884864936058,0.00820694970518,0.049
358,17050051508,0.159680451527,0.840319548473,0.102163278705,0.738156269768,0.0575171728223,0.71773448731,0.882346275297,0.00816915935737,0.049
359,17050051509,0.163240137398,0.836759862602,0.103504172243,0.733255690359,0.0597359651555,0.711688877931,0.878237804161,0.00828108041787,0.049
360,17050051510,0.158655832633,0.841344167367,0.101332467923,0.740011699443,0.0573233647103,0.719486023558,0.882879487383,0.00851145147294,0.049
361,17050051511,0.157796106562,0.842203893438,0.103787640889,0.738416252549,0.0540084656733,0.720910019344,0.88796334682,0.00884488897437,0.049
362,17050051512,0.159004390985,0.840995609015,0.101832133435,0.739163475581,0.0571722575501,0.718886688772,0.883016974727,0.00856263250411,0.049
363,17050051513,0.154456725642,0.845543274358,0.0994425247622,0.746100749596,0.0550142008798,0.726663404602,0.887314011052,0.0084109485144,0.049
364,17050051514,0.15919315435,0.84080684565,0.102270324626,0.738536521024,0.0569228297238,0.718559703786,0.883337950156,0.00824799245816,0.049
365,17050051515,0.155501272827,0.844498727173,0.0994693824075,0.745029344765,0.0560318904199,0.724881352072,0.885555855889,0.00832588983166,0.049
366,17050051516,0.160502612591,0.839497387409,0.103327425402,0.736169962007,0.0571751871886,0.716323098764,0.882651419052,0.00822279482079,0.049
367,17050051517,0.156942636371,0.843057363629,0.100739402652,0.742317960978,0.0562032337191,0.722407398637,0.884946208518,0.00824746589041,0.049
368,17050051518,0.156951343268,0.843048656732,0.100125230181,0.742923426551,0.056826113087,0.722401794426,0.884028232936,0.008657539554,0.049
369,17050051519,0.16474954389,0.83525045611,0.103136333745,0.732114122365,0.0616132101457,0.709147067802,0.875126526126,0.00825225241393,0.049
370,17050051520,0.154970820174,0.845029179826,0.0988424117294,0.746186768097,0.0561284084443,0.725795259517,0.885546638505,0.00799583660048,0.049
371,17050051521,0.161853119954,0.838146880046,0.103017669286,0.73512921076,0.0588354506688,0.714040972491,0.879888528503,0.00854283268231,0.049
372,17050051522,0.161243097782,0.838756902218,0.102770247454,0.735986654764,0.0584728503282,0.715077163903,0.88056656214,0.00840052813911,0.049
373,17050051523,0.157432101816,0.842567898184,0.100115776344,0.74245212184,0.0573163254721,0.721584049814,0.883189084806,0.00871459973609,0.049
374,17050051524,0.160603535697,0.839396464303,0.101229003603,0.7381674607,0.059374532094,0.716183558985,0.879393521759,0.00859034719414,0.049
375,17050051525,0.161846148074,0.838153851926,0.102135793429,0.736018058497,0.0597103546449,0.714065996534,0.878603798069,0.00806148883176,0.049
376,17050051526,0.156315284893,0.843684715107,0.100064929918,0.743619785189,0.0562503549751,0.72348549823,0.885032111649,0.0084533392238,0.049
377,17050051527,0.16063861832,0.83936138168,0.103725190557,0.735636191123,0.056913427763,0.716086672786,0.883003716042,0.00825492097652,0.049
378,17050051528,0.157440295666,0.842559704334,0.100811125178,0.741748579156,0.0566291704886,0.721559683869,0.884197403707,0.00867183142698,0.049
379,17050051529,0.160453680307,0.839546319693,0.101167552527,0.738378767166,0.0592861277798,0.716438420868,0.879559404251,0.00818291363966,0.049
380,17050051530,0.159518566877,0.840481433123,0.101961543366,0.738519889758,0.0575570235111,0.718012138667,0.882326765492,0.00816398998129,0.049
381,17050051531,0.155946315229,0.844053684771,0.0990645598127,0.744989124958,0.0568817554162,0.724128993203,0.884195394248,0.00836451625705,0.049
382,17050051532,0.164633923098,0.835366076902,0.104525027545,0.730841049357,0.0601088955538,0.709321201976,0.877365075004,0.00841309533828,0.049
383,17050051533,0.158045147583,0.841954852417,0.0995161271342,0.742438725283,0.0585290204487,0.720550776171,0.881255757432,0.00820894097894,0.049
384,17050051534,0.165670244917,0.834329755083,0.103532263346,0.730797491737,0.0621379815713,0.707589558689,0.874142997965,0.00800774892348,0.049
385,17050051535,0.161813298091,0.838186701909,0.102068912986,0.736117788922,0.0597443851049,0.714122580779,0.878561546972,0.00843575549096,0.049
386,17050051536,0.160482632294,0.839517367706,0.101768823679,0.737748544027,0.0587138086156,0.716380337195,0.880393952808,0.00846446238738,0.049
387,17050051537,0.161738743261,0.838261256739,0.103291370624,0.734969886115,0.0584473726364,0.714230396128,0.880486235552,0.00851085942322,0.049
388,17050051538,0.164045877382,0.835954122618,0.104155618433,0.731798504184,0.0598902589488,0.710318744011,0.877822933518,0.00826263375944,0.049
389,17050051539,0.160429494008,0.839570505992,0.102101107437,0.737469398554,0.0583283865709,0.716465407076,0.880973381589,0.00865390105695,0.049
390,17050051540,0.164048818946,0.835951181054,0.104962686729,0.730988494325,0.0590861322171,0.710301674009,0.879004567101,0.00848867045927,0.049
391,17050051541,0.163592780754,0.836407219246,0.103931032631,0.732476186615,0.059661748123,0.711086933718,0.878264481168,0.00870162694925,0.049
392,17050051542,0.158653494194,0.841346505806,0.101604963871,0.739741541935,0.0570485303233,0.719485907527,0.883284148796,0.00864343508536,0.049
393,17050051543,0.158575759232,0.841424240768,0.10098184643,0.740442394338,0.0575939128017,0.719627279017,0.88250118648,0.00855995163751,0.049
394,17050051544,0.155160075203,0.844839924797,0.0993387008932,0.745501223904,0.0558213743094,0.725465041843,0.885950667362,0.0088214721716,0.049
395,17050051545,0.15654010497,0.84345989503,0.0997309548377,0.743728940192,0.0568091501326,0.723107691061,0.884154804561,0.00829546703595,0.049
396,17050051546,0.164028356969,0.835971643031,0.101905682125,0.734065960905,0.0621226748442,0.710382059642,0.874544658907,0.00837370607257,0.049
397,17050051547,0.156279526502,0.843720473498,0.101212922201,0.742507551297,0.0550666043012,0.723529175965,0.886781464222,0.00835106061423,0.049
398,17050051548,0.163930430338,0.836069569662,0.102983354741,0.733086214921,0.0609470755964,0.71053116202,0.876295941395,0.00854676961225,0.049
399,17050051549,0.158019771129,0.841980228871,0.100456225007,0.741524003864,0.0575635461216,0.720579803511,0.882681512472,0.0081271394707,0.049
400,17050051550,0.161172071695,0.838827928305,0.102651133119,0.736176795186,0.0585209385767,0.715199212687,0.880512776499,0.00823122017384,0.049
401,17050051551,0.162552689612,0.837447310388,0.101794919387,0.735652391001,0.060757770225,0.71287618811,0.876896866252,0.00828652888799,0.049
402,17050051552,0.165312737077,0.834687262923,0.104401777779,0.730285485144,0.0609109592988,0.708178788702,0.876029202972,0.00854468787467,0.049
403,17050051553,0.156103134751,0.843896865249,0.101228972498,0.74266789275,0.054874162253,0.723829373109,0.887108202072,0.00825543627214,0.049
404,17050051554,0.159752973169,0.840247026831,0.101987040363,0.738259986468,0.0577659328066,0.717614120287,0.881963028774,0.00828093482673,0.049
405,17050051555,0.160673752949,0.839326247051,0.102253449806,0.737072797246,0.0584203031428,0.716049219852,0.880779730175,0.00853583838838,0.049
406,17050051556,0.156279624104,0.843720375896,0.100049862073,0.743670513822,0.0562297620312,0.723546455644,0.88507123466,0.00883263016748,0.049
407,17050051557,0.162762078941,0.837237921059,0.102698246863,0.734539674196,0.0600638320782,0.712508705273,0.877867900732,0.00869581461692,0.049
408,17050051558,0.15968775019,0.84031224981,0.101305625404,0.739006624406,0.0583821247868,0.717734971702,0.88107276476,0.00833628549564,0.049
409,17050051559,0.160449827164,0.839550172836,0.102084836042,0.737465336794,0.0583649911227,0.716431191618,0.880914686673,0.00823241431463,0.049
410,17050051560,0.15717398718,0.84282601282,0.101156916491,0.741669096329,0.0560170706889,0.722007490589,0.885162896436,0.00838432342398,0.049
411,17050051561,0.161553079486,0.838446920514,0.103015847745,0.735431072769,0.0585372317406,0.714548733936,0.880398178761,0.00834165204763,0.049
412,17050051562,0.157674097568,0.842325902432,0.101738856114,0.740587046318,0.0559352414538,0.721148185292,0.885160295395,0.00831562642062,0.049
413,17050051563,0.161240978613,0.838759021387,0.10215492737,0.736604094017,0.0590860512436,0.715089981756,0.87966546983,0.00814259941417,0.056
414,17050051564,0.161358114779,0.838641885221,0.103253040406,0.735388844815,0.0581050743729,0.714875195498,0.881079930943,0.00834553541684,0.050
415,17050051565,0.160851917192,0.839148082808,0.103485976288,0.73566210652,0.0573659409045,0.715728904029,0.882287373202,0.00865783384031,0.049
416,17050051566,0.162828111723,0.837171888277,0.102970294922,0.734201593355,0.059857816801,0.712393026852,0.878155287567,0.00855829292208,0.049
417,17050051567,0.160168373585,0.839831626415,0.102687714815,0.7371439116,0.0574806587694,0.716899214168,0.882282482359,0.00788169973183,0.049
418,17050051568,0.154929353818,0.845070646182,0.100138963223,0.744931682959,0.0547903905958,0.725846541436,0.887524339517,0.0086783670947,0.049
419,17050051569,0.15468975313,0.84531024687,0.100778158366,0.744532088504,0.0539115947638,0.726245713695,0.888876585199,0.0078480716334,0.049
420,17050051570,0.158476600125,0.841523399875,0.101578864394,0.739944535481,0.0568977357316,0.719786752694,0.883548936774,0.00816846339279,0.049
421,17050051571,0.162454785109,0.837545214891,0.103477796683,0.734067418208,0.0589769884254,0.71301646402,0.879538240009,0.00854413864803,0.049
422,17050051572,0.160772968456,0.839227031544,0.102997569334,0.736229462209,0.0577753991217,0.715869969302,0.881704210424,0.00874697665972,0.049
423,17050051573,0.163997079507,0.836002920493,0.102852621468,0.733150299026,0.0611444580389,0.710420639384,0.875990218428,0.00826536372787,0.049
424,17050051574,0.155260811746,0.844739188254,0.0993608437574,0.745378344496,0.0558999679887,0.725292933332,0.885809905396,0.00838832652736,0.049
425,17050051575,0.156246669367,0.843753330633,0.101144372031,0.742608958602,0.0551022973357,0.723586163165,0.886737136123,0.0086293654452,0.049
426,17050051576,0.158012240008,0.841987759992,0.100633321168,0.741354438825,0.0573789188399,0.72058994691,0.882954814331,0.00849341736704,0.049
427,17050051577,0.158259388283,0.841740611717,0.101064747189,0.740675864528,0.0571946410935,0.720163483264,0.883165368691,0.00833011235434,0.049
428,17050051578,0.161804268435,0.838195731565,0.103180037215,0.73501569435,0.0586242312197,0.714121192162,0.880210663327,0.00860574212748,0.049
429,17050051579,0.154622649625,0.845377350375,0.0983250807018,0.747052269673,0.0562975689231,0.726397009416,0.885385321524,0.00848913462693,0.049
430,17050051580,0.157553331032,0.842446668968,0.100510348932,0.741936320036,0.0570429821007,0.721371964023,0.883561206289,0.00850418870956,0.049
431,17050051581,0.160935446173,0.839064553827,0.102903181586,0.736161372241,0.0580322645867,0.715596161419,0.881287719299,0.00832808807671,0.049
432,17050051582,0.162114701048,0.837885298952,0.10277268396,0.735112614992,0.0593420170871,0.713602141737,0.879081812523,0.00866856951791,0.049
433,17050051583,0.161652178988,0.838347821012,0.103283166975,0.735064654037,0.0583690120128,0.714377006194,0.880621986151,0.00820486268729,0.049
434,17050051584,0.158301667944,0.841698332056,0.0997044605068,0.74199387155,0.0585972074368,0.720112051717,0.881092838923,0.00856067430383,0.049
435,17050051585,0.16139727436,0.83860272564,0.102711137757,0.735891587883,0.0586861366035,0.714817031973,0.880216273008,0.00826314499253,0.049
436,17050051586,0.163708852604,0.836291147396,0.102938623636,0.73335252376,0.0607702289678,0.710905853036,0.876607585651,0.00868944388014,0.049
437,17050051587,0.158696803525,0.841303196475,0.102334852379,0.738968344096,0.0563619511457,0.719401408058,0.884283098679,0.00848868496567,0.049
438,17050051588,0.158815334961,0.841184665039,0.100954650187,0.740230014852,0.0578606847735,0.719220831336,0.882050675375,0.00846107495111,0.049
439,17050051589,0.164180645347,0.835819354653,0.103897937249,0.731921417404,0.0602827080974,0.710095201971,0.87721459076,0.00802352531004,0.049
440,17050051590,0.158506327644,0.841493672356,0.101528314073,0.739965358283,0.0569780135714,0.719737014535,0.883423660389,0.00857289380246,0.049
441,17050051591,0.158020912558,0.841979087442,0.100527772373,0.741451315069,0.057493140185,0.720576790346,0.882784752025,0.00848946628869,0.049
442,17050051592,0.160561917499,0.839438082501,0.102405309329,0.737032773172,0.0581566081697,0.716236434753,0.881194216404,0.0082348454681,0.049
443,17050051593,0.158572934195,0.841427065805,0.101388629616,0.740038436189,0.0571843045794,0.719625975527,0.883104126399,0.00827963042778,0.049
444,17050051594,0.159453523904,0.840546476096,0.100819565345,0.73972691075,0.0586339585586,0.718139623686,0.880759052254,0.00825266624892,0.049
445,17050051595,0.159114288986,0.840885711014,0.10167717217,0.739208538844,0.0574371168155,0.71870246064,0.882600897879,0.0082563153913,0.049
446,17050051596,0.157345672473,0.842654327527,0.100407042337,0.74224728519,0.0569386301365,0.721726683932,0.883765663393,0.00808948980111,0.049
447,17050051597,0.154551901519,0.845448098481,0.0994177763185,0.746030322162,0.0551341252008,0.726501347119,0.887113737015,0.00811366950965,0.049
448,17050051598,0.161978018358,0.838021981642,0.103239464704,0.734782516937,0.0587385536542,0.713826343207,0.880001422219,0.00855129775339,0.049
449,17050051599,0.161450878307,0.838549121693,0.102167231465,0.736381890228,0.0592836468424,0.714734451046,0.879325000457,0.00802871405596,0.049
450,17050051600,0.154454571232,0.845545428768,0.0989974234665,0.746548005301,0.0554571477657,0.726673758083,0.886663283003,0.00817197238368,0.049
451,17050051601,0.163302787989,0.836697212011,0.103799204244,0.732898007766,0.0595035837452,0.71157863046,0.878564812073,0.00840095918024,0.049
452,17050051602,0.160813300386,0.839186699614,0.102357048408,0.736829651206,0.0584562519783,0.715811253264,0.880693503065,0.00818784086686,0.049
453,17050051603,0.155606055409,0.844393944591,0.0995189809157,0.744874963676,0.056087074493,0.724702004333,0.885448572951,0.00834530700123,0.049
454,17050051604,0.156309232041,0.843690767959,0.100651267201,0.743039500758,0.0556579648405,0.72348701118,0.885904611379,0.00866202373546,0.049
455,17050051605,0.159193472862,0.840806527138,0.100110421648,0.74069610549,0.0590830512144,0.718591561739,0.88016167234,0.00828810801315,0.049
456,17050051606,0.158517404199,0.841482595801,0.101282017135,0.740200578666,0.0572353870637,0.719721894339,0.883042542663,0.00849211396456,0.049
457,17050051607,0.162232312262,0.837767687738,0.101356253031,0.736411434707,0.0608760592307,0.713424474943,0.876798502242,0.00827510315251,0.049
458,17050051608,0.15740201667,0.84259798333,0.100212648379,0.742385334952,0.0571893682908,0.721633765276,0.883383146191,0.00826516775858,0.049
459,17050051609,0.15806089431,0.84193910569,0.100556143862,0.741382961828,0.0575047504488,0.720508414058,0.882757904043,0.00844136487985,0.049
460,17050051610,0.158785325885,0.841214674115,0.101964750637,0.739249923478,0.0568205752475,0.71925663597,0.883587254349,0.0083060733428,0.049
461,17050051611,0.161379634365,0.838620365635,0.102095519765,0.73652484587,0.0592841146004,0.714856128074,0.879341254123,0.00869306059092,0.049
462,17050051612,0.159007672593,0.840992327407,0.100965292557,0.74002703485,0.0580423800361,0.718894120485,0.881736826599,0.00813598326916,0.049
463,17050051613,0.163856634125,0.836143365875,0.103361131546,0.732782234329,0.0604955025794,0.710650051415,0.876977077404,0.00856516593951,0.049
464,17050051614,0.159964745492,0.840035254508,0.101277544556,0.738757709953,0.0586872009361,0.7172656165,0.880557459233,0.00853707025564,0.049
465,17050051615,0.158729871362,0.841270128638,0.102291501027,0.73897862761,0.0564383703351,0.719345902582,0.884162696547,0.00851440345466,0.049
466,17050051616,0.16275074102,0.83724925898,0.103262750132,0.733986508848,0.0594879908879,0.712519400082,0.878717232916,0.00815896816617,0.049
467,17050051617,0.165677275062,0.834322724938,0.104884108784,0.729438616155,0.0607931662781,0.707557440294,0.876118684847,0.00822096931791,0.049
468,17050051618,0.161403999552,0.838596000448,0.102504779623,0.736091220825,0.0588992199296,0.71480874278,0.87990137452,0.00850999123114,0.049
469,17050051619,0.156047662497,0.843952337503,0.100253710369,0.743698627135,0.055793952128,0.723938497595,0.885769606945,0.00855773530102,0.049
470,17050051620,0.158597174659,0.841402825341,0.101069911572,0.740332913768,0.0575272630871,0.719589584964,0.882593968759,0.00857077580625,0.049
471,17050051621,0.160793562457,0.839206437543,0.102574218276,0.736632219267,0.0582193441814,0.715841432126,0.881046549284,0.00854913474411,0.049
472,17050051622,0.158860052675,0.841139947325,0.10192139992,0.739218547405,0.0569386527546,0.719130401664,0.883395486427,0.00849881222618,0.049
473,17050051623,0.162325676009,0.837674323991,0.103120379957,0.734553944034,0.059205296052,0.713240128687,0.879233006128,0.00841631627601,0.049
474,17050051624,0.160691702738,0.839308297262,0.101640848312,0.73766744895,0.0590508544269,0.716027997272,0.879848328082,0.00836625420123,0.049
475,17050051625,0.159220414385,0.840779585615,0.101426911929,0.739352673686,0.057793502456,0.718526088933,0.882051186463,0.00824360147971,0.049
476,17050051626,0.160003735498,0.839996264502,0.102564077102,0.7374321874,0.0574396583953,0.717180204854,0.882382353426,0.00874311091286,0.049
477,17050051627,0.161427020207,0.838572979793,0.101973170024,0.736599809769,0.0594538501831,0.714777747698,0.879080420552,0.00844116342384,0.049
478,17050051628,0.169687340781,0.830312659219,0.106275374163,0.724037285056,0.0634119666179,0.700798616747,0.871364921028,0.00852131516594,0.049
479,17050051629,0.158420422152,0.841579577848,0.102029515096,0.739550062752,0.0563909070556,0.719875424029,0.884307825456,0.00849634217936,0.049
480,17050051630,0.159944813699,0.840055186301,0.10175305728,0.738302129021,0.0581917564185,0.717292282459,0.88129071539,0.00812557701528,0.049
481,17050051631,0.164698236212,0.835301763788,0.104146210646,0.731155553142,0.060552025566,0.709218433487,0.876698660245,0.00834801654357,0.049
482,17050051632,0.154420353696,0.845579646304,0.0988739587104,0.746705687594,0.0555463949853,0.726734010837,0.886540675968,0.00861375448459,0.049
483,17050051633,0.155379820541,0.844620179459,0.0982307858964,0.746389393563,0.0571490346441,0.725106976066,0.88394363674,0.00810214513355,0.049
484,17050051634,0.15197603479,0.84802396521,0.0993457188363,0.748678246373,0.052630315954,0.730904834244,0.89144963922,0.00800368096936,0.049
485,17050051635,0.157528075799,0.842471924201,0.100088250623,0.742383673577,0.057439825176,0.721421243123,0.882983924216,0.00802507403249,0.049
486,17050051636,0.157786990777,0.842213009223,0.0999542418144,0.742258767409,0.0578327489623,0.720983017547,0.882342689046,0.0082132121852,0.049
487,17050051637,0.157421426028,0.842578573972,0.100811057696,0.741767516276,0.0566103683318,0.72159177767,0.884229686218,0.00789917859018,0.049
488,17050051638,0.165770140886,0.834229859114,0.104137257365,0.730092601748,0.0616328835208,0.707412240525,0.874862755323,0.00843756922245,0.049
489,17050051639,0.162558147684,0.837441852316,0.103039454502,0.734402397815,0.0595186931821,0.712848293136,0.878717411264,0.00870108458406,0.049
490,17050051640,0.158881612346,0.841118387654,0.102424782551,0.738693605103,0.0564568297942,0.719086245119,0.884098680263,0.0084357563681,0.049
491,17050051641,0.155724177882,0.844275822118,0.0991887308761,0.745087091242,0.056535447006,0.72450564257,0.884759877926,0.00859096076721,0.049
492,17050051642,0.160777788907,0.839222211093,0.101699023091,0.737523188001,0.059078765816,0.715881281293,0.879786701636,0.00831235978568,0.049
493,17050051643,0.157438515723,0.842561484277,0.101384913994,0.741176570283,0.0560536017284,0.721554104269,0.885044107065,0.00837353471684,0.049
494,17050051644,0.159989678562,0.840010321438,0.101182450005,0.738827871433,0.0588072285565,0.717224764645,0.880374980466,0.00810714079452,0.049
495,17050051645,0.15809744589,0.84190255411,0.100753375203,0.741149178907,0.0573440706874,0.720443337396,0.882985217862,0.00827180570883,0.049
496,17050051646,0.160209672526,0.839790327474,0.101653564858,0.738136762616,0.0585561076673,0.716844714514,0.880691314456,0.00826909944636,0.049
497,17050051647,0.157201873362,0.842798126638,0.0996859192788,0.743112207359,0.0575159540832,0.721982114204,0.882952202497,0.008184783849,0.049
498,17050051648,0.163006580919,0.836993419081,0.104154349548,0.732839069533,0.0588522313713,0.712073690515,0.879591909557,0.0084264327935,0.049
499,17050051649,0.162147813216,0.837852186784,0.103346717063,0.734505469722,0.0588010961533,0.713537526562,0.879869308859,0.00817924376613,0.049
500,17050051650,0.15898928307,0.84101071693,0.100958499507,0.740052217423,0.0580307835629,0.718925440951,0.881758338853,0.00875526897639,0.049
501,17050051651,0.16210379757,0.83789620243,0.103535679732,0.734360522698,0.0585681178379,0.713609139014,0.880222263915,0.00845055479079,0.049
502,17050051652,0.159490998536,0.840509001464,0.10200496331,0.738504038154,0.0574860352263,0.71805826024,0.882437801391,0.00834016113341,0.049
503,17050051653,0.161139348447,0.838860651553,0.102251592355,0.736609059197,0.0588877560919,0.715260616519,0.879981238516,0.0085935807178,0.049
504,17050051654,0.164599833935,0.835400166065,0.102965103325,0.73243506274,0.0616347306109,0.709402088505,0.87512950858,0.00808623703611,0.049
505,17050051655,0.162274540439,0.837725459561,0.101814785999,0.735910673562,0.0604597544403,0.713346184112,0.877400629541,0.00857735591298,0.049
506,17050051656,0.164391006976,0.835608993024,0.103027531125,0.732581461898,0.0613634758511,0.709753366771,0.875576709301,0.00820167194521,0.049
507,17050051657,0.159137723148,0.840862276852,0.101996531308,0.738865745545,0.0571411918403,0.718657893739,0.883030320261,0.00852745581222,0.049
508,17050051658,0.159748178199,0.840251821801,0.101125583546,0.739126238255,0.0586225946524,0.717635175002,0.880704624335,0.00856017650181,0.049
509,17050051659,0.158878420591,0.841121579409,0.10180794905,0.739313630358,0.0570704715411,0.719100916789,0.883197210298,0.00840035067654,0.049
510,17050051660,0.159937928021,0.840062071979,0.101438885975,0.738623186004,0.0584990420455,0.717308671363,0.880840567165,0.00876684682298,0.049
511,17050051661,0.163825386241,0.836174613759,0.103669032715,0.732505581044,0.0601563535264,0.710698177544,0.877483011471,0.00859423145062,0.049
512,17050051662,0.161667186767,0.838332813233,0.102800750002,0.735532063231,0.0588664367647,0.7143588447,0.87988705489,0.00843239172328,0.049
513,17050051663,0.16452130422,0.83547869578,0.104740574958,0.730738120822,0.0597807292615,0.7095078971,0.877873649872,0.008338134776,0.049
514,17050051664,0.157904889435,0.842095110565,0.101041364539,0.741053746027,0.0568635248961,0.720766290873,0.883738874019,0.00821223451221,0.049
515,17050051665,0.165821679384,0.834178320616,0.10483692871,0.729341391906,0.0609847506731,0.707314952916,0.875803909125,0.00888028353941,0.049
516,17050051666,0.155424200967,0.844575799033,0.101086904307,0.743488894726,0.0543372966596,0.724988473608,0.888066683084,0.0082239996534,0.049
517,17050051667,0.155482523069,0.844517476931,0.100140696842,0.74437678009,0.0553418262273,0.724903243967,0.88657514661,0.00839375445431,0.049
518,17050051668,0.161177873015,0.838822126985,0.102225011195,0.736597115789,0.05895286182,0.715195781285,0.879876332046,0.0083030993495,0.049
519,17050051669,0.161617176235,0.838382823765,0.102041041155,0.736341782611,0.05957613508,0.714454875189,0.878855446118,0.0082864374826,0.049
520,17050051670,0.157554595396,0.842445404604,0.101692818488,0.740752586116,0.0558617769079,0.721352076908,0.885297636627,0.00876425594991,0.049
521,17050051671,0.157626733035,0.842373266965,0.100959199443,0.741414067522,0.056667533592,0.721240415202,0.884095216775,0.00809063360727,0.049
522,17050051672,0.161031572819,0.838968427181,0.102377668126,0.736590759056,0.058653904693,0.71544123846,0.880350772689,0.00847297366524,0.049
523,17050051673,0.164490830153,0.835509169847,0.103890901137,0.73161826871,0.0605999290166,0.70957204016,0.876676228418,0.0087391914438,0.049
524,17050051674,0.163325910941,0.836674089059,0.103445024888,0.733229064172,0.0598808860531,0.711544888571,0.878004649089,0.00839924038249,0.049
525,17050051675,0.158468483984,0.841531516016,0.10044870067,0.741082815346,0.0580197833147,0.719817491875,0.881901153928,0.00846752006841,0.049
526,17050051676,0.153655927107,0.846344072893,0.0993651752097,0.746978897684,0.054290751897,0.728031938232,0.888579918652,0.00820922258657,0.049
527,17050051677,0.160766126961,0.839233873039,0.102004837896,0.737229035144,0.0587612890646,0.715896450355,0.880256279823,0.00811978418338,0.049
528,17050051678,0.162616014555,0.837383985445,0.103683615707,0.733700369738,0.0589323988478,0.712740809617,0.879565822349,0.00856860029513,0.049
529,17050051679,0.161706997678,0.838293002322,0.10186984706,0.736423155263,0.0598371506179,0.714305438198,0.878450357007,0.00846408917087,0.049
530,17050051680,0.160625433996,0.839374566004,0.101623866881,0.737750699122,0.0590015671149,0.716140531644,0.879936654464,0.00849039131457,0.049
531,17050051681,0.158322675526,0.841677324474,0.100870048577,0.740807275897,0.0574526269495,0.720058876,0.882770604057,0.0089660596869,0.049
532,17050051682,0.163814521208,0.836185478792,0.103850881743,0.732334597048,0.0599636394653,0.710713789822,0.877768892755,0.00801988780147,0.050
533,17050051683,0.159195163399,0.840804836601,0.0999854486915,0.740819387909,0.0592097147075,0.718590567093,0.879975027913,0.00818662100613,0.050
534,17050051684,0.162549545243,0.837450454757,0.103302219471,0.734148235285,0.059247325772,0.712858894236,0.879118432183,0.00881441373497,0.049
535,17050051685,0.161010564789,0.838989435211,0.103702584859,0.735286850352,0.0573079799303,0.715456943548,0.882334714848,0.00828560954303,0.049
536,17050051686,0.162458257973,0.837541742027,0.102895174362,0.734646567664,0.0595630836107,0.713019331741,0.878675678336,0.00833675008035,0.049
537,17050051687,0.161506398022,0.838493601978,0.102752323227,0.735741278751,0.0587540747952,0.71463169824,0.880090441614,0.00822765921617,0.049
538,17050051688,0.155530541912,0.844469458088,0.100641717775,0.743827740313,0.0548888241366,0.72481387516,0.88722921517,0.00841983785039,0.049
539,17050051689,0.160991578698,0.839008421302,0.102209423011,0.736798998291,0.0587821556875,0.715511496253,0.88017174632,0.00867061259127,0.049
540,17050051690,0.157015863284,0.842984136716,0.100815631734,0.742168504982,0.0562002315506,0.722281647414,0.884932560017,0.00844924316567,0.049
541,17050051691,0.159361556843,0.840638443157,0.101282593219,0.739355849938,0.0580789636235,0.71828872889,0.881597306792,0.00808032627302,0.050
542,17050051692,0.156590870023,0.843409129977,0.101597111907,0.74181201807,0.0549937581159,0.722993271506,0.886811434088,0.00837812837076,0.050
543,17050051693,0.158800066411,0.841199933589,0.101346156115,0.739853777473,0.0574539102963,0.71924088489,0.882652471378,0.00839732324481,0.049
544,17050051694,0.154806469157,0.845193530843,0.098797901873,0.74639562897,0.0560085672844,0.72607628497,0.885764069536,0.008436120565,0.050
545,17050051695,0.163299595863,0.836700404137,0.102255481897,0.73444492224,0.0610441139652,0.71160717787,0.876300498264,0.00802468880045,0.049
546,17050051696,0.157741568014,0.842258431986,0.101184673634,0.741073758352,0.0565568943799,0.721041784147,0.884229726944,0.00838274543279,0.050
547,17050051697,0.158842943087,0.841157056913,0.101314885407,0.739842171506,0.0575280576807,0.719168550127,0.882533033292,0.008474553819,0.049
548,17050051698,0.162627195269,0.837372804731,0.102037417408,0.735335387323,0.0605897778606,0.712746602916,0.877126325533,0.00822899924576,0.050
549,17050051699,0.163082983419,0.836917016581,0.101973104912,0.734943911668,0.061109878507,0.711977324453,0.876254543659,0.00802736085027,0.050
550,17050051700,0.158620004132,0.841379995868,0.101764189652,0.739615806215,0.0568558144801,0.719540397037,0.883575651166,0.00876560265213,0.050
551,17050051701,0.157642826661,0.842357173339,0.100690507516,0.741666665822,0.0569523191452,0.721217080696,0.883672544358,0.00883966894597,0.050
552,17050051702,0.160851487145,0.839148512855,0.102005380106,0.737143132749,0.0588461070384,0.715751841439,0.880111169181,0.00808908219546,0.050
553,17050051703,0.160886747688,0.839113252312,0.10247518573,0.736638066582,0.0584115619585,0.715685066987,0.880741662967,0.00820356549442,0.050
554,17050051704,0.155965011939,0.844034988061,0.099541280587,0.744493707474,0.0564237313524,0.72408998855,0.884864182627,0.00847108726853,0.050
555,17050051705,0.164915225208,0.835084774792,0.104815414452,0.73026936034,0.0600998107555,0.708842549479,0.877313430372,0.00821147319961,0.050
556,17050051706,0.159738736749,0.840261263251,0.101598506812,0.738662756439,0.0581402299365,0.717644095157,0.8814161279,0.00840483370638,0.050
557,17050051707,0.164490664378,0.835509335622,0.104395373721,0.731113961901,0.0600952906566,0.709564752675,0.877418242907,0.00819954825336,0.050
558,17050051708,0.163864446729,0.836135553271,0.103265172538,0.732870380732,0.0605992741913,0.710638303875,0.87682268112,0.0086797809819,0.050
559,17050051709,0.157983259857,0.842016740143,0.101096554467,0.740920185676,0.0568867053892,0.720632253929,0.88368561132,0.00839817509437,0.050
560,17050051710,0.15742069602,0.84257930398,0.101584631886,0.740994672094,0.0558360641338,0.721581415642,0.885368334782,0.00822051329327,0.050
561,17050051711,0.154274908677,0.845725091323,0.099810708583,0.74591438274,0.0544642000937,0.726968224017,0.88816848257,0.00853223510009,0.050
562,17050051712,0.164150593132,0.835849406868,0.103451902863,0.732397504005,0.060698690269,0.710152599401,0.876609947915,0.00837911126316,0.050
563,17050051713,0.160314784721,0.839685215279,0.101224648633,0.738460566647,0.0590901360878,0.716672972518,0.879880888299,0.00850873733097,0.050
564,17050051714,0.156842168793,0.843157831207,0.101018944895,0.742138886312,0.0558232238985,0.722574185265,0.885529741144,0.00861568766803,0.050
565,17050051715,0.164717615992,0.835282384008,0.103546811374,0.731735572634,0.0611708046174,0.709194746114,0.875784380889,0.00836016517365,0.050
566,17050051716,0.16089379482,0.83910620518,0.10115198008,0.737954225101,0.0597418147401,0.715692978327,0.878784092506,0.00842502021259,0.050
567,17050051717,0.160788290352,0.839211709648,0.101665943933,0.737545765715,0.0591223464186,0.715863987415,0.879720114067,0.00838871231449,0.050
568,17050051718,0.162883082554,0.837116917446,0.104442274215,0.732674643231,0.0584408083388,0.712278051197,0.880225819415,0.00836430177492,0.050
569,17050051719,0.15458205238,0.84541794762,0.100044229943,0.745373717678,0.0545378224373,0.726440498141,0.88798290575,0.00849317023289,0.050
570,17050051720,0.164724161625,0.835275838375,0.103706422497,0.731569415878,0.0610177391275,0.70918131481,0.876007921751,0.00840532519722,0.050
571,17050051721,0.162498227581,0.837501772419,0.102562697322,0.734939075096,0.0599355302589,0.712956743539,0.878118645795,0.0084082905485,0.050
572,17050051722,0.164248993769,0.835751006231,0.104203535433,0.731547470797,0.060045458336,0.709975300857,0.877547551863,0.00813167950183,0.050
573,17050051723,0.160951204672,0.839048795328,0.101211706673,0.737837088654,0.059739497999,0.715594842767,0.878773790514,0.00814322172099,0.049
574,17050051724,0.153566161469,0.846433838531,0.0987296845308,0.747704154001,0.0548364769379,0.72819482647,0.887800279177,0.00820474699408,0.050
575,17050051725,0.15402094081,0.84597905919,0.100110534085,0.745868525105,0.0539104067258,0.727397333376,0.889046815377,0.00890943866694,0.050
576,17050051726,0.160416310728,0.839583689272,0.102616102753,0.73696758652,0.0578002079749,0.716480024896,0.881753130258,0.00836610824466,0.050
577,17050051727,0.158727764934,0.841272235066,0.101100629858,0.740171605208,0.0576271350765,0.719367342717,0.882415353103,0.00826699818981,0.050
578,17050051728,0.159972151741,0.840027848259,0.101769093029,0.73825875523,0.0582030587128,0.717245684584,0.881267516999,0.00826228656405,0.050
579,17050051729,0.162448145673,0.837551854327,0.103341629905,0.734210224422,0.0591065157674,0.713029731962,0.879349359401,0.00871627181095,0.050
580,17050051730,0.157829847634,0.842170152366,0.100680316498,0.741489835868,0.0571495311354,0.72089926942,0.883336732477,0.00848002025247,0.050
581,17050051731,0.165143595412,0.834856404588,0.10547368699,0.729382717598,0.0596699084226,0.708447742298,0.8778928667,0.00833290659291,0.049
582,17050051732,0.158857814819,0.841142185181,0.101259300106,0.739882885076,0.0575985147129,0.719144132834,0.882425826732,0.00830351336634,0.050
583,17050051733,0.158022625819,0.841977374181,0.10051544798,0.741461926201,0.0575071778389,0.720574063385,0.882763693255,0.00875884049731,0.049
584,17050051734,0.160126324594,0.839873675406,0.101099178214,0.738774497192,0.0590271463797,0.716994329145,0.880018767941,0.00868416717982,0.049
585,17050051735,0.165634880885,0.834365119115,0.103115779719,0.731249339395,0.0625191011661,0.707655370285,0.873590742736,0.00862504493493,0.050
586,17050051736,0.166157484725,0.833842515275,0.104265266,0.729577249275,0.0618922187254,0.706758150591,0.874392867011,0.00875982024342,0.050
587,17050051737,0.160132148266,0.839867851734,0.102985998202,0.736881853532,0.0571461500635,0.716956153587,0.882783020521,0.00839882779503,0.050
588,17050051738,0.158090847731,0.841909152269,0.102473103119,0.73943604915,0.0556177446118,0.720428754632,0.885525069503,0.00843491947079,0.050
589,17050051739,0.160945529789,0.839054470211,0.101248515211,0.737805955,0.0596970145772,0.71560390235,0.878837609176,0.00803228833187,0.050
590,17050051740,0.163470685408,0.836529314592,0.102901345511,0.733627969082,0.0605693398966,0.71130854453,0.876958554414,0.00833463054556,0.050
591,17050051741,0.155827815384,0.844172184616,0.100669718784,0.743502465832,0.0551580965997,0.724306821883,0.886759200141,0.00849815818012,0.050
592,17050051742,0.155733529031,0.844266470969,0.0999523720863,0.744314098882,0.055781156945,0.72447825203,0.885866590031,0.00852414098048,0.050
593,17050051743,0.158249130994,0.841750869006,0.101628297724,0.740122571282,0.0566208332705,0.720172458335,0.884011549479,0.00865425958884,0.050
594,17050051744,0.160536661446,0.839463338554,0.101812986604,0.73765035195,0.058723674842,0.716288116642,0.880366500679,0.00860007217813,0.049
595,17050051745,0.158602224067,0.841397775933,0.101288380181,0.740109395752,0.0573138438861,0.719577731891,0.882906532523,0.00849391037327,0.049
596,17050051746,0.159889718443,0.840110281557,0.100981559491,0.739128722066,0.058908158952,0.717397284934,0.880250646203,0.00804075106728,0.050
597,17050051747,0.161846218035,0.838153781965,0.100815020884,0.737338761081,0.0610311971505,0.714085689753,0.876661730246,0.00840229676145,0.050
598,17050051748,0.165246746019,0.834753253981,0.104869807608,0.729883446374,0.060376938411,0.708282967512,0.876829562826,0.00844348702294,0.050
599,17050051749,0.161305072904,0.838694927096,0.101533979529,0.737160947568,0.0597710933749,0.71499077928,0.87864298432,0.00850646272135,0.050
600,17050051750,0.156624389142,0.843375610858,0.100006017347,0.743369593511,0.0566183717946,0.72296007465,0.884414451332,0.00877998973691,0.050
601,17050051751,0.161498930603,0.838501069397,0.103373876531,0.735127192866,0.0581250540726,0.714635014441,0.88101707305,0.00845346847546,0.050
602,17050051752,0.158471259847,0.841528740153,0.100805303197,0.740723436956,0.0576659566507,0.71980742752,0.882420713258,0.0082538784588,0.050
603,17050051753,0.157129755169,0.842870244831,0.10032823828,0.742542006551,0.0568015168895,0.722095173622,0.884020410666,0.00868437611973,0.050
604,17050051754,0.156958779022,0.843041220978,0.10047607703,0.742565143948,0.0564827019923,0.72238387819,0.88453132005,0.00865785215753,0.050
605,17050051755,0.162541125864,0.837458874136,0.103034223655,0.734424650481,0.0595069022083,0.712877147423,0.878738756757,0.00824614789283,0.050
606,17050051756,0.157213751674,0.842786248326,0.100764862534,0.742021385792,0.0564488891399,0.72194572256,0.88451819687,0.00858707676458,0.049
607,17050051757,0.157206453457,0.842793546543,0.101034077857,0.741759468686,0.0561723756008,0.721954100091,0.884926555039,0.00872448161155,0.050
608,17050051758,0.16483531937,0.83516468063,0.103409399283,0.731755281347,0.0614259200875,0.708998350917,0.875382083461,0.00798881447017,0.050
609,17050051759,0.158919158131,0.841080841869,0.101025224959,0.74005561691,0.0578939331718,0.719043492339,0.881976572177,0.00880391402638,0.050
610,17050051760,0.157560414076,0.842439585924,0.100578976047,0.741860609877,0.056981438029,0.721358889821,0.88364995634,0.00815562403011,0.050
611,17050051761,0.158260348067,0.841739651933,0.101350246298,0.740389405635,0.0569101017686,0.720157570004,0.883583496129,0.00845142842788,0.050
612,17050051762,0.160532394126,0.839467605874,0.102117636828,0.737349969046,0.0584147572979,0.716290778101,0.880821728267,0.00836756840092,0.050
613,17050051763,0.163887694851,0.836112305149,0.103157709416,0.732954595733,0.0607299854342,0.710600675949,0.876625080889,0.00853554932958,0.049
614,17050051764,0.160432984158,0.839567015842,0.102079042914,0.737487972928,0.0583539412444,0.716459823068,0.880934971426,0.00851292567295,0.050
615,17050051765,0.162760620192,0.837239379808,0.103085592189,0.734153787619,0.0596750280029,0.712505360528,0.87843990718,0.00838187699038,0.049
616,17050051766,0.158843352571,0.841156647429,0.100743941321,0.740412706108,0.0580994112505,0.71917641901,0.881692865517,0.00853270973283,0.050
617,17050051767,0.15972648643,0.84027351357,0.102239791712,0.738033721859,0.0574866947178,0.717655254382,0.882379983185,0.00823857256049,0.050
618,17050051768,0.159550325125,0.840449674875,0.10149722714,0.738952447735,0.0580530979858,0.71796522376,0.881589709592,0.00839410494554,0.050
619,17050051769,0.159752576426,0.840247423574,0.101569893979,0.738677529596,0.0581826824471,0.717621050407,0.88135037223,0.0083774364062,0.050
620,17050051770,0.162075446919,0.837924553081,0.101946393011,0.735978160071,0.0601290539078,0.713680931903,0.877933903491,0.00819935285383,0.050
621,17050051771,0.161436811388,0.838563188612,0.1017606135,0.736802575112,0.0596761978871,0.714764361915,0.878751171981,0.00836835613322,0.050
622,17050051772,0.163439185023,0.836560814977,0.102420978994,0.734139835983,0.0610182060296,0.711368945204,0.876305943044,0.00839053025579,0.050
623,17050051773,0.158781617507,0.841218382493,0.102877159878,0.738341222614,0.0559044576289,0.719249246872,0.884935134886,0.00832847769898,0.050
624,17050051774,0.159845235795,0.840154764205,0.102087934507,0.738066829698,0.057757301288,0.71745612699,0.881953482039,0.00792226926458,0.050
625,17050051775,0.165437779948,0.834562220052,0.103197093806,0.731365126246,0.0622406861418,0.707986177419,0.874045344808,0.00836661189789,0.050
626,17050051776,0.161632322595,0.838367677405,0.103855896705,0.7345117807,0.0577764258895,0.714402019027,0.881497985662,0.00855022526211,0.050
627,17050051777,0.162522780001,0.837477219999,0.10267975814,0.734797461858,0.0598430218608,0.712913479207,0.878248877401,0.00849280040097,0.050
628,17050051778,0.16719457075,0.83280542925,0.105076149142,0.727729280108,0.0621184216078,0.705001325583,0.873824576491,0.00813949606836,0.050
629,17050051779,0.164662636444,0.835337363556,0.102185383403,0.733151980153,0.0624772530407,0.709307876507,0.873876207173,0.0081572527923,0.050
630,17050051780,0.157989597619,0.842010402381,0.101469476001,0.74054092638,0.0565201216177,0.720615888116,0.884223053475,0.00835015769601,0.050
631,17050051781,0.160673322156,0.839326677844,0.101678750565,0.737647927279,0.0589945715911,0.716058570223,0.879935479176,0.00840363886124,0.049
632,17050051782,0.158607195392,0.841392804608,0.101051096665,0.740341707943,0.0575560987276,0.719572847768,0.882549132103,0.00816828910238,0.050
633,17050051783,0.163580820188,0.836419179812,0.104042415013,0.7323767648,0.0595384051754,0.711105457817,0.878448626056,0.00843050604123,0.050
634,17050051784,0.157414427698,0.842585572302,0.101443176793,0.74114239551,0.0559712509051,0.721594198567,0.885171108673,0.00835505759883,0.049
635,17050051785,0.165863470286,0.834136529714,0.104334388846,0.729802140868,0.06152908144,0.707252117647,0.874994005191,0.00838031717432,0.050
636,17050051786,0.159466063008,0.840533936992,0.101439982924,0.739093954069,0.0580260800842,0.718109042257,0.881649792804,0.00855330298823,0.050
637,17050051787,0.161803782582,0.838196217418,0.102107255824,0.736088961593,0.0596965267578,0.714138105953,0.878634168949,0.00796237713099,0.050
638,17050051788,0.160632575303,0.839367424697,0.100960052401,0.738407372296,0.0596725229027,0.716138388867,0.878948430389,0.00860370000517,0.050
639,17050051789,0.165547950193,0.834452049807,0.104790944085,0.729661105722,0.0607570061088,0.707776672544,0.876201518692,0.0081749267568,0.049
640,17050051790,0.158277467638,0.841722532362,0.101088927389,0.740633604973,0.0571885402494,0.720132402143,0.883169925882,0.00818883953202,0.050
641,17050051791,0.159526983723,0.840473016277,0.1006820135,0.739791002777,0.0588449702234,0.718017051767,0.880431048005,0.00860993961543,0.050
642,17050051792,0.156209458336,0.843790541664,0.100377665092,0.743412876572,0.0558317932442,0.723661040438,0.88567378379,0.00846365958804,0.050
643,17050051793,0.162705099136,0.837294900864,0.103270116933,0.734024783931,0.0594349822026,0.712596432085,0.878805905812,0.00843833399165,0.050
644,17050051794,0.162551720813,0.837448279187,0.101943784254,0.735504494933,0.0606079365587,0.712875592912,0.877117396737,0.00824908428341,0.050
645,17050051795,0.159161922485,0.840838077515,0.102764835112,0.738073242404,0.0563970873728,0.718605295034,0.884118522248,0.00864063336146,0.050
646,17050051796,0.158225924522,0.841774075478,0.101132569651,0.740641505827,0.0570933548709,0.720219325532,0.883322460922,0.00877938437998,0.050
647,17050051797,0.1592835439,0.8407164561,0.10071971822,0.73999673788,0.0585638256796,0.718429558411,0.880903285614,0.00864121189123,0.050
648,17050051798,0.163196401298,0.836803598702,0.103475569886,0.733328028816,0.0597208314118,0.711763185482,0.878270297984,0.0086673783834,0.050
649,17050051799,0.160447596088,0.839552403912,0.101853469488,0.737698934424,0.0585941265999,0.716438443183,0.880578320767,0.00833979975301,0.050
650,17050051800,0.155923356488,0.844076643512,0.0994292414051,0.744647402107,0.0564941150833,0.724162639056,0.884771057784,0.00849910256058,0.049
651,17050051801,0.160684440508,0.839315559492,0.102418308931,0.73689725056,0.058266131577,0.716028639388,0.881003853377,0.00863495292026,0.050
652,17050051802,0.161664098501,0.838335901499,0.102487418475,0.735848483024,0.0591766800263,0.714368770926,0.879431633171,0.00850530291271,0.050
653,17050051803,0.156770832986,0.843229167014,0.101198648104,0.74203051891,0.0555721848816,0.722692904117,0.885916467749,0.00854176317251,0.050
654,17050051804,0.159628636241,0.840371363759,0.101486791819,0.73888457194,0.0581418444222,0.717832529708,0.881440316689,0.00819583789587,0.049
655,17050051805,0.158574133292,0.841425866708,0.100875457566,0.740550409142,0.0576986757258,0.719631636469,0.882347548119,0.00875124926311,0.050
656,17050051806,0.161290091053,0.838709908947,0.103305264102,0.735404644845,0.0579848269505,0.714989574732,0.8812729203,0.00788882677633,0.050
657,17050051807,0.163037874401,0.836962125599,0.103734645283,0.733227480316,0.0593032291173,0.712027113221,0.878921461092,0.00828717865539,0.050
658,17050051808,0.160841820166,0.839158179834,0.101505230104,0.737652949731,0.0593365900618,0.715775718891,0.879392315609,0.00847430070776,0.050
659,17050051809,0.163170670941,0.836829329059,0.102452204334,0.734377124724,0.0607184666074,0.711822001174,0.876809490025,0.00855268996292,0.050
660,17050051810,0.163401387632,0.836598612368,0.104302796638,0.73229581573,0.0590985909936,0.711404549585,0.879137213469,0.00815191622806,0.050
661,17050051811,0.162064332813,0.837935667187,0.101736670088,0.736198997099,0.0603276627251,0.713702877093,0.877644514786,0.00858448745143,0.050
662,17050051812,0.159352912605,0.840647087395,0.102229786546,0.738417300849,0.057123126059,0.718289189488,0.883004777843,0.00841793774772,0.050
663,17050051813,0.157977763638,0.842022236362,0.100240215593,0.741782020769,0.0577375480444,0.720654440737,0.882435951455,0.00849152805918,0.050
664,17050051814,0.159672354311,0.840327645689,0.101547028756,0.738780616933,0.0581253255545,0.717757466142,0.881454054366,0.00851678286827,0.050
665,17050051815,0.165659933612,0.834340066388,0.104773091958,0.72956697443,0.060886841654,0.707588313539,0.875984928954,0.0086265715422,0.050
666,17050051816,0.162584521398,0.837415478602,0.102334834473,0.735080644129,0.0602496869247,0.712814278138,0.877636411483,0.00833724751538,0.050
667,17050051817,0.161168574393,0.838831425607,0.102146796607,0.736684629,0.0590217777859,0.715212699662,0.879777219702,0.00850155184484,0.050
668,17050051818,0.156370047703,0.843629952297,0.0993565121469,0.74427344015,0.0570135355565,0.723402866734,0.883896419827,0.00839107487708,0.050
669,17050051819,0.157410578206,0.842589421794,0.101061868867,0.741527552927,0.0563487093392,0.721606465401,0.884617073024,0.00821149125153,0.050
670,17050051820,0.157369860336,0.842630139664,0.0996531498463,0.742976989817,0.0577167104899,0.721696850954,0.882615694099,0.00867188109583,0.049
671,17050051821,0.155017955154,0.844982044846,0.0989831641849,0.745998880661,0.0560347909693,0.7257127531,0.885672471715,0.00828109525287,0.050
672,17050051822,0.15821064502,0.84178935498,0.10054955905,0.74123979593,0.0576610859696,0.720254033443,0.882491449869,0.008400088135,0.049
673,17050051823,0.156882573813,0.843117426187,0.0999108104318,0.743206615755,0.0569717633814,0.722522041968,0.883831053176,0.00826116752183,0.050
674,17050051824,0.159916125759,0.840083874241,0.101982510761,0.73810136348,0.0579336149987,0.717337488633,0.881677170971,0.0083790782606,0.049
675,17050051825,0.158029014692,0.841970985308,0.101399767883,0.740571217425,0.0566292468088,0.720549940228,0.884052963674,0.00861424709195,0.049
676,17050051826,0.162242981866,0.837757018134,0.103481694875,0.734275323259,0.0587612869914,0.713374549418,0.879905358677,0.00774698385292,0.049
677,17050051827,0.159631350785,0.840368649215,0.101922218322,0.738446430892,0.0577091324633,0.717821393452,0.882075883294,0.00838407383025,0.050
678,17050051828,0.161501187235,0.838498812765,0.101660773022,0.736838039743,0.0598404142133,0.714656891362,0.878494421362,0.00803617760193,0.050
679,17050051829,0.156568012387,0.843431987613,0.10026488971,0.743167097903,0.0563031226766,0.72305216919,0.884891915498,0.00875046761906,0.050
680,17050051830,0.162888344824,0.837111655176,0.102795276029,0.734316379147,0.0600930687953,0.712293863703,0.877795244349,0.00824596464849,0.050
681,17050051831,0.160843212977,0.839156787023,0.100833183192,0.738323603831,0.0600100297848,0.715783440256,0.878401815968,0.00850369267017,0.050
682,17050051832,0.156634322479,0.843365677521,0.100229138066,0.743136539454,0.0564051844132,0.72293981766,0.884725446231,0.00867003062445,0.050
683,17050051833,0.162660938054,0.837339061946,0.103664241891,0.733674820054,0.058996696163,0.712665163875,0.879460712545,0.00811544974005,0.050
684,17050051834,0.158824550807,0.841175449193,0.100706506047,0.740468943145,0.0581180447602,0.719208905127,0.881670036456,0.00818078809905,0.050
685,17050051835,0.161290362626,0.838709637374,0.101218689259,0.737490948114,0.0600716733669,0.715020413569,0.878204539282,0.00846780436003,0.050
686,17050051836,0.159450859576,0.840549140424,0.10255959273,0.737989547694,0.0568912668467,0.718118043895,0.883321997684,0.00836081650698,0.050
687,17050051837,0.157508406937,0.842491593063,0.100755535964,0.741736057099,0.056752870973,0.721444682484,0.883998792014,0.00830133799005,0.050
688,17050051838,0.166065985337,0.833934014663,0.103515534317,0.730418480346,0.0625504510203,0.706923426776,0.873445958441,0.00870700585204,0.049
689,17050051839,0.166515350789,0.833484649211,0.104354400913,0.729130248298,0.0621609498754,0.706154542101,0.873916171899,0.00822960190809,0.050
690,17050051840,0.160931700096,0.839068299904,0.101898766576,0.737169533328,0.0590329335191,0.715617572592,0.879817317665,0.00851715473527,0.050
691,17050051841,0.160517916307,0.839482083693,0.101728364163,0.73775371953,0.0587895521439,0.716321150937,0.880274131239,0.0083124615714,0.050
692,17050051842,0.158067038506,0.841932961494,0.0999087378862,0.742024223607,0.0581583006201,0.720507683105,0.881795478819,0.00818070943868,0.050
693,17050051843,0.159146418571,0.840853581429,0.102610734135,0.738242847293,0.0565356844364,0.718633921599,0.88391849811,0.0082401033287,0.050
694,17050051844,0.15371700041,0.84628299959,0.0975116234366,0.748771376153,0.0562053769733,0.727955412912,0.885749354529,0.00864353316396,0.050
695,17050051845,0.163333794326,0.836666205674,0.103669104303,0.732997101372,0.0596646900231,0.711528212617,0.878320680375,0.00857469208467,0.050
696,17050051846,0.152406147867,0.847593852133,0.0983766090295,0.749217243103,0.0540295388379,0.730183342977,0.889282130937,0.00880787642395,0.049
697,17050051847,0.159727076665,0.840272923335,0.102711076199,0.737561847136,0.0570160004652,0.717647183975,0.883071908481,0.00864370044166,0.050
698,17050051848,0.162798972949,0.837201027051,0.102765517647,0.734435509404,0.0600334553025,0.712445342978,0.877903891634,0.00870749257821,0.049
699,17050051849,0.155890948474,0.844109051526,0.100363694849,0.743745356677,0.0555272536258,0.724203839375,0.886200709731,0.00859403478408,0.050
700,17050051850,0.157790652886,0.842209347114,0.100705286651,0.741504060463,0.0570853662346,0.720965526115,0.883440677822,0.00877143117934,0.050
701,17050051851,0.159805096686,0.840194903314,0.101580701903,0.738614201411,0.0582243947827,0.717531810391,0.881276381143,0.00840623828435,0.050
702,17050051852,0.158289640322,0.841710359678,0.101073143635,0.740637216043,0.0572164966874,0.720111956804,0.883125850342,0.00817998788577,0.050
703,17050051853,0.160311271995,0.839688728005,0.100289766712,0.739398961292,0.0600215052831,0.716692949813,0.87851232758,0.00855573829257,0.050
704,17050051854,0.156080341265,0.843919658735,0.0998660733645,0.744053585371,0.0562142679001,0.723888643967,0.885143490836,0.00828155661863,0.049
705,17050051855,0.154159369469,0.845840630531,0.100027180269,0.745813450262,0.0541321891996,0.727162224406,0.888685780254,0.00818208781052,0.050
706,17050051856,0.159748976156,0.840251023844,0.101804269519,0.738446754325,0.0579447066368,0.717623641275,0.881701139149,0.00835700077337,0.050
707,17050051857,0.152818052247,0.847181947753,0.0966254607372,0.750556487016,0.05619259151,0.729505088621,0.885996566847,0.0085354943853,0.050
708,17050051858,0.163687820584,0.836312179416,0.102350715329,0.733961464088,0.061337105255,0.710950178514,0.875779005623,0.00842883509648,0.050
709,17050051859,0.159625852779,0.840374147221,0.103278383411,0.737095763811,0.0563474693679,0.717810377617,0.884079280606,0.00798333239514,0.050
710,17050051860,0.158240347058,0.841759652942,0.0988977686873,0.742861884255,0.0593425783703,0.720228341369,0.880011878108,0.00832523749363,0.050
711,17050051861,0.153610050157,0.846389949843,0.0985466641546,0.747843285689,0.0550633860021,0.7281225902,0.887455528409,0.00830736394554,0.050
712,17050051862,0.156014019847,0.843985980153,0.10053413088,0.743451849273,0.0554798889672,0.723991603672,0.886239740265,0.00812776993322,0.050
713,17050051863,0.162873545364,0.837126454636,0.103539965086,0.73358648955,0.0593335802773,0.71230770243,0.878915405658,0.00829837058216,0.050
714,17050051864,0.162054900378,0.837945099622,0.103589014759,0.734356084863,0.0584658856193,0.713691046941,0.880384139762,0.00811674974954,0.050
715,17050051865,0.158862771913,0.841137228087,0.100185779281,0.740951448806,0.0586769926326,0.719151818973,0.880838923066,0.0086691593942,0.050
716,17050051866,0.162235628888,0.837764371112,0.101886205825,0.735878165287,0.0603494230631,0.713410916716,0.877572038738,0.00843923338932,0.049
717,17050051867,0.162480448261,0.837519551739,0.102271912201,0.735247639538,0.0602085360596,0.712991163858,0.877721431586,0.00812315796834,0.050
718,17050051868,0.156133672521,0.843866327479,0.100943883451,0.742922444029,0.0551897890696,0.723781631769,0.886636546797,0.00877046589893,0.050
719,17050051869,0.160412322804,0.839587677196,0.102662094849,0.736925582347,0.0577502279556,0.716486093732,0.881827572794,0.00850103982013,0.050
720,17050051870,0.159465944245,0.840534055755,0.101286281705,0.73924777405,0.0581796625409,0.718111549279,0.881424007302,0.00867009175164,0.050
721,17050051871,0.158827255145,0.841172744855,0.102060456019,0.739112288836,0.0567667991257,0.719184003985,0.883656132722,0.00870268860751,0.050
722,17050051872,0.16163618736,0.83836381264,0.103123512322,0.735240300318,0.0585126750375,0.714406464232,0.88041455201,0.00836926921695,0.050
723,17050051873,0.157339917943,0.842660082057,0.100849945606,0.741810136451,0.0564899723368,0.721729828491,0.88442674583,0.00825873924488,0.049
724,17050051874,0.16084235549,0.83915764451,0.101824470642,0.737333173868,0.059017884848,0.715770023476,0.879860783958,0.00825098731518,0.050
725,17050051875,0.156730640233,0.843269359767,0.100961610866,0.742307748901,0.0557690293664,0.722764872706,0.885636977417,0.00855556205964,0.050
726,17050051876,0.15386954084,0.84613045916,0.0990390301585,0.747091429001,0.0548305106819,0.72767195689,0.887732239028,0.00864902603543,0.050
727,17050051877,0.164511139244,0.835488860756,0.103860375728,0.731628485028,0.0606507635161,0.709538244261,0.876596781764,0.00842289994419,0.050
728,17050051878,0.155773049369,0.844226950631,0.100851543706,0.743375406925,0.0549215056638,0.724397417119,0.887120700811,0.00859673830777,0.049
729,17050051879,0.156583951563,0.843416048437,0.100962713053,0.742453335385,0.0556212385099,0.723014565823,0.885890553796,0.00887108540046,0.050
730,17050051880,0.161040539443,0.838959460557,0.103040811454,0.735918649102,0.0579997279894,0.715416105857,0.881310477859,0.00859299115729,0.050
731,17050051881,0.159188224748,0.840811775252,0.100661760815,0.740150014437,0.0585264639325,0.718592198979,0.880981300898,0.00864443000084,0.050
732,17050051882,0.166181912348,0.833818087652,0.104645708934,0.729172378719,0.061536203414,0.706711325282,0.874910744299,0.00816296984571,0.050
733,17050051883,0.16159575358,0.83840424642,0.103695320381,0.734708926039,0.0579004331994,0.714466316959,0.881324337536,0.00830521077454,0.050
734,17050051884,0.16179723002,0.83820276998,0.104027039643,0.734175730337,0.0577701903772,0.714120396288,0.881468038523,0.00826732082063,0.050
735,17050051885,0.163536555469,0.836463444531,0.102966468329,0.733496976202,0.0605700871404,0.711196338332,0.876942067316,0.00861863076186,0.050
736,17050051886,0.162267516479,0.837732483521,0.103373323498,0.734359160023,0.058894192981,0.713334684149,0.879704152361,0.00854688763398,0.049
737,17050051887,0.165389616117,0.834610383883,0.10270963124,0.731900752643,0.0626799848767,0.708074635665,0.87341050632,0.00868525800961,0.049
738,17050051888,0.160582481474,0.839417518526,0.102725882166,0.73669163636,0.0578565993078,0.716196780903,0.88163039851,0.0086955217427,0.050
739,17050051889,0.15841005154,0.84158994846,0.101097169407,0.740492779054,0.0573128821329,0.719907026753,0.882954762273,0.00824554652172,0.050
740,17050051890,0.160307134464,0.839692865536,0.102639725105,0.737053140431,0.0576674093593,0.716664713579,0.881974577277,0.00836703769118,0.049
741,17050051891,0.161477833614,0.838522166386,0.102804200997,0.735717965389,0.0586736326165,0.714679269356,0.880215504822,0.00859166265649,0.050
742,17050051892,0.163189120814,0.836810879186,0.103961691282,0.732849187904,0.0592274295325,0.711768192142,0.878997458311,0.00813905161804,0.050
743,17050051893,0.164395482168,0.835604517832,0.104371196919,0.731233320913,0.0600242852482,0.709725662859,0.877544700463,0.00847458727521,0.050
744,17050051894,0.157376754731,0.842623245269,0.101680101322,0.740943143947,0.0556966534084,0.721654720155,0.885584114094,0.00820686564672,0.050
745,17050051895,0.156995537877,0.843004462123,0.101464812976,0.741539649147,0.0555307249016,0.722306495685,0.885921956534,0.00831906141901,0.050
746,17050051896,0.161355772614,0.838644227386,0.102724277622,0.735919949764,0.058631494993,0.714887092016,0.880306485352,0.00841978962755,0.050
747,17050051897,0.161961855739,0.838038144261,0.102543982093,0.735494162167,0.0594178736462,0.713864117509,0.879006434995,0.00848896034038,0.050
748,17050051898,0.157484492362,0.842515507638,0.101199355161,0.741316152477,0.0562851372002,0.721478695091,0.884692381015,0.00835269222569,0.050
749,17050051899,0.158284963742,0.841715036258,0.101351194193,0.740363842065,0.0569337695487,0.720115731792,0.883542688909,0.00881234979087,0.050
750,17050051900,0.160460794792,0.839539205208,0.10303020909,0.736508996118,0.0574305857014,0.716398424027,0.882285925546,0.00851034197587,0.050
751,17050051901,0.159979104698,0.840020895302,0.101992289336,0.738028605966,0.0579868153615,0.717230546694,0.881583788908,0.00808999448752,0.050
752,17050051902,0.159000464231,0.840999535769,0.102279850027,0.738719685743,0.0567206142042,0.71888663916,0.883681984294,0.00867647064078,0.049
753,17050051903,0.160367131457,0.839632868543,0.102749095556,0.736883772988,0.0576180359011,0.716561381076,0.882032775368,0.00834952959555,0.049
754,17050051904,0.16260791637,0.83739208363,0.103597385557,0.733794698073,0.0590105308131,0.712755792249,0.879452850265,0.00843364129049,0.050
755,17050051905,0.1579799252,0.8420200748,0.102408778583,0.739611296216,0.0555711466172,0.720618238356,0.88562070969,0.00835220600837,0.049
756,17050051906,0.158873189464,0.841126810536,0.100782413304,0.740344397232,0.0580907761602,0.719125181617,0.881698314164,0.00827712647039,0.049
757,17050051907,0.165017759874,0.834982240126,0.103328759083,0.731653481043,0.0616890007915,0.708692007441,0.874953170468,0.00818909087473,0.050
758,17050051908,0.161766969264,0.838233030736,0.103587865685,0.734645165052,0.058179103579,0.714178186938,0.88087398197,0.00849123609662,0.050
759,17050051909,0.154124929979,0.845875070021,0.0988148470579,0.747060222963,0.0553100829215,0.727239209345,0.886962598876,0.00842525747019,0.049
760,17050051910,0.156384226903,0.843615773097,0.100109972517,0.74350580058,0.0562742543864,0.723367419484,0.884979879564,0.00816242863721,0.050
761,17050051911,0.160217905641,0.839782094359,0.101259909443,0.738522184917,0.0589579961978,0.716836662589,0.880098435154,0.00824082269335,0.050
762,17050051912,0.158497320637,0.841502679363,0.101351528572,0.740151150791,0.0571457920649,0.719754965811,0.883179167871,0.00830580631465,0.050
763,17050051913,0.164157406688,0.835842593312,0.104969553195,0.730873040117,0.0591878534924,0.710118338018,0.878829767208,0.00821105466223,0.050
764,17050051914,0.158360139579,0.841639860421,0.101140852683,0.740499007738,0.0572192868954,0.719991164679,0.883104547793,0.00862545138109,0.050
765,17050051915,0.155176019669,0.844823980331,0.0998505920384,0.744973388293,0.0553254276302,0.725430173555,0.886675873241,0.00818647663116,0.050
766,17050051916,0.160989080444,0.839010919556,0.100885882339,0.738125037217,0.0601031981051,0.715535580517,0.878229997334,0.00841304339582,0.050
767,17050051917,0.160472658947,0.839527341053,0.102796980354,0.736730360699,0.0576756785928,0.716381816374,0.881922718666,0.00812529822356,0.050
768,17050051918,0.153153494075,0.846846505925,0.0984635932767,0.748382912648,0.0546899007982,0.728904027353,0.888120570364,0.0086098974281,0.050
769,17050051919,0.16024255231,0.83975744769,0.101977058732,0.737780388957,0.0582654935778,0.71678412519,0.881110711156,0.00831218631136,0.050
770,17050051920,0.160061952919,0.839938047081,0.100514323403,0.739423723678,0.0595476295158,0.717112240069,0.879268972395,0.0082116244086,0.050
771,17050051921,0.160373174399,0.839626825601,0.10187111868,0.737755706921,0.0585020557195,0.716564308638,0.880731540369,0.00854864432847,0.050
772,17050051922,0.163323560059,0.836676439941,0.103539994427,0.733136445514,0.0597835656318,0.71154743461,0.878148290569,0.00856565039086,0.050
773,17050051923,0.160044296682,0.839955703318,0.102707470605,0.737248232713,0.057336826077,0.717109279342,0.882523790982,0.00841635171008,0.050
774,17050051924,0.156779109463,0.843220890537,0.102114735218,0.741106155319,0.054664374245,0.722665075624,0.887249188164,0.00840987797374,0.050
775,17050051925,0.158253634274,0.841746365726,0.099758006478,0.741988359248,0.058495627796,0.72019286108,0.881253916302,0.00834793505692,0.049
776,17050051926,0.158463043198,0.841536956802,0.100391704698,0.741145252104,0.0580713384997,0.719827589043,0.881826677579,0.00799396666735,0.049
777,17050051927,0.155935849622,0.844064150378,0.0995020063433,0.744562144035,0.0564338432786,0.724140262208,0.884856568307,0.0085179768129,0.050
778,17050051928,0.159415527731,0.840584472269,0.10183055285,0.738753919419,0.0575849748815,0.718188929106,0.882310571867,0.00865547675622,0.050
779,17050051929,0.164825236499,0.835174763501,0.104950588666,0.730224174834,0.059874647833,0.708992232438,0.877665267233,0.00802305281997,0.050
780,17050051930,0.153246673122,0.846753326878,0.0978224522296,0.748930874648,0.0554242208925,0.728754380528,0.887017201923,0.00847968665868,0.050
781,17050051931,0.157848316953,0.842151683047,0.100056888584,0.742094794463,0.0577914283681,0.720877223978,0.882388418951,0.00851649734348,0.050
782,17050051932,0.161475374848,0.838524625152,0.10337199769,0.735152627463,0.0581033771582,0.71467491429,0.88105454293,0.00863932658398,0.050
783,17050051933,0.160729909912,0.839270090088,0.102569805477,0.736700284611,0.0581601044347,0.715949332192,0.881148869644,0.0083909268797,0.050
784,17050051934,0.154182572216,0.845817427784,0.100106420756,0.745711007028,0.0540761514596,0.727121422141,0.888762319584,0.00866850998485,0.050
785,17050051935,0.155414594188,0.844585405812,0.099552607736,0.745032798076,0.0558619864523,0.72502786556,0.885827312264,0.00833785153753,0.050
786,17050051936,0.15993000716,0.84006999284,0.100646178229,0.739423814611,0.0592838289305,0.717333993835,0.879688592202,0.00869042740798,0.049
787,17050051937,0.159561309442,0.840438690558,0.102663034339,0.737775656219,0.0568982751033,0.717929101612,0.883285007252,0.00839334563893,0.050
788,17050051938,0.16347121805,0.83652878195,0.103738493611,0.732790288339,0.0597327244384,0.711295087845,0.878188516111,0.00843151722789,0.049
789,17050051939,0.160463134646,0.839536865354,0.10095644332,0.738580422033,0.059506691326,0.716425565159,0.879232840629,0.00854546576071,0.049
790,17050051940,0.161344421878,0.838655578122,0.103594746916,0.735060831205,0.0577496749622,0.714893250919,0.881605736988,0.00881172436696,0.050
791,17050051941,0.160557694659,0.839442305341,0.102265089217,0.737177216124,0.0582926054417,0.71624569368,0.880995269308,0.00850107071799,0.050
792,17050051942,0.15951038979,0.84048961021,0.100542368907,0.739947241303,0.0589680208828,0.718047299497,0.880254133971,0.0081226536352,0.050
793,17050051943,0.157126853839,0.842873146161,0.101182471223,0.741690674939,0.055944382616,0.722087296361,0.885281380699,0.00854936661655,0.050
794,17050051944,0.157398792952,0.842601207048,0.101476905499,0.741124301549,0.0559218874537,0.721620284396,0.885247531577,0.00798231590974,0.050
795,17050051945,0.158696095869,0.841303904131,0.101398763417,0.739905140714,0.0572973324517,0.719416651157,0.882907967977,0.00829175447744,0.049
796,17050051946,0.159880267754,0.840119732246,0.102072113984,0.738047618261,0.0578081537698,0.717396953615,0.881870273818,0.00832141732436,0.049
797,17050051947,0.162914161235,0.837085838765,0.103238897421,0.733846941344,0.0596752638142,0.71224358423,0.878403485962,0.00853622661364,0.050
798,17050051948,0.16227417931,0.83772582069,0.103519557499,0.734206263191,0.0587546218102,0.713321223237,0.879907792615,0.00840427520168,0.050
799,17050051949,0.159680349231,0.840319650769,0.102889848512,0.737429802257,0.0567905007187,0.717723762285,0.883414735055,0.00810151372671,0.050
800,17050051950,0.164966981411,0.835033018589,0.102887587589,0.732145431,0.0620793938225,0.708784219236,0.874390882273,0.00852164134026,0.050
801,17050051951,0.161643509492,0.838356490508,0.10329724448,0.735059246028,0.0583462650126,0.714391466673,0.880657488876,0.00851147007817,0.050
802,17050051952,0.15806131199,0.84193868801,0.101790067949,0.740148620061,0.0562712440415,0.720489195349,0.884571441809,0.00848274925673,0.050
803,17050051953,0.15904389888,0.84095610112,0.100124916236,0.740831184884,0.0589189826449,0.718845229347,0.880439159291,0.00827757077813,0.050
804,17050051954,0.161942543536,0.838057456464,0.10341547066,0.734641985803,0.0585270728761,0.713883716032,0.880320762099,0.00833211795962,0.050
805,17050051955,0.159188040942,0.840811959058,0.099901090713,0.740910868345,0.059286950229,0.718603920995,0.879863192917,0.00796772701395,0.049
806,17050051956,0.161306656003,0.838693343997,0.102020346813,0.736672997184,0.0592863091904,0.714980803563,0.879355391768,0.00826924059916,0.049
807,17050051957,0.158838938847,0.841161061153,0.10113768477,0.740023376383,0.0577012540772,0.719178007109,0.882279353267,0.00878995648414,0.049
808,17050051958,0.160368284285,0.839631715715,0.101470588448,0.738161127267,0.058897695837,0.716578604766,0.880150998817,0.00900960820699,0.049
809,17050051959,0.160193287805,0.839806712195,0.101833497734,0.737973214461,0.0583597900705,0.71686979126,0.880983898644,0.00861408335549,0.049
810,17050051960,0.164803209901,0.835196790099,0.102569402778,0.732627387321,0.0622338071225,0.709065086996,0.874201653908,0.00790989303637,0.049
811,17050051961,0.161499199495,0.838500800505,0.102029151864,0.736471648641,0.0594700476306,0.714654730178,0.879039448314,0.00887667396611,0.049
812,17050051962,0.1586181923,0.8413818077,0.100551317728,0.740830489972,0.0580668745722,0.719561667308,0.881795455351,0.00812395039815,0.049
813,17050051963,0.16045769088,0.83954230912,0.101838470282,0.737703838838,0.0586192205977,0.716421560329,0.880539004828,0.0085749443168,0.050
814,17050051964,0.161129320562,0.838870679438,0.102492689081,0.736377990357,0.0586366314812,0.715273980851,0.88035286038,0.00815954846454,0.050
815,17050051965,0.155745143741,0.844254856259,0.100644475147,0.743610381112,0.0551006685943,0.724448077318,0.886864226796,0.00841674521053,0.050
816,17050051966,0.159132620916,0.840867379084,0.101249635013,0.739617744071,0.0578829859027,0.718677757481,0.881940887729,0.00831711294812,0.050
817,17050051967,0.155646716356,0.844353283644,0.099818996816,0.744534286828,0.0558277195403,0.724628202705,0.885819766069,0.00876933107853,0.050
818,17050051968,0.160484721661,0.839515278339,0.103136263602,0.736379014737,0.0573484580583,0.716356284835,0.882400944067,0.00830537645531,0.049
819,17050051969,0.159190777466,0.840809222534,0.101321000455,0.739488222079,0.0578697770107,0.718577977794,0.881946217502,0.00800250616449,0.050
820,17050051970,0.155192526355,0.844807473645,0.0991730668713,0.745634406773,0.0560194594841,0.725412188298,0.885651298626,0.00843233861715,0.050
821,17050051971,0.161467357948,0.838532642052,0.104128743138,0.734403898913,0.0573386148101,0.714677133171,0.882180888045,0.00872920802695,0.050
822,17050051972,0.164473063275,0.835526936725,0.104403869744,0.73112306698,0.0600691935309,0.709594312333,0.877460691331,0.0083804498505,0.050
823,17050051973,0.157799193263,0.842200806737,0.100717121675,0.741483685062,0.057082071588,0.720950829649,0.88344342929,0.00870248994207,0.050
824,17050051974,0.159378001615,0.840621998385,0.102117745551,0.738504252833,0.057260256064,0.71824829671,0.882797084999,0.00867907966512,0.050
825,17050051975,0.159471890628,0.840528109372,0.101096792343,0.739431317029,0.0583750982854,0.718104302468,0.881135218519,0.00837288647628,0.050
826,17050051976,0.156600316539,0.843399683461,0.100073412382,0.743326271079,0.0565269041579,0.72300004493,0.884554892911,0.00810793561345,0.050
827,17050051977,0.155000641942,0.844999358058,0.0991959221138,0.745803435944,0.0558047198283,0.725739091256,0.886015086991,0.008379994555,0.050
828,17050051978,0.160544586554,0.839455413446,0.101454589954,0.738000823492,0.0590899966,0.716280063149,0.879825994809,0.00802610797435,0.050
829,17050051979,0.15937504299,0.84062495701,0.101699285575,0.738925671435,0.057675757415,0.718259594018,0.882186883778,0.00888524927813,0.050
830,17050051980,0.156740514338,0.843259485662,0.102184755099,0.741074730563,0.0545557592389,0.722729718296,0.887418423228,0.00841774520612,0.049
831,17050051981,0.156830207258,0.843169792742,0.09863767012,0.744532122622,0.0581925371385,0.722630262352,0.882049064203,0.00805428111947,0.050
832,17050051982,0.158076083884,0.841923916116,0.101502039601,0.740421876515,0.0565740442824,0.720468411124,0.884122619285,0.00863986127776,0.050
833,17050051983,0.163274894282,0.836725105718,0.103431633251,0.733293472467,0.0598432610312,0.711631257817,0.878071908761,0.00841245300049,0.050
834,17050051984,0.160466796234,0.839533203766,0.10211490053,0.737418303236,0.0583518957043,0.716401983026,0.880929873402,0.00840357609564,0.050
835,17050051985,0.156803048104,0.843196951896,0.100460168815,0.742736783081,0.0563428792888,0.722649149528,0.884775347347,0.00861395886648,0.050
836,17050051986,0.153731500208,0.846268499792,0.0990229089594,0.747245590832,0.054708591249,0.727907975414,0.887946426281,0.00820259702802,0.050
837,17050051987,0.163061854765,0.836938145235,0.10270807523,0.734230070005,0.0603537795343,0.712001996341,0.87737119968,0.00830232044882,0.050
838,17050051988,0.15450573653,0.84549426347,0.100401787639,0.745092475831,0.0541039488905,0.726565370613,0.888640031726,0.00820114805007,0.050
839,17050051989,0.164602565244,0.835397434756,0.103581307093,0.731816127663,0.0610212581506,0.709388239309,0.876030872721,0.00820549746567,0.050
840,17050051990,0.158253444508,0.841746555492,0.10102421022,0.740722345272,0.0572292342873,0.720174190459,0.883115956833,0.00857523299605,0.050
841,17050051991,0.158672995493,0.841327004507,0.100637212221,0.740689792286,0.0580357832721,0.719467304775,0.881827833808,0.00875402191633,0.050
842,17050051992,0.15826678589,0.84173321411,0.101399183951,0.74033403016,0.0568676019393,0.720145897447,0.8836444127,0.00831804724181,0.049
843,17050051993,0.155864331052,0.844135668948,0.100603158815,0.743532510133,0.0552611722369,0.724245600036,0.886598556794,0.00829719506687,0.050
844,17050051994,0.161762964129,0.838237035871,0.102805414105,0.735431621766,0.0589575500246,0.714196700779,0.879730372028,0.00817530140066,0.050
845,17050051995,0.156839255169,0.843160744831,0.100984836864,0.742175907967,0.0558544183052,0.722579655709,0.885484595119,0.00858455312163,0.050
846,17050051996,0.152398478538,0.847601521462,0.0985763530163,0.749025168446,0.0538221255215,0.730193467663,0.8895890553,0.00887750831187,0.050
847,17050051997,0.156440352425,0.843559647575,0.101556035602,0.742003611973,0.0548843168225,0.723250157976,0.887009614211,0.00832743573397,0.050
848,17050051998,0.160477974042,0.839522025958,0.102216178395,0.737305847562,0.058261795647,0.716381521048,0.881059669543,0.00864936080045,0.050
849,17050051999,0.164376468658,0.835623531342,0.102517637411,0.733105893931,0.0618588312478,0.709785539248,0.874851752888,0.00824400215149,0.050
850,17050052000,0.163181190491,0.836818809509,0.102507756275,0.734311053234,0.0606734342159,0.711803397503,0.876873237266,0.00850520413208,0.050
851,17050052001,0.15941210255,0.84058789745,0.102685757856,0.737902139594,0.0567263446947,0.718181912869,0.883573854763,0.00849468945873,0.050
852,17050052002,0.162759016231,0.837240983769,0.103039743942,0.734201239827,0.0597192722888,0.712508759115,0.878375231353,0.00845963873059,0.050
853,17050052003,0.160054019839,0.839945980161,0.101906256097,0.738039724064,0.0581477637415,0.717104811688,0.881329120518,0.0084381891185,0.050
854,17050052004,0.160937516987,0.839062483013,0.103133235914,0.735929247099,0.0578042810738,0.715589203158,0.881622431897,0.00865011371827,0.050
855,17050052005,0.164260579348,0.835739420652,0.10260011531,0.733139305343,0.0616604640379,0.70997980595,0.8751702996,0.00852206799412,0.050
856,17050052006,0.163066253588,0.836933746412,0.103934270521,0.732999475891,0.0591319830663,0.711976171614,0.879166590789,0.00867462093443,0.050
857,17050052007,0.159704672918,0.840295327082,0.10105103425,0.739244292832,0.0586536386676,0.717710085688,0.880669472194,0.008030492953,0.050
858,17050052008,0.161990007684,0.838009992316,0.10262404764,0.735385944676,0.0593659600431,0.713815292637,0.879076101406,0.00881256878322,0.049
859,17050052009,0.160977385715,0.839022614285,0.102348882516,0.736673731769,0.0586285031984,0.715533442393,0.880401050736,0.00856404979092,0.050
860,17050052010,0.161937709302,0.838062290698,0.103006192842,0.735056097857,0.0589315164601,0.71389803349,0.879727248121,0.00838492716062,0.050
861,17050052011,0.162496821806,0.837503178194,0.102751501317,0.734751676877,0.0597453204888,0.712956288125,0.878398644841,0.00846646974081,0.050
862,17050052012,0.160611388907,0.839388611093,0.10102573474,0.738362876353,0.0595856541665,0.71617330146,0.879081226199,0.00827569689482,0.050
863,17050052013,0.159124747366,0.840875252634,0.102524412489,0.738350840146,0.0566003348772,0.718672000128,0.883828693858,0.00874129189575,0.050
864,17050052014,0.162658950314,0.837341049686,0.103327766443,0.734013283243,0.0593311838713,0.712673570894,0.878969378812,0.00817279058665,0.050
865,17050052015,0.163403402343,0.836596597657,0.102586481084,0.734010116572,0.0608169212593,0.711426891833,0.87661025992,0.00822587695295,0.050
866,17050052016,0.16218543686,0.83781456314,0.103044333658,0.734770229482,0.0591411032018,0.713478429754,0.879360502089,0.00850774479705,0.050
867,17050052017,0.161185527369,0.838814472631,0.101988081287,0.736826391344,0.0591974460823,0.71518637441,0.879514893009,0.00825618946594,0.050
868,17050052018,0.161575352624,0.838424647376,0.103798139258,0.734626508118,0.0577772133658,0.714499302354,0.881510353484,0.00798271024758,0.050
869,17050052019,0.163459893242,0.836540106758,0.102608593629,0.73393151313,0.0608512996129,0.711331160479,0.876546507588,0.00824675252897,0.050
870,17050052020,0.156454977617,0.843545022383,0.0996437849402,0.743901237443,0.0568111926764,0.723253938988,0.884172881463,0.00837345755833,0.049
871,17050052021,0.163665771037,0.836334228963,0.1029490098,0.733385219163,0.0607167612376,0.710978429715,0.876696248714,0.00849152370226,0.050
872,17050052022,0.15799287051,0.84200712949,0.100853572621,0.74115355687,0.0571392978891,0.720619563922,0.883311870175,0.00812231074309,0.050
873,17050052023,0.161149677187,0.838850322813,0.101543938874,0.737306383939,0.0596057383133,0.715253741294,0.878923118571,0.00831021164048,0.050
874,17050052024,0.160912140906,0.839087859094,0.102363148021,0.736724711073,0.0585489928849,0.715643735857,0.880533531994,0.00801429921269,0.049
875,17050052025,0.158868422434,0.841131577566,0.102234799367,0.738896778199,0.0566336230666,0.719111489688,0.883841942405,0.00830720706648,0.049
876,17050052026,0.159864004403,0.840135995597,0.100585304141,0.739550691455,0.0592787002622,0.717446836466,0.879712028456,0.00812598486769,0.050
877,17050052027,0.161022565514,0.838977434486,0.101712980156,0.73726445433,0.0593095853579,0.715466463288,0.879388866092,0.00816119828427,0.050
878,17050052028,0.162228477672,0.837771522328,0.101669620327,0.736101902001,0.0605588573445,0.713426259356,0.877265793734,0.00846594025189,0.050
879,17050052029,0.154322065562,0.845677934438,0.100565541925,0.745112392513,0.0537565236375,0.726876403392,0.889197103253,0.00872620709741,0.050
880,17050052030,0.163807466179,0.836192533821,0.102860990764,0.733331543057,0.0609464754151,0.710740547097,0.876325460616,0.00818359417355,0.049
881,17050052031,0.158042347357,0.841957652643,0.101350803377,0.740606849266,0.0566915439798,0.720528015117,0.883958106813,0.00854287948889,0.050
882,17050052032,0.15775690034,0.84224309966,0.102260230854,0.739982868806,0.0554966694868,0.720999583894,0.885784830497,0.00848001144946,0.049
883,17050052033,0.16301441811,0.83698558189,0.103540659834,0.733444922056,0.0594737582761,0.712069654111,0.878676232143,0.00810971955317,0.050
884,17050052034,0.159891417399,0.840108582601,0.101943502215,0.738165080386,0.057947915184,0.71737997463,0.881662095435,0.00836581636554,0.050
885,17050052035,0.162136857137,0.837863142863,0.102361888126,0.735501254737,0.0597749690107,0.713570829453,0.878440000786,0.00806249497479,0.049
886,17050052036,0.155961770415,0.844038229585,0.0997966987381,0.744241530847,0.0561650716772,0.724091679857,0.885245299342,0.00844795771742,0.050
887,17050052037,0.155435026065,0.844564973935,0.0992323535903,0.745332620345,0.0562026724743,0.724997837613,0.885321293968,0.00826569394046,0.050
888,17050052038,0.158231431022,0.841768568978,0.102087788371,0.739680780606,0.0561436426511,0.720195640783,0.884717490161,0.00843453240567,0.050
889,17050052039,0.158652842268,0.841347157732,0.102357843343,0.738989314389,0.0562949989257,0.719475721513,0.884392234055,0.00833281200331,0.050
890,17050052040,0.159608399794,0.840391600206,0.102414573339,0.737977026867,0.0571938264543,0.717852941851,0.882839084192,0.00813552387136,0.050
891,17050052041,0.157313373014,0.842686626986,0.0994635696467,0.743223057339,0.0578498033676,0.721795776302,0.882433898569,0.00832724949545,0.049
892,17050052042,0.159723579586,0.840276420414,0.101818656452,0.738457763963,0.0579049231337,0.717666501927,0.881765757775,0.0083998945291,0.049
893,17050052043,0.153623815775,0.846376184225,0.0994074154899,0.746968768735,0.0542164002851,0.72808616187,0.88869737401,0.00882798967457,0.050
894,17050052044,0.157268013135,0.842731986865,0.101403084045,0.741328902821,0.0558649290901,0.72184384272,0.885363444539,0.00834299411613,0.049
895,17050052045,0.162696047574,0.837303952426,0.103398813563,0.733905138863,0.0592972340111,0.712609800801,0.879010567843,0.00848641099417,0.049
896,17050052046,0.161663211063,0.838336788937,0.103659571282,0.734677217656,0.0580036397808,0.714352690444,0.881156579494,0.00822892559963,0.049
897,17050052047,0.156490638554,0.843509361446,0.0986870217483,0.744822339698,0.0578036168058,0.723207571293,0.882704875381,0.0083027853415,0.050
898,17050052048,0.158190572411,0.841809427589,0.100027472917,0.741781954672,0.0581630994935,0.72029597259,0.881758235318,0.00845379328549,0.049
899,17050052049,0.154799522087,0.845200477913,0.10143694351,0.743763534403,0.0533625785774,0.726048551179,0.889656243654,0.0081605916099,0.049
900,17050052050,0.157236060277,0.842763939723,0.100732902407,0.742031037317,0.0565031578699,0.72190825112,0.884432913053,0.00823168077308,0.049
901,17050052051,0.162674674019,0.837325325981,0.101261107988,0.736064217993,0.0614135660312,0.712677993127,0.87590392664,0.00815227280062,0.049
902,17050052052,0.158399777859,0.841600222141,0.101465142983,0.740135079158,0.0569346348768,0.719918960233,0.883513408821,0.00863750025785,0.049
903,17050052053,0.159070585445,0.840929414555,0.101384827031,0.739544587524,0.0576857584133,0.718781029961,0.882245912522,0.00831769213635,0.049
904,17050052054,0.158945938796,0.841054061204,0.101501078025,0.739552983179,0.0574448607711,0.718990887404,0.88263034767,0.00858354386079,0.049
905,17050052055,0.161945731267,0.838054268733,0.102434542891,0.735619725841,0.0595111883759,0.713893037147,0.878873050125,0.00866596670789,0.049
906,17050052056,0.160020885393,0.839979114607,0.101790464708,0.738188649899,0.0582304206847,0.717162729671,0.881215559476,0.00837062726682,0.050
907,17050052057,0.162167618051,0.837832381949,0.102877791091,0.734954590858,0.0592898269606,0.713511064344,0.879146041771,0.00840090619355,0.050
908,17050052058,0.162396813855,0.837603186145,0.102348171884,0.735255014261,0.0600486419706,0.713131424646,0.877976242485,0.00860789349955,0.050
909,17050052059,0.162003856897,0.837996143103,0.10274762183,0.735248521272,0.0592562350672,0.713790011263,0.879234154254,0.00847163645649,0.050
910,17050052060,0.160492922217,0.839507077783,0.102612816126,0.736894261657,0.0578801060907,0.716350239497,0.881617290077,0.00787178435051,0.049
911,17050052061,0.155694161728,0.844305838272,0.0999551154602,0.744350722812,0.0557390462678,0.724545300531,0.885938316112,0.00863068437964,0.050
912,17050052062,0.153237117976,0.846762882024,0.0994917888524,0.747271093172,0.0537453291236,0.728745671573,0.889488125833,0.00816541787469,0.050
913,17050052063,0.158899325728,0.841100674272,0.100772147518,0.740328526754,0.0581271782104,0.719080960083,0.881638444518,0.00842954494429,0.050
914,17050052064,0.159277133346,0.840722866654,0.102031088507,0.738691778147,0.0572460448387,0.718420766979,0.882842387023,0.00858459352827,0.050
915,17050052065,0.157925141007,0.842074858993,0.10091877126,0.741156087733,0.0570063697468,0.720733706251,0.883523889967,0.0089262438432,0.050
916,17050052066,0.1604636354,0.8395363646,0.102494912222,0.737041452378,0.0579687231782,0.716401639499,0.881494014392,0.00817379572731,0.049
917,17050052067,0.166570649892,0.833429350108,0.104655436386,0.728773913722,0.0619152135061,0.706056983671,0.874264898452,0.00848514281714,0.049
918,17050052068,0.158843371272,0.841156628728,0.102236590616,0.738920038112,0.0566067806564,0.719153997518,0.883887494394,0.00836435555792,0.050
919,17050052069,0.161986855716,0.838013144284,0.101584777954,0.736428366331,0.060402077762,0.713836213704,0.87755343048,0.00843658850229,0.050
920,17050052070,0.165227694139,0.834772305861,0.104700527666,0.730071778195,0.0605271664731,0.708317611997,0.876613065429,0.00854288173741,0.050
921,17050052071,0.16440488562,0.83559511438,0.103408286203,0.732186828177,0.060996599417,0.709724244545,0.876112914835,0.00848071990955,0.050
922,17050052072,0.162209916711,0.837790083289,0.101953755401,0.735836327888,0.0602561613101,0.713453387378,0.877715235347,0.00805864487886,0.050
923,17050052073,0.159861336127,0.840138663873,0.101859147305,0.738279516568,0.0580021888222,0.717432253948,0.88158954197,0.0087533702119,0.049
924,17050052074,0.161371324062,0.838628675938,0.10278626456,0.735842411377,0.0585850595022,0.714859835198,0.880371060378,0.00869199943352,0.050
925,17050052075,0.155259389654,0.844740610346,0.0996004790581,0.745140131288,0.0556589105957,0.725291763619,0.886164690766,0.00840371142846,0.050
926,17050052076,0.163985467255,0.836014532745,0.103268026122,0.732746506623,0.060717441133,0.710434005643,0.876620768225,0.00841877659631,0.050
927,17050052077,0.1648233293,0.8351766707,0.104042164667,0.731134506033,0.0607811646326,0.709009074292,0.876332844769,0.00819509555805,0.050
928,17050052078,0.164317984581,0.835682015419,0.104026169014,0.731655846405,0.0602918155672,0.70986156985,0.877169319875,0.00820784775925,0.049
929,17050052079,0.160029703006,0.839970296994,0.100716353375,0.739253943619,0.0593133496311,0.717163890422,0.879621194217,0.00800746136636,0.050
930,17050052080,0.162094836384,0.837905163616,0.103564112587,0.734341051029,0.0585307237968,0.713623869707,0.880279363502,0.00816853489125,0.050
931,17050052081,0.158882979453,0.841117020547,0.100397820784,0.740719199763,0.0584851586685,0.719114328389,0.881116070949,0.00810484421849,0.050
932,17050052082,0.164228098765,0.835771901235,0.104306549529,0.731465351706,0.0599215492364,0.710009008608,0.877734587692,0.00860654083759,0.050
933,17050052083,0.160385954529,0.839614045471,0.102387944339,0.737226101132,0.0579980101896,0.716534895647,0.881469579295,0.00856003683484,0.050
934,17050052084,0.170965261608,0.829034738392,0.106223712231,0.722811026161,0.0647415493777,0.698658909564,0.869128911568,0.00808890912449,0.050
935,17050052085,0.15870560579,0.84129439421,0.101160952912,0.740133441298,0.0575446528776,0.719404068345,0.882542016629,0.00826487369579,0.049
936,17050052086,0.162360065654,0.837639934346,0.103976612918,0.733663321428,0.0583834527362,0.713169134392,0.880433258761,0.0083723365379,0.050
937,17050052087,0.160233600214,0.839766399786,0.100671191454,0.739095208332,0.0595624087604,0.716818888334,0.879205990387,0.00856504058558,0.050
938,17050052088,0.159668054432,0.840331945568,0.101227985143,0.739103960425,0.0584400692888,0.717769545615,0.880992320214,0.00836354747951,0.050
939,17050052089,0.159532223046,0.840467776954,0.101156295901,0.739311481054,0.0583759271453,0.718001048675,0.881119422264,0.0084088866694,0.050
940,17050052090,0.163469724506,0.836530275494,0.103938889007,0.732591386487,0.0595308354993,0.711294604037,0.878485704959,0.00822057904994,0.050
941,17050052091,0.159837124199,0.840162875801,0.101152349292,0.739010526509,0.0586847749065,0.71748391757,0.880591760414,0.00826541952121,0.050
942,17050052092,0.156999683008,0.843000316992,0.100046921641,0.742953395351,0.0569527613665,0.722320710578,0.883830096232,0.00826857197255,0.050
943,17050052093,0.15911031805,0.84088968195,0.101770789939,0.739118892011,0.0573395281106,0.718707796642,0.882745346328,0.00836268319482,0.050
944,17050052094,0.160404217616,0.839595782384,0.10172330617,0.737872476214,0.0586809114453,0.716513912305,0.880461120919,0.00849237687427,0.050
945,17050052095,0.156636767611,0.843363232389,0.100825436005,0.742537796384,0.055811331606,0.722926710712,0.885597990624,0.00859601442069,0.050
946,17050052096,0.156974011883,0.843025988117,0.101093813391,0.741932174726,0.0558801984924,0.722348690504,0.885413430649,0.00897602449626,0.050
947,17050052097,0.160829282776,0.839170717224,0.102864898191,0.736305819034,0.0579643845846,0.715776561631,0.881412882333,0.00861941336042,0.050
948,17050052098,0.159171754867,0.840828245133,0.102206116976,0.738622128157,0.0569656378905,0.718596987389,0.883280193014,0.0081001916424,0.050
949,17050052099,0.161437725425,0.838562274575,0.10199960602,0.736562668555,0.0594381194045,0.714759229791,0.879101004437,0.00849732120848,0.050
950,17050052100,0.166977241635,0.833022758365,0.104255168675,0.72876758969,0.0627220729602,0.705379069023,0.872986235233,0.00836343160868,0.049
951,17050052101,0.156582945138,0.843417054862,0.10042368857,0.742993366292,0.0561592565683,0.723024364585,0.885099748167,0.00825842667067,0.050
952,17050052102,0.162507406846,0.837492593154,0.103151900611,0.734340692543,0.0593555062347,0.712932386847,0.878969299556,0.00841309966308,0.050
953,17050052103,0.161027658135,0.838972341865,0.101691659155,0.737280682711,0.0593359989801,0.715458158369,0.879348814842,0.00842453316891,0.050
954,17050052104,0.156070840061,0.843929159939,0.10119505733,0.742734102609,0.0548757827307,0.72388489426,0.887113843112,0.00820321763778,0.050
955,17050052105,0.160264288858,0.839735711142,0.100285672956,0.739450038187,0.0599786159018,0.71677264996,0.878586666649,0.00813250722176,0.049
956,17050052106,0.158080702722,0.841919297278,0.102222508135,0.739696789143,0.0558581945875,0.720449754527,0.88517401288,0.00854981693721,0.050
957,17050052107,0.163387723416,0.836612276584,0.104097503071,0.732514773513,0.0592902203449,0.711430705606,0.878858653622,0.00871623817289,0.050
958,17050052108,0.155976553112,0.844023446888,0.0991244457219,0.744899001166,0.0568521073904,0.724076578568,0.884231465885,0.00885286664402,0.049
959,17050052109,0.167920345664,0.832079654336,0.105148977885,0.726930676451,0.0627713677791,0.703780561091,0.872700872012,0.00857041355467,0.050
960,17050052110,0.155764618292,0.844235381708,0.100712556884,0.743522824824,0.0550520614086,0.724413869213,0.886930843142,0.00842716827708,0.050
961,17050052111,0.160045986176,0.839954013824,0.102154116934,0.73779989689,0.0578918692412,0.717114715052,0.881707297698,0.0085684037323,0.050
962,17050052112,0.159443321601,0.840556678399,0.102647221681,0.737909456718,0.0567960999194,0.718129519377,0.883463744968,0.00795922256786,0.049
963,17050052113,0.158417834863,0.841582165137,0.101965901751,0.739616263385,0.0564519331116,0.719880773481,0.884218728829,0.00867306440419,0.050
964,17050052114,0.163598829955,0.836401170045,0.103903130309,0.732498039736,0.0596956996459,0.71107713858,0.878213149734,0.0088420577997,0.050
965,17050052115,0.156038121209,0.843961878791,0.0997826386088,0.744179240183,0.0562554825998,0.72396181763,0.885093384308,0.0086636262781,0.050
966,17050052116,0.156368208528,0.843631791472,0.100427984425,0.743203807048,0.0559402241029,0.723389926558,0.885474978981,0.00861090919542,0.050
967,17050052117,0.164412929565,0.835587070435,0.104679178024,0.730907892411,0.0597337515402,0.709691612584,0.877967831209,0.00797459857142,0.049
968,17050052118,0.155688961148,0.844311038852,0.100179201823,0.744131837029,0.0555097593253,0.724550802282,0.886276735772,0.00845625645304,0.049
969,17050052119,0.16091413781,0.83908586219,0.10166228614,0.73742357605,0.0592518516708,0.715650866431,0.879499633078,0.0083110488857,0.049
970,17050052120,0.157519139871,0.842480860129,0.100887015362,0.741593844767,0.0566321245088,0.721424457893,0.884173691069,0.00842007335347,0.049
971,17050052121,0.162414961085,0.837585038915,0.103565279018,0.734019759897,0.0588496820666,0.713082484462,0.879734808862,0.00837471101111,0.049
972,17050052122,0.160712908879,0.839287091121,0.102450090663,0.736837000458,0.0582628182164,0.715979930761,0.881001914631,0.00832528427345,0.049
973,17050052123,0.163988760039,0.836011239961,0.104104658192,0.731906581769,0.0598841018472,0.710415899092,0.877845271325,0.00804389369148,0.049
974,17050052124,0.160445561111,0.839554438889,0.101804448406,0.737749990483,0.0586411127054,0.71644262724,0.880509724358,0.00853428836799,0.049
975,17050052125,0.158846805096,0.841153194904,0.101051417929,0.740101776975,0.0577953871668,0.719165944699,0.882139037189,0.00902764766502,0.049
976,17050052126,0.162689918354,0.837310081646,0.103486475141,0.733823606504,0.0592034432127,0.712618845724,0.879149911458,0.00839679072005,0.049
977,17050052127,0.1622427468,0.8377572532,0.102777683175,0.734979570024,0.0594650636248,0.713385507123,0.878870642604,0.00843794566572,0.049
978,17050052128,0.157214970067,0.842785029933,0.100682229101,0.742102800832,0.0565327409666,0.721944889335,0.884394608517,0.00853748918396,0.049
979,17050052129,0.159444950521,0.840555049479,0.101477868293,0.739077181186,0.0579670822277,0.718144295828,0.881741641273,0.00866453092456,0.049
980,17050052130,0.162453165874,0.837546834126,0.103137042528,0.734409791598,0.0593161233461,0.713024313,0.879039987377,0.00828250652093,0.049
981,17050052131,0.161782062948,0.838217937052,0.101489327853,0.736728609199,0.0602927350949,0.714184125345,0.877762704782,0.00822366697192,0.049
982,17050052132,0.161626757681,0.838373242319,0.103138324067,0.735234918252,0.0584884336143,0.714422200486,0.880452432725,0.00814872674108,0.049
983,17050052133,0.158401481956,0.841598518044,0.101885557591,0.739712960453,0.0565159243652,0.719909759054,0.884128628621,0.00836936256015,0.049
984,17050052134,0.158023572564,0.841976427436,0.101521966748,0.740454460688,0.056501605816,0.720557356535,0.884241966816,0.00828907119417,0.049
985,17050052135,0.157205317989,0.842794682011,0.0999619767712,0.74283270524,0.0572433412177,0.721972113281,0.883352180472,0.00847189825231,0.049
986,17050052136,0.1590131028,0.8409868972,0.103306880648,0.737680016552,0.0557062221516,0.718849778322,0.885170391348,0.00867966297209,0.049
987,17050052137,0.157085317522,0.842914682478,0.100811159076,0.742103523402,0.0562741584465,0.722163536464,0.884806742254,0.00854927839005,0.049
988,17050052138,0.163411132768,0.836588867232,0.103440165911,0.733148701321,0.0599709668568,0.711401031339,0.877852269798,0.00858598215538,0.049
989,17050052139,0.165812045187,0.834187954813,0.10446072502,0.729727229794,0.0613513201672,0.707336819874,0.875267143563,0.00853991297424,0.049
990,17050052140,0.163684732169,0.836315267831,0.103698192062,0.732617075769,0.059986540107,0.710935180386,0.877765478822,0.00825031920946,0.049
991,17050052141,0.162967564613,0.837032435387,0.10241154767,0.734620887717,0.0605560169422,0.712165756478,0.877095967544,0.00823062288249,0.049
992,17050052142,0.160534318611,0.839465681389,0.101710616613,0.737755064776,0.0588237019979,0.716293622252,0.880219990737,0.00824049890512,0.049
993,17050052143,0.151542007625,0.848457992375,0.098198111001,0.750259881374,0.0533438966241,0.731665149291,0.890512044045,0.00799674624419,0.049
994,17050052144,0.159180567712,0.840819432288,0.100888890237,0.739930542051,0.0582916774746,0.71860178799,0.881328365327,0.00864493522298,0.049
995,17050052145,0.162335979193,0.837664020807,0.102132522563,0.735531498244,0.0602034566309,0.71323752424,0.877762966978,0.00822953525102,0.049
996,17050052146,0.156882513836,0.843117486164,0.102460440068,0.740657046096,0.0544220737685,0.722483899596,0.88757990849,0.00848136116606,0.049
997,17050052147,0.160212582722,0.839787417278,0.102504588926,0.737282828352,0.0577079937962,0.716827015779,0.881937607845,0.008470120951,0.049
998,17050052148,0.163076093644,0.836923906356,0.103173656205,0.733750250151,0.0599024374385,0.711970956224,0.878031474773,0.00827827143133,0.049
999,17050052149,0.162654602155,0.837345397845,0.102883607475,0.73446179037,0.0597709946804,0.712687583021,0.878323742653,0.00821056255215,0.050
1000,17050052150,0.157469497398,0.842530502602,0.101096349698,0.741434152904,0.0563731476996,0.721505741673,0.884566661905,0.00799572306401,0.050
1001,17050052151,0.157847956046,0.842152043954,0.101234209566,0.740917834387,0.05661374648,0.720860177678,0.884120067748,0.00852593139237,0.050
1002,17050052152,0.154538817182,0.845461182818,0.10050236965,0.744958813167,0.0540364475319,0.726507407088,0.888730957372,0.00859703407937,0.050
1003,17050052153,0.160675272197,0.839324727803,0.102772096446,0.736552631358,0.0579031757507,0.716038866128,0.881539705524,0.00816185216272,0.050
1004,17050052154,0.159845920801,0.840154079199,0.102608171728,0.737545907471,0.0572377490734,0.717447161706,0.882717221113,0.00826740668964,0.049
1005,17050052155,0.162567951903,0.837432048097,0.102700243448,0.734731804649,0.0598677084549,0.71283680728,0.878201940863,0.00808994738692,0.050
1006,17050052156,0.160038672015,0.839961327985,0.101400701874,0.738560626111,0.058637970141,0.717138417732,0.880612055569,0.00820287799972,0.050
1007,17050052157,0.165866125673,0.834133874327,0.103681588691,0.730452285636,0.0621845369825,0.707257438256,0.874029672908,0.00823330868614,0.050
1008,17050052158,0.159608780444,0.840391219556,0.10070998354,0.739681236017,0.058898796904,0.71787786496,0.880332152936,0.00826540779996,0.050
1009,17050052159,0.159287028685,0.840712971315,0.101693868197,0.739019103118,0.0575931604886,0.718409032291,0.88232962327,0.00841168206722,0.050
1010,17050052160,0.154339867234,0.845660132766,0.0993374603414,0.746322672424,0.0550024068928,0.726864437819,0.887360780165,0.0084534731679,0.050
1011,17050052161,0.157721294165,0.842278705835,0.10142406548,0.740854640355,0.0562972286846,0.7210726621,0.884616487042,0.00866801695538,0.050
1012,17050052162,0.157124253809,0.842875746191,0.100658422196,0.742217323995,0.0564658316137,0.722099580718,0.884515328299,0.00860106660199,0.050
1013,17050052163,0.159509465843,0.840490534157,0.10119423531,0.739296298847,0.0583152305338,0.718039089073,0.881214163011,0.00848046973813,0.050
1014,17050052164,0.158406073302,0.841593926698,0.101575619162,0.740018307536,0.0568304541404,0.719906608272,0.883665052111,0.00859965872133,0.050
1015,17050052165,0.156259277835,0.843740722165,0.101238225415,0.742502496749,0.0550210524205,0.723563281641,0.886853463136,0.00839077465993,0.050
1016,17050052166,0.157300077006,0.842699922994,0.100412915017,0.742287007977,0.0568871619895,0.721804152785,0.883852553192,0.00810888396209,0.050
1017,17050052167,0.160407993942,0.839592006058,0.101774686497,0.737817319561,0.0586333074456,0.716506741433,0.880530208063,0.00820818569195,0.050
1018,17050052168,0.154480898157,0.845519101843,0.0994121326321,0.746106969211,0.0550687655247,0.726622605559,0.887227700056,0.00855772593385,0.050
1019,17050052169,0.158825312853,0.841174687147,0.101436302361,0.739738384786,0.057389010492,0.719196664248,0.882741759496,0.00829900383854,0.050
1020,17050052170,0.158156208321,0.841843791679,0.10170844957,0.740135342109,0.0564477587517,0.720329152089,0.884288716651,0.00843180362362,0.050
1021,17050052171,0.154167545438,0.845832454562,0.0984107482517,0.74742170631,0.0557567971861,0.727172512069,0.886295036043,0.00822617628336,0.050
1022,17050052172,0.156487654001,0.843512345999,0.100127481879,0.74338486412,0.0563601721214,0.723191046032,0.884827929258,0.00838987826979,0.049
1023,17050052173,0.160662243739,0.839337756261,0.100520022337,0.738817733924,0.0601422214019,0.716094721192,0.878250726262,0.00853836771899,0.050
1024,17050052174,0.158052976057,0.841947023943,0.100211832676,0.741735191267,0.0578411433812,0.720527035886,0.882265237411,0.00855063719839,0.050
1025,17050052175,0.160943311825,0.839056688175,0.103207820377,0.735848867798,0.0577354914483,0.715578269418,0.881722190659,0.00833525137168,0.049
1026,17050052176,0.158074057028,0.841925942972,0.100495279247,0.741430663726,0.057578777781,0.72048695712,0.882645842578,0.00853273945135,0.050
1027,17050052177,0.158706912994,0.841293087006,0.100670532045,0.74062255496,0.0580363809491,0.719409204747,0.881818704771,0.00831010810852,0.049
1028,17050052178,0.161623618603,0.838376381397,0.102442760534,0.735933620863,0.0591808580684,0.714437946436,0.879435097532,0.00839489621544,0.050
1029,17050052179,0.162958879545,0.837041120455,0.103985448369,0.733055672085,0.0589734311761,0.712156823114,0.879424901551,0.00876634529024,0.050
1030,17050052180,0.166719494686,0.833280505314,0.10415581599,0.729124689324,0.0625636786954,0.705814071193,0.873277614368,0.00852191921777,0.050
1031,17050052181,0.154423311576,0.845576688424,0.0989033018086,0.746673386615,0.0555200097676,0.726728522235,0.886578725744,0.00866775808305,0.049
1032,17050052182,0.162150720507,0.837849279493,0.103098659416,0.734750620077,0.0590520610908,0.713536330248,0.879499624904,0.00852454018509,0.049
1033,17050052183,0.160916142985,0.839083857015,0.101837391542,0.737246465472,0.0590787514428,0.715644843496,0.879753665681,0.00873141426605,0.049
1034,17050052184,0.159170553163,0.840829446837,0.101924245312,0.738905201526,0.0572463078509,0.718603255096,0.882867811615,0.00863966989189,0.050
1035,17050052185,0.163287327513,0.836712672487,0.103836813929,0.732875858557,0.0594505135837,0.711604179599,0.878646460086,0.00818495965499,0.050
1036,17050052186,0.159156236053,0.840843763947,0.101855318289,0.738988445659,0.0573009177637,0.718628589407,0.882790986988,0.00815553575087,0.050
1037,17050052187,0.155615797117,0.844384202883,0.0991680185438,0.745216184339,0.0564477785736,0.72469066497,0.88491579562,0.00836600695711,0.049
1038,17050052188,0.16446394369,0.83553605631,0.104015836158,0.731520220152,0.0604481075319,0.709615514731,0.876905682237,0.00814620377862,0.050
1039,17050052189,0.154247330502,0.845752669498,0.100655824902,0.745096844596,0.0535915055995,0.727002626051,0.889458568728,0.00861954195982,0.050
1040,17050052190,0.159948620498,0.840051379502,0.101162475838,0.738888903664,0.0587861446602,0.71729468587,0.880415862512,0.0087565729444,0.050
1041,17050052191,0.157638388798,0.842361611202,0.101259799808,0.741101811395,0.05637858899,0.721216087205,0.884517195779,0.0083380320453,0.050
1042,17050052192,0.160736566931,0.839263433069,0.101302375929,0.73796105714,0.0594341910017,0.71595706559,0.879273972156,0.0082773147155,0.050
1043,17050052193,0.158791392818,0.841208607182,0.0998405790573,0.741368028125,0.0589508137608,0.719278196598,0.880453663477,0.00891374157506,0.050
1044,17050052194,0.157828708515,0.842171291485,0.100848092237,0.741323199248,0.0569806162776,0.720898689248,0.88358536915,0.00823462330025,0.050
1045,17050052195,0.165581865683,0.834418134317,0.10307943925,0.731338695067,0.0625024264336,0.707745214637,0.873627421929,0.00801239890605,0.049
1046,17050052196,0.163693463132,0.836306536868,0.104539467617,0.731767069251,0.0591539955144,0.710907821233,0.878987543074,0.00800156164402,0.049
1047,17050052197,0.167060951367,0.832939048633,0.105080459344,0.727858589289,0.0619804920229,0.705225924482,0.874057623434,0.00820823496085,0.049
1048,17050052198,0.160104559958,0.839895440042,0.102850801648,0.737044638394,0.0572537583102,0.717004954429,0.882631434677,0.00862392621922,0.049
1049,17050052199,0.16299663581,0.83700336419,0.101117227811,0.73588613638,0.0618794079988,0.712136050814,0.875143347261,0.00834757059032,0.049
1050,17050052200,0.167502351031,0.832497648969,0.105968083133,0.726529565836,0.0615342678975,0.704470590058,0.874613928786,0.00823329026145,0.050
1051,17050052201,0.162097653449,0.837902346551,0.102265233357,0.735637113195,0.0598324200921,0.713638588021,0.878364797122,0.00846590362859,0.050
1052,17050052202,0.160016176626,0.839983823374,0.102044027369,0.737939796005,0.0579721492572,0.71716691036,0.881596432056,0.00832446941656,0.049
1053,17050052203,0.160275413245,0.839724586755,0.101807675527,0.737916911228,0.058467737718,0.716730963136,0.880805458927,0.00832735481584,0.050
1054,17050052204,0.157215934172,0.842784065828,0.0988639644914,0.743920101336,0.0583519696809,0.721970523174,0.881719536441,0.00839054716426,0.050
1055,17050052205,0.156526330188,0.843473669812,0.100861855693,0.742611814119,0.0556644744944,0.723114179922,0.885841245525,0.00864888115841,0.050
1056,17050052206,0.160207613707,0.839792386293,0.101849265612,0.737943120681,0.0583583480943,0.716845269128,0.880982577373,0.00835715377712,0.050
1057,17050052207,0.159879981428,0.840120018572,0.101080781336,0.739039237236,0.0587992000923,0.717412309175,0.880413194988,0.00871035423958,0.050
1058,17050052208,0.164939056262,0.835060943738,0.104132163531,0.730928780207,0.0608068927318,0.708812624549,0.876268299394,0.00817827788705,0.050
1059,17050052209,0.156776076257,0.843223923743,0.0986188001994,0.744605123543,0.0581572760578,0.722722677378,0.882114280381,0.00853906937861,0.050
1060,17050052210,0.164845257998,0.835154742002,0.103573878882,0.731580863121,0.0612713791159,0.70897912775,0.875607011713,0.00829686239719,0.050
1061,17050052211,0.157368427292,0.842631572708,0.101119902185,0.741511670523,0.0562485251063,0.721677287116,0.884774737788,0.00849227223951,0.050
1062,17050052212,0.15714130722,0.84285869278,0.100969004623,0.741889688157,0.0561723025971,0.722065908,0.884942706412,0.00872389750642,0.050
1063,17050052213,0.157640289441,0.842359710559,0.100643990036,0.741715720523,0.0569962994046,0.7212220926,0.883608502119,0.00849598627311,0.050
1064,17050052214,0.160816573277,0.839183426723,0.102136443274,0.737046983449,0.0586801300028,0.71580901808,0.880363550202,0.00829166383582,0.050
1065,17050052215,0.162040607184,0.837959392816,0.101940940923,0.736018451892,0.0600996662608,0.713739945407,0.877985352425,0.00834873376787,0.049
1066,17050052216,0.161266047955,0.838733952045,0.102855492283,0.735878459763,0.0584105556718,0.71503702793,0.880652689952,0.00836939580345,0.049
1067,17050052217,0.159900151491,0.840099848509,0.101920596514,0.738179251995,0.057979554977,0.71736550665,0.88161347159,0.00831159063816,0.049
1068,17050052218,0.15626580514,0.84373419486,0.0992448318536,0.744489363006,0.0570209732866,0.723582065893,0.883911335064,0.00828040281421,0.050
1069,17050052219,0.167178064734,0.832821935266,0.103934184737,0.728887750529,0.0632438799965,0.705046205828,0.872173535479,0.00842816249382,0.050
1070,17050052220,0.167034968287,0.832965031713,0.105940545282,0.727024486431,0.0610944230046,0.705256714498,0.875366307711,0.00825637135041,0.050
1071,17050052221,0.162358256876,0.837641743124,0.103314229972,0.734327513152,0.0590440269045,0.71318212861,0.879462435007,0.00880559962964,0.050
1072,17050052222,0.161759733185,0.838240266815,0.10256394754,0.735676319275,0.0591957856454,0.714205789866,0.879380857281,0.00856173500079,0.050
1073,17050052223,0.153864251822,0.846135748178,0.0994487803291,0.746686967849,0.0544154714932,0.727674843705,0.888343813881,0.00844934417284,0.050
1074,17050052224,0.161903623343,0.838096376657,0.102456903676,0.735639472982,0.0594467196668,0.713963938897,0.878977809405,0.00839122890759,0.050
1075,17050052225,0.161181744039,0.838818255961,0.101769554221,0.73704870174,0.0594121898182,0.715196058469,0.879200054017,0.00837409369922,0.050
1076,17050052226,0.16471967034,0.83528032966,0.103639503597,0.731640826062,0.0610801667431,0.709189891713,0.875917171948,0.00851976583427,0.050
1077,17050052227,0.157928516194,0.842071483806,0.101491996764,0.740579487042,0.0564365194304,0.720719370822,0.884360921861,0.00829439945453,0.050
1078,17050052228,0.159236346856,0.840763653144,0.102666055656,0.738097597489,0.0565702912002,0.718480461694,0.883845830924,0.00812930794936,0.050
1079,17050052229,0.160840293914,0.839159706086,0.101804180502,0.737355525584,0.0590361134122,0.715773820018,0.879834474869,0.00840637034571,0.050
1080,17050052230,0.164424808621,0.835575191379,0.103465988824,0.732109202555,0.0609588197979,0.70968977298,0.876163844623,0.00801126954508,0.050
1081,17050052231,0.154425136447,0.845574863553,0.10003473256,0.745540130993,0.0543904038868,0.726708436127,0.888239139931,0.00826750303793,0.050
1082,17050052232,0.166607030556,0.833392969444,0.103939343922,0.729453625523,0.0626676866338,0.706006516508,0.873150253121,0.00839843617624,0.050
1083,17050052233,0.152533777505,0.847466222495,0.0988762893285,0.748589933166,0.0536574881767,0.729957513656,0.889796528681,0.0085369766432,0.050
1084,17050052234,0.157356126979,0.842643873021,0.100292110945,0.742351762076,0.057064016034,0.721710625592,0.883578735935,0.00798081202465,0.050
1085,17050052235,0.161602371708,0.838397628292,0.102180530499,0.736217097793,0.0594218412084,0.714477838111,0.879085821001,0.00823783282644,0.050
1086,17050052236,0.16244789362,0.83755210638,0.102583373827,0.734968732554,0.0598645197927,0.713041531957,0.878234916023,0.00826753567696,0.051
1087,17050052237,0.157605252564,0.842394747436,0.100354799496,0.74203994794,0.0572504530681,0.721286006444,0.88324341414,0.00861849005151,0.049
1088,17050052238,0.157292385921,0.842707614079,0.101368151727,0.741339462352,0.0559242341939,0.721802907021,0.885270250224,0.00856709823388,0.050
1089,17050052239,0.16397027202,0.83602972798,0.105156802557,0.730872925424,0.0588134694626,0.710431318528,0.879423737036,0.00824112868553,0.049
1090,17050052240,0.164261874184,0.835738125816,0.102524749789,0.733213376027,0.0617371243954,0.709978751911,0.875057284383,0.00804565291232,0.049
1091,17050052241,0.162480789945,0.837519210055,0.103048125267,0.734471084788,0.0594326646774,0.71297894299,0.878862124455,0.00870945893711,0.049
1092,17050052242,0.165438807309,0.834561192691,0.104783813226,0.729777379466,0.0606549940831,0.707960645784,0.876376571629,0.00834736605668,0.049
1093,17050052243,0.158161439896,0.841838560104,0.101366638473,0.740471921631,0.0567948014223,0.720325389203,0.883777177362,0.00846943869781,0.049
1094,17050052244,0.159213571697,0.840786428303,0.101855873989,0.738930554314,0.0573576977086,0.71853126785,0.882693612868,0.00870223482335,0.050
1095,17050052245,0.154826707542,0.845173292458,0.099707400537,0.745465891921,0.0551193070049,0.726028115971,0.887066480372,0.00875292359519,0.050
1096,17050052246,0.162447711155,0.837552288845,0.102913591054,0.734638697791,0.0595341201008,0.713036887197,0.878720749833,0.00832821495241,0.049
1097,17050052247,0.159408671185,0.840591328815,0.102048556966,0.738542771849,0.0573601142196,0.718197293237,0.882642845227,0.00843165614933,0.050
1098,17050052248,0.162790665627,0.837209334373,0.102757316078,0.734452018295,0.0600333495485,0.71245950567,0.87790599964,0.00801049296951,0.050
1099,17050052249,0.157484508827,0.842515491173,0.101417370044,0.741098121128,0.0560671387832,0.721475396865,0.885012902767,0.00837051710898,0.050
1100,17050052250,0.156263833568,0.843736166432,0.0997641259526,0.74397204048,0.0564997076149,0.723577634257,0.884678247635,0.0081575859732,0.049
1101,17050052251,0.153127176836,0.846872823164,0.0993300354626,0.747542787701,0.0537971413736,0.728936015944,0.889439899346,0.00818129398447,0.050
1102,17050052252,0.16108043395,0.83891956605,0.102638450496,0.736281115555,0.0584419834543,0.715354579764,0.880650709121,0.00838910076398,0.050
1103,17050052253,0.161014194638,0.838985805362,0.101444992422,0.73754081294,0.0595692022151,0.715484659922,0.879009145374,0.00850119766057,0.050
1104,17050052254,0.165536442176,0.834463557824,0.104078481266,0.730385076559,0.06145796091,0.707806745209,0.875173537643,0.00822358070689,0.050
1105,17050052255,0.16523744911,0.83476255089,0.104705690935,0.730056859956,0.0605317581749,0.708301095863,0.87660406899,0.00851143475986,0.050
1106,17050052256,0.159242431,0.840757569,0.101782939736,0.738974629264,0.0574594912636,0.718483382751,0.882536955703,0.00801214176947,0.050
1107,17050052257,0.162743977308,0.837256022692,0.103083599303,0.734172423389,0.0596603780054,0.712533518899,0.878465360336,0.00815682727718,0.050
1108,17050052258,0.163309796676,0.836690203324,0.102140725584,0.73454947774,0.0611690710916,0.711591669881,0.876114385089,0.00802658461732,0.050
1109,17050052259,0.155438911319,0.844561088681,0.100745765428,0.743815323253,0.0546931458906,0.724968513044,0.887539799427,0.00831657406759,0.050
1110,17050052260,0.158290988952,0.841709011048,0.10126538149,0.740443629559,0.0570256074624,0.720106781855,0.88340618803,0.00855657797205,0.050
1111,17050052261,0.159330505356,0.840669494644,0.101649650317,0.739019844327,0.0576808550392,0.718335915324,0.882190163197,0.00857675975817,0.050
1112,17050052262,0.164293119237,0.835706880763,0.103242599439,0.732464281324,0.0610505197978,0.709915271575,0.876059556666,0.00823810087818,0.050
1113,17050052263,0.162889289707,0.837110710293,0.10275725869,0.734353451603,0.0601320310172,0.712292837255,0.877737735804,0.00822366096675,0.050
1114,17050052264,0.157807931304,0.842192068696,0.0999797759023,0.742212292794,0.0578281554017,0.720947035009,0.882344311956,0.00813563410902,0.050
1115,17050052265,0.156974262446,0.843025737554,0.100172081236,0.742853656318,0.0568021812105,0.722362090109,0.884057766126,0.00816758874261,0.050
1116,17050052266,0.162834874764,0.837165125236,0.102965923691,0.734199201545,0.0598689510729,0.712381663138,0.87813732765,0.00855258020431,0.050
1117,17050052267,0.16042478703,0.83957521297,0.101241715504,0.738333497467,0.0591830715259,0.716486275204,0.879717856212,0.00835965059489,0.050
1118,17050052268,0.157886500135,0.842113499865,0.101609417948,0.740504081917,0.0562770821868,0.720789028821,0.884605630384,0.00809515216714,0.049
1119,17050052269,0.162571360618,0.837428639382,0.102810962742,0.73461767664,0.0597603978762,0.712829384107,0.878358918244,0.00824156824839,0.049
1120,17050052270,0.157185759842,0.842814240158,0.100246585292,0.742567654865,0.0569391745503,0.722001117136,0.883804216405,0.00864397098565,0.050
1121,17050052271,0.161987960711,0.838012039289,0.10219906799,0.735812971299,0.059788892721,0.713825130087,0.878454742613,0.0081082696622,0.050
1122,17050052272,0.162637990043,0.837362009957,0.103186546402,0.734175463556,0.0594514436407,0.71271111893,0.87879749191,0.00842044936699,0.052
1123,17050052273,0.156034500524,0.843965499476,0.100005158324,0.743960341152,0.0560293422004,0.72396464786,0.885426781293,0.00875152418798,0.050
1124,17050052274,0.157165370211,0.842834629789,0.100035085108,0.742799544681,0.0571302851033,0.722038977985,0.883528245603,0.00839916362113,0.050
1125,17050052275,0.160683566704,0.839316433296,0.101374104192,0.737942329103,0.059309462512,0.716045782907,0.879470039926,0.00856968911391,0.050
1126,17050052276,0.155357150733,0.844642849267,0.0999128234363,0.74473002583,0.0554443272971,0.725120394985,0.886455754175,0.00876440251517,0.049
1127,17050052277,0.157613173947,0.842386826053,0.100595186665,0.741791639388,0.0570179872818,0.721268931065,0.883583267532,0.00872256304759,0.050
1128,17050052278,0.160947147161,0.839052852839,0.10316423787,0.735888614969,0.0577829092906,0.715572427115,0.881651555986,0.00845573544562,0.050
1129,17050052279,0.161115211174,0.838884788826,0.102891374301,0.735993414525,0.0582238368728,0.715291893135,0.880963160855,0.00826445666116,0.050
1130,17050052280,0.162496650517,0.837503349483,0.103126004238,0.734377345245,0.0593706462788,0.712950960167,0.878949573376,0.00807293609834,0.050
1131,17050052281,0.162831855044,0.837168144956,0.102495540055,0.734672604902,0.0603363149892,0.712393822094,0.877450866151,0.00849806741446,0.050
1132,17050052282,0.16465847142,0.83534152858,0.103384501339,0.731957027241,0.0612739700815,0.709296913234,0.875646372535,0.00853314781958,0.050
1133,17050052283,0.158077352941,0.841922647059,0.102060597354,0.739862049705,0.0560167555867,0.720457876031,0.884941697572,0.00846263984942,0.049
1134,17050052284,0.160862061083,0.839137938917,0.101399500271,0.737738438645,0.0594625608119,0.715743018321,0.879202263257,0.00790963088346,0.049
1135,17050052285,0.160405849665,0.839594150335,0.102630517084,0.73696363325,0.0577753325809,0.716497538119,0.881792213453,0.0085240654577,0.049
1136,17050052286,0.153894637376,0.846105362624,0.0994177735376,0.746687589086,0.0544768638385,0.727623414349,0.888245864472,0.00871064290679,0.049
1137,17050052287,0.157100098059,0.842899901941,0.101565797182,0.74133410476,0.0555343008769,0.722127068703,0.885890921578,0.00862596992773,0.050
1138,17050052288,0.15838990666,0.84161009334,0.101348998127,0.740261095213,0.0570409085328,0.719937471949,0.883359560283,0.00878564595681,0.049
1139,17050052289,0.154685847908,0.845314152092,0.0999854894332,0.745328662659,0.0547003584751,0.726264267012,0.887717837239,0.00826792688382,0.049
1140,17050052290,0.162591122985,0.837408877015,0.100955331365,0.73645354565,0.0616357916202,0.712823811037,0.875596850084,0.00824995748854,0.049
1141,17050052291,0.15671552889,0.84328447111,0.0996876969275,0.743596774182,0.057027831963,0.722809703622,0.883789879428,0.00823280716985,0.050
1142,17050052292,0.161465634406,0.838534365594,0.102165986059,0.736368379536,0.0592996483468,0.714709491954,0.879297965595,0.00869083478093,0.050
1143,17050052293,0.162740192711,0.837259807289,0.102816762261,0.734443045028,0.0599234304503,0.712543917956,0.878079480951,0.00839057023263,0.050
1144,17050052294,0.165642598122,0.834357401878,0.103155500045,0.731201901833,0.0624870980776,0.707641775972,0.873636027348,0.00825326756704,0.050
1145,17050052295,0.158088121563,0.841911878437,0.102536502661,0.739375375776,0.0555516189019,0.720432436614,0.885622961361,0.00866107201207,0.050
1146,17050052296,0.16004208684,0.83995791316,0.102461028273,0.737496884887,0.0575810585663,0.71711672285,0.882165224452,0.00832361422062,0.049
1147,17050052297,0.159659460932,0.840340539068,0.101597761972,0.738742777096,0.0580616989601,0.717778576094,0.881550716428,0.00838288061249,0.049
1148,17050052298,0.158078956977,0.841921043023,0.101366175176,0.740554867848,0.0567127818008,0.720465566355,0.883917929392,0.00879722531444,0.050
1149,17050052299,0.16320669353,0.83679330647,0.102754416416,0.734038890054,0.060452277114,0.71175661692,0.877192433559,0.00847993392324,0.049
1150,17050052300,0.158369402215,0.841630597785,0.100664362044,0.740966235741,0.0577050401713,0.719982575788,0.882388079564,0.00796318255275,0.050
1151,17050052301,0.160555720404,0.839444279596,0.100732594578,0.738711685018,0.0598231258254,0.716272026497,0.878745398913,0.00848518368822,0.050
1152,17050052302,0.163320064023,0.836679935977,0.104706007641,0.731973928336,0.0586140563823,0.711535849151,0.879868652645,0.0081011692186,0.049
1153,17050052303,0.163722633868,0.836277366132,0.103350329226,0.732927036905,0.0603723046422,0.710876412011,0.877189445059,0.00829901297915,0.050
1154,17050052304,0.157099991143,0.842900008857,0.100541770353,0.742358238504,0.0565582207899,0.722142611015,0.884385465678,0.00830482394052,0.050
1155,17050052305,0.159249789566,0.840750210434,0.101423404276,0.739326806159,0.0578263852902,0.718476287319,0.881995725079,0.00817047657001,0.050
1156,17050052306,0.163750316352,0.836249683648,0.102965958303,0.733283725346,0.0607843580489,0.710835445334,0.876577143557,0.00796169699419,0.049
1157,17050052307,0.163071517125,0.836928482875,0.103117745937,0.733810736939,0.0599537711882,0.711979526804,0.877957071209,0.0084757790702,0.049
1158,17050052308,0.15493932277,0.84506067723,0.100645153142,0.744415524088,0.0542941696274,0.725821943986,0.888251439632,0.00849467969537,0.049
1159,17050052309,0.161929516196,0.838070483804,0.102475140756,0.735595343048,0.0594543754407,0.713919860021,0.878960421808,0.00835348734617,0.049
1160,17050052310,0.159877327979,0.840122672021,0.10076567913,0.739356992892,0.0591116488489,0.717421535608,0.879954436805,0.00891319743657,0.049
1161,17050052311,0.156708619818,0.843291380182,0.101055718904,0.742235661278,0.0556529009142,0.722800943921,0.885813165664,0.00802198642272,0.051
1162,17050052312,0.163953178152,0.836046821848,0.103733881541,0.732312940307,0.0602192966116,0.71048151169,0.877360709575,0.00839507955474,0.052
1163,17050052313,0.157392122969,0.842607877031,0.101218164051,0.74138971298,0.0561739589183,0.721635510052,0.884878547461,0.00847148726577,0.052
1164,17050052314,0.159899874032,0.840100125968,0.100869141637,0.739230984331,0.0590307323944,0.717381748996,0.880067979113,0.0083703530314,0.051
1165,17050052315,0.160135792494,0.839864207506,0.101834153336,0.73803005417,0.0583016391581,0.716967252992,0.881083214546,0.00843797827816,0.049
1166,17050052316,0.161452227533,0.838547772467,0.10251703171,0.736030740758,0.0589351958233,0.714726920179,0.879837011606,0.00841786230159,0.049
1167,17050052317,0.165295652673,0.834704347327,0.105767421582,0.728936925745,0.0595282310902,0.70818709155,0.878066175238,0.00849916910976,0.049
1168,17050052318,0.158909398094,0.841090601906,0.100234381683,0.740856220223,0.0586750164109,0.719071925544,0.88083050543,0.00824929255277,0.049
1169,17050052319,0.161164129153,0.838835870847,0.101632125907,0.73720374494,0.0595320032457,0.715227946813,0.879028088097,0.0084985006116,0.049
1170,17050052320,0.158271752447,0.841728247553,0.101307825576,0.740420421977,0.0569639268705,0.720138829213,0.88350157268,0.00859915991485,0.049
1171,17050052321,0.160087599903,0.839912400097,0.102188255165,0.737724144931,0.057899344738,0.71704364726,0.881686298637,0.00848788637745,0.049
1172,17050052322,0.159674171731,0.840325828269,0.102154894219,0.73817093405,0.0575192775121,0.71774526531,0.882344695874,0.00851848772091,0.049
1173,17050052323,0.155850628167,0.844149371833,0.0997218354459,0.744427536387,0.0561287927215,0.724282168369,0.885326294335,0.00832003234541,0.050
1174,17050052324,0.160847532079,0.839152467921,0.100822984517,0.738329483404,0.0600245475614,0.715776276962,0.878379438318,0.0086203561272,0.050
1175,17050052325,0.163358677775,0.836641322225,0.103524532665,0.73311678956,0.0598341451093,0.711488354725,0.878065707396,0.00843574001038,0.050
1176,17050052326,0.156589709148,0.843410290852,0.100861310467,0.742548980385,0.055728398681,0.723006284853,0.885731570134,0.00844684847039,0.049
1177,17050052327,0.157450346425,0.842549653575,0.10000134425,0.742548309325,0.0574490021751,0.721554736912,0.882989525114,0.00862516955048,0.049
1178,17050052328,0.160743916705,0.839256083295,0.10215335353,0.737102729765,0.0585905631755,0.715931849346,0.880512611036,0.00835634067684,0.049
1179,17050052329,0.158084015548,0.841915984452,0.100975579481,0.740940404971,0.0571084360672,0.72046282844,0.88333495735,0.00847445577216,0.049
1180,17050052330,0.164205312952,0.835794687048,0.10293522858,0.732859458468,0.0612700843726,0.710068022453,0.875757110299,0.00826339524573,0.049
1181,17050052331,0.158845506608,0.841154493392,0.100830975768,0.740323517624,0.058014530841,0.719171456075,0.88181714295,0.00852501892924,0.049
1182,17050052332,0.157512353733,0.842487646267,0.101838235454,0.740649410813,0.055674118279,0.721421730053,0.885583926235,0.00878737755018,0.049
1183,17050052333,0.15563715443,0.84436284557,0.099202393473,0.745160452097,0.0564347609571,0.724653748539,0.884929609667,0.00835702301586,0.049
1184,17050052334,0.165844972879,0.834155027121,0.103145596506,0.731009430615,0.0626993763724,0.707301097623,0.873277540286,0.00823447667372,0.049
1185,17050052335,0.16023790352,0.83976209648,0.101249362997,0.738512733482,0.0589885405232,0.716802920996,0.880048722575,0.00844651450437,0.049
1186,17050052336,0.157931561545,0.842068438455,0.101500495039,0.740567943417,0.056431066506,0.720714066968,0.884368193969,0.00800178272539,0.049
1187,17050052337,0.158486367688,0.841513632312,0.100149240718,0.741364391595,0.0583371269699,0.719791605262,0.88143020186,0.00811198828715,0.049
1188,17050052338,0.159974131733,0.840025868267,0.101516121932,0.738509746335,0.0584580098015,0.71724612172,0.880892182685,0.00848148603261,0.049
1189,17050052339,0.155357469916,0.844642530084,0.0994408825811,0.745201647503,0.0559165873353,0.72512692992,0.885761304571,0.0083903331027,0.049
1190,17050052340,0.160472086072,0.839527913928,0.101444660135,0.738083253793,0.0590274259366,0.716403072017,0.879935364957,0.00823750372934,0.049
1191,17050052341,0.160692967549,0.839307032451,0.103004049512,0.736302982939,0.0576889180371,0.716005406361,0.881850497586,0.00828797156745,0.049
1192,17050052342,0.15624556452,0.84375443548,0.0999997307887,0.743754704691,0.0562458337317,0.723605214484,0.885056054414,0.00857368289495,0.049
1193,17050052343,0.161069403365,0.838930596635,0.10211098758,0.736819609055,0.058958415785,0.715381171729,0.87989402273,0.00846301491505,0.049
1194,17050052344,0.16088145189,0.83911854811,0.102460323544,0.736658224566,0.058421128346,0.715694260244,0.880728862325,0.00828642931408,0.049
1195,17050052345,0.161536982879,0.838463017121,0.101766143652,0.736696873469,0.0597708392272,0.714594723567,0.87858821376,0.00831217771882,0.049
1196,17050052346,0.157679968253,0.842320031747,0.101853580505,0.740466451242,0.0558263877473,0.721136482671,0.885318904452,0.00850880297405,0.049
1197,17050052347,0.155995424986,0.844004575014,0.100347492832,0.743657082182,0.0556479321536,0.724026081737,0.885997287239,0.00874852523708,0.049
1198,17050052348,0.15871390596,0.84128609404,0.101313777982,0.739972316058,0.0574001279786,0.719387680574,0.882752494748,0.00810207212079,0.049
1199,17050052349,0.163041477576,0.836958522424,0.101050101262,0.735908421162,0.0619913763135,0.712061293652,0.874968199558,0.00829643605357,0.049
1200,17050052350,0.157387144566,0.842612855434,0.0996349657962,0.742977889638,0.0577521787694,0.721667725523,0.882559295005,0.00843241627693,0.049
1201,17050052351,0.156131377742,0.843868622258,0.0991647598503,0.744703862408,0.0569666178914,0.723812227457,0.884024623101,0.00860357973999,0.050
1202,17050052352,0.155610228702,0.844389771298,0.100218768838,0.74417100246,0.0553914598645,0.724684394516,0.886470302978,0.00901127084535,0.050
1203,17050052353,0.16350218378,0.83649781622,0.102919469864,0.733578346356,0.0605827139157,0.711255082871,0.876931530765,0.00834380063027,0.050
1204,17050052354,0.157968706936,0.842031293064,0.101428694337,0.740602598727,0.0565400125983,0.720652007039,0.884198918772,0.00827897407329,0.050
1205,17050052355,0.158441893458,0.841558106542,0.101665423391,0.73989268315,0.0567764700669,0.71984441075,0.883735693437,0.00858060957098,0.050
1206,17050052356,0.159120632038,0.840879367962,0.100326733566,0.740552634397,0.0587938984717,0.718711950586,0.880604467357,0.00808801304024,0.050
1207,17050052357,0.157379967645,0.842620032355,0.101664876184,0.740955156171,0.0557150914604,0.721649483789,0.885556214442,0.00880125555092,0.050
1208,17050052358,0.158585238233,0.841414761767,0.0997638747275,0.741650887039,0.0588213635057,0.719629448851,0.880694142571,0.00876588571817,0.050
1209,17050052359,0.163560660779,0.836439339221,0.103309234467,0.733130104753,0.060251426312,0.711150494354,0.877404969056,0.00867301569247,0.049
1210,17050052360,0.15903403379,0.84096596621,0.102135785266,0.738830180943,0.0568982485239,0.718831812766,0.883412662677,0.00856979936582,0.049
1211,17050052361,0.161531036273,0.838468963727,0.10296399141,0.735504972318,0.0585670448629,0.714586820821,0.880359580319,0.00838483844882,0.049
1212,17050052362,0.166882202551,0.833117797449,0.10508182812,0.728035969329,0.0618003744304,0.70552650259,0.874362971693,0.0082688820371,0.049
1213,17050052363,0.159156736061,0.840843263939,0.102019758241,0.738823505698,0.0571369778204,0.718625274137,0.883031908778,0.00839531212229,0.049
1214,17050052364,0.16059092097,0.83940907903,0.101911581115,0.737497497915,0.058679339855,0.716194695101,0.880418691949,0.00844394754547,0.049
1215,17050052365,0.157299112305,0.842700887695,0.100704432557,0.741996455138,0.0565946797478,0.721801421004,0.884282830829,0.00830237670916,0.049
1216,17050052366,0.163881337643,0.836118662357,0.104376496887,0.73174216547,0.0595048407555,0.710593124188,0.878427906738,0.00828885754204,0.049
1217,17050052367,0.160073934644,0.839926065356,0.102436872412,0.737489192943,0.0576370622324,0.717063086949,0.882075221879,0.0083766816777,0.049
1218,17050052368,0.154458961189,0.845541038811,0.0995986000312,0.74594243878,0.0548603611576,0.726657248045,0.887539640811,0.00820438611197,0.049
1219,17050052369,0.161054677218,0.838945322782,0.103018111147,0.735927211635,0.0580365660712,0.715392503619,0.881252942087,0.00830978782785,0.049
1220,17050052370,0.160787325054,0.839212674946,0.101059519628,0.738153155318,0.0597278054269,0.715874719041,0.878830130873,0.00854587907994,0.049
1221,17050052371,0.161465459019,0.838534540981,0.102235962423,0.736298578558,0.0592294965959,0.714708739185,0.87940115228,0.00849011744893,0.049
1222,17050052372,0.155919283926,0.844080716074,0.100613717987,0.743466998086,0.055305565939,0.724151810666,0.886519609629,0.0083926260941,0.049
1223,17050052373,0.159010147825,0.840989852175,0.102108320789,0.738881531386,0.056901827036,0.71887277309,0.883413195423,0.00861697967416,0.049
1224,17050052374,0.160011582077,0.839988417923,0.102033221296,0.737955196627,0.0579783607806,0.717174862956,0.881588404612,0.00845910109687,0.049
1225,17050052375,0.162792443186,0.837207556814,0.101113904814,0.736093652,0.0616785383725,0.712481152689,0.875486640146,0.00833501578248,0.049
1226,17050052376,0.161356572732,0.838643427268,0.102058904616,0.736584522652,0.0592976681166,0.714895718081,0.879326812323,0.00834423949116,0.049
1227,17050052377,0.160209713429,0.839790286571,0.102875311636,0.736914974935,0.0573344017934,0.716826318972,0.882487594049,0.00878860451734,0.049
1228,17050052378,0.158097503185,0.841902496815,0.100044864374,0.74185763244,0.0580526388109,0.72045386769,0.881943387289,0.00836964270592,0.049
1229,17050052379,0.166253965795,0.833746034205,0.104047103023,0.729698931182,0.0622068627725,0.706599024792,0.873908223649,0.00796689525104,0.049
1230,17050052380,0.159575040936,0.840424959064,0.0998966160147,0.740528343049,0.0596784249218,0.717947302562,0.879194002222,0.00859247261667,0.049
1231,17050052381,0.154324158728,0.845675841272,0.0991976184469,0.746478222825,0.0551265402813,0.726893349254,0.887182223223,0.0089249233582,0.050
1232,17050052382,0.159420662597,0.840579337403,0.102240793373,0.73833854403,0.0571798692233,0.718174062715,0.882904962227,0.00826671215779,0.049
1233,17050052383,0.160690662116,0.839309337884,0.102579812067,0.736729525817,0.058110850049,0.716015675883,0.88123067723,0.00825868994462,0.049
1234,17050052384,0.158163570315,0.841836429685,0.100407396665,0.74142903302,0.0577561736497,0.720336157609,0.882363139298,0.00853425512803,0.049
1235,17050052385,0.160257754177,0.839742245823,0.10158522944,0.738157016383,0.0586725247371,0.716764233569,0.880508597811,0.00815020618999,0.049
1236,17050052386,0.159295006618,0.840704993382,0.101164271887,0.739540721495,0.0581307347304,0.718403437341,0.88153729014,0.00828908997887,0.049
1237,17050052387,0.161717634723,0.838282365277,0.102534585208,0.735747780069,0.0591830495146,0.714277467114,0.879409566924,0.00855938718551,0.049
1238,17050052388,0.161099755913,0.838900244087,0.102085830988,0.736814413099,0.0590139249251,0.715330148378,0.879805169205,0.00844562112057,0.049
1239,17050052389,0.162300464809,0.837699535191,0.101815019805,0.735884515386,0.0604854450039,0.7133023412,0.877356736936,0.00819250071502,0.049
1240,17050052390,0.157940607592,0.842059392408,0.100262566918,0.741796825489,0.0576780406743,0.720717259844,0.882532538216,0.00829957503647,0.049
1241,17050052391,0.161954889223,0.838045110777,0.102504907223,0.735540203554,0.0594499820005,0.713876488945,0.878960874713,0.00824807595915,0.049
1242,17050052392,0.156825484186,0.843174515814,0.100389143386,0.742785372428,0.0564363408004,0.722612028776,0.884632388085,0.00841176064789,0.049
1243,17050052393,0.159969557822,0.840030442178,0.101999679633,0.738030762545,0.0579698781886,0.717246624251,0.881610989552,0.00821969272923,0.049
1244,17050052394,0.155107533485,0.844892466515,0.0992286213835,0.745663845132,0.0558789121012,0.725556295443,0.885879223035,0.00861573598063,0.049
1245,17050052395,0.159360233173,0.840639766827,0.102919476227,0.737720290601,0.0564407569462,0.718266421785,0.884006302747,0.00827625721139,0.049
1246,17050052396,0.154892511815,0.845107488185,0.100095382446,0.745012105739,0.0547971293686,0.725910040353,0.887523671505,0.00828146806562,0.049
1247,17050052397,0.156560150683,0.843439849317,0.100669339464,0.742770509853,0.0558908112191,0.72305948697,0.885500087935,0.00850119057584,0.049
1248,17050052398,0.168412544355,0.831587455645,0.104521322881,0.727066132765,0.0638912214742,0.702963430538,0.870943940843,0.00786893916959,0.049
1249,17050052399,0.161217221394,0.838782778606,0.10205237119,0.736730407416,0.0591648502046,0.715131745034,0.879555268913,0.00820000840217,0.049
1250,17050052400,0.158968298584,0.841031701416,0.101581021186,0.73945068023,0.0573872773986,0.718951727803,0.882709586261,0.00853995275891,0.049
1251,17050052401,0.155615958124,0.844384041876,0.101000388681,0.743383653194,0.0546155694432,0.724662904998,0.887609675452,0.00818550567353,0.049
1252,17050052402,0.163177237734,0.836822762266,0.103085289463,0.733737472803,0.0600919482716,0.711801411765,0.877729129317,0.0079702919628,0.049
1253,17050052403,0.159441747591,0.840558252409,0.102059023277,0.738499229132,0.0573827243135,0.718141013038,0.88260160429,0.00806215333647,0.049
1254,17050052404,0.155796929821,0.844203070179,0.10077540784,0.743427662339,0.0550215219814,0.724357865553,0.886967698022,0.00809156915873,0.049
1255,17050052405,0.160942315385,0.839057684615,0.102085221241,0.736972463374,0.0588570941439,0.715596796115,0.880073322085,0.00806813205761,0.049
1256,17050052406,0.157224407941,0.842775592059,0.101092268567,0.741683323492,0.0561321393745,0.721922683168,0.884981294576,0.00853025060141,0.049
1257,17050052407,0.15787587285,0.84212412715,0.0999442083901,0.742179918759,0.0579316644603,0.720832071888,0.88217547961,0.00840472548771,0.049
1258,17050052408,0.16357848376,0.83642151624,0.103211814977,0.733209701263,0.0603666687838,0.711121861795,0.877231365195,0.00833872649932,0.049
1259,17050052409,0.157873764783,0.842126235217,0.100237269598,0.741888965618,0.0576364951848,0.720831259422,0.882609986899,0.00833093805563,0.049
1260,17050052410,0.16350243777,0.83649756223,0.103669455633,0.732828106596,0.0598329821369,0.711243404191,0.878033811434,0.00859191077971,0.049
1261,17050052411,0.158870466202,0.841129533798,0.100733392957,0.740396140841,0.058137073246,0.719130540698,0.88163090441,0.00848223505437,0.049
1262,17050052412,0.161568617746,0.838431382254,0.102766083495,0.735665298759,0.0588025342513,0.714526181843,0.880004410775,0.00850456424421,0.049
1263,17050052413,0.167024622485,0.832975377515,0.104426569791,0.728548807724,0.0625980526939,0.705296821273,0.873157846184,0.00896025728744,0.049
1264,17050052414,0.160589041039,0.839410958961,0.101750197376,0.737660761584,0.0588388436632,0.716200301296,0.880184621646,0.0083509665646,0.050
1265,17050052415,0.154625695273,0.845374304727,0.0990633477309,0.746310956996,0.0555623475424,0.726380738388,0.886465561105,0.00876743381828,0.049
1266,17050052416,0.165324704871,0.834675295129,0.103046864459,0.73162843067,0.0622778404112,0.708178946819,0.874016708143,0.00845194374388,0.049
1267,17050052417,0.157075858563,0.842924141437,0.10031093667,0.742613204767,0.0567649218934,0.722187133877,0.884087497915,0.00837764290464,0.049
1268,17050052418,0.159426237345,0.840573762655,0.0999840445664,0.740589718089,0.0594421927784,0.718198454837,0.879577291773,0.00867759523487,0.049
1269,17050052419,0.161303549334,0.838696450666,0.101631481394,0.737064969272,0.0596720679408,0.71499189618,0.878788945288,0.0081525234465,0.049
1270,17050052420,0.156632325575,0.843367674425,0.0996709931685,0.743696681257,0.0569613324063,0.722951589281,0.883908228836,0.00866339984792,0.049
1271,17050052421,0.162590010762,0.837409989238,0.101774416311,0.735635572926,0.0608155944508,0.712813404912,0.8768030581,0.00856571558619,0.049
1272,17050052422,0.160161634535,0.839838365465,0.101819236243,0.738019129222,0.0583423982912,0.716923666024,0.881017075328,0.00844113977706,0.049
1273,17050052423,0.156538734734,0.843461265266,0.100634750549,0.742826514717,0.0559039841853,0.723096467016,0.885486020564,0.00870171966195,0.049
1274,17050052424,0.161263780594,0.838736219406,0.101998881509,0.736737337897,0.0592648990845,0.715053715949,0.879397078001,0.00833695841217,0.049
1275,17050052425,0.153790993243,0.846209006757,0.0994073804573,0.746801626299,0.0543836127862,0.72780058814,0.888409188341,0.00812920755923,0.049
1276,17050052426,0.160412030667,0.839587969333,0.102118648611,0.737469320722,0.0582933820559,0.71649474054,0.881029036586,0.00847205976713,0.049
1277,17050052427,0.162517581955,0.837482418045,0.103349364516,0.73413305353,0.0591682174389,0.712912222849,0.879242275358,0.00815927950269,0.049
1278,17050052428,0.155335574672,0.844664425328,0.0994814113831,0.745183013945,0.0558541632886,0.72516365189,0.885858559748,0.0081883124823,0.049
1279,17050052429,0.161087091789,0.838912908211,0.102598237407,0.736314670804,0.0584888543816,0.715343908193,0.880580206599,0.0085075764119,0.049
1280,17050052430,0.162195308208,0.837804691792,0.103508360744,0.734296331047,0.0586869474644,0.713454774486,0.880025920897,0.00854059087181,0.049
1281,17050052431,0.157704099119,0.842295900881,0.100498681991,0.741797218891,0.057205417128,0.721115777863,0.883285382439,0.00807859692264,0.049
1282,17050052432,0.153109612167,0.846890387833,0.0989633646408,0.747927023192,0.054146247526,0.728971540844,0.888931072451,0.00835063225532,0.049
1283,17050052433,0.162271503285,0.837728496715,0.102222034632,0.735506462083,0.0600494686522,0.713345211451,0.878004594872,0.00843321819502,0.049
1284,17050052434,0.159216298312,0.840783701688,0.10151361345,0.739270088238,0.057702684862,0.718531774161,0.882185713571,0.00836357029855,0.049
1285,17050052435,0.161614037678,0.838385962322,0.103709713356,0.734676248966,0.0579043243218,0.71443515678,0.881314275447,0.00839800956148,0.049
1286,17050052436,0.159798320681,0.840201679319,0.10205183814,0.738149841179,0.0577464825406,0.717536235598,0.88198069465,0.00826060199082,0.049
1287,17050052437,0.154892044812,0.845107955188,0.100175799228,0.74493215596,0.0547162455845,0.725909630733,0.887642713087,0.00826706708395,0.049
1288,17050052438,0.162178789675,0.837821210325,0.102889577217,0.734931633108,0.0592892124581,0.713491993223,0.879144305667,0.00812478057981,0.049
1289,17050052439,0.163779776841,0.836220223159,0.102820335845,0.733399887313,0.0609594409961,0.710787897569,0.876312849821,0.00824134398711,0.049
1290,17050052440,0.166198924184,0.833801075816,0.104922564394,0.728878511422,0.0612763597894,0.706678537376,0.875288912776,0.00800592180872,0.049
1291,17050052441,0.160076084808,0.839923915192,0.101155077346,0.738768837846,0.0589210074615,0.717078668327,0.880186904099,0.0082258719936,0.049
1292,17050052442,0.161329346597,0.838670653403,0.102806407959,0.735864245444,0.0585229386379,0.714930597719,0.880472384921,0.00794693208766,0.049
1293,17050052443,0.162305102348,0.837694897652,0.103228948946,0.734465948706,0.0590761534027,0.713273290093,0.879427741444,0.00839833193588,0.049
1294,17050052444,0.159954023138,0.840045976862,0.102297106932,0.73774886993,0.0576569162052,0.717268505027,0.882074880688,0.00823200180322,0.049
1295,17050052445,0.164461480081,0.835538519919,0.104616237776,0.730922282143,0.0598452423049,0.709610664075,0.877792653334,0.00816859575343,0.049
1296,17050052446,0.160080041215,0.839919958785,0.102451359847,0.737468598938,0.0576286813676,0.717052516124,0.882086075916,0.00865466440624,0.049
1297,17050052447,0.165901050344,0.834098949656,0.104988218513,0.729110731143,0.0609128318312,0.707179030628,0.875891484104,0.00800739821893,0.049
1298,17050052448,0.161073037088,0.838926962912,0.101379761239,0.737547201673,0.0596932758486,0.715385986478,0.878812682213,0.00825314671779,0.049
1299,17050052449,0.16120205991,0.83879794009,0.102380573864,0.736417366226,0.0588214860457,0.715152493506,0.880063733081,0.0086518397693,0.049
1300,17050052450,0.156646708474,0.843353291526,0.100097664434,0.743255627092,0.0565490440393,0.722920704542,0.884510864024,0.00786381175631,0.049
1301,17050052451,0.157633825168,0.842366174832,0.100657548543,0.741708626289,0.0569762766252,0.721232880755,0.883639527877,0.00873516453713,0.049
1302,17050052452,0.161291486323,0.838708513677,0.101733103708,0.73697540997,0.0595583826153,0.715010794885,0.878958969601,0.00814485082746,0.049
1303,17050052453,0.161771740541,0.838228259459,0.102765916872,0.735462342587,0.0590058236691,0.714182442757,0.879657313883,0.00834215445012,0.049
1304,17050052454,0.159249050021,0.840750949979,0.102053037203,0.738697912776,0.0571960128186,0.718468097926,0.882922748667,0.00855808848715,0.049
1305,17050052455,0.15697604917,0.84302395083,0.10070087774,0.74232307309,0.0562751714298,0.722351117739,0.884832194454,0.00867407438964,0.049
1306,17050052456,0.160124461278,0.839875538722,0.100776848832,0.73909868989,0.0593476124466,0.717002323103,0.87954803057,0.00833545646924,0.049
1307,17050052457,0.159962692484,0.840037307516,0.102496588828,0.737540718687,0.0574661036559,0.717250812116,0.882353347981,0.00818813774604,0.049
1308,17050052458,0.160765974149,0.839234025851,0.101670235717,0.737563790134,0.0590957384323,0.715901728264,0.879764571273,0.00833289649838,0.049
1309,17050052459,0.159166991636,0.840833008364,0.101680490445,0.739152517919,0.0574865011909,0.718612956353,0.882515515258,0.00856075729269,0.049
1310,17050052460,0.165729808509,0.834270191491,0.105116625096,0.729153566395,0.0606131834132,0.707465474775,0.876371274296,0.00839502119803,0.049
1311,17050052461,0.163997411355,0.836002588645,0.103247784982,0.732754803663,0.0607496263738,0.710414151893,0.876570667162,0.00801596422261,0.049
1312,17050052462,0.160383991599,0.839616008401,0.102059372953,0.737556635448,0.0583246186461,0.7165431511,0.880989833618,0.00790538447142,0.049
1313,17050052463,0.161145650297,0.838854349703,0.102000286559,0.736854063144,0.0591453637388,0.715253714931,0.87960097279,0.00829376411355,0.049
1314,17050052464,0.160791174248,0.839208825752,0.103151808136,0.736057017616,0.0576393661121,0.715836814001,0.881899869167,0.00780831075674,0.049
1315,17050052465,0.164279114679,0.835720885321,0.101464198729,0.734256686592,0.0628149159494,0.709965574015,0.873468592746,0.00806317940956,0.049
1316,17050052466,0.159812108353,0.840187891647,0.101210796404,0.738977095243,0.0586013119483,0.717525467132,0.880720505257,0.0083363534928,0.049
1317,17050052467,0.158965006024,0.841034993976,0.100900362866,0.74013463111,0.0580646431577,0.718967527431,0.881714445995,0.00837292073643,0.049
1318,17050052468,0.165496338531,0.834503661469,0.10409455279,0.730409108679,0.0614017857418,0.707874062423,0.87526534018,0.00851172566217,0.049
1319,17050052469,0.161964552999,0.838035447001,0.102438431706,0.735597015296,0.0595261212929,0.713861137815,0.87884663869,0.00796689173365,0.049
1320,17050052470,0.153208751455,0.846791248545,0.0990877335438,0.747703515001,0.0541210179111,0.728800215868,0.888942956091,0.00872464574701,0.049
1321,17050052471,0.158696726114,0.841303273886,0.101791851568,0.739511422319,0.0569048745458,0.719409684533,0.883484850446,0.00815751002944,0.049
1322,17050052472,0.157981791645,0.842018208355,0.100224521817,0.741793686538,0.0577572698284,0.720647829879,0.882405968756,0.00834511774647,0.049
1323,17050052473,0.160172032267,0.839827967733,0.102230267308,0.737597700425,0.0579417649589,0.716899873373,0.88160363304,0.00858979640687,0.049
1324,17050052474,0.158882990479,0.841117009521,0.100266240896,0.740850768625,0.0586167495839,0.719116283365,0.880922588504,0.00877085412645,0.049
1325,17050052475,0.156761385724,0.843238614276,0.100292502595,0.742946111681,0.0564688831293,0.722722576415,0.884600375457,0.00833468895572,0.049
1326,17050052476,0.169062955752,0.830937044248,0.104380403147,0.726556641101,0.0646825526047,0.701874056773,0.869635297813,0.00839304867679,0.049
1327,17050052477,0.15258864902,0.84741135098,0.0984530217637,0.748958329217,0.0541356272559,0.729870004803,0.889079495003,0.00846803349417,0.049
1328,17050052478,0.158388906196,0.841611093804,0.10112132158,0.740489772224,0.057267584616,0.719942586731,0.883026519564,0.00853588302952,0.049
1329,17050052479,0.16032362178,0.83967637822,0.101865926408,0.737810451812,0.0584576953716,0.716648374655,0.880808653014,0.00793619907343,0.049
1330,17050052480,0.159804260656,0.840195739344,0.101255912289,0.738939827055,0.0585483483676,0.717538100154,0.880800269634,0.00805620967382,0.049
1331,17050052481,0.159380806014,0.840619193986,0.101312898778,0.739306295208,0.0580679072358,0.718255610722,0.881608907096,0.00864162224525,0.049
1332,17050052482,0.162253744602,0.837746255398,0.102354236382,0.735392019016,0.0598995082201,0.713373260128,0.87822927639,0.00820870555305,0.049
1333,17050052483,0.158409942016,0.841590057984,0.100474371353,0.741115686631,0.0579355706632,0.719916554783,0.882039242246,0.00853869659394,0.049
1334,17050052484,0.160862326473,0.839137673527,0.102717924723,0.736419748804,0.0581444017503,0.71572279241,0.881140305601,0.00863387515056,0.049
1335,17050052485,0.155819311067,0.844180688933,0.101172176952,0.74300851198,0.0546471341152,0.724313776177,0.887512592056,0.00867932008451,0.049
1336,17050052486,0.16022146605,0.83977853395,0.102539173972,0.737239359979,0.0576822920779,0.716811438067,0.881973263708,0.00844086534899,0.049
1337,17050052487,0.163078118861,0.836921881139,0.102898709509,0.73402317163,0.0601794093517,0.71197165888,0.877623764653,0.0081725687077,0.049
1338,17050052488,0.157219831795,0.842780168205,0.100761231456,0.742018936749,0.0564586003383,0.721935433577,0.8845024215,0.00860932532108,0.049
1339,17050052489,0.156394923627,0.843605076373,0.101957584547,0.741647491826,0.0544373390808,0.723321490432,0.887678067961,0.00844755971408,0.049
1340,17050052490,0.158468559086,0.841531440914,0.100738704075,0.740792736839,0.0577298550118,0.719813014249,0.882327420834,0.00853067724824,0.049
1341,17050052491,0.153392799348,0.846607200652,0.0997310870935,0.746876113559,0.0536617122542,0.7284760234,0.889571526459,0.00823508912694,0.049
1342,17050052492,0.162796956301,0.837203043699,0.102834387186,0.734368656513,0.0599625691149,0.712447718129,0.878008590453,0.00818972009373,0.049
1343,17050052493,0.158780651242,0.841219348758,0.101319981315,0.739899367444,0.057460669927,0.71927424533,0.882647251354,0.00857749749577,0.050
1344,17050052494,0.158549029902,0.841450970098,0.101862728756,0.739588241342,0.0566863011452,0.719659465556,0.883842167842,0.00806469537073,0.049
1345,17050052495,0.160814748779,0.839185251221,0.10129484779,0.737890403431,0.0595199009886,0.7158247327,0.879129260468,0.00794207165509,0.049
1346,17050052496,0.165270463005,0.834729536995,0.104530482188,0.730199054808,0.0607399808172,0.708248091715,0.876290319575,0.00814835821134,0.049
1347,17050052497,0.164204467535,0.835795532465,0.103314209625,0.73248132284,0.0608902579104,0.710063764139,0.876315770213,0.00813352356243,0.049
1348,17050052498,0.157341117412,0.842658882588,0.10094143404,0.741717448548,0.0563996833722,0.721726415935,0.884559203821,0.00847108092272,0.049
1349,17050052499,0.162007293552,0.837992706448,0.102864683068,0.73512802338,0.059142610484,0.713782441852,0.879400404739,0.00812840922725,0.049
1350,17050052500,0.153405451849,0.846594548151,0.0995166546624,0.747077893489,0.0538887971867,0.728457618954,0.8892344291,0.00835342904955,0.049
1351,17050052501,0.158046979085,0.841953020915,0.100739016598,0.741214004317,0.0573079624863,0.720529320131,0.883050646355,0.00841725809699,0.049
1352,17050052502,0.165698558316,0.834301441684,0.104173398767,0.730128042918,0.061525159549,0.707532254641,0.875037546823,0.00834483360118,0.049
1353,17050052503,0.162453918159,0.837546081841,0.103233963951,0.73431211789,0.0592199542076,0.713021587277,0.879181208736,0.0083599578588,0.049
1354,17050052504,0.15692916818,0.84307083182,0.0993895719225,0.743681259898,0.0575395962572,0.722450565635,0.882984661293,0.00835331553513,0.049
1355,17050052505,0.156206358746,0.843793641254,0.100756615762,0.743037025493,0.055449742984,0.723660635429,0.88623628641,0.00836548210722,0.049
1356,17050052506,0.162859823108,0.837140176892,0.10360161326,0.733538563633,0.0592582098481,0.712329966832,0.879029446986,0.00824005071402,0.049
1357,17050052507,0.161694914252,0.838305085748,0.103207791933,0.735097293815,0.0584871223184,0.714305816878,0.880438186959,0.00838868539727,0.049
1358,17050052508,0.15934415862,0.84065584138,0.101834699104,0.738821142276,0.0575094595155,0.718309970682,0.882438864766,0.00832589547193,0.050
1359,17050052509,0.162446987554,0.837553012446,0.102707837693,0.734845174753,0.0597391498616,0.713041196911,0.878419462587,0.00823047546667,0.049
1360,17050052510,0.160461464375,0.839538535625,0.101575699913,0.737962835712,0.0588857644625,0.716419106919,0.880146197523,0.00851512500989,0.049
1361,17050052511,0.15579155907,0.84420844093,0.0996063209471,0.744602119983,0.0561852381232,0.724384553812,0.885258009146,0.00855114306057,0.049
1362,17050052512,0.157497868612,0.842502131388,0.100961209205,0.741540922182,0.056536659407,0.721459519057,0.884319278992,0.00871146164995,0.049
1363,17050052513,0.16457923308,0.83542076692,0.104207820829,0.731212946091,0.060371412251,0.709418189972,0.87699174934,0.00830439803421,0.049
1364,17050052514,0.162280746028,0.837719253972,0.103122423558,0.734596830414,0.0591583224699,0.713316075466,0.879312676283,0.00870908859009,0.049
1365,17050052515,0.158660071939,0.841339928061,0.101968333999,0.739371594062,0.0566917379405,0.719469285915,0.883807144656,0.00818079744422,0.049
1366,17050052516,0.161135324165,0.838864675835,0.102158956242,0.736705719592,0.0589763679229,0.71526882058,0.879851910622,0.00860730661386,0.050
1367,17050052517,0.16110950537,0.83889049463,0.102588125511,0.736302369118,0.0585213798589,0.715306104076,0.880527039949,0.00815388207966,0.049
1368,17050052518,0.160955834612,0.839044165388,0.103580686206,0.735463479181,0.0573751484059,0.715551466262,0.882249018026,0.00818499298972,0.050
1369,17050052519,0.157672478631,0.842327521369,0.100701091214,0.741626430155,0.0569713874176,0.721166504409,0.883637234123,0.00822518267494,0.050
1370,17050052520,0.163976980969,0.836023019031,0.102886500061,0.733136518969,0.061090480908,0.710454050521,0.876074257622,0.00802819312137,0.049
1371,17050052521,0.159830647409,0.840169352591,0.102483228887,0.737686123704,0.0573474185222,0.717474938734,0.882559652852,0.0084199469955,0.050
1372,17050052522,0.15753528215,0.84246471785,0.100446157161,0.742018560689,0.0570891249885,0.721403619681,0.883497793482,0.00830926216871,0.049
1373,17050052523,0.162098827884,0.837901172116,0.103335113098,0.734566059018,0.0587637147854,0.713620553352,0.879935850224,0.00828556945938,0.050
1374,17050052524,0.162085457966,0.837914542034,0.102695569162,0.735218972872,0.0593898888036,0.713652760934,0.87901833993,0.00816483567232,0.050
1375,17050052525,0.161485653222,0.838514346778,0.102647603403,0.735866743375,0.0588380498186,0.714668382371,0.879971901735,0.00767773383737,0.050
1376,17050052526,0.158156529889,0.841843470111,0.101451265444,0.740392204668,0.0567052644449,0.720332463408,0.883910024249,0.00876550298136,0.049
1377,17050052527,0.152354255021,0.847645744979,0.0986543809905,0.748991363989,0.0536998740301,0.730267958032,0.889780118767,0.00841645758843,0.049
1378,17050052528,0.156808790788,0.843191209212,0.10167928847,0.741511920742,0.055129502318,0.722621088609,0.886557972156,0.00813360559911,0.049
1379,17050052529,0.158681416288,0.841318583712,0.100330254911,0.740988328801,0.0583511613772,0.719457608346,0.881362080906,0.00850412220651,0.049
1380,17050052530,0.162642029747,0.837357970253,0.102532476368,0.734825493884,0.0601095533791,0.712714101485,0.87782891421,0.00836386716861,0.049
1381,17050052531,0.162029685155,0.837970314845,0.102310665722,0.735659649124,0.0597190194327,0.713752874746,0.878547605872,0.00854427934486,0.049
1382,17050052532,0.160611317009,0.839388682991,0.101910933341,0.73747774965,0.0587003836675,0.716160145305,0.880382867692,0.00809884014499,0.049
1383,17050052533,0.158067635149,0.841932364851,0.100695543209,0.741236821643,0.0573720919402,0.720494867037,0.882951305395,0.00797882782829,0.049
1384,17050052534,0.166866931915,0.833133068085,0.104527659585,0.7286054085,0.0623392723303,0.705560498431,0.873574087914,0.00833570619202,0.049
1385,17050052535,0.157747105658,0.842252894342,0.100278438794,0.741974455548,0.0574686668637,0.72104596292,0.882887778986,0.00851775619817,0.049
1386,17050052536,0.165029967651,0.834970032349,0.102882374802,0.732087657547,0.0621475928489,0.708678126055,0.874276081998,0.00841169012421,0.049
1387,17050052537,0.156780082434,0.843219917566,0.0995045376284,0.743715379937,0.057275544806,0.722702572527,0.883409711061,0.00822333833635,0.049
1388,17050052538,0.159055836499,0.840944163501,0.101261850394,0.739682313108,0.0577939861052,0.718807910926,0.882090360592,0.00856063846421,0.049
1389,17050052539,0.157377208024,0.842622791976,0.101110497665,0.741512294311,0.0562667103591,0.721662493217,0.884745840782,0.00852243994963,0.049
1390,17050052540,0.158654411361,0.841345588639,0.100617233524,0.740728355116,0.0580371778368,0.719499165843,0.881830304837,0.00869265465492,0.049
1391,17050052541,0.16187238425,0.83812761575,0.10330477208,0.734822843669,0.0585676121697,0.714004072697,0.880277771094,0.00854305467391,0.049
1392,17050052542,0.163684746176,0.836315253824,0.103256494685,0.733058759139,0.0604282514913,0.710941782199,0.877116021785,0.00826962089074,0.049
1393,17050052543,0.163627787381,0.836372212619,0.103696752171,0.732675460447,0.05993103521,0.71103134258,0.877860374295,0.00868287220633,0.049
1394,17050052544,0.162056384981,0.837943615019,0.102384563459,0.73555905156,0.0596718215218,0.713706602484,0.878610686002,0.00814529039073,0.049
1395,17050052545,0.155253032967,0.844746967033,0.100160730084,0.744586236948,0.0550923028831,0.725294198719,0.886999371055,0.00812649036068,0.049
1396,17050052546,0.157195155546,0.842804844454,0.100377043934,0.74242780052,0.0568181116121,0.721983175871,0.883979903119,0.00867430091757,0.049
1397,17050052547,0.164608002529,0.835391997471,0.103418697283,0.731973300188,0.0611893052451,0.709381508941,0.875782532711,0.00833607182091,0.049
1398,17050052548,0.165671354234,0.834328645766,0.103324990798,0.731003654968,0.0623463634361,0.707590799373,0.873836357157,0.00841337194133,0.049
1399,17050052549,0.157548898235,0.842451101765,0.10130160089,0.741149500875,0.0562472973445,0.721367633317,0.884732199885,0.00829716835576,0.049
1400,17050052550,0.160927867889,0.839072132111,0.102045188051,0.73702694406,0.0588826798387,0.715621867128,0.880039152528,0.0082229092865,0.049
1401,17050052551,0.161050391123,0.838949608877,0.102119464693,0.736830144184,0.0589309264295,0.715413241904,0.879938975192,0.00814691309065,0.049
1402,17050052552,0.157917740196,0.842082259804,0.100376094163,0.741706165641,0.0575416460332,0.720754426174,0.882738678138,0.00839702512729,0.049
1403,17050052553,0.163005003557,0.836994996443,0.102745080401,0.734249916042,0.0602599231552,0.712097494685,0.877522532801,0.00860801935643,0.049
1404,17050052554,0.157045828253,0.842954171747,0.10180768992,0.741146481827,0.0552381383331,0.72221577925,0.886339749439,0.0082007764312,0.050
1405,17050052555,0.154956405088,0.845043594912,0.0994203898059,0.745623205106,0.0555360152824,0.725811177625,0.886421255405,0.00866561074728,0.049
1406,17050052556,0.156483720466,0.843516279534,0.0999754357285,0.743540843805,0.056508284738,0.72320002417,0.884611131581,0.00838068542856,0.049
1407,17050052557,0.160427900925,0.839572099075,0.101872596909,0.737699502165,0.0585553040158,0.716471534639,0.880640124003,0.00861502639037,0.049
1408,17050052558,0.155367190614,0.844632809386,0.100113567353,0.744519242033,0.0552536232614,0.725100266827,0.88673363973,0.0084361675728,0.049
1409,17050052559,0.164740804732,0.835259195268,0.102859653584,0.732399541684,0.0618811511474,0.709165953402,0.874734589044,0.00865809596944,0.049
1410,17050052560,0.158415712416,0.841584287584,0.1025058666,0.739078420984,0.055909845816,0.719876279602,0.885016283991,0.00824344873738,0.049
1411,17050052561,0.161577926055,0.838422073945,0.10169436069,0.736727713255,0.0598835653647,0.714526503574,0.878412746693,0.00830047572261,0.049
1412,17050052562,0.165181716606,0.834818283394,0.10373925224,0.731079031154,0.0614424643665,0.708409513183,0.87527787624,0.00821449502176,0.049
1413,17050052563,0.168892597482,0.831107402518,0.105511325179,0.72559607734,0.0633812723029,0.702142897808,0.871586520088,0.00798690445369,0.049
1414,17050052564,0.158362166658,0.841637833342,0.101547284859,0.740090548483,0.0568148817986,0.719981624386,0.883698655251,0.00835374348527,0.049
1415,17050052565,0.15555208236,0.84444791764,0.10037406441,0.74407385323,0.0551780179494,0.724781173354,0.886798634637,0.00866721525216,0.049
1416,17050052566,0.161957203895,0.838042796105,0.102002054017,0.736040742088,0.0599551498775,0.713880115983,0.878217572156,0.00801967323649,0.049
1417,17050052567,0.157764052898,0.842235947102,0.101089407111,0.741146539992,0.056674645787,0.721004986158,0.884051084097,0.00835423982775,0.049
1418,17050052568,0.162574554235,0.837425445765,0.10273875958,0.734686686185,0.0598357946546,0.712825068412,0.878247309389,0.00845748903143,0.049
1419,17050052569,0.165038213283,0.834961786717,0.10318290745,0.731778879267,0.0618553058327,0.708659719584,0.874703934165,0.0083637045418,0.049
1420,17050052570,0.158931755275,0.841068244725,0.100879459352,0.740188785374,0.0580522959229,0.719024291719,0.881740671185,0.00862183808649,0.049
1421,17050052571,0.160400645509,0.839599354491,0.102545197769,0.737054156722,0.0578554477403,0.716507638008,0.881675667186,0.00834006054765,0.049
1422,17050052572,0.1545898249,0.8454101751,0.0988013587952,0.746608816305,0.0557884661049,0.726445877767,0.886142114308,0.00826648691291,0.049
1423,17050052573,0.161321998686,0.838678001314,0.102183961722,0.736494039593,0.0591380369641,0.714952374233,0.879569746773,0.00798187971389,0.049
1424,17050052574,0.164373769909,0.835626230091,0.104034003693,0.731592226398,0.0603397662166,0.709767346206,0.877085878964,0.0085466862241,0.049
1425,17050052575,0.158628383651,0.841371616349,0.10080022879,0.740571387559,0.0578281548615,0.719540624871,0.88214396757,0.00872939446241,0.050
1426,17050052576,0.160916542485,0.839083457515,0.103643524632,0.735439932883,0.0572730178534,0.715617074829,0.882408562952,0.00851282055908,0.049
1427,17050052577,0.160107364804,0.839892635196,0.101891304472,0.738001330724,0.0582160603315,0.717014591515,0.881215875665,0.00832557644475,0.049
1428,17050052578,0.164217659757,0.835782340243,0.102596126605,0.733186213639,0.0616215331519,0.71005227743,0.875237503812,0.00796738383335,0.049
1429,17050052579,0.163651001975,0.836348998025,0.103574197868,0.732774800157,0.0600768041071,0.710993986624,0.877640631426,0.00812642310661,0.049
1430,17050052580,0.158842703775,0.841157296225,0.101625489708,0.739531806517,0.0572172140664,0.719164297401,0.882990128682,0.00843050716072,0.049
1431,17050052581,0.157271785066,0.842728214934,0.10030786176,0.742420353175,0.0569639233057,0.721853854679,0.88374665139,0.00825819868511,0.049
1432,17050052582,0.160999850035,0.839000149965,0.103058406566,0.735941743399,0.0579414434685,0.715484752886,0.881405882186,0.00840643160915,0.049
1433,17050052583,0.160605072379,0.839394927621,0.10317675541,0.736218172211,0.0574283169688,0.716151738929,0.882254698278,0.00849551250792,0.049
1434,17050052584,0.162231332734,0.837768667266,0.1018315312,0.735937136066,0.060399801534,0.71341900231,0.877498981214,0.00828251768547,0.049
1435,17050052585,0.162801760584,0.837198239416,0.102857830522,0.734340408894,0.0599439300623,0.712439247114,0.878034866552,0.00844766154206,0.049
1436,17050052586,0.158605342284,0.841394657716,0.100755629361,0.740639028355,0.0578497129231,0.71958042712,0.882117878551,0.00896113964778,0.049
1437,17050052587,0.157760265842,0.842239734158,0.0989595313841,0.743280202774,0.0588007344579,0.72104337267,0.880925997558,0.00847341490346,0.049
1438,17050052588,0.160710530579,0.839289469421,0.102320474433,0.736968994988,0.0583900561461,0.715985904324,0.880815404006,0.00811355874658,0.049
1439,17050052589,0.160201257989,0.839798742011,0.102861382126,0.736937359885,0.0573398758626,0.716840861696,0.882481576572,0.00860549764675,0.049
1440,17050052590,0.166010106578,0.833989893422,0.102976432958,0.731013460463,0.0630336736202,0.70702558792,0.872748241241,0.00855301984197,0.049
1441,17050052591,0.159822754413,0.840177245587,0.101718151267,0.73845909432,0.0581046031459,0.717499801196,0.881448256822,0.00878113550723,0.049
1442,17050052592,0.159572094753,0.840427905247,0.100749684617,0.73967822063,0.0588224101365,0.717939504667,0.880453322899,0.00838859962279,0.049
1443,17050052593,0.159026229382,0.840973770618,0.101858153547,0.739115617071,0.0571680758341,0.718849225731,0.883017825284,0.00826648456383,0.049
1444,17050052594,0.16215942651,0.83784057349,0.103067453973,0.734773119517,0.0590919725377,0.713522073737,0.879438885247,0.00815888513017,0.049
1445,17050052595,0.1597408887,0.8402591113,0.100462794026,0.739796317274,0.0592780946737,0.717657480827,0.87974259222,0.00808901002377,0.049
1446,17050052596,0.157212802172,0.842787197828,0.101139456604,0.741647741224,0.0560733455677,0.72194171894,0.885070597044,0.00814002462101,0.049
1447,17050052597,0.159418395385,0.840581604615,0.101307454734,0.739274149881,0.0581109406513,0.718191909768,0.881536544448,0.00846719256562,0.049
1448,17050052598,0.156987994462,0.843012005538,0.099962245862,0.743049759676,0.0570257486002,0.722341870379,0.883725665021,0.00826994791472,0.049
1449,17050052599,0.158851131499,0.841148868501,0.101690393381,0.739458475121,0.0571607381182,0.71914901415,0.883071118617,0.00859836530995,0.049
1450,17050052600,0.158439293504,0.841560706496,0.100769971928,0.740790734568,0.0576693215755,0.719862259179,0.882423556427,0.00814712038469,0.050
1451,17050052601,0.162383727804,0.837616272196,0.103582205665,0.734034066531,0.058801522139,0.713135040616,0.879812984635,0.00835960511285,0.049
1452,17050052602,0.157539074868,0.842460925132,0.10037407312,0.742086852012,0.0571650017475,0.721398251233,0.88338529963,0.00842388142812,0.049
1453,17050052603,0.159053669125,0.840946330875,0.102046474533,0.738899856342,0.0570071945918,0.718799820714,0.883247715611,0.00848493441594,0.049
1454,17050052604,0.162481084317,0.837518915683,0.104529412999,0.732989502684,0.0579516713178,0.712956225989,0.881039578131,0.00796135978544,0.049
1455,17050052605,0.160342657194,0.839657342806,0.103455131298,0.736202211509,0.0568875258958,0.716592272341,0.883112725108,0.00826782469052,0.049
1456,17050052606,0.158377810791,0.841622189209,0.102475913033,0.739146276176,0.0559018977583,0.71994111738,0.885037211728,0.00878328332525,0.049
1457,17050052607,0.159461747855,0.840538252145,0.100809362454,0.739728889691,0.0586523854011,0.718125823072,0.880729971228,0.00842863808763,0.049
1458,17050052608,0.158362592161,0.841637407839,0.100489993233,0.741147414607,0.0578725989279,0.719996760873,0.882143376755,0.00860489935184,0.049
1459,17050052609,0.160187851563,0.839812148437,0.100784997991,0.739027150446,0.0594028535721,0.716894734512,0.879451575363,0.00827152197295,0.049
1460,17050052610,0.152308405861,0.847691594139,0.097310089151,0.750381504988,0.0549983167103,0.730366568595,0.887882737922,0.00869747807711,0.049
1461,17050052611,0.156028617844,0.843971382156,0.100081853747,0.743889528409,0.055946764097,0.723973518938,0.885549659121,0.00820130208606,0.049
1462,17050052612,0.159333131164,0.840666868836,0.101661602478,0.739005266358,0.0576715286863,0.718331280146,0.882203240506,0.0081226842345,0.049
1463,17050052613,0.15911147669,0.84088852331,0.101897028181,0.73899149513,0.0572144485088,0.718703936389,0.882928971572,0.00847457550299,0.049
1464,17050052614,0.15768155396,0.84231844604,0.10127547072,0.74104297532,0.05640608324,0.721142458198,0.884466182007,0.0088510574975,0.049
1465,17050052615,0.158290034011,0.841709965989,0.101107998251,0.740601967738,0.0571820357596,0.72011076509,0.883176422597,0.00841012784535,0.049
1466,17050052616,0.157699666172,0.842300333828,0.100045349975,0.742254983853,0.0576543161971,0.721130114833,0.882626447579,0.00839594246113,0.049
1467,17050052617,0.160253614932,0.839746385068,0.104381409349,0.735364975719,0.0558722055838,0.716729307361,0.884626935955,0.00831465683138,0.049
1468,17050052618,0.161217378154,0.838782621846,0.101393776684,0.737388845161,0.0598236014701,0.715141358526,0.878586661355,0.00867927599126,0.049
1469,17050052619,0.159587636441,0.840412363559,0.101235083342,0.739177280217,0.0583525530992,0.717905857753,0.881140406796,0.00857435948026,0.049
1470,17050052620,0.159132067487,0.840867932513,0.101370567744,0.739497364769,0.0577614997425,0.718676882859,0.882119644478,0.0088939080109,0.049
1471,17050052621,0.161958336532,0.838041663468,0.103020496278,0.73502116719,0.0589378402538,0.713862923256,0.879713067106,0.00866527056098,0.049
1472,17050052622,0.158041973934,0.841958026066,0.101547199617,0.740410826449,0.0564947743165,0.720525703821,0.884247511026,0.00859345840234,0.049
1473,17050052623,0.158616326451,0.841383673549,0.102452375293,0.738931298255,0.056163951158,0.719536320384,0.884593801563,0.00825894740534,0.049
1474,17050052624,0.159667892009,0.840332107991,0.102498878848,0.737833229143,0.057169013161,0.717750757725,0.882861209118,0.00826104170763,0.049
1475,17050052625,0.162190750167,0.837809249833,0.102859009929,0.734950239904,0.0593317402376,0.713472223486,0.879078950809,0.008357433433,0.049
1476,17050052626,0.16559365347,0.83440634653,0.10365193551,0.730754411019,0.0619417179601,0.707716771261,0.874449133905,0.00853801228201,0.049
1477,17050052627,0.157924669385,0.842075330615,0.0999576889965,0.742117641619,0.0579669803885,0.720748924136,0.882111607574,0.0082853185792,0.049
1478,17050052628,0.164422299936,0.835577700064,0.104402762191,0.731174937873,0.0600195377458,0.709679952974,0.877545464223,0.00808892389399,0.049
1479,17050052629,0.157554291785,0.842445708215,0.102198849653,0.740246858563,0.0553554421321,0.721345002736,0.886042181518,0.0083986688416,0.049
1480,17050052630,0.160860954002,0.839139045998,0.10215157533,0.736987470668,0.0587093786711,0.715733612483,0.880309940858,0.00833360663944,0.049
1481,17050052631,0.164265588596,0.835734411404,0.103580668984,0.732153742419,0.0606849196122,0.709956646547,0.876603492123,0.00856762632948,0.049
1482,17050052632,0.160304743275,0.839695256725,0.101847090418,0.737848166307,0.058457652857,0.716680656196,0.880813246302,0.00850681963557,0.049
1483,17050052633,0.154658218995,0.845341781005,0.0984399734798,0.746901807525,0.0562182455149,0.726334592439,0.88549301157,0.00851254675323,0.049
1484,17050052634,0.158438447341,0.841561552659,0.101181790578,0.74037976208,0.0572566567631,0.719857519315,0.883030508908,0.00843319535035,0.049
1485,17050052635,0.156770742685,0.843229257315,0.0997547088146,0.743474548501,0.05701603387,0.722714716906,0.883793580845,0.00827119507277,0.049
1486,17050052636,0.159347667247,0.840652332753,0.101953145451,0.738699187302,0.0573945217963,0.71830224008,0.882607010278,0.00833604480517,0.049
1487,17050052637,0.160620399415,0.839379600585,0.102836169107,0.736543431477,0.0577842303081,0.7161308776,0.881727725161,0.00832619751048,0.049
1488,17050052638,0.160725707039,0.839274292961,0.103260367634,0.736013925327,0.0574653394052,0.715946094138,0.88217139655,0.00868386865634,0.049
1489,17050052639,0.160826716274,0.839173283726,0.101796006548,0.737377277177,0.0590307097256,0.715796942579,0.879845664463,0.00874697923076,0.049
1490,17050052640,0.160926684737,0.839073315263,0.101516054526,0.737557260737,0.059410630211,0.715631808119,0.879263182998,0.00850043904829,0.049
1491,17050052641,0.159680467024,0.840319532976,0.100204305614,0.740115227362,0.0594761614107,0.717763845619,0.879465946149,0.00833247423488,0.049
1492,17050052642,0.160239377543,0.839760622457,0.101402803863,0.738357818593,0.05883657368,0.716798120697,0.880271807341,0.00835475200409,0.049
1493,17050052643,0.158722640723,0.841277359277,0.101678302901,0.739599056376,0.0570443378216,0.719367379427,0.883273493269,0.00836173002946,0.049
1494,17050052644,0.161462247074,0.838537752926,0.103742837597,0.734794915329,0.0577194094767,0.714691572908,0.881622215718,0.0086695603044,0.049
1495,17050052645,0.158409819081,0.841590180919,0.100918327799,0.740671853119,0.0574914912821,0.719910104278,0.882692207683,0.00856914586884,0.049
1496,17050052646,0.165887566954,0.834112433046,0.104804552585,0.729307880461,0.0610830143685,0.70720448944,0.875644348083,0.00839357376015,0.049
1497,17050052647,0.156810655445,0.843189344555,0.10104533027,0.742144014286,0.0557653251753,0.722627424326,0.885622653281,0.00823882601345,0.049
1498,17050052648,0.16135365285,0.83864634715,0.102511061948,0.736135285202,0.0588425909018,0.714893878833,0.879996612724,0.00850569776279,0.049
1499,17050052649,0.159165432453,0.840834567547,0.101740192217,0.73909437533,0.0574252402363,0.718614707216,0.882605965784,0.00844614591408,0.049
1500,17050052650,0.156163258329,0.843836741671,0.100622126154,0.743214615517,0.055541132175,0.72373606379,0.88611261565,0.00858478517038,0.049
1501,17050052651,0.159815348089,0.840184651911,0.102210846885,0.737973805027,0.0576045012042,0.71750497179,0.882185347786,0.00836485299945,0.049
1502,17050052652,0.162586824372,0.837413175628,0.101942590782,0.735470584845,0.0606442335902,0.712816268722,0.877055762345,0.00842795881706,0.049
1503,17050052653,0.159309615716,0.840690384284,0.101389234782,0.739301149502,0.0579203809343,0.71837527096,0.881843040256,0.00839004711598,0.049
1504,17050052654,0.156438595131,0.843561404869,0.100407784034,0.743153620835,0.0560308110973,0.723270373975,0.88532434471,0.00854257393271,0.049
1505,17050052655,0.159963436052,0.840036563948,0.102500729883,0.737535834065,0.0574627061693,0.717249489133,0.882358164372,0.00848084351438,0.049
1506,17050052656,0.161304507926,0.838695492074,0.101992812429,0.736702679645,0.059311695497,0.714984853302,0.879318577236,0.00835598028141,0.049
1507,17050052657,0.158102732003,0.841897267997,0.100514957653,0.741382310345,0.0575877743501,0.720437930309,0.882625605263,0.00872551053262,0.049
1508,17050052658,0.162002085373,0.837997914627,0.103256137044,0.734741777584,0.0587459483292,0.71378538028,0.8799848544,0.00829815230554,0.049
1509,17050052659,0.159634821713,0.840365178287,0.102242838158,0.738122340129,0.0573919835553,0.717810696216,0.882541353559,0.00814998483109,0.049
1510,17050052660,0.162552347779,0.837447652221,0.102738051352,0.734709600869,0.0598142964272,0.712862619006,0.878284148079,0.00849139971972,0.049
1511,17050052661,0.162423490062,0.837576509938,0.101886860564,0.735689649373,0.0605366294981,0.713093240059,0.877252457949,0.00847607852727,0.049
1512,17050052662,0.158184196502,0.841815803498,0.101359620802,0.740456182696,0.0568245756997,0.720286824637,0.883727840901,0.00840344541895,0.049
1513,17050052663,0.16271272026,0.83728727974,0.101513218226,0.735774061514,0.0611995020339,0.712609904287,0.876209717704,0.0084106040265,0.049
1514,17050052664,0.155471258834,0.844528741166,0.10021641199,0.744312329176,0.0552548468437,0.724921310056,0.88670584584,0.00862877468067,0.049
1515,17050052665,0.159333333522,0.840666666478,0.101118712734,0.739547953744,0.058214620788,0.7183390801,0.881404676438,0.00796056153643,0.049
1516,17050052666,0.155428064242,0.844571935758,0.0988885539504,0.745683381808,0.0565395102916,0.725014862857,0.884827775913,0.00832990150577,0.049
1517,17050052667,0.157635223195,0.842364776805,0.100775763556,0.741589013249,0.0568594596387,0.721228730386,0.883810942338,0.00860575149006,0.049
1518,17050052668,0.158286855593,0.841713144407,0.10091802674,0.740795117667,0.0573688288533,0.720119014947,0.882902554063,0.00817993975955,0.049
1519,17050052669,0.164233125374,0.835766874626,0.103681456766,0.73208541786,0.0605516686076,0.710009904287,0.876806948308,0.00797992938608,0.049
1520,17050052670,0.160234723464,0.839765276536,0.10273964766,0.737025628876,0.0574950758033,0.716785957407,0.88224534612,0.00843513565761,0.049
1521,17050052671,0.158909614459,0.841090385541,0.102193295453,0.738897090088,0.0567163190054,0.719042174492,0.883710350174,0.00850659165317,0.049
1522,17050052672,0.162721266299,0.837278733701,0.102963477485,0.734315256215,0.0597577888142,0.712573705959,0.878327476721,0.0085743204056,0.049
1523,17050052673,0.161605454236,0.838394545764,0.100184965335,0.738209580429,0.0614204889015,0.714502554664,0.87614645247,0.00799575226462,0.049
1524,17050052674,0.155237776861,0.844762223139,0.0998605102439,0.744901712895,0.0553772666167,0.725324715726,0.88658420139,0.00843750464123,0.049
1525,17050052675,0.160635240451,0.839364759549,0.100329951574,0.739034807975,0.0603052888765,0.716143324668,0.878017428746,0.00851273765689,0.049
1526,17050052676,0.15889135018,0.84110864982,0.101770148061,0.739338501759,0.0571212021191,0.719079531235,0.883119480477,0.00826271244347,0.049
1527,17050052677,0.163670781627,0.836329218373,0.102155578907,0.734173639465,0.06151520272,0.710981871857,0.875521121309,0.00863236200505,0.049
1528,17050052678,0.162065812498,0.837934187502,0.10283406984,0.735100117662,0.0592317426585,0.713683913216,0.879255509821,0.00833139477456,0.049
1529,17050052679,0.15963835232,0.84036164768,0.101408813937,0.738952833743,0.0582295383824,0.717817217428,0.881309034109,0.00838535755628,0.049
1530,17050052680,0.160320301577,0.839679698423,0.101393742504,0.738285955919,0.0589265590739,0.716661085093,0.880120073638,0.00842929190201,0.049
1531,17050052681,0.160265511572,0.839734488428,0.102629528622,0.737104959806,0.0576359829507,0.716735419507,0.882030775592,0.00868728337407,0.049
1532,17050052682,0.163277752623,0.836722247377,0.103096758109,0.733625489268,0.060180994514,0.711631452999,0.877574665941,0.00821708895797,0.049
1533,17050052683,0.163539500758,0.836460499242,0.103183860759,0.733276638483,0.0603556399988,0.711188104181,0.87725668376,0.00825582972473,0.049
1534,17050052684,0.161726065278,0.838273934722,0.102969780064,0.735304154658,0.0587562852138,0.714256673163,0.88003504424,0.00812285661364,0.049
1535,17050052685,0.162818748578,0.837181251422,0.102593324807,0.734587926615,0.0602254237717,0.712414504913,0.877616990578,0.00848337746304,0.049
1536,17050052686,0.157695933655,0.842304066345,0.102227695066,0.740076371279,0.055468238589,0.721103725792,0.885841580136,0.00837473684698,0.049
1537,17050052687,0.163543960005,0.836456039995,0.102334462679,0.734121577315,0.0612094973256,0.711193315529,0.87600020524,0.00859324001229,0.049
1538,17050052688,0.159147824124,0.840852175876,0.101681449145,0.739170726732,0.0574663749787,0.718645475187,0.882549751563,0.00820589741331,0.049
1539,17050052689,0.161007704735,0.838992295265,0.103189235959,0.735803059306,0.0578184687758,0.715469487588,0.881584819145,0.00880428425217,0.049
1540,17050052690,0.153651117161,0.846348882839,0.0992670082571,0.747081874582,0.0543841089038,0.728041627653,0.888443873124,0.00834459276015,0.049
1541,17050052691,0.162025445178,0.837974554822,0.103802302908,0.734172251914,0.05822314227,0.713737672404,0.880748015813,0.00865361589962,0.049
1542,17050052692,0.158829725608,0.841170274392,0.10180559921,0.739364675182,0.0570241263982,0.71918363207,0.883277180973,0.00871611915177,0.049
1543,17050052693,0.159334685057,0.840665314943,0.102576555627,0.738088759315,0.0567581294301,0.718314918959,0.883545846874,0.00828285864198,0.049
1544,17050052694,0.158536645621,0.841463354379,0.102539738838,0.738923615541,0.0559969067833,0.719670345592,0.884858809049,0.00813800616014,0.049
1545,17050052695,0.158379429802,0.841620570198,0.100606066972,0.741014503226,0.0577733628301,0.719966414585,0.882285178415,0.00859447735232,0.049
1546,17050052696,0.159856054261,0.840143945739,0.101192652261,0.738951293477,0.058663402,0.71745120893,0.880618624411,0.00871327175957,0.049
1547,17050052697,0.157927355245,0.842072644755,0.100480490349,0.741592154406,0.0574468648958,0.720736516764,0.882875682458,0.00854027527863,0.049
1548,17050052698,0.157778135464,0.842221864536,0.101202773569,0.741019090968,0.0565753618951,0.720979344133,0.88419361105,0.00863990928453,0.049
1549,17050052699,0.158308663443,0.841691336557,0.10187986587,0.739811470687,0.0564287975724,0.720067535181,0.884279372048,0.00820607464129,0.049
1550,17050052700,0.158808681965,0.841191318035,0.100721626834,0.740469691201,0.0580870551308,0.719235623479,0.881719456894,0.0085473173008,0.049
1551,17050052701,0.167169107497,0.832830892503,0.104643209514,0.728187682989,0.0625258979829,0.70505063006,0.873231220233,0.00829676102376,0.050
1552,17050052702,0.161577940211,0.838422059789,0.102706770512,0.735715289277,0.0588711696982,0.714511293468,0.879901281335,0.00831501502723,0.049
1553,17050052703,0.158294044659,0.841705955341,0.101435090938,0.740270864404,0.056858953721,0.720099044445,0.883650475395,0.00858703648943,0.049
1554,17050052704,0.158680597022,0.841319402978,0.101234246509,0.740085156469,0.0574463505131,0.719445439801,0.882692634927,0.00842766740757,0.049
1555,17050052705,0.161300669089,0.838699330911,0.102684688618,0.736014642293,0.0586159804709,0.714980974387,0.880342409454,0.00817895051128,0.049
1556,17050052706,0.163156463131,0.836843536869,0.103953856173,0.732889680696,0.0592026069586,0.71182347762,0.879041606275,0.0081769686262,0.049
1557,17050052707,0.162623520121,0.837376479879,0.102610019884,0.734766459995,0.0600135002366,0.712744226254,0.877974498762,0.0080201453144,0.049
1558,17050052708,0.159901004508,0.840098995492,0.103006783622,0.73709221187,0.0568942208858,0.717347767277,0.883209046444,0.00843872491032,0.049
1559,17050052709,0.163527390212,0.836472609788,0.103877145641,0.732595464147,0.059650244571,0.711198154269,0.878296663991,0.00851402982271,0.049
1560,17050052710,0.15843425341,0.84156574659,0.102065171281,0.739500575309,0.0563690821283,0.719851393056,0.884336543269,0.00812818383366,0.049
1561,17050052711,0.159644399807,0.840355600193,0.101313528508,0.739042071686,0.0583308712993,0.717808388101,0.881158583541,0.00832355927843,0.049
1562,17050052712,0.157921847254,0.842078152746,0.101118993841,0.740959158905,0.0568028534132,0.720736301561,0.883823928814,0.00856812821686,0.049
1563,17050052713,0.16140268743,0.83859731257,0.102114035118,0.736483277452,0.0592886523128,0.714816825131,0.879329099265,0.00832364083433,0.049
1564,17050052714,0.162839320004,0.837160679996,0.102142847168,0.735017832828,0.060696472836,0.712386497049,0.876919567645,0.00854727694535,0.049
1565,17050052715,0.158993273228,0.841006726772,0.102094655535,0.738912071236,0.0568986176929,0.718901624748,0.883422008302,0.00828995155561,0.049
1566,17050052716,0.157012421489,0.842987578511,0.101344625529,0.741642952983,0.0556677959602,0.722279569056,0.885716255457,0.00891261577368,0.049
1567,17050052717,0.157535330728,0.842464669272,0.100846292893,0.741618376379,0.0566890378344,0.721397535036,0.884086034697,0.00853095906502,0.049
1568,17050052718,0.163772712722,0.836227287278,0.101339371723,0.734887915555,0.0624333409997,0.710822036775,0.874147402674,0.00827356436902,0.049
1569,17050052719,0.159383292273,0.840616707727,0.102093614972,0.738523092755,0.0572896773004,0.718239681144,0.88275254697,0.00866204555041,0.049
1570,17050052720,0.161524322852,0.838475677148,0.102460152763,0.736015524384,0.0590641700895,0.714605741332,0.879630245789,0.00838562334031,0.049
1571,17050052721,0.161701937243,0.838298062757,0.104020640291,0.734277422466,0.0576812969522,0.714281739648,0.881621336016,0.0081495823912,0.050
1572,17050052722,0.16477234751,0.83522765249,0.104290257336,0.730937395154,0.060482090174,0.709091309694,0.876784355972,0.00851741179204,0.049
1573,17050052723,0.161694091633,0.838305908367,0.102148100647,0.73615780772,0.0595459909863,0.714323104312,0.878881514275,0.0086990777989,0.049
1574,17050052724,0.156105866283,0.843894133717,0.0994447402453,0.744449393471,0.0566611260379,0.723851483657,0.884480128325,0.00852506009471,0.049
1575,17050052725,0.154797285274,0.845202714726,0.100905592992,0.744297121734,0.0538916922815,0.726060337503,0.888878842664,0.00865196368176,0.049
1576,17050052726,0.161760756299,0.838239243701,0.101997080095,0.736242163606,0.0597636762039,0.714212561662,0.87854563811,0.00781337399906,0.049
1577,17050052727,0.15922871381,0.84077128619,0.101184114479,0.739587171711,0.0580445993319,0.71851564531,0.881679985667,0.00844102414155,0.050
1578,17050052728,0.164337051138,0.835662948862,0.104560463966,0.731102484896,0.0597765871728,0.709821390717,0.877922443755,0.00824435637969,0.049
1579,17050052729,0.164831830859,0.835168169141,0.104703888659,0.730464280482,0.0601279422001,0.708984815059,0.877291322273,0.00815378676748,0.049
1580,17050052730,0.165625363141,0.834374636859,0.104234362024,0.730140274834,0.061391001117,0.707654622904,0.875251585375,0.0084339523226,0.050
1581,17050052731,0.159128225595,0.840871774405,0.101131648277,0.739740126129,0.0579965773183,0.718686987742,0.881774938119,0.00794646020949,0.050
1582,17050052732,0.160828031451,0.839171968549,0.102520083915,0.736651884635,0.0583079475359,0.715783853549,0.880908036457,0.00848176255143,0.050
1583,17050052733,0.159284219891,0.840715780109,0.100072282186,0.740643497923,0.0592119377051,0.718438122756,0.879950194773,0.00848623470128,0.049
1584,17050052734,0.160576011613,0.839423988387,0.101964660963,0.737459327424,0.0586113506496,0.716219162184,0.880522227493,0.00830516693932,0.049
1585,17050052735,0.156074690372,0.843925309628,0.10083241131,0.743092898318,0.0552422790619,0.723883775024,0.886574022252,0.00844211203158,0.049
1586,17050052736,0.162029206157,0.837970793843,0.103798701209,0.734172092635,0.058230504948,0.71373136447,0.88073630064,0.00812215874243,0.049
1587,17050052737,0.159979388937,0.840020611063,0.101735576793,0.738285034269,0.0582438121442,0.717233915406,0.881205854918,0.00824168201751,0.049
1588,17050052738,0.161939768791,0.838060231209,0.101082395622,0.736977835587,0.0608573731692,0.713923406312,0.87689514935,0.00833657653427,0.049
1589,17050052739,0.163853334635,0.836146665365,0.103635565979,0.732511099386,0.060217768657,0.710651504157,0.877386201563,0.00805988069665,0.049
1590,17050052740,0.163404039443,0.836595960557,0.102199834864,0.734396125693,0.0612042045783,0.711431615582,0.87604068345,0.0085463432076,0.050
1591,17050052741,0.152848892733,0.847151107267,0.0988306166841,0.748320490582,0.0540182760493,0.729419275344,0.889185627017,0.00877479890579,0.049
1592,17050052742,0.155449638665,0.844550361335,0.101861683233,0.742688678102,0.0535879554319,0.724933486979,0.889162095764,0.00854593603158,0.049
1593,17050052743,0.162009548321,0.837990451679,0.102131834348,0.73585861733,0.0598777139732,0.713789620397,0.878319039393,0.00873790062553,0.049
1594,17050052744,0.157225716561,0.842774283439,0.10060849759,0.742165785849,0.0566172189711,0.721927713541,0.884267753833,0.00867285583913,0.049
1595,17050052745,0.162737725824,0.837262274176,0.103877070241,0.733385203935,0.0588606555836,0.712532182739,0.879642672204,0.00843731603706,0.049
1596,17050052746,0.161155022085,0.838844977915,0.101426325295,0.73741865262,0.0597286967899,0.715246454874,0.878741057388,0.00864297832751,0.050
1597,17050052747,0.163708450273,0.836291549727,0.102445301682,0.733846248045,0.0612631485905,0.710913932085,0.875882933595,0.00866875687462,0.050
1598,17050052748,0.16340457499,0.83659542501,0.10311400576,0.73348141925,0.0602905692304,0.711416998577,0.877383887702,0.00858873012209,0.049
1599,17050052749,0.157388333604,0.842611666396,0.100885098608,0.741726567788,0.0565032349958,0.721646951155,0.884395340323,0.00854682769054,0.049
1600,17050052750,0.153673582301,0.846326417699,0.0989536962978,0.747372721402,0.0547198860027,0.728007950128,0.887944485431,0.00828530775183,0.049
1601,17050052751,0.157936834171,0.842063165829,0.101043182591,0.741019983238,0.0568936515808,0.720711964472,0.883686758841,0.00852649325758,0.050
1602,17050052752,0.160804237351,0.839195762649,0.100797198602,0.738398564047,0.0600070387491,0.715850003861,0.878415528024,0.00882207546252,0.049
1603,17050052753,0.163811964393,0.836188035607,0.103262438301,0.732925597306,0.0605495260914,0.710726932375,0.876908052059,0.00883548952055,0.049
1604,17050052754,0.162641117722,0.837358882278,0.102558946229,0.73479993605,0.0600821714933,0.712715246072,0.877869388777,0.00800927028668,0.049
1605,17050052755,0.164683710411,0.835316289589,0.103757839523,0.731558450066,0.0609258708884,0.709248753084,0.876152349785,0.00864449753958,0.049
1606,17050052756,0.160251482204,0.839748517796,0.100371043464,0.739377474332,0.0598804387395,0.71679307808,0.878734092754,0.00859360389477,0.049
1607,17050052757,0.156061966792,0.843938033208,0.0989653865998,0.744972646608,0.0570965801919,0.723933454865,0.883850781783,0.00846345922595,0.049
1608,17050052758,0.16558166489,0.83441833511,0.103403035824,0.731015299286,0.062178629066,0.707740698916,0.87410355132,0.00812128630245,0.049
1609,17050052759,0.162103608325,0.837896391675,0.103932004395,0.73396438728,0.0581716039305,0.713603514236,0.880805308011,0.00859618404537,0.049
1610,17050052760,0.165211472437,0.834788527563,0.102572550929,0.732215976634,0.0626389215078,0.70837686823,0.87351185961,0.00800313734144,0.049
1611,17050052761,0.156740217954,0.843259782046,0.10111446379,0.742145318256,0.0556257541638,0.722746277154,0.885845269565,0.00852571053946,0.049
1612,17050052762,0.157567637041,0.842432362959,0.100835231827,0.741597131132,0.0567324052144,0.721342763354,0.884014339185,0.00814254020029,0.049
1613,17050052763,0.157679312378,0.842320687622,0.10212911142,0.740191576202,0.0555502009583,0.721133464869,0.885725146204,0.0085531701051,0.049
1614,17050052764,0.155666350648,0.844333649352,0.0998524728531,0.744481176499,0.0558138777947,0.724594237607,0.885835222697,0.00817939187664,0.049
1615,17050052765,0.157455959544,0.842544040456,0.101437117101,0.741106923355,0.0560188424424,0.721523653984,0.885090927598,0.00841757864875,0.049
1616,17050052766,0.160174986348,0.839825013652,0.102807877614,0.737017136039,0.0573671087337,0.71688620123,0.88244784747,0.00858713843745,0.050
1617,17050052767,0.160913859606,0.839086140394,0.101577181998,0.737508958397,0.0593366776082,0.715652614215,0.879374978876,0.00839133947086,0.050
1618,17050052768,0.160850336924,0.839149663076,0.101356370015,0.73779329306,0.0594939669087,0.715763524976,0.87915888753,0.00838298828632,0.049
1619,17050052769,0.158357257023,0.841642742977,0.101227015456,0.740415727521,0.0571302415675,0.719994769432,0.883236175328,0.00826421029884,0.049
1620,17050052770,0.161779725999,0.838220274001,0.101674930231,0.73654534377,0.0601047957673,0.714185295575,0.87803958833,0.00856744551885,0.049
1621,17050052771,0.160369336084,0.839630663916,0.101490254195,0.738140409721,0.0588790818882,0.7165765271,0.880178114825,0.00839106672341,0.050
1622,17050052772,0.158456387743,0.841543612257,0.101592668517,0.739950943739,0.0568637192259,0.719820880244,0.883603877264,0.00834523732871,0.050
1623,17050052773,0.16236765705,0.83763234295,0.101930382244,0.735701960705,0.0604372748065,0.71318699158,0.877411707708,0.00848415323228,0.049
1624,17050052774,0.160987161845,0.839012838155,0.10371341766,0.735299420495,0.0572737441852,0.71549641692,0.882390636672,0.00810386998498,0.049
1625,17050052775,0.161656313539,0.838343686461,0.103047042523,0.735296643939,0.0586092710158,0.714373551093,0.880267749139,0.00865506790209,0.050
1626,17050052776,0.165789301619,0.834210698381,0.105153391971,0.72905730641,0.0606359096481,0.707364730576,0.876324229407,0.00840352898329,0.050
1627,17050052777,0.161650546938,0.838349453062,0.103396965996,0.734952487065,0.0582535809418,0.714378061163,0.88079209322,0.00807616848862,0.049
1628,17050052778,0.159566899315,0.840433100685,0.100312269672,0.740120831013,0.0592546296422,0.717954879881,0.879819079783,0.00821502900296,0.050
1629,17050052779,0.160130136982,0.839869863018,0.101868279073,0.738001583946,0.0582618579089,0.71697632923,0.881143064768,0.00800022620565,0.049
1630,17050052780,0.15847170867,0.84152829133,0.101147870126,0.740380421204,0.0573238385447,0.719801526608,0.882923624415,0.00816414730388,0.049
1631,17050052781,0.156488499492,0.843511500508,0.099407032878,0.74410446763,0.0570814666144,0.723200413191,0.883767191564,0.00852444847667,0.050
1632,17050052782,0.155513675809,0.844486324191,0.100153570995,0.744332753196,0.0553601048142,0.724849946996,0.886540494754,0.00815067310953,0.049
1633,17050052783,0.163427296579,0.836572703421,0.102582625702,0.733990077719,0.0608446708772,0.711386597215,0.876563872973,0.00823493808436,0.049
1634,17050052784,0.166307576522,0.833692423478,0.105400398108,0.72829202537,0.0609071784147,0.706488495109,0.875806939158,0.0081723746869,0.049
1635,17050052785,0.159397671893,0.840602328107,0.102055458719,0.738546869388,0.0573422131745,0.718215853514,0.882671825192,0.00803323438412,0.049
1636,17050052786,0.154837670773,0.845162329227,0.100468369854,0.744693959373,0.0543693009194,0.72599799859,0.888166472355,0.00829266107023,0.049
1637,17050052787,0.154186736122,0.845813263878,0.100412864207,0.745400399671,0.0537738719143,0.727109716637,0.889205714609,0.00813694057065,0.050
1638,17050052788,0.161876786649,0.838123213351,0.101957953685,0.736165259665,0.0599188329639,0.714016826661,0.878290011448,0.00821050001407,0.049
1639,17050052789,0.159701784104,0.840298215896,0.101814207903,0.738484007993,0.0578875762014,0.717703538143,0.881796520249,0.00827784493291,0.049
1640,17050052790,0.156071864963,0.843928135037,0.099056383634,0.744871751403,0.0570154813286,0.723915228463,0.883967562847,0.00853483140707,0.049
1641,17050052791,0.165673962831,0.834326037169,0.104790020012,0.729536017156,0.0608839428194,0.707564430328,0.875985974371,0.00812993112278,0.050
1642,17050052792,0.159457038715,0.840542961285,0.10052412482,0.740018836465,0.0589329138956,0.718138091663,0.880318644904,0.00833915632063,0.050
1643,17050052793,0.155411563069,0.844588436931,0.0999604007707,0.744628036161,0.055451162298,0.725026916114,0.886432109324,0.00824085868275,0.050
1644,17050052794,0.159633948952,0.840366051048,0.102046947776,0.738319103272,0.057587001176,0.717815115085,0.88225482736,0.00831024376309,0.050
1645,17050052795,0.157871404067,0.842128595933,0.101339159092,0.740789436841,0.0565322449746,0.720818744014,0.884234157878,0.00846076770717,0.050
1646,17050052796,0.163050205484,0.836949794516,0.10307616793,0.733873626586,0.0599740375542,0.712016156561,0.877932270967,0.00842805904084,0.050
1647,17050052797,0.156807247102,0.843192752898,0.100500822354,0.742691930544,0.0563064247482,0.722641392968,0.884827909699,0.00820727394176,0.050
1648,17050052798,0.156681988388,0.843318011612,0.101365323265,0.741952688346,0.055316665123,0.722841632791,0.886314121556,0.00824993730938,0.050
1649,17050052799,0.157662341222,0.842337658778,0.10096088264,0.741376776138,0.056701458582,0.721179844074,0.884036600471,0.00842847700757,0.050
1650,17050052800,0.159962569326,0.840037430674,0.102673682515,0.737363748159,0.0572888868111,0.71724836455,0.882613941768,0.00823368895996,0.049
1651,17050052801,0.163762480542,0.836237519458,0.103663396371,0.732574123087,0.0600990841714,0.710804449245,0.877581874684,0.00867747464603,0.049
1652,17050052802,0.156564065441,0.843435934559,0.101418664693,0.742017269866,0.0551454007486,0.723041582212,0.886595105361,0.00796370361918,0.049
1653,17050052803,0.156633642986,0.843366357014,0.101044047123,0.742322309891,0.0555895958639,0.722928750764,0.885924784347,0.00839284175688,0.049
1654,17050052804,0.158275180608,0.841724819392,0.100811118363,0.740913701029,0.0574640622451,0.720140455108,0.882765380648,0.00840986862433,0.050
1655,17050052805,0.16615867272,0.83384132728,0.103279090843,0.730562236437,0.0628795818774,0.706770943456,0.872940863397,0.00826799114525,0.050
1656,17050052806,0.161684419736,0.838315580264,0.103563755466,0.734751824798,0.0581206642704,0.714318236723,0.880979484586,0.00829059561032,0.050
1657,17050052807,0.157783829942,0.842216170058,0.10027850357,0.741937666488,0.0575053263726,0.72098352721,0.882824877148,0.00816380193406,0.050
1658,17050052808,0.160091164261,0.839908835739,0.100749266428,0.73915956931,0.0593418978327,0.717059188914,0.879564437753,0.0081623685075,0.050
1659,17050052809,0.164994477928,0.835005522072,0.103899893361,0.731105628712,0.0610945845671,0.708722684773,0.875832517187,0.0086404640615,0.050
1660,17050052810,0.155355884284,0.844644115716,0.098795538746,0.74584857697,0.0565603455377,0.725139313441,0.884815175107,0.00805855078447,0.049
1661,17050052811,0.156790382043,0.843209617957,0.100032244362,0.743177373596,0.0567581376806,0.722677126431,0.88416791666,0.00868684360915,0.050
1662,17050052812,0.154735991508,0.845264008492,0.0997555051074,0.745508503385,0.0549804864004,0.726182161608,0.887293365418,0.00860931655467,0.050
1663,17050052813,0.165329505876,0.834670494124,0.104068227452,0.730602266673,0.0612612784241,0.708155536821,0.875510267849,0.00820599195153,0.050
1664,17050052814,0.158143936619,0.841856063381,0.102091606798,0.739764456583,0.0560523298211,0.720344258339,0.884873119032,0.00816442241114,0.050
1665,17050052815,0.157704433575,0.842295566425,0.100793829737,0.741501736688,0.0569106038387,0.721110781998,0.88371876809,0.00887465502006,0.050
1666,17050052816,0.160916167423,0.839083832577,0.103182918144,0.735900914433,0.0577332492794,0.715624619204,0.881731968495,0.00861840353578,0.049
1667,17050052817,0.163057975397,0.836942024603,0.102661886567,0.734280138037,0.0603960888296,0.712009243383,0.877309901526,0.00830509951466,0.050
1668,17050052818,0.163484494612,0.836515505388,0.102370839005,0.734144666383,0.0611136556064,0.711293182942,0.876155013428,0.00805543797964,0.050
1669,17050052819,0.159284782186,0.840715217814,0.101161159758,0.739554058056,0.0581236224285,0.718420835346,0.881550222221,0.00836839084893,0.049
1670,17050052820,0.1609005595,0.8390994405,0.102554492702,0.736544947799,0.0583460667983,0.715660482415,0.880834662538,0.00830049801165,0.050
1671,17050052821,0.161975304037,0.838024695963,0.103047032322,0.734977663641,0.0589282717154,0.713833821433,0.879723119786,0.00847990128624,0.050
1672,17050052822,0.167359914407,0.832640085593,0.104396630356,0.728243455237,0.0629632840511,0.704733564018,0.872544985355,0.00814940276021,0.050
1673,17050052823,0.160337052494,0.839662947506,0.102747686274,0.736915261231,0.0575893662199,0.716612383675,0.882082145328,0.00844810119832,0.050
1674,17050052824,0.16002477318,0.83997522682,0.101731490935,0.738243735885,0.0582932822455,0.717157022226,0.881122198016,0.0084204644711,0.050
1675,17050052825,0.158064706475,0.841935293525,0.100578933511,0.741356360014,0.0574857729631,0.720501593442,0.882784874806,0.0085629279443,0.050
1676,17050052826,0.158062129021,0.841937870979,0.101597680982,0.740340189997,0.0564644480382,0.720490692608,0.884287171792,0.00810598907089,0.050
1677,17050052827,0.159788422436,0.840211577564,0.102282285529,0.737929292036,0.0575061369067,0.71754956669,0.882336463696,0.00822102664745,0.050
1678,17050052828,0.158677990064,0.841322009936,0.099743468546,0.74157854139,0.058934521518,0.71947222878,0.880505192682,0.00813345841092,0.049
1679,17050052829,0.159441379532,0.840558620468,0.101693273597,0.738865346871,0.0577481059352,0.718147123784,0.882064468099,0.00863805182666,0.050
1680,17050052830,0.155288690478,0.844711309522,0.100349728849,0.744361580674,0.0549389616289,0.725230564714,0.887215913271,0.00872113039505,0.049
1681,17050052831,0.163640081063,0.836359918937,0.10271919727,0.733640721667,0.0609208837924,0.711025249779,0.876402118733,0.00821804517013,0.049
1682,17050052832,0.157887139097,0.842112860903,0.10179486306,0.740317997843,0.0560922760371,0.720785161004,0.884877196725,0.00847176510507,0.050
1683,17050052833,0.156207880154,0.843792119846,0.10064185974,0.743150260106,0.0555660204141,0.72365976549,0.886064944621,0.00852594105369,0.050
1684,17050052834,0.158751800954,0.841248199046,0.102040099682,0.739208099364,0.0567117012725,0.719312434012,0.883755482619,0.00838773202014,0.050
1685,17050052835,0.162074783668,0.837925216332,0.102963983845,0.734961232487,0.059110799823,0.713666789913,0.879431212042,0.0082266967656,0.050
1686,17050052836,0.16204057239,0.83795942761,0.102375958727,0.735583468883,0.0596646136628,0.713733478996,0.878625023928,0.00870144439811,0.050
1687,17050052837,0.15695974566,0.84304025434,0.100269700231,0.742770554109,0.0566900454295,0.722385328908,0.884226221926,0.00854223757631,0.050
1688,17050052838,0.157776442617,0.842223557383,0.10061578115,0.741607776233,0.0571606614669,0.720991026977,0.88333345264,0.00861745446289,0.050
1689,17050052839,0.15321006678,0.84678993322,0.0995842112388,0.747205721981,0.0536258555417,0.72879052054,0.889670665148,0.0082829845621,0.050
1690,17050052840,0.159040980637,0.840959019363,0.10050620675,0.740452812613,0.0585347738873,0.718844463824,0.881004774021,0.00867731063104,0.050
1691,17050052841,0.166898644641,0.833101355359,0.104309157362,0.728792197997,0.0625894872787,0.705510439618,0.873198999417,0.00844387871701,0.050
1692,17050052842,0.163856048882,0.836143951118,0.103198219637,0.732945731481,0.0606578292452,0.710653482933,0.876738542789,0.00853312087655,0.050
1693,17050052843,0.158383128867,0.841616871133,0.101118100244,0.74049877089,0.0572650286226,0.719952449884,0.883031686492,0.00838865085906,0.050
1694,17050052844,0.161012169346,0.838987830654,0.101387343081,0.737600487572,0.0596248262648,0.715488954693,0.87892784387,0.0086791837942,0.050
1695,17050052845,0.155682251602,0.844317748398,0.101110305604,0.743207442793,0.0545719459983,0.724548270494,0.887657286809,0.00830881574261,0.049
1696,17050052846,0.158175148517,0.841824851483,0.100781074668,0.741043776815,0.0573940738488,0.720310877759,0.882892710765,0.00853515775454,0.049
1697,17050052847,0.157190050781,0.842809949219,0.0997479151942,0.743062034025,0.0574421355865,0.722001297232,0.883063649866,0.00873035864234,0.050
1698,17050052848,0.160818013698,0.839181986302,0.101682955176,0.737499031126,0.0591350585219,0.715813380342,0.879694318867,0.00848795216143,0.049
1699,17050052849,0.15763222836,0.84236777164,0.101233566883,0.741134204757,0.0563986614764,0.721226955627,0.884489194442,0.00842727628917,0.050
1700,17050052850,0.158477092758,0.841522907242,0.102284712025,0.739238195218,0.0561923807333,0.719775328159,0.884585909005,0.0083039345625,0.050
1701,17050052851,0.165315502882,0.834684497118,0.103986980979,0.730697516139,0.0613285219033,0.708180350282,0.875414619329,0.0082378530035,0.050
1702,17050052852,0.158491448462,0.841508551538,0.102344649679,0.739163901859,0.0561467987828,0.719750043684,0.884649430856,0.00845179503179,0.050
1703,17050052853,0.158587637097,0.841412362903,0.100666328536,0.740746034367,0.0579213085608,0.719611837689,0.882016920599,0.00837468842137,0.049
1704,17050052854,0.161867861152,0.838132138848,0.102423530535,0.735708608313,0.0594443306169,0.714024943882,0.878989792456,0.00838325650358,0.050
1705,17050052855,0.157544583827,0.842455416173,0.100627712541,0.741827703632,0.0569168712861,0.721385078428,0.883748776272,0.00867248307574,0.049
1706,17050052856,0.15879753992,0.84120246008,0.10123706398,0.7399653961,0.0575604759395,0.719246811324,0.882496400587,0.00842035418832,0.049
1707,17050052857,0.160349351764,0.839650648236,0.100127145045,0.739523503191,0.0602222067183,0.716630845287,0.878208095963,0.00875202353811,0.049
1708,17050052858,0.160852657035,0.839147342965,0.101185366295,0.73796197667,0.0596672907399,0.715762159945,0.878903493009,0.00862527407414,0.049
1709,17050052859,0.167255007774,0.832744992226,0.105223046645,0.727521945581,0.0620319611283,0.704897516882,0.873938031046,0.00850382419932,0.050
1710,17050052860,0.154518769607,0.845481230393,0.0995774832654,0.745903747128,0.0549412863415,0.726555492923,0.887405604876,0.00838933597535,0.049
1711,17050052861,0.154356276914,0.845643723086,0.099048856529,0.746594866557,0.0553074203855,0.726840756719,0.886908180942,0.00863729861349,0.050
1712,17050052862,0.157414816692,0.842585183308,0.10012636261,0.742458820698,0.0572884540828,0.721613289179,0.883234312762,0.0081427596646,0.050
1713,17050052863,0.160263347104,0.839736652896,0.100811323472,0.738925329424,0.0594520236325,0.716766361566,0.879361147958,0.00840590621811,0.050
1714,17050052864,0.159921466559,0.840078533441,0.102679034629,0.737399498812,0.0572424319301,0.717317983914,0.882692140079,0.00829675696123,0.049
1715,17050052865,0.163375097588,0.836624902412,0.103269469923,0.73335543249,0.060105627665,0.711464449388,0.87766270275,0.00826855099112,0.049
1716,17050052866,0.156360991374,0.843639008626,0.100549054507,0.743089954119,0.0558119368662,0.723400400568,0.885665390411,0.00851696565753,0.050
1717,17050052867,0.163503547013,0.836496452987,0.102927029562,0.733569423425,0.0605765174511,0.711252667495,0.876940323027,0.00820079328179,0.050
1718,17050052868,0.16102757223,0.83897242777,0.103771186429,0.735201241342,0.0572563858008,0.715427110947,0.882406516589,0.00831184373194,0.049
1719,17050052869,0.160697547272,0.839302452728,0.101625910695,0.737676542033,0.0590716365764,0.716018319319,0.879816373606,0.00841946357733,0.050
1720,17050052870,0.162692323551,0.837307676449,0.103623831682,0.733683844767,0.0590684918681,0.71261272001,0.879347766302,0.00879292276162,0.050
1721,17050052871,0.1561211247,0.8438788753,0.0999016834256,0.743977191875,0.0562194412741,0.723818638353,0.885125752794,0.00851247738892,0.050
1722,17050052872,0.164307970405,0.835692029595,0.105165242432,0.730526787164,0.0591427279731,0.709861377655,0.878861161007,0.0086067994113,0.049
1723,17050052873,0.165532410666,0.834467589334,0.104240424748,0.730227164586,0.0612919859186,0.70781110736,0.875418498205,0.00865990430778,0.050
1724,17050052874,0.160057048351,0.839942951649,0.10018770839,0.73975524326,0.0598693399608,0.717125455019,0.878797137084,0.00828495630419,0.050
1725,17050052875,0.157284569964,0.842715430036,0.101035791738,0.741679638298,0.056248778226,0.721821187739,0.884794992177,0.00820167609519,0.050
1726,17050052876,0.158286252692,0.841713747308,0.101919946785,0.739793800523,0.0563663059074,0.720105010507,0.884376723221,0.00832080188328,0.050
1727,17050052877,0.160195079595,0.839804920405,0.10146540637,0.738339514036,0.0587296732253,0.716872275122,0.880439624365,0.00867778442633,0.049
1728,17050052878,0.158514815643,0.841485184357,0.100357282657,0.7411279017,0.0581575329866,0.719740162257,0.881687330539,0.00889139146429,0.050
1729,17050052879,0.163335545063,0.836664454937,0.103432914599,0.733231540338,0.0599026304645,0.711528798544,0.877970423975,0.00807065412331,0.050
1730,17050052880,0.163090454414,0.836909545586,0.103524170635,0.73338537495,0.0595662837791,0.711941436582,0.878522358696,0.00816509390646,0.049
1731,17050052881,0.15618412599,0.84381587401,0.100470675371,0.743345198639,0.0557134506185,0.723702792133,0.885854072716,0.0087181955632,0.050
1732,17050052882,0.159988211617,0.840011788383,0.101576811939,0.738434976445,0.0584113996783,0.717221336637,0.880957325629,0.00838425375766,0.050
1733,17050052883,0.15795151487,0.84204848513,0.101112252397,0.740936232733,0.0568392624733,0.720685975104,0.88376313492,0.00829940074551,0.050
1734,17050052884,0.160089904293,0.839910095707,0.101043701667,0.738866394039,0.0590462026262,0.71705690859,0.879999505063,0.00838561279124,0.049
1735,17050052885,0.152563618645,0.847436381355,0.0991452280942,0.748291153261,0.0534183905509,0.729902435481,0.890140451674,0.00846773046511,0.050
1736,17050052886,0.157714174911,0.842285825089,0.0996018857561,0.742683939333,0.0581122891553,0.721112098876,0.88194952651,0.00848258672327,0.050
1737,17050052887,0.156790753081,0.843209246919,0.0999501720314,0.743259074887,0.0568405810501,0.722677725992,0.88404660748,0.00861244880635,0.049
1738,17050052888,0.160612606555,0.839387393445,0.101811177114,0.737576216331,0.058801429441,0.71615945664,0.880233990109,0.00804831206667,0.049
1739,17050052889,0.158659931719,0.841340068281,0.101361670577,0.739978397704,0.0572982611422,0.719478624003,0.882915400127,0.00827700589871,0.050
1740,17050052890,0.156585920528,0.843414079472,0.101460731587,0.741953347885,0.0551251889406,0.72300374347,0.886619414447,0.00851239874035,0.050
1741,17050052891,0.153421994746,0.846578005254,0.0994460044514,0.747132000803,0.0539759902944,0.728430410246,0.889102029438,0.00832709185529,0.050
1742,17050052892,0.158366452381,0.841633547619,0.101289291396,0.740344256223,0.0570771609846,0.719978213288,0.883311977614,0.00821474010652,0.049
1743,17050052893,0.158141058311,0.841858941689,0.100941356565,0.740917585124,0.0571997017455,0.720366403317,0.883186827035,0.00804341904801,0.050
1744,17050052894,0.15666910179,0.84333089821,0.10092575671,0.7424051415,0.0557433450795,0.72287016281,0.885689955203,0.00812200377566,0.050
1745,17050052895,0.162919342816,0.837080657184,0.102771829735,0.734308827449,0.060147513081,0.712241834454,0.87770791537,0.0084279692595,0.050
1746,17050052896,0.156264717132,0.843735282868,0.0996793901111,0.744055892757,0.0565853270208,0.7235774005,0.884552141143,0.00839192839015,0.050
1747,17050052897,0.163465274572,0.836534725428,0.104222021503,0.732312703924,0.0592432530692,0.711297871609,0.878909580906,0.00867858943462,0.050
1748,17050052898,0.158915757388,0.841084242612,0.102146066772,0.738938175841,0.0567696906163,0.71903245346,0.883630385726,0.00836498562753,0.049
1749,17050052899,0.16195290789,0.83804709211,0.102692906443,0.735354185667,0.0592600014473,0.713877020811,0.87924067451,0.00815620540988,0.050
1750,17050052900,0.161989570186,0.838010429814,0.102245811657,0.735764618157,0.0597437585283,0.713821706269,0.878520723102,0.00834724651855,0.050
1751,17050052901,0.167052582428,0.832947417572,0.10531109413,0.727636323442,0.0617414882974,0.705236537428,0.87441092926,0.00833766621393,0.050
1752,17050052902,0.154818523154,0.845181476846,0.0990122950279,0.746169181818,0.0558062281258,0.726052504954,0.886058545777,0.00828818906707,0.050
1753,17050052903,0.164665082246,0.835334917754,0.103433633228,0.731901284526,0.0612314490186,0.70928502841,0.875707362692,0.0084701304785,0.050
1754,17050052904,0.156548337787,0.843451662213,0.10104948516,0.742402177052,0.055498852627,0.723073896434,0.886079313439,0.00833809809291,0.050
1755,17050052905,0.161692785397,0.838307214603,0.10126549865,0.737041715953,0.0604272867469,0.714338553804,0.877586043991,0.00812765832359,0.050
1756,17050052906,0.158581151739,0.841418848261,0.101999717751,0.739419130511,0.0565814339882,0.719602851947,0.883988533832,0.00829741083032,0.050
1757,17050052907,0.163351250142,0.836648749858,0.102874909326,0.733773840532,0.060476340816,0.711510643716,0.877123216456,0.00824424225843,0.049
1758,17050052908,0.157427076995,0.842572923005,0.100819263754,0.74175365925,0.0566078132412,0.721582043546,0.884232054125,0.00846237590003,0.050
1759,17050052909,0.15945292078,0.84054707922,0.101734916959,0.738812162261,0.0577180038201,0.718126916744,0.882105937741,0.00830638714761,0.050
1760,17050052910,0.158368674517,0.841631325483,0.101131010833,0.74050031465,0.0572376636832,0.719976812333,0.883075446533,0.00861851621342,0.050
1761,17050052911,0.157790043876,0.842209956124,0.101335580715,0.74087437541,0.0564544631607,0.720957107049,0.884368451733,0.00852702608818,0.050
1762,17050052912,0.156760138124,0.843239861876,0.100087890653,0.743151971223,0.0566722474715,0.722727769138,0.884301674608,0.0083048766793,0.050
1763,17050052913,0.160659175888,0.839340824112,0.1021514659,0.737189358213,0.058507709988,0.71607544741,0.880654702973,0.00829301665479,0.050
1764,17050052914,0.161901368126,0.838098631874,0.102356485444,0.73574214643,0.0595448826824,0.71396926059,0.878834013176,0.00831871897525,0.050
1765,17050052915,0.163340753466,0.836659246534,0.103413960938,0.733245285597,0.0599267925283,0.711520286124,0.877933679692,0.0081714040767,0.050
1766,17050052916,0.162294491604,0.837705508396,0.103382595102,0.734322913294,0.0589118965015,0.713288928439,0.879671754825,0.00865120796019,0.050
1767,17050052917,0.162666022182,0.837333977818,0.103095489438,0.734238488381,0.0595705327436,0.712665101471,0.878615797162,0.00824315806341,0.050
1768,17050052918,0.158068617508,0.841931382492,0.100957829348,0.740973553144,0.0571107881594,0.720489263236,0.883335263435,0.0083569691543,0.050
1769,17050052919,0.163013851866,0.836986148134,0.103440216358,0.733545931776,0.0595736355086,0.712072117487,0.878529514239,0.00833261147994,0.050
1770,17050052920,0.167749978378,0.832250021622,0.104672200886,0.727577820735,0.0630777774922,0.704073922064,0.872288678899,0.00841271526343,0.050
1771,17050052921,0.162591191083,0.837408808917,0.102242538038,0.735166270878,0.0603486530449,0.71280438782,0.877489329987,0.00860150667441,0.049
1772,17050052922,0.159490376189,0.840509623811,0.102223343577,0.738286280233,0.0572670326121,0.718056040437,0.882759954058,0.0083548318935,0.050
1773,17050052923,0.15986580655,0.84013419345,0.102888743749,0.737245449701,0.0569770628005,0.717409228621,0.883095720658,0.00821144551122,0.050
1774,17050052924,0.159651398584,0.840348601416,0.101131623925,0.739216977491,0.0585197746593,0.71779924444,0.88087914756,0.00816821125501,0.050
1775,17050052925,0.161986758411,0.838013241589,0.101435484193,0.736577757396,0.0605512742182,0.713838617716,0.877334088092,0.00829651348281,0.050
1776,17050052926,0.158357748389,0.841642251611,0.101713560428,0.739928691183,0.0566441879614,0.719986636471,0.883950706172,0.00814473991728,0.050
1777,17050052927,0.15590168342,0.84409831658,0.0992275387337,0.744870777846,0.0566741446862,0.724202591169,0.884511750267,0.00836611392677,0.050
1778,17050052928,0.158424216881,0.841575783119,0.101779310411,0.739796472707,0.0566449064701,0.719872730687,0.883933441861,0.00830689921218,0.049
1779,17050052929,0.162927090451,0.837072909549,0.103370290746,0.733702618803,0.0595567997048,0.712219765751,0.878574629653,0.00831705523533,0.050
1780,17050052930,0.15651988849,0.84348011151,0.0993132407752,0.744166870734,0.0572066477153,0.723148376643,0.883575363789,0.0086634825753,0.050
1781,17050052931,0.158820069805,0.841179930195,0.101908907726,0.739271022469,0.0569111620788,0.719198477757,0.883445619945,0.00810990672857,0.049
1782,17050052932,0.160615675151,0.839384324849,0.102709029079,0.736675295769,0.0579066460722,0.716140789441,0.88154886667,0.00801068816161,0.050
1783,17050052933,0.16619332999,0.83380667001,0.105345143855,0.728461526155,0.0608481861347,0.706681615014,0.875919738631,0.00809110005355,0.050
1784,17050052934,0.160509960577,0.839490039423,0.101012557808,0.738477481615,0.0594974027689,0.716345369789,0.879235275787,0.00863966559118,0.050
1785,17050052935,0.160002277121,0.839997722879,0.102957150949,0.73704057193,0.0570451261719,0.717176781598,0.882962789998,0.00828768323821,0.049
1786,17050052936,0.161110008582,0.838889991418,0.102157114587,0.73673287683,0.0589528939952,0.715311717098,0.879892459352,0.00828389564866,0.050
1787,17050052937,0.155934142172,0.844065857828,0.100485057174,0.743580800654,0.0554490849983,0.724128425521,0.886304895453,0.00850045365453,0.050
1788,17050052938,0.162359953076,0.837640046924,0.103123682648,0.734516364276,0.0592362704273,0.713182118705,0.879179376807,0.00824212155735,0.050
1789,17050052939,0.156653082743,0.843346917257,0.100640462193,0.742706455064,0.0560126205506,0.722901711496,0.885297997667,0.00852270055133,0.050
1790,17050052940,0.162201932147,0.837798067853,0.102558205204,0.735239862649,0.0596437269435,0.71345782423,0.878617591311,0.00821948145443,0.050
1791,17050052941,0.157464267462,0.842535732538,0.101497880834,0.741037851703,0.055966386628,0.721508613211,0.885166012742,0.00840680316484,0.050
1792,17050052942,0.159380621985,0.840619378015,0.102119803284,0.738499574731,0.0572608187006,0.718243819427,0.882795623968,0.00858260176378,0.050
1793,17050052943,0.163623295426,0.836376704574,0.103394579731,0.732982124843,0.0602287156958,0.711043459266,0.877423739261,0.00857450782061,0.050
1794,17050052944,0.157004352733,0.842995647267,0.099615356617,0.74338029065,0.0573889961165,0.72231923795,0.883187543173,0.00829854355425,0.050
1795,17050052945,0.16336961776,0.83663038224,0.103884379742,0.732746002498,0.0594852380182,0.711464480513,0.878576151027,0.00864275931954,0.050
1796,17050052946,0.157175218239,0.842824781761,0.100533124611,0.74229165715,0.0566420936284,0.722014753096,0.884243614215,0.00803015160018,0.050
1797,17050052947,0.159537198246,0.840462801754,0.101596286471,0.738866515283,0.0579409117745,0.717986008113,0.881757829014,0.00865807446456,0.050
1798,17050052948,0.159119804502,0.840880195498,0.102993509071,0.737886686427,0.0561262954302,0.7186733536,0.884526878036,0.0084268063035,0.050
1799,17050052949,0.158483565822,0.841516434178,0.101853702758,0.73966273142,0.0566298630645,0.719770797734,0.88394109601,0.00842236054784,0.049
1800,17050052950,0.159316900522,0.840683099478,0.100428980442,0.740254119037,0.05888792008,0.718377312471,0.880418692444,0.00828965436232,0.050
1801,17050052951,0.160704899877,0.839295100123,0.101941841358,0.737353258765,0.0587630585192,0.716001123409,0.880268320872,0.00808991258514,0.049
1802,17050052952,0.163694176003,0.836305823997,0.10331231279,0.732993511207,0.0603818632132,0.710925025059,0.87718202758,0.00836226085323,0.050
1803,17050052953,0.152811014503,0.847188985497,0.0992554497588,0.747933535738,0.0535555647444,0.729477673299,0.889875614859,0.00831583366764,0.050
1804,17050052954,0.159811020792,0.840188979208,0.102556128583,0.737632850626,0.057254892209,0.717507131655,0.882700425134,0.00862579701686,0.050
1805,17050052955,0.166204095706,0.833795904294,0.103567068856,0.730228835437,0.0626370268501,0.706690164989,0.873287126734,0.00855060473794,0.050
1806,17050052956,0.158236600012,0.841763399988,0.101232898087,0.740530501901,0.0570037019246,0.720199681214,0.883451672216,0.00851299287689,0.050
1807,17050052957,0.158276149258,0.841723850742,0.102104462715,0.739619388027,0.0561716865433,0.720119409135,0.884665340376,0.00804771452159,0.050
1808,17050052958,0.158559023663,0.841440976337,0.101138872361,0.740302103976,0.0574201513024,0.719653348828,0.882760745132,0.00837229015201,0.050
1809,17050052959,0.163795424104,0.836204575896,0.103763632366,0.73244094353,0.0600317917378,0.710747334763,0.87767313753,0.00845703846788,0.049
1810,17050052960,0.160598653033,0.839401346967,0.101053003314,0.738348343653,0.0595456497194,0.716194472286,0.879143094396,0.008370573587,0.049
1811,17050052961,0.158269102052,0.841730897948,0.102112894833,0.739618003115,0.0561562072188,0.720131256419,0.8846898199,0.00850023266655,0.050
1812,17050052962,0.157969112024,0.842030887976,0.102545864322,0.739485023654,0.0554232477019,0.720634560966,0.885840813039,0.00845453233021,0.050
1813,17050052963,0.162820511088,0.837179488912,0.101136336154,0.736043152758,0.0616841749338,0.712433381127,0.875471756345,0.00842766838568,0.050
1814,17050052964,0.165049030259,0.834950969741,0.104208816302,0.730742153439,0.0608402139576,0.708626098529,0.876193942716,0.00875716210228,0.050
1815,17050052965,0.161674337313,0.838325662687,0.102028257349,0.736297405338,0.0596460799635,0.71435833134,0.878739039043,0.00861549580473,0.050
1816,17050052966,0.159890073687,0.840109926313,0.101771728523,0.73833819779,0.0581183451636,0.717384829961,0.88141183373,0.00870492063248,0.049
1817,17050052967,0.158613685295,0.841386314705,0.10079390842,0.740592406285,0.0578197768752,0.719565683114,0.882159863158,0.00871015490335,0.050
1818,17050052968,0.158351555914,0.841648444086,0.101868815655,0.739779628432,0.056482740259,0.719994828137,0.884189595189,0.00841007507598,0.049
1819,17050052969,0.163521689251,0.836478310749,0.103800071809,0.73267823894,0.059721617442,0.711208936882,0.878193055174,0.00852204823881,0.049
1820,17050052970,0.161546434239,0.838453565761,0.101472122059,0.736981443702,0.0600743121791,0.714583137072,0.878139768594,0.00803380305678,0.050
1821,17050052971,0.158443301022,0.841556698978,0.102119127944,0.739437571034,0.056324173078,0.719835214097,0.884400368275,0.00845294006181,0.050
1822,17050052972,0.165814095289,0.834185904711,0.104922465241,0.72926343947,0.0608916300471,0.707326441402,0.875942562222,0.00849421341574,0.050
1823,17050052973,0.156605682224,0.843394317776,0.100237784906,0.74315653287,0.0563678973185,0.722988444698,0.884787355082,0.00871507328975,0.050
1824,17050052974,0.157847791538,0.842152208462,0.100870325836,0.741281882626,0.0569774657016,0.720865915588,0.883585327123,0.00850602321023,0.050
1825,17050052975,0.159420787618,0.840579212382,0.101663902526,0.738915309856,0.0577568850914,0.718182503945,0.882056538356,0.00798456055683,0.050
1826,17050052976,0.160981491357,0.839018508643,0.102092604143,0.736925904499,0.0588888872137,0.715530332981,0.880017224986,0.00843565998518,0.050
1827,17050052977,0.156763563752,0.843236436248,0.10159765146,0.741638784787,0.0551659122919,0.72269929196,0.886515611575,0.00832700160265,0.050
1828,17050052978,0.162504700273,0.837495299727,0.103096409885,0.734398889842,0.0594082903885,0.712937794974,0.878892328058,0.00811606449211,0.050
1829,17050052979,0.157942158282,0.842057841718,0.0994806484989,0.742577193219,0.0584615097829,0.720726352848,0.881380214273,0.00842647538114,0.050
1830,17050052980,0.156860097051,0.843139902949,0.099735277014,0.743404625935,0.0571248200366,0.722562927774,0.883611561178,0.00807692303705,0.050
1831,17050052981,0.159219745174,0.840780254826,0.101378381673,0.739401873153,0.0578413635013,0.718527952662,0.881980977842,0.00840708425695,0.050
1832,17050052982,0.158779465631,0.841220534369,0.101286676836,0.739933857533,0.0574927887948,0.719276758142,0.882600314762,0.00822960244423,0.050
1833,17050052983,0.164505050927,0.835494949073,0.105196358232,0.730298590841,0.0593086926953,0.709528473132,0.878571455376,0.00826411848128,0.050
1834,17050052984,0.162977293506,0.837022706494,0.103381809095,0.733640897398,0.0595954844109,0.712134763839,0.878505967354,0.00850143459493,0.050
1835,17050052985,0.159063355178,0.840936644822,0.100311524267,0.740625120556,0.0587518309111,0.718809402816,0.880680206077,0.00817057578218,0.049
1836,17050052986,0.158089875281,0.841910124719,0.100044868242,0.741865256477,0.0580450070387,0.72046683078,0.881956472925,0.0085689278748,0.049
1837,17050052987,0.154373590276,0.845626409724,0.09829450141,0.747331908314,0.0560790888657,0.726822519954,0.885769225979,0.00851288327259,0.050
1838,17050052988,0.159948185086,0.840051814914,0.102218243352,0.737833571561,0.0577299417338,0.717279587698,0.881968915693,0.00839559815836,0.049
1839,17050052989,0.159856350869,0.840143649131,0.102605679512,0.737537969619,0.0572506713566,0.7174295105,0.882695708478,0.00842544276845,0.050
1840,17050052990,0.161945957243,0.838054042757,0.103567832274,0.734486210482,0.0583781249692,0.713875655515,0.880538953919,0.00827694224477,0.050
1841,17050052991,0.160527212247,0.839472787753,0.102986224142,0.736486563611,0.0575409881051,0.716286530324,0.882107683432,0.00824157804745,0.050
1842,17050052992,0.160214086846,0.839785913154,0.100393879793,0.739392033361,0.0598202070521,0.716856126629,0.878831633005,0.00835223043448,0.050
1843,17050052993,0.161388654485,0.838611345515,0.104189429598,0.734421915917,0.0571992248875,0.714809449656,0.882404548033,0.00871162485009,0.050
1844,17050052994,0.15915659897,0.84084340103,0.100984666372,0.739858734658,0.0581719325982,0.718641033201,0.88151023505,0.00837235466093,0.050
1845,17050052995,0.163562574685,0.836437425315,0.102572842335,0.73386458298,0.0609897323495,0.711158308604,0.87631898156,0.00848906517434,0.049
1846,17050052996,0.158639569357,0.841360430643,0.100816935191,0.740543495452,0.0578226341662,0.719521376953,0.882149362597,0.00851567212969,0.049
1847,17050052997,0.161261292249,0.838738707751,0.102449881154,0.736288826597,0.0588114110952,0.715051163971,0.880064439535,0.00819871692526,0.049
1848,17050052998,0.15941036649,0.84058963351,0.101754277965,0.738835355545,0.0576560885258,0.718198830818,0.88220726057,0.00852399696594,0.049
1849,17050052999,0.160314944014,0.839685055986,0.102202425523,0.737482630463,0.0581125184907,0.716658035863,0.881318253443,0.00836480574721,0.049
1850,17050053000,0.163374937698,0.836625062302,0.103958836763,0.732666225539,0.0594161009355,0.711454378918,0.878676559914,0.00877204965967,0.049
1851,17050053001,0.159119119048,0.840880880952,0.100514031966,0.740366848986,0.0586050870821,0.718711709236,0.88088244583,0.00862286030531,0.049
1852,17050053002,0.154808917269,0.845191082731,0.0996692987435,0.745521783987,0.0551396185256,0.726059037514,0.887041081259,0.00878931263846,0.049
1853,17050053003,0.158293770179,0.841706229821,0.102297232038,0.739408997782,0.0559965381407,0.72008657868,0.884918562786,0.00842273689622,0.049
1854,17050053004,0.159680484384,0.840319515616,0.102238904662,0.738080610954,0.0574415797227,0.717733297186,0.882457412849,0.00838534082496,0.050
1855,17050053005,0.159804147631,0.840195852369,0.100824045693,0.739371806676,0.0589801019376,0.717544769846,0.880165484204,0.00805448909867,0.050
1856,17050053006,0.16051154919,0.83948845081,0.102937651351,0.73655079946,0.057573897839,0.716313801318,0.882063048492,0.00846206927258,0.049
1857,17050053007,0.159077376276,0.840922623724,0.102912705052,0.738009918671,0.0561646712239,0.71874658451,0.884480739409,0.0085175365268,0.050
1858,17050053008,0.158834316581,0.841165683419,0.100429549175,0.740736134244,0.0584047674067,0.719196477527,0.881246091813,0.00871167635715,0.049
1859,17050053009,0.162434522659,0.837565477341,0.102482473908,0.735083003434,0.059952048751,0.713065652309,0.878109373207,0.0085811700207,0.050
1860,17050053010,0.15792035386,0.84207964614,0.1007228238,0.74135682234,0.0571975300594,0.720744782558,0.883243996365,0.0084952650646,0.050
1861,17050053011,0.156231319308,0.843768680692,0.098912976776,0.744855703916,0.0573183425323,0.7236457775,0.883482666241,0.00804341917562,0.050
1862,17050053012,0.157054942399,0.842945057601,0.0996282485959,0.743316809005,0.0574266938033,0.72223296293,0.883119642117,0.00863219605315,0.049
1863,17050053013,0.157541586682,0.842458413318,0.0996571496611,0.742801263657,0.0578844370211,0.721404733633,0.882326888193,0.00845482654423,0.050
1864,17050053014,0.156640936211,0.843359063789,0.100534540696,0.742824523094,0.0561063955151,0.722923977737,0.885163123378,0.00885559457022,0.050
1865,17050053015,0.161823388413,0.838176611587,0.102259202943,0.735917408644,0.0595641854694,0.714102653724,0.878824105461,0.00855625719458,0.050
1866,17050053016,0.1619317092,0.8380682908,0.10322532095,0.73484296985,0.0587063882503,0.713904897274,0.8800596775,0.00880075474656,0.049
1867,17050053017,0.165909381658,0.834090618342,0.103383313341,0.730707305001,0.0625260683166,0.707189075818,0.873517616008,0.00813763370001,0.050
1868,17050053018,0.159128123745,0.840871876255,0.100378236012,0.740493640243,0.0587498877335,0.718698461802,0.880667361084,0.0084405855543,0.050
1869,17050053019,0.161145262495,0.838854737505,0.103767936635,0.735086800871,0.0573773258601,0.715227856859,0.88220063341,0.00864159706765,0.050
1870,17050053020,0.15015746519,0.84984253481,0.0969415468066,0.752900988004,0.0532159183831,0.734057000377,0.891058705433,0.00844263005579,0.050
1871,17050053021,0.160141134337,0.839858865663,0.103178376871,0.736680488792,0.0569627574654,0.716938033356,0.883050505133,0.00878409719759,0.050
1872,17050053022,0.161527063847,0.838472936153,0.102615472221,0.735857463932,0.0589115916254,0.714598772206,0.879853932624,0.008135564394,0.050
1873,17050053023,0.158420361876,0.841579638124,0.101670907103,0.739908731021,0.0567494547737,0.719880905543,0.883780662958,0.00833539675856,0.050
1874,17050053024,0.16240683265,0.83759316735,0.102364175761,0.735228991589,0.0600426568897,0.713114244594,0.877982679779,0.00843843829781,0.050
1875,17050053025,0.157889649644,0.842110350356,0.0998829921923,0.742227358163,0.0580066574522,0.720809571517,0.882061843098,0.0082075955742,0.050
1876,17050053026,0.160897402316,0.839102597684,0.101864446482,0.737238151201,0.0590329558341,0.715676180831,0.879825475024,0.00855448484957,0.050
1877,17050053027,0.156196335703,0.843803664297,0.100555294037,0.74324837026,0.0556410416665,0.723680726725,0.885957505508,0.00840610901368,0.050
1878,17050053028,0.160901471823,0.839098528177,0.103207993007,0.73589053517,0.0576934788169,0.715649134596,0.881793952921,0.00851123102891,0.050
1879,17050053029,0.164970017299,0.835029982701,0.104579594461,0.73045038824,0.0603904228379,0.708753721572,0.87687349708,0.00829447813195,0.050
1880,17050053030,0.164390842691,0.835609157309,0.102679384883,0.732929772425,0.0617114578076,0.709758866088,0.875065105169,0.00842993452913,0.050
1881,17050053031,0.162025314048,0.837974685952,0.102663199747,0.735311486205,0.0593621143011,0.713754980768,0.879073402021,0.0085666482349,0.050
1882,17050053032,0.157300832272,0.842699167728,0.100591455688,0.742107712041,0.056709376584,0.721800189951,0.884113767482,0.00872949889946,0.050
1883,17050053033,0.162965004593,0.837034995407,0.103120033361,0.733914962046,0.0598449712323,0.712159454839,0.878142027757,0.00849708090985,0.050
1884,17050053034,0.161453092247,0.838546907753,0.102768469261,0.735778438492,0.0586846229866,0.714721684896,0.88020522642,0.00865517161191,0.050
1885,17050053035,0.165511945933,0.834488054067,0.103605622352,0.730882431715,0.061906323581,0.70785510389,0.874519928168,0.00832292975366,0.050
1886,17050053036,0.158754380271,0.841245619729,0.100707473235,0.740538146494,0.0580469070357,0.719328043423,0.881791685815,0.00850108686393,0.050
1887,17050053037,0.160494499505,0.839505500495,0.101294534911,0.738210965584,0.0591999645932,0.716367340784,0.879676307646,0.00847573608041,0.050
1888,17050053038,0.159192785397,0.840807214603,0.101003064692,0.739804149911,0.0581897207056,0.718579338886,0.881475313884,0.00823254113609,0.050
1889,17050053039,0.161067200527,0.838932799473,0.101754390843,0.73717840863,0.0593128096832,0.715390251161,0.879373478303,0.00855544498986,0.049
1890,17050053040,0.155685079992,0.844314920008,0.100505493967,0.743809426041,0.0551795860246,0.724552522364,0.886763161085,0.00832279219317,0.049
1891,17050053041,0.153435170799,0.846564829201,0.098536772418,0.748028056783,0.0548983983815,0.728421533909,0.887742457638,0.00848941059506,0.050
1892,17050053042,0.162915688828,0.837084311172,0.102451860366,0.734632450806,0.0604638284616,0.712252808467,0.877243690832,0.00827366814429,0.050
1893,17050053043,0.156685533598,0.843314466402,0.100693151927,0.742621314475,0.0559923816707,0.722845680501,0.88531973049,0.00858329389864,0.050
1894,17050053044,0.156229604334,0.843770395666,0.0982854436431,0.745484952023,0.0579441606905,0.723658111381,0.882562943575,0.00834597477424,0.050
1895,17050053045,0.15168585062,0.84831414938,0.0986368306861,0.749677318694,0.0530490199342,0.731412252162,0.890908580152,0.00841228956795,0.050
1896,17050053046,0.159009464681,0.840990535319,0.100494403388,0.74049613193,0.0585150612927,0.718898141559,0.881041402664,0.00845959293628,0.050
1897,17050053047,0.159859506935,0.840140493065,0.101730810605,0.73840968246,0.0581286963299,0.717437281133,0.88140397706,0.00805802153385,0.050
1898,17050053048,0.158139492199,0.841860507801,0.10176564767,0.740094860132,0.0563738445293,0.720356700315,0.884401477894,0.00836528760332,0.050
1899,17050053049,0.161519971713,0.838480028287,0.102984187363,0.735495840923,0.0585357843501,0.714605245467,0.880408171693,0.00830458448952,0.050
1900,17050053050,0.161343613341,0.838656386659,0.104242707122,0.734413679536,0.0571009062194,0.714884900318,0.882559822161,0.00831300955158,0.050
1901,17050053051,0.161768984422,0.838231015578,0.101758517333,0.736472498245,0.0600104670892,0.714202217335,0.878180827537,0.00853973879308,0.050
1902,17050053052,0.158374872804,0.841625127196,0.102000073288,0.739625053909,0.0563747995159,0.719953246241,0.884342614857,0.00867459753466,0.049
1903,17050053053,0.15596529603,0.84403470397,0.101529734112,0.742504969858,0.0544355619184,0.724059677744,0.887787342346,0.00808906183338,0.050
1904,17050053054,0.159839139655,0.840160860345,0.101324289488,0.738836570857,0.0585148501672,0.717477920356,0.88084111726,0.00834367773777,0.050
1905,17050053055,0.162655963078,0.837344036922,0.104405644987,0.732938391935,0.0582503180913,0.712662452071,0.880559292206,0.00823593026954,0.049
1906,17050053056,0.16202920109,0.83797079891,0.103341016674,0.734629782236,0.0586881844168,0.713738238308,0.880063369994,0.00810499043775,0.050
1907,17050053057,0.165504098609,0.834495901391,0.105413249524,0.729082651867,0.0600908490856,0.707841209155,0.877191044828,0.00844563573033,0.050
1908,17050053058,0.162803677171,0.837196322829,0.102750065709,0.73444625712,0.0600536114625,0.712437624516,0.877873150183,0.00816800508964,0.050
1909,17050053059,0.16209382087,0.83790617913,0.102753670516,0.735152508615,0.0593401503544,0.713637744016,0.879089493621,0.00845274344277,0.050
1910,17050053060,0.161703378931,0.838296621069,0.102572512902,0.735724108167,0.0591308660285,0.714301021907,0.879489674487,0.00819224244386,0.050
1911,17050053061,0.159787642881,0.840212357119,0.102158797135,0.738053559983,0.057628845746,0.717552741178,0.882156231266,0.00790130532736,0.050
1912,17050053062,0.162322902456,0.837677097544,0.102694661138,0.734982436406,0.059628241318,0.713251204482,0.878611798909,0.00812897515374,0.049
1913,17050053063,0.160328177661,0.839671822339,0.102813256663,0.736858565676,0.0575149209976,0.716626442605,0.882193732672,0.00862454757059,0.050
1914,17050053064,0.159801447839,0.840198552161,0.103146341403,0.737052210758,0.0566551064351,0.717514514311,0.883584604857,0.0083738767513,0.049
1915,17050053065,0.161267543435,0.838732456565,0.10152499617,0.737207460394,0.0597425472646,0.715054453387,0.878693890002,0.00806226512575,0.050
1916,17050053066,0.162707475573,0.837292524427,0.102914862775,0.734377661652,0.0597926127981,0.712597744214,0.87827951811,0.00837328002274,0.050
1917,17050053067,0.1604696697,0.8395303303,0.102684460232,0.736845870068,0.0577852094672,0.716388570002,0.881762390523,0.00865732215452,0.050
1918,17050053068,0.157785505354,0.842214494646,0.100238509329,0.741975985317,0.0575469960255,0.72098127883,0.882763199167,0.00839183495259,0.050
1919,17050053069,0.154028309435,0.845971690565,0.0987260472306,0.747245643335,0.055302262204,0.727405518195,0.886998491734,0.00841640032279,0.049
1920,17050053070,0.157007666752,0.842992333248,0.0995643417908,0.743427991457,0.0574433249609,0.722314363995,0.883106845514,0.0085960931415,0.049
1921,17050053071,0.158020245284,0.841979754716,0.10110435585,0.740875398866,0.056915889434,0.720569275682,0.883633654224,0.00845760384309,0.050
1922,17050053072,0.160868809894,0.839131190106,0.103459504096,0.73567168601,0.0574093057979,0.715700686493,0.882219577519,0.00844831632382,0.050
1923,17050053073,0.158790867254,0.841209132746,0.101508890301,0.739700242444,0.0572819769528,0.71925406436,0.882907502831,0.00906628763098,0.050
1924,17050053074,0.160421072245,0.839578927755,0.102044883286,0.737534044469,0.0583761889582,0.716480523428,0.880905116465,0.00849005565357,0.050
1925,17050053075,0.155452004969,0.844547995031,0.09884639804,0.745701596991,0.0566056069291,0.724974682362,0.884724614125,0.00867265360761,0.050
1926,17050053076,0.156028121337,0.843971878663,0.100291753045,0.743680125617,0.0557363682921,0.723971216282,0.885859130119,0.00861661071748,0.050
1927,17050053077,0.160461688265,0.839538311735,0.102193073291,0.737345238444,0.0582686149743,0.716409466892,0.881053546463,0.00817197523612,0.050
1928,17050053078,0.161607773229,0.838392226771,0.103414484444,0.734977742327,0.0581932887857,0.714450187186,0.880890894584,0.00848276234716,0.050
1929,17050053079,0.16462786831,0.83537213169,0.104286425518,0.731085706172,0.0603414427916,0.70933499158,0.877024558749,0.00855350324661,0.050
1930,17050053080,0.162199669033,0.837800330967,0.102022036175,0.735778294791,0.060177632858,0.713469694197,0.877833117371,0.00822578642094,0.049
1931,17050053081,0.163366149217,0.836633850783,0.103223840372,0.733410010411,0.0601423088447,0.711480246589,0.877610862832,0.00841470766509,0.050
1932,17050053082,0.163833393753,0.836166606247,0.10047041836,0.735696187888,0.0633629753929,0.710732640351,0.872766409779,0.00852738169074,0.050
1933,17050053083,0.166031075791,0.833968924209,0.103957090642,0.730011833567,0.0620739851483,0.706975574628,0.874154489975,0.00848196294409,0.050
1934,17050053084,0.154929141253,0.845070858747,0.100253108375,0.744817750372,0.0546760328785,0.725845191845,0.887692534403,0.00824148981607,0.050
1935,17050053085,0.156018542871,0.843981457129,0.100725732776,0.743255724353,0.0552928100946,0.723981024254,0.88651368028,0.00872609833974,0.049
1936,17050053086,0.158264550641,0.841735449359,0.100591348574,0.741144100784,0.0576732020667,0.720161812875,0.882460474373,0.00900595671707,0.050
1937,17050053087,0.158564159572,0.841435840428,0.101336641759,0.740099198669,0.0572275178131,0.719641658937,0.883042725956,0.00848124580169,0.049
1938,17050053088,0.163921161667,0.836078838333,0.102401495408,0.733677342925,0.0615196662585,0.710555533327,0.875456211687,0.00839205348951,0.050
1939,17050053089,0.163771678284,0.836228321716,0.102542715041,0.733685606676,0.0612289632432,0.710805732841,0.875918455451,0.00810037771612,0.050
1940,17050053090,0.161694780216,0.838305219784,0.102279266286,0.736025953498,0.0594155139295,0.714319971583,0.879073192966,0.00822745260781,0.049
1941,17050053091,0.160772361457,0.839227638543,0.100685198952,0.738542439591,0.0600871625058,0.715905683162,0.878305340945,0.00852130694938,0.050
1942,17050053092,0.162788608,0.837211392,0.103007044996,0.734204347005,0.0597815630039,0.71245923722,0.87827668818,0.00862695829672,0.050
1943,17050053093,0.159385837168,0.840614162832,0.101860701991,0.738753460841,0.0575251351763,0.718238856519,0.882405734814,0.00817084485328,0.050
1944,17050053094,0.164196259528,0.835803740472,0.104189782722,0.731613957749,0.0600064768061,0.71006447929,0.877617110716,0.00805059631693,0.050
1945,17050053095,0.162668702081,0.837331297919,0.102229044955,0.735102252965,0.0604396571263,0.712673568331,0.877337282164,0.00830463180214,0.050
1946,17050053096,0.160888263807,0.839111736193,0.102144801025,0.736966935169,0.058743462782,0.71568745468,0.880253302912,0.00820778058499,0.050
1947,17050053097,0.158488237262,0.841511762738,0.102188340528,0.73932342221,0.0562998967337,0.719757843012,0.884425111419,0.00814229880667,0.050
1948,17050053098,0.164232397601,0.835767602399,0.103323849011,0.732443753388,0.0609085485896,0.710016496272,0.876282392169,0.00814765119308,0.050
1949,17050053099,0.157264670953,0.842735329047,0.101051091542,0.741684237505,0.0562135794109,0.721854807967,0.884851642099,0.00841664626759,0.049
1950,17050053100,0.153301870376,0.846698129624,0.0998445482394,0.746853581385,0.0534573221365,0.728629712761,0.889895133427,0.00834007849848,0.049
1951,17050053101,0.166047733575,0.833952266425,0.103455936507,0.730496329918,0.0625917970679,0.70695504779,0.873389337563,0.00807534090865,0.049
1952,17050053102,0.159392883107,0.840607116893,0.101182328437,0.739424788456,0.0582105546697,0.718237076246,0.88139624993,0.00823614956135,0.050
1953,17050053103,0.157757137343,0.842242862657,0.101691330113,0.740551532544,0.0560658072303,0.721007714473,0.884947962066,0.008222779365,0.050
1954,17050053104,0.165952323899,0.834047676101,0.105139362469,0.728908313632,0.0608129614292,0.707090430512,0.87602659487,0.00814108113879,0.050
1955,17050053105,0.16091508612,0.83908491388,0.102716952836,0.736367961044,0.0581981332848,0.715633440187,0.88104870194,0.008568594818,0.050
1956,17050053106,0.165595915318,0.834404084682,0.104603151864,0.729800932819,0.0609927634537,0.70769869308,0.875843874629,0.00841859803963,0.050
1957,17050053107,0.152708362639,0.847291637361,0.0985936356598,0.748698001701,0.0541147269791,0.729663146041,0.889079658704,0.00836117155385,0.050
1958,17050053108,0.160615352243,0.839384647757,0.100783438469,0.738601209288,0.059831913774,0.716170220434,0.878718198804,0.00836798715675,0.050
1959,17050053109,0.157614622563,0.842385377437,0.0998158741415,0.742569503295,0.0577987484217,0.72127815753,0.882434949183,0.00826422509992,0.050
1960,17050053110,0.159802310169,0.840197689831,0.100829221384,0.739368468447,0.0589730887849,0.717547808581,0.880176238593,0.00863436455703,0.050
1961,17050053111,0.155555852354,0.844444147646,0.100009048443,0.744435099203,0.0555468039103,0.724780222575,0.886255463351,0.00840705337405,0.050
1962,17050053112,0.160291319489,0.839708680511,0.101996103901,0.737712576609,0.058295215588,0.716701174699,0.881055301946,0.00839674983263,0.050
1963,17050053113,0.166112693325,0.833887306675,0.104886904058,0.729000402617,0.0612257892664,0.70682422584,0.875382954908,0.00814125169164,0.049
1964,17050053114,0.160758060962,0.839241939038,0.101138450357,0.738103488681,0.0596196106052,0.715923110782,0.878996207519,0.00810364229739,0.049
1965,17050053115,0.159862034768,0.840137965232,0.101567877309,0.738570087923,0.0582941574592,0.717435438172,0.881160088529,0.00858200420034,0.050
1966,17050053116,0.159162453562,0.840837546438,0.10234615821,0.738491388228,0.0568162953523,0.71861067379,0.883502026835,0.00830122531617,0.050
1967,17050053117,0.156403829232,0.843596170768,0.10045613543,0.743140035339,0.0559476938023,0.723328847471,0.885455167492,0.00865870856124,0.050
1968,17050053118,0.160606623963,0.839393376037,0.100514470666,0.738878905372,0.0600921532969,0.716189044176,0.878337654957,0.00841255416876,0.050
1969,17050053119,0.155488371402,0.844511628598,0.09998597551,0.744525653088,0.055502395892,0.724895595401,0.886337598964,0.00854697158968,0.050
1970,17050053120,0.159884154126,0.840115845874,0.101843790978,0.738272054896,0.0580403631478,0.717393787716,0.881527917393,0.00856421890873,0.050
1971,17050053121,0.159497444779,0.840502555221,0.100869997603,0.739632557619,0.0586274471761,0.718064347795,0.880758011486,0.00854220676434,0.050
1972,17050053122,0.161622115001,0.838377884999,0.102559861656,0.735818023342,0.0590622533447,0.714438734584,0.879609840464,0.00863963489312,0.050
1973,17050053123,0.15259374097,0.84740625903,0.0991301081239,0.748276150906,0.053463632846,0.729851139019,0.890066236083,0.00867185241854,0.050
1974,17050053124,0.165367745832,0.834632254168,0.105020066983,0.729612187186,0.0603476788491,0.708076827665,0.876844752297,0.00801031529862,0.060
1975,17050053125,0.161784560233,0.838215439767,0.10370014347,0.734515296296,0.058084416763,0.714146737557,0.881009030827,0.00837324373972,0.053
1976,17050053126,0.165008163229,0.834991836771,0.103232285533,0.731759551239,0.061775877696,0.708709630641,0.874827647247,0.0083977473858,0.050
1977,17050053127,0.159079724923,0.840920275077,0.102080632698,0.738839642379,0.0569990922249,0.718755078844,0.88325331031,0.00869190347701,0.050
1978,17050053128,0.154793399423,0.845206600577,0.098358279481,0.746848321096,0.0564351199424,0.7261051766,0.885140184663,0.00825740332496,0.050
1979,17050053129,0.164534092695,0.835465907305,0.104616634416,0.730849272889,0.0599174582784,0.709488187555,0.877669654067,0.00827533028281,0.050
1980,17050053130,0.161524319649,0.838475680351,0.102710505688,0.735765174663,0.0588138139606,0.714601991461,0.879998348296,0.00851663248062,0.050
1981,17050053131,0.156528736576,0.843471263424,0.100608980612,0.742862282812,0.0559197559645,0.723113876003,0.88546530624,0.00819103137416,0.050
1982,17050053132,0.159772443399,0.840227556601,0.102173097731,0.73805445887,0.0575993456681,0.717578305978,0.882203269661,0.00802510377949,0.050
1983,17050053133,0.160385664627,0.839614335373,0.100434990825,0.739179344548,0.0599506738024,0.716564681292,0.878598623111,0.00823746512598,0.050
1984,17050053134,0.165983308107,0.834016691893,0.103317924901,0.730698766992,0.0626653832055,0.707065584294,0.873295870218,0.00851620507872,0.049
1985,17050053135,0.162948238477,0.837051761523,0.102808420898,0.734243340624,0.0601398175786,0.712192458929,0.877712446693,0.0082307757327,0.050
1986,17050053136,0.159083341956,0.840916658044,0.101819933323,0.739096724721,0.0572634086329,0.718752849558,0.882863805598,0.0084513628726,0.050
1987,17050053137,0.15861376822,0.84138623178,0.100006165179,0.741380066601,0.0586076030412,0.719577358423,0.881001492314,0.00815968391466,0.050
1988,17050053138,0.159166164324,0.840833835676,0.100989864205,0.739843971472,0.0581763001189,0.718624719938,0.881501495723,0.00837898743528,0.050
1989,17050053139,0.161176840737,0.838823159263,0.102246913318,0.736576245945,0.0589299274197,0.715197200679,0.879910298742,0.00880958150154,0.050
1990,17050053140,0.16156051524,0.83843948476,0.10273633187,0.735703152891,0.0588241833703,0.714540341576,0.879974504117,0.00827898003203,0.050
1991,17050053141,0.156813147217,0.843186852783,0.100421816087,0.742765036696,0.0563913311303,0.722632536039,0.884701613429,0.00826211071789,0.050
1992,17050053142,0.161616569385,0.838383430615,0.102319743182,0.736063687433,0.0592968262032,0.714451721686,0.879266261511,0.00824706667489,0.049
1993,17050053143,0.163145276308,0.836854723692,0.102609560115,0.734245163577,0.0605357161933,0.711862540221,0.877084140436,0.00833983468723,0.050
1994,17050053144,0.155272257999,0.844727742001,0.0996691393278,0.745058602674,0.0556031186708,0.725268791986,0.886243504043,0.0084032005325,0.050
1995,17050053145,0.161180727854,0.838819272146,0.101778445185,0.73704082696,0.0594022826691,0.715197645772,0.879214862741,0.00836305899554,0.050
1996,17050053146,0.163353968412,0.836646031588,0.104535694732,0.732110336856,0.0588182736794,0.711481140995,0.879560457436,0.00838569880545,0.049
1997,17050053147,0.162171285376,0.837828714624,0.103634977519,0.734193737105,0.0585363078574,0.713493504052,0.88025308379,0.00850880797118,0.049
1998,17050053148,0.15919856824,0.84080143176,0.101001208279,0.739800223481,0.0581973599604,0.718569551897,0.881462680993,0.00834997869998,0.049
1999,17050053149,0.160404201895,0.839595798105,0.101837295191,0.737758502914,0.0585669067036,0.716512229113,0.880628747285,0.00842454162133,0.050
2000,17050053150,0.156326302141,0.843673697859,0.100520798186,0.743152899673,0.0558055039549,0.723459898015,0.88568344957,0.00832610785758,0.049
2001,17050053151,0.164004874602,0.835995125398,0.102680788302,0.733314337096,0.0613240863002,0.710410061699,0.875724295431,0.00825185063106,0.049
2002,17050053152,0.15652118355,0.84347881645,0.100902310421,0.742576506028,0.0556188731289,0.72312233565,0.885909567975,0.0079964531033,0.049
2003,17050053153,0.161772792041,0.838227207959,0.102923679598,0.735303528361,0.0588491124434,0.714178297093,0.879887479067,0.00887253713393,0.049
2004,17050053154,0.157556191236,0.842443808764,0.100046465555,0.74239734321,0.0575097256813,0.721374058454,0.882874245144,0.00828610367453,0.050
2005,17050053155,0.15865742445,0.84134257555,0.10032893508,0.74101364047,0.05832848937,0.71949837315,0.881401252724,0.00874288336754,0.050
2006,17050053156,0.163310150206,0.836689849794,0.101210172956,0.735479676838,0.0620999772503,0.711605031057,0.8747455794,0.00812621328664,0.050
2007,17050053157,0.163498222232,0.836501777768,0.103012470802,0.733489306966,0.0604857514299,0.711260377425,0.877075021435,0.00831756570578,0.050
2008,17050053158,0.15494987756,0.84505012244,0.0983443956039,0.746705726836,0.0566054819563,0.725838451665,0.88485044176,0.00820568633866,0.050
2009,17050053159,0.162948107049,0.837051892951,0.102811543331,0.734240349621,0.0601365637183,0.71219263417,0.877717261734,0.00852827642483,0.049
2010,17050053160,0.156723190174,0.843276809826,0.100899083647,0.74237772618,0.0558241065267,0.72277849189,0.88555783822,0.00832249450082,0.050
2011,17050053161,0.15847487025,0.84152512975,0.100201029098,0.741324100653,0.0582738411518,0.719810358717,0.881526053298,0.00854464850372,0.050
2012,17050053162,0.159800048545,0.840199951455,0.101599397659,0.738600553795,0.0582006508855,0.717540091702,0.881312508794,0.00822419858891,0.050
2013,17050053163,0.155701468661,0.844298531339,0.100079164337,0.744219367002,0.0556223043245,0.724530987108,0.886108142148,0.00872914326626,0.050
2014,17050053164,0.161052417234,0.838947582766,0.101940853481,0.737006729285,0.0591115637524,0.715412489808,0.879672898605,0.0082309364,0.050
2015,17050053165,0.160932379812,0.839067620188,0.10266456825,0.736403051938,0.0582678115621,0.71560493429,0.880942123752,0.00839085665405,0.050
2016,17050053166,0.158612430766,0.841387569234,0.100957369053,0.74043020018,0.057655061713,0.719565361895,0.88240235127,0.00821051201397,0.050
2017,17050053167,0.165668238401,0.834331761599,0.103384652207,0.730947109391,0.0622835861943,0.707595152404,0.873929373735,0.00834516119289,0.050
2018,17050053168,0.159974827319,0.840025172681,0.10246445175,0.73756072093,0.0575103755692,0.717230717284,0.882285333731,0.00827014144289,0.050
2019,17050053169,0.168398875371,0.831601124629,0.105645933482,0.725955191147,0.0627529418883,0.702969509055,0.872620626851,0.0081148456443,0.050
2020,17050053170,0.163790230826,0.836209769174,0.103327234174,0.732882535,0.0604629966514,0.710762647194,0.877040341793,0.00837616472918,0.050
2021,17050053171,0.16672557123,0.83327442877,0.105205528342,0.728068900427,0.0615200428876,0.705788103666,0.874810704673,0.00845232223612,0.050
2022,17050053172,0.158694258258,0.841305741742,0.101451348667,0.739854393076,0.0572429095911,0.719418983073,0.88298843356,0.00807626926559,0.050
2023,17050053173,0.158530238569,0.841469761431,0.101028315947,0.740441445484,0.0575019226215,0.719703899686,0.882647525939,0.00852736952853,0.050
2024,17050053174,0.158188819289,0.841811180711,0.101628118539,0.740183062172,0.0565607007506,0.72027494189,0.884114690412,0.00894583982038,0.050
2025,17050053175,0.157548925728,0.842451074272,0.101158359004,0.741292715269,0.0563905667241,0.721369735193,0.884521542375,0.00871530466068,0.050
2026,17050053176,0.156892498136,0.843107501864,0.100389374378,0.742718127486,0.0565031237575,0.722497973801,0.884517650054,0.00835476664591,0.050
2027,17050053177,0.160076121762,0.839923878238,0.10203869976,0.737885178477,0.0580374220022,0.717065351335,0.881486041958,0.00839717465073,0.050
2028,17050053178,0.160401572809,0.839598427191,0.102331275264,0.737267151927,0.0580702975442,0.716509275238,0.881359548446,0.00824759817189,0.050
2029,17050053179,0.157217525095,0.842782474905,0.101764351409,0.741018123496,0.0554531736854,0.721924310907,0.885981280756,0.00870177573097,0.050
2030,17050053180,0.159382766709,0.840617233291,0.102464452694,0.738152780598,0.0569183140151,0.718235010386,0.883298694162,0.00823618437976,0.050
2031,17050053181,0.15959261179,0.84040738821,0.101365658213,0.739041729998,0.0582269535771,0.717895458726,0.881323876072,0.00791706956673,0.050
2032,17050053182,0.160455426946,0.839544573054,0.102097894854,0.737446678199,0.0583575320919,0.716421505675,0.880924311401,0.00821454623681,0.050
2033,17050053183,0.163271657228,0.836728342772,0.102634478399,0.734093864373,0.0606371788299,0.711648682777,0.876905359222,0.00829610351658,0.050
2034,17050053184,0.155907976925,0.844092023075,0.0999772343101,0.744114788765,0.0559307426153,0.724180622764,0.885603217704,0.0084275468123,0.050
2035,17050053185,0.158001293615,0.841998706385,0.101468951163,0.740529755223,0.0565323424518,0.720596017075,0.88420222379,0.00853206624085,0.050
2036,17050053186,0.1584902253,0.8415097747,0.101278791846,0.740230982854,0.0572114334542,0.719768109267,0.883084383206,0.00849991538447,0.050
2037,17050053187,0.159354196414,0.840645803586,0.102788126757,0.737857676829,0.0565660696577,0.718278635866,0.883823514257,0.00836162457436,0.050
2038,17050053188,0.151829751432,0.848170248568,0.0987037417308,0.749466506837,0.0531260097011,0.731164874564,0.890758382885,0.00865701341128,0.050
2039,17050053189,0.155649288371,0.844350711629,0.0991497330598,0.745200978569,0.0564995553114,0.724633858101,0.884831316259,0.00833303529888,0.050
2040,17050053190,0.159765674695,0.840234325305,0.101207631887,0.739026693418,0.0585580428088,0.717604268275,0.880795317117,0.00818373456448,0.049
2041,17050053191,0.158946256861,0.841053743139,0.102859910628,0.738193832511,0.0560863462329,0.718969964925,0.884627711372,0.00826454298133,0.050
2042,17050053192,0.160186265334,0.839813734666,0.102740767249,0.737072967417,0.0574454980857,0.716868087028,0.882329880695,0.00820372153443,0.050
2043,17050053193,0.15547223568,0.84452776432,0.0998200422208,0.7447077221,0.0556521934588,0.724925590392,0.886121378244,0.00810585856247,0.050
2044,17050053194,0.160064659789,0.839935340211,0.102907087517,0.737028252693,0.0571575722718,0.717071759113,0.882782452438,0.00860886187702,0.050
2045,17050053195,0.164818703234,0.835181296766,0.103558015929,0.731623280837,0.0612606873057,0.70902413599,0.875628865131,0.00845783916593,0.050
2046,17050053196,0.160501453057,0.839498546943,0.102525342028,0.736973204916,0.0579761110294,0.716337094985,0.881474088565,0.008408090298,0.050
2047,17050053197,0.160357157886,0.839642842114,0.101970817795,0.737672024319,0.0583863400915,0.716589959454,0.88090552078,0.0083030506227,0.050
2048,17050053198,0.165585075617,0.834414924383,0.104534027212,0.729880897171,0.0610510484046,0.707717988819,0.875760664642,0.00814424630451,0.050
2049,17050053199,0.159523747787,0.840476252213,0.101076378463,0.73939987375,0.0584473693234,0.718016626298,0.881016427297,0.00809272960633,0.050
2050,17050053200,0.157814910188,0.842185089812,0.100348857433,0.741836232378,0.0574660527549,0.720929634668,0.882875006162,0.00816579933244,0.050
2051,17050053201,0.155656909794,0.844343090206,0.10060675294,0.743736337266,0.0550501568535,0.72459901347,0.886960484765,0.00810589068782,0.049
2052,17050053202,0.161450634822,0.838549365178,0.101297535006,0.737251830172,0.0601530998163,0.714747908646,0.878046690764,0.00813743508691,0.049
2053,17050053203,0.159369333833,0.840630666167,0.101331627983,0.739299038184,0.0580377058505,0.718274796639,0.881656087403,0.00810783488548,0.050
2054,17050053204,0.161152346581,0.838847653419,0.103928268613,0.734919384806,0.0572240779686,0.715213456202,0.882424267368,0.0081942699703,0.050
2055,17050053205,0.162592654824,0.837407345176,0.102774735828,0.734632609348,0.0598179189961,0.712793930485,0.878269330268,0.00836924245119,0.049
2056,17050053206,0.164163570032,0.835836429968,0.10264844936,0.733187980609,0.0615151206718,0.71014275514,0.875406525414,0.00842134141225,0.049
2057,17050053207,0.168092733771,0.831907266229,0.10436668563,0.7275405806,0.063726048141,0.703502750356,0.871258473119,0.0083332875396,0.050
2058,17050053208,0.161302655265,0.838697344735,0.10237179498,0.736325549755,0.0589308602843,0.714982305153,0.879878964976,0.00821394970268,0.050
2059,17050053209,0.155702318475,0.844297681525,0.0993183497763,0.744979331749,0.0563839686983,0.724540951056,0.884988045707,0.008875320126,0.050
2060,17050053210,0.16096625261,0.83903374739,0.102272194439,0.736761552951,0.0586940581711,0.715553448646,0.880307321705,0.00816200447887,0.050
2061,17050053211,0.157557367831,0.842442632169,0.101208162562,0.741234469607,0.0563492052698,0.721354632184,0.884580283944,0.00804180623019,0.049
2062,17050053212,0.160707061812,0.839292938188,0.10247704598,0.736815892208,0.0582300158326,0.715989432561,0.881051543034,0.00857260903114,0.049
2063,17050053213,0.157511336729,0.842488663271,0.100607924744,0.741880738527,0.0569034119853,0.721441914233,0.88377673011,0.00862124331564,0.049
2064,17050053214,0.155525251403,0.844474748597,0.101098100041,0.743376648556,0.0544271513627,0.724816047463,0.887909338768,0.00838973239118,0.050
2065,17050053215,0.159171946123,0.840828053877,0.100518716793,0.740309337084,0.0586532293303,0.718621973776,0.880798859888,0.00843919156748,0.050
2066,17050053216,0.157422675639,0.842577324361,0.101015472877,0.741561851483,0.0564072027621,0.721586586127,0.884528095964,0.00869381096423,0.050
2067,17050053217,0.159114126861,0.840885873139,0.100000992389,0.74088488075,0.0591131344721,0.718727878527,0.880136667467,0.00821040864539,0.050
2068,17050053218,0.16029045783,0.83970954217,0.102386014518,0.737323527653,0.0579044433123,0.71669678659,0.881630066143,0.00799408487195,0.050
2069,17050053219,0.161530677006,0.838469322994,0.102447139427,0.736022183567,0.0590835375785,0.714595181683,0.879600259972,0.00795517737001,0.050
2070,17050053220,0.165302849561,0.834697150439,0.102905816859,0.73179133358,0.0623970327016,0.708217888674,0.873846484894,0.00829164011252,0.049
2071,17050053221,0.155790544301,0.844209455699,0.100438197149,0.74377125855,0.0553523471523,0.724373804879,0.886482871872,0.00834849773657,0.050
2072,17050053222,0.159257858098,0.840742141902,0.100268866406,0.740473275497,0.0589889916917,0.718479912142,0.880284376823,0.00825140902925,0.050
2073,17050053223,0.154360629022,0.845639370978,0.0995051882515,0.746134182726,0.0548554407706,0.726826483096,0.887571635889,0.00855208746028,0.049
2074,17050053224,0.165554989278,0.834445010722,0.103865224717,0.730579786005,0.0616897645615,0.70777870084,0.874828456654,0.00852718165088,0.050
2075,17050053225,0.161786336303,0.838213663697,0.103729286875,0.734484376822,0.058057049428,0.714143295201,0.881048848337,0.00832265277052,0.050
2076,17050053226,0.157898222953,0.842101777047,0.101544959328,0.740556817719,0.0563532636253,0.720770068782,0.884490749645,0.00853166299021,0.049
2077,17050053227,0.163506112099,0.836493887901,0.102947207221,0.733546680681,0.0605589048779,0.711248033386,0.87696561977,0.00840712196732,0.050
2078,17050053228,0.158464229703,0.841535770297,0.10148012875,0.740055641547,0.056984100953,0.719809247169,0.883424967386,0.00821619639444,0.050
2079,17050053229,0.156944640055,0.843055359945,0.100243178407,0.742812181537,0.0567014616479,0.722411432255,0.884213163382,0.00809022163898,0.050
2080,17050053230,0.162501431257,0.837498568743,0.102335934576,0.735162634167,0.0601654966805,0.712954728765,0.877779768424,0.0080818840853,0.050
2081,17050053231,0.158587597385,0.841412402615,0.100972476989,0.740439925626,0.0576151203958,0.71960731291,0.882467122553,0.00853263316518,0.050
2082,17050053232,0.15561949417,0.84438050583,0.100487272729,0.743893233101,0.0551322214406,0.724664574938,0.88684915371,0.00868511915529,0.049
2083,17050053233,0.157284223661,0.842715776339,0.0998579737264,0.742857802613,0.0574262499344,0.72183944409,0.883063826016,0.00821460255307,0.049
2084,17050053234,0.15676436685,0.84323563315,0.100601476088,0.742634157062,0.0561628907624,0.72271286764,0.885049543224,0.00825895100325,0.050
2085,17050053235,0.164153167978,0.835846832022,0.103094257571,0.732752574451,0.0610589104067,0.710153619488,0.876079713552,0.00808170068818,0.050
2086,17050053236,0.162296543792,0.837703456208,0.102894607275,0.734808848933,0.0594019365167,0.713292777937,0.878950758479,0.00840308488423,0.050
2087,17050053237,0.154655947834,0.845344052166,0.0999481772392,0.745395874927,0.054707770595,0.726315844689,0.887714452493,0.00859005399525,0.050
2088,17050053238,0.158081032857,0.841918967143,0.101829954349,0.740089012794,0.0562510785083,0.720455081781,0.884596270034,0.00824144782513,0.050
2089,17050053239,0.1585408061,0.8414591939,0.101495906448,0.739963287452,0.0570448996519,0.719678936307,0.88331691876,0.00809373019832,0.050
2090,17050053240,0.167803592235,0.832196407765,0.104820506583,0.727375901183,0.0629830856523,0.70398162237,0.872415838547,0.00821246433032,0.050
2091,17050053241,0.160814117044,0.839185882956,0.102162451428,0.737023431528,0.0586516656161,0.715812788802,0.880405988772,0.00849573381507,0.050
2092,17050053242,0.164429556727,0.835570443273,0.103613700075,0.731956743197,0.0608158566521,0.709679548346,0.876372944652,0.00862701249456,0.050
2093,17050053243,0.156612101868,0.843387898132,0.100883514356,0.742504383776,0.0557285875118,0.722967829909,0.885725752016,0.00811573208624,0.050
2094,17050053244,0.157143348157,0.842856651843,0.0999282363539,0.742928415489,0.0572151118035,0.722078047195,0.883408948236,0.00838375342441,0.049
2095,17050053245,0.157056290358,0.842943709642,0.102018834144,0.740924875498,0.0550374562144,0.722194810575,0.886632235719,0.00819422525728,0.050
2096,17050053246,0.153823250756,0.846176749244,0.0988977935152,0.747278955729,0.0549254572405,0.727753135766,0.887604346169,0.00877084241885,0.050
2097,17050053247,0.162987457588,0.837012542412,0.101725500647,0.735287041765,0.0612619569412,0.71214243462,0.876053346856,0.00838343265158,0.050
2098,17050053248,0.160585079268,0.839414920732,0.102114374025,0.737300546707,0.0584707052427,0.716201551674,0.880726848817,0.00858589583498,0.050
2099,17050053249,0.167597405389,0.832402594611,0.104194761032,0.728207833579,0.0634026443566,0.704337448641,0.871845394366,0.00806337090737,0.050
2100,17050053250,0.161371881142,0.838628118858,0.101497096837,0.737131022021,0.0598747843052,0.714878229643,0.878474629359,0.00809959437972,0.050
2101,17050053251,0.164750805274,0.835249194726,0.104908098458,0.730341096268,0.0598427068153,0.709118364482,0.877729427767,0.00798950957042,0.050
2102,17050053252,0.161031475961,0.838968524039,0.102495029872,0.736473494167,0.0585364460889,0.715439642068,0.880523496649,0.00830077167201,0.050
2103,17050053253,0.162883644626,0.837116355374,0.103614105529,0.733502249845,0.0592695390963,0.712289523905,0.879007194216,0.00861258012527,0.050
2104,17050053254,0.162421202436,0.837578797564,0.101930817636,0.735647979928,0.0604903847998,0.713096448576,0.877320991484,0.00833493959695,0.050
2105,17050053255,0.165402987972,0.834597012028,0.104506073582,0.730090938446,0.0608969143897,0.708025159695,0.87602910386,0.00847405648595,0.050
2106,17050053256,0.154066208601,0.845933791399,0.0995221453382,0.746411646061,0.0545440632628,0.727328862741,0.88810371042,0.00828133916378,0.050
2107,17050053257,0.161533969417,0.838466030583,0.102125340058,0.736340690525,0.0594086293591,0.714594436068,0.879121491317,0.00819944857579,0.050
2108,17050053258,0.159649084881,0.840350915119,0.102605653316,0.737745261803,0.0570434315648,0.71778105879,0.883050391619,0.00819981709868,0.050
2109,17050053259,0.162020440847,0.837979559153,0.101934264208,0.736045294946,0.0600861766392,0.713774158207,0.878009957013,0.00823563619483,0.050
2110,17050053260,0.162239957824,0.837760042176,0.102381607995,0.735378434181,0.0598583498296,0.713396164805,0.878293047576,0.00843085635358,0.050
2111,17050053261,0.155556917787,0.844443082213,0.0998666180055,0.744576464208,0.0556902997811,0.724780542988,0.88604421374,0.00815024746752,0.050
2112,17050053262,0.16289107278,0.83710892722,0.104040699026,0.733068228194,0.0588503737538,0.712270572534,0.879621753754,0.00838216993487,0.050
2113,17050053263,0.155148154721,0.844851845279,0.0996616684503,0.745190176829,0.0554864862704,0.725480525528,0.886446041329,0.008240128874,0.050
2114,17050053264,0.156053287685,0.843946712315,0.0990699489857,0.744876763329,0.0569833386992,0.723946671373,0.884019439008,0.0087513772409,0.050
2115,17050053265,0.16635508351,0.83364491649,0.104415151438,0.729229765051,0.061939932072,0.706423321338,0.874277638742,0.00845018360084,0.050
2116,17050053266,0.16170490317,0.83829509683,0.10263719936,0.73565789747,0.0590677038105,0.714297472266,0.879582181111,0.00855940544266,0.050
2117,17050053267,0.160683836415,0.839316163585,0.102349001667,0.736967161918,0.0583348347487,0.716030702485,0.880902982778,0.00816429711396,0.049
2118,17050053268,0.16063813135,0.83936186865,0.101714728046,0.737647140604,0.0589234033041,0.71611765482,0.880048540435,0.0082218845228,0.050
2119,17050053269,0.162596314549,0.837403685451,0.103662049452,0.733741635998,0.0589342650971,0.71277443425,0.87956771601,0.00813679252863,0.050
2120,17050053270,0.16336891517,0.83663108483,0.103964835665,0.732666249164,0.0594040795051,0.711464460269,0.878695643729,0.00841545465553,0.050
2121,17050053271,0.15889125444,0.84110874556,0.102211708372,0.738897037188,0.0566795460675,0.719073070381,0.88376887614,0.00870627223951,0.050
2122,17050053272,0.156941651478,0.843058348522,0.100096355344,0.742961993177,0.0568452961343,0.722418720377,0.884002419136,0.00819671196967,0.050
2123,17050053273,0.160717952549,0.839282047451,0.101241356838,0.738040690612,0.0594765957114,0.715989516812,0.879216075992,0.00851886885285,0.050
2124,17050053274,0.160103510916,0.839896489084,0.102350846068,0.737545643016,0.0577526648485,0.717014232326,0.881898138365,0.00847007918859,0.049
2125,17050053275,0.160665760562,0.839334239438,0.100890579781,0.738443659657,0.0597751807807,0.716083204288,0.87878954911,0.00815568374771,0.050
2126,17050053276,0.159339160621,0.840660839379,0.100623834129,0.74003700525,0.0587153264923,0.718336614968,0.880667072701,0.00855112840629,0.050
2127,17050053277,0.159859375507,0.840140624493,0.103994142545,0.736146481948,0.0558652329614,0.717403554044,0.884732007205,0.00799915064394,0.050
2128,17050053278,0.166497971117,0.833502028883,0.105044610456,0.728457418427,0.0614533606619,0.706173432196,0.87496050498,0.00851092257047,0.050
2129,17050053279,0.164786474183,0.835213525817,0.102447253001,0.732766272816,0.0623392211824,0.709095136253,0.87405052884,0.00841080374199,0.050
2130,17050053280,0.156166166365,0.843833833635,0.10062555993,0.743208273705,0.0555406064356,0.723731059038,0.886112666599,0.00853548845601,0.050
2131,17050053281,0.164475411847,0.835524588153,0.104701539533,0.73082304862,0.0597738723143,0.709585886005,0.877894361698,0.00838580943924,0.050
2132,17050053282,0.162700101137,0.837299898863,0.103606088955,0.733693809908,0.0590940121821,0.712599840221,0.879308413924,0.00824454812717,0.049
2133,17050053283,0.159858314395,0.840141685605,0.102331292087,0.737810393518,0.0575270223076,0.717430296348,0.882288913187,0.00849613791037,0.050
2134,17050053284,0.166642400026,0.833357599974,0.104937478854,0.72842012112,0.0617049211725,0.705932039751,0.87455777706,0.0087683162241,0.049
2135,17050053285,0.161351672187,0.838648327813,0.10230905534,0.736339272473,0.0590426168477,0.714900262035,0.879702983314,0.00832911685544,0.050
2136,17050053286,0.159801855758,0.840198144242,0.101802136776,0.738396007466,0.0579997189817,0.71753398554,0.881607505904,0.00825399648243,0.050
2137,17050053287,0.156738068908,0.843261931092,0.0993545032111,0.74390742788,0.0573835656974,0.722776334553,0.883261268424,0.00815063699329,0.049
2138,17050053288,0.158991814628,0.841008185372,0.102442066695,0.738566118677,0.0565497479333,0.718898889758,0.883935309785,0.00799791268522,0.049
2139,17050053289,0.156853213981,0.843146786019,0.101315062934,0.741831723085,0.0555381510463,0.722550945362,0.885946159938,0.00867103496891,0.049
2140,17050053290,0.163592630178,0.836407369822,0.103204548948,0.733202820874,0.0603880812295,0.711098085212,0.877196579672,0.0086441253916,0.050
2141,17050053291,0.163415187001,0.836584812999,0.102504168784,0.734080644215,0.0609110182172,0.711408224512,0.876469152658,0.00819446508265,0.050
2142,17050053292,0.156890015677,0.843109984323,0.0997970508399,0.743312933483,0.0570929648367,0.722511083408,0.883651012119,0.00832521071917,0.050
2143,17050053293,0.165579658598,0.834420341402,0.10415562971,0.730264711692,0.0614240288878,0.707732789535,0.875213509766,0.00826544062698,0.049
2144,17050053294,0.15191245459,0.84808754541,0.0978089150394,0.75027863037,0.0541035395508,0.731036718851,0.889299863509,0.00831486645526,0.049
2145,17050053295,0.156299547479,0.843700452521,0.100425914552,0.74327453797,0.0558736329268,0.723506884437,0.885589913824,0.00811787188381,0.050
2146,17050053296,0.161578922644,0.838421077356,0.102941696333,0.735479381022,0.0586372263108,0.714506106843,0.880245017925,0.00827844984752,0.050
2147,17050053297,0.16014988251,0.83985011749,0.102681152993,0.737168964497,0.0574687295172,0.716930660638,0.882304465618,0.00848725204617,0.050
2148,17050053298,0.15651975818,0.84348024182,0.100183281438,0.743296960382,0.0563364767414,0.723135547898,0.884854819312,0.00851567205864,0.049
2149,17050053299,0.159109891877,0.840890108123,0.101804731795,0.739085376329,0.0573051600818,0.718708010902,0.882795981377,0.00848065419024,0.050
2150,17050053300,0.15909861736,0.84090138264,0.103293733736,0.737607648904,0.0558048836243,0.718704813424,0.885004589735,0.00825785360187,0.050
2151,17050053301,0.157902044356,0.842097955644,0.10036674834,0.741731207304,0.0575352960162,0.720781246232,0.882751857071,0.00859034419942,0.050
2152,17050053302,0.16029871434,0.83970128566,0.10174981952,0.73795146614,0.0585488948197,0.716692334435,0.880680539178,0.00870558251166,0.049
2153,17050053303,0.160645964295,0.839354035705,0.102248745644,0.737105290061,0.0583972186508,0.716096372878,0.880820321564,0.00847660299695,0.049
2154,17050053304,0.15761069186,0.84238930814,0.100684083626,0.741705224514,0.0569266082348,0.721271818153,0.883718232394,0.00833974998289,0.050
2155,17050053305,0.156296041831,0.843703958169,0.101494448178,0.742209509991,0.0548015936539,0.723496826653,0.887167016071,0.0083961520192,0.050
2156,17050053306,0.158770174459,0.841229825541,0.0998027210144,0.741427104527,0.0589674534442,0.719314794589,0.88043435535,0.00881212409455,0.049
2157,17050053307,0.159302332774,0.840697667226,0.101582941497,0.739114725729,0.0577193912763,0.718384724608,0.88214032043,0.00838282312518,0.050
2158,17050053308,0.164428692237,0.835571307763,0.104104123453,0.73146718431,0.0603245687834,0.70967365019,0.877095491706,0.00838300090343,0.050
2159,17050053309,0.163469124138,0.836530875862,0.104117943591,0.73241293227,0.0593511805471,0.711292932051,0.878749994178,0.00819306182504,0.050
2160,17050053310,0.160613907278,0.839386092722,0.100930850968,0.738455241754,0.0596830563096,0.71617045759,0.878937411713,0.00837531838489,0.050
2161,17050053311,0.160742919892,0.839257080108,0.10252584109,0.736731239018,0.0582170788019,0.715927950772,0.881061988155,0.00820849852026,0.050
2162,17050053312,0.159336634725,0.840663365275,0.100891252859,0.739772112415,0.058445381866,0.718336890004,0.881064586798,0.00839787131774,0.050
2163,17050053313,0.160704742894,0.839295257106,0.100371746729,0.738923510378,0.0603329961649,0.716024940793,0.87796005948,0.00836597862452,0.050
2164,17050053314,0.155180842876,0.844819157124,0.100253207393,0.744565949731,0.0549276354837,0.725415909462,0.887259544911,0.00825005742455,0.050
2165,17050053315,0.165566823334,0.834433176666,0.103197810974,0.731235365692,0.0623690123592,0.707768777543,0.873827034173,0.00845881864917,0.050
2166,17050053316,0.16393177487,0.83606822513,0.102784030145,0.733284194985,0.0611477447244,0.710531882638,0.876000582111,0.00818862986642,0.050
2167,17050053317,0.162296779826,0.837703220174,0.103570669875,0.734132550299,0.0587261099512,0.713282237857,0.879944379014,0.00831566750103,0.050
2168,17050053318,0.159121173099,0.840878826901,0.101139589135,0.739739237767,0.0579815839641,0.718698839364,0.881798692388,0.00819565710598,0.050
2169,17050053319,0.15816791147,0.84183208853,0.10109380779,0.74073828074,0.0570741036804,0.720318484545,0.883364934783,0.00794205778575,0.050
2170,17050053320,0.158129802272,0.841870197728,0.101783955834,0.740086241894,0.0563458464372,0.720372892325,0.884445011628,0.00823963258117,0.050
2171,17050053321,0.154731126651,0.845268873349,0.0984532677602,0.746815605589,0.056277858891,0.726209995382,0.885387044275,0.00863956527871,0.050
2172,17050053322,0.162783478126,0.837216521874,0.102420943307,0.734795578567,0.0603625348188,0.712476698504,0.877423683851,0.00807331035203,0.050
2173,17050053323,0.159466453642,0.840533546358,0.10169710304,0.738836443318,0.0577693506016,0.71810452267,0.882027170958,0.00836007667434,0.050
2174,17050053324,0.15864867419,0.84135132581,0.100759762446,0.740591563364,0.0578889117441,0.719506771471,0.882049698306,0.00837828338408,0.050
2175,17050053325,0.162534037605,0.837465962395,0.102571422143,0.734894540252,0.0599626154615,0.712896072501,0.878070385502,0.00860599756223,0.050
2176,17050053326,0.160301923826,0.839698076174,0.103154058409,0.736544017764,0.0571478654171,0.716665830694,0.882739719866,0.00846288720614,0.049
2177,17050053327,0.162165014818,0.837834985182,0.10391368805,0.733921297131,0.058251326768,0.713499928717,0.88067357671,0.00831591683298,0.050
2178,17050053328,0.160106689557,0.839893310443,0.101078076322,0.73881523412,0.0590286132352,0.717027934757,0.88002133131,0.00847778911465,0.050
2179,17050053329,0.156505823135,0.843494176865,0.100844571868,0.742649604997,0.0556612512675,0.72314935434,0.885851062076,0.00802287836456,0.050
2180,17050053330,0.156709278747,0.843290721253,0.100163888187,0.743126833065,0.0565453905602,0.722813199747,0.88450076409,0.00857540402216,0.050
2181,17050053331,0.15955901213,0.84044098787,0.101352120861,0.739088867009,0.0582068912691,0.717952662715,0.881361487358,0.00816624776417,0.050
2182,17050053332,0.165325537547,0.834674462453,0.104698331578,0.729976130875,0.0606272059698,0.708152771773,0.8764434651,0.00806673117608,0.050
2183,17050053333,0.158703521341,0.841296478659,0.102426311711,0.738870166948,0.0562772096303,0.719388627807,0.88440606125,0.00803367790687,0.050
2184,17050053334,0.15688933,0.84311067,0.10047772564,0.742632944361,0.0564116043599,0.722502040203,0.884652994201,0.00809014839828,0.050
2185,17050053335,0.160380750373,0.839619249627,0.102034456519,0.737584793108,0.0583462938539,0.716549018272,0.88095874173,0.00821681097752,0.050
2186,17050053336,0.160440140739,0.839559859261,0.102317262837,0.737242596424,0.0581228779018,0.716444121141,0.881272990944,0.0084228525961,0.050
2187,17050053337,0.168987806067,0.831012193933,0.105525028646,0.725487165287,0.063462777421,0.701982956566,0.871445474896,0.00826298652953,0.050
2188,17050053338,0.157075586841,0.842924413159,0.0999317245171,0.742992688642,0.0571438623234,0.722193284388,0.883530404036,0.00883258370346,0.050
2189,17050053339,0.163185268939,0.836814731061,0.103693318706,0.733121412355,0.0594919502323,0.711778724514,0.878609432524,0.00848055219388,0.050
2190,17050053340,0.16464797847,0.83535202153,0.103881371757,0.731470649773,0.0607666067129,0.709307154635,0.876394782452,0.00851596286768,0.050
2191,17050053341,0.157783982232,0.842216017768,0.100589257825,0.741626759942,0.0571947244068,0.720978606995,0.883281521781,0.008052534329,0.050
2192,17050053342,0.16525936462,0.83474063538,0.104061381588,0.730679253792,0.0611979830318,0.708273830059,0.875619466878,0.00834355608922,0.050
2193,17050053343,0.16158979252,0.83841020748,0.102336681713,0.736073525767,0.0592531108071,0.714496785273,0.879336894132,0.00823657985365,0.050
2194,17050053344,0.159042949826,0.840957050174,0.101743773313,0.739213276861,0.0572991765122,0.718822557547,0.882821010678,0.00841439678776,0.050
2195,17050053345,0.156658766121,0.843341233879,0.100562740058,0.742778493821,0.0560960260624,0.72289320244,0.885173959926,0.00851166577518,0.050
2196,17050053346,0.163099966571,0.836900033429,0.102723843445,0.734176189984,0.0603761231258,0.711937371325,0.877329411803,0.00853275721115,0.050
2197,17050053347,0.165456351265,0.834543648735,0.104109670698,0.730433978037,0.0613466805673,0.707941201094,0.875355545974,0.00832893783969,0.050
2198,17050053348,0.159289541319,0.840710458681,0.101590544966,0.739119913715,0.0576989963533,0.718406318078,0.882173403296,0.00824778091341,0.050
2199,17050053349,0.162552035674,0.837447964326,0.103549303389,0.733898660937,0.0590027322856,0.712850977845,0.879477474488,0.00827033839387,0.050
2200,17050053350,0.155608849004,0.844391150996,0.100829113864,0.743562037132,0.0547797351403,0.724677590907,0.887370073592,0.00877243475586,0.049
2201,17050053351,0.152603090554,0.847396909446,0.0993652772265,0.748031632219,0.053237813328,0.72983161969,0.890395873196,0.00861093956435,0.050
2202,17050053352,0.161732110083,0.838267889917,0.102604335878,0.735663554039,0.0591277742054,0.714251926008,0.879487405705,0.00844958751225,0.050
2203,17050053353,0.158029219136,0.841970780864,0.100518268639,0.741452512225,0.0575109504968,0.720562815251,0.88275653372,0.00843829535884,0.050
2204,17050053354,0.160756797418,0.839243202582,0.10227467345,0.736968529131,0.0584821239675,0.715908208019,0.880668970468,0.00845469363087,0.049
2205,17050053355,0.157047948167,0.842952051833,0.101499132686,0.741452919147,0.0555488154805,0.72221680051,0.885882434321,0.00820843380016,0.050
2206,17050053356,0.160742859095,0.839257140905,0.101676437672,0.737580703232,0.059066421423,0.715940794821,0.879813203621,0.0083749910711,0.050
2207,17050053357,0.161181217879,0.838818782121,0.102991539511,0.73582724261,0.0581896783683,0.715178619617,0.880997653248,0.00828500835359,0.050
2208,17050053358,0.158002570793,0.841997429207,0.100797810311,0.741199618896,0.0572047604819,0.720603913468,0.88321324673,0.00863119115824,0.050
2209,17050053359,0.162792317197,0.837207682803,0.102899901066,0.734307781737,0.0598924161305,0.712454575673,0.878112827618,0.0082515951218,0.050
2210,17050053360,0.158061061874,0.841938938126,0.100406094164,0.741532843961,0.0576549677096,0.720510380028,0.882536996757,0.00861565691358,0.050
2211,17050053361,0.162713949606,0.837286050394,0.101507930896,0.735778119499,0.0612060187102,0.712607905759,0.876199847014,0.00807425995916,0.050
2212,17050053362,0.16023534514,0.83976465486,0.102619675205,0.737144979655,0.0576156699355,0.716786703156,0.882067885761,0.00823474727708,0.050
2213,17050053363,0.159398041517,0.840601958483,0.10198837101,0.738613587473,0.0574096705062,0.718216232642,0.882572552448,0.00855808716452,0.049
2214,17050053364,0.157491253465,0.842508746535,0.0999777845196,0.742530962015,0.0575134689458,0.721485520384,0.882884688635,0.00835436818779,0.050
2215,17050053365,0.162076288164,0.837923711836,0.102561395543,0.735362316294,0.059514892621,0.713670283922,0.878836713576,0.00822816556621,0.050
2216,17050053366,0.15136783056,0.84863216944,0.0991738739484,0.749458295492,0.0521939566112,0.731948828547,0.892247703291,0.00866800219387,0.050
2217,17050053367,0.156688446999,0.843311553001,0.100494822611,0.742816730391,0.0561936243881,0.722843696102,0.885023120466,0.00832063194656,0.050
2218,17050053368,0.164235326052,0.835764673948,0.10194310604,0.733821567908,0.0622922200114,0.71003226666,0.87424728292,0.00870593890476,0.049
2219,17050053369,0.152875125483,0.847124874517,0.0991231521551,0.748001722362,0.0537519733275,0.729370031908,0.889570488484,0.00872425732142,0.049
2220,17050053370,0.159032539204,0.840967460796,0.101656912243,0.739310548553,0.0573756269604,0.718841533009,0.882711129719,0.00828424396712,0.050
2221,17050053371,0.165591973811,0.834408026189,0.104485006309,0.729923019879,0.061106967502,0.707707104483,0.875676863317,0.00849586214983,0.050
2222,17050053372,0.156810733378,0.843189266622,0.10043121462,0.742758052002,0.0563795187579,0.722636503418,0.884719577529,0.00854201927686,0.049
2223,17050053373,0.161920435429,0.838079564571,0.102177775975,0.735901788596,0.0597426594533,0.713939683109,0.87853870432,0.00839130853462,0.049
2224,17050053374,0.162817569375,0.837182430625,0.103459700126,0.733722730499,0.0593578692489,0.712403502124,0.878892843936,0.00844618556643,0.049
2225,17050053375,0.162179727405,0.837820272595,0.102611256536,0.735209016059,0.0595684708698,0.713494582082,0.878733486979,0.00858943279445,0.050
2226,17050053376,0.163711614907,0.836288385093,0.102989260293,0.7332991248,0.0607223546134,0.710900430154,0.876677331731,0.00825988533425,0.050
2227,17050053377,0.158719792664,0.841280207336,0.100445039349,0.740835167987,0.058274753315,0.719390714905,0.881465090588,0.00804599520898,0.050
2228,17050053378,0.157447857261,0.842552142739,0.100867661608,0.741684481131,0.0565801956525,0.721545975541,0.884267553859,0.00819730070066,0.050
2229,17050053379,0.155174143687,0.844825856313,0.0996163707201,0.745209485593,0.0555577729668,0.725436885939,0.886334722499,0.00856361896259,0.050
2230,17050053380,0.160877960995,0.839122039005,0.101576191572,0.737545847433,0.0593017694229,0.71571343533,0.879434878597,0.00846552956969,0.050
2231,17050053381,0.153851613775,0.846148386225,0.0992589996153,0.74688938661,0.0545926141596,0.727699275052,0.888086555082,0.00832727124292,0.050
2232,17050053382,0.162913053334,0.837086946666,0.102784737736,0.73430220893,0.0601283155973,0.712252268755,0.877737618395,0.00821261431336,0.050
2233,17050053383,0.156905381307,0.843094618693,0.100941350478,0.742153268215,0.0559640308289,0.722467769229,0.88530710521,0.00847834470624,0.050
2234,17050053384,0.162119101509,0.837880898491,0.103817261905,0.734063636585,0.0583018396042,0.713579030166,0.880610158247,0.00849741281527,0.050
2235,17050053385,0.162450065166,0.837549934834,0.10265090722,0.734899027614,0.0597991579457,0.713036847464,0.878330506472,0.00842797838366,0.050
2236,17050053386,0.158427073509,0.841572926491,0.100311668609,0.741261257882,0.0581154048995,0.719889892551,0.881770653269,0.00843897913706,0.050
2237,17050053387,0.166488554329,0.833511445671,0.104230001421,0.72928144425,0.0622585529074,0.706201496382,0.87377876438,0.00869151715457,0.050
2238,17050053388,0.15566258572,0.84433741428,0.100351437774,0.743985976505,0.0553111479459,0.724593169684,0.886575331259,0.00851049036998,0.049
2239,17050053389,0.163028888181,0.836971111819,0.103762182328,0.733208929492,0.0592667058533,0.712041882907,0.878977269495,0.00853844360214,0.050
2240,17050053390,0.165002391413,0.834997608587,0.103393137192,0.731604471395,0.061609254221,0.708716946923,0.875073966889,0.0086027315951,0.050
2241,17050053391,0.159651551247,0.840348448753,0.100939258222,0.739409190532,0.0587122930251,0.717801870961,0.880596048559,0.00834563206863,0.050
2242,17050053392,0.15766621992,0.84233378008,0.100718125178,0.741615654902,0.0569480947419,0.7211768905,0.883673016811,0.00852682700098,0.050
2243,17050053393,0.164386337548,0.835613662452,0.103793966394,0.731819696058,0.0605923711548,0.709749746856,0.876711556771,0.00853108210433,0.049
2244,17050053394,0.158473397121,0.841526602879,0.101761977886,0.739764624993,0.0567114192346,0.719789446855,0.883823660741,0.00815280720299,0.050
2245,17050053395,0.160285053626,0.839714946374,0.101942315394,0.737772630981,0.058342738232,0.716712602471,0.88098693292,0.0089090072816,0.050
2246,17050053396,0.153866956383,0.846133043617,0.0981041526806,0.748028890936,0.0557628037024,0.727690394017,0.886362130526,0.00823813737118,0.050
2247,17050053397,0.161096240729,0.838903759271,0.102177311925,0.736726447346,0.0589189288041,0.715334728879,0.879945681311,0.00826054980791,0.050
2248,17050053398,0.161450828463,0.838549171537,0.101970484195,0.736578687342,0.0594803442679,0.714737486628,0.879035805623,0.00824631071579,0.050
2249,17050053399,0.158790191412,0.841209808588,0.10221017736,0.738999631228,0.0565800140516,0.719244692663,0.883939771918,0.0082841420927,0.050
2250,17050053400,0.160902656317,0.839097343683,0.102102111202,0.736995232481,0.0588005451144,0.715663716503,0.880165936624,0.00830735428143,0.050
2251,17050053401,0.156587711424,0.843412288576,0.0996728341606,0.743739454416,0.056914877263,0.723027513018,0.883987570176,0.00838465453994,0.049
2252,17050053402,0.168666065484,0.831333934516,0.105500485277,0.725833449238,0.0631655802069,0.702523196125,0.871954186536,0.00827556594527,0.050
2253,17050053403,0.165144014433,0.834855985567,0.104646141368,0.730209844199,0.0604978730646,0.708459449291,0.876675403421,0.00808778065401,0.050
2254,17050053404,0.161561079845,0.838438920155,0.101178486703,0.737260433452,0.060382593142,0.714562753658,0.877683020654,0.00801488684624,0.050
2255,17050053405,0.16046578601,0.83953421399,0.102540845738,0.736993368252,0.0579249402724,0.716397305867,0.881557873454,0.00832562103236,0.050
2256,17050053406,0.154723637104,0.845276362896,0.0992610490995,0.746015313796,0.0554625880046,0.726210657104,0.886587628402,0.00853995502663,0.050
2257,17050053407,0.162525682375,0.837474317625,0.101944071478,0.735530246147,0.060581610897,0.712919607822,0.877162236978,0.00822924963468,0.049
2258,17050053408,0.162566149309,0.837433850691,0.101352702199,0.736081148492,0.0612134471107,0.712860067667,0.87622370899,0.00829199604136,0.050
2259,17050053409,0.16322806187,0.83677193813,0.103446643828,0.733325294303,0.0597814180421,0.711710138318,0.878173801781,0.00794593669659,0.049
2260,17050053410,0.158461391181,0.841538608819,0.101292779735,0.740245829084,0.0571686114454,0.7198168792,0.883154371048,0.00808942776811,0.050
2261,17050053411,0.15976560764,0.84023439236,0.102100935557,0.738133456803,0.057664672083,0.717590982452,0.882108867429,0.00845393809742,0.050
2262,17050053412,0.160230038241,0.839769961759,0.102670207994,0.737099753765,0.0575598302462,0.716794941206,0.882151262057,0.00837610969645,0.050
2263,17050053413,0.158663182557,0.841336817443,0.101014591963,0.74032222548,0.0576485905933,0.719478309279,0.882399515422,0.00853147238183,0.050
2264,17050053414,0.163793066591,0.836206933409,0.104210440702,0.731996492707,0.059582625889,0.710744612205,0.878334101078,0.00852551742637,0.050
2265,17050053415,0.16175192304,0.83824807696,0.101989927267,0.736258149693,0.0597619957721,0.714227615821,0.878550203344,0.00825656137329,0.050
2266,17050053416,0.162509590015,0.837490409985,0.102744650377,0.734745759608,0.0597649396377,0.712934804718,0.878366790134,0.00831783724374,0.049
2267,17050053417,0.151484337747,0.848515662253,0.0981550703336,0.750360591919,0.0533292674135,0.731764560256,0.890548409239,0.00861123283839,0.050
2268,17050053418,0.164480735734,0.835519264266,0.10280092631,0.732718337956,0.0616798094244,0.709605415569,0.875090805162,0.00795255854088,0.050
2269,17050053419,0.161578300223,0.838421699777,0.102061955884,0.736359743893,0.0595163443386,0.714520356378,0.878952587505,0.00840388180083,0.050
2270,17050053420,0.157044475079,0.842955524921,0.100286285935,0.742669238986,0.0567581891433,0.722240902783,0.884105133337,0.00844415184593,0.049
2271,17050053421,0.161188864559,0.838811135441,0.101736962961,0.73707417248,0.059451901598,0.715184490487,0.879139968796,0.00796056460369,0.050
2272,17050053422,0.162427297607,0.837572702393,0.102583941006,0.734988761387,0.0598433566007,0.713076346154,0.878270888035,0.0081959022215,0.050
2273,17050053423,0.157923052385,0.842076947615,0.101182306281,0.740894641334,0.0567407461046,0.720733303416,0.883914950974,0.00841211359507,0.050
2274,17050053424,0.158163781092,0.841836218908,0.101173409126,0.740662809783,0.056990371966,0.72032430925,0.883489055594,0.00858176725477,0.050
2275,17050053425,0.159258479476,0.840741520524,0.101296942229,0.739444578295,0.0579615372472,0.718463436458,0.881794905495,0.00818301219893,0.050
2276,17050053426,0.161735982373,0.838264017627,0.102243180332,0.736020837294,0.059492802041,0.714250790818,0.878949782375,0.00842661008316,0.050
2277,17050053427,0.165661604181,0.834338395819,0.10368701985,0.730651375969,0.0619745843311,0.707601790875,0.874385224232,0.00789242001039,0.049
2278,17050053428,0.160132888854,0.839867111146,0.101846874441,0.738020236706,0.0582860144129,0.716971984881,0.881106885713,0.00811181527638,0.049
2279,17050053429,0.153211896867,0.846788103133,0.0993474297583,0.747440673375,0.0538644671083,0.728790944273,0.889319366365,0.00821573847234,0.050
2280,17050053430,0.158171054795,0.841828945205,0.102578028032,0.739250917172,0.055593026763,0.720290879833,0.885541812818,0.00826812725121,0.050
2281,17050053431,0.159156486318,0.840843513682,0.102180158046,0.738663355636,0.0569763282713,0.718623292033,0.883268174334,0.00818273583454,0.050
2282,17050053432,0.16262166895,0.83737833105,0.103384728612,0.733993602438,0.0592369403377,0.712735734806,0.879116720217,0.00845954272681,0.050
2283,17050053433,0.160113685653,0.839886314347,0.101482519059,0.738403795288,0.0586311665934,0.717010006904,0.880604020182,0.00880356230873,0.050
2284,17050053434,0.162929093242,0.837070906758,0.10136105063,0.735709856128,0.0615680426114,0.7122465201,0.875617003874,0.00819087376928,0.050
2285,17050053435,0.157945582196,0.842054417804,0.101297321687,0.740757096117,0.0566482605095,0.720693282996,0.884045419386,0.00815318611759,0.050
2286,17050053436,0.159265643209,0.840734356791,0.101326605932,0.739407750858,0.0579390372768,0.718450833924,0.881826253137,0.00846212604797,0.050
2287,17050053437,0.1589489647,0.8410510353,0.101322642116,0.739728393184,0.0576263225844,0.718988426774,0.882362807619,0.00862731731099,0.050
2288,17050053438,0.15441675432,0.84558324568,0.100549367017,0.745033878663,0.0538673873031,0.726715023083,0.88901024823,0.00850829757029,0.050
2289,17050053439,0.164583088234,0.835416911766,0.103903687803,0.731513223963,0.060679400431,0.709416250394,0.876538018145,0.00833147453696,0.050
2290,17050053440,0.163048316687,0.836951683313,0.103412105503,0.733539577809,0.059636211184,0.712014308669,0.878429424275,0.00846439491594,0.050
2291,17050053441,0.160430200174,0.839569799826,0.102922574066,0.736647225759,0.0575076261083,0.71645188829,0.882179986643,0.00816592650324,0.050
2292,17050053442,0.167085028887,0.832914971113,0.105672091209,0.727242879904,0.0614129376773,0.70517656416,0.87488665263,0.00828619144535,0.050
2293,17050053443,0.158168307617,0.841831692383,0.101330024833,0.740501667549,0.0568382827841,0.720314268121,0.883711568421,0.00858103173834,0.050
2294,17050053444,0.164837931097,0.835162068903,0.104191942273,0.730970126631,0.0606459888238,0.708982209528,0.876528222965,0.0086070209682,0.050
2295,17050053445,0.162870330364,0.837129669636,0.103265578262,0.733864091374,0.0596047521012,0.7123172512,0.878517453479,0.00829856825793,0.050
2296,17050053446,0.161134347618,0.838865652382,0.102591967559,0.736273684823,0.0585423800582,0.715263979052,0.88049024117,0.00872719944358,0.050
2297,17050053447,0.158550557196,0.841449442804,0.1005650076,0.740884435204,0.057985549596,0.719676337225,0.881931494669,0.00815193411565,0.049
2298,17050053448,0.161413419992,0.838586580008,0.101338840619,0.73724773939,0.060074579373,0.714810284873,0.878170988586,0.0082811074568,0.050
2299,17050053449,0.154638455138,0.845361544862,0.100049137109,0.745312407753,0.0545893180282,0.726344178614,0.887893011233,0.00853199514693,0.050
2300,17050053450,0.162258045301,0.837741954699,0.104061586447,0.733680368252,0.0581964588534,0.713340376909,0.88073227571,0.00797860687894,0.050
2301,17050053451,0.163479617834,0.836520382166,0.104208870262,0.732311511904,0.0592707475724,0.711273847696,0.878865803659,0.00864416414165,0.050
2302,17050053452,0.159412899241,0.840587100759,0.101229201345,0.739357899414,0.0581836978954,0.718202409392,0.881430897496,0.00856658243293,0.050
2303,17050053453,0.156624089926,0.843375910074,0.100561122613,0.742814787461,0.0560629673138,0.722952257448,0.885231143502,0.00839175370348,0.050
2304,17050053454,0.16098430112,0.83901569888,0.102473156725,0.736542542155,0.0585111443955,0.715519865911,0.880571954398,0.00862339103854,0.050
2305,17050053455,0.155365221128,0.844634778872,0.100518279069,0.744116499803,0.0548469420587,0.725097553914,0.887332080346,0.00851421578854,0.050
2306,17050053456,0.156902007237,0.843097992763,0.100069543806,0.743028448956,0.0568324634306,0.722486588381,0.88403107068,0.00855200435096,0.050
2307,17050053457,0.159455120116,0.840544879884,0.101469717881,0.739075162003,0.0579854022357,0.718127163078,0.881712246891,0.00824845629847,0.050
2308,17050053458,0.155576749742,0.844423250258,0.100453850477,0.743969399781,0.0551228992653,0.724737931104,0.88687352191,0.00852881627727,0.050
2309,17050053459,0.158455750123,0.841544249877,0.0993299052959,0.742214344581,0.0591258448267,0.719855904826,0.880278001113,0.00845096685821,0.050
2310,17050053460,0.160188503191,0.839811496809,0.102323326426,0.737488170383,0.0578651767652,0.716870554914,0.881712284241,0.00819108338255,0.050
2311,17050053461,0.157479454651,0.842520545349,0.100116363383,0.742404181965,0.0573630912683,0.721503507405,0.883108689243,0.00827735134917,0.050
2312,17050053462,0.162383379266,0.837616620734,0.101651614618,0.735965006116,0.0607317646472,0.71316458881,0.876975007153,0.00828372381252,0.050
2313,17050053463,0.155029108524,0.844970891476,0.101364558326,0.74360633315,0.0536645501986,0.725658009246,0.88915467156,0.00864063409615,0.050
2314,17050053464,0.160550491959,0.839449508041,0.102427678081,0.73702182996,0.0581228138774,0.716255459942,0.881246641135,0.00856617517865,0.050
2315,17050053465,0.154431056902,0.845568943098,0.0979948475635,0.747574095535,0.0564362093383,0.726728929555,0.885229676018,0.00845088904661,0.050
2316,17050053466,0.160771813393,0.839228186607,0.101044217878,0.738183968729,0.0597275955142,0.715901226344,0.878834147819,0.00839124263382,0.050
2317,17050053467,0.161407802776,0.838592197224,0.101594404549,0.736997792675,0.0598133982264,0.714815960259,0.878556342286,0.00851247902447,0.050
2318,17050053468,0.161929740831,0.838070259169,0.102878527371,0.735191731798,0.0590512134603,0.713913429192,0.879553142721,0.00815694927305,0.050
2319,17050053469,0.163946447,0.836053553,0.10342753963,0.73262601337,0.06051890737,0.710497467155,0.876921754642,0.00822347984761,0.050
2320,17050053470,0.160488628,0.839511372,0.101406375518,0.738104996482,0.0590822524816,0.716375613272,0.879850788293,0.00864918704689,0.050
2321,17050053471,0.162221434414,0.837778565586,0.103414660937,0.734363904649,0.0588067734779,0.713411995128,0.879843567986,0.00833864347672,0.050
2322,17050053472,0.154764717892,0.845235282108,0.0995720242203,0.745663257888,0.0551926936715,0.72613590304,0.886974140522,0.00897172979552,0.050
2323,17050053473,0.154430992752,0.845569007248,0.0995028201565,0.746066187091,0.0549281725958,0.726706419454,0.887446977441,0.00844872269452,0.050
2324,17050053474,0.153327862769,0.846672137231,0.0975140655754,0.749158071655,0.055813797194,0.728620249123,0.88642377675,0.00880396385539,0.050
2325,17050053475,0.158663551733,0.841336448267,0.102461294466,0.738875153801,0.0562022572672,0.71945598177,0.88452598757,0.00842728709692,0.050
2326,17050053476,0.15928102158,0.84071897842,0.10153044577,0.73918853265,0.0577505758105,0.718421678027,0.882099627616,0.00837703740138,0.050
2327,17050053477,0.160706007555,0.839293992445,0.101263212753,0.738030779691,0.0594427948017,0.716009426195,0.879268631147,0.00828703356272,0.050
2328,17050053478,0.159831371531,0.840168628469,0.10227504151,0.737893586959,0.057556330021,0.717476833461,0.882252313177,0.00830654099005,0.050
2329,17050053479,0.16213316448,0.83786683552,0.102644677543,0.735222157976,0.0594884869371,0.713572833206,0.878862091738,0.00846632296282,0.050
2330,17050053480,0.162337094545,0.837662905455,0.103153937245,0.734508968209,0.0591831573002,0.713220317014,0.879262862668,0.00866607290745,0.050
2331,17050053481,0.161485782191,0.838514217809,0.103191536323,0.735322681486,0.0582942458681,0.714660005076,0.880771432831,0.00864692942566,0.050
2332,17050053482,0.164669861048,0.835330138952,0.104349805581,0.73098033337,0.0603200554674,0.709263227378,0.877046290733,0.00830377915704,0.050
2333,17050053483,0.157210915312,0.842789084688,0.10184668428,0.740942400408,0.0553642310324,0.721934320453,0.886113681557,0.00864406434554,0.050
2334,17050053484,0.161390155852,0.838609844148,0.101843269008,0.73676657514,0.0595468868439,0.714842100482,0.878952394219,0.00869391264272,0.049
2335,17050053485,0.156808752492,0.843191247508,0.101533175736,0.741658071772,0.0552755767558,0.72262334548,0.886343206544,0.00838787526947,0.050
2336,17050053486,0.162683595046,0.837316404954,0.102608636364,0.734707768589,0.060074958682,0.712642701286,0.877869998937,0.0082464525525,0.050
2337,17050053487,0.159657361358,0.840342638642,0.10209196544,0.738250673202,0.0575653959189,0.717774724566,0.882280943637,0.0083193525542,0.050
2338,17050053488,0.158837823719,0.841162176281,0.102532144604,0.738630031677,0.0563056791147,0.719158983641,0.884331555498,0.0086912802676,0.050
2339,17050053489,0.158845036849,0.841154963151,0.102011135416,0.739143827735,0.0568339014335,0.719154551301,0.883553151247,0.00841306188172,0.050
2340,17050053490,0.161511497274,0.838488502726,0.103761685337,0.734726817389,0.0577498119369,0.714607926779,0.881565810229,0.00830412021905,0.050
2341,17050053491,0.161153019071,0.838846980929,0.10097382658,0.737873154349,0.0601791924904,0.715256634093,0.878079165281,0.00814366017008,0.050
2342,17050053492,0.159830918685,0.840169081315,0.102493172604,0.737675908711,0.0573377460805,0.717474329505,0.882573808996,0.00825239733058,0.050
2343,17050053493,0.166533444524,0.833466555476,0.10481875742,0.728647798056,0.0617146871038,0.706117132665,0.874568199926,0.00813078158808,0.050
2344,17050053494,0.162857741788,0.837142258212,0.101892929403,0.735249328809,0.0609648123851,0.712359114328,0.87652069686,0.0085332866655,0.050
2345,17050053495,0.162313098088,0.837686901912,0.103182682417,0.734504219495,0.0591304156705,0.713260463241,0.879346071905,0.00831295944434,0.050
2346,17050053496,0.160619478002,0.839380521998,0.102087283266,0.737293238732,0.0585321947362,0.716143672117,0.880628204286,0.00829192161828,0.050
2347,17050053497,0.158101044595,0.841898955405,0.100808995538,0.741089959867,0.0572920490573,0.720436387357,0.883060826296,0.0088366399734,0.049
2348,17050053498,0.158652646318,0.841347353682,0.101213481883,0.740133871799,0.0574391644351,0.719493219721,0.882710000883,0.00829336295396,0.050
2349,17050053499,0.16099078469,0.83900921531,0.101572700969,0.737436514341,0.059418083721,0.71552239185,0.879236922867,0.00837039942497,0.050
2350,17050053500,0.157910328731,0.842089671269,0.100593753037,0.741495918232,0.0573165756937,0.720763759276,0.883071416175,0.00855191460961,0.050
2351,17050053501,0.153029066324,0.846970933676,0.0993402259125,0.747630707763,0.0536888404117,0.729103579942,0.889624101664,0.00834965474415,0.050
2352,17050053502,0.159782373756,0.840217626244,0.100872742256,0.739344883988,0.0589096315006,0.717580968727,0.88027434611,0.00864322056949,0.049
2353,17050053503,0.161851715222,0.838148284778,0.102593547558,0.73555473722,0.0592581676639,0.714049711013,0.879267335231,0.00833195746452,0.050
2354,17050053504,0.152724733129,0.847275266871,0.0990065527936,0.748268714077,0.0537181803355,0.729628955604,0.889658528574,0.00846027867395,0.050
2355,17050053505,0.162238603905,0.837761396095,0.103103045019,0.734658351076,0.059135558886,0.713387632926,0.879356095858,0.00851127436453,0.050
2356,17050053506,0.157846422642,0.842153577358,0.100692817826,0.741460759531,0.0571536048164,0.720870905235,0.883326682865,0.00841715492475,0.050
2357,17050053507,0.161779185459,0.838220814541,0.103073937985,0.735146876556,0.0587052474736,0.714165225087,0.880097489824,0.00833798799318,0.050
2358,17050053508,0.164076826945,0.835923173055,0.104294801603,0.731628371452,0.0597820253422,0.710264428805,0.877974874898,0.0087917970174,0.050
2359,17050053509,0.158015987724,0.841984012276,0.0990944305718,0.742889581704,0.0589215571523,0.720606660662,0.880685737258,0.00852099019992,0.049
2360,17050053510,0.160915343091,0.839084656909,0.102286077575,0.736798579334,0.058629265516,0.715639468061,0.880414741468,0.0086159332642,0.050
2361,17050053511,0.152523460984,0.847476539016,0.0987487456179,0.748727793398,0.0537747153663,0.72997707392,0.889626804649,0.00855455056047,0.050
2362,17050053512,0.161089831814,0.838910168186,0.10203819369,0.736871974496,0.0590516381242,0.715347668758,0.879752085274,0.00870316273326,0.050
2363,17050053513,0.163727118224,0.836272881776,0.103657461735,0.732615420041,0.0600696564886,0.710864234646,0.877633386782,0.00873461282289,0.050
2364,17050053514,0.159360584021,0.840639415979,0.10078231155,0.73985710443,0.0585782724711,0.7182978839,0.88086340208,0.00845838356304,0.050
2365,17050053515,0.162572894394,0.837427105606,0.102090418524,0.735336687081,0.06048247587,0.71283759945,0.877296876769,0.00860758806634,0.049
2366,17050053516,0.157250279114,0.842749720886,0.10006786561,0.742681855277,0.0571824135041,0.721894038459,0.883430695198,0.00872593789667,0.050
2367,17050053517,0.158850867376,0.841149132624,0.101894807657,0.739254324967,0.0569560597189,0.719146396397,0.883372123988,0.00857139023083,0.050
2368,17050053518,0.160759012848,0.839240987152,0.101800901736,0.737440085416,0.0589581111121,0.715911561414,0.879968590889,0.00837844441235,0.050
2369,17050053519,0.161338265017,0.838661734983,0.101774304628,0.736887430355,0.0595639603882,0.714930980765,0.878939635425,0.00843083685404,0.050
2370,17050053520,0.161985149831,0.838014850169,0.104014663433,0.734000186736,0.0579704863972,0.713802651187,0.881129033361,0.00817004952466,0.050
2371,17050053521,0.159581493661,0.840418506339,0.101427408531,0.738991097808,0.0581540851299,0.717913393831,0.881433699943,0.00865427197689,0.050
2372,17050053522,0.160728815794,0.839271184206,0.103228362662,0.736042821543,0.0575004531315,0.715941307452,0.882119024877,0.00798687884426,0.050
2373,17050053523,0.159949754626,0.840050245374,0.101857195833,0.738193049541,0.0580925587924,0.7172823419,0.881435377468,0.00820565660965,0.050
2374,17050053524,0.161237298027,0.838762701973,0.101202649738,0.737560052235,0.0600346482885,0.715110497694,0.878271612257,0.00850134066373,0.050
2375,17050053525,0.159468614683,0.840531385317,0.101399084666,0.739132300651,0.0580695300161,0.718105326329,0.881585291111,0.00833311080807,0.050
2376,17050053526,0.164110396653,0.835889603347,0.104353945288,0.731535658058,0.0597564513653,0.710206894856,0.878004673768,0.008234525231,0.050
2377,17050053527,0.158970307484,0.841029692516,0.101854122822,0.739175569694,0.0571161846621,0.718944220796,0.883107689767,0.00815111370307,0.050
2378,17050053528,0.160471488237,0.839528511763,0.102178273278,0.737350238485,0.0582932149594,0.716393080959,0.881015027824,0.00832939573002,0.050
2379,17050053529,0.157844652608,0.842155347392,0.100398309145,0.741757038247,0.0574463434626,0.720878331807,0.882896699116,0.00867465564972,0.050
2380,17050053530,0.159427688569,0.840572311431,0.102102943687,0.738469367744,0.0573247448818,0.718164208956,0.882690251019,0.00886649540746,0.049
2381,17050053531,0.16416008383,0.83583991617,0.103607882054,0.732232034115,0.0605522017762,0.710134245922,0.876823126952,0.00844736662221,0.050
2382,17050053532,0.165073082671,0.834926917329,0.104288406109,0.73063851122,0.0607846765615,0.708584364273,0.876270055893,0.00859832771224,0.050
2383,17050053533,0.164639472067,0.835360527933,0.105125246681,0.730235281252,0.0595142253866,0.709302841177,0.878238142221,0.00890569794774,0.050
2384,17050053534,0.158626029268,0.841373970732,0.101237535649,0.740136435083,0.0573884936186,0.719538063883,0.882790979979,0.00842637986833,0.050
2385,17050053535,0.162191076875,0.837808923125,0.101350762627,0.736458160499,0.0608403142482,0.713494294653,0.876860798402,0.00880613096666,0.050
2386,17050053536,0.163182068393,0.836817931607,0.102392687893,0.734425243715,0.0607893805001,0.711803640523,0.876702554336,0.00834970167679,0.050
2387,17050053537,0.161234211996,0.838765788004,0.101633244194,0.737132543809,0.0596009678018,0.7151092639,0.878909993047,0.0081619587813,0.050
2388,17050053538,0.161616883576,0.838383116424,0.101428906205,0.736954210219,0.0601879773706,0.714464552506,0.877955916224,0.00823706947351,0.050
2389,17050053539,0.161465500593,0.838534499407,0.102519873592,0.736014625815,0.058945627001,0.714704410145,0.879818519412,0.00872519609737,0.050
2390,17050053540,0.162379511818,0.837620488182,0.1015319828,0.736088505381,0.060847529018,0.713172922608,0.876805709536,0.00835077031344,0.050
2391,17050053541,0.161687389612,0.838312610388,0.103576697675,0.734735912712,0.0581106919368,0.714313016807,0.88099344242,0.00802363279438,0.050
2392,17050053542,0.158071832731,0.841928167269,0.10127013929,0.740658027979,0.0568016934414,0.720479114365,0.88378894319,0.008396507186,0.050
2393,17050053543,0.160199568197,0.839800431803,0.10285745078,0.736942981023,0.0573421174171,0.716843785242,0.882478686715,0.00832303385442,0.050
2394,17050053544,0.162326969281,0.837673030719,0.103350278717,0.734322752002,0.0589766905641,0.713234493318,0.879568822458,0.00863577467948,0.050
2395,17050053545,0.162216456607,0.837783543393,0.103063897984,0.734719645409,0.0591525586233,0.713425674976,0.879336331458,0.00838075467068,0.050
2396,17050053546,0.156716720089,0.843283279911,0.100724315547,0.742558964364,0.0559924045423,0.722792126692,0.885311986852,0.00863402776927,0.050
2397,17050053547,0.155658083931,0.844341916069,0.0997978688006,0.744544047269,0.05586021513,0.724609145638,0.885769153231,0.00881253195554,0.050
2398,17050053548,0.159993759841,0.840006240159,0.100655783888,0.739350456271,0.0593379759525,0.717225744251,0.87959363381,0.00834380618989,0.049
2399,17050053549,0.157758835554,0.842241164446,0.100981875288,0.741259289158,0.0567769602663,0.721015469152,0.883901928621,0.0086548530798,0.050
2400,17050053550,0.159415615201,0.840584384799,0.100649689121,0.739934695678,0.0587659260797,0.718206493644,0.880574183409,0.00842217771769,0.049
2401,17050053551,0.159235219434,0.840764780566,0.101639384172,0.739125396394,0.0575958352619,0.718497775174,0.88233823368,0.00828390854508,0.050
2402,17050053552,0.150078436956,0.849921563044,0.0987286941483,0.751192868896,0.0513497428075,0.734165757338,0.893823144799,0.00826945358533,0.050
2403,17050053553,0.15904640846,0.84095359154,0.101759787734,0.739193803807,0.0572866207257,0.718816446177,0.882838632765,0.00827970813602,0.050
2404,17050053554,0.159296918288,0.840703081712,0.101191292305,0.739511789407,0.0581056259824,0.718399787867,0.881573745159,0.00860255680019,0.050
2405,17050053555,0.164915153012,0.835084846988,0.104052528968,0.731032318021,0.0608626240441,0.708854114469,0.876191873121,0.00826593978709,0.050
2406,17050053556,0.161584504768,0.838415495232,0.10208566969,0.736329825541,0.0594988350778,0.714509499712,0.878976858245,0.00843359588999,0.050
2407,17050053557,0.160844341144,0.839155658856,0.100684496224,0.738471162632,0.0601598449201,0.715783759516,0.87818127134,0.00820319547433,0.050
2408,17050053558,0.164634050652,0.835365949348,0.102837178402,0.732528770945,0.0617968722503,0.709346304612,0.874883192257,0.00859184563869,0.049
2409,17050053559,0.157897837162,0.842102162838,0.102383956288,0.73971820655,0.0555138808742,0.720758139606,0.885724999049,0.00856761389351,0.050
2410,17050053560,0.155059944838,0.844940055162,0.0988921197902,0.746047935372,0.0561678250481,0.725642503382,0.885466349652,0.00867538794649,0.050
2411,17050053561,0.162212154195,0.837787845805,0.100704537266,0.73708330854,0.061507616929,0.713468341611,0.875874676007,0.00842184101337,0.050
2412,17050053562,0.156422742382,0.843577257618,0.0996240765444,0.743953181074,0.0567986658373,0.723309123073,0.884199286023,0.00829837363225,0.050
2413,17050053563,0.158235135227,0.841764864773,0.101994646418,0.739770218355,0.0562404888095,0.720190743881,0.884574191631,0.00828260350239,0.050
2414,17050053564,0.158922413662,0.841077586338,0.100990656975,0.740086929363,0.0579317566867,0.719038483672,0.881920169401,0.00861277104002,0.050
2415,17050053565,0.153437549397,0.846562450603,0.0995931211453,0.746969329457,0.053844428252,0.728401624244,0.88929151952,0.00821326835102,0.050
2416,17050053566,0.161540655047,0.838459344953,0.102704632526,0.735754712428,0.0588360225209,0.714574430917,0.879961814135,0.00899087220109,0.050
2417,17050053567,0.164945061058,0.835054938942,0.104158230411,0.730896708531,0.0607868306471,0.708802111017,0.876296411376,0.00809434449375,0.050
2418,17050053568,0.15890579313,0.84109420687,0.101470064174,0.739624142695,0.0574357289559,0.719059510849,0.882653520586,0.00819889119411,0.049
2419,17050053569,0.157387981862,0.842612018138,0.100952854655,0.741659163483,0.056435127207,0.721646533074,0.884495566532,0.00828985543287,0.050
2420,17050053570,0.165129517913,0.834870482087,0.104834760448,0.730035721639,0.0602947574646,0.708481051736,0.876977386121,0.00816663566542,0.050
2421,17050053571,0.162085986733,0.837914013267,0.10266532361,0.735248689657,0.0594206631236,0.713652320232,0.878972967034,0.00845397652102,0.050
2422,17050053572,0.156753291562,0.843246708438,0.100806630134,0.742440078304,0.0559466614283,0.722728641659,0.885370204702,0.00872197903305,0.049
2423,17050053573,0.154997253641,0.845002746359,0.0996077943247,0.745394952034,0.0553894593168,0.72573869235,0.886626498912,0.00833288658637,0.050
2424,17050053574,0.163443099037,0.836556900963,0.102925951054,0.733630949909,0.0605171479827,0.711354760861,0.877041740082,0.00821484907895,0.050
2425,17050053575,0.158025891408,0.841974108592,0.1020690313,0.739905077291,0.0559568601082,0.720545209516,0.885042346107,0.00874521474713,0.049
2426,17050053576,0.155664725974,0.844335274026,0.100868305037,0.743466968989,0.0547964209373,0.724581769045,0.887331607254,0.00857005292851,0.050
2427,17050053577,0.152144303918,0.847855696082,0.0985053947783,0.749350301304,0.0536389091396,0.730629445708,0.889923530236,0.00822810899019,0.050
2428,17050053578,0.158851254508,0.841148745492,0.101391593102,0.73975715239,0.0574596614061,0.719153287295,0.882631578089,0.00856687163872,0.050
2429,17050053579,0.159807781205,0.840192218795,0.101600313149,0.738591905646,0.0582074680555,0.717526963246,0.88130062172,0.00902591062182,0.050
2430,17050053580,0.165817301944,0.834182698056,0.105000540656,0.7291821574,0.0608167612878,0.707319870283,0.876051908391,0.00820452719265,0.050
2431,17050053581,0.16560488008,0.83439511992,0.10279035595,0.73160476397,0.0628145241295,0.707710784556,0.873163260402,0.00858855673903,0.050
2432,17050053582,0.163021731824,0.836978268176,0.102426153425,0.734552114751,0.0605955783988,0.712074014538,0.877025090279,0.00875735565794,0.050
2433,17050053583,0.16193719089,0.83806280911,0.103236962244,0.734825846865,0.0587002286461,0.713895448971,0.880067436219,0.00847266185141,0.050
2434,17050053584,0.162571819425,0.837428180575,0.1034200969,0.734008083675,0.0591517225243,0.71281947149,0.879253753182,0.00827879960489,0.050
2435,17050053585,0.158656835705,0.841343164295,0.101213095606,0.740130068689,0.0574437400991,0.719486110614,0.882702253884,0.00830576062596,0.050
2436,17050053586,0.163585483357,0.836414516643,0.103550783964,0.732863732679,0.0600346993935,0.711104958714,0.877717829806,0.00842610764545,0.050
2437,17050053587,0.160734037757,0.839265962243,0.10106130144,0.738204660803,0.0596727363173,0.715964966518,0.87892384086,0.00813881062651,0.050
2438,17050053588,0.161066411585,0.838933588415,0.10138755976,0.737546028656,0.0596788518249,0.715397089694,0.878835470122,0.00830212571418,0.050
2439,17050053589,0.157207911387,0.842792088613,0.100031828149,0.742760260464,0.0571760832383,0.721966653591,0.883450432195,0.00827784656268,0.050
2440,17050053590,0.162450094,0.837549906,0.102871297619,0.734678608382,0.0595787963807,0.713033492858,0.878654500038,0.00834823694116,0.050
2441,17050053591,0.160335500315,0.839664499685,0.102272696143,0.737391803542,0.0580628041718,0.716622139397,0.881386416038,0.0083324784289,0.050
2442,17050053592,0.157725987881,0.842274012119,0.100365828875,0.741908183244,0.0573601590066,0.721080555497,0.883052496508,0.00820499882352,0.050
2443,17050053593,0.161566954553,0.838433045447,0.103246361309,0.735186684138,0.0583205932442,0.714521792613,0.880713409653,0.0081099775207,0.050
2444,17050053594,0.155838777944,0.844161222056,0.100830713954,0.743330508101,0.0550080639903,0.724285727208,0.88697706574,0.00860321612066,0.050
2445,17050053595,0.161795792356,0.838204207644,0.103037816121,0.735166391523,0.0587579762353,0.714137667215,0.880016025401,0.00846612884408,0.050
2446,17050053596,0.163009134233,0.836990865767,0.103017017621,0.733973848146,0.0599921166122,0.712086436391,0.877915323008,0.00864771067119,0.050
2447,17050053597,0.158285674676,0.841714325324,0.10177233223,0.739941993094,0.0565133424465,0.720108206805,0.884160674626,0.00829759319752,0.050
2448,17050053598,0.159052993283,0.840947006717,0.101239489985,0.739707516732,0.0578135032974,0.718813072737,0.882062353746,0.00794774004954,0.050
2449,17050053599,0.157199907303,0.842800092697,0.100883070691,0.741917022006,0.056316836612,0.721967501638,0.884715763993,0.00865648538971,0.050
2450,17050053600,0.158917775527,0.841082224473,0.100157842052,0.740924382421,0.0587599334744,0.719058850452,0.880703616787,0.00824649542934,0.050
2451,17050053601,0.163160135597,0.836839864403,0.103080798839,0.733759065564,0.0600793367584,0.711830369553,0.877751679001,0.00840512443912,0.050
2452,17050053602,0.15970859997,0.84029140003,0.102469978698,0.737821421332,0.0572386212713,0.71768214041,0.882749042708,0.00850077044386,0.050
2453,17050053603,0.157868422121,0.842131577879,0.100714086095,0.741417491784,0.0571543360253,0.720833189074,0.883320219864,0.0085146851815,0.051
2454,17050053604,0.162400375009,0.837599624991,0.101828174463,0.735771450528,0.0605722005451,0.713133203309,0.87720560795,0.00864219531679,0.050
2455,17050053605,0.155937819704,0.844062180296,0.101463488763,0.742598691533,0.0544743309416,0.724107483441,0.88773717373,0.00843768280143,0.050
2456,17050053606,0.154336793348,0.845663206652,0.0998836023049,0.745779604347,0.0544531910433,0.726861492654,0.888169073554,0.0080694747991,0.050
2457,17050053607,0.163379347026,0.836620652974,0.10172203019,0.734898622784,0.0616573168366,0.711480484232,0.875380240947,0.00891850334716,0.050
2458,17050053608,0.164027547836,0.835972452164,0.103139019857,0.732833432307,0.0608885279795,0.710364925044,0.876359428649,0.00808857518768,0.049
2459,17050053609,0.168302339986,0.831697660014,0.104124178934,0.72757348108,0.0641781610517,0.703154410927,0.870546725869,0.0084504195047,0.050
2460,17050053610,0.160921650454,0.839078349546,0.102256372819,0.736821976727,0.0586652776358,0.715629230296,0.880360286275,0.00839860843033,0.049
2461,17050053611,0.160530669242,0.839469330758,0.102644535197,0.736824795561,0.057886134045,0.716285797548,0.88159938286,0.00830967910349,0.050
2462,17050053612,0.159685051888,0.840314948112,0.101073872173,0.739241075938,0.0586111797147,0.717743025002,0.880736633407,0.00854196710622,0.050
2463,17050053613,0.156274271756,0.843725728244,0.0993677046255,0.744358023618,0.056906567131,0.723565803435,0.884077447425,0.00827681922781,0.050
2464,17050053614,0.157449145466,0.842550854534,0.100056450024,0.74249440451,0.0573926954418,0.721555952828,0.883072608714,0.00847665427601,0.050
2465,17050053615,0.158269028887,0.841730971113,0.101764003138,0.739966967975,0.0565050257496,0.720136614107,0.884176965513,0.00823127616233,0.050
2466,17050053616,0.164781458452,0.835218541548,0.104239357025,0.730979184523,0.0605421014273,0.709076711501,0.8766940154,0.00845313889414,0.050
2467,17050053617,0.160516784787,0.839483215213,0.101438265518,0.738044949695,0.0590785192694,0.716327419879,0.879849530364,0.00820827960062,0.050
2468,17050053618,0.155790059343,0.844209940657,0.10004182173,0.744168118927,0.0557482376127,0.724380576901,0.885900909956,0.00888426331407,0.050
2469,17050053619,0.155510165319,0.844489834681,0.0989290390703,0.745560795611,0.0565811262486,0.724874298961,0.884746087898,0.00832411146802,0.050
2470,17050053620,0.157242209092,0.842757790908,0.0993437828512,0.743414008057,0.0578984262406,0.721918627877,0.882379919016,0.00850267046386,0.050
2471,17050053621,0.159278211966,0.840721788034,0.101657532414,0.73906425562,0.057620679552,0.718424539827,0.88229129582,0.00819425735027,0.050
2472,17050053622,0.164653461277,0.835346538723,0.104309488927,0.731037049795,0.0603439723505,0.709291487089,0.877014918735,0.00821419475007,0.050
2473,17050053623,0.161487412527,0.838512587473,0.103792271372,0.7347203161,0.0576951411549,0.714648234459,0.881651916527,0.00826114351946,0.050
2474,17050053624,0.16133100234,0.83866899766,0.102166257121,0.736502740539,0.0591647452185,0.714937396868,0.879528334675,0.00809525458783,0.050
2475,17050053625,0.156370457709,0.843629542291,0.100941254277,0.742688288014,0.0554292034314,0.723378397411,0.886225781521,0.00863078427434,0.050
2476,17050053626,0.16297986947,0.83702013053,0.103510481461,0.733509649069,0.0594693880091,0.71212848123,0.878690763974,0.00889905241078,0.050
2477,17050053627,0.15647326991,0.84352673009,0.099298180635,0.744228549455,0.0571750892746,0.723227976825,0.883633308804,0.00786611615598,0.050
2478,17050053628,0.162394403368,0.837605596632,0.10209744872,0.735508147912,0.0602969546487,0.713139261225,0.877611713725,0.00849760671341,0.050
2479,17050053629,0.164472558945,0.835527441055,0.103989798463,0.731537642591,0.060482760482,0.709601374045,0.876852735516,0.00817699114263,0.050
2480,17050053630,0.161239180118,0.838760819882,0.101882857397,0.736877962485,0.0593563227208,0.715097107919,0.879268514601,0.00861153219759,0.050
2481,17050053631,0.167310715914,0.832689284086,0.105387872985,0.727301411101,0.0619228429288,0.704801395801,0.874085875557,0.0081382156229,0.050
2482,17050053632,0.161557098925,0.838442901075,0.102593106781,0.735849794293,0.0589639921436,0.71454827209,0.87976975293,0.0084793700192,0.050
2483,17050053633,0.163420464545,0.836579535455,0.103207228343,0.733372307112,0.0602132362026,0.711388765958,0.877493876442,0.00840295712626,0.050
2484,17050053634,0.158090162501,0.841909837499,0.100662440238,0.741247397261,0.0574277222628,0.720457079085,0.882864004238,0.00868699165076,0.050
2485,17050053635,0.158996575251,0.841003424749,0.101733021335,0.739270403414,0.0572635539163,0.718901443631,0.882884636824,0.0084040351842,0.050
2486,17050053636,0.154176516682,0.845823483318,0.0998935359427,0.745929947375,0.0542829807392,0.72713495382,0.888459743513,0.00845509891713,0.049
2487,17050053637,0.159349423423,0.840650576577,0.103358725319,0.737291851257,0.0559906981043,0.718278176278,0.884670644932,0.00850151591092,0.050
2488,17050053638,0.15893627204,0.84106372796,0.101087923361,0.739975804599,0.0578483486791,0.719013496389,0.88203944089,0.00823670901805,0.050
2489,17050053639,0.162719171941,0.837280828059,0.103447989198,0.733832838861,0.0592711827437,0.712569978135,0.87904343227,0.00844574270892,0.050
2490,17050053640,0.158080006465,0.841919993535,0.101244139323,0.740675854212,0.0568358671423,0.720465613323,0.883736698912,0.00840962042016,0.050
2491,17050053641,0.160935209319,0.839064790681,0.101202439048,0.737862351633,0.0597327702714,0.715622073729,0.878787501084,0.00834545158333,0.049
2492,17050053642,0.160702481717,0.839297518283,0.10312534911,0.736172169173,0.0575771326067,0.715987467683,0.882012581032,0.00836068934476,0.050
2493,17050053643,0.160224380493,0.839775619507,0.101667437159,0.738108182348,0.0585569433339,0.716819573615,0.880686553045,0.00848566436768,0.050
2494,17050053644,0.16321070902,0.83678929098,0.104066970611,0.732722320369,0.0591437384097,0.71173014561,0.879115453914,0.00839783961767,0.050
2495,17050053645,0.161943998933,0.838056001067,0.102231245238,0.735824755829,0.0597127536948,0.713899017263,0.878577096222,0.00853698457384,0.050
2496,17050053646,0.165638008863,0.834361991137,0.10335118971,0.731010801428,0.0622868191532,0.70764657052,0.873931552475,0.0084045322634,0.050
2497,17050053647,0.158661340848,0.841338659152,0.102487406045,0.738851253108,0.056173934803,0.719459344843,0.884568168352,0.00811901222068,0.049
2498,17050053648,0.162185633704,0.837814366296,0.103750282745,0.734064083551,0.0584353509592,0.713467507604,0.880398131927,0.00821772871727,0.050
2499,17050053649,0.157640574798,0.842359425202,0.101751219018,0.740608206184,0.0558893557802,0.72120499896,0.885235985156,0.00823983573884,0.050
2500,17050053650,0.158638929576,0.841361070424,0.101926021248,0.739435049176,0.0567129083278,0.719505827232,0.883781162058,0.00850508807886,0.050
2501,17050053651,0.167068819404,0.832931180596,0.105448179142,0.727483001454,0.0616206402616,0.705207178619,0.874584935904,0.00820079739714,0.050
2502,17050053652,0.164069713727,0.835930286273,0.102602425699,0.733327860575,0.061467288028,0.710301817847,0.875498665776,0.00863447722465,0.049
2503,17050053653,0.160338608921,0.839661391079,0.102724799307,0.736936591773,0.0576138096139,0.716610088915,0.882045832437,0.00831364039779,0.050
2504,17050053654,0.159576861262,0.840423138738,0.102353701726,0.738069437012,0.0572231595362,0.717907358143,0.88280357005,0.00828027853155,0.050
2505,17050053655,0.15870850265,0.84129149735,0.102012014896,0.739279482454,0.0566964877545,0.719386382936,0.883788379864,0.00823968003607,0.050
2506,17050053656,0.160683441535,0.839316558465,0.101976989673,0.737339568793,0.0587064518619,0.716036951695,0.88035668397,0.00838802569896,0.050
2507,17050053657,0.159781436771,0.840218563229,0.101177293658,0.739041269571,0.0586041431132,0.71757798964,0.880723735376,0.00832317688167,0.050
2508,17050053658,0.168084703982,0.831915296018,0.105405244641,0.726510051377,0.0626794593408,0.70350065758,0.872799087981,0.0080338048718,0.050
2509,17050053659,0.164588187039,0.835411812961,0.104249859849,0.731161953113,0.0603383271903,0.709402458915,0.877038322257,0.0081330908339,0.050
2510,17050053660,0.152755329534,0.847244670466,0.100555131894,0.746689538572,0.0522001976408,0.72955340263,0.891882630987,0.00806773507971,0.049
2511,17050053661,0.160175166279,0.839824833721,0.102175495856,0.737649337865,0.0579996704236,0.716895381923,0.881517740878,0.00835504432118,0.049
2512,17050053662,0.155798288882,0.844201711118,0.101594414213,0.742607296905,0.0542038746687,0.724343264578,0.88816955664,0.00864679019284,0.050
2513,17050053663,0.16289553076,0.83710446924,0.103089384655,0.734015084585,0.0598061461051,0.712277308983,0.878215422814,0.00814189038014,0.050
2514,17050053664,0.162488174364,0.837511825636,0.104030113071,0.733481712565,0.0584580612929,0.71295172866,0.880293355811,0.00852634084409,0.050
2515,17050053665,0.161239425763,0.838760574237,0.101491043659,0.737269530578,0.0597483821049,0.715102569211,0.878692006288,0.00844302977628,0.050
2516,17050053666,0.15635061197,0.84364938803,0.101535843235,0.742113544796,0.0548147687353,0.723403273963,0.887134112372,0.00829989973491,0.049
2517,17050053667,0.160375005975,0.839624994025,0.102037463152,0.737587530873,0.0583375428234,0.716558709175,0.880972986384,0.00846635552675,0.050
2518,17050053668,0.157793362066,0.842206637934,0.101022415988,0.741184221946,0.0567709460784,0.720956163458,0.883902309848,0.00801327063268,0.050
2519,17050053669,0.162495008335,0.837504991665,0.102721014939,0.734783976727,0.0597739933959,0.712959811335,0.878356914021,0.00818183278054,0.049
2520,17050053670,0.158282060251,0.841717939749,0.100330170269,0.74138776948,0.0579518899816,0.72013598035,0.882046442331,0.00815613046712,0.050
2521,17050053671,0.166758380458,0.833241619542,0.104666306111,0.728575313432,0.0620920743472,0.705741002251,0.873962187345,0.00828677348083,0.050
2522,17050053672,0.154473741874,0.845526258126,0.0986094434094,0.746916814716,0.0558642984647,0.726646859312,0.886059819054,0.0086244463765,0.050
2523,17050053673,0.163650780544,0.836349219456,0.104621724363,0.731727495093,0.0590290561805,0.710978647574,0.879181199965,0.00850842933434,0.050
2524,17050053674,0.161179899871,0.838820100129,0.103765076206,0.735055023922,0.057414823665,0.715169248301,0.882137245837,0.00798498875403,0.050
2525,17050053675,0.161991954893,0.838008045107,0.101682192913,0.736325852194,0.0603097619801,0.713826126475,0.877687956827,0.0083962428273,0.050
2526,17050053676,0.158337253556,0.841662746444,0.101701903833,0.739960842611,0.0566353497222,0.720021630608,0.88396870045,0.00817500812548,0.049
2527,17050053677,0.163265841678,0.836734158322,0.103446502548,0.733287655774,0.0598193391298,0.711646325389,0.878109200504,0.00805179681545,0.049
2528,17050053678,0.151712450832,0.848287549168,0.0982039112575,0.75008363791,0.0535085395746,0.73137320036,0.890226100396,0.00867276594341,0.050
2529,17050053679,0.163254146129,0.836745853871,0.10334507192,0.733400781952,0.0599090742094,0.711667601858,0.877979999881,0.00806272687304,0.050
2530,17050053680,0.160468787253,0.839531212747,0.10225669038,0.737274522367,0.0582120968728,0.71639648202,0.881134944145,0.00858014118505,0.050
2531,17050053681,0.157196267694,0.842803732306,0.101402460928,0.741401271377,0.0557938067658,0.721965902592,0.885485677491,0.00842436968696,0.050
2532,17050053682,0.157282770798,0.842717229202,0.100739830954,0.741977398248,0.0565429398437,0.721828687637,0.884362925372,0.00811977846521,0.050
2533,17050053683,0.161555210724,0.838444789276,0.101513655041,0.736931134234,0.0600415556832,0.71456765967,0.878185846259,0.00825443080169,0.050
2534,17050053684,0.157648278251,0.842351721749,0.101942942255,0.740408779493,0.0557053359959,0.721189024652,0.885504661809,0.00849320382291,0.050
2535,17050053685,0.162938634306,0.837061365694,0.102437985944,0.73462337975,0.0605006483621,0.712214243987,0.877184167147,0.00847885523903,0.050
2536,17050053686,0.159867486283,0.840132513717,0.10245187587,0.737680637847,0.0574156104136,0.717412932993,0.882450513987,0.0085681218037,0.050
2537,17050053687,0.161134023443,0.838865976557,0.102776313174,0.736089663383,0.0583577102692,0.715261762811,0.880761840738,0.00831889575464,0.050
2538,17050053688,0.160933193564,0.839066806436,0.102135994732,0.736930811703,0.0587971988323,0.715611484592,0.880163564741,0.00829355967283,0.050
2539,17050053689,0.160721987262,0.839278012738,0.102779110317,0.73649890242,0.0579428769452,0.715959614959,0.881470156822,0.00823053147298,0.049
2540,17050053690,0.154889669642,0.845110330358,0.100138067,0.744972263358,0.0547516026417,0.725914248385,0.88759132296,0.00823569712561,0.050
2541,17050053691,0.157510450706,0.842489549294,0.100310794604,0.74217875469,0.057199656102,0.721447877958,0.883341376292,0.00867648389786,0.050
2542,17050053692,0.161959765553,0.838040234447,0.101988033196,0.736052201251,0.0599717323577,0.713875992716,0.878192584363,0.00838095894861,0.050
2543,17050053693,0.157628853098,0.842371146902,0.10080029418,0.741570852722,0.0568285589176,0.721239193891,0.883857939027,0.00785791775972,0.050
2544,17050053694,0.16034362115,0.83965637885,0.101491803382,0.738164575469,0.058851817768,0.716620088413,0.880224370924,0.00796932229358,0.050
2545,17050053695,0.158470041007,0.841529958993,0.10250258966,0.739027369333,0.0559674513463,0.719784038647,0.88491834385,0.00870892480028,0.050
2546,17050053696,0.156668615937,0.843331384063,0.0991914597476,0.744139924315,0.0574771561896,0.722897004325,0.8831408312,0.00877068614244,0.050
2547,17050053697,0.160035105422,0.839964894578,0.10145528534,0.738509609238,0.0585798200822,0.717143646321,0.880698412276,0.0083545168224,0.049
2548,17050053698,0.160100320205,0.839899679795,0.102855860923,0.737043818872,0.0572444592821,0.717012066703,0.882646126477,0.00816143549317,0.049
2549,17050053699,0.159569789395,0.840430210605,0.101104862011,0.739325348594,0.0584649273838,0.717938088009,0.880979490964,0.00842346745127,0.050
2550,17050053700,0.157819370702,0.842180629298,0.102106132007,0.740074497291,0.0557132386945,0.720895692718,0.885451097801,0.00838462089783,0.050
2551,17050053701,0.154819541723,0.845180458277,0.100580556671,0.744599901607,0.0542389850516,0.726027243365,0.888362627212,0.00833508482611,0.050
2552,17050053702,0.160744060874,0.839255939126,0.102139668229,0.737116270897,0.0586043926449,0.715931810384,0.880492242918,0.00825078434324,0.050
2553,17050053703,0.164033811316,0.835966188684,0.103038413114,0.732927775571,0.0609953982024,0.710355864125,0.876200839366,0.00834705726928,0.049
2554,17050053704,0.152919236273,0.847080763727,0.0981355285441,0.748945235183,0.0547837077285,0.729309424282,0.888042275717,0.00888439938629,0.049
2555,17050053705,0.156598153338,0.843401846662,0.10201467671,0.741387169952,0.0545834766281,0.722974608657,0.887412873934,0.00846855787009,0.049
2556,17050053706,0.159674938992,0.840325061008,0.102997057325,0.737328003684,0.0566778816671,0.717731331377,0.883581625581,0.00855862623411,0.049
2557,17050053707,0.158968047723,0.841031952277,0.0999743125689,0.741057639708,0.0589937351543,0.718976254316,0.880347652223,0.00868208855885,0.050
2558,17050053708,0.155251655951,0.844748344049,0.100066398517,0.744681945532,0.0551852574345,0.725297961671,0.886863043236,0.00819424936229,0.050
2559,17050053709,0.16411361292,0.83588638708,0.102890521911,0.732995865169,0.0612230910091,0.710223419075,0.875847507703,0.00816512506354,0.050
2560,17050053710,0.156591897607,0.843408102393,0.10191669602,0.741491406373,0.0546752015871,0.722986728342,0.887279557467,0.00867157429171,0.050
2561,17050053711,0.170071801096,0.829928198904,0.106261967084,0.72366623182,0.0638098340125,0.700154513937,0.870695017467,0.00833185171998,0.050
2562,17050053712,0.159585152566,0.840414847434,0.101307786822,0.739107060612,0.0582773657448,0.717908980976,0.88125155544,0.00834307384181,0.050
2563,17050053713,0.159773404971,0.840226595029,0.101185032244,0.739041562785,0.0585883727267,0.717591496058,0.880748858999,0.00864283187991,0.050
2564,17050053714,0.164107480273,0.835892519727,0.103329456197,0.732563063531,0.0607780240759,0.710227183314,0.876503320429,0.00843018300742,0.050
2565,17050053715,0.163952675462,0.836047324538,0.102302464241,0.733744860298,0.0616502112211,0.71050383135,0.875256934924,0.00859837606096,0.050
2566,17050053716,0.162982955575,0.837017044425,0.101506938268,0.735510106157,0.0614760173071,0.712153319903,0.875739667642,0.00836246606874,0.050
2567,17050053717,0.158272909969,0.841727090031,0.100627495326,0.741099594705,0.0576454146432,0.720147067444,0.882499290161,0.00832187881267,0.050
2568,17050053718,0.159389600605,0.840610399395,0.102351532377,0.738258867019,0.0570380682282,0.718225108076,0.88312096525,0.00834104126918,0.050
2569,17050053719,0.158560799584,0.841439200416,0.100824528513,0.740614671903,0.0577362710711,0.719655047576,0.882295517839,0.00868745423526,0.050
2570,17050053720,0.159471374154,0.840528625846,0.101313324462,0.739215301384,0.0581580496918,0.718101930778,0.881454472602,0.00832710431337,0.050
2571,17050053721,0.159625586718,0.840374413282,0.101456538403,0.738917874879,0.0581690483154,0.71783815663,0.88140105453,0.00834706728494,0.050
2572,17050053722,0.160923308954,0.839076691046,0.102870303855,0.736206387192,0.0580530050991,0.715617212197,0.881260122223,0.00862551287526,0.051
2573,17050053723,0.15916521132,0.84083478868,0.101279165286,0.739555623394,0.0578860460336,0.718621997949,0.88192849084,0.00878644379473,0.050
2574,17050053724,0.159286606759,0.840713393241,0.10159166287,0.739121730371,0.057694943889,0.718411281401,0.882180071992,0.00830847134817,0.050
2575,17050053725,0.161538822651,0.838461177349,0.10135745604,0.737103721309,0.0601813666111,0.714597739977,0.877984173179,0.00829003852272,0.050
2576,17050053726,0.162248972058,0.837751027942,0.102184130011,0.73556689793,0.0600648420468,0.713383882679,0.877987310902,0.00805659418344,0.050
2577,17050053727,0.163840608075,0.836159391925,0.103138417394,0.733020974531,0.0607021906814,0.710680442942,0.876676914216,0.00872580110794,0.050
2578,17050053728,0.160506244898,0.839493755102,0.10216478436,0.737328970742,0.0583414605375,0.716334383014,0.880935762409,0.0082640291872,0.049
2579,17050053729,0.161863665506,0.838136334494,0.103271664006,0.734864670487,0.0585920014998,0.714019320465,0.880243976531,0.00801251659101,0.050
2580,17050053730,0.16414328061,0.83585671939,0.102879719816,0.732976999574,0.0612635607949,0.710173520792,0.875781110646,0.00819272258061,0.049
2581,17050053731,0.164502258971,0.835497741029,0.104146939256,0.731350801773,0.0603553197158,0.709548923379,0.877033233251,0.00849669076496,0.050
2582,17050053732,0.162132136151,0.837867863849,0.102939938268,0.734927925581,0.0591921978832,0.713570143569,0.879297972293,0.00834893599552,0.050
2583,17050053733,0.154235311523,0.845764688477,0.0984348422891,0.747329846188,0.055800469234,0.727056458898,0.886213732377,0.0086155136717,0.050
2584,17050053734,0.157604266554,0.842395733446,0.101882530446,0.740513203,0.0557217361081,0.721264767106,0.885491347778,0.0084746257087,0.050
2585,17050053735,0.158672327548,0.841327672452,0.100830161098,0.740497511354,0.0578421664501,0.719465544899,0.882112673539,0.00862952046359,0.050
2586,17050053736,0.158139426336,0.841860573664,0.0995175614656,0.742343012199,0.0586218648701,0.720390533532,0.881096201581,0.00822217068738,0.050
2587,17050053737,0.162955688611,0.837044311389,0.103740623811,0.733303687578,0.0592150647992,0.712165887238,0.879070373561,0.00803592755729,0.050
2588,17050053738,0.155429489985,0.844570510015,0.0993624017474,0.745208108267,0.0560670882377,0.72500532458,0.88552202786,0.00832674938709,0.049
2589,17050053739,0.159452515766,0.840547484234,0.10015696302,0.740390521214,0.0592955527457,0.718151273248,0.879786545736,0.0084958323459,0.050
2590,17050053740,0.1619423493,0.8380576507,0.102389846169,0.735667804531,0.0595525031308,0.713899428997,0.878813105161,0.00834762753075,0.050
2591,17050053741,0.157777313516,0.842222686484,0.0998460711297,0.742376615355,0.0579312423859,0.721001092038,0.88220024445,0.00843890675777,0.050
2592,17050053742,0.162062335238,0.837937664762,0.103428425423,0.734509239339,0.0586339098149,0.713680879658,0.880135333285,0.00814892445487,0.050
2593,17050053743,0.160005444437,0.839994555563,0.100895198957,0.739099356606,0.0591102454803,0.717202340321,0.879925657154,0.00861535551941,0.049
2594,17050053744,0.158079059497,0.841920940503,0.101500448536,0.740420491967,0.0565786109604,0.720463378026,0.884115177393,0.00860311153537,0.050
2595,17050053745,0.15765883714,0.84234116286,0.1000447837,0.74229637916,0.0576140534395,0.721199543563,0.882695660409,0.00814984850144,0.050
2596,17050053746,0.16406550929,0.83593449071,0.102939221094,0.732995269617,0.0611262881957,0.71030386086,0.87600101958,0.00874743897092,0.050
2597,17050053747,0.159131983444,0.840868016556,0.101635606324,0.739232410232,0.0574963771205,0.71867304993,0.882509477952,0.00824454030603,0.050
2598,17050053748,0.157852363884,0.842147636116,0.0996858254096,0.742461810706,0.0581665384749,0.720875910448,0.88183589868,0.00834992974496,0.050
2599,17050053749,0.163200509772,0.836799490228,0.103453495654,0.733345994574,0.0597470141174,0.711756576446,0.878230838904,0.00807981006163,0.050
2600,17050053750,0.158370163217,0.841629836783,0.102310931203,0.73931890558,0.056059232014,0.719956584395,0.884807746273,0.00873173590547,0.050
2601,17050053751,0.156724236533,0.843275763467,0.0992137220198,0.744062041447,0.0575105145133,0.722801991225,0.88307803284,0.0084159288134,0.050
2602,17050053752,0.1582493072,0.8417506928,0.100572540728,0.741178152072,0.0576767664725,0.720187995293,0.882458954676,0.00840712527984,0.050
2603,17050053753,0.162360741198,0.837639258802,0.102132578748,0.735506680054,0.0602281624502,0.713195652624,0.877720799646,0.00828761889005,0.050
2604,17050053754,0.162187967822,0.837812032178,0.102799608541,0.735012423637,0.0593883592811,0.713477820137,0.878996360441,0.00834776564926,0.050
2605,17050053755,0.158438123092,0.841561876908,0.100640407812,0.740921469096,0.0577977152804,0.719866190874,0.882235062842,0.00813291481751,0.050
2606,17050053756,0.160129265264,0.839870734736,0.101823380898,0.738047353838,0.0583058843656,0.716978480583,0.881078541649,0.0080755957666,0.050
2607,17050053757,0.155711218193,0.844288781807,0.0990627759261,0.745226005881,0.0566484422671,0.724529617662,0.884596969001,0.00806178927237,0.050
2608,17050053758,0.164118355736,0.835881644264,0.104262327207,0.731619317057,0.0598560285288,0.710194839001,0.877856414559,0.00819482484072,0.050
2609,17050053759,0.155852578357,0.844147421643,0.0987738739494,0.745373547694,0.0570787044075,0.724293064821,0.883929141865,0.00834671056515,0.050
2610,17050053760,0.159983661324,0.840016338676,0.102594317665,0.737422021011,0.0573893436584,0.71721378977,0.882461162413,0.00836021005642,0.050
2611,17050053761,0.158717939258,0.841282060742,0.101035342012,0.74024671873,0.0576825972455,0.719385007796,0.882336195783,0.00842055703115,0.050
2612,17050053762,0.162025393918,0.837974606082,0.102318654514,0.735655951567,0.0597067394038,0.71376001384,0.878566676529,0.00807878997666,0.050
2613,17050053763,0.162237615809,0.837762384191,0.102920532488,0.734841851703,0.0593170833208,0.713392041631,0.87908943155,0.00865153739661,0.050
2614,17050053764,0.157983465716,0.842016534284,0.100466576512,0.741549957771,0.0575168892038,0.720641353708,0.882758993815,0.00849821381515,0.050
2615,17050053765,0.154423099607,0.845576900393,0.0981170023928,0.747459898,0.0563060972144,0.726740678511,0.885422984914,0.00841719042861,0.049
2616,17050053766,0.161752271056,0.838247728944,0.101807639882,0.736440089062,0.0599446311743,0.714229761246,0.878281589707,0.00852785598707,0.050
2617,17050053767,0.161838285699,0.838161714301,0.102391704994,0.735770009306,0.0594465807051,0.71407546053,0.878993491105,0.00855815139467,0.050
2618,17050053768,0.158451471776,0.841548528224,0.100543439418,0.741005088807,0.0579080323583,0.719844969519,0.882069608717,0.00869398686445,0.049
2619,17050053769,0.156543605551,0.843456394449,0.098675919401,0.744780475048,0.0578676861501,0.723117556709,0.882597559284,0.00830056229705,0.050
2620,17050053770,0.161650411263,0.838349588737,0.10183674062,0.736512848117,0.0598136706433,0.71440169415,0.878498306029,0.00817664386398,0.050
2621,17050053771,0.158020829111,0.841979170889,0.101145979891,0.740833190997,0.05687484922,0.720567659057,0.883693853369,0.00857593237793,0.050
2622,17050053772,0.160738512725,0.839261487275,0.10186475143,0.737396735845,0.0588737612947,0.715945333491,0.880097513623,0.00848281739748,0.050
2623,17050053773,0.15783553645,0.84216446355,0.101358287307,0.740806176243,0.0564772491435,0.7208794291,0.884323803563,0.00827593936765,0.050
2624,17050053774,0.16063448973,0.83936551027,0.101310572444,0.738054937826,0.0593239172857,0.716129887342,0.879460531352,0.0083462280193,0.050
2625,17050053775,0.158153733611,0.841846266389,0.101138635051,0.740707631338,0.0570150985599,0.720341904619,0.883455154448,0.00862892491102,0.050
2626,17050053776,0.160299568251,0.839700431749,0.101521150824,0.738179280925,0.0587784174265,0.716694317064,0.880342864258,0.00862921503359,0.050
2627,17050053777,0.154548772946,0.845451227054,0.0986541269331,0.746797100121,0.0558946460129,0.726518140846,0.88599632067,0.00822972167808,0.050
2628,17050053778,0.160916332155,0.839083667845,0.102833594775,0.73625007307,0.0580827373805,0.715629580032,0.881218072435,0.00850398028672,0.050
2629,17050053779,0.166102338508,0.833897661492,0.104837679935,0.729059981557,0.0612646585723,0.706842395604,0.875328170025,0.00868678424412,0.050
2630,17050053780,0.156156786308,0.843843213692,0.100295340715,0.743547872977,0.0558614455928,0.723751989398,0.885643261863,0.00868414217728,0.050
2631,17050053781,0.163103095517,0.836896904483,0.103749534101,0.733147370383,0.059353561416,0.711916699855,0.878832163574,0.00830234145945,0.050
2632,17050053782,0.16253562063,0.83746437937,0.103076123343,0.734388256027,0.0594594972864,0.712885825791,0.878809753554,0.00829175001216,0.050
2633,17050053783,0.165196793303,0.834803206697,0.103919794166,0.730883412531,0.0612769991369,0.708381397104,0.875517690479,0.00844042472762,0.050
2634,17050053784,0.165482673869,0.834517326131,0.103891199204,0.730626126928,0.061591474665,0.707900132846,0.87498957622,0.00865823219794,0.050
2635,17050053785,0.161610316038,0.838389683962,0.102556988551,0.735832695411,0.059053327487,0.714458746157,0.87962576525,0.00894714312649,0.050
2636,17050053786,0.165510096699,0.834489903301,0.104361561445,0.730128341856,0.0611485352536,0.707846880029,0.875634538407,0.0084226252538,0.050
2637,17050053787,0.165241255537,0.834758744463,0.104140524108,0.730618220355,0.0611007314282,0.708303158979,0.875766624468,0.00842359212381,0.050
2638,17050053788,0.162724170983,0.837275829017,0.103283419139,0.733992409878,0.0594407518438,0.712563997398,0.87879293702,0.00837300931954,0.050
2639,17050053789,0.16683481276,0.83316518724,0.104583401742,0.728581785498,0.0622514110183,0.705613684253,0.873710560082,0.00829670301104,0.050
2640,17050053790,0.159962610677,0.840037389323,0.101561173247,0.738476216076,0.0584014374296,0.71726498207,0.880978134733,0.00902419816071,0.050
2641,17050053791,0.158860360831,0.841139639169,0.101510475393,0.739629163776,0.057349885438,0.719136042312,0.882790771019,0.00826201513231,0.050
2642,17050053792,0.161413498744,0.838586501256,0.102629339796,0.73595716146,0.0587841589483,0.714790794073,0.88006829114,0.00850090147179,0.050
2643,17050053793,0.159535868764,0.840464131236,0.1018595515,0.738604579736,0.0576763172636,0.717984314672,0.88214718677,0.00867720220423,0.050
2644,17050053794,0.162260166034,0.837739833966,0.101324646535,0.736415187431,0.0609355194988,0.713377844621,0.876704499885,0.00843436475533,0.050
2645,17050053795,0.160809439495,0.839190560505,0.102897666114,0.736292894391,0.0579117733816,0.715809684357,0.881494979514,0.00801501222807,0.050
2646,17050053796,0.160225394145,0.839774605855,0.101594434208,0.738180171647,0.0586309599367,0.716818950343,0.880577482055,0.00836291338092,0.050
2647,17050053797,0.159396753684,0.840603246316,0.101814481174,0.738788765142,0.0575822725096,0.718221026224,0.882319085002,0.00857844715434,0.050
2648,17050053798,0.157029144913,0.842970855087,0.100188709686,0.742782145401,0.0568404352273,0.722268451492,0.883987985565,0.00854986273968,0.050
2649,17050053799,0.159548210055,0.840451789945,0.102066093936,0.738385696009,0.0574821161182,0.717960279031,0.882429742215,0.00810056840622,0.050
2650,17050053800,0.164092865884,0.835907134116,0.10240877977,0.733498354345,0.0616840861139,0.71026565414,0.875174522833,0.00818689314723,0.049
2651,17050053801,0.155602829158,0.844397170842,0.100647020074,0.743750150767,0.0549558090839,0.724690582619,0.887112691302,0.00832405935454,0.049
2652,17050053802,0.155110426173,0.844889573827,0.0987221687079,0.746167405119,0.0563882574647,0.725558959023,0.885129601831,0.00789660468787,0.050
2653,17050053803,0.157835279405,0.842164720595,0.100537145249,0.741627575346,0.0572981341558,0.720892183195,0.883116909032,0.00870003325725,0.049
2654,17050053804,0.157494870722,0.842505129278,0.100537883826,0.741967245452,0.0569569868962,0.721470967247,0.883702002609,0.00825409917951,0.050
2655,17050053805,0.160796622261,0.839203377739,0.102057222051,0.737146155688,0.0587394002106,0.715844003654,0.880281173003,0.00880092270297,0.050
2656,17050053806,0.15742992878,0.84257007122,0.100078487064,0.742491584157,0.0573514417159,0.721588304973,0.883137987006,0.00839598196793,0.049
2657,17050053807,0.154555654526,0.845444345474,0.100453738809,0.744990606665,0.0541019157168,0.72647940311,0.888630463575,0.00832225939178,0.050
2658,17050053808,0.15805656448,0.84194343552,0.101128666772,0.740814768748,0.0569278977082,0.720507184794,0.883607116515,0.00826160401738,0.050
2659,17050053809,0.155173391551,0.844826608449,0.0994936685502,0.745332939899,0.0556797230006,0.725440009073,0.886155606083,0.00869112180078,0.050
2660,17050053810,0.159917034209,0.840082965791,0.101642454772,0.73844051102,0.0582745794371,0.717341048931,0.881175627948,0.00827842506337,0.050
2661,17050053811,0.162815068066,0.837184931934,0.102624727621,0.734560204313,0.0601903404452,0.712420253904,0.877669438919,0.00809237314439,0.050
2662,17050053812,0.156733814478,0.843266185522,0.100703142326,0.742563043196,0.0560306721519,0.722763346659,0.885251496211,0.00839948194599,0.050
2663,17050053813,0.160475418642,0.839524581358,0.101563029888,0.737961551469,0.0589123887537,0.716395648839,0.880103706823,0.0085430279246,0.050
2664,17050053814,0.157712999657,0.842287000343,0.100374178312,0.741912822031,0.0573388213448,0.721102512653,0.88308705407,0.00833039582449,0.050
2665,17050053815,0.158944061771,0.841055938229,0.100635147484,0.740420790745,0.0583089142866,0.719007063053,0.881360374605,0.00820753601247,0.050
2666,17050053816,0.156594281644,0.843405718356,0.0995135772877,0.743892141069,0.0570807043559,0.723018716446,0.883742126774,0.00832763545072,0.050
2667,17050053817,0.167345669568,0.832654330432,0.104802440977,0.727851889455,0.0625432285906,0.704751421286,0.873165816335,0.00868938117051,0.050
2668,17050053818,0.166539646983,0.833460353017,0.10601394149,0.727446411526,0.0605257054928,0.706088768945,0.87631496307,0.00876331079626,0.050
2669,17050053819,0.154128880054,0.845871119946,0.0992068581744,0.746664261772,0.0549220218793,0.727226584936,0.887532172992,0.00861106087649,0.049
2670,17050053820,0.164839401096,0.835160598904,0.104381700941,0.730778897963,0.0604577001549,0.708976884805,0.876804726655,0.00838567442501,0.050
2671,17050053821,0.167075113356,0.832924886644,0.105699277237,0.727225609407,0.0613758361188,0.705192828986,0.874943449034,0.0083256897347,0.050
2672,17050053822,0.157126348764,0.842873651236,0.101095005098,0.741778646139,0.0560313436662,0.722089467673,0.885153645216,0.00867358966506,0.050
2673,17050053823,0.159104673937,0.840895326063,0.101128157422,0.739767168641,0.0579765165151,0.718727016503,0.881810142504,0.0083906567927,0.050
2674,17050053824,0.159309776276,0.840690223724,0.101795894271,0.738894329453,0.0575138820057,0.718368898596,0.882440681856,0.0084005463413,0.049
2675,17050053825,0.161920809597,0.838079190403,0.100857410629,0.737221779774,0.061063398968,0.713958855578,0.876596715905,0.00873992481792,0.050
2676,17050053826,0.158051284179,0.841948715821,0.101723391078,0.740225324743,0.0563278931007,0.720507237891,0.884490601913,0.00854865917939,0.049
2677,17050053827,0.163407509699,0.836592490301,0.102739770633,0.733852719667,0.0606677390664,0.711417655929,0.876828644005,0.00854636446887,0.050
2678,17050053828,0.158383340687,0.841616659313,0.100373108961,0.741243550352,0.0580102317254,0.719963264901,0.881935953401,0.00856238494289,0.050
2679,17050053829,0.158882510066,0.841117489934,0.10008706719,0.741030422744,0.058795442876,0.719119786645,0.880659970196,0.0082510939002,0.050
2680,17050053830,0.154620492235,0.845379507765,0.100313672638,0.745065835127,0.0543068195964,0.726370861869,0.888312887472,0.00831621218187,0.050
2681,17050053831,0.161779431924,0.838220568076,0.102470354039,0.735750214037,0.0593090778851,0.714173861811,0.879209611993,0.00829739003438,0.050
2682,17050053832,0.162628625557,0.837371374443,0.103703462533,0.73366791191,0.0589251630237,0.712719194525,0.879573492889,0.00855205057138,0.050
2683,17050053833,0.157303619534,0.842696380466,0.101230574985,0.741465805481,0.056073044549,0.721785861971,0.885048688704,0.00892390815556,0.050
2684,17050053834,0.154731879905,0.845268120095,0.0993449404284,0.745923179667,0.0553869394764,0.726195335119,0.886696785038,0.00811205713993,0.050
2685,17050053835,0.158340013549,0.841659986451,0.101928903139,0.739731083312,0.0564111104095,0.720013536534,0.884297729021,0.00791975286812,0.050
2686,17050053836,0.153848450184,0.846151549816,0.0991734166269,0.746978133189,0.0546750335569,0.727705961973,0.887966172963,0.00824328295326,0.050
2687,17050053837,0.159882647395,0.840117352605,0.10233871848,0.737778634124,0.0575439289147,0.717388919005,0.88225819376,0.00851774386358,0.050
2688,17050053838,0.16020156078,0.83979843922,0.101487075004,0.738311364216,0.0587144857767,0.716860963003,0.880460397695,0.0084155135445,0.050
2689,17050053839,0.161157409027,0.838842590973,0.102038064715,0.736804526258,0.0591193443122,0.715233236943,0.879636427115,0.00843451921088,0.050
2690,17050053840,0.164373807013,0.835626192987,0.103712013448,0.731914179539,0.0606617935654,0.70977211347,0.876612389524,0.00801954266667,0.050
2691,17050053841,0.163831095695,0.836168904305,0.103496099991,0.732672804313,0.0603349957042,0.710691134156,0.877219021521,0.00835690356064,0.050
2692,17050053842,0.164307509437,0.835692490563,0.103711687826,0.731980802736,0.0605958216108,0.709883958631,0.876724766217,0.00846879964048,0.050
2693,17050053843,0.159488654509,0.840511345491,0.102636877437,0.737874468054,0.0568517770726,0.718052758511,0.883370925506,0.0082216800378,0.050
2694,17050053844,0.157202739045,0.842797260955,0.101868232992,0.740929027963,0.0553345060529,0.721947906781,0.886159399655,0.00839716420025,0.050
2695,17050053845,0.162398281991,0.837601718009,0.102766723994,0.734834994015,0.0596315579975,0.713122663995,0.878589140034,0.00829077087855,0.050
2696,17050053846,0.162841397971,0.837158602029,0.103131269859,0.73402733217,0.0597101281116,0.71236815906,0.878369314417,0.00874345630968,0.049
2697,17050053847,0.160113579929,0.839886420071,0.10262457558,0.737261844491,0.0574890043492,0.7169930553,0.882283381023,0.00827593449569,0.050
2698,17050053848,0.156623156369,0.843376843631,0.100461852905,0.742914990726,0.0561613034633,0.722955335762,0.885086789573,0.00831492242265,0.050
2699,17050053849,0.16094452858,0.83905547142,0.102014272773,0.737041198647,0.0589302558067,0.71559411177,0.879965223204,0.00881244202423,0.050
2700,17050053850,0.159431681633,0.840568318367,0.101832436495,0.738735881872,0.0575992451384,0.718161491269,0.882285684475,0.00854390819931,0.050
2701,17050053851,0.165703386068,0.834296613932,0.104636338325,0.729660275606,0.0610670477432,0.707517179536,0.875710007705,0.00822580973339,0.050
2702,17050053852,0.158455166891,0.841544833109,0.100269636085,0.741275197024,0.0581855308065,0.719842799608,0.881660698712,0.00843628193194,0.050
2703,17050053853,0.15662085399,0.84337914601,0.100749089193,0.742630056817,0.0558717647976,0.722954946743,0.885513071457,0.00816001024711,0.050
2704,17050053854,0.16245609656,0.83754390344,0.102962031129,0.734581872311,0.0594940654306,0.713021983214,0.878777666097,0.00804235321152,0.050
2705,17050053855,0.165712035075,0.834287964925,0.10422948048,0.730058484445,0.0614825545949,0.707508715664,0.875097100352,0.00810090474445,0.050
2706,17050053856,0.1592832461,0.8407167539,0.102056985178,0.738659768722,0.0572262609219,0.71841000479,0.882869995882,0.00859379297185,0.049
2707,17050053857,0.159344080687,0.840655919313,0.101416297528,0.739239621785,0.0579277831583,0.718316378953,0.88182381714,0.00844153008938,0.050
2708,17050053858,0.15378631629,0.84621368371,0.0983299572797,0.74788372643,0.0554563590108,0.727824737946,0.88683309965,0.00849720453197,0.050
2709,17050053859,0.155727645829,0.844272354171,0.0983495539764,0.745922800194,0.057378091853,0.724512320241,0.883520062555,0.00862967154747,0.050
2710,17050053860,0.15782611452,0.84217388548,0.100991369015,0.741182516465,0.0568347455059,0.720900949809,0.88380048022,0.00832047864693,0.050
2711,17050053861,0.158617763966,0.841382236034,0.101541035647,0.739841200386,0.057076728319,0.719547549016,0.883251384016,0.00831615957105,0.050
2712,17050053862,0.160524201244,0.839475798756,0.102822379599,0.736653419157,0.057701821645,0.716294090358,0.881871929225,0.00836256253612,0.049
2713,17050053863,0.155333677903,0.844666322097,0.100010079524,0.744656242573,0.0553235983791,0.725158955775,0.886639130075,0.00822763631469,0.050
2714,17050053864,0.159838754386,0.840161245614,0.102426192206,0.737735053408,0.0574125621794,0.717462045212,0.882461917897,0.0086784357866,0.050
2715,17050053865,0.160515831411,0.839484168589,0.1019814913,0.73750267729,0.0585343401113,0.716320887076,0.880649872204,0.00836641961169,0.050
2716,17050053866,0.164611360207,0.835388639793,0.10341255292,0.731976086872,0.0611988072868,0.709375938698,0.875767784754,0.00814403264266,0.050
2717,17050053867,0.157505523637,0.842494476363,0.0993263159378,0.743168160425,0.0581792076992,0.721471024156,0.881902339467,0.00852088388878,0.050
2718,17050053868,0.162307519615,0.837692480385,0.103335084893,0.734357395493,0.0589724347221,0.713267610427,0.879579669812,0.0082924927175,0.050
2719,17050053869,0.16066156283,0.83933843717,0.10020359119,0.73913484598,0.06045797164,0.716100621324,0.877786637682,0.00794538151276,0.050
2720,17050053870,0.159299164414,0.840700835586,0.102299916161,0.738400919425,0.0569992482535,0.718379346768,0.883199922536,0.00847612737322,0.050
2721,17050053871,0.161337285712,0.838662714288,0.102759215114,0.735903499174,0.0585780705984,0.71491786502,0.880389434532,0.00832070389134,0.050
2722,17050053872,0.161106354669,0.838893645331,0.102624494713,0.736269150618,0.0584818599556,0.715310893965,0.880585897713,0.00818478280312,0.050
2723,17050053873,0.160246437341,0.839753562659,0.101641527245,0.738112035414,0.0586049100961,0.716782572506,0.88061072987,0.00833382291853,0.050
2724,17050053874,0.163472006246,0.836527993754,0.103591974823,0.73293601893,0.0598800314233,0.711295954613,0.877971744622,0.00854063154119,0.050
2725,17050053875,0.162987870127,0.837012129873,0.102361614255,0.734650515618,0.0606262558717,0.71213219587,0.876987929282,0.00824654028809,0.050
2726,17050053876,0.159423740283,0.840576259717,0.102248982786,0.738327276931,0.0571747574967,0.718168717717,0.882911733938,0.00857896901828,0.050
2727,17050053877,0.158374413624,0.841625586376,0.100857521003,0.740768065373,0.0575168926219,0.719971164614,0.88266349307,0.00848687307197,0.050
2728,17050053878,0.156110326722,0.843889673278,0.0994604981067,0.744429175171,0.0566498286155,0.723843649338,0.884495631054,0.00856307717949,0.050
2729,17050053879,0.161180704683,0.838819295317,0.102224278408,0.736595016909,0.0589564262755,0.715190997509,0.879870416491,0.00825111186302,0.050
2730,17050053880,0.166305064335,0.833694935665,0.103017771436,0.730677164229,0.0632872928997,0.706528462551,0.872307999889,0.00825383099586,0.050
2731,17050053881,0.158930229172,0.841069770828,0.101455989479,0.739613781349,0.0574742396931,0.719018234727,0.882590964966,0.00804138704699,0.050
2732,17050053882,0.154827144593,0.845172855407,0.0993120883801,0.745860767027,0.0555150562129,0.726033300057,0.886484495677,0.00860015261877,0.050
2733,17050053883,0.162153026909,0.837846973091,0.103078949393,0.734768023698,0.0590740775152,0.713532725032,0.879466708828,0.00854908742893,0.050
2734,17050053884,0.164033268318,0.835966731682,0.103388367476,0.732578364207,0.0606449008417,0.71035153115,0.876716306296,0.0085317249791,0.050
2735,17050053885,0.15856243588,0.84143756412,0.101303950894,0.740133613226,0.0572584849863,0.719645076988,0.88299761425,0.00831711613351,0.050
2736,17050053886,0.15753808409,0.84246191591,0.101961119655,0.740500796255,0.0555769644346,0.7213761304,0.885720454026,0.00880590386128,0.050
2737,17050053887,0.165789837837,0.834210162163,0.105158912368,0.729051249795,0.0606309254695,0.707363744754,0.876331434888,0.00817370041275,0.050
2738,17050053888,0.158407096192,0.841592903808,0.100066219805,0.741526684003,0.0583408763873,0.719927511564,0.881444010008,0.00829253881878,0.050
2739,17050053889,0.154560943544,0.845439056456,0.0999613003678,0.745477756088,0.0545996431761,0.726477763933,0.887897318438,0.00854203939891,0.050
2740,17050053890,0.156340789273,0.843659210727,0.101914853482,0.741744357245,0.0544259357914,0.723414316209,0.887708253686,0.00823654356247,0.050
2741,17050053891,0.168803154156,0.831196845844,0.106388282737,0.724808563107,0.0624148714186,0.702279823017,0.873027370922,0.00880212077898,0.050
2742,17050053892,0.161164382845,0.838835617155,0.101218362731,0.737617254423,0.0599460201137,0.715233723685,0.878419293467,0.00828168556321,0.050
2743,17050053893,0.163754221946,0.836245778054,0.102825705373,0.733420072681,0.060928516573,0.710830956015,0.876364275003,0.00855494935191,0.050
2744,17050053894,0.155045236275,0.844954763725,0.0991576118842,0.745797151841,0.0558876243904,0.725663606747,0.885882016969,0.00830785934824,0.050
2745,17050053895,0.161437731311,0.838562268689,0.104150787521,0.734411481168,0.0572869437896,0.714726952105,0.882263903434,0.00862581975693,0.050
2746,17050053896,0.158717775792,0.841282224208,0.100855442477,0.740426781731,0.0578623333147,0.719387983885,0.882071967347,0.00867210835493,0.050
2747,17050053897,0.157045147046,0.842954852954,0.10046021977,0.742494633183,0.056584927276,0.722237150399,0.884359716762,0.00836591361111,0.050
2748,17050053898,0.164009695277,0.835990304723,0.103391010993,0.73259929373,0.0606186842832,0.710391272938,0.876760335495,0.00810621506995,0.050
2749,17050053899,0.157550750673,0.842449249327,0.10067666306,0.741772586268,0.0568740876132,0.721373857267,0.883810167498,0.00801878549266,0.049
2750,17050053900,0.159590412527,0.840409587473,0.101948115795,0.738461471678,0.0576422967324,0.717890452783,0.882184035333,0.00852268868554,0.050
2751,17050053901,0.167219036371,0.832780963629,0.105543873058,0.727237090571,0.0616751633124,0.704953177844,0.874470770302,0.00818943444502,0.049
2752,17050053902,0.163506353423,0.836493646577,0.103334311108,0.733159335469,0.0601720423154,0.711241819325,0.877534372255,0.00833072724861,0.050
2753,17050053903,0.160462299287,0.839537700713,0.102286376036,0.737251324677,0.0581759232512,0.716407031851,0.881189685799,0.00847970359874,0.050
2754,17050053904,0.159847222716,0.840152777284,0.101177745068,0.738975032216,0.0586694776472,0.717466410148,0.880611819022,0.0083012195121,0.049
2755,17050053905,0.154704913199,0.845295086801,0.0985836919116,0.746711394889,0.0561212212874,0.726252764123,0.885623935032,0.00857888335729,0.049
2756,17050053906,0.162948777899,0.837051222101,0.102260434831,0.73479078727,0.0606883430679,0.712199767243,0.876905816192,0.0082102370941,0.049
2757,17050053907,0.157175155655,0.842824844345,0.100465931819,0.742358912527,0.0567092238358,0.722015867462,0.884144927245,0.00865061005384,0.049
2758,17050053908,0.164086490124,0.835913509876,0.102632569415,0.73328094046,0.061453920709,0.710273056043,0.875514419923,0.00825910712278,0.049
2759,17050053909,0.158303666264,0.841696333736,0.100677122851,0.741019210885,0.0576265434128,0.720094066597,0.882519530742,0.00833028015339,0.049
2760,17050053910,0.16232585974,0.83767414026,0.103787961015,0.733886179245,0.0585378987254,0.713229804286,0.880214245404,0.00839051043659,0.049
2761,17050053911,0.156873558387,0.843126441613,0.100838136586,0.742288305027,0.0560354218015,0.722523475148,0.885209993533,0.00810313515061,0.049
2762,17050053912,0.158137191534,0.841862808466,0.100733179785,0.741129628681,0.0574040117492,0.720376096964,0.882887372318,0.00843107086468,0.049
2763,17050053913,0.166157794371,0.833842205629,0.105866399982,0.727975805647,0.0602913943892,0.706733612351,0.876746508348,0.00834504293758,0.049
2764,17050053914,0.161744818464,0.838255181536,0.102874480657,0.735380700879,0.0588703378069,0.714226369374,0.879862903892,0.0083229028843,0.049
2765,17050053915,0.159239901975,0.840760098025,0.100995988852,0.739764109173,0.0582439131228,0.71849947913,0.881384222823,0.00822591949326,0.049
2766,17050053916,0.165121460855,0.834878539145,0.103263566057,0.731614973088,0.0618578947976,0.708518198808,0.874680941898,0.00838084273219,0.049
2767,17050053917,0.161142011806,0.838857988194,0.101981756526,0.736876231667,0.0591602552801,0.715260154074,0.879579944759,0.00815742777818,0.049
2768,17050053918,0.15704480052,0.84295519948,0.100800773943,0.742154425537,0.0562440265765,0.722232631713,0.884861032753,0.00816226817989,0.049
2769,17050053919,0.159278659895,0.840721340105,0.10135815047,0.739363189635,0.0579205094248,0.71842827039,0.881850343781,0.00886639781862,0.049
2770,17050053920,0.161114462018,0.838885537982,0.101915662459,0.736969875523,0.0591987995589,0.715307797429,0.879529839626,0.00823379839182,0.049
2771,17050053921,0.16084332861,0.83915667139,0.103197628382,0.735959043008,0.0576457002285,0.715747777703,0.881878091639,0.00822129223472,0.049
2772,17050053922,0.158211647049,0.841788352951,0.101523105386,0.740265247566,0.0566885416628,0.720237727599,0.883921149222,0.00803424271375,0.049
2773,17050053923,0.157565095648,0.842434904352,0.0999858326208,0.742449071731,0.0575792630273,0.721359825961,0.882769817449,0.00847047970885,0.049
2774,17050053924,0.160939853638,0.839060146362,0.101597818751,0.73746232761,0.0593420348873,0.715608276718,0.879360895373,0.00813612677038,0.049
2775,17050053925,0.155091487542,0.844908512458,0.100184368283,0.744724144176,0.0549071192592,0.725569324407,0.887312080519,0.00841027160293,0.049
2776,17050053926,0.155870240405,0.844129759595,0.0998298768576,0.744299882737,0.0560403635476,0.724247130374,0.885451431288,0.00801009749752,0.049
2777,17050053927,0.158017652705,0.841982347295,0.100979098426,0.741003248869,0.0570385542792,0.720575560856,0.88345393268,0.00837194305187,0.049
2778,17050053928,0.153881047815,0.846118952185,0.098427763267,0.747691188918,0.0554532845481,0.727661473425,0.886813657008,0.00842466599739,0.049
2779,17050053929,0.156210453659,0.843789546341,0.101304006548,0.742485539792,0.0549064471109,0.723645450077,0.887034084732,0.00858199684918,0.049
2780,17050053930,0.159217390791,0.840782609209,0.100132586929,0.740650022281,0.0590848038617,0.718550635414,0.88015330214,0.00844238704568,0.049
2781,17050053931,0.159391990453,0.840608009547,0.10297965938,0.737628350167,0.0564123310726,0.718211630973,0.884040416443,0.00861413487494,0.049
2782,17050053932,0.161826292872,0.838173707128,0.102738419065,0.735435288062,0.0590878738073,0.714090551208,0.879523744166,0.00848337641668,0.049
2783,17050053933,0.157369446233,0.842630553767,0.101210129537,0.74142042423,0.0561593166962,0.721674200601,0.884905651483,0.00833168625122,0.049
2784,17050053934,0.159826908112,0.840173091888,0.101722417579,0.738450674309,0.0581044905323,0.71749269263,0.881447421461,0.00821871992493,0.049
2785,17050053935,0.155234635249,0.844765364751,0.101095374528,0.743669990223,0.0541392607208,0.72531154969,0.888405242816,0.00830872948962,0.049
2786,17050053936,0.155805786625,0.844194213375,0.100189254978,0.744004958398,0.0556165316467,0.724351565656,0.886090642333,0.00854618896657,0.049
2787,17050053937,0.159360425621,0.840639574379,0.1017901691,0.738849405279,0.0575702565215,0.718283034825,0.882345538849,0.00857230607235,0.050
2788,17050053938,0.160377065241,0.839622934759,0.102688526188,0.736934408571,0.0576885390535,0.716545453036,0.881926730777,0.00785333096051,0.049
2789,17050053939,0.156542124152,0.843457875848,0.0994348327527,0.744023043095,0.0571072913995,0.723108695149,0.883715943895,0.00826013775969,0.049
2790,17050053940,0.157068815678,0.842931184322,0.101288937546,0.741642246776,0.0557798781328,0.722184447194,0.885537556002,0.00823791394269,0.050
2791,17050053941,0.156680597439,0.843319402561,0.100862198385,0.742457204176,0.0558183990544,0.722851547424,0.885576759815,0.00835567396384,0.050
2792,17050053942,0.159479488805,0.840520511195,0.100959369684,0.739561141511,0.0585201191212,0.718093472182,0.880920156293,0.00877184108216,0.050
2793,17050053943,0.163719102889,0.836280897111,0.103429173404,0.732851723706,0.0602899294849,0.710881190289,0.877311385648,0.00827549993098,0.050
2794,17050053944,0.155384924412,0.844615075588,0.0988252992751,0.745789776313,0.0565596251366,0.725089356978,0.884808977652,0.00805208793831,0.050
2795,17050053945,0.163881081417,0.836118918583,0.103362473706,0.732756444877,0.0605186077114,0.710608767009,0.876937412176,0.00840830462462,0.050
2796,17050053946,0.15544332169,0.84455667831,0.0998472809844,0.744709397326,0.0555960407056,0.724974471762,0.886211160436,0.0085530365774,0.050
2797,17050053947,0.160451487824,0.839548512176,0.101922054807,0.737626457369,0.0585294330176,0.716430818977,0.8806725076,0.00841374391216,0.049
2798,17050053948,0.153352149054,0.846647850946,0.0996523973583,0.746995453587,0.0536997516961,0.728546670221,0.88952591689,0.00877992340416,0.050
2799,17050053949,0.157433236688,0.842566763312,0.10151176171,0.741055001601,0.0559214749779,0.721561179889,0.885239672017,0.00843319622505,0.050
2800,17050053950,0.164703079313,0.835296920687,0.105036599502,0.730260321185,0.0596664798113,0.709196911102,0.877999569398,0.00840264390457,0.050
2801,17050053951,0.159325051457,0.840674948543,0.10172134439,0.738953604153,0.0576037070669,0.718344095013,0.882304914502,0.00847838388264,0.050
2802,17050053952,0.160671291649,0.839328708351,0.101936768595,0.737391939755,0.058734523054,0.716058140201,0.880318317652,0.00855415705514,0.050
2803,17050053953,0.162273098007,0.837726901993,0.103788775517,0.733938126477,0.0584843224903,0.713319013534,0.880305472355,0.00826865911084,0.050
2804,17050053954,0.163175261915,0.836824738085,0.103832937719,0.732991800366,0.0593423241958,0.711793534738,0.878831773846,0.00866475815463,0.050
2805,17050053955,0.160931109786,0.839068890214,0.10154410147,0.737524788744,0.0593870083163,0.715623892412,0.879296858008,0.00814686763716,0.050
2806,17050053956,0.160747862756,0.839252137244,0.102223030313,0.73702910693,0.0585248324429,0.715924119058,0.880608312122,0.00848838987422,0.050
2807,17050053957,0.159689154997,0.840310845003,0.102394701235,0.737916143767,0.057294453762,0.717716252664,0.882671642156,0.00875503428584,0.050
2808,17050053958,0.158631025702,0.841368974298,0.101247233921,0.740121740377,0.0573837917809,0.719529432626,0.882796677178,0.00839891788018,0.050
2809,17050053959,0.161826915145,0.838173084855,0.102070340642,0.736102744213,0.059756574503,0.714099519517,0.878540397713,0.00828652275801,0.050
2810,17050053960,0.165664770603,0.834335229397,0.103757568799,0.730577660598,0.0619072018043,0.70759539944,0.874483571547,0.00816219731331,0.050
2811,17050053961,0.159726315886,0.840273684114,0.10109308766,0.739180596455,0.0586332282263,0.717672744214,0.880694261767,0.00810016258156,0.050
2812,17050053962,0.160272610188,0.839727389812,0.102099786279,0.737627603534,0.0581728239089,0.716731332873,0.881239747336,0.00846251969337,0.050
2813,17050053963,0.156444062144,0.843555937856,0.101092088925,0.742463848931,0.0553519732182,0.723250800488,0.886321094118,0.00831498273194,0.050
2814,17050053964,0.160981935561,0.839018064439,0.103664816404,0.735353248035,0.0573171191568,0.715505997466,0.882328109193,0.00828681690145,0.050
2815,17050053965,0.153650857434,0.846349142566,0.0997364387382,0.746612703828,0.0539144186955,0.728035029894,0.889134530303,0.00853592114848,0.050
2816,17050053966,0.161061449349,0.838938550651,0.103569136081,0.73536941457,0.0574923132675,0.715372769581,0.882051548574,0.00806124029946,0.050
2817,17050053967,0.16283533439,0.83716466561,0.103201813638,0.733962851972,0.0596335207525,0.712377348041,0.878483375802,0.00864202437294,0.050
2818,17050053968,0.155865718201,0.844134281799,0.100529140085,0.743605141714,0.0553365781159,0.72424434676,0.886487341333,0.00801494113165,0.050
2819,17050053969,0.161542978883,0.838457021117,0.102115327737,0.73634169338,0.0594276511454,0.7145793373,0.879091383166,0.00854759442186,0.050
2820,17050053970,0.159320524931,0.840679475069,0.101450287095,0.739229187974,0.0578702378364,0.718355842294,0.881914126306,0.00835281373501,0.050
2821,17050053971,0.158141548187,0.841858451813,0.102111484348,0.739746967465,0.0560300638383,0.720348018934,0.884906440573,0.00837780119288,0.050
2822,17050053972,0.161158581749,0.838841418251,0.102309388204,0.736532030048,0.0588491935449,0.715227181311,0.880033353694,0.00834113486844,0.050
2823,17050053973,0.159305597991,0.840694402009,0.101132294841,0.739562107168,0.0581733031493,0.718385943178,0.881472137891,0.00868236003053,0.050
2824,17050053974,0.163132938072,0.836867061928,0.101903820363,0.734963241565,0.0612291177095,0.711893969877,0.876067514945,0.00833867753214,0.050
2825,17050053975,0.159043238014,0.840956761986,0.101041317812,0.739915444174,0.0580019202017,0.718832605169,0.88178768795,0.00887377159488,0.049
2826,17050053976,0.155810793638,0.844189206362,0.0989349042187,0.745254302143,0.0568758894195,0.724361848924,0.884237746069,0.00847348886013,0.050
2827,17050053977,0.160545697957,0.839454302043,0.101487414123,0.737966887919,0.0590582838339,0.716277687476,0.879872356266,0.00840895493567,0.050
2828,17050053978,0.159450754523,0.840549245477,0.10122698823,0.739322257247,0.0582237662932,0.718138211209,0.881362832485,0.00830536603117,0.049
2829,17050053979,0.15743354626,0.84256645374,0.101260908613,0.741305545127,0.0561726376466,0.721564416178,0.884870308326,0.00853539422375,0.050
2830,17050053980,0.153693111762,0.846306888238,0.09888885084,0.747418037398,0.0548042609224,0.727975561445,0.887815481934,0.00835116574448,0.050
2831,17050053981,0.158057898656,0.841942101344,0.100041082902,0.741901018443,0.0580168157539,0.720521231106,0.88200574048,0.0082550306266,0.050
2832,17050053982,0.159786924198,0.840213075802,0.102790844198,0.737422231604,0.0569960800001,0.717544479395,0.883086767891,0.00815137982374,0.050
2833,17050053983,0.159729766995,0.840270233005,0.101151786697,0.739118446308,0.0585779802979,0.717666010065,0.880774661186,0.00814114375126,0.049
2834,17050053984,0.160174418539,0.839825581461,0.101303354662,0.738522226799,0.0588710638764,0.716909731667,0.880236699855,0.0082071077069,0.050
2835,17050053985,0.159439367205,0.840560632795,0.102028295163,0.738532337632,0.0574110720419,0.718145512865,0.882560499714,0.00827813184464,0.050
2836,17050053986,0.162215149775,0.837784850225,0.103127781911,0.734657068313,0.0590873678638,0.713426926822,0.879432490912,0.00883695281726,0.050
2837,17050053987,0.155102050751,0.844897949249,0.0998620253848,0.745035923864,0.0552400253667,0.725556144721,0.886819959148,0.00825707713354,0.050
2838,17050053988,0.159902493507,0.840097506493,0.102155069109,0.737942437385,0.057747424398,0.717358017919,0.881954212072,0.00834176091349,0.050
2839,17050053989,0.157190990448,0.842809009552,0.100646653222,0.74216235633,0.056544337226,0.721986217558,0.884383462631,0.00835115611267,0.050
2840,17050053990,0.163321832418,0.836678167582,0.102096351384,0.734581816197,0.061225481034,0.711572007205,0.876028628562,0.00807886786938,0.050
2841,17050053991,0.164744964764,0.835255035236,0.102796130991,0.732458904246,0.0619488337728,0.709159891849,0.874634112888,0.008189909872,0.050
2842,17050053992,0.161339254901,0.838660745099,0.103019753806,0.735640991294,0.0583195010952,0.714910623205,0.880769143939,0.00789787574142,0.050
2843,17050053993,0.160603229105,0.839396770895,0.102808584595,0.736588186299,0.0577946445104,0.716160384764,0.881716523625,0.00844612431836,0.050
2844,17050053994,0.159891485348,0.840108514652,0.102473759121,0.737634755531,0.0574177262273,0.717371905545,0.88244162252,0.00843301513511,0.050
2845,17050053995,0.165332486406,0.834667513594,0.104135479729,0.730532033865,0.0611970066772,0.708149505953,0.87560408199,0.00871219535142,0.050
2846,17050053996,0.161321244389,0.838678755611,0.101766276846,0.736912478765,0.0595549675427,0.714959916517,0.878956908041,0.00829680383503,0.050
2847,17050053997,0.162002103105,0.837997896895,0.102099928443,0.735897968452,0.0599021746626,0.713802693412,0.878284836174,0.00814402054673,0.050
2848,17050053998,0.161552957371,0.838447042629,0.102705332359,0.73574171027,0.0588476250116,0.714553598349,0.879941832659,0.00864103068739,0.050
2849,17050053999,0.162900522798,0.837099477202,0.103470763529,0.733628713673,0.0594297592696,0.71226315261,0.878767656808,0.00851629631126,0.050
2850,17050054000,0.157025274709,0.842974725291,0.101101185466,0.741873539825,0.0559240892432,0.72226134978,0.885336254798,0.00867270498139,0.049
2851,17050054001,0.161683970094,0.838316029906,0.104131691209,0.734184338698,0.0575522788852,0.714310478597,0.881815295403,0.00836681756639,0.049
2852,17050054002,0.158842550889,0.841157449111,0.10129458139,0.739862867721,0.0575479694986,0.719169520617,0.882503851977,0.00846160063964,0.050
2853,17050054003,0.159057548642,0.840942451358,0.101163010407,0.739779440951,0.0578945382353,0.718806487142,0.881942102323,0.00854939517069,0.050
2854,17050054004,0.15959408693,0.84040591307,0.101427408379,0.738978504691,0.0581666785516,0.717892029989,0.88141214304,0.00833525586742,0.050
2855,17050054005,0.159710466117,0.840289533883,0.101402643371,0.738886890513,0.058307822746,0.71769498507,0.881176532289,0.00855397671068,0.050
2856,17050054006,0.158854485303,0.841145514697,0.101757932891,0.739387581806,0.0570965524123,0.719142306568,0.883164676959,0.00807828342307,0.050
2857,17050054007,0.158892078251,0.841107921749,0.100583358601,0.740524563148,0.0583087196498,0.719096096928,0.881373281802,0.00878513702571,0.050
2858,17050054008,0.158589020818,0.841410979182,0.100582426761,0.740828552421,0.0580065940578,0.719610746036,0.881891187402,0.0086333238858,0.050
2859,17050054009,0.156276003718,0.843723996282,0.10035946005,0.743364536232,0.0559165436687,0.723547977443,0.885532661641,0.00871818984747,0.049
2860,17050054010,0.16495497033,0.83504502967,0.10313423889,0.73191079078,0.0618207314399,0.708800766582,0.8747739678,0.00842220196187,0.050
2861,17050054011,0.154396970272,0.845603029728,0.100394479634,0.745208550094,0.0540024906379,0.72675111403,0.888816585954,0.00813557302666,0.050
2862,17050054012,0.158846487328,0.841153512672,0.100958887966,0.740194624706,0.0578875993624,0.719167872196,0.882003533641,0.00843226441616,0.050
2863,17050054013,0.163241968751,0.836758031249,0.102181025732,0.734577005517,0.0610609430191,0.711705631712,0.876289243848,0.00805603369188,0.050
2864,17050054014,0.159273301214,0.840726698786,0.10145463879,0.739272059996,0.057818662424,0.718435917138,0.882001387891,0.00850629416168,0.050
2865,17050054015,0.159370902553,0.840629097447,0.101398870022,0.739230227425,0.0579720325313,0.718271126071,0.881752268256,0.00869117320043,0.050
2866,17050054016,0.157863872796,0.842136127204,0.100781977887,0.741354149317,0.0570818949097,0.720839904061,0.883427845038,0.00858403014815,0.050
2867,17050054017,0.160360262468,0.839639737532,0.100847027203,0.738792710328,0.0595132352654,0.716601554333,0.879247887906,0.00851256360728,0.049
2868,17050054018,0.15744831562,0.84255168438,0.0999828832907,0.742568801089,0.0574654323298,0.72155846767,0.882965866675,0.00849889169693,0.050
2869,17050054019,0.157770254388,0.842229745612,0.101181002611,0.741048743001,0.0565892517776,0.720993069129,0.884175120049,0.00836472900087,0.049
2870,17050054020,0.154983210936,0.845016789064,0.099576166248,0.745440622816,0.0554070446882,0.725763118635,0.886604162648,0.00886702368098,0.050
2871,17050054021,0.166504007354,0.833495992646,0.10575530659,0.727740686056,0.0607487007644,0.706152615043,0.875995201249,0.00819599000531,0.050
2872,17050054022,0.157788671404,0.842211328596,0.100819469342,0.741391859254,0.0569692020619,0.720967181984,0.883611961011,0.00827091382706,0.050
2873,17050054023,0.160771759301,0.839228240699,0.101205341055,0.738022899644,0.0595664182465,0.715898901131,0.879071141702,0.00825483326399,0.050
2874,17050054024,0.157015228644,0.842984771356,0.100800671394,0.742184099962,0.0562145572503,0.72228295172,0.884911653261,0.00832868536693,0.049
2875,17050054025,0.159437974915,0.840562025085,0.102193584545,0.73836844054,0.0572443903699,0.718145395889,0.882805910443,0.00836926406878,0.050
2876,17050054026,0.164186448976,0.835813551024,0.102561696355,0.733251854669,0.0616247526217,0.710105453364,0.875240017981,0.00807732507414,0.050
2877,17050054027,0.159378818348,0.840621181652,0.101627839823,0.738993341829,0.0577509785253,0.718254259408,0.882075372089,0.00815832177168,0.050
2878,17050054028,0.162632143795,0.837367856205,0.10306340214,0.734304454065,0.0595687416557,0.712722848326,0.878626403114,0.00826447814775,0.050
2879,17050054029,0.166075684875,0.833924315125,0.104134946184,0.72978936894,0.0619407386909,0.706897806587,0.874340209917,0.00843313491809,0.049
2880,17050054030,0.16844157055,0.83155842945,0.10443520143,0.72712322802,0.0640063691205,0.702915994028,0.870768142602,0.00825202917159,0.050
2881,17050054031,0.160074178427,0.839925821573,0.103074961713,0.73685085986,0.0569992167147,0.717053102281,0.883012995493,0.00825874155748,0.050
2882,17050054032,0.16393136628,0.83606863372,0.104411927258,0.731656706462,0.0595194390214,0.710508153784,0.878394795444,0.00819066263205,0.050
2883,17050054033,0.164971529618,0.835028470382,0.104539149452,0.73048932093,0.0604323801661,0.708751778957,0.876811457829,0.00835428653747,0.050
2884,17050054034,0.156769785434,0.843230214566,0.100438111496,0.74279210307,0.0563316739384,0.722706095187,0.884800040329,0.00834828822482,0.050
2885,17050054035,0.167129223868,0.832870776132,0.104809833673,0.728060942459,0.0623193901955,0.705115188106,0.873543877943,0.0080983509478,0.050
2886,17050054036,0.157765674144,0.842234325856,0.100304396412,0.741929929444,0.0574612777323,0.721014005045,0.882894091955,0.00857552847826,0.050
2887,17050054037,0.163158260807,0.836841739193,0.103139814993,0.7337019242,0.0600184458149,0.711832651405,0.877841646992,0.00851604348963,0.050
2888,17050054038,0.16728671968,0.83271328032,0.103452065998,0.729261214322,0.0638346536816,0.704870771237,0.871280340119,0.00823025730085,0.050
2889,17050054039,0.162314811423,0.837685188577,0.10201856877,0.735666619807,0.0602962426536,0.713275027701,0.877631537577,0.00818038276249,0.050
2890,17050054040,0.160795911252,0.839204088748,0.10269662456,0.736507464187,0.058099286692,0.715835617089,0.881222509865,0.00865898492312,0.050
2891,17050054041,0.160785811245,0.839214188755,0.102027835448,0.737186353306,0.0587579757974,0.715862758775,0.880256445379,0.00874750913835,0.050
2892,17050054042,0.163212723136,0.836787276864,0.10269727703,0.734089999834,0.0605154461063,0.711747288767,0.877098143232,0.00845968847227,0.050
2893,17050054043,0.165231476575,0.834768523425,0.103497734586,0.731270788839,0.0617337419892,0.708329279861,0.874838151778,0.00846352710593,0.050
2894,17050054044,0.16422548078,0.83577451922,0.102543108867,0.733231410353,0.0616823719132,0.710039877207,0.875146235922,0.00829978506774,0.050
2895,17050054045,0.162761145011,0.837238854989,0.101489255695,0.735749599294,0.0612718893154,0.712528418578,0.876091898644,0.00823698974162,0.050
2896,17050054046,0.15590603739,0.84409396261,0.100532418315,0.743561544294,0.0553736190749,0.724175599605,0.886422845987,0.00844465297246,0.050
2897,17050054047,0.159340413734,0.840659586266,0.101257137401,0.739402448865,0.0580832763332,0.718324988955,0.881596080766,0.00809168513864,0.050
2898,17050054048,0.160050996318,0.839949003682,0.102296587186,0.737652416495,0.0577544091321,0.71710408316,0.881908201934,0.00824901891118,0.050
2899,17050054049,0.156165299267,0.843834700733,0.0997655058653,0.744069194868,0.0563997934013,0.723745436773,0.884849608558,0.00862441623485,0.050
2900,17050054050,0.160471345782,0.839528654218,0.101524588174,0.738004066043,0.058946757608,0.716403127652,0.880054150042,0.00844913431692,0.050
2901,17050054051,0.156815811172,0.843184188828,0.0997799353413,0.743404253487,0.0570358758308,0.72263763021,0.883753273313,0.00845551959974,0.050
2902,17050054052,0.156985341758,0.843014658242,0.0994471299222,0.74356752832,0.0575382118353,0.722354111098,0.882972838215,0.00835243113267,0.050
2903,17050054053,0.155085714087,0.844914285913,0.0985215059213,0.746392779992,0.0565642081656,0.725604113669,0.884877087935,0.00817830308837,0.050
2904,17050054054,0.164436974674,0.835563025326,0.104650460397,0.730912564928,0.0597865142771,0.709651484656,0.87788468044,0.00850001150715,0.050
2905,17050054055,0.163577137589,0.836422862411,0.103719853646,0.732703008765,0.0598572839434,0.711116514184,0.877980634383,0.00822841425371,0.050
2906,17050054056,0.153705730289,0.846294269711,0.0991420716087,0.747152198102,0.0545636586806,0.727950207835,0.888166047077,0.00868436172664,0.050
2907,17050054057,0.15839669466,0.84160330534,0.103732182565,0.737871122775,0.054664512095,0.719890192466,0.886851950496,0.0084599969883,0.050
2908,17050054058,0.159503794312,0.840496205688,0.1017274443,0.738768761387,0.0577763500123,0.718040713324,0.882007856086,0.0084730387578,0.050
2909,17050054059,0.155611635968,0.844388364032,0.100353900907,0.744034463125,0.0552577350609,0.724679968987,0.886666569252,0.00847623619694,0.050
2910,17050054060,0.158373129964,0.841626870036,0.102476832191,0.739150037845,0.0558962977728,0.719949055728,0.88504658699,0.00831981888819,0.050
2911,17050054061,0.160357834473,0.839642165527,0.102786069926,0.736856095601,0.0575717645475,0.716576583918,0.882103039064,0.00866767724639,0.050
2912,17050054062,0.163241577819,0.836758422181,0.101844579519,0.734913842662,0.0613969983,0.711711338745,0.875795229101,0.00848087118489,0.050
2913,17050054063,0.161514711529,0.838485288471,0.101730070856,0.736755217615,0.0597846406726,0.714632960552,0.8785732124,0.00823743730748,0.050
2914,17050054064,0.159290365204,0.840709634796,0.101728008415,0.73898162638,0.0575623567889,0.718402857956,0.882374106738,0.00838221897906,0.050
2915,17050054065,0.156858149767,0.843141850233,0.100834522605,0.742307327628,0.0560236271618,0.722549753185,0.885231139624,0.00876624334049,0.050
2916,17050054066,0.158892292976,0.841107707024,0.101202498058,0.739905208966,0.0576897949189,0.719086445266,0.882283242426,0.00825737500381,0.050
2917,17050054067,0.16633742854,0.83366257146,0.104052355598,0.729610215862,0.0622850729423,0.706458475398,0.873774197948,0.0084563963989,0.050
2918,17050054068,0.158321799636,0.841678200364,0.101030766134,0.740647434231,0.0572910335024,0.720057953357,0.883008410623,0.00837269742537,0.050
2919,17050054069,0.16499282226,0.83500717774,0.105469812682,0.729537365059,0.0595230095779,0.70870192684,0.878143605398,0.00819183422554,0.050
2920,17050054070,0.160317805409,0.839682194591,0.10219009956,0.73749209503,0.058127705849,0.71665337071,0.881295236567,0.00848007165003,0.050
2921,17050054071,0.16580784373,0.83419215627,0.104542162665,0.729649993605,0.061265681065,0.707342673584,0.87539402196,0.00826125121063,0.050
2922,17050054072,0.163801011443,0.836198988557,0.103187846235,0.733011142322,0.0606131652084,0.710746539966,0.876817034839,0.00806317027235,0.050
2923,17050054073,0.15680817686,0.84319182314,0.0998265420304,0.743365281109,0.0569816348298,0.722649924716,0.883834910217,0.00898776274651,0.050
2924,17050054074,0.157685342208,0.842314657792,0.101381651529,0.740933006264,0.0563036906788,0.721134424487,0.884615801971,0.00859721749049,0.050
2925,17050054075,0.163852718994,0.836147281006,0.103350196637,0.732797084369,0.0605025223571,0.71065682385,0.876967668032,0.00833673645014,0.050
2926,17050054076,0.155760691687,0.844239308313,0.10147859547,0.742760712843,0.0542820962178,0.72440906996,0.888063910702,0.00843701869529,0.050
2927,17050054077,0.157643612325,0.842356387675,0.0999982645325,0.742358123142,0.0576453477927,0.721226128446,0.882653382921,0.00858169117236,0.049
2928,17050054078,0.160830889344,0.839169110656,0.102228840383,0.736940270272,0.0586020489608,0.715783381027,0.880474932516,0.00836542587328,0.050
2929,17050054079,0.163220051602,0.836779948398,0.103226478189,0.733553470209,0.0599935734124,0.711726971563,0.877863742908,0.00838305802733,0.050
2930,17050054080,0.162883802429,0.837116197571,0.102359812241,0.73475638533,0.0605239901876,0.712308071639,0.877162722034,0.00849233554059,0.050
2931,17050054081,0.156413271502,0.843586728498,0.100515045952,0.743071682546,0.0558982255495,0.723311885442,0.885525561413,0.0084682653895,0.050
2932,17050054082,0.161838763952,0.838161236048,0.1013201158,0.736841120248,0.0605186481521,0.714090725189,0.877417103616,0.00845567177105,0.050
2933,17050054083,0.160328905284,0.839671094716,0.102392407657,0.737278687059,0.0579364976277,0.716631522041,0.881573708676,0.00831317481017,0.050
2934,17050054084,0.157295984104,0.842704015896,0.101165215062,0.741538800834,0.0561307690423,0.721799830429,0.884965694169,0.00896554283339,0.050
2935,17050054085,0.161985335648,0.838014664352,0.103146877394,0.734867786957,0.0588384582536,0.713815353638,0.879852799516,0.00830483090997,0.050
2936,17050054086,0.156183113754,0.843816886246,0.100173594905,0.743643291341,0.0560095188486,0.723708972438,0.885419011191,0.00820145360541,0.050
2937,17050054087,0.156924878582,0.843075121418,0.100095164159,0.742979957259,0.0568297144233,0.722447281663,0.884029467975,0.00882344881266,0.049
2938,17050054088,0.159867193401,0.840132806599,0.101805471663,0.738327334936,0.0580617217379,0.717423125752,0.881500598983,0.00845759547973,0.050
2939,17050054089,0.16253063716,0.83746936284,0.10323061216,0.73423875068,0.059300025,0.712891933308,0.87904540155,0.00854797995692,0.050
2940,17050054090,0.154831873327,0.845168126673,0.0994854143802,0.745682712292,0.0553464589473,0.726022633107,0.886731199593,0.00802134364617,0.050
2941,17050054091,0.161701844484,0.838298155516,0.102626490039,0.735671665477,0.0590753544444,0.714302808872,0.879571657864,0.00871969006407,0.050
2942,17050054092,0.16335672006,0.83664327994,0.103025073126,0.733618206814,0.0603316469341,0.711499153021,0.877334682172,0.00857376676834,0.050
2943,17050054093,0.16073374249,0.83926625751,0.10126994387,0.73799631364,0.0594637986205,0.71596233711,0.879231115182,0.00868500918466,0.050
2944,17050054094,0.158783824518,0.841216175482,0.0998838682774,0.741332307204,0.0588999562409,0.71929039861,0.880530279398,0.00849618984705,0.050
2945,17050054095,0.154537804648,0.845462195352,0.0992309991134,0.746231196238,0.0553068055349,0.726528205585,0.886863388822,0.00835257371086,0.050
2946,17050054096,0.157501686439,0.842498313561,0.101036474121,0.74146183944,0.0564652123179,0.721451897391,0.884423390785,0.00849095332688,0.050
2947,17050054097,0.159133351371,0.840866648629,0.101436172312,0.739430476317,0.0576971790589,0.718673719577,0.882213904821,0.00815395986503,0.050
2948,17050054098,0.152864816263,0.847135183737,0.0996805752562,0.74745460848,0.0531842410071,0.729379298142,0.890407860078,0.00856168547541,0.050
2949,17050054099,0.157718942612,0.842281057388,0.100204095681,0.742076961707,0.0575148469316,0.72109495972,0.882826784278,0.00857730992925,0.050
2950,17050054100,0.153556880131,0.846443119869,0.0992754787726,0.747167641096,0.0542814013588,0.728202496739,0.888618766577,0.0083460255149,0.050
2951,17050054101,0.156043329164,0.843956670836,0.100086619494,0.743870051341,0.05595670967,0.723948385937,0.885531379477,0.00818102737516,0.050
2952,17050054102,0.155145095214,0.844854904786,0.0991339982678,0.745720906518,0.0560110969465,0.725493658054,0.885675465585,0.00822216821259,0.050
2953,17050054103,0.158770935982,0.841229064018,0.102081219504,0.739147844513,0.0566897164781,0.719279323981,0.883783155368,0.00830962912405,0.050
2954,17050054104,0.161962012202,0.838037987798,0.103684077708,0.73435391009,0.0582779344936,0.713846751387,0.880682464746,0.00855638915741,0.050
2955,17050054105,0.160931981131,0.839068018869,0.102738629603,0.736329389266,0.0581933515285,0.715604498639,0.88105169846,0.00855080160087,0.050
2956,17050054106,0.153826647401,0.846173352599,0.0987732263335,0.747400126266,0.0550534210674,0.727749202888,0.887415340088,0.00854026852465,0.050
2957,17050054107,0.164286845103,0.835713154897,0.104296879473,0.731416275424,0.0599899656301,0.709910042121,0.877620358597,0.00868670917255,0.050
2958,17050054108,0.15653387703,0.84346612297,0.100033419337,0.743432703633,0.0565004576933,0.723113757479,0.884610220646,0.00815394803649,0.049
2959,17050054109,0.157151206061,0.842848793939,0.100159811612,0.742688982327,0.0569913944492,0.722061204675,0.883735947017,0.0084962597689,0.050
2960,17050054110,0.160306906998,0.839693093002,0.101451469503,0.738241623499,0.0588554374955,0.716682922971,0.880227859253,0.0083536898272,0.050
2961,17050054111,0.154466987625,0.845533012375,0.0996526270434,0.745880385332,0.0548143605814,0.726642738929,0.887605255786,0.00838163785535,0.050
2962,17050054112,0.162383975014,0.837616024986,0.101997056813,0.735618968172,0.0603869182006,0.713158399851,0.877481898682,0.0082917816965,0.050
2963,17050054113,0.158796436861,0.841203563139,0.101503336364,0.739700226775,0.0572931004969,0.719244690266,0.88288979412,0.00816094279581,0.050
2964,17050054114,0.165139868483,0.834860131517,0.103417100819,0.731443030698,0.0617227676642,0.708484872239,0.874875380563,0.00811668302077,0.050
2965,17050054115,0.160544743463,0.839455256537,0.102811957947,0.736643298589,0.0577327855162,0.716259436741,0.881821481645,0.00813879140943,0.050
2966,17050054116,0.158128012121,0.841871987879,0.100415805441,0.741456182438,0.0577122066799,0.720396456705,0.882436472538,0.00841648506427,0.049
2967,17050054117,0.161112120077,0.838887879923,0.10226648177,0.736621398153,0.0588456383067,0.715306500979,0.880049655345,0.00851911741155,0.050
2968,17050054118,0.161673378572,0.838326621428,0.103471050206,0.734855571222,0.058202328366,0.714338311902,0.880862032551,0.00833555818242,0.050
2969,17050054119,0.15886307992,0.84113692008,0.101726850665,0.739410069415,0.0571362292558,0.719128179937,0.883104251904,0.00866525919849,0.050
2970,17050054120,0.164414229244,0.835585770756,0.102420785773,0.733164984983,0.061993443471,0.709723296171,0.874645076655,0.00817971423137,0.050
2971,17050054121,0.161602892354,0.838397107646,0.101408674263,0.736988433383,0.0601942180915,0.714488534802,0.877950062003,0.00847414734894,0.050
2972,17050054122,0.162362695113,0.837637304887,0.102531068733,0.735106236154,0.0598316263796,0.713186371397,0.878303370655,0.00828490102321,0.050
2973,17050054123,0.166065662429,0.833934337571,0.104756884066,0.729177453506,0.0613087783631,0.706905350144,0.875271679052,0.00819990982765,0.050
2974,17050054124,0.162336302102,0.837663697898,0.103259643059,0.734404054839,0.0590766590426,0.713220071411,0.879419635366,0.00828945817971,0.050
2975,17050054125,0.163622014448,0.836377985552,0.103048270795,0.733329714757,0.0605737436535,0.711050816678,0.876916739297,0.00855089418691,0.050
2976,17050054126,0.156816103011,0.843183896989,0.0993080045388,0.74387589245,0.0575080984726,0.722644212463,0.883058886377,0.008650251701,0.050
2977,17050054127,0.161051314771,0.838948685229,0.102517643887,0.736431041342,0.0585336708845,0.715405704996,0.880522844674,0.00862816422153,0.050
2978,17050054128,0.163638987765,0.836361012235,0.103310120993,0.733050891242,0.0603288667713,0.711018231789,0.877272823876,0.00859595481986,0.050
2979,17050054129,0.161157559752,0.838842440248,0.102153758588,0.73668868166,0.0590038011649,0.71523124631,0.879806275729,0.00812272055006,0.050
2980,17050054130,0.16065649949,0.83934350051,0.102011392131,0.737332108379,0.0586451073593,0.716082083162,0.880453326388,0.00888256859273,0.050
2981,17050054131,0.160662711412,0.839337288588,0.102497237677,0.736840050912,0.0581654737351,0.716064270584,0.881157051152,0.00846315990508,0.050
2982,17050054132,0.162317834944,0.837682165056,0.103578233794,0.734103931262,0.0587396011496,0.713246519976,0.87991957351,0.00827858983505,0.050
2983,17050054133,0.164603332505,0.835396667495,0.103647643918,0.731749023577,0.0609556885865,0.709385950333,0.876127102911,0.00836037987536,0.050
2984,17050054134,0.161706332564,0.838293667436,0.102342221105,0.735951446331,0.0593641114596,0.7142994781,0.879146030167,0.00822194191694,0.050
2985,17050054135,0.160545870215,0.839454129785,0.101146461937,0.738307667848,0.0593994082777,0.716282509862,0.879370755471,0.00819241728508,0.050
2986,17050054136,0.16369746536,0.83630253464,0.10406693852,0.732235596119,0.0596305268397,0.710908152471,0.878285959654,0.00828835816836,0.050
2987,17050054137,0.158194987252,0.841805012748,0.100120143563,0.741684869185,0.0580748436893,0.720287080658,0.881886920651,0.00833078732735,0.050
2988,17050054138,0.15894135043,0.84105864957,0.101364469915,0.739694179655,0.0575768805151,0.719000726367,0.882437351159,0.00836363859403,0.050
2989,17050054139,0.15974195838,0.84025804162,0.101423090102,0.738834951518,0.0583188682773,0.717641262056,0.881152696836,0.0080564210844,0.050
2990,17050054140,0.160362506583,0.839637493417,0.101166236768,0.738471256649,0.0591962698156,0.716592962634,0.879713387801,0.00834146154362,0.050
2991,17050054141,0.162039655223,0.837960344777,0.102572225955,0.735388118822,0.0594674292686,0.713732086416,0.878915163559,0.00849778513128,0.050
2992,17050054142,0.160935977101,0.839064022899,0.102761907976,0.736302114923,0.0581740691256,0.715597381261,0.881079095552,0.00842454616785,0.050
2993,17050054143,0.160272093713,0.839727906287,0.100050679381,0.739677226906,0.0602214143327,0.716762944942,0.878227803224,0.00903758616328,0.050
2994,17050054144,0.16154875271,0.83845124729,0.10311011021,0.73534113708,0.0584386425002,0.714554643168,0.880544163463,0.00863033607191,0.050
2995,17050054145,0.154179128408,0.845820871592,0.0999486628744,0.745872208717,0.0542304655341,0.727129667995,0.888536298417,0.00865949291515,0.050
2996,17050054146,0.164179097936,0.835820902064,0.104205558445,0.73161534362,0.0599735394907,0.710093198546,0.877669524636,0.00814799159473,0.050
2997,17050054147,0.1585300529,0.8414699471,0.101035698199,0.740434248901,0.0574943547016,0.719704104322,0.882658698368,0.00854105843258,0.050
2998,17050054148,0.158755169064,0.841244830936,0.101674430251,0.739570400685,0.0570807388131,0.719312199606,0.883212063262,0.00849197442448,0.050
2999,17050054149,0.156066503525,0.843933496475,0.100454760462,0.743478736013,0.0556117430631,0.723903385948,0.886032829011,0.00843816411591,0.050
3000,17050054150,0.156268871054,0.843731128946,0.100842136092,0.742888992854,0.0554267349619,0.723552884801,0.886254602977,0.00871783469695,0.050
3001,17050054151,0.165950364918,0.834049635082,0.10353864739,0.730510987693,0.0624117175278,0.707117739619,0.873676371857,0.00812803182399,0.050
3002,17050054152,0.159417472929,0.840582527071,0.101046222966,0.739536304105,0.0583712499627,0.718197393458,0.881154031453,0.00828494618118,0.050
3003,17050054153,0.164008071795,0.835991928205,0.104084602659,0.731907325546,0.0599234691361,0.710383608862,0.87778289665,0.00820897339755,0.050
3004,17050054154,0.154635738507,0.845364261493,0.100156012071,0.745208249422,0.0544797264362,0.726347211015,0.888054827947,0.00840510655814,0.049
3005,17050054155,0.153550209329,0.846449790671,0.099450273918,0.746999516753,0.0540999354106,0.728211271998,0.888887269397,0.00864239958614,0.050
3006,17050054156,0.162542256936,0.837457743064,0.102247486304,0.735210256759,0.060294770632,0.712887036358,0.87758007755,0.00817682988423,0.050
3007,17050054157,0.157203485221,0.842796514779,0.102542607657,0.740253907122,0.0546608775637,0.721936521753,0.887149660321,0.00854550652635,0.050
3008,17050054158,0.156121861041,0.843878138959,0.10009427783,0.743783861129,0.0560275832101,0.723814495167,0.88540766121,0.00856997422147,0.050
3009,17050054159,0.161035238951,0.838964761049,0.102395762105,0.736568998944,0.0586394768466,0.715434758241,0.880371111546,0.0082619690851,0.049
3010,17050054160,0.15548090905,0.84451909095,0.0997831643582,0.744735926592,0.0556977446913,0.724911358311,0.886052238202,0.00825300774741,0.050
3011,17050054161,0.164536240548,0.835463759452,0.103641547934,0.731822211518,0.0608946926134,0.70949919138,0.876232316863,0.00810288589895,0.050
3012,17050054162,0.154985682219,0.845014317781,0.10050408866,0.744510229121,0.0544815935591,0.72574498464,0.887964245569,0.00843572856081,0.050
3013,17050054163,0.16107131429,0.83892868571,0.103872765094,0.735055920616,0.0571985491964,0.715351508945,0.882481120848,0.00873218351227,0.050
3014,17050054164,0.162827393264,0.837172606736,0.102855316102,0.734317290634,0.0599720771612,0.712395965709,0.877987457948,0.00795454160249,0.050
3015,17050054165,0.167905216366,0.832094783634,0.10466283022,0.727431953414,0.0632423861458,0.703813267492,0.872011728878,0.00819976272404,0.050
3016,17050054166,0.161204476207,0.838795523793,0.102917685526,0.735877838267,0.0582867906816,0.715140345511,0.880849326751,0.00847851178539,0.050
3017,17050054167,0.160298305526,0.839701694474,0.10150825633,0.738193438143,0.0587900491961,0.716696650833,0.88032606501,0.00836092937452,0.050
3018,17050054168,0.164640741646,0.835359258354,0.104450409139,0.730908849215,0.0601903325075,0.709310822792,0.877243759759,0.00853985934854,0.050
3019,17050054169,0.157845729589,0.842154270411,0.100233473665,0.741920796745,0.0576122559243,0.720878973541,0.88265249216,0.00851529301739,0.050
3020,17050054170,0.159360439256,0.840639560744,0.102340532201,0.738299028543,0.0570199070551,0.718274756242,0.88315472125,0.00851674916893,0.050
3021,17050054171,0.16212700665,0.83787299335,0.104046869815,0.733826123535,0.0580801368349,0.713562215459,0.880934261992,0.00837666860819,0.050
3022,17050054172,0.16028872706,0.83971127294,0.101714350735,0.737996922205,0.0585743763246,0.716709795281,0.880645470725,0.00804674512178,0.050
3023,17050054173,0.159601130486,0.840398869514,0.101082263134,0.73931660638,0.0585188673516,0.71788525827,0.880892614921,0.00860422759628,0.050
3024,17050054174,0.165367528722,0.834632471278,0.104312095922,0.730320375356,0.0610554327992,0.708087813037,0.875804182728,0.0084405651421,0.050
3025,17050054175,0.159667918906,0.840332081094,0.100779527358,0.739552553737,0.058888391548,0.717776502373,0.880333179093,0.00801069407195,0.050
3026,17050054176,0.160515856668,0.839484143332,0.102076477504,0.737407665828,0.0584393791647,0.716319419482,0.880789488419,0.00860983434004,0.050
3027,17050054177,0.161421705335,0.838578294665,0.103293295913,0.735284998751,0.0581284094223,0.714766942698,0.881030496421,0.00838623499191,0.050
3028,17050054178,0.160290013105,0.839709986895,0.102149426138,0.737560560758,0.058140586967,0.716701089245,0.881282967929,0.00857705831015,0.050
3029,17050054179,0.157537868172,0.842462131828,0.0997864176323,0.742675714196,0.0577514505396,0.72140911811,0.882523332943,0.00843960986722,0.050
3030,17050054180,0.155708463639,0.844291536361,0.0991950187989,0.745096517562,0.0565134448401,0.724532328344,0.884796143855,0.00837069788396,0.050
3031,17050054181,0.161070116237,0.838929883763,0.102257131588,0.736672752175,0.0588129846483,0.715377772331,0.880107681939,0.00846965821606,0.050
3032,17050054182,0.162934821695,0.837065178305,0.103177897759,0.733887280546,0.0597569239364,0.712209587675,0.878278569483,0.00832501802528,0.050
3033,17050054183,0.157380986661,0.842619013339,0.100314567595,0.742304445744,0.0570664190658,0.72166800521,0.883569090033,0.00847447257841,0.050
3034,17050054184,0.15860932529,0.84139067471,0.10034596653,0.741044708181,0.0582633587601,0.719579807284,0.881508720401,0.00862310868979,0.050
3035,17050054185,0.159856433198,0.840143566802,0.101515608885,0.738627957917,0.0583408243124,0.717445721937,0.881092823126,0.00819822465557,0.050
3036,17050054186,0.160239948332,0.839760051668,0.101750973055,0.738009078613,0.0584889752777,0.716791930588,0.880782748545,0.00830760624623,0.050
3037,17050054187,0.160086518303,0.839913481697,0.102251504055,0.737661977642,0.0578350142474,0.717044532328,0.881781144633,0.00857212975675,0.050
3038,17050054188,0.154128677025,0.845871322975,0.0987903348736,0.747080988101,0.0553383421519,0.727233179429,0.886920103329,0.00814517835647,0.050
3039,17050054189,0.153995346501,0.846004653499,0.0997239620427,0.746280691456,0.0542713844587,0.727446837021,0.88852253065,0.00827503164917,0.050
3040,17050054190,0.155310463235,0.844689536765,0.100970982742,0.743718554023,0.0543394804928,0.725184122791,0.888091894127,0.00832782072872,0.050
3041,17050054191,0.15926767379,0.84073232621,0.101432710126,0.739299616083,0.0578349636644,0.718445796279,0.881978782283,0.00817067527413,0.050
3042,17050054192,0.16520841971,0.83479158029,0.103569154192,0.731222426098,0.0616392655185,0.708367063652,0.87498236906,0.00812447059739,0.050
3043,17050054193,0.155171240717,0.844828759283,0.100587135344,0.744241623939,0.0545841053734,0.725427274845,0.887767044687,0.0085836552707,0.050
3044,17050054194,0.161131020337,0.838868979663,0.101849202109,0.737019777554,0.0592818182288,0.715280754816,0.879403829074,0.00831373746359,0.050
3045,17050054195,0.161785246879,0.838214753121,0.103984717495,0.734230035626,0.057800529384,0.714141307105,0.881426271216,0.00863094643748,0.050
3046,17050054196,0.161066336781,0.838933663219,0.10153741276,0.73739625046,0.0595289240212,0.715394968579,0.879055928686,0.00832416253102,0.050
3047,17050054197,0.154007201642,0.845992798358,0.0992419392014,0.746750859157,0.0547652624404,0.72743382326,0.887793380805,0.00888126781309,0.050
3048,17050054198,0.160824616998,0.839175383002,0.101305276869,0.737870106132,0.0595193401292,0.715807859642,0.879127726744,0.0080488246125,0.050
3049,17050054199,0.158932066709,0.841067933291,0.10150258864,0.739565344651,0.0574294780684,0.719014416039,0.882656332457,0.0084987377001,0.050
3050,17050054200,0.163454222605,0.836545777395,0.103304824356,0.73324095304,0.0601493982491,0.711330293084,0.877579847226,0.00834885104841,0.050
3051,17050054201,0.160410746485,0.839589253515,0.101382806776,0.738206446739,0.0590279397095,0.716507954602,0.879949315236,0.00807231342804,0.050
3052,17050054202,0.156898901314,0.843101098686,0.101248457905,0.741852640782,0.0556504434086,0.722474190405,0.88576977611,0.00846571359622,0.050
3053,17050054203,0.163813305348,0.836186694652,0.103735505223,0.732451189428,0.0600778001248,0.710717572838,0.877601324202,0.00845507210767,0.050
3054,17050054204,0.159317217693,0.840682782307,0.101653235385,0.739029546923,0.057663982308,0.718358410411,0.882218186697,0.00814250728387,0.050
3055,17050054205,0.157204609811,0.842795390189,0.0993814566228,0.743413933566,0.0578231531886,0.721982025846,0.882499850048,0.00850594357753,0.050
3056,17050054206,0.164117804244,0.835882195756,0.104333053435,0.731549142321,0.0597847508094,0.710194708689,0.877961343241,0.00815882277638,0.050
3057,17050054207,0.164938727543,0.835061272457,0.103716368191,0.731344904267,0.0612223593521,0.708819415617,0.87565750948,0.00831458496279,0.050
3058,17050054208,0.158128579482,0.841871420518,0.1009716814,0.740899739117,0.0571568980824,0.720387154409,0.883252811065,0.00788352704591,0.050
3059,17050054209,0.155851310417,0.844148689583,0.0999776503679,0.744171039215,0.0558736600492,0.724277168644,0.885701249265,0.00888524724954,0.050
3060,17050054210,0.16119167231,0.83880832769,0.101261916919,0.737546410771,0.0599297553911,0.715186861968,0.87843670546,0.0080841257059,0.050
3061,17050054211,0.160035351962,0.839964648038,0.102181110553,0.737783537486,0.0578542414092,0.717132340921,0.881765180362,0.00799240425241,0.050
3062,17050054212,0.160438492075,0.839561507925,0.101230427287,0.738331080638,0.0592080647875,0.716463217742,0.879677822362,0.00818811761934,0.050
3063,17050054213,0.16442945376,0.83557054624,0.103230101902,0.732340444337,0.0611993518581,0.709685476,0.875809110721,0.00853322736847,0.050
3064,17050054214,0.162333093211,0.837666906789,0.102685897446,0.734981009343,0.059647195765,0.713234103686,0.878581525247,0.00862365207428,0.050
3065,17050054215,0.159701231793,0.840298768207,0.101370049305,0.738928718903,0.0583311824877,0.717711137365,0.881144413611,0.00827762761503,0.050
3066,17050054216,0.161986307502,0.838013692498,0.103975928908,0.73403776359,0.0580103785934,0.713801273826,0.881070105399,0.00810187933683,0.050
3067,17050054217,0.162863719985,0.837136280015,0.101487783933,0.735648496082,0.0613759360523,0.712355088934,0.875914812294,0.00835242517799,0.050
3068,17050054218,0.159610099494,0.840389900506,0.101729368394,0.738660532111,0.0578807311004,0.717860336541,0.881828709386,0.00866930121207,0.049
3069,17050054219,0.165919528604,0.834080471396,0.103884482008,0.730195989389,0.0620350465958,0.7071644729,0.874237249801,0.00829801869631,0.050
3070,17050054220,0.160509871542,0.839490128458,0.102280138223,0.737209990235,0.0582297333196,0.716326506961,0.881099167358,0.00825217307591,0.050
3071,17050054221,0.163132835403,0.836867164597,0.103978862757,0.73288830184,0.0591539726464,0.711863017686,0.879118650732,0.00867700656873,0.050
3072,17050054222,0.159000496194,0.840999503806,0.101875357367,0.739124146439,0.0571251388269,0.718892652289,0.88308719893,0.00841111772579,0.050
3073,17050054223,0.161367703676,0.838632296324,0.101560622649,0.737071673674,0.0598070810268,0.714884348728,0.878575168094,0.00833461624241,0.050
3074,17050054224,0.151757303849,0.848242696151,0.0974317132536,0.750810982897,0.0543255905952,0.731307988002,0.889013245879,0.00894339460021,0.050
3075,17050054225,0.158208253831,0.841791746169,0.100543290664,0.741248455505,0.0576649631664,0.720258190593,0.882486333121,0.00822880416143,0.050
3076,17050054226,0.161231065467,0.838768934533,0.104179581548,0.734589352985,0.0570514839188,0.715076396416,0.882659280445,0.00811532765538,0.050
3077,17050054227,0.160596466437,0.839403533563,0.101496974435,0.737906559128,0.0590994920021,0.716191517753,0.879799609202,0.00838093146068,0.050
3078,17050054228,0.157778943926,0.842221056074,0.100766481888,0.741454574186,0.0570124620378,0.720984514067,0.883550739118,0.0081762986232,0.050
3079,17050054229,0.163232865408,0.836767134592,0.103323831829,0.733443302763,0.0599090335788,0.711703866534,0.877985042246,0.00834187191302,0.050
3080,17050054230,0.162280812487,0.837719187513,0.10353840418,0.734180783333,0.0587424083075,0.71330972337,0.879924184386,0.0084217084896,0.050
3081,17050054231,0.159371321797,0.840628678203,0.101359808087,0.739268870116,0.0580115137107,0.718271000592,0.881694117176,0.00818459644556,0.050
3082,17050054232,0.157262105271,0.842737894729,0.100758396931,0.741979497798,0.05650370834,0.721863562863,0.884425693318,0.00825402968639,0.050
3083,17050054233,0.158307315111,0.841692684889,0.10034078395,0.741351900938,0.0579665311607,0.720092912238,0.882018752136,0.00837975008488,0.050
3084,17050054234,0.15697684668,0.84302315332,0.101126479907,0.741896673413,0.0558503667732,0.722343376606,0.885456593327,0.00819981884784,0.049
3085,17050054235,0.160897253677,0.839102746323,0.101827620033,0.73727512629,0.0590696336443,0.715676984997,0.87977158268,0.00804923133081,0.050
3086,17050054236,0.16436757423,0.83563242577,0.102801713501,0.732830712269,0.0615658607285,0.709796281949,0.875284573553,0.00827245801336,0.050
3087,17050054237,0.16094648093,0.83905351907,0.103129528688,0.735923990382,0.057816952242,0.715574076169,0.881601661259,0.00830985692,0.050
3088,17050054238,0.162820793316,0.837179206684,0.102875665307,0.734303541377,0.0599451280085,0.712406814229,0.878028632458,0.00849477629656,0.050
3089,17050054239,0.158698941693,0.841301058307,0.100691557371,0.740609500936,0.0580073843219,0.719422426384,0.881863277647,0.00884281459635,0.050
3090,17050054240,0.157970098183,0.842029901817,0.100243581142,0.741786320675,0.0577265170402,0.720667419053,0.882454046041,0.00837480788034,0.050
3091,17050054241,0.158296807706,0.841703192294,0.101310166251,0.740393026043,0.0569866414554,0.720096223803,0.883462060245,0.00895444779849,0.050
3092,17050054242,0.160521934032,0.839478065968,0.101312885474,0.738165180494,0.0592090485586,0.716320574739,0.87965637783,0.0085869140377,0.050
3093,17050054243,0.159337572828,0.840662427172,0.101068910715,0.739593516457,0.0582686621127,0.718332633223,0.881324193085,0.00844660404092,0.050
3094,17050054244,0.155577665493,0.844422334507,0.0997017527572,0.74472058175,0.0558759127357,0.7247476517,0.885766128339,0.00838952219957,0.050
3095,17050054245,0.158303602487,0.841696397513,0.101391662855,0.740304734658,0.0569119396316,0.720083456855,0.883570237177,0.00853684299147,0.050
3096,17050054246,0.158580687866,0.841419312134,0.101237658074,0.74018165406,0.0573430297916,0.719615070714,0.882868862939,0.00848485272187,0.050
3097,17050054247,0.155191814974,0.844808185026,0.10035342226,0.744454762766,0.0548383927144,0.725395696044,0.887388013877,0.0082797922526,0.050
3098,17050054248,0.167097986713,0.832902013287,0.10389583541,0.729006177876,0.0632021513026,0.705181420164,0.872253015276,0.00800310468465,0.050
3099,17050054249,0.16077708073,0.83922291927,0.101147607252,0.738075312018,0.0596294734776,0.715890752234,0.878977158581,0.00824852620465,0.049
3100,17050054250,0.156977513805,0.843022486195,0.100974100621,0.742048385574,0.0560034131837,0.722344527068,0.885231402717,0.00851541657048,0.050
3101,17050054251,0.155238356516,0.844761643484,0.0993339669644,0.74542767652,0.0559043895514,0.725331625477,0.88580902095,0.00798856302351,0.049
3102,17050054252,0.163867723644,0.836132276356,0.102455611342,0.733676665015,0.0614121123022,0.710644916213,0.875626791915,0.00845869751525,0.050
3103,17050054253,0.16157567136,0.83842432864,0.102974523004,0.735449805636,0.0586011483562,0.714511117146,0.880298835877,0.00821703904909,0.050
3104,17050054254,0.165107730553,0.834892269447,0.103871728815,0.731020540632,0.0612360017372,0.708532217361,0.875598482443,0.00843295536417,0.050
3105,17050054255,0.154705959037,0.845294040963,0.0985599894658,0.746734051497,0.0561459695711,0.726251335236,0.885587284591,0.00869136696965,0.050
3106,17050054256,0.158055684119,0.841944315881,0.100992185264,0.740952130617,0.0570634988558,0.7205107282,0.883407955712,0.00854797389567,0.050
3107,17050054257,0.15887444526,0.84112555474,0.100235101568,0.740890453173,0.0586393436919,0.719131259107,0.880891443461,0.00869445480752,0.050
3108,17050054258,0.161057104468,0.838942895532,0.10217539542,0.736767500112,0.0588817090487,0.715401033774,0.880009738871,0.00837974119902,0.050
3109,17050054259,0.16574722074,0.83425277926,0.102428306755,0.731824472505,0.0633189139847,0.707476474778,0.872389014838,0.00847272804564,0.050
3110,17050054260,0.157409742773,0.842590257227,0.101958768006,0.740631489221,0.0554509747663,0.721594432824,0.885937228742,0.00858527373004,0.050
3111,17050054261,0.162706900984,0.837293099016,0.104256346389,0.733036752627,0.0584505545955,0.712578593136,0.88025289821,0.00860495781624,0.050
3112,17050054262,0.16684546724,0.83315453276,0.105089189067,0.728065343694,0.0617562781728,0.705588177198,0.874436142116,0.00827195798504,0.050
3113,17050054263,0.159467946887,0.840532053113,0.101425296358,0.739106756755,0.058042650529,0.718106066195,0.881624973755,0.00872374248648,0.050
3114,17050054264,0.160834019706,0.839165980294,0.102085645139,0.737080335155,0.0587483745667,0.715780226248,0.880259040117,0.0083693257708,0.050
3115,17050054265,0.161667456701,0.838332543299,0.103092063257,0.735240480042,0.0585753934445,0.714354018194,0.880314915469,0.0083327986632,0.050
3116,17050054266,0.15935185425,0.84064814575,0.100742682238,0.739905463512,0.0586091720121,0.718313291997,0.88082008194,0.00843326257414,0.050
3117,17050054267,0.159835462272,0.840164537728,0.10214600821,0.738018529518,0.0576894540621,0.717471831234,0.882055593538,0.00814285100913,0.050
3118,17050054268,0.158512490466,0.841487509534,0.101414607481,0.740072902052,0.0570978829848,0.719728251926,0.88324591359,0.00806184630734,0.050
3119,17050054269,0.167232000455,0.832767999545,0.104509375301,0.728258624244,0.0627226251545,0.704946900429,0.872927741924,0.00841305637997,0.050
3120,17050054270,0.160094739571,0.839905260429,0.100518111593,0.739387148836,0.059576627978,0.717056594516,0.879218451442,0.00881393741256,0.050
3121,17050054271,0.157586417943,0.842413582057,0.100262606329,0.742150975728,0.0573238116142,0.721319416358,0.883140176797,0.00867806395209,0.050
3122,17050054272,0.1585491772,0.8414508228,0.100534041609,0.740916781192,0.058015135591,0.719679145674,0.881888330074,0.00823003147089,0.050
3123,17050054273,0.155410067067,0.844589932933,0.100538908963,0.744051023971,0.054871158104,0.72502078888,0.887285270447,0.00852734163874,0.050
3124,17050054274,0.162519296557,0.837480703443,0.103211224549,0.734269478894,0.0593080720074,0.712911396263,0.879036241498,0.00860274910843,0.050
3125,17050054275,0.158221883401,0.841778116599,0.101189529456,0.740588587143,0.0570323539452,0.720225337715,0.883413138095,0.00862774394673,0.050
3126,17050054276,0.162768326849,0.837231673151,0.10318239459,0.734049278561,0.0595859322585,0.712490883502,0.878569093962,0.00827601571929,0.050
3127,17050054277,0.15742577374,0.84257422626,0.100106834004,0.742467392256,0.0573189397355,0.721594946533,0.883186796255,0.00833465371561,0.050
3128,17050054278,0.160415539965,0.839584460035,0.101092882597,0.738491577438,0.0593226573684,0.716504179481,0.879514838707,0.00784822066611,0.050
3129,17050054279,0.159278927073,0.840721072927,0.10032890166,0.740392171267,0.0589500254124,0.718443255703,0.88033656888,0.00819585147589,0.050
3130,17050054280,0.164846780896,0.835153219104,0.104399645774,0.73075357333,0.0604471351225,0.708964173741,0.876818556272,0.00819681940317,0.050
3131,17050054281,0.161420791075,0.838579208925,0.102037449711,0.736541759214,0.0593833413636,0.714787328036,0.879185571696,0.00859557205099,0.050
3132,17050054282,0.154263862148,0.845736137852,0.0986128793353,0.747123258517,0.0556509828126,0.727005048833,0.886426325781,0.00858291129857,0.050
3133,17050054283,0.163400243074,0.836599756926,0.10393588086,0.732663876066,0.0594643622134,0.711411986278,0.878599683096,0.00840622114623,0.050
3134,17050054284,0.161046278626,0.838953721374,0.103084258772,0.735869462602,0.0579620198538,0.715405734623,0.881364551588,0.00832797622693,0.050
3135,17050054285,0.165683493316,0.834316506684,0.10431684363,0.729999663054,0.061366649686,0.707555476088,0.875274059401,0.00812125666785,0.050
3136,17050054286,0.158810421675,0.841189578325,0.102210683333,0.738978894992,0.0565997383425,0.719210333593,0.883905854599,0.00847308998811,0.050
3137,17050054287,0.157368710041,0.842631289959,0.102214733038,0.740416556921,0.0551539770029,0.721660383728,0.886383996021,0.00816747635841,0.050
3138,17050054288,0.161964513808,0.838035486192,0.103361602402,0.73467388379,0.0586029114069,0.713847356552,0.880204055001,0.00856478107417,0.050
3139,17050054289,0.161547440961,0.838452559039,0.1041472894,0.734305269639,0.0574001515608,0.714541305653,0.882071381251,0.00871274220902,0.050
3140,17050054290,0.159307447448,0.840692552552,0.101616566399,0.739075986153,0.0576908810496,0.718375540553,0.882181001544,0.00828790365583,0.050
3141,17050054291,0.157712424621,0.842287575379,0.101927585886,0.740359989493,0.055784838735,0.721080189215,0.885372035124,0.00834946524018,0.049
3142,17050054292,0.159487810805,0.840512189195,0.101154382519,0.739357806676,0.0583334282865,0.718076427403,0.881192639085,0.00843924622303,0.050
3143,17050054293,0.164828429893,0.835171570107,0.10482050385,0.730351066257,0.0600079260423,0.708988799741,0.877468569033,0.00806380112797,0.050
3144,17050054294,0.159786048979,0.840213951021,0.102100543984,0.738113407037,0.0576855049946,0.717556318316,0.882073308677,0.0085205293721,0.050
3145,17050054295,0.160486268401,0.839513731599,0.102543689406,0.736970042193,0.0579425789949,0.716362552258,0.881527029944,0.00874090568495,0.050
3146,17050054296,0.16119911477,0.83880088523,0.102113475599,0.736687409632,0.059085639171,0.715161486761,0.879676047041,0.00855297486532,0.050
3147,17050054297,0.163351662531,0.836648337469,0.103522307846,0.733126029622,0.0598293546853,0.711500236244,0.878074391784,0.00876514156848,0.050
3148,17050054298,0.162511739954,0.837488260046,0.103758921342,0.733729338704,0.0587528186126,0.712915955957,0.879854417795,0.00834952964514,0.050
3149,17050054299,0.160025744513,0.839974255487,0.10104478662,0.738929468868,0.058980957893,0.717165675824,0.880110866237,0.00861266156298,0.050
3150,17050054300,0.165321831629,0.834678168371,0.104427879369,0.730250289003,0.0608939522599,0.708163072946,0.876052116974,0.00818078300184,0.049
3151,17050054301,0.160943827257,0.839056172743,0.102929334022,0.736126838721,0.0580144932344,0.715581573708,0.881311847793,0.00833396611851,0.050
3152,17050054302,0.158144503832,0.841855496168,0.100209884479,0.741645611689,0.0579346193525,0.720371520289,0.882105426615,0.0082922787714,0.050
3153,17050054303,0.159893890694,0.840106109306,0.101423944303,0.738682165003,0.0584699463904,0.717383573687,0.880893950759,0.0085811262551,0.050
3154,17050054304,0.159128881171,0.840871118829,0.101075842532,0.739795276297,0.0580530386398,0.718686712074,0.881691763441,0.00824195401341,0.050
3155,17050054305,0.155037152767,0.844962847233,0.0996325575521,0.745330289681,0.055404595215,0.725670269329,0.886594246066,0.00824268722343,0.050
3156,17050054306,0.161647302508,0.838352697492,0.102439098937,0.735913598554,0.0592082035709,0.714397919806,0.879389269627,0.00814215369558,0.050
3157,17050054307,0.160587316602,0.839412683398,0.102389705796,0.737022977601,0.0581976108063,0.71619363064,0.881127847245,0.00806191367233,0.049
3158,17050054308,0.151988950819,0.848011049181,0.0992164664351,0.748794582746,0.0527724843836,0.73088466518,0.891237292173,0.00874257794845,0.049
3159,17050054309,0.157403228953,0.842596771047,0.101695299688,0.740901471358,0.0557079292654,0.72160946363,0.885561026505,0.00799018796307,0.050
3160,17050054310,0.157438370883,0.842561629117,0.101563957883,0.740997671233,0.0558744130002,0.721551664946,0.885307606086,0.00836568934798,0.050
3161,17050054311,0.162980712205,0.837019287795,0.103414247723,0.733605040072,0.0595664644823,0.712128500797,0.878547833462,0.00832507363188,0.050
3162,17050054312,0.168793807775,0.831206192225,0.104725218456,0.726480973769,0.0640685893188,0.70232045247,0.870597973327,0.00852454670966,0.050
3163,17050054313,0.160759519413,0.839240480587,0.102302799519,0.736937681068,0.0584567198941,0.715903174772,0.880705671542,0.00843358612257,0.050
3164,17050054314,0.157568664923,0.842431335077,0.101552424487,0.740878910589,0.0560162404361,0.721330257562,0.885067072877,0.00846558490306,0.050
3165,17050054315,0.157218057588,0.842781942412,0.100651609535,0.742130332877,0.0565664480528,0.721940096163,0.884344288444,0.00845415403801,0.050
3166,17050054316,0.154292292446,0.845707707554,0.099685389478,0.746022318076,0.0546069029679,0.726940428705,0.887954283036,0.00858914256084,0.050
3167,17050054317,0.156171087399,0.843828912601,0.100011544084,0.743817368516,0.0561595433147,0.723731887339,0.885201414136,0.00873984228355,0.050
3168,17050054318,0.164220726788,0.835779273212,0.10320913266,0.732570140552,0.0610115941281,0.710037907685,0.87613359266,0.00853528380418,0.050
3169,17050054319,0.166526614875,0.833473385125,0.10531079722,0.728162587906,0.0612158176549,0.706121243397,0.875303248102,0.00821633600175,0.050
3170,17050054320,0.161631963179,0.838368036821,0.102526312735,0.735841724087,0.0591056504439,0.714422571048,0.879543695496,0.00823452236074,0.050
3171,17050054321,0.158557432443,0.841442567557,0.101262292858,0.740180274699,0.0572951395849,0.719654200222,0.882944938899,0.00807279312575,0.050
3172,17050054322,0.16162547268,0.83837452732,0.101299909376,0.737074617944,0.0603255633037,0.714451951408,0.877751583003,0.00817267213088,0.049
3173,17050054323,0.157814523354,0.842185476646,0.0998178742627,0.742367602383,0.0579966490915,0.720938257032,0.882094958509,0.00830000313216,0.050
3174,17050054324,0.161326775998,0.838673224002,0.103045918286,0.735627305716,0.0582808577115,0.714931357009,0.880828931256,0.00805840069425,0.050
3175,17050054325,0.160231133029,0.839768866971,0.102332150065,0.737436716906,0.0578989829641,0.716798156229,0.881652338648,0.00834541002029,0.050
3176,17050054326,0.160033705682,0.839966294318,0.103122852775,0.736843441544,0.0569108529069,0.717121006148,0.883152652292,0.00849178130758,0.050
3177,17050054327,0.156936308518,0.843063691482,0.0996207688973,0.743442922585,0.0573155396208,0.722434946541,0.88331233262,0.00833935616332,0.050
3178,17050054328,0.163469392136,0.836530607864,0.103226391316,0.733304216548,0.0602430008197,0.711305852772,0.877438677056,0.00819566310889,0.050
3179,17050054329,0.163033459038,0.836966540962,0.103494132544,0.733472408419,0.0595393264938,0.712038180905,0.878575359807,0.00864887356174,0.050
3180,17050054330,0.168880409971,0.831119590029,0.106338344673,0.724781245356,0.062542065298,0.702150941354,0.872823132648,0.0079622894581,0.050
3181,17050054331,0.160166059136,0.839833940864,0.101054919167,0.738779021696,0.0591111399689,0.716927629765,0.87988572161,0.00793977273226,0.050
3182,17050054332,0.160726683363,0.839273316637,0.102933410414,0.736339906222,0.0577932729488,0.715949344435,0.881688998252,0.00829349597853,0.050
3183,17050054333,0.159924471453,0.840075528547,0.102882558143,0.737192970404,0.05704191331,0.717309835425,0.882986241598,0.0083161280604,0.050
3184,17050054334,0.159283338711,0.840716661289,0.10155459475,0.739162066539,0.0577287439603,0.718417383481,0.882131166372,0.0088760868358,0.050
3185,17050054335,0.156662575155,0.843337424845,0.100907823983,0.742429600861,0.0557547511721,0.722881542047,0.885674798675,0.00838595701134,0.052
3186,17050054336,0.16544321917,0.83455678083,0.104894813478,0.729661967352,0.0605484056915,0.707951547928,0.876532276279,0.00854165060061,0.050
3187,17050054337,0.156674172059,0.843325827941,0.0994348379851,0.743890989956,0.0572393340736,0.722883895565,0.8834891301,0.00859252841216,0.050
3188,17050054338,0.156295935512,0.843704064488,0.0993273762297,0.744376688259,0.0569685592819,0.723529513798,0.883980925792,0.00861823631048,0.049
3189,17050054339,0.165502710417,0.834497289583,0.104629047041,0.729868242542,0.0608736633759,0.707855310766,0.876040381945,0.00827874119478,0.050
3190,17050054340,0.157524911612,0.842475088388,0.100940203191,0.741534885196,0.056584708421,0.721413844762,0.884241990106,0.00871025976121,0.050
3191,17050054341,0.157205838189,0.842794161811,0.10011497106,0.742679190752,0.0570908671286,0.721968933396,0.883576236951,0.00881714199466,0.050
3192,17050054342,0.162887482122,0.837112517878,0.103403946422,0.733708571457,0.0594835356998,0.712286191484,0.878691651084,0.00819446689087,0.050
3193,17050054343,0.161808597445,0.838191402555,0.102495647698,0.735695754856,0.0593129497473,0.714124133266,0.879197005839,0.00853079359579,0.050
3194,17050054344,0.161008715704,0.838991284296,0.102049696584,0.736941587712,0.0589590191204,0.715484868493,0.879907612491,0.00841099408251,0.050
3195,17050054345,0.15827517271,0.84172482729,0.100813374069,0.740911453221,0.0574617986418,0.720140434691,0.88276871078,0.00808516228294,0.050
3196,17050054346,0.159044444636,0.840955555364,0.102331035642,0.738624519722,0.0567134089935,0.718811211116,0.883681909435,0.00816843960291,0.050
3197,17050054347,0.158202229068,0.841797770932,0.101636266033,0.740161504899,0.0565659630345,0.720252033327,0.884103678087,0.00807602517837,0.050
3198,17050054348,0.163304964304,0.836695035696,0.103428434801,0.733266600895,0.0598765295026,0.711580516169,0.878015955969,0.00831490720081,0.050
3199,17050054349,0.162743691877,0.837256308123,0.102550433706,0.734705874417,0.0601932581704,0.712541998801,0.877681927084,0.00847028563553,0.050
3200,17050054350,0.165481317192,0.834518682808,0.10437376906,0.730144913748,0.0611075481325,0.707895179838,0.875701411025,0.00833551357663,0.050
3201,17050054351,0.160873095468,0.839126904532,0.101333967217,0.737792937316,0.059539128251,0.715725310285,0.879087049192,0.00876956531197,0.050
3202,17050054352,0.158905251771,0.841094748229,0.102179491631,0.738915256598,0.0567257601404,0.719049788565,0.88369752806,0.00822732730162,0.050
3203,17050054353,0.157258054167,0.842741945833,0.101249050234,0.741492895599,0.0560090039331,0.721863094416,0.885154060388,0.0083354975425,0.050
3204,17050054354,0.154372918308,0.845627081692,0.0986703812177,0.746956700475,0.0557025370901,0.726818028724,0.886323044015,0.00866511100936,0.050
3205,17050054355,0.158139949441,0.841860050559,0.10138458125,0.740475469309,0.056755368191,0.720361639299,0.883840407161,0.00845556212282,0.049
3206,17050054356,0.160509064198,0.839490935802,0.101737196928,0.737753738874,0.0587718672693,0.716336019212,0.880302254479,0.00874696178627,0.050
3207,17050054357,0.159120537341,0.840879462659,0.101532284033,0.739347178626,0.0575882533074,0.718694028066,0.882377165466,0.00813650011563,0.050
3208,17050054358,0.16034094736,0.83965905264,0.101853183094,0.737805869546,0.0584877642656,0.716619199632,0.88076028489,0.0083199880842,0.050
3209,17050054359,0.172442815229,0.827557184771,0.10573828607,0.721818898701,0.0667045291596,0.696195400787,0.865921768206,0.00799712172598,0.050
3210,17050054360,0.157765344009,0.842234655991,0.100816061593,0.741418594399,0.0569492824162,0.721006891329,0.883646965983,0.00888349011964,0.049
3211,17050054361,0.163619403243,0.836380596757,0.10339868558,0.732981911177,0.0602207176635,0.711049969172,0.877436407235,0.00824093550825,0.050
3212,17050054362,0.157668361664,0.842331638336,0.10087285756,0.741458780776,0.0567955041039,0.721170927928,0.883896847384,0.00852260929871,0.050
3213,17050054363,0.16233451508,0.83766548492,0.102206291599,0.735459193321,0.0601282234807,0.713238893454,0.877873928683,0.00812951022547,0.049
3214,17050054364,0.156033260748,0.843966739252,0.100347069564,0.743619669688,0.0556861911835,0.723961631221,0.885931628678,0.00833495386022,0.050
3215,17050054365,0.159279004484,0.840720995516,0.10140119619,0.739319799325,0.0578778082941,0.718427039913,0.881913044373,0.00837667411721,0.049
3216,17050054366,0.162645215318,0.837354784682,0.103250503236,0.734104281446,0.0593947120816,0.712697946393,0.878879204621,0.00835073119396,0.049
3217,17050054367,0.160048555583,0.839951444417,0.1018714987,0.738079945717,0.0581770568829,0.717114597817,0.881287364722,0.00828482173669,0.049
3218,17050054368,0.158966782764,0.841033217236,0.101559521977,0.73947369526,0.057407260787,0.718954623685,0.882680572309,0.00832093093258,0.050
3219,17050054369,0.16220842503,0.83779157497,0.102969085189,0.734822489781,0.0592393398412,0.713440680172,0.879210633008,0.00836179576701,0.050
3220,17050054370,0.163910735101,0.836089264899,0.105139798552,0.730949466347,0.0587709365483,0.710532056666,0.879500130572,0.00875082824361,0.049
3221,17050054371,0.161156809554,0.838843190446,0.103064275293,0.735778915154,0.0580925342606,0.71521885888,0.881146301629,0.00803769188613,0.050
3222,17050054372,0.163547466323,0.836452533677,0.102894461167,0.73355807251,0.0606530051559,0.711178995016,0.87681760379,0.00847506690162,0.049
3223,17050054373,0.159486876354,0.840513123646,0.102551406897,0.73796171675,0.0569354694569,0.718057057475,0.883248301237,0.00859967108697,0.050
3224,17050054374,0.161308464557,0.838691535443,0.102667328375,0.736024207068,0.0586411361818,0.71496803694,0.880303567253,0.00870177231753,0.050
3225,17050054375,0.161916386262,0.838083613738,0.102623787085,0.735459826653,0.0592925991765,0.713939843275,0.879201392365,0.00810547413665,0.050
3226,17050054376,0.161896476075,0.838103523925,0.102262051924,0.735841472001,0.0596344241515,0.713978953598,0.878703517806,0.0083300876469,0.049
3227,17050054377,0.163354369625,0.836645630375,0.101941591645,0.734704038729,0.06141277798,0.711519374925,0.875745631481,0.00838207592601,0.049
3228,17050054378,0.163430557624,0.836569442376,0.102980712968,0.733588729409,0.0604498446557,0.711375118761,0.877143628577,0.00840422095042,0.050
3229,17050054379,0.163522358462,0.836477641538,0.103667872752,0.732809768786,0.0598544857102,0.71120978985,0.877997540983,0.00849656546158,0.049
3230,17050054380,0.163849343359,0.836150656641,0.103878666423,0.732271990217,0.059970676936,0.710654594614,0.877750433266,0.00856035063481,0.049
3231,17050054381,0.158107774183,0.841892225817,0.100280360488,0.741611865329,0.057827413695,0.720432880512,0.882272028157,0.00853631726736,0.050
3232,17050054382,0.156992625669,0.843007374331,0.0992619461822,0.743745428149,0.0577306794865,0.722344494208,0.882688054066,0.00871660653549,0.050
3233,17050054383,0.162538747042,0.837461252958,0.103569434134,0.733891818824,0.0589693129084,0.712873140771,0.879529741344,0.00848390306222,0.051
3234,17050054384,0.153020426035,0.846979573965,0.0993851861804,0.747594387785,0.0536352398545,0.729117676765,0.88970511084,0.00862144666004,0.050
3235,17050054385,0.159422387555,0.840577612445,0.102033475809,0.738544136636,0.0573889117464,0.718174245601,0.882597187329,0.00877908342606,0.050
3236,17050054386,0.156933459491,0.843066540509,0.101842588699,0.74122395181,0.0550908707913,0.722406467592,0.88658399402,0.00845953467691,0.049
3237,17050054387,0.157029572949,0.842970427051,0.100710317471,0.74226010958,0.0563192554774,0.722259899043,0.884754177127,0.00809532333964,0.050
3238,17050054388,0.163864312842,0.836135687158,0.102349000074,0.733786687084,0.0615153127686,0.710652272449,0.875475849331,0.0077664752689,0.050
3239,17050054389,0.164361310452,0.835638689548,0.103913235805,0.731725453743,0.0604480746476,0.709790175456,0.876929520946,0.0079111347183,0.050
3240,17050054390,0.162121763676,0.837878236324,0.102919715948,0.734958520375,0.0592020477281,0.713587990608,0.879285941696,0.00815509765851,0.050
3241,17050054391,0.160801730379,0.839198269621,0.102154322279,0.737043947341,0.0586474081001,0.715833893863,0.880415209177,0.00838889668387,0.050
3242,17050054392,0.162177699506,0.837822300494,0.103310230191,0.734512070303,0.0588674693152,0.713487527197,0.879764657454,0.00848269057345,0.049
3243,17050054393,0.162995174453,0.837004825547,0.10332905896,0.733675766587,0.0596661154924,0.712105342504,0.878397921782,0.00811644660133,0.049
3244,17050054394,0.161225746274,0.838774253726,0.103181298805,0.735592954921,0.0580444474692,0.715100376946,0.881200580587,0.00834426864481,0.050
3245,17050054395,0.158246940225,0.841753059775,0.101972122131,0.739780937644,0.0562748180948,0.720171023367,0.884520834747,0.00826239223182,0.049
3246,17050054396,0.164156092182,0.835843907818,0.10337666909,0.732467238728,0.0607794230914,0.71014444926,0.876489967907,0.00875058490926,0.049
3247,17050054397,0.159429946467,0.840570053533,0.102295576326,0.738274477207,0.0571343701411,0.718157488338,0.882969615494,0.00829650326294,0.049
3248,17050054398,0.158109128401,0.841890871599,0.101744101715,0.740146769884,0.0563650266855,0.720408623025,0.884421863075,0.00878693675894,0.049
3249,17050054399,0.156931405514,0.843068594486,0.100653600086,0.742414994399,0.0562778054281,0.722427797795,0.884839336027,0.00841641979825,0.049
3250,17050054400,0.162444685996,0.837555314004,0.101814951722,0.735740362283,0.0606297342738,0.713058481523,0.877110567747,0.00810763987279,0.050
3251,17050054401,0.159118120149,0.840881879851,0.100325105065,0.740556774786,0.0587930150835,0.718716238659,0.880606375061,0.00884965016228,0.050
3252,17050054402,0.15369835563,0.84630164437,0.0981041002967,0.748197544073,0.0555942553333,0.727978374952,0.886652615354,0.00819082600838,0.049
3253,17050054403,0.160560088977,0.839439911023,0.102311577335,0.737128333687,0.0582485116418,0.716240939168,0.881059527516,0.00869424981087,0.049
3254,17050054404,0.154049669579,0.845950330421,0.0991645215608,0.74678580886,0.0548851480178,0.727362467629,0.887606385495,0.00840697419363,0.049
3255,17050054405,0.157179830298,0.842820169702,0.100456810438,0.742363359264,0.0567230198597,0.722008051452,0.884123491554,0.00844096104735,0.049
3256,17050054406,0.162344052494,0.837655947506,0.102867128356,0.734788819151,0.0594769241378,0.713212853647,0.878829291929,0.00872071032882,0.049
3257,17050054407,0.160558844954,0.839441155046,0.101376243142,0.738064911904,0.0591826018116,0.716257077186,0.879686421015,0.00817024791634,0.049
3258,17050054408,0.164458187446,0.835541812554,0.10469991393,0.730841898624,0.0597582735161,0.709614962638,0.877921287552,0.00812961227769,0.049
3259,17050054409,0.15294952102,0.84705047898,0.0987652474132,0.748285231567,0.0541842736068,0.729248198963,0.888915915971,0.00841059791237,0.049
3260,17050054410,0.162593714893,0.837406285107,0.102760897165,0.734645387942,0.0598328177279,0.712792346084,0.878247174895,0.00803029250503,0.049
3261,17050054411,0.161703491509,0.838296508491,0.103310337793,0.734986170698,0.0583931537156,0.714289764027,0.880574315416,0.00865444033456,0.049
3262,17050054412,0.155568817854,0.844431182146,0.0996730408365,0.74475814131,0.0558957770174,0.724763162989,0.885739128933,0.00843373192501,0.049
3263,17050054413,0.161154773682,0.838845226318,0.102997717459,0.735847508859,0.0581570562237,0.715223304615,0.881051919356,0.00820075573766,0.049
3264,17050054414,0.161064790934,0.838935209066,0.102984825422,0.735950383644,0.0580799655122,0.71537587527,0.881186719169,0.00859939009607,0.050
3265,17050054415,0.155379960015,0.844620039985,0.0989146775493,0.745705362435,0.0564652824661,0.725096479905,0.884948931265,0.0087680478788,0.049
3266,17050054416,0.163205633759,0.836794366241,0.102307269775,0.734487096465,0.0608983639842,0.711765114298,0.876536794669,0.0082585148778,0.049
3267,17050054417,0.159710823819,0.840289176181,0.10186839153,0.738420784651,0.0578424322891,0.717687392112,0.881860715416,0.00817701469272,0.049
3268,17050054418,0.158995332643,0.841004667357,0.100222000426,0.740782666931,0.0587733322173,0.718926218437,0.880665092413,0.00831342584318,0.049
3269,17050054419,0.164771890864,0.835228109136,0.104829687172,0.730398421964,0.0599422036915,0.709083988189,0.877578263338,0.00821073058814,0.049
3270,17050054420,0.156317424029,0.843682575971,0.100356138477,0.743326437494,0.0559612855518,0.723477487169,0.885456603546,0.00854989878213,0.049
3271,17050054421,0.158219322711,0.841780677289,0.10175653854,0.740024138748,0.0564627841708,0.720221183661,0.884251208933,0.0082287790314,0.049
3272,17050054422,0.168085560799,0.831914439201,0.105250878666,0.726663560535,0.0628346821322,0.703501534084,0.872570669654,0.00849395105362,0.049
3273,17050054423,0.156043999046,0.843956000954,0.100185779736,0.743770221218,0.0558582193103,0.723945757365,0.885676024593,0.00833889258945,0.049
3274,17050054424,0.158706251085,0.841293748915,0.102408403772,0.738885345143,0.0562978473125,0.719384260734,0.884375053492,0.00864854448771,0.049
3275,17050054425,0.152614182085,0.847385817915,0.0980851285314,0.749300689384,0.0545290535534,0.729831850881,0.888494513689,0.00858153537834,0.050
3276,17050054426,0.16123183094,0.83876816906,0.102627463105,0.736140705956,0.058604367835,0.715098382124,0.880375873505,0.00816147357529,0.050
3277,17050054427,0.161402824521,0.838597175479,0.101941584268,0.736655591211,0.0594612402529,0.714819179824,0.879075308457,0.00830922744608,0.049
3278,17050054428,0.158169665039,0.841830334961,0.101268757914,0.740561577047,0.0569009071241,0.720312880476,0.88361915947,0.00859383764625,0.049
3279,17050054429,0.159488587603,0.840511412397,0.100855489075,0.739655923322,0.0586330985283,0.718079592852,0.880751842471,0.00811682846946,0.049
3280,17050054430,0.16042513594,0.83957486406,0.102802579644,0.736772284416,0.0576225562964,0.716462270917,0.8820122176,0.00839895688617,0.049
3281,17050054431,0.159501968175,0.840498031825,0.101138153768,0.739359878057,0.0583638144076,0.718052650942,0.881144541072,0.00827639912665,0.049
3282,17050054432,0.161079851389,0.838920148611,0.102909094415,0.736011054197,0.0581707569744,0.715351506651,0.881049635725,0.00814265347767,0.049
3283,17050054433,0.154960134849,0.845039865151,0.10023347359,0.744806391561,0.0547266612591,0.725792619484,0.88761032366,0.00850119169205,0.050
3284,17050054434,0.155129817948,0.844870182052,0.100271107861,0.744599074191,0.0548587100867,0.725502654498,0.887373659055,0.00833718705004,0.050
3285,17050054435,0.160672339723,0.839327660277,0.10201451958,0.737313140698,0.0586578201429,0.716055198205,0.880430844116,0.00837456488079,0.050
3286,17050054436,0.167328832969,0.832671167031,0.104220738086,0.728450428945,0.0631080948832,0.704788448318,0.872339090602,0.00857074167985,0.050
3287,17050054437,0.160851099491,0.839148900509,0.102219522532,0.736929377977,0.0586315769595,0.715749285958,0.880426688057,0.00783353485298,0.050
3288,17050054438,0.161951100603,0.838048899397,0.103011102032,0.735037797365,0.0589399985703,0.713875305304,0.879711606563,0.00847564820176,0.049
3289,17050054439,0.153413290083,0.846586709917,0.0998306191446,0.746756090772,0.0535826709388,0.728439515463,0.889682540956,0.0087889653542,0.050
3290,17050054440,0.157339857593,0.842660142407,0.101279319542,0.741380822864,0.0560605380507,0.721723490533,0.885058163272,0.00855185701925,0.049
3291,17050054441,0.164147975668,0.835852024332,0.102632466738,0.733219557594,0.0615155089304,0.710169307458,0.875409577333,0.00840507108611,0.050
3292,17050054442,0.160065049753,0.839934950247,0.102263075335,0.737671874912,0.0578019744173,0.717080758115,0.881834886124,0.00852280978841,0.050
3293,17050054443,0.153586361185,0.846413638815,0.0996549281779,0.746758710637,0.0539314330069,0.728146437156,0.88912585651,0.00838455412751,0.050
3294,17050054444,0.158063921109,0.841936078891,0.101820368804,0.740115710088,0.0562435523052,0.720484306639,0.884611519386,0.00815442539817,0.050
3295,17050054445,0.158028855473,0.841971144527,0.100716440679,0.741254703848,0.0573124147936,0.720560460739,0.883048532186,0.00883911010945,0.050
3296,17050054446,0.160923468918,0.839076531082,0.103768269119,0.735308261963,0.0571551997982,0.715603471775,0.882580138383,0.00843937459552,0.050
3297,17050054447,0.157695923299,0.842304076701,0.100806673965,0.741497402736,0.0568892493334,0.721125058717,0.883752252815,0.00829438694227,0.049
3298,17050054448,0.158130488768,0.841869511232,0.10203753055,0.739831980682,0.0560929582187,0.720367922096,0.884816668581,0.00857310156184,0.050
3299,17050054449,0.1624373281,0.8375626719,0.101716034123,0.735846637776,0.0607212939768,0.713072405597,0.876977680944,0.00835917235088,0.050
3300,17050054450,0.159443104267,0.840556895733,0.102395696381,0.738161199352,0.0570474078858,0.718133661014,0.883094296261,0.0083668570652,0.050
3301,17050054451,0.163913877681,0.836086122319,0.103744235728,0.732341886591,0.0601696419525,0.71054768606,0.877442864938,0.00862689562756,0.050
3302,17050054452,0.161053240821,0.838946759179,0.103218344722,0.735728414457,0.0578348960987,0.715391932679,0.881549802574,0.00819599272484,0.050
3303,17050054453,0.160880626813,0.839119373187,0.102939781439,0.736179591749,0.0579408453739,0.715688465943,0.881435225463,0.00865599626762,0.050
3304,17050054454,0.156407115906,0.843592884094,0.100160577074,0.74343230702,0.0562465388327,0.723327684251,0.885014957424,0.00820750497472,0.050
3305,17050054455,0.163838016242,0.836161983758,0.103889581566,0.732272402193,0.0599484346762,0.710673550355,0.877785774851,0.00840727252519,0.050
3306,17050054456,0.165205574408,0.834794425592,0.104130549462,0.730663876129,0.0610750249458,0.708363437657,0.875812634047,0.00847960287791,0.050
3307,17050054457,0.154019037858,0.845980962142,0.0990418483952,0.746939113747,0.0549771894625,0.727416613115,0.887478792042,0.00873707971984,0.050
3308,17050054458,0.159138586372,0.840861413628,0.10235207745,0.738509336178,0.0567865089226,0.718651095354,0.883551605787,0.00830264645755,0.050
3309,17050054459,0.155722281933,0.844277718067,0.0998368817192,0.744440836348,0.0558854002137,0.724499151344,0.88571612228,0.00843087558556,0.050
3310,17050054460,0.154861971289,0.845138028711,0.101248730098,0.743889298613,0.0536132411906,0.725944838321,0.88927201881,0.00851948051751,0.050
3311,17050054461,0.163652466759,0.836347533241,0.103464369602,0.732883163638,0.0601880971566,0.710993161021,0.877476654099,0.00828618894595,0.050
3312,17050054462,0.166313341931,0.833686658069,0.104133820398,0.729552837672,0.0621795215328,0.706497790569,0.873934882631,0.00807859381682,0.050
3313,17050054463,0.160463204086,0.839536795914,0.100805301098,0.738731494816,0.0596579029876,0.716427714614,0.879010495588,0.00818303002143,0.050
3314,17050054464,0.159348677769,0.840651322231,0.101838391669,0.738812930561,0.0575102861001,0.718302246603,0.882436556101,0.0085372309745,0.050
3315,17050054465,0.158357002884,0.841642997116,0.101512773671,0.740130223445,0.0568442292135,0.719990914819,0.883656764855,0.00818691037762,0.050
3316,17050054466,0.160379535183,0.839620464817,0.101526772446,0.738093692371,0.0588527627376,0.716558693115,0.880214365681,0.00834315577525,0.049
3317,17050054467,0.16303835623,0.83696164377,0.103382304518,0.733579339253,0.059656051712,0.712031584259,0.878402588608,0.00828276454061,0.050
3318,17050054468,0.160958186463,0.839041813537,0.103473385745,0.735568427793,0.0574848007178,0.715549092415,0.882087233448,0.008415528534,0.050
3319,17050054469,0.155416821763,0.844583178237,0.100623262859,0.743959915378,0.0547935589036,0.725008008178,0.887397678211,0.00884312499279,0.050
3320,17050054470,0.157077552304,0.842922447696,0.0994843889413,0.743438058755,0.0575931633623,0.722196650242,0.882869306671,0.00839103079051,0.049
3321,17050054471,0.156955794021,0.843044205979,0.1005179805,0.742526225478,0.0564378135214,0.722388329245,0.88459805656,0.00809825760645,0.049
3322,17050054472,0.16130261749,0.83869738251,0.103063255966,0.735634126544,0.0582393615244,0.714971997191,0.880895693237,0.00798458242679,0.049
3323,17050054473,0.161998325363,0.838001674637,0.102120528291,0.735881146346,0.0598777970713,0.713808774937,0.878321572757,0.00833718172437,0.050
3324,17050054474,0.162270641178,0.837729358822,0.101755466847,0.735973891975,0.0605151743312,0.713353667861,0.877320065519,0.00837412210262,0.049
3325,17050054475,0.160342192203,0.839657807797,0.102866756817,0.73679105098,0.0574754353861,0.716601886089,0.882248426006,0.00866022158968,0.050
3326,17050054476,0.160081338361,0.839918661639,0.102197426889,0.737721234751,0.0578839114724,0.717054125854,0.881710495986,0.00792370653397,0.050
3327,17050054477,0.159616476968,0.840383523032,0.102099004196,0.738284518836,0.0575174727716,0.717843973268,0.882361273135,0.0084573312574,0.050
3328,17050054478,0.156136383861,0.843863616139,0.099635256014,0.744228360125,0.0565011278473,0.723796642805,0.884707795625,0.00834441385448,0.049
3329,17050054479,0.158315207586,0.841684792414,0.100883838649,0.740800953765,0.0574313689367,0.720071357083,0.88280368206,0.00879599563855,0.050
3330,17050054480,0.160761402547,0.839238597453,0.101806478531,0.737432118922,0.0589549240166,0.715907429362,0.879972705528,0.00836990317798,0.050
3331,17050054481,0.161542550996,0.838457449004,0.102203948442,0.736253500562,0.0593386025541,0.714578732204,0.879222414062,0.00845996763664,0.050
3332,17050054482,0.161583684459,0.838416315541,0.102606442821,0.73580987272,0.0589772416386,0.714503076453,0.879743958387,0.00853725433904,0.049
3333,17050054483,0.162887475863,0.837112524137,0.103681571235,0.733430952902,0.0592059046278,0.712282037688,0.879099856989,0.0084086546796,0.050
3334,17050054484,0.159679345042,0.840320654958,0.101848918143,0.738471736816,0.0578304268986,0.717741079611,0.88188596087,0.00813199136841,0.050
3335,17050054485,0.155819309801,0.844180690199,0.100517254298,0.743663435902,0.0553020555033,0.724323602175,0.886549653267,0.00840812950981,0.050
3336,17050054486,0.156720550284,0.843279449716,0.100115921335,0.743163528381,0.0566046289489,0.722794732895,0.884410878877,0.00817410473174,0.050
3337,17050054487,0.157909996882,0.842090003118,0.100216415679,0.741873587438,0.0576935812026,0.720769983415,0.882517181501,0.00851428872424,0.050
3338,17050054488,0.161292221397,0.838707778603,0.102492867306,0.736214911297,0.0587993540913,0.71499815392,0.88007480375,0.00837025791538,0.050
3339,17050054489,0.155845219269,0.844154780731,0.0998052437871,0.744349536944,0.0560399754823,0.724290133622,0.885458229865,0.00885355714446,0.050
3340,17050054490,0.164911813885,0.835088186115,0.103717096782,0.731371089333,0.061194717103,0.708864775045,0.875704363209,0.008253569296,0.050
3341,17050054491,0.157950773463,0.842049226537,0.100467388993,0.741581837544,0.0574833844693,0.720696908242,0.882816255737,0.0079552338993,0.050
3342,17050054492,0.157789652869,0.842210347131,0.101972266219,0.740238080911,0.0558173866496,0.720948221495,0.885305249105,0.0086107185244,0.050
3343,17050054493,0.159461897612,0.840538102388,0.101203133475,0.739334968913,0.0582587641361,0.718119662414,0.881308681297,0.00822941902065,0.050
3344,17050054494,0.163238550201,0.836761449799,0.1030860379,0.733675411899,0.0601525123007,0.711697830954,0.877625721323,0.00838128144819,0.050
3345,17050054495,0.15975767687,0.84024232313,0.102344165322,0.737898157808,0.0574135115473,0.717600785399,0.882480064027,0.00862311040747,0.050
3346,17050054496,0.159716461599,0.840283538401,0.101971246023,0.738312292378,0.0577452155757,0.717676286505,0.882002294546,0.00846358236194,0.050
3347,17050054497,0.160208089426,0.839791910574,0.102248882313,0.737543028261,0.0579592071135,0.716838468433,0.881569325074,0.00853920438105,0.050
3348,17050054498,0.159030828252,0.840969171748,0.101576597134,0.739392574613,0.0574542311182,0.718845642181,0.882595972055,0.00844140069848,0.050
3349,17050054499,0.162510419711,0.837489580289,0.102450702278,0.73503887801,0.0600597174331,0.71293781125,0.877933179176,0.00839332313699,0.050
3350,17050054500,0.162139705122,0.837860294878,0.102995614348,0.73486468053,0.0591440907731,0.713556506626,0.879366915828,0.00818388747287,0.050
3351,17050054501,0.161971637011,0.838028362989,0.103197519445,0.734830843544,0.0587741175656,0.713837767555,0.879950642464,0.00848301552677,0.050
3352,17050054502,0.160217694715,0.839782305285,0.100560098103,0.739222207182,0.0596575966118,0.716847517319,0.879069854582,0.008465101996,0.049
3353,17050054503,0.161299929991,0.838700070009,0.103736204754,0.734963865254,0.057563725237,0.714966452955,0.881889729401,0.00843155606014,0.049
3354,17050054504,0.162044453099,0.837955546901,0.102446286832,0.735509260069,0.0595981662678,0.713725859699,0.878721804421,0.00810352269226,0.049
3355,17050054505,0.159719945863,0.840280054137,0.102113739378,0.738166314759,0.0576062064847,0.717668239136,0.882205840985,0.0085764804998,0.049
3356,17050054506,0.164249812365,0.835750187635,0.103152615172,0.732597572463,0.0610971971922,0.709989683587,0.876000977058,0.00839516252995,0.050
3357,17050054507,0.16229000017,0.83770999983,0.103838629939,0.73387136989,0.058451370231,0.713289683113,0.880349932517,0.00822314339578,0.050
3358,17050054508,0.161690190658,0.838309809342,0.1013984601,0.736911349242,0.0602917305583,0.714340950309,0.877785969531,0.00846955895203,0.050
3359,17050054509,0.158718326911,0.841281673089,0.103348815791,0.737932857297,0.05536951112,0.71934964738,0.885737060954,0.00847421252793,0.050
3360,17050054510,0.162883614749,0.837116385251,0.102153695672,0.734962689579,0.0607299190764,0.712311480541,0.876859986293,0.00830366137826,0.050
3361,17050054511,0.156562696546,0.843437303454,0.10039246735,0.743044836103,0.0561702291959,0.723059305713,0.885088626084,0.0082768275212,0.050
3362,17050054512,0.159356935993,0.840643064007,0.100929947432,0.739713116576,0.0584269885613,0.718301859727,0.881086719189,0.00804295383626,0.050
3363,17050054513,0.157633588761,0.842366411239,0.100181643447,0.742184767792,0.0574519453139,0.721240421307,0.882940204262,0.00823648798406,0.049
3364,17050054514,0.16069013834,0.83930986166,0.101114433874,0.738195427786,0.0595757044658,0.71603854396,0.87907700878,0.00815014778328,0.050
3365,17050054515,0.155085678473,0.844914321527,0.099014641968,0.745899679559,0.0560710365052,0.725596777366,0.885602213312,0.00807708899242,0.050
3366,17050054516,0.158404782936,0.841595217064,0.101318260372,0.740276956692,0.0570865225644,0.719912660746,0.883288866115,0.00847759752268,0.050
3367,17050054517,0.162976325303,0.837023674697,0.102801302251,0.734222372446,0.0601750230522,0.712145107386,0.877654091655,0.00854496807158,0.050
3368,17050054518,0.158810598999,0.841189401001,0.102337463485,0.738851937515,0.056473135514,0.719208130794,0.88409195723,0.00832472845471,0.050
3369,17050054519,0.162352583557,0.837647416443,0.100881826572,0.736765589871,0.0614707569853,0.713228207756,0.875895721851,0.00837570584118,0.050
3370,17050054520,0.165513001159,0.834486998841,0.103400183175,0.731086815666,0.062112817984,0.707856407844,0.874216074586,0.00827711117512,0.050
3371,17050054521,0.158794469833,0.841205530167,0.101065507125,0.740140023041,0.057728962708,0.719254597785,0.882249418518,0.00827798784637,0.049
3372,17050054522,0.162600170448,0.837399829552,0.102956258762,0.73444357079,0.0596439116866,0.712778502988,0.878523405971,0.00860486330038,0.050
3373,17050054523,0.158211376593,0.841788623407,0.101058929807,0.7407296936,0.0571524467851,0.720245149792,0.883239129767,0.00824899566931,0.050
3374,17050054524,0.158493710831,0.841506289169,0.100903900445,0.740602388724,0.057589810386,0.719767811973,0.882527201655,0.00865543256384,0.050
3375,17050054525,0.156257295907,0.843742704093,0.100516492262,0.743226211832,0.0557408036449,0.723577483078,0.885795695647,0.00842832715249,0.050
3376,17050054526,0.15977379255,0.84022620745,0.101535388516,0.738690818934,0.0582384040339,0.71758558335,0.881263328906,0.00866905228084,0.050
3377,17050054527,0.159651378468,0.840348621532,0.101472671545,0.738875949987,0.0581787069226,0.71779416285,0.881380628571,0.00833400173384,0.050
3378,17050054528,0.158066522181,0.841933477819,0.102352037424,0.739581440395,0.0557144847574,0.720471911102,0.885388778067,0.00849543906903,0.050
3379,17050054529,0.158713053316,0.841286946684,0.100801614253,0.740485332431,0.0579114390628,0.719396810989,0.882000915031,0.0084074080056,0.050
3380,17050054530,0.16241197519,0.83758802481,0.104671055758,0.732916969051,0.0577409194316,0.713070946356,0.881365740492,0.00845187699932,0.050
3381,17050054531,0.160010260269,0.839989739731,0.102547171113,0.737442568617,0.0574630891556,0.71716939497,0.882346332954,0.00822422876734,0.050
3382,17050054532,0.160367754251,0.839632245749,0.101898712811,0.737733532939,0.0584690414401,0.71657308125,0.880781381884,0.00855420573866,0.050
3383,17050054533,0.160577729046,0.839422270954,0.102217969088,0.737204301866,0.0583597599587,0.71621245242,0.880891733155,0.00845300588059,0.050
3384,17050054534,0.159626678005,0.840373321995,0.101876187333,0.738497134662,0.0577504906719,0.717830010667,0.882016201658,0.00838800916845,0.050
3385,17050054535,0.158829278275,0.841170721725,0.102156478993,0.739014242732,0.0566727992825,0.719179128429,0.883793850309,0.00820093674511,0.050
3386,17050054536,0.156503929794,0.843496070206,0.100932544624,0.742563525582,0.0555713851695,0.723151258381,0.885983662143,0.00845909844184,0.050
3387,17050054537,0.158971176669,0.841028823331,0.101473637684,0.739555185647,0.0574975389848,0.718948452473,0.882546768803,0.00842018647903,0.050
3388,17050054538,0.156677816883,0.843322183117,0.0993239326014,0.743998250516,0.0573538842814,0.72287935466,0.883319804231,0.00859418969136,0.050
3389,17050054539,0.158773539588,0.841226460412,0.101115808479,0.740110651933,0.057657731109,0.719289384014,0.882359238471,0.00835406666893,0.050
3390,17050054540,0.161953495443,0.838046504557,0.102017769777,0.73602873478,0.0599357256657,0.713886153887,0.878247009661,0.00830574552417,0.050
3391,17050054541,0.160608467162,0.839391532838,0.102405183333,0.736986349505,0.0582032838286,0.716157560351,0.881114442067,0.0087319557488,0.050
3392,17050054542,0.159128143191,0.840871856809,0.103163806024,0.737708050784,0.0559643371669,0.718656645245,0.884762986188,0.00835026739645,0.050
3393,17050054543,0.165545163304,0.834454836696,0.104179620874,0.730275215822,0.0613655424296,0.707790536996,0.875307419813,0.00827328306782,0.050
3394,17050054544,0.160955354199,0.839044645801,0.102148355411,0.73689629039,0.0588069987876,0.715573764907,0.880143865193,0.00821022470683,0.050
3395,17050054545,0.162881528735,0.837118471265,0.101908123289,0.735210347975,0.0609734054458,0.712318689197,0.876502475161,0.00840094576406,0.050
3396,17050054546,0.161227302849,0.838772697151,0.102525524108,0.736247173043,0.0587017787412,0.715107578017,0.880233727469,0.00852593462777,0.050
3397,17050054547,0.161035145596,0.838964854404,0.103466253486,0.735498600918,0.0575688921095,0.715418858973,0.881945227938,0.00821358549315,0.050
3398,17050054548,0.159366106689,0.840633893311,0.100910172266,0.739723721045,0.0584559344234,0.718286594582,0.881041941317,0.0086089578855,0.050
3399,17050054549,0.151120729521,0.848879270479,0.0975515399991,0.75132773048,0.0535691895218,0.73239648135,0.890289466934,0.00832617921358,0.049
3400,17050054550,0.161941043586,0.838058956414,0.102919401835,0.735139554579,0.0590216417505,0.713893694593,0.879593946401,0.00797145807207,0.050
3401,17050054551,0.157860171199,0.842139828801,0.102036018102,0.740103810699,0.0558241530965,0.720827385807,0.885278025073,0.00839908218145,0.050
3402,17050054552,0.165593289733,0.834406710267,0.104489503317,0.72991720695,0.0611037864161,0.707704820437,0.875681238583,0.00861221127272,0.050
3403,17050054553,0.163494983166,0.836505016834,0.103210516908,0.733294499926,0.0602844662587,0.711262876322,0.877371730287,0.00820116834104,0.050
3404,17050054554,0.161393225864,0.838606774136,0.102116994739,0.736489779397,0.0592762311241,0.714832797552,0.87934961253,0.00828068788296,0.050
3405,17050054555,0.161071701422,0.838928298578,0.101554477987,0.737373820591,0.0595172234355,0.71538562765,0.879071852807,0.00842337512523,0.050
3406,17050054556,0.160674152672,0.839325847328,0.102521298945,0.736804548382,0.0581528537269,0.716044524873,0.88117286875,0.00831692911935,0.050
3407,17050054557,0.157408410609,0.842591589391,0.100230230948,0.742361358443,0.0571781796606,0.721622626633,0.883398025251,0.00862405003095,0.049
3408,17050054558,0.155727553889,0.844272446111,0.100063154768,0.744209291343,0.0556643991216,0.724486772911,0.886039749308,0.00831597640747,0.049
3409,17050054559,0.162471373677,0.837528626323,0.102744055633,0.734784570689,0.0597273180438,0.712999423862,0.878431111086,0.0081177058816,0.050
3410,17050054560,0.164638692513,0.835361307487,0.10406303251,0.731298274977,0.0605756600028,0.709320088988,0.876677681984,0.00798232477218,0.050
3411,17050054561,0.16159287706,0.83840712294,0.101427776531,0.736979346409,0.0601651005294,0.714505198444,0.877995251843,0.00838011211407,0.050
3412,17050054562,0.155381631926,0.844618368074,0.0995834247746,0.7450349433,0.0557982071511,0.725083598318,0.88592932269,0.00849978446871,0.050
3413,17050054563,0.157775904089,0.842224095911,0.100741349018,0.741482746893,0.0570345550716,0.720990058996,0.883519000427,0.00871677382195,0.050
3414,17050054564,0.164673570544,0.835326429456,0.103034885319,0.732291544138,0.0616386852248,0.709276695929,0.87510663498,0.00851057799637,0.050
3415,17050054565,0.161510555297,0.838489444703,0.102966739495,0.735522705207,0.0585438158017,0.714621445359,0.880398600238,0.00829663165247,0.050
3416,17050054566,0.162515562549,0.837484437451,0.101527012169,0.735957425282,0.06098855038,0.712942972125,0.876566292836,0.00838718972188,0.050
3417,17050054567,0.158040641621,0.841959358379,0.101549004484,0.740410353896,0.0564916371371,0.72052794107,0.884252449467,0.00851882496077,0.050
3418,17050054568,0.155197607353,0.844802392647,0.100726632746,0.744075759901,0.0544709746075,0.725380220515,0.887926783853,0.00834820284659,0.050
3419,17050054569,0.155127029642,0.844872970358,0.0980776623421,0.746795308015,0.0570493673004,0.725540311267,0.884153406474,0.00862827165717,0.050
3420,17050054570,0.161003875136,0.838996124864,0.102107773371,0.736888351493,0.0588961017654,0.715492195387,0.880001275684,0.00834798004866,0.050
3421,17050054571,0.159225751013,0.840774248987,0.102006401724,0.738767847263,0.0572193492886,0.718508339375,0.882894078623,0.00862019679534,0.050
3422,17050054572,0.156949993074,0.843050006926,0.100465664152,0.742584342774,0.056484328922,0.722398985574,0.884531095591,0.00857882734752,0.050
3423,17050054573,0.162920425758,0.837079574242,0.103209764228,0.733869810014,0.0597106615294,0.712233435498,0.878349969409,0.00856007005662,0.050
3424,17050054574,0.160779664814,0.839220335186,0.101761860211,0.737458474975,0.0590178046038,0.715877160823,0.8798758852,0.00852666199708,0.050
3425,17050054575,0.160970516205,0.839029483795,0.102972743116,0.736056740679,0.0579977730892,0.715535719215,0.881330060695,0.00856760990906,0.050
3426,17050054576,0.16409584567,0.83590415433,0.104827027664,0.731077126667,0.0592688180056,0.710224352223,0.878725029114,0.0080925348953,0.050
3427,17050054577,0.164423900247,0.835576099753,0.103345575889,0.732230523865,0.0610783243579,0.709693111399,0.875988346114,0.00833906584597,0.050
3428,17050054578,0.160696043074,0.839303956926,0.102570331051,0.736733625874,0.0581257120228,0.716006701473,0.881207538153,0.00877771880269,0.050
3429,17050054579,0.159710668474,0.840289331526,0.102572332076,0.73771699945,0.0571383363984,0.7176770965,0.882895993875,0.00848384693253,0.050
3430,17050054580,0.159360843152,0.840639156848,0.102403584902,0.738235571946,0.0569572582495,0.718273125079,0.883246736868,0.00838996576536,0.050
3431,17050054581,0.156472638845,0.843527361155,0.0998509505996,0.743676410555,0.0566216882458,0.723220759775,0.884447137556,0.0083423499403,0.050
3432,17050054582,0.159815759286,0.840184240714,0.101464668153,0.738719572561,0.0583510911336,0.717515467083,0.881087528184,0.0084007556197,0.050
3433,17050054583,0.161248147339,0.838751852661,0.101914825827,0.736837026834,0.0593333215114,0.715081445653,0.879300198134,0.00805592376697,0.049
3434,17050054584,0.163971980065,0.836028019935,0.102935577248,0.733092442687,0.0610364028168,0.710461754269,0.876154932906,0.00809599735677,0.050
3435,17050054585,0.157162662372,0.842837337628,0.10032580332,0.742511534308,0.0568368590518,0.722039224051,0.883960340527,0.00853989344186,0.050
3436,17050054586,0.162157332748,0.837842667252,0.10353782372,0.734304843531,0.0586195090279,0.713518559388,0.880134049025,0.00828600621784,0.050
3437,17050054587,0.161767288595,0.838232711405,0.10342253824,0.734810173164,0.0583447503553,0.714180126511,0.880630353734,0.0086108935653,0.050
3438,17050054588,0.159923989549,0.840076010451,0.09945786843,0.740618142021,0.0604661211192,0.717362022972,0.877951702084,0.00864290493089,0.050
3439,17050054589,0.155866855904,0.844133144096,0.100969453889,0.743163690206,0.0548974020151,0.724235803529,0.887132784278,0.0084351447491,0.050
3440,17050054590,0.16043127507,0.83956872493,0.102095828172,0.737472896759,0.0583354468982,0.716462467786,0.880962573667,0.00871486751533,0.050
3441,17050054591,0.158357880414,0.841642119586,0.100303879586,0.74133824,0.0580540008271,0.720007557387,0.881877808491,0.00848156740403,0.050
3442,17050054592,0.161412100196,0.838587899804,0.102780849149,0.735807050655,0.0586312510468,0.714790888895,0.880293446113,0.00858785942411,0.050
3443,17050054593,0.159252118096,0.840747881904,0.102470845552,0.738277036353,0.0567812725442,0.718456623898,0.883531803623,0.00821056393069,0.050
3444,17050054594,0.158703428656,0.841296571344,0.102272147878,0.739024423466,0.0564312807774,0.719391097664,0.884179551059,0.00853524460137,0.050
3445,17050054595,0.160059257969,0.839940742031,0.101345929055,0.738594812976,0.0587133289145,0.717104335282,0.880496303143,0.00837516560572,0.050
3446,17050054596,0.163726207614,0.836273792386,0.102025732342,0.734248060044,0.0617004752716,0.710890247853,0.875235785868,0.00858826371908,0.050
3447,17050054597,0.164679962471,0.835320037529,0.105239747375,0.730080290154,0.0594402150959,0.709232844473,0.878337594821,0.00815154910666,0.050
3448,17050054598,0.161605916098,0.838394083902,0.103198976607,0.735195107295,0.0584069394907,0.714456562834,0.880577202186,0.00820761039263,0.050
3449,17050054599,0.16461570859,0.83538429141,0.103211838757,0.732172452653,0.0614038698325,0.709371616307,0.875465272523,0.00837353105259,0.050
3450,17050054600,0.160910248011,0.839089751989,0.101653329907,0.737436422082,0.0592569181046,0.715657589319,0.879493112723,0.00832269016778,0.050
3451,17050054601,0.158255925626,0.841744074374,0.100303907424,0.741440166951,0.0579520182017,0.720180779295,0.88205263293,0.00814628678739,0.050
3452,17050054602,0.160920246765,0.839079753235,0.102928937112,0.736150816123,0.057991309653,0.715621519376,0.881351565002,0.00838952963251,0.050
3453,17050054603,0.162889231741,0.837110768259,0.10308170681,0.734029061448,0.0598075249312,0.712288068486,0.878214874772,0.00811289687657,0.050
3454,17050054604,0.159089515582,0.840910484418,0.101349622792,0.739560861626,0.0577398927899,0.718749424782,0.882161728177,0.00875886155063,0.050
3455,17050054605,0.160432169214,0.839567830786,0.100648686142,0.738919144644,0.0597834830719,0.716482659555,0.878833293599,0.00813630775148,0.050
3456,17050054606,0.164841227904,0.835158772096,0.10332128219,0.731837489906,0.0615199457143,0.70898971119,0.87524247184,0.00872975726253,0.050
3457,17050054607,0.164714575037,0.835285424963,0.104344704378,0.730940720585,0.0603698706598,0.709187905354,0.876962707145,0.00811077702063,0.050
3458,17050054608,0.171915064752,0.828084935248,0.105433931797,0.722651003451,0.0664811329549,0.697081978121,0.866364365514,0.00845283364558,0.049
3459,17050054609,0.160450431332,0.839549568668,0.102583450089,0.736966118579,0.0578669812429,0.71642268851,0.88164677199,0.00849656307811,0.050
3460,17050054610,0.160465438813,0.839534561187,0.10092049395,0.738614067237,0.0595449448628,0.716422199537,0.879176043675,0.00836494670141,0.050
3461,17050054611,0.167075072676,0.832924927324,0.105886036047,0.727038891277,0.0611890366289,0.705190096007,0.875218111872,0.00828760738289,0.050
3462,17050054612,0.159488376379,0.840511623621,0.101965184961,0.73854643866,0.0575231914177,0.718063305787,0.882383803811,0.00832423042583,0.050
3463,17050054613,0.156042051986,0.843957948014,0.0998234456952,0.744134502319,0.0562186062906,0.723954509269,0.885146627032,0.00827139195973,0.050
3464,17050054614,0.159944493026,0.840055506974,0.101398887205,0.738656619769,0.0585456058205,0.717298138787,0.880770523389,0.00851784075105,0.050
3465,17050054615,0.160018600076,0.839981399924,0.102763690355,0.737217709569,0.0572549097215,0.717152006236,0.882650415253,0.00833513548744,0.050
3466,17050054616,0.163286481723,0.836713518277,0.104146603608,0.732566914669,0.0591398781155,0.711600961336,0.879103389256,0.0086703670823,0.050
3467,17050054617,0.158885799795,0.841114200205,0.100764333522,0.740349866683,0.0581214662736,0.719104042161,0.881650127486,0.00818348632348,0.050
3468,17050054618,0.161934586689,0.838065413311,0.102847701023,0.735217712288,0.0590868856654,0.713905693556,0.879499546124,0.0081839674167,0.050
3469,17050054619,0.162175651267,0.837824348733,0.103755026644,0.734069322089,0.058420624623,0.713484319379,0.880422142731,0.00864105927616,0.050
3470,17050054620,0.16434470661,0.83565529339,0.104524852278,0.731130441112,0.0598198543317,0.709809010546,0.877857051875,0.00851235501391,0.050
3471,17050054621,0.16741573289,0.83258426711,0.105369662925,0.727214604185,0.0620460699656,0.704625146068,0.873880970121,0.00819862181628,0.050
3472,17050054622,0.160432930589,0.839567069411,0.102045563278,0.737521506134,0.0583873673112,0.71646041605,0.880885837506,0.00893948360491,0.050
3473,17050054623,0.163745113611,0.836254886389,0.104146844796,0.732108041593,0.0595982688157,0.710826514937,0.878322278295,0.0085962862978,0.050
3474,17050054624,0.156632656083,0.843367343917,0.0994732812259,0.743894062692,0.0571593748566,0.722953992317,0.883616962791,0.00854038004321,0.050
3475,17050054625,0.165492799208,0.834507200792,0.103526837493,0.730980363299,0.0619659617144,0.707888540624,0.874436637951,0.00853934955496,0.050
3476,17050054626,0.157090652213,0.842909347787,0.101327871546,0.741581476241,0.0557627806665,0.722146709074,0.885557312667,0.00859439641875,0.050
3477,17050054627,0.155170312002,0.844829687998,0.0995811419434,0.745248546054,0.0555891700589,0.725443948468,0.886289517958,0.00839139696795,0.050
3478,17050054628,0.158212614581,0.841787385419,0.100480176648,0.741307208771,0.0577324379327,0.720251727498,0.882386059215,0.00833753312057,0.049
3479,17050054629,0.156623491123,0.843376508877,0.0986857431613,0.744690765715,0.0579377479621,0.722981407529,0.88247477821,0.00854515156752,0.050
3480,17050054630,0.160647284314,0.839352715686,0.100773684946,0.73857903074,0.0598735993677,0.716116262238,0.878649264619,0.00856522589725,0.050
3481,17050054631,0.157941041291,0.842058958709,0.101228223267,0.740830735442,0.0567128180235,0.720702037823,0.883951611,0.00848795155358,0.050
3482,17050054632,0.156864936575,0.843135063425,0.100681584925,0.7424534785,0.0561833516508,0.722540496768,0.884994619035,0.00818883181304,0.050
3483,17050054633,0.155224748105,0.844775251895,0.101178344558,0.743596907337,0.054046403547,0.725327164357,0.888544245303,0.00882771389616,0.050
3484,17050054634,0.161897899359,0.838102100641,0.101312127869,0.736789972772,0.0605857714906,0.713990794503,0.877304402844,0.00821049679887,0.050
3485,17050054635,0.167324594036,0.832675405964,0.104202375604,0.72847303036,0.0631222184317,0.704795849282,0.87231928245,0.00844638368779,0.050
3486,17050054636,0.154409706965,0.845590293035,0.100618262892,0.744972030143,0.0537914440733,0.72672601806,0.889123683024,0.00830435177356,0.050
3487,17050054637,0.157817928344,0.842182071656,0.100810756432,0.741371315224,0.0570071719125,0.720917575342,0.883548964976,0.00857744561732,0.050
3488,17050054638,0.159966286197,0.840033713803,0.102315122584,0.737718591219,0.0576511636138,0.717247440265,0.88208038702,0.00830996145803,0.049
3489,17050054639,0.162256257534,0.837743742466,0.103315620538,0.734428121928,0.0589406369959,0.713354589709,0.879638523396,0.00851801670647,0.049
3490,17050054640,0.160089600012,0.839910399988,0.102338536566,0.737571863423,0.057751063446,0.71703800196,0.881903837552,0.00862543135351,0.050
3491,17050054641,0.155729960576,0.844270039424,0.100591923738,0.743678115687,0.0551380368381,0.724474739979,0.886813066685,0.00837924542457,0.050
3492,17050054642,0.157301517054,0.842698482946,0.101175651254,0.741522831692,0.0561258658009,0.721790262186,0.884971542209,0.00788305149597,0.050
3493,17050054643,0.163750055283,0.836249944717,0.104092684806,0.73215725991,0.0596573704768,0.710818985153,0.878234228333,0.00815544170415,0.050
3494,17050054644,0.156290212721,0.843709787279,0.0998682288311,0.743841558448,0.0564219838895,0.723531147145,0.884785981898,0.00877246475875,0.050
3495,17050054645,0.160530360639,0.839469639361,0.100790375409,0.738679263952,0.0597399852305,0.716314132893,0.878873716219,0.00877304506564,0.050
3496,17050054646,0.162642149329,0.837357850671,0.104041700304,0.733316150367,0.0586004490252,0.712691260992,0.880047741063,0.0085221252017,0.050
3497,17050054647,0.15963565819,0.84036434181,0.101907605203,0.738456736608,0.057728052987,0.717814305749,0.882047024586,0.00855206469053,0.050
3498,17050054648,0.15809022665,0.84190977335,0.101863048418,0.740046724932,0.0562271782324,0.720438960944,0.884629163452,0.00811252519035,0.049
3499,17050054649,0.156092102304,0.843907897696,0.0990144185191,0.744893479177,0.057077683785,0.723881384417,0.883871077607,0.00861998035127,0.050
3500,17050054650,0.155936593562,0.844063406438,0.100961416484,0.743101989953,0.0549751770781,0.724117103565,0.887001078398,0.00821175576556,0.050
3501,17050054651,0.161170739159,0.838829260841,0.103155373078,0.735673887763,0.0580153660808,0.715193905448,0.881256443579,0.00811394428653,0.050
3502,17050054652,0.161689490825,0.838310509175,0.102592510758,0.735717998417,0.0590969800673,0.714324223838,0.879542792144,0.00855140434802,0.050
3503,17050054653,0.159682252035,0.840317747965,0.101220805128,0.739096942837,0.0584614469062,0.717745570281,0.880957462914,0.00830844877118,0.050
3504,17050054654,0.156880436689,0.843119563311,0.100078544538,0.743041018773,0.0568018921508,0.722523163047,0.884081344544,0.00821804549277,0.049
3505,17050054655,0.159648217931,0.840351782069,0.101899000252,0.738452781817,0.0577492176797,0.717793129217,0.882012874691,0.00828663215905,0.050
3506,17050054656,0.160483429134,0.839516570866,0.100937920045,0.738578650821,0.0595455090891,0.716391450378,0.879170902236,0.00811684005523,0.050
3507,17050054657,0.158680391684,0.841319608316,0.10176690261,0.739552705706,0.0569134890739,0.719437798677,0.883476157713,0.00848308573467,0.050
3508,17050054658,0.161873836666,0.838126163334,0.102076272158,0.736049891175,0.0597975645082,0.714020042884,0.87846901275,0.00841878283513,0.050
3509,17050054659,0.153662248328,0.846337751672,0.0983460441652,0.747991707506,0.0553162041631,0.728036426612,0.887070582159,0.00819854042393,0.050
3510,17050054660,0.157717253119,0.842282746881,0.1002388439,0.742043902981,0.0574784092189,0.721097310955,0.882880773347,0.00847922714531,0.050
3511,17050054661,0.161922950968,0.838077049032,0.101620833394,0.736456215638,0.0603021175744,0.713943781504,0.877715530418,0.00809291835517,0.050
3512,17050054662,0.159970423356,0.840029576644,0.1020797993,0.737949777345,0.0578906240559,0.717243954783,0.881727309573,0.00845200415832,0.050
3513,17050054663,0.159212098196,0.840787901804,0.10133180088,0.739456100924,0.0578802973161,0.718541629772,0.881925585013,0.00814681569964,0.050
3514,17050054664,0.159391709268,0.840608290732,0.10171055846,0.738897732272,0.0576811508081,0.718231144613,0.882174922927,0.00860619887233,0.050
3515,17050054665,0.161203112677,0.838796887323,0.101227232682,0.737569654641,0.0599758799944,0.715168011057,0.878366162438,0.00815031219774,0.050
3516,17050054666,0.160917110518,0.839082889482,0.101492936861,0.737589952621,0.0594241736562,0.715648371517,0.879245556044,0.00870691268069,0.050
3517,17050054667,0.161253750101,0.838746249899,0.102884524377,0.735861725522,0.0583692257233,0.715057414009,0.880716386075,0.00836938164216,0.050
3518,17050054668,0.164359633327,0.835640366673,0.104612400538,0.731027966135,0.0597472327884,0.709782517135,0.877960366424,0.00862119801092,0.049
3519,17050054669,0.162191416472,0.837808583528,0.103089528401,0.734719055127,0.0591018880716,0.713467638824,0.879416747912,0.00853928391969,0.050
3520,17050054670,0.161973258108,0.838026741892,0.103120651141,0.734906090751,0.0588526069667,0.713836178201,0.879834854835,0.00834107412231,0.050
3521,17050054671,0.158017526641,0.841982473359,0.101259523176,0.740722950183,0.0567580034657,0.720571568742,0.883866460882,0.00850658290082,0.050
3522,17050054672,0.163536876738,0.836463123262,0.103049064494,0.733414058768,0.0604878122441,0.711194556911,0.877062962092,0.0078989183495,0.050
3523,17050054673,0.162983901352,0.837016098648,0.104077894082,0.732938204567,0.05890600727,0.712113157527,0.87951816359,0.00826589061725,0.050
3524,17050054674,0.162146535516,0.837853464484,0.102062931556,0.735790532928,0.0600836039598,0.713558944357,0.877983923559,0.00835721990633,0.050
3525,17050054675,0.16066241987,0.83933758013,0.103232264005,0.736105316124,0.0574301558654,0.716053739147,0.882238267973,0.008335721654,0.050
3526,17050054676,0.159338627607,0.840661372393,0.10229439027,0.738366982123,0.0570442373366,0.718312461124,0.883124224937,0.00815350008261,0.050
3527,17050054677,0.161781039834,0.838218960166,0.102332352171,0.735886607995,0.0594486876628,0.714173211152,0.879003960814,0.00824751430178,0.049
3528,17050054678,0.161654829383,0.838345170617,0.102050790782,0.736294379835,0.0596040386008,0.714391006526,0.878805482135,0.00868552357817,0.050
3529,17050054679,0.16099534899,0.83900465101,0.102774351122,0.736230299888,0.0582209978684,0.715496636822,0.880995923941,0.00829708050084,0.050
3530,17050054680,0.161293960735,0.838706039265,0.101756970961,0.736949068304,0.0595369897742,0.715006247598,0.878989834755,0.00810722279924,0.050
3531,17050054681,0.161453480944,0.838546519056,0.10201829061,0.736528228446,0.0594351903339,0.714732279622,0.879101565467,0.0081292006771,0.050
3532,17050054682,0.156052732319,0.843947267681,0.100689455173,0.743257812508,0.0553632771453,0.723923324857,0.88640157378,0.00831889863002,0.049
3533,17050054683,0.160398047566,0.839601952434,0.100820538658,0.738781413776,0.0595775089085,0.716537910957,0.879144322179,0.00855250156641,0.049
3534,17050054684,0.159951565415,0.840048434585,0.101314369477,0.738734065108,0.0586371959374,0.717287413698,0.880634154766,0.00818615966046,0.050
3535,17050054685,0.161780702323,0.838219297677,0.103191190328,0.735028107349,0.0585895119945,0.71416089967,0.88026729755,0.00825661678636,0.050
3536,17050054686,0.165390566215,0.834609433785,0.104034424204,0.730575009581,0.0613561420108,0.708053163003,0.875356750658,0.00820675796098,0.050
3537,17050054687,0.160561488047,0.839438511953,0.101021980208,0.738416531745,0.0595395078392,0.716257912396,0.879161024588,0.00811081384784,0.050
3538,17050054688,0.157299936935,0.842700063065,0.100985833517,0.741714229548,0.0563141034187,0.721795797272,0.884695162833,0.00818973043054,0.050
3539,17050054689,0.167270442247,0.832729557753,0.105022502553,0.727707055199,0.062247939694,0.704874578156,0.873616985333,0.0082435841608,0.050
3540,17050054690,0.153933114484,0.846066885516,0.0992584469079,0.746808438608,0.054674667576,0.727560093149,0.887945304257,0.00854333531815,0.051
3541,17050054691,0.16435930267,0.83564069733,0.103407876767,0.732232820563,0.0609514259026,0.709801142779,0.876189902917,0.00844423263371,0.050
3542,17050054692,0.159219769537,0.840780230463,0.100360529075,0.740419701387,0.0588592404623,0.718543179102,0.880484374722,0.00880264673162,0.050
3543,17050054693,0.161713305265,0.838286694735,0.102200671055,0.736086023681,0.0595126342102,0.71428980211,0.878926001348,0.00845260673392,0.050
3544,17050054694,0.163526260033,0.836473739967,0.103962988175,0.732510751792,0.0595632718586,0.711198775018,0.878424805035,0.00811680823928,0.050
3545,17050054695,0.161478152499,0.838521847501,0.101566552187,0.736955295314,0.0599116003111,0.714697294322,0.878395229657,0.00835752864188,0.050
3546,17050054696,0.164760768414,0.835239231586,0.102830782411,0.732408449175,0.0619299860025,0.709132725239,0.874658172472,0.00813651091576,0.050
3547,17050054697,0.163137689382,0.836862310618,0.10193060335,0.734931707268,0.0612070860314,0.711885541486,0.876098794907,0.00816613082373,0.050
3548,17050054698,0.156786242872,0.843213757128,0.0996883472218,0.743525409906,0.0570978956507,0.722689329956,0.883669388845,0.00831818271554,0.050
3549,17050054699,0.1662771447,0.8337228553,0.103497001867,0.730225853432,0.062780142833,0.706568264035,0.873060035843,0.00868863851225,0.050
3550,17050054700,0.156647575721,0.843352424279,0.099380782342,0.743971641937,0.0572667933792,0.722929981431,0.8834553337,0.00835723341721,0.050
3551,17050054701,0.158963365108,0.841036634892,0.100912216467,0.740124418426,0.0580511486411,0.718970135404,0.881734685396,0.00842788055193,0.050
3552,17050054702,0.159442522749,0.840557477251,0.100923732991,0.73963374426,0.0585187897584,0.718156727149,0.880931045678,0.00889320668715,0.050
3553,17050054703,0.155607181713,0.844392818287,0.100107337674,0.744285480613,0.055499844039,0.724691259295,0.886311704314,0.00843521634477,0.050
3554,17050054704,0.163125779927,0.836874220073,0.103105008325,0.733769211748,0.0600207716016,0.711888044787,0.87784583896,0.00817243537354,0.050
3555,17050054705,0.160301302448,0.839698697552,0.103604196409,0.736094501143,0.0566971060391,0.716660131874,0.883402626159,0.00821962314779,0.050
3556,17050054706,0.159257013872,0.840742986128,0.101107777701,0.739635208426,0.0581492361708,0.718468761216,0.881519284258,0.00827588681895,0.050
3557,17050054707,0.159096624628,0.840903375372,0.100490540999,0.740412834373,0.0586060836283,0.718750243838,0.880886433451,0.00880399395448,0.050
3558,17050054708,0.153331308886,0.846668691114,0.0985625183129,0.748106172801,0.0547687905735,0.728598633036,0.88795938785,0.00854279946274,0.050
3559,17050054709,0.162723046094,0.837276953906,0.103483375937,0.733793577969,0.0592396701575,0.712562899308,0.879088854485,0.008143533301,0.050
3560,17050054710,0.162654694095,0.837345305905,0.102373150895,0.73497215501,0.0602815432001,0.712695084462,0.877573055148,0.00852031433278,0.050
3561,17050054711,0.152995109111,0.847004890889,0.101041440707,0.745963450182,0.0519536684043,0.729136114999,0.892183992291,0.00828338805163,0.050
3562,17050054712,0.159505064115,0.840494935885,0.10211288665,0.738382049235,0.0573921774652,0.718032777322,0.88257240298,0.00818288557309,0.049
3563,17050054713,0.159632801637,0.840367198363,0.102220971467,0.738146226896,0.0574118301698,0.717814450987,0.882512660394,0.00875465496892,0.050
3564,17050054714,0.162963391244,0.837036608756,0.101532756371,0.735503852385,0.0614306348734,0.712185990063,0.875810985332,0.00880371832728,0.050
3565,17050054715,0.158041903675,0.841958096325,0.102096767157,0.739861329169,0.0559451365177,0.720517579716,0.885055667533,0.0084543580873,0.050
3566,17050054716,0.156605970338,0.843394029662,0.100969800376,0.742424229286,0.0556361699623,0.722976973977,0.885863151677,0.00884169439751,0.050
3567,17050054717,0.162889779285,0.837110220715,0.10367724299,0.733432977726,0.0592125362948,0.71227821018,0.879089565413,0.00829585546261,0.050
3568,17050054718,0.160669530332,0.839330469668,0.101640725243,0.737689744425,0.0590288050888,0.716065565023,0.879886052553,0.00826289089847,0.049
3569,17050054719,0.16046629034,0.83953370966,0.10120547357,0.73832823609,0.0592608167694,0.716416481766,0.879593596657,0.00830734267968,0.050
3570,17050054720,0.157772629261,0.842227370739,0.101327445355,0.740899925384,0.0564451839059,0.720986835009,0.884386362803,0.00843435051918,0.050
3571,17050054721,0.15666707404,0.84333292596,0.100033486711,0.743299439249,0.0566335873285,0.722886998676,0.884381522336,0.0083805575276,0.050
3572,17050054722,0.161584765092,0.838415234908,0.102693239945,0.735721994964,0.0588915251468,0.714499945573,0.879869731813,0.0082339584735,0.050
3573,17050054723,0.155497070774,0.844502929226,0.0997659129741,0.744737016251,0.0557311578003,0.724884067045,0.885999075763,0.00824322679347,0.049
3574,17050054724,0.159800222367,0.840199777633,0.102562233154,0.737637544479,0.057237989213,0.717525354363,0.882727880389,0.00864605039251,0.050
3575,17050054725,0.157535192817,0.842464807183,0.100490934684,0.741973872499,0.0570442581334,0.721403099933,0.883563783716,0.00888782541263,0.050
3576,17050054726,0.160789183453,0.839210816547,0.102322888283,0.736887928264,0.0584662951697,0.715852620294,0.880684500926,0.00824198723418,0.050
3577,17050054727,0.15429346025,0.84570653975,0.0985265843667,0.747179955383,0.0557668758832,0.726955817294,0.886248466026,0.00859645619917,0.050
3578,17050054728,0.158953415826,0.841046584174,0.101571532534,0.73947505164,0.0573818832924,0.718977136641,0.882721129377,0.00850792837197,0.050
3579,17050054729,0.162464733496,0.837535266504,0.102232509061,0.735302757443,0.0602322244355,0.713018323541,0.877690305923,0.00824627714854,0.049
3580,17050054730,0.161319644526,0.838680355474,0.102750070401,0.735930285073,0.0585695741246,0.714947868157,0.880406125043,0.00827854223353,0.050
3581,17050054731,0.159739555418,0.840260444582,0.101719936825,0.738540507757,0.0580196185937,0.717640885123,0.881593266845,0.00862958801198,0.050
3582,17050054732,0.164380178675,0.835619821325,0.102845959489,0.732773861836,0.061534219186,0.709774356107,0.875328173825,0.0083486408512,0.050
3583,17050054733,0.156273362786,0.843726637214,0.102029806769,0.741696830446,0.0542435560169,0.72352741995,0.887993131448,0.00822127660763,0.050
3584,17050054734,0.158328833058,0.841671166942,0.100397771707,0.741273395235,0.0579310613518,0.720055498669,0.8820656537,0.00820382741791,0.050
3585,17050054735,0.154043158218,0.845956841782,0.100060855637,0.745895986144,0.053982302581,0.727360140976,0.888935494754,0.00866199146265,0.050
3586,17050054736,0.163839308023,0.836160691977,0.105246043093,0.730914648883,0.0585932649303,0.710651022972,0.87977799695,0.00852468428516,0.050
3587,17050054737,0.165024773479,0.834975226521,0.10412351939,0.730851707132,0.060901254089,0.708668264028,0.876109787078,0.00839481398535,0.050
3588,17050054738,0.164870672747,0.835129327253,0.103598073734,0.731531253518,0.0612725990133,0.70893591787,0.875599349586,0.00837093769211,0.050
3589,17050054739,0.164846182466,0.835153817534,0.104281274612,0.730872542923,0.0605649078537,0.708966958222,0.87664553175,0.00850675822496,0.050
3590,17050054740,0.156228203923,0.843771796077,0.100543541906,0.743228254171,0.0556846620162,0.723626625041,0.885885460256,0.00849638907063,0.050
3591,17050054741,0.159474445879,0.840525554121,0.100371112958,0.740154441162,0.059103332921,0.718110852218,0.880063868482,0.00859004227567,0.050
3592,17050054742,0.163776246607,0.836223753393,0.103438570024,0.732785183369,0.0603376765838,0.710784583335,0.877227860596,0.0083097588017,0.050
3593,17050054743,0.160543903708,0.839456096292,0.101376522096,0.738079574195,0.0591673816122,0.716282391274,0.879712378225,0.00777037983274,0.050
3594,17050054744,0.158152480125,0.841847519875,0.100554787664,0.741292732211,0.0575976924618,0.720352792402,0.882598865602,0.00842597517014,0.050
3595,17050054745,0.158583543897,0.841416456103,0.100688401152,0.740728054951,0.0578951427444,0.719618458711,0.882056389031,0.00861215158701,0.050
3596,17050054746,0.159288942441,0.840711057559,0.100978282387,0.739732775172,0.0583106600543,0.71841651834,0.881274211467,0.00839871829098,0.050
3597,17050054747,0.155380293727,0.844619706273,0.099299998345,0.745319707928,0.0560802953819,0.72509013116,0.885514899204,0.00851140174627,0.050
3598,17050054748,0.160718590766,0.839281409234,0.10327740023,0.736004009004,0.0574411905366,0.715957894901,0.882208605009,0.00832577634013,0.050
3599,17050054749,0.161978325173,0.838021674827,0.102833929955,0.735187744872,0.0591443952182,0.713831907199,0.879404635681,0.00834329564327,0.050
3600,17050054750,0.160241790935,0.839758209065,0.101980886313,0.737777322751,0.0582609046222,0.716785358413,0.881117641192,0.00836437593645,0.050
3601,17050054751,0.160156706795,0.839843293205,0.102785092762,0.737058200443,0.057371614033,0.716917532206,0.882445615726,0.00817671887606,0.050
3602,17050054752,0.161014424935,0.838985575065,0.103344375613,0.735641199452,0.0576700493223,0.715455779143,0.881801438664,0.00832786359054,0.050
3603,17050054753,0.161529370695,0.838470629305,0.102536788958,0.735933840346,0.058992581737,0.714596047955,0.879734303816,0.00883414604104,0.050
3604,17050054754,0.155828672051,0.844171327949,0.0999576971517,0.744213630797,0.0558709748997,0.724316042472,0.885710832982,0.00850544613314,0.050
3605,17050054755,0.160150404871,0.839849595129,0.102447262389,0.73740233274,0.0577031424815,0.716933283427,0.88195967977,0.00858236600947,0.050
3606,17050054756,0.154121918008,0.845878081992,0.0997069595223,0.74617112247,0.0544149584854,0.727230970233,0.888279471679,0.00853956227535,0.050
3607,17050054757,0.156057764292,0.843942235708,0.100046024133,0.743896211575,0.0560117401585,0.723924404283,0.885446879988,0.00816277765369,0.050
3608,17050054758,0.158911675811,0.841088324189,0.101505227014,0.739583097175,0.0574064487971,0.719048995748,0.882695143211,0.00817646070814,0.050
3609,17050054759,0.160175568163,0.839824431837,0.100512240009,0.739312191827,0.0596633281541,0.716919649457,0.879071547558,0.00896244106412,0.050
3610,17050054760,0.162116466612,0.837883533388,0.102916128498,0.73496740489,0.0592003381132,0.713597003805,0.87928970752,0.00819585684097,0.049
3611,17050054761,0.152741871402,0.847258128598,0.0991436409465,0.748114487652,0.0535982304552,0.729597590121,0.889830519409,0.00836120596451,0.050
3612,17050054762,0.156090281904,0.843909718096,0.100496896406,0.74341282169,0.055593385498,0.723862248196,0.886053912198,0.00842171712375,0.050
3613,17050054763,0.158216621205,0.841783378795,0.102120809759,0.739662569035,0.0560958114458,0.720220309962,0.884791433196,0.00825022832721,0.050
3614,17050054764,0.159365325049,0.840634674951,0.102132730349,0.738501944603,0.0572325946998,0.718269582572,0.882840822078,0.00864661101061,0.050
3615,17050054765,0.156529471427,0.843470528573,0.0997885670616,0.743681961511,0.0567409043656,0.723124931074,0.884257779556,0.00843908385813,0.050
3616,17050054766,0.159205726758,0.840794273242,0.102155258464,0.738639014778,0.0570504682933,0.71854009156,0.883147236206,0.00855293198234,0.050
3617,17050054767,0.163748239204,0.836251760796,0.103775769655,0.732475991141,0.0599724695494,0.710826804652,0.877771357604,0.00825707590097,0.050
3618,17050054768,0.162266155332,0.837733844668,0.103360682977,0.73437316169,0.058905472355,0.71333717558,0.879687889511,0.00843313625991,0.050
3619,17050054769,0.161230258271,0.838769741729,0.103556339105,0.735213402624,0.0576739191659,0.715087111768,0.881744298365,0.00828584349102,0.050
3620,17050054770,0.161201210991,0.838798789009,0.101888875895,0.736909913114,0.0593123350954,0.715161306384,0.879342233818,0.00842648147184,0.050
3621,17050054771,0.163837117106,0.836162882894,0.10335740611,0.732805476784,0.0604797109955,0.710683050684,0.877004842091,0.00866340352356,0.050
3622,17050054772,0.156943920925,0.843056079075,0.0997055917839,0.743350487291,0.0572383291413,0.722420719824,0.883423977831,0.00848501930052,0.050
3623,17050054773,0.156969057098,0.843030942902,0.10177324689,0.741257696012,0.0551958102081,0.72234693047,0.886420917554,0.0081780212248,0.050
3624,17050054774,0.159200854748,0.840799145252,0.101017326291,0.739781818961,0.0581835284579,0.718565429406,0.881482463774,0.00855909607542,0.050
3625,17050054775,0.15880083397,0.84119916603,0.100953327361,0.740245838669,0.0578475066096,0.719245473988,0.882073575263,0.00820259130156,0.050
3626,17050054776,0.164310355186,0.835689644814,0.10376665586,0.731922988953,0.0605436993263,0.709878333311,0.876800742029,0.00832759678268,0.050
3627,17050054777,0.156935379878,0.843064620122,0.100055518231,0.743009101891,0.0568798616466,0.722430005618,0.883953144536,0.0084947744115,0.050
3628,17050054778,0.161487774104,0.838512225896,0.102198683033,0.736313542864,0.0592890910714,0.714671526261,0.879308226112,0.00857688461053,0.050
3629,17050054779,0.158455173522,0.841544826478,0.101683682253,0.739861144225,0.0567714912694,0.719821577651,0.883739777103,0.00858296420252,0.050
3630,17050054780,0.161288011894,0.838711988106,0.101669943302,0.737042044804,0.0596180685917,0.715017624658,0.878872039636,0.00849536336869,0.050
3631,17050054781,0.159414676279,0.840585323721,0.10259552024,0.737989803481,0.0568191560384,0.718178899335,0.883436770762,0.00847168408668,0.050
3632,17050054782,0.158838979155,0.841161020845,0.101014264637,0.740146756208,0.0578247145181,0.71917978997,0.882097818045,0.00844221736062,0.050
3633,17050054783,0.158091537356,0.841908462644,0.100143659599,0.741764803044,0.0579478777571,0.720462524306,0.882098877039,0.00861012048483,0.050
3634,17050054784,0.158903487623,0.841096512377,0.102300034375,0.738796478002,0.0566034532476,0.719050975623,0.883877785777,0.00866448697543,0.050
3635,17050054785,0.159159307852,0.840840692148,0.101345391054,0.739495301094,0.0578139167987,0.71863102452,0.882035973768,0.00889747375041,0.050
3636,17050054786,0.155839447454,0.844160552546,0.100132418287,0.744028134259,0.0557070291666,0.724295060835,0.885949201832,0.0080651197229,0.050
3637,17050054787,0.158913052306,0.841086947694,0.101683528209,0.739403419485,0.0572295240962,0.719043984217,0.882954943597,0.00838301516646,0.050
3638,17050054788,0.154411086664,0.845588913336,0.100165231859,0.745423681477,0.0542458548047,0.72673045865,0.888455209831,0.00807005968922,0.050
3639,17050054789,0.160796491429,0.839203508571,0.102636601207,0.736566907364,0.0581598902221,0.715835534601,0.881133265056,0.00845405748218,0.050
3640,17050054790,0.15997098431,0.84002901569,0.101258065357,0.738770950333,0.0587129189528,0.717255329591,0.880518144095,0.008245408903,0.049
3641,17050054791,0.1652489914,0.8347510086,0.102929194623,0.731821813977,0.0623197967773,0.708308292949,0.873972437156,0.0081648069793,0.050
3642,17050054792,0.161139227524,0.838860772476,0.102130014049,0.736730758426,0.0590092134751,0.715262644958,0.879802687029,0.00816034716064,0.050
3643,17050054793,0.157494472414,0.842505527586,0.100579417654,0.741926109931,0.05691505476,0.721471021616,0.883763753792,0.00858931311142,0.050
3644,17050054794,0.15784545511,0.84215454489,0.101997141896,0.740157402993,0.0558483132137,0.720852985114,0.885246106406,0.00842170704722,0.050
3645,17050054795,0.164912586957,0.835087413043,0.104078999939,0.731008413104,0.0608335870181,0.708858043252,0.876235158861,0.00799806227744,0.050
3646,17050054796,0.162435898706,0.837564101294,0.101919627309,0.735644473984,0.060516271397,0.713071768449,0.877279465188,0.00843199305433,0.049
3647,17050054797,0.164216840416,0.835783159584,0.104209713215,0.731573446368,0.0600071272008,0.710029456014,0.877611375306,0.00840958280575,0.049
3648,17050054798,0.163441514745,0.836558485255,0.104067588566,0.732490896689,0.0593739261797,0.711340311755,0.878723003702,0.0080888037594,0.050
3649,17050054799,0.161234727651,0.838765272349,0.102567446409,0.73619782594,0.0586672812416,0.715094377783,0.880282681261,0.00848261382544,0.050
3650,17050054800,0.160333472714,0.839666527286,0.102560373302,0.737106153984,0.0577730994119,0.716621260934,0.881812859103,0.00807470876902,0.050
3651,17050054801,0.164363612682,0.835636387318,0.105063953495,0.730572433823,0.0592996591862,0.70976903106,0.878617516667,0.00852361029589,0.050
3652,17050054802,0.161592632607,0.838407367393,0.101885489458,0.736521877936,0.0597071431488,0.714498746473,0.878668650347,0.00811376088339,0.050
3653,17050054803,0.156966953501,0.843033046499,0.0997970575433,0.743235988956,0.0571698959578,0.722380152978,0.883518913534,0.00839488226813,0.050
3654,17050054804,0.156902798861,0.843097201139,0.100717195588,0.742380005551,0.0561856032733,0.722475526402,0.884981961866,0.0084735434736,0.049
3655,17050054805,0.157981458083,0.842018541917,0.102889093063,0.739129448854,0.0550923650197,0.720608428254,0.886324293217,0.0085125896371,0.050
3656,17050054806,0.158670403883,0.841329596117,0.100308246878,0.741021349239,0.0583621570051,0.719476640539,0.88134859292,0.00778539334768,0.050
3657,17050054807,0.159196133986,0.840803866014,0.100684976372,0.740118889642,0.0585111576138,0.718578426865,0.881001890031,0.00855918857509,0.050
3658,17050054808,0.1581370496,0.8418629504,0.0993859060698,0.74247704433,0.0587511435307,0.720396547264,0.880906702302,0.0085178123979,0.050
3659,17050054809,0.163310183212,0.836689816788,0.101969776408,0.73472004038,0.0613404068043,0.711593581258,0.875862377598,0.008156209526,0.050
3660,17050054810,0.154349061698,0.845650938302,0.099553604868,0.746097333434,0.0547954568297,0.726845501289,0.887662745013,0.00853670907152,0.050
3661,17050054811,0.164263027683,0.835736972317,0.102965999413,0.732770972904,0.0612970282703,0.709970187099,0.87570409549,0.00865556706411,0.049
3662,17050054812,0.161361303404,0.838638696596,0.101782682335,0.736856014261,0.0595786210689,0.714891852828,0.878912598225,0.00818998934847,0.050
3663,17050054813,0.157564840838,0.842435159162,0.101189305925,0.741245853237,0.0563755349136,0.721342207165,0.884539736496,0.00823365137619,0.049
3664,17050054814,0.153876770884,0.846123229116,0.0995676032364,0.74655562588,0.0543091676474,0.727651680256,0.888496947884,0.00851065448487,0.050
3665,17050054815,0.15974830687,0.84025169313,0.102233927273,0.738017765856,0.057514379597,0.717618331603,0.882334015758,0.00826297667742,0.050
3666,17050054816,0.162591027468,0.837408972532,0.103302368564,0.734106603967,0.0592886589042,0.712788766944,0.879047891144,0.00839815289438,0.050
3667,17050054817,0.158535436392,0.841464563608,0.100831330159,0.740633233449,0.0577041062329,0.719698025662,0.882348986869,0.00859121184826,0.050
3668,17050054818,0.163355914429,0.836644085571,0.103039871863,0.733604213709,0.0603160425663,0.71150029168,0.877357813916,0.00787766595465,0.050
3669,17050054819,0.162004905716,0.837995094284,0.102586286864,0.73540880742,0.0594186188513,0.71379065709,0.878995151179,0.00822250315076,0.050
3670,17050054820,0.161521423683,0.838478576317,0.102534542313,0.735944034004,0.0589868813696,0.714609532564,0.879744573143,0.00835398674363,0.050
3671,17050054821,0.161160496101,0.838839503899,0.101876477508,0.736963026391,0.0592840185923,0.715230433388,0.87939356879,0.0082469067418,0.050
3672,17050054822,0.161549989283,0.838450010717,0.1015106598,0.736939350917,0.0600393294828,0.714576541992,0.878190359665,0.00863070509076,0.050
3673,17050054823,0.160820513144,0.839179486856,0.103479715246,0.73569977161,0.057340797898,0.715782194913,0.882331845357,0.00857203953105,0.050
3674,17050054824,0.16104599975,0.83895400025,0.10325596717,0.735698033079,0.0577900325801,0.715403631281,0.881617493148,0.00834607946509,0.050
3675,17050054825,0.158008784354,0.841991215646,0.09984303657,0.742148179076,0.0581657477837,0.720607674421,0.881798775166,0.00844744173741,0.050
3676,17050054826,0.160372273847,0.839627726153,0.101625693141,0.738002033012,0.0587465807067,0.716569516348,0.880372228248,0.00839823335928,0.050
3677,17050054827,0.162244237214,0.837755762786,0.103805046394,0.733950716391,0.0584391908201,0.713367576178,0.880378644268,0.00833517549193,0.050
3678,17050054828,0.158158918768,0.841841081232,0.10146623937,0.740374841862,0.0566926793979,0.720328179353,0.883927944574,0.00869295694268,0.050
3679,17050054829,0.156403706521,0.843596293479,0.100221017903,0.743375275576,0.0561826886173,0.723332583189,0.885109682088,0.00856273411977,0.050
3680,17050054830,0.155324565843,0.844675434157,0.0991712713971,0.74550416276,0.0561532944457,0.725187073656,0.885421495289,0.00857143892723,0.050
3681,17050054831,0.161178395003,0.838821604997,0.10184473288,0.736976872117,0.0593336621228,0.715200601594,0.879316312227,0.00791592943513,0.050
3682,17050054832,0.165460859761,0.834539140239,0.103408003546,0.731131136694,0.062052856215,0.707944130605,0.874316211456,0.00810861127681,0.049
3683,17050054833,0.155711104572,0.844288895428,0.100334510702,0.743954384726,0.0553765938698,0.724510735274,0.886467011912,0.0083330630281,0.050
3684,17050054834,0.158756964281,0.841243035719,0.0998232077861,0.741419827933,0.0589337564951,0.719336919462,0.880487111761,0.00842042354685,0.050
3685,17050054835,0.161216999516,0.838783000484,0.102283317926,0.736499682558,0.0589336815894,0.715128656515,0.879895211867,0.00863190820521,0.050
3686,17050054836,0.165019474104,0.834980525896,0.103571647891,0.731408878005,0.0614478262131,0.708685474624,0.875307377185,0.00856426000124,0.050
3687,17050054837,0.160303126648,0.839696873352,0.101802170134,0.737894703218,0.0585009565139,0.716684070211,0.880749964412,0.00846955941778,0.050
3688,17050054838,0.158320314214,0.841679685786,0.101788178668,0.739891507119,0.0565321355459,0.720049115876,0.884124590192,0.00831598108143,0.050
3689,17050054839,0.159198017269,0.840801982731,0.101130483416,0.739671499314,0.0580675338529,0.718568547893,0.881653699403,0.00856383651555,0.050
3690,17050054840,0.160912918821,0.839087081179,0.101267009181,0.737820071998,0.0596459096397,0.715658860307,0.878920535812,0.00847710076791,0.050
3691,17050054841,0.163174167797,0.836825832203,0.103204878258,0.733620953945,0.0599692895387,0.711804803897,0.87791019519,0.00809924893755,0.050
3692,17050054842,0.153560747877,0.846439252123,0.0990155420835,0.74742371004,0.0545452057933,0.728199787718,0.888229911117,0.00860137540323,0.050
3693,17050054843,0.163112701774,0.836887298226,0.102345366051,0.734541932175,0.0607673357226,0.711921533477,0.876751221743,0.00862022564268,0.050
3694,17050054844,0.160296491459,0.839703508541,0.103256010975,0.736447497566,0.0570404804842,0.716673509412,0.882898913188,0.00862567907912,0.049
3695,17050054845,0.161468280479,0.838531719521,0.10288226373,0.73564945579,0.0585860167491,0.714694268804,0.880346598106,0.0083293135795,0.050
3696,17050054846,0.159308047965,0.840691952035,0.0998321273436,0.740859824691,0.0594759206216,0.718401288057,0.879556290217,0.00851768389469,0.050
3697,17050054847,0.15851310201,0.84148689799,0.101593258476,0.739893639514,0.0569198435342,0.719724533393,0.883507538248,0.00836666306549,0.050
3698,17050054848,0.159760139659,0.840239860341,0.101036433608,0.739203426733,0.0587237060509,0.717616224219,0.880553074875,0.00859193262249,0.050
3699,17050054849,0.152495531142,0.847504468858,0.0993640687214,0.748140400137,0.0531314624204,0.73001562103,0.890579726532,0.00807752118611,0.050
3700,17050054850,0.159950186461,0.840049813539,0.100944943701,0.739104869838,0.0590052427601,0.717295293408,0.880093342868,0.00870090353334,0.050
3701,17050054851,0.159644199163,0.840355800837,0.101117827697,0.73923797314,0.0585263714653,0.717811663973,0.880871185626,0.00847942282355,0.050
3702,17050054852,0.167040604949,0.832959395051,0.104799978788,0.728159416263,0.0622406261612,0.70526434467,0.8736797539,0.00829001512098,0.050
3703,17050054853,0.158828553706,0.841171446294,0.10250880359,0.738662642704,0.0563197501169,0.719175073854,0.884313118957,0.00832283984149,0.050
3704,17050054854,0.154634666145,0.845365333855,0.0993420331669,0.746023300688,0.0552926329779,0.726361250528,0.886859870841,0.00849863287711,0.050
3705,17050054855,0.159918170795,0.840081829205,0.10073438326,0.739347445945,0.0591837875349,0.717352742593,0.879838534239,0.00857301386422,0.050
3706,17050054856,0.155106127486,0.844893872514,0.100425717683,0.744468154831,0.0546804098028,0.725540736805,0.887641748024,0.00852244753188,0.050
3707,17050054857,0.158755316362,0.841244683638,0.100403520332,0.740841163306,0.0583517960294,0.719331013126,0.881343176138,0.00858412229222,0.050
3708,17050054858,0.162399236038,0.837600763962,0.103790016331,0.73381074763,0.0586092197071,0.713105701481,0.880092071811,0.00826242636877,0.050
3709,17050054859,0.155956167877,0.844043832123,0.0993547364573,0.744689095666,0.0566014314194,0.724107854375,0.884605107549,0.00861508320594,0.050
3710,17050054860,0.158823277503,0.841176722497,0.101400145258,0.739776577239,0.0574231322455,0.719200662581,0.882692084397,0.00867511677897,0.050
3711,17050054861,0.161165096611,0.838834903389,0.102328081182,0.736506822207,0.0588370154291,0.715215869292,0.88004970683,0.00829759811008,0.050
3712,17050054862,0.151931125075,0.848068874925,0.0984958011619,0.749573073763,0.0534353239127,0.73099445577,0.890277555081,0.00834825052559,0.050
3713,17050054863,0.162343454883,0.837656545117,0.102054461951,0.735602083167,0.0602889929316,0.713226054166,0.87763543803,0.00851673891586,0.050
3714,17050054864,0.162015164047,0.837984835953,0.102946513558,0.735038322394,0.0590686504893,0.713767900645,0.879507286865,0.00885953661358,0.050
3715,17050054865,0.160076984316,0.839923015684,0.101902242176,0.738020773508,0.0581747421402,0.717065935763,0.881283931023,0.00824011813462,0.050
3716,17050054866,0.152988125011,0.847011874989,0.100047165327,0.746964709662,0.0529409596844,0.729162969439,0.890734144024,0.00825806323808,0.049
3717,17050054867,0.155077570528,0.844922429472,0.100098696456,0.744823733016,0.0549788740717,0.725594344339,0.88721006412,0.00850442125022,0.050
3718,17050054868,0.15989662759,0.84010337241,0.101707184844,0.738396187566,0.0581894427459,0.717374683756,0.881305719635,0.00833657966417,0.050
3719,17050054869,0.158881398067,0.841118601933,0.101631662064,0.739486939869,0.0572497360029,0.719098505742,0.882932912394,0.00838812090844,0.050
3720,17050054870,0.163581594974,0.836418405026,0.104145164646,0.73227324038,0.0594364303278,0.711102608375,0.878598380066,0.00806874255526,0.050
3721,17050054871,0.160479362607,0.839520637393,0.10172807379,0.737792563603,0.0587512888169,0.716386489461,0.880339628823,0.00830609561014,0.050
3722,17050054872,0.159480297789,0.840519702211,0.101425452952,0.739094249259,0.0580548448373,0.718085108358,0.881604059385,0.00871015670699,0.050
3723,17050054873,0.161565237269,0.838434762731,0.102336252451,0.73609851028,0.059228984818,0.714538350737,0.87937819801,0.00846602830237,0.050
3724,17050054874,0.159632415101,0.840367584899,0.100465458356,0.739902126543,0.0591669567449,0.717841439388,0.879932169146,0.00823708889812,0.050
3725,17050054875,0.155390390381,0.844609609619,0.101526466291,0.743083143328,0.0538639240902,0.725039520816,0.888771134926,0.0084206759035,0.050
3726,17050054876,0.157667647302,0.842332352698,0.100637228942,0.741695123755,0.0570304183597,0.721175676978,0.883551625243,0.00831235416865,0.049
3727,17050054877,0.163940570876,0.836059429124,0.102998822823,0.733060606301,0.0609417480535,0.710513815265,0.876301414297,0.00846983548683,0.050
3728,17050054878,0.158312808499,0.841687191501,0.100625556181,0.74106163532,0.0576872523175,0.720079307362,0.882428038897,0.00860131513804,0.050
3729,17050054879,0.162130101621,0.837869898379,0.103217753977,0.734652144401,0.0589123476437,0.713569417462,0.879709920485,0.00842640530276,0.050
3730,17050054880,0.155465954542,0.844534045458,0.0999322834205,0.744601762037,0.0555336711217,0.724934614146,0.886297211435,0.00846887082577,0.050
3731,17050054881,0.15753158398,0.84246841602,0.101488193329,0.740980222691,0.0560433906508,0.721394278092,0.885036257866,0.00852031908947,0.050
3732,17050054882,0.159712286517,0.840287713483,0.10122903533,0.739058678153,0.058483251187,0.717694501424,0.880918158575,0.00847365497726,0.050
3733,17050054883,0.162827618793,0.837172381207,0.102729367991,0.734443013216,0.0600982508016,0.712397473793,0.877801890274,0.0084104612518,0.050
3734,17050054884,0.158233592287,0.841766407713,0.102439464218,0.739326943495,0.0557941280686,0.720186693312,0.885230858126,0.00842925659257,0.050
3735,17050054885,0.159960289001,0.840039710999,0.101839624108,0.73820008689,0.0581206648933,0.717264742177,0.881391516935,0.00838089620972,0.050
3736,17050054886,0.157057229131,0.842942770869,0.0998407691005,0.743102001768,0.057216460031,0.722225884218,0.883428187751,0.00869382550323,0.050
3737,17050054887,0.157172089443,0.842827910557,0.100071494381,0.742756416177,0.0571005950619,0.722027000501,0.883570244379,0.00867116459435,0.050
3738,17050054888,0.161995862499,0.838004137501,0.102799703386,0.735204434115,0.0591961591128,0.713802753567,0.879324376358,0.00828863779241,0.050
3739,17050054889,0.167352053598,0.832647946402,0.105487882493,0.72716006391,0.0618641711047,0.704730408573,0.874162800718,0.00809248675972,0.050
3740,17050054890,0.160916149914,0.839083850086,0.102328721527,0.736755128559,0.0585874283873,0.715637461809,0.880476062457,0.00828874805284,0.050
3741,17050054891,0.160388309658,0.839611690342,0.101692053745,0.737919636598,0.0586962559128,0.716541342415,0.880442375001,0.00816803690886,0.050
3742,17050054892,0.162942707911,0.837057292089,0.101841161692,0.735216130397,0.0611015462193,0.712216313003,0.876299703263,0.00865579414111,0.050
3743,17050054893,0.157685004696,0.842314995304,0.101226267396,0.741088727908,0.0564587373005,0.721137329104,0.884387917761,0.00833457388133,0.050
3744,17050054894,0.157177889198,0.842822110802,0.100820630308,0.742001480494,0.0563572588901,0.722005896483,0.884661752509,0.00836634450138,0.049
3745,17050054895,0.155181312189,0.844818687811,0.0996777406272,0.745140947184,0.0555035715614,0.725423741163,0.886412621446,0.00844434212941,0.050
3746,17050054896,0.160625124425,0.839374875575,0.103235553802,0.736139321773,0.0573895706222,0.716116880871,0.88230686716,0.00841700410688,0.050
3747,17050054897,0.158617371246,0.841382628754,0.102706703544,0.73867592521,0.0559106677024,0.71953073099,0.8849659531,0.00820448176569,0.050
3748,17050054898,0.157874986455,0.842125013545,0.100457777232,0.741667236313,0.0574172092231,0.720825875117,0.882932106631,0.00842338238758,0.050
3749,17050054899,0.159799803272,0.840200196728,0.100731377608,0.73946881912,0.0590684256641,0.717553527992,0.880036667807,0.00853920583516,0.050
3750,17050054900,0.155449353233,0.844550646767,0.100432821664,0.744117825103,0.055016531569,0.724955406485,0.887061713692,0.00833805723172,0.050
3751,17050054901,0.159380393177,0.840619606823,0.102326972998,0.738292633824,0.0570534201789,0.718241100136,0.883100619948,0.00852439629567,0.049
3752,17050054902,0.155559883788,0.844440116212,0.10074573552,0.743694380692,0.0548141482686,0.724762300651,0.887331690219,0.0080790451656,0.050
3753,17050054903,0.161077378243,0.838922621757,0.102794336921,0.736128284836,0.058283041322,0.715357416206,0.88088513241,0.00895006387746,0.049
3754,17050054904,0.156329694763,0.843670305237,0.0998673919164,0.743802913321,0.0564623028465,0.72346392158,0.884716908684,0.00818324630719,0.050
3755,17050054905,0.162870093659,0.837129906341,0.102909680484,0.734220225857,0.0599604131744,0.712322989671,0.877994576156,0.00850247773749,0.050
3756,17050054906,0.163504687697,0.836495312303,0.10358240193,0.732912910374,0.0599222857669,0.711240910731,0.877901981567,0.00779932211983,0.050
3757,17050054907,0.153792928532,0.846207071468,0.099138262836,0.747068808632,0.0546546656958,0.727801319352,0.888010166152,0.00848582803541,0.050
3758,17050054908,0.156821775958,0.843178224042,0.101108029424,0.742070194618,0.0557137465335,0.722607556808,0.885695743318,0.00856502420944,0.050
3759,17050054909,0.162662359551,0.837337640449,0.102419589784,0.734918050665,0.0602427697662,0.712681430899,0.87762826047,0.00811721273428,0.050
3760,17050054910,0.160187457502,0.839812542498,0.101902600488,0.73790994201,0.0582848570136,0.716878638506,0.881095474351,0.00860272362399,0.050
3761,17050054911,0.161920271441,0.838079728559,0.102383457187,0.735696271372,0.0595368142543,0.713936875322,0.878841399918,0.0083789189238,0.049
3762,17050054912,0.1639099098,0.8360900902,0.102328204258,0.733761885942,0.0615817055413,0.710575623527,0.87536761392,0.00850498126704,0.049
3763,17050054913,0.157944225371,0.842055774629,0.101009037989,0.741046736641,0.0569351873824,0.720699913495,0.883623879281,0.00818244862294,0.049
3764,17050054914,0.162960018218,0.837039981782,0.104208398889,0.732831582893,0.0587516193282,0.712151554834,0.879750767031,0.0080256558373,0.050
3765,17050054915,0.16215320088,0.83784679912,0.10357841396,0.73426838516,0.0585747869197,0.713524938823,0.88020078092,0.00834176743203,0.050
3766,17050054916,0.158095928282,0.841904071718,0.101654624737,0.740249446981,0.0564413035445,0.720432397726,0.884312938629,0.00853671292007,0.050
3767,17050054917,0.16125993371,0.83874006629,0.101620868412,0.737119197878,0.0596390652979,0.71506589931,0.878847852688,0.00816759917927,0.049
3768,17050054918,0.160940513462,0.839059486538,0.102118748233,0.736940738305,0.0588217652286,0.715599345203,0.880125696826,0.00817027064693,0.050
3769,17050054919,0.160063491091,0.839936508909,0.101822614023,0.738113894886,0.0582408770686,0.717090007739,0.881189936922,0.00835475018424,0.050
3770,17050054920,0.153754142225,0.846245857775,0.0987660086547,0.747479849121,0.0549881335701,0.7278731532,0.887529680127,0.00859405597568,0.049
3771,17050054921,0.15812728785,0.84187271215,0.10177125617,0.74010145598,0.0563560316793,0.720377355748,0.884430650583,0.00825610828036,0.049
3772,17050054922,0.154573899433,0.845426100567,0.0997923989052,0.745633701662,0.0547815005279,0.726458188358,0.887626673021,0.00830286353487,0.050
3773,17050054923,0.162848994434,0.837151005566,0.102901998436,0.73424900713,0.0599469959977,0.712358760606,0.878019259931,0.00831913369155,0.050
3774,17050054924,0.163653845116,0.836346154884,0.10305222634,0.733293928543,0.0606016187763,0.710997016063,0.876868326496,0.00844811152309,0.050
3775,17050054925,0.163052255735,0.836947744265,0.102218215032,0.734729529233,0.0608340407026,0.712025561909,0.876667316758,0.00842845818967,0.049
3776,17050054926,0.161459918991,0.838540081009,0.102232855842,0.736307225167,0.0592270631488,0.714718163387,0.87940604707,0.00857745900708,0.050
3777,17050054927,0.16498891972,0.83501108028,0.103657645857,0.731353434423,0.0613312738626,0.708735687632,0.875485791911,0.00780024867839,0.049
3778,17050054928,0.156786512062,0.843213487938,0.100536814902,0.742676673036,0.05624969716,0.722676144766,0.884916439184,0.00811666765207,0.050
3779,17050054929,0.158667013794,0.841332986206,0.101335684509,0.739997301696,0.0573313292849,0.71946698632,0.882865056569,0.00842374200451,0.049
3780,17050054930,0.159668603614,0.840331396386,0.102291215455,0.738040180931,0.0573773881589,0.717752665589,0.882554661052,0.0084649941898,0.050
3781,17050054931,0.158501389176,0.841498610824,0.100664099738,0.740834511087,0.057837289438,0.719758366317,0.882161459437,0.00839276319134,0.050
3782,17050054932,0.161864122823,0.838135877177,0.103588068623,0.734547808554,0.0582760542001,0.714013800663,0.880708409459,0.00830575843292,0.050
3783,17050054933,0.162954436764,0.837045563236,0.102233719577,0.734811843659,0.060720717187,0.712190606065,0.876856887861,0.00836744445628,0.049
3784,17050054934,0.15720494546,0.84279505454,0.101372508654,0.741422545886,0.0558324368061,0.721951589055,0.885426742587,0.00883218928272,0.050
3785,17050054935,0.156690344959,0.843309655041,0.10095514211,0.742354512931,0.0557352028497,0.722833560513,0.885696674121,0.0091037623235,0.050
3786,17050054936,0.155029384196,0.844970615804,0.0989961731161,0.745974442688,0.0560332110797,0.725693064848,0.885671930784,0.00838793135571,0.050
3787,17050054937,0.160638071522,0.839361928478,0.102246662379,0.737115266099,0.0583914091432,0.716109777175,0.880830752419,0.00818567272395,0.050
3788,17050054938,0.159788464457,0.840211535543,0.10122194384,0.738989591704,0.0585665206173,0.717565400545,0.880777358142,0.00868155669129,0.050
3789,17050054939,0.155998406932,0.844001593068,0.100229670907,0.743771922162,0.0557687360251,0.72402276893,0.885818926392,0.00826083945221,0.050
3790,17050054940,0.162032498792,0.837967501208,0.102735711397,0.735231789811,0.0592967873944,0.713741739617,0.879167753314,0.00811021228653,0.050
3791,17050054941,0.157574022189,0.842425977811,0.100738740345,0.741687237466,0.0568352818439,0.721333352889,0.883861510943,0.0082608741315,0.050
3792,17050054942,0.161364028603,0.838635971397,0.102378614305,0.736257357092,0.0589854142981,0.71487830036,0.879784149231,0.00814790687954,0.050
3793,17050054943,0.161424421817,0.838575578183,0.102387813393,0.73618776479,0.0590366084245,0.714775926533,0.879694514154,0.00863302877963,0.050
3794,17050054944,0.157124467194,0.842875532806,0.0997005232435,0.743175009562,0.0574239439506,0.722113586154,0.88310655118,0.0082278415072,0.050
3795,17050054945,0.15943845354,0.84056154646,0.101030462815,0.739531083645,0.0584079907255,0.718162030608,0.881094938588,0.00827632857674,0.050
3796,17050054946,0.160908229575,0.839091770425,0.101102955221,0.737988815205,0.0598052743538,0.71566926378,0.878687339691,0.00807334403533,0.050
3797,17050054947,0.156498048231,0.843501951769,0.100134732534,0.743367219235,0.0563633156974,0.723173239646,0.884820733199,0.00884510004324,0.050
3798,17050054948,0.16291893363,0.83708106637,0.102692635682,0.734388430688,0.0602262979482,0.712243713802,0.877592173067,0.00853951100445,0.050
3799,17050054949,0.158063599244,0.841936400756,0.100707078408,0.741229322349,0.0573565208361,0.720501553004,0.882975186538,0.00818114532501,0.050
3800,17050054950,0.155924001187,0.844075998813,0.10135250224,0.742723496573,0.0545714989472,0.72413269172,0.887597743935,0.00850550083768,0.050
3801,17050054951,0.158618216068,0.841381783932,0.101470607504,0.739911176428,0.0571476085635,0.719547837595,0.88314705787,0.00843574694979,0.050
3802,17050054952,0.15813063845,0.84186936155,0.101566046044,0.740303315506,0.0565645924064,0.72037474,0.884123182363,0.00848426600254,0.050
3803,17050054953,0.157452445477,0.842547554523,0.100835225363,0.74171232916,0.0566172201142,0.721538658791,0.884211988892,0.00844615877378,0.050
3804,17050054954,0.158842751011,0.841157248989,0.102027651152,0.739129597837,0.0568150998597,0.719158184774,0.883581350751,0.00909925929469,0.050
3805,17050054955,0.159968837872,0.840031162128,0.100648149746,0.739383012382,0.0593206881263,0.717268118008,0.879625050097,0.00847195262748,0.050
3806,17050054956,0.162880711332,0.837119288668,0.102339170251,0.734780118417,0.0605415410812,0.712313604792,0.877137642713,0.00830974262887,0.050
3807,17050054957,0.164645367488,0.835354632512,0.103616846391,0.731737786121,0.0610285210975,0.709315525496,0.876010290461,0.0083812562539,0.050
3808,17050054958,0.164958758354,0.835041241646,0.103586298695,0.731454942951,0.0613724596591,0.70878760017,0.875432193463,0.00859310964584,0.050
3809,17050054959,0.154292684868,0.845707315132,0.099072766209,0.746634548923,0.055219918659,0.726948948174,0.887052859496,0.00841327236563,0.050
3810,17050054960,0.158401460275,0.841598539725,0.100027063404,0.741571476321,0.058374396871,0.719937673299,0.881396098551,0.00833240054768,0.050
3811,17050054961,0.157641142383,0.842358857617,0.100926373956,0.741432483661,0.0567147684276,0.721216406546,0.88402223137,0.00852746694356,0.049
3812,17050054962,0.155928374529,0.844071625471,0.0994857335655,0.744585891906,0.0564426409634,0.72415324207,0.884845492471,0.00850980713749,0.050
3813,17050054963,0.158905438036,0.841094561964,0.102318217193,0.738776344772,0.056587220843,0.719047391439,0.883901178893,0.00867878566825,0.050
3814,17050054964,0.158742511198,0.841257488802,0.100094370477,0.741163118325,0.0586481407207,0.719357395171,0.880910570118,0.00832119114584,0.050
3815,17050054965,0.161082576439,0.838917423561,0.103077980823,0.735839442738,0.0580045956157,0.715344358585,0.881293295025,0.00804618030924,0.050
3816,17050054966,0.165585444942,0.834414555058,0.104564935493,0.729849619565,0.0610205094489,0.707716903083,0.875805481707,0.00850184234411,0.050
3817,17050054967,0.162432272658,0.837567727342,0.103663980055,0.733903747287,0.058768292603,0.713051733924,0.879850395124,0.00823402817458,0.050
3818,17050054968,0.161964109764,0.838035890236,0.102662148261,0.735373741976,0.0593019615028,0.713858531886,0.879176328543,0.00860457490128,0.050
3819,17050054969,0.162087987587,0.837912012413,0.103269482594,0.734642529819,0.0588185049932,0.713639873501,0.879857854556,0.00847153676218,0.050
3820,17050054970,0.162687243298,0.837312756702,0.103611047877,0.733701708825,0.0590761954202,0.712621498642,0.879337634779,0.00817738556486,0.050
3821,17050054971,0.161631660834,0.838368339166,0.102611704436,0.73575663473,0.0590199563983,0.714421801849,0.879669764287,0.0087520655244,0.050
3822,17050054972,0.158310744762,0.841689255238,0.102655699064,0.739033556173,0.0556550456981,0.72005236151,0.885416521247,0.00832429230309,0.050
3823,17050054973,0.15825351581,0.84174648419,0.101273697335,0.740472786855,0.0569798184751,0.720170327002,0.883482658614,0.00850751181114,0.050
3824,17050054974,0.159768765643,0.840231234357,0.102164887658,0.738066346699,0.0576038779852,0.717584666911,0.882197492386,0.00853268848568,0.049
3825,17050054975,0.154302215055,0.845697784945,0.0978085128937,0.747889272052,0.0564937021609,0.726951643658,0.885177597797,0.0082767420488,0.050
3826,17050054976,0.156268884987,0.843731115013,0.0996247194602,0.744106395553,0.0566441655264,0.723571122322,0.884464596144,0.00868222935855,0.050
3827,17050054977,0.162800749838,0.837199250162,0.102572457726,0.734626792436,0.0602282921128,0.712445235889,0.877617003023,0.00842690299535,0.050
3828,17050054978,0.155727291405,0.844272708595,0.100518730795,0.7437539778,0.0552085606106,0.724480386588,0.886710039772,0.00811137031198,0.050
3829,17050054979,0.159274768159,0.840725231841,0.10173565796,0.738989573882,0.0575391101993,0.718429212333,0.882412061908,0.0079680962376,0.050
3830,17050054980,0.165262942761,0.834737057239,0.104011372668,0.73072568457,0.0612515700928,0.708268550657,0.875539853812,0.00887531293333,0.050
3831,17050054981,0.165603755563,0.834396244437,0.104957103811,0.729439140625,0.0606466517522,0.707680177492,0.87635096824,0.00834515903175,0.049
3832,17050054982,0.155207164958,0.844792835042,0.099850595655,0.744942239387,0.0553565693032,0.725377063251,0.886622291396,0.00886975533062,0.050
3833,17050054983,0.162117730081,0.837882269919,0.102716024007,0.735166245911,0.0594017060736,0.713597868352,0.878993335019,0.00844092412257,0.050
3834,17050054984,0.162776119262,0.837223880738,0.101682305536,0.735541575202,0.0610938137258,0.712500215032,0.876350205147,0.00841902447474,0.050
3835,17050054985,0.153880364001,0.846119635999,0.100257200152,0.745862435847,0.0536231638491,0.727635199734,0.88950467926,0.00815536437345,0.050
3836,17050054986,0.160546806827,0.839453193173,0.101442045827,0.738011147346,0.059104761,0.716276488984,0.879803754697,0.00846319735891,0.050
3837,17050054987,0.160550769046,0.839449230954,0.102728277814,0.73672095314,0.0578224912318,0.716250481416,0.881688142906,0.00781090747219,0.050
3838,17050054988,0.159828275964,0.840171724036,0.102598991573,0.737572732463,0.0572292843908,0.717477224185,0.88273391838,0.00852749808925,0.050
3839,17050054989,0.158954866529,0.841045133471,0.101994242248,0.739050891223,0.0569606242802,0.718968333113,0.883340159659,0.00847391715097,0.050
3840,17050054990,0.158323293924,0.841676706076,0.101960488865,0.73971621721,0.0563628050589,0.72004146875,0.88437283193,0.00846984447193,0.050
3841,17050054991,0.160536887571,0.839463112429,0.101846805613,0.737616306816,0.0586900819582,0.716287226176,0.880415838547,0.00819039300436,0.049
3842,17050054992,0.153745801672,0.846254198328,0.10021235102,0.746041847308,0.0535334506524,0.727865704771,0.889670629807,0.00838842476195,0.050
3843,17050054993,0.15929924272,0.84070075728,0.101485226626,0.739215530654,0.0578140160943,0.718391434224,0.882001940243,0.00845667775649,0.050
3844,17050054994,0.161954903603,0.838045096397,0.102926613759,0.735118482638,0.0590282898436,0.713870139021,0.879580890558,0.00852136732864,0.050
3845,17050054995,0.160540845171,0.839459154829,0.101567195837,0.737891958993,0.0589736493339,0.716284713984,0.879997957858,0.00813704343492,0.050
3846,17050054996,0.15666096203,0.84333903797,0.100268724959,0.74307031301,0.0563922370708,0.722893874558,0.884737894118,0.00850369317335,0.050
3847,17050054997,0.155035536736,0.844964463264,0.0995660273328,0.745398435931,0.0554695094035,0.725674023507,0.886499206824,0.00904002691305,0.050
3848,17050054998,0.156587173864,0.843412826136,0.100342895306,0.74306993083,0.0562442785587,0.723018377269,0.884973692853,0.00851722731298,0.050
3849,17050054999,0.16103993997,0.83896006003,0.101473099117,0.737486960913,0.0595668408527,0.715440636777,0.879006475229,0.00811586817825,0.050
3850,17050055000,0.15952353172,0.84047646828,0.100249877311,0.740226590969,0.0592736544089,0.71802939039,0.879801582204,0.0089058498444,0.050
3851,17050055001,0.158801111057,0.841198888943,0.0998193405593,0.741379548383,0.0589817704981,0.71926201329,0.880405785551,0.00806620714003,0.049
3852,17050055002,0.157997654378,0.842002345622,0.100037664157,0.741964681464,0.0579599902213,0.72062367172,0.882104025681,0.00833715970874,0.050
3853,17050055003,0.159456124604,0.840543875396,0.101193345973,0.739350529423,0.0582627786309,0.71812960433,0.881304174112,0.00844159574914,0.050
3854,17050055004,0.15597470589,0.84402529411,0.100206894969,0.743818399141,0.0557678109205,0.724063488894,0.885826179894,0.00834444156796,0.050
3855,17050055005,0.15999582082,0.84000417918,0.103034926398,0.736969252782,0.0569608944226,0.717186562443,0.883088190552,0.00885970069337,0.050
3856,17050055006,0.158897288665,0.841102711335,0.102062859341,0.739039851993,0.0568344293237,0.719065057989,0.883539684022,0.00822256547517,0.050
3857,17050055007,0.163715271056,0.836284728944,0.103227730575,0.733056998369,0.0604875404805,0.710890680797,0.877021729279,0.00815513967824,0.049
3858,17050055008,0.163649767861,0.836350232139,0.102952764669,0.73339746747,0.0606970031917,0.711005391706,0.876729032909,0.00837861903781,0.050
3859,17050055009,0.157600937709,0.842399062291,0.100915010524,0.741484051767,0.056685927185,0.721284940339,0.884074502549,0.00890531724328,0.049
3860,17050055010,0.163836182207,0.836163817793,0.103793809022,0.732370008771,0.0600423731849,0.710678082704,0.877648083127,0.0081756960839,0.050
3861,17050055011,0.163129650056,0.836870349944,0.104024825849,0.732845524094,0.0591048242072,0.711867709445,0.879191660822,0.00819717952037,0.050
3862,17050055012,0.163065909818,0.836934090182,0.101775524507,0.735158565675,0.061290385311,0.712009133601,0.875993145601,0.00816664338547,0.050
3863,17050055013,0.161128612161,0.838871387839,0.102235943563,0.736635444277,0.058892668598,0.715279031617,0.879976574666,0.00832787151003,0.050
3864,17050055014,0.160522930101,0.839477069899,0.10268098679,0.73679608311,0.057841943311,0.716298365302,0.881666211126,0.00857253316551,0.050
3865,17050055015,0.15635608092,0.84364391908,0.0995983396485,0.744045579432,0.056757741271,0.723423023342,0.884275979712,0.00872081902421,0.050
3866,17050055016,0.161910696328,0.838089303672,0.102451360955,0.735637942717,0.0594593353726,0.713952055885,0.878957585417,0.00803843898416,0.050
3867,17050055017,0.155511737168,0.844488262832,0.0989856011909,0.745502661641,0.0565261359769,0.72487077115,0.884826548444,0.00836337175775,0.050
3868,17050055018,0.162887501195,0.837112498805,0.103160878254,0.73395162055,0.0597266229406,0.712289805275,0.878334232396,0.00846901378113,0.050
3869,17050055019,0.163175802976,0.836824197024,0.101902147372,0.734922049652,0.0612736556037,0.711821582593,0.875991986379,0.00839763757193,0.050
3870,17050055020,0.162711116597,0.837288883403,0.102603843555,0.734685039848,0.0601072730423,0.71259625542,0.877816012827,0.00833506269306,0.050
3871,17050055021,0.156714470312,0.843285529688,0.100958563395,0.742326966293,0.0557559069165,0.722792442532,0.885660268398,0.00835844536108,0.050
3872,17050055022,0.160466106012,0.839533893988,0.102218593538,0.737315300449,0.0582475124741,0.716401597344,0.881083514811,0.00883901540858,0.050
3873,17050055023,0.1595947624,0.8404052376,0.102202595147,0.738202642453,0.0573921672529,0.717879256296,0.882550753601,0.00850200351435,0.050
3874,17050055024,0.159059785157,0.840940214843,0.102701860198,0.738238354645,0.0563579249599,0.718779607893,0.884200861658,0.00824906811583,0.050
3875,17050055025,0.162316616401,0.837683383599,0.103862350531,0.733821033067,0.0584542658697,0.713244318769,0.880339393104,0.00845721054429,0.050
3876,17050055026,0.157826019153,0.842173980847,0.0999632621672,0.74221071868,0.0578627569858,0.720916533534,0.882289005453,0.00865407354134,0.050
3877,17050055027,0.158911530897,0.841088469103,0.101622313234,0.739466155869,0.0572892176634,0.719047485489,0.882867544797,0.00852515143484,0.050
3878,17050055028,0.157165776044,0.842834223956,0.101449414959,0.741384808997,0.0557163610855,0.722017072596,0.885607055806,0.008305660483,0.050
3879,17050055029,0.160299785063,0.839700214937,0.101715455517,0.73798475942,0.0585843295454,0.716691034991,0.880628182056,0.00838847187704,0.050
3880,17050055030,0.152758259922,0.847241740078,0.0971475163731,0.750094223705,0.0556107435492,0.729599505573,0.886867315131,0.0086784392873,0.049
3881,17050055031,0.155455351546,0.844544648454,0.099807728394,0.74473692006,0.0556476231524,0.724954557438,0.886132313948,0.00865047826344,0.050
3882,17050055032,0.160043465272,0.839956534728,0.102160104525,0.737796430203,0.0578833607467,0.71711889952,0.88172041421,0.00869881027251,0.049
3883,17050055033,0.157322679684,0.842677320316,0.10043264363,0.742244676686,0.0568900360533,0.721765409651,0.883842767111,0.00824290014452,0.050
3884,17050055034,0.159021014124,0.840978985876,0.101335506975,0.739643478901,0.0576855071491,0.718865918734,0.88225830466,0.00820342405427,0.050
3885,17050055035,0.16172317259,0.83827682741,0.103475606811,0.734801220599,0.058247565779,0.714253980698,0.88078370686,0.00860535021108,0.050
3886,17050055036,0.160638398379,0.839361601621,0.102414410571,0.73694719105,0.0582239878079,0.716106707142,0.881076835869,0.008460962129,0.050
3887,17050055037,0.160173911825,0.839826088175,0.101599903041,0.738226185135,0.0585740087843,0.716906142462,0.880673585422,0.00843362021905,0.050
3888,17050055038,0.161803444251,0.838196555749,0.102857558448,0.7353389973,0.0589458858033,0.714127423876,0.879737925918,0.00812961104172,0.050
3889,17050055039,0.165948542207,0.834051457793,0.10480128049,0.729250177303,0.0611472617176,0.707101869066,0.875535933942,0.00849210582054,0.050
3890,17050055040,0.157251248062,0.842748751938,0.101131166411,0.741617585528,0.0561200816509,0.721876440647,0.88499241652,0.00834769043708,0.050
3891,17050055041,0.159256253913,0.840743746087,0.101067421772,0.739676324315,0.0581888321411,0.71847065629,0.881461249803,0.00840466015965,0.050
3892,17050055042,0.156703179479,0.843296820521,0.100252589172,0.743044231349,0.0564505903066,0.722822251484,0.884641657903,0.00845783949518,0.050
3893,17050055043,0.161756493971,0.838243506029,0.101805993611,0.736437512418,0.0599505003597,0.714222640278,0.878271958849,0.00879187833303,0.050
3894,17050055044,0.157558467314,0.842441532686,0.102281828595,0.740159704091,0.0552766387188,0.721336657514,0.886157022018,0.00857239332479,0.050
3895,17050055045,0.163417220339,0.836582779661,0.102330098108,0.734252681552,0.0610871222307,0.711407401686,0.876209749346,0.00863014264029,0.050
3896,17050055046,0.164085616544,0.835914383456,0.104474209929,0.731440173528,0.0596114066153,0.710246905561,0.878223694493,0.00828787028366,0.050
3897,17050055047,0.164423922151,0.835576077849,0.103502351906,0.732073725942,0.0609215702452,0.709690722811,0.876218818568,0.00833798695457,0.050
3898,17050055048,0.156824298277,0.843175701723,0.0994313270534,0.743744374669,0.0573929712241,0.722628414409,0.883226135305,0.00850077242976,0.050
3899,17050055049,0.155206243843,0.844793756157,0.100674555147,0.74411920101,0.054531688696,0.725366274555,0.887835354138,0.0083591446265,0.050
3900,17050055050,0.162648776546,0.837351223454,0.103752960579,0.733598262875,0.0588958159672,0.712684389877,0.879611899746,0.00871115609533,0.050
3901,17050055051,0.16191493392,0.83808506608,0.103573107914,0.734511958166,0.0583418260063,0.713928060525,0.880599669948,0.00864115201855,0.050
3902,17050055052,0.164613728151,0.835386271849,0.104618673765,0.730767598084,0.0599950543854,0.709353853585,0.87753712975,0.00864518512028,0.050
3903,17050055053,0.158013688102,0.841986311898,0.101772570811,0.740213741087,0.0562411172913,0.720570396984,0.884627383968,0.00873044243985,0.050
3904,17050055054,0.161644688845,0.838355311155,0.102910686128,0.735444625027,0.0587340027166,0.714395269187,0.880087113379,0.00823718255711,0.050
3905,17050055055,0.162277618572,0.837722381428,0.103128652089,0.734593729339,0.0591489664831,0.713321270774,0.879327170795,0.00819524751848,0.050
3906,17050055056,0.157898679376,0.842101320624,0.10151447423,0.740586846394,0.0563842051457,0.720769750219,0.884445144195,0.00785985482454,0.050
3907,17050055057,0.157147962302,0.842852037698,0.100096004658,0.74275603304,0.0570519576439,0.722067680471,0.883647699217,0.00831623627794,0.050
3908,17050055058,0.16163828373,0.83836171627,0.103340367677,0.735021348593,0.0582979160526,0.71439966361,0.880729817255,0.00826768629837,0.050
3909,17050055059,0.159242340997,0.840757659003,0.100979367329,0.739778291675,0.0582629736683,0.718495589084,0.881355607273,0.00873706136757,0.050
3910,17050055060,0.157815985903,0.842184014097,0.0997269216953,0.742457092402,0.0580890642079,0.720937134995,0.881958721091,0.00864645388907,0.050
3911,17050055061,0.159915167838,0.840084832162,0.102477189245,0.737607642917,0.0574379785936,0.717331692892,0.882406142034,0.00829531951487,0.050
3912,17050055062,0.158501038402,0.841498961598,0.101315111781,0.740183849817,0.0571859266218,0.719749196968,0.883119251784,0.00852591055858,0.050
3913,17050055063,0.165234054178,0.834765945822,0.104733971553,0.730031974269,0.0605000826251,0.708306392634,0.876651423302,0.00829771043861,0.050
3914,17050055064,0.162176988944,0.837823011056,0.102732758045,0.735090253011,0.0594442308997,0.713497391031,0.878916805571,0.00840359164017,0.050
3915,17050055065,0.160645049959,0.839354950041,0.102198216051,0.73715673399,0.0584468339085,0.716098680011,0.880747590462,0.00862408088791,0.050
3916,17050055066,0.160985767022,0.839014232978,0.101647907661,0.737366325317,0.0593378593605,0.715529761915,0.879356075206,0.0083064743312,0.050
3917,17050055067,0.164342821613,0.835657178387,0.103521141627,0.73213603676,0.0608216799861,0.709827246078,0.876384492294,0.00838701065999,0.050
3918,17050055068,0.158175495267,0.841824504733,0.101331274587,0.740493230146,0.0568442206802,0.720302035537,0.88370108205,0.00837751277018,0.050
3919,17050055069,0.161782635152,0.838217364848,0.103188062488,0.73502930236,0.0585945726643,0.714157676121,0.880259398584,0.00811026777148,0.050
3920,17050055070,0.161242469475,0.838757530525,0.103848500215,0.73490903031,0.0573939692597,0.715062053924,0.882153004086,0.00855939684671,0.050
3921,17050055071,0.16438759163,0.83561240837,0.102859298498,0.732753109872,0.0615282931324,0.709761651425,0.875335168228,0.00819865836394,0.050
3922,17050055072,0.16442781195,0.83557218805,0.103658409518,0.731913778532,0.0607694024324,0.709681820737,0.876441651254,0.00825434494007,0.050
3923,17050055073,0.158376491368,0.841623508632,0.101685930541,0.739937578091,0.056690560827,0.719955208647,0.883877952329,0.00815886995149,0.049
3924,17050055074,0.164911675751,0.835088324249,0.102999671009,0.73208865324,0.0619120047423,0.708875769298,0.874649758108,0.00830135301232,0.050
3925,17050055075,0.16148183383,0.83851816617,0.102889633002,0.735628533167,0.058592200828,0.714671216848,0.880334284286,0.00842752751094,0.050
3926,17050055076,0.159555501789,0.840444498211,0.101503403068,0.738941095143,0.0580520987208,0.717956348812,0.88158992856,0.0084145380038,0.050
3927,17050055077,0.162587716356,0.837412283644,0.103310347366,0.734101936278,0.0592773689902,0.712794244519,0.879065270434,0.00836797267991,0.049
3928,17050055078,0.156039556265,0.843960443735,0.100759109701,0.743201334034,0.0552804465641,0.723944725877,0.8865266353,0.00834549346447,0.050
3929,17050055079,0.155217953175,0.844782046825,0.0989224891923,0.745859557632,0.056295463983,0.725372588781,0.885239123601,0.00852798147047,0.050
3930,17050055080,0.16054106161,0.83945893839,0.102451373054,0.737007565336,0.0580896885562,0.716271084559,0.881297604592,0.00823061503351,0.050
3931,17050055081,0.160839691833,0.839160308167,0.102251798802,0.736908509365,0.0585878930306,0.715768125637,0.880493642764,0.00834392526203,0.050
3932,17050055082,0.160316609591,0.839683390409,0.102302706049,0.73738068436,0.0580139035423,0.716653708513,0.881462848507,0.00836254551828,0.050
3933,17050055083,0.162482319474,0.837517680526,0.104453258311,0.733064422215,0.0580290611631,0.712955280077,0.880925499795,0.00811159552813,0.050
3934,17050055084,0.162679835558,0.837320164442,0.102878068566,0.734442095876,0.0598017669916,0.712645014322,0.878272560558,0.00836070098209,0.049
3935,17050055085,0.158146261573,0.841853738427,0.100453928973,0.741399809454,0.0576923325999,0.720364872632,0.882461234379,0.00835557365751,0.049
3936,17050055086,0.155638619661,0.844361380339,0.0993396206394,0.745021759699,0.0562989990219,0.724649192866,0.885128856783,0.00836025148106,0.050
3937,17050055087,0.162631042451,0.837368957549,0.102935184572,0.734433772977,0.0596958578788,0.71272663326,0.878439761757,0.00846360130346,0.050
3938,17050055088,0.15699439995,0.84300560005,0.102049263144,0.740956336906,0.0549451368058,0.722299665269,0.886783234684,0.00850130007261,0.050
3939,17050055089,0.157729376704,0.842270623296,0.10188168394,0.740388939357,0.0558476927639,0.721052056098,0.885275463694,0.00832256872284,0.050
3940,17050055090,0.162607481927,0.837392518073,0.103728175397,0.733664342677,0.05887930653,0.712754564789,0.879645893241,0.0082176926235,0.050
3941,17050055091,0.164917391762,0.835082608238,0.103787319204,0.731295289033,0.0611300725577,0.708854318547,0.875798123541,0.0082943787424,0.050
3942,17050055092,0.163330247775,0.836669752225,0.103551637608,0.733118114617,0.0597786101669,0.711535964603,0.878154011918,0.00797312754947,0.050
3943,17050055093,0.156745860279,0.843254139721,0.100153630092,0.743100509629,0.0565922301861,0.722751085639,0.88442285335,0.00863929146743,0.050
3944,17050055094,0.155728496015,0.844271503985,0.101043953584,0.743227550401,0.0546845424313,0.724470455387,0.887480210099,0.00819588667941,0.050
3945,17050055095,0.15605972819,0.84394027181,0.0999746241001,0.74396564771,0.0560851040902,0.723922129768,0.885338524039,0.00842083431,0.050
3946,17050055096,0.158205606937,0.841794393063,0.100675416907,0.741118976155,0.05753019003,0.72026070633,0.882685138149,0.00846261279488,0.050
3947,17050055097,0.156558121294,0.843441878706,0.101077252832,0.742364625874,0.0554808684621,0.723056823318,0.886103334182,0.008638970559,0.050
3948,17050055098,0.15909391664,0.84090608336,0.10144122976,0.7394648536,0.0576526868797,0.718740580138,0.882288881118,0.00863609015578,0.050
3949,17050055099,0.158960057423,0.841039942577,0.101727099357,0.73931284322,0.0572329580651,0.718963527623,0.882938484008,0.00860386660188,0.050
3950,17050055100,0.159116519615,0.840883480385,0.102036000065,0.738847480319,0.0570805195496,0.718693291964,0.883124666605,0.00835047391886,0.050
3951,17050055101,0.153289771155,0.846710228845,0.099079567725,0.74763066112,0.0542102034295,0.728661865441,0.888791236257,0.00906730086046,0.049
3952,17050055102,0.161313455924,0.838686544076,0.101720996565,0.736965547511,0.0595924593595,0.714973781516,0.878903636933,0.00849087054032,0.050
3953,17050055103,0.15995109804,0.84004890196,0.101721924466,0.738326977494,0.0582291735737,0.717282092911,0.881234187656,0.00836820624644,0.050
3954,17050055104,0.158006392196,0.841993607804,0.100945726917,0.741047880888,0.0570606652793,0.720595199801,0.883424176931,0.00827702080494,0.050
3955,17050055105,0.165149547309,0.834850452691,0.103696857063,0.731153595628,0.0614526902454,0.708464363826,0.87527024939,0.00827148727739,0.050
3956,17050055106,0.159643153474,0.840356846526,0.10132014525,0.739036701276,0.0583230082237,0.717810403052,0.881170445506,0.00860705256695,0.050
3957,17050055107,0.165725055784,0.834274944216,0.103873307275,0.730401636941,0.0618517485095,0.707492128941,0.874551285735,0.00826730914199,0.050
3958,17050055108,0.159392879754,0.840607120246,0.101205459059,0.739401661187,0.0581874206953,0.718236734976,0.881430264913,0.00836901800215,0.050
3959,17050055109,0.163731411919,0.836268588081,0.102477040249,0.733791547831,0.0612543716695,0.710874692496,0.875890484097,0.00800821889895,0.049
3960,17050055110,0.157385002449,0.842614997551,0.100961383317,0.741653614234,0.0564236191324,0.721651472685,0.884513219492,0.00867089697653,0.050
3961,17050055111,0.165401231647,0.834598768353,0.1032532233,0.731345545053,0.0621480083462,0.708046911543,0.874190008417,0.00813553794241,0.050
3962,17050055112,0.158915728107,0.841084271893,0.102467333368,0.738616938525,0.0564483947389,0.719027684173,0.88410279818,0.00869552372152,0.049
3963,17050055113,0.158065676242,0.841934323758,0.100824584177,0.741109739581,0.0572410920655,0.720496260568,0.883144395085,0.00866511937106,0.049
3964,17050055114,0.156968522444,0.843031477556,0.100653097665,0.74237837989,0.0563154247793,0.722364642521,0.884774866147,0.00837464427882,0.049
3965,17050055115,0.158803536594,0.841196463406,0.102006307535,0.739190155871,0.056797229059,0.719225090175,0.883617154681,0.00815765867782,0.049
3966,17050055116,0.159831922427,0.840168077573,0.101700808382,0.738467269191,0.058131114045,0.717484512659,0.881407068297,0.00872331717044,0.050
3967,17050055117,0.161766165346,0.838233834654,0.101903837066,0.736329997588,0.0598623282795,0.714204807669,0.878399306255,0.00812425747764,0.049
3968,17050055118,0.15858139284,0.84141860716,0.101390675273,0.740027931887,0.0571907175661,0.719611578084,0.883092637873,0.00863374329478,0.050
3969,17050055119,0.154276369885,0.845723630115,0.0998667369125,0.745856893203,0.0544096329721,0.726964889202,0.888248344959,0.00808818274504,0.050
3970,17050055120,0.157642641291,0.842357358709,0.101273311633,0.741084047076,0.0563693296583,0.721208653827,0.884529766566,0.00860369662207,0.050
3971,17050055121,0.158074935898,0.841925064102,0.0999864049489,0.741938659153,0.0580885309493,0.720493096615,0.88189613126,0.00843532683581,0.050
3972,17050055122,0.159352542982,0.840647457018,0.10113069399,0.739516763028,0.0582218489915,0.718306303098,0.8813894012,0.00852971753567,0.050
3973,17050055123,0.164202060625,0.835797939375,0.103853048278,0.731944891097,0.060349012347,0.710059742542,0.877112129259,0.00831267118162,0.050
3974,17050055124,0.157694766968,0.842305233032,0.0999043899757,0.742400843056,0.0577903769928,0.721140559009,0.882427597125,0.00822758148229,0.050
3975,17050055125,0.15882525377,0.84117474623,0.100602192291,0.74057255394,0.0582230614792,0.719209276221,0.881515458259,0.0083444244923,0.050
3976,17050055126,0.162988619432,0.837011380568,0.102404328197,0.734607052372,0.0605842912353,0.712130289099,0.877049454588,0.00850080947179,0.050
3977,17050055127,0.157879388556,0.842120611444,0.101184066619,0.740936544825,0.0566953219372,0.720807497774,0.883992428586,0.00828987396544,0.050
3978,17050055128,0.172129550502,0.827870449498,0.10569573345,0.722174716049,0.066433817052,0.696719520924,0.866387481272,0.00873241880554,0.050
3979,17050055129,0.159104545638,0.840895454362,0.101654427111,0.739241027251,0.0574501185273,0.718719340234,0.882584143147,0.00829888219398,0.050
3980,17050055130,0.1603058777,0.8396941223,0.102229161043,0.737464961257,0.0580767166576,0.71667300227,0.881373069279,0.00866852039319,0.050
3981,17050055131,0.158329254687,0.841670745313,0.101110278138,0.740560467175,0.0572189765484,0.720044094739,0.883112538025,0.00802722036099,0.050
3982,17050055132,0.156690350622,0.843309649378,0.0996437801733,0.743665869205,0.0570465704487,0.722853221303,0.883768552548,0.00883703834808,0.050
3983,17050055133,0.161569795907,0.838430204093,0.102246278433,0.736183925661,0.0593235174739,0.714531984899,0.879238122833,0.00831222046304,0.050
3984,17050055134,0.16187055178,0.83812944822,0.10244402192,0.7356854263,0.0594265298601,0.714020084273,0.879015327757,0.00833425611454,0.050
3985,17050055135,0.155379304737,0.844620695263,0.0984487191006,0.746171976163,0.0569305856363,0.725104586444,0.884264953929,0.00844358815944,0.050
3986,17050055136,0.158831955865,0.841168044135,0.10196046771,0.739207576425,0.0568714881548,0.719177522148,0.883501065019,0.0085405680204,0.050
3987,17050055137,0.166862104833,0.833137895167,0.104813759416,0.728324135751,0.0620483454172,0.705564325584,0.874002936636,0.00826229069781,0.050
3988,17050055138,0.15501068823,0.84498931177,0.0999443599842,0.745044951785,0.0550663282462,0.725710729602,0.887098235627,0.0086783856191,0.050
3989,17050055139,0.163242124617,0.836757875383,0.104167871296,0.732590004087,0.0590742533214,0.711675565749,0.879210262049,0.00845074053121,0.050
3990,17050055140,0.157034906819,0.842965093181,0.0997928834545,0.743172209726,0.057242023365,0.72226458465,0.883396104845,0.00846384256989,0.050
3991,17050055141,0.161446164027,0.838553835973,0.102949472074,0.735604363899,0.0584966919528,0.714730697431,0.880483190785,0.00875128367358,0.050
3992,17050055142,0.158261066973,0.841738933027,0.101278722099,0.740460210928,0.0569823448742,0.72015742137,0.8834771007,0.00828937821317,0.050
3993,17050055143,0.163121349439,0.836878650561,0.103157847091,0.73372080347,0.0599635023484,0.711894736973,0.877931081067,0.00831823331326,0.050
3994,17050055144,0.161322763041,0.838677236959,0.102620044626,0.736057192333,0.0587027184144,0.714944538952,0.880209619177,0.00851526408869,0.050
3995,17050055145,0.156289579347,0.843710420653,0.10096550954,0.742744911113,0.0553240698063,0.723515766598,0.886400415804,0.00810519226128,0.050
3996,17050055146,0.160850444138,0.839149555862,0.100859944355,0.738289611507,0.059990499783,0.715770789748,0.878428803422,0.00825935195184,0.050
3997,17050055147,0.159567724317,0.840432275683,0.101256973354,0.739175302328,0.0583107509629,0.717939309716,0.881206677173,0.00807228867233,0.050
3998,17050055148,0.168045064732,0.831954935268,0.105486346487,0.72646858878,0.0625587182452,0.703566014982,0.872985513945,0.00836892860645,0.050
3999,17050055149,0.167594277039,0.832405722961,0.105270983363,0.727134739598,0.062323293676,0.704326562289,0.873433082398,0.00848674447662,0.050


==> anc/experiments/raw/logistic_n100_d64/meta.json <==
{
 "learner": "logistic ridge ERM",
 "n": 100,
 "d": 6400,
 "eps": 0.005,
 "v": 0.08,
 "kappa": 11.5,
 "trials": 2000,
 "trial0": 0,
 "K": 0,
 "seed": 27100,
 "pbits": 12,
 "tgrid": [
  0.0,
  0.03,
  0.06,
  0.1,
  0.2,
  0.3,
  0.6,
  1.0,
  2.0,
  3.0,
  6.0,
  10.0,
  20.0,
  30.0,
  60.0,
  100.0
 ],
 "taueps": 0.005,
 "xis": [
  0.01,
  0.001
 ],
 "tol": 1e-13,
 "python": "3.12.13",
 "record": "U,phi0,phi1,a,Dd (float64)",
 "runtime_sec": 102.4081027507782
}

==> anc/experiments/raw/logistic_n100_d64/trials.csv <==
trial,seed,mu2,rho,w,omega,s4,nD_ridge,nV_ridge,th2,it,res,it_ref,res_ref,sum_sx,sum_x2,sum_r2,sec
0,27100081300,0.0786642194912,0.921335780509,0.0625194460687,0.85881633444,0.0161447734224,0.862298162998,1.06706831908,0.02106338701966147,8,7.22e-16,8,5e-16,0.21623079527488587,0.00059666937681939229,0.00051074302799283561,0.052
1,27100081301,0.078988590464,0.921011409536,0.0625992115552,0.858412197981,0.0163893789088,0.861694269343,1.06670248067,0.020897232813937735,8,6.66e-16,8,4.44e-16,0.2171036178591631,0.00061389456767651661,0.00050453265400439537,0.052
2,27100081302,0.0800933853909,0.919906614609,0.0631662548341,0.856740359775,0.0169271305568,0.859634487178,1.0663535845,0.021241126908974554,8,7.22e-16,8,5.55e-16,0.21039831068282466,0.00057067393053219714,0.00050874064502341449,0.052
3,27100081303,0.0808621629328,0.919137837067,0.0641942271043,0.854943609963,0.0166679358284,0.85819291813,1.0680327083,0.021572221231761283,8,8.88e-16,8,6.11e-16,0.22139644663918367,0.00059405795255647786,0.00050051483002329638,0.052
4,27100081304,0.0810643182322,0.918935681768,0.0640422784499,0.854893403318,0.0170220397823,0.857820509865,1.06719413316,0.021285421498903084,8,7.77e-16,8,6.11e-16,0.19484141512064623,0.00050308446592024867,0.00047415411600693964,0.052
5,27100081305,0.0799964437634,0.920003556237,0.0634250243762,0.85657853186,0.0165714193872,0.859810403368,1.06731956001,0.021471718932153116,8,8.33e-16,8,5e-16,0.23247282501456745,0.00064479646489686308,0.0005018466920039367,0.052
6,27100081306,0.0795598968863,0.920440103114,0.0631291750918,0.857310928022,0.0164307217946,0.860625194537,1.06723954954,0.021088744480266347,8,7.22e-16,8,4.44e-16,0.23070291246147134,0.00063004709210770981,0.00051732031435946537,0.052
7,27100081307,0.0812626514956,0.918737348504,0.0640168244362,0.854720524068,0.0172458270594,0.857453328983,1.06674631718,0.021465962322105472,8,8.33e-16,8,6.11e-16,0.19245905982932432,0.00048470174596488685,0.0004825437828855314,0.052
8,27100081308,0.0783428340405,0.921657165959,0.062249019289,0.85940814667,0.0160938147516,0.862899636675,1.06685068083,0.020940587633153832,8,7.22e-16,8,4.44e-16,0.21903329007953087,0.00064566476872256759,0.00049195820611084488,0.052
9,27100081309,0.0814441181347,0.918555881865,0.0645604622052,0.85399541966,0.0168836559295,0.857108761686,1.06805559398,0.021620947485072772,8,8.88e-16,8,6.11e-16,0.21413051000782757,0.00057695707986616578,0.00049318829628979639,0.052
10,27100081310,0.0813334507123,0.918666549288,0.0640481085457,0.854618440742,0.0172853421666,0.857321656951,1.06670888341,0.021383260633435396,8,8.33e-16,8,5.55e-16,0.21278981654402707,0.00056654908566777643,0.00046793435812952705,0.052
11,27100081311,0.0799724699557,0.920027530044,0.0633307923917,0.856696737653,0.016641677564,0.859856333438,1.06707870367,0.02133686535134565,8,8.33e-16,8,5e-16,0.2269859737972072,0.00062767866402453024,0.00047373054610156919,0.052
12,27100081312,0.0798025461286,0.920197453871,0.0634083282637,0.856789125608,0.0163942178649,0.860170499302,1.0676317765,0.021279894095286717,8,8.33e-16,8,5.55e-16,0.20666045200264149,0.00058070174528880049,0.00049081562183376744,0.052
13,27100081313,0.0793943822011,0.920605617799,0.0629036196818,0.857701998117,0.0164907625193,0.860935954625,1.06686552506,0.02131994692196781,8,8.33e-16,8,5e-16,0.21580709110199792,0.00060623698760988744,0.00048241768293906881,0.052
14,27100081314,0.0767618834972,0.923238116503,0.0612007928451,0.862037323658,0.0155610906521,0.865857078193,1.06663827138,0.020544941169436358,8,6.11e-16,8,3.89e-16,0.23023276863868414,0.00065139376721147502,0.00049849594940453302,0.052
15,27100081315,0.0818567071483,0.918143292852,0.0647115580806,0.853431734771,0.0171451490677,0.856342199426,1.06774309056,0.021627898291821341,8,8.88e-16,8,6.11e-16,0.21266859524179449,0.00058098987931425093,0.00048496279025894029,0.052
16,27100081316,0.0813598712161,0.918640128784,0.0645420727236,0.85409805606,0.0168177984925,0.857265137736,1.06815723415,0.02148052565422455,8,8.33e-16,8,5.55e-16,0.21850260704045898,0.00060424007681576244,0.0004752850213240096,0.052
17,27100081317,0.0796304192021,0.920369580798,0.0630919988198,0.857277581978,0.0165384203823,0.860494843726,1.06699481896,0.021306245538244731,8,7.77e-16,8,5e-16,0.22446322201818969,0.000628733940995257,0.00046233829908646411,0.052
18,27100081318,0.0791733755544,0.920826624446,0.0630590429763,0.857767581469,0.016114332578,0.861343996699,1.06775061404,0.021271299769108545,8,7.77e-16,8,5e-16,0.21285437224384929,0.00059058140230065163,0.00051570911160756189,0.052
19,27100081319,0.0803854430094,0.919614556991,0.0639153135892,0.855699243401,0.0164701294203,0.859081207643,1.06807842672,0.021465511250101686,8,8.33e-16,8,5.55e-16,0.22566196163608165,0.00061913131692506072,0.00049677817047725234,0.052
20,27100081320,0.0806603340432,0.919339665957,0.0637171284531,0.855622537504,0.0169432055901,0.858574435153,1.06696346377,0.021329435958151163,8,8.33e-16,8,5e-16,0.21948778650611267,0.00058787960079928383,0.0004699976621244218,0.052
21,27100081321,0.082414496094,0.917585503906,0.0648573775811,0.852728126325,0.0175571185128,0.855307301883,1.06714392686,0.021951591462405825,8,9.99e-16,8,6.11e-16,0.22891670877146442,0.00064574624349531353,0.00045192457798129437,0.052
22,27100081322,0.077998406142,0.922001593858,0.0622575974174,0.859743996441,0.0157408087246,0.86353989452,1.06752240706,0.021077958957495896,8,7.22e-16,8,5e-16,0.23087366473674809,0.00069144240519942893,0.00049703030857829234,0.052
23,27100081323,0.0797156623378,0.920284337662,0.0636438684846,0.856640469178,0.0160717938533,0.860328158186,1.06850855139,0.021040502606802552,8,7.22e-16,8,5e-16,0.2027198149198417,0.00050448773970035129,0.00049354279194145905,0.052
24,27100081324,0.0797237063199,0.92027629368,0.0633120511198,0.85696424256,0.0164116552001,0.860318308016,1.06748741521,0.021246908653599225,8,7.77e-16,8,5e-16,0.23124533465481212,0.00069364747462269437,0.00048722829477760974,0.052
25,27100081325,0.0783474621177,0.921652537882,0.062318757077,0.859333780805,0.0160287050407,0.862889965522,1.0670534531,0.020964945729369685,8,7.22e-16,8,5e-16,0.22072537407944726,0.00061135443042246019,0.00049772601244042172,0.052
26,27100081326,0.0793474200368,0.920652579963,0.0632223467708,0.857430233192,0.016125073266,0.86101827737,1.06791984526,0.02143822660393202,8,8.33e-16,8,5e-16,0.23883978319898858,0.00066656585010793005,0.00050163490916758599,0.052
27,27100081327,0.0796092766896,0.92039072331,0.0633533866869,0.857037336623,0.0162558900027,0.860530089874,1.06782693084,0.021157008393092123,8,7.22e-16,8,5e-16,0.22862836929414043,0.0006289437570958427,0.00050513175871098946,0.052
28,27100081328,0.0781853343546,0.921814665645,0.062329373887,0.859485291758,0.0158559604676,0.863191213412,1.06738956198,0.020942556454184399,8,6.66e-16,8,4.44e-16,0.22177823255046691,0.00061919746970068832,0.00049254565941303367,0.052
29,27100081329,0.0804338359088,0.919566164091,0.063744821217,0.855821342874,0.0166890146918,0.85899405888,1.06747098051,0.021383255248683213,8,8.33e-16,8,5.55e-16,0.21813370526852138,0.00058103450383793407,0.00052217420627683332,0.052
30,27100081330,0.079916607365,0.920083392635,0.0634495895474,0.856633803088,0.0164670178176,0.859958180573,1.0675434307,0.021416281545180618,8,8.33e-16,8,5.55e-16,0.2310766040727098,0.00067178681706494419,0.00050353377018655995,0.052
31,27100081331,0.079482142292,0.920517857708,0.0628920703884,0.85762578732,0.0165900719035,0.860773183058,1.06666620129,0.02110074005266838,8,7.22e-16,8,5e-16,0.21281910948800509,0.00058081108746612232,0.00049976005971873226,0.052
32,27100081332,0.0788232498989,0.921176750101,0.062873571012,0.858303179089,0.0159496788869,0.861997240091,1.06784407661,0.021073053034917702,8,7.22e-16,8,5e-16,0.21491950653344682,0.00057432176742867609,0.00048823813855702512,0.052
33,27100081333,0.0787419785932,0.921258021407,0.062425611225,0.858832410182,0.0163163673682,0.862155106419,1.06663811264,0.020873853881791235,8,6.66e-16,8,4.44e-16,0.22331397955133514,0.00063568756843072286,0.00048851360123134573,0.052
34,27100081334,0.0785275257006,0.921472474299,0.0620778676511,0.859394606648,0.0164496580495,0.862558960954,1.06598559029,0.020821877040527296,8,6.66e-16,8,4.44e-16,0.19989692711193685,0.00051963583058307926,0.00049715232765709476,0.052
35,27100081335,0.0788753997535,0.921124600247,0.0625244058134,0.858600194433,0.01635099394,0.861905696094,1.06668769953,0.02127698319335471,8,7.77e-16,8,5e-16,0.22214562130982907,0.00059801499500279761,0.00049707776560140558,0.052
36,27100081336,0.0812495806068,0.918750419393,0.0641169046402,0.854633514753,0.0171326759667,0.857476018336,1.06707418751,0.021700844517342267,8,9.44e-16,8,6.11e-16,0.22716829832025365,0.00060660234576818668,0.00047957004450405329,0.052
37,27100081337,0.0784708375856,0.921529162414,0.062485750092,0.859043412322,0.0159850874936,0.862658077295,1.06732854153,0.021073804943842426,8,7.22e-16,8,4.44e-16,0.22843288022509012,0.00067158643142224955,0.00051059252041810751,0.052
38,27100081338,0.0809777096659,0.919022290334,0.064122110653,0.854900179681,0.0168555990129,0.857979823598,1.06759806279,0.021616081617881373,8,8.88e-16,8,6.11e-16,0.20058334286047974,0.0005279249581607063,0.00049266502510814277,0.052
39,27100081339,0.0801764792576,0.919823520742,0.0636843360836,0.856139184659,0.0164921431741,0.859472385426,1.06776896905,0.021362887765011961,8,7.77e-16,8,5e-16,0.23149934184378329,0.00064241779696516503,0.00052346804136769955,0.052
40,27100081340,0.0783949939907,0.921605006009,0.0622840019126,0.859321004097,0.0161109920781,0.862802141541,1.06685898293,0.020913449762106608,8,6.66e-16,8,5e-16,0.21197821971133335,0.00056764895555155154,0.00050130702047959164,0.052
41,27100081341,0.0795403612405,0.920459638759,0.0633360316015,0.857123607158,0.016204329639,0.860658295457,1.06790331554,0.021187506991070068,8,7.22e-16,8,5e-16,0.23230767129195773,0.00062905858692345617,0.00051108078341363379,0.052
42,27100081342,0.0826347073168,0.917365292683,0.0648719987849,0.852493293898,0.0177627085318,0.854899560437,1.06677733486,0.021785264447453778,8,9.44e-16,8,6.11e-16,0.22598043558553915,0.00062723371389188229,0.00048335462431316965,0.052
43,27100081343,0.0803027933836,0.919697206616,0.0638867838182,0.855810422798,0.0164160095654,0.859234954334,1.06814651188,0.021312361629435683,8,7.77e-16,8,5e-16,0.21897577731420814,0.00060318561112796215,0.00049559328382763805,0.052
44,27100081344,0.0798539595306,0.920146040469,0.0636382613821,0.856507779087,0.0162156981485,0.860071556796,1.06823272394,0.021396264540159721,8,8.33e-16,8,5e-16,0.22965122587930864,0.00065144274615081107,0.00050734343239236253,0.058
45,27100081345,0.0814904858544,0.918509514146,0.0645964723574,0.853913041788,0.0168940134971,0.857022305251,1.06807815561,0.021688431711983709,8,9.44e-16,8,6.11e-16,0.23303689733971877,0.00065809523277923939,0.00053112459576865805,0.052
46,27100081346,0.0799357873574,0.920064212643,0.0634806420299,0.856583570613,0.0164551453275,0.859922111377,1.0676016924,0.021511431827280839,8,8.33e-16,8,5e-16,0.23934655468904409,0.00069608455369650664,0.00048210264563330679,0.052
47,27100081347,0.080161595121,0.919838404879,0.0634936273006,0.856344777578,0.0166679678205,0.859502919998,1.06721857864,0.021607567696162167,8,8.88e-16,8,5.55e-16,0.23404546582798857,0.00070076335570111328,0.00051123608546784405,0.052
48,27100081348,0.0813576002046,0.918642399795,0.064719195537,0.853923204258,0.0166384046676,0.857266633517,1.06869851916,0.021566932028714274,8,8.33e-16,8,6.11e-16,0.20224784008292196,0.00054769746903832281,0.00047519934694887635,0.052
49,27100081349,0.0795412336662,0.920458766334,0.063247732883,0.857211033451,0.0162935007833,0.860658027835,1.06763395788,0.021222911181356715,8,7.22e-16,8,5e-16,0.22777633247982276,0.0006449049709161118,0.00050058176581327775,0.051
50,27100081350,0.08173737932,0.91826262068,0.0644274161267,0.853835204553,0.0173099631933,0.856567549177,1.06710440795,0.02183435644558902,8,9.44e-16,8,6.11e-16,0.23057343901839755,0.00069009800498717885,0.00048644560409828502,0.052
51,27100081351,0.0813751882687,0.918624811731,0.0640775098972,0.854547301834,0.0172976783715,0.857243870541,1.0667200474,0.021663124560730135,8,9.44e-16,8,6.11e-16,0.2147711401145288,0.00058964954617905026,0.00047908186895675162,0.052
52,27100081352,0.0801033704728,0.919896629527,0.0636196306981,0.856276998829,0.0164837397747,0.859609018257,1.06770955323,0.02130464653194427,8,7.77e-16,8,5e-16,0.22782356781674851,0.00064699880652319803,0.00047673931209977051,0.052
53,27100081353,0.0811450082064,0.918854991794,0.0638789442654,0.854976047528,0.0172660639409,0.857673458857,1.06654809857,0.021593818313331806,8,8.88e-16,8,6.11e-16,0.20462537601723485,0.00052065438060825418,0.000500353712083122,0.052
54,27100081354,0.0806972071901,0.91930279281,0.0639477633961,0.855355029414,0.016749443794,0.858502530879,1.06759381307,0.02181176316688237,8,9.44e-16,8,6.11e-16,0.24629393883179429,0.00077456553507661144,0.00051259364344635977,0.052
55,27100081355,0.0798828206956,0.920117179304,0.0635244321096,0.856592747195,0.016358388586,0.860019736711,1.06783358049,0.021592930715462186,8,8.88e-16,8,5.55e-16,0.23454390326713803,0.00067750480120735296,0.00049144337422633269,0.052
56,27100081356,0.0809987505525,0.919001249447,0.0639320348747,0.855069214573,0.0170667156779,0.857943731725,1.0669824192,0.021633468344051821,8,8.88e-16,8,6.11e-16,0.21679330893417992,0.00057179688131771386,0.00049549669023544682,0.052
57,27100081357,0.0814097454399,0.91859025456,0.0643940368913,0.854196217669,0.0170157085486,0.85717499481,1.06761520367,0.021865946671724666,8,9.44e-16,8,6.11e-16,0.23428548436039864,0.00064358321492694222,0.00048652874484230829,0.052
58,27100081358,0.0812058042735,0.918794195727,0.0643104938178,0.854483701909,0.0168953104557,0.857554178972,1.06774295808,0.02157919069289883,8,8.88e-16,8,6.11e-16,0.20590201767714533,0.00054753287348621553,0.00048573407808239898,0.052
59,27100081359,0.0829040052742,0.917095994726,0.0656703719199,0.851425622806,0.0172336333543,0.85438911089,1.06869563699,0.022085660787960669,8,1.05e-15,8,7.22e-16,0.21639311661304239,0.00057100586612461503,0.00047113079473665235,0.052
60,27100081360,0.0778003749996,0.922199625,0.0624263062941,0.859773318706,0.0153740687055,0.863905614676,1.06840530445,0.020968062246617208,8,7.22e-16,8,4.44e-16,0.21262252829888195,0.00057473365139422015,0.00048519151522466393,0.052
61,27100081361,0.078668580614,0.921331419386,0.0625385443515,0.858792875034,0.0161300362625,0.862289766315,1.06711805397,0.021118684238089224,8,7.22e-16,8,5e-16,0.21922277205769536,0.00059424905005318082,0.00049889502934190365,0.052
62,27100081362,0.0819121884555,0.918087811545,0.0646161147399,0.853471696805,0.0172960737155,0.856240917505,1.06735010174,0.021780538414808332,8,9.44e-16,8,6.66e-16,0.209786948940619,0.00053775039515689585,0.00049652337551319521,0.052
63,27100081363,0.0794486908615,0.920551309139,0.0635468738199,0.857004435319,0.0159018170416,0.860825265457,1.06871421229,0.021336672526189399,8,8.33e-16,8,5e-16,0.22445157579419006,0.00062660566862432195,0.00049392748535589145,0.052
64,27100081364,0.0833103589714,0.916689641029,0.0654862340107,0.851203407018,0.0178241249607,0.853640415652,1.06737952446,0.021999832141100909,8,1.05e-15,8,7.22e-16,0.21567112058398796,0.00057641784653916328,0.00049253761604315727,0.052
65,27100081365,0.0794247479364,0.920575252064,0.0629905042895,0.857584747774,0.0164342436469,0.860878240928,1.06707210891,0.021524673058573588,8,8.33e-16,8,5.55e-16,0.23122142572275139,0.00066019362899348208,0.00050261050493318664,0.052
66,27100081366,0.0813130229339,0.918686977066,0.0646296769673,0.854057300099,0.0166833459666,0.857350603919,1.06851038527,0.021621922171873514,8,8.88e-16,8,5.55e-16,0.22596830234648047,0.00064547843822895996,0.00048601912421827187,0.052
67,27100081367,0.0785106988996,0.9214893011,0.0624766385774,0.859012662523,0.0160340603222,0.862584128844,1.06722621056,0.021211722272907768,8,7.22e-16,8,5e-16,0.23983669491100301,0.00069215145615590212,0.00049875690256965058,0.052
68,27100081368,0.0821583128721,0.917841687128,0.0649321041421,0.852909582986,0.0172262087299,0.855780366147,1.06784867148,0.021907917052441408,8,9.44e-16,8,6.66e-16,0.23005990507431195,0.00067009898461140493,0.00049610481423263653,0.052
69,27100081369,0.080119111985,0.919880888015,0.0632667453605,0.856614142654,0.0168523666244,0.859585214972,1.06661014352,0.021181041377241569,8,7.22e-16,8,5e-16,0.21896604728916702,0.00062168368792025498,0.00048450274222746541,0.052
70,27100081370,0.0801380221546,0.919861977845,0.0639355604991,0.855926417346,0.0162024616555,0.859539888419,1.06860263408,0.021614481050042888,8,9.44e-16,8,5.55e-16,0.23274113990977496,0.00065820827868837161,0.00048265747639527441,0.052
71,27100081371,0.0791743083671,0.920825691633,0.062983304836,0.857842386797,0.0161910035311,0.861343423948,1.06751922671,0.021214566693084334,8,7.77e-16,8,5e-16,0.22196606239478478,0.00063309435318382632,0.00048855782845930835,0.052
72,27100081372,0.0796564519405,0.920343548059,0.0632869586553,0.857056589404,0.0163694932852,0.860443532839,1.06753721501,0.02144270293368309,8,8.33e-16,8,5e-16,0.23841773995829019,0.00066585885877805189,0.00051842636999769719,0.052
73,27100081373,0.0795193033293,0.920480696671,0.0633760896204,0.85710460705,0.0161432137089,0.860696777457,1.06806419384,0.021218210770549549,8,7.77e-16,8,5.55e-16,0.20783168758649817,0.000598091373714416,0.00048274558639221834,0.051
74,27100081374,0.0807579055056,0.919242094494,0.0640150448276,0.855227049667,0.016742860678,0.858388955643,1.06768432855,0.021496372638216063,8,8.33e-16,8,6.11e-16,0.21420014388110875,0.00059884067486747994,0.00048890559231948229,0.052
75,27100081375,0.0780535046384,0.921946495362,0.0619083011493,0.860038194212,0.0161452034891,0.863442783438,1.06636001787,0.021022356196558564,8,7.22e-16,8,4.44e-16,0.23085527537589201,0.00066534520925501351,0.00049958724788970454,0.052
76,27100081376,0.0790190866962,0.920980913304,0.0630375851612,0.857943328143,0.015981501535,0.861630906417,1.06797452108,0.020899879741805974,8,6.66e-16,8,5e-16,0.21105461151841676,0.00056525912969219484,0.00049107560772914944,0.053
77,27100081377,0.0798441575468,0.920155842453,0.0634798749527,0.856675967501,0.0163642825941,0.860092173854,1.06777083473,0.021423466369194556,8,8.33e-16,8,5.55e-16,0.22048948395522772,0.00060038879046163689,0.00053253924210020117,0.052
78,27100081378,0.079198737815,0.920801262185,0.06289904865,0.857902213535,0.016299689165,0.861299342481,1.06721800979,0.021188807042239931,8,7.22e-16,8,5e-16,0.21705078873802908,0.00059057462926806025,0.00050917672680820386,0.051
79,27100081379,0.077173653245,0.922826346755,0.0616379654743,0.861188381281,0.0155356877707,0.865083796587,1.06719083549,0.02080013679611627,8,6.11e-16,8,3.89e-16,0.22455552564421477,0.00063247558666139131,0.00051319679870117198,0.051
80,27100081380,0.0792239839211,0.920776016079,0.0628801456256,0.857895870453,0.0163438382955,0.861252744807,1.06711341758,0.021251236739304343,8,7.77e-16,8,5e-16,0.22356933589224526,0.00061886667813868055,0.00047095217051632086,0.050
81,27100081381,0.0799202717468,0.920079728253,0.0633802661998,0.856699462053,0.0165400055471,0.85995244177,1.06732638314,0.021405272755025729,8,8.33e-16,8,5.55e-16,0.21318564729831868,0.00056623252715645603,0.00048991575874027412,0.050
82,27100081382,0.0811855325103,0.91881446749,0.0641008911341,0.854713576356,0.0170846413762,0.857594956827,1.06714531809,0.021490290726153362,8,8.33e-16,8,6.11e-16,0.21037814153889434,0.00056775427273871493,0.0004987774094625363,0.050
83,27100081383,0.0821179730073,0.917882026993,0.0643497460964,0.853532280896,0.0177682269108,0.855863966661,1.06615825085,0.021839356368511496,8,9.99e-16,8,6.11e-16,0.23748710994948219,0.00072211186497896161,0.00048870585556159149,0.050
84,27100081384,0.0796452310309,0.920354768969,0.0633447597131,0.857010009256,0.0163004713178,0.860463477396,1.06773347284,0.021354053745808916,8,8.33e-16,8,5e-16,0.24206889202109527,0.00072660187255642848,0.0005135170053638552,0.050
85,27100081385,0.0786190060526,0.921380993947,0.0627140614927,0.858666932455,0.0159049445599,0.862379204971,1.06774312055,0.021183047142091124,8,7.77e-16,8,5e-16,0.23309714740895859,0.00067389333941511782,0.00049487341752663312,0.050
86,27100081386,0.0785749848932,0.921425015107,0.0624652237915,0.858959791315,0.0161097611017,0.862464825586,1.0670711281,0.021090402926300444,8,7.22e-16,8,4.44e-16,0.23942276875098545,0.00066403137395139723,0.00047973924570057959,0.050
87,27100081387,0.0790086013079,0.920991398692,0.0629532341175,0.858038164575,0.0160553671904,0.861651675672,1.0677384059,0.02093327621127769,8,6.66e-16,8,5e-16,0.21368818284416546,0.00057255673403546414,0.00049134562053360759,0.050
88,27100081388,0.0807437538728,0.919256246127,0.063856580155,0.855399665972,0.0168871737179,0.858417621006,1.06723031649,0.021379442253235383,8,8.33e-16,8,5e-16,0.21609529335388811,0.00056315245224537334,0.00049515561689465911,0.050
89,27100081389,0.0812765226886,0.918723477311,0.0640486863724,0.854674790939,0.0172278363162,0.857427136586,1.06681700449,0.021492911504454478,8,8.33e-16,8,5.55e-16,0.21848824759093843,0.00058373875675048301,0.00048456120908510258,0.050
90,27100081390,0.0809767292067,0.919023270793,0.0640120790883,0.855011191705,0.0169646501185,0.857983325905,1.06726627626,0.021757885792772821,8,9.44e-16,8,6.11e-16,0.23442496619950914,0.00067087574187676567,0.00050661959489663449,0.050
91,27100081391,0.0793627972156,0.920637202784,0.0631369096705,0.857500293114,0.0162258875451,0.860991031515,1.06763200532,0.021207948040619228,8,7.22e-16,8,5e-16,0.21255242235258975,0.00056643906203086955,0.00049474335511750383,0.050
92,27100081392,0.077838650085,0.922161349915,0.0622019391169,0.859959410798,0.0156367109681,0.863837859177,1.06765323296,0.020743775393378353,8,6.11e-16,8,3.89e-16,0.22875509900312208,0.00064481486068170924,0.00047888463194501395,0.056
93,27100081393,0.0795571731403,0.92044282686,0.0633237464731,0.857119080387,0.0162334266673,0.860627271819,1.06783459484,0.021227181043028884,8,7.77e-16,8,5e-16,0.23330888076738066,0.00067916424817238716,0.00050963476022815573,0.051
94,27100081394,0.0803012355417,0.919698764458,0.063601000091,0.856097764367,0.0167002354507,0.859242220227,1.06728292061,0.021416069929776807,8,8.33e-16,8,6.11e-16,0.20378260458970154,0.00055189207958826329,0.00048799990050481923,0.050
95,27100081395,0.0774750924483,0.922524907552,0.0621305439197,0.860394363632,0.0153445485286,0.86451528278,1.06811871464,0.020697897944628368,8,6.11e-16,8,3.89e-16,0.21688850795842951,0.00058507944241210734,0.00051277660414597744,0.050
96,27100081396,0.0815598872676,0.918440112732,0.0646417380011,0.853798374731,0.0169181492666,0.856893040824,1.0680857576,0.021732460471619724,8,9.44e-16,8,6.11e-16,0.23655531806916941,0.00068020935508924553,0.00049473159569344768,0.050
97,27100081397,0.0815595366433,0.918440463357,0.0647994186638,0.853641044693,0.0167601179795,0.856891275872,1.06856450526,0.021504398457483535,8,8.33e-16,8,6.11e-16,0.19772854676314677,0.00055054331598232301,0.00048029526214111128,0.050
98,27100081398,0.0797964403033,0.920203559697,0.0633675880943,0.856835971602,0.016428852209,0.860182455706,1.06751967805,0.021034233293053949,8,7.22e-16,8,5e-16,0.1955987330205432,0.00052392237277056844,0.00047843986857099778,0.050
99,27100081399,0.0804096055403,0.91959039446,0.0637108175502,0.855879576909,0.0166987879902,0.859039521602,1.06741319719,0.021406430863222692,8,8.33e-16,8,5e-16,0.21128364160913271,0.00053603346024848407,0.00045808098315312253,0.050
100,27100081400,0.0817971707135,0.918202829286,0.0646012083738,0.853601620913,0.0171959623398,0.856454148914,1.06751968751,0.021652703245082859,8,8.88e-16,8,6.11e-16,0.20506046079714102,0.00053882447069900519,0.00050703727946096999,0.050
101,27100081401,0.0806476484239,0.919352351576,0.0636224839347,0.855729867641,0.0170251644892,0.858599407557,1.06670021802,0.021648537786514134,8,8.88e-16,8,5.55e-16,0.23557012168680735,0.00070517167778562189,0.00047406206562916001,0.052
102,27100081402,0.0800866854936,0.919913314506,0.0636429108312,0.856270403675,0.0164437746624,0.859639619673,1.06781135531,0.021337638866460479,8,8.33e-16,8,5.55e-16,0.21765934318682667,0.00060733542419724859,0.00050715439283824512,0.052
103,27100081403,0.0815510662273,0.918448933773,0.0644702892676,0.853978644505,0.0170807769597,0.856912007234,1.06758239724,0.021542864136493818,8,8.33e-16,8,5.55e-16,0.22065792177679944,0.00060997638633148376,0.00050884012599167845,0.052
104,27100081404,0.077969712019,0.922030287981,0.0622756301258,0.859754657855,0.0156940818932,0.863592979618,1.06763088788,0.02098137020798025,8,7.22e-16,8,4.44e-16,0.22495361558742055,0.00063088835787688819,0.00048263465527996805,0.051
105,27100081405,0.0787123533338,0.921287646666,0.0626294294854,0.858658217181,0.0160829238485,0.86220703424,1.06731160303,0.020922485738092144,8,6.66e-16,8,5e-16,0.20469701990989142,0.00052250764933383894,0.00047814234662114913,0.050
106,27100081406,0.0799833410233,0.920016658977,0.0637032798322,0.856313379144,0.0162800611911,0.859830456619,1.06818775596,0.021298755321613894,8,8.33e-16,8,5e-16,0.22113276957432226,0.00059322529556393798,0.00049297949782610049,0.050
107,27100081407,0.077824719511,0.922175280489,0.0619981880832,0.860177092406,0.0158265314278,0.863866889448,1.06706157928,0.020721382090741688,8,6.11e-16,8,4.44e-16,0.20115540532066178,0.00049378192675188779,0.00048648558779609092,0.050
108,27100081408,0.0807406143099,0.91925938569,0.0636071634679,0.855652222222,0.017133450842,0.85842726139,1.06647994706,0.021368146029020499,8,8.33e-16,8,5e-16,0.21787762459194759,0.00058683042102243837,0.00047875810812508151,0.050
109,27100081409,0.080812670216,0.919187329784,0.0640647221793,0.855122607605,0.0167479480366,0.858286658205,1.06773256794,0.021553028833849276,8,8.33e-16,8,6.11e-16,0.21897098187680641,0.00059437722286880879,0.00050966785195425389,0.050
110,27100081410,0.0791109959409,0.920889004059,0.0629723204333,0.857916683626,0.0161386755076,0.861461184829,1.06760449371,0.021316663566039343,8,7.77e-16,8,5e-16,0.23354130708775556,0.00067565560961344192,0.00051912232236931593,0.050
111,27100081411,0.0804080738872,0.919591926113,0.0641741568841,0.855417769229,0.0162339170031,0.85903526764,1.06882092114,0.021518557610107125,8,8.88e-16,8,5.55e-16,0.22112075567739775,0.00065825399863036213,0.00046317828886124809,0.050
112,27100081412,0.0799068818986,0.920093118101,0.06367028575,0.856422832351,0.0162365961486,0.859972849697,1.06823078746,0.021181007890799745,8,7.22e-16,8,5e-16,0.21083923208854671,0.00057566820259863209,0.00049843590390516511,0.050
113,27100081413,0.0807961423695,0.91920385763,0.0639721899291,0.855231667701,0.0168239524404,0.858318718,1.06748290583,0.021329669988686892,8,7.77e-16,8,5e-16,0.23583793753480831,0.00070385345362627375,0.00049378102572219444,0.050
114,27100081414,0.080064943172,0.919935056828,0.0634275126676,0.85650754416,0.0166374305044,0.859683260256,1.06719893997,0.021515106039029029,8,8.33e-16,8,5e-16,0.23600536675020622,0.00065997355185382208,0.00050268201503543899,0.050
115,27100081415,0.0813579963893,0.918642003611,0.0642164267501,0.854425576861,0.0171415696391,0.85727359807,1.06717336827,0.021423350953536011,8,8.33e-16,8,5.55e-16,0.21416751861091998,0.00058759012762305734,0.00049892378818254144,0.050
116,27100081416,0.0805113404989,0.919488659501,0.0638957992171,0.855592860284,0.0166155412818,0.85884800083,1.06778380543,0.021625197747024528,8,8.88e-16,8,6.11e-16,0.23050276876017151,0.00067036182879262976,0.0005144608677056235,0.050
117,27100081417,0.078388979435,0.921611020565,0.0623001922929,0.859310828272,0.016088787142,0.862813073729,1.06691934581,0.021062125721648752,8,7.22e-16,8,5e-16,0.21281974570696138,0.00058899401094627657,0.00047649922441175873,0.050
118,27100081418,0.0809234281257,0.919076571874,0.0638785541682,0.855198017706,0.0170448739575,0.858084176043,1.06696105457,0.021462547465715041,8,8.33e-16,8,5.55e-16,0.22280706657877503,0.00064719650730968683,0.00049013328046182338,0.051
119,27100081419,0.0792589792982,0.920741020702,0.0634085525552,0.857332468147,0.0158504267429,0.861179662191,1.06865003118,0.021599662669562522,8,9.44e-16,8,5e-16,0.25343720188558827,0.00076543411286527491,0.00048038572872932428,0.051
120,27100081420,0.0779108427465,0.922089157254,0.0621112816193,0.859977875634,0.0157995611272,0.863704978007,1.06724297051,0.0209229707347699,8,6.66e-16,8,4.44e-16,0.22239636536241103,0.00059404811068651748,0.00050355085889693476,0.050
121,27100081421,0.0776971905679,0.922302809432,0.0623777217437,0.859925087688,0.0153194688242,0.86409829482,1.0684515269,0.020835260429696266,8,6.11e-16,8,4.44e-16,0.21540027626920955,0.00062560902777153741,0.0004558632736371174,0.050
122,27100081422,0.0789850882068,0.921014911793,0.0623456975368,0.858669214256,0.01663939067,0.861704657249,1.06594037839,0.020889128422537411,8,6.66e-16,8,4.44e-16,0.2127248865818463,0.00056116994958832229,0.00049299488718605278,0.050
123,27100081423,0.0802141021192,0.919785897881,0.063994211993,0.855791685888,0.0162198901262,0.859397841224,1.06863814128,0.021358799077833491,8,8.33e-16,8,5.55e-16,0.22461126345190097,0.00063854675700105226,0.00048159211645650214,0.050
124,27100081424,0.0786708397046,0.921329160295,0.062406927626,0.858922232669,0.0162639120786,0.862287583661,1.06671475497,0.021081310393198032,8,7.22e-16,8,5e-16,0.2237103356593364,0.00062364622215799117,0.00050456313037668956,0.050
125,27100081425,0.0787381916121,0.921261808388,0.0625626906422,0.858699117746,0.0161755009699,0.86216004415,1.06706083706,0.021072863407046019,8,7.22e-16,8,5e-16,0.2208023219739248,0.00060666513528227447,0.00049726721314599057,0.050
126,27100081426,0.0799121615663,0.920087838434,0.0635647075052,0.856523130928,0.0163474540611,0.859964668325,1.06790079121,0.021314577454021721,8,8.33e-16,8,5e-16,0.20682484063520123,0.00053943269521017855,0.00049787924322894719,0.050
127,27100081427,0.0798199301586,0.920180069841,0.0629560865958,0.857223983246,0.0168638435627,0.860145159449,1.06622803192,0.021320210052327336,8,8.33e-16,8,5e-16,0.20906674342746168,0.00056321524056956724,0.0004749505418642828,0.050
128,27100081428,0.0789275022969,0.921072497703,0.0626724305855,0.858400067118,0.0162550717113,0.861806632208,1.06703891205,0.021194858850313376,8,7.22e-16,8,5e-16,0.23106577572127185,0.00065489663970429352,0.00048201760427552827,0.050
129,27100081429,0.0788952165097,0.92110478349,0.0626294552898,0.8584753282,0.0162657612199,0.861867270877,1.06696908964,0.021028705422461755,8,7.22e-16,8,5e-16,0.2219471704234488,0.00059729853868325969,0.00048125820226379662,0.050
130,27100081430,0.0794295122474,0.920570487753,0.0636626696626,0.85690781809,0.0157668425848,0.860859102163,1.0691012154,0.021085852534175407,8,7.22e-16,8,5e-16,0.22397846560977408,0.00064991727531890523,0.00051051599542071061,0.050
131,27100081431,0.07860673666,0.92139326334,0.0626652008438,0.858728062496,0.0159415358162,0.86240275458,1.06761796476,0.021070716997541771,8,7.22e-16,8,5e-16,0.2260860978639696,0.00062174405193718256,0.0004937314947746843,0.050
132,27100081432,0.0805226216838,0.919477378316,0.0636261918462,0.85585118647,0.0168964298375,0.858831207209,1.06694525096,0.021519780678408471,8,8.33e-16,8,5.55e-16,0.21437123755703813,0.00057073489366781633,0.00044405981727424883,0.050
133,27100081433,0.080075458549,0.919924541451,0.0634518689431,0.856472672508,0.0166235896059,0.859663376181,1.06725311518,0.021290475047660601,8,8.33e-16,8,5e-16,0.212096174486755,0.00057018965678776884,0.00049360354211559906,0.050
134,27100081434,0.082082346119,0.917917653881,0.0642484841848,0.853669169696,0.0178338619342,0.855931477734,1.06591773317,0.021943477025694557,8,9.99e-16,8,6.11e-16,0.22993408332993137,0.00067014066771352385,0.00050002759635734719,0.050
135,27100081435,0.0817598645762,0.918240135424,0.0643604778934,0.85387965753,0.0173993866828,0.856526928601,1.06685945575,0.021860941826618838,8,9.44e-16,8,6.66e-16,0.21563442345957695,0.0005974265014376005,0.00048766437038266834,0.050
136,27100081436,0.0809676368162,0.919032363184,0.0639037258284,0.855128637355,0.0170639109878,0.858001839452,1.06695474083,0.021730532491294006,8,9.44e-16,8,6.11e-16,0.23117808938713702,0.00068451865568192472,0.00050157441918507648,0.050
137,27100081437,0.0798218691349,0.920178130865,0.0633490208851,0.85682910998,0.0164728482498,0.860135543935,1.06741579226,0.021385342542900799,8,7.77e-16,8,5e-16,0.23833183613972608,0.00069545079625326289,0.00051619003089097243,0.050
138,27100081438,0.0790172735974,0.920982726403,0.0632490319295,0.857733694473,0.0157682416679,0.861631036631,1.06861903032,0.020892052681680252,8,6.66e-16,8,5e-16,0.20279858695426423,0.00051391135509446352,0.00049191612320222296,0.050
139,27100081439,0.0794415911287,0.920558408871,0.0630338353675,0.857524573504,0.0164077557612,0.860846303678,1.06717195581,0.021402150791193647,8,8.33e-16,8,5e-16,0.22882747642029588,0.00066156812103897687,0.0004901157832884036,0.050
140,27100081440,0.0795372722298,0.92046272777,0.0632278105815,0.857234917189,0.0163094616483,0.860665687486,1.06758096871,0.021051872750416714,8,7.22e-16,8,5e-16,0.20355940109204862,0.00051365323439905202,0.00047720119161635767,0.050
141,27100081441,0.0824643263593,0.917535673641,0.0651264362317,0.852409237409,0.0173378901277,0.855210958749,1.06786672711,0.021822288402518854,8,9.44e-16,8,6.66e-16,0.2114943576968531,0.00058174190093843842,0.00046803023429755052,0.050
142,27100081442,0.0810900951177,0.918909904882,0.064277563562,0.85463234132,0.0168125315557,0.857769130363,1.06785934954,0.021593214651890298,8,8.33e-16,8,6.11e-16,0.22025862229400051,0.00061020901328476783,0.00049774632412697415,0.050
143,27100081443,0.0815847086906,0.918415291309,0.0646581880166,0.853757103293,0.0169265206741,0.856846807734,1.06808926941,0.021973274364910519,8,1.05e-15,8,6.11e-16,0.24795875712972737,0.00074234917607011238,0.00051562685501145263,0.050
144,27100081444,0.0812734213471,0.918726578653,0.0643272832694,0.854399295383,0.0169461380777,0.85742861759,1.06766751398,0.021694554617319905,8,9.44e-16,8,6.11e-16,0.21486962016216238,0.0005898538206357025,0.000465064071823422,0.050
145,27100081445,0.079550142996,0.920449857004,0.063037906576,0.857411950428,0.01651223642,0.86064470033,1.06698107967,0.020882052188974286,8,6.66e-16,8,4.44e-16,0.20687684353990798,0.00053575871443321637,0.00047457014158764277,0.050
146,27100081446,0.0789686744288,0.921031325571,0.0628988857524,0.858132439819,0.0160697886763,0.861726677957,1.06764840765,0.021235797054761068,8,7.22e-16,8,5e-16,0.21869706596322191,0.00060613226721839477,0.00050910991848324876,0.050
147,27100081447,0.0808313210681,0.919168678932,0.0640205083983,0.855148170534,0.0168108126698,0.858252756903,1.06756364354,0.021390005252914113,8,8.33e-16,8,5e-16,0.221376066495789,0.00061682452622209062,0.00048599261086228825,0.050
148,27100081448,0.0797365544364,0.920263445564,0.0634455953796,0.856817850184,0.0162909590568,0.860292414898,1.06786827862,0.021411282608858436,8,8.33e-16,8,5e-16,0.21832311082285449,0.00059825076488403495,0.00047381281260478418,0.050
149,27100081449,0.0795956421643,0.920404357836,0.063349381586,0.85705497625,0.0162462605783,0.860555462609,1.06784030956,0.021168977048217439,8,7.22e-16,8,5e-16,0.22623417701276827,0.0006421403484981801,0.00051399782916306447,0.050
150,27100081450,0.0793556466326,0.920644353367,0.0631522527258,0.857492100642,0.0162033939068,0.861004074539,1.06769191452,0.021262171799682775,8,7.77e-16,8,5e-16,0.22216546867032061,0.00065261065060255965,0.00047463535440242277,0.050
151,27100081451,0.0811200162768,0.918879983723,0.06406566316,0.854814320563,0.0170543531168,0.857716918766,1.06716094173,0.021560952438164641,8,8.33e-16,8,5.55e-16,0.22626234904852816,0.00064169833932074545,0.00053130048290931796,0.050
152,27100081452,0.078902464211,0.921097535789,0.0629236758916,0.858173859897,0.0159787883194,0.861849300646,1.06784759861,0.020940180728300145,8,7.22e-16,8,4.44e-16,0.21218063639357754,0.00057736095527885609,0.00048012611796575104,0.050
153,27100081453,0.0812443108484,0.918755689152,0.0643060368002,0.854449652351,0.0169382740482,0.857482887803,1.0676574892,0.021553714768232552,8,8.33e-16,8,6.11e-16,0.23160720614625174,0.00066000227692673895,0.00050734771057334626,0.050
154,27100081454,0.0778908615559,0.922109138444,0.0620393201452,0.860069818299,0.0158515414107,0.863743241401,1.06706225163,0.020860895213191247,8,6.66e-16,8,4.44e-16,0.23352642324355644,0.000674359901194089,0.00052394971699678162,0.050
155,27100081455,0.0798693460599,0.92013065394,0.0632326884441,0.856897965496,0.0166366576157,0.860049211246,1.06697422023,0.021341926333903517,8,8.33e-16,8,5e-16,0.23102558202785806,0.00069599001628211884,0.00049821940752265315,0.050
156,27100081456,0.078666155301,0.921333844699,0.0622953594185,0.85903848528,0.0163707958826,0.86229799702,1.06638525411,0.020890925232623009,8,6.66e-16,8,4.44e-16,0.2195646087547094,0.00059597104082724365,0.0004669001933419114,0.050
157,27100081457,0.078760641478,0.921239358522,0.0628257014729,0.858413657049,0.0159349400051,0.862114302113,1.06781623216,0.020889232450303261,8,6.66e-16,8,5e-16,0.21102340915448115,0.00054873795505880211,0.00050207868512229254,0.050
158,27100081458,0.0774800850451,0.922519914955,0.061833089357,0.860686825598,0.0156469956881,0.864510547979,1.06720745631,0.020659780857053164,8,6.11e-16,8,4.44e-16,0.20993332824291833,0.00053057082534383186,0.00046513191915475402,0.050
159,27100081459,0.079585123919,0.920414876081,0.063079092376,0.857335783705,0.0165060315429,0.860579127948,1.06704047347,0.021337600005339845,8,7.77e-16,8,5e-16,0.22930207668852043,0.00063396067209058602,0.00049977201021712586,0.050
160,27100081460,0.0790860368684,0.920913963132,0.0627534077157,0.858160555416,0.0163326291527,0.861510896609,1.06698748927,0.021040081860822533,8,7.22e-16,8,5e-16,0.21299026817773148,0.00060597413139246289,0.0004865561304080423,0.050
161,27100081461,0.0787995258719,0.921200474128,0.0627613078136,0.858439166315,0.0160382180583,0.862043038416,1.06754813736,0.021144975090713367,8,7.22e-16,8,5e-16,0.21505806322487131,0.00061706376855003378,0.00047870409685924154,0.050
162,27100081462,0.0817656335607,0.918234366439,0.0645677318652,0.853666634574,0.0171979016955,0.856513070292,1.0674770823,0.021666821520168009,8,9.44e-16,8,6.11e-16,0.21178935771096929,0.00060930977334701147,0.00049892097851274005,0.050
163,27100081463,0.0808872359991,0.919112764001,0.0639429873365,0.855169776664,0.0169442486626,0.858150282893,1.06722407128,0.021742439650550782,8,9.44e-16,8,6.11e-16,0.22184561114176948,0.00060679278278591181,0.00045647700327860032,0.050
164,27100081464,0.0814388253912,0.918561174609,0.0646042657078,0.853956908901,0.0168345596834,0.857117897033,1.06819829553,0.021643498478535243,8,9.44e-16,8,5.55e-16,0.22401012512178187,0.00063373981641492657,0.00047650669063273467,0.050
165,27100081465,0.0806245748326,0.919375425167,0.0637753058225,0.855600119345,0.0168492690102,0.85863985405,1.06720672226,0.02141091931472465,8,8.33e-16,8,5.55e-16,0.21588280044681718,0.00059224608972364208,0.00049173228809398165,0.051
166,27100081466,0.0811575335264,0.918842466474,0.0643423380593,0.854500128414,0.0168151954671,0.857643149682,1.06792971583,0.021574183267792712,8,8.33e-16,8,6.11e-16,0.22304814125457795,0.00063076973199525639,0.00054325688702026018,0.050
167,27100081467,0.0811357053369,0.918864294663,0.0645331343266,0.854331160336,0.0166025710103,0.857680682991,1.06854900861,0.021870613818286335,8,9.44e-16,8,6.11e-16,0.22386978999277163,0.00061798344692176545,0.00047546442882884601,0.050
168,27100081468,0.0791710085794,0.920828991421,0.0628091040658,0.858019887355,0.0163619045136,0.861352220026,1.0669972242,0.021209283176802485,8,7.22e-16,8,5e-16,0.22118855984186403,0.00061371462359039678,0.00047663688997560835,0.050
169,27100081469,0.0800758416951,0.919924158305,0.063514957682,0.856409200623,0.0165608840131,0.859661699217,1.06744368536,0.021630703989680648,8,8.88e-16,8,5.55e-16,0.24978924109613376,0.00073407241589249091,0.0005095799279995287,0.050
170,27100081470,0.0813288582861,0.918671141714,0.0641661921326,0.854504949581,0.0171626661535,0.85732835839,1.06707549717,0.021801925042075739,8,9.44e-16,8,6.11e-16,0.21664203191896225,0.0006038043983214097,0.00047115628123964531,0.050
171,27100081471,0.0809244854748,0.919075514525,0.0643325439031,0.854742970622,0.0165919415717,0.858075264236,1.06833558919,0.021493585063904749,8,8.33e-16,8,6.11e-16,0.21898947123558232,0.00062360442366798171,0.00048440222389170101,0.050
172,27100081472,0.081905451417,0.918094548583,0.0646435459986,0.853451002584,0.0172619054184,0.856252973161,1.06744585409,0.021825152876494822,8,9.44e-16,8,6.11e-16,0.22757856278471345,0.0006498959881471579,0.00049612396866435967,0.050
173,27100081473,0.0795051313937,0.920494868606,0.0634973454286,0.856997523178,0.0160077859651,0.860721232351,1.06845837608,0.021219897605764412,8,7.22e-16,8,5e-16,0.21756452233754375,0.00060406436220115706,0.00047612501073760112,0.050
174,27100081474,0.0810857151076,0.918914284892,0.0641853405333,0.854728944359,0.0169003745743,0.857778660654,1.06758791231,0.021608288111614731,8,8.88e-16,8,5.55e-16,0.22290734966530223,0.0006126435621581351,0.00047504836482968881,0.050
175,27100081475,0.0779145980254,0.922085401975,0.0619976358036,0.860087766171,0.0159169622218,0.863699734142,1.06689135068,0.021072063528665377,8,7.22e-16,8,5e-16,0.21529514727096399,0.0005678884784846047,0.00050046505783352363,0.050
176,27100081476,0.0820244047791,0.917975595221,0.0653936071462,0.852581988075,0.0166307976329,0.856021222487,1.0694979575,0.022008490211905863,8,1.05e-15,8,6.11e-16,0.24076981294016919,0.00068972769119863154,0.00048877867140277272,0.050
177,27100081477,0.0764628310874,0.923537168913,0.0609615910695,0.862575577843,0.0155012400179,0.866417696264,1.06647458538,0.020375134727701402,8,5.55e-16,8,3.89e-16,0.21315831095407256,0.00055967497042986225,0.00048651181242695965,0.050
178,27100081478,0.0814170110226,0.918582988977,0.0640533454164,0.854529643561,0.0173636656061,0.85716674999,1.06656864242,0.021525335951398956,8,8.33e-16,8,6.11e-16,0.21246168463843418,0.0005899794044360745,0.00048035267280232099,0.050
179,27100081479,0.0804348338023,0.919565166198,0.063692880761,0.855872285437,0.0167419530413,0.858993003369,1.06731162914,0.021338424241759132,8,7.77e-16,8,5e-16,0.22155963501787235,0.00061607826970332298,0.00051037258022546537,0.050
180,27100081480,0.0802775549516,0.919722445048,0.064006912172,0.855715532876,0.0162706427796,0.859279933287,1.06855795362,0.021485225825409696,8,8.33e-16,8,6.11e-16,0.21736176306548671,0.00057958804533992953,0.00049191765546338683,0.050
181,27100081481,0.0805455113202,0.91945448868,0.0643462505926,0.855108238087,0.0161992607276,0.858777731177,1.06908568738,0.021686578325220633,8,9.44e-16,8,5.55e-16,0.23913134400012914,0.00070061375931414172,0.00050180895708355614,0.050
182,27100081482,0.0835962154344,0.916403784566,0.0656227317097,0.850781052856,0.0179734837246,0.853109857421,1.0672604998,0.022350050582970814,8,1.17e-15,8,7.22e-16,0.231750312042038,0.0006509035946405641,0.00049879132258919814,0.050
183,27100081483,0.0794284861162,0.920571513884,0.0631506047751,0.857420909109,0.0162778813411,0.860868848443,1.06755053982,0.021390888378625614,8,8.33e-16,8,5e-16,0.23719645683375612,0.00072021921786918528,0.00048892389658526441,0.050
184,27100081484,0.0805824073777,0.919417592622,0.0637413376004,0.855676255022,0.0168410697772,0.858718570276,1.06718257792,0.021425007501541842,8,8.33e-16,8,5.55e-16,0.21671412000621026,0.0006190572209564915,0.00047632544781993081,0.050
185,27100081485,0.0791871542484,0.920812845752,0.0628663552185,0.857946490533,0.0163207990299,0.861321356552,1.06714057492,0.02108456143757519,8,7.22e-16,8,4.44e-16,0.222030236887377,0.00063689941029102036,0.00045998757797907294,0.052
186,27100081486,0.0822344638407,0.917765536159,0.0649058169189,0.85285971924,0.0173286469218,0.855639795543,1.06762681671,0.021759394330118965,8,9.44e-16,8,6.66e-16,0.21318886866823161,0.00056277528512533963,0.00049973727597512848,0.052
187,27100081487,0.0808125901595,0.919187409841,0.0641388934649,0.855048516376,0.0166736966946,0.858285670882,1.06795760726,0.021661263122132762,8,8.88e-16,8,6.11e-16,0.23105572207143932,0.00065488654945560984,0.00051538331025561244,0.052
188,27100081488,0.0787265820801,0.92127341792,0.0627360157525,0.858537402167,0.0159905663276,0.86217896248,1.06760811617,0.020947191386332161,8,6.66e-16,8,5e-16,0.2015658665230351,0.00050313026586869627,0.00046368617700732177,0.052
189,27100081489,0.0784990460798,0.92150095392,0.062600372007,0.858900581913,0.0158986740728,0.862603892284,1.06762321255,0.021260276248863005,8,7.77e-16,8,5e-16,0.22663709936909815,0.00063617581035046728,0.00048623906364454657,0.060
190,27100081490,0.0808436862379,0.919156313762,0.063622362848,0.855533950914,0.0172213233899,0.8582359291,1.06633333811,0.02154478719104564,8,8.33e-16,8,5.55e-16,0.23267789968175512,0.00065997207675517404,0.00053290987427339579,0.052
191,27100081491,0.0791711915284,0.920828808472,0.0623592499472,0.858469558524,0.0168119415812,0.861358768629,1.06563290984,0.021193834831548564,8,7.77e-16,8,5e-16,0.21752922992779011,0.00059438325844223851,0.00047402036380632737,0.052
192,27100081492,0.0806871725619,0.919312827438,0.0639991434656,0.855313683972,0.0166880290963,0.858520350737,1.06776836088,0.02127262628213528,8,8.33e-16,8,5.55e-16,0.21100743799472987,0.00056799932959956338,0.0004805359697789777,0.052
193,27100081493,0.0796971578524,0.920302842148,0.0632802140858,0.857022628062,0.0164169437666,0.860368074895,1.06744057438,0.021060746548026227,8,7.22e-16,8,5e-16,0.20854616096451639,0.00056808919481633237,0.00049070385895230121,0.052
194,27100081494,0.0817225173861,0.918277482614,0.0644767277244,0.853800754889,0.0172457896617,0.856594320848,1.06728167891,0.021613603223537729,8,8.88e-16,8,5.55e-16,0.22231810175806876,0.00060888764962933482,0.00049605321576729324,0.052
195,27100081495,0.0809625666216,0.919037433378,0.0643235131898,0.854713920189,0.0166390534318,0.858004810052,1.06823702625,0.021526980836637191,8,8.33e-16,8,5.55e-16,0.23208411932413853,0.00066715568389815588,0.0004945971808100625,0.052
196,27100081496,0.0804944750667,0.919505524933,0.0638261081098,0.855679416824,0.0166683669569,0.85888034693,1.06760403965,0.021660412085605395,8,9.44e-16,8,6.11e-16,0.22434674146101607,0.00063429846602683273,0.00050438799219379438,0.052
197,27100081497,0.0794273090735,0.920572690926,0.0631187505551,0.857453940371,0.0163085585184,0.860871521707,1.06745616053,0.021291006107600395,8,7.77e-16,8,5e-16,0.22448707250939548,0.00062597165431198308,0.00047272637199244789,0.052
198,27100081498,0.0780217527598,0.92197824724,0.0619548393577,0.860023407882,0.0160669134021,0.86350111502,1.06656065853,0.02099528259678226,8,7.22e-16,8,4.44e-16,0.22151762687648746,0.00061745314752233616,0.00048297123580884083,0.052
199,27100081499,0.0791347799823,0.920865220018,0.0627242427572,0.85814097726,0.0164105372251,0.861420807534,1.06680777055,0.021326949267794167,8,7.77e-16,8,5e-16,0.22992571840633069,0.00064578755885645969,0.00048760763943376352,0.054
200,27100081500,0.0818283080682,0.918171691932,0.0646162221762,0.853555469756,0.0172120858921,0.856396252649,1.06750706181,0.0217785564986363,8,9.44e-16,8,6.11e-16,0.21901765169029408,0.00060406032375905983,0.00053785254240906386,0.052
201,27100081501,0.0792276473343,0.920772352666,0.0629394864368,0.857832866229,0.0162881608975,0.861245032558,1.06728648051,0.021091243913702127,8,7.22e-16,8,5e-16,0.22206346558684753,0.00062514932739777911,0.00049861369447703021,0.052
202,27100081502,0.0790345299616,0.920965470038,0.0627912213446,0.858174248694,0.016243308617,0.861605991895,1.06719861243,0.021194387271032348,8,7.22e-16,8,5e-16,0.23061723991096128,0.00067253982293054954,0.00049877848544186202,0.052
203,27100081503,0.0812474463508,0.918752553649,0.0642817194069,0.854470834242,0.0169657269439,0.857477449659,1.0675778991,0.021659518869729992,8,9.44e-16,8,6.11e-16,0.21799018522257374,0.0006119984279640366,0.00046622049777470117,0.052
204,27100081504,0.0789780107513,0.921021989249,0.0627619581632,0.858260031085,0.0162160525881,0.861711430777,1.06721575062,0.020899761915669435,8,7.22e-16,8,5e-16,0.20553908289051126,0.0005173851354922436,0.00049892175255488618,0.052
205,27100081505,0.0812956437841,0.918704356216,0.0645283364846,0.854176019731,0.0167673072995,0.857384359544,1.06823559044,0.021643716299524586,8,8.88e-16,8,6.11e-16,0.2079191134996855,0.00052662871888332484,0.00048785169634097964,0.052
206,27100081506,0.0793511792272,0.920648820773,0.0627571750322,0.857891645741,0.016594004195,0.861018419772,1.06650239132,0.021268978053559377,8,7.77e-16,8,5e-16,0.22519070928406282,0.00062712434855975805,0.0004929223475106056,0.052
207,27100081507,0.081441883184,0.918558116816,0.0644101919497,0.854147924866,0.0170316912343,0.85711520348,1.06760414522,0.021760095304345802,8,9.44e-16,8,6.11e-16,0.21937546011515319,0.00062942186440897497,0.00049852568579192606,0.052
208,27100081508,0.0811706027016,0.918829397298,0.0642185091803,0.854610888118,0.0169520935213,0.857620824751,1.06752983958,0.021385899328338301,8,8.33e-16,8,6.11e-16,0.19723028816842014,0.00048412297482282351,0.00047396541904770015,0.052
209,27100081509,0.0816922352463,0.918307764754,0.0644996731631,0.853808091591,0.0171925620832,0.856650058386,1.06740780751,0.02167872167962245,8,8.88e-16,8,6.11e-16,0.22227903080637734,0.00061482587202575092,0.0004931560247996566,0.052
210,27100081510,0.0780783636868,0.921921636313,0.0621137003936,0.85980793592,0.0159646632932,0.863393413033,1.06693618503,0.0207166385288769,8,6.11e-16,8,4.44e-16,0.21421613295775421,0.00057996495116240403,0.00050356706094949698,0.052
211,27100081511,0.0785051193833,0.921494880617,0.0628487572194,0.858646123397,0.015656362164,0.862588800917,1.06836494236,0.021012497465123042,8,7.22e-16,8,5e-16,0.21205973024610225,0.00055936828410583985,0.00048895196825306936,0.052
212,27100081512,0.0792349656299,0.92076503437,0.063409666163,0.857355368207,0.0158252994669,0.861224241668,1.06869837566,0.02109318108283487,8,7.22e-16,8,5e-16,0.22127359160992377,0.00058151886591116715,0.00047925416272566847,0.052
213,27100081513,0.0789294613525,0.921070538647,0.0627232245544,0.858347314093,0.0162062367981,0.861802214955,1.06718925118,0.02103691753096866,8,7.22e-16,8,4.44e-16,0.22053015365528383,0.00059560460754178664,0.00048333559252154842,0.052
214,27100081514,0.0792261967435,0.920773803256,0.063085422551,0.857688380705,0.0161407741925,0.861245491906,1.0677316798,0.021186492566147394,8,7.22e-16,8,5e-16,0.21712781005102044,0.00060323702990389019,0.00047068624684389466,0.052
215,27100081515,0.0810211075842,0.918978892416,0.0635683880474,0.855410504368,0.0174527195368,0.857907858958,1.06583804371,0.021521475737334504,8,8.33e-16,8,5.55e-16,0.22250728195231606,0.00064917072971089546,0.00051557409144587104,0.052
216,27100081516,0.0797183229402,0.92028167706,0.0632627117926,0.857018965267,0.0164556111476,0.860329056062,1.06734789264,0.02116595326564753,8,7.22e-16,8,5e-16,0.22345640644355003,0.00065065775306126711,0.00051521962676592023,0.052
217,27100081517,0.0791267682984,0.920873231702,0.0631550060027,0.857718225699,0.0159717622957,0.86142909208,1.06812886271,0.020984813175130675,8,7.22e-16,8,5e-16,0.21077066383879939,0.00057096577409536864,0.00049099700942965884,0.052
218,27100081518,0.0813990492374,0.918600950763,0.0643594361204,0.854241514642,0.017039613117,0.857195342732,1.0675302766,0.021686854778378097,8,9.44e-16,8,6.11e-16,0.21161753985399423,0.00057227748058494439,0.00050583544957859684,0.052
219,27100081519,0.0814627590775,0.918537240922,0.0645254468659,0.854011794056,0.0169373122116,0.857074761446,1.06791460161,0.021486271259835588,8,8.33e-16,8,6.11e-16,0.21075555398944168,0.00060990858248900163,0.00050641745210651368,0.052
220,27100081520,0.0807484777644,0.919251522236,0.0639127839154,0.85533873832,0.016835693849,0.858408001664,1.06739189626,0.021654396217996058,8,8.88e-16,8,5e-16,0.24826143631630493,0.0007323686813063701,0.00048954954803285861,0.053
221,27100081521,0.0803899531811,0.919610046819,0.063428244391,0.856181802428,0.0169617087902,0.859080300199,1.06659318223,0.02153621169357145,8,8.88e-16,8,5.55e-16,0.22112054650006718,0.00060413598482819914,0.00049041628580703421,0.052
222,27100081522,0.0814422728494,0.918557727151,0.0643892540869,0.854168473064,0.0170530187625,0.857114802142,1.06753993299,0.021731898231186625,8,9.44e-16,8,6.11e-16,0.22931621780450562,0.00064096445525090885,0.00050285449899449878,0.053
223,27100081523,0.0792033852637,0.920796614736,0.0631373207042,0.857659294032,0.0160660645595,0.861287062592,1.06793175487,0.02099849669617844,8,6.66e-16,8,5e-16,0.21569780561974106,0.00057497887223765653,0.00048253614910159624,0.052
224,27100081524,0.0800537949055,0.919946205094,0.0634641688491,0.856482036245,0.0165896260564,0.859703384637,1.06733094079,0.021366782925593433,8,8.33e-16,8,5.55e-16,0.2171181195325903,0.00059075530316609248,0.00047612274203817428,0.052
225,27100081525,0.0812674963102,0.91873250369,0.0642990677153,0.854433435974,0.0169684285948,0.857440029232,1.06759303478,0.021723388591535931,8,9.44e-16,8,6.11e-16,0.22549792901780519,0.00063267806087979634,0.00048468771554644954,0.053
226,27100081526,0.0796527227387,0.920347277261,0.0633048570304,0.857042420231,0.0163478657083,0.860450181346,1.06759846371,0.021464261112324509,8,8.33e-16,8,5e-16,0.23009630746066256,0.00063727614404938927,0.0005164153711996075,0.052
227,27100081527,0.0792686754838,0.920731324516,0.0629078279232,0.857823496593,0.0163608475606,0.861169322776,1.0671136617,0.021191811786180112,8,7.22e-16,8,5e-16,0.22362612204136589,0.00062810428954959468,0.00050602168198736225,0.052
228,27100081528,0.0791988742724,0.920801125728,0.0629637986392,0.857837327088,0.0162350756332,0.861298097564,1.06741407824,0.021328491496292078,8,7.77e-16,8,5e-16,0.24300014674667414,0.0007526291386543277,0.00051406114885480881,0.052
229,27100081529,0.0795382237434,0.920461776257,0.0629666545465,0.85749512171,0.016571569197,0.860667919906,1.0667873542,0.021242540775238301,8,7.77e-16,8,5e-16,0.2242863964649493,0.00063231365323467145,0.00052100333822291693,0.052
230,27100081530,0.0813311284408,0.918668871559,0.0640677730687,0.85460109849,0.0172633553721,0.857325658915,1.06677284586,0.021657780509124466,8,8.88e-16,8,6.11e-16,0.21537887328364724,0.00057155461593191023,0.00049363547482551026,0.052
231,27100081531,0.0802251747623,0.919774825238,0.0634832999774,0.85629152526,0.0167418747849,0.859385122754,1.067068327,0.02108285598553683,8,7.22e-16,8,5e-16,0.20170954978031508,0.00054346738114256158,0.00046208676900107734,0.052
232,27100081532,0.0790993824601,0.92090061754,0.0630298558943,0.857870761646,0.0160695265659,0.861481874866,1.06780069372,0.021108879632015576,8,7.22e-16,8,5e-16,0.23090694160046887,0.00065243624161463363,0.0005065676547554432,0.053
233,27100081533,0.0782370323315,0.921762967668,0.0624386258025,0.859324341866,0.0157984065291,0.863093423477,1.06762390048,0.021165045460873767,8,7.22e-16,8,4.44e-16,0.24332100439474746,0.00070815557705957279,0.00051247527688209947,0.052
234,27100081534,0.0794307051972,0.920569294803,0.0629526925694,0.857616602233,0.0164780126277,0.86086775866,1.06694630919,0.021249591999690402,8,7.22e-16,8,5e-16,0.22245419367205499,0.00063861299462120017,0.0005003907215009217,0.052
235,27100081535,0.0787777778134,0.921222222187,0.0629740897844,0.858248132402,0.015803688029,0.862080189122,1.06823404429,0.021161128574553073,8,7.22e-16,8,5e-16,0.23698086116789796,0.0006967021424565213,0.00049686485855518253,0.052
236,27100081536,0.0809457963333,0.919054203667,0.0641629324338,0.854891271233,0.0167828638995,0.858038356307,1.06778148715,0.021428872620527745,8,8.33e-16,8,6.11e-16,0.19224537127119179,0.00049380526822023264,0.00045382178584758333,0.052
237,27100081537,0.0816318220273,0.918368177973,0.0643183802272,0.854049797745,0.0173134418001,0.856764737897,1.06697095965,0.021704739145529131,8,8.88e-16,8,6.11e-16,0.22236509629492396,0.0006418813045394417,0.0005121793405526659,0.052
238,27100081538,0.0806516983733,0.919348301627,0.0641611968227,0.855187104804,0.0164905015505,0.858583648591,1.06832603976,0.021370406957699026,8,7.77e-16,8,6.11e-16,0.20199041060020684,0.00053334825699028149,0.00051104255130872281,0.052
239,27100081539,0.0788784303889,0.921121569611,0.0626862099084,0.858435359703,0.0161922204804,0.861897587939,1.06717261719,0.021023443011788077,8,7.22e-16,8,5e-16,0.21560783354493518,0.00059377549521297398,0.00048944224300559122,0.052
240,27100081540,0.080440839231,0.919559160769,0.0633037580868,0.856255402682,0.0171370811442,0.858987823245,1.06612056557,0.021865294633535225,8,9.44e-16,8,6.11e-16,0.24014543448976988,0.00071634433602393464,0.00051493251125225696,0.052
241,27100081541,0.0779385437071,0.922061456293,0.0618730191475,0.860188437145,0.0160655245597,0.86365710883,1.06646860517,0.021029376897088482,8,7.22e-16,8,5e-16,0.21707019769176505,0.00057906006825366786,0.00048546313469733596,0.052
242,27100081542,0.0787107029185,0.921289297082,0.0622886222348,0.859000674847,0.0164220806837,0.862215319656,1.06628135713,0.021180638222389005,8,7.22e-16,8,5e-16,0.22226977443476503,0.00063927345728522292,0.00050616570462960427,0.052
243,27100081543,0.0818550654128,0.918144934587,0.0645291198262,0.853615814761,0.0173259455866,0.856348033364,1.06719299782,0.021756759018076388,8,9.44e-16,8,6.66e-16,0.20553522401323099,0.00053981794676345772,0.00048074401626451292,0.052
244,27100081544,0.0794304258376,0.920569574162,0.0628560944371,0.857713479725,0.0165743314006,0.860869756524,1.06665394366,0.021140659325810784,8,7.22e-16,8,5e-16,0.21526698138768652,0.00058146697399267698,0.00049436170001599972,0.052
245,27100081545,0.0782462344691,0.921753765531,0.0624227599181,0.859331005613,0.0158234745511,0.863076558346,1.0675585442,0.020893533405614041,8,6.66e-16,8,4.44e-16,0.21353575630593769,0.00059798460163566823,0.00048687964899724571,0.052
246,27100081546,0.081061405465,0.918938594535,0.0637445532293,0.855194041306,0.0173168522357,0.857830467594,1.06629686486,0.021877839863777969,8,9.44e-16,8,6.11e-16,0.22991783146625644,0.00064262141678369795,0.00047085120152104372,0.052
247,27100081547,0.0792593376711,0.920740662329,0.0633122043272,0.857428458002,0.0159471333439,0.861180471986,1.06835722926,0.021302908844087177,8,7.77e-16,8,5e-16,0.21992480836167061,0.00057757997107164816,0.00048410623207261096,0.052
248,27100081548,0.0797119059041,0.920288094096,0.0632136399338,0.857074454162,0.0164982659703,0.860341718743,1.06721111577,0.021381283410997039,8,8.33e-16,8,5e-16,0.23167629227554076,0.00064007906952072793,0.00047951427258693014,0.052
249,27100081549,0.0807682098821,0.919231790118,0.063970571105,0.855261219013,0.016797638777,0.858370531314,1.06753021811,0.021603594520666642,8,8.88e-16,8,5.55e-16,0.23650872906001785,0.00067056312458850791,0.00051185193588671547,0.052
250,27100081550,0.078677373305,0.921322626695,0.0625478106029,0.858774816092,0.016129562702,0.862273285152,1.06712967425,0.021212324723851383,8,7.77e-16,8,5e-16,0.22607831944851875,0.00067441509046427901,0.00048508131333608966,0.052
251,27100081551,0.0822380032763,0.917761996724,0.0648922132254,0.852869783498,0.0173457900509,0.855633451814,1.0675789631,0.022115278152155294,8,1.05e-15,8,6.66e-16,0.23628469342484038,0.00067390784621991929,0.00051198014780933323,0.052
252,27100081552,0.0805648303032,0.919435169697,0.063781215879,0.855653953818,0.0167836144242,0.858750555934,1.06733635829,0.021602142839947387,8,8.33e-16,8,5.55e-16,0.23350300386259848,0.0006518243385869668,0.00048087244964069298,0.052
253,27100081553,0.0791435052454,0.920856494755,0.0630010122275,0.857855482527,0.016142493018,0.861400363662,1.06763060342,0.020947494192351122,8,6.66e-16,8,5e-16,0.2042410058153229,0.00055823833557308176,0.00050493232955134437,0.052
254,27100081554,0.0834580588713,0.916541941129,0.0655207869791,0.85102115415,0.0179372718922,0.853366810627,1.06720892948,0.022178364112958496,8,1.05e-15,8,7.22e-16,0.2243998522515519,0.00061628787723767018,0.00047804158182049354,0.052
255,27100081555,0.0804542463645,0.919545753635,0.064125147992,0.855420605643,0.0163290983725,0.858950379101,1.06858597143,0.02135370177759404,8,7.77e-16,8,5e-16,0.21923381227553052,0.00060782367068198939,0.00044467998907662325,0.052
256,27100081556,0.079764130339,0.920235869661,0.0634908789809,0.85674499068,0.0162732513582,0.86024053719,1.06795396904,0.021478300724067992,8,8.33e-16,8,5.55e-16,0.23250595478082259,0.00068798901275308956,0.00050211879468892151,0.052
257,27100081557,0.0809397187084,0.919060281292,0.0638486656516,0.85521161564,0.0170910530568,0.85805443485,1.0668399808,0.021778458485130534,8,9.44e-16,8,6.11e-16,0.22440393188024732,0.00062974655376421974,0.0004877006781709108,0.052
258,27100081558,0.0789988563582,0.921001143642,0.062803086154,0.858198057488,0.0161957702043,0.861672077202,1.06730140571,0.021208855994120278,8,7.22e-16,8,5e-16,0.21372063511002992,0.00059296674089495465,0.00049303269976944055,0.052
259,27100081559,0.0808844473585,0.919115552641,0.0642664270638,0.854849125578,0.0166180202947,0.858150499953,1.06820996351,0.021591319769709152,8,8.88e-16,8,6.11e-16,0.21217910345174273,0.00058520952699320629,0.00045874392838748972,0.052
260,27100081560,0.0791125601903,0.92088743981,0.0628007677358,0.858086672074,0.0163117924545,0.86146090629,1.06708141093,0.021259279352720522,8,7.22e-16,8,5e-16,0.22583969908410684,0.0006333381202381635,0.00049579686856646209,0.056
261,27100081561,0.0788627073914,0.921137292609,0.0629078404784,0.85822945213,0.015954866913,0.861923405724,1.06787406273,0.021302523224239603,8,7.77e-16,8,5e-16,0.23227448743726098,0.00066493770742883014,0.00050597004655011284,0.052
262,27100081562,0.0799426357448,0.920057364255,0.063364483204,0.856692881051,0.0165781525408,0.859911181188,1.0672366804,0.021368962496266856,8,8.33e-16,8,5e-16,0.22284880757330661,0.00062444837416268022,0.0004732804496023262,0.052
263,27100081563,0.0794120042026,0.920587995797,0.0631934179891,0.857394577808,0.0162185862135,0.860898796228,1.06771120914,0.021413547024338498,8,8.33e-16,8,5.55e-16,0.22887605563512536,0.00066206579389415006,0.00049719732751406947,0.052
264,27100081564,0.0809897668287,0.919010233171,0.0640112374108,0.85499899576,0.0169785294179,0.857959171494,1.06723935529,0.021427065672588234,8,8.33e-16,8,5.55e-16,0.21017322244505865,0.00054642573962373922,0.00048822712696182125,0.052
265,27100081565,0.0792411677912,0.920758832209,0.0628832203032,0.857875611906,0.016357947488,0.861220784533,1.06709056109,0.021056847900291789,8,7.22e-16,8,5e-16,0.21644894334293252,0.00056481360271656009,0.00046042303620756332,0.052
266,27100081566,0.0796871411055,0.920312858894,0.0632131988603,0.857099660034,0.0164739422452,0.860387694559,1.06725613056,0.021183528837038969,8,7.22e-16,8,5e-16,0.20185714776146491,0.00053812812731893808,0.00047644904420948372,0.052
267,27100081567,0.0798640846461,0.920135915354,0.063281337528,0.856854577826,0.0165827471181,0.860058230921,1.06713157177,0.021507134681564632,8,8.33e-16,8,5.55e-16,0.22840485042247061,0.00063138547741761254,0.00048386826077275287,0.052
268,27100081568,0.0804122035578,0.919587796442,0.0636788196696,0.855908976773,0.0167333838882,0.859035192759,1.06731131961,0.021465928503433672,8,8.33e-16,8,5.55e-16,0.22718519057860087,0.00064232047903125167,0.00052077608603667998,0.052
269,27100081569,0.0802974347025,0.919702565297,0.0639009996323,0.855801565665,0.0163964350702,0.859244677141,1.06819963805,0.021575214769386265,8,8.88e-16,8,5.55e-16,0.23112227826815579,0.00067317599415635373,0.00048294035301827082,0.052
270,27100081570,0.0824403778836,0.917559622116,0.0652522465195,0.852307375597,0.0171881313641,0.855253354209,1.06829288022,0.021751680590174276,8,9.44e-16,8,6.11e-16,0.21319988651484423,0.0005617231111255341,0.00049480467514111993,0.052
271,27100081571,0.0807320183516,0.919267981648,0.0636530146554,0.855614966993,0.0170790036962,0.85844249751,1.06663504048,0.021632809017686497,8,8.88e-16,8,5.55e-16,0.21937748694950221,0.00062159890973286034,0.00045715262314703414,0.052
272,27100081572,0.0780392191932,0.921960780807,0.0623707456185,0.859590035188,0.0156684735746,0.863462266504,1.06778894918,0.020701203896010559,8,6.11e-16,8,4.44e-16,0.20567345353277111,0.00055216933332079537,0.00046330604466984473,0.052
273,27100081573,0.079914332591,0.920085667409,0.063588901424,0.856496765985,0.016325431167,0.859960268872,1.06797008536,0.02132130564668297,8,7.77e-16,8,5.55e-16,0.20585129115613821,0.00055190241877479159,0.00050391687164520304,0.052
274,27100081574,0.0784081847221,0.921591815278,0.0625304259444,0.859061389333,0.0158777587776,0.862773848954,1.06758142503,0.021131175536065364,8,7.22e-16,8,5e-16,0.23544002356006954,0.00070107839041117761,0.00050028528030828423,0.052
275,27100081575,0.0792627188936,0.920737281106,0.0628927900976,0.857844491009,0.016369928796,0.861180614988,1.06707922063,0.021100965225651112,8,7.22e-16,8,5e-16,0.2042409900175598,0.00054760249689278875,0.00048206602728009199,0.052
276,27100081576,0.0787537692487,0.921246230751,0.0625117796305,0.858734451121,0.0162419896182,0.862131878403,1.06687728699,0.021258100591773972,8,7.77e-16,8,5e-16,0.23152408997661644,0.00065331316706566337,0.00047632756104413576,0.052
277,27100081577,0.0788701994345,0.921129800566,0.0627188003521,0.858411000213,0.0161513990824,0.861912380993,1.06728685186,0.021077274519508141,8,7.22e-16,8,4.44e-16,0.23109792070481738,0.0006550049823053081,0.00048608046176945097,0.052
278,27100081578,0.0795911769941,0.920408823006,0.0624737471632,0.857935075843,0.0171174298309,0.860577160073,1.06519371701,0.021430647657976028,8,8.33e-16,8,5e-16,0.22765268103706759,0.00064189920919252585,0.00051416167704094714,0.052
279,27100081579,0.079387232624,0.920612767376,0.0630032601219,0.857609507254,0.0163839725021,0.860947704525,1.06718102423,0.021147682822496523,8,7.22e-16,8,5e-16,0.22232701021506018,0.0006013687570127213,0.00050405428528415988,0.052
280,27100081580,0.0795908654854,0.920409134515,0.0630008498743,0.85740828464,0.0165900156111,0.860569667111,1.06679249202,0.021056735041176021,8,7.22e-16,8,5e-16,0.20523979545421966,0.00054090073025446646,0.00048909124811393444,0.052
281,27100081581,0.0794625580311,0.920537441969,0.0631389952318,0.857398446737,0.0163235627993,0.860805763733,1.06745154979,0.021411092721667031,8,8.33e-16,8,5e-16,0.23748204551546592,0.00073145757365993826,0.00050363332196977926,0.052
282,27100081582,0.079224476777,0.920775523223,0.0629449897476,0.857830533475,0.0162794870295,0.861250836561,1.06730910404,0.021181049498449681,8,7.22e-16,8,5e-16,0.22259673887085651,0.00060550597925176648,0.00050835642580907101,0.052
283,27100081583,0.0814566932246,0.918543306775,0.0641278916625,0.854415415113,0.0173288015621,0.857092087249,1.06672053388,0.021560589997961781,8,8.88e-16,8,6.11e-16,0.21565243166705961,0.00059960426689518163,0.00047718024052573416,0.052
284,27100081584,0.0792232375592,0.920776762441,0.0630565642698,0.857720198171,0.0161666732894,0.861251429524,1.06764972209,0.021205783023722731,8,7.77e-16,8,5e-16,0.22159646221935692,0.00066487592187921901,0.0004631661729663332,0.052
285,27100081585,0.0789739600196,0.92102603998,0.0625482527652,0.858477787215,0.0164257072545,0.861722228076,1.06657537677,0.021019932629184855,8,7.22e-16,8,5e-16,0.20917747982056789,0.00055524148860425313,0.00047599933627913589,0.052
286,27100081586,0.0818926293775,0.918107370622,0.0642500148709,0.853857355751,0.0176426145066,0.856282743305,1.06627659795,0.021834808736585942,8,9.44e-16,8,6.11e-16,0.21677472367091566,0.00059245447720055985,0.00046646177348873155,0.052
287,27100081587,0.0806546965986,0.919345303401,0.063967499052,0.855377804349,0.0166871975466,0.858581054923,1.06773313602,0.021586752882235213,8,8.88e-16,8,6.11e-16,0.21924486751785077,0.00063067600957925562,0.00051943783237229802,0.052
288,27100081588,0.0790827358142,0.920917264186,0.0629182835734,0.857998980612,0.0161644522407,0.861514503511,1.06749358065,0.021118085908766151,8,7.22e-16,8,5e-16,0.23104947712592394,0.00064942398060638558,0.00050533534008540177,0.052
289,27100081589,0.0786045479402,0.92139545206,0.0621143733341,0.859281078726,0.0164901746061,0.862415256673,1.06595193994,0.02088334621446878,8,6.66e-16,8,5e-16,0.20131868210548332,0.00053645383550718904,0.0005000776900095839,0.052
290,27100081590,0.0811892465502,0.91881075345,0.0645576495241,0.854253103926,0.0166315970261,0.857581079669,1.0685232833,0.021833287949478461,8,9.44e-16,8,6.11e-16,0.23551399090170955,0.00065751442085498822,0.00046982214408755027,0.052
291,27100081591,0.081401139535,0.918598860465,0.0640310045086,0.854567855956,0.0173701350264,0.857196498886,1.0665305564,0.021590959368058677,8,8.33e-16,8,6.11e-16,0.20650988502732526,0.00054572090258974977,0.00049803881267969016,0.052
292,27100081592,0.0801960360259,0.919803963974,0.0631510206988,0.856652943275,0.0170450153271,0.859444269075,1.06611535488,0.021434467106845309,8,8.33e-16,8,5.55e-16,0.21662183801025936,0.00061745683564381679,0.00050927560738566618,0.052
293,27100081593,0.0796958916262,0.920304108374,0.0633514522495,0.856952656124,0.0163444393767,0.860369334471,1.06765894071,0.021280984585045043,8,7.77e-16,8,5e-16,0.21332810460856488,0.00058406173093044429,0.00047876694788861882,0.052
294,27100081594,0.0802085835114,0.919791416489,0.063246291825,0.856545124664,0.0169622916864,0.859419531885,1.06638074746,0.02127726660152186,8,7.77e-16,8,5e-16,0.21318795469455387,0.00057638193734409291,0.00048690959104521093,0.052
295,27100081595,0.0810202053562,0.918979794644,0.0642450327809,0.854734761863,0.0167751725753,0.85789917019,1.067891338,0.021446473766731283,8,8.33e-16,8,5.55e-16,0.21863611687566387,0.00061030712798880644,0.00047405295596802775,0.052
296,27100081596,0.0794944074005,0.9205055926,0.0632350329987,0.857270559601,0.0162593744018,0.860745159449,1.06768311292,0.021247919175913826,8,7.77e-16,8,5e-16,0.21516906267690017,0.00061807042717368236,0.00050098514385616528,0.052
297,27100081597,0.0786132434383,0.921386756562,0.0624198361838,0.858966920378,0.0161934072545,0.862394419497,1.06686181856,0.021068301761756704,8,7.22e-16,8,4.44e-16,0.23287939196571195,0.00068030036937117785,0.00051739647394332842,0.052
298,27100081598,0.0803835120425,0.919616487958,0.0639369522569,0.855679535701,0.0164465597855,0.859084457966,1.06814764737,0.021506952790310136,8,8.33e-16,8,5e-16,0.24586577476429416,0.00074526889322462935,0.00048857667119045934,0.052
299,27100081599,0.0819653332606,0.918034666739,0.0644994506799,0.853535216059,0.0174658825807,0.856144293165,1.06689713982,0.021750536355940972,8,9.44e-16,8,6.11e-16,0.22080993524584858,0.00061586781776228668,0.00050129474274808862,0.052
300,27100081600,0.0811260036007,0.918873996399,0.0640490248597,0.85482497154,0.017076978741,0.857706076759,1.06709930449,0.021675219225595992,8,8.88e-16,8,6.11e-16,0.22233246045667687,0.00060713351591932965,0.0004734254421227061,0.052
301,27100081601,0.080012345463,0.919987654537,0.0635396957501,0.856447958787,0.0164726497129,0.859779140011,1.06763749376,0.021553432476667047,8,8.88e-16,8,5e-16,0.23870973577772492,0.00070479192649607373,0.00048618556300931916,0.052
302,27100081602,0.0791833111271,0.920816688873,0.0628489264485,0.857967762424,0.0163343846787,0.861328761084,1.06709492745,0.021472015639370238,8,8.33e-16,8,5e-16,0.2423702984838374,0.00071458458524741714,0.00050627665379317027,0.052
303,27100081603,0.0808534082025,0.919146591797,0.0638284110537,0.855318180744,0.0170249971489,0.858214750165,1.0669399085,0.021750149868829706,8,9.44e-16,8,5.55e-16,0.24360276825507254,0.00075994942469149193,0.00049458884137567108,0.052
304,27100081604,0.0802860396355,0.919713960364,0.0635151056454,0.856198854719,0.0167709339901,0.859271724465,1.06705091001,0.020948409633835791,8,6.66e-16,8,5e-16,0.19317467808494082,0.00050791765399017439,0.00049870137732743844,0.052
305,27100081605,0.0789906046167,0.921009395383,0.06255940915,0.858449986233,0.0164311954667,0.861691137235,1.0665780258,0.021127870377730226,8,7.22e-16,8,5e-16,0.22774594165821882,0.00063208426484038767,0.00051406802206390898,0.052
306,27100081606,0.0805061596259,0.919493840374,0.0639303293305,0.855563511043,0.0165758302954,0.858857080574,1.06789819044,0.021602759167255566,8,8.33e-16,8,6.11e-16,0.22256393316132161,0.00062427851148395862,0.00049131685147826029,0.052
307,27100081607,0.0807651517168,0.919234848283,0.0638812733702,0.855353574913,0.0168838783466,0.858377568804,1.06726518201,0.021575528134899772,8,8.88e-16,8,5e-16,0.23813572051504361,0.00068880426328927168,0.00047586195865856676,0.052
308,27100081608,0.0792029558867,0.920797044113,0.0626887811868,0.858108262926,0.0165141746999,0.8612947283,1.06657257312,0.021081674703881215,8,7.22e-16,8,4.44e-16,0.22714945970255884,0.00064117650086413286,0.00049344060449115683,0.052
309,27100081609,0.0800323958695,0.919967604131,0.0635736705435,0.856393933587,0.016458725326,0.859741414634,1.06770299111,0.021262220880056817,8,7.22e-16,8,5e-16,0.2273417354734949,0.00063851072362735228,0.00051993183628842551,0.052
310,27100081610,0.0806034528837,0.919396547116,0.0642408573699,0.855155689746,0.0163625955138,0.85867189377,1.06865778431,0.021458266138298165,8,8.33e-16,8,5.55e-16,0.2119443997796866,0.00058555478096214766,0.00048471566015175421,0.051
311,27100081611,0.0806497538462,0.919350246154,0.0633474125125,0.856002833641,0.0173023413337,0.858599715445,1.06586225616,0.0215896287755847,8,8.33e-16,8,5.55e-16,0.23166554023813635,0.00068856028043146815,0.00053339073936820112,0.050
312,27100081612,0.0806197520718,0.919380247928,0.0635812590802,0.855798988848,0.0170384929916,0.858651768625,1.06662738431,0.021422885924911088,8,8.33e-16,8,5e-16,0.22603277539861333,0.0006420153367995054,0.00051221260246083508,0.050
313,27100081613,0.0798626453802,0.92013735462,0.0632707421567,0.856866612463,0.0165919032235,0.860061064293,1.06710213967,0.021217207715419985,8,7.77e-16,8,5e-16,0.2220538816229285,0.00060126420188966905,0.00049829688603744823,0.050
314,27100081614,0.0821833690628,0.917816630937,0.0650781923599,0.852738438577,0.017105176703,0.855731743063,1.06824484182,0.021800323399433923,8,9.44e-16,8,6.11e-16,0.21857637535000018,0.00060767788976118621,0.00047738198072775647,0.050
315,27100081615,0.0806308997422,0.919369100258,0.0641224238835,0.855246676374,0.0165084758588,0.858622810085,1.06824736851,0.021818851326577952,8,9.44e-16,8,6.11e-16,0.23088293745831046,0.00066318334127205567,0.00047562868096098342,0.050
316,27100081616,0.0793109735101,0.92068902649,0.063078054903,0.857610971587,0.0162329186072,0.861088166822,1.06755059157,0.021044063253607508,8,7.22e-16,8,5e-16,0.21837654699738074,0.00058498697489078866,0.00050301840415779018,0.050
317,27100081617,0.0794266414642,0.920573358536,0.0630429098931,0.857530448643,0.0163837315711,0.860873922615,1.0672274592,0.021173729663940488,8,7.22e-16,8,5e-16,0.21992749514894783,0.00061815255283043785,0.0004767065303104161,0.050
318,27100081618,0.0782644224167,0.921735577583,0.0625823645662,0.859153213017,0.0156820578505,0.863040300925,1.06800837566,0.020737351090020364,8,6.11e-16,8,3.89e-16,0.22025983583615349,0.00059724656175171639,0.00048899143172617427,0.050
319,27100081619,0.0801578244194,0.919842175581,0.0636051650239,0.856237010557,0.0165526593956,0.859508207881,1.06756381864,0.021336642763066304,8,8.33e-16,8,5.55e-16,0.20442514539369738,0.00056752701070693378,0.00050162048659028828,0.050
320,27100081620,0.0803088405728,0.919691159427,0.0635947343226,0.856096425104,0.0167141062502,0.859228208725,1.06724969752,0.021462128785222932,8,8.33e-16,8,5.55e-16,0.21719438644389677,0.00061927691238585923,0.00050003914646723794,0.050
321,27100081621,0.0804364803433,0.919563519657,0.0636623200113,0.855901199645,0.0167741603321,0.858990417403,1.06721588859,0.02153266249244189,8,8.88e-16,8,5.55e-16,0.22469989229080112,0.00062803613342991599,0.00048170644682947548,0.050
322,27100081622,0.0789801675081,0.921019832492,0.062487684399,0.858532148093,0.0164924831091,0.861711624059,1.0663801041,0.021228111796605456,8,7.77e-16,8,5e-16,0.23322860110468424,0.00067182114473283256,0.00048338990034572184,0.053
323,27100081623,0.0772689589486,0.922731041051,0.0615815047462,0.861149536305,0.0156874542024,0.864907279845,1.06684078924,0.020504813970039285,8,6.11e-16,8,3.89e-16,0.2194649455137635,0.00059761659194011816,0.00048660984920780975,0.050
324,27100081624,0.0788335553929,0.921166444607,0.0627123297579,0.858454114849,0.016121225635,0.861980561818,1.06733588139,0.021082255887068149,8,7.22e-16,8,5e-16,0.21394079021242163,0.00058492246325203307,0.00050314517555895722,0.050
325,27100081625,0.0793562218174,0.920643778183,0.0630597308604,0.857584047322,0.016296490957,0.861004423212,1.06741030837,0.021235965094101462,8,7.22e-16,8,5e-16,0.22729671280602848,0.00064769781293922768,0.00048180384995113274,0.050
326,27100081626,0.0794288343936,0.920571165606,0.0632208583571,0.857350307249,0.0162079760366,0.860867126015,1.06776289882,0.020937387874909352,8,6.66e-16,8,5e-16,0.21248732610648402,0.00055380650025854304,0.00049453074339193858,0.050
327,27100081627,0.0795092433318,0.920490756668,0.0631799702273,0.857310786441,0.0163292731046,0.86071845789,1.06748838668,0.021183479400787696,8,7.77e-16,8,5e-16,0.22509439101464701,0.0006382242834120993,0.00048497422324835583,0.050
328,27100081628,0.081745836474,0.918254163526,0.0642041549322,0.854050008594,0.0175416815418,0.856555304016,1.06641167836,0.021812321918469518,8,9.44e-16,8,6.11e-16,0.23028591561698797,0.00065376705618185309,0.00047460870356273775,0.050
329,27100081629,0.0809986744821,0.919001325518,0.0639927529223,0.855008572596,0.0170059215598,0.857942942986,1.0671666604,0.021436014589551501,8,8.33e-16,8,5.55e-16,0.21994121927088373,0.0005959896896650976,0.00049646748868155204,0.050
330,27100081630,0.0810858247057,0.918914175294,0.0641607301694,0.854753445125,0.0169250945363,0.857778834365,1.06751308809,0.021521514903732986,8,8.33e-16,8,5.55e-16,0.21116711805007016,0.00058296932437143013,0.00047896143333830564,0.050
331,27100081631,0.0777418086305,0.922258191369,0.0620192162263,0.860238975143,0.0157225924042,0.86402078654,1.06728083888,0.020848362459547239,8,6.11e-16,8,4.44e-16,0.22351595299803495,0.00061326574920863143,0.00047447469888280033,0.050
332,27100081632,0.0809116991237,0.919088300876,0.0640303910449,0.855057909831,0.0168813080788,0.858103594146,1.06744335326,0.021669089524257248,8,8.88e-16,8,6.11e-16,0.22861257545846214,0.00067385676115001457,0.00050656808799635726,0.050
333,27100081633,0.0808585177362,0.919141482264,0.064199220555,0.854942261709,0.0166592971812,0.858199599514,1.06805466283,0.02144563923942748,8,8.33e-16,8,5.55e-16,0.20873762703098309,0.00055203448727758229,0.00049291180567514765,0.050
334,27100081634,0.0796984796599,0.92030152034,0.0631897719117,0.857111748428,0.0165087077482,0.860367006213,1.06716387685,0.021305841690088062,8,7.77e-16,8,5e-16,0.23443519119604039,0.000687512043647654,0.00049745709087012737,0.050
335,27100081635,0.0801246363297,0.91987536367,0.0633927828777,0.856482580793,0.016731853452,0.859573035257,1.06698195799,0.021320374625751579,8,7.77e-16,8,5e-16,0.21486413607362975,0.00057751128665748405,0.00049532940216890167,0.050
336,27100081636,0.0789268031716,0.921073196828,0.0623917710561,0.858681425772,0.0165350321156,0.861812228622,1.06618925321,0.020986867574320774,8,7.22e-16,8,5e-16,0.21031582104598689,0.00055866511143293478,0.00051122115476495158,0.050
337,27100081637,0.0796558542177,0.920344145782,0.0632024344005,0.857141711382,0.0164534198172,0.860445936677,1.06728205364,0.021440913883676124,8,8.33e-16,8,5e-16,0.22991829208185566,0.00063001594388229789,0.00048852318404506113,0.050
338,27100081638,0.0800926418602,0.91990735814,0.0633407821342,0.856566576006,0.016751859726,0.859633194304,1.06688414781,0.021531802266171157,8,8.33e-16,8,5e-16,0.2449156973823523,0.00071200482588022469,0.00052423425580760334,0.050
339,27100081639,0.0797969299182,0.920203070082,0.063636664721,0.856566405361,0.0161602651972,0.860177426729,1.06833461048,0.021313902845255795,8,7.77e-16,8,5e-16,0.21942746311075478,0.00060254670585454216,0.0004869422189839168,0.050
340,27100081640,0.0805762426183,0.919423757382,0.0638666064693,0.855557150912,0.0167096361489,0.858728084435,1.06757392474,0.02173347043563547,8,9.44e-16,8,6.11e-16,0.22055994480888885,0.00061591646463085353,0.00049181830550872377,0.050
341,27100081641,0.0805593654141,0.919440634586,0.0635749698426,0.855865664743,0.0169843955715,0.858763848717,1.06672123304,0.021590083695006736,8,8.88e-16,8,5.55e-16,0.23436675607672963,0.00067550348431346578,0.00049277431935492453,0.050
342,27100081642,0.0784693818167,0.921530618183,0.0624528943067,0.859077723877,0.01601648751,0.862661286214,1.0672316501,0.021237631065910527,8,7.77e-16,8,5e-16,0.22782928114112733,0.00063129928025864451,0.00047875126130186054,0.050
343,27100081643,0.0772700855508,0.922729914449,0.0620134876049,0.860716426844,0.015256597946,0.864898568404,1.06814846064,0.020659980134789185,8,6.11e-16,8,4.44e-16,0.2098989090179102,0.00052798620567600415,0.00053665037022442182,0.050
344,27100081644,0.0811075055599,0.91889249444,0.0641260342494,0.854766460191,0.0169814713105,0.857739181664,1.06736736962,0.021668170069661655,8,8.88e-16,8,6.11e-16,0.23046250394925727,0.00065543306777588947,0.00050943041431996837,0.050
345,27100081645,0.0790771193057,0.920922880694,0.0628260773065,0.858096803388,0.0162510419992,0.861526347888,1.06722452772,0.021303073775386653,8,8.33e-16,8,5e-16,0.24318580852127614,0.00072236552517525993,0.00049578097337849318,0.050
346,27100081646,0.0790350276232,0.920964972377,0.0629354467574,0.858029525619,0.0160995808658,0.86160285901,1.06763497626,0.020963900799215073,8,7.22e-16,8,5e-16,0.21095979649076901,0.00057868696819913525,0.00050109263586032952,0.050
347,27100081647,0.0782983376458,0.921701662354,0.0625639693035,0.859137693051,0.0157343683423,0.862977532081,1.0678890255,0.020813037783301611,8,6.66e-16,8,5e-16,0.20608601618252897,0.00055174609574336147,0.00048606584620441762,0.050
348,27100081648,0.0813095424697,0.91869045753,0.0642205094605,0.85446994807,0.0170890330092,0.857363318605,1.06727627975,0.021653403415557514,8,8.88e-16,8,6.11e-16,0.21405515315470636,0.0005770293154972008,0.00048987399986283775,0.050
349,27100081649,0.0800511352718,0.919948864728,0.0638258504389,0.856123014289,0.0162252848329,0.859702781391,1.06843254682,0.021473157555408337,8,8.33e-16,8,5.55e-16,0.22737670817730948,0.00064969029483695863,0.00050309266509120023,0.056
350,27100081650,0.0774182711169,0.922581728883,0.0620605032174,0.860521225666,0.0153577678995,0.864622084527,1.06801295725,0.020606777635678135,8,6.11e-16,8,3.89e-16,0.20661750271240142,0.00054333107450758411,0.00048378818964498052,0.050
351,27100081651,0.0788080727682,0.921191927232,0.0622937660609,0.858898161171,0.0165143067073,0.862034317367,1.06611452366,0.021458201018116775,8,8.33e-16,8,5e-16,0.25585990711697026,0.00078409467024186618,0.00048385765129926184,0.050
352,27100081652,0.079214267619,0.920785732381,0.0629397843318,0.857845948049,0.0162744832871,0.861269876577,1.06731243929,0.021066223538588811,8,7.22e-16,8,5e-16,0.21719569551075668,0.00057492785037345821,0.00046709905726110938,0.050
353,27100081653,0.0798449981585,0.920155001841,0.0631380807698,0.857016921072,0.0167069173887,0.860095847456,1.06673293096,0.021352528762327645,8,7.77e-16,8,5e-16,0.2163560564059317,0.00057425240268215859,0.0004692868035794556,0.050
354,27100081654,0.0808314514905,0.919168548509,0.0637501834212,0.855418365088,0.0170812680693,0.858256654456,1.06674376595,0.021302520437130597,8,8.33e-16,8,5.55e-16,0.20710266174206338,0.00059955014671671941,0.00047656220167487714,0.050
355,27100081655,0.078137431182,0.921862568818,0.0623515334103,0.859511035408,0.0157858977717,0.86327994057,1.06754655782,0.021021591716185121,8,7.22e-16,8,4.44e-16,0.2398413508095204,0.00071405787931848427,0.00051424577894888476,0.050
356,27100081656,0.079269974716,0.920730025284,0.0632402284666,0.857489796817,0.0160297462495,0.861161820106,1.06811907765,0.021252509912081469,8,7.77e-16,8,5e-16,0.23194964330441337,0.00065280275670168109,0.00047521245854581794,0.050
357,27100081657,0.0781746872142,0.921825312786,0.0623735517905,0.859451760995,0.0158011354237,0.863210332793,1.06754347131,0.02104611819996563,8,7.22e-16,8,5e-16,0.21714592999272841,0.00058243527555197963,0.00048806107303235341,0.050
358,27100081658,0.0816719319671,0.918328068033,0.0639324047259,0.854395663307,0.0177395272413,0.856696351653,1.06572575292,0.021710360363396308,8,8.88e-16,8,6.11e-16,0.22671783476802321,0.000631245837401976,0.00051068321546866348,0.050
359,27100081659,0.0809245194122,0.919075480588,0.0636255245541,0.855449956034,0.0172989948581,0.858086027557,1.06619182099,0.021656461946130655,8,8.88e-16,8,6.11e-16,0.21463576885065661,0.00060093206747103764,0.00048486261055826743,0.050
360,27100081660,0.0793823988736,0.920617601126,0.0627445756353,0.857873025491,0.0166378232383,0.860960641207,1.06640573513,0.0213474463684135,8,7.77e-16,8,5e-16,0.2397940691651721,0.00068048409759631804,0.00050597399272316263,0.050
361,27100081661,0.0794119891524,0.920588010848,0.0634281634469,0.857159847401,0.0159838257055,0.860895229633,1.06842299288,0.021276610795403619,8,7.22e-16,8,5e-16,0.22423619765428082,0.00058927229664757397,0.00048798373553952332,0.050
362,27100081662,0.0810945197567,0.918905480243,0.0641762961192,0.854729184124,0.0169182236375,0.857762480216,1.06754403424,0.021386991406321002,8,7.77e-16,8,5.55e-16,0.20723564304278441,0.00055457649318809061,0.00050083805862309128,0.050
363,27100081663,0.0790299585462,0.920970041454,0.0628616445883,0.858108396865,0.0161683139578,0.86161340522,1.0674207003,0.021115557710962268,8,7.22e-16,8,5e-16,0.2206895426530413,0.00061180929330994713,0.00048205572894352469,0.050
364,27100081664,0.0800111434981,0.919988856502,0.0638395751072,0.856149281395,0.016171568391,0.859776778477,1.06854898631,0.021360792780203881,8,7.77e-16,8,5e-16,0.22481478523076126,0.00064557909331002558,0.00047725540637926455,0.050
365,27100081665,0.0788341882452,0.921165811755,0.0628029522656,0.858362859489,0.0160312359796,0.861977998348,1.06760946607,0.020982319987445215,8,7.22e-16,8,4.44e-16,0.21339572977507748,0.00058732345606629665,0.00045943804724212764,0.050
366,27100081666,0.0801758402213,0.919824159779,0.0635472373239,0.856276922455,0.0166286028975,0.859475670338,1.0673544768,0.021505486655559344,8,8.33e-16,8,5e-16,0.24092076044033572,0.00070579761905676319,0.0004996091027052713,0.050
367,27100081667,0.0787460869923,0.921253913008,0.0630628125197,0.858191100488,0.0156832744727,0.862137715306,1.06856242936,0.021161244093161405,8,7.22e-16,8,5e-16,0.23413954731765674,0.00068075610280510734,0.0005040714025215013,0.050
368,27100081668,0.081808954291,0.918191045709,0.0645309426058,0.853660103103,0.0172780116852,0.856433401451,1.06728463382,0.021837323091369668,8,9.99e-16,8,6.66e-16,0.21184940372679739,0.00058388598246252997,0.00045127374865739983,0.050
369,27100081669,0.0806821993738,0.919317800626,0.0635044127314,0.855813387895,0.0171777866425,0.858537147863,1.06627762033,0.021397480308748756,8,7.77e-16,8,6.11e-16,0.20188446501656665,0.00052861228484589202,0.00047785426771424487,0.050
370,27100081670,0.0807585547119,0.919241445288,0.0638635471057,0.855377898182,0.0168950076063,0.858390071753,1.06722376898,0.021670311686315648,8,8.88e-16,8,6.11e-16,0.22217219471220784,0.00063754261347440718,0.00048904061402553468,0.050
371,27100081671,0.0764317730442,0.923568226956,0.0613782257442,0.862190001212,0.0150535473,0.866469169307,1.06779616793,0.020411177625999116,8,5.55e-16,8,3.89e-16,0.24063937264819002,0.00068425176340345154,0.00052691371651496341,0.050
372,27100081672,0.0788659060746,0.921134093925,0.0628386663856,0.85829542754,0.0160272396891,0.86191852213,1.06765833241,0.021108112358976625,8,7.22e-16,8,5e-16,0.22508239906199401,0.00064768594663049649,0.00050072401626212188,0.050
373,27100081673,0.0781539648771,0.921846035123,0.0619287572921,0.859917277831,0.016225207585,0.863255672675,1.06623369001,0.021129991450037071,8,7.22e-16,8,4.44e-16,0.23889539884498989,0.00068310501265289711,0.00049664584399150221,0.050
374,27100081674,0.0796937131509,0.920306286849,0.0635430005515,0.856763286298,0.0161507125994,0.86037044515,1.06824379861,0.021052077260202803,8,7.22e-16,8,5e-16,0.20371536469582863,0.00054053658177680164,0.00050098357552619927,0.050
375,27100081675,0.079769657068,0.920230342932,0.0635987181033,0.856631624829,0.0161709389647,0.86022862779,1.06827059703,0.021533561717380741,8,8.33e-16,8,5.55e-16,0.22713931651565877,0.00064969607233868675,0.00046756255640643138,0.051
376,27100081676,0.0801222887635,0.919877711236,0.0633956361517,0.856482075085,0.0167266526118,0.859577347189,1.06699500114,0.021182192923121311,8,7.22e-16,8,5e-16,0.22608164433426858,0.00061199064285623577,0.00051983124481144944,0.050
377,27100081677,0.0772773695365,0.922722630464,0.0615370069833,0.86118562348,0.0157403625532,0.864892308451,1.06669008777,0.020992992878119718,8,7.22e-16,8,4.44e-16,0.2313462205726039,0.00065209888739073711,0.00048472839601592163,0.050
378,27100081678,0.0792474751547,0.920752524845,0.0630493274717,0.857703197374,0.016198147683,0.861206527383,1.06758239201,0.021256304270698703,8,8.33e-16,8,5e-16,0.23041068408597598,0.0006651341183207363,0.00049806493286439597,0.050
379,27100081679,0.0786733452976,0.921326654702,0.0627923202137,0.858534334489,0.0158810250839,0.862277026242,1.06787858248,0.021060131181685024,8,7.22e-16,8,5e-16,0.20788679143868871,0.00054563833120990573,0.00046322613945826992,0.050
380,27100081680,0.0795327256992,0.920467274301,0.0634316721174,0.857035602183,0.0161010535819,0.86067100674,1.06820759447,0.021013282956092918,8,7.22e-16,8,5e-16,0.20534556784309133,0.00054910611064078445,0.00050836681657937888,0.050
381,27100081681,0.0799430444837,0.920056955516,0.0635161225018,0.856540833015,0.0164269219819,0.859908100698,1.06769569066,0.021405139542748332,8,8.33e-16,8,5.55e-16,0.22096734661884299,0.00062908358981061431,0.00049289589119661556,0.050
382,27100081682,0.0799482949451,0.920051705055,0.0633751024841,0.856676602571,0.0165731924609,0.859900516609,1.06725828888,0.021078657259888004,8,7.22e-16,8,5e-16,0.19692882544171952,0.0004931053373476396,0.0004857171104877499,0.050
383,27100081683,0.0794812852144,0.920518714786,0.0632914524918,0.857227262294,0.0161898327226,0.860768658823,1.06787874487,0.021060896526641296,8,7.22e-16,8,5e-16,0.21041039677930362,0.00056811009122546331,0.00050192230419207932,0.050
384,27100081684,0.07937988922,0.92062011078,0.0630100086624,0.857610102118,0.0163698805576,0.860961236846,1.06721523527,0.021358846848480991,8,8.33e-16,8,5.55e-16,0.21750585925412413,0.00059503007857687859,0.00050387360652653511,0.050
385,27100081685,0.0811204939336,0.918879506066,0.0642915672078,0.854587938859,0.0168289267257,0.857712574328,1.0678449972,0.021791610573810377,8,9.44e-16,8,6.11e-16,0.22571333704491514,0.00064017171785345087,0.00049510783486567654,0.050
386,27100081686,0.0804549913481,0.919545008652,0.0635501046523,0.855994904,0.0169048866958,0.858957802719,1.0668410288,0.021593349291258709,8,9.44e-16,8,5.55e-16,0.22418256883408794,0.00062294390867769108,0.00047808538120201554,0.050
387,27100081687,0.0818767020106,0.918123297989,0.0644109193529,0.853712378636,0.0174657826577,0.856309774639,1.06679420693,0.021686131372475562,8,8.88e-16,8,6.11e-16,0.21509366707258715,0.00057173764112197236,0.00046502308439957013,0.050
388,27100081688,0.0813475779817,0.918652422018,0.0643770193515,0.854275402667,0.0169705586302,0.857290443465,1.06767975568,0.021698402740346078,8,9.44e-16,8,6.11e-16,0.23276097467805301,0.00068982347992268189,0.00052926991807478922,0.050
389,27100081689,0.0782105996087,0.921789400391,0.0624034879702,0.859385912421,0.0158071116385,0.863143104645,1.06756691348,0.021035660252981519,8,7.22e-16,8,5e-16,0.22038734049007536,0.00057536214967199078,0.0004603706237005035,0.050
390,27100081690,0.0812613472715,0.918738652728,0.0640762258086,0.85466242692,0.0171851214629,0.857454836259,1.06692886103,0.02126794579388426,8,7.77e-16,8,5.55e-16,0.20609992607996808,0.00054775257880510376,0.00049233116015091384,0.050
391,27100081691,0.0807933089882,0.919206691012,0.0642864907046,0.854920200307,0.0165068182836,0.858319158459,1.06844117262,0.021452661788298067,8,8.33e-16,8,5.55e-16,0.21732417164295259,0.00060286477345589714,0.00049292856554748613,0.050
392,27100081692,0.0800126657635,0.919987334237,0.0634727232879,0.856514610949,0.0165399424756,0.859779571178,1.06743383186,0.021373368254550419,8,8.33e-16,8,5.55e-16,0.21437099783396729,0.00063169948332353701,0.0004640556023412003,0.050
393,27100081693,0.0808914381638,0.919108561836,0.063942447291,0.855166114545,0.0169489908728,0.858142500995,1.06721457867,0.021611714146723391,8,9.44e-16,8,6.11e-16,0.2139240954751116,0.000602791038955417,0.0004743067679969729,0.050
394,27100081694,0.0764033551514,0.923596644849,0.0611220734218,0.862474571427,0.0152812817296,0.866526028202,1.06707288223,0.020528622119548041,8,6.11e-16,8,3.89e-16,0.22976107581312799,0.00064268048294810053,0.00049206946832290686,0.051
395,27100081695,0.0808611790091,0.919138820991,0.0639023016329,0.855236519358,0.0169588773762,0.858199212337,1.06714942047,0.021582261946997094,8,8.33e-16,8,6.11e-16,0.22383411678307985,0.00062583602042538193,0.00051255291710414739,0.052
396,27100081696,0.0802947948501,0.91970520515,0.0632764053427,0.856428799807,0.0170183895074,0.859259138254,1.06631078649,0.021680826249443751,8,8.88e-16,8,6.11e-16,0.23504082587017827,0.00066473921938784136,0.00048886048358824771,0.053
397,27100081697,0.078641291894,0.921358708106,0.0627201354055,0.8586385727,0.0159211564886,0.862337696743,1.06771977689,0.021038758822991915,8,7.22e-16,8,4.44e-16,0.22669669572958984,0.00061604905167390639,0.00047987269753749315,0.052
398,27100081698,0.0818657236174,0.918134276383,0.0641373253168,0.853996951066,0.0177283983006,0.856334294743,1.06598516178,0.022010513462231929,8,1.05e-15,8,6.11e-16,0.23532618239549286,0.00066261948556331886,0.00050794087419029743,0.052
399,27100081699,0.0798800089583,0.920119991042,0.0634687449832,0.856651246058,0.016411263975,0.860025807617,1.06766999707,0.021473858268025933,8,8.33e-16,8,5.55e-16,0.2274700272393666,0.0006404869659101919,0.00048141815505329177,0.052
400,27100081700,0.0812974761426,0.918702523857,0.0641854393596,0.854517084498,0.0171120367831,0.857386214737,1.06719249188,0.02169301603522197,8,9.44e-16,8,6.11e-16,0.21836320695898948,0.00062865574734394811,0.00051527920607685783,0.052
401,27100081701,0.080843360275,0.919156639725,0.0642145416568,0.854942098068,0.0166288186183,0.858227465677,1.06812945212,0.021695776820488014,8,9.44e-16,8,6.11e-16,0.22365187304555589,0.0006656798067541294,0.00048603495914790779,0.052
402,27100081702,0.080011607334,0.919988392666,0.063849614993,0.856138777673,0.016161992341,0.859775764046,1.06857855968,0.021237820186405462,8,7.77e-16,8,5e-16,0.220377673029299,0.00060390142493967915,0.00049420479926854332,0.052
403,27100081703,0.0813915732503,0.91860842675,0.064171982914,0.854436443836,0.0172195903363,0.857212064875,1.06697588003,0.021759210913559777,8,9.44e-16,8,6.11e-16,0.23029999213385166,0.00067685783365652771,0.00051772663154665659,0.052
404,27100081704,0.0793389727175,0.920661027282,0.0632203730796,0.857440654203,0.0161185996379,0.861033993745,1.06792967779,0.020971609260677013,8,6.66e-16,8,5e-16,0.21467798836810636,0.00058630753865859938,0.00046995135987728582,0.052
405,27100081705,0.078809696734,0.921190303266,0.0627344961808,0.858455807085,0.0160752005531,0.862024551347,1.0674477887,0.021238077537253101,8,7.77e-16,8,5e-16,0.23109739400481333,0.00067011435676131708,0.00048965390593048075,0.052
406,27100081706,0.0756041414291,0.924395858571,0.0607428090577,0.863653049513,0.0148613323713,0.86802126437,1.06742473235,0.020624822499205709,8,6.11e-16,8,3.89e-16,0.22938135998110398,0.00065652837943118696,0.00048688541841505927,0.052
407,27100081707,0.0815161496773,0.918483850323,0.0642286531868,0.854255197136,0.0172874964906,0.856980392213,1.06691497413,0.0216170175001245,8,8.88e-16,8,6.11e-16,0.21981746514801503,0.00064225139258012383,0.0005070786260766494,0.052
408,27100081708,0.0792293253914,0.920770674609,0.0629947653472,0.857775909261,0.0162345600441,0.861241069666,1.0674509455,0.021187536082934885,8,7.22e-16,8,5e-16,0.21932443516498934,0.00058123581063131439,0.00049698426635781841,0.052
409,27100081709,0.0812858392671,0.918714160733,0.0640808809574,0.854633279776,0.0172049583097,0.857409379403,1.06689721116,0.021349821692537657,8,8.33e-16,8,5.55e-16,0.21821232960330328,0.00062154272404684829,0.00052320377598549415,0.052
410,27100081710,0.0766421720013,0.923357827999,0.0610376943234,0.862320133675,0.0156044776779,0.866082504895,1.06636853261,0.02054898294212015,8,6.11e-16,8,3.89e-16,0.213884474275988,0.00057180228260253106,0.00048683746099204901,0.052
411,27100081711,0.0779161678627,0.922083832137,0.0617841080771,0.86029972406,0.0161320597856,0.863700084211,1.06624098409,0.020728015973716853,8,6.11e-16,8,3.89e-16,0.20983625281348561,0.0005652703590041067,0.00049207089031781085,0.052
412,27100081712,0.0798918897659,0.920108110234,0.0632750155678,0.856833094666,0.0166168741981,0.860006725065,1.06706037062,0.021416093858451102,8,8.33e-16,8,5.55e-16,0.21535103734893546,0.00060870160589773868,0.00049277990030353522,0.052
413,27100081713,0.0800941516832,0.919905848317,0.0635475421993,0.856358306118,0.0165466094839,0.859627226908,1.06750822605,0.02153109757562938,8,8.33e-16,8,5e-16,0.22637104854284895,0.00063781242850774033,0.0004401153726950096,0.052
414,27100081714,0.0781805738434,0.921819426157,0.0621566638378,0.859662762319,0.0160239100056,0.863202709058,1.06687482437,0.020935302726749941,8,6.66e-16,8,4.44e-16,0.23140107262715315,0.00065871249378877841,0.00051450213947863666,0.052
415,27100081715,0.0792639739066,0.920736026093,0.0630677476821,0.857668278411,0.0161962262245,0.861175605268,1.0676073474,0.021339409252637748,8,7.77e-16,8,5e-16,0.2393333299210777,0.00069346585102143137,0.00048945558401909271,0.052
416,27100081716,0.0794380087405,0.920561991259,0.0630840480266,0.857477943233,0.016353960714,0.86085218638,1.06733090916,0.02115717719231713,8,7.22e-16,8,4.44e-16,0.2313081222216149,0.00064071635126058382,0.00049727068079900285,0.052
417,27100081717,0.079986439608,0.920013560392,0.0634668045674,0.856546755825,0.0165196350407,0.859828327741,1.06746495773,0.021387159884218705,8,8.33e-16,8,5.55e-16,0.21886141603368481,0.00058685331936677405,0.0005186784310566054,0.052
418,27100081718,0.0796623364836,0.920337663516,0.0632858566052,0.857051806911,0.0163764798784,0.8604326262,1.06752285902,0.02121468848598208,8,7.22e-16,8,5e-16,0.22736912156151967,0.00062180998001134385,0.00049319340088259389,0.052
419,27100081719,0.0807794328406,0.919220567159,0.0639753942574,0.855245172902,0.0168040385832,0.858349649226,1.06752386022,0.021597053281788545,8,8.88e-16,8,6.11e-16,0.21619473179936688,0.00061318538033805882,0.00046957342671145299,0.052
420,27100081720,0.077392463088,0.922607536912,0.061746032727,0.860861504185,0.015646430361,0.864674923805,1.06710789606,0.02039731082224875,8,5e-16,8,3.89e-16,0.19876222265935195,0.00050959684806412963,0.00048526746737591759,0.052
421,27100081721,0.0793926995993,0.920607300401,0.0631970460378,0.857410254363,0.0161956535615,0.860934585852,1.06775835329,0.021285868005163442,8,7.77e-16,8,5e-16,0.24005766782885896,0.00071028019183462,0.0005204248700167917,0.052
422,27100081722,0.0778744795173,0.922125520483,0.0618619967728,0.86026352371,0.0160124827446,0.863776424957,1.06655532333,0.020560200920225195,8,6.11e-16,8,4.44e-16,0.19068471209910542,0.00047914480794799061,0.0005058093846998041,0.052
423,27100081723,0.080769803524,0.919230196476,0.0644903532343,0.854739843242,0.0162794502897,0.858359617399,1.06910323436,0.021435517597519028,8,8.33e-16,8,5.55e-16,0.21039773468904899,0.00054126631390881213,0.00047430828092239841,0.053
424,27100081724,0.0790303561091,0.920969643891,0.063141440821,0.85782820307,0.0158889152881,0.861608382342,1.06826830657,0.021003152231191011,8,7.22e-16,8,5e-16,0.20456608600180737,0.00054184482219788268,0.00050407391385143816,0.053
425,27100081725,0.0810371813551,0.918962818645,0.0639538708335,0.855008947811,0.0170833105215,0.857872162446,1.06697679712,0.021658619301849612,8,9.44e-16,8,6.11e-16,0.22719347240143428,0.00064100972127537667,0.00050597477521741887,0.054
426,27100081726,0.0782991881669,0.921700811833,0.0624958745157,0.859204937317,0.0158033136512,0.86297699364,1.06768096568,0.021167953790256863,8,7.22e-16,8,4.44e-16,0.24365704146756917,0.00071016308306264843,0.00054109486899864018,0.052
427,27100081727,0.0789694113657,0.921030588634,0.0623568327122,0.858673755922,0.0166125786535,0.861733609147,1.0660035055,0.021114523251950214,8,7.22e-16,8,5e-16,0.22817462451233628,0.00065192117886262585,0.00050660903559478828,0.052
428,27100081728,0.079514461644,0.920485538356,0.0629294982802,0.857556040076,0.0165849633638,0.860712604917,1.06671917886,0.021282693691746863,8,7.77e-16,8,5e-16,0.24054598599867261,0.0006624863848579799,0.0005046105843076762,0.052
429,27100081729,0.0780650244653,0.921934975535,0.0621646517744,0.85977032376,0.015900372691,0.863417436877,1.06711568158,0.020954795434074892,8,6.66e-16,8,4.44e-16,0.21823576898274211,0.00057245670715985915,0.00046412985941364379,0.052
430,27100081730,0.0788468011469,0.921153198853,0.0628188044515,0.858334394402,0.0160279966954,0.861954321546,1.06763390122,0.021362161939616157,8,7.77e-16,8,5e-16,0.22579989470411455,0.00061124539181822723,0.00049101671259014698,0.051
431,27100081731,0.0797917332128,0.920208266787,0.0634157045908,0.856792562196,0.0163760286219,0.860190455456,1.06767437812,0.021490429443345702,8,8.33e-16,8,5.55e-16,0.22800803163270045,0.00064790058958363146,0.000503620681689897,0.051
432,27100081732,0.0795969140157,0.920403085984,0.0629134898349,0.857489596149,0.0166834241808,0.860559776095,1.06651629137,0.021182062158250439,8,7.22e-16,8,5e-16,0.2313907562319647,0.0006578809583248251,0.00047957243877121716,0.051
433,27100081733,0.08256579604,0.91743420396,0.0650285570187,0.852405646941,0.0175372390213,0.855024678253,1.0673806054,0.021965529025755458,8,1.05e-15,8,6.66e-16,0.22449366756041944,0.00064504298767157199,0.00046934146359696612,0.051
434,27100081734,0.078367090933,0.921632909067,0.0622106631172,0.85942224595,0.0161564278158,0.8628551325,1.066688917,0.02091359916467881,8,6.66e-16,8,4.44e-16,0.22097311917424767,0.00061115781306075856,0.00049781179381032641,0.050
435,27100081735,0.0820139846206,0.917986015379,0.0646156967257,0.853370318654,0.0173982878949,0.856052428066,1.06715876381,0.021930817162914708,8,1.05e-15,8,6.11e-16,0.22828078372726079,0.00063738291455154705,0.00046835375408259093,0.050
436,27100081736,0.0807324788347,0.919267521165,0.0640704583059,0.855197062859,0.0166620205288,0.858435251595,1.06789988174,0.021203286371651399,8,7.22e-16,8,5e-16,0.20852718291504801,0.00054847167782317262,0.00048214890782290545,0.050
437,27100081737,0.0815144857764,0.918485514224,0.064185769848,0.854299744376,0.0173287159284,0.856984131397,1.06678805878,0.021868526237465286,8,9.99e-16,8,6.11e-16,0.21940574774954802,0.00058649242623060721,0.00047342949037156327,0.051
438,27100081738,0.0802164758742,0.919783524126,0.0635779643949,0.856205559731,0.0166385114793,0.859399811238,1.06737162506,0.021332818465917391,8,7.77e-16,8,5e-16,0.21926217870596609,0.00060240526465282827,0.00050205536126423549,0.052
439,27100081739,0.0801329106838,0.919867089316,0.0634597383782,0.856407350938,0.0166731723056,0.859556658034,1.0671694892,0.021157985224299413,8,7.22e-16,8,5e-16,0.20961574902151214,0.00056416030649804674,0.00048691983992009804,0.050
440,27100081740,0.0789734014496,0.92102659855,0.0626488173383,0.858377781212,0.0163245841113,0.861721725824,1.06688133798,0.021137942328771669,8,7.22e-16,8,5e-16,0.22297944658654145,0.00060729343580073075,0.00047190373828223344,0.051
441,27100081741,0.0790927663445,0.920907233655,0.0629675472236,0.857939686432,0.0161252191209,0.861495117958,1.06762416321,0.021008886415556215,8,7.22e-16,8,5e-16,0.21082518656212101,0.0005642624759307249,0.00048385300519213249,0.050
442,27100081742,0.0793283704668,0.920671629533,0.0628093561677,0.857862273365,0.0165190142992,0.861059975372,1.0667033136,0.021286348293796938,8,7.77e-16,8,5e-16,0.23626567475008597,0.00072502445484682872,0.00048136275850994018,0.050
443,27100081743,0.080783187747,0.919216812253,0.0639125270474,0.855304285206,0.0168706606996,0.85834365005,1.06732622496,0.021526894646336482,8,8.33e-16,8,5.55e-16,0.22107865725302267,0.0006226814722581082,0.00046637094241051721,0.050
444,27100081744,0.0808873287216,0.919112671278,0.064050163449,0.855062507829,0.0168371652725,0.858148469865,1.06754885927,0.021849295192143594,8,9.44e-16,8,6.11e-16,0.24872764137393299,0.00076257535621733225,0.00050937930526349267,0.050
445,27100081745,0.0805157618225,0.919484238178,0.0637273947318,0.855756843446,0.0167883670906,0.858842379747,1.0672649296,0.021751806785728217,8,9.44e-16,8,6.11e-16,0.22624293886292368,0.00061240148527389804,0.00049456217215916348,0.050
446,27100081746,0.0796662348509,0.920333765149,0.063166708537,0.857167056612,0.0164995263139,0.86042721413,1.06715430153,0.021399512199406324,8,8.33e-16,8,5e-16,0.23216541800422086,0.00065569195076590396,0.00048155311483428072,0.050
447,27100081747,0.0797667965293,0.920233203471,0.063612933646,0.856620269825,0.0161538628833,0.860233719528,1.06831905266,0.021077402725499402,8,7.22e-16,8,5e-16,0.20575760866986825,0.00055262650201387932,0.00047878318842696694,0.050
448,27100081748,0.0796314043552,0.920368595645,0.0629775578156,0.857391037829,0.0166538465396,0.860494767302,1.06664598622,0.021300128685451562,8,8.33e-16,8,5e-16,0.21885463023370388,0.00059659512677081141,0.00047057197151532948,0.050
449,27100081749,0.0800537522882,0.919946247712,0.0631604719085,0.856785775803,0.0168932803797,0.859708114073,1.06641020191,0.021388713577202553,8,8.33e-16,8,5e-16,0.22394369207141829,0.00065074115217722485,0.00049227273148149601,0.050
450,27100081750,0.0778809494153,0.922119050585,0.0620139915191,0.860105059066,0.0158669578962,0.863762064372,1.0670040429,0.020752555864006574,8,6.11e-16,8,4.44e-16,0.20799253338652213,0.00055389045330800888,0.00049099732695893515,0.050
451,27100081751,0.0807482413203,0.91925175868,0.0639109745813,0.855340784098,0.0168372667389,0.858408467767,1.06738685236,0.021617238952407032,8,8.88e-16,8,6.11e-16,0.22150959153582961,0.00060344795726525709,0.00049456478180853573,0.050
452,27100081752,0.0812354904786,0.918764509521,0.0636933496316,0.85507115989,0.0175421408469,0.857508615001,1.06581628442,0.021638424990450433,8,9.44e-16,8,6.11e-16,0.2157242007602046,0.00059471538011792726,0.00048974884301456237,0.050
453,27100081753,0.0814109910652,0.918589008935,0.064162943699,0.854426065236,0.0172480473662,0.857176225525,1.06691219472,0.021512380434158658,8,8.33e-16,8,5.55e-16,0.22150272470411314,0.00064299249052181674,0.00048769555117887843,0.050
454,27100081754,0.0807378480583,0.919262151942,0.0637477675119,0.85551438443,0.0169900805464,0.858430237426,1.06691143474,0.021571664925224217,8,8.33e-16,8,5e-16,0.23506352681679332,0.00069258461848462473,0.00050848144837604937,0.050
455,27100081755,0.0805250078067,0.919474992193,0.0636604534339,0.855814538759,0.0168645543728,0.858826257329,1.06704467101,0.021246333050705071,8,7.77e-16,8,5e-16,0.20582487406076466,0.00052621919465488983,0.00046387779979235497,0.050
456,27100081756,0.0789015585184,0.921098441482,0.0630964208062,0.858002020675,0.0158051377122,0.861848338104,1.06837306321,0.021060268318681095,8,7.22e-16,8,5e-16,0.22954811409964426,0.0006649477620798899,0.00048197700220381371,0.050
457,27100081757,0.0792435795441,0.920756420456,0.0629550983576,0.857801322098,0.0162884811866,0.861215204937,1.06730398133,0.021276676573439915,8,7.77e-16,8,5e-16,0.23061283994710458,0.00065901283136319557,0.00049767578854701246,0.053
458,27100081758,0.0790864787623,0.920913521238,0.0629619511623,0.857951570075,0.0161245276001,0.861506882491,1.06761897188,0.021370023477472126,8,7.77e-16,8,5e-16,0.22999584657409688,0.00064038955856225818,0.00046308362085513796,0.050
459,27100081759,0.0783980477601,0.92160195224,0.0626451333294,0.85895681891,0.0157529144307,0.862790935272,1.06794822099,0.021056347913483937,8,7.22e-16,8,5e-16,0.21788544502221618,0.00058884229380197202,0.00049878138924539319,0.050
460,27100081760,0.0798016176745,0.920198382325,0.0632701697247,0.856928212601,0.0165314479499,0.860174338084,1.06721461308,0.020916258155321811,8,6.66e-16,8,5e-16,0.2033298467870065,0.00051044004260889094,0.00048256854406552479,0.050
461,27100081761,0.0814847443253,0.918515255675,0.0639718868593,0.854543368815,0.017512857466,0.85704250626,1.06619511872,0.021520669205429985,8,8.33e-16,8,5.55e-16,0.22646429221817166,0.00063701174980105213,0.00049783923384249802,0.050
462,27100081762,0.0811755235493,0.918824476451,0.0638710477781,0.854953428673,0.0173044757712,0.85761702555,1.06646712992,0.021634004632424438,8,8.88e-16,8,5.55e-16,0.23284949671451682,0.00067569693792598367,0.00048186217294246688,0.050
463,27100081763,0.0810916760191,0.918908323981,0.0642919479809,0.854616376,0.0167997280382,0.85776597999,1.06790000898,0.021782022268808428,8,9.44e-16,8,6.11e-16,0.22582292099042978,0.00064592510080100469,0.00047000471359830251,0.050
464,27100081764,0.0783643424511,0.921635657549,0.062239139508,0.859396518041,0.0161252029431,0.862859805591,1.06678040995,0.021002641356543221,8,7.22e-16,8,5e-16,0.22108241479040136,0.00059962419820903002,0.00049877705251431034,0.050
465,27100081765,0.0806929103658,0.919307089634,0.064077396778,0.855229692856,0.0166155135878,0.858508513189,1.06799489932,0.021561055053671986,8,8.33e-16,8,5e-16,0.24422804609307536,0.00073654775276253345,0.00052204109112325033,0.050
466,27100081766,0.0799351405725,0.920064859428,0.063419302622,0.856645556805,0.0165158379505,0.859924250911,1.06741691968,0.021192862038643397,8,7.22e-16,8,5e-16,0.22399008484152605,0.00065121734091319443,0.0005185307832187904,0.050
467,27100081767,0.0807493129,0.9192506871,0.0636341227766,0.855616564323,0.0171151901234,0.858410720215,1.06654542561,0.02156727319500518,8,8.88e-16,8,6.11e-16,0.21263811011266631,0.0005905306005616034,0.00049334201681136493,0.050
468,27100081768,0.0809200822562,0.919079917744,0.0640769613632,0.855002956381,0.016843120893,0.858087340444,1.06756888565,0.021424823698840186,8,8.33e-16,8,5e-16,0.23065879119129373,0.00064187369873285429,0.00051992375055459573,0.050
469,27100081769,0.0795508603007,0.920449139699,0.0632286596152,0.857220480084,0.0163222006854,0.860640447731,1.06755810606,0.021533029371703424,8,8.33e-16,8,5e-16,0.23955336815199302,0.00073338708216071861,0.00048444669845110221,0.050
470,27100081770,0.0807458136603,0.91925418634,0.0635725815691,0.855681604771,0.0171732320912,0.858418150609,1.06636537292,0.021554722084380241,8,8.88e-16,8,5.55e-16,0.22395640793564064,0.00064888155395210264,0.00050022595518132832,0.050
471,27100081771,0.0785570921749,0.921442907825,0.0624317624189,0.859011145406,0.016125329756,0.862498591454,1.06700320244,0.02106270843669945,8,7.22e-16,8,5e-16,0.22356364435744791,0.000610799807011716,0.00053192416722364121,0.050
472,27100081772,0.0806678839773,0.919332116023,0.0639276833043,0.855404432718,0.016740200673,0.858557211213,1.06758775605,0.021335453644944203,8,8.33e-16,8,6.11e-16,0.2002829005949559,0.00056441283334591975,0.00049007280536950983,0.050
473,27100081773,0.0802145476639,0.919785452336,0.063471795765,0.856313656571,0.0167427518989,0.859405014149,1.06705332549,0.021330647109871214,8,7.77e-16,8,5e-16,0.22055855652165934,0.00062177628599801498,0.00048367357973230302,0.050
474,27100081774,0.0814722563326,0.918527743667,0.0642460771402,0.854281666527,0.0172261791925,0.857061443825,1.0670498015,0.02145804624396383,8,8.33e-16,8,5.55e-16,0.22215922782163422,0.00065485601846357723,0.00049626117802250745,0.050
475,27100081775,0.0803087963909,0.919691203609,0.0638649454904,0.855826258119,0.0164438509005,0.859224153075,1.06806906886,0.021597953022093302,8,8.88e-16,8,5.55e-16,0.23573639781666722,0.00068980390256515977,0.00050656078636892861,0.050
476,27100081776,0.0803637256101,0.91963627439,0.0634799641184,0.856156310271,0.0168837614917,0.859128157011,1.06679905254,0.021354144700333276,8,8.33e-16,8,5e-16,0.22024290789792011,0.00064157462270495911,0.00049012151260978691,0.050
477,27100081777,0.0808852529153,0.919114747085,0.0638623558299,0.855252391255,0.0170228970854,0.858155193908,1.06698330105,0.021365699596922371,8,8.33e-16,8,5.55e-16,0.20352696911900447,0.00054183023193903523,0.00047042636797741484,0.050
478,27100081778,0.0805946716294,0.919405328371,0.063697112311,0.85570821606,0.0168975593184,0.85869650406,1.06702555233,0.021523492337422775,8,8.33e-16,8,5e-16,0.23123286379496344,0.00067472308006954627,0.0005074274811364335,0.050
479,27100081779,0.0796719888598,0.92032801114,0.0637036891139,0.856624322026,0.0159682997459,0.860408310524,1.06877167332,0.021224017748607112,8,7.22e-16,8,5e-16,0.22070999424300131,0.00062276878075665757,0.000488974756672828,0.050
480,27100081780,0.078100854978,0.921899145022,0.0622980529659,0.859601092056,0.015802802012,0.863348768797,1.06745297854,0.020967525241933398,8,7.22e-16,8,4.44e-16,0.23081493059426117,0.00064917305067327001,0.00049291651390192019,0.050
481,27100081781,0.078490607217,0.921509392783,0.0619488668932,0.85956052589,0.0165417403238,0.862629553225,1.06566364399,0.02101725205428738,8,7.22e-16,8,5e-16,0.21941251077991353,0.00060747203728061801,0.00047061416860854575,0.050
482,27100081782,0.0806288677827,0.919371132217,0.0639533831538,0.855417749063,0.0166754846288,0.858629166516,1.06773863116,0.021589287159359635,8,8.33e-16,8,5.55e-16,0.23241727873688234,0.00064487881172982549,0.00049293847250642521,0.050
483,27100081783,0.0798682593927,0.920131740607,0.0633841720304,0.856747568577,0.0164840873623,0.860048908386,1.06743555673,0.021185949890433414,8,7.22e-16,8,5e-16,0.21483323722467451,0.00056381072059500986,0.00048232097305102393,0.050
484,27100081784,0.0793353370577,0.920664662942,0.0630512719908,0.857613390951,0.0162840650669,0.861043334347,1.06742376548,0.021090340581776942,8,7.22e-16,8,5e-16,0.21784577218246437,0.00061650079152663555,0.00048906561458618631,0.050
485,27100081785,0.0810762872547,0.918923712745,0.0641424333987,0.854781279347,0.016933853856,0.857796791846,1.06747543655,0.021678175075514346,8,8.88e-16,8,6.11e-16,0.21835383746553727,0.00058685321805654572,0.00048975006067069726,0.050
486,27100081786,0.080543487072,0.919456512928,0.0638436107379,0.85561290219,0.0166998763341,0.858789181891,1.06756545298,0.02140855056932256,8,8.33e-16,8,5.55e-16,0.21077676610949336,0.00054729959349410554,0.0004905867978418876,0.050
487,27100081787,0.0811056055874,0.918894394413,0.0641481519484,0.854746242464,0.0169574536389,0.857742364419,1.067437982,0.021554265265425362,8,8.33e-16,8,6.11e-16,0.21468854423062289,0.00057986263198661289,0.00047353230603022599,0.050
488,27100081788,0.0828572878242,0.917142712176,0.065689077682,0.851453634494,0.0171682101422,0.854475245373,1.06883949702,0.022034758743239253,8,1.05e-15,8,6.66e-16,0.21937969753100883,0.00057362171273865441,0.00048967577015165411,0.050
489,27100081789,0.0784701575339,0.921529842466,0.0622240474868,0.859305794979,0.0162461100471,0.862663348617,1.06653632558,0.021167116145625248,8,7.22e-16,8,5e-16,0.23674948853858147,0.00068191591621308051,0.00048330334777499004,0.050
490,27100081790,0.079730265215,0.920269734785,0.0634994634148,0.85677027137,0.0162308018003,0.860303263834,1.06804337926,0.021133801591231523,8,7.22e-16,8,5e-16,0.20627305640196436,0.00058383241936643346,0.0004740717300213421,0.050
491,27100081791,0.0787403034791,0.921259696521,0.0628605332808,0.85839916324,0.0158797701983,0.862151559276,1.06795994842,0.020726702484914993,8,6.11e-16,8,4.44e-16,0.21697646228270695,0.00058519147392369997,0.00052209213910081825,0.050
492,27100081792,0.0799357425421,0.920064257458,0.0632010811195,0.856863176338,0.0167346614227,0.85992647532,1.06675413884,0.021040399141556945,8,7.22e-16,8,5e-16,0.19207725278851806,0.00046856912501950864,0.00045653706486558921,0.050
493,27100081793,0.0811857095733,0.918814290427,0.0643586536073,0.854455636819,0.016827055966,0.857590681697,1.06792653108,0.021453691609387714,8,8.33e-16,8,5.55e-16,0.21179134872404826,0.00058726262593926609,0.00048742081187868176,0.050
494,27100081794,0.0786054684222,0.921394531578,0.0625786361639,0.858815895414,0.0160268322582,0.862406437011,1.06735787447,0.021101186719720479,8,7.22e-16,8,4.44e-16,0.22436808004426756,0.00063868721880585785,0.00046492639004762424,0.050
495,27100081795,0.0811973082274,0.918802691773,0.0642985793376,0.854504112435,0.0168987288898,0.857570106471,1.06772270949,0.021555614230188858,8,8.33e-16,8,5.55e-16,0.22183826384140637,0.00062316736953554387,0.0004648860554239228,0.050
496,27100081796,0.0817647200823,0.918235279918,0.0644247209356,0.853810558982,0.0173399991467,0.856516951995,1.06704517467,0.02162669463969398,8,8.88e-16,8,6.11e-16,0.21861122281313283,0.00059703471337403408,0.00048297253833062408,0.050
497,27100081797,0.0795446608588,0.920455339141,0.0631034281436,0.857351910998,0.0164412327152,0.860653874784,1.06719000567,0.021218717409573314,8,7.77e-16,8,5e-16,0.22506319675836195,0.00061750996102424133,0.00050405947322074054,0.050
498,27100081798,0.0811134211719,0.918886578828,0.0641099379067,0.854776640921,0.0170034832652,0.85772846412,1.06730750948,0.021432071111406929,8,8.33e-16,8,5.55e-16,0.20052106132607594,0.00049434962690036327,0.00046897212239336601,0.050
499,27100081799,0.0781727398187,0.921827260181,0.0627123361063,0.859114924075,0.0154604037124,0.863208765907,1.06857432682,0.020836849592502524,8,6.11e-16,8,5e-16,0.21077797331938364,0.00053897811652919392,0.00048273544600660413,0.050
500,27100081800,0.0813740992919,0.918625900708,0.0640156480281,0.85461025268,0.0173584512638,0.85724683554,1.06653451486,0.021426971250653279,8,8.33e-16,8,5.55e-16,0.21017637738791239,0.00055607787822583416,0.00048963364983362913,0.050
501,27100081801,0.0792668445408,0.920733155459,0.0631605081666,0.857572647293,0.0161063363742,0.861168853835,1.06788322464,0.020884512655420698,8,6.66e-16,8,4.44e-16,0.20991543148060532,0.00053923611610014611,0.00049680886326815645,0.050
502,27100081802,0.0815851730853,0.918414826915,0.0646364898018,0.853778337113,0.0169486832835,0.856846279717,1.06802261229,0.021859499883426236,8,9.44e-16,8,6.11e-16,0.23761528448263447,0.00066732978539147043,0.00047404803500371431,0.050
503,27100081803,0.08179071825,0.91820928175,0.0645259217663,0.853683359984,0.0172647964836,0.856467251942,1.06730346618,0.021648091914826376,8,8.88e-16,8,6.11e-16,0.21274609113670095,0.00059529783645988622,0.00049821057279146553,0.050
504,27100081804,0.0807236908376,0.919276309162,0.0639283344183,0.855347974744,0.0167953564193,0.858453722297,1.06748538804,0.021698793281255461,8,9.44e-16,8,6.11e-16,0.22195973416959869,0.00064348876256791019,0.00050428106710150901,0.050
505,27100081805,0.0799132517725,0.920086748227,0.0635225208281,0.856564227399,0.0163907309445,0.859963291105,1.06777083982,0.021377984156236807,8,8.33e-16,8,5e-16,0.24361542555686411,0.00070359083536116623,0.00052722832937534734,0.050
506,27100081806,0.0802021608502,0.91979783915,0.0638862283507,0.855911610799,0.0163159324995,0.85942164827,1.06833306977,0.021625114664729897,8,9.44e-16,8,6.11e-16,0.22705378687872391,0.00063476088280029223,0.00050365496274450724,0.050
507,27100081807,0.0810132796317,0.918986720368,0.0644631404126,0.854523579956,0.0165501392192,0.857908667881,1.06856559175,0.021366658864863927,8,8.33e-16,8,5.55e-16,0.21036636616062787,0.00058460331508302776,0.00049206302967605441,0.050
508,27100081808,0.0800727625191,0.919927237481,0.0632167438113,0.85671049367,0.0168560187078,0.859671978955,1.06654525256,0.021361736142517927,8,8.33e-16,8,5e-16,0.22946180505790637,0.00065210308920855744,0.00053517443353073878,0.051
509,27100081809,0.0803437104821,0.919656289518,0.0636278513624,0.856028438155,0.0167158591197,0.8591630189,1.0672848873,0.021237096136387325,8,7.22e-16,8,5e-16,0.20604888447433412,0.00055602555680308913,0.00048035561344039171,0.050
510,27100081810,0.0801737867668,0.919826213233,0.0635873025728,0.85623891066,0.0165864841941,0.859478866562,1.06747979737,0.021616926304314353,8,8.88e-16,8,5.55e-16,0.23438934228600994,0.00066674378707415468,0.00051353478208358957,0.050
511,27100081811,0.0803413645551,0.919658635445,0.0638018763771,0.855856759068,0.0165394881779,0.859164705695,1.06781692443,0.021577356951165694,8,8.88e-16,8,5e-16,0.23844201964995737,0.00072288602260936724,0.00048196130089871343,0.050
512,27100081812,0.0788768188283,0.921123181172,0.0624953776967,0.858627803475,0.0163814411315,0.861903504127,1.06659702696,0.021315863083776733,8,7.77e-16,8,5e-16,0.23960243411013671,0.00069608476755379084,0.0005119888182997769,0.050
513,27100081813,0.0814306843653,0.918569315635,0.0645387006989,0.854030614936,0.0168919836665,0.857133984328,1.06801470964,0.021673693505567269,8,8.88e-16,8,6.11e-16,0.22502841333353385,0.00064467406605464789,0.00050100332252177684,0.050
514,27100081814,0.080269581452,0.919730418548,0.0634129990453,0.856317419503,0.0168565824067,0.859303819044,1.06677210527,0.021631181946247805,8,8.88e-16,8,6.11e-16,0.22820140198877437,0.00065325980607978582,0.00051414543625765969,0.050
515,27100081815,0.0797724106908,0.920227589309,0.0633548306946,0.856872758615,0.0164175799962,0.860227251364,1.06752596924,0.021314892640372708,8,7.77e-16,8,5e-16,0.22824743208532539,0.00063822046626356823,0.0004750349714718538,0.050
516,27100081816,0.0789757145941,0.921024285406,0.0623654166445,0.858658868761,0.0166102979497,0.861721768324,1.06601772537,0.021425803398970166,8,8.33e-16,8,5e-16,0.24684459884437193,0.00071422239081038105,0.00050133219561141536,0.050
517,27100081817,0.0786792965606,0.921320703439,0.0627048326405,0.858615870799,0.0159744639201,0.862267306828,1.0676021663,0.021251201009928188,8,7.22e-16,8,5e-16,0.22834730837968642,0.00064073583128730583,0.00049577806123115252,0.050
518,27100081818,0.0806675418839,0.919332458116,0.0640118146207,0.855320643495,0.0166557272632,0.858556557293,1.06784348446,0.021589172876812578,8,8.88e-16,8,6.11e-16,0.22971510042869292,0.00065268499130827261,0.00050859158609503142,0.052
519,27100081819,0.0797615121305,0.92023848787,0.0635198319513,0.856718655918,0.0162416801792,0.860244953503,1.06804665551,0.021103343127030213,8,7.22e-16,8,5e-16,0.20250515834909866,0.00055209721979074667,0.00049050869659276282,0.051
520,27100081820,0.07975161165,0.92024838835,0.0635408615263,0.856707526824,0.0162107501237,0.860263007887,1.06812894739,0.021283007560402117,8,7.77e-16,8,5e-16,0.22310204849188864,0.00060526410636997652,0.00050500422293050704,0.050
521,27100081821,0.0788213408366,0.921178659163,0.0627849014194,0.858393757744,0.0160364394172,0.862002144845,1.06757880416,0.021227286776553837,8,7.77e-16,8,5e-16,0.23956964315333018,0.00067395964278337938,0.00051655360133577067,0.050
522,27100081822,0.0803823262826,0.919617673717,0.0636764546156,0.855941219102,0.016705871667,0.859090646254,1.06736002814,0.021359470297590402,8,7.77e-16,8,5e-16,0.22887898870942247,0.00061156843714498747,0.00051554344438131043,0.050
523,27100081823,0.0785434534401,0.92145654656,0.0625831704413,0.858873376119,0.0159602829988,0.862521620941,1.06748783519,0.020714840552680691,8,6.11e-16,8,3.89e-16,0.21676319540919808,0.00057342213393353665,0.00050935592368502481,0.050
524,27100081824,0.0801393401623,0.919860659838,0.063397857959,0.856462801879,0.0167414822033,0.859545676627,1.06696983742,0.021352344644483216,8,7.77e-16,8,5e-16,0.22420031374139038,0.00063052437109351099,0.0004877913141107004,0.050
525,27100081825,0.0810990198702,0.91890098013,0.0641671518863,0.854733828243,0.0169318679838,0.857754279585,1.06750789838,0.021756757610503066,8,8.88e-16,8,6.11e-16,0.23007953429223937,0.00063735432525464627,0.00049143149107487886,0.050
526,27100081826,0.0802048977837,0.919795102216,0.0635304246004,0.856264677616,0.0166744731833,0.859422018907,1.06724914173,0.021579623272016381,8,8.88e-16,8,5e-16,0.23765379757322813,0.00067275001563479994,0.00049303824756596285,0.050
527,27100081827,0.0791993784159,0.920800621584,0.0631186015363,0.857682020048,0.0160807768796,0.861294790836,1.06788250135,0.021401093722038338,8,8.33e-16,8,5e-16,0.23678740868852244,0.000714712767824531,0.00051553795908547244,0.050
528,27100081828,0.0804190201685,0.919580979832,0.0634856318555,0.856095347976,0.016933388313,0.85902550754,1.06671281927,0.021306221533946519,8,7.77e-16,8,5e-16,0.23791307717041943,0.00069030988601919915,0.0004808730705875029,0.050
529,27100081829,0.0829504461586,0.917049553841,0.0659157585734,0.851133795268,0.0170346875853,0.854299448426,1.06935303363,0.021806752009110735,8,9.44e-16,8,6.11e-16,0.21656837832942033,0.00058543535465588521,0.00049785021558668759,0.050
530,27100081830,0.0805814575776,0.919418542422,0.0633840239219,0.8560345185,0.0171974336558,0.858725803009,1.06610096774,0.021572701462683003,8,8.88e-16,8,6.11e-16,0.2143870834248498,0.00061290188269763656,0.00047530334002732124,0.050
531,27100081831,0.0801338580623,0.919866141938,0.0636693253698,0.856196816568,0.0164645326925,0.859551691006,1.06780319112,0.021672546310013446,8,9.44e-16,8,6.11e-16,0.23865669401416112,0.00069747093156536635,0.00052711663461068182,0.050
532,27100081832,0.0787004375458,0.921299562454,0.0621814556087,0.859118106845,0.0165189819371,0.862236035903,1.06597565862,0.020863686105541096,8,6.66e-16,8,4.44e-16,0.22674625380211044,0.00063756231334957886,0.00050511853683123033,0.050
533,27100081833,0.0786370303482,0.921362969652,0.0626970130518,0.8586659566,0.0159400172964,0.862345970234,1.06765765454,0.021095694387364645,8,7.22e-16,8,5e-16,0.22757022317252595,0.00062155138859499757,0.00050125854845677997,0.050
534,27100081834,0.0809849577397,0.91901504226,0.0638173841358,0.855197658125,0.017167573604,0.857971054241,1.06666057486,0.021532254033819229,8,8.33e-16,8,6.11e-16,0.21175619686146885,0.00055847580122383371,0.00050182359219910712,0.050
535,27100081835,0.0805347697064,0.919465230294,0.0636169296956,0.855848300598,0.0169178400108,0.858808819706,1.06689445059,0.021422867665724515,8,8.33e-16,8,5.55e-16,0.21886542620917915,0.00060924924627432241,0.00049736528912396126,0.050
536,27100081836,0.0790261023492,0.920973897651,0.0626478150085,0.858326082642,0.0163782873407,0.861623842638,1.06677958513,0.021275723089872568,8,7.77e-16,8,5e-16,0.22340232407794003,0.0006288775377266023,0.00046105197579234078,0.050
537,27100081837,0.0798251030967,0.920174896903,0.0634811305466,0.856693766357,0.0163439725501,0.860127518844,1.06781030069,0.021498137394938083,8,8.33e-16,8,5e-16,0.24076818632933616,0.00070156598837635832,0.00052480736385019343,0.050
538,27100081838,0.0812311168015,0.918768883198,0.064454468899,0.854314414299,0.0167766479025,0.857505065479,1.0681321946,0.021616783169051496,8,8.33e-16,8,6.11e-16,0.2223241376864018,0.0006071246488660901,0.00051825151125094594,0.050
539,27100081839,0.0802445909753,0.919755409025,0.0636896128179,0.856065796207,0.0165549781574,0.8593459435,1.06765755354,0.021553080861916069,8,8.88e-16,8,5.55e-16,0.23513580024456771,0.00068026738587394697,0.00050920371988779896,0.050
540,27100081840,0.0825609668344,0.917439033166,0.0651798625396,0.852259170626,0.0173811042948,0.855031297824,1.0678483796,0.021813271118723474,8,9.44e-16,8,6.66e-16,0.20197383309374395,0.00052532295197087056,0.00049293704964194294,0.050
541,27100081841,0.079139251858,0.920860748142,0.0624912454125,0.858369502729,0.0166480064455,0.861416069463,1.0660929403,0.020990706259484213,8,7.22e-16,8,5e-16,0.205886787971305,0.000547219151762015,0.00045818997227948464,0.050
542,27100081842,0.0803112521395,0.91968874786,0.0634503346033,0.856238413257,0.0168609175362,0.859225946378,1.06680736229,0.021056652800432944,8,7.22e-16,8,5e-16,0.2215179047405258,0.00059874251543698463,0.00054527796800058913,0.050
543,27100081843,0.080805175826,0.919194824174,0.0638720955746,0.855322728599,0.0169330802513,0.858303502453,1.06716252864,0.021536640080269242,8,8.33e-16,8,6.11e-16,0.21676589438478311,0.00059606601347170424,0.00048657393032488252,0.051
544,27100081844,0.0803434930742,0.919656506926,0.063827038861,0.855829468065,0.0165164542131,0.859160372119,1.06788923666,0.021484405933592899,8,8.33e-16,8,5e-16,0.23144288418181624,0.0006868062227265182,0.00048545106486311572,0.050
545,27100081845,0.0808522729948,0.919147727005,0.06382484274,0.855322884265,0.0170274302548,0.858216909389,1.06693121141,0.021669897149705887,8,9.44e-16,8,6.11e-16,0.22100966795422283,0.00061158749240357616,0.00048284917122331459,0.050
546,27100081846,0.0792295472324,0.920770452768,0.0628660938316,0.857904358936,0.0163634534008,0.861242627953,1.06706039402,0.021360234399078061,8,8.33e-16,8,5.55e-16,0.22305777171341756,0.00061194045239025118,0.00051101661447585831,0.050
547,27100081847,0.0831767901033,0.916823209897,0.0657658458776,0.851057364019,0.0174109442257,0.853883121345,1.06847636977,0.022028538453635605,8,1.05e-15,8,7.22e-16,0.21684642975015334,0.0006023945755354996,0.00052356737646585985,0.050
548,27100081848,0.0768526624143,0.923147337586,0.0612638906418,0.861883446944,0.0155887717725,0.865687080716,1.06665915034,0.02075822984752242,8,6.11e-16,8,3.89e-16,0.23082045308967702,0.00067716268634714658,0.00048971144237077097,0.050
549,27100081849,0.0777488576621,0.922251142338,0.0621809172235,0.860070225114,0.0155679404386,0.864005198348,1.06775790018,0.021008790322488913,8,7.22e-16,8,4.44e-16,0.22634310697523752,0.0006429099466293051,0.00048206516184761523,0.050
550,27100081850,0.0812159284204,0.91878407158,0.0642509330962,0.854533138483,0.0169649953243,0.857536328894,1.0675434494,0.021642621944420907,8,8.88e-16,8,6.11e-16,0.22706542205550229,0.0006516957944981785,0.00054062041577508375,0.050
551,27100081851,0.0792654783651,0.920734521635,0.0629404257961,0.857794095839,0.016325052569,0.861174760961,1.06721848626,0.021067665043297649,8,7.22e-16,8,5e-16,0.20432457982051344,0.00053754433160508285,0.00048046523180804966,0.050
552,27100081852,0.0823400678858,0.917659932114,0.0646984640306,0.852961468084,0.0176416038552,0.855447492217,1.06680100429,0.022124307497445681,8,1.11e-15,8,6.11e-16,0.24814028571409319,0.00077079248958468374,0.00052545833390661039,0.050
553,27100081853,0.079124629125,0.920875370875,0.0628413663991,0.858034004476,0.0162832627259,0.861437867931,1.06718190396,0.020851419713344494,8,6.66e-16,8,4.44e-16,0.21212497246428685,0.00057714414736432444,0.00048163035717817092,0.050
554,27100081854,0.0812781411037,0.918721858896,0.0643490439514,0.854372814945,0.0169290971523,0.857419538324,1.06772467398,0.021594495992641436,8,8.33e-16,8,5.55e-16,0.23364611057000506,0.0006718775340160771,0.00054573164896656076,0.050
555,27100081855,0.0813721928746,0.918627807125,0.0643043369189,0.854323470207,0.0170678559557,0.857245947351,1.06741339045,0.021701926395985945,8,8.88e-16,8,6.11e-16,0.21491852551133883,0.00060202518200075828,0.00048846810716619154,0.050
556,27100081856,0.0807199236006,0.919280076399,0.0636416162,0.855638460199,0.0170783074005,0.858465097811,1.06662309286,0.02155593371196677,8,8.88e-16,8,6.11e-16,0.22190246734196029,0.00063064572174781222,0.00049703012848955242,0.050
557,27100081857,0.0775556638837,0.922444336116,0.0618199930124,0.860624343104,0.0157356708713,0.864370127342,1.0670259575,0.020745226655114152,8,6.11e-16,8,4.44e-16,0.2164107252362677,0.00055464996851490331,0.00049033372028866988,0.050
558,27100081858,0.0811645307764,0.918835469224,0.0646406705161,0.854194798707,0.0165238602603,0.857625613443,1.0688211929,0.021493638621768604,8,8.33e-16,8,5.55e-16,0.21588059754730227,0.00059709671986882121,0.00047224063205156226,0.050
559,27100081859,0.0791861556098,0.92081384439,0.0630803411632,0.857733503227,0.0161058144466,0.861319934615,1.06779125716,0.021138697412888426,8,7.22e-16,8,5e-16,0.20957541831801907,0.00058878870493531609,0.00049026697753404703,0.050
560,27100081860,0.0808051481843,0.919194851816,0.0639355952147,0.855259256601,0.0168695529696,0.858302581362,1.06735511321,0.021526833660073873,8,8.33e-16,8,5.55e-16,0.22254377845071549,0.00059130153436832652,0.00048922065949699451,0.050
561,27100081861,0.0819470744208,0.918052925579,0.0645935623861,0.853459363193,0.0173535120346,0.856176662203,1.06721658202,0.021758831072638842,8,9.44e-16,8,6.11e-16,0.22343716640853295,0.00064379818034595009,0.0004967071140972169,0.051
562,27100081862,0.0801100251451,0.919889974855,0.0632972137596,0.856592761095,0.0168128113855,0.85960160811,1.0667195249,0.02128787937180221,8,8.33e-16,8,5e-16,0.2285032264075938,0.00063751015710970956,0.00046526744364652848,0.050
563,27100081863,0.0791041141748,0.920895885825,0.063411272687,0.857484613138,0.0156928414879,0.861467245633,1.06894829937,0.021028505526067148,8,7.22e-16,8,5e-16,0.20129966799762322,0.00055317910367058524,0.00048650985843515308,0.050
564,27100081864,0.0796738859639,0.920326114036,0.0635075244402,0.856818589596,0.0161663615237,0.860407792741,1.068173345,0.021037034425967979,8,7.22e-16,8,5e-16,0.20093365006011421,0.00051809338406804968,0.00047254260508252028,0.050
565,27100081865,0.0802964022383,0.919703597762,0.0638734229315,0.85583017483,0.0164229793068,0.859247014662,1.06811795585,0.021404282572333157,8,8.33e-16,8,5.55e-16,0.20700680184352049,0.00055131060424417125,0.00046661092316949946,0.050
566,27100081866,0.0807603747398,0.91923962526,0.0637152439812,0.855524381279,0.0170451307586,0.85838896812,1.0667707066,0.021618832475278457,8,8.88e-16,8,6.11e-16,0.22060260073708671,0.00063872797302224401,0.0005212665637864091,0.051
567,27100081867,0.0792543732002,0.9207456268,0.0629690270923,0.857776599707,0.0162853461079,0.861194946462,1.06732600153,0.020927272119911491,8,7.22e-16,8,5e-16,0.21287501896888195,0.00059252633164865321,0.00048383719102391336,0.050
568,27100081868,0.0799590600282,0.920040939972,0.0636024564416,0.85643848353,0.0163566035866,0.859877058297,1.06792748971,0.021240326141169857,8,7.22e-16,8,5e-16,0.2124265860084924,0.00057080054390738733,0.00048887337942378831,0.050
569,27100081869,0.0806743235886,0.919325676411,0.0640091264261,0.855316549985,0.0166651971625,0.858544023255,1.06782265367,0.021778109321476165,8,9.44e-16,8,6.11e-16,0.24490407029202121,0.00074429201145020821,0.00054299122658422322,0.050
570,27100081870,0.0799910290167,0.920008970983,0.0637062166799,0.856302754303,0.0162848123368,0.859816145419,1.06818227542,0.021152477074819719,8,7.77e-16,8,5e-16,0.22188445201130702,0.00061533498004834504,0.00051243942044987723,0.050
571,27100081871,0.0806516983733,0.919348301627,0.0636418810833,0.855706420543,0.01700981729,0.858591600613,1.06675145821,0.021731991813467536,8,9.44e-16,8,6.11e-16,0.22914950992226901,0.00067111754158265626,0.00048093883385739972,0.050
572,27100081872,0.0771513702348,0.922848629765,0.0613760686798,0.861472561085,0.015775301555,0.865129282248,1.06643857628,0.020439358339982328,8,5.55e-16,8,3.89e-16,0.19798909553747879,0.00050985594524068567,0.00048771972983215821,0.050
573,27100081873,0.0811455229297,0.91885447707,0.063988816855,0.854865660215,0.0171567060747,0.857670822478,1.06688027378,0.021511570700851846,8,8.33e-16,8,5.55e-16,0.21674762552256199,0.00055798132848633517,0.00047141576112692097,0.050
574,27100081874,0.0785152157396,0.92148478426,0.0625647838496,0.858920000411,0.01595043189,0.862574384125,1.06748500492,0.021099082525102682,8,7.22e-16,8,5e-16,0.22389183386047928,0.00067012474684170298,0.0005332364363616562,0.050
575,27100081875,0.0800078247488,0.919992175251,0.063581458013,0.856410717238,0.0164263667358,0.859786889186,1.06777257684,0.021340306181927747,8,8.33e-16,8,5e-16,0.23910036682738489,0.00068613909971431092,0.00052636610698878839,0.050
576,27100081876,0.0774650132656,0.922534986734,0.0616657227368,0.860869263998,0.0157992905288,0.864541154537,1.06672827238,0.020689267528467101,8,6.11e-16,8,3.89e-16,0.21155320163442026,0.00059034276111724962,0.00048162342166644843,0.050
577,27100081877,0.0807851394266,0.919214860573,0.0638223307918,0.855392529782,0.0169628086348,0.858341412655,1.06704909838,0.021523252795280529,8,8.33e-16,8,6.11e-16,0.21399868434225611,0.00059823328397015858,0.00047153425434890621,0.050
578,27100081878,0.081609663181,0.918390336819,0.0646199135894,0.85377042323,0.0169897495916,0.856801167348,1.06792660767,0.021655221895333632,8,8.88e-16,8,6.11e-16,0.20529209185497665,0.0005489687500452446,0.00046073722881793342,0.050
579,27100081879,0.0822146201506,0.917785379849,0.0650543205218,0.852731059328,0.0171602996288,0.855674255742,1.06811412539,0.021838023957606367,8,9.44e-16,8,6.11e-16,0.2307417955773684,0.00066221437177444603,0.00047387068776512202,0.050
580,27100081880,0.0795743868127,0.920425613187,0.0631247524936,0.857300860694,0.0164496343192,0.860598361845,1.06719901553,0.021188001587484826,8,7.22e-16,8,5e-16,0.21281651774041477,0.00058035411522093375,0.00046307215161447648,0.050
581,27100081881,0.080776797384,0.919223202616,0.0640383617259,0.85518484089,0.0167384356582,0.858353571355,1.06771970664,0.02165619876981045,8,8.88e-16,8,6.11e-16,0.22756105746103916,0.00064646610232841847,0.00049100493375623918,0.050
582,27100081882,0.0781470091641,0.921852990836,0.0622724746782,0.859580516158,0.0158745344859,0.863263342426,1.06728889239,0.020834429341154918,8,6.66e-16,8,4.44e-16,0.21041993287036309,0.00054469726753704451,0.00045052198001847051,0.050
583,27100081883,0.0793647759408,0.920635224059,0.0632789385774,0.857356285482,0.0160858373634,0.860985182408,1.06805893651,0.020943046969219465,8,7.22e-16,8,5e-16,0.20283069862096681,0.00054690314843266628,0.00046477974643721425,0.050
584,27100081884,0.0789771529287,0.921022847071,0.0629802936517,0.85804255342,0.015996859277,0.861709681066,1.06787935746,0.021149118212525728,8,7.22e-16,8,5e-16,0.22630439430249871,0.00065376909622780123,0.00050280313156251828,0.051
585,27100081885,0.0812249380723,0.918775061928,0.0641889045464,0.854586157381,0.0170360335259,0.857520582162,1.06733854099,0.0218412743490752,8,9.44e-16,8,6.11e-16,0.23836833880610775,0.00072431770185363742,0.00049202446318568412,0.052
586,27100081886,0.0833307403326,0.916669259667,0.0653377305503,0.851331529117,0.0179930097823,0.853605004802,1.06689125724,0.022318568314247288,8,1.17e-15,8,6.66e-16,0.24908127934732827,0.00075992791936041872,0.00050282966173718837,0.052
587,27100081887,0.0800160748139,0.919983925186,0.0631408822059,0.85684304298,0.016875192608,0.859778326673,1.06642130078,0.021694276222509846,8,9.44e-16,8,5.55e-16,0.23724470938958686,0.00066989678045448848,0.00047560886423341701,0.052
588,27100081888,0.0800683337823,0.919931666218,0.0633803452238,0.856551320994,0.0166879885584,0.859677691259,1.06704958311,0.021467934713402373,8,8.33e-16,8,5.55e-16,0.22638318042637562,0.00062731379926134971,0.0004978254299367401,0.052
589,27100081889,0.0802830500901,0.91971694991,0.0634756926609,0.856241257249,0.0168073574292,0.85927787375,1.06693700063,0.021293643851228904,8,7.77e-16,8,5.55e-16,0.20604690086629007,0.00054928972513281675,0.0004684061872428016,0.052
590,27100081890,0.0812169469893,0.918783053011,0.0643487973165,0.854434255694,0.0168681496728,0.857532942744,1.06783827342,0.021780142144932554,8,9.44e-16,8,6.11e-16,0.2146413771169543,0.00059365955348246317,0.00047836919904425935,0.052
591,27100081891,0.0813428898901,0.91865711011,0.0642545183942,0.854402591716,0.0170883714958,0.857301005988,1.0673170882,0.021694992787561339,8,9.44e-16,8,6.11e-16,0.21717519824387921,0.00058271802186605094,0.00046881571568973206,0.052
592,27100081892,0.0807390386984,0.919260961302,0.0638849226736,0.855376038628,0.0168541160247,0.858425929615,1.06732506744,0.021775913629642138,8,9.44e-16,8,6.11e-16,0.23823277052945524,0.00069586106038859764,0.00051841741164202772,0.052
593,27100081893,0.0814181104302,0.91858188957,0.0643656581908,0.854216231379,0.0170524522394,0.857159930729,1.06751353054,0.021961762288519295,8,9.99e-16,8,6.66e-16,0.22556037783806959,0.00065961048884613407,0.00046966883232988987,0.052
594,27100081894,0.0790164043382,0.920983595662,0.0628011689645,0.858182426697,0.0162152353736,0.861639509261,1.06726272399,0.021131369558106346,8,7.22e-16,8,5e-16,0.23102106705493375,0.00066355935232156611,0.0004970167424021264,0.052
595,27100081895,0.0786449256539,0.921355074346,0.0624206354348,0.858934438911,0.0162242902191,0.86233553008,1.06680487465,0.021068071674509459,8,7.22e-16,8,5e-16,0.21524764445281541,0.00057862018561160829,0.0004846215878335728,0.052
596,27100081896,0.0810551793873,0.918944820613,0.0638599231803,0.855084897432,0.017195256207,0.857840241079,1.06665830655,0.021637545175146863,8,8.88e-16,8,6.11e-16,0.21988438982599645,0.00062554742819835476,0.00045312988685539861,0.052
597,27100081897,0.0782790089026,0.921720991097,0.0621673757862,0.859553615311,0.0161116331164,0.863019537974,1.06672277361,0.021068155257895391,8,7.22e-16,8,5e-16,0.22327362241481841,0.00063020767542797747,0.00050551013110647185,0.052
598,27100081898,0.0801247934997,0.9198752065,0.0632556626293,0.856619543871,0.0168691308704,0.859574843302,1.06656591107,0.021639701731710249,8,8.88e-16,8,5.55e-16,0.24055055481575349,0.00067837122177185781,0.00049800069804958175,0.052
599,27100081899,0.0780449833721,0.921955016628,0.062332050357,0.859622966271,0.0157129330151,0.863452140299,1.06766081604,0.020865673584751828,8,6.11e-16,8,3.89e-16,0.22926122505629642,0.00062063778037562843,0.00051754670979369639,0.052
600,27100081900,0.0791799832508,0.920820016749,0.0631961608987,0.85762385585,0.0159838223521,0.861329624794,1.06815398537,0.021100582424540951,8,7.22e-16,8,5e-16,0.22838100113211401,0.0006488820415672061,0.00050361677339760282,0.052
601,27100081901,0.0782195459679,0.921780454032,0.0624416490905,0.859338804942,0.0157778968774,0.863125887278,1.06766584777,0.020842276349605303,8,6.66e-16,8,4.44e-16,0.21000909541810175,0.00055636897797964248,0.00049977586383364171,0.052
602,27100081902,0.0791335134581,0.920866486542,0.0631248747826,0.857741611759,0.0160086386755,0.861417025243,1.06802487135,0.021068665109142772,8,7.22e-16,8,5e-16,0.22688238503188196,0.00062160251334100877,0.00050772553061081223,0.053
603,27100081903,0.0810730995983,0.918926900402,0.0643089922688,0.854617908133,0.0167641073295,0.857800149657,1.06798640581,0.021453270034898324,8,8.33e-16,8,5e-16,0.22196815012933857,0.00062494980413547953,0.00046595686841885761,0.053
604,27100081904,0.0798411712423,0.920158828758,0.0633219128943,0.856836915863,0.0165192583479,0.860100135049,1.06729747743,0.021498057815764825,8,8.33e-16,8,5.55e-16,0.22954167484607368,0.0006912328124816171,0.00051245764524437834,0.052
605,27100081905,0.0794267593697,0.92057324063,0.0628672100062,0.857706030624,0.0165595493634,0.860876394096,1.0666945109,0.020997345592332451,8,7.22e-16,8,5e-16,0.216731500988399,0.00058163029463703046,0.00050943896230056635,0.052
606,27100081906,0.0805493983626,0.919450601637,0.0636341137138,0.855816487924,0.0169152846488,0.858781427136,1.06691919734,0.021511641365407629,8,8.33e-16,8,6.11e-16,0.20938078741123733,0.00061036605103183706,0.00048950081093291785,0.052
607,27100081907,0.0832050954551,0.916794904545,0.0655223834685,0.851272521076,0.0176827119865,0.853834505886,1.06768540281,0.022233657405949313,8,1.11e-15,8,7.22e-16,0.22532038089454498,0.0006409511185949177,0.00049955563676100173,0.052
608,27100081908,0.0790751458332,0.920924854167,0.0628569374634,0.858067916703,0.0162182083698,0.861529541014,1.06732179287,0.021112957540099685,8,7.22e-16,8,4.44e-16,0.23924710935888205,0.0006857259774396946,0.00054506798266772724,0.052
609,27100081909,0.0803785984591,0.919621401541,0.0642684314691,0.855352970072,0.0161101669899,0.859088496214,1.06916189273,0.021350855047422658,8,7.77e-16,8,5e-16,0.22006872513149534,0.0005938797239281562,0.00049943873163141642,0.052
610,27100081910,0.0801935008541,0.919806499146,0.0636531810864,0.85615331806,0.0165403197677,0.859441283085,1.06764266342,0.021448073364955068,8,8.33e-16,8,5.55e-16,0.20964005717505652,0.00054298546234509749,0.00046531535172896513,0.052
611,27100081911,0.0826416442916,0.917358355708,0.0650431708885,0.85231518482,0.0175984734031,0.854884103542,1.06728339089,0.021817034531228317,8,9.44e-16,8,6.11e-16,0.22388745707290236,0.0006051377055506851,0.00048317287101324702,0.052
612,27100081912,0.0768573362753,0.923142663725,0.0616090275973,0.861533636127,0.015248308678,0.865673093474,1.06769684175,0.020616617171743554,8,6.11e-16,8,3.89e-16,0.22719097594755211,0.00062283221066104777,0.00048509738352618892,0.052
613,27100081913,0.0789032405987,0.921096759401,0.0628997617536,0.858196997648,0.0160034788451,0.861848224443,1.0677736358,0.021210405076193699,8,7.77e-16,8,5e-16,0.23632526958146105,0.00069482251805701059,0.00049996792066964255,0.052
614,27100081914,0.0817002643645,0.918299735636,0.064992363669,0.853307371966,0.0167079006955,0.856627642269,1.06888666453,0.02155665321060328,8,8.33e-16,8,6.11e-16,0.21684554519012411,0.00061712257468370894,0.00049486783689862404,0.052
615,27100081915,0.079734647125,0.920265352875,0.0631188905806,0.857146462294,0.0166157565444,0.860300957829,1.06688126922,0.021229911874669206,8,7.77e-16,8,5e-16,0.21652212453943198,0.00061431604630088875,0.00048983733473396724,0.052
616,27100081916,0.0786617265642,0.921338273436,0.0626606646776,0.858677608758,0.0160010618866,0.862300633192,1.06750116949,0.021179131099896761,8,7.22e-16,8,5e-16,0.22705548150157839,0.00065990656838149793,0.00051203083562052841,0.052
617,27100081917,0.0780261922628,0.921973807737,0.0622630583973,0.85971074934,0.0157631338655,0.863488139818,1.06748686402,0.020834323050104998,8,6.66e-16,8,4.44e-16,0.21523070530572497,0.0005881509475051663,0.00050818393194460368,0.052
618,27100081918,0.081123236157,0.918876763843,0.0641741361318,0.854702627711,0.0169491000252,0.857709290106,1.0674838177,0.021626276353540863,8,8.88e-16,8,6.11e-16,0.229793056515744,0.00065051142047805926,0.00049109935794634373,0.052
619,27100081919,0.0770964271575,0.922903572842,0.0615050162359,0.861398556607,0.0155914109216,0.86522957753,1.06693266899,0.020607964231935449,8,6.11e-16,8,3.89e-16,0.22239740628359828,0.00058748837907006705,0.00049079378729698379,0.052
620,27100081920,0.0801144417003,0.9198855583,0.0634557490466,0.856429809253,0.0166586926537,0.85959098606,1.06719194605,0.021210897487715145,8,7.22e-16,8,5e-16,0.20224252237539608,0.00053220019695627717,0.00050278567188780305,0.052
621,27100081921,0.081726497747,0.918273502253,0.0647406661348,0.853532836118,0.0169858316122,0.856582906962,1.06807451452,0.021527200111810398,8,8.33e-16,8,5.55e-16,0.21115635424560353,0.00058829207827826985,0.00047990962028890801,0.052
622,27100081922,0.0811495595798,0.91885044042,0.0641886502149,0.854661790205,0.0169609093649,0.857660281286,1.06747863109,0.021780703556607182,8,9.44e-16,8,6.11e-16,0.2198763255603573,0.00060327166140713745,0.00049343092988145352,0.052
623,27100081923,0.0809163285792,0.919083671421,0.0635564477444,0.855527223676,0.0173598808347,0.858102269332,1.06599768868,0.021690496989603771,8,9.44e-16,8,6.11e-16,0.21206963154663094,0.00059207671471210241,0.00046544510291840225,0.052
624,27100081924,0.0802037329599,0.91979626704,0.0634255154355,0.856370751605,0.0167782175245,0.859425786328,1.06693323289,0.021457395707251546,8,8.33e-16,8,5e-16,0.23053143857523983,0.00064978539631039103,0.00048512636426091787,0.052
625,27100081925,0.0780430394784,0.921956960522,0.0620210704001,0.859935890121,0.0160219690782,0.863460516922,1.06672155991,0.020908701409240265,8,6.66e-16,8,3.89e-16,0.22891912316530583,0.00065269072812925149,0.00048355014049763806,0.052
626,27100081926,0.0806233467907,0.919376653209,0.0639936821196,0.85538297109,0.016629664671,0.858638787415,1.06787114227,0.021689974857835616,8,8.88e-16,8,6.11e-16,0.22649440004119559,0.00063304131144451502,0.00048475325574434257,0.052
627,27100081927,0.0808282540739,0.919171745926,0.0639991143117,0.855172631614,0.0168291397621,0.858258770601,1.06750450955,0.022023063647627395,8,1.05e-15,8,6.11e-16,0.24853509702213872,0.00076065796130942223,0.00049311447998626667,0.052
628,27100081928,0.0815914205462,0.918408579454,0.0643545459128,0.854054033541,0.0172368746334,0.856839023884,1.06715607987,0.0218099857662594,8,9.44e-16,8,6.11e-16,0.23514891214296363,0.00067461304238132817,0.00049775322111064431,0.052
629,27100081929,0.0798161152378,0.920183884762,0.0631191574223,0.85706472734,0.0166969578155,0.860149742877,1.06672960722,0.021219878147687891,8,7.22e-16,8,5e-16,0.21525194916691959,0.00057467607239499385,0.0004801914825249951,0.052
630,27100081930,0.0801801389456,0.919819861054,0.0632442842506,0.856575576804,0.0169358546949,0.859472334017,1.06642787183,0.021526530984589606,8,8.33e-16,8,5.55e-16,0.21884765270842765,0.00058206749455043893,0.00052255273858849898,0.052
631,27100081931,0.0802674613893,0.919732538611,0.0636931614238,0.856039377187,0.0165742999656,0.859303461961,1.06762553205,0.021462516406951678,8,8.33e-16,8,5e-16,0.23665681595135524,0.00068758902305848888,0.00050463820441212076,0.052
632,27100081932,0.0811689650267,0.918831034973,0.063748179703,0.85508285527,0.0174207853237,0.85763106175,1.06610684631,0.0214937077857319,8,8.33e-16,8,6.11e-16,0.21362791232042722,0.00055299680976410184,0.00049565776835878029,0.052
633,27100081933,0.0784100721776,0.921589927822,0.0626254194068,0.858964508416,0.0157846527708,0.862768885951,1.06786591057,0.020837333770054933,8,6.11e-16,8,4.44e-16,0.21808144112826133,0.00057457989097581567,0.00050544406095430505,0.052
634,27100081934,0.0796763548627,0.920323645137,0.0633031713422,0.857020473795,0.0163731835205,0.860406338943,1.06754911887,0.021626546380672879,8,8.88e-16,8,5e-16,0.24734267783127206,0.00075320918104509343,0.00049023490862913014,0.052
635,27100081935,0.0804140384868,0.919585961513,0.0635616072415,0.856024354272,0.0168524312452,0.85903358415,1.06695249606,0.021425179291313802,8,8.33e-16,8,5.55e-16,0.21847718020991869,0.0006224782765699309,0.00051016301904322555,0.052
636,27100081936,0.0780991976336,0.921900802366,0.0621552535564,0.85974554881,0.0159439440772,0.863354037121,1.06702311361,0.021176205986997824,8,7.22e-16,8,5e-16,0.22925467794112819,0.00063874422956644117,0.00050058463191433129,0.052
637,27100081937,0.0778686357662,0.922131364234,0.062087570832,0.860043793402,0.0157810649342,0.863783839541,1.06725023001,0.020829146682428877,8,6.66e-16,8,3.89e-16,0.22336245556924694,0.00063441678647445821,0.00050616116170104392,0.052
638,27100081938,0.0823765927926,0.917623407207,0.0647967353611,0.852826671846,0.0175798574315,0.855378383182,1.06703079679,0.022052828338083398,8,1.05e-15,8,6.66e-16,0.22316891834733654,0.0006299118208965437,0.0004786430071405373,0.052
639,27100081939,0.0790859396756,0.920914060324,0.0630204290147,0.85789363131,0.0160655106608,0.861506988377,1.06779728823,0.021013015370076396,8,7.22e-16,8,5e-16,0.21354275690877478,0.00055601423791731038,0.00051075138739773644,0.052
640,27100081940,0.0794505494833,0.920549450517,0.0633907132987,0.857158737218,0.0160598361846,0.860824205714,1.068237249,0.021255475027806815,8,7.77e-16,8,5e-16,0.22446860759933562,0.00062526490556984616,0.00051297626203711266,0.052
641,27100081941,0.0797567326203,0.92024326738,0.0635046059889,0.856738661391,0.0162521266314,0.860254057931,1.06800943513,0.021440483984727289,8,8.33e-16,8,5e-16,0.23463166153406201,0.00064682963069378845,0.00049416358303601535,0.052
642,27100081942,0.080654528439,0.919345471561,0.0641995683218,0.855145903239,0.0164549601173,0.858577813183,1.06843709172,0.021430560241205026,8,8.33e-16,8,5.55e-16,0.21242838949489973,0.00057627355698596915,0.00049563098353219714,0.052
643,27100081943,0.0788408583775,0.921159141622,0.0628896071543,0.858269534468,0.0159512512232,0.861964278673,1.06785971045,0.021209249131942904,8,7.22e-16,8,5e-16,0.22432964926544774,0.00061793393548151526,0.00048563313892186573,0.052
644,27100081944,0.0798470697179,0.920152930282,0.06347355801,0.856679372272,0.016373511708,0.860086865785,1.06774623172,0.021240355381116117,8,7.22e-16,8,5e-16,0.21047652707125886,0.00055623880471326924,0.00047434765842532746,0.052
645,27100081945,0.0784938205034,0.921506179497,0.0626096991496,0.858896480347,0.0158841213538,0.862613461887,1.06766128599,0.021012937344613784,8,7.22e-16,8,5e-16,0.22020248271094578,0.00058995395755476394,0.00052838697019321433,0.052
646,27100081946,0.0807915208116,0.919208479188,0.0638152415179,0.85539323767,0.0169762792937,0.858329689813,1.06701567337,0.021541199323413317,8,8.33e-16,8,6.11e-16,0.21590609198584265,0.00058762817092276767,0.0004807430423589718,0.052
647,27100081947,0.0810205034912,0.918979496509,0.0641392533265,0.854840243182,0.0168812501646,0.85790023732,1.06757005416,0.021755235341575987,8,9.44e-16,8,6.11e-16,0.2313838372169349,0.00067364233231956652,0.00049801837308072498,0.052
648,27100081948,0.0812573871389,0.918742612861,0.0643758338998,0.854366778961,0.0168815532391,0.857457587056,1.06784468193,0.02131467258391876,8,7.77e-16,8,5.55e-16,0.20154533805678843,0.00052520836203463761,0.00049941048255347227,0.053
649,27100081949,0.0785082888231,0.921491711177,0.0626597876724,0.858831923504,0.0158485011506,0.862585803756,1.067786041,0.021146637744674786,8,7.22e-16,8,5e-16,0.21556214584155964,0.00056909104296001671,0.00049611524603977448,0.052
650,27100081950,0.0787277176604,0.92127228234,0.0626754338799,0.85859684846,0.0160522837804,0.862177780038,1.06742230237,0.021019261405116767,8,7.22e-16,8,4.44e-16,0.22643503061968817,0.00063908706841704253,0.00049997499678628668,0.052
651,27100081951,0.0805601311103,0.91943986889,0.0640381219404,0.855401746949,0.0165220091699,0.858755336713,1.06812409284,0.021820222368288907,8,9.44e-16,8,6.11e-16,0.24285104428156667,0.00074465152155836077,0.000473501801948327,0.052
652,27100081952,0.0790402146056,0.920959785394,0.0630038480828,0.857955937312,0.0160363665229,0.861592176537,1.0678326559,0.021343215986968086,8,8.33e-16,8,5e-16,0.2388099744973381,0.0006809499994398819,0.0005167671322802137,0.052
653,27100081953,0.0812677680701,0.91873223193,0.0644348187707,0.854297413159,0.0168329492994,0.857437446948,1.06800412842,0.021526804322367418,8,8.33e-16,8,6.11e-16,0.21416732157135121,0.00056396132884824755,0.00050100126733204728,0.052
654,27100081954,0.0813421256095,0.91865787439,0.06433540513,0.85432246926,0.0170067204795,0.857301183576,1.0675637673,0.021883285047361475,8,9.44e-16,8,6.11e-16,0.23072027273257567,0.00065932369570171105,0.00050071233625321239,0.052
655,27100081955,0.0790050723404,0.92099492766,0.0631543860001,0.857840541659,0.0158506863403,0.861655150984,1.06835491473,0.020917989992471981,8,6.66e-16,8,4.44e-16,0.21744830156052841,0.00060537956355665628,0.00051481871181155989,0.052
656,27100081956,0.0804219609872,0.919578039013,0.0634044232793,0.856173615734,0.0170175377078,0.859021296463,1.06646109226,0.021511636269537893,8,8.33e-16,8,5.55e-16,0.21754063374446442,0.00063780464148061684,0.00048873093313653499,0.052
657,27100081957,0.080527658239,0.919472341761,0.063936463803,0.855535877958,0.0165911944361,0.858817115501,1.06787658666,0.021212855428382537,8,7.22e-16,8,5e-16,0.21359691388743318,0.0006353014609839381,0.00052196781314703606,0.052
658,27100081958,0.0797753198817,0.920224680118,0.0629657284466,0.857258951672,0.0168095914351,0.860227809809,1.06634075438,0.021201739129444425,8,7.77e-16,8,5e-16,0.20532706082831265,0.00056305316198686987,0.00050367490581951972,0.052
659,27100081959,0.0825458870456,0.917454112954,0.0647003210295,0.852753791925,0.017845566016,0.855066546226,1.06642253345,0.021932451198733306,8,9.99e-16,8,6.66e-16,0.22520122094217798,0.00064231760747229859,0.00048143578080148418,0.053
660,27100081960,0.0819080762938,0.918091923706,0.0646564160129,0.853435507693,0.0172516602809,0.856247915312,1.06747997499,0.021656929439447484,8,8.88e-16,8,6.11e-16,0.23079885103685871,0.00064066813467392875,0.00050706264342878136,0.052
661,27100081961,0.0792110237107,0.920788976289,0.0629479054672,0.857841070822,0.0162631182435,0.861275776808,1.06734313759,0.021418991355846514,8,8.33e-16,8,5e-16,0.23691071792759544,0.00068094252363313059,0.00051807212302080032,0.052
662,27100081962,0.0797974263504,0.92020257365,0.0634854122196,0.85671716143,0.0163120141308,0.86017882139,1.06787507909,0.021286347629184722,8,7.22e-16,8,5e-16,0.22243124007616299,0.00061262327491041861,0.0004671561448029887,0.053
663,27100081963,0.0796772409603,0.92032275904,0.0632612860762,0.857061472963,0.0164159548841,0.860405335473,1.06742046289,0.021097156280695421,8,7.22e-16,8,5e-16,0.20514584796247981,0.00055041587867544562,0.00048124427173128193,0.052
664,27100081964,0.0791902289167,0.920809771083,0.0626786772928,0.858131093791,0.0165115516239,0.86131851995,1.0665657716,0.020941920517131209,8,7.22e-16,8,5e-16,0.20632302651869838,0.00052964676152518226,0.0004916850294101146,0.052
665,27100081965,0.0797740533948,0.920225946605,0.063634933885,0.85659101272,0.0161391195098,0.860219913296,1.06837217646,0.021169525885180097,8,7.22e-16,8,5e-16,0.19936519189371049,0.0005124685356972901,0.00047921412441040201,0.052
666,27100081966,0.0797298153117,0.920270184688,0.0632100903741,0.857060094314,0.0165197249376,0.860308529953,1.06716683321,0.021458634031819732,8,8.33e-16,8,5e-16,0.24287694743980026,0.00072903038065635396,0.00051138067218233212,0.052
667,27100081967,0.0797244384885,0.920275561512,0.0635118521369,0.856763709375,0.0162125863516,0.860313889528,1.06809184778,0.021302994401002442,8,7.77e-16,8,5e-16,0.22379403874580095,0.00065327385510363818,0.00050445097702251241,0.052
668,27100081968,0.0792604055628,0.920739594437,0.0632946590108,0.857444935426,0.015965746552,0.861178757461,1.06830203161,0.021511005879987805,8,8.33e-16,8,5e-16,0.23292334456963026,0.00065075829224227799,0.0004947611791750714,0.053
669,27100081969,0.0795773968473,0.920422603153,0.0633230685416,0.857099534611,0.0162543283057,0.860589737082,1.06779468138,0.021437455802109869,8,8.33e-16,8,5e-16,0.2313164043001259,0.000661794692526328,0.00047724660289413605,0.052
670,27100081970,0.0809267321974,0.919073267803,0.0639997870289,0.855073480774,0.0169269451685,0.85807619466,1.06732246028,0.021398281318085351,8,8.33e-16,8,5.55e-16,0.22348906647096034,0.00063325071408808556,0.00048840049975098208,0.053
671,27100081971,0.081321458891,0.918678541109,0.0642999263066,0.854378614802,0.0170215325845,0.857340021477,1.06749480872,0.021657404614605257,8,9.44e-16,8,6.11e-16,0.22744758618457217,0.00065643518284951724,0.00047959645496446399,0.053
672,27100081972,0.0799908251315,0.920009174868,0.0635593255439,0.856449849325,0.0164314995876,0.859818773027,1.0677372784,0.021374021962173719,8,8.33e-16,8,5.55e-16,0.21251769350510874,0.00056315901667260886,0.00048001661919662111,0.053
673,27100081973,0.0808145036921,0.919185496308,0.0643524249149,0.854833071393,0.0164620787772,0.858278853496,1.068601464,0.021577937189176364,8,8.88e-16,8,5.55e-16,0.22637496310870697,0.00062479986654643638,0.00049060452275261871,0.053
674,27100081974,0.0806287293881,0.919371270612,0.0642212320883,0.855150038524,0.0164074972998,0.858625321713,1.06855101628,0.021532699643676968,8,8.33e-16,8,5e-16,0.24080391652143529,0.00069254651456494712,0.00051219125151144411,0.052
675,27100081975,0.0780549570173,0.921945042983,0.0618891655789,0.860055877404,0.0161657914384,0.863440375729,1.06629927503,0.020854973514004359,8,6.66e-16,8,4.44e-16,0.22359686380045996,0.00066658947895243867,0.00048582192503688221,0.053
676,27100081976,0.0799670352787,0.920032964721,0.0636109145551,0.856422050166,0.0163561207236,0.859862129119,1.06793821194,0.021431971533503805,8,8.33e-16,8,5.55e-16,0.21654154522661306,0.0006168897168797329,0.00048141644833255638,0.052
677,27100081977,0.0797028471902,0.92029715281,0.0635205455718,0.856776607238,0.0161823016184,0.860353834128,1.06815861826,0.021137614984998984,8,7.22e-16,8,5e-16,0.21067192644267241,0.00058108764747329719,0.00050440047251925474,0.052
678,27100081978,0.0778787287697,0.92212127123,0.0621371620053,0.859984109225,0.0157415667644,0.863764308425,1.06738166412,0.02045168602326326,8,5.55e-16,8,3.89e-16,0.19198367524704785,0.00050844735255948105,0.00046678747875302006,0.053
679,27100081979,0.078774930276,0.921225069724,0.0623857449155,0.858839324808,0.0163891853605,0.862094489083,1.06645549924,0.021062768068069154,8,7.22e-16,8,5e-16,0.21190111729573546,0.00058274126254907201,0.00047064825570898431,0.053
680,27100081980,0.080791178681,0.919208821319,0.0639649962298,0.855243825089,0.0168261824512,0.858328031019,1.06747037395,0.021402627244747556,8,8.33e-16,8,5.55e-16,0.22168714822470215,0.0006058407107007764,0.00048915290628210987,0.052
681,27100081981,0.0779559706151,0.922044029385,0.0621454725722,0.859898556813,0.015810498043,0.863620527535,1.06726201355,0.020845940141251084,8,6.66e-16,8,4.44e-16,0.21331009060673123,0.00060534523256462476,0.00046383628571337697,0.053
682,27100081982,0.0815776880085,0.918422311991,0.0643894798254,0.854032832166,0.0171882081831,0.856863927879,1.06728765193,0.021404799892821846,8,8.33e-16,8,5.55e-16,0.21142409969449527,0.00057598177067496095,0.00047577323600046068,0.053
683,27100081983,0.0794634328783,0.920536567122,0.0631017086435,0.857434858478,0.0163617242348,0.860804710356,1.06733685783,0.021218022180808264,8,7.22e-16,8,5e-16,0.22280928690317026,0.0005942927085189583,0.00051099414092574912,0.053
684,27100081984,0.0820595017076,0.917940498292,0.0644535691937,0.853486929099,0.0176059325139,0.855970633413,1.06658220674,0.021787273636566042,8,9.44e-16,8,6.66e-16,0.21202985201606661,0.00059683767094481871,0.00049619773636362262,0.052
685,27100081985,0.078274619244,0.921725380756,0.0621428545516,0.859582526204,0.0161317646924,0.863028074144,1.06665665305,0.020912544895001394,8,6.66e-16,8,4.44e-16,0.21357005259724404,0.00058403057786335767,0.00049208728513049885,0.053
686,27100081986,0.0805508352071,0.919449164793,0.064008771998,0.855440392795,0.0165420632091,0.858773025517,1.06805248608,0.021415560205140228,8,8.33e-16,8,5.55e-16,0.21422712816422618,0.00062998271978199677,0.00047618902942334328,0.053
687,27100081987,0.0793310132995,0.9206689867,0.0628186537532,0.857850332947,0.0165123595464,0.861054925354,1.06672655564,0.021305123427000461,8,8.33e-16,8,5e-16,0.22092618107561346,0.00064519505974427473,0.00048741938487174982,0.054
688,27100081988,0.0796356001496,0.92036439985,0.063690416039,0.856673983811,0.0159451841106,0.860476062764,1.06879954083,0.021376330572695661,8,7.77e-16,8,5.55e-16,0.21664948309516618,0.00058394563087686539,0.00048866795108986661,0.052
689,27100081989,0.0802958675101,0.91970413249,0.0633343318181,0.856369800672,0.0169615356921,0.859256261433,1.06648441496,0.021439200517083902,8,8.33e-16,8,5.55e-16,0.21553596266336716,0.0005923216611727095,0.00051030226563802462,0.051
690,27100081990,0.0818586087227,0.918141391277,0.0648619780893,0.853279413188,0.0169966306334,0.856336374576,1.06819561777,0.021811499062570718,8,9.44e-16,8,6.11e-16,0.21687867754648837,0.00062571080137213621,0.00048233715406825587,0.052
691,27100081991,0.0800082369149,0.919991763085,0.0637158309778,0.856275932107,0.0162924059371,0.859784066781,1.06817922867,0.021647998209900453,8,8.88e-16,8,5.55e-16,0.2398668772702548,0.00070043018623085055,0.00049319241700425734,0.052
692,27100081992,0.0802736748382,0.919726325162,0.0636583935928,0.856067931569,0.0166152812455,0.859292467874,1.06750849232,0.021231868881863691,8,7.22e-16,8,5e-16,0.21271547898463339,0.00056570875536925613,0.00051739565360093751,0.053
693,27100081993,0.0802913043275,0.919708695672,0.063720753701,0.855987941971,0.0165705506266,0.859258809224,1.06766459365,0.021210504096821459,8,7.77e-16,8,5e-16,0.20638966489396415,0.00056007194461756623,0.00047525897809949885,0.053
694,27100081994,0.0787149654329,0.921285034567,0.0627833545728,0.858501679994,0.01593161086,0.862199823466,1.06777341451,0.020974701796318277,8,7.22e-16,8,5e-16,0.20862711368128373,0.00057143188572841819,0.00047466190823598813,0.054
695,27100081995,0.0795705559477,0.920429444052,0.0631812110123,0.85724823304,0.0163893449355,0.860604609248,1.06737737071,0.021274493447138176,8,8.33e-16,8,5e-16,0.20873012806183744,0.00056109625276158941,0.00045571609390532292,0.052
696,27100081996,0.0801232067496,0.91987679325,0.0636839372516,0.856192855999,0.0164392694979,0.859571229366,1.06786742167,0.021476497631017045,8,8.33e-16,8,5.55e-16,0.22002134967991727,0.00060077495420070206,0.00049402311808922016,0.052
697,27100081997,0.0794999186322,0.920500081368,0.0629500863273,0.85754999504,0.0165498323049,0.860739290373,1.06680882814,0.021277965267914659,8,7.77e-16,8,5e-16,0.2306148514016152,0.0006394323015728549,0.00051363931456816555,0.054
698,27100081998,0.0784572935477,0.921542706452,0.0622914854886,0.859251220964,0.0161658080591,0.862686226232,1.06676490895,0.020873536384621808,8,6.66e-16,8,5e-16,0.19746650301437929,0.00054384367998577344,0.00047601865383177072,0.054
699,27100081999,0.0801380641013,0.919861935899,0.0635765877001,0.856285348199,0.0165614764013,0.859545307364,1.06751413886,0.021315487803886698,8,8.33e-16,8,5.55e-16,0.21266662278333381,0.00059693047037253808,0.00048403605176758108,0.054
700,27100082000,0.0813315746561,0.918668425344,0.0643391317135,0.85432929363,0.0169924429425,0.857320676916,1.06759478003,0.021808541958623379,8,9.44e-16,8,6.66e-16,0.2163597310339298,0.00065137234402098661,0.00049696837910461519,0.054
701,27100082001,0.0789063263312,0.921093673669,0.0627717220586,0.85832195161,0.0161346042726,0.86184445233,1.06737963499,0.021110354268247363,8,7.22e-16,8,5e-16,0.2199036581381939,0.0006189275478481306,0.00047473599684048662,0.053
702,27100082002,0.0809453570098,0.91905464299,0.0638548325996,0.855199810391,0.0170905244102,0.858043888474,1.06684814001,0.021390923823428869,8,8.33e-16,8,5.55e-16,0.21556972512614914,0.00056315662084152683,0.00047516995333158273,0.053
703,27100082003,0.0818207950145,0.918179204985,0.064639404307,0.853539800678,0.0171813907075,0.856409811667,1.06759138096,0.021773011392293075,8,9.44e-16,8,6.11e-16,0.22143218866029168,0.00063765170578523585,0.00052513910392890312,0.052
704,27100082004,0.080554702729,0.919445297271,0.0638604357842,0.855584861487,0.0166942669448,0.858768124521,1.06759549382,0.021633453588125167,8,8.88e-16,8,5.55e-16,0.23627734616061913,0.00069429917440075805,0.00049365433687909228,0.051
705,27100082005,0.081065906547,0.918934093453,0.0643991317268,0.854534961726,0.0166667748202,0.857812101616,1.06827315495,0.021579844345164054,8,8.33e-16,8,6.11e-16,0.22353273264273898,0.00062640724059489031,0.00048171310707913233,0.050
706,27100082006,0.0794814075157,0.920518592484,0.0629915845918,0.857527007892,0.0164898229239,0.860773023478,1.06696930706,0.021272427566085928,8,7.77e-16,8,5e-16,0.23539808940754103,0.00068816904602881734,0.00047512489289572958,0.050
707,27100082007,0.0814464386553,0.918553561345,0.0642776410836,0.854275920261,0.0171687975717,0.857108793076,1.0671937363,0.021641931570061317,8,8.88e-16,8,6.11e-16,0.22205444389832429,0.00059866497049142317,0.00049499853298644206,0.050
708,27100082008,0.0821544590965,0.917845540904,0.0649060951488,0.852939445755,0.0172483639477,0.855787898951,1.06777700555,0.021502380729445925,8,8.33e-16,8,6.11e-16,0.19281490733965823,0.00052615833517679494,0.00048465738600458511,0.050
709,27100082009,0.0815373651683,0.918462634832,0.064491489589,0.853971145243,0.0170458755793,0.856937064317,1.06767227093,0.0217582959934771,8,9.44e-16,8,6.11e-16,0.22706828357070996,0.00065534440661381161,0.00049493612122831273,0.050
710,27100082010,0.0790470102057,0.920952989794,0.0627131281873,0.858239861607,0.0163338820184,0.861584005101,1.06693845589,0.021292848702201113,8,7.77e-16,8,5e-16,0.23830861181185137,0.00069983032508746988,0.00050065175492842312,0.050
711,27100082011,0.0811750733852,0.918824926615,0.0637984310344,0.85502649558,0.0173766423508,0.857618971772,1.06624779493,0.021844356162381989,8,9.44e-16,8,6.11e-16,0.23349727316210012,0.00067301761400558838,0.00050338017977073204,0.052
712,27100082012,0.0782300456986,0.921769954301,0.0624030126219,0.859366941679,0.0158270330766,0.863106958058,1.06752901753,0.020996962949247893,8,7.22e-16,8,4.44e-16,0.23065524345866928,0.00066231026125523407,0.00052238149040107005,0.052
713,27100082013,0.0803962846473,0.919603715353,0.0633255980301,0.856278117323,0.0170706866172,0.859070128123,1.06627011347,0.021535312308471985,8,8.33e-16,8,6.11e-16,0.21502727559248191,0.00058855423935067451,0.00048409419131783621,0.051
714,27100082014,0.0808454684541,0.919154531546,0.0639434682573,0.855211063289,0.0169020001968,0.858227708059,1.06730360807,0.021442007854945041,8,8.33e-16,8,5e-16,0.23230686192342143,0.00066364713653233964,0.00047744217057901946,0.050
715,27100082015,0.0777297481149,0.922270251885,0.0621205873133,0.860149664572,0.0156091608016,0.864041668705,1.06761082016,0.020627385775753723,8,6.11e-16,8,3.89e-16,0.21147970521147585,0.00056114158850473965,0.00049374640363437764,0.051
716,27100082016,0.0809236584976,0.919076341502,0.0638213153504,0.855255026152,0.0171023431473,0.858084625454,1.06678707406,0.02165241620669258,8,8.88e-16,8,5.55e-16,0.24272901135478253,0.00072014919892581105,0.00049123505202859413,0.050
717,27100082017,0.0807603809237,0.919239619076,0.0640727154432,0.855166903633,0.0166876654806,0.858383482872,1.06785455968,0.021608682239675069,8,8.88e-16,8,6.11e-16,0.22158890286032673,0.00063250328074274402,0.00052246532330428748,0.051
718,27100082018,0.0811725084856,0.918827491514,0.0640523255603,0.854775165954,0.0171201829253,0.857619837482,1.06702240421,0.021300888527073684,8,7.77e-16,8,5.55e-16,0.21252988654682958,0.00058288321701793072,0.00050028933949707196,0.052
719,27100082019,0.0817587817833,0.918241218217,0.0643463234572,0.853894894759,0.0174124583261,0.856529150789,1.06681856126,0.021670591778181279,8,9.44e-16,8,6.11e-16,0.2159648278826577,0.00057965762206587345,0.00048700517076503529,0.053
720,27100082020,0.0821904727444,0.917809527256,0.0650088695352,0.85280065772,0.0171816032092,0.85571965387,1.06802139227,0.021942154514863123,8,9.99e-16,8,6.66e-16,0.22409891313092223,0.00065221899128496891,0.00047660701556914297,0.051
721,27100082021,0.0804461128637,0.919553887136,0.0636190243895,0.855934862747,0.0168270884742,0.858973214523,1.06706660007,0.021499707242296849,8,8.33e-16,8,6.11e-16,0.20592600529283278,0.00054433898468921689,0.00049289879099430084,0.050
722,27100082022,0.078224054724,0.921775945276,0.0625342779328,0.859241667343,0.0156897767912,0.863116086304,1.06793824898,0.021128406511119649,8,7.22e-16,8,4.44e-16,0.23954050892103795,0.00070147721922811878,0.00052574136981213201,0.050
723,27100082023,0.0802528788894,0.919747121111,0.0639447720315,0.855802349079,0.0163081068579,0.859326661237,1.06841570091,0.021420259107463861,8,8.33e-16,8,5e-16,0.21842952473856714,0.00059943494504738869,0.00048470829203150513,0.050
724,27100082024,0.0791063901037,0.920893609896,0.063225079862,0.857668530034,0.0158813102417,0.861465869367,1.06837949436,0.021241570633107811,8,7.22e-16,8,5e-16,0.21225836165997836,0.00055774498669530184,0.00049447535810943281,0.050
725,27100082025,0.0779962258786,0.922003774121,0.062298167983,0.859705606138,0.0156980578956,0.863543327768,1.06764950649,0.020761945888964694,8,6.11e-16,8,3.89e-16,0.21664721612398596,0.00057190028238436955,0.00050995997091385456,0.050
726,27100082026,0.079763500765,0.920236499235,0.0633624059389,0.856874093296,0.0164010948261,0.860243672984,1.06756561305,0.021452832724121143,8,8.33e-16,8,5e-16,0.22989426504922994,0.00067692856197906564,0.00048993660908179439,0.050
727,27100082027,0.0794769806042,0.920523019396,0.0631722660527,0.857350753343,0.0163047145516,0.860778476092,1.06752542668,0.021133817150732401,8,7.22e-16,8,5e-16,0.22069388230666598,0.00066573323368902023,0.00051771590957740252,0.050
728,27100082028,0.0800158876181,0.919984112382,0.0632060993854,0.856778012997,0.0168097882327,0.859777675394,1.06661939156,0.021381858301090004,8,8.33e-16,8,5e-16,0.2320865860281186,0.00064307424746823524,0.00049268395477857765,0.050
729,27100082029,0.0811685233563,0.918831476644,0.0647496198585,0.854081856785,0.0164189034978,0.85761654574,1.06914406953,0.021480877250871187,8,8.33e-16,8,6.11e-16,0.20164112782514076,0.00051594026405931684,0.00046517683458582746,0.050
730,27100082030,0.0798090099543,0.920190990046,0.0634462251641,0.856744764882,0.0163627847903,0.860157922058,1.06773458415,0.021324347590468033,8,7.77e-16,8,5e-16,0.22538021901474969,0.00065702164557586787,0.00047884776939154106,0.050
731,27100082031,0.0808650407568,0.919134959243,0.0638703598336,0.85526459941,0.0169946809231,0.858192542156,1.06704535291,0.021393844397363505,8,8.33e-16,8,6.11e-16,0.205867026034524,0.00053522158979701819,0.00048946535588234444,0.054
732,27100082032,0.0788926709071,0.921107329093,0.0628607851684,0.858246543924,0.0160318857386,0.861868457953,1.06767525775,0.02110405132007848,8,7.22e-16,8,4.44e-16,0.22969895368051352,0.00065523070785515115,0.00048780030224411964,0.052
733,27100082033,0.0790123831481,0.920987616852,0.0628225367135,0.858165080138,0.0161898464345,0.861646651814,1.06733504363,0.020996263280929139,8,7.22e-16,8,4.44e-16,0.22335805914460061,0.0006126495648286675,0.00047650470553516674,0.050
734,27100082034,0.0809741807729,0.919025819227,0.0640697837537,0.854956035473,0.0169043970192,0.857987166268,1.06744600199,0.021877913273560493,8,9.99e-16,8,6.11e-16,0.2279183709991931,0.00065585952895025215,0.00048263707445946746,0.051
735,27100082035,0.0805971140042,0.919402885996,0.0634456319004,0.855957254095,0.0171514821038,0.858695825633,1.06625848886,0.021580229045588692,8,8.33e-16,8,5.55e-16,0.23566694510635944,0.00066281148085526969,0.00050776578738547721,0.051
736,27100082036,0.0824282460287,0.917571753971,0.0650862586552,0.852485495316,0.0173419873736,0.855278349006,1.0678122406,0.021934667734785588,8,9.99e-16,8,6.66e-16,0.22128509180204126,0.00061799072331394542,0.00050307884010094607,0.050
737,27100082037,0.0786153122783,0.921384687722,0.062627223824,0.858757463898,0.0159880884543,0.862387399149,1.06748674764,0.020953175578375446,8,7.22e-16,8,5e-16,0.21241822196963034,0.00056163870665636043,0.00047229755929182265,0.050
738,27100082038,0.081827233471,0.918172766529,0.0644658343632,0.853706932166,0.0173613991078,0.856400545584,1.067053088,0.021601017681963333,8,8.33e-16,8,6.66e-16,0.19643217323997197,0.00049635669981926991,0.00048225221146294716,0.050
739,27100082039,0.0809222529456,0.919077747054,0.0640184575958,0.855059289459,0.0169037953498,0.858084212296,1.06738744284,0.021734920088686896,8,9.44e-16,8,6.11e-16,0.22876915532076159,0.00065094568764844014,0.00051879887645104618,0.050
740,27100082040,0.0801982557029,0.919801744297,0.0635042804698,0.856297463827,0.016693975233,0.859434741772,1.06718229719,0.021117281354166736,8,7.22e-16,8,5e-16,0.20265393160240863,0.00054707128431493921,0.00049793114133338582,0.050
741,27100082041,0.0791827122867,0.920817287713,0.0628486775011,0.857968610212,0.0163340347856,0.861329877098,1.0670952941,0.021027217569326181,8,7.22e-16,8,5e-16,0.19758982257222879,0.00051015997141828386,0.00052414282816056032,0.050
742,27100082042,0.0806525759026,0.919347424097,0.0640847165683,0.855262707529,0.0165678593344,0.858583192474,1.06809250844,0.02184738023053447,8,9.44e-16,8,6.11e-16,0.24760942468112801,0.00072770837416578948,0.0005210257598878158,0.050
743,27100082043,0.0800887512416,0.919911248758,0.0632366815845,0.856674567174,0.016852069657,0.859642007167,1.06657579069,0.021314096648520801,8,8.33e-16,8,5e-16,0.22592738836919302,0.00066173027903990763,0.00049042625214725162,0.050
744,27100082044,0.078886430189,0.921113569811,0.0629029400182,0.858210629793,0.0159834901709,0.861879406749,1.0678147634,0.021190621325081146,8,7.22e-16,8,5e-16,0.22051811297192014,0.00061088220099555579,0.00051263260836311732,0.050
745,27100082045,0.0796258885786,0.920374111421,0.0632355765083,0.857138534913,0.0163903120703,0.8605010557,1.06743863159,0.021329554785558636,8,8.33e-16,8,5e-16,0.21704928949627567,0.00059765407241438339,0.00047673560002255952,0.050
746,27100082046,0.0810988527164,0.918901147284,0.0642509312309,0.854650216053,0.0168479214855,0.857753306521,1.06776223236,0.021601908529521024,8,8.88e-16,8,6.11e-16,0.21348427285170835,0.00056618486849285311,0.00050636176036114263,0.052
747,27100082047,0.0790628478676,0.920937152132,0.0625144710906,0.858422681042,0.016548376777,0.861557628341,1.06630645768,0.021066729855406158,8,7.22e-16,8,5e-16,0.21555441744679804,0.00058293308050252771,0.00046922108672614327,0.053
748,27100082048,0.0786901057884,0.921309894212,0.0622845992856,0.859025294926,0.0164055065028,0.862253655343,1.06630775212,0.021048156783884928,8,7.22e-16,8,5e-16,0.20210317341761319,0.00053404218700560228,0.00046613250744602684,0.052
749,27100082049,0.0808258070424,0.919174192958,0.0639540289455,0.855220164012,0.0168717780969,0.858263997696,1.06737238389,0.021497637454076974,8,8.33e-16,8,5.55e-16,0.22467568984779873,0.0006400441764637299,0.00049958243407687377,0.050
750,27100082050,0.0793875613436,0.920612438656,0.0633118944054,0.857300544251,0.0160756669382,0.86094236818,1.06811619756,0.021176039069012158,8,7.22e-16,8,5e-16,0.21593654726780598,0.00057456547964314559,0.00050078859222211277,0.050
751,27100082051,0.0798304963484,0.920169503652,0.063164772914,0.857004730738,0.0166657234345,0.86012235336,1.06684100133,0.021238833720469131,8,7.22e-16,8,5e-16,0.21381611658275501,0.00056437830701284867,0.00050336711118935309,0.050
752,27100082052,0.0803712741286,0.919628725871,0.0634870008544,0.856141725017,0.0168842732741,0.859114047589,1.0668062697,0.021414434113292625,8,8.33e-16,8,5.55e-16,0.21030868954213588,0.0005371232938637476,0.00047839232253556278,0.050
753,27100082053,0.0800821101665,0.919917889833,0.0633390663247,0.856578823509,0.0167430438418,0.859652761611,1.06689864936,0.021226346750870012,8,7.22e-16,8,5e-16,0.21926417095985695,0.00058792094824719054,0.00051171109447333712,0.051
754,27100082054,0.0775041472912,0.922495852709,0.061700698754,0.860795153955,0.0158034485371,0.864467804014,1.06676090045,0.020634281021045652,8,6.11e-16,8,3.89e-16,0.23073700352371296,0.00065804122547404476,0.00052158707193841801,0.051
755,27100082055,0.0804608729482,0.919539127052,0.0638904547023,0.85564867235,0.0165704182459,0.858941682452,1.06786198115,0.021378708093643384,8,7.77e-16,8,5.55e-16,0.22521636208197016,0.00065970083965751251,0.00051598448639843047,0.052
756,27100082056,0.0785598310083,0.921440168992,0.0624080031357,0.859032165856,0.0161518278726,0.862493865124,1.06692603104,0.021077473188103678,8,7.22e-16,8,5e-16,0.23342321445957182,0.00069791441551191643,0.00047261259035453118,0.052
757,27100082057,0.0793295806646,0.920670419335,0.0631875900643,0.857482829271,0.0161419906003,0.861051936368,1.06784786458,0.021103958621257819,8,7.22e-16,8,5e-16,0.2286082042636538,0.00065692857809301636,0.00054584996448550204,0.052
758,27100082058,0.079608178474,0.920391821526,0.0632573225446,0.857134498981,0.0163508559294,0.860533599592,1.06753771708,0.020939243586350523,8,6.66e-16,8,5e-16,0.2007601389171102,0.00052936240100125728,0.00048197107985881263,0.052
759,27100082059,0.080062979795,0.919937020205,0.0634730372545,0.85646398295,0.0165899425405,0.859686206201,1.06734064535,0.021175761371755922,8,7.22e-16,8,5e-16,0.19942173681180164,0.0005637197212832681,0.00047445596664206542,0.052
760,27100082060,0.0805053662881,0.919494633712,0.0636336524559,0.855860981256,0.0168717138322,0.858863094773,1.06700014049,0.021612148838610071,8,9.44e-16,8,6.11e-16,0.21591442867664301,0.00059761810274125611,0.00049731537743472694,0.052
761,27100082061,0.0788596076518,0.921140392348,0.0626850812889,0.858455311059,0.0161745263629,0.861932575739,1.06720445687,0.021209082061411495,8,7.22e-16,8,5e-16,0.23501416252077745,0.00065601808585887141,0.00046917640593452701,0.052
762,27100082062,0.0794047252089,0.920595274791,0.0627699596334,0.857825315158,0.0166347655755,0.860918796129,1.06644089846,0.021063049940687004,8,7.22e-16,8,5e-16,0.214979059649968,0.00058013155861876204,0.00053498322852640987,0.052
763,27100082063,0.0797636481002,0.9202363519,0.0629901217185,0.857246230181,0.0167735263817,0.860249100117,1.06643655992,0.021136734079215902,8,7.22e-16,8,5e-16,0.21943017155461531,0.00061181688127056352,0.00051860585085005718,0.052
764,27100082064,0.0799174328521,0.920082567148,0.0634244375971,0.856658129551,0.0164929952549,0.85995703378,1.0674656245,0.021412620065617741,8,8.33e-16,8,5.55e-16,0.22396443214757222,0.00061115791520997831,0.00047757610881729779,0.063
765,27100082065,0.081062804386,0.918937195614,0.0642519136519,0.854685281962,0.0168108907342,0.857820105737,1.06783258297,0.021819804223841829,8,9.44e-16,8,6.11e-16,0.23699959171000373,0.00067918263244041229,0.00048967852879540472,0.052
766,27100082066,0.0799584871903,0.92004151281,0.0632257961703,0.856815716639,0.01673269102,0.859883888927,1.06678651588,0.021390078534187919,8,8.33e-16,8,5.55e-16,0.22466610450585556,0.00065597405137190372,0.0005106068831634466,0.052
767,27100082067,0.0801618009433,0.919838199057,0.063733120657,0.8561050784,0.0164286802863,0.859498870894,1.06794434494,0.021296943991545522,8,7.77e-16,8,5.55e-16,0.20720723447334555,0.00055057328715404084,0.00047949970591719822,0.051
768,27100082068,0.0770838918909,0.922916108109,0.0615820067471,0.861334101362,0.0155018851438,0.865251732318,1.06718963424,0.021043032521032248,8,7.22e-16,8,4.44e-16,0.23626783347268865,0.00068346469883936469,0.00047915859805886245,0.051
769,27100082069,0.0800528965145,0.919947103485,0.0637455710521,0.856201532433,0.0163073254624,0.859700742647,1.06818584194,0.021206907241918649,8,7.22e-16,8,5e-16,0.22105206018227164,0.00062123823935435478,0.00051140385284072004,0.053
770,27100082070,0.0799071998894,0.920092800111,0.0632996266376,0.856793173473,0.0166075732518,0.859977935284,1.0671063424,0.021074862086722365,8,7.22e-16,8,5e-16,0.21663274394552523,0.00058103126379436642,0.00048923140016112268,0.052
771,27100082071,0.0794255031645,0.920574496835,0.0630024253227,0.857572071513,0.0164230778418,0.860876656099,1.06710683989,0.021229507889497467,8,7.77e-16,8,5e-16,0.21889076044717193,0.00060836205685397627,0.00049909551751561605,0.051
772,27100082072,0.0803988647461,0.919601135254,0.0637190130413,0.855882122213,0.0166798517048,0.859059318311,1.06745813452,0.021207513163929659,8,7.22e-16,8,5e-16,0.21221248149051841,0.0005584254415374084,0.0005441269847016229,0.052
773,27100082073,0.079152325429,0.920847674571,0.0626459710725,0.858201703498,0.0165063543565,0.861389418246,1.06653758912,0.021078415171306996,8,7.22e-16,8,5e-16,0.22066064431370436,0.00061706801545724445,0.00047536224543108334,0.053
774,27100082074,0.0789931187406,0.921006881259,0.0629581495271,0.858048731732,0.0160349692135,0.861680361182,1.06778230985,0.021083096827523105,8,7.22e-16,8,5e-16,0.22247083942012169,0.00060950431073119519,0.00048508269529096468,0.054
775,27100082075,0.0805263898522,0.919473610148,0.0636736469044,0.855799963243,0.0168527429478,0.858823492199,1.06708208954,0.021410500067660699,8,7.77e-16,8,5.55e-16,0.2173429131411051,0.00060087758720998332,0.00048534353669047419,0.053
776,27100082076,0.0803167867288,0.919683213271,0.063607934363,0.856075278908,0.0167088523658,0.859213266485,1.06727485742,0.021481612016828629,8,8.33e-16,8,6.11e-16,0.22206641969955865,0.00063719903817685021,0.00052468880663305412,0.054
777,27100082077,0.0804727236181,0.919527276382,0.0638945227367,0.855632753645,0.0165782008814,0.858919640824,1.0678521529,0.021482667567731251,8,8.33e-16,8,5.55e-16,0.22747421615670849,0.0006426220652643854,0.00051746831837480795,0.052
778,27100082078,0.0791738652065,0.920826134793,0.0631532998821,0.857672834911,0.0160205653244,0.86134164397,1.06803548693,0.021248372670912629,8,7.77e-16,8,5e-16,0.22589064286887084,0.00063297637633530661,0.00049137356527979414,0.050
779,27100082079,0.0789048660174,0.921095133983,0.0623745117669,0.858720622216,0.0165303542505,0.861853247603,1.06617801655,0.021262745545630693,8,7.77e-16,8,5e-16,0.22945513847772248,0.00063872785444676547,0.00048673625843359542,0.050
780,27100082080,0.0819729640335,0.918027035967,0.0645201252348,0.853506910732,0.0174528387987,0.856129846785,1.06694557788,0.021621836545669751,8,8.88e-16,8,6.11e-16,0.20916853805268865,0.00056983210990503997,0.00047300486637346089,0.050
781,27100082081,0.0795555092394,0.920444490761,0.0627771020783,0.857667388682,0.0167784071611,0.860638731364,1.06618026674,0.02119113470072935,8,7.22e-16,8,5.55e-16,0.19843330431644968,0.00054111166210302176,0.00049410170248270823,0.050
782,27100082082,0.0802622469887,0.919737753011,0.063450237759,0.856287515252,0.0168120092297,0.859316854939,1.06689873378,0.021324020835060683,8,7.77e-16,8,5e-16,0.22753114336603841,0.00063916772675940195,0.0004878443078089511,0.050
783,27100082083,0.0817438383773,0.918256161623,0.0644865137693,0.853769647853,0.017257324608,0.856554681141,1.06727153084,0.021690834221048321,8,9.44e-16,8,6.11e-16,0.22255056289500208,0.00064365773775106549,0.00049339721490770678,0.050
784,27100082084,0.0800165111572,0.919983488843,0.0638361607649,0.856147328078,0.0161803503923,0.859766870545,1.06852859067,0.021362524965081446,8,8.33e-16,8,5.55e-16,0.22085295994345566,0.0006329131366668312,0.00050994054985045202,0.050
785,27100082085,0.0781871563196,0.92181284368,0.0623500455379,0.859462798142,0.0158371107817,0.863187509384,1.06744882339,0.021135318948877817,8,7.22e-16,8,5e-16,0.2322897692859226,0.00066141126669034894,0.00048327362918595496,0.050
786,27100082086,0.082205503732,0.917794496268,0.0647447198383,0.85304977643,0.0174607838937,0.855695872862,1.06719242382,0.021980855615141369,8,9.99e-16,8,6.11e-16,0.23386756907565509,0.00069517269662887902,0.0004808908890356662,0.052
787,27100082087,0.0800467693806,0.919953230619,0.0633371154932,0.856616115126,0.0167096538874,0.859718366175,1.06695885575,0.021531549748959343,8,8.33e-16,8,5e-16,0.23628312440343524,0.00066367766680458312,0.00050867264678661607,0.052
788,27100082088,0.0801648885757,0.919835111424,0.0635943170613,0.856240794363,0.0165705715144,0.859495267845,1.06751771186,0.02153728459877784,8,9.44e-16,8,5.55e-16,0.23089745604974776,0.00067625140863168253,0.00050950421806616509,0.053
789,27100082089,0.0815973879397,0.91840261206,0.0645610838985,0.853841528162,0.0170363040412,0.856824807055,1.06777116297,0.021719497094589979,8,9.44e-16,8,6.11e-16,0.22034572142665676,0.0005828566367561119,0.00047150946387636354,0.053
790,27100082090,0.0826195849851,0.917380415015,0.0649463397108,0.852434075304,0.0176732452742,0.854926404011,1.06703095471,0.021768768779569209,8,9.44e-16,8,6.66e-16,0.20826816396340919,0.00056869512359382466,0.00046074424640428529,0.052
791,27100082091,0.0799170510098,0.92008294899,0.0635621128765,0.856520836114,0.0163549381334,0.859955634247,1.06788377478,0.021130337141196259,8,7.22e-16,8,5e-16,0.20641636417547193,0.00056568369048246015,0.00048020033018053468,0.053
792,27100082092,0.0780190199241,0.921980980076,0.06220498806,0.859775992016,0.0158140318641,0.863502366556,1.06732424142,0.020746578488770259,8,6.11e-16,8,4.44e-16,0.20380239051338322,0.00053553542606447554,0.00048915713216734255,0.053
793,27100082093,0.0778175364807,0.922182463519,0.0621977319701,0.859984731549,0.0156198045107,0.863877194244,1.06768007401,0.020751404956174495,8,6.11e-16,8,4.44e-16,0.20711762517832666,0.00056494013831711871,0.00048286279032988755,0.053
794,27100082094,0.0803802059963,0.919619794004,0.0640420044455,0.855577789558,0.0163382015508,0.859088981612,1.06847235228,0.021416769392911216,8,8.33e-16,8,6.11e-16,0.21262173892078973,0.00056842828101504571,0.00049551579432920959,0.050
795,27100082095,0.0807365072519,0.919263492748,0.0637519309377,0.85551156181,0.0169845763142,0.858432659731,1.06692656518,0.021649601207888124,8,8.88e-16,8,5.55e-16,0.23519456433861063,0.000673038431384831,0.00048335139348848385,0.050
796,27100082096,0.077471906282,0.922528093718,0.061985199478,0.86054289424,0.015486706804,0.864523436796,1.06768400347,0.02048486740253723,8,5.55e-16,8,3.89e-16,0.21698398133560781,0.00058611414641799827,0.00049526045449433732,0.051
797,27100082097,0.0797430180758,0.920256981924,0.0633577714223,0.856899210502,0.0163852466536,0.860281762248,1.06758989619,0.021192758413460879,8,7.22e-16,8,5e-16,0.22679392139588361,0.00066293115139109146,0.00048237356086833596,0.051
798,27100082098,0.0788562832028,0.921143716797,0.0628302864846,0.858313430313,0.0160259967182,0.861936528808,1.06765095151,0.020992118328466026,8,7.22e-16,8,4.44e-16,0.22053597708497941,0.00059742080973480274,0.00049499218842996128,0.053
799,27100082099,0.0787828819826,0.921217118017,0.0626668918463,0.858550226171,0.0161159901363,0.862075409216,1.06729304771,0.021028324411427688,8,7.22e-16,8,5e-16,0.22868411003664413,0.00063963608760822662,0.00051603969453270406,0.053
800,27100082100,0.0779949977621,0.922005002238,0.0623334493801,0.859671552858,0.0156615483821,0.863545071368,1.06775878363,0.020990113082392937,8,7.22e-16,8,4.44e-16,0.24028576768769738,0.00070895916898186886,0.0005118110134027709,0.053
801,27100082101,0.0815064772218,0.918493522778,0.0645389969214,0.853954525857,0.0169674803004,0.856993559288,1.06787401487,0.021556444387740185,8,8.88e-16,8,6.11e-16,0.21649623552617092,0.00060655194964514853,0.00049261258004387048,0.053
802,27100082102,0.0794923872501,0.92050761275,0.0631672419125,0.857340370837,0.0163251453375,0.860749948188,1.06748135017,0.021391982345520994,8,8.33e-16,8,5e-16,0.2388158955079891,0.00067398219505803727,0.00050895583710229065,0.051
803,27100082103,0.0817923142388,0.918207685761,0.0642202822947,0.853987403466,0.0175720319441,0.856468976208,1.06637377722,0.021644409940744281,8,9.44e-16,8,6.11e-16,0.22475231354336989,0.0006456637058222458,0.00049654365253072141,0.050
804,27100082104,0.0811551812291,0.918844818771,0.0643287537822,0.854516064989,0.0168264274469,0.857647717233,1.06789292381,0.021471835982565524,8,8.33e-16,8,5.55e-16,0.22969118678338474,0.00065933993111003044,0.00049356858284102902,0.050
805,27100082105,0.0790786515176,0.920921348482,0.0630357304728,0.85788561801,0.0160429210448,0.861520291538,1.06785733293,0.021208086638275177,8,7.22e-16,8,5e-16,0.22593239017873079,0.0006037726851993875,0.00046584703718833859,0.050
806,27100082106,0.0789262811467,0.921073718853,0.0624077713388,0.858665947514,0.0165185098079,0.861812953421,1.06623874445,0.021422602364921658,8,8.33e-16,8,5e-16,0.2321081642861762,0.00064278813753012806,0.00049430265385880354,0.050
807,27100082107,0.0780311609805,0.92196883902,0.0620484735681,0.859920365451,0.0159826874124,0.863482185981,1.06682691958,0.020867297541704546,8,6.66e-16,8,3.89e-16,0.23623440962445019,0.0006843290732011807,0.00048850117710332519,0.050
808,27100082108,0.0805064647272,0.919493535273,0.0637635070267,0.855730028246,0.0167429577005,0.858859069196,1.06739180944,0.021381821372039762,8,8.33e-16,8,5.55e-16,0.20268427176464598,0.00053030721888676683,0.00047163356753990369,0.051
809,27100082109,0.0780722973123,0.921927702688,0.0619625238102,0.859965178877,0.0161097735021,0.863407008192,1.06648918701,0.021172755278770633,8,7.22e-16,8,5e-16,0.21460507252909633,0.00057337187253726535,0.00046604242444624254,0.053
810,27100082110,0.081531082876,0.918468917124,0.0644413190084,0.854027598116,0.0170897638676,0.856949470856,1.06753188764,0.021530597986068364,8,8.88e-16,8,6.11e-16,0.20888045716438652,0.00056437985361203593,0.00049735110803488935,0.054
811,27100082111,0.0809664360434,0.919033563957,0.0644425090053,0.854591054951,0.0165239270381,0.857995815196,1.06859059269,0.021358251827984408,8,8.33e-16,8,5e-16,0.21433960662668294,0.00057846677817609152,0.00051538962798151097,0.053
812,27100082112,0.0799896570295,0.92001034297,0.0632764468596,0.856733896111,0.0167132101699,0.859825272189,1.06688176704,0.021499412596916744,8,8.33e-16,8,5.55e-16,0.22916882869729704,0.00065549750235359677,0.00052112052014820372,0.053
813,27100082113,0.0788638427481,0.921136157252,0.0629537276549,0.858182429597,0.0159101150932,0.861920593699,1.06801106714,0.021256363930540575,8,7.77e-16,8,5e-16,0.22714768427148213,0.00062523845490199516,0.00048669392808957357,0.054
814,27100082114,0.0792584729567,0.920741527043,0.0630798736073,0.857661653436,0.0161785993495,0.861185635417,1.0676544145,0.021224317540659562,8,7.77e-16,8,5e-16,0.22377013710884097,0.00064243020967794692,0.00048764827273931765,0.054
815,27100082115,0.0787540485337,0.921245951466,0.0626002952406,0.858645656226,0.0161537532931,0.862130004064,1.06714514583,0.020995510599044226,8,7.22e-16,8,4.44e-16,0.22891283110650318,0.00064579719907558982,0.00049748167137696501,0.053
816,27100082116,0.0796026456729,0.920397354327,0.0631624350276,0.857234919299,0.0164402106452,0.860545323727,1.06726037192,0.021138834303876176,8,7.22e-16,8,5e-16,0.20133319601258426,0.00052320037275976699,0.00048839603164457638,0.053
817,27100082117,0.0785294783488,0.921470521651,0.0620131130715,0.85945740858,0.0165163652773,0.862556323379,1.06578559305,0.020837235834212119,8,6.11e-16,8,5e-16,0.19274585463926142,0.00046377801176586696,0.00048379019562567142,0.050
818,27100082118,0.0815914541483,0.918408545852,0.0644546130772,0.853953932774,0.0171368410711,0.85683742936,1.06745942387,0.02156547591873605,8,8.33e-16,8,6.11e-16,0.21822857008845387,0.00061919627860751957,0.0004810177586437808,0.050
819,27100082119,0.081566073969,0.918433926031,0.0642618304355,0.854172095595,0.0173042435335,0.8568873973,1.06692230943,0.021436606920957703,8,8.33e-16,8,6.11e-16,0.19222334310517109,0.00047312110775335887,0.00045331036817263052,0.050
820,27100082120,0.0792229277641,0.920777072236,0.0631587197917,0.857618352444,0.0160642079723,0.861250440612,1.06796004096,0.021308582767559748,8,7.77e-16,8,5e-16,0.2176826749261952,0.00056783395073770992,0.00050076751011135122,0.050
821,27100082121,0.0774380454421,0.922561954558,0.0621871598251,0.860374794733,0.015250885617,0.864583349653,1.06835988271,0.020931687392295114,8,6.66e-16,8,3.89e-16,0.25045132331139175,0.00076965158518892737,0.00052551523087501317,0.050
822,27100082122,0.0800520158187,0.919947984181,0.0633094986199,0.856638485561,0.0167425171987,0.859709054155,1.06686530447,0.021285522689404049,8,7.77e-16,8,5e-16,0.21566528045754252,0.00056292945395878884,0.0004885671308601803,0.051
823,27100082123,0.0807886039466,0.919211396053,0.0636216757458,0.855589720308,0.0171669282007,0.858338061788,1.06643422902,0.021387347039568395,8,7.77e-16,8,5.55e-16,0.21137638750446763,0.0005503655567160767,0.00052094638294201121,0.051
824,27100082124,0.0810852211714,0.918914778829,0.0641680627466,0.854746716082,0.0169171584247,0.857779840708,1.06753644865,0.021330415967462969,8,8.33e-16,8,5.55e-16,0.20879743243005711,0.00055875513191493077,0.00049471584819502687,0.053
825,27100082125,0.0799865928665,0.920013407134,0.0633999576603,0.856613449473,0.0165866352062,0.85982906694,1.06726198906,0.021348826465957756,8,7.77e-16,8,5.55e-16,0.2161934859613176,0.00059692218776523571,0.0005028705076667527,0.053
826,27100082126,0.0805021467432,0.919497853257,0.0638689291305,0.855628924126,0.0166332176128,0.858865463124,1.06771952755,0.021430584543856171,8,8.33e-16,8,5.55e-16,0.21352443184340819,0.00061516579471215577,0.00049243748948734798,0.053
827,27100082127,0.0809990552068,0.919000944793,0.0639065800409,0.855094364752,0.0170924751658,0.857943556786,1.06690466992,0.021464373397312109,8,8.33e-16,8,6.11e-16,0.22074791374451042,0.00063522844036422094,0.00051454942485987406,0.053
828,27100082128,0.0805159166083,0.919484083392,0.0639312525745,0.855552830817,0.0165846640338,0.858838971109,1.06788274349,0.02148542130856803,8,8.33e-16,8,6.11e-16,0.21083538225509557,0.00057745743916605462,0.00047415186724745584,0.052
829,27100082129,0.081024059616,0.918975940384,0.0643741269909,0.854601813393,0.0166499326251,0.857890049254,1.06827555188,0.021535353810249132,8,8.33e-16,8,6.11e-16,0.20813153371250026,0.00055885000345616781,0.00049288784239957795,0.052
830,27100082130,0.0789742316306,0.921025768369,0.0629994936774,0.858026274692,0.0159747379532,0.861714813884,1.06794304455,0.021004600990904732,8,7.22e-16,8,5e-16,0.20224067982135618,0.00056957638407309974,0.00049022771938931026,0.053
831,27100082131,0.07877249863,0.92122750137,0.0623337818279,0.858893719542,0.0164387168021,0.862099802955,1.06630250133,0.021021888072766413,8,7.22e-16,8,4.44e-16,0.22707716453295435,0.00064614147103733352,0.00048400516581876895,0.053
832,27100082132,0.0778094086051,0.922190591395,0.0620123939259,0.860178197469,0.0157970146792,0.863895150066,1.06713336683,0.020864947846639816,8,6.66e-16,8,4.44e-16,0.23027592993028934,0.00065681727587539509,0.00049855091462280062,0.052
833,27100082133,0.079479078874,0.920520921126,0.0633842588896,0.857136662236,0.0160948199844,0.860771334159,1.06816426733,0.021168101640714497,8,7.22e-16,8,5e-16,0.21051024475827795,0.00055882363832674927,0.0004710714728684454,0.054
834,27100082134,0.0790504472703,0.92094955273,0.0625748418076,0.858374710922,0.0164756054626,0.861579738169,1.06651272965,0.021082064723679923,8,7.22e-16,8,5e-16,0.21121302819549348,0.00058776613359211381,0.00052020902422551135,0.051
835,27100082135,0.0820949849486,0.917905015051,0.0650310357267,0.852873979325,0.017063949222,0.855896094782,1.06826685826,0.021413440500244782,8,7.77e-16,8,6.11e-16,0.20392922351256448,0.00051434268574064145,0.00051981192520067802,0.051
836,27100082136,0.0780818582699,0.92191814173,0.0621726882755,0.859745453455,0.0159091699944,0.863386011726,1.06710848602,0.020938575599815049,8,6.66e-16,8,4.44e-16,0.23229581051635617,0.00068369385956651917,0.00049223677532383471,0.050
837,27100082137,0.0774915990606,0.922508400939,0.0617434487458,0.860764952194,0.0157481503148,0.86449049701,1.06691406148,0.021092066626386487,8,7.22e-16,8,4.44e-16,0.25185673836489841,0.00075076086575973935,0.0005048504640400664,0.050
838,27100082138,0.0798852275312,0.920114772469,0.0633646784723,0.856750093997,0.0165205490589,0.860017716196,1.0673446985,0.021123579822496564,8,7.22e-16,8,5e-16,0.21388643069301749,0.00057140907260120016,0.00051326294016364106,0.050
839,27100082139,0.0821765840054,0.917823415995,0.0651652987367,0.852658117258,0.0170112852687,0.855742970186,1.06852161697,0.021845695922227862,8,9.44e-16,8,6.66e-16,0.21636950412723166,0.00060356960425447445,0.00048717917421309677,0.050
840,27100082140,0.0818969127908,0.918103087209,0.0646370521027,0.853466035106,0.0172598606882,0.85626888462,1.06744210849,0.021607494766847958,8,8.88e-16,8,6.11e-16,0.20854650346918313,0.0005912446407995446,0.00050600793693935915,0.051
841,27100082141,0.0785441278666,0.921455872133,0.0622631278227,0.859192744311,0.016281000044,0.862525268146,1.06651619209,0.021165576043413667,8,7.22e-16,8,4.44e-16,0.23969018857389102,0.00069322036420028184,0.0005238162472919485,0.051
842,27100082142,0.0783398180827,0.921660181917,0.0623917157847,0.859268466132,0.015948102298,0.862903058126,1.06728899421,0.021064994098367103,8,7.22e-16,8,5e-16,0.21466029475507364,0.00058033003829305514,0.00051523665663279639,0.050
843,27100082143,0.0823479049653,0.917652095035,0.0648342797552,0.85281781528,0.0175136252101,0.855430906598,1.06719817464,0.021605726215894024,8,8.33e-16,8,6.11e-16,0.20110553986295121,0.00049639055417963597,0.00048319915178049157,0.051
844,27100082144,0.0799557294324,0.920044270568,0.0634476317756,0.856596638792,0.0165080976568,0.85988560967,1.06746428862,0.021147388178663625,8,7.22e-16,8,5e-16,0.22168621233704477,0.00061397417187097599,0.00050931692912019105,0.050
845,27100082145,0.0793540788069,0.920645921193,0.0632719092423,0.857374011951,0.0160821695647,0.861005153618,1.06805765239,0.021216110381383185,8,7.22e-16,8,4.44e-16,0.24539221601057026,0.00073249567705418951,0.0005043758186189382,0.052
846,27100082146,0.0789975361899,0.92100246381,0.062669968232,0.858332495578,0.0163275679578,0.861676567953,1.06690026082,0.021011718314315708,8,7.22e-16,8,4.44e-16,0.22443445741129708,0.0006473079277218843,0.00046993925254564423,0.054
847,27100082147,0.0780120748654,0.921987925135,0.0624522729061,0.859535652228,0.0155598019593,0.863511494995,1.06808703923,0.020769509723765817,8,6.11e-16,8,3.89e-16,0.22260894919746721,0.0006428149533099116,0.00050708051344666705,0.051
848,27100082148,0.0791471839324,0.920852816068,0.0632422136908,0.857610602377,0.0159049702416,0.861389837714,1.06835504434,0.021230208402478034,8,7.22e-16,8,5e-16,0.22787506378889655,0.00065665103479603255,0.00051781340471082095,0.050
849,27100082149,0.0814008132368,0.918599186763,0.0643725305637,0.854226656199,0.0170282826731,0.857191873841,1.0675666837,0.02162357377654818,8,8.88e-16,8,6.11e-16,0.21604720162917268,0.00060674642184360022,0.00047880130159853949,0.050
850,27100082150,0.0790844271332,0.920915572867,0.0627265070597,0.858189065807,0.0163579200735,0.861514298535,1.06690894055,0.020872442739641443,8,6.66e-16,8,4.44e-16,0.2026044497211269,0.00052302708855827662,0.0004745295695463238,0.050
851,27100082151,0.0789920880273,0.921007911973,0.0628657634329,0.85814214854,0.0161263245944,0.861683690538,1.06750412296,0.021037793128213279,8,7.22e-16,8,5e-16,0.21229705345176508,0.00056122882091783879,0.00049394781067581424,0.051
852,27100082152,0.0781891042367,0.921810895763,0.0623076707396,0.859503225024,0.015881433497,0.863184536586,1.06731668989,0.02115849216580484,8,7.22e-16,8,5e-16,0.22724622308944553,0.00061946474384798529,0.00048076890279472072,0.053
853,27100082153,0.0796796148643,0.920320385136,0.0633474012503,0.856972983885,0.0163322136139,0.860399610232,1.06767712347,0.021305024755101109,8,7.77e-16,8,5e-16,0.21771563200601096,0.00058811493402377774,0.00048813607152942205,0.054
854,27100082154,0.0819905654341,0.918009434566,0.0644061317212,0.853603302845,0.0175844337129,0.856099000475,1.06656708188,0.021912839811161908,8,1.05e-15,8,6.11e-16,0.23455540940898134,0.00066461839872085631,0.00047796745817753366,0.050
855,27100082155,0.07855105564,0.92144894436,0.0623621971418,0.859086747218,0.0161888584982,0.862510875674,1.06680359073,0.020989969214421485,8,6.66e-16,8,4.44e-16,0.22879727216076673,0.00065262947321233819,0.00049630766754128503,0.051
856,27100082156,0.0780897602439,0.921910239756,0.062597451289,0.859312788467,0.0154923089549,0.86336481419,1.06838156516,0.020692892371556949,8,6.11e-16,8,4.44e-16,0.19841704995166065,0.00053605379360807139,0.00046138864209327289,0.051
857,27100082157,0.0797964176908,0.920203582309,0.0633770214632,0.856826560846,0.0164193962276,0.860182353227,1.06754832264,0.021511490951161644,8,8.33e-16,8,5e-16,0.2353631403640305,0.00066578755458895661,0.00049173391398624352,0.051
858,27100082158,0.0795474931598,0.92045250684,0.0631540718324,0.857298435008,0.0163934213273,0.860647841043,1.06733825684,0.021157423115826326,8,7.22e-16,8,5e-16,0.23130406781325408,0.00067494753145401932,0.00050977900711547664,0.052
859,27100082159,0.0811186782643,0.918881321736,0.0643090625309,0.854572259205,0.0168096157334,0.857715671567,1.06790143678,0.021565776903246278,8,8.88e-16,8,6.11e-16,0.20702024826984167,0.00058662035251700489,0.00049537815989433864,0.051
860,27100082160,0.0794856543094,0.920514345691,0.0635160615596,0.856998284131,0.0159695927498,0.860757107581,1.06855158708,0.020934335844273098,8,7.22e-16,8,4.44e-16,0.2145261213360401,0.0005975530699905057,0.00050958698260486761,0.054
861,27100082161,0.0796228101477,0.920377189852,0.0630403897654,0.857336800087,0.0165824203823,0.860509759224,1.06685258163,0.02105604619814791,8,7.22e-16,8,5e-16,0.20429885965220285,0.00054946107047922305,0.00047863796503590239,0.053
862,27100082162,0.0821501324698,0.91784986753,0.064722964692,0.853126902838,0.0174271677778,0.855798713108,1.06722982518,0.021745903109069167,8,9.44e-16,8,6.11e-16,0.22400077027028187,0.00061073950887621255,0.00049162671618467797,0.054
863,27100082163,0.0794845720753,0.920515427925,0.0632177663139,0.857297661611,0.0162668057614,0.860763684562,1.06764917265,0.021322334745510773,8,7.77e-16,8,5.55e-16,0.21120288512927943,0.00057716551420129204,0.00050290201490764571,0.054
864,27100082164,0.0791576583683,0.920842341632,0.0626302975386,0.858212044093,0.0165273608297,0.861379753299,1.06648007904,0.021291869987018323,8,7.77e-16,8,5e-16,0.22530778891338432,0.00063432461791193464,0.00047957004930686248,0.054
865,27100082165,0.0789705078304,0.92102949217,0.0626604607874,0.858369031382,0.016310047043,0.861726922956,1.06692206147,0.021143902626676963,8,7.22e-16,8,5e-16,0.21824761979188279,0.00058565862660042202,0.00048638731818497372,0.050
866,27100082166,0.0796776153892,0.920322384611,0.0631737547652,0.857148629846,0.016503860624,0.860405980755,1.06715436439,0.021554786453388753,8,8.88e-16,8,5.55e-16,0.23094907006569487,0.00065315588283888499,0.00049369383740677827,0.050
867,27100082167,0.0785604072735,0.921439592727,0.0621451213119,0.859294471415,0.0164152859616,0.86249681951,1.06612788523,0.021134157960576563,8,7.22e-16,8,5e-16,0.22647920858552406,0.00064235762135082634,0.00050817921328291128,0.054
868,27100082168,0.0815665592998,0.9184334407,0.0650716616734,0.853361779027,0.0164948976264,0.856874097688,1.06937683648,0.021853360122892792,8,9.44e-16,8,6.11e-16,0.24410357817657446,0.00076502748501582074,0.00052133874326284731,0.051
869,27100082169,0.0804691294208,0.919530870579,0.0636967522647,0.855834118314,0.0167723771562,0.858929335282,1.06725922835,0.021258517552257373,8,7.77e-16,8,5e-16,0.21852782882217214,0.00058750606457258752,0.00050641715430931543,0.051
870,27100082170,0.0776728804037,0.922327119596,0.0620202417148,0.860306877882,0.0156526386889,0.864148991835,1.06741323543,0.020831174077135372,8,6.66e-16,8,4.44e-16,0.21714742105761065,0.00057643812847667925,0.00048092211671999429,0.053
871,27100082171,0.0798091917858,0.920190808214,0.0629751555891,0.857215652625,0.0168340361966,0.86016479783,1.06630594618,0.021217882225511728,8,7.22e-16,8,5e-16,0.21494302871844584,0.00060789830534059813,0.000478499634240987,0.054
872,27100082172,0.0773674696311,0.922632530369,0.06156804939,0.861064480979,0.0157994202411,0.864724158626,1.06661514109,0.020947663926255525,8,7.22e-16,8,4.44e-16,0.23368474139379158,0.00066246998475434854,0.00048934144263735658,0.054
873,27100082173,0.0800360661745,0.919963933825,0.0637724434299,0.856191490396,0.0162636227446,0.859731560466,1.06829880948,0.021305811169377721,8,7.77e-16,8,5e-16,0.22015504856339985,0.00060968278137598687,0.00050428432571841385,0.055
874,27100082174,0.0809749786928,0.919025021307,0.0638984629542,0.855126558353,0.0170765157386,0.857988310533,1.06692506055,0.021433432369227165,8,8.33e-16,8,6.11e-16,0.19463122022410839,0.00049572989387803581,0.00046600596350490403,0.054
875,27100082175,0.0796399736032,0.920360026397,0.0632891450924,0.857070881304,0.0163508285108,0.860474088567,1.06757468847,0.021255903954035205,8,7.22e-16,8,5e-16,0.21934397274785933,0.00059821481593003482,0.00050612394562654856,0.054
876,27100082176,0.0790002899617,0.920999710038,0.062523826225,0.858475883813,0.0164764637367,0.861673690271,1.06645199561,0.021307331710966878,8,8.33e-16,8,5e-16,0.23131939916932809,0.00065600825486081672,0.00049107388716320159,0.052
877,27100082177,0.0804839234799,0.91951607652,0.064110624811,0.855405451709,0.0163732986689,0.858895559732,1.06848643587,0.021428066738875703,8,8.33e-16,8,5e-16,0.21981940604035677,0.00059308938340516687,0.00046414038154480534,0.052
878,27100082178,0.0785670602694,0.921432939731,0.0628435445469,0.858589395184,0.0157235157225,0.862473760328,1.06823305882,0.020814322612454576,8,6.11e-16,8,5e-16,0.20662904940211269,0.00054154135443148371,0.00048701619611412201,0.051
879,27100082179,0.0789957219362,0.921004278064,0.0625911962558,0.858413081808,0.0164045256805,0.861681144364,1.06666482001,0.02093436475824027,8,6.66e-16,8,4.44e-16,0.22083211335301867,0.00061530544189825195,0.00047409119384760355,0.051
880,27100082180,0.0780827751383,0.921917224862,0.0623214899068,0.859595734955,0.0157612852315,0.863382028321,1.06755793815,0.021145066268305812,8,7.22e-16,8,5e-16,0.23896734765559335,0.00070197960528337077,0.00049757828514824566,0.050
881,27100082181,0.0816399937868,0.918360006213,0.0644781460214,0.853881860192,0.0171618477654,0.856747154498,1.06744011113,0.021746792208953196,8,9.44e-16,8,6.11e-16,0.22416833583575124,0.00058440264806175187,0.00050959649725233736,0.052
882,27100082182,0.0781881228089,0.921811877191,0.0623886584817,0.859423218709,0.0157994643272,0.863185121179,1.06756408715,0.020843094524515045,8,6.11e-16,8,4.44e-16,0.21070228581181394,0.00055398954771613792,0.0004797187460183097,0.054
883,27100082183,0.078515503481,0.921484496519,0.0620660956604,0.859418400859,0.0164494078206,0.862581485493,1.0659724275,0.020824957630845974,8,6.11e-16,8,4.44e-16,0.21034207356308188,0.00056911746454548211,0.00047405025463786863,0.053
884,27100082184,0.0813942615688,0.918605738431,0.0640835059099,0.854522232521,0.0173107556589,0.857208438658,1.06670259239,0.021592013885943132,8,8.88e-16,8,6.11e-16,0.21911238085536489,0.00060406117827692114,0.00047550271551319767,0.053
885,27100082185,0.0796098192409,0.920390180759,0.063018094019,0.85737208674,0.0165917252219,0.860534216848,1.0668092974,0.021505505020621925,8,8.33e-16,8,5e-16,0.23437438266294119,0.0006576106103355772,0.00047279567146085711,0.051
886,27100082186,0.0784873385727,0.921512661427,0.0621648185791,0.859347842848,0.0163225199937,0.862632321721,1.06632454207,0.02079413007184638,8,6.11e-16,8,4.44e-16,0.20002439941217887,0.00051382656865445479,0.00048644590900560425,0.050
887,27100082187,0.0802498882264,0.919750111774,0.0633394024191,0.856410709354,0.0169104858073,0.859341479004,1.06658579564,0.021206553474199939,8,7.77e-16,8,5e-16,0.20719372943204517,0.00056590588614026545,0.00046169259999654635,0.050
888,27100082188,0.0812575319409,0.918742468059,0.0645212136369,0.854221254422,0.016736318304,0.857455092595,1.06828520727,0.021768050139553505,8,9.44e-16,8,6.11e-16,0.20898367558022901,0.00056352886067105254,0.00048930045384468126,0.050
889,27100082189,0.0803619952127,0.919638004787,0.0637292155134,0.855908789274,0.0166327796994,0.859127550061,1.06755802703,0.021299056101610946,8,7.77e-16,8,5.55e-16,0.21109873568667947,0.00054958788760913738,0.00050847076391435486,0.050
890,27100082190,0.0813740681484,0.918625931852,0.0643375200495,0.854288411802,0.017036548099,0.85724196458,1.06751049908,0.021470557701790828,8,8.33e-16,8,6.11e-16,0.20711973551270157,0.00054137912430544683,0.00049009549205144155,0.050
891,27100082191,0.080517689921,0.919482310079,0.0640088600552,0.855473450024,0.0165088298657,0.858834493974,1.06811473559,0.021543555210875986,8,8.33e-16,8,5.55e-16,0.23793670363023145,0.00070941683946964705,0.00050837574248632181,0.050
892,27100082192,0.0804123745859,0.919587625414,0.0637267981325,0.855860827282,0.0166855764533,0.859034140865,1.06745647194,0.021151124689960148,8,7.22e-16,8,5e-16,0.20663712728633321,0.00053073968210548301,0.00048854661508456788,0.051
893,27100082193,0.0806631663069,0.919336833693,0.0637706075914,0.855566226102,0.0168925587156,0.858568364383,1.06712031851,0.021591209410168677,8,8.33e-16,8,6.11e-16,0.21971731712572529,0.00057502472651834943,0.00049277438668916557,0.050
894,27100082194,0.0805794603005,0.919420539699,0.0633632634595,0.85605727624,0.017216196841,0.858729824782,1.06604175614,0.021258156023040323,8,7.22e-16,8,5.55e-16,0.19448935210495355,0.00048884813493594963,0.00046828742682795944,0.050
895,27100082195,0.0807706585526,0.919229341447,0.0637717941809,0.855457547266,0.0169988643717,0.858369035039,1.06692294234,0.021574968371756903,8,8.88e-16,8,5.55e-16,0.22179064160707285,0.00064723796486450161,0.00049855399244177708,0.051
896,27100082196,0.0804877467453,0.919512253255,0.0637919900709,0.855720263184,0.0166957566745,0.858893347995,1.0675131754,0.021329696934438716,8,7.77e-16,8,5.55e-16,0.21168884297928847,0.00058264467661145155,0.00048536585569254164,0.053
897,27100082197,0.0811736850813,0.918826314919,0.0643656548818,0.854460660037,0.0168080301995,0.857612859067,1.06797022974,0.021593957590585671,8,8.33e-16,8,5.55e-16,0.22605085949231463,0.0006317538709599979,0.00048907421401840287,0.054
898,27100082198,0.0811899119988,0.918810088001,0.0641772442339,0.854632843767,0.0170126677649,0.857585671385,1.06736863904,0.021698623656275697,8,9.44e-16,8,6.11e-16,0.21704643461560513,0.00064605196015755451,0.00047695815285088097,0.054
899,27100082199,0.0790184436366,0.920981556363,0.0630146648078,0.857966891556,0.0160037788288,0.861632451925,1.06790623034,0.021231416533095945,8,7.77e-16,8,5e-16,0.22294921242087418,0.00063711298493765716,0.00051860360168961748,0.053
900,27100082200,0.0804909300804,0.91950906992,0.063610847229,0.855898222691,0.0168800828514,0.858890217784,1.06695799144,0.021419372242399089,8,8.33e-16,8,5.55e-16,0.21710537204430636,0.00059248094384115816,0.00047451255406195551,0.051
901,27100082201,0.0810655094683,0.918934490532,0.064044880868,0.854889609664,0.0170206286003,0.857818262065,1.0671997974,0.021345385161010429,8,8.33e-16,8,5.55e-16,0.21046022017917687,0.00056179163635672888,0.00050252280131192115,0.051
902,27100082202,0.0783737201989,0.921626279801,0.0623761755917,0.859250104209,0.0159975446072,0.862840275053,1.06717833041,0.021112591419503935,8,7.22e-16,8,4.44e-16,0.23177928719944774,0.00066939007938952237,0.00046959383101146876,0.054
903,27100082203,0.0795822155848,0.920417784415,0.0634680113928,0.856949773022,0.016114204192,0.860578571825,1.06822513227,0.021441714585910682,8,8.33e-16,8,5e-16,0.2255880250695701,0.00064113815142007805,0.00049274777469247974,0.054
904,27100082204,0.0796273684502,0.92037263155,0.0631856769551,0.857186954595,0.0164416914951,0.860499072596,1.0672845645,0.021321185365590942,8,8.33e-16,8,5e-16,0.21889716295197648,0.00062530358481674236,0.00049510402180338365,0.054
905,27100082205,0.0812149848044,0.918785015196,0.0643105795982,0.854474435597,0.0169044052062,0.85753716426,1.06772606276,0.021840085343651849,8,9.44e-16,8,6.11e-16,0.2279874859112393,0.00065745022230925495,0.00048021346969351027,0.054
906,27100082206,0.080693908371,0.919306091629,0.0640748822399,0.855231209389,0.0166190261311,0.858506701154,1.06798540918,0.021384924820465601,8,8.33e-16,8,5.55e-16,0.21413176456157668,0.00058367470183016772,0.00050907468829792623,0.054
907,27100082207,0.0817486784607,0.918251321539,0.0644973393491,0.85375398219,0.0172513391116,0.856545550899,1.06729531499,0.021809097111886583,8,9.99e-16,8,6.11e-16,0.23660944916331428,0.00066713897083282576,0.000504413917725884,0.051
908,27100082208,0.0806160578504,0.91938394215,0.0634533239837,0.855930618166,0.0171627338667,0.858660578155,1.06624638877,0.021536015169160129,8,8.88e-16,8,6.11e-16,0.21280980318989584,0.00059104705608178693,0.00050179792994920391,0.050
909,27100082209,0.0801869512722,0.919813048728,0.0634746416926,0.856338407035,0.0167123095796,0.859456168045,1.06711357879,0.021676463624060647,8,9.44e-16,8,5.55e-16,0.24493286259850522,0.00072863456023789473,0.0004861403452862148,0.050
910,27100082210,0.0801385645568,0.919861435443,0.0637467621082,0.856114673335,0.0163918024486,0.85954177305,1.06802917672,0.021528190975357249,8,8.33e-16,8,5.55e-16,0.23524741361902779,0.00068724091517198646,0.00049786655052769246,0.050
911,27100082211,0.080068452172,0.919931547828,0.0638684951661,0.856063052662,0.0161999570059,0.859669996792,1.06852944749,0.021429204208367799,8,8.33e-16,8,5e-16,0.22325859059181918,0.00059736888216363872,0.0004726750164510155,0.050
912,27100082212,0.0808226060867,0.919177393913,0.0638055111215,0.855371882792,0.0170170949652,0.858272206372,1.06692805722,0.021277994946365859,8,7.77e-16,8,5.55e-16,0.20731447363427502,0.00054765479481670752,0.00046523079532625138,0.050
913,27100082213,0.0810257950425,0.918974204957,0.0644015046187,0.854572700339,0.0166242904238,0.85788641329,1.06835531811,0.021540984757285973,8,8.33e-16,8,6.11e-16,0.21398457754324285,0.00059053277504815679,0.00054542284089302974,0.050
914,27100082214,0.0807388582826,0.919261141717,0.064061769684,0.855199372033,0.0166770885985,0.858423556163,1.06786161041,0.021416194943136499,8,8.33e-16,8,5.55e-16,0.21755577732559561,0.00059543827236982049,0.00048973181741547144,0.050
915,27100082215,0.0802795913815,0.919720408618,0.0635170615846,0.856203347034,0.016762529797,0.859283656408,1.06706890212,0.021507848673732805,8,8.33e-16,8,5.55e-16,0.22710662084725197,0.00067030336512008707,0.00051085627370576179,0.050
916,27100082216,0.0799867449328,0.920013255067,0.0634174979768,0.85659575709,0.016569246956,0.859828516172,1.06731488731,0.021589589710830755,8,8.88e-16,8,5.55e-16,0.23247331908010982,0.00064646532785740478,0.00047182808946310666,0.051
917,27100082217,0.0796378803626,0.920362119637,0.0631922036639,0.857169915973,0.0164456766986,0.860479458764,1.06728467719,0.021250168497740245,8,7.77e-16,8,5e-16,0.22277988699086892,0.00062430903718553783,0.00052252176495920369,0.052
918,27100082218,0.0780770967528,0.921922903247,0.0620809699407,0.859841933306,0.0159961268121,0.863396270043,1.06683932069,0.020845600518346656,8,6.11e-16,8,4.44e-16,0.21199938670443363,0.00056648499965554304,0.00048770557517731941,0.050
919,27100082219,0.0795684405044,0.920431559496,0.0632664892516,0.857165070244,0.0163019512528,0.860607230716,1.06763989701,0.0213193789722756,8,7.77e-16,8,5e-16,0.21615225695246121,0.0005940477787596362,0.00047762586493644784,0.050
920,27100082220,0.0796071656421,0.920392834358,0.062928093106,0.857464741252,0.016679072536,0.860540521149,1.06654137903,0.0212561914812507,8,7.77e-16,8,5e-16,0.23075408983952739,0.00066415388985531499,0.00047767265175933623,0.050
921,27100082221,0.0789287795871,0.921071220413,0.0624887451864,0.858582475226,0.0164400344007,0.861807071981,1.06647957951,0.020873599339662392,8,6.66e-16,8,5e-16,0.20239358207232694,0.0005465734460688011,0.0004810846995889328,0.050
922,27100082222,0.0794116157293,0.920588384271,0.0629461687359,0.857642215535,0.0164654469934,0.86090330355,1.066962269,0.021109373764059726,8,7.22e-16,8,5e-16,0.20709831862364836,0.00052546280185429908,0.00050065738183035537,0.050
923,27100082223,0.0803014405444,0.919698559456,0.0635978071792,0.856100752276,0.0167036333653,0.859241888834,1.06727285615,0.021130570449953204,8,7.22e-16,8,5e-16,0.20646776924374455,0.00057656009125889394,0.00045909843693653628,0.050
924,27100082224,0.0785752911493,0.921424708851,0.0627909750425,0.858633733808,0.0157843161068,0.862459268351,1.06805824217,0.021065098432352759,8,7.22e-16,8,4.44e-16,0.23049390565296379,0.00066897382941856335,0.00052145911121905387,0.050
925,27100082225,0.0785042401776,0.921495759822,0.0625841143384,0.858911645484,0.0159201258391,0.862594487367,1.06756418458,0.021150602189176859,8,7.22e-16,8,5e-16,0.22903200308172356,0.00064846817306053891,0.00050536285435619167,0.051
926,27100082226,0.0828738902882,0.917126109712,0.0650875432037,0.852038566508,0.0177863470845,0.854453743574,1.06698465607,0.022139571255354228,8,1.05e-15,8,7.22e-16,0.23893374998621353,0.00070239789113053916,0.00049108123881168384,0.052
927,27100082227,0.0817286843807,0.918271315619,0.0645586917435,0.853712623876,0.0171699926371,0.856581643429,1.06751867863,0.021571305846266722,8,8.33e-16,8,6.11e-16,0.19525876047467527,0.00047938972994771147,0.00048249985645993087,0.050
928,27100082228,0.0799909021705,0.920009097829,0.0636560786996,0.85635301913,0.016334823471,0.859817148537,1.06803049284,0.021462025990200539,8,8.33e-16,8,5.55e-16,0.22196190607204747,0.00061340922150702559,0.00049097492996578052,0.050
929,27100082229,0.080208324641,0.919791675359,0.0637871627948,0.856004512564,0.0164211618462,0.859411730057,1.06802116941,0.021303102825728351,8,7.77e-16,8,5e-16,0.22299298548522006,0.00059958021859481548,0.00050713173943615214,0.053
930,27100082230,0.0799633028358,0.920036697164,0.063350192156,0.856686505008,0.0166131106798,0.859873047705,1.06715467749,0.0211766512080745,8,7.22e-16,8,5e-16,0.21691621505665071,0.00059415440873908517,0.00049611588919215241,0.050
931,27100082231,0.0801339679956,0.919866032004,0.0633437543492,0.856522277655,0.0167902136465,0.859556472347,1.06681584395,0.02145004544265193,8,8.33e-16,8,5e-16,0.23114822381455857,0.00063692186211294552,0.00052490959095226504,0.050
932,27100082232,0.0796014074981,0.920398592502,0.063102479638,0.857296112864,0.0164989278601,0.860548540368,1.06708090303,0.021377611207369206,8,8.33e-16,8,5e-16,0.22897492387792562,0.00064959084005233089,0.00048535342279717433,0.050
933,27100082233,0.0818546068668,0.918145393133,0.0643807843899,0.853764608743,0.0174738224769,0.856351153938,1.06674409642,0.021626589771829387,8,8.88e-16,8,6.11e-16,0.21221995132736438,0.00060205793120647144,0.00050036825343017187,0.050
934,27100082234,0.0780874785036,0.921912521496,0.0622482582414,0.859664263255,0.0158392202622,0.863374403986,1.067327079,0.020850137734375437,8,6.66e-16,8,3.89e-16,0.23660094325548908,0.00065720446555118321,0.00048495213487969652,0.050
935,27100082235,0.0804810485989,0.919518951401,0.063752906507,0.855766044894,0.0167281420918,0.858906369221,1.06740719919,0.021548420186510323,8,8.33e-16,8,5.55e-16,0.23534522916291012,0.00070214327973147335,0.00050173056151304779,0.050
936,27100082236,0.0802912253514,0.919708774649,0.0640937451815,0.855615029467,0.0161974801699,0.859253244296,1.0687956632,0.021583352491817264,8,8.88e-16,8,5.55e-16,0.22496323516622163,0.0006462905339897901,0.00048933812850187513,0.052
937,27100082237,0.0812728298828,0.918727170117,0.0641939622596,0.854533207858,0.0170788676232,0.857431755098,1.06726438569,0.021698005597436846,8,9.44e-16,8,5.55e-16,0.22591267899630052,0.00061179414724688117,0.00049042226847388702,0.054
938,27100082238,0.0796881145611,0.920311885439,0.0631499869378,0.857161898501,0.0165381276233,0.860386855515,1.067062648,0.020991678500525249,8,7.22e-16,8,5e-16,0.19766540385391063,0.00048480912589856723,0.00047093441180958204,0.054
939,27100082239,0.0786320111528,0.921367988847,0.062401737721,0.858966251126,0.0162302734318,0.862359819089,1.0667717756,0.021053604890335729,8,7.22e-16,8,5e-16,0.21776356309220746,0.00060770005652198856,0.00049546598726379757,0.055
940,27100082240,0.0818364756554,0.918163524345,0.0647341358751,0.853429388469,0.0171023397804,0.856379321049,1.06784932744,0.021823263334085276,8,9.44e-16,8,6.11e-16,0.24330603589070443,0.00071750825082142141,0.00052743983086389948,0.051
941,27100082241,0.0799464967102,0.92005350329,0.0633358264406,0.856717676849,0.0166106702696,0.859904455062,1.06714256755,0.021070635413793039,8,7.22e-16,8,5e-16,0.19994713366461692,0.00049995510575676192,0.0004862875451456623,0.050
942,27100082242,0.0792994103581,0.920700589642,0.0630263988464,0.857674190795,0.0162730115117,0.861110430748,1.0674156206,0.021562689138879945,8,8.33e-16,8,5e-16,0.24188410521577686,0.00069192640208597068,0.00050486871694801897,0.050
943,27100082243,0.0791659889743,0.920834011026,0.0630569766948,0.857777034331,0.0161090122795,0.861357747328,1.06775818226,0.02100308217464681,8,7.22e-16,8,5e-16,0.20202800935057896,0.00055181548604648506,0.00049924648803552569,0.050
944,27100082244,0.0806907180697,0.91930928193,0.0639321640279,0.855377117902,0.0167585540418,0.858514802112,1.06755864804,0.02166608846146394,8,9.44e-16,8,6.11e-16,0.22949116820266635,0.00064243284299560699,0.00050473785616127057,0.050
945,27100082245,0.0802342150733,0.919765784927,0.0635602980451,0.856205486882,0.0166739170282,0.859367172448,1.06728487643,0.021320515290285245,8,7.77e-16,8,5e-16,0.22547185374251844,0.0006354561382533498,0.0005023763664070872,0.050
946,27100082246,0.0802603096887,0.919739690311,0.0638318295851,0.855907860726,0.0164284801036,0.859314605704,1.06805935598,0.021208111388770216,8,7.77e-16,8,5e-16,0.21937756631496319,0.00059886365639791545,0.0004854746355291019,0.050
947,27100082247,0.0788628545031,0.921137145497,0.0628714482944,0.858265697202,0.0159914062087,0.861923689661,1.06776344489,0.021199282261641875,8,7.22e-16,8,5e-16,0.23110889392661993,0.00065675226440812758,0.00050054677533161221,0.052
948,27100082248,0.0773802242428,0.922619775757,0.0617256916394,0.860894084118,0.0156545326034,0.864698009961,1.06706918525,0.020721451817438463,8,6.11e-16,8,4.44e-16,0.21786294862367594,0.00061175192305710331,0.00050449559679870983,0.054
949,27100082249,0.0795920462906,0.920407953709,0.0632565731173,0.857151380592,0.0163354731733,0.860563559252,1.06756564252,0.02114769191949533,8,7.22e-16,8,5e-16,0.21203506817914608,0.00058565128757402988,0.00047175245730827012,0.051
950,27100082250,0.0809581816196,0.91904181838,0.0639059600169,0.855135858363,0.0170522216027,0.858019332331,1.0669791883,0.021371413802496811,8,8.33e-16,8,5.55e-16,0.20602426555251208,0.00054682106006240672,0.00044686352701600211,0.051
951,27100082251,0.078699609451,0.921300390549,0.0628667483749,0.858433642174,0.0158328610761,0.862227081144,1.0680550393,0.021309970236458881,8,7.77e-16,8,5e-16,0.22883051517356745,0.00064720376519761572,0.00049141500435908041,0.054
952,27100082252,0.0810688373819,0.918931162618,0.0642762674149,0.854654895203,0.016792569967,0.857808550702,1.0678951489,0.021661573434697812,8,8.88e-16,8,6.11e-16,0.21728799170855917,0.00058939392475248131,0.00050859854376059793,0.055
953,27100082253,0.0810752241686,0.918924775831,0.064248064112,0.854676711719,0.0168271600566,0.857797144777,1.06779769902,0.021342557856470278,8,8.33e-16,8,5.55e-16,0.20739722523177562,0.00060451367095728701,0.00049569053682438108,0.055
954,27100082254,0.0803509256244,0.919649074376,0.0637666559443,0.855882418431,0.0165842696801,0.859147509868,1.06769225194,0.021247100474716965,8,7.77e-16,8,5.55e-16,0.1931912619395324,0.00047703016646121637,0.00043510774740865353,0.054
955,27100082255,0.0820662846416,0.917933715358,0.0645786112239,0.853355104134,0.0174876734177,0.85595616011,1.06694867457,0.02182329611733555,8,9.99e-16,8,6.11e-16,0.22930284637375675,0.00067554276502596196,0.00048269544000048982,0.051
956,27100082256,0.0807966130972,0.919203386903,0.0641129256916,0.855090461211,0.0166836874056,0.858315690239,1.06790874103,0.021585229831870757,8,8.88e-16,8,6.11e-16,0.21131505388815597,0.00056870355673497837,0.00050093784564074289,0.054
957,27100082257,0.0794585954398,0.92054140456,0.0629847632017,0.857556641358,0.0164738322381,0.860815482769,1.06699133211,0.020704861534658427,8,6.11e-16,8,4.44e-16,0.19438675550859319,0.000518877696224911,0.00047874395831920378,0.054
958,27100082258,0.0793919133022,0.920608086698,0.0630162258366,0.857591860861,0.0163756874656,0.86093881469,1.06721157298,0.021319710375457244,8,7.77e-16,8,5e-16,0.22513491101201044,0.00063065133815234313,0.00048908007943925175,0.051
959,27100082259,0.0811649556831,0.918835044317,0.0644169406217,0.854418103695,0.0167480150614,0.857628251829,1.06814204282,0.021522763144259858,8,8.33e-16,8,6.11e-16,0.21331294177993532,0.00057266278098453023,0.00049258654062351182,0.051
960,27100082260,0.0799144408107,0.920085559189,0.0632168040609,0.856868755128,0.0166976367498,0.859965765779,1.06684167202,0.021518179332349844,8,8.33e-16,8,5e-16,0.24942921673556773,0.00076196470170016093,0.0005199828419087093,0.050
961,27100082261,0.0799333636835,0.920066636316,0.0631216783779,0.856944957939,0.0168116853056,0.859932105755,1.06651783863,0.02109424956030689,8,7.22e-16,8,5e-16,0.22110115403652353,0.00061170070330858364,0.00049077955673667542,0.050
962,27100082262,0.0809734033048,0.919026596695,0.0642399167167,0.854786679978,0.0167334865881,0.857986002282,1.06796330366,0.021565015204889706,8,8.88e-16,8,6.11e-16,0.21699316288341397,0.00062179921056889243,0.00050101959989714943,0.050
963,27100082263,0.0806062501296,0.91939374987,0.0636146982912,0.855779051579,0.0169915518384,0.858676294575,1.06675401989,0.021680547769429549,8,8.88e-16,8,6.11e-16,0.21933597313743003,0.00063132296531023433,0.00047326386350363304,0.050
964,27100082264,0.0784164224565,0.921583577543,0.0623929507865,0.859190626757,0.01602347167,0.862760641738,1.06714915633,0.020905108949772374,8,6.66e-16,8,5e-16,0.20888589473036212,0.00058285803179394531,0.0004794670722535795,0.050
965,27100082265,0.0811763275787,0.918823672421,0.0642191729034,0.854604499518,0.0169571546753,0.857610204798,1.06752115366,0.02156558504658972,8,8.33e-16,8,6.11e-16,0.21146563991333722,0.00056001206501852976,0.00048364218099409217,0.051
966,27100082266,0.0822544071078,0.917745592892,0.064759700634,0.852985892258,0.0174947064738,0.855605115246,1.06714656136,0.021945821814660885,8,9.99e-16,8,6.11e-16,0.23322751357800042,0.00065811468132494547,0.00050418376010956552,0.051
967,27100082267,0.0801302541047,0.919869745895,0.0633513840636,0.856518361832,0.0167788700412,0.859563246125,1.06684592554,0.021384877714891493,8,8.33e-16,8,5.55e-16,0.22040887060093406,0.00062753863874697976,0.00051536540617819248,0.052
968,27100082268,0.0798897423968,0.920110257603,0.0635101078504,0.856600149753,0.0163796345464,0.860007110395,1.06777719616,0.021439603347420358,8,8.33e-16,8,5.55e-16,0.22312338054366809,0.00060704764759045835,0.00049877375434444085,0.053
969,27100082269,0.0789717330411,0.921028266959,0.0627384132711,0.858289853688,0.01623331977,0.861723453255,1.06715612083,0.021263818635272765,8,7.77e-16,8,5e-16,0.24421223763060584,0.00073611906077387121,0.0004997746822662238,0.054
970,27100082270,0.0811104624346,0.918889537565,0.0638086755914,0.855080861974,0.0173017868432,0.857738560927,1.06639960222,0.021680348136117026,8,9.44e-16,8,6.11e-16,0.23350396152866415,0.00067490211693776493,0.00050192861040198678,0.054
971,27100082271,0.07898315005,0.92101684995,0.0629969610515,0.858019888898,0.0159861889985,0.861698285206,1.06791866013,0.021188253889399763,8,7.77e-16,8,5e-16,0.22080717593274557,0.00064446293534057707,0.00050216057185080301,0.051
972,27100082272,0.0800278202817,0.919972179718,0.0635625063102,0.856409673408,0.0164653139714,0.859750075886,1.06767770188,0.021578000021405478,8,8.88e-16,8,6.11e-16,0.22500577365423491,0.00061051919052468112,0.00051028724317542273,0.050
973,27100082273,0.0829823110998,0.9170176889,0.065155795429,0.851861893471,0.0178265156708,0.854252145027,1.06698936838,0.021835332164771341,8,9.44e-16,8,6.66e-16,0.21360220508315408,0.00057022243846885129,0.00048217565047979166,0.050
974,27100082274,0.080255144462,0.919744855538,0.0631565657774,0.856588289761,0.0170985786846,0.859334527743,1.06602159697,0.021319168276800297,8,7.77e-16,8,5e-16,0.22288264469330199,0.00061604600160421186,0.00049698386659371833,0.051
975,27100082275,0.081056599319,0.918943400681,0.0640891106172,0.854854290064,0.0169674887018,0.857834099785,1.0673505562,0.021464287831062037,8,8.33e-16,8,6.11e-16,0.19898782432485729,0.00052581588612494155,0.00049417921992858974,0.050
976,27100082276,0.0807082466036,0.919291753396,0.0634839487482,0.855807804648,0.0172242978554,0.858489163544,1.0661668723,0.021403448894287427,8,8.33e-16,8,5.55e-16,0.21619835402060095,0.00060492838495900144,0.00051041390486922396,0.050
977,27100082277,0.0791414562985,0.920858543701,0.0627837727147,0.858074770987,0.0163576835838,0.861407495734,1.06697576372,0.021368815973910583,8,8.33e-16,8,5e-16,0.24048592895886223,0.00070442742518963056,0.00052017015656847067,0.050
978,27100082278,0.079838706255,0.920161293745,0.0631241574309,0.857037136314,0.0167145488241,0.860107738061,1.06670248969,0.021440567345390852,8,8.33e-16,8,5e-16,0.23338384957921754,0.00064527896861909769,0.00047301459238859039,0.050
979,27100082279,0.0805462473258,0.919453752674,0.0636744697417,0.855779282932,0.0168717775841,0.858786652874,1.06704745051,0.021498563344322381,8,8.33e-16,8,6.11e-16,0.20704727987344806,0.0005146017836704373,0.00046470781833959083,0.050
980,27100082280,0.0799119680002,0.920088032,0.0636415187385,0.856446513261,0.0162704492617,0.859963851374,1.06813404749,0.021497157671823891,8,8.33e-16,8,5.55e-16,0.2326541635654068,0.00067221248150227538,0.00050877786564292558,0.050
981,27100082281,0.0800025214255,0.919997478575,0.0636176849585,0.856379793616,0.016384836467,0.859796175385,1.06789234103,0.021169700673004551,8,7.22e-16,8,5e-16,0.20150384061895465,0.00052599638742390636,0.00046788341822877636,0.052
982,27100082282,0.0811260634661,0.918873936534,0.0641742485996,0.854699687934,0.0169518148665,0.857704048318,1.0674788749,0.021449173257083239,8,8.33e-16,8,5.55e-16,0.21669559383949788,0.00058954075236615023,0.00050759277857640654,0.055
983,27100082283,0.0815087954327,0.918491204567,0.0645294678597,0.853961736708,0.0169793275731,0.856989410462,1.06784079186,0.021478124457485509,8,8.33e-16,8,6.11e-16,0.20241581489229177,0.00053601769077497744,0.00049227236976317286,0.054
984,27100082284,0.0808203624561,0.919179637544,0.0639754424415,0.855204195102,0.0168449200147,0.858273763949,1.06744748865,0.02149577024663496,8,8.33e-16,8,5.55e-16,0.22188931481100571,0.00063517013334038919,0.00050143600728119644,0.055
985,27100082285,0.0796443888918,0.920355611108,0.0631801514267,0.857175459682,0.016464237465,0.860467561253,1.06723595169,0.021282107377184743,8,7.77e-16,8,5e-16,0.22857032456309245,0.00065975714910789039,0.00051188291386312218,0.054
986,27100082286,0.0788787990808,0.921121200919,0.06263398603,0.858487214889,0.0162448130508,0.861897702636,1.06701358208,0.021057140300574262,8,7.22e-16,8,5e-16,0.22117986480421525,0.00063855470253353812,0.00049897953942441516,0.052
987,27100082287,0.0834239342436,0.916576065756,0.0655910946708,0.850984971086,0.0178328395728,0.853428821708,1.06748572013,0.022022726956650619,8,1.05e-15,8,7.22e-16,0.21823704568478497,0.00061666878035907934,0.00048642875717672086,0.052
988,27100082288,0.0794816165045,0.920518383496,0.0630943549163,0.857424028579,0.0163872615882,0.860771061786,1.06728051864,0.020937541931682006,8,6.66e-16,8,4.44e-16,0.21182310529898163,0.00053960849127968882,0.00050310005201660915,0.052
989,27100082289,0.0803725136071,0.919627486393,0.0637769019959,0.855850584397,0.0165956116113,0.859107309392,1.06768294076,0.021470911017080204,8,8.33e-16,8,5.55e-16,0.2226868235598054,0.00061525887329319485,0.00050315517979922556,0.052
990,27100082290,0.0774987276644,0.922501272336,0.0617779859239,0.860723286412,0.0157207417404,0.864476704432,1.06700540528,0.020795955614545045,8,6.66e-16,8,3.89e-16,0.23880224656024829,0.00070140910234229204,0.0004908722102086884,0.052
991,27100082291,0.0821628532186,0.917837146781,0.0647838857239,0.853053261057,0.0173789674947,0.85577423018,1.06739079281,0.021955068095349941,8,9.99e-16,8,7.22e-16,0.21756907958542215,0.00058532843664513138,0.00050418678181639331,0.052
992,27100082292,0.0784237003699,0.92157629963,0.0623779081904,0.85919839144,0.0160457921795,0.862747344002,1.06708990605,0.021279783630989459,8,7.77e-16,8,5e-16,0.24078204009751225,0.0006843537926341396,0.00048393189951121714,0.053
993,27100082293,0.079632543698,0.920367456302,0.0633043834889,0.857063072813,0.016328160209,0.860487647752,1.06763479921,0.021370867007707153,8,8.33e-16,8,5e-16,0.21391624696892619,0.00058182423069764978,0.0004630380142981385,0.055
994,27100082294,0.0829794083908,0.917020591609,0.0653084526245,0.851712138985,0.0176709557664,0.854255176498,1.0674576437,0.022229991022272029,8,1.17e-15,8,7.22e-16,0.23469621402916108,0.00066440520670155785,0.00045760398077636019,0.052
995,27100082295,0.0799086858332,0.920091314167,0.0630348442063,0.85705646996,0.0168738416269,0.859979232137,1.06630073318,0.021278516446926223,8,7.77e-16,8,5e-16,0.20770406569134825,0.00054041674298535569,0.00048232223089697557,0.054
996,27100082296,0.0815109846368,0.918489015363,0.0640819410758,0.854407074287,0.0174290435611,0.856992207485,1.06647978707,0.021545348023686524,8,8.88e-16,8,6.11e-16,0.22307997059038842,0.00062812814219242617,0.00052068635878375219,0.055
997,27100082297,0.0775393972918,0.922460602708,0.061805416126,0.860655186582,0.0157339811658,0.864400615032,1.06701227603,0.02069511502538969,8,6.11e-16,8,3.89e-16,0.21448798660843904,0.00057047211278863166,0.00048585693810326863,0.056
998,27100082298,0.0787105048448,0.921289495155,0.0625085194248,0.85878097573,0.01620198542,0.862212320541,1.06694846341,0.021078925769645662,8,7.22e-16,8,4.44e-16,0.24132596812345342,0.00070209346224043103,0.0004923679540475331,0.055
999,27100082299,0.0805717980489,0.919428201951,0.0639849100177,0.855443291933,0.0165868880312,0.858734515264,1.0679409359,0.021359087810830752,8,8.33e-16,8,5.55e-16,0.20051482622537842,0.00055300840164358516,0.00047850532002684666,0.055
1000,27100082300,0.0793755340576,0.920624465942,0.0631481882434,0.857476277699,0.0162273458143,0.86096720794,1.06764235441,0.021153410897910091,8,7.22e-16,8,5e-16,0.22030391786570835,0.00059732137981516125,0.00046599754575894536,0.055
1001,27100082301,0.0816994477808,0.918300552219,0.0644261492622,0.853874402957,0.0172732985187,0.856637824924,1.06717140988,0.021812559266681374,8,9.44e-16,8,6.11e-16,0.23630437561845652,0.00065583229302108522,0.00052405775929419943,0.055
1002,27100082302,0.0822333781794,0.917766621821,0.0648765742604,0.85289004756,0.0173568039189,0.855642253051,1.06754017858,0.021676916691911942,8,8.88e-16,8,6.11e-16,0.22333130789144684,0.00062252884125739568,0.00049195048903187457,0.055
1003,27100082303,0.0788679530844,0.921132046916,0.0628191364729,0.858312910443,0.0160488166115,0.861915018061,1.06759528232,0.021304549688930155,8,8.33e-16,8,5e-16,0.22606472609161554,0.00063929183049106692,0.00047730478835222124,0.055
1004,27100082304,0.0813851283118,0.918614871688,0.0641796275467,0.854435244141,0.0172055007651,0.85722388931,1.06701109999,0.021511847781538883,8,8.33e-16,8,6.11e-16,0.21181058536768593,0.00057331744084538152,0.00050156177866607311,0.051
1005,27100082305,0.0800722583756,0.919927741624,0.0634196206183,0.856508121006,0.0166526377573,0.859669807832,1.0671613246,0.0210500554150061,8,7.22e-16,8,5e-16,0.19408975803000705,0.00049576317149128187,0.00046625168719810283,0.050
1006,27100082306,0.0829134456813,0.917086554319,0.0652657254615,0.851820828857,0.0176477202199,0.854377844102,1.06745112731,0.022217830371871038,8,1.11e-15,8,7.22e-16,0.24080929675121066,0.00071658679983171167,0.00051098803386093281,0.050
1007,27100082307,0.0788410034403,0.92115899656,0.0629325281918,0.858226468368,0.0159084752485,0.861963351926,1.06798957661,0.021008616632528107,8,7.22e-16,8,5e-16,0.21219993990307096,0.00058451152478724991,0.00046618097950495497,0.050
1008,27100082308,0.0796953166276,0.920304683372,0.0634047361238,0.856899947249,0.0162905805038,0.860369585893,1.06782157531,0.021068942440532246,8,7.22e-16,8,5e-16,0.2100480936704161,0.00057120993195403601,0.000485803292030199,0.050
1009,27100082309,0.0783200616017,0.921679938398,0.0619779339253,0.859702004473,0.0163421276764,0.86294612077,1.0660714269,0.021096334159087134,8,7.22e-16,8,5e-16,0.22325867150108514,0.00063634866027041236,0.00046922186417994914,0.050
1010,27100082310,0.0832817563787,0.916718243621,0.0656837840255,0.851034459596,0.0175979723532,0.853690277802,1.06803183186,0.022072974595530714,8,1.05e-15,8,7.22e-16,0.21500491858141635,0.00056456170704520655,0.00047898907607264106,0.054
1011,27100082311,0.0791713359952,0.920828664005,0.0631676352867,0.857661028718,0.0160037007085,0.861346121913,1.0680836889,0.021451133849296169,8,8.33e-16,8,5e-16,0.24867711949316984,0.00072041327983634945,0.00052806951803716713,0.055
1012,27100082312,0.0792573077977,0.920742692202,0.0628914306748,0.857851261527,0.0163658771228,0.861190684777,1.06708523149,0.021214801848312526,8,7.22e-16,8,4.44e-16,0.2409903205472369,0.00070445717551368759,0.00050607226457274998,0.055
1013,27100082313,0.0813167750835,0.918683224916,0.0641723373196,0.854510887597,0.017144437764,0.857350654217,1.06711670641,0.021596581903616449,8,8.88e-16,8,6.11e-16,0.22057970185407039,0.00062153219526426293,0.00049479370171433995,0.055
1014,27100082314,0.08170509547,0.91829490453,0.0645571985038,0.853737706026,0.0171478969662,0.856625357467,1.06755820715,0.021916389213647813,8,9.99e-16,8,6.11e-16,0.2266253522694921,0.00062596603437691932,0.00048607551692973414,0.055
1015,27100082315,0.0817187887803,0.91828121122,0.0641970383418,0.854084172878,0.0175217504385,0.856605509655,1.0664406157,0.021743987669155074,8,9.44e-16,8,6.11e-16,0.21995289601760282,0.00060840414872179768,0.00047896782644239332,0.055
1016,27100082316,0.0804974265769,0.919502573423,0.0638257763127,0.85567679711,0.0166716502642,0.858874878042,1.06759751401,0.021437269358146559,8,8.33e-16,8,5.55e-16,0.21657550311234464,0.00064266906695604098,0.00047837110065925427,0.055
1017,27100082317,0.0790656284988,0.920934371501,0.0629948438615,0.85793952764,0.0160707846373,0.86154510762,1.0677577549,0.021190785268837019,8,7.22e-16,8,5e-16,0.21401684667043508,0.00061911602209569763,0.00048380574570765634,0.055
1018,27100082318,0.0799939558282,0.920006044172,0.0634436073043,0.856562436867,0.016550348524,0.859814735516,1.06738055921,0.021198777086966859,8,7.22e-16,8,5.55e-16,0.21068601604700454,0.00058539873062688679,0.00048589916926565415,0.055
1019,27100082319,0.0799750616774,0.920024938323,0.0638003781389,0.856224560184,0.0161746835385,0.859844333507,1.06849765284,0.021352567118492264,8,8.33e-16,8,5e-16,0.22065046714459757,0.00064311013968762281,0.00046217404087809869,0.054
1020,27100082320,0.0791555592418,0.920844440758,0.0628653296538,0.857979111104,0.016290229588,0.861380053102,1.06719663496,0.020903727562984489,8,6.66e-16,8,5e-16,0.19784725343646681,0.00049081239822992384,0.0004977492238248068,0.050
1021,27100082321,0.0800365019962,0.919963498004,0.0637198978529,0.856243600151,0.0163166041433,0.85973155638,1.06813867421,0.02133069133488032,8,7.77e-16,8,5e-16,0.2326144504111719,0.00066251127534087495,0.00052706863899808828,0.051
1022,27100082322,0.081118247658,0.918881752342,0.0639175561811,0.854964196161,0.0172006914769,0.857722464588,1.06671518204,0.021934317202482619,8,9.99e-16,8,6.66e-16,0.21819584806536896,0.00060826106016455815,0.00048338392435547122,0.052
1023,27100082323,0.0790114599094,0.920988540091,0.0630859280729,0.857902612018,0.0159255318365,0.861644333644,1.06813538375,0.02128698593975098,8,7.77e-16,8,5e-16,0.23879768748470342,0.0006934216698936495,0.00050010893904206728,0.050
1024,27100082324,0.0810779069737,0.918922093026,0.0645742603282,0.854347832698,0.0165036466454,0.857787177394,1.06878172214,0.021561180428509182,8,8.33e-16,8,5.55e-16,0.22071561016348429,0.00059339346062075855,0.00048706362007585566,0.050
1025,27100082325,0.0788434704393,0.921156529561,0.0626424554365,0.858514074124,0.0162010150029,0.861963210128,1.06710544525,0.020992156475106674,8,6.66e-16,8,5e-16,0.2170914891558382,0.0006276124272531718,0.00049397666239137735,0.050
1026,27100082326,0.081412730068,0.918587269932,0.0640326396196,0.854554630312,0.0173800904484,0.85717499878,1.06651385975,0.021615084727215003,8,8.88e-16,8,5.55e-16,0.22297325113867983,0.00061431533710054034,0.00048905103076507235,0.050
1027,27100082327,0.0793624348566,0.920637565143,0.0630087214049,0.857628843738,0.0163537134517,0.860993667262,1.06724401297,0.021159555827044364,8,7.22e-16,8,5e-16,0.22320679220523121,0.00062155738126394436,0.00048063823682592961,0.050
1028,27100082328,0.0784919775277,0.921508022472,0.0625601170159,0.858947905456,0.0159318605119,0.86261764654,1.06751440535,0.021111918690757837,8,7.22e-16,8,5e-16,0.22558152241048324,0.00064180532422826659,0.00048124999001120051,0.050
1029,27100082329,0.0795988440141,0.920401155986,0.0628588617426,0.857542294243,0.0167399822716,0.860557029682,1.06634704453,0.021113268099771095,8,7.22e-16,8,5e-16,0.2160121951008811,0.00058409929250414811,0.00046778479947162698,0.050
1030,27100082330,0.0812233008817,0.918776699118,0.0644782332567,0.854298465862,0.016745067625,0.85751918582,1.06821885401,0.021488734768093046,8,8.33e-16,8,5.55e-16,0.21717205715151322,0.00059880551237331651,0.00049902237957160657,0.050
1031,27100082331,0.0812927046046,0.918707295395,0.0640218069679,0.854685488428,0.0172708976367,0.857397562184,1.06670526899,0.02153862668647288,8,8.88e-16,8,6.11e-16,0.21064175650696415,0.00056937147541816398,0.000479995334269029,0.050
1032,27100082332,0.0815451573208,0.918454842679,0.0640994862616,0.854355356418,0.0174456710592,0.856928631574,1.06646914876,0.021547205465315012,8,8.88e-16,8,5.55e-16,0.22641549044144438,0.0006269005970292559,0.00046179128648443429,0.050
1033,27100082333,0.0804902498052,0.919509750195,0.063879768395,0.8556299818,0.0166104814102,0.858887361597,1.06777464101,0.021404332122861684,8,8.33e-16,8,5.55e-16,0.21245649707107439,0.00055996371212271097,0.00050704210077374349,0.050
1034,27100082334,0.079087032564,0.920912967436,0.0629228214681,0.857990145968,0.0161642110959,0.861506453004,1.0674992922,0.021174542539594662,8,7.22e-16,8,5e-16,0.22409701594689735,0.00060690553896670572,0.00050282006720826398,0.050
1035,27100082335,0.0808470179886,0.919152982011,0.0638112113669,0.855341770644,0.0170358066216,0.85822686051,1.06689970434,0.02153909117857733,8,8.33e-16,8,6.11e-16,0.21978168492951489,0.00061958923958043528,0.00048519425321428471,0.050
1036,27100082336,0.0787428308278,0.921257169172,0.0625276837913,0.858729485381,0.0162151470365,0.862151959861,1.0669460031,0.020959502732605318,8,6.66e-16,8,4.44e-16,0.21953012670794769,0.00058414273553944246,0.00048530873862076145,0.050
1037,27100082337,0.0789745168388,0.921025483161,0.0630722832928,0.857953199868,0.015902233546,0.861713169469,1.0681632107,0.021299835455966299,8,8.33e-16,8,5e-16,0.2432096514240889,0.00068001751870402829,0.00048284165847909928,0.050
1038,27100082338,0.0782233372331,0.921776662767,0.0623096809907,0.859466981776,0.0159136562424,0.863120859387,1.06725860907,0.020977491278626813,8,7.22e-16,8,4.44e-16,0.22589994134362656,0.00063910164917771299,0.00050733127030695463,0.050
1039,27100082339,0.0799372686446,0.920062731355,0.0630871139792,0.856975617376,0.0168501546654,0.859925388374,1.06640573124,0.021127878113989116,8,7.22e-16,8,5e-16,0.21324611458910092,0.00058332585936210902,0.00051862433001755763,0.050
1040,27100082340,0.0804640446231,0.919535955377,0.0637460713264,0.855789884051,0.0167179732967,0.858938010817,1.06741827467,0.021391711238821314,8,8.33e-16,8,5e-16,0.23275351135051758,0.00069258303499939475,0.00050097433084801831,0.051
1041,27100082341,0.0789113691822,0.921088630818,0.0627352542966,0.858353376521,0.0161761148856,0.861835642097,1.06725961694,0.021132811001357745,8,7.22e-16,8,5e-16,0.23745620261305656,0.00069767632181799689,0.00049004221339864033,0.051
1042,27100082342,0.0793306005374,0.920669399463,0.0629172795279,0.857752119935,0.0164133210095,0.861054181631,1.06702636494,0.021176197839648778,8,7.22e-16,8,5e-16,0.21804463339834468,0.00058425548437230604,0.000486175189659113,0.052
1043,27100082343,0.0800257943943,0.919974205606,0.0639615147596,0.856012690846,0.0160642796347,0.859747725248,1.06889129848,0.021368595052142531,8,7.77e-16,8,5.55e-16,0.22059841383566614,0.00060347859743451826,0.00051020091902590674,0.055
1044,27100082344,0.0797675184533,0.920232481547,0.0632636733046,0.856968808242,0.0165038451487,0.86023772762,1.06725873327,0.021058779827558879,8,7.22e-16,8,5e-16,0.20509127456607268,0.00055504196332011241,0.00048865886812929252,0.055
1045,27100082345,0.0798583156615,0.920141684338,0.0634066023956,0.856735081943,0.0164517132659,0.860067019476,1.06752217467,0.02119156248485194,8,7.22e-16,8,5e-16,0.22356136157807394,0.00060079756030289883,0.00049823733421419832,0.054
1046,27100082346,0.0797830547392,0.920216945261,0.0636654760915,0.856551469169,0.0161175786477,0.860202738512,1.06844793504,0.021179249353197677,8,7.22e-16,8,5e-16,0.21895816341118735,0.00060280862334129561,0.00050382779353911136,0.051
1047,27100082347,0.0791548375413,0.920845162459,0.062821268135,0.858023894324,0.0163335694062,0.861382068219,1.06706439064,0.021167311883606998,8,7.77e-16,8,5e-16,0.22701608642366511,0.00062592550240332852,0.00047519028431842266,0.051
1048,27100082348,0.0808674641699,0.91913253583,0.0639976517573,0.855134884073,0.0168698124126,0.858186100251,1.06742677576,0.021314793017152337,8,7.77e-16,8,5e-16,0.21396790295772816,0.00057564143294718125,0.0004804665646460468,0.050
1049,27100082349,0.0801783823222,0.919821617678,0.0634736595803,0.856347958098,0.0167047227419,0.859472080711,1.06712663117,0.021266601986925232,8,7.77e-16,8,5.55e-16,0.21571795139684224,0.0006044102739804194,0.00050432221576271724,0.054
1050,27100082350,0.0773662541062,0.922633745894,0.0614602024274,0.861173543466,0.0159060516788,0.864728071992,1.06629042649,0.020816107154567814,8,6.66e-16,8,3.89e-16,0.24130784816621698,0.00070854787864461509,0.00050814524232045677,0.055
1051,27100082351,0.0764866063371,0.923513393663,0.0613820490702,0.862131344593,0.0151045572669,0.866366972424,1.06770477383,0.020748107509568889,8,6.11e-16,8,3.89e-16,0.23341456593181265,0.00070123331362402692,0.0005015724447930064,0.055
1052,27100082352,0.0778774049878,0.922122595012,0.0620565097769,0.860066085235,0.0158208952109,0.863768005473,1.06713960658,0.020942349746716313,8,6.66e-16,8,4.44e-16,0.22440514103640596,0.00061187641738098158,0.00049358927292025162,0.055
1053,27100082353,0.080392983593,0.919607016407,0.0634289756004,0.856178040807,0.0169640079927,0.859074668067,1.06658973147,0.02138265251905052,8,7.77e-16,8,5.55e-16,0.20892218769350146,0.00056540072729855187,0.00047368880630808778,0.055
1054,27100082354,0.080256216526,0.919743783474,0.0636429787081,0.856100804766,0.0166132378179,0.859325090744,1.06749441079,0.02118674162383381,8,7.22e-16,8,5e-16,0.22284384959556425,0.00061009518777037787,0.00047229982142908862,0.055
1055,27100082355,0.0811551007256,0.918844899274,0.0643409738167,0.854503925458,0.0168141269089,0.857647679312,1.06793012578,0.021538953115135869,8,8.33e-16,8,6.11e-16,0.19900833326004852,0.00054954665532304782,0.0004641262343697353,0.055
1056,27100082356,0.0816927367821,0.918307263218,0.0644645136231,0.853842749595,0.0172282231591,0.856649667802,1.06730026597,0.02166688951938819,8,9.44e-16,8,6.11e-16,0.21035622773898377,0.00058202516315583998,0.00051158005946384138,0.055
1057,27100082357,0.0794885522872,0.920511447713,0.0630620313088,0.857449416404,0.0164265209784,0.860758679386,1.06716952781,0.02125958859794571,8,7.22e-16,8,5e-16,0.2199379771842912,0.00059793705504472907,0.00047975765034412028,0.055
1058,27100082358,0.0810922128335,0.918907787167,0.0638159494729,0.855091837694,0.0172762633606,0.857772273763,1.06645576337,0.021343645497698072,8,8.33e-16,8,5.55e-16,0.21338243231379406,0.00058890697269110739,0.00048115183588323565,0.052
1059,27100082359,0.0806623447686,0.919337655231,0.0640905191002,0.855247136131,0.0165718256685,0.858564989116,1.06809183628,0.021610221803483261,8,8.88e-16,8,5.55e-16,0.21889357878402615,0.00061912774209174214,0.00047825042448512478,0.050
1060,27100082360,0.0793939055502,0.92060609445,0.0632456113105,0.857360483139,0.0161482942398,0.860931602941,1.06790334681,0.021218891115339832,8,7.77e-16,8,5e-16,0.22719547819738928,0.00064412627718873742,0.00051216088003114095,0.051
1061,27100082361,0.0781325932592,0.921867406741,0.0625348176593,0.859332589081,0.0155977755999,0.863286129446,1.06811135165,0.020943299146225759,8,6.66e-16,8,4.44e-16,0.21899804679142021,0.00058246221913150229,0.00049494714848208874,0.053
1062,27100082362,0.0786529218778,0.921347078122,0.0627252000859,0.858621878036,0.0159277217919,0.862316006834,1.0677133409,0.021154520147652987,8,7.22e-16,8,5e-16,0.23155117459535557,0.00066037638297927281,0.0004835895755619619,0.051
1063,27100082363,0.0796521389484,0.920347861052,0.063077653752,0.857270207299,0.0165744851964,0.860454744098,1.066910669,0.021369356965712769,8,7.77e-16,8,5e-16,0.23176400793980478,0.00065980371258175482,0.00049714196751715785,0.050
1064,27100082364,0.0816528282687,0.918347171731,0.0650002966059,0.853346875125,0.0166525316628,0.856715385343,1.06899931577,0.021810120205598294,8,9.44e-16,8,6.11e-16,0.22424065945837035,0.00061519708800940906,0.00046546677995857195,0.050
1065,27100082365,0.0798811338469,0.920118866153,0.0636447411108,0.856474125042,0.0162363927362,0.860021025036,1.06820151779,0.021221332440985247,8,7.22e-16,8,5e-16,0.21991738174818731,0.00058197526432864197,0.00050430116378123529,0.050
1066,27100082366,0.0806819253042,0.919318074696,0.0634898816661,0.85582819303,0.0171920436381,0.858537878566,1.06623407412,0.021626375396478964,8,8.88e-16,8,6.11e-16,0.22837647646048087,0.0006455854360717957,0.000493424039826879,0.050
1067,27100082367,0.0810125393048,0.918987460695,0.0643670834753,0.85462037722,0.0166454558295,0.857911511023,1.06827572784,0.021533209137768603,8,8.33e-16,8,6.11e-16,0.22294564529818095,0.00061864042710521366,0.00050083353499214066,0.050
1068,27100082368,0.0811076690257,0.918892330974,0.0644909009792,0.854401429995,0.0166167680465,0.857733291674,1.06847335145,0.021404025310858596,8,8.33e-16,8,5.55e-16,0.21905199093131011,0.0006074550456585631,0.00049494252558296154,0.053
1069,27100082369,0.0792632194608,0.920736780539,0.0627159604118,0.858020820127,0.0165472590491,0.86118239309,1.06654213015,0.021079054096605616,8,7.22e-16,8,5e-16,0.22626725319916263,0.00063320367496228869,0.00054221702707893469,0.051
1070,27100082370,0.0795022174343,0.920497782566,0.0633099611889,0.857187821377,0.0161922562455,0.86072951178,1.0678956764,0.021225941300927354,8,7.77e-16,8,5e-16,0.22035264555023326,0.00061583508304566357,0.00048737713208983331,0.050
1071,27100082371,0.0798390790075,0.920160920992,0.0630635443976,0.857097376595,0.0167755346099,0.860107974389,1.06651801151,0.021505323744378697,8,8.33e-16,8,5.55e-16,0.2231275386964795,0.00063522848302915297,0.00049805880848731074,0.050
1072,27100082372,0.0785472787544,0.921452721246,0.0625187376512,0.858933983594,0.0160285411032,0.86251549809,1.06728530431,0.021285643963133559,8,7.77e-16,8,5e-16,0.22615892541915927,0.00062031557934085944,0.00051221718961105096,0.050
1073,27100082373,0.0794305211306,0.920569478869,0.0627012941927,0.857868184677,0.0167292269378,0.860871949966,1.06618440607,0.021332357900062712,8,7.77e-16,8,5e-16,0.22807929133826521,0.00065703812086283036,0.00052226290807514178,0.052
1074,27100082374,0.0821646924689,0.917835307531,0.0644244846932,0.853410822838,0.0177402077757,0.855776328509,1.0662976442,0.021942981771675387,8,9.99e-16,8,6.66e-16,0.21240880960702391,0.00058994768176569572,0.00046900408279244111,0.051
1075,27100082375,0.0789268855751,0.921073114425,0.0624853968974,0.858587717528,0.0164414886777,0.861810641889,1.06647297533,0.020938040470300838,8,7.22e-16,8,4.44e-16,0.22412359363477152,0.00062688132504433816,0.00049118420597807366,0.051
1076,27100082376,0.0783546146378,0.921645385362,0.0623222531943,0.859323132168,0.0160323614435,0.862876616004,1.06705064682,0.020754075471344911,8,6.11e-16,8,3.89e-16,0.21634359099596345,0.00058548099410280169,0.00048227770401305356,0.050
1077,27100082377,0.0781214233488,0.921878576651,0.0623004091463,0.859578167505,0.0158210142025,0.863310487834,1.0674215595,0.021060388734066252,8,7.22e-16,8,5e-16,0.22614335451184664,0.00065243671582192035,0.00050558913462217352,0.051
1078,27100082378,0.081321718879,0.918678281121,0.0646203900154,0.854057891106,0.0167013288637,0.857334632624,1.06846597892,0.021484646529703326,8,8.33e-16,8,6.11e-16,0.20761180233252752,0.00053181083402547105,0.00050953783800489118,0.050
1079,27100082379,0.0786464966834,0.921353503317,0.0622669123508,0.859086590966,0.0163795843325,0.862334964468,1.06633583766,0.02133579435690007,8,8.33e-16,8,5e-16,0.23795073948334022,0.00068778124249320872,0.00048903505636213606,0.052
1080,27100082380,0.0810810593143,0.918918940686,0.0640250258956,0.85489391479,0.0170560334187,0.85778974479,1.06711053466,0.021403845289397049,8,8.33e-16,8,6.11e-16,0.2063274753238945,0.00053508220223439122,0.00045623046055161802,0.051
1081,27100082381,0.0825671063364,0.917432893664,0.0652741753246,0.852158718339,0.0172929310117,0.85501849253,1.06812288282,0.022138644463547567,8,1.05e-15,8,6.66e-16,0.2363788758985913,0.0007200542088222437,0.00048844354227734052,0.052
1082,27100082382,0.0789636786655,0.921036321335,0.0626965486007,0.858339772734,0.0162671300648,0.861739056838,1.06704427296,0.021063472253113221,8,7.22e-16,8,5e-16,0.21264851964455111,0.00056279482355779708,0.00047822328609189595,0.055
1083,27100082383,0.0803244071081,0.919675592892,0.0641440717322,0.85553152116,0.0161803353759,0.859190921202,1.06888618912,0.021315981910374177,8,7.77e-16,8,5e-16,0.2116466602164172,0.00055982413380795343,0.00048730019721425109,0.055
1084,27100082384,0.0781364926323,0.921863507368,0.0624839514829,0.859379555885,0.0156525411494,0.863279658012,1.06794981317,0.021100889390313914,8,7.22e-16,8,4.44e-16,0.23811151660077789,0.00069145385091057233,0.0005090715427887027,0.053
1085,27100082385,0.079177592434,0.920822407566,0.0625920828328,0.858230324733,0.0165855096012,0.861343315126,1.06632687916,0.021146657044293003,8,7.22e-16,8,5e-16,0.22719960690126451,0.00066127750210616062,0.00049192555338991304,0.053
1086,27100082386,0.0819587242603,0.91804127574,0.0647006008784,0.853340674861,0.017258123382,0.856153450944,1.06751937364,0.021662675915327462,8,8.88e-16,8,6.11e-16,0.20429345228427098,0.00055097637825822878,0.000479724480648731,0.051
1087,27100082387,0.0795299491286,0.920470050871,0.0632308874216,0.85723916345,0.016299061707,0.860679236132,1.06760400682,0.021313530256357342,8,7.77e-16,8,5e-16,0.22214342888114091,0.00060671939338312938,0.00050209942543861326,0.052
1088,27100082388,0.0785933842137,0.921406615786,0.0621972409871,0.859209374799,0.0163961432266,0.862434734734,1.06622411691,0.020812290940369422,8,6.66e-16,8,4.44e-16,0.21561869816956047,0.00060969466452625372,0.00048243374720671663,0.055
1089,27100082389,0.0810976989567,0.918902301043,0.0639351281039,0.854967172939,0.0171625708528,0.857760280667,1.06680686367,0.021381806271281324,8,7.77e-16,8,5e-16,0.21299940502468706,0.00055735596007908215,0.0004786585721026584,0.053
1090,27100082390,0.0792504199967,0.920749580003,0.0629126801077,0.857836899896,0.016337739889,0.86120315085,1.06716255844,0.021261571490835327,8,7.77e-16,8,5e-16,0.21932593872912565,0.00060437187711090098,0.00048097141675407457,0.050
1091,27100082391,0.0810947152227,0.918905284777,0.0640948877548,0.854810397022,0.0169998274679,0.857763364498,1.06729683623,0.021711220626157216,8,9.44e-16,8,6.11e-16,0.23770863580170787,0.00067201803234193688,0.0004871195162710147,0.050
1092,27100082392,0.0790098606423,0.920990139358,0.0629561143571,0.858034025001,0.0160537462852,0.861649292221,1.06774478005,0.020811066817993287,8,6.11e-16,8,4.44e-16,0.21237074379223597,0.00061085446389521866,0.00049447373396560438,0.051
1093,27100082393,0.0783415909111,0.921658409089,0.062527876164,0.859130532925,0.0158137147471,0.862897677582,1.06769851373,0.021192143269388179,8,7.22e-16,8,5e-16,0.23643889547509367,0.0006766093344508263,0.00049847168232010407,0.050
1094,27100082394,0.079903165251,0.920096834749,0.0636779399818,0.856418894767,0.0162252252692,0.859979629902,1.06826095023,0.021351049254486835,8,7.77e-16,8,5e-16,0.22188050227996226,0.00062357981092765811,0.00050935950616574379,0.050
1095,27100082395,0.0780454042554,0.921954595745,0.0622886911464,0.859665904598,0.015756713109,0.86345202159,1.0675285604,0.021014368929989254,8,7.22e-16,8,4.44e-16,0.23417363109187495,0.00069853370822875124,0.00052063279536705774,0.050
1096,27100082396,0.077338960208,0.922661039792,0.0617881273093,0.860872912483,0.0155508328987,0.864773842397,1.06733591894,0.020595271234322931,8,6.11e-16,8,3.89e-16,0.21039108988023369,0.00057611423500204112,0.00051420688403989989,0.051
1097,27100082397,0.0791142016277,0.920885798372,0.0626310956449,0.858254702727,0.0164831059828,0.861460455591,1.06656388565,0.021132815637956992,8,7.22e-16,8,5e-16,0.2205134325409478,0.00060229941902297998,0.00047944414434835612,0.050
1098,27100082398,0.0795295484737,0.920470451526,0.0632353416722,0.857235109854,0.0162942068014,0.860679911769,1.06761826229,0.021182151103957131,8,7.22e-16,8,5e-16,0.20814000957096457,0.00054687462356936946,0.00050523775003683523,0.050
1099,27100082399,0.0802437930182,0.919756206982,0.0637544863563,0.856001720626,0.0164893066619,0.859346430443,1.0678557448,0.021295235686868218,8,7.77e-16,8,5e-16,0.20628068490401708,0.00055613487975313949,0.00044823385941712783,0.050
1100,27100082400,0.079240405336,0.920759594664,0.0632250781826,0.857534516481,0.0160153271534,0.861216965823,1.06812851265,0.021183196994810055,8,7.22e-16,8,5e-16,0.22152946619279779,0.00063461797786467354,0.00052627045270652365,0.052
1101,27100082401,0.0812819756567,0.918718024343,0.0643032371748,0.854414787168,0.0169787384819,0.857413134064,1.06757862141,0.021407225898614417,8,8.33e-16,8,5.55e-16,0.20858510036403455,0.00055712881634233742,0.00048976718438706855,0.055
1102,27100082402,0.0761302106455,0.923869789355,0.0609530682185,0.862916721136,0.015177142427,0.867037509284,1.06707357157,0.020349278621874994,8,5e-16,8,3.89e-16,0.21121759538880891,0.00054786340474869831,0.00048969474828816769,0.050
1103,27100082403,0.0792090057209,0.920790994279,0.0629883448894,0.85780264939,0.0162206608315,0.8612789054,1.06746953021,0.021003676381154218,8,7.22e-16,8,5e-16,0.22013213428579126,0.00060397937138701059,0.00048866702577415237,0.052
1104,27100082404,0.0792388798669,0.920761120133,0.0627943768338,0.857966743299,0.0164445030331,0.861226393956,1.06682546931,0.021333760666121093,8,7.77e-16,8,5e-16,0.22525121921312297,0.00062100187110669702,0.00049445257120557583,0.055
1105,27100082405,0.0816931982338,0.918306801766,0.0645864528514,0.853720348915,0.0171067453824,0.856646945888,1.06766912766,0.022174968639625793,8,1.05e-15,8,7.22e-16,0.23483428912367232,0.00069475596118727964,0.00049917256852664328,0.056
1106,27100082406,0.0800790520385,0.919920947962,0.0636366932945,0.856284254667,0.016442358744,0.859653878444,1.06780678519,0.021245493366990029,8,7.22e-16,8,6.11e-16,0.19412020296453714,0.00047184507276023651,0.00046864535282194539,0.056
1107,27100082407,0.0821251807734,0.917874819227,0.0645364173895,0.853338401837,0.0175887633839,0.855847763929,1.06671078822,0.021696045348454613,8,9.44e-16,8,6.11e-16,0.20891613417449573,0.00055988238454766979,0.00046520419828546426,0.056
1108,27100082408,0.0796433959901,0.92035660401,0.0631587124465,0.857197891563,0.0164846835436,0.860469732698,1.06717280655,0.021337467249605269,8,7.77e-16,8,5e-16,0.23641038517978741,0.00067778248621040021,0.00048400272491105878,0.056
1109,27100082409,0.0788029816002,0.9211970184,0.0626651777575,0.858531840642,0.0161378038427,0.862038089587,1.06725019375,0.020817119532700379,8,6.11e-16,8,4.44e-16,0.20629933324453942,0.00054179731703405645,0.00048140002528773761,0.056
1110,27100082410,0.0818827949837,0.918117205016,0.0646578094443,0.853459395572,0.0172249855394,0.856294710768,1.06753140778,0.021760131327147367,8,9.44e-16,8,6.11e-16,0.21570405191125108,0.00058352138795307487,0.0004523236037662607,0.056
1111,27100082411,0.0804455671459,0.919554432854,0.0637624398927,0.855791992961,0.0166831272533,0.858972030634,1.06750246096,0.02155066907470695,8,8.88e-16,8,5.55e-16,0.23581237890675633,0.00069345591790623306,0.00050642831389068825,0.051
1112,27100082412,0.0817618353292,0.918238164671,0.0643957154992,0.853842449172,0.01736611983,0.856522738987,1.06696261675,0.021777472266727372,8,9.44e-16,8,6.11e-16,0.22785653593600819,0.00062943856797182806,0.00050639520694668622,0.050
1113,27100082413,0.080750198774,0.919249801226,0.0634468991075,0.855802902118,0.0173032996666,0.858411944556,1.06597610137,0.021515902213781142,8,8.33e-16,8,5.55e-16,0.21137277608164418,0.00059359674834026785,0.00047550605211927845,0.052
1114,27100082414,0.0796958414465,0.920304158553,0.0634468921299,0.856857266424,0.0162489493166,0.860367966192,1.06794841133,0.021065688280641596,8,7.22e-16,8,5e-16,0.21297568040684345,0.00054912007891472659,0.00049237268360279691,0.055
1115,27100082415,0.0806445936486,0.919355406351,0.0637712572263,0.855584149125,0.0168733364223,0.858602794035,1.06715701512,0.021703966118910661,8,8.88e-16,8,6.11e-16,0.2327989660760672,0.00068257561691710479,0.0005079342713300057,0.056
1116,27100082416,0.0797615955025,0.920238404498,0.0631878403285,0.857050564169,0.016573755174,0.860249882377,1.0670398905,0.021298795831993376,8,8.33e-16,8,5e-16,0.23320889539674339,0.00068421069466303541,0.00053224035466155426,0.055
1117,27100082417,0.0805755292997,0.9194244707,0.063479930847,0.855944539853,0.0170955984526,0.858735328236,1.06640284603,0.021314768922604695,8,7.77e-16,8,5e-16,0.22880237890743604,0.00063330593717423115,0.00048014549067817194,0.056
1118,27100082418,0.0835699083284,0.916430091672,0.0657321589494,0.850697932722,0.017837749379,0.85315680942,1.06764132115,0.022051918703508155,8,1.05e-15,8,7.22e-16,0.21262561470288177,0.00058301269533159812,0.00047755470633524907,0.056
1119,27100082419,0.0788243514672,0.921175648533,0.062782648359,0.858393000174,0.0160417031082,0.861996585655,1.06756633255,0.020741009471396957,8,6.11e-16,8,4.44e-16,0.19920186611464596,0.00049581417241902949,0.00050045821126385283,0.053
1120,27100082420,0.0795227872208,0.920477212779,0.0629177773359,0.857559435443,0.0166050098849,0.86069732723,1.06666805464,0.021295147082880543,8,7.77e-16,8,5e-16,0.22018000191018283,0.00059452062085539777,0.00048617436066868911,0.051
1121,27100082421,0.0800282839313,0.919971716069,0.0636949590907,0.856276756978,0.0163333248406,0.859747187369,1.06807843534,0.021428994496000647,8,8.33e-16,8,5e-16,0.23124625313845171,0.00066158379866851499,0.00047203404686145843,0.050
1122,27100082422,0.0800946515426,0.919905348457,0.0632227308806,0.856682617577,0.016871920662,0.859631273124,1.06652245279,0.02144448266027639,8,8.33e-16,8,5e-16,0.22440488766939715,0.00064463834861443463,0.00048148502476829872,0.050
1123,27100082423,0.0801497001946,0.919850299805,0.0633939917254,0.85645630808,0.0167557084692,0.859526514488,1.06693873329,0.021500542819850497,8,8.33e-16,8,5.55e-16,0.22277688374686944,0.00059590273722537226,0.00047647775758050337,0.051
1124,27100082424,0.0821225206926,0.917877479307,0.064958584431,0.852918894876,0.0171639362617,0.85584622431,1.06799577784,0.021933879381618948,8,9.99e-16,8,6.11e-16,0.22863008987748068,0.00065756215411300772,0.00046961927279539278,0.050
1125,27100082425,0.0811036312208,0.918896368779,0.0642297628567,0.854666605922,0.016873868364,0.857744774074,1.06768911868,0.021521590980265487,8,8.33e-16,8,5.55e-16,0.22062408779485898,0.0006081766045808745,0.00048013768486881541,0.053
1126,27100082426,0.082039883472,0.917960116528,0.0645404845152,0.853419632013,0.0174993989568,0.856005626188,1.06688236385,0.021639995316853785,8,9.44e-16,8,6.11e-16,0.22111461027827428,0.00059834846812792278,0.0004872578544984471,0.055
1127,27100082427,0.0789200777188,0.921079922281,0.0627639036261,0.858316018655,0.0161561740927,0.861819024741,1.06733016923,0.021220641320381383,8,7.22e-16,8,5e-16,0.24573411636531162,0.00073518365188621627,0.00053766615580070232,0.056
1128,27100082428,0.0794323480129,0.920567651987,0.0629675987481,0.857600053239,0.0164647492649,0.860864480091,1.06698842946,0.021043697104705498,8,7.77e-16,8,5e-16,0.21705331423915053,0.00061576148739102515,0.00051010906592815456,0.056
1129,27100082429,0.082830818817,0.917169181183,0.0648584609942,0.852310720189,0.0179723578229,0.854536930184,1.0663704167,0.022106260443550779,8,1.05e-15,8,7.22e-16,0.22106770500940598,0.00062257091206272431,0.00049164574407460355,0.056
1130,27100082430,0.0799025832862,0.920097416714,0.0635741916412,0.856523225073,0.0163283916449,0.85998229857,1.06794747104,0.021317888640779454,8,7.77e-16,8,5e-16,0.21322213059928052,0.00054090718320416655,0.00047415884145207194,0.056
1131,27100082431,0.0802606472373,0.919739352763,0.0633708669093,0.856368485853,0.016889780328,0.859321038008,1.06666107133,0.021314965122344254,8,7.77e-16,8,5.55e-16,0.20052065179161382,0.00049881542611433501,0.00049135182253023035,0.056
1132,27100082432,0.0803777432069,0.919622256793,0.0640410251657,0.855581231627,0.0163367180412,0.859093564754,1.06847398932,0.021304679213509144,8,7.77e-16,8,5e-16,0.21458950728071569,0.00059235262370688961,0.00047665685272034621,0.056
1133,27100082433,0.0808785700798,0.91912142992,0.0643455356081,0.854775894312,0.0165330344717,0.858160184267,1.06846080966,0.021632092237293975,8,8.88e-16,8,6.11e-16,0.22161773830566911,0.00063654713343231837,0.00049584305859816662,0.056
1134,27100082434,0.0821311373636,0.917868862636,0.0650219923335,0.852846870303,0.0171091450301,0.855829300719,1.06817194664,0.02174817631986416,8,9.44e-16,8,6.11e-16,0.21110731560123386,0.00057583219491069465,0.00045735308300955374,0.056
1135,27100082435,0.0764960607886,0.923503939211,0.061198426075,0.862305513136,0.0152976347136,0.86635217389,1.06713026666,0.020825491797464471,8,6.11e-16,8,3.89e-16,0.25291866721602341,0.00076265185442236602,0.00054066230695181371,0.053
1136,27100082436,0.0807905078307,0.919209492169,0.0641824203238,0.855027071845,0.0166080875068,0.858325945498,1.06813086476,0.021346129238748388,8,7.77e-16,8,5e-16,0.21463591506684643,0.00056980893386174183,0.00050205516165766572,0.052
1137,27100082437,0.0811774862185,0.918822513781,0.0642011592561,0.854621354525,0.0169763269624,0.857608333358,1.06746437052,0.021425042305958177,8,8.33e-16,8,6.11e-16,0.19823421597603974,0.00051415043048739335,0.00047788232375808935,0.051
1138,27100082438,0.0803532429785,0.919646757022,0.0636766323243,0.855970124697,0.0166766106541,0.859144589846,1.06741496315,0.021497708720704688,8,8.33e-16,8,5e-16,0.2283862909915606,0.0006478599110934923,0.0004708173686448262,0.054
1139,27100082439,0.0812543472648,0.918745652735,0.0643496746727,0.854395978062,0.0169046725921,0.85746362085,1.06777104659,0.021653864083275087,8,8.88e-16,8,6.11e-16,0.22964336347188308,0.00067033778823777802,0.00050050799071989498,0.056
1140,27100082440,0.0813471637294,0.918652836271,0.064204138258,0.854448698013,0.0171430254714,0.857293858288,1.06715634879,0.021744915379974739,8,9.44e-16,8,6.11e-16,0.22962127502194485,0.00062764344668552895,0.00050880340595379765,0.056
1141,27100082441,0.0808490779996,0.919150922,0.0639883481459,0.855162573854,0.0168607298537,0.858220328989,1.06743293761,0.021567784390016543,8,8.33e-16,8,5.55e-16,0.22855261919303538,0.00063463036413126265,0.00048610737232959424,0.056
1142,27100082442,0.0781269631907,0.921873036809,0.0623253114852,0.859547725324,0.0158016517055,0.863299805864,1.06748667782,0.02076805245668166,8,6.11e-16,8,4.44e-16,0.21750500702774167,0.00062201333776558745,0.0004951776146495439,0.056
1143,27100082443,0.0805277461559,0.919472253844,0.0638140535123,0.855658200332,0.0167136926436,0.858818826861,1.06750527042,0.021343436574729039,8,7.77e-16,8,6.11e-16,0.20793357682335389,0.00055573063845378707,0.00048844362566695376,0.050
1144,27100082444,0.0799333373457,0.920066662654,0.0633266047814,0.856740057873,0.0166067325644,0.859929016696,1.06713923117,0.021425956914871397,8,8.33e-16,8,5e-16,0.24231302785295505,0.00074145105069107749,0.00050422988763047327,0.050
1145,27100082445,0.0816762024537,0.918323797546,0.0646884126079,0.853635384938,0.0169877898457,0.856676865159,1.06801001626,0.021608235975769139,8,8.88e-16,8,6.11e-16,0.21123741699670118,0.00060387529046924341,0.00048482860533848222,0.050
1146,27100082446,0.0802465981618,0.919753401838,0.063581151075,0.856172250763,0.0166654470867,0.859343880721,1.0673249395,0.021417178891480888,8,8.33e-16,8,5.55e-16,0.21595541816503017,0.00059678302717197347,0.00049496532141603494,0.051
1147,27100082447,0.0820864373446,0.917913562655,0.0650623853413,0.852851177314,0.0170240520033,0.855911440148,1.0683778689,0.021834194207795737,8,9.44e-16,8,6.11e-16,0.22763842761019992,0.00063801209509572196,0.00052022264886448046,0.050
1148,27100082448,0.0776294615865,0.922370538414,0.0619831930704,0.860387345343,0.0156462685161,0.864230332152,1.06738234743,0.020895702200272676,8,6.66e-16,8,4.44e-16,0.22432406232756719,0.00062736528083629374,0.00048832974973948666,0.052
1149,27100082449,0.0782059985772,0.921794001423,0.0624471620057,0.859346839417,0.0157588365715,0.863150990163,1.06770795997,0.020977252836394063,8,6.66e-16,8,5e-16,0.21700518851126216,0.00058729032928066152,0.00049523013285962308,0.051
1150,27100082450,0.0804353480414,0.919564651959,0.0637641401648,0.855800511794,0.0166712078765,0.858990958422,1.06752672814,0.021683598579906708,8,8.88e-16,8,5.55e-16,0.24324682346189619,0.00073759785310338795,0.00050459628061855016,0.050
1151,27100082451,0.079329861477,0.920670138523,0.0627194848045,0.857950653718,0.0166103766725,0.861058582771,1.066428029,0.02139229562110747,8,8.33e-16,8,5e-16,0.22718397080914332,0.00064248615996726692,0.00048404108141263217,0.051
1152,27100082452,0.0816341976821,0.918365802318,0.0642267781798,0.854139024138,0.0174074195023,0.856761739987,1.06668878206,0.02169820985079245,8,8.88e-16,8,6.11e-16,0.22933397107676246,0.00066921378652935162,0.000513330964072258,0.052
1153,27100082453,0.0796303804591,0.920369619541,0.0631878022083,0.857181817333,0.0164425782508,0.860493448658,1.06728537035,0.021359363454428206,8,8.33e-16,8,5.55e-16,0.21699667733411276,0.00061225679537238952,0.00049177467990071857,0.052
1154,27100082454,0.0803932638094,0.919606736191,0.0639063092357,0.855700426955,0.0164869545737,0.85906683914,1.06803649788,0.021260511990912091,8,7.77e-16,8,5.55e-16,0.20401996478644779,0.00051854518395338142,0.00046002538197508131,0.051
1155,27100082455,0.0794560687989,0.920543931201,0.0630477955854,0.857496135616,0.0164082732135,0.860819208826,1.06718717859,0.021317625959177956,8,7.77e-16,8,5e-16,0.23347536556888282,0.0006959660381051383,0.00047712298674870333,0.062
1156,27100082456,0.080405597724,0.919594402276,0.0632508620375,0.856343540238,0.0171547356865,0.859053998408,1.06602609343,0.021508756660489316,8,8.33e-16,8,5.55e-16,0.23078026907576998,0.00068709993007480021,0.00049518496986005508,0.054
1157,27100082457,0.0809640358016,0.919035964198,0.0639224281191,0.855113536079,0.0170416076825,0.85800822825,1.06701817763,0.021750228261224757,8,9.44e-16,8,6.11e-16,0.22641775701377531,0.00063291419111429761,0.00046795552724236141,0.055
1158,27100082458,0.0796619863808,0.920338013619,0.0630175870209,0.857320426598,0.0166443993599,0.860437383974,1.06671011257,0.021075098352565359,8,7.22e-16,8,5e-16,0.20644185610832166,0.00055220642997296009,0.00049394144580413115,0.054
1159,27100082459,0.0777325709537,0.922267429046,0.061620394372,0.860647034674,0.0161121765817,0.86404407697,1.06608892492,0.020739260640611504,8,6.66e-16,8,3.89e-16,0.21912819871967193,0.00061946913824544709,0.00051181591555027784,0.056
1160,27100082460,0.0816258443147,0.918374155685,0.0643633939339,0.854010761751,0.0172624503808,0.856775121544,1.067118608,0.021460221105539988,8,8.33e-16,8,6.11e-16,0.20252682502413621,0.00053936371421591249,0.00048325421051406914,0.056
1161,27100082461,0.0809856017306,0.919014398269,0.0641270234843,0.854887374785,0.0168585782464,0.857965119152,1.06759820735,0.021345225879348739,8,7.77e-16,8,5.55e-16,0.21105669247907399,0.00060462187324057226,0.00048234797103339101,0.056
1162,27100082462,0.0789876934886,0.921012306511,0.0627255109806,0.858286795531,0.016262182508,0.861694001648,1.06708710462,0.021114400387210738,8,7.22e-16,8,5e-16,0.213094762647971,0.00056913404290327512,0.00046088684039560476,0.056
1163,27100082463,0.0813911564648,0.918608843535,0.0644233500459,0.854185493489,0.016967806419,0.857208988054,1.06773881172,0.021718568997334112,8,8.88e-16,8,6.11e-16,0.21685736042570558,0.00059160392681423995,0.00049084479364383678,0.056
1164,27100082464,0.0793484634161,0.920651536584,0.0632358258233,0.857415710761,0.0161126375928,0.861016133491,1.06795876055,0.021555783962202878,8,8.33e-16,8,5.55e-16,0.23691607603392406,0.0006931791310658906,0.00048498056146592506,0.056
1165,27100082465,0.079121344462,0.920878655538,0.0631056377842,0.857773017754,0.0160157066779,0.86143992214,1.06798933473,0.021143188013080773,8,7.22e-16,8,5e-16,0.22304121600908944,0.00062566515188980647,0.00047568008199675582,0.056
1166,27100082466,0.0797315876186,0.920268412381,0.0629927921842,0.857275620197,0.0167387954343,0.86030856764,1.0665046612,0.021071356044466746,8,7.22e-16,8,5e-16,0.19324054075507968,0.00050418034855993733,0.00046832849846912688,0.056
1167,27100082467,0.0799816269055,0.920018373094,0.0636709660465,0.856347407048,0.016310660859,0.859834132243,1.06809298689,0.021263701456356005,8,7.77e-16,8,5e-16,0.21456678997568024,0.00058416459786470574,0.00049757753653487699,0.052
1168,27100082468,0.0789836157858,0.921016384214,0.0630933763185,0.857923007896,0.0158902394673,0.861695943669,1.06821012185,0.021241415950057664,8,7.22e-16,8,5e-16,0.22627155236542962,0.00065667767796055644,0.00048826954843202267,0.050
1169,27100082469,0.0812411820889,0.918758817911,0.0640103470967,0.854748470814,0.0172308349921,0.857493213579,1.0667667952,0.021601224203852878,8,8.88e-16,8,5.55e-16,0.23109397966527656,0.00063860815350196931,0.0004988701221790298,0.050
1170,27100082470,0.0804516350478,0.919548364952,0.0639497563683,0.855598608584,0.0165018786795,0.858957908044,1.0680590622,0.021570522765322394,8,8.88e-16,8,5.55e-16,0.22474413948410155,0.00062942624662524072,0.00047174008039977799,0.050
1171,27100082471,0.0797221287712,0.920277871229,0.0632781252928,0.856999745936,0.0164440034785,0.860321755718,1.06738750366,0.021156443434039773,8,7.22e-16,8,5e-16,0.20201060316425568,0.00054107265182798793,0.00047282257862581948,0.051
1172,27100082472,0.0778907246888,0.922109275311,0.0621823192876,0.859926956024,0.0157084054011,0.863741306278,1.06749608617,0.020949659557466659,8,6.66e-16,8,4.44e-16,0.21985264590781284,0.00060864128362305803,0.00047476994524595035,0.051
1173,27100082473,0.0836100942641,0.916389905736,0.0655850370764,0.850804868659,0.0180250571878,0.853084780731,1.06712033991,0.022167452333256982,8,1.05e-15,8,7.22e-16,0.22753153288858818,0.00064542835554147048,0.00051405909730290063,0.050
1174,27100082474,0.081262168549,0.918737831451,0.0638961756656,0.854841655785,0.0173659928834,0.857456071366,1.06638140876,0.021562577785242024,8,8.33e-16,8,6.11e-16,0.21926196378819585,0.0005990765265453165,0.00047636033913335757,0.050
1175,27100082475,0.0777001290396,0.92229987096,0.0619897751265,0.860310095834,0.015710353913,0.864098769026,1.06726974895,0.021047796332654349,8,7.22e-16,8,4.44e-16,0.22486159302604047,0.00059881161687411514,0.00049590738465273476,0.050
1176,27100082476,0.0794951680675,0.920504831932,0.0631814331198,0.857323398813,0.0163137349477,0.860744567915,1.06751917237,0.021306325042857888,8,7.77e-16,8,5e-16,0.2224936749827735,0.00064432933146789948,0.00045983643847875036,0.050
1177,27100082477,0.078133176975,0.921866823025,0.0621989359573,0.859667887068,0.0159342410177,0.863290187297,1.06709185346,0.020955627433168346,8,6.66e-16,8,4.44e-16,0.23404491001665928,0.0006668486198631821,0.00049430596740576585,0.050
1178,27100082478,0.0803692585602,0.91963074144,0.0637973805622,0.855833360878,0.0165718779981,0.859113033546,1.0677511205,0.021307667608740827,8,7.77e-16,8,5e-16,0.21785625873882952,0.00055912089735326708,0.00049420687441771322,0.051
1179,27100082479,0.0803013652563,0.919698634744,0.0636339638664,0.856064670877,0.0166674013899,0.859241474846,1.06738262518,0.021355330002369687,8,8.33e-16,8,5e-16,0.2190926794387803,0.00059658199543957289,0.00048912685874874593,0.056
1180,27100082480,0.0806731231883,0.919326876812,0.0639528553076,0.855374021504,0.0167202678807,0.858547110782,1.06765428232,0.021656730464329602,8,8.88e-16,8,6.11e-16,0.22605813901976035,0.00061580733871894906,0.0004981721526490006,0.053
1181,27100082481,0.0791183417663,0.920881658234,0.0631389042814,0.857742753952,0.0159794374849,0.861444989909,1.0680958234,0.021078500286199845,8,7.22e-16,8,5e-16,0.21417326894216226,0.00058054824689766265,0.00048882391285809531,0.052
1182,27100082482,0.081005878374,0.918994121626,0.0639502278909,0.855043893735,0.0170556504831,0.857930240869,1.06702425846,0.021407669725462406,8,8.33e-16,8,6.11e-16,0.20654435831389684,0.0005659727248374008,0.00051631824287011073,0.051
1183,27100082483,0.0794234468415,0.920576553158,0.0630182796245,0.857558273534,0.016405167217,0.860880231461,1.06715876057,0.021209453312157619,8,7.22e-16,8,5e-16,0.22251819962776309,0.00063310625993697974,0.00049718551498503934,0.051
1184,27100082484,0.079624062553,0.920375937447,0.0632751081172,0.85710082933,0.0163489544358,0.860503840161,1.06756191069,0.021238511372077093,8,7.77e-16,8,5e-16,0.21442994097582646,0.00058189490985789813,0.00046440640633436063,0.051
1185,27100082485,0.0809992494434,0.919000750557,0.0640880999582,0.854912650598,0.0169111494852,0.85794041722,1.06745468094,0.021423984816113507,8,8.33e-16,8,5.55e-16,0.21099978966106969,0.00057342496564088291,0.0004741656150034301,0.051
1186,27100082486,0.0810511863232,0.918948813677,0.0636606903415,0.855288123335,0.0173904959817,0.857850693051,1.06606168935,0.021600277134911416,8,8.33e-16,8,6.11e-16,0.22879067507614914,0.00064609002559338601,0.00048900874321853368,0.051
1187,27100082487,0.0784350534156,0.921564946584,0.0626569527583,0.858907993826,0.0157781006573,0.862721968474,1.06791469962,0.021036618051199402,8,7.22e-16,8,4.44e-16,0.22972288792994366,0.0006231348896429496,0.0005038581220121372,0.051
1188,27100082488,0.0807941140234,0.919205885977,0.0640766550162,0.85512923096,0.0167174590072,0.858320879002,1.06780343924,0.021482835045288681,8,8.33e-16,8,5.55e-16,0.2181766179050264,0.00061169363223009322,0.00048479096012691181,0.051
1189,27100082489,0.0800005904213,0.919999409579,0.0639371473234,0.856062262255,0.0160634430979,0.859794866832,1.06886457399,0.021133337808234134,8,7.22e-16,8,5e-16,0.20289477679632029,0.00050877377248967337,0.00048697806075077659,0.051
1190,27100082490,0.0811310066283,0.918868993372,0.0645177040278,0.854351289344,0.0166133026004,0.857689627658,1.06851100453,0.021606754202865491,8,8.88e-16,8,5.55e-16,0.23459524160900602,0.00069697141476747309,0.00047853010782169495,0.052
1191,27100082491,0.0823675542325,0.917632445768,0.0648988102305,0.852733635537,0.017468744002,0.855393549459,1.06735716009,0.021797330047453434,8,9.44e-16,8,6.11e-16,0.22487241977163341,0.00066285900367392197,0.0004734943897281113,0.054
1192,27100082492,0.0814614305273,0.918538569473,0.0644227267151,0.854115842758,0.0170387038121,0.857078795754,1.06760563286,0.021537867869071151,8,8.33e-16,8,6.11e-16,0.21093629339537623,0.00056849046057249534,0.00049448627510255405,0.056
1193,27100082493,0.0783931864426,0.921606813557,0.0627006878225,0.858906125735,0.01569249862,0.862799120975,1.06812577553,0.020790521431869369,8,6.11e-16,8,4.44e-16,0.21186152491638555,0.00060661422600316248,0.00051518076410734387,0.056
1194,27100082494,0.080105538331,0.919894461669,0.0633785945229,0.856515867146,0.0167269438081,0.859608686844,1.0669746682,0.021559953462493522,8,8.88e-16,8,5.55e-16,0.23053414083726831,0.00066737430624285322,0.00050941062037196166,0.056
1195,27100082495,0.0786896501482,0.921310349852,0.0628335190748,0.858476830777,0.0158561310734,0.8622460967,1.06797294782,0.021105098990169591,8,7.22e-16,8,5e-16,0.20429346617702382,0.00053327535321022034,0.00049410824441907953,0.056
1196,27100082496,0.0786700279638,0.921329972036,0.0621607921801,0.859169179856,0.0165092357837,0.862292861055,1.06596998561,0.021181885781943494,8,7.22e-16,8,5e-16,0.23080626595239406,0.00064192581438691186,0.00048253570759842064,0.057
1197,27100082497,0.0789144646749,0.921085535325,0.0630094229736,0.858076112351,0.0159050417013,0.861825693085,1.06808510625,0.021225754819094288,8,7.77e-16,8,5e-16,0.23366082854499493,0.00067704142232820103,0.00052837852931161388,0.056
1198,27100082498,0.0796263117343,0.920373688266,0.0631238041095,0.857249884156,0.0165025076248,0.86050198168,1.0670989421,0.021364325210941826,8,7.77e-16,8,5e-16,0.22590697757841138,0.00062767159120516187,0.00048065644755492941,0.056
1199,27100082499,0.0805098030344,0.919490196966,0.0639886774787,0.855501519487,0.0165211255556,0.85884943002,1.06806829039,0.021625044451088805,8,8.88e-16,8,6.11e-16,0.22833194575071802,0.00062379531833606217,0.00052364725717072116,0.056
1200,27100082500,0.0795121130347,0.920487886965,0.0630303680358,0.857457518929,0.0164817449989,0.860715420773,1.06702941587,0.021414813952468026,8,8.33e-16,8,5e-16,0.23351350812663496,0.00071054358228818469,0.00047584319837823565,0.056
1201,27100082501,0.079675802961,0.920324197039,0.0634972828686,0.85682691417,0.0161785200924,0.86040439109,1.0681387041,0.021265229986016605,8,7.22e-16,8,5e-16,0.21397016458869356,0.00061192131547578165,0.0005134498407381716,0.056
1202,27100082502,0.0816607063264,0.918339293674,0.0643196926513,0.854019601022,0.017341013675,0.856711214475,1.06692098883,0.021724669529454878,8,8.88e-16,8,6.11e-16,0.21613194062412688,0.00060521179992805384,0.00048046903494368821,0.056
1203,27100082503,0.0798448207229,0.920155179277,0.0635720720086,0.856583107268,0.0162727487144,0.860089531274,1.06804913801,0.021203222862207851,8,7.22e-16,8,5e-16,0.21572121034500857,0.00060733822523947444,0.00049843205849364487,0.056
1204,27100082504,0.0815804455802,0.91841955442,0.0648182827987,0.853601271621,0.0167621627815,0.856852253523,1.06858264498,0.021849219270769219,8,9.99e-16,8,6.11e-16,0.23381708583524208,0.00069037767200790521,0.0005192647637867544,0.056
1205,27100082505,0.0790812728927,0.920918727107,0.0627450280207,0.858173699087,0.0163362448719,0.861519873806,1.06697100435,0.021085857813877125,8,7.22e-16,8,5e-16,0.22759046747170275,0.00064126922886638816,0.00048550602367451842,0.056
1206,27100082506,0.0785634759068,0.921436524093,0.0625249791309,0.858911544962,0.016038496776,0.862485299879,1.06727387548,0.021020924810937695,8,7.22e-16,8,4.44e-16,0.22418323625431358,0.00062992456207349996,0.00048226957808234682,0.056
1207,27100082507,0.0785586932302,0.92144130677,0.062706963375,0.858734343395,0.0158517298551,0.862491401863,1.06783462,0.020800073554278833,8,6.11e-16,8,5e-16,0.20390647390564309,0.00052559390731200394,0.00049899089723756879,0.055
1208,27100082508,0.0793710748106,0.920628925189,0.0632735796416,0.857355345548,0.016097495169,0.860973568163,1.06803089431,0.021285542180861639,8,7.77e-16,8,5e-16,0.23696749060520428,0.00066964023167634444,0.00052160135378213944,0.052
1209,27100082509,0.0818637520447,0.918136247955,0.0646778690422,0.853458378913,0.0171858830026,0.856329668814,1.06762778889,0.02154851708386929,8,8.33e-16,8,6.11e-16,0.19562627722638626,0.00047692148248927986,0.00048155510378239977,0.051
1210,27100082510,0.0783635153994,0.921636484601,0.0625879924529,0.859048492148,0.0157755229465,0.862856001184,1.06783969318,0.020950073501125967,8,6.66e-16,8,4.44e-16,0.22609086925094024,0.00062519295979836535,0.0005098972406428605,0.051
1211,27100082511,0.0789960222319,0.921003977768,0.0630041703831,0.857999807385,0.0159918518488,0.861674262858,1.06791640798,0.021216583578682252,8,7.22e-16,8,5e-16,0.21586751047053032,0.00057946792170370735,0.00046884723614087719,0.054
1212,27100082512,0.0787510769442,0.921248923056,0.0627786305058,0.85847029255,0.0159724464384,0.862132794875,1.06769143146,0.02083235852707762,8,6.11e-16,8,4.44e-16,0.2068411512420556,0.00053524687663033469,0.00046371027435447918,0.052
1213,27100082513,0.0803203685582,0.919679631442,0.0639981740789,0.855681457363,0.0163221944793,0.85920064669,1.06845137678,0.021473750674842574,8,8.33e-16,8,5e-16,0.23550347036848185,0.00069054593675683105,0.0005085275878057027,0.051
1214,27100082514,0.0805785603821,0.919421439618,0.0630560507304,0.856365388887,0.0175225096517,0.858736197846,1.06511196033,0.021562287275851574,8,8.33e-16,8,5.55e-16,0.23843253740191039,0.00070186790847008909,0.00051374166516433568,0.050
1215,27100082515,0.0791534985229,0.920846501477,0.062673348507,0.85817315297,0.0164801500159,0.861386820219,1.0666184014,0.021049637550522238,8,7.22e-16,8,5e-16,0.21667068501742692,0.00059370103504958224,0.00050305341436005207,0.050
1216,27100082516,0.0811556509137,0.918844349086,0.0635249582563,0.85531939083,0.0176306926574,0.857659154879,1.06545491292,0.02149474109830582,8,8.33e-16,8,5.55e-16,0.22076054895743302,0.0006079099563497764,0.00051267725097274173,0.054
1217,27100082517,0.0820845596865,0.917915440314,0.0648842465334,0.85303119378,0.017200313153,0.855917644296,1.06784125191,0.02169147055957181,8,9.44e-16,8,6.11e-16,0.21425417546508929,0.00056032568147033597,0.00049567812810910735,0.056
1218,27100082518,0.0813941414282,0.918605858572,0.0642473128937,0.854358545678,0.0171468285345,0.857206152964,1.06719948474,0.021629189414317782,8,8.88e-16,8,6.11e-16,0.21513038581802524,0.00060925300334645053,0.00049491574382286069,0.053
1219,27100082519,0.0808562278748,0.919143772125,0.0637218626613,0.855421909464,0.0171343652135,0.858211154254,1.0666115794,0.021172275702057465,8,7.22e-16,8,5e-16,0.21115963962469109,0.00054233635415648629,0.00050528947183408365,0.050
1220,27100082520,0.0801874638721,0.919812536128,0.0634709665621,0.856341569566,0.0167164973101,0.859455273319,1.06710147675,0.021347325157329643,8,8.33e-16,8,5.55e-16,0.21072985494689134,0.00057398973587197524,0.00048799385128879698,0.053
1221,27100082521,0.0798852027953,0.920114797205,0.0633388757463,0.856775921458,0.0165463270489,0.860018157207,1.06726651011,0.021508557137887119,8,8.33e-16,8,5.55e-16,0.2251406176872256,0.00066759654434672862,0.00045359339869707554,0.054
1222,27100082522,0.0785948746279,0.921405125372,0.0626259322117,0.85877919316,0.0159689424162,0.862425400559,1.06752112921,0.020823944038786273,8,6.11e-16,8,4.44e-16,0.22194067686404495,0.00058201970833487136,0.00047609852092763837,0.052
1223,27100082523,0.0797357473895,0.920264252611,0.0634607733671,0.856803479243,0.0162749740224,0.860293680488,1.06791580924,0.021292269884096479,8,7.77e-16,8,5e-16,0.22449087125287959,0.00064242349454562162,0.0005141333328904774,0.052
1224,27100082524,0.0798021994531,0.920197800547,0.0631212927203,0.857076507827,0.0166809067328,0.86017553797,1.06676212456,0.021080360626740083,8,7.22e-16,8,5e-16,0.18779227932158882,0.00045537757015449515,0.00047668528590733331,0.050
1225,27100082525,0.0826361089945,0.917363891006,0.065118264991,0.852245626014,0.0175178440035,0.854893195885,1.06752140641,0.021935908620050886,8,9.99e-16,8,6.66e-16,0.22411001536700914,0.00061426575130391341,0.00049914886045905171,0.050
1226,27100082526,0.0794115401059,0.920588459894,0.0630616604783,0.857526799416,0.0163498796277,0.8609016755,1.06731258516,0.021262208102968971,8,7.77e-16,8,5e-16,0.22629604679351245,0.00064782158085071597,0.00049928615184959111,0.050
1227,27100082527,0.0816356316209,0.918364368379,0.0641928153313,0.854171553048,0.0174428162896,0.85675960388,1.0665831273,0.021649438838097768,8,8.88e-16,8,6.11e-16,0.22388159170523447,0.00062972748568397433,0.00049443539183206754,0.050
1228,27100082528,0.0800631863996,0.9199368136,0.063696470347,0.856240343253,0.0163667160526,0.859682401528,1.06801771492,0.02149610603604072,8,8.33e-16,8,5.55e-16,0.2347906321578408,0.00066861655120261363,0.00049879765575101646,0.050
1229,27100082529,0.0795985024422,0.920401497558,0.0634924340026,0.856909063555,0.0161060684397,0.86054796221,1.06826869481,0.021282929580116308,8,7.77e-16,8,5e-16,0.21848926846591576,0.00065484271490602554,0.00047191083671224975,0.050
1230,27100082530,0.0798106746376,0.920189325362,0.0634957571205,0.856693568242,0.0163149175171,0.860154073939,1.06788165118,0.021488474275761411,8,8.33e-16,8,5.55e-16,0.22352509463300951,0.000650414865980203,0.00049396432268270982,0.051
1231,27100082531,0.079123930186,0.920876069814,0.0627707508499,0.858105318964,0.0163531793361,0.861440247424,1.06696910441,0.021169638632142232,8,7.77e-16,8,5e-16,0.22557488248240576,0.0006435089469466553,0.00051157158988074923,0.051
1232,27100082532,0.0792325180024,0.920767481998,0.0630137556976,0.8577537263,0.0162187623048,0.861234849676,1.06750254625,0.021141834228349587,8,7.22e-16,8,5e-16,0.21972167555038991,0.00061525231542596296,0.0004942848298650983,0.051
1233,27100082533,0.0791948166862,0.920805183314,0.0631254489745,0.857679734339,0.0160693677117,0.861303158169,1.06791180575,0.021163566366220177,8,7.77e-16,8,5e-16,0.2077813421017084,0.00056330365696395743,0.00044594709179534225,0.051
1234,27100082534,0.0795643912256,0.920435608774,0.0636337207402,0.856801888034,0.0159306704854,0.860609124938,1.06876093445,0.021347373519448393,8,8.33e-16,8,5e-16,0.21668547092245105,0.00057561082559814893,0.00050369919783474211,0.052
1235,27100082535,0.0784177445248,0.921582255475,0.062706009632,0.858876245843,0.0157117348928,0.862753390576,1.06809588263,0.021192525921595168,8,7.77e-16,8,5e-16,0.24065421788269303,0.0006877400927777777,0.00048722073601011463,0.051
1236,27100082536,0.0809727394581,0.919027260542,0.0643672989813,0.854659961561,0.0166054404767,0.857985282299,1.06835077149,0.021590179789064971,8,8.33e-16,8,5.55e-16,0.23362543384892975,0.00065974203220616791,0.0005135776703486469,0.051
1237,27100082537,0.081468068026,0.918531931974,0.0643090093018,0.854222922672,0.0171590587242,0.857068239788,1.06724843818,0.021608477169496022,8,8.88e-16,8,6.11e-16,0.21093194290327588,0.00059220152187718534,0.00051415316159054091,0.052
1238,27100082538,0.0791520675644,0.920847932436,0.0628091766414,0.858038755794,0.016342890923,0.861387398098,1.06703291643,0.021207914717682283,8,7.22e-16,8,5e-16,0.23203236676131345,0.00064974205775311319,0.00050824940336610279,0.053
1239,27100082539,0.0798587414622,0.920141258538,0.0632946175992,0.856846640939,0.016564123863,0.860067943996,1.06718183644,0.021401467303619373,8,8.33e-16,8,5e-16,0.22689390180300018,0.00065152816190058871,0.0004963313353224466,0.052
1240,27100082540,0.0807835158706,0.919216484129,0.0637737246188,0.855442759511,0.0170097912518,0.858345167102,1.06690475822,0.021374735974835538,8,7.77e-16,8,6.11e-16,0.1947541175650146,0.0005160247121380662,0.00046606473666364342,0.053
1241,27100082541,0.083170465827,0.916829534173,0.0653522339829,0.85147730019,0.0178182318441,0.85390115012,1.06723407875,0.022027454458455841,8,1.05e-15,8,7.22e-16,0.2134127396519413,0.0005807816465717826,0.00049492079193484174,0.050
1242,27100082542,0.0785284534842,0.921471546516,0.0625109032941,0.858960643222,0.0160175501901,0.862550605746,1.06729682919,0.02105806370377257,8,7.22e-16,8,5e-16,0.22071349685645281,0.0006415464241736837,0.00054447074636377994,0.050
1243,27100082543,0.0766152539104,0.92338474609,0.0609616884381,0.862423057651,0.0156535654724,0.866133800114,1.06618862816,0.02060065700115727,8,6.11e-16,8,3.89e-16,0.22999524244703728,0.00062807789977675028,0.00048732544323406988,0.050
1244,27100082544,0.0762835709751,0.923716429025,0.0609058478425,0.862810581182,0.0153777231326,0.866752489659,1.06664228293,0.020680998987515489,8,6.11e-16,8,3.89e-16,0.22302188617632912,0.00060939358103285861,0.00050243187114289471,0.050
1245,27100082545,0.0795042471215,0.920495752878,0.0630488369204,0.857446915958,0.0164554102012,0.860729741891,1.0671001397,0.021390410773112749,8,8.33e-16,8,5e-16,0.22938835916188449,0.00065559411369561229,0.00049730597312358624,0.050
1246,27100082546,0.0798175478727,0.920182452127,0.0634012601209,0.856781192006,0.0164162877518,0.860142764222,1.0675822703,0.021196141626310359,8,7.22e-16,8,5e-16,0.21339152315402266,0.00057284933594910529,0.00052091005580224084,0.050
1247,27100082547,0.0817551478371,0.918244852163,0.0646375994192,0.853607252744,0.0171175484179,0.856531421098,1.06770850576,0.021554981590552236,8,8.88e-16,8,6.11e-16,0.20156657020908708,0.0005109206859417203,0.00048590683107092186,0.050
1248,27100082548,0.0794104781374,0.920589521863,0.0630169163931,0.857572605469,0.0163935617444,0.86090433251,1.06717890799,0.021334750738598009,8,7.77e-16,8,5e-16,0.23146832737385137,0.00065059422855719509,0.00046813304386125428,0.050
1249,27100082549,0.0803780079633,0.919621992037,0.0638667205369,0.8557552715,0.0165112874264,0.859095742705,1.06794499706,0.021609788860142528,8,8.88e-16,8,5.55e-16,0.23580980727368506,0.00068442066019560254,0.00050682258836334099,0.050
1250,27100082550,0.0793878936768,0.920612106323,0.0634034549143,0.857208651409,0.0159844387624,0.860940349067,1.06839318965,0.021343864052802773,8,8.33e-16,8,5e-16,0.21538726724754953,0.00057958767951622617,0.00046762519440627249,0.050
1251,27100082551,0.0789390876517,0.921060912348,0.0626014885876,0.858459423761,0.0163375990641,0.861786195717,1.06680211169,0.02097515428044042,8,7.22e-16,8,5e-16,0.21216319329089905,0.00059518831241571534,0.00049598080611184332,0.050
1252,27100082552,0.0801566334441,0.919843366556,0.0634913645703,0.856352001986,0.0166652688738,0.859512160079,1.06722100016,0.021403236525401315,8,8.33e-16,8,5e-16,0.22411381547386022,0.00060782215916092006,0.0004952394517573085,0.050
1253,27100082553,0.0827487759292,0.917251224071,0.0652755735328,0.851975650538,0.0174732023964,0.854682326216,1.06778816712,0.021717783809462207,8,9.44e-16,8,6.11e-16,0.2184370174601673,0.00059288010120371972,0.00049402938833118307,0.050
1254,27100082554,0.0784184581786,0.921581541821,0.0625168364441,0.859064705377,0.0159016217346,0.862754960759,1.06752096604,0.020955622066677396,8,6.66e-16,8,4.44e-16,0.23296127838599479,0.00064895688308299379,0.00050903691367446902,0.050
1255,27100082555,0.079878119044,0.920121880956,0.0631547865688,0.856967094387,0.0167233324752,0.860034122535,1.06672160201,0.021458925832732626,8,8.33e-16,8,5e-16,0.23402873592731199,0.00068071898784413372,0.00049186019638305359,0.053
1256,27100082556,0.0800163575634,0.919983642437,0.0635788297276,0.856404812709,0.0164375278359,0.859771095934,1.06774864231,0.021285515358626723,8,7.77e-16,8,5.55e-16,0.19859361503924433,0.00050814707798283452,0.00049619371623671363,0.056
1257,27100082557,0.0792222832516,0.920777716748,0.063434276972,0.857343439776,0.0157880062796,0.861247418118,1.06879674589,0.021440472515365402,8,8.33e-16,8,5e-16,0.23968805336491505,0.00068691176605435191,0.0005196615300797372,0.056
1258,27100082558,0.0795295888186,0.920470411181,0.0630754382106,0.857394972971,0.0164541506079,0.860682285388,1.06713335447,0.021178653574888948,8,7.77e-16,8,5e-16,0.22585781760449342,0.00063481857130662017,0.00051036117918016807,0.055
1259,27100082559,0.0791226559132,0.920877344087,0.0628338567681,0.858043487319,0.0162887991451,0.861441647922,1.06716283005,0.020976956051710287,8,7.22e-16,8,5e-16,0.2143531221794488,0.00056236813968191094,0.00049967680186823263,0.053
1260,27100082560,0.0819214121625,0.918078587838,0.0649120716028,0.853166516235,0.0170093405596,0.856219305284,1.06823022914,0.021730698593577676,8,9.44e-16,8,6.11e-16,0.22816196672993516,0.00066116672373814605,0.00048045336599158528,0.053
1261,27100082561,0.0793397513777,0.920660248622,0.0631973993069,0.857462849315,0.0161423520708,0.861032899601,1.06785856262,0.021213375117421419,8,7.22e-16,8,5e-16,0.23199605784461685,0.0006330859945826772,0.00050505357543152198,0.052
1262,27100082562,0.0781651227176,0.921834877282,0.0619362326503,0.859898644632,0.0162288900674,0.863234812369,1.06623543709,0.020870661449531612,8,7.22e-16,8,4.44e-16,0.21127609613595111,0.00056264882489732331,0.00049333220687688181,0.052
1263,27100082563,0.0799872570857,0.920012742914,0.0629817939623,0.857030948952,0.0170054631234,0.859834237513,1.06599286082,0.021581544146731652,8,9.44e-16,8,5.55e-16,0.23134233093408862,0.00069364538414682525,0.00051480521930792752,0.052
1264,27100082564,0.0810575390235,0.918942460977,0.0643938077466,0.85454865323,0.0166637312769,0.857827692357,1.06827265113,0.021504680594659212,8,8.33e-16,8,6.11e-16,0.21245905121757247,0.00059963196742509369,0.00050422555428200351,0.052
1265,27100082565,0.0777195044979,0.922280495502,0.0617498378097,0.860530657692,0.0159696666883,0.864066400734,1.06650590946,0.020753095058038715,8,6.11e-16,8,3.89e-16,0.23425938488051179,0.00066577130465944373,0.00050644716420508175,0.053
1266,27100082566,0.0784974433854,0.921502556615,0.0624927216688,0.859009834946,0.0160047217166,0.862608519494,1.06729981696,0.021015367921880235,8,7.22e-16,8,5e-16,0.22304780549868863,0.00063827277317803207,0.00051634851439829547,0.052
1267,27100082567,0.0794530363753,0.920546963625,0.0630955202536,0.857451443371,0.0163575161217,0.860824108391,1.06733755853,0.021295033776790259,8,7.77e-16,8,5e-16,0.23951588561540127,0.00065871101720600699,0.00051671978493461764,0.052
1268,27100082568,0.0805864532292,0.919413546771,0.0640163660918,0.855397180679,0.0165700871374,0.858706856048,1.06800890746,0.021580994972888276,8,8.88e-16,8,5.55e-16,0.23716565061616646,0.00069120261119107911,0.00047583830422000392,0.052
1269,27100082569,0.0803294497356,0.919670550264,0.0641486082523,0.855521942012,0.0161808414833,0.859181497808,1.06889051206,0.021623154328170257,8,8.88e-16,8,6.11e-16,0.22723400730278653,0.00062313716432041042,0.00049692569088171875,0.052
1270,27100082570,0.0789734446257,0.921026555374,0.0631239140783,0.857902641296,0.0158495305474,0.861714370698,1.06832176527,0.021039763943358037,8,7.22e-16,8,5e-16,0.20768286960607507,0.00054384825953052542,0.0005013641970971908,0.053
1271,27100082571,0.078760474734,0.921239525266,0.0630254371696,0.858214088096,0.0157350375644,0.862111553488,1.06842214944,0.021127225497479921,8,7.22e-16,8,5e-16,0.21071570173555165,0.00057955217417667677,0.00047995649941787389,0.056
1272,27100082572,0.080882784836,0.919117215164,0.0640607244471,0.855056490717,0.0168220603889,0.858156731855,1.06758937454,0.021546890921789227,8,8.33e-16,8,5.55e-16,0.23159958444336748,0.00066584369683900756,0.0004993618509539098,0.057
1273,27100082573,0.0809712240472,0.919028775953,0.0641051113431,0.85492366461,0.0168661127042,0.857992106136,1.06755864291,0.021604062327495451,8,8.33e-16,8,6.11e-16,0.21156852934255799,0.00055866244988342438,0.00046465743564443469,0.057
1274,27100082574,0.0793513829261,0.920648617074,0.0632013771161,0.857447239958,0.01615000581,0.861011239675,1.06784884452,0.02094189132388722,8,7.22e-16,8,5e-16,0.21100826234907499,0.00056493342924788831,0.00047839882865178873,0.057
1275,27100082575,0.0790332523361,0.920966747664,0.0629662586223,0.858000489042,0.0160669937138,0.8616056849,1.06773172395,0.021004414518640227,8,6.66e-16,8,5e-16,0.20777641412930103,0.00052877889058080575,0.00048126461673301006,0.057
1276,27100082576,0.0810221205279,0.918977879472,0.064176505161,0.854801374311,0.0168456153669,0.85789666959,1.06767998056,0.02161333419945053,8,8.88e-16,8,6.11e-16,0.22325458515240204,0.00063735853971450885,0.0004961218165252442,0.054
1277,27100082577,0.081920548752,0.918079451248,0.0646678530895,0.853411598159,0.0172526956624,0.856224643729,1.06749136318,0.022065422129280893,8,1.05e-15,8,6.66e-16,0.22679978098090514,0.00064649434361995178,0.00048566838832244134,0.054
1278,27100082578,0.0806952117383,0.919304788262,0.0639748893949,0.855329898867,0.0167203223434,0.858505815544,1.06767979084,0.021633056031189129,8,8.88e-16,8,6.11e-16,0.21485234916871931,0.00056842298665843373,0.0004691123520731702,0.056
1279,27100082579,0.0814983591065,0.918501640894,0.064407711836,0.854093929057,0.0170906472705,0.857010609376,1.06749111975,0.021728187539456635,8,9.44e-16,8,6.11e-16,0.21783551848621618,0.00058833414393859231,0.00049404482020358952,0.055
1280,27100082580,0.0812877470255,0.918712252975,0.0643944750445,0.85431777793,0.016893271981,0.857401042319,1.06784447354,0.021564731029985067,8,8.88e-16,8,6.11e-16,0.21719597038395511,0.00060660156152591899,0.00050059795401574019,0.056
1281,27100082581,0.0778883514926,0.922111648507,0.0617990812172,0.86031256729,0.0160892702754,0.86375158839,1.06633854686,0.02086209670118741,8,6.66e-16,8,5e-16,0.20941536395003657,0.00060262613336027745,0.00049050300192906204,0.054
1282,27100082582,0.0807282551751,0.919271744825,0.0638016551048,0.85547008972,0.0169266000703,0.858447199003,1.06709275873,0.021687302579668045,8,8.88e-16,8,6.11e-16,0.21510414561205116,0.00059282797862751895,0.00049870095369954949,0.053
1283,27100082583,0.0783581335098,0.92164186649,0.0623709890063,0.859270877484,0.0159871445034,0.862869328462,1.06719181961,0.021005979880834625,8,7.22e-16,8,5e-16,0.22189745628811097,0.00062432634955850446,0.00047379474705054451,0.052
1284,27100082584,0.0791132988036,0.920886701196,0.0624466586617,0.858440042535,0.0166666401419,0.861464956686,1.06600635783,0.02107049573122945,8,7.22e-16,8,5e-16,0.2144263312190654,0.00061186908538230422,0.00050723870567556727,0.052
1285,27100082585,0.080749411732,0.919250588268,0.0640652611403,0.855185327128,0.0166841505916,0.858403935162,1.06785246583,0.021421832813159916,8,8.33e-16,8,5.55e-16,0.21499470816789679,0.00058982990611159151,0.00048499870348212308,0.053
1286,27100082586,0.0801648990437,0.919835100956,0.0634724957772,0.856362605179,0.0166924032666,0.859497113812,1.06714832633,0.021146912808811324,8,7.77e-16,8,5e-16,0.2116453217092954,0.00057159667742017752,0.00050831196152757187,0.052
1287,27100082587,0.0797966009006,0.920203399099,0.0633458356433,0.856857563456,0.0164507652573,0.860182490717,1.06745342338,0.021417166738708832,8,8.33e-16,8,5.55e-16,0.22021960963776099,0.00059724306242188593,0.00049209541415128901,0.051
1288,27100082588,0.0804242626205,0.919575737379,0.0641019478698,0.85547378951,0.0163223147507,0.859006346597,1.06857170399,0.021424134506935286,8,8.33e-16,8,5.55e-16,0.21722727526929575,0.00063673129767765561,0.00045539680605868925,0.052
1289,27100082589,0.0807100111619,0.919289988838,0.0636488095309,0.855641179307,0.017061201631,0.858483367258,1.06666343619,0.02152558281197256,8,8.88e-16,8,6.11e-16,0.22207205268948005,0.00060393008557575094,0.00048676408796689423,0.052
1290,27100082590,0.0808068596944,0.919193140306,0.0639944822403,0.855198658065,0.0168123774541,0.858298506493,1.06753046087,0.02146081147850765,8,8.33e-16,8,5e-16,0.23688122586683891,0.00068725947810775181,0.00051480782422760483,0.055
1291,27100082591,0.0793868394196,0.92061316058,0.0630053750309,0.857607785549,0.0163814643887,0.860948402263,1.06718817291,0.021306649548233945,8,7.77e-16,8,5e-16,0.23706088146694371,0.00068090883866550101,0.00049419852374848626,0.056
1292,27100082592,0.0808192290738,0.919180770926,0.064196691749,0.854984079177,0.0166225373248,0.858272477344,1.06812044227,0.021667486093861821,8,9.44e-16,8,5.55e-16,0.23669037412721339,0.00068295031402594336,0.00050248632529815962,0.056
1293,27100082593,0.0818304245919,0.918169575408,0.0641542777318,0.854015297676,0.0176761468601,0.856399406443,1.06610247934,0.021732058762971986,8,9.44e-16,8,6.11e-16,0.23153325082156651,0.00068551006250846245,0.00051217952637705791,0.056
1294,27100082594,0.0793662327901,0.92063376721,0.06294511948,0.85768864773,0.0164211133101,0.860987588798,1.06704405882,0.021274778911251908,8,7.77e-16,8,5e-16,0.21238523704420353,0.00055663882293193183,0.0004605883684854918,0.056
1295,27100082595,0.0821871935576,0.917812806442,0.0650114059912,0.852801400451,0.0171757875664,0.855725685616,1.06803520419,0.021945821888085346,8,9.99e-16,8,6.11e-16,0.22487635186804844,0.00063916934007280583,0.00048783111590777463,0.056
1296,27100082596,0.08081847772,0.91918152228,0.0639154594277,0.855266062852,0.0169030182923,0.858278176714,1.0672691417,0.021336068263191028,8,8.33e-16,8,5.55e-16,0.21698074298732095,0.0005867467133380892,0.00049824803342039586,0.056
1297,27100082597,0.0786358320341,0.921364167966,0.0628218003343,0.858542367632,0.0158140316998,0.862346286318,1.0680382589,0.021167027744647734,8,7.22e-16,8,5e-16,0.23148048699003365,0.00064517444340069614,0.00049750596797904726,0.056
1298,27100082598,0.0778284302726,0.922171569727,0.0623826581747,0.859788911553,0.015445772098,0.863854100337,1.0682203453,0.020778313957162821,8,6.11e-16,8,4.44e-16,0.20848485615079815,0.00056658168257091117,0.00049652766215012138,0.056
1299,27100082599,0.0783998139575,0.921600186042,0.0621078401689,0.859492345874,0.0162919737886,0.862795879518,1.06631582096,0.021039615508163672,8,7.22e-16,8,5e-16,0.22245765737866074,0.00061007908508740199,0.0005127164836013858,0.056
1300,27100082600,0.0796264660358,0.920373533964,0.0630129891047,0.857360544859,0.0166134769311,0.860503392094,1.06676265871,0.021144944146706913,8,7.22e-16,8,5e-16,0.21831112255325269,0.0005832322007063085,0.00046544207088608757,0.051
1301,27100082601,0.0787879876792,0.921212012321,0.0627773431137,0.858434669207,0.0160106445656,0.86206423127,1.06761837376,0.020946404055527629,8,6.66e-16,8,4.44e-16,0.21492520186398256,0.00059317030841155656,0.0004948986967411058,0.050
1302,27100082602,0.0776349371299,0.92236506287,0.0619137797291,0.860451283141,0.0157211574008,0.864221208559,1.06716161282,0.020875389051895173,8,6.66e-16,8,3.89e-16,0.22579387658752992,0.00060710429959067716,0.00048082778632153579,0.050
1303,27100082603,0.0808865771815,0.919113422818,0.0642484442618,0.854864978557,0.0166381329197,0.858146826934,1.06815145776,0.021451968362391223,8,8.33e-16,8,6.11e-16,0.20856352606828465,0.00058321666017025343,0.00048586455768425654,0.051
1304,27100082604,0.0801849721372,0.919815027863,0.0635209026735,0.856294125189,0.0166640694637,0.85945913147,1.06725754594,0.021182834147312608,8,7.22e-16,8,5e-16,0.19577231800456507,0.00052221629762923337,0.0004547592714867298,0.051
1305,27100082605,0.0795070715249,0.920492928475,0.0627600642416,0.857732864233,0.0167470072832,0.860728919896,1.0662192844,0.021457579284701447,8,8.33e-16,8,5e-16,0.24054033319404589,0.00072976475235617979,0.00048690284888120708,0.052
1306,27100082606,0.0828549521416,0.917145047858,0.0650755021476,0.852069545711,0.017779449994,0.854488961557,1.06698347376,0.021979487357479437,8,1.05e-15,8,6.66e-16,0.21996480115913619,0.00059432635732599318,0.00049664926267727549,0.053
1307,27100082607,0.0797362953052,0.920263704695,0.0633756457903,0.856888058904,0.0163606495149,0.860293966988,1.06765667427,0.021315549482162095,8,7.77e-16,8,5e-16,0.21180371491890171,0.00057608590123369178,0.0004874897338273715,0.053
1308,27100082608,0.0773989747837,0.922601025216,0.0617864169829,0.860814608233,0.0156125578008,0.864662188239,1.06721812448,0.020758748167017553,8,6.11e-16,8,3.89e-16,0.21711957941527027,0.0005826687254941056,0.0004864693349353085,0.055
1309,27100082609,0.0813318004087,0.918668199591,0.0643269125408,0.854341287051,0.0170048878679,0.857320445711,1.06755730931,0.021484166485629782,8,8.33e-16,8,5.55e-16,0.21593552293234697,0.0006099650842232027,0.00049794345171462462,0.050
1310,27100082610,0.0798271505907,0.920172849409,0.0634659316333,0.856706917776,0.0163612189574,0.860123951484,1.06776038535,0.021212037486213836,8,7.77e-16,8,5e-16,0.22624498037339358,0.00065019565116281096,0.00050765583150064934,0.051
1311,27100082611,0.0797952072695,0.920204792731,0.0630557259239,0.857149066807,0.0167394813456,0.860189519647,1.06657640983,0.021278481355417503,8,7.77e-16,8,5e-16,0.21312892481977186,0.000560767593903596,0.00046906608146191759,0.049
1312,27100082612,0.0799826805294,0.920017319471,0.0633889447511,0.856628374719,0.0165937357782,0.859836495526,1.06723591804,0.021521502740443666,8,8.33e-16,8,5.55e-16,0.22453722699753076,0.00062557618958330292,0.00050528144990370923,0.049
1313,27100082613,0.0822635525838,0.917736447416,0.064846438522,0.852890008894,0.0174171140617,0.855586857817,1.06739248263,0.021963668657649378,8,9.99e-16,8,7.22e-16,0.2139276065781075,0.00059183678486731176,0.00049331534394266561,0.049
1314,27100082614,0.0808463899046,0.919153610095,0.0636818546899,0.855471755405,0.0171645352147,0.858230005709,1.06650866499,0.021453753064059139,8,8.33e-16,8,5.55e-16,0.21758914967418086,0.0006032565911247617,0.000494957347771399,0.049
1315,27100082615,0.0792267533019,0.920773246698,0.0630473193914,0.857725927307,0.0161794339105,0.861245041736,1.0676151076,0.021209981979137892,8,7.22e-16,8,5e-16,0.22792471397016845,0.00066287712694338558,0.00051615888596007122,0.049
1316,27100082616,0.0801502809674,0.919849719033,0.0636410321235,0.856208686909,0.0165092488439,0.85952165416,1.06768668099,0.02146801413273244,8,8.33e-16,8,5.55e-16,0.22415266975536097,0.00060054232468253273,0.00049233458149999787,0.050
1317,27100082617,0.0786990962923,0.921300903708,0.0625715129534,0.858729390754,0.0161275833388,0.862232555501,1.06716083778,0.021246304023744455,8,7.77e-16,8,5e-16,0.23381025675263745,0.00066669640311699935,0.00053027411767189953,0.050
1318,27100082618,0.0812466365471,0.918753363453,0.0640087253458,0.854744638107,0.0172379112013,0.857483130553,1.06675168577,0.021358646957812834,8,8.33e-16,8,5.55e-16,0.2114014438417654,0.00056527528827086623,0.00049225368761219516,0.050
1319,27100082619,0.080658994168,0.919341005832,0.0634995914893,0.855841414343,0.0171594026787,0.858580250726,1.06630639016,0.021371416264478485,8,8.33e-16,8,6.11e-16,0.19908931771658345,0.00054577126930962139,0.00045587694604531899,0.050
1320,27100082620,0.0819918916747,0.918008108325,0.0648632564548,0.853144851871,0.0171286352199,0.856089545029,1.06795062212,0.021867236610335246,8,9.44e-16,8,6.66e-16,0.22340311986870998,0.00061356834736936189,0.00048412548476786611,0.050
1321,27100082621,0.0808716302738,0.919128369726,0.0639954614586,0.855132908268,0.0168761688151,0.858178410309,1.06741234678,0.021656821803513727,8,9.44e-16,8,6.11e-16,0.20638954547972899,0.00052702136260427204,0.00047283875602141984,0.050
1322,27100082622,0.0778226534277,0.922177346572,0.0617072689241,0.860470077648,0.0161153845036,0.863875187016,1.06618337813,0.020829036284784153,8,6.66e-16,8,3.89e-16,0.21857928190391507,0.00060833533893818947,0.00048980515504979912,0.051
1323,27100082623,0.0811425278708,0.918857472129,0.0644406362211,0.854416835908,0.0167018916497,0.857669454847,1.0682558014,0.02168460319346667,8,9.44e-16,8,6.11e-16,0.2176370211817793,0.000596732918040453,0.00048715483359295178,0.051
1324,27100082624,0.080589344874,0.919410655126,0.0643527085002,0.855057946626,0.0162366363738,0.858696343397,1.06902330101,0.021177990052819201,8,7.22e-16,8,5e-16,0.1995673595153945,0.00052884371479583773,0.00048647076261106194,0.050
1325,27100082625,0.079447474964,0.920552525036,0.0628887708137,0.857663754222,0.0165587041503,0.860837600251,1.06672109981,0.021322855695000732,8,8.33e-16,8,5e-16,0.2252605439066302,0.00064039309036819855,0.00048464622315449004,0.050
1326,27100082626,0.0778758917376,0.922124108262,0.0618424071617,0.860281701101,0.0160334845759,0.863774098371,1.06649327862,0.020928763181482977,8,6.66e-16,8,4.44e-16,0.22127184614274642,0.00060251303453949284,0.00050761955830331119,0.050
1327,27100082627,0.0792474919185,0.920752508081,0.0630201989231,0.857732309158,0.0162272929954,0.861206942281,1.06749404195,0.02121434526410523,8,7.22e-16,8,5e-16,0.22467894527286736,0.00061455267947566593,0.0004924440268030759,0.050
1328,27100082628,0.0811653339863,0.918834666014,0.0642900210399,0.854544644974,0.0168753129464,0.857629494178,1.06775651172,0.02155002551354241,8,8.33e-16,8,5.55e-16,0.21929962275766124,0.00061870679715270377,0.00049827325027838984,0.050
1329,27100082629,0.0806213732064,0.919378626794,0.0639073826525,0.855471244141,0.0167139905539,0.858643768652,1.06761316989,0.021376763833444237,8,8.33e-16,8,5e-16,0.224736152456814,0.00062541416163660484,0.00049521162477586208,0.050
1330,27100082630,0.0795902549475,0.920409745052,0.0635689677254,0.856840777327,0.0160212872221,0.860562101236,1.06851618597,0.021093754790243904,8,7.22e-16,8,5e-16,0.22232757968207062,0.0006154474966025401,0.00051110439382008599,0.050
1331,27100082631,0.078262482062,0.921737517938,0.0623914512863,0.859346066652,0.0158710307757,0.863046831594,1.06743315796,0.021120498394178872,8,7.22e-16,8,4.44e-16,0.24623310090902539,0.00071464738071610318,0.0005045360705943138,0.050
1332,27100082632,0.08186331857,0.91813668143,0.0646945811942,0.853442100236,0.0171687373758,0.85633021566,1.06767927011,0.022097334457205981,8,1.05e-15,8,6.11e-16,0.24293315227704493,0.0007280645067222971,0.00050660291261708118,0.050
1333,27100082633,0.0806721432135,0.919327856787,0.0643938384339,0.854934018353,0.0162783047796,0.858542175375,1.06899318925,0.021458508093729987,8,8.33e-16,8,5.55e-16,0.2125279500081162,0.00056499316694179878,0.00052214204101264138,0.050
1334,27100082634,0.0786791366711,0.921320863329,0.0628401185486,0.85848074478,0.0158390181225,0.862265532379,1.06801265699,0.021235744308921133,8,7.22e-16,8,5e-16,0.24391898818873992,0.00071818517187937291,0.00051051804890834477,0.050
1335,27100082635,0.0785564123094,0.921443587691,0.0619925827141,0.859451004977,0.0165638295954,0.862506579931,1.06567286991,0.021052063829107067,8,7.22e-16,8,4.44e-16,0.22641219092923914,0.00061436814568177015,0.00048709723818800581,0.050
1336,27100082636,0.0803724526614,0.919627547339,0.0634456750689,0.85618187227,0.0169267775925,0.859112494352,1.06667876436,0.021380459154489433,8,7.77e-16,8,5e-16,0.22459168972875443,0.00060739145642278269,0.00050390360031446523,0.050
1337,27100082637,0.0804668691382,0.919533130862,0.0633838581564,0.856149272705,0.0170830109818,0.858938318594,1.06631475072,0.021515782508317777,8,8.33e-16,8,5.55e-16,0.22852884447540633,0.0006613462367600271,0.00046784682102981624,0.049
1338,27100082638,0.0773740191013,0.922625980899,0.0617136502221,0.860912330677,0.0156603688791,0.864709741312,1.06704431825,0.020559670847217548,8,6.11e-16,8,3.89e-16,0.20929477110063921,0.00059043074059459831,0.00050083362981946254,0.049
1339,27100082639,0.0790845033899,0.92091549661,0.0630245252959,0.857890971314,0.016059978094,0.861509593488,1.06781239833,0.021301466929841476,8,7.77e-16,8,5e-16,0.2434950116054293,0.00071524803310832666,0.00052980114673984401,0.049
1340,27100082640,0.0803296875209,0.919670312479,0.0634979905746,0.856172321905,0.0168316969463,0.859191019307,1.06691737417,0.02174271945515123,8,9.44e-16,8,5.55e-16,0.23264212958109109,0.00066319339759566707,0.00047971487687226887,0.049
1341,27100082641,0.0802047715709,0.919795228429,0.0633828201376,0.856412408291,0.0168219514332,0.859424513252,1.0668018365,0.021402322709679372,8,8.33e-16,8,5.55e-16,0.2124845502317726,0.00059567559904787548,0.00045923714117070114,0.049
1342,27100082642,0.0784461312741,0.921553868726,0.0627124774203,0.858841391306,0.0157336538538,0.862700527352,1.06806228987,0.021090148774119397,8,7.22e-16,8,4.44e-16,0.24149716823764977,0.00070270694012838865,0.00048279175233705658,0.049
1343,27100082643,0.080649728924,0.919350271076,0.0642526881834,0.855097582893,0.0163970407406,0.858585899625,1.06860712689,0.021450533702546622,8,8.33e-16,8,5e-16,0.23512975367307365,0.00067353032511332177,0.00053277256624469614,0.049
1344,27100082644,0.0838643892482,0.916135610752,0.0658071137716,0.85032849698,0.0180572754766,0.852611404776,1.06731977436,0.022260827361928911,8,1.17e-15,8,7.22e-16,0.22440350845571855,0.00066117679557893311,0.00051444416323017717,0.049
1345,27100082645,0.081081264019,0.918918735981,0.06374790781,0.855170828171,0.017333356209,0.857793608748,1.06626992139,0.021489030498106101,8,8.33e-16,8,5.55e-16,0.2180531609012486,0.0006116579650328268,0.00047127290864296193,0.049
1346,27100082646,0.0810098003596,0.91899019964,0.0637180798453,0.855272119795,0.0172917205143,0.857926525807,1.06631304784,0.021501278529052058,8,8.33e-16,8,5.55e-16,0.21505395944712546,0.000595775464219503,0.00048540451644983688,0.049
1347,27100082647,0.0810502021387,0.918949797861,0.0639518664737,0.854997931388,0.017098335665,0.857848058625,1.06694638391,0.021373322770144226,8,8.33e-16,8,6.11e-16,0.19940860868794663,0.00050267078677527772,0.00046147944870597558,0.050
1348,27100082648,0.0800502781942,0.919949721806,0.0635002754134,0.856449446392,0.0165500027808,0.859709357086,1.06744699675,0.021207971597337193,8,7.22e-16,8,5e-16,0.2092677258780864,0.00058052472942542264,0.00048614305046885443,0.051
1349,27100082649,0.0769614520296,0.92303854797,0.0615280684387,0.861510479532,0.0154333835909,0.865480489803,1.06725591715,0.020715310429766244,8,6.11e-16,8,3.89e-16,0.22721076879641011,0.00063036941256784055,0.00049535584840187854,0.049
1350,27100082650,0.0802099596336,0.919790040366,0.0633764921182,0.856413548248,0.0168334675155,0.859414985202,1.06677294454,0.021624014387413105,8,8.88e-16,8,5.55e-16,0.23479646897450523,0.00068819401467233197,0.00049777797467292389,0.050
1351,27100082651,0.0789957506955,0.921004249305,0.0626886634882,0.858315585816,0.0163070872073,0.861679598473,1.06696028983,0.021203312222946188,8,7.22e-16,8,4.44e-16,0.24227705020914792,0.00070389077727786554,0.00049385481790606759,0.050
1352,27100082652,0.0803724870831,0.919627512917,0.0632863681897,0.856341144727,0.0170861188934,0.85911486989,1.06619567654,0.021351208659200989,8,7.77e-16,8,5.55e-16,0.20898379054092997,0.00053893278925691416,0.00049358285984785286,0.049
1353,27100082653,0.0787237066403,0.92127629336,0.0624288559098,0.85884743745,0.0162948507305,0.862189008934,1.06668218547,0.021149391020814763,8,7.22e-16,8,5e-16,0.21216265555879232,0.00059018354703549382,0.00050106311354031728,0.049
1354,27100082654,0.0818879263103,0.91811207369,0.0645954208665,0.853516652823,0.0172925054438,0.856286163624,1.06733266182,0.021576673305340691,8,8.33e-16,8,6.11e-16,0.20694939520183619,0.00057026975779494982,0.00049824612385702765,0.049
1355,27100082655,0.0810087684542,0.918991231546,0.0638878646518,0.855103366894,0.0171209038024,0.857925838723,1.06682976938,0.021403412912289109,8,8.33e-16,8,5.55e-16,0.21495110976551746,0.00058037229000081406,0.0004844569363999215,0.050
1356,27100082656,0.0781823316962,0.921817668304,0.0624304805492,0.859387187755,0.0157518511469,0.863195247931,1.0677017497,0.021025147397809352,8,7.22e-16,8,5e-16,0.22348306566284937,0.00059512642250092961,0.00047319755608947228,0.049
1357,27100082657,0.0799665869027,0.920033413097,0.0629812248114,0.857052188286,0.0169853620914,0.85987260329,1.06602981195,0.021220863796710943,8,7.22e-16,8,5e-16,0.21641078054827034,0.00057506602402291446,0.0005053450473402342,0.049
1358,27100082658,0.0815705212951,0.918429478705,0.0645445352406,0.853884943464,0.0170259860545,0.856874829763,1.06777117182,0.021637342146547965,8,8.88e-16,8,6.11e-16,0.21998466458159938,0.00062763552042096303,0.00051281438996985632,0.049
1359,27100082659,0.0776453502476,0.922354649752,0.0620405708843,0.860314078868,0.0156047793633,0.864199895081,1.0675265145,0.020685523535485629,8,6.11e-16,8,3.89e-16,0.22370660008951804,0.00060806074551382136,0.00048017332232580328,0.049
1360,27100082660,0.0803453895077,0.919654610492,0.0635391553944,0.856115455098,0.0168062341133,0.859161262572,1.0670128179,0.021782742548614325,8,9.44e-16,8,5.55e-16,0.24552748432610572,0.00071226982352659281,0.00048621691957545765,0.049
1361,27100082661,0.0788978471607,0.921102152839,0.0626777800961,0.858424372743,0.0162200670646,0.861861643596,1.06711068396,0.020877219285296723,8,6.11e-16,8,5e-16,0.20446786380848603,0.00055803609041894873,0.00049321139932416251,0.049
1362,27100082662,0.0813750979677,0.918624902032,0.0642070733142,0.854417828718,0.0171680246535,0.857242053918,1.06711305644,0.021461018419756447,8,8.33e-16,8,6.11e-16,0.20936202271048021,0.00057405441582967457,0.00047188372662495891,0.049
1363,27100082663,0.0793766435981,0.920623356402,0.0630107612903,0.857612595112,0.0163658823078,0.860967252014,1.06722359416,0.021471203964421509,8,8.33e-16,8,5.55e-16,0.23791660582094354,0.00068806332901005709,0.00051992535867307146,0.049
1364,27100082664,0.0813472082466,0.918652791753,0.063965889709,0.854686902044,0.0173813185376,0.857297423981,1.06643388857,0.021660978163151837,8,9.44e-16,8,6.11e-16,0.2132499549522261,0.000594379493002006,0.00047554041519268849,0.049
1365,27100082665,0.0812864492461,0.918713550754,0.0640102612371,0.854703289517,0.017276188009,0.857409330444,1.0666819502,0.021792704905016533,8,9.44e-16,8,6.11e-16,0.23275083881691971,0.00067228192922202815,0.00046774795834644226,0.049
1366,27100082666,0.0781682133302,0.92183178667,0.0619889476167,0.859842839053,0.0161792657135,0.863228258821,1.06638947636,0.020930876497159565,8,6.66e-16,8,5e-16,0.20820371116485181,0.00056317821272986791,0.00047128112465070956,0.049
1367,27100082667,0.0791496986523,0.920850301348,0.0624228231044,0.858427478243,0.0167268755479,0.861397713972,1.06586591692,0.021263306554685196,8,7.77e-16,8,5e-16,0.22900468996785528,0.00067076948137776338,0.0004953002800933468,0.049
1368,27100082668,0.080090864785,0.919909135215,0.063761678062,0.856147457153,0.016329186723,0.859630046594,1.06816364216,0.021514220857987421,8,8.33e-16,8,5.55e-16,0.23347449548264099,0.00065319566102672757,0.00051140062066597409,0.050
1369,27100082669,0.0792051776499,0.92079482235,0.0628049540538,0.857989868296,0.016400223596,0.861288823107,1.06692065222,0.021232901967815253,8,7.77e-16,8,5e-16,0.20406284459733826,0.000546549032068885,0.00049398777172936974,0.050
1370,27100082670,0.079873039946,0.920126960054,0.0634425277322,0.856684432322,0.0164305122138,0.860039142663,1.06760354695,0.021382893302354967,8,8.33e-16,8,5e-16,0.22030308809708266,0.00059088907385457885,0.00048018452079099711,0.050
1371,27100082671,0.0809244162217,0.919075583778,0.064060937485,0.855014646293,0.0168634787367,0.858079551589,1.06751219949,0.021671073057496271,8,8.88e-16,8,6.11e-16,0.2244512039765173,0.00065077185249393782,0.0004990653884061018,0.050
1372,27100082672,0.0812116596848,0.918788340315,0.0646768259407,0.854111514374,0.016534833744,0.857537718219,1.06884274666,0.021308703489289624,8,7.77e-16,8,5e-16,0.21176411906131587,0.00057354049097796639,0.0004918137605600788,0.049
1373,27100082673,0.0805137905851,0.919486209415,0.0638278508988,0.855658358516,0.0166859396863,0.858844497359,1.06757320217,0.021413583455656741,8,8.33e-16,8,5.55e-16,0.21587125943866625,0.00060583243654605478,0.00047080438709167508,0.049
1374,27100082674,0.0769356416911,0.923064358309,0.0615208758888,0.86154348242,0.0154147658023,0.865528651767,1.06728256019,0.020595452746637339,8,6.11e-16,8,3.89e-16,0.22230990837120013,0.00064312450999736608,0.00047230034216490181,0.049
1375,27100082675,0.0808263910189,0.919173608981,0.0639793718475,0.855194237134,0.0168470191715,0.858262526956,1.06744813265,0.021786915895412082,8,9.44e-16,8,6.11e-16,0.2456633053156837,0.00069228829908056738,0.00053651590844586367,0.049
1376,27100082676,0.080135355331,0.919864644669,0.0636397635001,0.856224881169,0.0164955918309,0.859549365706,1.06771075748,0.021526367959127751,8,8.33e-16,8,5.55e-16,0.22688969366584477,0.00068579262987982653,0.00048269286866848746,0.049
1377,27100082677,0.0808544328436,0.919145567156,0.0639114175118,0.855234149645,0.0169430153318,0.858211579529,1.06718967123,0.021553853180122783,8,8.33e-16,8,6.11e-16,0.22440397384652944,0.00062121741910737172,0.00049742790423362119,0.049
1378,27100082678,0.0801794550195,0.91982054498,0.0635141908877,0.856306354093,0.0166652641318,0.859469469936,1.06724751663,0.021298026542434977,8,7.77e-16,8,5e-16,0.21002059326106104,0.00055367044454034955,0.00047689058375335793,0.049
1379,27100082679,0.0821297253668,0.917870274633,0.0648346920736,0.85303558256,0.0172950332933,0.855834782874,1.06760668236,0.021787450833098548,8,9.44e-16,8,6.11e-16,0.22012627555302788,0.00061597595388102695,0.00048880196067980618,0.049
1380,27100082680,0.0784883288667,0.921511671133,0.0626612823182,0.858850388815,0.0158270465484,0.862622879011,1.06782797971,0.021152964416384354,8,7.22e-16,8,5e-16,0.22894841073640948,0.00065971260021965427,0.0004975463606568248,0.050
1381,27100082681,0.0790912871063,0.920908712894,0.0631476352775,0.857761077616,0.0159436518288,0.861495107957,1.0681729663,0.021184166190056596,8,7.22e-16,8,5e-16,0.22215557752433956,0.00063624628581335511,0.00048785830281470889,0.049
1382,27100082682,0.0791036047041,0.920896395296,0.062880161576,0.85801623372,0.0162234431282,0.861476324571,1.06733890806,0.021356335398971513,8,8.33e-16,8,5e-16,0.24375646305750176,0.0007469312845283701,0.0005072040133752147,0.049
1383,27100082683,0.0802545975521,0.919745402448,0.0635503968967,0.856195005551,0.0167042006554,0.859329511785,1.06721672827,0.021245795621105228,8,7.77e-16,8,5e-16,0.21330763080027437,0.00056215631613309677,0.00049283669289701773,0.049
1384,27100082684,0.0786646430567,0.921335356943,0.0628005488637,0.85853480808,0.015864094193,0.862293071502,1.06791983788,0.021308319026490177,8,7.77e-16,8,5e-16,0.23440104226235736,0.00067145827180204983,0.00046532375540965444,0.049
1385,27100082685,0.0814072835073,0.918592716493,0.0645706118782,0.854022104615,0.0168366716291,0.857176852494,1.06815518412,0.021642043100424259,8,9.44e-16,8,6.11e-16,0.21900486132163621,0.00063334153353214158,0.00049822270712479772,0.049
1386,27100082686,0.0791664751247,0.920833524875,0.0627604760647,0.858073048811,0.0164059990599,0.861361384571,1.06685827264,0.020976558066746354,8,6.66e-16,8,4.44e-16,0.21648639747174747,0.00060243942977505915,0.00050138794673838956,0.049
1387,27100082687,0.0805954421312,0.919404557869,0.063803140826,0.855601417043,0.0167923013052,0.858693451653,1.06734559333,0.02166286075571712,8,8.88e-16,8,6.11e-16,0.22698768925364443,0.00062552690677646517,0.00049352902012921756,0.050
1388,27100082688,0.0790162753314,0.920983724669,0.0628180755724,0.858165649096,0.016198199759,0.86163949002,1.06731422699,0.020900325595222369,8,6.66e-16,8,4.44e-16,0.2184893616134348,0.00061725887103120634,0.00051009089023866235,0.050
1389,27100082689,0.080108707808,0.919891292192,0.0635822485081,0.856309043684,0.0165264592998,0.859599687711,1.06758622374,0.021357179418083915,8,7.77e-16,8,5.55e-16,0.22645401568262447,0.00064455206316500063,0.0005030642054833311,0.049
1390,27100082690,0.0795265668258,0.920473433174,0.0629320687147,0.857541364459,0.0165944981111,0.860690091271,1.06670431096,0.021588464843966669,8,8.88e-16,8,5e-16,0.24945639436578249,0.00074354488823597908,0.0005051734481021663,0.049
1391,27100082691,0.0804564663395,0.91954353366,0.0638472490942,0.855696284566,0.0166092172453,0.858950517008,1.06773922153,0.021269582447312221,8,7.77e-16,8,5.55e-16,0.2006996276530999,0.00051393477866976621,0.00044392896929488194,0.049
1392,27100082692,0.0772803364694,0.922719663531,0.0615849570311,0.861134706499,0.0156953794383,0.864886052554,1.06682990625,0.020725620539698016,8,6.11e-16,8,3.89e-16,0.22870291705382984,0.00065464698636084851,0.00050354899442571943,0.049
1393,27100082693,0.0804696977139,0.919530302286,0.063360787598,0.856169514688,0.0171089101159,0.858933425736,1.06623951018,0.021511551910959437,8,8.33e-16,8,6.11e-16,0.20715704400665824,0.00054155864924874671,0.00048991577791854301,0.049
1394,27100082694,0.0812993039191,0.918700696081,0.0646542895611,0.85404640652,0.0166450143579,0.857375648547,1.06861064514,0.022013416567921548,8,1.05e-15,8,6.66e-16,0.22702399617198354,0.0006585552983769332,0.00047554694561656691,0.050
1395,27100082695,0.0810732014477,0.918926798552,0.0642731242171,0.854653674335,0.0168000772306,0.85780051011,1.0678774624,0.021372610688693845,8,8.33e-16,8,5.55e-16,0.20429731839349641,0.00052130682293728681,0.00048456072375277731,0.049
1396,27100082696,0.0805987706035,0.919401229396,0.0640734413005,0.855327788096,0.0165253293031,0.858683140255,1.06815892891,0.021223028557416965,8,7.22e-16,8,5e-16,0.20268267954900865,0.00050134001916685123,0.00048335689554025474,0.049
1397,27100082697,0.0810723114759,0.918927688524,0.0642851062311,0.854642582293,0.0167872052448,0.85780197618,1.06791545555,0.021690742050848678,8,8.88e-16,8,5.55e-16,0.24222495442171199,0.00072550726075501948,0.00052020079828312283,0.050
1398,27100082698,0.080381173864,0.919618826136,0.0634814382411,0.856137387895,0.0168997356229,0.859095770019,1.0667708878,0.021306049346329563,8,7.77e-16,8,5e-16,0.22067968393731618,0.00060487823739238081,0.00048393425606980343,0.049
1399,27100082699,0.0794096424431,0.920590357557,0.0629167326168,0.85767362494,0.0164929098262,0.860907418295,1.0668767123,0.021205628082473647,8,7.22e-16,8,5e-16,0.22107707519368025,0.00063354748034546928,0.00048116656727833248,0.049
1400,27100082700,0.0795709628612,0.920429037139,0.0632186978203,0.857210339318,0.0163522650409,0.860603279803,1.06749027016,0.021171531266256899,8,7.22e-16,8,5e-16,0.2169943210760974,0.00061024636727506263,0.00052829896212138838,0.049
1401,27100082701,0.0781073819846,0.921892618015,0.0623458701119,0.859546747904,0.0157615118727,0.863335900172,1.06758572423,0.020893336873309364,8,6.66e-16,8,5e-16,0.2091951965310036,0.00058817733518838047,0.00049031120463655954,0.049
1402,27100082702,0.0802582276985,0.919741772301,0.0637504426823,0.855991329619,0.0165077850162,0.859319714255,1.06781648286,0.02142006785012324,8,8.33e-16,8,5.55e-16,0.22742404621783274,0.00066742732318244061,0.00050403497343378604,0.049
1403,27100082703,0.0795575995371,0.920442400463,0.0631871398124,0.85725526065,0.0163704597246,0.860628571999,1.06741960097,0.021601256035496234,8,8.88e-16,8,5e-16,0.24801923562548822,0.00073124427804377608,0.00051862385137606357,0.049
1404,27100082704,0.0823556882143,0.917644311786,0.0649479602689,0.852696351517,0.0174077279454,0.855414759683,1.06752833093,0.021962724705522133,8,1.05e-15,8,6.66e-16,0.22659960402686186,0.00063945122404134198,0.00048620366814001298,0.049
1405,27100082705,0.0778106056526,0.922189394347,0.0620297531793,0.860159641168,0.0157808524734,0.863892657738,1.0671837556,0.020911074117788062,8,7.22e-16,8,4.44e-16,0.22265008293613886,0.00060595767690909384,0.00049730713044090135,0.049
1406,27100082706,0.0828473959863,0.917152604014,0.065092508444,0.85206009557,0.0177548875423,0.854502679451,1.06704913257,0.021942544684084912,8,1.05e-15,8,7.22e-16,0.21518624284957555,0.00056607977237681055,0.00048387132673321181,0.049
1407,27100082707,0.0812177028507,0.918782297149,0.0643216794746,0.854460617675,0.0168960233761,0.857531957231,1.06775463883,0.021490541449444896,8,8.33e-16,8,5.55e-16,0.21400559035660294,0.00059241458727163929,0.00047531579459962186,0.049
1408,27100082708,0.0790539791808,0.920946020819,0.0630891915368,0.857856829282,0.015964787644,0.861565301593,1.06806563887,0.020848417882104901,8,6.11e-16,8,4.44e-16,0.21439266424085768,0.00058120158111619579,0.00048575102472443211,0.049
1409,27100082709,0.0797163078189,0.920283692181,0.0632806128934,0.857003079288,0.0164356949255,0.8603325224,1.06740594096,0.021075309507525529,8,7.22e-16,8,5e-16,0.20513372795146234,0.00058443437382345721,0.00049028252038446748,0.049
1410,27100082710,0.0796929559484,0.920307044052,0.0631060203739,0.857201023678,0.0165869355745,0.860378541957,1.06692027832,0.021290042199115546,8,7.77e-16,8,5e-16,0.23150466734242148,0.00065857801013547161,0.00048577146238504981,0.049
1411,27100082711,0.079812698178,0.920187301822,0.0636773184379,0.856509983384,0.0161353797401,0.860147538087,1.06842836377,0.021494284407500234,8,8.33e-16,8,5e-16,0.23530114729460805,0.00072367685886568064,0.00048064509955985529,0.049
1412,27100082712,0.081112645641,0.918887354359,0.0642402146129,0.854647139746,0.0168724310281,0.857727906627,1.06770396189,0.021535014572283778,8,8.33e-16,8,6.11e-16,0.21102417579231691,0.0005831124782868756,0.0004713762075686164,0.049
1413,27100082713,0.0805984950811,0.919401504919,0.0632292909004,0.856172214019,0.0173692041807,0.858696577245,1.06559995372,0.021421380624245416,8,8.33e-16,8,5.55e-16,0.21104056290707718,0.00057740671019944876,0.00046327700691879643,0.049
1414,27100082714,0.0776371625438,0.922362837456,0.0618291479674,0.860533689489,0.0158080145765,0.864218364427,1.0669008322,0.020701502857147013,8,6.11e-16,8,3.89e-16,0.2194993328942324,0.00060282034333271448,0.00048552159856822194,0.049
1415,27100082715,0.0788999323174,0.921100067683,0.062711781304,0.858388286379,0.0161881510135,0.861857249091,1.06720987057,0.021141305003670487,8,7.22e-16,8,5e-16,0.21908208194057466,0.00060568131537784044,0.00049068826096149024,0.049
1416,27100082716,0.0786617323011,0.921338267699,0.0630432148464,0.858295052852,0.0156185174547,0.862294764732,1.0686610628,0.021192825155614273,8,7.22e-16,8,5e-16,0.21976298504726044,0.00059329485974004984,0.00048999882719567042,0.049
1417,27100082717,0.0790396413952,0.920960358605,0.0629954508977,0.857964907707,0.0160441904975,0.861593369883,1.067808269,0.021285065475666443,8,7.77e-16,8,5e-16,0.23411031292109441,0.00069554664993022922,0.00048372468445300029,0.049
1418,27100082718,0.0782022894546,0.921797710545,0.0623269377551,0.85947077279,0.0158753516995,0.86315972716,1.06735038972,0.021191055493600185,8,7.77e-16,8,5e-16,0.23552192428129215,0.00067450788896353394,0.00051788908393488162,0.049
1419,27100082719,0.0802031677216,0.919796832278,0.0638019043711,0.855994927907,0.0164012633505,0.859421071513,1.06807551329,0.021339229143099298,8,7.77e-16,8,5e-16,0.21953634301789249,0.00058008867580771836,0.00049629857844643989,0.050
1420,27100082720,0.0808886121586,0.919111387841,0.0640126899023,0.855098697939,0.0168759222563,0.858146664381,1.06743283916,0.021558377139805449,8,8.33e-16,8,6.11e-16,0.22000837738885004,0.00059851444874858795,0.00047681371506312051,0.049
1421,27100082721,0.0821527424082,0.917847257592,0.065047507115,0.852799750477,0.0171052352932,0.855788911716,1.06820897574,0.021672032409987434,8,9.44e-16,8,6.11e-16,0.20144119771625379,0.00051741303281050235,0.00047899309161665018,0.049
1422,27100082722,0.0793705306947,0.920629469305,0.0633574166147,0.857272052691,0.01601311408,0.860973294769,1.06828610941,0.021244447690860657,8,7.22e-16,8,5e-16,0.21140706719564173,0.000555257845207674,0.00049543774575929703,0.049
1423,27100082723,0.0778690992668,0.922130900733,0.0622045495983,0.859926351135,0.0156645496685,0.863781186245,1.06760404406,0.020954200331915519,8,6.66e-16,8,4.44e-16,0.22903153348401295,0.00065604500667960919,0.00051424781087542595,0.049
1424,27100082724,0.0811121825129,0.918887817487,0.0642226222095,0.854665195278,0.0168895603034,0.857729034372,1.0676514867,0.021577158885629964,8,8.88e-16,8,6.11e-16,0.21184300710122361,0.00057483075003347307,0.00048215362146415431,0.050
1425,27100082725,0.0795296907052,0.920470309295,0.063490533482,0.856979775813,0.0160391572232,0.860675740082,1.06839174557,0.021226614992272786,8,7.77e-16,8,5e-16,0.22561189156917383,0.00064136722996302584,0.00050307077480354835,0.049
1426,27100082726,0.079064668566,0.920935331434,0.0627148735031,0.858220457931,0.0163497950628,0.861551177737,1.06691067395,0.021176048426406986,8,7.22e-16,8,5e-16,0.22857075733749699,0.00068415617617229323,0.00049331864077469911,0.049
1427,27100082727,0.080873109214,0.919126890786,0.0637036365259,0.85542325426,0.0171694726882,0.8581801371,1.06652475981,0.021623143781065512,8,8.88e-16,8,5.55e-16,0.23254458166970493,0.00068402378948902696,0.00050567561733025378,0.049
1428,27100082728,0.079728112407,0.920271887593,0.0629872727804,0.857284614813,0.0167408396267,0.860315102723,1.06649443052,0.02116435627396775,8,7.22e-16,8,5e-16,0.2279403950549691,0.00063018133390508517,0.00048788072206425826,0.050
1429,27100082729,0.0812562754005,0.918743724599,0.0641107749219,0.854632949678,0.0171455004786,0.857463705947,1.0670430922,0.021737394617952276,8,9.44e-16,8,6.11e-16,0.22220473389590267,0.00061870449820196956,0.0004939703954219861,0.049
1430,27100082730,0.078042178005,0.921957821995,0.0623474600256,0.859610361969,0.0156947179794,0.863457121025,1.06771279872,0.020941551570384184,8,6.66e-16,8,4.44e-16,0.23031571444458032,0.00066311489629783317,0.00048475822393032389,0.050
1431,27100082731,0.0820734303072,0.917926569693,0.064600181265,0.853326388428,0.0174732490422,0.855942599724,1.06700073498,0.021703441954253489,8,8.88e-16,8,6.11e-16,0.20787418354064879,0.00056604676783741773,0.00047862797405968249,0.049
1432,27100082732,0.0791258695349,0.920874130465,0.0628956219512,0.857978508514,0.0162302475837,0.861434733237,1.0673440854,0.021239227406327749,8,7.22e-16,8,5e-16,0.2344713771259519,0.0006963629782815524,0.00049848931473004104,0.049
1433,27100082733,0.0802616368979,0.919738363102,0.0633274394546,0.856410923647,0.0169341974433,0.859319867069,1.0665275467,0.021392478217419443,8,8.33e-16,8,5.55e-16,0.22841618972795075,0.00066387701929599698,0.00050833385591862767,0.049
1434,27100082734,0.0810658411309,0.918934158869,0.0637931350696,0.8551410238,0.0172727060614,0.857821502188,1.06643587641,0.02168161977992554,8,8.88e-16,8,6.11e-16,0.2253388836178164,0.00062592566977707131,0.00048568791655125444,0.049
1435,27100082735,0.081073945947,0.918926054053,0.0641201670591,0.854805886994,0.0169537788879,0.857801472354,1.06741230009,0.021873009224296327,8,9.44e-16,8,6.11e-16,0.24961928388063404,0.00076450577531944391,0.00049972484839642733,0.049
1436,27100082736,0.0797222790122,0.920277720988,0.06303485295,0.857242868038,0.0166874260622,0.860325201951,1.06664961312,0.021622035364522684,8,8.33e-16,8,5.55e-16,0.24780746137472565,0.00074631724804213363,0.00051271074950439419,0.049
1437,27100082737,0.082128268294,0.917871731706,0.0649773652013,0.852894366505,0.0171509030927,0.855835295768,1.06804199186,0.021883980650609983,8,9.99e-16,8,6.66e-16,0.21809916913138094,0.00061816159159862013,0.0004993056096714325,0.049
1438,27100082738,0.0801447174326,0.919855282567,0.0637647971233,0.856090485444,0.0163799203093,0.859530081201,1.06807234859,0.021154292185958292,8,7.22e-16,8,5e-16,0.21462479611666452,0.00061585074757267589,0.00051420648188334639,0.049
1439,27100082739,0.0790781966597,0.92092180334,0.0627059055758,0.858215897765,0.0163722910839,0.861526186866,1.06685814546,0.021177562076984832,8,7.22e-16,8,5e-16,0.22620703473341353,0.00064729741179191255,0.00049343342311824285,0.049
1440,27100082740,0.0808248293772,0.919175170623,0.0641741770167,0.855000993606,0.0166506523606,0.858262439245,1.06804170741,0.021502261434958751,8,8.33e-16,8,6.11e-16,0.22298009375243577,0.00064220421034333157,0.00053198069816343628,0.049
1441,27100082741,0.0819766008481,0.918023399152,0.0647041265956,0.853319272556,0.0172724742526,0.856120295064,1.0674966853,0.021824621238954244,8,9.44e-16,8,6.66e-16,0.20666803168095227,0.00054787438327957199,0.00045758351616777401,0.049
1442,27100082742,0.0775393013284,0.922460698672,0.0619753213544,0.860485377317,0.015563979974,0.864398191902,1.06752761402,0.020751600970416315,8,6.11e-16,8,4.44e-16,0.20477724660041807,0.00055630193476810649,0.00049515259662350993,0.049
1443,27100082743,0.0810839192197,0.91891608078,0.0644619855893,0.854454095191,0.0166219336304,0.857777753125,1.06843006515,0.021614785505678337,8,8.88e-16,8,6.11e-16,0.21734447810748259,0.00061635962834816216,0.00049392123950949441,0.049
1444,27100082744,0.0782222891226,0.921777710877,0.0623682967736,0.859409414104,0.0158539923491,0.863121910458,1.06743829879,0.020757386012644853,8,6.11e-16,8,4.44e-16,0.20976273797988487,0.00056365602097995589,0.00051705375106240927,0.049
1445,27100082745,0.0788618913665,0.921138108633,0.0630424529735,0.85809565566,0.0158194383931,0.861922860563,1.06828374073,0.02130136233086307,8,8.33e-16,8,5e-16,0.22104263918994571,0.00062568938289540561,0.00048904583179943057,0.050
1446,27100082746,0.0800836106762,0.919916389324,0.0638074526012,0.856108936723,0.016276158075,0.859642805312,1.06831600385,0.021390912062362547,8,8.33e-16,8,5.55e-16,0.20286941904488898,0.00055172690406020614,0.00049432697919766177,0.050
1447,27100082747,0.0796346668899,0.92036533311,0.0631606111831,0.857204721927,0.0164740557068,0.860485907862,1.06719490284,0.021330085182990413,8,7.77e-16,8,5e-16,0.22613104007246621,0.00063090972972014664,0.00045327103159518062,0.049
1448,27100082748,0.0768690468371,0.923130953163,0.0617200840022,0.861410869161,0.0151489628349,0.865649589044,1.06801158321,0.020620656156641281,8,6.11e-16,8,3.89e-16,0.21348409999187701,0.00058975803562487188,0.00047055364538688447,0.050
1449,27100082749,0.0804441120103,0.91955588799,0.0636933328791,0.855862555111,0.0167507791312,0.858975787727,1.06729564773,0.021531978621847636,8,8.33e-16,8,5.55e-16,0.21630786130982671,0.0005934425470672716,0.00048060910619588656,0.050
1450,27100082750,0.0808195318282,0.919180468172,0.0639962656165,0.855184202555,0.0168232662116,0.858274985067,1.06751217798,0.021649002128189355,8,8.33e-16,8,6.11e-16,0.22816422239754941,0.00065661514208603005,0.00051660552690919526,0.049
1451,27100082751,0.0798622985184,0.920137701482,0.0631714587935,0.856966242688,0.016690839725,0.860063228311,1.06680175851,0.021385613092894894,8,7.77e-16,8,5.55e-16,0.21711452551442312,0.00062073231453281421,0.00050109164948708212,0.050
1452,27100082752,0.0796876363456,0.920312363654,0.0635264831459,0.856785880508,0.0161611531998,0.860381978104,1.06820509135,0.021245529775983974,8,7.77e-16,8,5e-16,0.2255197648276811,0.00062475427883229703,0.00049664844994145685,0.050
1453,27100082753,0.0812890443206,0.918710955679,0.0641640641084,0.854546891571,0.0171249802122,0.857402166536,1.06714343637,0.021472617198105212,8,8.33e-16,8,6.11e-16,0.20202116988401531,0.00052787868308639882,0.00048152901864696485,0.049
1454,27100082754,0.0789615669101,0.92103843309,0.0625494638969,0.858488969193,0.0164121030132,0.86174523208,1.06660226321,0.021141363656388128,8,7.22e-16,8,5e-16,0.23255688245133055,0.00065966143106800212,0.00048955171663370069,0.049
1455,27100082755,0.08081497401,0.91918502599,0.0640276800114,0.855157345979,0.0167872939986,0.858282954185,1.06761594807,0.021793231344527913,8,9.44e-16,8,5.55e-16,0.2489938130147018,0.00070936630958720397,0.00049303510605858223,0.049
1456,27100082756,0.0798560969159,0.920143903084,0.0632740571875,0.856869845897,0.0165820397284,0.860073166868,1.06712444558,0.021160626945062825,8,7.22e-16,8,5e-16,0.21096826389462309,0.00057132129779852159,0.00052151130503215188,0.049
1457,27100082757,0.0792113188282,0.920788681172,0.0630043831987,0.857784297973,0.0162069356294,0.8612743639,1.06751382717,0.021293704803691939,8,7.77e-16,8,5e-16,0.2194692976994238,0.00060695109914748883,0.0005062052635946663,0.049
1458,27100082758,0.0788316743076,0.921168325692,0.0626062043141,0.858562121378,0.0162254699935,0.861985681844,1.06701762981,0.020995381747114603,8,7.22e-16,8,5e-16,0.2187577648761786,0.00058558523150915854,0.0004925285449230482,0.049
1459,27100082759,0.0811628440022,0.918837155998,0.0639231585627,0.854913997435,0.0172396854395,0.857639726439,1.06664882642,0.021648719027062516,8,9.44e-16,8,6.11e-16,0.21174325411900852,0.00058292046355174854,0.00046724283592227691,0.049
1460,27100082760,0.0797828841582,0.920217115842,0.0632799542028,0.856937161639,0.0165029299554,0.860208958425,1.06727933988,0.021298775789015095,8,7.77e-16,8,5e-16,0.23161308339757358,0.00063610343174341668,0.00049184512184294034,0.049
1461,27100082761,0.0794495518878,0.920550448112,0.0633399538144,0.857210494298,0.0161095980734,0.860826835229,1.06808521235,0.020979227107922306,8,7.22e-16,8,5e-16,0.21366038136699617,0.00058888611518672751,0.00052579479937958239,0.050
1462,27100082762,0.0812454822659,0.918754517734,0.0641220150292,0.854632502705,0.0171234672367,0.857483534841,1.06709734052,0.021409661044958624,8,8.33e-16,8,6.11e-16,0.19051121161555706,0.00051737533475573923,0.00047362293620079184,0.049
1463,27100082763,0.0782565563545,0.921743443646,0.0622709437893,0.859472499856,0.0159856125651,0.863059693384,1.06707888364,0.020780231413034485,8,6.11e-16,8,3.89e-16,0.21098142392603836,0.00055454404030539739,0.00048033709037968145,0.049
1464,27100082764,0.0794662065804,0.92053379342,0.0631468322241,0.857386961196,0.0163193743563,0.860798869481,1.06746848111,0.021209362777292472,8,7.22e-16,8,5e-16,0.22126271914299533,0.00062056542169502233,0.00050262052226313634,0.049
1465,27100082765,0.0808456041291,0.919154395871,0.0643862649651,0.854768130906,0.0164593391641,0.858220676202,1.06864592789,0.021485288509630007,8,8.33e-16,8,5.55e-16,0.22178901188457967,0.00062770715352761795,0.00050067843866987468,0.049
1466,27100082766,0.0813319792598,0.91866802074,0.0643356028897,0.85433241785,0.0169963763702,0.857319981235,1.06758332455,0.02153824655940027,8,8.33e-16,8,6.11e-16,0.21401937249947256,0.0006026157933662615,0.00049720988699511405,0.049
1467,27100082767,0.0824722600356,0.917527739964,0.0649311644289,0.852596575536,0.0175410956067,0.855199266086,1.06725985142,0.021978173043668094,8,1.05e-15,8,6.66e-16,0.21598281072567349,0.00059294873666848949,0.00048785227332600765,0.050
1468,27100082768,0.0791406237707,0.920859376229,0.0626643208949,0.858195055334,0.0164763028757,0.861410871129,1.06661514123,0.021098945909021047,8,7.22e-16,8,5e-16,0.21310914430620564,0.00055792112191855301,0.00049891725713424183,0.049
1469,27100082769,0.0798133772984,0.920186622702,0.0632369006332,0.856949722068,0.0165764766652,0.860153021538,1.06709173227,0.021324156265408706,8,8.33e-16,8,5e-16,0.22038554461717796,0.00062829169488243697,0.00050668470653447153,0.049
1470,27100082770,0.0799273249879,0.920072675012,0.0637983866501,0.856274288362,0.0161289383378,0.859932950055,1.06858093907,0.021500848218517804,8,8.33e-16,8,6.11e-16,0.21033596051199033,0.00055413242786712111,0.00048828754944777006,0.049
1471,27100082771,0.080700391829,0.919299608171,0.0644323295157,0.854867278655,0.0162680623133,0.858489205915,1.06905707838,0.021431782885317524,8,8.33e-16,8,6.11e-16,0.20359613421005718,0.00051996351957749921,0.00047445170881479459,0.049
1472,27100082772,0.0812745882943,0.918725411706,0.0643235951292,0.854401816576,0.0169509931651,0.857426511621,1.06765415093,0.021662045843155363,8,8.88e-16,8,6.11e-16,0.21257523072414908,0.00056467561829992574,0.00048031424591288594,0.049
1473,27100082773,0.0804908001423,0.919509199858,0.0636916002532,0.855817599605,0.0167991998891,0.858889222242,1.06720308014,0.021679551982167908,8,8.88e-16,8,6.11e-16,0.23646296057371607,0.00070882179585279425,0.000525169951102028,0.049
1474,27100082774,0.0811681948602,0.91883180514,0.0641231334573,0.854708671682,0.017045061403,0.857626747611,1.06724515707,0.021490205182273264,8,8.33e-16,8,5.55e-16,0.21308226193219737,0.00059982066241890579,0.00048741774919101839,0.049
1475,27100082775,0.0815729647502,0.91842703525,0.0642506735844,0.854176361665,0.0173222911658,0.856874803064,1.06687560985,0.021850938620980559,8,9.99e-16,8,6.11e-16,0.24002437961822387,0.00074011920441696374,0.00048902382128679172,0.049
1476,27100082776,0.0835959712043,0.916404028796,0.0657149048295,0.850689123966,0.0178810663749,0.853108897463,1.0675404268,0.022495363985889395,8,1.28e-15,8,7.77e-16,0.24165262514771257,0.00068070536614100552,0.00051427235927097188,0.049
1477,27100082777,0.0815784614533,0.918421538547,0.0640589825804,0.854362555966,0.0175194788729,0.856867555835,1.06628412921,0.021726105117151385,8,9.44e-16,8,6.11e-16,0.21407414825642224,0.00057738105948621648,0.00050271030998389301,0.049
1478,27100082778,0.0802430508286,0.919756949171,0.0639225876786,0.855834361493,0.01632046315,0.859345233256,1.06836682161,0.021363531350421197,8,8.33e-16,8,5.55e-16,0.21453787157933135,0.00057088135459947291,0.00049602102586443291,0.049
1479,27100082779,0.0809488710389,0.919051128961,0.0643858603999,0.854665268561,0.016563010639,0.858029243047,1.06845166448,0.021474768859188038,8,8.33e-16,8,6.11e-16,0.21010500309510571,0.00057358087835194258,0.00048264832220964445,0.049
1480,27100082780,0.0806549200416,0.919345079958,0.0640646012193,0.855280478739,0.0165903188223,0.858579153712,1.06802713504,0.021630183747819328,8,8.88e-16,8,5.55e-16,0.23009496194480306,0.00066344058949707426,0.00049262353883534633,0.049
1481,27100082781,0.0792554850504,0.92074451495,0.0629936030506,0.857750911899,0.0162618819998,0.861192505309,1.06739843457,0.021182631919718732,8,7.77e-16,8,5e-16,0.21121220314363409,0.00057461300374763769,0.00047750628936843367,0.049
1482,27100082782,0.0803630758449,0.919636924155,0.0636019562842,0.856034967871,0.0167611195608,0.859127494254,1.06717015189,0.021544002824473499,8,8.33e-16,8,5e-16,0.23514895968562144,0.00070647390823721503,0.0004984355910884734,0.049
1483,27100082783,0.0815438953787,0.918456104621,0.0646956974208,0.8537604072,0.0168481979579,0.856921839884,1.06827923694,0.021776447940865151,8,9.44e-16,8,6.11e-16,0.23051213624498734,0.00067403755121444556,0.00048324797570142505,0.049
1484,27100082784,0.0808353070542,0.919164692946,0.0639792724465,0.855185420499,0.0168560346078,0.858245998476,1.06743116334,0.021430795952263985,8,8.33e-16,8,5.55e-16,0.21241404257935093,0.00060220615467354501,0.00047028921990719687,0.049
1485,27100082785,0.0786721213907,0.921327878609,0.0625027544059,0.858825124203,0.0161693669848,0.862283734579,1.0670029032,0.020950288062735956,8,6.66e-16,8,5e-16,0.21633138638311156,0.00055579260300438638,0.00047892096036707436,0.049
1486,27100082786,0.0805953893811,0.919404610619,0.0638239162387,0.85558069438,0.0167714731423,0.858693231351,1.06740868367,0.021892435275183843,8,9.44e-16,8,6.11e-16,0.22853930878844331,0.00064959908374858364,0.00048136259161092446,0.049
1487,27100082787,0.0801570177823,0.919842982218,0.0636307852869,0.856212196931,0.0165262324954,0.859509312133,1.06764300912,0.02114234594229477,8,7.22e-16,8,5e-16,0.19837353990687201,0.00052914167182436958,0.00047444471200017445,0.049
1488,27100082788,0.0822594593838,0.917740540616,0.0648212191509,0.852919321465,0.0174382402329,0.855594820919,1.06732365695,0.021932543207137542,8,9.44e-16,8,6.66e-16,0.21555356645170998,0.00059233182543472792,0.00047215204071346134,0.049
1489,27100082789,0.0796863638237,0.920313636176,0.063030347003,0.857283289173,0.0166560168208,0.860391937309,1.06670317287,0.021250826686219294,8,7.77e-16,8,5e-16,0.2272444482046807,0.00062227175863226712,0.0004818648016673089,0.049
1490,27100082790,0.0788184349984,0.921181565002,0.062724161415,0.858457403587,0.0160942735834,0.86200847393,1.06740008253,0.020908898466399387,8,7.22e-16,8,4.44e-16,0.21371170262710748,0.00059472249088650994,0.00047364701185498558,0.049
1491,27100082791,0.081561373733,0.918438626267,0.0647518878036,0.853686738463,0.0168094859294,0.856888600473,1.06841695857,0.021564003104932419,8,8.88e-16,8,6.11e-16,0.21472910931364908,0.00058357470058310933,0.00049447711847279841,0.049
1492,27100082792,0.0804073458165,0.919592654184,0.0638732456274,0.855719408556,0.0165341001891,0.859041225776,1.0679099105,0.021583637223446334,8,8.88e-16,8,5.55e-16,0.23787462247365843,0.00073595756856211078,0.00047344776924657063,0.049
1493,27100082793,0.0795715394244,0.920428460576,0.0632506467138,0.857177813862,0.0163208927105,0.860601720206,1.0675860609,0.02138234871512704,8,8.33e-16,8,5e-16,0.22140784750002229,0.00062878744041598743,0.00049433282955608268,0.049
1494,27100082794,0.0807108592987,0.919289140701,0.06386812343,0.855421017271,0.0168427358687,0.858478436395,1.06732681705,0.021282312885561875,8,7.77e-16,8,5.55e-16,0.20358319454747709,0.00053336719035052915,0.00047412099784911141,0.049
1495,27100082795,0.0821999624372,0.917800037563,0.0649257598991,0.852874277664,0.017274202538,0.855703358839,1.06775168681,0.021877844680182675,8,9.44e-16,8,6.11e-16,0.23137605320565657,0.00068412584015472904,0.0004683524956651502,0.049
1496,27100082796,0.0788043977693,0.921195602231,0.0629572715249,0.858238330706,0.0158471262444,0.862030985634,1.068133178,0.021242449691298432,8,7.77e-16,8,5e-16,0.2406294181062818,0.00071785034781975154,0.00051537366635510701,0.049
1497,27100082797,0.0808547528461,0.919145247154,0.0642309259464,0.854914321208,0.0166238268997,0.858206093799,1.06815783258,0.021267428801468993,8,7.77e-16,8,5.55e-16,0.2065067966174905,0.00054519674926969009,0.0004923946123083433,0.049
1498,27100082798,0.081738037169,0.918261962831,0.0641742210238,0.854087741807,0.0175638161452,0.856570207792,1.06633548388,0.021661143751210424,8,9.44e-16,8,6.11e-16,0.20607714035996061,0.00056273739301493722,0.00049718543197498056,0.049
1499,27100082799,0.0817362790927,0.918263720907,0.0645667587484,0.853696962159,0.0171695203443,0.85656745328,1.06752895394,0.02176741770295039,8,9.44e-16,8,6.11e-16,0.22080924366074695,0.00063654046182379828,0.0004815731565564759,0.049
1500,27100082800,0.0800101706013,0.919989829399,0.063456397848,0.856533431551,0.0165537727533,0.859784451189,1.06738900124,0.021238362947361287,8,7.77e-16,8,5e-16,0.21764925581474714,0.00061093856833134205,0.00046901864933842144,0.049
1501,27100082801,0.0798233027384,0.920176697262,0.063508543689,0.856668153573,0.0163147590494,0.860130440503,1.06789678747,0.021424950550569276,8,8.33e-16,8,5e-16,0.23100323799821521,0.00067606884116406878,0.00048975881556678985,0.049
1502,27100082802,0.0805570084974,0.919442991503,0.063890391211,0.855552600292,0.0166666172864,0.85876338975,1.06768200787,0.02147376922175737,8,8.33e-16,8,5e-16,0.2294659337101197,0.00064697058030949444,0.0004769261688193943,0.049
1503,27100082803,0.0775004620478,0.922499537952,0.0620239367572,0.860475601195,0.0154765252905,0.864469711271,1.06774788203,0.020836271457798698,8,6.66e-16,8,4.44e-16,0.22398836135688216,0.00062342009255318145,0.00049447861186982522,0.049
1504,27100082804,0.0806323136017,0.919367686398,0.0639004637956,0.855467222603,0.0167318498061,0.858623587042,1.06757173491,0.021371249060931286,8,8.33e-16,8,5.55e-16,0.21169933902128357,0.00055823785412221843,0.00048542402298866157,0.050
1505,27100082805,0.0809735720232,0.919026427977,0.0642662495807,0.854760178396,0.0167073224425,0.85798528631,1.06804283036,0.021609849542689071,8,8.88e-16,8,5.55e-16,0.23301320793152058,0.00062214042995774647,0.00048595582272730511,0.050
1506,27100082806,0.0794781647995,0.9205218352,0.0630644298943,0.857457405306,0.0164137349052,0.860777928673,1.0671962471,0.021190112184563223,8,7.22e-16,8,5e-16,0.22845305432647645,0.00061421711235326191,0.00049305581796412292,0.050
1507,27100082807,0.0780843628198,0.92191563718,0.0623589189875,0.859556718193,0.0157254438323,0.863378502961,1.06766844751,0.02108858664583969,8,7.22e-16,8,4.44e-16,0.22965726829956923,0.00067626271670869896,0.00048768881359866057,0.050
1508,27100082808,0.0787993557751,0.921200644225,0.0629573357301,0.858243308495,0.0158420200451,0.862040352783,1.0681428188,0.020949683575528844,8,6.66e-16,8,4.44e-16,0.22182355858661862,0.00057970165641723227,0.00049894270730678665,0.049
1509,27100082809,0.0791463632137,0.920853636786,0.0630169568048,0.857836679982,0.0161294064089,0.861394811306,1.06767359546,0.020934996306330018,8,7.22e-16,8,5e-16,0.20236959837195423,0.00054193921996896401,0.00046339048182202232,0.049
1510,27100082810,0.0790399036184,0.920960096382,0.0626687350937,0.858291361288,0.0163711685247,0.861597885627,1.06681716533,0.021025837695222531,8,7.22e-16,8,4.44e-16,0.22634471702194359,0.00061055983094769194,0.00049971482099761728,0.049
1511,27100082811,0.0799325174093,0.920067482591,0.0633686382756,0.856698844315,0.0165638791337,0.859929894663,1.06726821233,0.021433106279856139,8,8.33e-16,8,5e-16,0.23826270598784449,0.00068852755575881557,0.00050989343602907112,0.049
1512,27100082812,0.0797110266238,0.920288973376,0.0630543945523,0.857234578824,0.0166566320715,0.86034578931,1.06672992452,0.021509274319095228,8,8.33e-16,8,5.55e-16,0.2285715158839623,0.0006327298713948976,0.00053017195717970146,0.050
1513,27100082813,0.080396120511,0.919603879489,0.0636760259649,0.855927853524,0.0167200945461,0.859065066641,1.0673329289,0.021390996924164719,8,8.33e-16,8,5e-16,0.23082594003379242,0.00068804728800856568,0.00049888708009940925,0.050
1514,27100082814,0.0812748250738,0.918725174926,0.0645468210143,0.854178353912,0.0167280040594,0.857422654705,1.06833053635,0.021567156964424301,8,8.88e-16,8,6.11e-16,0.21252335517797061,0.00055535119515120622,0.00047344664286889514,0.049
1515,27100082815,0.0803816926852,0.919618307315,0.0637856942318,0.855832613083,0.0165959984534,0.859090148757,1.06769243111,0.021635382970476784,8,9.44e-16,8,6.11e-16,0.2335840716483627,0.000682402908996422,0.00048737624400186562,0.049
1516,27100082816,0.0804263059422,0.919573694058,0.0639243479362,0.855649346122,0.016501958006,0.859005276195,1.06802939393,0.02159397168032234,8,8.33e-16,8,6.11e-16,0.21990822973286317,0.00060265256818379143,0.00049549945168978957,0.049
1517,27100082817,0.0821879163012,0.917812083699,0.0644844070021,0.853327676697,0.017703509299,0.855732417309,1.06643597763,0.021673934886563283,8,8.88e-16,8,6.66e-16,0.20073077676538242,0.0005221611477504056,0.00049782700411097984,0.049
1518,27100082818,0.0822538015991,0.917746198401,0.064730468702,0.853015729699,0.0175233328972,0.855606683727,1.06705905947,0.021817120531468712,8,9.44e-16,8,6.11e-16,0.21558336989106319,0.00059870509290610202,0.00047489882720946181,0.049
1519,27100082819,0.0794561574981,0.920543842502,0.0630386179307,0.857505224571,0.0164175395673,0.86081918467,1.06715918559,0.021273542240214476,8,7.77e-16,8,5e-16,0.23299419968184765,0.00068594670262696192,0.00048565419070576435,0.049
1520,27100082820,0.0795526604727,0.920447339527,0.0628037066481,0.857643632879,0.0167489538246,0.860643612765,1.06626626548,0.021221553380545755,8,7.22e-16,8,5e-16,0.21188531909610075,0.00053027442310651333,0.00048591125508958146,0.049
1521,27100082821,0.078931427449,0.921068572551,0.0632325175032,0.857836055048,0.0156989099458,0.861790763863,1.06872976035,0.020915462673088015,8,7.22e-16,8,4.44e-16,0.21912070941631312,0.00062948748991034599,0.00044451900843924154,0.050
1522,27100082822,0.0796942720562,0.920305727944,0.0634976321487,0.856808095795,0.0161966399075,0.860370102393,1.06810519409,0.021080978470734354,8,7.22e-16,8,5e-16,0.22078053984460988,0.00063364865524159861,0.00049038495615518634,0.049
1523,27100082823,0.0809809736162,0.919019026384,0.064161516932,0.854857509452,0.0168194566842,0.857973169915,1.06771144309,0.021620319510011594,8,8.88e-16,8,6.11e-16,0.22648207267768994,0.00062242066691309554,0.00051361950507742475,0.049
1524,27100082824,0.0783792146295,0.92162078537,0.0621100574665,0.859510727904,0.016269157163,0.862834136543,1.0663611535,0.020675315930994028,8,6.11e-16,8,3.89e-16,0.21018520172830613,0.00060722977099708479,0.00051398111892431641,0.049
1525,27100082825,0.0794658495113,0.920534150489,0.06335756822,0.857176582269,0.0161082812913,0.860796305554,1.06810810772,0.021285420629454928,8,7.77e-16,8,5e-16,0.23028821335816962,0.0006649687233383695,0.00050845267379811935,0.049
1526,27100082826,0.0795269954205,0.92047300458,0.0629708502105,0.857502154369,0.01655614521,0.860688701712,1.06682109532,0.021139893424042003,8,7.22e-16,8,5e-16,0.21084777570797453,0.00058326074655648899,0.00049434811540089688,0.049
1527,27100082827,0.0787823877484,0.921217612252,0.062666453961,0.858551158291,0.0161159337874,0.862076334238,1.06729264599,0.020856309850429588,8,6.66e-16,8,4.44e-16,0.20845180065199864,0.00055662574948451291,0.00048303966754430683,0.049
1528,27100082828,0.079183469899,0.920816530101,0.062567168003,0.858249362098,0.016616301896,0.86133278063,1.0662403297,0.021198226091013229,8,7.22e-16,8,5e-16,0.23410892150758034,0.00064132007868944062,0.00049825228636677017,0.049
1529,27100082829,0.0823229328543,0.917677067146,0.0647932708732,0.852883796273,0.0175296619811,0.855477756779,1.06712044295,0.0220126919547897,8,1.05e-15,8,6.66e-16,0.22649673123863512,0.0006924525879269198,0.00048943851910567893,0.049
1530,27100082830,0.0794421549141,0.920557845086,0.0631087559075,0.857449089178,0.0163333990066,0.860844109654,1.06739806171,0.021276437257544106,8,7.77e-16,8,5e-16,0.21507458087533105,0.00058533387480798186,0.00048557201936782931,0.049
1531,27100082831,0.080119464919,0.919880535081,0.0632858452266,0.856594689854,0.0168336196924,0.859584267677,1.06666739462,0.021219719802626109,8,7.22e-16,8,5e-16,0.23439162587835294,0.00067780858677255363,0.00049692832446012185,0.049
1532,27100082832,0.0783300611004,0.9216699389,0.0625335108029,0.859136428097,0.0157965502975,0.862919024682,1.06773720986,0.021134393850288702,8,7.22e-16,8,5e-16,0.22514038699538774,0.00065679072847191742,0.00049564339789541663,0.049
1533,27100082833,0.0798967271298,0.92010327287,0.0637516012478,0.856351671622,0.0161451258821,0.859990449991,1.06849634111,0.021416234987362823,8,8.33e-16,8,6.11e-16,0.21227292410509868,0.00057983699898094205,0.00046976756034257681,0.049
1534,27100082834,0.0785262268037,0.921473773196,0.0623683936631,0.859105379533,0.0161578331405,0.862556926367,1.06686890842,0.02102182670963039,8,7.22e-16,8,5e-16,0.21311275526157702,0.00055762803420337115,0.00049602254722894959,0.049
1535,27100082835,0.0810388571396,0.91896114286,0.0637778746899,0.85518326817,0.0172609824498,0.857871751238,1.06644003924,0.021399626486205987,8,8.33e-16,8,5.55e-16,0.21055702903740725,0.00061177707786440197,0.00047336757337761328,0.049
1536,27100082836,0.081645350717,0.918354649283,0.0645888324041,0.853765816879,0.0170565183129,0.856735536759,1.06776570999,0.021907956678473183,8,9.99e-16,8,6.11e-16,0.23811143958212766,0.00070669183471980615,0.00051299235433189204,0.049
1537,27100082837,0.0825789220631,0.917421077937,0.0650971477409,0.852323930196,0.0174817743222,0.854999338511,1.06756408212,0.022022163419226946,8,9.99e-16,8,6.66e-16,0.22242447976963275,0.00060287984029496215,0.00048157600380755724,0.050
1538,27100082838,0.0824807104841,0.917519289516,0.0650177813018,0.852501508214,0.0174629291823,0.855182300756,1.06750670675,0.021745893289229854,8,9.44e-16,8,6.11e-16,0.21588147302117777,0.00056773118772980536,0.00047879920305517545,0.049
1539,27100082839,0.0806217563525,0.919378243648,0.0635628464667,0.855815397181,0.0170589098858,0.858648333863,1.06656780898,0.021555242333856691,8,8.33e-16,8,6.11e-16,0.20176946529618323,0.00056497065080630471,0.00046441262138731014,0.049
1540,27100082840,0.0793303997815,0.920669600219,0.0627776318468,0.857891968372,0.0165527679346,0.861056692782,1.06660332471,0.021400924454213738,8,8.33e-16,8,5e-16,0.24773268461800846,0.00074609601793399817,0.00049810861497513802,0.049
1541,27100082841,0.0821188173816,0.917881182618,0.0647577306232,0.853123451995,0.0173610867584,0.855856156133,1.06739369636,0.021979391580016425,8,1.05e-15,8,6.11e-16,0.22887648573951214,0.00070314246149603163,0.00048881047552511592,0.049
1542,27100082842,0.0798621264473,0.920137873553,0.063290952554,0.856846920999,0.0165711738933,0.860061717909,1.06716438934,0.021271224987709045,8,7.77e-16,8,5e-16,0.21300611520727142,0.00056517412768419123,0.00048789726867105789,0.049
1543,27100082843,0.0788697144017,0.921130285598,0.0626791500916,0.858451135507,0.0161905643101,0.861913889273,1.06716753967,0.021080747936587031,8,7.22e-16,8,5e-16,0.22144381803442237,0.00063694556399954518,0.000508915026337951,0.049
1544,27100082844,0.0802568836138,0.919743116386,0.0639964502956,0.855746666091,0.0162604333182,0.859318440688,1.06856489985,0.021368812589609088,8,8.33e-16,8,5.55e-16,0.20994895816772008,0.00059542127866531798,0.00047550856919892858,0.049
1545,27100082845,0.0763557305932,0.923644269407,0.0611711695161,0.862473099891,0.0151845610771,0.866613994584,1.06731119798,0.020353183510924525,8,5.55e-16,8,3.89e-16,0.20846104328160053,0.00053471509650530901,0.00047098469726334968,0.050
1546,27100082846,0.0794450245425,0.920554975457,0.0633691804009,0.857185795057,0.0160758441416,0.860834793756,1.06818230437,0.021148179657756887,8,7.22e-16,8,5e-16,0.22756535043024639,0.00062858705842772371,0.0005210420076892545,0.049
1547,27100082847,0.0787503065541,0.921249693446,0.0622734592536,0.858976234192,0.0164768473005,0.862141961789,1.06616117983,0.021066950381924111,8,7.22e-16,8,5e-16,0.2244223816833063,0.00059390324981566057,0.00051034864478667499,0.050
1548,27100082848,0.0840538548306,0.915946145169,0.0656598979229,0.850286247247,0.0183939569077,0.852263582182,1.06652040368,0.022181603906352911,8,1.05e-15,8,7.22e-16,0.21769148582424269,0.00060432221705359311,0.00047184405780150031,0.049
1549,27100082849,0.0755499877408,0.924450012259,0.0608208135779,0.863629198681,0.014729174163,0.8681210379,1.06776305015,0.020329644369393954,8,5e-16,8,3.89e-16,0.22529174495342252,0.00061419836758152613,0.00049133470552412183,0.049
1550,27100082850,0.0812258864567,0.918774113543,0.0641285634845,0.854645550059,0.0170973229722,0.857519748613,1.06715381281,0.021636399160669416,8,8.88e-16,8,6.11e-16,0.21824603560990208,0.00059793430935405371,0.00049045916796211237,0.050
1551,27100082851,0.0823293743283,0.917670625672,0.0650751353492,0.852595490323,0.0172542389791,0.855461517737,1.06796304221,0.021709581227164709,8,9.44e-16,8,6.11e-16,0.21420596195145791,0.00059217044566419071,0.00048342632344826705,0.050
1552,27100082852,0.0789924657717,0.921007534228,0.0628030812667,0.858204452962,0.016189384505,0.861683948646,1.06731336112,0.021452175301029341,8,8.33e-16,8,5e-16,0.25442441715624031,0.00080896534079342368,0.00051374083471728417,0.049
1553,27100082853,0.0814614005759,0.918538599424,0.0645373348437,0.85400126458,0.0169240657323,0.857077096308,1.06795318425,0.02185882427482733,8,9.44e-16,8,6.11e-16,0.23872320445014317,0.00068745260031947302,0.00049441171976671839,0.049
1554,27100082854,0.0787763566151,0.921223643385,0.0628000874879,0.858423555897,0.0159762691273,0.86208549422,1.06770912656,0.021306500356359045,8,8.33e-16,8,5e-16,0.23724472922712747,0.00068181563486597381,0.00052369969683290938,0.050
1555,27100082855,0.0797323023155,0.920267697684,0.0630649040776,0.857202793607,0.0166673982379,0.860306136834,1.06672196907,0.021201735301482078,8,7.77e-16,8,5e-16,0.22604843795512786,0.00063413950078162996,0.00053142650527814896,0.049
1556,27100082856,0.0801743668318,0.919825633168,0.0637047520832,0.856120881085,0.0164696147486,0.859475991935,1.0678348228,0.021410134720373692,8,8.33e-16,8,5e-16,0.23765949630253891,0.00067180566323820419,0.00050505020454053484,0.049
1557,27100082857,0.0814903923124,0.918509607688,0.0642210436654,0.854288564022,0.017269348647,0.857028227303,1.06694001883,0.021603645101661441,8,8.33e-16,8,6.11e-16,0.20194129731996902,0.00051346453636124387,0.00047431438210025984,0.049
1558,27100082858,0.0792284675315,0.920771532468,0.062945608385,0.857825924083,0.0162828591465,0.861243415571,1.06730350652,0.021148463125655163,8,7.22e-16,8,5e-16,0.22506567381653753,0.00062575178271039034,0.00048635415064806069,0.049
1559,27100082859,0.0802463386953,0.919753661305,0.0635054098796,0.856248251425,0.0167409288157,0.859345521853,1.06709577519,0.021368798756822616,8,8.33e-16,8,5.55e-16,0.21675777182819334,0.00056973013554074612,0.00051661102090868564,0.049
1560,27100082860,0.0811461500823,0.918853849918,0.0643175994465,0.854536250471,0.0168285506359,0.857664625672,1.06787598085,0.021401695455152327,8,8.33e-16,8,5.55e-16,0.20745492407879562,0.00055552546616908984,0.00049342030022502307,0.050
1561,27100082861,0.0819751857966,0.918024814203,0.0648656851672,0.853159129036,0.0171095006294,0.856120441411,1.06798917804,0.021801532292283245,8,9.44e-16,8,6.66e-16,0.20586569531468568,0.00055344936378193125,0.00045516442660968202,0.049
1562,27100082862,0.0803156726807,0.919684327319,0.0639281281545,0.855756199165,0.0163875445263,0.859210430069,1.06824777879,0.021717228316348501,8,9.44e-16,8,5.55e-16,0.24812771005600875,0.00075202247664583823,0.0004741700337266134,0.049
1563,27100082863,0.0814790066704,0.91852099333,0.06434312013,0.8541778732,0.0171358865404,0.857047451681,1.06733142828,0.021862068114700414,8,9.44e-16,8,6.11e-16,0.22413928842098196,0.00064480139355157812,0.00046744424512869704,0.050
1564,27100082864,0.0808250281215,0.919174971879,0.0641236823834,0.855051289495,0.0167013457381,0.858262843977,1.06788823456,0.021609079303090729,8,8.88e-16,8,5.55e-16,0.23692390810621911,0.00071031672399677107,0.00049551820840197951,0.049
1565,27100082865,0.0788544471562,0.921145552844,0.0626567070048,0.858488845839,0.0161977401514,0.861942597961,1.06712809272,0.021250366814156738,8,7.77e-16,8,5e-16,0.23128787070793744,0.0006589329100161527,0.00049857032799059827,0.049
1566,27100082866,0.0828521068767,0.917147893123,0.0653151392126,0.851832753911,0.0175369676641,0.854490555621,1.06771536835,0.021943745539125249,8,9.99e-16,8,6.66e-16,0.21378737789317315,0.00056450421362359111,0.00048855565251903176,0.049
1567,27100082867,0.0785838960856,0.921416103914,0.0619979982484,0.859418105666,0.0165858978372,0.862455418828,1.06563778666,0.021010861764273591,8,7.22e-16,8,5e-16,0.21994333740361349,0.00062038384904890135,0.00048941387445609094,0.049
1568,27100082868,0.0764624330401,0.92353756696,0.0615981498249,0.861939417135,0.0148642832153,0.866408690401,1.06840539902,0.020437937125436276,8,5.55e-16,8,3.89e-16,0.20638414778968606,0.00055686884762014591,0.00047330914197309316,0.049
1569,27100082869,0.0794137448072,0.920586255193,0.0632371241157,0.857349131077,0.0161766206915,0.860894895024,1.0678404686,0.021317795121140223,8,7.77e-16,8,5e-16,0.22339413556399612,0.00067053763466915417,0.00046770714038892644,0.049
1570,27100082870,0.0802527977526,0.919747202247,0.0638129025879,0.855934299659,0.0164398951647,0.859328831006,1.06801602041,0.021509004636648919,8,8.33e-16,8,5.55e-16,0.22610055439053756,0.00062062697485830507,0.0004978133886564955,0.049
1571,27100082871,0.0783417563885,0.921658243611,0.0622280939605,0.859430149651,0.0161136624281,0.862901960385,1.06678925455,0.020952724205512131,8,6.66e-16,8,3.89e-16,0.22954834444185446,0.00065513411528222629,0.00047012552280532085,0.049
1572,27100082872,0.0786789567396,0.92132104326,0.062412759898,0.858908283362,0.0162661968416,0.862272410669,1.06671722935,0.021095027191616374,8,7.22e-16,8,4.44e-16,0.23051431899444386,0.00065368412661026565,0.00047723130044784943,0.049
1573,27100082873,0.079039581567,0.920960418433,0.0628723522178,0.858088066215,0.0161672293492,0.861595365965,1.06743514202,0.021206372825304621,8,7.22e-16,8,5e-16,0.22363630282030522,0.00062058813615238054,0.00048118064670467554,0.049
1574,27100082874,0.0788108126074,0.921189187393,0.0627740297082,0.858415157684,0.0160367828992,0.862021872692,1.06756556503,0.021082524131888377,8,7.22e-16,8,5e-16,0.22731845835627895,0.00062384904723728797,0.00048915489343942346,0.050
1575,27100082875,0.0800879716501,0.91991202835,0.0635204023108,0.856391626039,0.0165675693393,0.859639109185,1.06743749935,0.021361779522258314,8,8.33e-16,8,5e-16,0.231803904714315,0.00068460480672418388,0.00051084348978856276,0.050
1576,27100082876,0.0802225724235,0.919777427576,0.0638124796249,0.855964947952,0.0164100927986,0.859384909991,1.06807127803,0.021339202088051391,8,7.77e-16,8,5.55e-16,0.19979904018763095,0.00057540406762376613,0.00048348383867540109,0.050
1577,27100082877,0.0806141041219,0.919385895878,0.0638009998869,0.855584895991,0.016813104235,0.858658877352,1.06730420618,0.021276680280323569,8,7.77e-16,8,5e-16,0.20948774184025787,0.00056569243068471133,0.00048208222851805826,0.050
1578,27100082878,0.0807385697961,0.919261430204,0.0638563064925,0.855405123711,0.0168822633036,0.858427237214,1.06723917895,0.021221191510897762,8,7.22e-16,8,5.55e-16,0.20403379017228485,0.00057348368562458441,0.00047161419503463777,0.050
1579,27100082879,0.0772401954606,0.922759804539,0.0619830360238,0.860776768516,0.0152571594368,0.86495466358,1.06811222174,0.020769439595414333,8,6.11e-16,8,3.89e-16,0.22637675860507023,0.0006371780224470057,0.00048397694745544299,0.049
1580,27100082880,0.0796875078604,0.92031249214,0.0633283696829,0.856984122457,0.0163591381774,0.860385250217,1.06760464563,0.021420692120586959,8,8.33e-16,8,5e-16,0.22262992863446796,0.00063161918605136153,0.00047611892112922052,0.049
1581,27100082881,0.0783160327747,0.921683967225,0.0625945852164,0.859089382009,0.0157214475583,0.862944167842,1.06794868475,0.020959562250838885,8,6.66e-16,8,4.44e-16,0.23313342626614553,0.00064767905343513757,0.00050013192158919061,0.049
1582,27100082882,0.0794949411973,0.920505058803,0.0630790376035,0.857426021199,0.0164159035939,0.860746557062,1.06720913069,0.02111925892768891,8,7.77e-16,8,5e-16,0.20763175942402623,0.00057513096058706874,0.00048364669791144626,0.049
1583,27100082883,0.07872217834,0.92127782166,0.0628204669913,0.858457354669,0.0159017113486,0.862185852245,1.06787242601,0.020917618368663949,8,6.66e-16,8,4.44e-16,0.21774433818215433,0.00058185835152782008,0.00046447325651366846,0.049
1584,27100082884,0.0800764754415,0.919923524559,0.0634800952804,0.856443429278,0.0165963801611,0.859661057148,1.06733679577,0.021406125281175428,8,8.33e-16,8,5e-16,0.22924905707253596,0.00062507877918937063,0.00048735142950289567,0.049
1585,27100082885,0.078949236162,0.921050763838,0.0628073413687,0.858243422469,0.0161418947933,0.861764190337,1.06740725351,0.020816895108913599,8,6.66e-16,8,4.44e-16,0.20935546516275527,0.00058103278556910075,0.00047435397517087526,0.049
1586,27100082886,0.0799253908917,0.920074609108,0.0632944554269,0.856780153681,0.0166309354649,0.859944255744,1.06705662301,0.021340375746388477,8,7.77e-16,8,5e-16,0.23168274222069229,0.0006387899130184825,0.00050347952345210169,0.049
1587,27100082887,0.0777205518633,0.922279448137,0.0620462237546,0.860233224382,0.0156743281087,0.864059914031,1.06740259641,0.021113715144911303,8,7.22e-16,8,4.44e-16,0.24351936278725683,0.00072178098219318908,0.00051177490404699059,0.049
1588,27100082888,0.0800558001176,0.919944199882,0.0630417596091,0.856902440273,0.0170140405085,0.859706132077,1.06604643105,0.021289362631689207,8,7.77e-16,8,5e-16,0.23012608722588457,0.00068130891002305912,0.00048687872903099057,0.049
1589,27100082889,0.0807991401106,0.919200859889,0.0636834429134,0.855517416976,0.0171156971972,0.858317581538,1.06660181158,0.021578876769322193,8,8.33e-16,8,6.11e-16,0.22073181100160832,0.00060594522047638464,0.00047209447803611519,0.049
1590,27100082890,0.0787521219626,0.921247878037,0.0624044087016,0.858843469336,0.016347713261,0.862136583374,1.06655482132,0.02112986264508197,8,7.22e-16,8,5e-16,0.21923929673524545,0.00061886663304652723,0.00047833689766222065,0.049
1591,27100082891,0.078853161633,0.921146838367,0.0626172447122,0.858529593655,0.0162359169208,0.861945590623,1.0670108501,0.021094392554215212,8,7.22e-16,8,5e-16,0.22417202923079316,0.00064143777687739577,0.0004986869223136749,0.049
1592,27100082892,0.0811235014349,0.918876498565,0.0642241767182,0.854652321847,0.0168993247167,0.857708032199,1.06763504656,0.021469113973418382,8,8.33e-16,8,6.11e-16,0.21103089479435788,0.00055788569384653875,0.00046663422773672553,0.049
1593,27100082893,0.0786195386201,0.92138046138,0.0624275571681,0.858952904212,0.016191981452,0.862382602353,1.06687343253,0.021085315578405518,8,7.22e-16,8,5e-16,0.20162357711886636,0.00055104784059870494,0.00047743176831417265,0.049
1594,27100082894,0.0803000858799,0.91969991412,0.0636871563599,0.85601275776,0.01661292952,0.859243033609,1.06754629954,0.021031880697460155,8,7.22e-16,8,5.55e-16,0.1825185561374032,0.00045436121765671299,0.00047323790629121313,0.049
1595,27100082895,0.0794589352608,0.920541064739,0.0632457587129,0.857295306026,0.0162131765479,0.860810855327,1.06778204245,0.021050380136346317,8,7.22e-16,8,5e-16,0.20454251809278745,0.00055350593170362086,0.00049181591364035222,0.049
1596,27100082896,0.0789778394997,0.9210221605,0.06274238069,0.85827977981,0.0162354588097,0.861712048686,1.06715671189,0.021227241084493656,8,7.22e-16,8,5e-16,0.21156542936511447,0.00058554471229266194,0.00052163616514348983,0.049
1597,27100082897,0.0805087913573,0.919491208643,0.0638796081664,0.855611600476,0.0166291831908,0.858852976406,1.06773948074,0.021423490474991147,8,8.33e-16,8,5.55e-16,0.22014668001111615,0.00060302249794844792,0.00046140438622808646,0.049
1598,27100082898,0.0805234364048,0.919476563595,0.0634597050659,0.856016858529,0.0170637313388,0.858832245573,1.06643893428,0.021707644809706599,8,9.44e-16,8,6.11e-16,0.22637828548058414,0.0006305110139673397,0.00048288308871271722,0.049
1599,27100082899,0.0792834232002,0.9207165768,0.0631217862949,0.857594790505,0.0161616369053,0.861138658954,1.06773477446,0.021218891681435124,8,7.22e-16,8,5e-16,0.21510232870760659,0.00058944019372708103,0.00048945654016443335,0.049
1600,27100082900,0.0799453478307,0.920054652169,0.0630312125427,0.857023439627,0.0169141352879,0.859911251477,1.06622111847,0.020939628270138101,8,7.22e-16,8,5e-16,0.20153913888017172,0.0005398658906595016,0.0004792968904884429,0.049
1601,27100082901,0.0808451310173,0.919154868983,0.0642160672452,0.854938801738,0.0166290637721,0.858224159473,1.06813076752,0.021549335492573075,8,8.33e-16,8,5e-16,0.23683326830862328,0.00070243634156413285,0.00049645950703697077,0.049
1602,27100082902,0.0815581405908,0.918441859409,0.0645074327362,0.853934426673,0.0170507078546,0.856898333105,1.06768180259,0.021894853612239376,8,9.44e-16,8,6.11e-16,0.24266118681693027,0.00069844646457612391,0.0005318170739101642,0.049
1603,27100082903,0.0793609996885,0.920639000311,0.063290542885,0.857348457426,0.0160704568035,0.860992016836,1.06810119167,0.021389053497693579,8,8.33e-16,8,5e-16,0.22581538704902859,0.00061061197006896867,0.00046192007964777622,0.049
1604,27100082904,0.0803121627867,0.919687837213,0.0635959442077,0.856091893006,0.016716218579,0.859222027479,1.06724715182,0.021142053999204827,8,7.22e-16,8,5e-16,0.21951731415983367,0.00056320498516831497,0.00049536715526543877,0.049
1605,27100082905,0.0791683469713,0.920831653029,0.0632453209952,0.857586332034,0.0159230259761,0.86135048382,1.0683248321,0.021331801295669334,8,8.33e-16,8,5e-16,0.23040030833888014,0.00064514206782034539,0.00051042360803127483,0.049
1606,27100082906,0.0806707569584,0.919329243042,0.0636618784811,0.85566736456,0.0170088784774,0.85855595402,1.06677645575,0.02137561387505961,8,8.33e-16,8,5.55e-16,0.21802535375960064,0.00059744974309593874,0.00048903907714802455,0.049
1607,27100082907,0.0823615562543,0.917638443746,0.065282282002,0.852356161744,0.0170792742523,0.85539877918,1.0685310529,0.021777083146571993,8,9.44e-16,8,6.11e-16,0.22268864108650077,0.00059810323994070891,0.00049646203083087261,0.049
1608,27100082908,0.0803630174696,0.91963698253,0.0636055056375,0.856031476893,0.0167575118322,0.859127548185,1.06718102283,0.021387711462920397,8,7.77e-16,8,5e-16,0.21881728978479908,0.00065641349185186241,0.00048471366498281681,0.049
1609,27100082909,0.0804477087781,0.919552291222,0.063867789218,0.855684502004,0.0165799195601,0.858966445319,1.06781787812,0.021303621677969363,8,7.77e-16,8,5e-16,0.22361889087281817,0.00062688170620979228,0.00051677727060652412,0.049
1610,27100082910,0.0781385819241,0.921861418076,0.0620610888352,0.859800329241,0.0160774930889,0.863282248371,1.06666376336,0.0211511655875566,8,7.22e-16,8,5e-16,0.23454912112546555,0.00067055369305673532,0.00052493849813086682,0.049
1611,27100082911,0.0810715245456,0.918928475454,0.0641636768897,0.854764798565,0.0169078476559,0.857805294128,1.06754874873,0.021351127634143218,8,7.77e-16,8,5.55e-16,0.2046100202365605,0.00054951301677199705,0.00049992942226476187,0.049
1612,27100082912,0.0804078168049,0.919592183195,0.0639129209998,0.855679262195,0.0164948958051,0.859039744653,1.06802932659,0.021422925779176389,8,8.33e-16,8,5e-16,0.23162191124278231,0.00064405087573781155,0.00048271511347687394,0.049
1613,27100082913,0.0807508025318,0.919249197468,0.0642589461107,0.854990251357,0.0164918564211,0.858398390644,1.06843712448,0.021509564977988851,8,8.88e-16,8,5.55e-16,0.21172656806978707,0.00060661949720309356,0.00048109916212432386,0.049
1614,27100082914,0.0820507275313,0.917949272469,0.06510481193,0.852844460539,0.0169459156013,0.855976906775,1.06857317631,0.021781719383386453,8,9.44e-16,8,6.11e-16,0.23724698203453543,0.0006942374397152243,0.00052885597503591589,0.049
1615,27100082915,0.0818419979885,0.918158002011,0.0649173104951,0.853240691516,0.0169246874934,0.856366289122,1.06839440612,0.021779367345785158,8,9.44e-16,8,6.11e-16,0.21938856960353526,0.00061175843052324532,0.00047619698550151283,0.049
1616,27100082916,0.0778041948378,0.922195805162,0.0618598363401,0.860335968822,0.0159443584977,0.86390718377,1.06668058578,0.020861941194701649,8,6.11e-16,8,3.89e-16,0.22891157381887861,0.0006449378151340237,0.00047104079526639976,0.049
1617,27100082917,0.0797031935677,0.920296806432,0.0637004706558,0.856596335777,0.0160027229119,0.860350436073,1.06870350842,0.021167348386962138,8,7.22e-16,8,5e-16,0.20143719484976086,0.00053808681839104819,0.00049795276733404881,0.049
1618,27100082918,0.0799034390599,0.92009656094,0.0635293697409,0.856567191199,0.016374069319,0.859981396744,1.06780996824,0.021347835295143659,8,7.77e-16,8,5e-16,0.21392846680801592,0.00058373196119561007,0.0004711492388697917,0.049
1619,27100082919,0.0808742145449,0.919125785455,0.064023557432,0.855102228023,0.0168506571129,0.858173189163,1.06749270375,0.021594020278296662,8,9.44e-16,8,6.11e-16,0.21885374630609045,0.00059981742382919266,0.00048487854739296033,0.049
1620,27100082920,0.0783897193894,0.921610280611,0.0623386910794,0.859271589531,0.01605102831,0.862811108755,1.06703468843,0.020850300152426705,8,6.11e-16,8,4.44e-16,0.21306976271150646,0.00059492092473882271,0.00049219711956344551,0.049
1621,27100082921,0.0807645430043,0.919235456996,0.0640662643851,0.855169192611,0.0166982786193,0.85837586474,1.06782721858,0.021425550586295587,8,8.33e-16,8,5.55e-16,0.21987298658457399,0.0006221305295308426,0.00048209910523190088,0.049
1622,27100082922,0.0815013977885,0.918498602211,0.0644699738806,0.854028628331,0.0170314239079,0.857004026449,1.06767422367,0.021777004253905684,8,9.44e-16,8,6.11e-16,0.24314618619381811,0.00072401401819115196,0.0005137669073310146,0.049
1623,27100082923,0.0804588506743,0.919541149326,0.0640539663771,0.855487182949,0.0164048842972,0.858942929401,1.06836153566,0.021163363137358396,8,7.22e-16,8,5e-16,0.20046630135557486,0.00050689407714605054,0.00048310810782361386,0.050
1624,27100082924,0.078970250003,0.921029749997,0.0627406808278,0.858289069169,0.0162295691753,0.861726173548,1.06716577408,0.021363961082151123,8,8.33e-16,8,5e-16,0.2246828142186249,0.00064455603516895023,0.00049364102649578664,0.049
1625,27100082925,0.0804367078468,0.919563292153,0.0641094693545,0.855453822799,0.0163272384924,0.858983148466,1.06857123389,0.021445877719200611,8,8.33e-16,8,5e-16,0.22545297504465323,0.00062924445536017106,0.00049236036828506483,0.049
1626,27100082926,0.0813557905331,0.918644209467,0.0642965882736,0.854347621193,0.0170592022595,0.857276457852,1.06742054189,0.021795822193315724,8,9.44e-16,8,6.66e-16,0.22118681816212027,0.00060721191234320627,0.00050107695935398442,0.049
1627,27100082927,0.0802873272821,0.919712672718,0.0635922822258,0.856120390492,0.0166950450564,0.859268154047,1.06728250324,0.02139655552653532,8,8.33e-16,8,5.55e-16,0.22145749972196327,0.00064013695656948185,0.00049605951693668571,0.050
1628,27100082928,0.0806528904289,0.919347109571,0.0637755439051,0.855571565666,0.0168773465238,0.858587343448,1.06715449917,0.02147115932598485,8,8.33e-16,8,5.55e-16,0.22114638988500412,0.00061641315089393787,0.00049388530460000419,0.049
1629,27100082929,0.082284941338,0.917715058662,0.065048997201,0.852666061461,0.017235944137,0.855544163917,1.06796672379,0.021817500481884508,8,9.44e-16,8,6.11e-16,0.2193559259643123,0.00059011581198983073,0.00048118058299892973,0.050
1630,27100082930,0.0813917805254,0.918608219475,0.0643968587893,0.854211360685,0.0169949217362,0.857208237415,1.06765732346,0.021469308327044821,8,8.33e-16,8,5.55e-16,0.21189680046222081,0.00059870137814095376,0.00048323896757108633,0.050
1631,27100082931,0.0801036176458,0.919896382354,0.0634877133825,0.856408668972,0.0166159042633,0.859610579631,1.06730911337,0.02122867414499785,8,7.22e-16,8,5.55e-16,0.19231050664538696,0.0004814152532437309,0.0004465431011196446,0.050
1632,27100082932,0.080385976471,0.919614023529,0.0634851379497,0.856128885579,0.0169008385213,0.859086805214,1.06677312299,0.021513142174589599,8,8.33e-16,8,6.11e-16,0.21533336088505695,0.00059690199341409279,0.00049340986745223742,0.049
1633,27100082933,0.0816465925425,0.918353407457,0.0645095486691,0.853843858788,0.0171370438734,0.856734450516,1.06752299974,0.021715833344071546,8,9.44e-16,8,6.66e-16,0.21237568184606426,0.00060582122414530842,0.00049908185297523153,0.049
1634,27100082934,0.0812026518211,0.918797348179,0.0645755899872,0.854221758192,0.0166270618339,0.857555961864,1.06855262889,0.021571428322666973,8,8.33e-16,8,5.55e-16,0.21499698477034224,0.00061406975252962278,0.00047312480189462536,0.049
1635,27100082935,0.0801963219792,0.919803678021,0.0636930312292,0.856110646792,0.01650329075,0.859435439029,1.06775821281,0.021669950451166306,8,8.88e-16,8,6.11e-16,0.23134232723558179,0.00064610939121333957,0.00048991860758077507,0.050
1636,27100082936,0.0808312821761,0.919168717824,0.0640024345434,0.85516628328,0.0168288476327,0.858253105763,1.06750891576,0.021766482789562853,8,9.44e-16,8,6.11e-16,0.22362926967756469,0.00060295554351176117,0.00048648752939669664,0.049
1637,27100082937,0.0804386373609,0.919561362639,0.063810025716,0.855751336923,0.0166286116449,0.858984154931,1.06765970281,0.021332965192737547,8,8.33e-16,8,5e-16,0.22673793874577197,0.00062467907573744545,0.00048795281948034805,0.049
1638,27100082938,0.0811755825579,0.918824417442,0.0642468723199,0.854577545122,0.016928710238,0.857611161378,1.06760653141,0.021633148221375027,8,9.44e-16,8,6.11e-16,0.21824029975194148,0.00064327284085541011,0.00049878396217335036,0.049
1639,27100082939,0.0793193011358,0.920680698864,0.0629591507882,0.857721548076,0.0163601503476,0.861074523184,1.0671744774,0.02110348257168174,8,7.22e-16,8,5e-16,0.23630953433200497,0.00068384669634983391,0.00050226480973234616,0.049
1640,27100082940,0.0805941692367,0.919405830763,0.0636796860987,0.855726144665,0.016914483138,0.858697702554,1.06697365493,0.021585029796337384,8,8.33e-16,8,5e-16,0.24389156115341504,0.00069659893041425919,0.00050783001366456961,0.049
1641,27100082941,0.0810850017518,0.918914998248,0.0643635746548,0.854551423593,0.016721427097,0.857777253616,1.06812965695,0.021656896497241646,8,8.88e-16,8,5.55e-16,0.23855961768670453,0.00071599950071199133,0.0004955485869805197,0.050
1642,27100082942,0.0805997743085,0.919400225691,0.0637594469363,0.855640778755,0.0168403273722,0.858686086997,1.06720501136,0.02168904649586079,8,8.88e-16,8,5.55e-16,0.2398355381587951,0.00069771899277786139,0.00050833703479502622,0.049
1643,27100082943,0.0813282709569,0.918671729043,0.0644675903135,0.85420413873,0.0168606806433,0.857324831533,1.06799044326,0.021636696946580977,8,8.88e-16,8,6.11e-16,0.2217127504336095,0.00061609690450510569,0.00051127236164299214,0.049
1644,27100082944,0.0779665523395,0.922033447661,0.0624119517788,0.859621495882,0.0155546005607,0.863596768213,1.06805014428,0.020816952956303682,8,6.11e-16,8,4.44e-16,0.21185894938903538,0.00060159240930823116,0.0004909836331544069,0.051
1645,27100082945,0.0816789340228,0.918321065977,0.0645458494957,0.853775216482,0.0171330845271,0.856673988553,1.06757265859,0.021602588087882953,8,8.88e-16,8,6.11e-16,0.205982135346085,0.00057453427129755248,0.00047007334878560901,0.052
1646,27100082946,0.0774152305722,0.922584769428,0.0619037393077,0.86068103012,0.0155114912645,0.864630142794,1.06754334903,0.020440332608997455,8,5.55e-16,8,3.89e-16,0.2062298036370076,0.00055386627195266338,0.00052046155804702933,0.052
1647,27100082947,0.0780742738768,0.921925726123,0.0621473973923,0.859778328731,0.0159268764846,0.863400501936,1.06704602353,0.021053118413205372,8,7.22e-16,8,4.44e-16,0.24518635983926351,0.00073286319661521298,0.00053512859300619358,0.052
1648,27100082948,0.0788831285387,0.921116871461,0.0631222743583,0.857994597103,0.0157608541804,0.861882182181,1.06848597704,0.021069675176543526,8,7.22e-16,8,5e-16,0.20601007330431864,0.00054953229050747261,0.00045272963355679293,0.052
1649,27100082949,0.0815085545182,0.918491445482,0.0640067484048,0.854484697077,0.0175018061134,0.856997860924,1.06625634018,0.021905849897821406,8,9.44e-16,8,6.11e-16,0.22430258389735414,0.00063662154383634269,0.00048517701778090082,0.051
1650,27100082950,0.0791917811334,0.920808218867,0.0634081485593,0.857400070307,0.0157836325741,0.861304467077,1.06877464442,0.021063310805351888,8,7.22e-16,8,5e-16,0.22039705121670328,0.00062053209097673854,0.00050373194808611406,0.052
1651,27100082951,0.0794460970908,0.920553902909,0.0633300026922,0.857223900217,0.0161160943986,0.860833402228,1.06806150831,0.021364168625128858,8,7.77e-16,8,5.55e-16,0.22438468862379957,0.00059639073096083865,0.0004720001574143116,0.052
1652,27100082952,0.0798895515501,0.92011044845,0.0634703168054,0.856640131644,0.0164192347448,0.860008073878,1.0676569056,0.021481719039811317,8,8.33e-16,8,5e-16,0.22852251787309741,0.00062798173297147182,0.00050412399027691926,0.052
1653,27100082953,0.0795011822507,0.920498817749,0.062828995306,0.857669822443,0.0166721869446,0.860738798515,1.06643931077,0.021288697777655172,8,7.22e-16,8,5e-16,0.23857815527441384,0.00068553222453696442,0.00051621661415321917,0.051
1654,27100082954,0.0801112630591,0.919888736941,0.0632232014714,0.856665535469,0.0168880615876,0.859600444593,1.06649280135,0.02136464658925653,8,8.33e-16,8,5e-16,0.2373865026530857,0.00070936843373906034,0.00050740723410889652,0.051
1655,27100082955,0.08019597698,0.91980402302,0.063452187063,0.856351835957,0.016743789917,0.859439767009,1.06702861116,0.021463684143638861,8,8.33e-16,8,5e-16,0.24902976083261275,0.00074267050231664733,0.00050378003252181706,0.051
1656,27100082956,0.0816984351724,0.918301564828,0.0647226383123,0.853578926515,0.0169757968602,0.856635160516,1.06807226519,0.021594480741836262,8,8.88e-16,8,6.11e-16,0.20631640579013588,0.00056055048208355747,0.00051516845370034215,0.051
1657,27100082957,0.0800644299015,0.919935570098,0.0638511823361,0.856084387762,0.0162132475655,0.859677725186,1.06848447996,0.021299151608857921,8,7.77e-16,8,5e-16,0.23179433907565683,0.00063788784876124408,0.0005205297187950564,0.052
1658,27100082958,0.0790168457478,0.920983154252,0.0629004140211,0.858082740231,0.0161164317267,0.861637169612,1.06756281132,0.021002807427630311,8,6.66e-16,8,5e-16,0.20967922147878892,0.00054934296627038757,0.0005317645641752548,0.051
1659,27100082959,0.0787094432116,0.921290556788,0.0624470398602,0.858843516928,0.0162624033514,0.86221523468,1.0667640446,0.021227810185676065,8,7.22e-16,8,5e-16,0.22892082701450045,0.00062558382839186853,0.00050014289173477627,0.051
1660,27100082960,0.0828156932443,0.917184306756,0.0647855417065,0.852398765049,0.0180301515378,0.854566028745,1.0661775391,0.021981224791242874,8,1.05e-15,8,7.22e-16,0.21648322880489979,0.00060015981957409746,0.00049069218078771405,0.051
1661,27100082961,0.0798397277668,0.920160272233,0.0636130180533,0.85654725418,0.0162267097136,0.860098356511,1.06818281871,0.021098841971181028,8,7.22e-16,8,5e-16,0.19860266540892868,0.00052140992890773016,0.00048700589986818836,0.051
1662,27100082962,0.0816498218477,0.918350178152,0.064556322023,0.853793856129,0.0170934998247,0.856727752565,1.06765878632,0.021567903694018117,8,8.33e-16,8,6.11e-16,0.21317643503749362,0.00056624967327715452,0.00051449151449922562,0.052
1663,27100082963,0.0786287910119,0.921371208988,0.0626976677839,0.858673541204,0.015931123228,0.862361271855,1.0676750788,0.021127294182238899,8,7.22e-16,8,5e-16,0.22902718219584839,0.00067066308683530397,0.00050150384915816613,0.051
1664,27100082964,0.0813036854938,0.918696314506,0.0641994976236,0.854496816883,0.0171041878702,0.857374493394,1.06722351485,0.021796779544871178,8,9.44e-16,8,6.11e-16,0.22921022072543151,0.00064604158479036064,0.00050091128715740998,0.052
1665,27100082965,0.0794829719886,0.920517028011,0.0630980921331,0.857418935878,0.0163848798555,0.860768487886,1.06728931236,0.02125101772707854,8,7.22e-16,8,5e-16,0.22698980385089562,0.00063672381376360431,0.00050114553986491692,0.051
1666,27100082966,0.0808964171633,0.919103582837,0.0640034524662,0.85510013037,0.0168929646971,0.858132336599,1.067390241,0.021619558811734923,8,8.88e-16,8,5.55e-16,0.2331233080891516,0.00068761882107466689,0.00047602209246788311,0.052
1667,27100082967,0.0780926627666,0.921907337233,0.0620382224535,0.85986911478,0.0160544403131,0.863367980308,1.06668052389,0.020745424692613406,8,6.11e-16,8,4.44e-16,0.20724665562918776,0.00052152217026813982,0.00049624800202023361,0.051
1668,27100082968,0.0809938884154,0.919006111585,0.064308518066,0.854697593519,0.0166853703494,0.85794697944,1.06813301583,0.021594410910201534,8,8.88e-16,8,5.55e-16,0.23586547326705343,0.00067529428548791196,0.00049244415147296175,0.053
1669,27100082969,0.0791441782191,0.920855821781,0.0629672430421,0.857888578739,0.0161769351771,0.861399630814,1.06752695385,0.02118933804336081,8,7.22e-16,8,5e-16,0.21807125937353911,0.00059469909589748588,0.00050474478223093411,0.052
1670,27100082970,0.0785916750506,0.921408324949,0.0625325933615,0.858875731588,0.016059081689,0.862432776028,1.06724411861,0.020992645275727626,8,7.22e-16,8,4.44e-16,0.23006981215392996,0.00064488900502854111,0.00047017370225585942,0.051
1671,27100082971,0.07739475362,0.92260524638,0.0616311414721,0.860974104908,0.0157636121479,0.864672420769,1.06675524444,0.020500816925193042,8,6.11e-16,8,3.89e-16,0.22173684567866103,0.00064955248658017022,0.00049401406186125329,0.052
1672,27100082972,0.0804534630105,0.91954653699,0.0638575088519,0.855689028138,0.0165959541586,0.858955930226,1.06777594621,0.021526752291883545,8,8.33e-16,8,5.55e-16,0.22200551511754407,0.00062371708797286335,0.00049541084073056769,0.052
1673,27100082973,0.0800050489977,0.919994951002,0.063299800494,0.856695150508,0.0167052485037,0.859796352784,1.06692377609,0.021325716508743181,8,7.77e-16,8,5e-16,0.23623208877726387,0.00064915632746195319,0.00051911705386529833,0.052
1674,27100082974,0.082866185233,0.917133814767,0.0649132532753,0.852220561492,0.0179529319577,0.854470665854,1.06647057621,0.022308532239619185,8,1.17e-15,8,7.22e-16,0.2441363448692625,0.00072161205145939474,0.00050765875718553608,0.052
1675,27100082975,0.0815634992346,0.918436500765,0.0644866283961,0.853949872369,0.0170768708386,0.856888724765,1.06760871339,0.021594056887806183,8,8.33e-16,8,5.55e-16,0.23023008385410559,0.00064310290764760421,0.00051481978871542871,0.051
1676,27100082976,0.0803128388152,0.919687161185,0.0632700935118,0.856417067673,0.0170427453033,0.859225763035,1.06625789783,0.021470469665847199,8,8.33e-16,8,6.11e-16,0.21623871090617286,0.00060287552250839409,0.00046738021553062079,0.051
1677,27100082977,0.081152535677,0.918847464323,0.0639548022402,0.854892662083,0.0171977334367,0.857658346414,1.06676403502,0.021619676948483865,8,8.88e-16,8,6.11e-16,0.21322765576485581,0.00060848197671490223,0.00047221712431954417,0.051
1678,27100082978,0.081448084116,0.918551915884,0.0641308170436,0.85442109884,0.0173172670723,0.857107992724,1.06674548717,0.021902805415167627,8,9.99e-16,8,6.11e-16,0.2330488764897094,0.00066962277788156378,0.00049125144890239437,0.051
1679,27100082979,0.0796308758482,0.920369124152,0.0631659672741,0.857203156878,0.0164649085741,0.860492863383,1.06721823886,0.020984918466330993,8,7.22e-16,8,5e-16,0.2020319641185413,0.0005414683862741235,0.00047314575590533264,0.051
1680,27100082980,0.0789855350181,0.921014464982,0.0628470299443,0.858167435038,0.0161385050739,0.861696150575,1.06745959699,0.021070944739368862,8,7.22e-16,8,5e-16,0.20657278580068017,0.00056339345531141306,0.00046833705815523821,0.051
1681,27100082981,0.0821185285598,0.91788147144,0.0646778632954,0.853203608145,0.0174406652644,0.855857913823,1.06715207531,0.02159707555283516,8,8.88e-16,8,6.11e-16,0.20387023725154219,0.00053230901381942565,0.00048317570741401947,0.051
1682,27100082982,0.0816841880977,0.918315811902,0.064646425907,0.853669385995,0.0170377621907,0.856662716554,1.06786779622,0.021527352248066157,8,8.33e-16,8,6.11e-16,0.20693690657992136,0.00055151854120155251,0.00048459107091206386,0.050
1683,27100082983,0.0809854520112,0.919014547989,0.0641949322148,0.854819615774,0.0167905197964,0.857964356828,1.06780438858,0.021513740768350491,8,8.33e-16,8,5.55e-16,0.22170391825190205,0.00063157266557652364,0.00048576817852925082,0.050
1684,27100082984,0.0820670051128,0.917932994887,0.0646740458991,0.853258948988,0.0173929592137,0.85595336482,1.06723669039,0.021700882916040203,8,8.88e-16,8,6.11e-16,0.21149884147403131,0.0005496859511673691,0.00048539004222942432,0.051
1685,27100082985,0.0795009004697,0.92049909953,0.0632988384561,0.857200261074,0.0162020620137,0.860732127202,1.0678644174,0.021180543627808364,8,7.22e-16,8,5e-16,0.20854558333819095,0.00055794699805983901,0.00049859125179184047,0.051
1686,27100082986,0.0802174393833,0.919782560617,0.0636571741092,0.856125386508,0.0165602652741,0.859396810846,1.06760998899,0.021544891048318249,8,8.33e-16,8,5.55e-16,0.22363744345269454,0.00060907813766843642,0.00048013437789948065,0.051
1687,27100082987,0.0803630482778,0.919636951722,0.0638387383947,0.855798213327,0.016524309883,0.859123919662,1.06788813421,0.021543805206754606,8,8.33e-16,8,5e-16,0.2467058929590128,0.00073781142987821939,0.00051230728663630241,0.051
1688,27100082988,0.0797384281456,0.920261571854,0.063409339425,0.856852232429,0.0163290887207,0.860289492182,1.06775484256,0.021315891239889542,8,8.33e-16,8,5e-16,0.22729429656620814,0.0006491350662522692,0.00051337609638397986,0.051
1689,27100082989,0.0804168056324,0.919583194368,0.0637087512964,0.855874443071,0.016708054336,0.859026198521,1.06739346614,0.021298502201720419,8,7.77e-16,8,5e-16,0.22785565491925108,0.00064535468393825022,0.00049279208484594563,0.052
1690,27100082990,0.0797057833523,0.920294216648,0.0633594015046,0.856934815143,0.0163463818476,0.860350851495,1.06766452884,0.021235807527416162,8,7.77e-16,8,5e-16,0.20830424923513857,0.00054092562279148715,0.00050504517978972182,0.051
1691,27100082991,0.0800047318265,0.919995268174,0.0634839186579,0.856511349516,0.0165208131686,0.859794122022,1.06748262157,0.021532238089181522,8,8.88e-16,8,5e-16,0.23713286242664977,0.00068307773543483904,0.00051680564648208754,0.051
1692,27100082992,0.0793349582702,0.92066504173,0.0630939082757,0.857571133454,0.0162410499945,0.86104338487,1.06755374928,0.021214284542534049,8,7.77e-16,8,5e-16,0.24297681415237371,0.00071167106172289262,0.00053283661619460984,0.051
1693,27100082993,0.0799987480044,0.920001251996,0.0635951965238,0.856406055472,0.0164035514807,0.859803521789,1.06783121581,0.021367390243284552,8,7.77e-16,8,5e-16,0.22406740656907564,0.00062554207595683889,0.00048236126601587388,0.051
1694,27100082994,0.0790764019638,0.920923598036,0.062905812152,0.858017785884,0.0161705898118,0.861526459391,1.0674676298,0.02130562083246235,8,7.77e-16,8,5e-16,0.23513894021597426,0.00068288659807562479,0.00051951833768041115,0.051
1695,27100082995,0.0801085113734,0.919891488627,0.0635354001301,0.856356088497,0.0165731112433,0.859600769543,1.0674445455,0.02111569887480275,8,7.22e-16,8,5.55e-16,0.2025845206877348,0.00055616247469327787,0.00050412577523921919,0.051
1696,27100082996,0.0799345264584,0.920065473542,0.0633929875478,0.856672485994,0.0165415389106,0.859925793506,1.0673382807,0.021259122432820445,8,7.77e-16,8,5e-16,0.21569496230718121,0.00061240012196520164,0.00048306011178037304,0.051
1697,27100082997,0.0791407495365,0.920859250464,0.0627519373653,0.858107313098,0.0163888121711,0.861409295912,1.06688056157,0.020826974864478712,8,6.11e-16,8,5e-16,0.19334166296070143,0.00047384864395203164,0.00051982734039480636,0.050
1698,27100082998,0.0817718205974,0.918228179403,0.0646654942867,0.853562685116,0.0171063263107,0.856500114371,1.06776194638,0.021723818379476758,8,9.44e-16,8,6.11e-16,0.21633554817356915,0.00058061470001933961,0.00048870740496821359,0.052
1699,27100082999,0.0833791376278,0.916620862372,0.0655050892847,0.851115773088,0.0178740483431,0.853512959631,1.06730846302,0.02214540558729813,8,1.05e-15,8,7.22e-16,0.22035858577798839,0.00062215558645337306,0.00048204468000612031,0.054
1700,27100083000,0.0797613431886,0.920238656811,0.0631507056582,0.857087951153,0.0166106375304,0.860250919322,1.06692776924,0.021242201382337358,8,7.22e-16,8,5e-16,0.21255189347024772,0.00055235007037538321,0.00047518464303054702,0.054
1701,27100083001,0.0800783678517,0.919921632148,0.0634559533821,0.856465678766,0.0166224144696,0.859657915511,1.0672600562,0.021747252355002612,8,9.44e-16,8,5.55e-16,0.25035151321836879,0.00075518118173613781,0.0005041467972234109,0.053
1702,27100083002,0.0804698356241,0.919530164376,0.0635607477591,0.855969416617,0.0169090878649,0.858930108065,1.06684553772,0.021327896579403673,8,8.33e-16,8,5.55e-16,0.21521167113410422,0.00059549654125540805,0.00047954483448212998,0.054
1703,27100083003,0.0798233791068,0.920176620893,0.063376342291,0.856800278602,0.0164470368159,0.860132323099,1.06749580578,0.021060834380153718,8,7.22e-16,8,5e-16,0.18812810444896055,0.00045885996093212493,0.00047515783031562835,0.053
1704,27100083004,0.081485722363,0.918514277637,0.0644220388912,0.854092238746,0.0170636834718,0.857033801341,1.06755816665,0.021753058884098637,8,9.44e-16,8,6.11e-16,0.21667983299363247,0.00060065571897443767,0.00048582357400195163,0.055
1705,27100083005,0.0806694246829,0.919330575317,0.0641077669705,0.855222808347,0.0165616577123,0.858551596771,1.06813089461,0.021415748490129203,8,8.33e-16,8,5.55e-16,0.2247211574061222,0.00063247357422373978,0.00054152359648572586,0.055
1706,27100083006,0.0801289374381,0.919871062562,0.0633711682156,0.856499894346,0.0167577692225,0.859565386078,1.06690837497,0.021263022498987344,8,7.22e-16,8,5e-16,0.20777732079386213,0.00054334252799934871,0.00048748250399314194,0.052
1707,27100083007,0.0792511354387,0.920748864561,0.0634078472333,0.857341017328,0.0158432882054,0.861194239939,1.06866258091,0.021332880465535799,8,7.77e-16,8,5e-16,0.23205589745301947,0.0006538379644609963,0.00050331034713469325,0.052
1708,27100083008,0.0802153960243,0.919784603976,0.0634947905192,0.856289813457,0.0167206055051,0.859403088168,1.06712145931,0.021386610265899011,8,7.77e-16,8,5.55e-16,0.2122269972857499,0.00057310454112990429,0.0004687096448971398,0.053
1709,27100083009,0.0821328888834,0.917867111117,0.0651240090347,0.852743102082,0.0170088798487,0.855824495892,1.06847799467,0.021692879045885821,8,8.88e-16,8,6.66e-16,0.20145867892337643,0.00054511668182475725,0.0004747791054344834,0.056
1710,27100083010,0.0789218816906,0.921078118309,0.06236930362,0.858708814689,0.0165525780706,0.861821715665,1.06613035039,0.021204415949348077,8,7.22e-16,8,5e-16,0.23354170831244503,0.00068863308715928675,0.00052093249148959034,0.054
1711,27100083011,0.0799479344487,0.920052065551,0.0634979440245,0.856554121527,0.0164499904243,0.859899304582,1.06763142283,0.021214546754484653,8,7.22e-16,8,5e-16,0.22713638690853222,0.00064858793494629015,0.00052735171011372912,0.051
1712,27100083012,0.0794183559343,0.920581644066,0.0628177064717,0.857763937594,0.0166006494626,0.860892755449,1.06656014796,0.02110024277993415,8,7.22e-16,8,5e-16,0.20466140896667817,0.00051693650664884935,0.00047091332366028092,0.050
1713,27100083013,0.0808350664377,0.919164933562,0.0640632576491,0.855101675913,0.0167718087886,0.858245158545,1.06768625891,0.021635070138921061,8,8.88e-16,8,6.11e-16,0.22119343626722243,0.00061272155528777148,0.00050362048708535272,0.050
1714,27100083014,0.0783207980916,0.921679201908,0.0627250052323,0.858954196676,0.0155957928593,0.862933312118,1.06833518994,0.020842484157126341,8,6.66e-16,8,4.44e-16,0.21619033731871296,0.00060314233671083552,0.00050495272991264175,0.050
1715,27100083015,0.0786276162788,0.921372383721,0.0624505018841,0.858921881837,0.0161771143948,0.86236723967,1.06692786533,0.021065558019082182,8,7.22e-16,8,4.44e-16,0.23348504992661134,0.00068522286672799209,0.00048966892438029525,0.050
1716,27100083016,0.0794562322274,0.920543767773,0.0628506286887,0.857693139084,0.0166056035387,0.860821924505,1.06658905643,0.021044784034796499,8,6.66e-16,8,5e-16,0.20984287657933931,0.0005556994856200935,0.00051647738717144995,0.050
1717,27100083017,0.0790074747428,0.920992525257,0.0627828218629,0.858209703394,0.0162246528799,0.861656377827,1.06722382076,0.021046576913786016,8,7.22e-16,8,5e-16,0.22217893401960964,0.00059617396195108766,0.00048088434529683816,0.053
1718,27100083018,0.0781464516744,0.921853548326,0.062253046247,0.859600502079,0.0158934054274,0.863264676482,1.06723102996,0.020864499167045768,8,6.66e-16,8,4.44e-16,0.22122911201882423,0.00060569827331088673,0.00050586773215772899,0.053
1719,27100083019,0.0808096598461,0.919190340154,0.0635729674215,0.855617372732,0.0172366924246,0.858299769433,1.06624717995,0.02147695945776058,8,8.88e-16,8,6.11e-16,0.20357160460362711,0.00057957158316304441,0.00048484652180401887,0.054
1720,27100083020,0.0802525161952,0.919747483805,0.0636009340708,0.856146549734,0.0166515821244,0.859332599097,1.06737385192,0.021463561539386618,8,8.88e-16,8,5.55e-16,0.20850337816448561,0.00055524684899476969,0.00047458363260792703,0.055
1721,27100083021,0.0787212312967,0.921278768703,0.0630708366783,0.858207932025,0.0156503946183,0.862183778238,1.06863332915,0.020847781813833267,8,6.66e-16,8,5e-16,0.20915272344786251,0.00055005263579746989,0.00048984593143750637,0.052
1722,27100083022,0.0792096495628,0.920790350437,0.0626543073464,0.858136043091,0.0165553422164,0.861282824603,1.06645551224,0.02092896417783259,8,6.66e-16,8,5e-16,0.19572340695012258,0.00048366642737495335,0.00048017831524801551,0.052
1723,27100083023,0.0807329488918,0.919267051108,0.0641579673062,0.855109083802,0.0165749815856,0.858433040052,1.06816433293,0.021407446478817621,8,8.33e-16,8,5e-16,0.22994901253943889,0.00067171287611200985,0.00048216694581273821,0.053
1724,27100083024,0.0789722750708,0.921027724929,0.0628588003666,0.858168924563,0.0161134747043,0.86172060291,1.06752012296,0.021112881577616757,8,7.22e-16,8,5e-16,0.21041690008377278,0.00057269589043677468,0.00048969976802561903,0.053
1725,27100083025,0.0805405185744,0.919459481426,0.0645052783574,0.854954203068,0.016035240217,0.858784555306,1.069577201,0.021410118627008954,8,8.33e-16,8,5e-16,0.2261875463716756,0.00064233742405013625,0.00050000691522228695,0.051
1726,27100083026,0.0788377913833,0.921162208617,0.0626682469449,0.858493961672,0.0161695444384,0.861973366562,1.06719428513,0.020997498858571856,8,7.22e-16,8,4.44e-16,0.22362257752811721,0.00062009652260413227,0.00049033013229433193,0.050
1727,27100083027,0.0802383502945,0.919761649705,0.0634369160369,0.856324733669,0.0168014342576,0.859361390269,1.06690304289,0.021597885840177328,8,9.44e-16,8,5.55e-16,0.23487588043803032,0.00070529502511267831,0.0004907045776291445,0.051
1728,27100083028,0.0779867883772,0.922013211623,0.0622941946352,0.859719016988,0.0156925937419,0.863560938983,1.06765515553,0.021030907315344828,8,7.22e-16,8,4.44e-16,0.22519935182341977,0.0006172378681849808,0.00050639675811261706,0.051
1729,27100083029,0.0812005400658,0.918799459934,0.0640191954911,0.854780264443,0.0171813445747,0.857568395206,1.06686956961,0.02161121269557954,8,8.88e-16,8,6.11e-16,0.21531244908392833,0.00057734254520120244,0.00049157068777507765,0.051
1730,27100083030,0.0789212414622,0.921078758538,0.0629603234441,0.858118435094,0.0159609180181,0.861813855079,1.06792354027,0.02103492549623991,8,7.22e-16,8,5e-16,0.21849596326518839,0.00058268038645317634,0.00045748525093528144,0.051
1731,27100083031,0.0805117890239,0.919488210976,0.0636731349659,0.85581507601,0.016838654058,0.858850578541,1.06710784169,0.021620732753363167,8,8.33e-16,8,5.55e-16,0.23296934871617547,0.00065721042057196916,0.0004800915090742439,0.050
1732,27100083032,0.0790845120326,0.920915487967,0.0629692061106,0.857946281857,0.016115305922,0.861510424509,1.06764465265,0.02083890664687776,8,6.11e-16,8,5e-16,0.19810905388385758,0.00052297032634749914,0.00050188220045913458,0.050
1733,27100083033,0.0814156965911,0.918584303409,0.0641344729865,0.854449830422,0.0172812236046,0.857167943092,1.06681707945,0.021782877571170031,8,9.44e-16,8,6.11e-16,0.21796705947458161,0.0006081701907537934,0.00047631609869190449,0.053
1734,27100083034,0.0799998293445,0.920000170656,0.063377873664,0.856622296992,0.0166219556804,0.859804842982,1.06717026282,0.021415226313586787,8,8.33e-16,8,5.55e-16,0.21027231479861974,0.00055791267935327744,0.00046214491255438422,0.053
1735,27100083035,0.0795302132145,0.920469786786,0.0629123376297,0.857557449156,0.0166178755848,0.860683623634,1.06663765952,0.021525401677080728,8,8.33e-16,8,5.55e-16,0.22994368122839637,0.00062850578879157309,0.00047368440923725561,0.052
1736,27100083036,0.0790366784856,0.920963321514,0.0628689390965,0.858094382418,0.0161677393891,0.861600810844,1.06743023085,0.02112785494797487,8,7.22e-16,8,5e-16,0.21476458638973028,0.0005576843528746811,0.00047961900413809165,0.055
1737,27100083037,0.0794955709577,0.920504429042,0.0633962913127,0.85710813773,0.016099279645,0.86074052988,1.06816987487,0.021548126139078354,8,8.33e-16,8,5.55e-16,0.23246421380202009,0.00067293519349370288,0.0004789794318858386,0.056
1738,27100083038,0.0802131861076,0.919786813892,0.0634505697383,0.856336244154,0.0167626163693,0.859407865128,1.06699151453,0.021251471886157232,8,7.22e-16,8,5e-16,0.22261962491075227,0.00062632486689936982,0.00051023639520814785,0.055
1739,27100083039,0.0789168137684,0.921083186232,0.0626382372382,0.858444948993,0.0162785765303,0.861827012736,1.06695525903,0.021038148856213548,8,7.22e-16,8,4.44e-16,0.21865963548928891,0.00059820970798710323,0.0004940495485771313,0.056
1740,27100083040,0.0790743674338,0.920925632566,0.0630003519607,0.857925280606,0.0160740154731,0.861528790837,1.06775808801,0.02126822517772755,8,7.77e-16,8,5e-16,0.23193449177260816,0.00065957228601810696,0.00048805755418596894,0.056
1741,27100083041,0.0790600960329,0.920939903967,0.0629729138779,0.857966990089,0.016087182155,0.861555719975,1.06770162464,0.021223994552363509,8,7.77e-16,8,5e-16,0.22264390980169668,0.00062798125898191827,0.00052993499049519576,0.051
1742,27100083042,0.0799535442144,0.920046455786,0.0634186069345,0.856627848851,0.0165349372798,0.859890109257,1.06738037335,0.021229932399203576,8,7.22e-16,8,5e-16,0.20664093538851269,0.00055502076800008219,0.00047733284907342508,0.050
1743,27100083043,0.0794095953181,0.920590404682,0.0629734412225,0.857616963459,0.0164361540956,0.860906637447,1.06704874279,0.021127529029312597,8,7.22e-16,8,5e-16,0.20294236324273651,0.00055678087277162016,0.00049314562273228171,0.050
1744,27100083044,0.0815571345016,0.918442865498,0.0642942272345,0.854148638264,0.0172629072672,0.856903461604,1.0670372362,0.021972697389899085,8,9.99e-16,8,6.11e-16,0.23937838096115849,0.00068307968437854609,0.00047885096091294189,0.050
1745,27100083045,0.0816728312895,0.918327168711,0.0646290453937,0.853698123317,0.0170437858958,0.856684018545,1.06783630949,0.021883418402412116,8,9.99e-16,8,6.11e-16,0.21841151301286166,0.00062500785188780012,0.00048128904685912035,0.050
1746,27100083046,0.0808352775872,0.919164722413,0.0641808865163,0.854983835896,0.0166543910708,0.858242965891,1.06804251859,0.021546812779228031,8,9.44e-16,8,6.11e-16,0.21278587129293958,0.00058971531644045336,0.00051751819033557544,0.050
1747,27100083047,0.0815448477119,0.918455152288,0.0647509486791,0.853704203609,0.0167938990329,0.856919229617,1.06844498152,0.02168256799036785,8,8.88e-16,8,6.11e-16,0.21936501077347559,0.00058347403657516841,0.00048479577063120322,0.050
1748,27100083048,0.0793632506952,0.920636749305,0.0627856662803,0.857851083024,0.0165775844148,0.860995567864,1.06656617531,0.0210484597120437,8,7.22e-16,8,5e-16,0.21815520738813676,0.00060359035558947148,0.0004924964808804143,0.055
1749,27100083049,0.0805965381861,0.919403461814,0.0638769464167,0.855526515397,0.0167195917694,0.858690288944,1.06756732468,0.021385021993381402,8,8.33e-16,8,6.11e-16,0.22465961757668051,0.00064863351780314175,0.0004980374384792425,0.053
1750,27100083050,0.0779950978607,0.922004902139,0.0617828101415,0.860222091998,0.0162122877192,0.863553316885,1.06608904056,0.020892586372197975,8,6.66e-16,8,4.44e-16,0.224046567338132,0.00061913270461846719,0.00052988315492661926,0.052
1751,27100083051,0.0822190029919,0.917780997008,0.0648036074344,0.852977389574,0.0174153955575,0.855669981309,1.0673457742,0.021978156982672442,8,9.99e-16,8,6.11e-16,0.24321696121128633,0.00074358749125928453,0.00048906887804924123,0.054
1752,27100083052,0.0803868536651,0.919613146335,0.0636425318225,0.855970614512,0.0167443218426,0.859082768055,1.0672487055,0.021569413724827409,8,9.44e-16,8,6.11e-16,0.22053606516139213,0.00063652973954927755,0.00048006259287116239,0.053
1753,27100083053,0.0813375538215,0.918662446178,0.0641966141587,0.85446583202,0.0171409396628,0.857311780086,1.06715149073,0.021692042620938014,8,8.88e-16,8,6.11e-16,0.22787424496955577,0.00066621236284595197,0.00049218584240048554,0.052
1754,27100083054,0.0815394420922,0.918460557908,0.064355237601,0.854105320307,0.0171842044912,0.856935303074,1.06725527091,0.021975380266588997,8,1.05e-15,8,6.66e-16,0.23482856106053696,0.00071201050051885066,0.00051828176309691595,0.053
1755,27100083055,0.0808769986033,0.919123001397,0.0642318015292,0.854891199867,0.0166451970741,0.858164839132,1.068118902,0.021378590262508181,8,8.33e-16,8,6.11e-16,0.20170497270892529,0.00053468753650672744,0.00046392690936611906,0.052
1756,27100083056,0.0795043634623,0.920495636538,0.0629643841898,0.857531252348,0.0165399792726,0.860730819073,1.06684385858,0.0212732098592463,8,7.77e-16,8,5e-16,0.21232033702053421,0.00057136729448632154,0.00050458274137730726,0.051
1757,27100083057,0.0806533998623,0.919346600138,0.0640176670684,0.855328933069,0.016635732794,0.858582691285,1.06788767164,0.02130698261008411,8,7.77e-16,8,5.55e-16,0.21153106309842129,0.00058832992091396115,0.00048836373083132147,0.051
1758,27100083058,0.0784895608947,0.921510439105,0.0626546373872,0.858855801718,0.0158349235075,0.862620690856,1.06780552311,0.021087655365482853,8,7.22e-16,8,5e-16,0.23347087516988985,0.00069406382781360605,0.0005301379930042528,0.051
1759,27100083059,0.0804689421877,0.919531057812,0.0639267256868,0.855604332125,0.016542216501,0.858926161073,1.0679568651,0.021523822899569795,8,8.33e-16,8,6.11e-16,0.21337065024827606,0.00058300610442183669,0.00050171665615302691,0.052
1760,27100083060,0.0816198572516,0.918380142748,0.0643224284245,0.854057714324,0.0172974288271,0.85678683914,1.06700558222,0.021697270629418734,8,9.44e-16,8,6.11e-16,0.20383858459377169,0.0005667620790547474,0.00047203242023886475,0.052
1761,27100083061,0.0818291236833,0.918170876317,0.0643238233552,0.853847052962,0.0175053003281,0.856399219514,1.06661897633,0.021640738306112083,8,8.88e-16,8,6.11e-16,0.21377741843973308,0.0005957476427158521,0.00048869112205397768,0.051
1762,27100083062,0.0820810656995,0.917918934301,0.0647062430805,0.85321269122,0.0173748226189,0.855926838949,1.0673080629,0.022045003661540892,8,1.05e-15,8,6.11e-16,0.23679917221347146,0.00068705391977131529,0.00050298980046693646,0.052
1763,27100083063,0.0800751397014,0.919924860299,0.063581457445,0.856343402854,0.0164936822564,0.859661983471,1.06764662811,0.021104946560761454,8,7.22e-16,8,5e-16,0.21483225168685327,0.00060340802955958779,0.00048911171289363548,0.052
1764,27100083064,0.0792539920285,0.920746007971,0.0629795211981,0.857766486773,0.0162744708304,0.861195493652,1.06735853376,0.021322720174782522,8,7.77e-16,8,5e-16,0.22339541258225171,0.00063316901519535338,0.00047903476450885442,0.052
1765,27100083065,0.0775696687773,0.922430331223,0.0620631049236,0.860367226299,0.0155065638537,0.864340348591,1.06773680767,0.020612047325554946,8,6.11e-16,8,3.89e-16,0.20861159283828212,0.00058783399418365777,0.00047156247857365653,0.051
1766,27100083066,0.0811007161066,0.918899283893,0.0643998333969,0.854499450496,0.0167008827097,0.857747572802,1.0682102259,0.021489444356812451,8,8.33e-16,8,5.55e-16,0.22447329183592024,0.0006114286348763234,0.00049946891142421917,0.054
1767,27100083067,0.0810966113955,0.918903388605,0.0641463407911,0.854757047813,0.0169502706044,0.857759062192,1.06744929968,0.021683549944026922,8,9.44e-16,8,6.11e-16,0.21205567203000819,0.00059030400634116982,0.00049395676191840731,0.053
1768,27100083068,0.0807782792673,0.919221720733,0.0641096567878,0.855112063945,0.0166686224794,0.858349732134,1.06793310505,0.02124681218470402,8,7.77e-16,8,5e-16,0.20761581622437519,0.0005781291951526946,0.00047335838419991256,0.051
1769,27100083069,0.0808920253068,0.919107974693,0.0638963569243,0.855211617769,0.0169956683825,0.858142118284,1.06707373369,0.021353544476508196,8,8.33e-16,8,5e-16,0.22654856960408787,0.00063991883309137741,0.00048999622587393363,0.053
1770,27100083070,0.0816537583247,0.918346241675,0.0644315607767,0.853914680899,0.017222197548,0.856722371351,1.06727315381,0.021654482444986911,8,8.88e-16,8,6.11e-16,0.2191879266071991,0.0006180465692039635,0.00050289176703946742,0.052
1771,27100083071,0.078802212365,0.921197787635,0.0629512661579,0.858246521477,0.015850946207,0.862035138112,1.06811906387,0.020839887012779616,8,6.66e-16,8,5e-16,0.20515803925272003,0.000575011697832225,0.00051574679027758218,0.052
1772,27100083072,0.0788613678515,0.921138632149,0.0628016160577,0.858337016091,0.0160597517938,0.861927521018,1.06755449642,0.021261398475346031,8,8.33e-16,8,5e-16,0.22074269610779007,0.00061992072995363848,0.0005214462046024106,0.053
1773,27100083073,0.0812201157212,0.918779884279,0.0642844136706,0.854495470608,0.0169357020506,0.857528056363,1.06763713892,0.021690170046017466,8,9.44e-16,8,5.55e-16,0.23497791024621251,0.00067780504353197161,0.00048729710381506503,0.052
1774,27100083074,0.0791132093593,0.920886790641,0.0627230074393,0.858163783201,0.01639020192,0.861460891229,1.06684442347,0.02102174807334356,8,7.22e-16,8,5e-16,0.20957149739557723,0.0005893622301730762,0.00050413287721940358,0.052
1775,27100083075,0.0810079835355,0.918992016464,0.0639346597377,0.855057356727,0.0170733237978,0.857926577105,1.06697312062,0.02152096605775701,8,8.33e-16,8,5.55e-16,0.22713890991097629,0.0006251508227658872,0.00050993338721497293,0.053
1776,27100083076,0.0794033880532,0.920596611947,0.0630973992565,0.85749921269,0.0163059887967,0.860916265064,1.06743620917,0.021125591984766368,8,7.22e-16,8,5e-16,0.21097282734023748,0.00057792831400595016,0.0004715847547984324,0.054
1777,27100083077,0.0788128688559,0.921187131144,0.0625286877287,0.858658443415,0.0162841811272,0.862021808979,1.06681782816,0.021066534818959985,8,7.22e-16,8,5e-16,0.21220990004221696,0.00055054538052337165,0.00049823964716996143,0.055
1778,27100083078,0.079311671555,0.920688328445,0.0627052154604,0.857983112985,0.0166064560947,0.861092579655,1.06641882366,0.021317193672415625,8,7.77e-16,8,5e-16,0.23496194114572011,0.00066633020915984236,0.00049967907563444711,0.052
1779,27100083079,0.0798782864958,0.920121713504,0.0635749726032,0.856546740901,0.0163033138926,0.860027377667,1.06799530584,0.021204417810384898,8,7.22e-16,8,5e-16,0.21730402864987231,0.00059948036830013746,0.00047657802824190861,0.057
1780,27100083080,0.0799233224243,0.920076677576,0.0635603036982,0.856516373877,0.0163630187261,0.859944023555,1.06786655388,0.021420153075409433,8,8.33e-16,8,5e-16,0.23191670261768393,0.00066309470668564981,0.0004790889455416675,0.052
1781,27100083081,0.0786160257831,0.921383974217,0.0628626101584,0.858521364058,0.0157534156247,0.862382468823,1.06819910935,0.021065907361218879,8,7.22e-16,8,4.44e-16,0.22651193315381279,0.00060949733162324912,0.00046748793497045256,0.054
1782,27100083082,0.0776056167483,0.922394383252,0.0619067799536,0.860487603298,0.0156988367947,0.864275862924,1.06719539001,0.021159923427792861,8,7.22e-16,8,4.44e-16,0.24720509194199802,0.00071971300438423871,0.00052259385238549348,0.052
1783,27100083083,0.0806661265343,0.919333873466,0.063829113619,0.855504759847,0.0168370129153,0.858561979372,1.06729217568,0.021523899875602649,8,8.33e-16,8,5.55e-16,0.22043806472010019,0.00065702473010166367,0.00048389750005360893,0.052
1784,27100083084,0.0827769942954,0.917223005705,0.0652452827374,0.851977722967,0.017531711558,0.854630583266,1.0676436812,0.022012792224234034,8,1.05e-15,8,6.66e-16,0.22795775914388083,0.00064457548059542705,0.00050677329875974868,0.054
1785,27100083085,0.0795048102364,0.920495189764,0.063063374004,0.85743181576,0.0164414362324,0.860728473804,1.0671431624,0.021084100325495504,8,7.22e-16,8,5e-16,0.21948320204657301,0.00061551464348307092,0.00048217217027768242,0.051
1786,27100083086,0.0800529315323,0.919947068468,0.0635841449634,0.856362923504,0.0164687865689,0.859703149507,1.06769632748,0.021562162203124135,8,8.33e-16,8,5.55e-16,0.2313532455374413,0.00068938982743394557,0.00050246536123858398,0.052
1787,27100083087,0.0820940189436,0.917905981056,0.0642894214203,0.853616559636,0.0178045975233,0.855909239248,1.06602006395,0.021736043360986512,8,9.44e-16,8,6.11e-16,0.20436216653157746,0.00052004542711205103,0.0004748513057729143,0.051
1788,27100083088,0.0780378292501,0.92196217075,0.0618690538967,0.860093116853,0.0161687753534,0.863472533324,1.06627041036,0.020836224049289184,8,6.11e-16,8,4.44e-16,0.20402941695393462,0.00054367602253388133,0.00048270510959025185,0.051
1789,27100083089,0.0809289305657,0.919071069434,0.0641745633873,0.854896506047,0.0167543671785,0.858069443129,1.06784827838,0.021656185531173683,8,8.88e-16,8,6.11e-16,0.22441820103122867,0.00060129053073144673,0.00050136011915357011,0.050
1790,27100083090,0.0793674410135,0.920632558987,0.0631722530173,0.857460305969,0.0161951879961,0.860981867276,1.06773047258,0.02116383137631004,8,7.22e-16,8,5e-16,0.22122564431599134,0.00061875527582333641,0.00048086469778017729,0.050
1791,27100083091,0.0810342522338,0.918965747766,0.0640984466928,0.854867301073,0.016935805541,0.857875377911,1.06742063024,0.02181534581154676,8,9.44e-16,8,6.11e-16,0.24654577070190697,0.00076913355268261015,0.00048036226706075699,0.050
1792,27100083092,0.080799302794,0.919200697206,0.0639299698461,0.85527072736,0.016869332948,0.858313504974,1.06734898481,0.02153100342820894,8,8.33e-16,8,6.11e-16,0.21776134071203557,0.00058598534265579233,0.00048379790805230122,0.049
1793,27100083093,0.0790809207037,0.920919079296,0.0628663017535,0.858052777543,0.0162146189502,0.86151867098,1.06733936972,0.020923828395440613,8,6.66e-16,8,5e-16,0.21545356819792005,0.00059394036461364716,0.00051320668672140196,0.049
1794,27100083094,0.0794765301421,0.920523469858,0.0634468416629,0.857076628195,0.0160296884793,0.860775108013,1.06835879184,0.021358724858284273,8,7.77e-16,8,5e-16,0.23998413110457184,0.00068291778899644989,0.00053111330712740385,0.049
1795,27100083095,0.0793318619207,0.920668138079,0.0631192058882,0.857548932191,0.0162126560325,0.861048747292,1.06763625012,0.021042388106145064,8,7.22e-16,8,5e-16,0.21096253230179063,0.00059435087856170266,0.00049197334319186776,0.049
1796,27100083096,0.0811557683349,0.918844231665,0.063929765367,0.854914466298,0.0172260029679,0.857652738652,1.06668208129,0.02141984689479216,8,8.33e-16,8,5.55e-16,0.21297595072299103,0.00057621161105564508,0.00051964740793214123,0.049
1797,27100083097,0.0810868401825,0.918913159817,0.0642939737763,0.854619186041,0.0167928664062,0.857774911934,1.06791518903,0.021424713800542571,8,8.33e-16,8,5.55e-16,0.21507902464418149,0.00056916109349135061,0.0005180727446647145,0.049
1798,27100083098,0.0784565387294,0.921543461271,0.0621127925724,0.859430668698,0.0163437461569,0.862690365457,1.06622452111,0.020902897981785028,8,6.66e-16,8,4.44e-16,0.20719203186735602,0.00062001136009723183,0.00049653865123908353,0.049
1799,27100083099,0.0816159190238,0.918384080976,0.0646522035625,0.853731877414,0.0169637154612,0.856789084589,1.06801282679,0.021982456583663868,8,1.05e-15,8,6.11e-16,0.23869684823042692,0.00068480636513932192,0.00051212098369655457,0.049
1800,27100083100,0.0796203004941,0.920379699506,0.0630784913211,0.857301208185,0.016541809173,0.860513834669,1.06697280443,0.021211652070787394,8,7.22e-16,8,5e-16,0.21251983644068362,0.00055705842231325374,0.00047154317458357041,0.050
1801,27100083101,0.0807386570051,0.919261342995,0.0641092359892,0.855152107006,0.016629421016,0.858423202533,1.06800590604,0.021641069338911939,8,8.88e-16,8,5.55e-16,0.23604673263430531,0.00068607705922160873,0.00045936345576409125,0.050
1802,27100083102,0.0797098927945,0.920290107206,0.0633687097199,0.856921397486,0.0163411830746,0.860343080978,1.06768506008,0.021362596704272634,8,8.33e-16,8,5e-16,0.21856655430517269,0.00063657166371097599,0.00048604970872669176,0.050
1803,27100083103,0.0786921055242,0.921307894476,0.0630427684818,0.858265125994,0.0156493370424,0.862238329882,1.06860279789,0.021124582652627809,8,7.22e-16,8,5e-16,0.23428528029441553,0.00066550017231421701,0.00047902002156419507,0.049
1804,27100083104,0.0800466213375,0.919953378662,0.0635863258666,0.856367052796,0.016460295471,0.859714824839,1.06771474638,0.021338374074677081,8,8.33e-16,8,5e-16,0.22272161961508119,0.0006200982343940888,0.0005068953762917851,0.049
1805,27100083105,0.081438590996,0.918561409004,0.0641400042173,0.854421404787,0.0172985867787,0.857125440313,1.06679107808,0.021754718842685473,8,9.44e-16,8,6.11e-16,0.22470867251173121,0.00063076172102172591,0.00048785713478850513,0.050
1806,27100083106,0.0779880608246,0.922011939175,0.0620506958327,0.859961243343,0.0159373649919,0.863562301252,1.06691447356,0.020652506563527621,8,6.11e-16,8,3.89e-16,0.21782020176183714,0.00061513590987940017,0.00049044309431166061,0.055
1807,27100083107,0.0798436258733,0.920156374127,0.0637242708468,0.85643210328,0.0161193550265,0.860089418294,1.0685128457,0.021378743463468523,8,8.33e-16,8,5e-16,0.23538249389445554,0.0006778404366668293,0.00048303080428005463,0.051
1808,27100083108,0.0803253651783,0.919674634822,0.0637765439032,0.855898090918,0.0165488212751,0.859194771775,1.06777004124,0.021418588739625957,8,8.33e-16,8,5e-16,0.228267703507671,0.00066283175840612491,0.00050138247057647317,0.049
1809,27100083109,0.0816052879021,0.918394712098,0.0645872677022,0.853807444396,0.0170180201998,0.856809772049,1.06783579681,0.021965560342199944,8,1.05e-15,8,6.66e-16,0.23599676487495636,0.00070064279621538954,0.00051959758394832622,0.049
1810,27100083110,0.0790192627907,0.920980737209,0.0630533265191,0.85792741069,0.0159659362715,0.861630338267,1.06802191953,0.021083672510804119,8,7.22e-16,8,5e-16,0.21622065826709413,0.00057760061848436762,0.00049236687529570261,0.049
1811,27100083111,0.0801353532821,0.919864646718,0.0635176860782,0.85634696064,0.0166176672039,0.859551238818,1.06734061876,0.021488360813237774,8,8.33e-16,8,5.55e-16,0.22585687314336722,0.00062394556404986464,0.00051927805559020992,0.050
1812,27100083112,0.082447741963,0.917552258037,0.0649962414433,0.852556016594,0.0174515005197,0.855243645314,1.06750292194,0.021772687747387082,8,9.44e-16,8,6.66e-16,0.2037375257926537,0.00053234197195093193,0.0004659021884922868,0.050
1813,27100083113,0.0780804731697,0.92191952683,0.0619434484142,0.859976078416,0.0161370247555,0.863392097504,1.06641602056,0.020851685070735079,8,6.66e-16,8,4.44e-16,0.22440953440541467,0.00061294193606867687,0.00049899820915281687,0.050
1814,27100083114,0.0807822648063,0.919217735194,0.0641742489556,0.855043486238,0.0166080158507,0.85834135362,1.06812149943,0.021489551993360514,8,8.33e-16,8,6.11e-16,0.20888129301995562,0.00055458722934498934,0.00047906328395212668,0.049
1815,27100083115,0.0806426528841,0.919357347116,0.063997404624,0.855359942492,0.0166452482602,0.858602929986,1.06784632995,0.021440464939227351,8,8.33e-16,8,5.55e-16,0.21970489067712673,0.00057645348751022511,0.00049320914778397309,0.050
1816,27100083116,0.0807807923853,0.919219207615,0.0639321894166,0.855287018198,0.0168486029688,0.858347790116,1.06739032008,0.021607782212919268,8,8.88e-16,8,6.11e-16,0.22525189973957982,0.0006060049019800829,0.00049689561942017565,0.051
1817,27100083117,0.0763477616757,0.923652238324,0.0607742707372,0.862877967587,0.0155734909385,0.866634917565,1.06612275722,0.020778559222316528,8,6.11e-16,8,3.89e-16,0.24129851358826027,0.00069403301796070577,0.00048303062250377185,0.051
1818,27100083118,0.0801744362712,0.919825563729,0.0635846456151,0.856240918114,0.0165897906561,0.859477702236,1.06747052634,0.021130335610448102,8,7.22e-16,8,5e-16,0.21617777252504655,0.00056634422319285036,0.00049104403644484448,0.051
1819,27100083119,0.0808425534144,0.919157446586,0.0637782006099,0.855379245976,0.0170643528045,0.85823564302,1.06680796079,0.021242740925008351,8,7.77e-16,8,5.55e-16,0.19806188739320263,0.00049994873013471078,0.00046422275760525373,0.051
1820,27100083120,0.0820828089491,0.917917191051,0.0648182640744,0.853098926976,0.0172645448746,0.855921896068,1.06764445953,0.021939950490978698,8,9.99e-16,8,6.11e-16,0.23924029962431381,0.00071384575306636226,0.00051962564241766845,0.050
1821,27100083121,0.0791093435511,0.920890656449,0.0628389999455,0.858051656503,0.0162703436056,0.861466295455,1.06720335654,0.021206909888267983,8,7.22e-16,8,5e-16,0.22164924807599473,0.00061566394123089196,0.00048140783074363181,0.051
1822,27100083122,0.0792295856029,0.920770414397,0.0633590039682,0.857411410429,0.0158705816347,0.861235009006,1.0685548411,0.02130340079145655,8,7.77e-16,8,5e-16,0.21875259545241965,0.00058428993649073337,0.00047020446789297095,0.053
1823,27100083123,0.0791017505899,0.92089824941,0.0626563548349,0.858241894575,0.016445395755,0.86148319548,1.06666379158,0.021378997372019887,8,8.33e-16,8,5e-16,0.24711819670567337,0.00074994526459022464,0.00048975483365485621,0.054
1824,27100083124,0.077604633607,0.922395366393,0.0615850767106,0.860810289682,0.0160195568964,0.864282618056,1.06622181999,0.020760012740072081,8,6.11e-16,8,4.44e-16,0.21455273073510428,0.00055920523213152235,0.00051406442927259171,0.052
1825,27100083125,0.0792556747422,0.920744325258,0.0631717044183,0.85757262084,0.0160839703239,0.861189425853,1.06793808827,0.021332389415474232,8,8.33e-16,8,5e-16,0.23534639222185727,0.00070808824783907061,0.00049736358056675202,0.051
1826,27100083126,0.0794757786393,0.920524221361,0.0633045957063,0.857219625654,0.016171182933,0.860778681449,1.06792890457,0.021451735021104108,8,8.33e-16,8,5e-16,0.24834607988556356,0.00075278414978404156,0.00051574645495012551,0.053
1827,27100083127,0.0780681786314,0.921931821369,0.0623949022088,0.85953691916,0.0156732764226,0.863408046021,1.06780789416,0.020947770548901182,8,6.66e-16,8,5e-16,0.20855570893074538,0.00055258808347007744,0.00049863767192518131,0.051
1828,27100083128,0.0788303631917,0.921169636808,0.0627474650055,0.858422171803,0.0160828981861,0.861985954795,1.06744839293,0.021122127317502484,8,7.22e-16,8,5e-16,0.23712545890931513,0.00067998835277403055,0.00049453804485815028,0.050
1829,27100083129,0.0792542617768,0.920745738223,0.0627959543428,0.85794978388,0.016458307434,0.861197803565,1.06680144819,0.021174928388584306,8,7.22e-16,8,5e-16,0.21992958689437547,0.00058897235391073546,0.00047949218947906892,0.050
1830,27100083130,0.0795150988549,0.920484901145,0.0634860541498,0.856998846995,0.0160290447051,0.860702899612,1.06840548075,0.021515729683064436,8,8.33e-16,8,5.55e-16,0.22698188572171873,0.00065191017095110821,0.00049866132048655934,0.050
1831,27100083131,0.0814685222879,0.918531477712,0.0642206764611,0.854310801251,0.0172478458268,0.857068750779,1.06697976161,0.021838728596170441,8,9.44e-16,8,6.11e-16,0.23182936642832341,0.00064594765297204928,0.00048372660229654751,0.050
1832,27100083132,0.0796321418509,0.920367858149,0.0630793580833,0.857288500066,0.0165527837676,0.860491839427,1.06695326734,0.021223275910180472,8,7.77e-16,8,5e-16,0.21897100823922477,0.0005805587350636495,0.00046319049276509326,0.050
1833,27100083133,0.0812815044448,0.918718495555,0.0642390582249,0.85447943733,0.0170424462199,0.857414989989,1.0673849093,0.021567320580704305,8,8.88e-16,8,6.11e-16,0.22101894834695424,0.00060707300866874321,0.0005213996106666149,0.050
1834,27100083134,0.0802344191447,0.919765580855,0.0633912507001,0.856374330155,0.0168431684446,0.859369382401,1.06677193786,0.02104581660140362,8,7.22e-16,8,5e-16,0.19151237433927337,0.00048442090196899103,0.00049245878223651816,0.050
1835,27100083135,0.0804679151624,0.919532084838,0.0638471997679,0.85568488507,0.0166207153946,0.858929283625,1.06771766073,0.021547491103714966,8,8.33e-16,8,5.55e-16,0.22293454838695825,0.0006132985101139182,0.00048265411787624962,0.050
1836,27100083136,0.0801022562757,0.919897743724,0.0637605187302,0.856137224994,0.0163417375455,0.859608928212,1.06813881468,0.021405052054202581,8,8.33e-16,8,5e-16,0.23742012648352906,0.00067788396737694027,0.00052688360735901347,0.050
1837,27100083137,0.080755106993,0.919244893007,0.0640060023408,0.855238890666,0.0167491046523,0.858394282862,1.0676621435,0.021291295967663035,8,7.77e-16,8,6.11e-16,0.18497784665733796,0.0004853836220125705,0.000452503126584123,0.050
1838,27100083138,0.0779979814216,0.922002018578,0.0622060843801,0.859795934198,0.0157918970416,0.863541473136,1.06736701431,0.020863202084194392,8,6.66e-16,8,4.44e-16,0.2199867193908156,0.00063118963054011371,0.00049055202122957658,0.053
1839,27100083139,0.0778697455674,0.922130254433,0.0618897353219,0.860240519111,0.0159800102456,0.863784804793,1.06664830529,0.020916596565311127,8,6.66e-16,8,5e-16,0.22768616400967467,0.0006472866725061628,0.00052407166995578538,0.054
1840,27100083140,0.0789890603349,0.921010939665,0.0628187938565,0.858192145809,0.0161702664783,0.861690034134,1.06736738095,0.020936090164783323,8,7.22e-16,8,4.44e-16,0.21338470134332421,0.00060198005664107975,0.00051333711159167643,0.054
1841,27100083141,0.0805917787179,0.919408221282,0.0640378553756,0.855370365906,0.0165539233423,0.858696651158,1.06806410542,0.021602687550046521,8,8.88e-16,8,5.55e-16,0.22519861887763259,0.0006120527367794046,0.00050162174915705882,0.055
1842,27100083142,0.0784042031318,0.921595796868,0.062273971616,0.859321825252,0.0161302315158,0.862785176941,1.06681131012,0.020821739262888651,8,6.11e-16,8,3.89e-16,0.21907382463764313,0.00060359147278701852,0.00050703886347297901,0.055
1843,27100083143,0.0785416303203,0.92145836968,0.0623932953815,0.859065074298,0.0161483349387,0.862527916744,1.06691554462,0.021206672449181577,8,7.22e-16,8,5e-16,0.22976925967515238,0.00066529147485667735,0.00051649773271136195,0.055
1844,27100083144,0.0807453756779,0.919254624322,0.0638943199236,0.855360304398,0.0168510557543,0.858414036069,1.06734171252,0.021420836573161267,8,8.33e-16,8,5.55e-16,0.20879925856417136,0.00053573824335178275,0.00050486753141809702,0.055
1845,27100083145,0.0796739990637,0.920326000936,0.0631141952948,0.857211805642,0.0165598037689,0.860413605649,1.06698054704,0.02125003299863407,8,7.77e-16,8,5.55e-16,0.20790821365369505,0.00053938192337644954,0.0004833855848467417,0.052
1846,27100083146,0.078956117928,0.921043882072,0.0624565595942,0.858587322478,0.0164995583339,0.861756777291,1.06633078137,0.020995727910845904,8,6.66e-16,8,5e-16,0.2211333016721857,0.00059861860681494072,0.00051044687710383337,0.050
1847,27100083147,0.0824335633591,0.917566436641,0.0649854625754,0.852580974065,0.0174481007837,0.855270051327,1.06749670036,0.021943087325694926,8,9.99e-16,8,6.66e-16,0.21686222222844753,0.00058337765943458251,0.00047564007753844425,0.050
1848,27100083148,0.0823896386474,0.917610361353,0.0649915240663,0.852618837286,0.0173981145811,0.855351254445,1.06759705439,0.02194771783747293,8,9.99e-16,8,6.66e-16,0.22537964859424575,0.00062625489523650724,0.00049130916448423157,0.050
1849,27100083149,0.081069742851,0.918930257149,0.0641520145359,0.854778242613,0.016917728315,0.857808775049,1.06751671801,0.021663438662210922,8,8.88e-16,8,6.11e-16,0.22214148835710334,0.00062646076003440858,0.00047744956478482922,0.050
1850,27100083150,0.078916195184,0.921083804816,0.0626606956212,0.858423109195,0.0162554995628,0.861827818043,1.06702451232,0.020907071486272973,8,6.66e-16,8,5e-16,0.21475404765052586,0.00056648133517819041,0.00048785728893791159,0.052
1851,27100083151,0.0782063201815,0.921793679819,0.0624045133007,0.859389166518,0.0158018068808,0.863151045291,1.06757804485,0.021143334000373142,8,7.22e-16,8,4.44e-16,0.24311277910308948,0.00071302985350973967,0.00052690726655025362,0.054
1852,27100083152,0.0784803112224,0.921519688778,0.062388161133,0.859131527645,0.0160921500893,0.862641963225,1.06701489381,0.021016753519886924,8,7.22e-16,8,5e-16,0.21235215346483893,0.00056243832357144043,0.00050109260520071633,0.052
1853,27100083153,0.0784841953963,0.921515804604,0.0625582820192,0.858957522584,0.0159259133771,0.862632138888,1.06752342621,0.021048798544957073,8,7.22e-16,8,5e-16,0.22169744700901539,0.00060262060106344001,0.00050451341511909822,0.050
1854,27100083154,0.0804182549566,0.919581745043,0.0635324902413,0.856049254802,0.0168857647153,0.859026209327,1.0668563265,0.021659373346329468,8,8.88e-16,8,5.55e-16,0.23566821944000382,0.00067160816144611621,0.00051360549321483647,0.051
1855,27100083155,0.0813377475366,0.918662252463,0.0642183586067,0.854443893857,0.0171193889299,0.85731108818,1.06721705863,0.02156969390606895,8,8.33e-16,8,6.11e-16,0.21755634231923271,0.00060503529988809664,0.00049330490828670764,0.051
1856,27100083156,0.0797903874516,0.920209612548,0.0631225550523,0.857087057496,0.0166678323993,0.860197442098,1.06678805817,0.021325356334406558,8,8.33e-16,8,5e-16,0.21463104746222061,0.00056363016190029999,0.00046561915770065263,0.054
1857,27100083157,0.0807197112218,0.919280288778,0.0636905948193,0.855589693959,0.0170291164024,0.858464741615,1.06677199464,0.021597851484390831,8,8.88e-16,8,6.11e-16,0.21628719821544884,0.00060742241514111239,0.00049731550727049516,0.055
1858,27100083158,0.0813765910268,0.918623408973,0.0635526637791,0.855070745194,0.0178239272477,0.857249308115,1.06512607674,0.021643037094670275,8,8.88e-16,8,5.55e-16,0.22860601138701742,0.00065322249068933916,0.00050293672983342291,0.050
1859,27100083159,0.0787362137064,0.921263786294,0.0626910095767,0.858572776717,0.0160452041297,0.862161754513,1.06745360992,0.021032406688965097,8,7.22e-16,8,4.44e-16,0.22886910884473544,0.00062556500385079242,0.00049727415461698764,0.050
1860,27100083160,0.0802737960964,0.919726203904,0.0634337848781,0.856292419025,0.0168400112183,0.859295682252,1.06682724486,0.021124124085751241,8,7.22e-16,8,5e-16,0.18911173619141541,0.00050803845088720891,0.00049487122907777696,0.051
1861,27100083161,0.0786252304167,0.921374769583,0.0622984467293,0.859076322854,0.0163267836873,0.862374001834,1.06647130008,0.020978563254946028,8,7.22e-16,8,4.44e-16,0.22020135350417702,0.00059447709362835121,0.00049117914440535801,0.051
1862,27100083162,0.0780471538752,0.921952846125,0.0623411809222,0.859611665203,0.0157059729531,0.863447964365,1.0676844305,0.021165327096058218,8,7.22e-16,8,5e-16,0.23921466539228808,0.00072366715244863412,0.00052528309481649198,0.052
1863,27100083163,0.0807160467654,0.919283953235,0.0638637255562,0.855420227678,0.0168523212092,0.858468885146,1.06730378372,0.02147377301896326,8,8.33e-16,8,6.11e-16,0.21834784149453923,0.00058793904605049198,0.00049247087381549203,0.052
1864,27100083164,0.0797947584465,0.920205241553,0.0630361219107,0.857169119643,0.0167586365358,0.860190652865,1.06651780982,0.02116619085202515,8,7.22e-16,8,5e-16,0.20856633740969133,0.00054683681297980054,0.00048863452578841232,0.051
1865,27100083165,0.0805893073231,0.919410692677,0.0636022287463,0.855808463931,0.0169870785768,0.858707904754,1.06674789316,0.021541109388164746,8,8.33e-16,8,5.55e-16,0.22787288307715559,0.00064607639604285724,0.00049905452454012994,0.050
1866,27100083166,0.0799133196846,0.920086680315,0.0635380363796,0.856548643936,0.016375283305,0.859962927492,1.06781775638,0.02160001029958012,8,8.88e-16,8,5.55e-16,0.23632073366588602,0.00066793727359471292,0.00049873380092165073,0.050
1867,27100083167,0.0813536984846,0.918646301515,0.0645308681513,0.854115433364,0.0168228303333,0.857276746831,1.06813479455,0.021595037851530215,8,8.33e-16,8,5.55e-16,0.23033478227868087,0.00065158046079916002,0.00051280211310795912,0.050
1868,27100083168,0.0816725500673,0.918327449933,0.0648169056005,0.853510544332,0.0168556444668,0.856681662838,1.06840643276,0.021769787598221776,8,9.44e-16,8,6.11e-16,0.20966055715437781,0.00057944808304720777,0.00049283821466764163,0.050
1869,27100083169,0.0799491184205,0.92005088158,0.0632288390493,0.85682204253,0.0167202793712,0.859901228122,1.06681327269,0.021341313272746795,8,8.33e-16,8,5e-16,0.21528421373354878,0.00058827785819543595,0.00049561472191254799,0.050
1870,27100083170,0.0795068699121,0.920493130088,0.0630306379462,0.857462492142,0.0164762319659,0.860725151053,1.06704004976,0.021205242482183393,8,7.77e-16,8,4.44e-16,0.24742732920834842,0.00073837700600015168,0.00050294886457127256,0.050
1871,27100083171,0.0811442230269,0.918855776973,0.0646766718158,0.854179105157,0.0164675512111,0.857662698855,1.06896830078,0.021545121130287743,8,8.33e-16,8,6.11e-16,0.21636145179160648,0.00063229423970212462,0.00048325554836313548,0.050
1872,27100083172,0.0778718615323,0.922128138468,0.0619999520557,0.860128186412,0.0158719094766,0.863779181652,1.06697851769,0.021121502354854639,8,7.22e-16,8,5e-16,0.23150763482301906,0.00067493477769271998,0.00048370536604316634,0.050
1873,27100083173,0.0806617779657,0.919338222034,0.0637429974755,0.855595224559,0.0169187804902,0.858571361564,1.06703919965,0.021377402710186285,8,7.77e-16,8,5.55e-16,0.21798392052632098,0.00056935440946235432,0.00050963154988023008,0.050
1874,27100083174,0.0802635871992,0.919736412801,0.0635668844395,0.856169528361,0.0166967027596,0.859312582564,1.0672499032,0.021355623030971244,8,8.33e-16,8,5e-16,0.22118697435522516,0.0006035401371035289,0.00047738678488326445,0.050
1875,27100083175,0.0799188435078,0.920081156492,0.0635883566958,0.856492799796,0.016330486812,0.85995190589,1.06795999263,0.021341472580924826,8,7.77e-16,8,5.55e-16,0.21628293810674815,0.00056349312650084906,0.00049869023465713431,0.049
1876,27100083176,0.0806976755336,0.919302324466,0.0634406077793,0.855861716687,0.0172570677543,0.858509428283,1.06605522573,0.021477035699523458,8,8.33e-16,8,5.55e-16,0.21555248046145625,0.00057449957588318913,0.00046820539210998995,0.050
1877,27100083177,0.0797040193528,0.920295980647,0.0633210093807,0.856974971266,0.0163830099721,0.860354713737,1.06755142437,0.02137283436081254,8,8.33e-16,8,5e-16,0.21733405040664522,0.00061571308211339978,0.00049035009670560486,0.050
1878,27100083178,0.0787419559062,0.921258044094,0.0625138992914,0.858744144802,0.0162280566147,0.862153796664,1.06690584733,0.021177503841057405,8,7.22e-16,8,5e-16,0.23551958024437558,0.00066754721125749663,0.0004807239398540891,0.049
1879,27100083179,0.077759889774,0.922240110226,0.0619844978413,0.860255612385,0.0157753919327,0.863987685009,1.06714165881,0.021058266013857255,8,7.22e-16,8,5e-16,0.22270689888798367,0.00061539359815453837,0.00049893124206225532,0.050
1880,27100083180,0.0788956657052,0.921104334295,0.0624127335379,0.858691600757,0.0164829321673,0.861869754898,1.06631114104,0.021199836352629849,8,7.22e-16,8,4.44e-16,0.24705193976333584,0.00069467839764286157,0.00050671012674857708,0.050
1881,27100083181,0.0785735007748,0.921426499225,0.0627397038116,0.858686795414,0.0158337969632,0.86246338081,1.06790614126,0.020777518190882482,8,6.11e-16,8,4.44e-16,0.20421149497306468,0.00055633905439496833,0.00051371601949543109,0.050
1882,27100083182,0.0818021751195,0.91819782488,0.0648949914498,0.853302833431,0.0169071836698,0.856440382072,1.06840110128,0.021712535954734876,8,9.44e-16,8,6.11e-16,0.20721935741552522,0.00056274054733917946,0.00048020202794795742,0.050
1883,27100083183,0.0785741690546,0.921425830945,0.0624612345647,0.858964596381,0.0161129344899,0.862466402888,1.06706056148,0.02099323557453233,8,7.22e-16,8,5e-16,0.20672373490837825,0.00052064147547211076,0.00050578750106378384,0.050
1884,27100083184,0.0806810931116,0.919318906888,0.064036495254,0.855282411634,0.0166445978577,0.858531051649,1.06789297957,0.021900930352756514,8,9.99e-16,8,6.11e-16,0.25462855632167547,0.00078540126640241231,0.00051539181129495561,0.050
1885,27100083185,0.079778647311,0.920221352689,0.0632759561907,0.856945396498,0.0165026911203,0.860216883501,1.06727514717,0.021111160212229071,8,7.22e-16,8,5e-16,0.22772913204621148,0.00064547931901209161,0.00047223519568988503,0.050
1886,27100083186,0.0820093432814,0.917990656719,0.0648399900545,0.853150666664,0.0171693532269,0.856057587486,1.0678474939,0.021807642699954201,8,9.44e-16,8,6.11e-16,0.21797946952695557,0.00060308007399728788,0.00050267863641887333,0.050
1887,27100083187,0.08008232072,0.91991767928,0.0635282772776,0.856389402002,0.0165540434423,0.859649473645,1.06747194896,0.021209318372491869,8,7.77e-16,8,5e-16,0.21766010270813796,0.00059073375283964259,0.00050319440100762673,0.050
1888,27100083188,0.0787362424284,0.921263757572,0.0625112861625,0.858752471409,0.016224956266,0.862164453158,1.0669086291,0.02084982593925604,8,6.11e-16,8,5e-16,0.20323764641774522,0.0005256258544884295,0.00045642725114901318,0.050
1889,27100083189,0.0800136950612,0.919986304939,0.0634304709785,0.85655583396,0.0165832240827,0.859778308203,1.06730379565,0.021193690812684657,8,7.22e-16,8,5e-16,0.20345606206797062,0.00052979322976719483,0.00045452430881973897,0.050
1890,27100083190,0.0818115010485,0.918188498951,0.0643996819612,0.85378881699,0.0174118190873,0.856430694773,1.06688189144,0.021693655838092435,8,9.44e-16,8,6.11e-16,0.22334397243929915,0.0006363019060792414,0.00050331899336602582,0.051
1891,27100083191,0.0783746621758,0.921625337824,0.062346280414,0.85927905741,0.0160283817617,0.862838981804,1.0670859217,0.021018387838765959,8,7.22e-16,8,4.44e-16,0.2253117134710273,0.00061130313434464391,0.0005054371680549407,0.051
1892,27100083192,0.079230710268,0.920769289732,0.0631599186422,0.85760937109,0.0160707916258,0.861235968811,1.06794910209,0.021130073071774346,8,7.22e-16,8,5e-16,0.21628696606310438,0.00058146902872017732,0.00047628382484375881,0.053
1893,27100083193,0.0806702295318,0.919329770468,0.0639223733546,0.855407397114,0.0167478561772,0.858552943191,1.0675672705,0.021408189617854633,8,8.33e-16,8,5.55e-16,0.21739221497067795,0.00059288986588210233,0.00051763086593092228,0.053
1894,27100083194,0.0784122873098,0.92158771269,0.0625523259722,0.859035386718,0.0158599613376,0.862765887701,1.06764013723,0.020899582673913918,8,7.22e-16,8,4.44e-16,0.22708659660624075,0.00063865299566602789,0.00047437287495434848,0.053
1895,27100083195,0.081018201001,0.918981798999,0.0640853350337,0.854896463965,0.0169328659673,0.857905330808,1.06741087569,0.021402940311419143,8,8.33e-16,8,5.55e-16,0.20851043067020747,0.00057267689991730771,0.00047927899652023138,0.052
1896,27100083196,0.0773621772975,0.922637822703,0.0615249288102,0.861112893892,0.0158372484873,0.864734667389,1.06649432849,0.020706775912634763,8,6.11e-16,8,3.89e-16,0.23297306843939192,0.0006537505006042264,0.00052421148736629328,0.051
1897,27100083197,0.0798629606888,0.920137039311,0.0637231908964,0.856413848415,0.0161397697924,0.860053550991,1.06847338833,0.021447356896135722,8,8.33e-16,8,5e-16,0.22983405987516081,0.00066635756218345822,0.000481212545350174,0.052
1898,27100083198,0.0794269099832,0.920573090017,0.0630679915586,0.857505098458,0.0163589184245,0.860873039974,1.06730300486,0.02125670491866594,8,7.77e-16,8,5e-16,0.23664738801090801,0.00069314053111715977,0.00052286366933296724,0.053
1899,27100083199,0.0817795568705,0.91822044313,0.0647228326201,0.853497610509,0.0170567242504,0.85648490823,1.06792135018,0.021559964210916743,8,8.88e-16,8,6.11e-16,0.2149953180896198,0.00059291697745091011,0.00052206317087962503,0.052
1900,27100083200,0.0793436320126,0.920656367987,0.0630918290702,0.857564538917,0.0162518029424,0.861027310033,1.06753120422,0.02092679056228083,8,6.66e-16,8,5e-16,0.20284793553957658,0.00054214453200539985,0.0004950191790861157,0.050
1901,27100083201,0.0790626309067,0.920937369093,0.0628854334342,0.858051935659,0.0161771974725,0.861552350985,1.06743163346,0.021041975223749527,8,7.22e-16,8,4.44e-16,0.22359264566266601,0.00062653762731345317,0.00052282202541707398,0.051
1902,27100083202,0.0799717037007,0.920028296299,0.0637188316956,0.856309464604,0.0162528720051,0.859851813511,1.06825668474,0.021151888694258485,8,7.22e-16,8,5e-16,0.21288195341942007,0.00055791929741191447,0.00049510004629430514,0.050
1903,27100083203,0.0804875101894,0.919512489811,0.0638838638073,0.855628626003,0.0166036463821,0.858892379906,1.06779218183,0.02145057204976113,8,8.33e-16,8,5e-16,0.22991043621782914,0.00066489875201370438,0.00052280125686841037,0.050
1904,27100083204,0.0804952589795,0.919504741021,0.063529039266,0.855975701755,0.0169662197135,0.858883441924,1.06670185164,0.021343794935124803,8,7.77e-16,8,5e-16,0.2143387613186486,0.00056350027597844299,0.00049316001185596941,0.050
1905,27100083205,0.0810034492984,0.918996550702,0.0640818265497,0.854914724152,0.0169216227487,0.857932728337,1.06742780986,0.021427976463773906,8,8.33e-16,8,6.11e-16,0.19714048928837291,0.00047303952043326947,0.00046087882822569263,0.050
1906,27100083206,0.0802610601857,0.919738939814,0.0635198747765,0.856219065038,0.0167411854092,0.859317990263,1.06711209539,0.021247123322131745,8,7.77e-16,8,5e-16,0.21598717977279158,0.00060716402051211944,0.00049084384915799558,0.050
1907,27100083207,0.081686273627,0.918313726373,0.0646268594582,0.853686866915,0.0170594141688,0.856659153234,1.06780457494,0.021565643925884545,8,8.88e-16,8,6.11e-16,0.20961774355184126,0.00056139709041555204,0.00046810496139163894,0.050
1908,27100083208,0.0806714338809,0.919328566119,0.0638841559688,0.85544441015,0.0167872779121,0.85855129519,1.06744914236,0.021676407089316091,8,8.88e-16,8,6.11e-16,0.21922885620253518,0.00061113015086237802,0.00048332736270706515,0.050
1909,27100083209,0.0775381847844,0.922461815216,0.0624716182064,0.859990197009,0.0150665665779,0.86439266974,1.06903449624,0.02057688354483337,8,5.55e-16,8,3.89e-16,0.21650842444345142,0.00056424739550133506,0.00049523623943221009,0.052
1910,27100083210,0.0783840726316,0.921615927368,0.0624514114896,0.859164515879,0.015932661142,0.862819879206,1.06738704406,0.021209197322100453,8,7.22e-16,8,5e-16,0.22235617964951193,0.00061192448331075363,0.00049850687738854638,0.054
1911,27100083211,0.0807936011255,0.919206398875,0.0637868012007,0.855419597674,0.0170067999247,0.858326268321,1.06692555228,0.021383858229170286,8,8.33e-16,8,5.55e-16,0.21124184296730164,0.0005468532492449395,0.00048412356260949712,0.052
1912,27100083212,0.0807325781509,0.919267421849,0.0637987939327,0.855468627916,0.0169337842183,0.858439227307,1.06707600119,0.02153452117120383,8,8.33e-16,8,6.11e-16,0.21521699187639265,0.00059470195523271833,0.00048558589054526152,0.050
1913,27100083213,0.0782499715686,0.921750028431,0.0628098109521,0.858940217479,0.0154401606165,0.863063683877,1.06872508947,0.020842310060225033,8,6.66e-16,8,5e-16,0.20352409853289399,0.00054078958455884736,0.0004827433421331193,0.051
1914,27100083214,0.0797288629785,0.920271137021,0.0632163697881,0.857054767233,0.0165124931905,0.860310201488,1.06718765501,0.021230813959561133,8,7.77e-16,8,5e-16,0.23245878322469415,0.00065020492695864378,0.00050256644233749636,0.051
1915,27100083215,0.0797695724666,0.920230427533,0.0635826940599,0.856647733473,0.0161868784067,0.860229030186,1.06822216996,0.021289900672763481,8,8.33e-16,8,5e-16,0.21189966443936337,0.00054010090253424402,0.00047287606595229826,0.052
1916,27100083216,0.0803265368938,0.919673463106,0.0637921586576,0.855881304448,0.0165343782362,0.859192359173,1.06781519404,0.02148662071617137,8,8.33e-16,8,5.55e-16,0.21627190925597994,0.00061968703896113928,0.00046881401435126346,0.051
1917,27100083217,0.0805337741971,0.919466225803,0.0636074352541,0.855858790549,0.016926338943,0.858810811318,1.06686752477,0.021530557181369748,8,8.88e-16,8,5.55e-16,0.22879428577443361,0.00065263175725134603,0.00052254621250929893,0.052
1918,27100083218,0.0801430838183,0.919856916182,0.0635411305237,0.856315785658,0.0166019532945,0.859536537002,1.06739724064,0.021516131515246097,8,8.33e-16,8,5.55e-16,0.22148431901480314,0.00058471687203325582,0.00050137435308312119,0.052
1919,27100083219,0.077268130295,0.922731869705,0.0617018600908,0.861030009614,0.0155662702042,0.864906979101,1.06720726542,0.020735660600448746,8,6.11e-16,8,3.89e-16,0.22234310058658391,0.00062231517485319271,0.00051448703194971706,0.052
1920,27100083220,0.0806465110928,0.919353488907,0.0639315864054,0.855421902502,0.0167149246873,0.858596783413,1.06763955295,0.021527553279513643,8,8.33e-16,8,5.55e-16,0.23445945368610932,0.00069293312109004507,0.00052737414531051335,0.052
1921,27100083221,0.0818766473979,0.918123352602,0.0647108651133,0.853412487489,0.0171657822846,0.856305282856,1.06770375383,0.021982297162841634,8,1.05e-15,8,6.11e-16,0.23126805246718007,0.0006430609601175589,0.00048728097705244799,0.052
1922,27100083222,0.0807480100915,0.919251989909,0.0638342096685,0.85541778024,0.016913800423,0.858410071958,1.06715453105,0.021220284497529239,8,7.77e-16,8,5e-16,0.20770476225464007,0.00054374207144619027,0.00050083109535742029,0.054
1923,27100083223,0.0790111574531,0.920988842547,0.0629070692822,0.858081773265,0.0161040881709,0.861647634262,1.06759364483,0.021161586904101224,8,7.22e-16,8,5e-16,0.22150729977556893,0.00059660157856707586,0.00049871829063098422,0.051
1924,27100083224,0.0793181626499,0.92068183735,0.0628863243923,0.857795512958,0.0164318382576,0.861077752493,1.06695579726,0.021409274781932077,8,8.33e-16,8,5e-16,0.2471352998151497,0.00074914662047641971,0.00048955870650407472,0.051
1925,27100083225,0.0806414175034,0.919358582497,0.0637400696597,0.855618512837,0.0169013478436,0.858609161245,1.06706839222,0.021318515422802962,8,8.33e-16,8,5e-16,0.21804238610894267,0.00062064986304619541,0.00049299267166496978,0.051
1926,27100083226,0.0794956072792,0.920504392721,0.0629658368157,0.857538555905,0.0165297704635,0.860747053778,1.06686465539,0.021227959602413925,8,7.77e-16,8,5e-16,0.21074189271095922,0.00059513269311872589,0.00049758902677890472,0.050
1927,27100083227,0.0807067456469,0.919293254353,0.0637510317883,0.855542222565,0.0169557138586,0.858487856924,1.06697948273,0.021592379785230917,8,8.88e-16,8,5.55e-16,0.23933017301152926,0.00072082139875575852,0.00050418770395094866,0.051
1928,27100083228,0.0797047819197,0.92029521808,0.0631347573932,0.857160460687,0.0165700245265,0.860356150231,1.06698527524,0.021238123915230212,8,7.77e-16,8,5e-16,0.21605648436575176,0.00056294554453419803,0.0004849845881771102,0.051
1929,27100083229,0.0781204254553,0.921879574545,0.0617836096324,0.860095964912,0.0163368158228,0.863320256793,1.06585647813,0.020661310454943432,8,6.11e-16,8,4.44e-16,0.19376849060060386,0.00051202954548776184,0.00046982695906406792,0.051
1930,27100083230,0.0822162005305,0.917783799469,0.0647694543844,0.853014345085,0.0174467461461,0.855675692165,1.06724745232,0.021485606459829762,8,8.33e-16,8,6.11e-16,0.22085445987417751,0.00063282388944075805,0.00051973502217843054,0.052
1931,27100083231,0.0785867922381,0.921413207762,0.0622235194849,0.859189688277,0.0163632727532,0.862446583167,1.06631614693,0.020908605049018612,8,6.66e-16,8,4.44e-16,0.22180357666632222,0.00061084672739100015,0.00050377302716735225,0.052
1932,27100083232,0.0811599907279,0.918840009272,0.0639136142474,0.854926395025,0.0172463764805,0.857645160566,1.06662521988,0.021605036383726441,8,8.88e-16,8,6.11e-16,0.21730073243528747,0.00060446955822401872,0.00050050766919905486,0.052
1933,27100083233,0.0777042121813,0.922295787819,0.0622148339859,0.860080953833,0.0154893781953,0.864087727267,1.06794447574,0.020663285368557601,8,6.11e-16,8,3.89e-16,0.2120653419373657,0.00054431646388570804,0.00049608879886102149,0.051
1934,27100083234,0.0805873104557,0.919412689544,0.063768109955,0.855644579589,0.0168192005007,0.858709067785,1.06725458415,0.021618213195817727,8,8.88e-16,8,5.55e-16,0.23159265782213756,0.00068295029219270957,0.0004770537763767022,0.053
1935,27100083235,0.0775775979459,0.922422402054,0.0618670736138,0.86055532844,0.0157105243321,0.864328598279,1.06712755992,0.020724131681254743,8,6.11e-16,8,4.44e-16,0.20507886103740613,0.00053444693166416883,0.00049399129702259017,0.054
1936,27100083236,0.0803482266143,0.919651773386,0.0637388030767,0.855912970309,0.0166094235376,0.859152942829,1.06761284939,0.021442922139449282,8,8.33e-16,8,5.55e-16,0.21821009702585514,0.00058830040653629241,0.00044297834535371054,0.054
1937,27100083237,0.0809468202293,0.919053179771,0.0644339707704,0.854619209,0.0165128494589,0.858032308003,1.06860136999,0.021574886962784437,8,8.88e-16,8,6.11e-16,0.20816898479875579,0.00057888923324228179,0.00048247824939187992,0.052
1938,27100083238,0.0786060603708,0.921393939629,0.0627096579202,0.858684281709,0.0158964024506,0.862403330655,1.06775402729,0.021126941877337192,8,7.22e-16,8,5e-16,0.21393889599317928,0.00061301365303862755,0.00049108986384150213,0.052
1939,27100083239,0.0817077910528,0.918292208947,0.0645357207039,0.853756488243,0.0171720703489,0.856620693555,1.0674880513,0.021820717751526705,8,9.44e-16,8,6.11e-16,0.23063991324260325,0.00067322955339698624,0.00050614322244410938,0.053
1940,27100083240,0.0797202511877,0.920279748812,0.0629702474066,0.857309501406,0.0167500037811,0.860329955236,1.06645752247,0.021207764162717715,8,7.22e-16,8,5e-16,0.21769724756940978,0.00060403800040732141,0.00050136658431571501,0.055
1941,27100083241,0.0803970114887,0.919602988511,0.0638063675233,0.855796620988,0.0165906439654,0.859061418172,1.06772646218,0.021439331323331125,8,8.33e-16,8,5e-16,0.23158789444280758,0.00065388734961565925,0.00047935560769595388,0.056
1942,27100083242,0.0814335981756,0.918566401824,0.0644344091534,0.854131992671,0.0169991890222,0.857130182699,1.06769305075,0.021701395143843706,8,9.44e-16,8,6.11e-16,0.22023676994687735,0.00057584185493570383,0.00047819869506974351,0.056
1943,27100083243,0.0798343621567,0.920165637843,0.063516302315,0.856649335528,0.0163180598416,0.86010979578,1.06789961487,0.0210705203816678,8,7.22e-16,8,5e-16,0.21019316575059432,0.00060245839799085452,0.00048053304091633591,0.057
1944,27100083244,0.0802787169814,0.919721283019,0.0634731762631,0.856248106755,0.0168055407183,0.859285950473,1.06693747605,0.021328199431968023,8,7.77e-16,8,5.55e-16,0.20873036635119635,0.00055202860628011908,0.00048606525355853727,0.058
1945,27100083245,0.0805644383281,0.919435561672,0.0635185991289,0.855916962543,0.0170458391992,0.858755304169,1.06654082908,0.021307209266127322,8,8.33e-16,8,5.55e-16,0.20236982649376745,0.00053696302082059829,0.00050223741748603001,0.056
1946,27100083246,0.0774391522259,0.922560847774,0.0619040140198,0.860656833754,0.0155351382061,0.864585625878,1.06749929921,0.020628843026258753,8,6.11e-16,8,3.89e-16,0.20684781164520316,0.00053397569847592565,0.00046571896572839287,0.056
1947,27100083247,0.080377096273,0.919622903727,0.0640744836424,0.855548420085,0.0163026126306,0.859094252399,1.06857664645,0.021519084995821603,8,8.33e-16,8,5e-16,0.23221264850347345,0.00066433675071369852,0.00048129158156070021,0.054
1948,27100083248,0.0794573213905,0.920542678609,0.0632546838303,0.857287994779,0.0162026375602,0.860813715149,1.06781212514,0.021177491240600012,8,7.22e-16,8,5e-16,0.23447021933545587,0.00068151346719170179,0.00049246859774592191,0.055
1949,27100083249,0.0791074305028,0.920892569497,0.0626349858857,0.858257583612,0.0164724446171,0.861472972732,1.06658836244,0.021419005219676497,8,8.33e-16,8,5e-16,0.23400668009028824,0.00064209399522401913,0.00049391810285793624,0.056
1950,27100083250,0.081068309173,0.918931690827,0.0642271623544,0.854704528473,0.0168411468186,0.857810281652,1.06774724803,0.02153984541922873,8,8.88e-16,8,6.11e-16,0.21319138925430747,0.00059119960680323205,0.0004800498531083031,0.052
1951,27100083251,0.0807870841771,0.919212915823,0.0641376973177,0.855075218505,0.0166493868595,0.858332977935,1.06800166379,0.021585365329097172,8,8.88e-16,8,5.55e-16,0.23510153219484375,0.00068792791685052092,0.00051619933615039339,0.052
1952,27100083252,0.0790657680482,0.920934231952,0.0625455461285,0.858388685823,0.0165202219197,0.86155172828,1.06639520877,0.021239009981939842,8,7.77e-16,8,5e-16,0.23148236674572986,0.00065640057218463324,0.00051012546294822571,0.052
1953,27100083253,0.0819691026956,0.918030897304,0.0644894100799,0.853541487225,0.0174796926157,0.856137467084,1.06685965827,0.021739296338842001,8,9.44e-16,8,6.11e-16,0.2215010606300456,0.00059681524013364138,0.00053705646647035773,0.052
1954,27100083254,0.0793519309536,0.920648069046,0.0627089643781,0.857939104668,0.0166429665755,0.861017762101,1.06635480759,0.021076224319924813,8,7.22e-16,8,4.44e-16,0.22320715498202448,0.00059892554116124856,0.00046273505888598922,0.055
1955,27100083255,0.078470807448,0.921529192552,0.0625727081347,0.858956484417,0.0158980993133,0.862656801766,1.06759225752,0.021345827038045582,8,7.77e-16,8,5e-16,0.24171850448995458,0.00071693154551110566,0.00050721260090018296,0.054
1956,27100083256,0.0810446332768,0.918955366723,0.0639887801083,0.854966586615,0.0170558531684,0.857857815439,1.0670687154,0.021646943411110956,8,9.44e-16,8,6.11e-16,0.23049078677078827,0.00067580558241504081,0.00052287054716761529,0.054
1957,27100083257,0.081363562569,0.918636437431,0.0643142072572,0.854322230174,0.0170493553119,0.857261787212,1.06745944212,0.021445462671609204,8,8.33e-16,8,6.11e-16,0.19772755544796916,0.00049088725115013884,0.00046725693460996449,0.054
1958,27100083258,0.0802489359304,0.91975106407,0.0634546322069,0.856296431863,0.0167943037235,0.859341481178,1.06693695731,0.021493878883072116,8,8.33e-16,8,5.55e-16,0.22053964685182192,0.00061467185451510192,0.00049249017690248414,0.053
1959,27100083259,0.0793441641331,0.920655835867,0.0627628468893,0.857892988978,0.0165813172437,0.861031359458,1.06653272362,0.021389874700604019,8,8.33e-16,8,5.55e-16,0.21651995845761784,0.00060331623610190811,0.00046434287035062563,0.054
1960,27100083260,0.0786922650784,0.921307734922,0.0624761110209,0.858831623901,0.0162161540575,0.862246710334,1.0668843758,0.020890711309680964,8,6.66e-16,8,4.44e-16,0.21867146127366155,0.00057923057433228726,0.00050233192726933549,0.056
1961,27100083261,0.079401569739,0.920598430261,0.0629889832741,0.857609446987,0.0164125864649,0.860921301465,1.06711089293,0.0212525929281468,8,7.77e-16,8,5e-16,0.21474683829006525,0.00060834228326919933,0.00047633935145950949,0.056
1962,27100083262,0.0778928115219,0.922107188478,0.0617941187366,0.860313069741,0.0160986927853,0.86374336942,1.06631513651,0.020641176702609055,8,6.11e-16,8,3.89e-16,0.21701841650457199,0.00058854749025422971,0.00050178124351977842,0.052
1963,27100083263,0.0800426379591,0.919957362041,0.063270937337,0.856686424704,0.0167717006222,0.859727045527,1.06676593142,0.021526676891998366,8,8.33e-16,8,5.55e-16,0.22663536108095883,0.00063043182626384075,0.00048849459737006988,0.052
1964,27100083264,0.0820412833244,0.917958716676,0.0647566421401,0.853202074535,0.0172846411842,0.855999724386,1.06753514698,0.02206856423426885,8,1.05e-15,8,6.66e-16,0.23666786032519904,0.00068182224967971192,0.00050570195767011617,0.053
1965,27100083265,0.0801237203926,0.919876279607,0.0633582866315,0.856517992976,0.0167654337611,0.859575262889,1.06687907787,0.021455298789565952,8,8.33e-16,8,5.55e-16,0.21623253411381671,0.00062760201929082859,0.00047644541678393282,0.051
1966,27100083266,0.0796782489493,0.920321751051,0.0633452158008,0.85697653525,0.0163330331485,0.8604021792,1.06767305375,0.021207073555254224,8,8.33e-16,8,5e-16,0.20041120762444786,0.00048899278360174442,0.00048132612343301562,0.050
1967,27100083267,0.079169479087,0.920830520913,0.0631682158203,0.857662305093,0.0160012632667,0.861349561829,1.06808892663,0.021430139399464102,8,8.33e-16,8,5e-16,0.23511418434111464,0.00065834213664221666,0.00046864840318362554,0.050
1968,27100083268,0.078743480742,0.921256519258,0.062770194425,0.858486324833,0.015973286317,0.862147038787,1.06768008524,0.020951516200873797,8,6.66e-16,8,4.44e-16,0.22375749296748959,0.00064706900107835584,0.00048953517591010087,0.050
1969,27100083269,0.0793489616364,0.920651038364,0.0626459590939,0.85800507927,0.0167030025425,0.861024240666,1.06616933332,0.021131165120536984,8,7.22e-16,8,5.55e-16,0.20534255503040622,0.00055767465902040701,0.0004936251194946565,0.050
1970,27100083270,0.0782319863141,0.921768013686,0.0621746502823,0.859593363404,0.0160573360318,0.863106846936,1.06683297784,0.020906863356237447,8,6.66e-16,8,4.44e-16,0.2178052209191752,0.00058737101874171591,0.00047819930672084936,0.050
1971,27100083271,0.080480270274,0.919519729726,0.0640041179233,0.855515611803,0.0164761523507,0.858903966077,1.06817033562,0.021637024676437661,8,8.88e-16,8,5.55e-16,0.24366017106570981,0.00072817568250621557,0.00047868750600213949,0.051
1972,27100083272,0.0798332625255,0.920166737475,0.0629158062449,0.85725093123,0.0169174562806,0.860121031744,1.0660809499,0.021123521016759114,8,7.22e-16,8,5e-16,0.21447892946631564,0.00057734007772211192,0.00048463863501371031,0.050
1973,27100083273,0.0825097141787,0.917490285821,0.0652834832577,0.852206802564,0.0172262309211,0.855124556955,1.0682581995,0.022047483584284416,8,1.05e-15,8,7.22e-16,0.22113230655730787,0.00061459585819176831,0.00049073858228702947,0.050
1974,27100083274,0.0773868316039,0.922613168396,0.0621392672673,0.860473901129,0.0152475643367,0.864679381724,1.06831076191,0.020510206625660176,8,6.11e-16,8,3.89e-16,0.19276321990615652,0.0004948897774765368,0.00050803784995083012,0.049
1975,27100083275,0.0820394247025,0.917960575297,0.0646110561265,0.853349519171,0.0174283685761,0.856005394993,1.06709719571,0.021950490346581603,8,9.99e-16,8,7.22e-16,0.20996583478495345,0.00054254638770230015,0.00048661562755808203,0.049
1976,27100083276,0.0796314231679,0.920368576832,0.062937430262,0.85743114657,0.0166939929059,0.860495346832,1.066524283,0.021475121702418675,8,8.33e-16,8,5.55e-16,0.2183412005681783,0.00060021239320627313,0.00048314704608077696,0.049
1977,27100083277,0.0806764000654,0.919323599935,0.063686054484,0.855637545451,0.0169903455815,0.858545119936,1.06683920697,0.021531718634380748,8,8.33e-16,8,6.11e-16,0.21101845888638426,0.00056102194423018285,0.00047696654289909553,0.051
1978,27100083278,0.0789911744371,0.921008825563,0.0628138576044,0.858194967958,0.0161773168327,0.86168618247,1.06734845412,0.021052598508702634,8,7.22e-16,8,5e-16,0.20814890464543356,0.00054976603377771189,0.00049018589664398949,0.052
1979,27100083279,0.0808539111912,0.919146088809,0.0637993343716,0.855346754437,0.0170545768196,0.858214262903,1.06685080682,0.021598220632728142,8,8.88e-16,8,6.11e-16,0.22610305319963986,0.00062266040362838357,0.00048997158436641524,0.050
1980,27100083280,0.0794105182216,0.920589481778,0.0629806358708,0.857608845908,0.0164298823508,0.860904813627,1.06706882927,0.020941989934820691,8,6.66e-16,8,5e-16,0.19951559895531867,0.00054911596197210178,0.00049662732265510253,0.049
1981,27100083281,0.0829485857859,0.917051414214,0.0649981880536,0.85205322616,0.0179503977323,0.854316939905,1.06657440109,0.021932844003434999,8,9.99e-16,8,6.66e-16,0.22423748407147293,0.00060601491365560927,0.00050440825500066525,0.058
1982,27100083282,0.0811518016085,0.918848198391,0.0642546817646,0.854593516627,0.0168971198439,0.857655114973,1.06767465093,0.021333551974551251,8,7.77e-16,8,5.55e-16,0.19346984487962426,0.00049350431258832499,0.00045820727804373314,0.050
1983,27100083283,0.0780061040446,0.921993895955,0.0623169793423,0.859676916613,0.0156891247023,0.863524670057,1.06768802065,0.020825139576295046,8,6.11e-16,8,4.44e-16,0.20945340438893156,0.0005682579716000005,0.00049369933262221645,0.050
1984,27100083284,0.0816318001226,0.918368199877,0.0639628747906,0.854405325087,0.017668925332,0.856770222149,1.06589309697,0.021911155470355444,8,9.99e-16,8,7.22e-16,0.21160695371648608,0.00056359980534872176,0.00047702771771119477,0.049
1985,27100083285,0.0825290911272,0.917470908873,0.064913614355,0.852557294518,0.0176154767722,0.855094361859,1.06710058698,0.02192837762389388,8,9.99e-16,8,7.22e-16,0.21257485960529288,0.00054450375030119563,0.0005062254255996675,0.050
1986,27100083286,0.0801823237911,0.919817676209,0.0637587439362,0.856058932273,0.0164235798549,0.859460402891,1.06798364241,0.021351987505874557,8,8.33e-16,8,5.55e-16,0.21074587918587429,0.00057564203671209399,0.00050999853799996934,0.050
1987,27100083287,0.0796557942033,0.920344205797,0.0631543799694,0.857189825827,0.0165014142339,0.860446783916,1.06713646343,0.021156438993265279,8,7.22e-16,8,5e-16,0.21018172278450598,0.00057012831421383403,0.00050611471049397702,0.052
1988,27100083288,0.0793207772449,0.920679222755,0.0629271007374,0.857752122018,0.0163936765074,0.861072272839,1.0670745367,0.021353927601592208,8,7.77e-16,8,5e-16,0.22359925791471713,0.0005924373413508352,0.00047338404054139243,0.049
1989,27100083289,0.0817029556632,0.918297044337,0.0649402834921,0.853356760845,0.0167626721711,0.856623454864,1.06872372929,0.022127940670261217,8,1.05e-15,8,6.11e-16,0.26140905883211563,0.00078065901339666524,0.00053921564983324918,0.049
1990,27100083290,0.0802624792978,0.919737520702,0.0638068291499,0.855930691552,0.0164556501479,0.859310963677,1.06797949547,0.021376000314606302,8,8.33e-16,8,5e-16,0.23023724174386784,0.00068741667766834347,0.00049563711562976829,0.049
1991,27100083291,0.0809986500069,0.919001349993,0.0643093729371,0.854691977056,0.0166892770698,0.85793814011,1.06812670793,0.021912451753148422,8,9.99e-16,8,6.11e-16,0.24837803530146418,0.00074648007623898452,0.0005159798249327242,0.049
1992,27100083292,0.0798220255971,0.920177974403,0.0626830267898,0.857494947613,0.0171389988073,0.860145451579,1.06539618454,0.021423869670399342,8,8.33e-16,8,5.55e-16,0.22562338639133983,0.00063506170746191882,0.00051196036075684193,0.049
1993,27100083293,0.0768278296292,0.923172170371,0.061378149939,0.861794020432,0.0154496796901,0.865731568388,1.0670522095,0.020798501924281378,8,6.11e-16,8,3.89e-16,0.23389631805760647,0.00067022223864940899,0.00048306146357351152,0.049
1994,27100083294,0.0816643173993,0.918335682601,0.0642997186669,0.854035963934,0.0173645987324,0.856704831536,1.06685368243,0.021846413743022351,8,9.44e-16,8,6.11e-16,0.23054262631178979,0.00068125877261497397,0.00051464063780864652,0.049
1995,27100083295,0.0788972118124,0.921102788188,0.0627832756207,0.858319512567,0.0161139361917,0.861861208564,1.06743173989,0.02105742968702513,8,7.22e-16,8,5e-16,0.2204408178666819,0.00061950003746173276,0.00051088398446871549,0.049
1996,27100083296,0.0824450387433,0.917554961257,0.0645369161944,0.853018045062,0.0179081225489,0.855255681667,1.06611527818,0.021783449644412829,8,9.44e-16,8,6.66e-16,0.19983382059008026,0.00054801277327238326,0.00047645093536629495,0.049
1997,27100083297,0.0802981143817,0.919701885618,0.0634196250392,0.856282260579,0.0168784893425,0.859250787364,1.0667388239,0.021535231532479927,8,8.88e-16,8,5.55e-16,0.22474052576360193,0.00065920311586568599,0.00048138757564213092,0.049
1998,27100083298,0.0821609182656,0.917839081734,0.0648602698829,0.852978811851,0.0173006483827,0.855776642729,1.06762600408,0.02171458282188873,8,9.44e-16,8,6.11e-16,0.21390313776904923,0.00060743638705939391,0.00045881124863037805,0.049
1999,27100083299,0.0796707564965,0.920329243504,0.0633294438381,0.856999799665,0.0163413126584,0.860416328769,1.06763925663,0.021088588005253414,8,7.22e-16,8,5e-16,0.21026544343363052,0.00056489018541762729,0.00047023386794427588,0.049


==> anc/experiments/raw/logistic_n50_d64/meta.json <==
{
 "learner": "logistic ridge ERM",
 "n": 50,
 "d": 3200,
 "eps": 0.01,
 "v": 0.16,
 "kappa": 5.25,
 "trials": 4000,
 "trial0": 0,
 "K": 0,
 "seed": 27050,
 "pbits": 12,
 "tgrid": [
  0.0,
  0.03,
  0.06,
  0.1,
  0.2,
  0.3,
  0.6,
  1.0,
  2.0,
  3.0,
  6.0,
  10.0,
  20.0,
  30.0,
  60.0,
  100.0
 ],
 "taueps": 0.01,
 "xis": [
  0.01,
  0.001
 ],
 "tol": 1e-13,
 "python": "3.12.13",
 "record": "U,phi0,phi1,a,Dd (float64)",
 "runtime_sec": 67.4808611869812
}

==> anc/experiments/raw/logistic_n50_d64/trials.csv <==
trial,seed,mu2,rho,w,omega,s4,nD_ridge,nV_ridge,th2,it,res,it_ref,res_ref,sum_sx,sum_x2,sum_r2,sec
0,27050081150,0.161139689535,0.838860310465,0.10329395776,0.735566352705,0.0578457317751,0.715244403458,0.881513258597,0.040746998553486347,10,7.77e-16,10,5e-16,0.18761058994082946,0.00085949986641490315,0.00076166654033463113,0.017
1,27050081151,0.162102928609,0.837897071391,0.102525706849,0.735371364543,0.05957722176,0.713625758384,0.878738771243,0.041145659879198514,10,8.33e-16,10,5.55e-16,0.18092347497312378,0.00080735327509264812,0.00078319431116743369,0.017
2,27050081152,0.162092320621,0.837907679379,0.102810053247,0.735097626132,0.0592822673737,0.713639435854,0.879174954408,0.041084970229294145,10,8.33e-16,10,5e-16,0.20625550882279708,0.0011010251672589266,0.00078042162275498766,0.017
3,27050081153,0.161796348691,0.838203651309,0.102678787198,0.735524864111,0.0591175614925,0.714142111311,0.879487190833,0.041177715925970526,10,8.33e-16,10,6.11e-16,0.17012123367884591,0.00073625361793886563,0.00072340027270676496,0.017
4,27050081154,0.159448479563,0.840551520437,0.101379005623,0.739172514814,0.0580694739396,0.718139790931,0.881590240378,0.040386928343171861,10,6.66e-16,10,3.89e-16,0.197489280214594,0.00097402681591447337,0.00069748723526483311,0.017
5,27050081155,0.159654651508,0.840345348492,0.102292759892,0.7380525886,0.057361891616,0.717776309404,0.88258081248,0.040578345290477456,10,7.22e-16,10,5e-16,0.18662422040509941,0.00089980748954548084,0.00077801971008450391,0.017
6,27050081156,0.160860403404,0.839139596596,0.102122483549,0.737017113047,0.0587379198546,0.715734981519,0.880268107939,0.040743744099311245,10,7.22e-16,10,5e-16,0.18168193196195703,0.00076524472101566611,0.00078541626733311261,0.017
7,27050081157,0.160199319124,0.839800680876,0.102303988786,0.73749669209,0.0578953303383,0.716852509406,0.881665350676,0.040233802641066241,10,6.11e-16,10,5e-16,0.16502988801345442,0.00071596099351437989,0.00071251198219459463,0.017
8,27050081158,0.154826712385,0.845173287615,0.0996528055066,0.745520482109,0.0551739068782,0.726028926635,0.88698620028,0.039068792946641076,10,5e-16,10,3.89e-16,0.1793319072435211,0.00084077805929400995,0.00079678243666116892,0.017
9,27050081159,0.159050426856,0.840949573144,0.100973928433,0.739975644712,0.058076498423,0.718821412725,0.881676291139,0.040363855639228424,10,6.66e-16,10,4.44e-16,0.20395412606261432,0.0010312409077492864,0.00083665915537410075,0.017
10,27050081160,0.160390512794,0.839609487206,0.101281859263,0.738327627943,0.0591086535314,0.716543761355,0.879835493214,0.040598292119890307,10,7.22e-16,10,3.89e-16,0.2130220676052812,0.0010718238158751504,0.00080732958841376256,0.017
11,27050081161,0.161099446714,0.838900553286,0.101750845638,0.737149707648,0.0593486010761,0.715335696764,0.879313164398,0.041073889996451604,10,8.33e-16,10,5e-16,0.2015173758737977,0.00096612443327560231,0.00080469929536237808,0.017
12,27050081162,0.155711423978,0.844288576022,0.10065434295,0.743634233071,0.0550570810279,0.724505393457,0.886936716041,0.039394408519316346,10,5e-16,10,3.33e-16,0.19494693143661035,0.00093800139465356834,0.00078797181558938872,0.017
13,27050081163,0.158373510391,0.841626489609,0.101468826625,0.740157662985,0.0569046837658,0.719963529513,0.883563851681,0.04005514732534065,10,6.11e-16,10,3.89e-16,0.19001124054788099,0.00090173628193595677,0.00078264754270054187,0.017
14,27050081164,0.159190840572,0.840809159428,0.101858855216,0.738950304212,0.0573319853561,0.718569802866,0.882736924007,0.040419672302642484,10,6.66e-16,10,3.89e-16,0.1923497767897272,0.00087984270231917128,0.0007419766980610394,0.017
15,27050081165,0.158298767656,0.841701232344,0.101330955157,0.740370277187,0.0569678124994,0.720092581957,0.883489266409,0.040187813242122949,10,6.11e-16,10,5e-16,0.16531927737609187,0.00072210438025403648,0.00068825131947734266,0.017
16,27050081166,0.160601205528,0.839398794472,0.100827432439,0.738571362033,0.0597737730889,0.716193530838,0.878807070623,0.04060885064278022,10,7.22e-16,10,5e-16,0.18266534209288143,0.00080894024722457368,0.00070672044481613833,0.017
17,27050081167,0.162909018919,0.837090981081,0.104094848048,0.732996133033,0.058814170871,0.712239434466,0.879670769105,0.040883783461937002,10,7.22e-16,10,5e-16,0.18535587574158896,0.00080089468637965441,0.00071982788475715321,0.017
18,27050081168,0.161387810707,0.838612189293,0.102886301844,0.735725887449,0.0585015088629,0.714830424961,0.880489984317,0.040626058159495146,10,7.22e-16,10,5e-16,0.18285462348941339,0.00086392797247460378,0.00070888906819452607,0.017
19,27050081169,0.158685494736,0.841314505264,0.101758779217,0.739555726047,0.0569267155184,0.719429254224,0.883455469343,0.04044845502507969,10,6.66e-16,10,5e-16,0.18648359070120246,0.00092415984719946219,0.00073946149383912786,0.017
20,27050081170,0.161046539396,0.838953460604,0.102412651058,0.736540809546,0.0586338883381,0.715415367115,0.880376632755,0.04120617358218745,10,8.88e-16,10,5e-16,0.21212699427191872,0.001190110862349129,0.00083545577029136924,0.017
21,27050081171,0.159300372824,0.840699627176,0.101904794794,0.738794832382,0.0573955780305,0.718383222886,0.882616901444,0.040072153622938943,10,6.11e-16,10,4.44e-16,0.17040777576822252,0.0007275467097945063,0.00078463759415238444,0.017
22,27050081172,0.160362609252,0.839637390748,0.102024674305,0.737612716443,0.0583379349472,0.716579912057,0.880975383657,0.040486691523824947,10,6.66e-16,10,4.44e-16,0.19225284394150821,0.00092979329517778016,0.0007815834218775048,0.017
23,27050081173,0.157208067179,0.842791932821,0.100144078638,0.742647854183,0.0570639885409,0.721964704799,0.883615208072,0.039404082417799607,10,5e-16,10,3.89e-16,0.17454164272005201,0.00074187584450989075,0.00071656008274457973,0.017
24,27050081174,0.156911737919,0.843088262081,0.101114772369,0.741973489713,0.0557969655502,0.722454350168,0.885551174515,0.039776053349344052,10,5.55e-16,10,3.89e-16,0.19214847219735531,0.00087398658796342978,0.00070072664614753677,0.017
25,27050081175,0.162645432651,0.837354567349,0.102546072562,0.734808494787,0.060099360089,0.712708145487,0.877843100701,0.040654381209207446,10,7.22e-16,10,5e-16,0.16601115022486845,0.00071025821662873672,0.00070475298481253654,0.017
26,27050081176,0.158501918614,0.841498081386,0.0997651925889,0.741732888797,0.058736726025,0.719770950609,0.880838877598,0.040268916227895281,10,6.11e-16,10,3.89e-16,0.19603909684333176,0.00092700668654449928,0.00077009351628088525,0.017
27,27050081177,0.162685562894,0.837314437106,0.101429010045,0.735885427061,0.0612565528488,0.712657069516,0.876132223316,0.041098316828353972,10,8.33e-16,10,5e-16,0.19478474027900872,0.0009490287051304423,0.0007696780354284052,0.017
28,27050081178,0.161116877198,0.838883122802,0.102860657413,0.736022465389,0.0582562197855,0.715289532654,0.880915150686,0.040868127938077571,10,7.77e-16,10,5e-16,0.197225043522258,0.00099250038985691769,0.00078577420130259367,0.017
29,27050081179,0.160892438889,0.839107561111,0.102170123985,0.736937437126,0.0587223149035,0.715680002897,0.880283399708,0.040924828277623504,10,7.77e-16,10,5e-16,0.19573572371208436,0.00094160850265198734,0.00079720469096150257,0.017
30,27050081180,0.164867660105,0.835132339895,0.10504238966,0.730089950234,0.0598252704448,0.708919332104,0.877728070451,0.040807653061390441,10,7.22e-16,10,5e-16,0.17618171394055915,0.00075627621444938724,0.000800471336623316,0.017
31,27050081181,0.155928938314,0.844071061686,0.100386478047,0.743684583638,0.0555424602671,0.724138770343,0.88616889915,0.039677841168501204,10,5.55e-16,10,3.33e-16,0.20046232107172313,0.00098322203062362686,0.00079602274649726501,0.017
32,27050081182,0.161581265181,0.838418734819,0.103462553184,0.734956181635,0.0581187119976,0.714494329329,0.881006839731,0.040060424118079307,10,6.11e-16,10,4.44e-16,0.17430103364211491,0.00077774417642848047,0.00079142130002741952,0.017
33,27050081183,0.15669934541,0.84330065459,0.100306999217,0.742993655374,0.0563923461933,0.722827961772,0.884728242819,0.039118993851218288,10,5e-16,10,3.89e-16,0.17512882965330656,0.00087659724577543701,0.00077753385180531851,0.017
34,27050081184,0.157973717526,0.842026282474,0.101212606199,0.740813676275,0.0567611113265,0.720646731948,0.883872608544,0.04010227199976181,10,6.11e-16,10,3.89e-16,0.19669114311998204,0.0010017152337500937,0.00077096777161003,0.017
35,27050081185,0.15784721069,0.84215278931,0.100343158369,0.74180963094,0.0575040523213,0.720874810499,0.882811222501,0.039647673747674611,10,5.55e-16,10,3.89e-16,0.16559034726724231,0.00073677224633841355,0.0007484968209754626,0.017
36,27050081186,0.153641142398,0.846358857602,0.0979192896782,0.748439567924,0.0557218527199,0.728078883646,0.886479498603,0.038851637017742822,10,5e-16,10,2.78e-16,0.17833608098607834,0.0007730178477621943,0.00074756169200716706,0.017
37,27050081187,0.161452285349,0.838547714651,0.101736813778,0.736810900872,0.0597154715712,0.714738525581,0.878689748676,0.04074991250881304,10,7.22e-16,10,4.44e-16,0.21550491761079682,0.0012054485113571468,0.00080316482384451299,0.017
38,27050081188,0.160670425817,0.839329574183,0.101349871482,0.7379797027,0.0593205543351,0.716068410622,0.879456875713,0.039956015897322589,10,6.11e-16,10,3.89e-16,0.17438861224736169,0.00074402630730552842,0.00072324763104750754,0.017
39,27050081189,0.163818949908,0.836181050092,0.10231181512,0.733869234972,0.061507134788,0.710729400214,0.875498440439,0.041262206438258155,10,8.88e-16,10,5e-16,0.19930654231078837,0.00091515527337806407,0.00079617631271767207,0.017
40,27050081190,0.165207475871,0.834792524129,0.104483749428,0.730308774701,0.0607237264427,0.70835493529,0.876328714888,0.041595622057383833,10,9.44e-16,10,6.11e-16,0.18397873739104342,0.00085595890804491452,0.00070323110563411269,0.017
41,27050081191,0.162936108857,0.837063891143,0.103888839981,0.733175051162,0.0590472688769,0.712196748554,0.879321682021,0.041579980728461044,10,8.88e-16,10,5.55e-16,0.2043864917851187,0.0009955397675293885,0.00075964550831081779,0.017
42,27050081192,0.162452440187,0.837547559813,0.102786558626,0.734761001187,0.0596658815612,0.713030797191,0.87852590456,0.040986007647571612,10,7.77e-16,10,5e-16,0.20069728978129997,0.0010592444567193362,0.00077878135751881814,0.017
43,27050081193,0.161726343781,0.838273656219,0.100386425932,0.737887230287,0.0613399178488,0.714294952201,0.876236230828,0.040799173334462341,10,7.22e-16,10,4.44e-16,0.20771070885164533,0.0010191276519541247,0.00075610997232565557,0.017
44,27050081194,0.159817528576,0.840182471424,0.101577948975,0.738604522449,0.0582395796003,0.71751076717,0.881251058601,0.040581836911412657,10,7.22e-16,10,4.44e-16,0.20985470202849599,0.0010908570411624745,0.00081828470435766775,0.017
45,27050081195,0.156090852842,0.843909147158,0.101250346381,0.742658800777,0.0548405064605,0.723849973886,0.887160737811,0.040136920466068302,10,6.11e-16,10,3.89e-16,0.21814012530184379,0.0011149946609066541,0.00083026510283433161,0.017
46,27050081196,0.158679968938,0.841320031062,0.100758370074,0.740561660988,0.0579215988645,0.7194536446,0.881994024126,0.040416758780366713,10,6.66e-16,10,3.89e-16,0.20311563074014538,0.0009785757002935022,0.00078347270982303619,0.017
47,27050081197,0.161500628963,0.838499371037,0.103052235559,0.735447135478,0.0584483934043,0.714636964368,0.880541259616,0.040514812187597789,10,7.22e-16,10,5e-16,0.16423108469491632,0.00073049206080511172,0.0006532829635996464,0.017
48,27050081198,0.163408003375,0.836591996625,0.103323592274,0.733268404351,0.0600844111011,0.71140806488,0.877686202978,0.040733914356179499,10,7.22e-16,10,5e-16,0.18197898314432925,0.00090893043738513751,0.00076615311663798334,0.017
49,27050081199,0.158492651954,0.841507348046,0.100405233959,0.741102114086,0.0580874179949,0.719777090619,0.881795820951,0.040003031074374723,10,6.11e-16,10,3.89e-16,0.17906571375703306,0.00077711129262190526,0.00080143016847766064,0.017
50,27050081200,0.161365247965,0.838634752035,0.103428052314,0.735206699721,0.057937195651,0.714860494537,0.88132506813,0.040830767797799178,10,7.22e-16,10,5e-16,0.19956885126760771,0.0010005269838077395,0.00078821386883109177,0.017
51,27050081201,0.159035779387,0.840964220613,0.100934269348,0.740029951266,0.0581015100392,0.718846872259,0.881643068827,0.040320933516888348,10,6.66e-16,10,3.89e-16,0.1962857055190983,0.0009941515525251608,0.0007491959167520158,0.017
52,27050081202,0.159218278751,0.840781721249,0.102636184169,0.738145537081,0.0565820945821,0.718511574419,0.883832851823,0.0398032570660539,10,5.55e-16,10,3.89e-16,0.17670809786539232,0.00084628632598160816,0.00082113595672178206,0.017
53,27050081203,0.159355622679,0.840644377321,0.101774208191,0.73887016913,0.0575814144878,0.718291424394,0.882330295026,0.039988265064967499,10,6.11e-16,10,3.89e-16,0.1880156926817359,0.00084415991909579907,0.00068508259713343737,0.017
54,27050081204,0.165098124593,0.834901875407,0.102544528363,0.732357347044,0.0625535962307,0.708568315435,0.873663420186,0.041897786291972584,10,9.99e-16,10,6.11e-16,0.1947229029171007,0.00089564650405914604,0.00069772468066502059,0.017
55,27050081205,0.163072325066,0.836927674934,0.104538848149,0.732388826785,0.0585334769164,0.711956845269,0.880045158184,0.040745852526603538,10,7.22e-16,10,5e-16,0.17460635893314147,0.0007435768890895442,0.0007587690910668953,0.017
56,27050081206,0.156671295688,0.843328704312,0.101049706328,0.742278997984,0.0556215893591,0.722864568927,0.885868431643,0.039267076057832348,10,5e-16,10,3.33e-16,0.19411885666316842,0.00092612711005380407,0.0008039160479548171,0.017
57,27050081207,0.159284986258,0.840715013742,0.10174907057,0.738965943173,0.0575359156878,0.718411670363,0.882414285392,0.04094026743517673,10,7.22e-16,10,4.44e-16,0.21915029124672192,0.001138440342879672,0.0007821646485161683,0.017
58,27050081208,0.160404625088,0.839595374912,0.101035952012,0.7385594229,0.0593686730755,0.716523532026,0.879449798678,0.040709028843567162,10,7.22e-16,10,5e-16,0.18714200053489627,0.00084454517809944452,0.00075651441116727179,0.017
59,27050081209,0.159116737843,0.840883262157,0.100451081655,0.740432180502,0.0586656561873,0.718716695323,0.880793967496,0.040515454295354275,10,7.22e-16,10,3.89e-16,0.2061660155563324,0.0010955653435559957,0.00077476441654645276,0.017
60,27050081210,0.16880334273,0.83119665727,0.105994845587,0.725201811683,0.0628084971429,0.702285408143,0.872448576043,0.042538075211952547,10,1.28e-15,10,7.77e-16,0.20438999149848447,0.0010708886090394134,0.0007680453924908125,0.017
61,27050081211,0.16127703242,0.83872296758,0.102457364271,0.736265603309,0.0588196681488,0.715024402251,0.880048551561,0.040744403161257825,10,7.22e-16,10,5e-16,0.1994790006655377,0.00097218019901832028,0.00079562745595883485,0.017
62,27050081212,0.159748176262,0.840251823738,0.102690839387,0.737560984351,0.0570573368749,0.717611699451,0.883006042878,0.040514823822916907,10,7.22e-16,10,4.44e-16,0.19021242659810467,0.00091338978539509208,0.00071213773607066227,0.017
63,27050081213,0.157951819673,0.842048180327,0.101757947647,0.74029023268,0.0561938720266,0.720675771595,0.88471198597,0.040428171388100419,10,7.22e-16,10,4.44e-16,0.19241038181134429,0.00096285306893503146,0.00076511041304758013,0.017
64,27050081214,0.15878166005,0.84121833995,0.101733060072,0.739485279878,0.0570485999784,0.719266336129,0.883252877747,0.040381483822321762,10,6.66e-16,10,3.89e-16,0.20678324533011194,0.0010154349760352107,0.00072035638436098587,0.017
65,27050081215,0.159763178453,0.840236821547,0.102049973592,0.738186847955,0.0577132048606,0.717595867016,0.882038094748,0.040173767459336124,10,6.11e-16,10,3.89e-16,0.18351768294030357,0.00078023498236777413,0.00077077023932716014,0.017
66,27050081216,0.158842034936,0.841157965064,0.100494603805,0.740663361259,0.0583474311313,0.719182396338,0.881328518891,0.039625151578625957,10,5.55e-16,10,3.89e-16,0.1953689872674671,0.00096671323350940995,0.00076908618664682841,0.017
67,27050081217,0.160357368141,0.839642631859,0.102483559528,0.737159072331,0.0578738086139,0.716581911964,0.881659051775,0.040171541562467557,10,6.11e-16,10,4.44e-16,0.16441980098807907,0.00070433309108580396,0.00072497099853542429,0.017
68,27050081218,0.156932111382,0.843067888618,0.100194748843,0.742873139774,0.0567373625394,0.722433479345,0.88416346928,0.040719522047421658,10,7.22e-16,10,4.44e-16,0.20082410266103612,0.00096944398084619144,0.00081156223754852473,0.017
69,27050081219,0.159708422944,0.840291577056,0.101025800334,0.739265776722,0.05868262261,0.717704103358,0.88062595219,0.041371883800829054,10,8.88e-16,10,5e-16,0.21900844561392308,0.0011513992553174993,0.00077971224031570864,0.017
70,27050081220,0.154592254981,0.845407745019,0.0995859583818,0.745821786637,0.0550062965996,0.726429961978,0.887291536882,0.039169126621105742,10,5e-16,10,3.89e-16,0.18364748392771602,0.00084258748455302325,0.00082898239399984309,0.017
71,27050081221,0.16148636356,0.83851363644,0.101578263658,0.736935372782,0.0599080999021,0.71468322011,0.878398424908,0.040452577335627328,10,6.66e-16,10,4.44e-16,0.18640220483854109,0.00086716720467904017,0.0008063760142944192,0.017
72,27050081222,0.160138569102,0.839861430898,0.101004913404,0.738856517494,0.0591336556976,0.716974984267,0.879859222868,0.04065525939806966,10,7.22e-16,10,4.44e-16,0.19515063899954355,0.00095797683490623706,0.00074784368533217056,0.017
73,27050081223,0.15735837765,0.84264162235,0.100430048532,0.742211573818,0.0569283291187,0.721704728337,0.883777684639,0.039991423818070561,10,6.11e-16,10,3.89e-16,0.21226789329387497,0.0010686585499112748,0.00078033218966037053,0.017
74,27050081224,0.155900967494,0.844099032506,0.0995544075685,0.744544624938,0.0563465599251,0.724198907948,0.884993580374,0.039317008972702162,10,5e-16,10,3.89e-16,0.16746059713308525,0.00071849784481539279,0.0007504842221945781,0.017
75,27050081225,0.160989406854,0.839010593146,0.103239360299,0.735771232847,0.0577500465545,0.715499725525,0.881689787577,0.041413600701162553,10,8.88e-16,10,5e-16,0.21213493498418945,0.0011633913949739925,0.00069365849330942813,0.017
76,27050081226,0.15655527398,0.84344472602,0.100589688946,0.742855037074,0.0559655850342,0.723068984361,0.88539135409,0.039915969630710653,10,6.11e-16,10,3.89e-16,0.19946935308336644,0.0010041688085679632,0.00081536293179590956,0.017
77,27050081227,0.15666998446,0.84333001554,0.0999111859289,0.743418829611,0.056758798531,0.722883878815,0.884196703028,0.04032407699373694,10,6.66e-16,10,3.89e-16,0.19577687244056452,0.00090635519650315204,0.00077828323109634177,0.017
78,27050081228,0.156175148189,0.843824851811,0.100506239307,0.743318612504,0.0556689088826,0.723717550254,0.885921791867,0.039682241296256346,10,5.55e-16,10,3.89e-16,0.18991772811915275,0.00090697772297955307,0.00076342859024478168,0.017
79,27050081229,0.158897738382,0.841102261618,0.100807548257,0.740294713361,0.0580901901256,0.719083124112,0.881693214013,0.039977803485977306,10,6.11e-16,10,3.89e-16,0.17934812362498576,0.00082944295074366392,0.00077737682117099208,0.017
80,27050081230,0.163477547839,0.836522452161,0.104603484153,0.731918968008,0.0588740636862,0.711271424022,0.879449536627,0.041475754071473393,10,9.99e-16,10,6.11e-16,0.18935894630415862,0.00087246925328287889,0.00080967365156458778,0.017
81,27050081231,0.156132127419,0.843867872581,0.0988765220472,0.744991350534,0.0572556053719,0.723815274053,0.883599535005,0.040052754169010732,10,6.11e-16,10,3.89e-16,0.18811291420400456,0.00089068783338763042,0.00076133083519645947,0.017
82,27050081232,0.158098766133,0.841901233867,0.10298008875,0.738921145117,0.0551186773833,0.720407693034,0.886256918749,0.040011347316959836,10,6.11e-16,10,3.89e-16,0.18816873521318656,0.00082252397782666981,0.00077685448674177319,0.017
83,27050081233,0.159862240925,0.840137759075,0.101532379423,0.738605379651,0.0583298615021,0.717435621017,0.881107542765,0.039813465720197706,10,5.55e-16,10,3.89e-16,0.17153614709409637,0.00069863822980212407,0.00068507671279325949,0.017
84,27050081234,0.160664241761,0.839335758239,0.10105621322,0.738279545019,0.0596080285406,0.716083293083,0.87903567858,0.040839914221223052,10,7.77e-16,10,5e-16,0.18140340718209569,0.00083562841832673072,0.00072410999975215673,0.017
85,27050081235,0.162657879889,0.837342120111,0.103036609244,0.734305510867,0.0596212706447,0.7126797476,0.878543112482,0.040515248841023588,10,7.22e-16,10,5e-16,0.16796543571079536,0.00076622965150776104,0.00072682839846075072,0.017
86,27050081236,0.16070687823,0.83929312177,0.102367180759,0.736925941011,0.0583396974711,0.715991391567,0.880890320665,0.040914494537441663,10,7.77e-16,10,5e-16,0.18863577524993025,0.00091937837411530264,0.00073625204022066421,0.017
87,27050081237,0.160504366904,0.839495633096,0.103357008649,0.736138624446,0.0571473582551,0.716319682124,0.882691915915,0.040595373047442686,10,7.22e-16,10,4.44e-16,0.1891794635105194,0.00094378251698307267,0.00070861975257584232,0.017
88,27050081238,0.158455885798,0.841544114202,0.101392985801,0.740151128401,0.0570628999968,0.719824728146,0.883311141617,0.040475078597554164,10,7.22e-16,10,4.44e-16,0.1939107601145641,0.00096765826145992591,0.00071063368572497193,0.017
89,27050081239,0.16068597354,0.83931402646,0.103786259494,0.735527766966,0.0568997140464,0.716005522784,0.883012547368,0.040790304855997606,10,7.77e-16,10,4.44e-16,0.2066310552493722,0.0010625106449797951,0.00071761394311643551,0.017
90,27050081240,0.15941479966,0.84058520034,0.101514040929,0.73907115941,0.0579007587313,0.718194912171,0.881846446969,0.040347546017022326,10,6.66e-16,10,5e-16,0.17608005005637994,0.00081439321102197741,0.00076326216746441691,0.017
91,27050081241,0.161221610531,0.838778389469,0.101204923244,0.737573466225,0.0600166872876,0.715137025127,0.878301756771,0.040521425491986382,10,7.22e-16,10,5e-16,0.16355006233186486,0.00073860679092575994,0.00070513089590972596,0.017
92,27050081242,0.15563056767,0.84436943233,0.0994823023562,0.744887129974,0.0561482653137,0.724660776098,0.885352490249,0.039341836430523532,10,5e-16,10,3.33e-16,0.20035159715281892,0.00093612174954919749,0.00075764567170033504,0.017
93,27050081243,0.159153238386,0.840846761614,0.10246583609,0.738380925524,0.0566874022954,0.718624519626,0.883693772831,0.040574652368434411,10,7.22e-16,10,5e-16,0.18813359280353326,0.00098930343258352821,0.00070758075779350218,0.017
94,27050081244,0.160731305331,0.839268694669,0.101170308033,0.738098386636,0.0595609972982,0.715967960585,0.879088785622,0.040376452060343897,10,6.66e-16,10,3.89e-16,0.2016785503900671,0.00093800121021954223,0.00080083100995134531,0.017
95,27050081245,0.163367475197,0.836632524803,0.102685493135,0.733947031669,0.0606819820621,0.711486082362,0.876817064419,0.041236683226582152,10,8.88e-16,10,5e-16,0.20669388279005008,0.0010653489965524667,0.00075016998606444989,0.017
96,27050081246,0.162264965177,0.837735034823,0.102189183683,0.735545851141,0.0600757814941,0.713356760734,0.877967450344,0.040861203287300224,10,7.77e-16,10,5e-16,0.19011380905933062,0.00086151748669398515,0.00066222977863420786,0.017
97,27050081247,0.158163914233,0.841836085767,0.100735432742,0.741100653024,0.0574284814912,0.720330652648,0.882844865156,0.040223046119562574,10,6.11e-16,10,4.44e-16,0.17244861268972822,0.00078976014495877082,0.00071603325042811253,0.017
98,27050081248,0.160177928433,0.839822071567,0.101316776022,0.738505295545,0.0588611524107,0.716903580119,0.880250429476,0.040505164566518551,10,7.22e-16,10,4.44e-16,0.18886496766581862,0.00086417773493075454,0.00077640921033500444,0.017
99,27050081249,0.159421248734,0.840578751266,0.102074587217,0.738504164049,0.0573466615172,0.71817556126,0.882659583714,0.040709248477134502,10,7.22e-16,10,4.44e-16,0.21437488629042845,0.0011743847033710718,0.00082985303966485915,0.017
100,27050081250,0.159949226528,0.840050773472,0.10250901872,0.737541754751,0.0574402078081,0.717273460065,0.882394664402,0.040642552517751798,10,7.22e-16,10,4.44e-16,0.20486220151703438,0.00098403665413139335,0.00081487041417669011,0.017
101,27050081251,0.164556617886,0.835443382114,0.104195969648,0.731247412466,0.060360648238,0.709456508019,0.877012810975,0.041613061908811033,10,9.44e-16,10,5.55e-16,0.20652106113964852,0.0010483926719483286,0.00074171460125387447,0.017
102,27050081252,0.160223769546,0.839776230454,0.101715528899,0.738060701555,0.0585082406463,0.716819887904,0.880758307951,0.040513775606651203,10,6.66e-16,10,4.44e-16,0.19008479244415144,0.00082065366919880126,0.00074283017392295534,0.017
103,27050081253,0.156090036482,0.843909963518,0.0996640690037,0.744245894515,0.056425967478,0.723875158671,0.884829817479,0.039683714463432905,10,5.55e-16,10,3.89e-16,0.18805595197267566,0.00082993649709929454,0.00068651813384231831,0.017
104,27050081254,0.164766706601,0.835233293399,0.104015570689,0.73121772271,0.0607511359119,0.709104941052,0.876390078195,0.041973468721374543,10,1.05e-15,10,6.11e-16,0.20632386879680786,0.00099713581156800606,0.00070831504442153963,0.017
105,27050081255,0.162033807188,0.837966192812,0.103571128722,0.73439506409,0.0584626784661,0.713726995127,0.880393844585,0.040658645982335095,10,7.22e-16,10,5e-16,0.16719988380374273,0.00078807518910622575,0.00073086140116700052,0.017
106,27050081256,0.157218054682,0.842781945318,0.100550021071,0.742231924247,0.056668033611,0.721941624933,0.884194926643,0.040524473560708332,10,7.22e-16,10,4.44e-16,0.18940000360087583,0.00089639186867519305,0.00073589460201880575,0.017
107,27050081257,0.166755550355,0.833244449645,0.104626433772,0.728618015873,0.0621291165825,0.705746360884,0.873908366431,0.042287266406490796,10,1.11e-15,10,6.66e-16,0.207350938158267,0.0010563548112308956,0.00077230087302800488,0.017
108,27050081258,0.161708120257,0.838291879743,0.102498292752,0.735793586991,0.0592098275043,0.714294111873,0.879372451736,0.040388482974185173,10,6.66e-16,10,5e-16,0.1756281759231797,0.00082718045736875946,0.00072765165480797732,0.017
109,27050081259,0.161478167176,0.838521832824,0.102798232079,0.735723600745,0.0586799350975,0.714678794279,0.880206158928,0.040930756307169629,10,8.33e-16,10,5e-16,0.20571517071554235,0.00099353204286889516,0.00085504464535419013,0.017
110,27050081260,0.157576602697,0.842423397303,0.100884287575,0.741539109728,0.0566923151224,0.721326781592,0.884071083252,0.040185967719690699,10,6.11e-16,10,3.89e-16,0.20465731098560846,0.0010373718569236707,0.00078858763586284295,0.017
111,27050081261,0.158825288713,0.841174711287,0.100443575456,0.740731135831,0.0583817132567,0.719211596141,0.881282182077,0.039889592786928045,10,6.11e-16,10,3.89e-16,0.18403452431050504,0.00090420685381444586,0.00071305996843809138,0.017
112,27050081262,0.160084165409,0.839915834591,0.101532504789,0.738383329802,0.0585516606206,0.71705930654,0.880728016276,0.040949498821734126,10,7.77e-16,10,4.44e-16,0.22504300693556034,0.0012071476854309084,0.00083084875286831611,0.017
113,27050081263,0.161172267571,0.838827732429,0.101943632821,0.736884099608,0.05922863475,0.715209493519,0.879472195296,0.040161244244861095,10,6.11e-16,10,4.44e-16,0.17440879526479858,0.00078680741431299281,0.00074107039696107559,0.017
114,27050081264,0.160219211951,0.839780788049,0.102680998686,0.737099789363,0.0575382132646,0.716813131809,0.882185645988,0.040605144790301473,10,7.22e-16,10,4.44e-16,0.20175564091797416,0.00096868435173803988,0.00075324516988582626,0.017
115,27050081265,0.155890599713,0.844109400287,0.0995633920568,0.74454600823,0.0563272076559,0.724216438152,0.885024614108,0.039506440738497156,10,5e-16,10,3.89e-16,0.17804873930645448,0.00077331217163557431,0.00074037901618706308,0.017
116,27050081266,0.155549835488,0.844450164512,0.0996942140069,0.744755950505,0.0558556214813,0.724795200954,0.885802906341,0.039434306073283375,10,5e-16,10,3.33e-16,0.19914033680675047,0.00095899938488561349,0.0007715325580371599,0.017
117,27050081267,0.164027151987,0.835972848013,0.102525496413,0.7334473516,0.0615016555741,0.710374795919,0.875458031545,0.041444231546896686,10,9.44e-16,10,5.55e-16,0.19167576507030104,0.00087459333756437913,0.00069187057811339291,0.017
118,27050081268,0.161898496374,0.838101503626,0.102328126979,0.735773376647,0.0595703693959,0.713974544469,0.878797219846,0.04074127292326428,10,7.22e-16,10,5e-16,0.18012973286881373,0.00086921877900774075,0.00072281694934381551,0.017
119,27050081269,0.159151937738,0.840848062262,0.100515010263,0.740333051999,0.0586369274751,0.718655989629,0.880827676763,0.040541584256744617,10,7.22e-16,10,4.44e-16,0.18979118186656407,0.00093363520048980655,0.0007634539422790678,0.017
120,27050081270,0.159266742319,0.840733257681,0.101700779146,0.739032478535,0.0575659631726,0.718443356035,0.882374522569,0.040550549359923804,10,7.22e-16,10,4.44e-16,0.1924699636908449,0.00089170640555154778,0.0007698145625879264,0.017
121,27050081271,0.161184276566,0.838815723434,0.103258437851,0.735557285583,0.0579258387152,0.715169436991,0.881384851226,0.040976646582811999,10,7.77e-16,10,5e-16,0.19953853673785182,0.00094468575206376392,0.0007490209657924949,0.017
122,27050081272,0.158682334945,0.841317665055,0.100662151266,0.740655513789,0.0580201836783,0.719451069782,0.881848498081,0.040403900219079143,10,6.66e-16,10,3.89e-16,0.19844007889270288,0.00097253245107653487,0.0007498706877382364,0.017
123,27050081273,0.159865781143,0.840134218857,0.102362872451,0.737771346405,0.0575029086919,0.717417159777,0.882322568991,0.040261282255790759,10,6.11e-16,10,4.44e-16,0.18078867036994506,0.00082243988759248172,0.0007719957893210865,0.017
124,27050081274,0.159109367803,0.840890632197,0.101565937156,0.739324695041,0.0575434306467,0.718712482388,0.882445776225,0.040417645170793194,10,6.66e-16,10,4.44e-16,0.1850230430959644,0.00085985871170968947,0.00073140787133868827,0.017
125,27050081275,0.163146441281,0.836853558719,0.103134617098,0.733718941621,0.0600118241826,0.711852696339,0.877854152416,0.041118128490360117,10,8.33e-16,10,5e-16,0.1982437943748796,0.00095126339881627052,0.00079183441295686786,0.017
126,27050081276,0.152800947502,0.847199052498,0.0999687319963,0.747230320501,0.0528322155059,0.729484188768,0.890941731503,0.039145046003515135,10,5e-16,10,2.78e-16,0.21279399834106372,0.0010895702316673574,0.00079600217403091509,0.017
127,27050081277,0.158783861399,0.841216138601,0.101408224671,0.73980791393,0.0573756367277,0.719267470639,0.882771496468,0.040552719835486355,10,7.22e-16,10,3.89e-16,0.21766338674506869,0.0010368952881537744,0.00072426356955550579,0.017
128,27050081278,0.157623527125,0.842376472875,0.100556708253,0.741819764622,0.0570668188715,0.721251903819,0.883508929287,0.040505630566110222,10,7.22e-16,10,3.89e-16,0.21756208075773997,0.0010988665850947118,0.00082152797080331454,0.017
129,27050081279,0.165723406151,0.834276593849,0.105837938294,0.728438655555,0.0598854678568,0.707465437749,0.877442710815,0.041854413766033244,10,9.99e-16,10,6.11e-16,0.20042872031748726,0.0010302858222960157,0.00072447005598949728,0.017
130,27050081280,0.160144202039,0.839855797961,0.10002590788,0.739829890081,0.0601182941587,0.716980119594,0.878410142798,0.040814859182028068,10,7.22e-16,10,4.44e-16,0.21445019092634088,0.0010593268787874783,0.00077230889056195305,0.017
131,27050081281,0.155922018662,0.844077981338,0.0999596895095,0.744118291828,0.0559623291526,0.724156961695,0.885553282109,0.039101684923065878,10,5e-16,10,3.33e-16,0.17469152035095037,0.00078036304399289782,0.00077641460774582384,0.017
132,27050081282,0.160317921937,0.839682078063,0.101957954755,0.737724123309,0.058359967182,0.716656655369,0.880953711861,0.04081036084857817,10,7.77e-16,10,5e-16,0.19689892657106822,0.0010431131994593551,0.00075591440125858137,0.017
133,27050081283,0.15718479529,0.84281520471,0.100011941165,0.742803263545,0.0571728541257,0.722006277746,0.883460871929,0.039895004487015946,10,6.11e-16,10,3.89e-16,0.18843603904154738,0.00091338084657404056,0.00076268709074462358,0.017
134,27050081284,0.158907935172,0.841092064828,0.100678800382,0.740413264446,0.0582291347907,0.719067743023,0.881486445958,0.040034490915692986,10,6.11e-16,10,3.89e-16,0.18494578791102179,0.00082150408830495702,0.00074649386344199454,0.017
135,27050081285,0.157801701128,0.842198298872,0.101290017744,0.740908281128,0.056511683385,0.720937972776,0.884281463707,0.039935697547274274,10,6.11e-16,10,3.89e-16,0.19075377047449171,0.00091921222372449171,0.00071605754272476214,0.017
136,27050081286,0.157800968364,0.842199031636,0.100632628369,0.741566403267,0.0571683399951,0.720949079333,0.883316152829,0.039945420959113034,10,6.11e-16,10,3.89e-16,0.19296797627399898,0.00096370032192507422,0.0008033387122143988,0.028
137,27050081287,0.160559290498,0.839440709502,0.102262957557,0.737177751944,0.0582963329413,0.716243021491,0.880989406502,0.040988292210160225,10,8.33e-16,10,4.44e-16,0.22008523295038251,0.0010915829748628261,0.00077568320906388024,0.017
138,27050081288,0.158023969978,0.841976030022,0.101434229808,0.740541800214,0.0565897401702,0.720557997153,0.884112284575,0.040120958375357334,10,6.11e-16,10,4.44e-16,0.17360997823178204,0.00074909032263804432,0.00076092807736973661,0.017
139,27050081289,0.159890907034,0.840109092966,0.101011918848,0.739097174117,0.0588789881858,0.717394813879,0.880293250079,0.040739469555961236,10,7.22e-16,10,5e-16,0.19299715615711444,0.00092803091206941787,0.00078587679469634077,0.017
140,27050081290,0.157535713166,0.842464286834,0.102455239685,0.740009047149,0.0550804734808,0.721372750477,0.886451033064,0.039875261182443125,10,6.11e-16,10,3.89e-16,0.20163095091899674,0.0009497003545552924,0.00084028450357717785,0.017
141,27050081291,0.160070821047,0.839929178953,0.102245275731,0.737683903223,0.0578255453163,0.717071239942,0.881798841603,0.040855949817448785,10,7.77e-16,10,4.44e-16,0.21342858919992747,0.0011356217249046483,0.00075679790999303657,0.017
142,27050081292,0.153786166906,0.846213833094,0.0997342420759,0.746479591018,0.0540519248304,0.72780392883,0.888898094583,0.038944124113788933,10,4.44e-16,10,2.78e-16,0.19889586103830759,0.00091962091787744506,0.00075613673594783449,0.017
143,27050081293,0.15916503191,0.84083496809,0.101172943774,0.739662024316,0.0579920881364,0.718623895783,0.88177261928,0.040532772916366949,10,7.22e-16,10,4.44e-16,0.20870581936890453,0.0010039483459992899,0.00079580078236326352,0.017
144,27050081294,0.158389975205,0.841610024795,0.101716232756,0.739893792039,0.0566737424491,0.719931846981,0.883899392451,0.039699273675540873,10,5.55e-16,10,3.89e-16,0.16830262967756504,0.00070704208035823803,0.00073720985322346362,0.017
145,27050081295,0.159160667583,0.840839332417,0.102100100637,0.73873923178,0.0570605669466,0.718617395998,0.883143304003,0.039553261899942849,10,5e-16,10,3.89e-16,0.16497825664228272,0.000759221235080823,0.00071935137556471628,0.017
146,27050081296,0.162010917589,0.837989082411,0.101802666844,0.736186415567,0.0602082507451,0.71379224165,0.877832723071,0.041408942827413656,10,8.88e-16,10,5e-16,0.21837609928360291,0.0010815636456068479,0.0007795448925876163,0.017
147,27050081297,0.15731236659,0.84268763341,0.0999393280365,0.742748305374,0.0573730385534,0.721790351854,0.883135139415,0.039583945246015335,10,5.55e-16,10,3.89e-16,0.1844334846789959,0.00090003660700897542,0.00078316490498359754,0.017
148,27050081298,0.157159245387,0.842840754613,0.102413208519,0.740427546095,0.0547460368681,0.7220137263,0.887035344133,0.039807942919273226,10,6.11e-16,10,3.89e-16,0.18692447666366196,0.00084005497378368576,0.00080396819530527256,0.017
149,27050081299,0.159956695065,0.840043304935,0.100354550302,0.739688754633,0.059602144763,0.717293112551,0.879214143653,0.04013456302946565,10,6.11e-16,10,4.44e-16,0.17369513510140655,0.00077473749809493613,0.00077530722371845591,0.017
150,27050081300,0.159452537894,0.840547462106,0.100886580163,0.739660881943,0.0585659577317,0.718140291445,0.880859273057,0.040776215884570019,10,7.22e-16,10,5e-16,0.1842217513474268,0.00085362024217672272,0.00073690871183553571,0.017
151,27050081301,0.161451335922,0.838548664078,0.101883574983,0.736665089095,0.0595677609389,0.714737931279,0.878907155164,0.041497595415918187,10,9.44e-16,10,5e-16,0.21195177789460573,0.0010462815565203025,0.00072073241684041871,0.017
152,27050081302,0.159004560262,0.840995439738,0.101897580481,0.739097859257,0.0571069797807,0.718885419699,0.883112912378,0.040090381498672854,10,6.11e-16,10,3.89e-16,0.17633315598599819,0.00076240167580775829,0.00070169098821689258,0.017
153,27050081303,0.160942155123,0.839057844877,0.102740802759,0.736317042118,0.0582013523634,0.715587233835,0.881037505683,0.041152151099559456,10,8.88e-16,10,5e-16,0.20893025512435504,0.0010826793541505065,0.00074267590521398107,0.017
154,27050081304,0.160304768905,0.839695231095,0.101483427937,0.738211803158,0.0588213409682,0.71668606769,0.880278504974,0.040729625006270614,10,7.22e-16,10,5e-16,0.19130827437387132,0.00093199373260169805,0.00075077250361567285,0.017
155,27050081305,0.15750505805,0.84249494195,0.100199344048,0.742295597902,0.0573057140018,0.721458720518,0.883186762524,0.039867588182862984,10,6.11e-16,10,3.89e-16,0.20035552790755451,0.00099832477081814833,0.00078408321545817906,0.017
156,27050081306,0.162585619465,0.837414380535,0.100959118104,0.736455262431,0.0616265013605,0.712833057652,0.875611805463,0.040111074750898139,10,6.11e-16,10,5e-16,0.16546095383708381,0.00069134491978050218,0.0008192521032513657,0.017
157,27050081307,0.166607486829,0.833392513171,0.104751507325,0.728641005846,0.0618559795042,0.705993566418,0.874343612499,0.041484250035406199,10,9.44e-16,10,6.11e-16,0.16940034552343453,0.00075212836243219192,0.00069886501990230735,0.017
158,27050081308,0.167537052929,0.832462947071,0.105362967839,0.727099979231,0.0621740850902,0.704421347276,0.873665369322,0.042138509342531202,10,1.11e-15,10,6.66e-16,0.19203298899564392,0.00092615073780577756,0.00067626179499440271,0.017
159,27050081309,0.15928444244,0.84071555756,0.101746039695,0.738969517865,0.0575384027446,0.718412638715,0.882410760275,0.040320407216305892,10,6.66e-16,10,3.89e-16,0.19085467191637218,0.00089779455872322279,0.0007225195912061239,0.017
160,27050081310,0.162059935629,0.837940064371,0.103199108311,0.73474095606,0.0588608273189,0.713688378359,0.879802261157,0.040723113721810374,10,7.22e-16,10,5e-16,0.16993207800591559,0.00076110571195913421,0.00073027620847609259,0.017
161,27050081311,0.15629808262,0.84370191738,0.100680335626,0.743021581755,0.0556177469944,0.723505562816,0.885966509434,0.039921261465306231,10,6.11e-16,10,3.89e-16,0.20274679236889015,0.00098158951436120309,0.00077159322449730865,0.017
162,27050081312,0.160323383883,0.839676616117,0.100455709071,0.739220907046,0.0598676748115,0.716669931145,0.878735599709,0.040201215430646753,10,6.11e-16,10,3.89e-16,0.18057481419075849,0.00081401925226293865,0.00070727649537949443,0.017
163,27050081313,0.160861798972,0.839138201028,0.102811756487,0.736326444541,0.0580500424847,0.715722278468,0.881279169229,0.040651463400481917,10,7.22e-16,10,4.44e-16,0.20398512231001875,0.00099307145951557847,0.00078929668775950591,0.017
164,27050081314,0.160257403925,0.839742596075,0.100793410646,0.738949185429,0.0594639932793,0.716776704567,0.879344975819,0.040938655368147531,10,7.77e-16,10,5e-16,0.20659153024730414,0.0010495013619493899,0.00077146188684490446,0.017
165,27050081315,0.158713755533,0.841286244467,0.102068926925,0.739217317542,0.0566448286084,0.719376608795,0.883863057436,0.040590461424253162,10,7.22e-16,10,4.44e-16,0.20308346915463615,0.0010030266292224608,0.00078711254512922341,0.017
166,27050081316,0.16268838346,0.83731161654,0.102393235473,0.734918381067,0.0602951479871,0.712637838669,0.877545125361,0.041434385534511717,10,8.88e-16,10,5.55e-16,0.19036241757403272,0.00089569029672445445,0.00069777651186313293,0.017
167,27050081317,0.155885352641,0.844114647359,0.099141116484,0.744973530875,0.0567442361573,0.724231712503,0.884412757619,0.03955836874853251,10,5.55e-16,10,3.89e-16,0.18512445681181722,0.0008536719471464578,0.00076093285070657915,0.017
168,27050081318,0.14988148801,0.85011851199,0.0967981965988,0.753320315391,0.0530832914114,0.734532613228,0.891325624329,0.038705036782422972,10,3.89e-16,10,2.78e-16,0.19695533248988917,0.00091973112361103636,0.00079908817393536187,0.017
169,27050081319,0.162149471715,0.837850528285,0.102585084742,0.735265443543,0.0595643869733,0.713546145981,0.878746640875,0.040617621209270233,10,7.22e-16,10,5e-16,0.17966703313274479,0.00080599110323946834,0.00072642375258562405,0.017
170,27050081320,0.157947875634,0.842052124366,0.101682132157,0.740369992209,0.0562657434769,0.72068361261,0.884607277684,0.040431143189284945,10,7.22e-16,10,3.89e-16,0.2126758630930119,0.0011151026966179564,0.00082033255323302775,0.017
171,27050081321,0.158953759298,0.841046240702,0.10079652835,0.740249712352,0.0581572309478,0.718988178585,0.881581042661,0.040041012773728235,10,6.11e-16,10,3.89e-16,0.18053571373026267,0.0008297271406488972,0.00071653919802332493,0.017
172,27050081322,0.163803637177,0.836196362823,0.10351731336,0.732679049464,0.0602863238172,0.710737165668,0.877296981973,0.040946065060408071,10,7.77e-16,10,5e-16,0.19937840974439225,0.00097033228566079316,0.00078901048948034898,0.017
173,27050081323,0.166312847286,0.833687152714,0.103656063864,0.73003108885,0.0626567834228,0.706505789403,0.873233271286,0.042098770171616513,10,1.11e-15,10,6.11e-16,0.19851683824464017,0.00096284495778778433,0.00075139882404826855,0.017
174,27050081324,0.166085729375,0.833914270625,0.10358248894,0.730331781685,0.0625032404359,0.706889183896,0.873510861768,0.042074654271285442,10,1.11e-15,10,6.11e-16,0.21930533359181836,0.0011803307678811129,0.0007807524926399513,0.017
175,27050081325,0.156710082144,0.843289917856,0.101104866303,0.742185051553,0.0556052158403,0.72279771753,0.885882916129,0.040703107656011338,10,7.22e-16,10,4.44e-16,0.21537057140012472,0.001097642608184977,0.00078776870281045349,0.017
176,27050081326,0.157942685336,0.842057314664,0.10127161757,0.740785697094,0.0566710677663,0.720698592457,0.88401259456,0.039955252071273796,10,6.11e-16,10,3.89e-16,0.18209429145040534,0.00086111098296987271,0.00072148652978581561,0.017
177,27050081327,0.156740137711,0.843259862289,0.0996061550176,0.743653707271,0.0571339826935,0.72276903837,0.883627722136,0.039852287753280431,10,6.11e-16,10,3.89e-16,0.18257464653721522,0.00084058303185458429,0.00076559575935973925,0.017
178,27050081328,0.159963427261,0.840036572739,0.100958167845,0.739078404894,0.0590052594154,0.717272642471,0.880090131169,0.040264513621542097,10,6.66e-16,10,3.89e-16,0.19571850626264076,0.001074023196056609,0.00077137039814248801,0.017
179,27050081329,0.167998809367,0.832001190633,0.105314415791,0.726686774842,0.0626843935769,0.703646283581,0.872811120016,0.042439631250508994,10,1.22e-15,10,7.22e-16,0.20069972262286317,0.00096193881688066973,0.00082649179689168518,0.017
180,27050081330,0.15896379523,0.84103620477,0.102736909543,0.738299295227,0.0562268856868,0.718942034791,0.884416817632,0.04047610622295407,10,7.22e-16,10,3.89e-16,0.20558786232320425,0.0010347943576751197,0.00078861347238494905,0.017
181,27050081331,0.158240779862,0.841759220138,0.101017610401,0.740741609737,0.0572231694609,0.720195808346,0.883127965853,0.040475728161293363,10,6.66e-16,10,4.44e-16,0.19745428540210919,0.00097243434913012671,0.00076757076206252135,0.017
182,27050081332,0.171309850439,0.828690149561,0.105225972216,0.723464177345,0.0660838782239,0.698097257982,0.867080027754,0.042522238105220385,10,1.22e-15,10,7.77e-16,0.19387831978760528,0.00097336972292537676,0.00073327469904728665,0.017
183,27050081333,0.161152128577,0.838847871423,0.101925733359,0.736922138063,0.0592263952177,0.715243863381,0.879480287243,0.040558038389985757,10,7.22e-16,10,4.44e-16,0.19099301436716754,0.00085923020702153663,0.00071854325410191354,0.017
184,27050081334,0.159286479726,0.840713520274,0.100162076079,0.740551444194,0.0591244036473,0.718432940784,0.880078350189,0.039587708967837788,10,5.55e-16,10,3.89e-16,0.17359030590200031,0.00079774464208531165,0.00073786569811647032,0.017
185,27050081335,0.157578422055,0.842421577945,0.10215239521,0.740269182735,0.0554260268442,0.721304666215,0.885932476138,0.040673682875052179,10,7.22e-16,10,3.89e-16,0.22556079464080914,0.0012289188962935609,0.00081564933755074441,0.017
186,27050081336,0.165461941808,0.834538058192,0.103110045399,0.731428012793,0.0623518964096,0.707946777048,0.873876280371,0.041135263175409005,10,8.88e-16,10,6.11e-16,0.1651590629191747,0.00076343705979330589,0.0007161395795988358,0.017
187,27050081337,0.158995860219,0.841004139781,0.102902031805,0.738102107976,0.0560938284143,0.718885122336,0.884604672341,0.040151007284539963,10,6.11e-16,10,3.89e-16,0.19070959411362209,0.00086182499964749658,0.00072473262250950289,0.017
188,27050081338,0.158190254495,0.841809745505,0.0998059738459,0.742003771659,0.0583842806486,0.720299835294,0.88143310755,0.040239682776560724,10,6.11e-16,10,3.89e-16,0.20637080207922853,0.0010326344237740637,0.00075999978116626798,0.017
189,27050081339,0.162836867496,0.837163132504,0.103734952735,0.733428179769,0.0591019147614,0.712366760078,0.879264642528,0.041518461011410226,10,9.44e-16,10,5.55e-16,0.20186620661527477,0.00099406285610554299,0.00079003694344819601,0.017
190,27050081340,0.156097009927,0.843902990073,0.100110066827,0.743792923246,0.0559869431003,0.723856589872,0.885473588041,0.039817855266869512,10,5.55e-16,10,3.89e-16,0.1781088633077581,0.00081597919039463407,0.0007334340402179926,0.017
191,27050081341,0.156816395372,0.843183604628,0.101251009462,0.741932595165,0.0555653859097,0.722614569794,0.885915208732,0.039827127398978181,10,6.11e-16,10,3.89e-16,0.16871080489480161,0.00073622135963951208,0.00072035943420242321,0.017
192,27050081342,0.161699875444,0.838300124556,0.103167558003,0.735132566553,0.0585323174417,0.714298024906,0.880370559059,0.041757360982854513,10,9.99e-16,10,6.11e-16,0.20078472398757885,0.0010346845553915189,0.00070311911301261889,0.017
193,27050081343,0.157710735351,0.842289264649,0.101246207295,0.741043057354,0.0564645280557,0.721093281994,0.884373093632,0.040238363419269729,10,6.11e-16,10,3.89e-16,0.19943757612479163,0.00094582838811551641,0.000807438275944207,0.017
194,27050081344,0.158491885215,0.841508114785,0.102145059666,0.739363055119,0.0563468255489,0.719752295647,0.88435522259,0.040439299429830475,10,6.66e-16,10,4.44e-16,0.19316404607003734,0.00091878256025173838,0.00079051686501032466,0.017
195,27050081345,0.157105978206,0.842894021794,0.100109809803,0.742784211991,0.056996168403,0.72213890392,0.883740070501,0.039771624953546719,10,6.11e-16,10,3.33e-16,0.21290772053371232,0.0010960612188719802,0.00082332645860433234,0.017
196,27050081346,0.158321144655,0.841678855345,0.101001030782,0.740677824563,0.0573201138733,0.720059512187,0.882965813193,0.040061118372085681,10,6.11e-16,10,3.89e-16,0.18940766417812915,0.00087530542517750924,0.00072357263039907172,0.017
197,27050081347,0.163120809421,0.836879190579,0.104208300487,0.732670890092,0.058912508934,0.71187989247,0.879476496392,0.041403839977551274,10,8.88e-16,10,5e-16,0.19835778732134668,0.00093139960252082074,0.00070587908430538588,0.017
198,27050081348,0.159262732044,0.840737267956,0.10154151054,0.739195757416,0.0577212215035,0.718452550884,0.882147215174,0.04034978104969749,10,6.66e-16,10,3.89e-16,0.20742261014393215,0.0010097314034805695,0.00082716897505187743,0.017
199,27050081349,0.160928014815,0.839071985185,0.101717269124,0.737354716061,0.059210745691,0.715626537054,0.879556758123,0.041091011091707409,10,8.33e-16,10,5e-16,0.18798577306167419,0.00085460730332030525,0.00071522967263258196,0.017
200,27050081350,0.153038215414,0.846961784586,0.0982002124998,0.748761572087,0.0548380029139,0.729105039246,0.887932144701,0.039251801526521593,10,5e-16,10,3.33e-16,0.19811675430648024,0.00097848683922138139,0.0008158525706032188,0.017
201,27050081351,0.160395089686,0.839604910314,0.102846875951,0.736758034363,0.0575482137345,0.716512529008,0.882128729634,0.040741420505543927,10,7.22e-16,10,5e-16,0.1903230640589999,0.00091568574004549869,0.00072356153501778036,0.017
202,27050081352,0.155630973652,0.844369026348,0.0997286783674,0.744640347981,0.0559022952846,0.724656388517,0.885714041821,0.039706443259990946,10,5.55e-16,10,3.89e-16,0.18955716210038709,0.00094589444109854893,0.00070566158285207022,0.017
203,27050081353,0.156563439593,0.843436560407,0.100757447873,0.742679112534,0.0558059917194,0.72305256597,0.885623985095,0.039987964586189792,10,6.11e-16,10,3.89e-16,0.20496101096900332,0.0010436649803563134,0.00078935281923016905,0.017
204,27050081354,0.156614217609,0.843385782391,0.100383142211,0.74300264018,0.0562310753981,0.722971733656,0.884986414364,0.040227791812312258,10,6.11e-16,10,3.89e-16,0.20492473945645917,0.0011629623624650677,0.00084373424781309053,0.017
205,27050081355,0.159272332266,0.840727667734,0.10156312076,0.739164546974,0.0577092115064,0.71843593429,0.882162549506,0.040573285480096179,10,7.22e-16,10,4.44e-16,0.19711775582419888,0.00091339202896727233,0.00072548851385830122,0.017
206,27050081356,0.165619075522,0.834380924478,0.103467272799,0.73091365168,0.0621518027232,0.707676719986,0.874134411521,0.041799059934230567,10,9.99e-16,10,6.11e-16,0.18786201223576349,0.00096273442044144796,0.00071895204484365854,0.017
207,27050081357,0.162080476433,0.837919523567,0.102964372008,0.734955151559,0.059116104425,0.71365715495,0.879422066453,0.040879250962512236,10,7.22e-16,10,5e-16,0.19554125807518319,0.00095235302903140485,0.00078005570015128004,0.017
208,27050081358,0.159046941772,0.840953058228,0.10167539598,0.739277662248,0.0573715457922,0.718816806738,0.882713637034,0.040789899725752761,10,7.22e-16,10,4.44e-16,0.20276205936347291,0.00095630138840303511,0.00072738347120377734,0.017
209,27050081359,0.160283000097,0.839716999903,0.102407247125,0.737309752779,0.0578757529721,0.716709109343,0.881674040149,0.040029207103205476,10,6.11e-16,10,3.89e-16,0.17785144109411488,0.00078698020805565772,0.000867288873981694,0.017
210,27050081360,0.157624545544,0.842375454456,0.101511680474,0.740863773982,0.0561128650706,0.721235847538,0.884911289588,0.039697259448290632,10,5.55e-16,10,3.89e-16,0.19284990815758174,0.00088414344073760396,0.00077700813861977629,0.017
211,27050081361,0.163818541318,0.836181458682,0.102483957185,0.733697501497,0.0613345841332,0.710727507777,0.87575223902,0.041637129824270265,10,9.44e-16,10,5.55e-16,0.20632935688317078,0.00098020052907672587,0.00077832380993471102,0.017
212,27050081362,0.160319663584,0.839680336416,0.101259878833,0.738420457583,0.0590597847514,0.716664174437,0.879924343368,0.040541821395886156,10,7.22e-16,10,4.44e-16,0.19785002056100476,0.0009750598698877248,0.00079696868350002893,0.017
213,27050081363,0.160998205692,0.839001794308,0.1028550201,0.736146774209,0.0581431855917,0.715490588587,0.881109650605,0.040981523316470314,10,7.77e-16,10,4.44e-16,0.21830117676446137,0.001120402499706033,0.00077513618018542436,0.017
214,27050081364,0.164871614128,0.835128385872,0.103471991559,0.731656394313,0.0613996225696,0.708936222044,0.875412367915,0.041517527788792828,10,8.88e-16,10,5.55e-16,0.19559945779758336,0.00095124525295054688,0.00076546569752746093,0.017
215,27050081365,0.1627690804,0.8372309196,0.102604205354,0.734626714246,0.0601648750466,0.712498282772,0.877717689993,0.040731982291490568,10,7.22e-16,10,5e-16,0.18415522379206894,0.00086869739112939003,0.00070814023152886705,0.017
216,27050081366,0.159903785735,0.840096214265,0.101774910951,0.738321303313,0.0581288747841,0.717361528905,0.881393049609,0.040681428388980707,10,7.22e-16,10,4.44e-16,0.21240466546142611,0.0010663016487984197,0.00078142878598145692,0.017
217,27050081367,0.158488164991,0.841511835009,0.101658632675,0.739853202334,0.0568295323161,0.719765911392,0.883646399211,0.039803088754438602,10,5.55e-16,10,3.89e-16,0.16633798873033923,0.00072895719219086491,0.00076872278429016623,0.017
218,27050081368,0.162074479014,0.837925520986,0.102821119997,0.735104400989,0.0592533590165,0.713669448186,0.879221677522,0.040382606501817159,10,7.22e-16,10,5e-16,0.17338497408696252,0.00075603891154853511,0.00074766973053088639,0.017
219,27050081369,0.160610157847,0.839389842153,0.102777703848,0.736612138304,0.0578324539992,0.716149107835,0.88165927304,0.040968296520234766,10,8.33e-16,10,4.44e-16,0.21399002390977273,0.0010359075721931101,0.00077912665829061505,0.017
220,27050081370,0.156873607486,0.843126392514,0.0990346411723,0.744091751341,0.0578389663142,0.722550444018,0.88255820737,0.039917039868760072,10,6.11e-16,10,3.89e-16,0.1865567068699856,0.00087867977127405227,0.00079337831713418975,0.017
221,27050081371,0.16255634129,0.83744365871,0.102847609371,0.734596049338,0.0597087319192,0.71285422454,0.878438420358,0.041661044457333672,10,9.99e-16,10,5e-16,0.22005243163311017,0.0011236530786806627,0.00075283747696407329,0.017
222,27050081372,0.159606079236,0.840393920764,0.100578386641,0.739815534124,0.0590276925949,0.71788442127,0.880143288089,0.039816869874141125,10,6.11e-16,10,3.89e-16,0.17936022040690913,0.00076513953091657402,0.00079208437919602167,0.017
223,27050081373,0.163065786958,0.836934213042,0.101890867758,0.735043345284,0.0611749191999,0.712007611023,0.876162945677,0.041618243807523846,10,9.44e-16,10,6.11e-16,0.18483874660085808,0.0008933293839530653,0.00069340981711909469,0.017
224,27050081374,0.161524711773,0.838475288227,0.103662271965,0.734813016262,0.0578624398081,0.714587051267,0.881397072445,0.040901891584832893,10,7.77e-16,10,4.44e-16,0.20278349075558455,0.00099669133592747254,0.00076535888552856188,0.017
225,27050081375,0.166756214499,0.833243785501,0.105085961587,0.728157823913,0.0616702529125,0.7057383508,0.874582888585,0.042055723535331185,10,1.05e-15,10,6.11e-16,0.20837113972846211,0.0010522920643907478,0.00078514114282135896,0.017
226,27050081376,0.159732298106,0.840267701894,0.102229188686,0.738038513208,0.0575031094204,0.717645555858,0.882354446863,0.040518728776529081,10,7.22e-16,10,4.44e-16,0.19268592052169342,0.0009244946287140707,0.00081524794051130518,0.017
227,27050081377,0.158144945353,0.841855054647,0.101699826164,0.740155228483,0.0564451191891,0.720348420871,0.884295349444,0.039786337613651829,10,6.11e-16,10,3.89e-16,0.17161429554984531,0.00079949964024371618,0.00075052581702459071,0.017
228,27050081378,0.159606456235,0.840393543765,0.102206498075,0.73818704569,0.0573999581596,0.717859360052,0.882536475364,0.039987402913970634,10,6.11e-16,10,3.89e-16,0.18817204153378009,0.00084604712338151068,0.00070739800556435402,0.017
229,27050081379,0.159336316511,0.840663683489,0.102922597275,0.737741086214,0.0564137192361,0.718306959833,0.884051842751,0.040255133428338148,10,6.11e-16,10,3.89e-16,0.20110969816680824,0.00096669171578439301,0.00079328083821888433,0.017
230,27050081380,0.162404215559,0.837595784441,0.102767480295,0.734828304146,0.0596367352643,0.71311262004,0.878580128565,0.041521833600979691,10,9.44e-16,10,6.11e-16,0.18418361940650652,0.00083906315766485993,0.00072666870647685833,0.017
231,27050081381,0.164465969577,0.835534030423,0.102748063578,0.732785966844,0.0617179059994,0.709631114266,0.87503821229,0.041048935211359196,10,7.77e-16,10,5.55e-16,0.17689222020373008,0.00083612198907148574,0.00082048338976056833,0.017
232,27050081382,0.164513715878,0.835486284122,0.104288076246,0.731198207876,0.0602256396321,0.709527483001,0.877221249976,0.041181334984654649,10,8.33e-16,10,5e-16,0.18677407321119088,0.0008711735670440372,0.00074941823724217606,0.017
233,27050081383,0.161061325893,0.838938674107,0.101622517495,0.737316156613,0.0594388083983,0.715402177933,0.879189621897,0.040485546988703137,10,6.66e-16,10,4.44e-16,0.17809353472318379,0.0007606974428683253,0.00072147111738422084,0.017
234,27050081384,0.16336735934,0.83663264066,0.10335627042,0.73327637024,0.0600110889204,0.711476216371,0.877803514089,0.041114140607191221,10,8.88e-16,10,5e-16,0.20148111672860114,0.00098941926936169816,0.00077938783992544667,0.018
235,27050081385,0.164129062369,0.835870937631,0.104607894308,0.731263043322,0.0595211680614,0.710171589361,0.878346276108,0.041604905204133159,10,9.44e-16,10,6.11e-16,0.19365665949987121,0.00098730872152766108,0.00078501347801614065,0.017
236,27050081386,0.161210719571,0.838789280429,0.101502543896,0.737286736534,0.059708175675,0.715151001312,0.878757959398,0.041402588038047083,10,8.88e-16,10,5e-16,0.20313693021817458,0.00098778884355706391,0.00077921458326268465,0.017
237,27050081387,0.158697240055,0.841302759945,0.101022048621,0.740280711324,0.0576751914335,0.719420358787,0.882352118891,0.040129422090471226,10,6.11e-16,10,3.89e-16,0.21431564744912035,0.001048497371437123,0.00083567146866539064,0.017
238,27050081388,0.157999017164,0.842000982836,0.101759170802,0.740241812034,0.0562398463622,0.720595532891,0.884632841323,0.039853534445601892,10,6.11e-16,10,3.89e-16,0.19498899163556993,0.00093636784485150832,0.00078164828976262917,0.017
239,27050081389,0.155730948076,0.844269051924,0.100519807744,0.74374924418,0.0552111403313,0.724474138857,0.886705335655,0.039767781587877214,10,5.55e-16,10,3.89e-16,0.20361353813334371,0.00098874994799112497,0.00076092952485704555,0.016
240,27050081390,0.160402605385,0.839597394615,0.101399323721,0.738198070895,0.0590032816638,0.71652150448,0.879987522599,0.040610971555352406,10,7.22e-16,10,5e-16,0.18789634726786908,0.00090436599741430519,0.00074086275905345053,0.016
241,27050081391,0.159002180547,0.840997819453,0.10277341896,0.738224400494,0.0562287615869,0.71887632197,0.884404744929,0.040780225254728499,10,7.22e-16,10,4.44e-16,0.19959005713004963,0.00091218617273036218,0.00079184907362616123,0.016
242,27050081392,0.162691793963,0.837308206037,0.10316352626,0.734144679777,0.0595282677033,0.712620519722,0.878671876725,0.040783476695314062,10,7.77e-16,10,5e-16,0.18424381457898387,0.00086158155103944198,0.00075091418996653901,0.016
243,27050081393,0.162749548405,0.837250451595,0.102870331433,0.734380120161,0.0598792169719,0.71252730203,0.878142288727,0.041277361252827716,10,8.88e-16,10,5.55e-16,0.18248080183090654,0.00081941455691767612,0.00073957576306631122,0.017
244,27050081394,0.162342982814,0.837657017186,0.102954243096,0.73470277409,0.0593887397172,0.713213355689,0.878959202963,0.041326509148541114,10,8.88e-16,10,5e-16,0.2008370841000674,0.00098174909038670796,0.0007371396891448917,0.016
245,27050081395,0.160343052223,0.839656947777,0.102623725726,0.737033222051,0.0577193264976,0.716604073873,0.881889623503,0.040305416544199647,10,6.66e-16,10,3.89e-16,0.20268297306215532,0.0010020785346685275,0.00076884456295055301,0.016
246,27050081396,0.159105036035,0.840894963965,0.10041295172,0.740482012245,0.0586920843154,0.718737129958,0.880757946445,0.040660411927717875,10,7.22e-16,10,4.44e-16,0.20152808866778715,0.00095922044046102388,0.00078408560645078793,0.016
247,27050081397,0.160343504027,0.839656495973,0.102705452754,0.73695104322,0.0576380512729,0.716602082189,0.882009015076,0.04056275945215753,10,7.22e-16,10,4.44e-16,0.19632622329130345,0.00092198288473673549,0.00073920614175862888,0.016
248,27050081398,0.162156881839,0.837843118161,0.102505164715,0.735337953446,0.0596517171244,0.7135348119,0.878616487112,0.040315223249995674,10,7.22e-16,10,5e-16,0.16933276745444281,0.00079455905479925727,0.00076562954196157131,0.016
249,27050081399,0.157597753108,0.842402246892,0.100762729257,0.741639517636,0.056835023851,0.721292639738,0.883856065443,0.03989877688690268,10,6.11e-16,10,3.89e-16,0.17846665686988727,0.00080197124584182949,0.00075150862273861796,0.016
250,27050081400,0.156712526157,0.843287473843,0.100342254947,0.742945218895,0.0563702712101,0.722804996494,0.884757441489,0.039198178708725939,10,5e-16,10,3.33e-16,0.18057560815341178,0.00082715473977904106,0.00077241495589822746,0.016
251,27050081401,0.162560991719,0.837439008281,0.102685580171,0.734753428109,0.059875411548,0.712848793392,0.878192254004,0.040938921944837697,10,7.77e-16,10,5e-16,0.19595710058155236,0.0010148296769354856,0.00080218637479331507,0.016
252,27050081402,0.158830595911,0.841169404089,0.101750133176,0.739419270914,0.0570804627349,0.719182986317,0.8831941375,0.040109536306770117,10,6.11e-16,10,3.89e-16,0.21021786163482514,0.0010226579928289132,0.00074841545525632255,0.016
253,27050081403,0.157304771617,0.842695228383,0.100180409011,0.742514819372,0.0571243626065,0.721799654748,0.883502639191,0.040093528814692227,10,6.11e-16,10,3.89e-16,0.18703855235672706,0.0008533946342049513,0.0007688299259081369,0.017
254,27050081404,0.161862689704,0.838137310296,0.10275313128,0.735384179017,0.059109558424,0.714028749415,0.879483237283,0.040734532805051397,10,7.77e-16,10,5e-16,0.17759888709550264,0.00080831611727004069,0.00071332886263309565,0.016
255,27050081405,0.156133362576,0.843866637424,0.100702963289,0.743163674135,0.0554303992877,0.723785773517,0.886282851562,0.039535013096395871,10,5.55e-16,10,3.89e-16,0.17325159142936275,0.00074851013601796683,0.00074654173792401484,0.017
256,27050081406,0.156916127652,0.843083872348,0.0998651475889,0.743218724759,0.057050980063,0.722465624105,0.883706297928,0.03991974073972053,10,6.11e-16,10,3.89e-16,0.20204716924904997,0.00096603198618570429,0.00074435159424754383,0.016
257,27050081407,0.162258499637,0.837741500363,0.102234350983,0.73550714938,0.0600241486544,0.713367017108,0.878044893277,0.04123736983697826,10,8.88e-16,10,5e-16,0.19961638721079145,0.00096738201375227387,0.00076836351379550288,0.016
258,27050081408,0.160477262065,0.839522737935,0.102684648778,0.736838089157,0.0577926132866,0.716375700559,0.881749684872,0.04079144122423424,10,7.22e-16,10,4.44e-16,0.19276709304504747,0.00096925458215777686,0.000764705707945591,0.016
259,27050081409,0.158096521348,0.841903478652,0.102083898338,0.739819580314,0.0560126230095,0.720424950746,0.884943088013,0.040315939269115406,10,6.66e-16,10,3.89e-16,0.21113405235006744,0.0011225716354125036,0.00076531112601208192,0.016
260,27050081410,0.16202356115,0.83797643885,0.101213633433,0.736762805417,0.0608099277168,0.713779689424,0.876945078552,0.04122536848730593,10,8.88e-16,10,5.55e-16,0.18349856479352711,0.00087411681379257595,0.0007309645381233089,0.016
261,27050081411,0.160975623727,0.839024376273,0.102632771566,0.736391604707,0.0583428521607,0.715532168286,0.880821467565,0.041047095205172891,10,8.33e-16,10,5.55e-16,0.17142125079772907,0.00080992445810946579,0.00072126801068287858,0.016
262,27050081412,0.163651689962,0.836348310038,0.1035778,0.732770510038,0.0600738899611,0.710992771049,0.877644755609,0.040972105459893778,10,7.77e-16,10,5e-16,0.20249192303522479,0.0010272296638937921,0.00080135372970125405,0.016
263,27050081413,0.154876391366,0.845123608634,0.100791228318,0.744332380316,0.0540851630483,0.72592710183,0.888574528398,0.039420861031178603,10,5e-16,10,3.89e-16,0.19031927448741115,0.00093329265299396398,0.00074623579472941979,0.016
264,27050081414,0.160898424014,0.839101575986,0.101599878808,0.737501697177,0.0592985452063,0.715678418764,0.879434731639,0.041073338017533469,10,8.33e-16,10,5e-16,0.20281578878447881,0.00092849080884618894,0.00081267265967698119,0.016
265,27050081415,0.168262578025,0.831737421975,0.104941593356,0.726795828619,0.0633209846697,0.703208912431,0.871815952086,0.041916425132227306,10,1.05e-15,10,6.66e-16,0.18368188721517353,0.00085278343522467658,0.00071107795510562464,0.016
266,27050081416,0.166306696683,0.833693303317,0.104693167211,0.729000136106,0.0616135294724,0.706500584351,0.874768582981,0.042243253421172848,10,1.11e-15,10,7.22e-16,0.18409989756573653,0.00088633984303468295,0.00074793607003474584,0.016
267,27050081417,0.164884162545,0.835115837455,0.10424969727,0.730866140185,0.0606344652753,0.708903401469,0.876534491206,0.04133006616247277,10,8.88e-16,10,5e-16,0.19726378204723527,0.00094780482990008811,0.0007446359856053687,0.016
268,27050081418,0.154760632142,0.845239367858,0.0996343803659,0.745604987492,0.0551262517765,0.726141938394,0.887072856801,0.039578652887854761,10,5.55e-16,10,3.33e-16,0.2179516520122432,0.0011121260517914053,0.00085859801560547386,0.016
269,27050081419,0.158918933272,0.841081066728,0.101778465083,0.739302601645,0.0571404681895,0.719032575499,0.883084455752,0.040790754334329909,10,7.77e-16,10,5e-16,0.19292168907140483,0.00094848459062927756,0.00083324129068606558,0.016
270,27050081420,0.158880954906,0.841119045094,0.102114812971,0.739004232123,0.0567661419353,0.719092010904,0.883644054423,0.040025423830272376,10,6.11e-16,10,3.89e-16,0.18419033062227685,0.000891197023112317,0.00080517025494016752,0.016
271,27050081421,0.16530123584,0.83469876416,0.10347971402,0.73121905014,0.0618215218198,0.70821199937,0.874693036927,0.041470213103917963,10,9.44e-16,10,5.55e-16,0.18680160450708849,0.0008848563289996969,0.000709552513048364,0.016
272,27050081422,0.164163957909,0.835836042091,0.103287110862,0.732548931229,0.0608768470464,0.710132520754,0.876344897001,0.041347644939930414,10,8.88e-16,10,5.55e-16,0.18776614291699578,0.00090463921709950097,0.00080510116557330942,0.016
273,27050081423,0.165260291323,0.834739708677,0.104174639926,0.730565068751,0.0610856513971,0.708270569591,0.875784416245,0.041259560974527217,10,8.88e-16,10,5.55e-16,0.18259999436176466,0.00081275516056820887,0.00077081945506465356,0.016
274,27050081424,0.162009588033,0.837990411967,0.101919221331,0.736071190636,0.0600903667023,0.713792742416,0.878006364032,0.041072110846399529,10,8.33e-16,10,5e-16,0.19911350138377437,0.0010027743808129735,0.00081919683844430932,0.016
275,27050081425,0.156461706161,0.843538293839,0.101476064781,0.742062229058,0.0549856413807,0.723214998041,0.886855345636,0.039947214772561385,10,6.11e-16,10,3.89e-16,0.20547593109539342,0.0010346754630519172,0.00077630543689646218,0.016
276,27050081426,0.154890032187,0.845109967813,0.101383287193,0.743726680619,0.0535067449937,0.725894951636,0.889421561777,0.039925893514886276,10,6.11e-16,10,3.89e-16,0.21044255765021658,0.0010725780864723248,0.00079392934155285259,0.016
277,27050081427,0.161239098459,0.838760901541,0.102010164695,0.736750736845,0.059228933764,0.715095336569,0.879455835623,0.03995710733851688,10,6.11e-16,10,4.44e-16,0.16151601354840772,0.00068820828370896848,0.00073866386700554036,0.016
278,27050081428,0.15688093178,0.84311906822,0.100734631949,0.742384436271,0.0561462998308,0.722512479158,0.885045147907,0.039851018894135108,10,5.55e-16,10,3.89e-16,0.18833552718895663,0.00087587973229947104,0.00070552292573182061,0.016
279,27050081429,0.162722221315,0.837277778685,0.103031203399,0.734246575286,0.0596910179157,0.712571075921,0.878425426206,0.041803212993553274,10,9.99e-16,10,6.11e-16,0.20793048038381612,0.001076619608286714,0.00080224924718763136,0.016
280,27050081430,0.156756044403,0.843243955597,0.0990436550367,0.744200300561,0.0577123893661,0.722750400632,0.882773352574,0.040153942467969689,10,6.11e-16,10,3.89e-16,0.18655181405606791,0.00085923827917585595,0.00066504281525579334,0.016
281,27050081431,0.154348547906,0.845651452094,0.0995662628393,0.746085189255,0.0547822850664,0.726846188426,0.887682241059,0.039667620613043922,10,6.11e-16,10,3.33e-16,0.2077645447924451,0.00098262302469286186,0.00079821658381098158,0.016
282,27050081432,0.157128019631,0.842871980369,0.101297565126,0.741574415243,0.0558304545048,0.722083586508,0.885448603409,0.040289729139611728,10,6.66e-16,10,4.44e-16,0.19384638794519482,0.00089078196942408918,0.00071731448921386249,0.016
283,27050081433,0.156417065635,0.843582934365,0.10005838945,0.743524544915,0.0563586761853,0.723312274659,0.884847614921,0.040000135544706057,10,6.11e-16,10,3.89e-16,0.21444530803320017,0.0011237697594026917,0.00077032389944217412,0.026
284,27050081434,0.161317762509,0.838682237491,0.102578382297,0.736103855194,0.0587393802121,0.714953629709,0.880156904926,0.040838018892447953,10,7.22e-16,10,5e-16,0.18193910462256457,0.0008624378953033824,0.00072281125890629426,0.017
285,27050081435,0.159815740734,0.840184259266,0.101778877983,0.738405381282,0.0580368627509,0.717510785399,0.881549546574,0.040285302985393859,10,6.66e-16,10,4.44e-16,0.18807299389461707,0.00085057415234769933,0.00078552761885894136,0.016
286,27050081436,0.156746139899,0.843253860101,0.0994540898476,0.743799770253,0.0572920500513,0.722761102792,0.883393830351,0.039756455491961142,10,5.55e-16,10,3.89e-16,0.18220356064669874,0.00085004350800519887,0.00074661830133851621,0.016
287,27050081437,0.160708202496,0.839291797504,0.102021579622,0.737270217882,0.0586866228744,0.715994331999,0.88037991513,0.041000281000543398,10,8.33e-16,10,5e-16,0.1982754085061843,0.00096189665623905491,0.00074599386941930014,0.016
288,27050081438,0.155190197974,0.844809802026,0.10076866273,0.744041139295,0.054421535244,0.725392224814,0.888001329269,0.038976686396305443,10,5e-16,10,2.78e-16,0.18780031907055506,0.00088002149285792432,0.00076380990888550598,0.016
289,27050081439,0.15957380645,0.84042619355,0.101825204132,0.738600989418,0.0577486023177,0.717920468018,0.882031742619,0.040673607001202934,10,7.77e-16,10,5e-16,0.18456039259132395,0.00088090398763203826,0.00073341753653292843,0.016
290,27050081440,0.160879788995,0.839120211005,0.100732385937,0.738387825069,0.0601474030582,0.715722996025,0.878191096243,0.040957958544561773,10,7.77e-16,10,5.55e-16,0.17142548741637031,0.00073866637235507084,0.00074511447463233914,0.016
291,27050081441,0.163191898391,0.836808101609,0.102106809426,0.734701292184,0.0610850889651,0.711791323365,0.876265467796,0.041336521987012827,10,8.88e-16,10,5.55e-16,0.18719090943699335,0.00080687074392454957,0.00070533453519544033,0.016
292,27050081442,0.159782249629,0.840217750371,0.102314377816,0.737903372555,0.057467871814,0.71755955472,0.882394213322,0.04108413657269356,10,8.33e-16,10,5e-16,0.18869300947289569,0.00090036467633660463,0.00071718243478290761,0.016
293,27050081443,0.164147864133,0.835852135867,0.105389587914,0.730462547952,0.0587582762187,0.710128138837,0.879463596967,0.041308633280573999,10,8.88e-16,10,6.11e-16,0.16650510959480092,0.00073890659325870074,0.00071945849061201637,0.016
294,27050081444,0.166745252386,0.833254747614,0.103038606742,0.730216140872,0.0637066456435,0.705787500752,0.871591244652,0.04204894726457848,10,1.05e-15,10,6.66e-16,0.18370660717863763,0.0008602223349520508,0.0007176801303733271,0.016
295,27050081445,0.155897412747,0.844102587253,0.100541577384,0.743561009869,0.0553558353635,0.724190157072,0.886451139597,0.039137394869260947,10,5e-16,10,3.89e-16,0.15867588162785551,0.00067299615326530716,0.00071874375954966241,0.016
296,27050081446,0.156697472483,0.843302527517,0.0993194468074,0.74398308071,0.0573780256755,0.722845963207,0.883279448996,0.040165227139882485,10,6.11e-16,10,3.89e-16,0.20116463595752265,0.001009801406779663,0.00076195985340968666,0.016
297,27050081447,0.154393704981,0.845606295019,0.0996278323701,0.745978462649,0.0547658726105,0.726768187051,0.88769499821,0.039307517443547275,10,5e-16,10,2.78e-16,0.20501358032338213,0.0010089838875721323,0.00076175462927094656,0.017
298,27050081448,0.160754695088,0.839245304912,0.102798196868,0.736447108044,0.0579564982197,0.715903916754,0.881442307271,0.040274227032127088,10,6.11e-16,10,4.44e-16,0.17796580001508,0.00079819555515751102,0.00074888721795090066,0.016
299,27050081449,0.167593810782,0.832406189218,0.104085106511,0.728321082707,0.0635087042704,0.704345133958,0.871690263495,0.041807522563641945,10,9.99e-16,10,6.11e-16,0.18516733337420721,0.00083822550100316566,0.00079389399582713207,0.020
300,27050081450,0.159162542745,0.840837457255,0.102167320251,0.738670137004,0.0569952224947,0.718613204988,0.883238926412,0.040164109083536743,10,6.11e-16,10,3.89e-16,0.19926419936189721,0.00092693827565473762,0.00077698218540924488,0.016
301,27050081451,0.159780558199,0.840219441801,0.102006845807,0.738212595995,0.0577737123919,0.717567036472,0.881944939837,0.040517956243426176,10,7.22e-16,10,5e-16,0.17788925497260411,0.0008348307995877755,0.00070057538190079749,0.016
302,27050081452,0.156622932032,0.843377067968,0.0996914472216,0.743685620747,0.0569314848101,0.722967273753,0.883954437808,0.039288806852650994,10,5e-16,10,3.89e-16,0.16700167368336327,0.00076994649948000735,0.00079789640080550411,0.016
303,27050081453,0.166807935312,0.833192064688,0.103697845794,0.729494218894,0.0631100895189,0.705672174982,0.872454135053,0.041619946158561218,10,9.44e-16,10,6.11e-16,0.17734453391769545,0.00079454920077860704,0.00073589220694793951,0.016
304,27050081454,0.160708336234,0.839291663766,0.102170197125,0.737121466641,0.0585381391092,0.715991876156,0.880598200675,0.040527833541697048,10,7.22e-16,10,4.44e-16,0.19022416717314972,0.00088106374487871705,0.00070878349271311948,0.016
305,27050081455,0.16455318898,0.83544681102,0.104898793606,0.730548017414,0.0596543953732,0.709451748562,0.878052017235,0.04165750109600376,10,9.99e-16,10,6.11e-16,0.19072733514191142,0.00091798563167626312,0.00077194527657096991,0.016
306,27050081456,0.156443688199,0.843556311801,0.100842724111,0.74271358769,0.0556009640877,0.72325517769,0.885955092371,0.039818986486350169,10,6.11e-16,10,3.89e-16,0.18158442814221354,0.00082635852591728847,0.00072176912484311711,0.016
307,27050081457,0.157755101249,0.842244898751,0.0998499171084,0.742394981643,0.0579051841402,0.721038797259,0.882244002276,0.039803062577033782,10,5.55e-16,10,3.89e-16,0.17587175996742044,0.00071488669025125955,0.00075157913936949006,0.016
308,27050081458,0.158387729898,0.841612270102,0.100775045397,0.740837224704,0.0576126845006,0.719949779225,0.882519401728,0.039898506537995801,10,6.11e-16,10,3.89e-16,0.1887527499967403,0.00091013248640679073,0.00073897976961299677,0.017
309,27050081459,0.160566395894,0.839433604106,0.102220639902,0.737212964204,0.0583457559913,0.716231616169,0.880915037436,0.040726884334176504,10,7.22e-16,10,4.44e-16,0.19130567364685924,0.00090360308205302139,0.00073715467488096726,0.018
310,27050081460,0.15782723777,0.84217276223,0.0999380375749,0.742234724655,0.057889200195,0.720914840288,0.882249827146,0.039872384930063648,10,6.11e-16,10,3.89e-16,0.18332559294157069,0.00083107027898165944,0.00076127698475770146,0.017
311,27050081461,0.161563682705,0.838436317295,0.101821554546,0.736614762749,0.0597421281593,0.714548702298,0.878624086143,0.041072870652806334,10,8.33e-16,10,5e-16,0.20027765946715259,0.0010511434061422145,0.00075815717273749225,0.017
312,27050081462,0.157894822285,0.842105177715,0.100156736905,0.741948440811,0.0577380853797,0.720796672683,0.882455461501,0.039901382042396454,10,6.11e-16,10,3.89e-16,0.1913231704583076,0.0010172197044265423,0.00070624719370900968,0.017
313,27050081463,0.161689364463,0.838310635537,0.102484764204,0.735825871333,0.0592046002595,0.714326053872,0.879384586809,0.040727420324911716,10,7.22e-16,10,4.44e-16,0.20084563436585223,0.00093322737923456933,0.00077907281649370382,0.017
314,27050081464,0.160928285494,0.839071714506,0.102677222256,0.73639449225,0.0582510632387,0.715611679289,0.880967726599,0.041015421380846143,10,8.33e-16,10,5e-16,0.20045724932012299,0.00098999075758418056,0.00075995288463827782,0.017
315,27050081465,0.163216896653,0.836783103347,0.10331925124,0.733463852107,0.0598976454132,0.711730909268,0.878005525895,0.040596994552768113,10,7.22e-16,10,5e-16,0.18635109622785218,0.00089350419739822747,0.00078837442277233136,0.017
316,27050081466,0.162029801682,0.837970198318,0.10299273305,0.734977465268,0.0590370686314,0.713742446623,0.879550259093,0.0409247982108423,10,8.88e-16,10,5e-16,0.20360626814360128,0.00096372295759883711,0.00076354832232078244,0.017
317,27050081467,0.159987678155,0.840012321845,0.103131258393,0.736881063452,0.0568564197627,0.717198924504,0.883243760413,0.040395255860446129,10,6.66e-16,10,4.44e-16,0.18625120358594249,0.00089390985207237731,0.00077734837529051858,0.017
318,27050081468,0.160997807086,0.839002192914,0.102412702696,0.736589490218,0.058585104389,0.715497898439,0.880459986992,0.040679352948471123,10,7.77e-16,10,4.44e-16,0.20339981170887433,0.00095161687902712362,0.0008033747572711717,0.017
319,27050081469,0.156227145419,0.843772854581,0.0998719960892,0.743900858492,0.0563551493294,0.72363850104,0.884899897067,0.039808257882095563,10,6.11e-16,10,3.89e-16,0.19946641644536955,0.0010570268624445804,0.00077888421356124213,0.017
320,27050081470,0.158168934733,0.841831065267,0.100812412972,0.741018652296,0.057356521761,0.720320966649,0.882949441978,0.04017792076952259,10,6.11e-16,10,3.89e-16,0.20270688656157809,0.00099103922073602666,0.00083166208020277383,0.017
321,27050081471,0.161752045378,0.838247954622,0.102925992803,0.735321961819,0.0588260525752,0.714213367827,0.879926303317,0.040394958196196179,10,6.66e-16,10,4.44e-16,0.18578894752354669,0.00086571815546685426,0.00075173841193785509,0.017
322,27050081472,0.163680589348,0.836319410652,0.104365626302,0.73195378435,0.0593149630464,0.71093216303,0.878753873322,0.041070563303147928,10,8.33e-16,10,5e-16,0.1819017391376383,0.0008362129270841162,0.00077647134274530603,0.016
323,27050081473,0.159241070747,0.840758929253,0.101121900569,0.739637028683,0.0581191701779,0.718495606879,0.881567350923,0.040174661194458311,10,6.11e-16,10,4.44e-16,0.16145713918310167,0.00064685804887469427,0.00070248585404344586,0.017
324,27050081474,0.156302082911,0.843697917089,0.100924606765,0.742773310324,0.0553774761459,0.723495086153,0.886318790495,0.04054352244587639,10,7.22e-16,10,3.89e-16,0.19553633681189853,0.00090660262617741087,0.00073198268852431834,0.016
325,27050081475,0.160059524924,0.839940475076,0.102271582166,0.737668892911,0.0577879427578,0.717089997862,0.881856845772,0.040700205770486171,10,7.77e-16,10,5e-16,0.18975475246726781,0.00092480047704467301,0.00071951608977905757,0.017
326,27050081476,0.159965840504,0.840034159496,0.100892502543,0.739141656953,0.0590733379602,0.717269535325,0.879989453576,0.040227291470885419,10,6.11e-16,10,4.44e-16,0.17858022964465847,0.00076291388467202243,0.00070265015835338182,0.016
327,27050081477,0.160519242063,0.839480757937,0.103428991873,0.736051766064,0.0570902501906,0.716293394911,0.882772318507,0.040443692374208355,10,6.66e-16,10,5e-16,0.17530663996728391,0.00081155873121444943,0.00074468309282646342,0.016
328,27050081478,0.164150526151,0.835849473849,0.103137911057,0.732711562792,0.0610126150938,0.710157422297,0.876148395882,0.041509128067963107,10,9.44e-16,10,5e-16,0.22261438627562202,0.0011464544840755657,0.00075106769656529428,0.016
329,27050081479,0.15638770476,0.84361229524,0.0993977117642,0.744214583476,0.0569899929957,0.723372181117,0.883926658143,0.03980678291486537,10,5.55e-16,10,3.89e-16,0.19239156762567622,0.00090399923759756017,0.00076742997632305845,0.017
330,27050081480,0.156004609391,0.843995390609,0.100458151426,0.743537239183,0.0555464579652,0.724008775076,0.886144202534,0.039039631184973847,10,5e-16,10,3.33e-16,0.17644708766076156,0.00085056555095694225,0.0007779889259709841,0.016
331,27050081481,0.159502009153,0.840497990847,0.101180199662,0.739317791185,0.0583218094916,0.718051950729,0.881206291524,0.04039174580967287,10,6.66e-16,10,5e-16,0.18336870800220295,0.0008684562620453767,0.00078263049397565832,0.017
332,27050081482,0.162803771719,0.837196228281,0.102181653556,0.735014574724,0.0606221181631,0.712445990911,0.877037245454,0.040879719482456396,10,7.22e-16,10,5e-16,0.17198910099709597,0.00076311288436077291,0.00076730749021154633,0.016
333,27050081483,0.157623738423,0.842376261577,0.100918321874,0.741457939703,0.0567054165488,0.721246120327,0.884040251792,0.040309752211418984,10,6.11e-16,10,3.89e-16,0.209852153795137,0.0011264678097005066,0.00080632305830654011,0.016
334,27050081484,0.155402051583,0.844597948417,0.0996759883509,0.744921960066,0.055726063232,0.725047397589,0.886030295122,0.039868277496983164,10,6.11e-16,10,3.33e-16,0.21564167418423319,0.0011207088445335037,0.00081581322674134432,0.016
335,27050081485,0.1522740262,0.8477259738,0.0982078242968,0.749518149503,0.0540662019033,0.730411927631,0.889262040631,0.038998197475726054,10,5e-16,10,2.78e-16,0.19543732610704689,0.00097516928165036971,0.00087322090905260301,0.016
336,27050081486,0.159646502137,0.840353497863,0.10202773397,0.738325763893,0.0576187681674,0.717794108765,0.882205090313,0.040566772355773398,10,7.22e-16,10,4.44e-16,0.18679782768130027,0.00091664992025877344,0.00076995465937218955,0.016
337,27050081487,0.161036142483,0.838963857517,0.102666755386,0.73629710213,0.0583693870971,0.715429163162,0.88076801234,0.040775268397566601,10,7.22e-16,10,5e-16,0.19191246910283588,0.00088992444385466022,0.00079891271736978189,0.016
338,27050081488,0.162068766803,0.837931233197,0.103389211978,0.73454202122,0.0586795548249,0.713670588907,0.880066699831,0.041551107401601728,10,8.88e-16,10,5e-16,0.21257755549678314,0.001088978716068808,0.00080704320532228697,0.016
339,27050081489,0.162194971815,0.837805028185,0.101838277009,0.735966751176,0.0603566948054,0.713480394663,0.877570949977,0.041444386025591889,10,9.44e-16,10,5.55e-16,0.20090117638298932,0.00095752328785181492,0.00078901328501640488,0.016
340,27050081490,0.158183867931,0.841816132069,0.101212410591,0.740603721478,0.0569714573406,0.720289591116,0.883511959244,0.039909551420770184,10,6.11e-16,10,3.89e-16,0.1723860409777721,0.00084096227196890996,0.00068523636660745347,0.016
341,27050081491,0.160568379387,0.839431620613,0.100437280746,0.738994339867,0.0601310986411,0.716255005545,0.878289550794,0.040449599732729408,10,7.22e-16,10,4.44e-16,0.18183894746181173,0.00086010590114119574,0.000682109233294527,0.016
342,27050081492,0.161712864637,0.838287135363,0.102266696886,0.736020438476,0.0594461677509,0.714289557351,0.879023832331,0.040866959422083855,10,7.77e-16,10,4.44e-16,0.21179501485582586,0.0010577496821420642,0.00071982949245843781,0.016
343,27050081493,0.160237311795,0.839762688205,0.101518323446,0.738244364758,0.0587189883491,0.716799889652,0.880445190609,0.040356500154004625,10,6.66e-16,10,3.89e-16,0.20534314231513784,0.0010877839747002022,0.00080745584490896712,0.018
344,27050081494,0.161348037645,0.838651962355,0.102723768374,0.735928193981,0.058624269271,0.714900194348,0.880318949735,0.040481863604430464,10,6.66e-16,10,5e-16,0.1722054508420201,0.00075427102229806871,0.00072213093546021024,0.016
345,27050081495,0.164329171926,0.835670828074,0.103114037792,0.732556790282,0.0612151341334,0.709856379016,0.875809157829,0.041296061713290415,10,8.88e-16,10,6.11e-16,0.17406847607489817,0.00074316887530506985,0.00074423800715862204,0.016
346,27050081496,0.165303640887,0.834696359113,0.104824866732,0.729871492381,0.060478774155,0.708187769526,0.876666742393,0.041432420385920404,10,8.88e-16,10,5.55e-16,0.18733160987606901,0.00087343908963274995,0.00072688016631123318,0.016
347,27050081497,0.1567182374,0.8432817626,0.100034812093,0.743246950507,0.0566834253068,0.722799886493,0.88429559532,0.039354396340134885,10,5e-16,10,3.89e-16,0.17537227320998094,0.00074809381182587727,0.00077654509945086889,0.016
348,27050081498,0.161767880619,0.838232119381,0.102423842356,0.735808277026,0.0593440382629,0.714194105193,0.87916094787,0.040695928794818398,10,7.22e-16,10,5e-16,0.17879762552260836,0.0008211799468774237,0.0007187733179288289,0.016
349,27050081499,0.165805327818,0.834194672182,0.104591974029,0.729602698154,0.0612133537891,0.70734616324,0.875471535582,0.041562527115910047,10,9.44e-16,10,6.11e-16,0.19172527792298355,0.00092325500969385574,0.00075943969470968473,0.016
350,27050081500,0.164018611982,0.835981388018,0.104494577824,0.731486810193,0.0595240341583,0.710359671632,0.878367739261,0.041178963542479366,10,8.88e-16,10,5.55e-16,0.17906352037154161,0.00089152686805039222,0.00069251512268880073,0.016
351,27050081501,0.158492744565,0.841507255435,0.101621219131,0.739886036304,0.0568715254336,0.719758693529,0.883583540419,0.040582512048157514,10,7.22e-16,10,5e-16,0.18778511488671024,0.00085099399102837132,0.00076762900730417303,0.016
352,27050081502,0.164941086918,0.835058913082,0.104399578253,0.730659334829,0.060541508665,0.708805190161,0.876658028341,0.041436405151876923,10,8.88e-16,10,5.55e-16,0.19409865231491497,0.00089978922775034843,0.00078792501976728067,0.016
353,27050081503,0.156924200282,0.843075799718,0.10130986342,0.741765936298,0.0556143368613,0.72243021549,0.885816620185,0.039840893028326912,10,6.11e-16,10,3.89e-16,0.2034537694556906,0.0010362922724640909,0.00073475222725651881,0.016
354,27050081504,0.158533838242,0.841466161758,0.101886733355,0.739579428403,0.0566471048871,0.71968490916,0.883903498399,0.040121321539439612,10,6.11e-16,10,3.89e-16,0.19161145213226605,0.00098178938477102152,0.00071094338315122387,0.016
355,27050081505,0.157620766014,0.842379233986,0.100085440099,0.742293793887,0.0575353259144,0.721263667781,0.882820755049,0.040215597705329384,10,6.11e-16,10,3.89e-16,0.19448875282606004,0.0010312501987831341,0.00080381641892565995,0.016
356,27050081506,0.154570838884,0.845429161116,0.0995132945988,0.745915866518,0.0550575442847,0.72646759769,0.887221572103,0.039741010772429572,10,5.55e-16,10,3.89e-16,0.20402269247075444,0.0010539577752442298,0.00082808715968068624,0.016
357,27050081507,0.160698924437,0.839301075563,0.102602253111,0.736698822452,0.0580966713265,0.71600134095,0.881249547743,0.0403102367837819,10,6.66e-16,10,4.44e-16,0.17611132830871701,0.00079821108373778662,0.00068566213336213554,0.016
358,27050081508,0.157996214628,0.842003785372,0.101016159245,0.740987626127,0.0569800553834,0.720611441338,0.88354518833,0.039748868208813702,10,5.55e-16,10,3.89e-16,0.18179643790208577,0.00081367987865441744,0.00077030663253506632,0.016
359,27050081509,0.156941371784,0.843058628216,0.10005390763,0.743004720587,0.0568874641539,0.722419833062,0.883940487982,0.040366037420901286,10,6.66e-16,10,3.89e-16,0.20102604678746894,0.0010169037733919572,0.00073077519980700517,0.016
360,27050081510,0.156281318218,0.843718681782,0.100507632112,0.74321104967,0.0557736861055,0.72353670391,0.885741388546,0.039692768219402257,10,5.55e-16,10,3.89e-16,0.19751146873281489,0.0009330059571175149,0.00079212065517420634,0.016
361,27050081511,0.159132689536,0.840867310464,0.101537003046,0.739330307418,0.0575956864896,0.718673330488,0.882363291016,0.040274238778758527,10,6.66e-16,10,3.89e-16,0.1925472022354493,0.00088115538856189761,0.0007465706577144079,0.016
362,27050081512,0.159566369429,0.840433630571,0.101707909534,0.738725721037,0.057858459895,0.717934844229,0.881872013577,0.041035001195449471,10,8.33e-16,10,5e-16,0.18421028275355433,0.00083509670924770594,0.00077972175446214449,0.016
363,27050081513,0.164513316974,0.835486683026,0.104689901215,0.730796781811,0.0598234157595,0.709522128418,0.877812737149,0.040988367783015664,10,8.33e-16,10,5.55e-16,0.16986373795270737,0.00074020016183804914,0.00072700662656713995,0.016
364,27050081514,0.159047783613,0.840952216387,0.101008168436,0.739944047951,0.0580396151774,0.7188253861,0.881731162094,0.040220081247427091,10,6.11e-16,10,3.89e-16,0.1905065886183438,0.000901643557989004,0.00080201927907756038,0.016
365,27050081515,0.159487537593,0.840512462407,0.101654214738,0.738858247669,0.0578333228547,0.718069393466,0.881928016375,0.040155963180288988,10,6.11e-16,10,3.89e-16,0.1727770360991282,0.00077169077709974307,0.00068148537657186767,0.016
366,27050081516,0.16269303143,0.83730696857,0.102481668846,0.734825299723,0.060211362584,0.712628655967,0.877667222681,0.041521732780394525,10,9.44e-16,10,5e-16,0.21209842338503926,0.0011089896616206616,0.00070255271384376411,0.016
367,27050081517,0.162079207227,0.837920792773,0.103546508441,0.734374284333,0.0585326987858,0.713650569722,0.88028015518,0.040604311831282075,10,7.22e-16,10,5e-16,0.18266217885539593,0.0008852382136753966,0.00070849685336956617,0.017
368,27050081518,0.158788308427,0.841211691573,0.100130482496,0.741081209077,0.0586578259308,0.719279085483,0.880885196792,0.04012674352456462,10,6.11e-16,10,3.89e-16,0.19132964408047115,0.00094579633579109723,0.00072542687613697649,0.017
369,27050081519,0.162296649069,0.837703350931,0.101900379387,0.735802971544,0.0603962696815,0.713307513329,0.877488753149,0.041171220608671059,10,8.88e-16,10,5e-16,0.21463125996421328,0.0011304531157169846,0.00074767180903745269,0.017
370,27050081520,0.162942294404,0.837057705596,0.103408944577,0.73364876102,0.0595333498274,0.712193494979,0.878605539087,0.041081273359689231,10,8.88e-16,10,5.55e-16,0.17907462395199236,0.00087311249384560037,0.00069746425694838668,0.016
371,27050081521,0.156709894016,0.843290105984,0.100297703357,0.742992402626,0.0564121906592,0.722810145205,0.884696457471,0.039717430111090121,10,5.55e-16,10,3.89e-16,0.18078350852626468,0.00082225659008275875,0.00078152584440996137,0.017
372,27050081522,0.161948282868,0.838051717132,0.101596015419,0.736455701713,0.0603522674487,0.713901298437,0.877635797008,0.040818074218016115,10,7.22e-16,10,5e-16,0.18999905259497185,0.00088896181681366354,0.00076651717894027946,0.016
373,27050081523,0.160396001711,0.839603998289,0.101764281238,0.737839717051,0.0586317204738,0.716527222197,0.880535417396,0.040320385877767463,10,6.66e-16,10,3.89e-16,0.19118316403800883,0.00085653519004447686,0.00076204338660666444,0.016
374,27050081524,0.158625851497,0.841374148503,0.100809529039,0.740564619464,0.0578163224584,0.719544785904,0.882161981153,0.039965149773600703,10,6.11e-16,10,3.89e-16,0.19286416695961217,0.00093019289618528672,0.00073155728107295991,0.016
375,27050081525,0.159169413075,0.840830586925,0.101171077608,0.739659509317,0.0579983354671,0.718616487665,0.881762372237,0.040373837478864576,10,6.66e-16,10,3.89e-16,0.1982983249854362,0.0010807368270564766,0.00071239103048293491,0.016
376,27050081526,0.163987692371,0.836012307629,0.104128659007,0.731883648622,0.0598590333641,0.710417340929,0.877882378221,0.041618915344360234,10,9.44e-16,10,5.55e-16,0.20248209290428354,0.00098750438885079417,0.0007389798684804467,0.016
377,27050081527,0.161193007901,0.838806992099,0.103070731787,0.735736260311,0.0581222761139,0.715157468268,0.881093946643,0.040431595037461382,10,6.66e-16,10,5e-16,0.16426045384497667,0.00069374495698147837,0.00068499376426783419,0.016
378,27050081528,0.156426143646,0.843573856354,0.0994296585395,0.744144197814,0.0569964851067,0.723306247751,0.883907587126,0.039991367412530822,10,6.11e-16,10,3.89e-16,0.19421303795200429,0.00094693333743132036,0.00074309213944624057,0.016
379,27050081529,0.161511977315,0.838488022685,0.102314746917,0.736173275768,0.0591972303976,0.714628818337,0.879437538715,0.040948217274306822,10,7.77e-16,10,5e-16,0.19437286638622653,0.00096515384162664853,0.00072425762633074797,0.016
380,27050081530,0.160974956602,0.839025043398,0.103761003874,0.735264039524,0.0572139527282,0.715516374694,0.882481461737,0.041598948333228726,10,9.44e-16,10,5e-16,0.22195002518534912,0.0011182965569920362,0.00075250055355390076,0.016
381,27050081531,0.160359954908,0.839640045092,0.101907575681,0.737732469411,0.0584523792277,0.716586167391,0.880807751585,0.039692905816977098,10,5.55e-16,10,3.89e-16,0.17237020798207547,0.00077529603583046162,0.00079163915238491492,0.016
382,27050081532,0.159045618698,0.840954381302,0.100472610723,0.740481770579,0.0585730079746,0.718837094478,0.880947433057,0.04052219083113779,10,7.22e-16,10,5e-16,0.19698166290628383,0.00094982543292769929,0.00079638613390097879,0.016
383,27050081533,0.158869300708,0.841130699292,0.100855113949,0.740275585343,0.0580141867592,0.719130693758,0.881811869029,0.040289472110250239,10,6.66e-16,10,3.89e-16,0.19740203854275673,0.00098856627918137872,0.00072946807933415962,0.016
384,27050081534,0.162812984362,0.837187015638,0.102179612107,0.735007403531,0.0606333722555,0.71243045209,0.877018533374,0.041279447153705177,10,8.88e-16,10,5e-16,0.20322175842192636,0.00099282710769682753,0.00075800123691062763,0.016
385,27050081535,0.158546453193,0.841453546807,0.100857565617,0.74059598119,0.0576888875759,0.719678919619,0.882368679985,0.040400028185190312,10,6.66e-16,10,3.89e-16,0.2039062641157644,0.00095338515379522065,0.00078533881887984838,0.016
386,27050081536,0.166423677504,0.833576322496,0.104879251927,0.728697070569,0.0615444255771,0.706300926686,0.874843528002,0.042261501908622517,10,1.11e-15,10,7.22e-16,0.19103961381014845,0.00091626574947637016,0.0006627885676955429,0.016
387,27050081537,0.16548773706,0.83451226294,0.102935531471,0.731576731469,0.0625522055886,0.707905938134,0.873575838749,0.041877238539038519,10,9.99e-16,10,6.11e-16,0.20276033915566172,0.0010362429065077607,0.00074464190773498406,0.016
388,27050081538,0.1588037467,0.8411962533,0.102363237264,0.738833016036,0.0564405094367,0.719219379464,0.884141592941,0.040933778299911641,10,7.22e-16,10,4.44e-16,0.21705977568892576,0.0011235949572188486,0.00075928267802166953,0.016
389,27050081539,0.158276926875,0.841723073125,0.101216066917,0.740507006208,0.0570608599585,0.720131413845,0.883357787794,0.039584525100965585,10,5.55e-16,10,3.89e-16,0.16069299378371571,0.00068172156568534138,0.00074041358351205442,0.016
390,27050081540,0.159516686425,0.840483313575,0.102038062761,0.738445250815,0.057478623664,0.718014181232,0.882442492065,0.040173862351930364,10,6.11e-16,10,3.89e-16,0.18469815173507287,0.00085072143997136232,0.00074333379592264257,0.016
391,27050081541,0.157485723495,0.842514276505,0.0999902357519,0.742524040753,0.0574954877436,0.721494738148,0.882912485047,0.040462859705149984,10,7.22e-16,10,4.44e-16,0.20478457285108542,0.001062929027691133,0.00081731324168051389,0.016
392,27050081542,0.161434067935,0.838565932065,0.102503675625,0.73606225644,0.0589303923095,0.714757859975,0.879848391511,0.041145806274561408,10,8.33e-16,10,5e-16,0.19434377647770162,0.00094963064723016489,0.00069374932267765794,0.016
393,27050081543,0.161516620666,0.838483379334,0.101960270134,0.736523109201,0.0595563505322,0.71462627617,0.878908416649,0.040456861515460671,10,6.66e-16,10,5e-16,0.17513419417661069,0.00074621276524202567,0.00071025378441355526,0.016
394,27050081544,0.160878500193,0.839121499807,0.103412099816,0.735709399991,0.0574664003776,0.715684983375,0.882133315848,0.040761602819566735,10,7.77e-16,10,5e-16,0.1921750373857144,0.0008994301037947393,0.00075454325548212503,0.016
395,27050081545,0.153725354448,0.846274645552,0.0998028680561,0.746471777496,0.0539224863919,0.72790677402,0.88910380199,0.039695947518351073,10,5.55e-16,10,3.33e-16,0.20606226433708574,0.0010008263372345571,0.00071186891224747379,0.016
396,27050081546,0.162555269301,0.837444730699,0.102432415867,0.735012314832,0.0601228534337,0.712862264655,0.877829784786,0.041114193356650688,10,8.33e-16,10,5e-16,0.19861760043894605,0.00096020241174988577,0.00076725917601853423,0.016
397,27050081547,0.156411491409,0.843588508591,0.0994482427637,0.744140265827,0.0569632486453,0.723330918632,0.88396008575,0.040021103336910224,10,6.11e-16,10,3.89e-16,0.20862696133552072,0.00099397934348813733,0.00075555451459720802,0.016
398,27050081548,0.160424025357,0.839575974643,0.100957864163,0.73861811048,0.0594661611935,0.716491823839,0.879301808566,0.040347478705532812,10,7.22e-16,10,4.44e-16,0.17885983562692387,0.00088551859059534483,0.00073457991724321342,0.016
399,27050081549,0.167519775182,0.832480224818,0.105060496767,0.727419728051,0.0624592784155,0.704454920774,0.87324994332,0.041951136302250731,10,1.05e-15,10,7.22e-16,0.18105760828511486,0.00082129746620324541,0.00074861490143031883,0.016
400,27050081550,0.158560956195,0.841439043805,0.101364492943,0.740074550862,0.0571964632519,0.719646682105,0.883089165888,0.039931374101997784,10,6.11e-16,10,3.89e-16,0.1946383300822131,0.00089084957434771878,0.00074983008626986684,0.016
401,27050081551,0.156380234137,0.843619765863,0.100451666247,0.743168099615,0.0559285678897,0.723369093202,0.88548913639,0.03963577140002332,10,5.55e-16,10,3.89e-16,0.1975979919838553,0.00096936317241385738,0.00077109349246228497,0.016
402,27050081552,0.160541286469,0.839458713531,0.102934160828,0.736524552704,0.0576071256409,0.71626346171,0.882007069016,0.039758883766837685,10,6.11e-16,10,4.44e-16,0.15566555975681384,0.00064046237572018354,0.00070971383870912022,0.016
403,27050081553,0.159196021259,0.840803978741,0.102215490552,0.738588488189,0.0569805307064,0.718555660477,0.883252417212,0.040299809564761736,10,6.66e-16,10,4.44e-16,0.18889640318137146,0.00089957375918408222,0.00078753597332638934,0.016
404,27050081554,0.163836853206,0.836163146794,0.104287547175,0.731875599618,0.0595493060308,0.710669544017,0.878372889616,0.040754112319602326,10,7.22e-16,10,5e-16,0.17314102957854483,0.00083655024163893329,0.00076909327215322529,0.016
405,27050081555,0.157761629671,0.842238370329,0.101252974844,0.740985395485,0.0565086548266,0.721006652368,0.884295736612,0.040062835887294555,10,6.11e-16,10,3.89e-16,0.19358037779970161,0.00095060358962533527,0.000705532788995833,0.016
406,27050081556,0.158866334036,0.841133665964,0.101430346043,0.739703319921,0.0574359879926,0.719127102358,0.882662722476,0.040115629234914234,10,6.11e-16,10,3.89e-16,0.20134715246875223,0.00093946586839602881,0.00079526151615866248,0.016
407,27050081557,0.157959607393,0.842040392607,0.100321849055,0.741718543552,0.0576377583371,0.720684076181,0.882587116118,0.040063035683950698,10,6.11e-16,10,4.44e-16,0.18030439539141196,0.00086187009173433686,0.00074724140542218936,0.016
408,27050081558,0.160818801671,0.839181198329,0.101993123606,0.737188074723,0.0588256780653,0.715807392998,0.880149016504,0.040573052482955195,10,7.22e-16,10,4.44e-16,0.19463318216060677,0.00099662497672469395,0.00075428223972585581,0.016
409,27050081559,0.155922062472,0.844077937528,0.100003896517,0.744074041012,0.0559181659549,0.724156223948,0.885618204912,0.039586713121315988,10,5.55e-16,10,3.89e-16,0.18678712234741368,0.00088160390630030337,0.00073015336446083671,0.016
410,27050081560,0.163818627223,0.836181372777,0.102475390519,0.733705982258,0.0613432367047,0.71072749127,0.875739497021,0.041246113244779857,10,8.33e-16,10,5.55e-16,0.18419121828915619,0.00082855200272976897,0.00071346273572340244,0.016
411,27050081561,0.159771175534,0.840228824466,0.102481554939,0.737747269528,0.0572896205946,0.717575829523,0.882658967967,0.040378912180403612,10,6.66e-16,10,4.44e-16,0.19124163219740486,0.00086246059939464026,0.00070772381520439308,0.017
412,27050081562,0.164345473275,0.835654526725,0.10287070305,0.732783823676,0.0614747702249,0.709832529471,0.875423630535,0.041841568082968177,10,9.99e-16,10,6.11e-16,0.21128342068047701,0.001087394340292766,0.00077033777810644078,0.016
413,27050081563,0.161678701863,0.838321298137,0.102766523496,0.735554774641,0.0589121783668,0.714339871342,0.879817068149,0.041227748454762743,10,8.33e-16,10,5e-16,0.20434901464041166,0.00097352705966371382,0.00071467753221362727,0.016
414,27050081564,0.161229512766,0.838770487234,0.101284600049,0.737485887185,0.0599449127167,0.715122450117,0.878405405713,0.040455171810741118,10,7.22e-16,10,5e-16,0.17581365666539095,0.00080449750176291902,0.0007401363367393369,0.016
415,27050081565,0.158842683509,0.841157316491,0.100835862012,0.740321454479,0.058006821497,0.719176176226,0.88182916393,0.039618699815746346,10,5.55e-16,10,3.89e-16,0.1832658216653269,0.00083568439834185793,0.00079396096509482753,0.016
416,27050081566,0.16143915236,0.83856084764,0.102404254405,0.736156593235,0.0590348979554,0.714750744623,0.879693526723,0.04115048672498535,10,8.33e-16,10,5e-16,0.22169709850399744,0.0012137148101401415,0.00080582014211538961,0.016
417,27050081567,0.160869815871,0.839130184129,0.100705519311,0.738424664818,0.0601642965603,0.715740292254,0.878168639849,0.040879573478845306,10,7.77e-16,10,5e-16,0.19733929219740831,0.00092340382205388075,0.00078341801317834896,0.016
418,27050081568,0.161437547132,0.838562452868,0.102559810234,0.736002642633,0.0588777368983,0.714751128532,0.87992498423,0.040946522229783032,10,7.77e-16,10,5e-16,0.18191065217084967,0.00080019282732345424,0.00073219868564550238,0.016
419,27050081569,0.156019718572,0.843980281428,0.0995971538857,0.744383127542,0.0564225646868,0.723995950027,0.884852295718,0.040202160650740275,10,6.11e-16,10,3.89e-16,0.20279116849512335,0.0010353897106955637,0.00071414959868980506,0.016
420,27050081570,0.163156656399,0.836843343601,0.103069564051,0.73377377955,0.0600870923488,0.711836415512,0.877741091064,0.040654762358876433,10,7.22e-16,10,5e-16,0.18415340375275047,0.0008712120703796999,0.00074854466624745062,0.016
421,27050081571,0.164812974036,0.835187025964,0.103834648146,0.731352377818,0.0609783258893,0.709029645898,0.876045348058,0.041732216314697652,10,9.99e-16,10,5.55e-16,0.20040636965916059,0.00092420723734467952,0.0007296966700496237,0.016
422,27050081572,0.160966870934,0.839033129066,0.101724053383,0.737309075683,0.0592428175505,0.715560623512,0.879500326341,0.04093817396858232,10,7.77e-16,10,4.44e-16,0.20363136515064806,0.00094304103012541468,0.00072041743452063551,0.016
423,27050081573,0.154058015198,0.845941984802,0.10040228327,0.745539701532,0.0536557319272,0.727329650915,0.889411903927,0.039593532292374299,10,5.55e-16,10,3.33e-16,0.21604811618880293,0.0010860337076604978,0.00078716878686644438,0.016
424,27050081574,0.155251641572,0.844748358428,0.098827431919,0.745920926509,0.0564242096525,0.725316570689,0.8850413999,0.039726018884737105,10,6.11e-16,10,3.89e-16,0.19590876080823205,0.0010223969932642001,0.00067321158595193297,0.016
425,27050081575,0.161861631423,0.838138368577,0.103107326358,0.735031042219,0.0587543050651,0.714025226994,0.880005821444,0.041672098767949362,10,9.99e-16,10,5.55e-16,0.20254216700965988,0.00097621316700405661,0.0007023844986310579,0.016
426,27050081576,0.155900730044,0.844099269956,0.0994904900656,0.744608779891,0.056410239978,0.724200271283,0.88490000988,0.039926892540620845,10,6.11e-16,10,3.89e-16,0.20839428074341593,0.0010064054994028766,0.00078453740866758716,0.016
427,27050081577,0.161321658418,0.838678341582,0.102814567639,0.735863773943,0.0585070907781,0.714943491212,0.880497515815,0.040521559531193546,10,7.22e-16,10,5e-16,0.17322210841220798,0.00076813878431212504,0.00074329579342970436,0.019
428,27050081578,0.1575704889,0.8424295111,0.0997775317305,0.74265197937,0.0577929571695,0.721353779307,0.882454296294,0.040047014860247199,10,6.11e-16,10,3.89e-16,0.19883146834188326,0.00099956007358712297,0.00080047684124730906,0.016
429,27050081579,0.15833864674,0.84166135326,0.100783095313,0.740878257947,0.0575555514269,0.720033045787,0.882615376515,0.039789143713344105,10,5.55e-16,10,3.89e-16,0.16475620863453289,0.00072835689997018181,0.00070685146069865499,0.016
430,27050081580,0.156650462523,0.843349537477,0.10033314044,0.743016397037,0.0563173220827,0.722910781779,0.884850639232,0.03939348532270865,10,5e-16,10,3.89e-16,0.18513337141605302,0.00087383692183704887,0.00080925301089916841,0.016
431,27050081581,0.160844291896,0.839155708104,0.102980918673,0.736174789431,0.0578633732226,0.715749396603,0.88155781415,0.040781309750425869,10,7.77e-16,10,5e-16,0.19393246215176141,0.00095673616718711346,0.00073065326983458355,0.016
432,27050081582,0.161368492767,0.838631507233,0.102189865712,0.736441641521,0.0591786270551,0.714873574238,0.879499004108,0.040761063196248039,10,7.22e-16,10,5e-16,0.17493482033938301,0.0008010067788991309,0.00076564700807322486,0.016
433,27050081583,0.16177782014,0.83822217986,0.102603259914,0.735618919945,0.0591745602258,0.714174595471,0.879407777091,0.041286688280021661,10,8.88e-16,10,5e-16,0.19884832270713504,0.0010434122856812751,0.00072601361567881074,0.016
434,27050081584,0.158000238836,0.841999761164,0.101971768612,0.740027992552,0.0560284702235,0.72059026754,0.884943331449,0.040698880234036366,10,7.22e-16,10,4.44e-16,0.20620178938724798,0.0010649722692700333,0.00077389591749272484,0.016
435,27050081585,0.161270878837,0.838729121163,0.102215207708,0.736513913456,0.0590556711287,0.71503845309,0.879703018457,0.040697060676393976,10,7.22e-16,10,4.44e-16,0.19252521463609329,0.00093889894462713364,0.00071867299492530128,0.016
436,27050081586,0.161254166439,0.838745833561,0.102663361522,0.736082472039,0.0585908049174,0.715060026542,0.880390496279,0.041252333791417579,10,8.88e-16,10,5e-16,0.21596107900444794,0.0011579519230956676,0.00078948007516551537,0.016
437,27050081587,0.166230079904,0.833769920096,0.103665213872,0.730104706224,0.0625648660325,0.70664495645,0.87338729633,0.041365797736888782,10,8.88e-16,10,5.55e-16,0.19513345204853283,0.00097137261127504574,0.00074609308812219376,0.016
438,27050081588,0.165674722344,0.834325277656,0.10403754424,0.730287733417,0.0616371781041,0.707574438236,0.874878308979,0.04169973667394726,10,9.99e-16,10,5.55e-16,0.20764451224772218,0.0010713827712038923,0.00079451447080801298,0.016
439,27050081589,0.15989828378,0.84010171622,0.101801908004,0.738299808216,0.0580963757753,0.717370454292,0.881442158305,0.040878525109485669,10,7.77e-16,10,4.44e-16,0.20770876591542531,0.0010559429931373935,0.00082399042349379638,0.016
440,27050081590,0.159919933528,0.840080066472,0.102066919116,0.738013147356,0.0578530144117,0.717329765336,0.881794762153,0.040214474611440468,10,6.11e-16,10,4.44e-16,0.18119239008748622,0.00079495751461191363,0.00076999723089672581,0.016
441,27050081591,0.154096521288,0.845903478712,0.0992464957242,0.746656982988,0.054850025564,0.727281239716,0.887646197414,0.039658685910677685,10,5.55e-16,10,3.89e-16,0.19118912417981515,0.00095573244542156285,0.0007977563387671112,0.016
442,27050081592,0.159037026316,0.840962973684,0.102529788873,0.738433184811,0.0565072374425,0.718820822738,0.883986845309,0.040487026202424989,10,7.22e-16,10,4.44e-16,0.18500949438143144,0.00089050822704641285,0.00077083066298843891,0.016
443,27050081593,0.165214101747,0.834785898253,0.103871136981,0.730914761272,0.0613429647656,0.708352958528,0.875416715742,0.041560752098013569,10,9.44e-16,10,5.55e-16,0.1902337044250646,0.00086637888372294368,0.00072789667742720375,0.016
444,27050081594,0.156052801535,0.843947198465,0.0995528357003,0.744394362765,0.0564999658342,0.723940256238,0.884730268991,0.039749387666490194,10,6.11e-16,10,3.89e-16,0.19498666141404508,0.00098193706595306484,0.00080289778711534611,0.016
445,27050081595,0.15948960416,0.84051039584,0.10159055888,0.73891983696,0.0578990452806,0.718066842067,0.881830884489,0.040409462232509998,10,6.66e-16,10,3.89e-16,0.20269144438148334,0.00099376235175135052,0.00077008213524985825,0.016
446,27050081596,0.157574508488,0.842425491512,0.100654685916,0.741770805595,0.0569198225718,0.721333786765,0.883737090279,0.03982435967399417,10,6.11e-16,10,3.89e-16,0.180466291090989,0.00080038488364175429,0.00073072945007520524,0.016
447,27050081597,0.15367462635,0.84632537365,0.0983066560904,0.748018717559,0.05536797026,0.728015872205,0.886991334613,0.039026550549550655,10,5e-16,10,3.33e-16,0.18544702181183259,0.00087193093189911423,0.00072914354091015144,0.016
448,27050081598,0.162166210487,0.837833789513,0.102619198914,0.735214590598,0.0595470115734,0.713517323826,0.878768232615,0.041167798993568663,10,8.88e-16,10,5.55e-16,0.17507794479959571,0.00078062044612892687,0.00071649228527495654,0.016
449,27050081599,0.159529274255,0.840470725745,0.101801329511,0.738669396234,0.0577279447438,0.717996375981,0.882072871209,0.040759470032685027,10,7.22e-16,10,5e-16,0.19900578975490391,0.00097505836844555347,0.00073095766097972545,0.016
450,27050081600,0.159589494169,0.840410505831,0.100593882158,0.739816623674,0.0589956120111,0.717912324233,0.880194460696,0.040092181061039997,10,6.11e-16,10,3.89e-16,0.18865783619904375,0.00095380287183523217,0.00076824325323770646,0.016
451,27050081601,0.162247038484,0.837752961516,0.103012958785,0.734740002731,0.0592340796982,0.713374720171,0.879209247741,0.041364950223989984,10,9.44e-16,10,5.55e-16,0.1948777340245702,0.00093611152234556513,0.00072987990686758744,0.016
452,27050081602,0.167044831216,0.832955168784,0.104733374661,0.728221794122,0.062311456555,0.705258237096,0.873574653669,0.042441391516451571,10,1.22e-15,10,6.66e-16,0.20800458526379573,0.0010680245885693134,0.00075955589158201164,0.016
453,27050081603,0.162806756124,0.837193243876,0.102951410025,0.734241833851,0.0598553460989,0.712429400877,0.878163938627,0.040530430048271261,10,7.22e-16,10,5e-16,0.1671747546961978,0.00074363716625899616,0.00077596393537557144,0.016
454,27050081604,0.155008288696,0.844991711304,0.100282058933,0.74470965237,0.054726229763,0.725709756777,0.887598888016,0.039465018707915842,10,5e-16,10,3.89e-16,0.17126529360620801,0.00078331138198744197,0.00084880584368870614,0.016
455,27050081605,0.160627285987,0.839372714013,0.101707661766,0.737665052247,0.0589196242211,0.716136136759,0.880056692809,0.040704106871398464,10,7.22e-16,10,5e-16,0.17877696762892537,0.00082669087717238067,0.00072951231525158599,0.016
456,27050081606,0.158993696496,0.841006303504,0.101635658391,0.739370645113,0.0573580381048,0.71890779115,0.882746414027,0.040569557054663745,10,7.22e-16,10,4.44e-16,0.19939347203640734,0.00099973078097816571,0.0007497251404451526,0.016
457,27050081607,0.159234939814,0.840765060186,0.101742875754,0.739022184432,0.0574920640592,0.718496697359,0.882490877487,0.04046299926804546,10,6.66e-16,10,3.89e-16,0.2013777585235802,0.00099321432650919866,0.00078633824817230641,0.016
458,27050081608,0.161368928254,0.838631071746,0.102238429976,0.736392641771,0.059130498278,0.714872108545,0.879569664854,0.040471117018383858,10,7.22e-16,10,4.44e-16,0.1915274221875366,0.00092676039450808191,0.00073338213792459349,0.016
459,27050081609,0.16132219635,0.83867780365,0.101533146801,0.73714465685,0.0597890495486,0.714961801816,0.878612507792,0.040622634305003721,10,7.22e-16,10,5e-16,0.19007504002818176,0.00090072699193875371,0.00081961100953256987,0.016
460,27050081610,0.167275968865,0.832724031135,0.105249071157,0.727474959979,0.062026897708,0.70486188895,0.873940736679,0.041401738996297094,10,9.44e-16,10,6.11e-16,0.18413339361165548,0.00092283124392565424,0.00078518918473985736,0.016
461,27050081611,0.158678937778,0.841321062222,0.101227974805,0.740093087417,0.0574509629732,0.719448351714,0.882686256806,0.040499550338876401,10,7.22e-16,10,4.44e-16,0.18416371558712008,0.00082810579996859493,0.00076764656997100624,0.016
462,27050081612,0.162181499228,0.837818500772,0.102417572877,0.735400927895,0.059763926351,0.713494490717,0.878445687724,0.041205414536450095,10,8.33e-16,10,5e-16,0.20227542046872449,0.0010288197675424173,0.00076108426385685908,0.016
463,27050081613,0.161033420563,0.838966579437,0.102585501964,0.736381077473,0.0584479185988,0.715434991687,0.88065319582,0.040788295492856314,10,7.22e-16,10,5e-16,0.19351690477022765,0.00098183076542732086,0.0007339335819775319,0.016
464,27050081614,0.163361512646,0.836638487354,0.102135982735,0.734502504618,0.0612255299106,0.711504395146,0.87601927384,0.041384837776985324,10,8.88e-16,10,6.11e-16,0.18208831202112785,0.00088239391084654053,0.00073217051478668136,0.016
465,27050081615,0.158679197356,0.841320802644,0.101358228353,0.739962574291,0.0573209690034,0.719445957077,0.882877325418,0.040307819986312873,10,6.11e-16,10,4.44e-16,0.18681688587026202,0.00085297643002065241,0.00072568827260330651,0.016
466,27050081616,0.163489567861,0.836510432139,0.105061048605,0.731449383534,0.0584285192558,0.711244262851,0.880101817599,0.041427781625471304,10,8.88e-16,10,5e-16,0.21874987303551907,0.0011677019189829767,0.00088700677677738837,0.016
467,27050081617,0.165920474157,0.834079525843,0.104096552836,0.729982973007,0.0618239213208,0.70715969973,0.874547453603,0.041222461557037578,10,8.88e-16,10,6.11e-16,0.17008194105062913,0.00076426515954307686,0.0007816183970892625,0.016
468,27050081618,0.162131906971,0.837868093029,0.101727078015,0.736141015014,0.0604048289566,0.713588724099,0.877515079837,0.040659001981732862,10,7.22e-16,10,5e-16,0.1840205033317841,0.00088721909461879312,0.00078727226153023247,0.016
469,27050081619,0.162032619268,0.837967380732,0.103034903043,0.734932477689,0.0589977162247,0.71373704795,0.879607452893,0.040666860559864432,10,7.22e-16,10,5e-16,0.18502487294831005,0.00081810057190682419,0.00072658060800087968,0.016
470,27050081620,0.160295470953,0.839704529047,0.102431043441,0.737273485606,0.0578644275125,0.716687613717,0.881687698528,0.040500477204708091,10,6.66e-16,10,4.44e-16,0.19375666017247406,0.00085008917728467441,0.00076698556568225123,0.016
471,27050081621,0.162794332579,0.837205667421,0.102773597804,0.734432069617,0.0600207347746,0.712453064149,0.877923685419,0.041019601670701941,10,8.33e-16,10,5e-16,0.20913956431930325,0.0010633950745895691,0.00079556501941912964,0.016
472,27050081622,0.158822476044,0.841177523956,0.101409686229,0.739767837726,0.0574127898148,0.719201880327,0.88270748574,0.04014741216766704,10,6.11e-16,10,3.89e-16,0.18179917368224152,0.00085916954108364687,0.0007992207332214689,0.016
473,27050081623,0.159185664058,0.840814335942,0.102162712291,0.738651623651,0.0570229517662,0.718574030841,0.88319255396,0.039996773846357116,10,6.11e-16,10,3.89e-16,0.17250441319056353,0.0007246080238907588,0.00076643347483081113,0.016
474,27050081624,0.159520492405,0.840479507595,0.101727061129,0.738752446466,0.0577934312758,0.718012389077,0.88197870702,0.040749301629168969,10,7.77e-16,10,5e-16,0.19991077845712812,0.0010972947172682129,0.00077211510440538926,0.016
475,27050081625,0.160353801474,0.839646198526,0.102107316544,0.737538881982,0.0582464849301,0.716593600803,0.881111956822,0.041417296469448292,10,8.88e-16,10,5e-16,0.21402759246057679,0.0010556537937657659,0.0007922630709517463,0.016
476,27050081626,0.154494419321,0.845505580679,0.0992455425083,0.74626003817,0.0552488768131,0.726602028519,0.88695947758,0.03962146992505404,10,5.55e-16,10,3.33e-16,0.21377039906679018,0.0010962896555547948,0.00079287084349321493,0.016
477,27050081627,0.160929117575,0.839070882425,0.102839025025,0.7362318574,0.0580900925503,0.715607842895,0.88120420514,0.041354590414656743,10,8.88e-16,10,5e-16,0.20150911481189682,0.0009151642836586751,0.00076736193560422142,0.016
478,27050081628,0.158358884826,0.841641115174,0.100717284364,0.74092383081,0.0576416004623,0.71999964991,0.882483920918,0.040098387406047709,10,6.11e-16,10,3.89e-16,0.18763947138926174,0.00089305074285653773,0.0007819404057330863,0.016
479,27050081629,0.160387631804,0.839612368196,0.101930946612,0.737681421585,0.0584566851921,0.716538907882,0.880794781409,0.040435462467518064,10,7.22e-16,10,4.44e-16,0.1853574138311147,0.00088327595618428159,0.0007695184730926104,0.016
480,27050081630,0.156612235233,0.843387764767,0.0993283027919,0.744059461975,0.0572839324413,0.722990931041,0.88343887593,0.039877862704900742,10,6.11e-16,10,3.89e-16,0.19362337742564895,0.00093475732081858701,0.00072046406769956035,0.016
481,27050081631,0.161707218811,0.838292781189,0.101948643266,0.736344137923,0.0597585755444,0.714303882051,0.878565834465,0.041011384605582631,10,8.33e-16,10,4.44e-16,0.21217981181425483,0.0010341400491348468,0.00078368994888546549,0.016
482,27050081632,0.160727924556,0.839272075444,0.102575715942,0.736696359503,0.058152208614,0.715952607061,0.8811609538,0.040694314282420381,10,7.77e-16,10,4.44e-16,0.19811728209031365,0.00093197780283678215,0.000831994965309247,0.016
483,27050081633,0.163147239462,0.836852760538,0.102181070389,0.73467169015,0.0609661690728,0.711865651148,0.876450780156,0.041493986390633106,10,8.88e-16,10,5e-16,0.21012946304746294,0.0010284211937165784,0.00078790546791608531,0.016
484,27050081634,0.163434359059,0.836565640941,0.10251800672,0.734047634221,0.0609163523383,0.711375639642,0.876456827876,0.041075240602780533,10,8.33e-16,10,5e-16,0.18482230970813063,0.00094115987436687383,0.00079715418375672219,0.016
485,27050081635,0.158824413121,0.841175586879,0.102631061285,0.738544525594,0.0561933518356,0.719180270587,0.884499969977,0.039853143237631318,10,6.11e-16,10,3.89e-16,0.17226628981481262,0.00081522340708704898,0.00076192950648923234,0.016
486,27050081636,0.163795023635,0.836204976365,0.102484899406,0.733720076959,0.0613101242287,0.710767191762,0.875793682612,0.041360481032688801,10,9.44e-16,10,5.55e-16,0.19635533191334154,0.00098351974667622516,0.00076191922189630798,0.016
487,27050081637,0.15853085652,0.84146914348,0.100095697857,0.741373445623,0.0584351586632,0.719716839328,0.88127522681,0.040383305045085915,10,7.22e-16,10,4.44e-16,0.18917183401577231,0.0008834044924796112,0.0007613660589861149,0.016
488,27050081638,0.159407445043,0.840592554957,0.101184648461,0.739407906496,0.0582227965822,0.718212332393,0.881374729058,0.040067099614016187,10,6.11e-16,10,4.44e-16,0.17848415293532893,0.00080559696014753624,0.00080766006109265999,0.016
489,27050081639,0.165280489177,0.834719510823,0.105153916986,0.729565593838,0.0601265721907,0.708221845351,0.877189915184,0.041800671021518535,10,9.99e-16,10,6.11e-16,0.21060770196182954,0.0010706282047839252,0.00077448449274386522,0.016
490,27050081640,0.16081857346,0.83918142654,0.101283633731,0.737897792809,0.059534939729,0.715818421933,0.879106234753,0.04043306161067925,10,6.66e-16,10,4.44e-16,0.18875592536388242,0.00092412305883311872,0.00074490091458199916,0.016
491,27050081641,0.162053337768,0.837946662232,0.102941419854,0.735005242378,0.0591119179138,0.713703404046,0.879434639988,0.040719519477973282,10,7.22e-16,10,5e-16,0.16772617582650062,0.00071473485147048252,0.00069430108751490128,0.016
492,27050081642,0.154695071355,0.845304928645,0.0993318803119,0.745973048334,0.0553631910426,0.726258333698,0.886740948893,0.039338670987584465,10,5e-16,10,3.33e-16,0.2037973144159988,0.000998413334504944,0.0007710335379332437,0.016
493,27050081643,0.157214768007,0.842785231993,0.101578162627,0.741207069365,0.0556366053802,0.721931794075,0.885712257617,0.040002660734920009,10,6.11e-16,10,3.89e-16,0.20528195262459459,0.00097673274044870746,0.0008177936193660936,0.016
494,27050081644,0.16002901718,0.83997098282,0.102488457817,0.737482525002,0.0575405593628,0.717138471719,0.882227914895,0.040606392162744358,10,7.22e-16,10,5e-16,0.1840517153057375,0.00086841467273513124,0.00073935151547069799,0.016
495,27050081645,0.165497846156,0.834502153844,0.104970050268,0.729532103576,0.0605277958886,0.707858390169,0.876550032189,0.042040489438731149,10,1.05e-15,10,6.11e-16,0.20258004925334283,0.0010737816218214797,0.00067605573007051202,0.016
496,27050081646,0.162659383863,0.837340616137,0.10283019105,0.734510425087,0.0598291928135,0.712680301694,0.878237048022,0.041611148523430813,10,9.44e-16,10,5e-16,0.22042956616150733,0.0011325997285070557,0.00080141759016283463,0.016
497,27050081647,0.160495280921,0.839504719079,0.101153201001,0.738351518077,0.0593420799201,0.716368136576,0.879467166449,0.040446080002780056,10,6.66e-16,10,4.44e-16,0.17920325818113481,0.000828070205161042,0.00072328383823945888,0.016
498,27050081648,0.159499178603,0.840500821397,0.102338080176,0.738162741221,0.0571610984276,0.7180393849,0.882913583439,0.040941441629871213,10,8.33e-16,10,3.89e-16,0.22626988692158634,0.001209034402926464,0.00078343866789443899,0.016
499,27050081649,0.159736989066,0.840263010934,0.100566970832,0.739696040102,0.0591700182336,0.717662532527,0.879902438747,0.040513874827293933,10,7.22e-16,10,3.89e-16,0.21383872804848536,0.0011412528697029537,0.00079432044486270098,0.016
500,27050081650,0.162341054305,0.837658945695,0.101604419461,0.736054526234,0.0607366348449,0.713236864037,0.876977830923,0.040836800995752043,10,7.22e-16,10,5e-16,0.18895208147608034,0.00086311227896287252,0.00074553572443206248,0.016
501,27050081651,0.162488106564,0.837511893436,0.103441359018,0.734070534419,0.059046747546,0.712960674597,0.879427819031,0.041046210672657166,10,8.33e-16,10,5e-16,0.19030096396945184,0.00086957821722571233,0.00077070019136907145,0.016
502,27050081652,0.159133180678,0.840866819322,0.102950076191,0.737916743131,0.0561831044872,0.718651300746,0.884440108959,0.040199793589116253,10,6.11e-16,10,3.89e-16,0.18557274099736643,0.00082704867682049878,0.00076176311186461592,0.016
503,27050081653,0.156548913121,0.843451086879,0.100090737324,0.743360349555,0.0564581757975,0.72308729813,0.884668666179,0.039959997254473065,10,6.11e-16,10,3.89e-16,0.19239577248298612,0.00089264252924220412,0.00074482848406508837,0.016
504,27050081654,0.161571294665,0.838428705335,0.102597889223,0.735830816112,0.0589734054427,0.714524174112,0.879752540998,0.041031037101707114,10,8.33e-16,10,5e-16,0.19489576118088392,0.00092995137366462901,0.00079799778314321374,0.017
505,27050081655,0.157399754226,0.842600245774,0.100408580291,0.742191665483,0.0569911739353,0.721634674314,0.883675109991,0.039260341804211139,10,5e-16,10,3.89e-16,0.16575867742584249,0.00073194918137207141,0.00070787811106662237,0.016
506,27050081656,0.158828760982,0.841171239018,0.101299166263,0.739872072755,0.0575295947181,0.719192866468,0.882534218956,0.039985353897167217,10,6.11e-16,10,3.89e-16,0.17851029226697357,0.0007896362880725217,0.00074453598737817797,0.016
507,27050081657,0.163407400772,0.836592599228,0.10288528603,0.733707313198,0.0605221147424,0.711415657156,0.877042782737,0.041405681519716089,10,8.88e-16,10,6.11e-16,0.17538926110955355,0.00074392765238258602,0.00072782775899483802,0.016
508,27050081658,0.154455325156,0.845544674844,0.0994604266473,0.746084248196,0.0549948985092,0.726665526301,0.887342744089,0.04017453705763932,10,6.11e-16,10,3.89e-16,0.21405911780984854,0.0010770200928549242,0.00083769744471438997,0.016
509,27050081659,0.161149170026,0.838850829974,0.10317977583,0.735671054144,0.0579693941962,0.715230062529,0.88132917665,0.040307974858923963,10,6.66e-16,10,4.44e-16,0.18556246518822539,0.00091908675485551864,0.00079464997867980704,0.016
510,27050081660,0.153252660334,0.846747339666,0.0997267740636,0.747020565602,0.0535258862705,0.728715582803,0.889806825543,0.039372404446768219,10,5e-16,10,3.33e-16,0.20166216469504628,0.00094966016687726685,0.00080718200112129136,0.016
511,27050081661,0.158745322004,0.841254677996,0.100092881637,0.741161796359,0.0586524403671,0.719352644369,0.880903564882,0.040630401372395687,10,7.22e-16,10,4.44e-16,0.20335891992419142,0.0010214916841983367,0.00076294921589383099,0.016
512,27050081662,0.164269067794,0.835730932206,0.103237129806,0.7324938024,0.061031937988,0.709955929914,0.876092459179,0.042399863912227935,10,1.22e-15,10,6.66e-16,0.2168006077707616,0.0011918054544611532,0.00072959955503758885,0.016
513,27050081663,0.160974085927,0.839025914073,0.103656824179,0.735369089894,0.0573172617478,0.715519412031,0.882329773004,0.040762002717431717,10,7.77e-16,10,5e-16,0.18529546029865707,0.00085869081243686318,0.00071376407287678488,0.016
514,27050081664,0.155286469609,0.844713530391,0.099269942962,0.745443587429,0.0560165266465,0.725250548194,0.885632111284,0.039587396800059634,10,5e-16,10,3.89e-16,0.18516925071390244,0.00083510563470116212,0.00076000777721376106,0.016
515,27050081665,0.158070340827,0.841929659173,0.101064394884,0.740865264289,0.0570059459431,0.720484735996,0.883488992929,0.040088741447505669,10,6.11e-16,10,3.89e-16,0.19394912464914016,0.0009019904100433558,0.00082455067146377365,0.016
516,27050081666,0.16105144687,0.83894855313,0.103399190023,0.735549363107,0.0576522568472,0.715392258091,0.881818767242,0.040554146855973541,10,7.22e-16,10,5e-16,0.17529899820025929,0.00083726915616035708,0.00075184222908750262,0.016
517,27050081667,0.156128788516,0.843871211484,0.100854716658,0.743016494826,0.0552740718577,0.723791288501,0.886513837763,0.0396609788765106,10,5.55e-16,10,3.89e-16,0.18420356801942683,0.00095017816012023888,0.00075768665125045323,0.016
518,27050081668,0.160216785595,0.839783214405,0.101882155996,0.737901058409,0.0583346295986,0.716829227582,0.881015247881,0.040498125304415919,10,6.66e-16,10,4.44e-16,0.1866101902075421,0.00087173147845833702,0.00074878769467119784,0.016
519,27050081669,0.157183568552,0.842816431448,0.100278664394,0.742537767054,0.0569049041585,0.722004363894,0.883855144208,0.039730969241916429,10,5.55e-16,10,3.89e-16,0.19009322180110799,0.00085653980502447473,0.00079776907100449356,0.016
520,27050081670,0.164368045032,0.835631954968,0.103579253985,0.732052700983,0.0607887910468,0.70978382465,0.876426999646,0.041102192913268346,10,8.33e-16,10,5.55e-16,0.17426268234549724,0.00083157824982969895,0.00075699330783697864,0.016
521,27050081671,0.161006325409,0.838993674591,0.101043153326,0.737950521265,0.0599631720831,0.71550401487,0.878431764186,0.041264794792409944,10,8.88e-16,10,5e-16,0.20366221116917294,0.0010259605690264737,0.00070518579751747273,0.016
522,27050081672,0.158240576982,0.841759423018,0.101593669299,0.740165753719,0.0566469076836,0.720187512184,0.883975300279,0.040476475184477147,10,6.66e-16,10,4.44e-16,0.19135847904504077,0.00083312740953257931,0.0007802461244470351,0.016
523,27050081673,0.156639522016,0.843360477984,0.0993739349444,0.743986543039,0.0572655870716,0.72294379427,0.883459099336,0.040356021703164491,10,6.66e-16,10,3.89e-16,0.22181021052498662,0.0011961985141442204,0.0008092490102609343,0.016
524,27050081674,0.158453738838,0.841546261162,0.101486309486,0.740059951676,0.0569674293528,0.719826975363,0.883452036545,0.040090162473178877,10,6.11e-16,10,3.89e-16,0.19166517124593618,0.00086682738942810351,0.00070404391739489216,0.016
525,27050081675,0.160960037038,0.839039962962,0.101224014321,0.737815948642,0.059736022717,0.715579698654,0.878776791858,0.041494511804651746,10,9.44e-16,10,5e-16,0.21481072663529299,0.0011234845088092349,0.00075170141947815937,0.016
526,27050081676,0.160930078477,0.839069921523,0.103264377821,0.735805543702,0.0576657006556,0.715599835062,0.881827964417,0.040486311099525107,10,6.66e-16,10,4.44e-16,0.19706345416770665,0.0010065253891218798,0.00075369113470779832,0.016
527,27050081677,0.158444412053,0.841555587947,0.100722161566,0.740833426381,0.0577222504863,0.719854281244,0.882344486786,0.040262195611617611,10,6.66e-16,10,3.89e-16,0.19011526679632362,0.00086820449318141121,0.00068117688581117953,0.016
528,27050081678,0.159199001938,0.840800998062,0.101479593553,0.739321404509,0.0577194083853,0.718561640033,0.882165314115,0.040326989712490713,10,6.66e-16,10,5e-16,0.17836421142971715,0.00079383394257431556,0.00073439595458013292,0.016
529,27050081679,0.15482157141,0.84517842859,0.0994339613517,0.745744467239,0.055387610058,0.726040979681,0.886673280089,0.039228856701350914,10,5e-16,10,3.33e-16,0.19161851213081404,0.0010504548444537842,0.00074553856963053677,0.016
530,27050081680,0.162490052953,0.837509947047,0.102987455867,0.734522491179,0.0595025970859,0.712964192487,0.878757119094,0.041100264059393751,10,8.33e-16,10,5e-16,0.18485069199365178,0.0008406328666072493,0.00072816530817818048,0.016
531,27050081681,0.167888805568,0.832111194432,0.105360972896,0.726750221535,0.0625278326718,0.703830362718,0.873066035438,0.042186162016518008,10,1.11e-15,10,6.11e-16,0.20455565140361986,0.00099151867581945253,0.00073415591399937164,0.016
532,27050081682,0.163438553438,0.836561446562,0.102735289804,0.733826156758,0.0607032636335,0.71136529713,0.876769154418,0.04090054917342191,10,7.22e-16,10,5e-16,0.16957589449518884,0.00072344675923134813,0.00075466955292609957,0.016
533,27050081683,0.158785081655,0.841214918345,0.100948022716,0.74026689563,0.0578370589392,0.719272301605,0.882092765032,0.040140337560783425,10,6.11e-16,10,3.89e-16,0.17927074103807561,0.0007872126343026522,0.00071447511852276973,0.016
534,27050081684,0.158572801054,0.841427198946,0.101721959137,0.739705239809,0.0568508419162,0.719621201723,0.883594453138,0.040367468317658924,10,6.11e-16,10,4.44e-16,0.19002015742201905,0.00090426566567118833,0.00071715673890317621,0.016
535,27050081685,0.162538909093,0.837461090907,0.102477943214,0.734983147694,0.0600609658789,0.712889239181,0.877924632165,0.040845380708480893,10,7.77e-16,10,5e-16,0.18292989230809187,0.0008967598661579338,0.0007593285561900649,0.017
536,27050081686,0.160256590545,0.839743409455,0.101380952728,0.738362456726,0.0588756378168,0.716769270205,0.880210237511,0.041031497454866672,10,8.33e-16,10,5e-16,0.20224438125548283,0.0010030921333758457,0.00071838605415778601,0.016
537,27050081687,0.155087576136,0.844912423864,0.0993086453045,0.745603778559,0.0557789308315,0.725589130943,0.886031224662,0.039658098989443169,10,6.11e-16,10,3.33e-16,0.21714885404120898,0.001112945136873118,0.00083064105858965669,0.017
538,27050081688,0.159470120519,0.840529879481,0.100339255725,0.740190623755,0.0591308647942,0.718118668831,0.88002443338,0.040300315871163575,10,6.66e-16,10,3.89e-16,0.19492280252521232,0.00096472934011946005,0.00070311692777587939,0.017
539,27050081689,0.162743718773,0.837256281227,0.103322914441,0.733933366786,0.059420804332,0.712530366131,0.878817669294,0.040721409518306863,10,7.22e-16,10,5e-16,0.17427651939290445,0.00074918879545672482,0.00071984290377110857,0.016
540,27050081690,0.158081922904,0.841918077096,0.101333375978,0.740584701118,0.0567485469258,0.720461017857,0.883864618419,0.040858920982330342,10,7.77e-16,10,4.44e-16,0.21427825515512178,0.0011029374507690406,0.00080400808860022594,0.016
541,27050081691,0.157896495312,0.842103504688,0.0990761768903,0.743027327797,0.0588203184221,0.720810037214,0.880863831117,0.039786013896606728,10,6.11e-16,10,3.89e-16,0.18704002928142127,0.00090066991947831824,0.00077030867621796437,0.016
542,27050081692,0.162906657234,0.837093342766,0.102585425888,0.734507916878,0.0603212313461,0.712266066596,0.877455473796,0.042015154939656262,10,1.05e-15,10,5.55e-16,0.22800549326539366,0.0011715989571557384,0.00078410538189464904,0.016
543,27050081693,0.158371937126,0.841628062874,0.102016394548,0.739611668326,0.0563555425775,0.719957988781,0.884371644522,0.039815397744424684,10,6.11e-16,10,3.89e-16,0.20428258402491761,0.0010180217131799995,0.00075725546902168366,0.016
544,27050081694,0.16299428165,0.83700571835,0.103885700192,0.733120018159,0.059108581458,0.712098501398,0.879217880526,0.041067968156292177,10,8.33e-16,10,5.55e-16,0.17714611247452339,0.00088978666363904763,0.00078487080374848499,0.016
545,27050081695,0.162588042393,0.837411957607,0.100930486907,0.7364814707,0.0616575554868,0.712829391277,0.875565575711,0.040897645192150153,10,7.77e-16,10,5e-16,0.19808418154979424,0.00087915286157293096,0.00081660257471507602,0.016
546,27050081696,0.158451092914,0.841548907086,0.0982984074859,0.7432504996,0.0601526854278,0.719879288579,0.878769359588,0.039915493624694369,10,6.11e-16,10,3.89e-16,0.18008567195434866,0.00081058454900482504,0.00080946602243353333,0.016
547,27050081697,0.165165039226,0.834834960774,0.103766688421,0.731068272353,0.0613983508059,0.708437207666,0.875346577397,0.04085507188446405,10,7.77e-16,10,5.55e-16,0.1637876346958943,0.00077195555723545424,0.00068733568592919199,0.016
548,27050081698,0.16405187346,0.83594812654,0.103048771413,0.732899355127,0.0610031020479,0.710325228171,0.876185312147,0.041104520448891443,10,8.88e-16,10,5.55e-16,0.16969652750411257,0.00078903677052287989,0.00065363347686004953,0.016
549,27050081699,0.158667810932,0.841332189068,0.100568845233,0.740763343835,0.0580989656986,0.719477135138,0.881736197219,0.040228481258293064,10,6.66e-16,10,3.89e-16,0.1914841410723902,0.0010583908182159084,0.00074063467302642105,0.016
550,27050081700,0.158335873038,0.841664126962,0.100759320748,0.740904806215,0.0575765522899,0.720038114788,0.88258517533,0.039958515403179427,10,6.11e-16,10,4.44e-16,0.16887301431516522,0.00077152494551578437,0.00072518916242723887,0.016
551,27050081701,0.16129662618,0.83870337382,0.101825548373,0.736877825446,0.0594710778072,0.715000706247,0.879086111476,0.041212229959138459,10,8.33e-16,10,5e-16,0.20736820485373952,0.0009551785296141043,0.00084120063472290256,0.016
552,27050081702,0.162961842343,0.837038157657,0.102915069058,0.734123088599,0.0600467732852,0.712167872551,0.87784605785,0.040530612235184789,10,7.22e-16,10,5e-16,0.15289392874136998,0.00060419184156407625,0.00074133670839046715,0.016
553,27050081703,0.161826017201,0.838173982799,0.103085445332,0.735088537467,0.0587405718686,0.714085812242,0.880034451874,0.040901553010763286,10,7.77e-16,10,5.55e-16,0.16927146394797743,0.00082075356992231075,0.00071187302567148677,0.016
554,27050081704,0.163330530226,0.836669469774,0.102889045648,0.733780424126,0.0604414845787,0.711545426432,0.877179313301,0.041598841179275453,10,9.44e-16,10,6.11e-16,0.19681460415445284,0.000968972336596372,0.000834842995981249,0.016
555,27050081705,0.155954257995,0.844045742005,0.100086698291,0.743959043714,0.0558675597037,0.724100128841,0.885684603322,0.039805727206189606,10,6.11e-16,10,3.89e-16,0.20452325767869239,0.0010102606596724105,0.00081347245909200473,0.016
556,27050081706,0.156797840372,0.843202159628,0.101027709849,0.742174449779,0.0557701305228,0.722649500098,0.885618753453,0.039697046379849103,10,6.11e-16,10,3.89e-16,0.20060631226754,0.00093965083509574613,0.00075120986294034404,0.016
557,27050081707,0.167541572824,0.832458427176,0.10461853685,0.727839890326,0.0629230359744,0.704424917848,0.872563158029,0.042514785881728467,10,1.22e-15,10,7.22e-16,0.20595108403459306,0.00094655869821926313,0.00079710359217918531,0.016
558,27050081708,0.162764193714,0.837235806286,0.104312814937,0.732922991349,0.0584513787767,0.712480912577,0.880238213797,0.040635603918706478,10,7.22e-16,10,5e-16,0.16764855553555591,0.00068297909737596277,0.00072564426741833,0.016
559,27050081709,0.154933822379,0.845066177621,0.0998389578709,0.745227219751,0.0550948645076,0.725843419217,0.887075547175,0.03948559202901164,10,5e-16,10,3.89e-16,0.18112373152343764,0.00080959589402048978,0.00072547850305949325,0.016
560,27050081710,0.167047088146,0.832952911854,0.105674436793,0.727278475061,0.0613726513532,0.705240326062,0.874954479423,0.04199089213402387,10,1.05e-15,10,6.66e-16,0.19136240488228262,0.00089273808680191973,0.00079044185718397052,0.016
561,27050081711,0.162875523269,0.837124476731,0.103789316416,0.733335160315,0.0590862068531,0.712300619745,0.879278657334,0.040965386430970696,10,8.33e-16,10,4.44e-16,0.20667349949233926,0.001050677667124907,0.00075000619212653029,0.016
562,27050081712,0.159471202567,0.840528797433,0.101883218296,0.738645579137,0.0575879842711,0.718093673499,0.882292688385,0.039981967310815429,10,6.11e-16,10,3.89e-16,0.19422843701213832,0.00093541737099563386,0.00080058025480282159,0.016
563,27050081713,0.161586776972,0.838413223028,0.102252789113,0.736160433915,0.0593339878586,0.714503147322,0.879218695629,0.040418843532710233,10,6.66e-16,10,5e-16,0.16046395579709105,0.00071860335894290942,0.00071172418075662631,0.016
564,27050081714,0.16301174596,0.83698825404,0.102235308647,0.734752945394,0.0607764373126,0.712093749241,0.876761513756,0.041213039676457619,10,8.33e-16,10,5e-16,0.19674619767521684,0.00091447225098549741,0.00074351931799794546,0.017
565,27050081715,0.161179546714,0.838820453286,0.102927212759,0.735893240527,0.0582523339549,0.715182414242,0.880905928134,0.040281068107506229,10,6.66e-16,10,4.44e-16,0.18368999262153796,0.0008302248516521073,0.00078960726418574132,0.017
566,27050081716,0.167317299172,0.832682700828,0.104954201745,0.727728499083,0.0623630974276,0.704796834432,0.873437076067,0.041983549778338937,10,1.05e-15,10,6.11e-16,0.19044575584570977,0.00092543021961815329,0.0007159947669224708,0.017
567,27050081717,0.164498713166,0.835501286834,0.104419456376,0.731081830459,0.0600792567899,0.709550816063,0.877439953316,0.041457187554358184,10,8.88e-16,10,5e-16,0.21192755450354428,0.0010137326777585802,0.00079347085149681219,0.017
568,27050081718,0.161092800573,0.838907199427,0.102860465221,0.736046734206,0.0582323353515,0.715330307264,0.880956008504,0.041282552683030993,10,8.88e-16,10,5e-16,0.21978555502327024,0.0011680205976344706,0.00077168733216819569,0.017
569,27050081719,0.164051257372,0.835948742628,0.103251181824,0.732697560804,0.0608000755476,0.710323231678,0.876483967803,0.041478681839670087,10,9.44e-16,10,5.55e-16,0.19832554684352466,0.0010127465584374936,0.00076903390355629133,0.017
570,27050081720,0.157487568632,0.842512431368,0.100734189627,0.741778241742,0.0567533790052,0.721480440906,0.884003163541,0.039997232606879832,10,6.11e-16,10,3.89e-16,0.18762480458771347,0.00087526628854499495,0.000731840503060676,0.017
571,27050081721,0.157874660939,0.842125339061,0.101994888034,0.740130451027,0.0558797729048,0.720803371791,0.885192698179,0.04001250238603668,10,6.11e-16,10,3.89e-16,0.19815495884809653,0.001056243907911201,0.00078438862498658951,0.017
572,27050081722,0.157664592341,0.842335407659,0.100877400529,0.74145800713,0.0567871918115,0.721177268733,0.883909993637,0.039307938187523615,10,5e-16,10,3.89e-16,0.1687822123800069,0.0007712737450642984,0.00078153013327165153,0.017
573,27050081723,0.162276481539,0.837723518461,0.102340819121,0.73538269934,0.0599356624178,0.713335011072,0.878170750349,0.04084933510256638,10,7.77e-16,10,5.55e-16,0.17330399926282447,0.00078256958970159408,0.00072731893942057087,0.017
574,27050081724,0.154481699914,0.845518300086,0.0985694774735,0.746948822613,0.0559122224402,0.726633877058,0.885987353037,0.039399455063580106,10,5e-16,10,3.89e-16,0.18784156081129955,0.00084491819316337305,0.0008352221139640082,0.017
575,27050081725,0.15729099527,0.84270900473,0.101813913119,0.740895091611,0.0554770821507,0.721798586155,0.88592804562,0.039817995328248583,10,5.55e-16,10,3.89e-16,0.18297508428017084,0.00087014439066203429,0.00079975786134173406,0.017
576,27050081726,0.160661044717,0.839338955283,0.102621612961,0.736717342322,0.0580394317559,0.716065228838,0.881342771091,0.041144878002379273,10,8.33e-16,10,5e-16,0.21028646207625679,0.0010381940314350959,0.00073490942384683855,0.017
577,27050081727,0.158510945588,0.841489054412,0.100331745198,0.741157309214,0.0581792003905,0.719747118992,0.881656415427,0.039754934745005556,10,5.55e-16,10,3.89e-16,0.18950068889002236,0.00086621767858546621,0.00086950360562137053,0.017
578,27050081728,0.164614067376,0.835385932624,0.104045942144,0.731339990481,0.0605681252321,0.709361872492,0.876694458025,0.041391427077240917,10,8.88e-16,10,6.11e-16,0.18152617868427112,0.00084837961484814409,0.00075038422952004283,0.017
579,27050081729,0.15695553191,0.84304446809,0.100173996423,0.742870471667,0.0567815354869,0.722393935045,0.884092742524,0.039754380085155201,10,6.11e-16,10,3.89e-16,0.18679197638720824,0.00091083687979467488,0.00077866412582059319,0.017
580,27050081730,0.157962069958,0.842037930042,0.100834073096,0.741203856946,0.0571279968624,0.720672207189,0.883336022188,0.040110359609858169,10,6.11e-16,10,3.89e-16,0.21168676976766321,0.0011198725552611112,0.0008786471814421536,0.017
581,27050081731,0.163853777498,0.836146222502,0.102003491397,0.734142731105,0.0618502861006,0.71067523776,0.874985787608,0.041474611326491398,10,8.88e-16,10,5e-16,0.19801357336033198,0.00094493532824470967,0.00067633041938777727,0.017
582,27050081732,0.162637133077,0.837362866923,0.102359719884,0.735003147039,0.0602774131927,0.712724969899,0.877583260239,0.041410783784502178,10,8.88e-16,10,5e-16,0.20338683806630453,0.0010395401917562997,0.00072692024593943075,0.017
583,27050081733,0.157873235047,0.842126764953,0.102053116033,0.74007364892,0.0558201190139,0.720804922212,0.885280757208,0.039992714618198068,10,6.11e-16,10,3.89e-16,0.17859499030122605,0.0008215986555084355,0.00071966283057784341,0.017
584,27050081734,0.162201700211,0.837798299789,0.103582891344,0.734215408446,0.0586188088671,0.713442846194,0.880124595958,0.040085917824521998,10,6.11e-16,10,4.44e-16,0.17351186013294306,0.00082536619051680644,0.0007458613396273898,0.017
585,27050081735,0.165976007059,0.834023992941,0.105616507606,0.728407485335,0.0603594994532,0.707043398076,0.876687909422,0.041421382577549702,10,8.88e-16,10,6.11e-16,0.1820385400719613,0.00090073496800920083,0.00071997698084127083,0.017
586,27050081736,0.154431200102,0.845568799898,0.100354324031,0.745214475867,0.0540768760708,0.726693292999,0.88869859716,0.039204463551559002,10,5e-16,10,3.33e-16,0.18255029911602949,0.00084704807807115174,0.00077521362241629544,0.017
587,27050081737,0.160280715674,0.839719284326,0.10172573814,0.737993546186,0.0585549775345,0.716723204214,0.880675916186,0.040726615878295222,10,7.77e-16,10,4.44e-16,0.20167158751369052,0.00093455081056579062,0.00071773547910230346,0.017
588,27050081738,0.163268831819,0.836731168181,0.103180874453,0.733550293728,0.0600879573666,0.711645259191,0.877713547789,0.041390781664342825,10,8.88e-16,10,5e-16,0.21385243004715493,0.0010399671725496193,0.00079263370740588533,0.017
589,27050081739,0.159992364943,0.840007635057,0.101409614192,0.738598020865,0.0585827507514,0.717216802039,0.88070438653,0.040606223563776606,10,7.22e-16,10,4.44e-16,0.19655132404758047,0.00088797816569462175,0.00079837467593190834,0.017
590,27050081740,0.158862481564,0.841137518436,0.101626331908,0.739511186527,0.057236149656,0.719130703667,0.882957483031,0.040274089235122885,10,6.11e-16,10,3.89e-16,0.18338568005651745,0.00087004333359657813,0.00074001957075659256,0.017
591,27050081741,0.159886293337,0.840113706663,0.101006912743,0.73910679392,0.0588793805937,0.717402713099,0.880293784316,0.040684747933470627,10,7.77e-16,10,4.44e-16,0.2068991676342582,0.00098262098869154315,0.00081761819710547744,0.017
592,27050081742,0.156762350798,0.843237649202,0.100385398403,0.742852250799,0.0563769523947,0.722719540325,0.884735303894,0.039930655197044154,10,6.11e-16,10,3.89e-16,0.21291787470752777,0.0011234752499926859,0.00084522267017902986,0.017
593,27050081743,0.152180346325,0.847819653675,0.0987007737762,0.749118879899,0.0534795725489,0.73056483564,0.890148567136,0.03832926447410831,10,3.89e-16,10,2.78e-16,0.16814491474930604,0.00078617426476677648,0.00079036069823404148,0.017
594,27050081744,0.163536158502,0.836463841498,0.103268280956,0.733195560541,0.0602678775456,0.711192481442,0.877386502574,0.04108717899369338,10,8.33e-16,10,6.11e-16,0.15964627912418416,0.00062111907967436287,0.00070153090241921164,0.017
595,27050081745,0.157639714777,0.842360285223,0.101233330437,0.741126954786,0.0564063843408,0.72121422962,0.884476002602,0.040275480556057362,10,6.66e-16,10,3.89e-16,0.20331601520266596,0.0010355287889253317,0.00079445972298346744,0.017
596,27050081746,0.163169459552,0.836830540448,0.104048429712,0.732782110737,0.0591210298399,0.711800104176,0.879158505083,0.040916621140802592,10,7.77e-16,10,5e-16,0.18224156895072996,0.00084020967130861619,0.00074602571051080252,0.017
597,27050081747,0.156116654873,0.843883345127,0.101123110553,0.742760234574,0.0549935443198,0.723807930792,0.886929314658,0.040304305453778645,10,6.11e-16,10,3.89e-16,0.21236998804844587,0.0010477150374152517,0.00075727640262044336,0.017
598,27050081748,0.156825933829,0.843174066171,0.100362873055,0.742811193116,0.0564630607743,0.722611657552,0.884592990324,0.039838134698785617,10,6.11e-16,10,3.89e-16,0.17858664582885575,0.00087084031216973592,0.00071474723136569283,0.017
599,27050081749,0.156843452156,0.843156547844,0.100330406902,0.742826140943,0.056513045254,0.722582329129,0.884515171269,0.039956892498267178,10,6.11e-16,10,3.89e-16,0.2082967537968341,0.00096451172088795516,0.00082848581097197795,0.017
600,27050081750,0.155973105803,0.844026894197,0.100134716596,0.7438921776,0.0558383892067,0.7240672976,0.885722805663,0.039980735793373474,10,6.11e-16,10,3.89e-16,0.20908296447567265,0.0010107398308144319,0.00079598958067566346,0.017
601,27050081751,0.158390581533,0.841609418467,0.100694499703,0.740914918764,0.0576960818308,0.71994614292,0.882396086229,0.040401881304438898,10,6.66e-16,10,4.44e-16,0.1962007416697733,0.00090636716584038574,0.00076667800093103988,0.017
602,27050081752,0.160082760081,0.839917239919,0.101862541756,0.738054698163,0.0582202183245,0.717056738661,0.88121567795,0.041024882369345782,10,7.77e-16,10,5e-16,0.19632687220052902,0.00094224743293777179,0.00070219136333633824,0.017
603,27050081753,0.16020384185,0.83979615815,0.1017832028,0.73801295535,0.05842063905,0.716852654172,0.880891896253,0.040655039411522223,10,7.22e-16,10,4.44e-16,0.20612876744000086,0.0010385165322035115,0.00083432416104757025,0.017
604,27050081754,0.17014398165,0.82985601835,0.106080787598,0.723775230752,0.0640631940525,0.700036299664,0.870306589774,0.042863429659076198,10,1.33e-15,10,8.33e-16,0.19128376709696426,0.00091256439414750645,0.00065677137620901913,0.017
605,27050081755,0.152188523337,0.847811476663,0.0990070213053,0.748804455357,0.0531815020319,0.730546248964,0.890584728533,0.038853876679127819,10,4.44e-16,10,2.78e-16,0.1929368181389971,0.00094889058390153311,0.00074399179285489561,0.017
606,27050081756,0.160462209582,0.839537790418,0.102493978791,0.737043811627,0.0579682307916,0.716404069833,0.881495080121,0.040608825815018096,10,7.22e-16,10,5e-16,0.17541148339414758,0.00079935247661862079,0.00072639960983811249,0.017
607,27050081757,0.161796559021,0.838203440979,0.102379015597,0.735824425382,0.0594175434243,0.714146252001,0.879046073794,0.041257704832740251,10,8.88e-16,10,5e-16,0.20608754232016657,0.001019292126249722,0.00073328169010576367,0.017
608,27050081758,0.159435035288,0.840564964712,0.102939376518,0.737625588194,0.0564956587702,0.718139196827,0.883907490533,0.039984236735263551,10,6.11e-16,10,3.89e-16,0.18725853434785211,0.00093517598135196378,0.00081340290225512236,0.018
609,27050081759,0.161987317279,0.838012682721,0.103062710349,0.734949972372,0.0589246069297,0.713813263914,0.879725665083,0.041127559944015228,10,8.33e-16,10,5e-16,0.18874239300506102,0.00085695056619394295,0.00067504600464600591,0.018
610,27050081760,0.165401685759,0.834598314241,0.104371073361,0.730227240879,0.0610306123983,0.708029378693,0.875832825281,0.04181692754881839,10,9.99e-16,10,6.11e-16,0.19858254478454707,0.00092277233315420136,0.00079325897633096922,0.017
611,27050081761,0.162844679654,0.837155320346,0.104243098128,0.732912222218,0.0586015815257,0.712345935793,0.879998453324,0.041160034301631877,10,8.33e-16,10,5e-16,0.20516874285820408,0.0010046460775606123,0.00078982733042305968,0.017
612,27050081762,0.155700765476,0.844299234524,0.0989945115891,0.745304722935,0.0567062538866,0.724548455284,0.884514572807,0.03933946676720388,10,5e-16,10,3.89e-16,0.18673521465932563,0.00082496622208146769,0.00076612963799646582,0.017
613,27050081763,0.159131459743,0.840868540257,0.102049189067,0.73881935119,0.0570822706756,0.7186677351,0.883118470759,0.040535146506887651,10,7.22e-16,10,4.44e-16,0.19305578315038985,0.00095959252102375907,0.0007466902603866164,0.017
614,27050081764,0.159823456183,0.840176543817,0.102620026907,0.73755651691,0.0572034292765,0.717485082874,0.882773094916,0.040400100159850176,10,6.66e-16,10,5e-16,0.17998052182833524,0.00078762865716355346,0.00076939121741468458,0.017
615,27050081765,0.15639923431,0.84360076569,0.100084221085,0.743516544606,0.0563150132251,0.723342250521,0.884916231875,0.039489858851352193,10,5e-16,10,3.89e-16,0.18341326998089713,0.00084809196543776742,0.00075616490527773367,0.017
616,27050081766,0.156192791909,0.843807208091,0.100398807907,0.743408400184,0.0557939840017,0.723689109934,0.885733512178,0.039646649868575398,10,5.55e-16,10,3.89e-16,0.18466456480411386,0.00085276895093512888,0.00080348843712620339,0.017
617,27050081767,0.156732025072,0.843267974928,0.101240013875,0.742027961053,0.055492011197,0.722758339439,0.886043938414,0.039702776480938666,10,6.11e-16,10,3.33e-16,0.2111780454731873,0.0010395263092231979,0.00079535467901021629,0.017
618,27050081768,0.160395193323,0.839604806677,0.101006908731,0.738597897946,0.0593882845928,0.716539952868,0.879423225594,0.040094283555069415,10,6.11e-16,10,3.89e-16,0.17541570580628041,0.00082848456325770642,0.00073127599812216812,0.017
619,27050081769,0.163343370035,0.836656629965,0.102380178327,0.734276451638,0.0609631917087,0.711531373632,0.876409236899,0.041649866734472601,10,9.44e-16,10,6.11e-16,0.19483300447769047,0.0009464903624600995,0.00074328355901497512,0.017
620,27050081770,0.161225099266,0.838774900734,0.101701588534,0.737073312201,0.0595235107318,0.715123668098,0.879026049485,0.040691661391678374,10,7.22e-16,10,5e-16,0.193371690102905,0.0009825663155796987,0.00075102497401400518,0.017
621,27050081771,0.163662869185,0.836337130815,0.102614573206,0.733722557609,0.0610482959792,0.71098834545,0.876209466031,0.041333041043444749,10,8.88e-16,10,5.55e-16,0.19300647750120203,0.00088265468661577625,0.00074979605022885293,0.017
622,27050081772,0.163929886147,0.836070113853,0.103762274367,0.732307839485,0.0601676117801,0.710520396691,0.877442123456,0.040779072026308094,10,7.22e-16,10,5e-16,0.16689229453993393,0.00072534042473364961,0.00071908673712980551,0.017
623,27050081773,0.156170556396,0.843829443604,0.100648008888,0.743181434715,0.055522547508,0.723723244816,0.886138128873,0.040185768689128022,10,6.11e-16,10,3.89e-16,0.19977353814632137,0.0010164004220187381,0.00076203381683629203,0.017
624,27050081774,0.150782991722,0.849217008278,0.0983033018048,0.750913706473,0.0524796899174,0.732963993376,0.891978751777,0.03877232693915339,10,4.44e-16,10,2.78e-16,0.19353325007711208,0.00091746570593723273,0.0007578125501343238,0.017
625,27050081775,0.158284175172,0.841715824828,0.101316411501,0.740399413327,0.0569677636719,0.720117593356,0.88349289938,0.040234971191466178,10,6.11e-16,10,3.89e-16,0.18839700606834631,0.00092596579604176435,0.00071369919404729108,0.017
626,27050081776,0.158517804369,0.841482195631,0.100655802889,0.740826392742,0.0578620014803,0.719730607827,0.882121126176,0.040123372858669348,10,6.11e-16,10,3.89e-16,0.18723985022322565,0.00084108795746618643,0.00078032564608178335,0.017
627,27050081777,0.160671321452,0.839328678548,0.102346548917,0.736982129631,0.0583247725343,0.716051943002,0.880920771831,0.040100767402195495,10,6.11e-16,10,4.44e-16,0.172801820967175,0.00080572218549983048,0.00078759100254287544,0.017
628,27050081778,0.151232398674,0.848767601326,0.0984373681478,0.750330233178,0.0527950305261,0.732191874309,0.891398881582,0.038974692481396601,10,5e-16,10,2.78e-16,0.20468936469836252,0.0010027250719393706,0.00082754369388454002,0.017
629,27050081779,0.158790763915,0.841209236085,0.100757579858,0.740451656227,0.0580331840565,0.719265509491,0.881803018752,0.040910299298839027,10,7.77e-16,10,4.44e-16,0.21772034136274787,0.0011042405618916593,0.0008101823719950719,0.017
630,27050081780,0.158555458114,0.841444541886,0.100978584927,0.740465956959,0.0575768731863,0.719661809264,0.882531183236,0.04017601769554071,10,6.11e-16,10,3.89e-16,0.18849729759256184,0.00091172830451413298,0.00070068241394527183,0.017
631,27050081781,0.164105736315,0.835894263685,0.103077104268,0.732817159417,0.0610286320472,0.710233911367,0.876135253713,0.041068825455311576,10,8.88e-16,10,5.55e-16,0.16806277629470767,0.00073242963841394122,0.00067949098180844448,0.017
632,27050081782,0.157672743499,0.842327256501,0.100200533738,0.742126722763,0.0574722097611,0.721173562421,0.882900803804,0.040225640978293613,10,6.11e-16,10,3.89e-16,0.19735675565999888,0.00093434533303950261,0.00071554426051757684,0.017
633,27050081783,0.1623375725,0.8376624275,0.102309489866,0.735352937634,0.0600280826342,0.713232175527,0.878020445614,0.041070590176152173,10,8.33e-16,10,5e-16,0.19437331002623104,0.0010027426618937775,0.00070648753138752231,0.017
634,27050081784,0.153687460944,0.846312539056,0.0991753956396,0.747137143416,0.0545120653045,0.727980916251,0.888246531842,0.039686968338387835,10,5.55e-16,10,3.33e-16,0.21934970039468049,0.0011289860686933704,0.00080114333762585168,0.018
635,27050081785,0.160051794276,0.839948205724,0.101702679819,0.738245525905,0.0583491144565,0.717111638817,0.881033607336,0.040515111248514896,10,7.77e-16,10,4.44e-16,0.20130295675606713,0.00098657420200099107,0.00078504505800026448,0.017
636,27050081786,0.162137237042,0.837862762958,0.104199682926,0.733663080032,0.0579375541164,0.713542619979,0.881141485082,0.040613221097415914,10,7.22e-16,10,5e-16,0.17263913341518244,0.00074839658929827502,0.00073045755537813335,0.017
637,27050081787,0.163208137378,0.836791862622,0.102587939369,0.734203923253,0.0606201980088,0.711756675113,0.876945199204,0.041193785114003185,10,8.33e-16,10,5e-16,0.20570498812643723,0.00099018407024285696,0.00074454360022322373,0.017
638,27050081788,0.16273889482,0.83726110518,0.102307064093,0.734954041086,0.0604318307268,0.712553757054,0.877332278863,0.040740502654419426,10,7.22e-16,10,5e-16,0.17698801400443964,0.00084294541123880451,0.00074579326086124278,0.017
639,27050081789,0.162027841359,0.837972158641,0.103045203244,0.734926955396,0.0589826381152,0.713744975587,0.87963075271,0.041580470738461231,10,9.99e-16,10,6.11e-16,0.18971592021609263,0.00085637036930866401,0.00071372774707122361,0.017
640,27050081790,0.156785214841,0.843214785159,0.101202607966,0.742012177193,0.0555826068755,0.722668365809,0.885897590851,0.039671607577586976,10,5.55e-16,10,3.89e-16,0.18268625173043906,0.00086694619874860108,0.00080349064164895729,0.017
641,27050081791,0.157333163396,0.842666836604,0.100501652266,0.742165184338,0.0568315111291,0.721746542051,0.883926238368,0.039750918074919525,10,6.11e-16,10,3.89e-16,0.18489148945510303,0.00081602226504350333,0.00076123212938925141,0.017
642,27050081792,0.157490571812,0.842509428188,0.099583012351,0.742926415837,0.0579075594608,0.721492601216,0.882305419868,0.040261173709423267,10,6.11e-16,10,3.89e-16,0.19372985364049611,0.00092085210568518196,0.00077730661477509299,0.017
643,27050081793,0.157267781124,0.842732218876,0.100436159861,0.742296059016,0.0568316212628,0.721858741255,0.883942162049,0.040133489294425263,10,6.11e-16,10,3.89e-16,0.18796866950135183,0.00090783026951571941,0.00076646114583338418,0.017
644,27050081794,0.163823032454,0.836176967546,0.104061504133,0.732115463413,0.0597615283208,0.710696263611,0.878064076284,0.041035614519147529,10,8.33e-16,10,5e-16,0.18966639848996647,0.00087810355515372581,0.00078331558163500462,0.017
645,27050081795,0.165987553,0.834012447,0.103864026384,0.730148420615,0.0621235266164,0.707050245839,0.874091598122,0.042010764847290528,10,1.11e-15,10,6.11e-16,0.21979262152920753,0.0011949245496294396,0.00080512003662954639,0.024
646,27050081796,0.155982756242,0.844017243758,0.101197449922,0.742819793836,0.0547853063201,0.724034915445,0.887268766828,0.039669701122646076,10,5.55e-16,10,3.89e-16,0.18184970275254042,0.00081925856130658043,0.00074137231334914092,0.017
647,27050081797,0.160875372216,0.839124627784,0.102801182267,0.736323445517,0.0580741899493,0.715699445529,0.881240422427,0.040762758935285442,10,7.77e-16,10,4.44e-16,0.20724409795614585,0.0010378508668975528,0.00077691757923839414,0.017
648,27050081798,0.161375428364,0.838624571636,0.101674793504,0.736949778132,0.0597006348594,0.714869559181,0.878729839661,0.040790862292611314,10,7.22e-16,10,5e-16,0.19717458853930259,0.00096416512155192186,0.00074571416123374995,0.017
649,27050081799,0.164129356369,0.835870643631,0.104301311543,0.731569332088,0.0598280448264,0.710175692017,0.877895003049,0.041920597659995534,10,9.99e-16,10,6.11e-16,0.20384038087387624,0.0010214416939966268,0.00069941559213707537,0.017
650,27050081800,0.161625062525,0.838374937475,0.101860021231,0.736514916244,0.0597650412941,0.714444243865,0.87857582288,0.040544501279006988,10,7.22e-16,10,5e-16,0.17860043969723061,0.00081414427308292166,0.00076754374531748241,0.017
651,27050081801,0.164588934556,0.835411065444,0.104512361843,0.730898703601,0.0600765727127,0.709397260737,0.877423010126,0.041863056376736638,10,9.99e-16,10,6.11e-16,0.20456275903707533,0.00100618261846685,0.00073080772512217919,0.017
652,27050081802,0.157652191296,0.842347808704,0.0999981692885,0.742349639415,0.0576540220077,0.7212115428,0.882638524442,0.039705871785406716,10,5.55e-16,10,3.89e-16,0.19378379320044803,0.00087945626599584246,0.00077717163290523853,0.017
653,27050081803,0.15882761538,0.84117238462,0.102098149358,0.739074235262,0.0567294660226,0.719182826916,0.883710936523,0.040468531112340715,10,6.66e-16,10,4.44e-16,0.19285814387788824,0.0009602141186506758,0.00074641090723504022,0.017
654,27050081804,0.160964266509,0.839035733491,0.103062087066,0.735973646425,0.057902179443,0.715544964105,0.881472104969,0.040346194771454104,10,6.66e-16,10,4.44e-16,0.17356065467971782,0.00080575399880892466,0.00076566028115313955,0.017
655,27050081805,0.159708935767,0.840291064233,0.100341025252,0.739950038981,0.0593679105157,0.717713505129,0.879618241119,0.040656134859981263,10,7.22e-16,10,4.44e-16,0.19827824075651301,0.00095836688274211984,0.00072859986097765898,0.017
656,27050081806,0.162647821382,0.837352178618,0.103401344893,0.733950833725,0.0592464764883,0.712691278654,0.879096543976,0.041112209087863949,10,8.33e-16,10,5.55e-16,0.17240445132590676,0.00077684695514066977,0.00076079449414957138,0.017
657,27050081807,0.159405963123,0.840594036877,0.100669812753,0.739924224124,0.0587361503697,0.718222569468,0.880620296913,0.040223432114119516,10,6.11e-16,10,4.44e-16,0.18251880227079276,0.00083582491759729685,0.00075418540256192183,0.017
658,27050081808,0.161587116942,0.838412883058,0.102374512117,0.736038370941,0.0592126048249,0.714500746094,0.879397085894,0.041374668762058898,10,9.44e-16,10,5e-16,0.21811197968483342,0.0011522603855088685,0.00076106284793639293,0.017
659,27050081809,0.159836204201,0.840163795799,0.10221795999,0.737945835809,0.0576182442112,0.717469493681,0.882160115501,0.041093109149284095,10,8.33e-16,10,5e-16,0.21706320197716844,0.0011535432146240064,0.00075884621208694325,0.017
660,27050081810,0.162436090857,0.837563909143,0.102966065005,0.734597844138,0.0594700258515,0.713055747005,0.878817727791,0.040946418164855468,10,7.77e-16,10,5e-16,0.19330680077648454,0.00091959195047275225,0.00073401599962859591,0.017
661,27050081811,0.152285943404,0.847714056596,0.0984932596104,0.749220796986,0.0537926837935,0.730387254991,0.889661146148,0.038972077449444496,10,5e-16,10,2.78e-16,0.19431045597585039,0.00091432106901547351,0.00078312893143008965,0.017
662,27050081812,0.156761382446,0.843238617554,0.100017635101,0.743220982453,0.0567437473442,0.722726705008,0.884196239976,0.039880024979497712,10,6.11e-16,10,3.89e-16,0.16569417840279954,0.0006986578599276948,0.00071269814249594809,0.017
663,27050081813,0.159253278375,0.840746721625,0.0997960766076,0.740950645018,0.0594572017671,0.7184947763,0.879597070511,0.040840044771262102,10,7.77e-16,10,4.44e-16,0.20529264798003799,0.00101322428760801,0.00077159822305343832,0.017
664,27050081814,0.158038351461,0.841961648539,0.100122418478,0.741839230061,0.0579159329838,0.720553232091,0.882158849529,0.039663375178170292,10,5.55e-16,10,3.89e-16,0.17638397384096527,0.00088714533389399545,0.00080382297406685977,0.017
665,27050081815,0.160555947572,0.839444052428,0.103010314036,0.736433738392,0.0575456335364,0.716237475765,0.882093969884,0.041046474432230182,10,8.33e-16,10,5e-16,0.1929677726797282,0.00091782291826589203,0.00071124310317170725,0.017
666,27050081816,0.165974356979,0.834025643021,0.104087059885,0.729938583135,0.0618872970937,0.70706911799,0.874441946785,0.04155693881618934,10,9.44e-16,10,6.11e-16,0.17817579715572007,0.00085798773476772295,0.0007225441069333491,0.017
667,27050081817,0.16395979248,0.83604020752,0.103792198558,0.732248008962,0.0601675939222,0.710469473854,0.877435189452,0.041180825414645419,10,8.33e-16,10,5e-16,0.19923050498244455,0.00094462969921012816,0.00081822056684758182,0.017
668,27050081818,0.163974421769,0.836025578231,0.104064774004,0.731960804226,0.0599096477649,0.710440695506,0.877811046811,0.041972900539693957,10,1.11e-15,10,5.55e-16,0.21839909434114502,0.0011292324621998131,0.00077339003933041208,0.017
669,27050081819,0.158430586234,0.841569413766,0.100660162212,0.740909251554,0.0577704240213,0.719878697844,0.882277026678,0.040324403121931585,10,6.11e-16,10,3.89e-16,0.20321705446554239,0.00098165331698673274,0.00079601583008018532,0.017
670,27050081820,0.159166507199,0.840833492801,0.102269655448,0.738563837352,0.0568968517513,0.718604941109,0.883382601575,0.040323248607726445,10,6.11e-16,10,3.89e-16,0.20552043186315738,0.0010087769365361948,0.00070990301455527399,0.017
671,27050081821,0.154743474796,0.845256525204,0.0998772544483,0.745379270755,0.0548662203482,0.726167567789,0.887459492829,0.040267596501330979,10,6.66e-16,10,3.89e-16,0.21161302129197723,0.0010584156484878889,0.00084184102261106685,0.017
672,27050081822,0.1608825434,0.8391174566,0.100824486025,0.738292970575,0.0600580573747,0.71571694894,0.878321804393,0.041170560840381051,10,8.88e-16,10,5e-16,0.19957011096034383,0.00099191230058012325,0.00072478630711209763,0.018
673,27050081823,0.157462856472,0.842537143528,0.1003432668,0.742193876728,0.0571195896711,0.721528332091,0.883470790571,0.040456079174134192,10,6.66e-16,10,3.89e-16,0.19705023375319286,0.00097525015363016034,0.00075983321139752038,0.017
674,27050081824,0.154764821604,0.845235178396,0.100619762092,0.744615416304,0.0541450595121,0.726120010029,0.88851446408,0.03916477220864225,10,5e-16,10,3.33e-16,0.18151584784187158,0.00080417890812008207,0.0007304612672505501,0.017
675,27050081825,0.152546181232,0.847453818768,0.0988044176064,0.748649401162,0.0537417636253,0.729937374599,0.889669447725,0.039154083995529054,10,5e-16,10,2.78e-16,0.19910395282283111,0.00094538379449142539,0.00079675230180848941,0.017
676,27050081826,0.161988301799,0.838011698201,0.101930195728,0.736081502473,0.0600581060706,0.713828586171,0.878058834142,0.040847859364972053,10,7.77e-16,10,5e-16,0.19297097244500061,0.00086810264719629768,0.00077172747115732132,0.017
677,27050081827,0.158709822297,0.841290177703,0.100619575059,0.740670602644,0.0580902472379,0.7194050285,0.881738796926,0.040972088387718514,10,7.77e-16,10,4.44e-16,0.22883860696571645,0.0012447990525886936,0.00083851516699780845,0.017
678,27050081828,0.161098700464,0.838901299536,0.102973095522,0.735928204014,0.0581256049413,0.715318626736,0.881111528828,0.040874358500678956,10,8.33e-16,10,5e-16,0.19020830281102918,0.00092347135267492934,0.00083019486861178008,0.017
679,27050081829,0.153943092674,0.846056907326,0.100407563938,0.745649343388,0.0535355287363,0.727525816152,0.889617672357,0.039019984033690037,10,5e-16,10,3.33e-16,0.17607431689951514,0.00074343584045029657,0.00074913730658616074,0.017
680,27050081830,0.161171241105,0.838828758895,0.102604025338,0.736224733557,0.0585672157662,0.715201325728,0.880444932484,0.040750526791907576,10,7.77e-16,10,5e-16,0.198420313798643,0.00094999407780612234,0.00076871508319614908,0.017
681,27050081831,0.157865977138,0.842134022862,0.102152118485,0.739981904377,0.0557138586535,0.720815774791,0.885438770503,0.040288489171638443,10,6.66e-16,10,3.89e-16,0.20714904780963828,0.0010366282745277147,0.00076841739149052009,0.017
682,27050081832,0.161050963178,0.838949036822,0.101533760841,0.73741527598,0.059517202337,0.715421058672,0.879076829948,0.040405672748034915,10,7.22e-16,10,4.44e-16,0.18861880868162051,0.00090283380354077962,0.00076409549330895706,0.017
683,27050081833,0.158157271594,0.841842728406,0.101148934459,0.740693793947,0.0570083371345,0.720335737985,0.883464231478,0.039969768846588136,10,6.11e-16,10,3.89e-16,0.18999761183128494,0.0008930847306448912,0.00076466466224256544,0.017
684,27050081834,0.158740398288,0.841259601712,0.101194671364,0.740064930348,0.0575457269233,0.719344478679,0.882531976642,0.040637203680995181,10,7.22e-16,10,3.89e-16,0.20850748748089398,0.0010236070293108343,0.00074765053817227333,0.017
685,27050081835,0.161211788133,0.838788211867,0.102982624684,0.735805587183,0.0582291634486,0.715126990808,0.880932315028,0.040175540482948108,10,6.11e-16,10,4.44e-16,0.16948877462400602,0.00071790187489547774,0.0007043078246232804,0.017
686,27050081836,0.158693056554,0.841306943446,0.101432995873,0.739873947574,0.0572600606807,0.719421299144,0.882963508398,0.039913245537444728,10,6.11e-16,10,3.89e-16,0.17686526335822084,0.00076597965377296802,0.00077137923907818356,0.017
687,27050081837,0.157499130741,0.842500869259,0.101429618704,0.741071250556,0.0560695120371,0.721450346504,0.885005821595,0.040399796081761356,10,6.66e-16,10,3.89e-16,0.20598372127962872,0.0010071399074559994,0.00082335183952472052,0.018
688,27050081838,0.154410824627,0.845589175373,0.099956053027,0.745633122346,0.0544547715997,0.726734043578,0.888148102838,0.039011598832338464,10,5e-16,10,3.33e-16,0.1774878315351599,0.00077252517216239483,0.00077160342650852657,0.017
689,27050081839,0.162387165651,0.837612834349,0.104026327621,0.733586506728,0.0583608380293,0.713122565889,0.88046011716,0.041395857729828699,10,8.88e-16,10,5.55e-16,0.19134005229791917,0.00092243061155459116,0.00070121827515729201,0.017
690,27050081840,0.156991370842,0.843008629158,0.100254106209,0.742754522949,0.0567372646327,0.722331747073,0.884148993835,0.039685754678497498,10,5.55e-16,10,3.89e-16,0.19859116873689298,0.00097208757137969438,0.00077457553950108563,0.017
691,27050081841,0.162408747748,0.837591252252,0.102747326682,0.734843925571,0.0596614210656,0.713105259266,0.878542763978,0.040917360797928522,10,7.77e-16,10,5e-16,0.18988046987412488,0.00083981136924169179,0.0007625849514035438,0.017
692,27050081842,0.163031625599,0.836968374401,0.102847682726,0.734120691675,0.0601839428723,0.712050975357,0.87762800234,0.041481597065982367,10,8.88e-16,10,5e-16,0.20621041704779897,0.00099480435479717207,0.00075756548299534877,0.017
693,27050081843,0.158403590098,0.841596409902,0.100421140496,0.741175269406,0.0579824496022,0.719928143957,0.881971864226,0.040058964469499581,10,6.11e-16,10,3.89e-16,0.19555374658576219,0.00092052264151680995,0.00077964883646192682,0.017
694,27050081844,0.15438111499,0.84561888501,0.0991864556323,0.746432429378,0.0551946593572,0.72679629693,0.887067718488,0.039149465132811041,10,5e-16,10,3.89e-16,0.16974899970009505,0.00077186382421258264,0.00073485383326439178,0.017
695,27050081845,0.163474060446,0.836525939554,0.103610902927,0.732915036627,0.0598631575188,0.711292201808,0.877996074512,0.041036244384090502,10,7.77e-16,10,5.55e-16,0.16921025157463199,0.00078347676317498151,0.00074768588032334557,0.017
696,27050081846,0.162237549424,0.837762450576,0.103813966379,0.733948484197,0.0584235830449,0.713378752389,0.880403171852,0.040663676649887417,10,7.22e-16,10,5e-16,0.1733168692835042,0.00076076185031806888,0.00068635906126798905,0.017
697,27050081847,0.156083889604,0.843916110396,0.100905093819,0.743011016578,0.0551787957848,0.723867014204,0.886665076807,0.040103627761911058,10,6.11e-16,10,3.89e-16,0.21131305485898622,0.0010964020131472849,0.0006885639551818634,0.017
698,27050081848,0.161062408909,0.838937591091,0.103731476848,0.735206114242,0.0573309320609,0.715368709453,0.882288600523,0.040886076857587758,10,7.77e-16,10,5e-16,0.19799986323771124,0.0009470746439464385,0.00074167912641247313,0.017
699,27050081849,0.157223329544,0.842776670456,0.101506920573,0.741269749883,0.0557164089712,0.721918297932,0.885592813662,0.039502334129255252,10,5.55e-16,10,3.33e-16,0.19515478882165238,0.0010600008401919808,0.00073428245608571396,0.017
700,27050081850,0.155548520461,0.844451479539,0.099424473372,0.745027006167,0.0561240470887,0.724801488563,0.885408564949,0.039437628538298665,10,5e-16,10,3.33e-16,0.19565333757809267,0.00098048049350364739,0.00080243806902037073,0.017
701,27050081851,0.166537019461,0.833462980539,0.104445046525,0.729017934013,0.0620919729359,0.706116723301,0.874012658358,0.042148472878333523,10,1.11e-15,10,6.66e-16,0.19779364236557773,0.0010590986030699621,0.00073729813098308348,0.017
702,27050081852,0.159300495908,0.840699504092,0.101876292006,0.738823212086,0.0574242039012,0.718383441552,0.88257478268,0.040388363155355302,10,7.22e-16,10,4.44e-16,0.1937799032693418,0.00091359966416141225,0.00075740710394867474,0.017
703,27050081853,0.151846581548,0.848153418452,0.0969684353408,0.751184983111,0.0548781462076,0.731162091864,0.888177870201,0.038998976192867588,10,4.44e-16,10,2.78e-16,0.20295827509552622,0.0010117714090136936,0.00080975118364715645,0.017
704,27050081854,0.157818620801,0.842181379199,0.102067488195,0.740113891004,0.055751132606,0.720897547197,0.885395565625,0.040739362708474836,10,7.22e-16,10,4.44e-16,0.21184840800020099,0.0010988848254972318,0.00086148498349976886,0.017
705,27050081855,0.155784546137,0.844215453863,0.0997363098241,0.744479144039,0.0560482363127,0.724394554361,0.885461191184,0.039624874466426714,10,5e-16,10,3.89e-16,0.18926884561443691,0.0009010479424058274,0.00079500902663567333,0.017
706,27050081856,0.157369529754,0.842630470246,0.100392223897,0.742238246349,0.0569773058572,0.721686327126,0.883702931258,0.040165304920064052,10,6.11e-16,10,3.89e-16,0.18609793475778447,0.00091438800385461837,0.00073710123961903858,0.017
707,27050081857,0.155708722174,0.844291277826,0.099622536221,0.744668741605,0.0560861859531,0.724525474985,0.885424283508,0.039796192918666491,10,6.11e-16,10,3.89e-16,0.19926791790201959,0.00093844744817872354,0.00076784556979172516,0.017
708,27050081858,0.164340298176,0.835659701824,0.104222379985,0.731437321839,0.0601179181911,0.709820984394,0.877419827349,0.041222424271348264,10,8.33e-16,10,6.11e-16,0.17814346289369032,0.00076145797020335613,0.00073141180540710088,0.017
709,27050081859,0.159242277443,0.840757722557,0.101963017862,0.738794704694,0.0572792595812,0.718480942186,0.882801989781,0.039941277704828401,10,6.11e-16,10,3.89e-16,0.18076215319724409,0.00084990142278603146,0.00077106681911055623,0.017
710,27050081860,0.155003905818,0.844996094182,0.100171546056,0.744824548126,0.0548323597616,0.725718889964,0.887443942158,0.039869349091433227,10,6.11e-16,10,3.89e-16,0.20341445212000353,0.0010747667406801945,0.00076818594583796741,0.018
711,27050081861,0.15712158829,0.84287841171,0.0992554092112,0.743623002499,0.0578661790786,0.722125160972,0.882457036645,0.039842390657086967,10,6.11e-16,10,3.89e-16,0.19752175383433712,0.00095103954288531926,0.00072733073545142685,0.017
712,27050081862,0.157998198122,0.842001801878,0.100119010411,0.741882791467,0.0578791877109,0.720621527364,0.882222697607,0.040169953690136415,10,6.11e-16,10,3.89e-16,0.21523749804898851,0.0010542499504539696,0.00072791716187520174,0.017
713,27050081863,0.159547517225,0.840452482775,0.100356645796,0.740095836979,0.0591908714292,0.717987096159,0.87991750526,0.040361924575324622,10,6.66e-16,10,3.89e-16,0.18991967572460067,0.00087278051712851999,0.00071389149449929039,0.017
714,27050081864,0.162765477598,0.837234522402,0.103687380817,0.733547141585,0.0590780967807,0.712488124202,0.879316440647,0.04058093610063198,10,7.77e-16,10,5e-16,0.18499099595407309,0.00092198435165521584,0.00082142652905377496,0.017
715,27050081865,0.153342716843,0.846657283157,0.0989119557801,0.747745327377,0.0544307610628,0.728573895836,0.888453499804,0.038791957154710476,10,4.44e-16,10,2.78e-16,0.19894408107320816,0.0009806719461526634,0.00082149468774591304,0.017
716,27050081866,0.160112732574,0.839887267426,0.102773159594,0.737114107832,0.0573395729805,0.716992263143,0.882503295535,0.040907439819882832,10,8.33e-16,10,4.44e-16,0.21068895348218375,0.0010850122560562751,0.0007243668712418206,0.017
717,27050081867,0.159883798957,0.840116201043,0.10202501395,0.738091187093,0.0578587850066,0.717391671687,0.881794979549,0.04075625281877545,10,7.22e-16,10,5e-16,0.19037933179889333,0.00085080352795641472,0.00076408972195615406,0.017
718,27050081868,0.15911395736,0.84088604264,0.100785346112,0.740100696528,0.0583286112484,0.718716400931,0.881290202856,0.040356065459129391,10,6.66e-16,10,3.89e-16,0.2181112760125542,0.001124951798175758,0.00078314064691978184,0.017
719,27050081869,0.153778906167,0.846221093833,0.09951926816,0.746701825673,0.0542596380066,0.727819555217,0.888594528706,0.039280599138360149,10,5e-16,10,3.33e-16,0.19539670893064176,0.00096200691919795349,0.00074998256736737525,0.017
720,27050081870,0.158124846518,0.841875153482,0.100998249856,0.740876903626,0.0571265966624,0.720393099576,0.883298275852,0.039905448970740359,10,6.11e-16,10,3.89e-16,0.19734350693148639,0.00093112726537867131,0.00083147725348938905,0.017
721,27050081871,0.159000540748,0.840999459252,0.101936603255,0.739062855997,0.0570639374937,0.718891657964,0.883177173205,0.040917874164041884,10,7.77e-16,10,4.44e-16,0.22446093934115097,0.0011739634809496279,0.00082839000973030155,0.017
722,27050081872,0.163381653428,0.836618346572,0.102949772627,0.733668573945,0.0604318808014,0.711458172897,0.877181475483,0.040692166656005266,10,7.22e-16,10,5e-16,0.18115227902632358,0.00086237041174815499,0.00078855531020997037,0.017
723,27050081873,0.159350037351,0.840649962649,0.100147907756,0.740502054893,0.0592021295952,0.718325296751,0.879948688543,0.040106725796553687,10,6.11e-16,10,4.44e-16,0.18104034418491277,0.00077598495001935958,0.00079642128155948987,0.017
724,27050081874,0.161347666457,0.838652333543,0.102164776638,0.736487556905,0.0591828898195,0.714909207619,0.879497691276,0.040637593633086146,10,7.22e-16,10,4.44e-16,0.19971353688131521,0.0010344013589874107,0.00072462448948688038,0.017
725,27050081875,0.163443428576,0.836556571424,0.10419259151,0.732363979914,0.0592508370662,0.711335204749,0.878903535825,0.041541188336328194,10,9.44e-16,10,5e-16,0.20886344516418354,0.0011315696120352886,0.00075803475222905746,0.017
726,27050081876,0.153619611636,0.846380388364,0.0982804905001,0.748099897864,0.0553391211357,0.728110248018,0.887047688761,0.038792144673932848,10,4.44e-16,10,2.78e-16,0.1859418531446031,0.00087314261762686787,0.00082044290267773671,0.017
727,27050081877,0.161777177453,0.838222822547,0.102323662326,0.735899160221,0.0594535151272,0.714179876906,0.878997778575,0.041209087548964796,10,8.88e-16,10,5e-16,0.19499554818791398,0.00088148028573897081,0.00067388531238249589,0.017
728,27050081878,0.15853484638,0.84146515362,0.102073219998,0.739391933622,0.0564616263823,0.719680399481,0.884175964225,0.040581758623409868,10,7.22e-16,10,4.44e-16,0.19930484469720589,0.00092958870843002392,0.00084584053770438519,0.017
729,27050081879,0.161729737371,0.838270262629,0.102401137207,0.735869125422,0.0593286001639,0.714258989003,0.879192691508,0.04104252104894094,10,7.77e-16,10,5e-16,0.20448274752913898,0.0010155155516511714,0.00075194832516671051,0.017
730,27050081880,0.155871960372,0.844128039628,0.100826257446,0.743301782183,0.055045702926,0.724229254044,0.886913465163,0.039665494932806224,10,5.55e-16,10,3.89e-16,0.20101791666774127,0.00098995328967125444,0.00079881200442120481,0.017
731,27050081881,0.155813097507,0.844186902493,0.0999440527762,0.744242849717,0.0558690447306,0.724342785901,0.885717548735,0.039935611006844847,10,6.11e-16,10,3.89e-16,0.20124549166448058,0.0010252058607714771,0.00074879768069213465,0.017
732,27050081882,0.163496223539,0.836503776461,0.101743583131,0.73476019333,0.0617526404078,0.711282785794,0.87521276569,0.04133355662389248,10,8.88e-16,10,5.55e-16,0.19309706027163842,0.00094974487561450341,0.00077167408304890063,0.017
733,27050081883,0.159659354165,0.840340645835,0.101811551688,0.738529094147,0.0578478024777,0.717775550358,0.881865236863,0.041015887196989793,10,8.33e-16,10,5e-16,0.19483751608076338,0.00091141638891897132,0.00074031243996231411,0.017
734,27050081884,0.162267902792,0.837732097208,0.102538374225,0.735193722983,0.0597295285661,0.713346555099,0.878475856804,0.04082130133704287,10,7.22e-16,10,5e-16,0.18716503442967491,0.00081320177527108458,0.00073997871846356064,0.017
735,27050081885,0.15964964062,0.84035035938,0.101911478198,0.738438881182,0.0577381624214,0.717790528703,0.882028786042,0.040253097510633905,10,6.66e-16,10,4.44e-16,0.17568066311199426,0.00077407655430362628,0.00071373644412164492,0.017
736,27050081886,0.159049781859,0.840950218141,0.102415747924,0.738534470217,0.0566340339348,0.718800880331,0.883797321135,0.040245465212091054,10,6.11e-16,10,3.89e-16,0.20007375940652483,0.0010104741003204405,0.00075756213556671501,0.017
737,27050081887,0.167873661965,0.832126338035,0.105833514015,0.72629282402,0.06204014795,0.703848713773,0.87378648961,0.042326527841834424,10,1.22e-15,10,7.22e-16,0.19774139923636724,0.0010135860746359,0.00077147739736410333,0.017
738,27050081888,0.1565086402,0.8434913598,0.100099577307,0.743391782493,0.056409062893,0.723155732895,0.88475084776,0.039923050213846421,10,6.11e-16,10,3.89e-16,0.198970070828145,0.0009358748606037925,0.0007344784744682184,0.017
739,27050081889,0.158634217232,0.841365782768,0.100490181757,0.74087560101,0.0581440354753,0.719535368041,0.881678104681,0.040161525591181385,10,6.11e-16,10,4.44e-16,0.1769278081565846,0.00081175119835534917,0.00072221887039365738,0.017
740,27050081890,0.161597282961,0.838402717039,0.102031569896,0.736371147143,0.0595657130647,0.714488684844,0.87887549261,0.040931901405115968,10,7.77e-16,10,5e-16,0.18085386047865959,0.00080395245849492088,0.00070521651336864376,0.017
741,27050081891,0.156029380634,0.843970619366,0.10018861076,0.743782008606,0.0558407698747,0.723970618118,0.885705314147,0.039748868712982478,10,6.11e-16,10,3.89e-16,0.18811238315369583,0.00087630671411369524,0.0007438072455294147,0.017
742,27050081892,0.163188532963,0.836811467037,0.102628408165,0.734183058872,0.0605601247983,0.711789184414,0.877038117506,0.041088439040959546,10,8.88e-16,10,5e-16,0.17947755260969667,0.00081988829280496122,0.0007124608790250853,0.017
743,27050081893,0.157334704399,0.842665295601,0.100409401273,0.742255894328,0.0569253031262,0.721745304635,0.883787955802,0.039861565428435018,10,5.55e-16,10,3.89e-16,0.18079193083840817,0.00083292593142025384,0.00076723857201722227,0.017
744,27050081894,0.156511317268,0.843488682732,0.100259438256,0.743229244476,0.0562518790123,0.723148776991,0.884981294329,0.040320926289683652,10,6.66e-16,10,4.44e-16,0.18655320472031278,0.00086864082819651197,0.00079899143171877269,0.017
745,27050081895,0.156344739199,0.843655260801,0.0994487314266,0.744206529375,0.056896007772,0.723444581556,0.884075496635,0.039655337479632333,10,6.11e-16,10,3.89e-16,0.20334685173548273,0.0010322859788104936,0.00079033819523759163,0.017
746,27050081896,0.156924870908,0.843075129092,0.100680781208,0.742394347883,0.0562440896998,0.722438510467,0.88489052122,0.040306745373528761,10,6.66e-16,10,3.89e-16,0.19950908342140139,0.00093251335734187565,0.00072102433824872418,0.017
747,27050081897,0.159268648475,0.840731351525,0.101335416441,0.739395935083,0.0579332320341,0.718445601557,0.881834061111,0.040057720795559811,10,6.11e-16,10,3.89e-16,0.17860303430886415,0.00074847658407803158,0.0007223547953318153,0.017
748,27050081898,0.159588956386,0.840411043614,0.102618925898,0.737792117716,0.0569700304881,0.717882860897,0.883172828375,0.039753325945367457,10,6.11e-16,10,3.89e-16,0.18961536001199386,0.00087927184104235104,0.0007605752153995311,0.017
749,27050081899,0.159967404827,0.840032595173,0.101872511161,0.738160084012,0.0580948936667,0.717252182584,0.881427695932,0.040523699133544984,10,7.22e-16,10,4.44e-16,0.193702212547743,0.0010090163027310858,0.00083225542064131871,0.017
750,27050081900,0.156370558217,0.843629441783,0.100910924755,0.742718517028,0.0554596334626,0.723378681199,0.886181014951,0.039913605635197497,10,6.11e-16,10,3.89e-16,0.19121865863456577,0.00091766971399057367,0.00072466536036327165,0.017
751,27050081901,0.162582187802,0.837417812198,0.10290517992,0.734512632278,0.0596770078817,0.712809667804,0.878478978103,0.040914372275730443,10,7.22e-16,10,5e-16,0.20045570220793341,0.00098445408004238033,0.00077646636260040485,0.017
752,27050081902,0.160294791758,0.839705208242,0.101772438054,0.737932770188,0.058522353704,0.716698644057,0.880720504455,0.040621653434751576,10,7.22e-16,10,5e-16,0.17953849001736499,0.00082828185536869367,0.00073678171930715577,0.017
753,27050081903,0.155097781569,0.844902218431,0.099926600152,0.744975618279,0.0551711814168,0.725562456871,0.886922250379,0.040371332342394518,10,6.66e-16,10,3.89e-16,0.23065522538423144,0.0012486250387434702,0.00080471786955496627,0.017
754,27050081904,0.16275391534,0.83724608466,0.102155824895,0.735090259765,0.0605980904445,0.712530638978,0.877084293314,0.041377439721073384,10,8.88e-16,10,5.55e-16,0.19511532487245531,0.00090796010701238124,0.00076790949466852695,0.017
755,27050081905,0.160744980574,0.839255019426,0.101019046528,0.738235972899,0.059725934046,0.715947061613,0.878843006643,0.040795526382354383,10,8.33e-16,10,5e-16,0.20093641381159999,0.00098827942936682194,0.00074289268931801737,0.017
756,27050081906,0.162689127475,0.837310872525,0.103849221122,0.733461651403,0.0588399063531,0.712614741315,0.879684610298,0.041606143690234056,10,9.44e-16,10,5.55e-16,0.21657901218037423,0.0011686475719442121,0.00076085967125108457,0.017
757,27050081907,0.164990293235,0.835009706765,0.102858988286,0.73215071848,0.0621313049489,0.708745352236,0.874309179409,0.042156635252429089,10,1.05e-15,10,6.11e-16,0.21050566953945571,0.0010394947096595243,0.00073347665901924276,0.017
758,27050081908,0.162131956667,0.837868043333,0.102948550066,0.734919493267,0.0591834066008,0.713570317965,0.879310940649,0.041963315669701504,10,1.05e-15,10,5.55e-16,0.23281296710494725,0.0013104903168020257,0.0008562605054820583,0.017
759,27050081909,0.159697188139,0.840302811861,0.101545789018,0.738757022843,0.0581513991208,0.717715360222,0.881409726779,0.040583986235007349,10,7.22e-16,10,4.44e-16,0.21005125035312633,0.0010795676795191289,0.00075800585346582976,0.017
760,27050081910,0.160757093355,0.839242906645,0.103188298986,0.736054607659,0.0575687943688,0.715894002285,0.882011779631,0.040657650100963103,10,7.22e-16,10,4.44e-16,0.18722094920544308,0.00083788691396431692,0.0006997715074719737,0.017
761,27050081911,0.16564165704,0.83435834296,0.103897792062,0.730460550898,0.0617438649775,0.707632226696,0.874729028094,0.041395944454392743,10,8.88e-16,10,5.55e-16,0.19068832819900872,0.00096470795734676391,0.00073708794932138505,0.017
762,27050081912,0.157559155747,0.842440844253,0.100350360436,0.742090483817,0.0572087953116,0.72136445885,0.883315979012,0.040091567803038949,10,6.11e-16,10,3.89e-16,0.19805086645703596,0.00091689069208197957,0.00071710371869991671,0.017
763,27050081913,0.157635807842,0.842364192158,0.100912985863,0.741451206295,0.0567228219794,0.721225677945,0.884011698951,0.040198281088120603,10,6.11e-16,10,3.89e-16,0.20646160157512805,0.0010519370458248413,0.00074416736406911676,0.017
764,27050081914,0.164034272805,0.835965727195,0.104129428295,0.7318362989,0.0599048445099,0.710338720108,0.87780418677,0.041681180019910141,10,9.99e-16,10,6.11e-16,0.19971829420216924,0.00099133005098774366,0.00069759272247973503,0.017
765,27050081915,0.15351854898,0.84648145102,0.0986653787097,0.74781607231,0.0548531702707,0.728277138912,0.887787806445,0.038939709708352976,10,4.44e-16,10,2.78e-16,0.19249743824490584,0.00090172234607734385,0.00075338955178261714,0.017
766,27050081916,0.161950064078,0.838049935922,0.101850888315,0.736199047607,0.0600991757635,0.713894462023,0.878007499216,0.04143418063958592,10,8.88e-16,10,5e-16,0.21714463673312678,0.0011266132051678307,0.00075714281351221639,0.017
767,27050081917,0.162980462909,0.837019537091,0.104290423326,0.732729113765,0.0586900395828,0.71211577939,0.879836510448,0.040988481238940361,10,8.33e-16,10,5e-16,0.19280418838194724,0.00094881726244693053,0.00072275111045052535,0.017
768,27050081918,0.163854212165,0.836145787835,0.102679488279,0.733466299556,0.0611747238857,0.710664364125,0.875978973936,0.04085965926443999,10,7.77e-16,10,5e-16,0.16949117066888231,0.00077391399967691968,0.00065812777580558535,0.017
769,27050081919,0.15510420084,0.84489579916,0.0997081896317,0.745187609528,0.0553960112083,0.725554785456,0.886590072793,0.039335885139179058,10,5e-16,10,3.33e-16,0.18854909992394342,0.00091652999196563118,0.00075798319258261267,0.017
770,27050081920,0.159502549693,0.840497450307,0.100098814852,0.740398635455,0.0594037348406,0.718067254411,0.879615392554,0.041121090472763709,10,8.33e-16,10,5e-16,0.20539432750711939,0.00098550236959063617,0.00073026554796358143,0.017
771,27050081921,0.162118295506,0.837881704494,0.10255111828,0.735330586214,0.0595671772256,0.713599385585,0.878749907055,0.040387545065612505,10,6.66e-16,10,4.44e-16,0.17233962136956715,0.00074010133829332516,0.00074661238205729651,0.017
772,27050081922,0.160572378635,0.839427621365,0.101540700569,0.737886920796,0.0590316780668,0.716231677585,0.879905084851,0.040417791353595162,10,6.66e-16,10,4.44e-16,0.18417479912584245,0.00087329081689985774,0.00075483887181030773,0.017
773,27050081923,0.161195999831,0.838804000169,0.102696191007,0.736107809162,0.0584998088244,0.715158020337,0.880538142794,0.041139514389927002,10,8.88e-16,10,5e-16,0.2006400006034933,0.00094402635401947556,0.00071578595032362592,0.017
774,27050081924,0.15910024412,0.84089975588,0.101267172107,0.739632583773,0.0578330720124,0.718732450543,0.882022124626,0.039997222234567566,10,6.11e-16,10,3.89e-16,0.18551452804402913,0.00086841698208023484,0.00074363564588173056,0.017
775,27050081925,0.159131448641,0.840868551359,0.100890984399,0.739977566959,0.0582404642421,0.718685127013,0.881415566971,0.040180674468096124,10,6.11e-16,10,4.44e-16,0.17351496328686,0.00080337036849538663,0.00075092910875793582,0.017
776,27050081926,0.159603988975,0.840396011025,0.102534137786,0.737861873238,0.057069851189,0.717858630952,0.883022431401,0.039946618615940822,10,6.11e-16,10,3.89e-16,0.17319513385906671,0.00079994077662793369,0.00072576692018716234,0.017
777,27050081927,0.15797894828,0.84202105172,0.100992897101,0.741028154619,0.056986051179,0.720641137016,0.883540596846,0.039985291514801784,10,6.11e-16,10,3.89e-16,0.19134976043773111,0.00093397419441224483,0.00081016205454467847,0.017
778,27050081928,0.155768512562,0.844231487438,0.0990087091971,0.745222778241,0.0567598033648,0.724432790735,0.884418958766,0.039205635991478617,10,5e-16,10,3.89e-16,0.18266059597592998,0.00075495416087783976,0.00078959943720109216,0.017
779,27050081929,0.157202055454,0.842797944546,0.100896735531,0.741901209015,0.0563053199234,0.721963642181,0.8847321682,0.040149293759297357,10,6.11e-16,10,3.89e-16,0.19451153128968901,0.00091910643300935953,0.00076974905699812792,0.017
780,27050081930,0.156444165558,0.843555834442,0.101102209323,0.742453625119,0.0553419562346,0.723250472595,0.886335796595,0.03926248149832378,10,5e-16,10,3.33e-16,0.18248728784164658,0.00083979500770808716,0.00071371484975784824,0.017
781,27050081931,0.155591913387,0.844408086613,0.100676995053,0.74373109156,0.0549149183345,0.724708738165,0.887175536205,0.039424383334610791,10,5.55e-16,10,3.89e-16,0.17565924047918391,0.00079541938878396109,0.00069725972134412428,0.017
782,27050081932,0.163620506972,0.836379493028,0.10304714945,0.733332343578,0.0605733575217,0.711053378694,0.876917658849,0.040943088363024821,10,7.77e-16,10,5.55e-16,0.16437744691117118,0.00066854813293049629,0.00069930239356048526,0.017
783,27050081933,0.154328839257,0.845671160743,0.0987213012423,0.7469498595,0.055607538015,0.72689250448,0.88647382688,0.039640486636247148,10,5.55e-16,10,3.89e-16,0.19187053691518152,0.00087183924513596785,0.00081286506270477894,0.017
784,27050081934,0.157560847476,0.842439152524,0.101832268311,0.740606884213,0.055728579165,0.721339353439,0.885491943987,0.040061770168949851,10,6.11e-16,10,3.89e-16,0.19088656080176103,0.0009061874111035835,0.00076007766975071534,0.017
785,27050081935,0.160829197243,0.839170802757,0.1010002448,0.738170557957,0.0598289524426,0.715804676321,0.878671405343,0.041041583414304472,10,8.33e-16,10,5e-16,0.20471949413154056,0.0010561825296177038,0.00072050352834234215,0.017
786,27050081936,0.158476136401,0.841523863599,0.100205602896,0.741318260703,0.0582705335055,0.719808139331,0.881530608044,0.039975695153206911,10,6.11e-16,10,3.89e-16,0.20228274896797971,0.0010072103923574327,0.00068623695899681057,0.017
787,27050081937,0.161305718273,0.838694281727,0.102073641496,0.736620640231,0.0592320767769,0.714981591731,0.879435353555,0.04053521018403658,10,7.22e-16,10,5e-16,0.1732806596037425,0.00079493499220900383,0.00071419485727461254,0.017
788,27050081938,0.160406846553,0.839593153447,0.101695417439,0.737897736008,0.0587114291137,0.716509875076,0.880415619953,0.040433630932991634,10,6.66e-16,10,5e-16,0.18659751568813165,0.00087616380433887503,0.00076390835791480304,0.017
789,27050081939,0.158689241633,0.841310758367,0.101445196024,0.739865562343,0.0572440456087,0.719427594803,0.882987983511,0.040297732395501468,10,6.11e-16,10,3.89e-16,0.19242357305469238,0.0008954080170919793,0.00079872756691222165,0.017
790,27050081940,0.162904383615,0.837095616385,0.102486314312,0.734609302073,0.0604180693026,0.712271395263,0.877313625615,0.041085265470233646,10,8.33e-16,10,5e-16,0.18960249201095725,0.00087479089176245367,0.00076504214923047255,0.017
791,27050081941,0.158945029005,0.841054970995,0.102340109729,0.738714861265,0.0566049192759,0.718979846511,0.883865544986,0.040391281647055896,10,6.66e-16,10,4.44e-16,0.19056610073232672,0.00092946085434228334,0.00076136625442988826,0.017
792,27050081942,0.163090107143,0.836909892857,0.102770877835,0.734139015022,0.0603192293081,0.71195332267,0.877415374889,0.041160250105135882,10,8.33e-16,10,5.55e-16,0.17896838646858504,0.00078647876646650806,0.00070489347824859334,0.017
793,27050081943,0.160510162786,0.839489837214,0.103568786442,0.735921050773,0.056941376344,0.716306683696,0.88299338494,0.040471965284689056,10,7.22e-16,10,5e-16,0.17726521651219107,0.00077656251622220437,0.00075678441352703318,0.017
794,27050081944,0.155438464805,0.844561535195,0.100145936308,0.744415598886,0.0552925284973,0.724978271673,0.886658631203,0.039609622126159934,10,5.55e-16,10,3.89e-16,0.19182242814838757,0.00091736587426744843,0.00077912473817152441,0.017
795,27050081945,0.159845099971,0.840154900029,0.101761134492,0.738393765537,0.0580839654783,0.717461259339,0.881473216321,0.040630041560107522,10,7.22e-16,10,5e-16,0.18966382766831569,0.00088126332231178498,0.00072782811024236452,0.021
796,27050081946,0.162621997222,0.837378002778,0.103558703806,0.733819298972,0.0590632934162,0.712732570272,0.879371958187,0.040735021663801031,10,7.22e-16,10,5e-16,0.1914887922977373,0.000907799058103125,0.00078751981556982877,0.017
797,27050081947,0.165575880781,0.834424119219,0.104156712893,0.730267406326,0.0614191678877,0.707739136904,0.875221523849,0.04136200700565542,10,8.88e-16,10,6.11e-16,0.16356933363953186,0.00066868875472357342,0.00072180388610925588,0.017
798,27050081948,0.160550289154,0.839449710846,0.101582091524,0.737867619322,0.0589681976299,0.716268487398,0.880003711413,0.041000655854950996,10,8.33e-16,10,5e-16,0.21246600641703139,0.0011081169317026394,0.00081026673540718287,0.017
799,27050081949,0.157594824135,0.842405175865,0.100712595072,0.741692580793,0.0568822290634,0.72129837227,0.883787377894,0.040068386300090436,10,6.11e-16,10,3.89e-16,0.19690970599582136,0.0009234338758932043,0.00079668533192976893,0.017
800,27050081950,0.156848815978,0.843151184022,0.100680098519,0.742471085503,0.0561687174585,0.722567954891,0.885020116228,0.039889247634265088,10,6.11e-16,10,3.89e-16,0.18982327136200183,0.00089091457099231314,0.00074357517115891452,0.017
801,27050081951,0.165065339059,0.834934660941,0.10424117117,0.730693489771,0.0608241678882,0.708598124551,0.876213776101,0.041688450441470966,10,9.99e-16,10,5.55e-16,0.21176948615926494,0.0010992172997137679,0.00077042269025921425,0.017
802,27050081952,0.159184696674,0.840815303326,0.101345438028,0.739469865298,0.0578392586467,0.718587931851,0.881992562103,0.040031487665420418,10,6.11e-16,10,3.89e-16,0.1801100250946619,0.00080690199824676406,0.00073114086788496249,0.017
803,27050081953,0.168501988128,0.831498011872,0.1050792051,0.726418806772,0.0634227830279,0.702804912106,0.871612682238,0.041989730480177692,10,1.05e-15,10,6.66e-16,0.17336772447941173,0.00076222495306185484,0.00066574788299285652,0.017
804,27050081954,0.161351308301,0.838648691699,0.101427733881,0.737220957818,0.0599235744205,0.714914097888,0.878407786959,0.040589114800401969,10,7.22e-16,10,4.44e-16,0.19775675148123861,0.0010114610060878706,0.00078373413301076453,0.017
805,27050081955,0.15507222712,0.84492777288,0.100140786714,0.744786986166,0.0549314404066,0.725602826034,0.887281144822,0.039616833535623251,10,5.55e-16,10,3.89e-16,0.18375487509333654,0.0008519747737791005,0.00068346209990069885,0.017
806,27050081956,0.161259878576,0.838740121424,0.101835363346,0.736904758078,0.0594245152299,0.715062775234,0.879163321463,0.040586789865765562,10,7.22e-16,10,4.44e-16,0.18837057719945127,0.00084662775890639852,0.00071782079667657202,0.017
807,27050081957,0.158640616834,0.841359383166,0.101184733355,0.740174649811,0.0574558834789,0.719514081003,0.882688345819,0.040449157038161987,10,7.22e-16,10,3.89e-16,0.21471576615134458,0.001157449780236973,0.00082201273953428386,0.017
808,27050081958,0.164247799218,0.835752200782,0.102762253176,0.732989947607,0.061485546042,0.709998935452,0.875430450196,0.041139968517866915,10,8.33e-16,10,5e-16,0.18183639336842305,0.00085048492506294203,0.00070713457543319892,0.017
809,27050081959,0.15125735186,0.84874264814,0.0980012642042,0.750741383935,0.0532560876562,0.732155667685,0.890714542223,0.039218398113136349,10,5e-16,10,2.78e-16,0.22425430891622877,0.0012381583242853163,0.00085458908433582879,0.017
810,27050081960,0.151279782206,0.848720217794,0.0979474013221,0.750772816472,0.0533323808837,0.732118050476,0.890596578337,0.039005555336975896,10,5e-16,10,2.78e-16,0.22339810315033704,0.0012334042089430404,0.00086370118735365812,0.017
811,27050081961,0.157477177456,0.842522822544,0.101225012196,0.741297810348,0.0562521652598,0.721490750427,0.884742657075,0.039545955639765436,10,5.55e-16,10,3.89e-16,0.17347274865627971,0.00073580048622726515,0.0007075075307543038,0.017
812,27050081962,0.159605471343,0.840394528657,0.102099088219,0.738295440439,0.0575063831242,0.717862641984,0.882380235174,0.040574252859671277,10,6.66e-16,10,3.89e-16,0.21428186664799065,0.0010597011629752905,0.00079967775102465864,0.017
813,27050081963,0.156656618342,0.843343381658,0.0998109511652,0.743532430493,0.0568456671766,0.722908135458,0.884072284392,0.039919137780846381,10,6.11e-16,10,3.89e-16,0.20027833022667341,0.00094409769961852671,0.00071402082186952773,0.017
814,27050081964,0.157681585401,0.842318414599,0.100990858774,0.741327555825,0.0566907266277,0.721146673919,0.884047659564,0.0402521335535347,10,6.66e-16,10,3.89e-16,0.20566163549889105,0.0010362281444685844,0.00075463366820899432,0.017
815,27050081965,0.161721909493,0.838278090507,0.102926740509,0.735351349998,0.0587951689846,0.71426435108,0.879978858603,0.041054357999888255,10,8.88e-16,10,5e-16,0.18741296380522487,0.00091053722188340119,0.00074977277264584097,0.017
816,27050081966,0.15654260993,0.84345739007,0.100252151425,0.743205238645,0.056290458505,0.723095608312,0.884916823261,0.039404644798180198,10,5e-16,10,3.89e-16,0.15026493864432455,0.00061512361969637166,0.00070227778533755916,0.017
817,27050081967,0.160551802069,0.839448197931,0.102264122795,0.737184075136,0.0582876792741,0.71625569326,0.88100392368,0.040844151556766732,10,7.77e-16,10,4.44e-16,0.19982401965239949,0.00094138579854021809,0.00072502689741669611,0.017
818,27050081968,0.162077948749,0.837922051251,0.103211794252,0.734710256999,0.0588661544972,0.71365771911,0.879790168669,0.041309425998841569,10,8.88e-16,10,5e-16,0.21057584584870115,0.0011554981333924798,0.00074553588532420346,0.017
819,27050081969,0.159615265355,0.840384734645,0.10187153662,0.738513198026,0.057743728735,0.717849440655,0.882028898639,0.040727365156585676,10,7.22e-16,10,4.44e-16,0.21098390332232053,0.0010885595604349296,0.00083689512347148666,0.017
820,27050081970,0.157580381706,0.842419618294,0.101195824107,0.741223794186,0.056384557599,0.72131568246,0.88452265536,0.039562356986059893,10,5.55e-16,10,3.89e-16,0.16403371472691375,0.0007569775630847489,0.00073113375722927822,0.017
821,27050081971,0.166891547069,0.833108452931,0.105333713509,0.727774739422,0.0615578335599,0.70550700822,0.874717462752,0.041724657911959,10,9.99e-16,10,6.11e-16,0.17671147050960589,0.00081321685085916531,0.00075032368369971241,0.017
822,27050081972,0.161054873616,0.838945126384,0.101067611968,0.737877514416,0.0599872616475,0.715421428505,0.878384763153,0.04071026583755448,10,7.22e-16,10,5e-16,0.18556576704004069,0.00087924765608354664,0.00076843308644616837,0.017
823,27050081973,0.154204591587,0.845795408413,0.0993848533716,0.746410555041,0.0548197382156,0.727094653348,0.887663460563,0.039150783367709795,10,5e-16,10,3.33e-16,0.18314408004603733,0.00085739283685080589,0.00073357471952162508,0.017
824,27050081974,0.156510979906,0.843489020094,0.0994390151352,0.744050004959,0.0570719647706,0.723161657732,0.88377559552,0.040019079054418184,10,6.11e-16,10,3.89e-16,0.19529525717197882,0.00094253037478285234,0.0007516232406268767,0.017
825,27050081975,0.161809974462,0.838190025538,0.101773165858,0.73641685968,0.0600368086034,0.714132640573,0.878132380753,0.040692954855369327,10,7.22e-16,10,5e-16,0.18935228403372206,0.00088460659645364995,0.0007477843374121743,0.017
826,27050081976,0.159287698343,0.840712301657,0.101003258973,0.739709042684,0.0582844393708,0.718418254986,0.881313065197,0.040357078109067766,10,6.66e-16,10,4.44e-16,0.18073567518340372,0.00089665211371073598,0.0006982845696744687,0.017
827,27050081977,0.16217374675,0.83782625325,0.101108533152,0.736717720098,0.061065213598,0.713527237845,0.876534220495,0.040846624002654479,10,7.77e-16,10,5e-16,0.19768863549023874,0.00091290517382005925,0.00079445346307352904,0.017
828,27050081978,0.15515856728,0.84484143272,0.101184362908,0.743657069813,0.0539742043719,0.725439928384,0.888666961854,0.039713922556098437,10,6.11e-16,10,3.89e-16,0.20996364895319308,0.0011561761652767511,0.00079391045049689542,0.017
829,27050081979,0.164226560444,0.835773439556,0.105006966721,0.730766472836,0.0592195937229,0.71000109776,0.878767038811,0.040779154892781576,10,7.22e-16,10,5e-16,0.18297810000888548,0.00080185067026215362,0.00073902501086114134,0.017
830,27050081980,0.159476256594,0.840523743406,0.101321871598,0.739201871807,0.0581543849956,0.718093518646,0.881458680875,0.040301071195973967,10,6.66e-16,10,4.44e-16,0.18242765161690977,0.00088295051477050072,0.00071469210151272613,0.017
831,27050081981,0.15829168357,0.84170831643,0.100550467217,0.741157849213,0.0577412163522,0.720116325384,0.882353849818,0.040833512882500617,10,7.22e-16,10,5e-16,0.19084473572783778,0.00088343034338139205,0.00073987800448607733,0.017
832,27050081982,0.153055346608,0.846944653392,0.099100602813,0.747844050579,0.0539547437951,0.729062247076,0.889226451197,0.03904661693729946,10,5e-16,10,2.78e-16,0.20342671357254838,0.0010305538068975627,0.00076027368977134269,0.017
833,27050081983,0.16256265983,0.83743734017,0.10265493924,0.734782400931,0.0599077205903,0.712846433063,0.878144356773,0.041822291957039959,10,9.99e-16,10,5e-16,0.23554744232394242,0.0012479669058446585,0.00087196316947728161,0.017
834,27050081984,0.158584613502,0.841415386498,0.100250071835,0.741165314663,0.0583345416672,0.719623216972,0.8814100749,0.039970582956874348,10,6.11e-16,10,3.89e-16,0.19630977270053152,0.0010091398569248178,0.00079338462164711774,0.017
835,27050081985,0.163496786579,0.836503213421,0.101917163446,0.734586049975,0.0615796231338,0.711279231321,0.875467023607,0.041412114710307882,10,8.88e-16,10,5.55e-16,0.19656210749908087,0.00091552926214512288,0.00073843704163864586,0.017
836,27050081986,0.155836083889,0.844163916111,0.0997103488125,0.744453567298,0.0561257350765,0.724307123221,0.885334410657,0.039495334416020635,10,5e-16,10,3.89e-16,0.18484678023922596,0.0008543832086508503,0.00076650720066823131,0.017
837,27050081987,0.165748884156,0.834251115844,0.103747310722,0.730503805122,0.0620015734347,0.707453888311,0.874325535978,0.041829500724637245,10,9.99e-16,10,6.11e-16,0.18026415537844187,0.00079981974193372345,0.0007196199627082482,0.017
838,27050081988,0.158791088909,0.841208911091,0.102045248792,0.739163662299,0.0567458401167,0.719245642603,0.883695737651,0.04087688282199952,10,7.22e-16,10,4.44e-16,0.21409654592613492,0.0011191228814753842,0.00077357384684608723,0.017
839,27050081989,0.162850068659,0.837149931341,0.102947882895,0.734202048446,0.0599021857633,0.712356256979,0.878084892615,0.041520595244071201,10,9.44e-16,10,5.55e-16,0.20057369981487427,0.00099466842881150886,0.00074426986763820454,0.017
840,27050081990,0.16302605994,0.83697394006,0.100867380052,0.736106560008,0.0621586798886,0.712090083451,0.874725827342,0.040985904205569045,10,7.77e-16,10,5e-16,0.18028384226481053,0.00079628963251365413,0.00077563279609676344,0.017
841,27050081991,0.161335773543,0.838664226457,0.103069565457,0.735594661001,0.0582662080856,0.714915769796,0.880848329706,0.041347375374515487,10,8.88e-16,10,5e-16,0.20388908743376455,0.0010117376314097925,0.00075186289645856022,0.017
842,27050081992,0.156890742257,0.843109257743,0.100589866521,0.742519391222,0.0563008757365,0.722497954646,0.884815451272,0.039790139678604251,10,6.11e-16,10,3.89e-16,0.17766244629484051,0.00079251986229723936,0.00073951686602282557,0.017
843,27050081993,0.156406336203,0.843593663797,0.0999859603746,0.743607703422,0.0564203758286,0.723331631189,0.884759555935,0.039297116720508757,10,5e-16,10,3.33e-16,0.18084659267651548,0.0008490440340844349,0.00072956860676229275,0.017
844,27050081994,0.155988376662,0.844011623338,0.100055376168,0.743956247169,0.0559330004937,0.724042471302,0.885579900199,0.040271022451167419,10,6.66e-16,10,3.89e-16,0.20245913929914494,0.0010428977447560594,0.00082369163125419918,0.017
845,27050081995,0.159539993703,0.840460006297,0.102129843973,0.738330162324,0.0574101497307,0.717973262123,0.882537539845,0.040567500523082591,10,7.22e-16,10,4.44e-16,0.20338945317216639,0.00099242103945593424,0.00079834108937161335,0.017
846,27050081996,0.159007999524,0.840992000476,0.101015156509,0.739976843967,0.0579928430159,0.718892817524,0.881809582183,0.040460010821237,10,7.22e-16,10,4.44e-16,0.18612126100535364,0.0009128901658440314,0.00072186942595053372,0.017
847,27050081997,0.156146638095,0.843853361905,0.101355759833,0.742497602071,0.054790878262,0.72375336878,0.887219850412,0.03930030256622255,10,5e-16,10,3.89e-16,0.17319174526796133,0.00081350871318124822,0.00080359545029121625,0.017
848,27050081998,0.158644197211,0.841355802789,0.101720409976,0.739635392814,0.0569237872352,0.719499965156,0.883469822328,0.040688140281810267,10,7.22e-16,10,3.89e-16,0.21516254553879555,0.0011307627046490806,0.00073164356275191335,0.017
849,27050081999,0.157630336359,0.842369663641,0.100981936583,0.741387727058,0.056648399776,0.721233947168,0.884122465324,0.040515050710229178,10,7.22e-16,10,3.89e-16,0.21632069845127899,0.0010973648857506232,0.000762963063758145,0.017
850,27050082000,0.155544801056,0.844455198944,0.0994195017388,0.745035697205,0.0561252993176,0.72480790298,0.885407651891,0.039801671231155751,10,5.55e-16,10,3.33e-16,0.218132796366588,0.001148802745307951,0.00079677919789907794,0.017
851,27050082001,0.161312710941,0.838687289059,0.103287447334,0.735399841725,0.0580252636072,0.714951546011,0.881208081742,0.040458939557408986,10,6.66e-16,10,5e-16,0.18319166499351369,0.00082772574497802477,0.00076941588488657695,0.017
852,27050082002,0.160949798077,0.839050201923,0.10270592259,0.736344279333,0.0582438754875,0.715574811913,0.880973158776,0.04065818555324776,10,7.22e-16,10,5e-16,0.17610128732727104,0.0007848845139590883,0.00068013219238540932,0.017
853,27050082003,0.160359257609,0.839640742391,0.101210331525,0.738430410866,0.0591489260835,0.71659780791,0.879783777322,0.040525666667139949,10,7.22e-16,10,4.44e-16,0.18546577187341229,0.0009566312290921155,0.00069823725760383138,0.017
854,27050082004,0.163765094951,0.836234905049,0.102940297114,0.733294607935,0.0608247978364,0.710810882357,0.876514239399,0.04152612314916003,10,9.44e-16,10,6.11e-16,0.20133263871262197,0.0010315311669675579,0.00080662180867143135,0.017
855,27050082005,0.158196841925,0.841803158075,0.101805727034,0.73999743104,0.0563911148909,0.720258645384,0.884362075178,0.040914529650264077,10,7.77e-16,10,3.89e-16,0.2309493888505767,0.0012598256423637373,0.00078676683118941671,0.017
856,27050082006,0.159365146533,0.840634853467,0.101697724539,0.738937128928,0.0576674219936,0.718276410581,0.882201533255,0.040402306476338891,10,6.66e-16,10,4.44e-16,0.19051694290697962,0.00086908348012832977,0.00070926128607601822,0.017
857,27050082007,0.157791763619,0.842208236381,0.101528804797,0.740679431584,0.0562629588211,0.72095128505,0.884649601546,0.040011328463300452,10,6.11e-16,10,3.89e-16,0.18273931576169,0.00085504559489812048,0.00070122154143233216,0.017
858,27050082008,0.163735218793,0.836264781207,0.102778521949,0.733486259258,0.0609566968444,0.710863743664,0.876327271508,0.041730428752938004,10,9.99e-16,10,6.11e-16,0.19091332480884859,0.00088659771967104686,0.00078844272350709569,0.017
859,27050082009,0.154999482334,0.845000517666,0.0988854914737,0.746115026193,0.0561139908599,0.725745725573,0.885560652554,0.039230479113447569,10,5e-16,10,3.33e-16,0.19247668786550787,0.00089562925375133353,0.00082258805650073895,0.017
860,27050082010,0.164037311301,0.835962688699,0.103846119133,0.732116569567,0.0601911921679,0.710337842121,0.877382459617,0.041457121678011626,10,9.44e-16,10,5.55e-16,0.19723997270241034,0.00096588607586198531,0.00075876640376389582,0.017
861,27050082011,0.157963522598,0.842036477402,0.101658864972,0.74037761243,0.056304657626,0.72065736626,0.884546232699,0.040451650271123185,10,6.66e-16,10,3.89e-16,0.20337078947376452,0.0010335130849157433,0.00080333470917097255,0.017
862,27050082012,0.154441051707,0.845558948293,0.0998851562233,0.74567379207,0.0545558954834,0.726683516263,0.887991808761,0.039619193961724045,10,5.55e-16,10,3.33e-16,0.21091512620438391,0.0010483473495301765,0.00082156190341697074,0.017
863,27050082013,0.157826664671,0.842173335329,0.101377498599,0.740795836729,0.0564491660719,0.720894222624,0.88436726771,0.040641575907514334,10,7.22e-16,10,3.89e-16,0.21534225785136207,0.0011023986382938118,0.00074054645732340649,0.017
864,27050082014,0.163010216132,0.836989783868,0.103720004581,0.733269779287,0.0592902115507,0.712074063604,0.878947088974,0.041220645141746663,10,8.88e-16,10,5e-16,0.19694580798753814,0.00093713198384134445,0.0007830775066769804,0.017
865,27050082015,0.158926868588,0.841073131412,0.10192944333,0.739143688082,0.0569974252575,0.719016838412,0.883292847033,0.040407056140126428,10,7.22e-16,10,3.89e-16,0.19321820304749415,0.00096601627417259987,0.00068976799452820337,0.017
866,27050082016,0.156941930056,0.843058069944,0.0998358073006,0.743222262644,0.0571061227551,0.722422154532,0.883618853759,0.039637141240993601,10,5.55e-16,10,3.89e-16,0.18762974340159211,0.00090011544927978649,0.00075054548111141289,0.017
867,27050082017,0.159724176377,0.840275823623,0.101775588482,0.738500235141,0.0579485878948,0.717666135682,0.881701412999,0.039847543936719049,10,5.55e-16,10,3.89e-16,0.18063336910120253,0.0008395012521664483,0.00078844776438390465,0.017
868,27050082018,0.159214850217,0.840785149783,0.101431243882,0.739353905901,0.0577836063351,0.718535467403,0.882067084437,0.04011012342179076,10,6.11e-16,10,5e-16,0.1646485387268547,0.00070896068302481337,0.00077362113766183771,0.017
869,27050082019,0.160386786237,0.839613213763,0.102410755764,0.737202457998,0.0579760304731,0.716533143853,0.88150169686,0.040137217456415006,10,6.11e-16,10,3.89e-16,0.17827649929152001,0.00084516473832327754,0.00076677159076565045,0.017
870,27050082020,0.16283515133,0.83716484867,0.104116533913,0.733048314757,0.0587186174167,0.712363936601,0.879828612624,0.041219164645335905,10,8.88e-16,10,5e-16,0.20354322825877147,0.0010012876382359329,0.00074673320704229408,0.017
871,27050082021,0.16437797375,0.83562202625,0.103922767571,0.731699258678,0.0604552061788,0.7097619234,0.876915171386,0.041221023157060721,10,8.88e-16,10,6.11e-16,0.16891530384158215,0.00081354478160614258,0.0007043562779912632,0.017
872,27050082022,0.155727879405,0.844272120595,0.0996889261356,0.744583194459,0.0560389532694,0.724491831606,0.885488956554,0.039173067110904874,10,5e-16,10,3.89e-16,0.17071031944344417,0.00073924873108844366,0.00072458782656559218,0.017
873,27050082023,0.159216775522,0.840783224478,0.101744052319,0.73903917216,0.057472723203,0.718527507662,0.882523713496,0.040087375113683328,10,6.11e-16,10,3.89e-16,0.18566174037976479,0.0009030270477148589,0.00079935929325527426,0.017
874,27050082024,0.162577502206,0.837422497794,0.103918343351,0.733504154443,0.0586591588551,0.712802391189,0.879976637545,0.040900467031822686,10,8.33e-16,10,5e-16,0.18608236529770616,0.00086092548248367239,0.00071753172513111985,0.017
875,27050082025,0.161876267791,0.838123732209,0.103309621056,0.734814111153,0.0585666467345,0.713997429492,0.880278270667,0.040752542483644447,10,7.22e-16,10,5e-16,0.19684892298116596,0.00090926208347540929,0.00080218797349526118,0.017
876,27050082026,0.159724400491,0.840275599509,0.102540106262,0.737735493247,0.0571842942284,0.717654287779,0.882825109479,0.039727540416770679,10,5.55e-16,10,3.89e-16,0.17278035987932694,0.00077991741891434579,0.00080223710803419424,0.017
877,27050082027,0.164628196582,0.835371803418,0.103243569375,0.732128234043,0.0613846272071,0.709350080833,0.875490675711,0.041235657852139868,10,8.88e-16,10,6.11e-16,0.17201612435930758,0.00075617397519664952,0.00065188988835842903,0.017
878,27050082028,0.155344123021,0.844655876979,0.0996112898062,0.745044587173,0.0557328332146,0.725147129246,0.886034816253,0.03905543392332031,10,5e-16,10,2.78e-16,0.18435291265181297,0.00081407600913952763,0.00077496214307677799,0.017
879,27050082029,0.159369709641,0.840630290359,0.101057689066,0.739572601293,0.0583120205749,0.71827826802,0.881252668132,0.040604853033138683,10,7.22e-16,10,3.89e-16,0.21207236620006964,0.0010432581935837057,0.00077577833265490327,0.017
880,27050082030,0.163936747164,0.836063252836,0.10292914809,0.733134104746,0.0610075990733,0.710521313848,0.87620548268,0.041511983856634578,10,8.88e-16,10,5e-16,0.20243751529397791,0.0010608698288169,0.00074800523371082862,0.017
881,27050082031,0.155241134018,0.844758865982,0.10044240204,0.744316463942,0.0547987319776,0.725310262906,0.887433988322,0.039733893359551076,10,5.55e-16,10,3.89e-16,0.20022226824049749,0.00097698926146011261,0.00079607305669861076,0.017
882,27050082032,0.159484525397,0.840515474603,0.101702131823,0.73881334278,0.0577823935748,0.71807378536,0.882003626237,0.040862609374656869,10,8.33e-16,10,5e-16,0.19765046754763993,0.00098538474324676075,0.00082126505709166056,0.017
883,27050082033,0.154812803492,0.845187196508,0.100464744008,0.7447224525,0.0543480594843,0.726040475926,0.888203944957,0.039076842189193585,10,5e-16,10,3.33e-16,0.18188528811634974,0.00082709313289260089,0.00073520690603964725,0.017
884,27050082034,0.163988346383,0.836011653617,0.10331013903,0.732701514587,0.0606782073534,0.710428514986,0.876677784309,0.040909667524380577,10,8.33e-16,10,5.55e-16,0.17246500161915657,0.00074242619007436176,0.00070436215254298046,0.017
885,27050082035,0.158349723518,0.841650276482,0.100967431645,0.740682844837,0.0573822918728,0.720011461998,0.882867420172,0.040481054269681412,10,7.22e-16,10,3.89e-16,0.19855216016371247,0.0010182588849601939,0.000689241341998943,0.017
886,27050082036,0.163431842253,0.836568157747,0.103329380366,0.733238777381,0.0601024618867,0.711367719316,0.877654089506,0.040836418058092294,10,7.22e-16,10,5e-16,0.17438090917830906,0.00087367722553248375,0.00075478447638899909,0.017
887,27050082037,0.156417630538,0.843582369462,0.0996952085987,0.743887160863,0.0567224219396,0.72331676046,0.884312655015,0.040367527600682379,10,6.66e-16,10,3.89e-16,0.20209829534853052,0.0010470795762056041,0.00077366451519094977,0.017
888,27050082038,0.161175409183,0.838824590817,0.102360758157,0.73646383266,0.0588146510257,0.715197917019,0.880080132166,0.041037751327407855,10,8.33e-16,10,5e-16,0.21097181375626206,0.0011345123868120579,0.00075129097122243207,0.017
889,27050082039,0.163878207505,0.836121792495,0.103137271848,0.732984520647,0.0607409356566,0.710616995815,0.876611189855,0.04118453304267377,10,8.33e-16,10,5e-16,0.203240270913154,0.0010285488957223888,0.00079091465864266632,0.017
890,27050082040,0.158489546478,0.841510453522,0.101049319959,0.740461133563,0.0574402265191,0.719772704424,0.882748151295,0.040379444215096608,10,6.66e-16,10,3.89e-16,0.2050484070387798,0.0010501089090156636,0.00076145764908353009,0.017
891,27050082041,0.161585027054,0.838414972946,0.101425307944,0.736989665002,0.0601597191095,0.714518521193,0.878005028173,0.039949060523866889,10,6.11e-16,10,4.44e-16,0.16690281690538566,0.00071328888246161449,0.00078654566135694353,0.017
892,27050082042,0.1554295481,0.8445704519,0.100230098321,0.74434035358,0.0551994497789,0.724992210059,0.886797713016,0.040452360206558444,10,6.66e-16,10,3.89e-16,0.20943544548442394,0.0010226052040663866,0.00077084203160319011,0.017
893,27050082043,0.158369031474,0.841630968526,0.10038383567,0.741247132856,0.0579851958041,0.71998741353,0.881976253654,0.040413324937792837,10,6.66e-16,10,3.89e-16,0.20426474410685391,0.0010653534684513524,0.0007743687144218549,0.017
894,27050082044,0.163935070559,0.836064929441,0.103142289946,0.732922639494,0.0607927806129,0.710520946414,0.876521723182,0.040952018164313299,10,8.33e-16,10,5.55e-16,0.16480745270405595,0.00070525203436964327,0.00071440520716443208,0.017
895,27050082045,0.163532995656,0.836467004344,0.103724004371,0.732742999973,0.0598089912851,0.711190986233,0.87806194748,0.041363372907632243,10,8.88e-16,10,5e-16,0.20907758291346967,0.0010093874123866273,0.00080119609268623185,0.017
896,27050082046,0.158766802996,0.841233197004,0.102023623501,0.739209573503,0.0567431794955,0.719287206092,0.883705552702,0.04032244373552922,10,6.11e-16,10,3.89e-16,0.2002092111205932,0.00093983705766017352,0.00072516292725720419,0.017
897,27050082047,0.151075415835,0.848924584165,0.0971119440455,0.75181264012,0.0539634717893,0.732480717067,0.889721459152,0.038493511031911558,10,3.89e-16,10,2.78e-16,0.20121280249372431,0.00093591372814869848,0.00079042276487544449,0.017
898,27050082048,0.162372551858,0.837627448142,0.102555353273,0.735072094868,0.0598171985852,0.713169340458,0.878322258917,0.041202041713097895,10,8.33e-16,10,5e-16,0.20890257840995363,0.0010307095708340349,0.00078964879860420392,0.017
899,27050082049,0.15799274832,0.84200725168,0.100173039193,0.741834212487,0.0578197091269,0.720629979601,0.882311482919,0.040391037517055556,10,6.66e-16,10,3.89e-16,0.19543197950653335,0.0009484679102138079,0.00070442431332447698,0.017
900,27050082050,0.162707120329,0.837292879671,0.103512838253,0.733780041417,0.0591942820758,0.712589375019,0.879159334807,0.040843353294552721,10,7.77e-16,10,5e-16,0.1934857619995356,0.00097373215206532208,0.00073231974290825699,0.017
901,27050082051,0.160645640641,0.839354359359,0.101965002252,0.737389357106,0.058680638389,0.716101177405,0.880403683441,0.039802592725202077,10,5.55e-16,10,3.89e-16,0.17883671001448687,0.00089886062621180249,0.00076030165802900152,0.017
902,27050082052,0.158909031749,0.841090968251,0.102203282535,0.738887685716,0.0567057492137,0.719043014015,0.883726032556,0.040988038130289332,10,7.77e-16,10,5e-16,0.21633872473549176,0.0010950839829552994,0.00076318294752345038,0.017
903,27050082053,0.161714393571,0.838285606429,0.102223085791,0.736062520638,0.0594913077798,0.71428762426,0.878957099722,0.04017781333752949,10,6.11e-16,10,5e-16,0.15013643525321074,0.00059185521139228016,0.00068302243348788896,0.017
904,27050082054,0.166480269879,0.833519730121,0.105972643036,0.727547087085,0.060507626843,0.706189296638,0.876355058865,0.042376962604399833,10,1.22e-15,10,6.66e-16,0.21021460146993143,0.0011954845831609042,0.00073330754785431887,0.017
905,27050082055,0.157041627914,0.842958372086,0.101310684067,0.74164768802,0.0557309438471,0.722230381373,0.885616206873,0.039261721103857686,10,5e-16,10,3.89e-16,0.17978146388291472,0.0008564955937799359,0.00079669585868507654,0.017
906,27050082056,0.159553489611,0.840446510389,0.101326499578,0.739120010812,0.0582269900326,0.717962416057,0.881333269652,0.040367609616988799,10,6.66e-16,10,3.89e-16,0.19100317806492273,0.00089234288711191546,0.0007718777099438469,0.017
907,27050082057,0.157939904705,0.842060095295,0.101217853373,0.740842241922,0.0567220513318,0.720704125277,0.883938313324,0.040384438684366745,10,6.66e-16,10,3.89e-16,0.20203058291207399,0.0010235045488720606,0.00075493078293488978,0.017
908,27050082058,0.161693269759,0.838306730241,0.101970699112,0.736336031129,0.0597225706477,0.71432715614,0.878622081971,0.040268492157333372,10,6.11e-16,10,4.44e-16,0.172317971927617,0.00074346678904574056,0.00075468841716516189,0.017
909,27050082059,0.158321851268,0.841678148732,0.10054517865,0.741132970082,0.0577766726189,0.720065149446,0.882294356762,0.040702349862236711,10,7.22e-16,10,4.44e-16,0.21185285795750652,0.0010628978383372979,0.00075295765525087033,0.017
910,27050082060,0.157148165628,0.842851834372,0.100530218423,0.742321615948,0.056617947205,0.722060821339,0.884285780105,0.039841317387084053,10,6.11e-16,10,3.89e-16,0.16938423523072654,0.00069040659008283553,0.00072356061107388175,0.017
911,27050082061,0.161294591278,0.838705408722,0.102050336874,0.736655071848,0.059244254404,0.715000779578,0.879420097137,0.041228995113593375,10,8.88e-16,10,5e-16,0.20154681136437702,0.0010509910361594789,0.00074158324623083702,0.017
912,27050082062,0.160394500121,0.839605499879,0.102043353275,0.737562146604,0.0583511468469,0.716525581063,0.88094830844,0.0407165660673885,10,7.77e-16,10,4.44e-16,0.19569889706323373,0.00095672534211399952,0.00075457780168242258,0.017
913,27050082063,0.161324582249,0.838675417751,0.101512973072,0.737162444679,0.0598116091773,0.714958065146,0.878578770296,0.040712962186554853,10,7.22e-16,10,5e-16,0.1954406382689321,0.00088288896263056529,0.00074408755574165923,0.017
914,27050082064,0.15947080791,0.84052919209,0.100626032315,0.739903159775,0.0588447755952,0.718113200897,0.880444907774,0.040364826565196771,10,6.66e-16,10,5e-16,0.17380310166822655,0.00073159506822001788,0.00074863381409201208,0.017
915,27050082065,0.156949547455,0.843050452545,0.10108606924,0.741964383306,0.055863478215,0.722390437819,0.885444050091,0.039935445541116457,10,6.11e-16,10,3.89e-16,0.20148120118294199,0.00094878873003425451,0.0007173914000469932,0.017
916,27050082066,0.158851147518,0.841148852482,0.10228627711,0.738862575372,0.0565648704075,0.719140048696,0.88394722647,0.039928983779338741,10,6.11e-16,10,3.89e-16,0.20296249186074433,0.001013656922381069,0.00081489094750957143,0.017
917,27050082067,0.150237543881,0.849762456119,0.0978213504614,0.751941105658,0.0524161934195,0.733906449949,0.892213712166,0.03901945315720378,10,5e-16,10,2.78e-16,0.2113582557399214,0.0010559040948102856,0.00077452122998361225,0.017
918,27050082068,0.162965717241,0.837034282759,0.100193830415,0.736840452343,0.0627718868257,0.712202143725,0.873838379919,0.040817095337712293,10,8.33e-16,10,5e-16,0.18380474163717397,0.00086355843440315868,0.00078394189360363967,0.017
919,27050082069,0.16789859198,0.83210140802,0.104495732805,0.727605675215,0.0634028591753,0.703826901737,0.871777272679,0.042576580899908928,10,1.22e-15,10,6.66e-16,0.21017703538881916,0.0010234844473127561,0.00072747909803496898,0.017
920,27050082070,0.161030369699,0.838969630301,0.103684031311,0.73528559899,0.0573463383882,0.715423680571,0.882273590792,0.040733196287995606,10,7.22e-16,10,5e-16,0.19130776455182241,0.00092848364183824447,0.00081419125282607141,0.017
921,27050082071,0.157875740156,0.842124259844,0.10047652066,0.741647739184,0.0573992194952,0.720824312769,0.882958372591,0.039772299147305089,10,6.11e-16,10,3.33e-16,0.20980656774231665,0.001096397315712487,0.00074490684176811879,0.017
922,27050082072,0.160212543681,0.839787456319,0.101833195572,0.737954260746,0.0583793481088,0.716837152862,0.880950516585,0.040288467710862939,10,6.11e-16,10,4.44e-16,0.17742772430016096,0.00089782194278073741,0.00078693385626568018,0.017
923,27050082073,0.158331603706,0.841668396294,0.100964566526,0.740703829768,0.0573670371802,0.720042289515,0.88289426955,0.039780186068548599,10,5.55e-16,10,3.89e-16,0.17811869864311414,0.00083236953922224998,0.00079377690301551203,0.017
924,27050082074,0.163735259101,0.836264740899,0.102557221147,0.733707519752,0.0611780379535,0.710866995131,0.876001821511,0.040903004524843578,10,7.77e-16,10,5e-16,0.19827417508333745,0.00092545156920653497,0.00074633432091720609,0.017
925,27050082075,0.168341751099,0.831658248901,0.10456030037,0.727097948532,0.063781450729,0.703081698599,0.871121186678,0.042524993435400289,10,1.22e-15,10,7.77e-16,0.19662798426143246,0.0010166724930628693,0.0007361664303679944,0.017
926,27050082076,0.163756651431,0.836243348569,0.104246456329,0.73199689224,0.0595101951028,0.710805543502,0.878449084442,0.041429117639853554,10,8.88e-16,10,5.55e-16,0.19383856614694239,0.00089112696376991924,0.00072953932749474494,0.017
927,27050082077,0.162556407005,0.837443592995,0.102187297574,0.735256295421,0.0603691094302,0.712864018126,0.877467443572,0.040554726812750623,10,7.22e-16,10,4.44e-16,0.20180717173946738,0.00095406501898925009,0.00077973304824167336,0.017
928,27050082078,0.155859541595,0.844140458405,0.100025905308,0.744114553097,0.0558336362866,0.724262419599,0.885758047847,0.039668969855814487,10,5.55e-16,10,3.89e-16,0.18629811063469093,0.00084363166778421981,0.00080027943442875413,0.017
929,27050082079,0.165560442433,0.834439557567,0.104008985362,0.730430572205,0.0615514570704,0.70776735854,0.875030560336,0.041397583660295834,10,8.88e-16,10,6.11e-16,0.1860695687032442,0.0009131797082252757,0.00079976188272430453,0.017
930,27050082080,0.158688821495,0.841311178505,0.101874367316,0.73943681119,0.0568144541791,0.719421870733,0.883619719357,0.040424538346111538,10,6.66e-16,10,3.89e-16,0.20095735468594322,0.00097118518807332097,0.0007227588447185437,0.017
931,27050082081,0.16128003642,0.83871996358,0.100991024006,0.737728939575,0.0602890124138,0.715041311379,0.877887441165,0.041060042567441168,10,8.33e-16,10,5e-16,0.18324814173750115,0.00084503379799016876,0.00070338287265534567,0.017
932,27050082082,0.15848346889,0.84151653111,0.100643763346,0.740872767764,0.0578397055445,0.719789111479,0.882162273106,0.040165289710547905,10,6.11e-16,10,3.89e-16,0.20088583938713833,0.00098225729786358498,0.0007726504736809759,0.017
933,27050082083,0.162720348984,0.837279651016,0.10331340271,0.733966248306,0.059406946274,0.712570007512,0.878843540631,0.040904791173525849,10,7.77e-16,10,5e-16,0.19382779810764228,0.00097772591638230211,0.00076944496120652029,0.017
934,27050082084,0.160651768968,0.839348231032,0.102076834447,0.737271396585,0.0585749345203,0.716089116531,0.880557634483,0.040220472731062634,10,6.66e-16,10,3.89e-16,0.19640247494068996,0.00097061090708399126,0.00074681037972256002,0.017
935,27050082085,0.160104131997,0.839895868003,0.101760784662,0.738135083341,0.0583433473345,0.717022030257,0.881029501204,0.040990682263074806,10,8.33e-16,10,4.44e-16,0.22760319185445776,0.0011907842435655877,0.00082845270136275274,0.017
936,27050082086,0.159078315943,0.840921684057,0.101842707808,0.739078976249,0.057235608136,0.718761039413,0.88290589964,0.040498444238766959,10,7.22e-16,10,4.44e-16,0.20059006401952084,0.001033214168828026,0.00077259376717312756,0.017
937,27050082087,0.157732416615,0.842267583385,0.101347138256,0.740920445129,0.0563852783591,0.721054905938,0.884484299599,0.039715305378258708,10,5.55e-16,10,3.89e-16,0.18744756196197421,0.00085386229138035869,0.00074556070647067616,0.017
938,27050082088,0.160408942848,0.839591057152,0.101767941503,0.737823115649,0.0586410013455,0.716505234394,0.880518668071,0.040540102235211262,10,7.22e-16,10,3.89e-16,0.20365681572825245,0.00099571134673347183,0.00078041420815568182,0.017
939,27050082089,0.164900818095,0.835099181905,0.104398368271,0.730700813634,0.0605024498233,0.708873092812,0.876724750408,0.041737642742626049,10,9.99e-16,10,6.11e-16,0.18085115882042002,0.00083578012545411058,0.0007888202127693298,0.017
940,27050082090,0.157346252054,0.842653747946,0.100577137843,0.742076610103,0.0567691142107,0.721723146671,0.88401476224,0.039964378709748435,10,6.11e-16,10,3.89e-16,0.19707853083847782,0.00095331370376857826,0.00072607522327588494,0.017
941,27050082091,0.161256583333,0.838743416667,0.103754482347,0.73498893432,0.0575021009863,0.715039567652,0.881990655781,0.040718567925003765,10,7.22e-16,10,4.44e-16,0.19753804964207589,0.00098891761677335501,0.00070793009996018689,0.017
942,27050082092,0.15634647578,0.84365352422,0.10028613327,0.74336739095,0.0560603425101,0.723429063246,0.885303755158,0.039953916212334371,10,6.11e-16,10,3.89e-16,0.18740789100421118,0.00093245833860710226,0.00072308713028636251,0.017
943,27050082093,0.158521233648,0.841478766352,0.101248140896,0.740230625455,0.0572730927516,0.719715897832,0.882986170717,0.040242078786066927,10,6.11e-16,10,3.89e-16,0.19199464956905743,0.00084939528131354794,0.00074900205858207877,0.017
944,27050082094,0.158972101286,0.841027898714,0.101878307484,0.739149591229,0.0570937938016,0.71894081272,0.883140176005,0.040688064640412275,10,7.22e-16,10,4.44e-16,0.19801655599600632,0.00094153442909236293,0.00076422526671206454,0.017
945,27050082095,0.16297184512,0.83702815488,0.104270313511,0.732757841368,0.0587015316088,0.712130642279,0.879821635938,0.041623789817137123,10,9.44e-16,10,5.55e-16,0.20949555081141724,0.0011264454978482396,0.00075542266585241179,0.017
946,27050082096,0.160500879437,0.839499120563,0.102963532269,0.736535588294,0.0575373471676,0.716331494201,0.882119346008,0.040641137689699181,10,7.22e-16,10,3.89e-16,0.20490054637967692,0.0009933409437726064,0.00076881665474603839,0.017
947,27050082097,0.158220820799,0.841779179201,0.101410025546,0.740369153655,0.0568107952537,0.720223835827,0.883739158077,0.040008090286184413,10,6.11e-16,10,3.89e-16,0.19143329874534976,0.00093214780063413031,0.00078723338117777113,0.017
948,27050082098,0.158851996958,0.841148003042,0.101384001869,0.739764001173,0.0574679950897,0.719152140541,0.882619144613,0.040131604200384939,10,6.11e-16,10,3.89e-16,0.18499551468516362,0.00087225778998688177,0.00074563919545889504,0.017
949,27050082099,0.153827372491,0.846172627509,0.0990036144349,0.747169013074,0.0548237580564,0.727744508633,0.887752833057,0.039073830046795731,10,4.44e-16,10,2.78e-16,0.19718611366746619,0.00089416155186388898,0.00073107458469403425,0.016
950,27050082100,0.167493628636,0.832506371364,0.105990599224,0.72651577214,0.061503029412,0.704484911426,0.874661827147,0.042044239924294777,10,1.05e-15,10,7.22e-16,0.18321967077242451,0.0008789223913762492,0.00067130193853319139,0.016
951,27050082101,0.160869263262,0.839130736738,0.101570758829,0.73755997791,0.059298504433,0.715728249718,0.879441756847,0.040933631456365777,10,7.77e-16,10,5e-16,0.20710370944361467,0.0010592379386120507,0.00076195108241203962,0.016
952,27050082102,0.160422529057,0.839577470943,0.103360801834,0.736216669109,0.0570617272222,0.716458315672,0.88283743667,0.040396276074107874,10,6.66e-16,10,4.44e-16,0.18895670557166933,0.00089952264864391368,0.0007634897825686594,0.016
953,27050082103,0.161669983342,0.838330016658,0.102662404997,0.735667611661,0.0590075783454,0.714356187265,0.879678869067,0.040537098389614556,10,7.22e-16,10,4.44e-16,0.18789255337051702,0.00085451682916373045,0.00078442963580536279,0.016
954,27050082104,0.158837243468,0.841162756532,0.10258177644,0.738580980092,0.0562554670272,0.719159224401,0.88440552393,0.040729647713342428,10,7.77e-16,10,4.44e-16,0.20461313545980009,0.00095681544966999435,0.00072208916663897115,0.016
955,27050082105,0.157680117115,0.842319882885,0.0999902633226,0.742329619562,0.0576898537928,0.721164179323,0.882578990521,0.039859465538502337,10,5.55e-16,10,3.89e-16,0.19615900743879489,0.00093723022487368125,0.0007772983376637205,0.016
956,27050082106,0.15339578867,0.84660421133,0.100526664276,0.746077547055,0.0528691243937,0.72845898148,0.890736119498,0.039053973189758485,10,5e-16,10,3.33e-16,0.18857483917171647,0.00086610520541254552,0.00078560400718519381,0.016
957,27050082107,0.157497781366,0.842502218634,0.101089223394,0.74141299524,0.0564085579721,0.721457747218,0.884507649563,0.039854406456449547,10,6.11e-16,10,3.89e-16,0.17070972610783652,0.00083522379910174328,0.00071221069077828702,0.016
958,27050082108,0.158055041879,0.841944958121,0.101163101023,0.740781857098,0.0568919408568,0.72050925596,0.883660356619,0.040124404868697811,10,6.66e-16,10,3.89e-16,0.19022061893593445,0.00087294730581454264,0.00072704819668785827,0.016
959,27050082109,0.161505482048,0.838494517952,0.102192478902,0.73630203905,0.0593130031453,0.714641646295,0.879268859921,0.040727946393822018,10,7.22e-16,10,5e-16,0.1745343347925129,0.00082217124319733099,0.00079314368844031848,0.016
960,27050082110,0.164995351285,0.835004648715,0.103327193971,0.731677454744,0.0616681573138,0.708729803103,0.874988984581,0.042178341104503539,10,1.11e-15,10,7.22e-16,0.19535623079554709,0.00097944143995485678,0.00076190678961405168,0.016
961,27050082111,0.159189679697,0.840810320303,0.102293143618,0.738517176685,0.0568965360794,0.718565258828,0.883377451738,0.04019987852734052,10,6.11e-16,10,3.89e-16,0.19693028615619346,0.00096143846413852384,0.00079146591188651203,0.016
962,27050082112,0.157131795585,0.842868204415,0.101352965576,0.741515238839,0.0557788300089,0.722076331224,0.885523577286,0.04031946286029376,10,6.66e-16,10,3.89e-16,0.20001398811864224,0.00095342327216003432,0.0007783059868761333,0.016
963,27050082113,0.157581910193,0.842418089807,0.100754843894,0.741663245913,0.0568270662993,0.721319698029,0.8838716541,0.040456050085388572,10,6.66e-16,10,3.89e-16,0.20616450691566424,0.00098080789704714099,0.00080578629603774105,0.016
964,27050082114,0.160379613191,0.839620386809,0.100708293024,0.738912093785,0.0596713201665,0.716570838094,0.87901081175,0.041010479918842817,10,8.33e-16,10,5e-16,0.20147861904990116,0.00098435517978691812,0.00079468030817201262,0.016
965,27050082115,0.163733802214,0.836266197786,0.103164793156,0.73310140463,0.0605690090587,0.710860341002,0.87689762399,0.04168332293372215,10,9.99e-16,10,5.55e-16,0.20826249906986594,0.0010381999705371429,0.00075998458039038712,0.018
966,27050082116,0.162335366607,0.837664633393,0.102421503032,0.735243130361,0.0599138635746,0.713234225389,0.87818890381,0.040827464237598206,10,7.22e-16,10,4.44e-16,0.20459990296346486,0.0010179566927951177,0.00074326871420568662,0.016
967,27050082117,0.160563355386,0.839436644614,0.10225078277,0.737185861843,0.058312572616,0.716236316151,0.880964555555,0.040297885785935329,10,6.11e-16,10,3.89e-16,0.19244661461714974,0.00096943864814443372,0.00077270607626529102,0.016
968,27050082118,0.158188372627,0.841811627373,0.101252177432,0.740559449941,0.0569361951948,0.720281339997,0.883562705333,0.040370482521032827,10,6.66e-16,10,4.44e-16,0.19597974286082986,0.00095872588867014475,0.00073362215360144598,0.016
969,27050082119,0.15634780772,0.84365219228,0.099311724076,0.744340468204,0.0570360836443,0.723441411182,0.883868780543,0.039637844542567177,10,5.55e-16,10,3.89e-16,0.18873822296080489,0.00089359630155404961,0.00072605969710333137,0.016
970,27050082120,0.159305011258,0.840694988742,0.101136590446,0.739558398296,0.0581684208111,0.718386874439,0.881479458452,0.040145696944032444,10,6.11e-16,10,3.89e-16,0.19186192324280349,0.00094381821636358159,0.00078906757952499154,0.016
971,27050082121,0.162749549225,0.837250450775,0.102139206848,0.735111243927,0.0606103423773,0.712538267514,0.877067305712,0.041268002726519953,10,8.88e-16,10,5.55e-16,0.1831391666910499,0.00087343709512438181,0.00068875937744429852,0.016
972,27050082122,0.163668625727,0.836331374273,0.103119174496,0.733212199776,0.0605494512311,0.710971057698,0.876941580736,0.041910275108727045,10,1.05e-15,10,5.55e-16,0.2166250279326527,0.001155400252624056,0.00075583620491053685,0.017
973,27050082123,0.157756713331,0.842243286669,0.0996060695385,0.742637217131,0.0581506437922,0.721039714251,0.881882704739,0.039845451001829318,10,6.11e-16,10,3.89e-16,0.18992575401569134,0.0009185444887333218,0.00080414015091843146,0.016
974,27050082124,0.153546454608,0.846453545392,0.0997252365711,0.74672830882,0.0538212180374,0.728213562604,0.889298022962,0.039087221395381365,10,5e-16,10,3.33e-16,0.18629559142201602,0.00087954965557048796,0.00075503719191659564,0.016
975,27050082125,0.15944726415,0.84055273585,0.102359877554,0.738192858296,0.0570873865955,0.71812714008,0.883034509477,0.041052872866482543,10,8.33e-16,10,5e-16,0.19608349193204577,0.00092141648438512477,0.00070311775733049938,0.017
976,27050082126,0.163787382171,0.836212617829,0.103706023248,0.732506594581,0.0600813589226,0.710761774022,0.877602132388,0.041559243369833514,10,9.44e-16,10,5.55e-16,0.20315986888462267,0.0010195490034884251,0.00079861050423757623,0.016
977,27050082127,0.156113030165,0.843886969835,0.10041380003,0.743473169805,0.0556992301356,0.72382474476,0.885892636342,0.039822073024823948,10,6.11e-16,10,3.89e-16,0.19036000123109453,0.00093332920599496988,0.00072513113847687261,0.016
978,27050082128,0.159446451813,0.840553548187,0.10124449749,0.739309050697,0.0582019543228,0.718145249098,0.881395942983,0.040477737600101212,10,7.22e-16,10,4.44e-16,0.20360823706656761,0.00097249988028396122,0.00086627106833864307,0.016
979,27050082129,0.157271888405,0.842728111595,0.101368626021,0.741359485573,0.0559032623836,0.721837767426,0.885306128972,0.039956156620306715,10,6.11e-16,10,3.89e-16,0.19218226917219294,0.00091039742098498067,0.000732001031151416,0.016
980,27050082130,0.158412040919,0.841587959081,0.102133725284,0.739454233797,0.0562783156354,0.719888098851,0.88447541331,0.040555693982171404,10,7.22e-16,10,3.89e-16,0.20533518906540538,0.0010663352302969123,0.00071299113163221311,0.016
981,27050082131,0.158706578016,0.841293421984,0.102653617448,0.738639804535,0.0560529605679,0.71938002733,0.88473503402,0.040835778882361333,10,7.22e-16,10,3.89e-16,0.2169164458366678,0.0011169071301334347,0.00074904012747231989,0.016
982,27050082132,0.160637613088,0.839362386912,0.102970683921,0.736391702991,0.0576669291666,0.716099693599,0.881896074111,0.040451290609575537,10,7.22e-16,10,4.44e-16,0.19057759904011295,0.00089742475332228787,0.00078826976544492031,0.016
983,27050082133,0.160523915142,0.839476084858,0.102894195999,0.736581888859,0.0576297191428,0.716293497935,0.881978010979,0.041187949753042206,10,8.33e-16,10,5e-16,0.20735276027557936,0.0011289358086063214,0.00077267630888914107,0.016
984,27050082134,0.156507506371,0.843492493629,0.099721699758,0.743770793871,0.0567858066125,0.723163331526,0.884197197506,0.039901684274467011,10,6.11e-16,10,3.89e-16,0.19439586281969412,0.00095485552021008606,0.00073771980230884053,0.017
985,27050082135,0.159168862253,0.840831137747,0.102027752367,0.73880338538,0.0571411098867,0.718604572446,0.88302289518,0.039649199959601464,10,5.55e-16,10,3.89e-16,0.17821190008506271,0.0008064239297700729,0.00074699755087396873,0.017
986,27050082136,0.157110645697,0.842889354303,0.101709316377,0.741180037926,0.055401329319,0.722106970013,0.886083832233,0.039594578889024658,10,5.55e-16,10,3.89e-16,0.1845473954922463,0.0009048643622397148,0.00078529760776694638,0.016
987,27050082137,0.159759230539,0.840240769461,0.10116145019,0.739079319271,0.0585977803497,0.717615890934,0.880738444201,0.040633389307076613,10,7.22e-16,10,4.44e-16,0.20573768686935479,0.0010668146044420395,0.00077154773541616192,0.016
988,27050082138,0.157969410792,0.842030589208,0.101869288317,0.740161300891,0.0561001224752,0.720644201794,0.884845522494,0.040619413836348706,10,7.22e-16,10,3.89e-16,0.21091299472085678,0.0010056042643736343,0.00071118404312331071,0.016
989,27050082139,0.154126357511,0.845873642489,0.09929948086,0.746574161629,0.0548268766507,0.727229502509,0.887672702825,0.039457329903322916,10,5e-16,10,3.33e-16,0.21160951441093934,0.0010940890130579036,0.00075889998803046208,0.016
990,27050082140,0.157742409855,0.842257590145,0.100432594585,0.74182499556,0.0573098152703,0.721051634084,0.883122491577,0.040019930403456999,10,6.11e-16,10,3.89e-16,0.20491780061950193,0.0010293590402529384,0.00078903295105253344,0.016
991,27050082141,0.163058602735,0.836941397265,0.103069017836,0.733872379429,0.0599895848994,0.71200207652,0.87790744222,0.041422021561550483,10,8.88e-16,10,5e-16,0.19923110683189849,0.0010266695372552882,0.0007101304122186621,0.016
992,27050082142,0.163065107316,0.836934892684,0.10441903972,0.732515852965,0.0586460675961,0.711970836695,0.879881307173,0.040945653172950805,10,7.77e-16,10,5.55e-16,0.17142542574712327,0.00069746405017551171,0.00079905375871732322,0.016
993,27050082143,0.160073524192,0.839926475808,0.101187420078,0.73873905573,0.058886104114,0.717082524647,0.880238838692,0.040054857108812632,10,6.11e-16,10,3.89e-16,0.17419851441284218,0.00073187362728376624,0.00070970942769929199,0.016
994,27050082144,0.156307149082,0.843692850918,0.100615328891,0.743077522027,0.0556918201918,0.723491097552,0.885855350024,0.039409843159853339,10,5e-16,10,3.33e-16,0.1895724622591678,0.00089099509724098447,0.00072695676682775826,0.017
995,27050082145,0.154978524968,0.845021475032,0.100141745807,0.744879729225,0.0548367791612,0.725762627625,0.887443805781,0.039115389983560275,10,5e-16,10,3.33e-16,0.18389979644531151,0.00081870957951191408,0.0007904311645375114,0.016
996,27050082146,0.159089599922,0.840910400078,0.101130586551,0.739779813526,0.057959013371,0.718752567162,0.881839532,0.039783579674718211,10,5.55e-16,10,3.89e-16,0.17411369548355304,0.00080678884689898769,0.00079677147881886091,0.016
997,27050082147,0.16431768328,0.83568231672,0.105703277516,0.729979039205,0.0586144057639,0.709836921515,0.879635706375,0.040915346186032792,10,7.77e-16,10,5e-16,0.18821294971946323,0.00087571708887029408,0.00078041536067448248,0.016
998,27050082148,0.157494848892,0.842505151108,0.101327545216,0.741177605892,0.056167303676,0.721459159451,0.884863089081,0.039337693790857678,10,5e-16,10,3.89e-16,0.17410221867975317,0.00073935740481398946,0.00075882905724603174,0.016
999,27050082149,0.15992555894,0.84007444106,0.101781308131,0.73829313293,0.0581442508089,0.717324510043,0.881365199154,0.040451984770145701,10,6.66e-16,10,4.44e-16,0.18571743913377192,0.00082250651588836802,0.00078325028450555571,0.016
1000,27050082150,0.165480790436,0.834519209564,0.103800665732,0.730718543831,0.0616801247038,0.707904663794,0.874859665512,0.041703986475559243,10,9.44e-16,10,6.11e-16,0.19187791997231662,0.00091009000081123813,0.00072302070395690123,0.016
1001,27050082151,0.157050727829,0.842949272171,0.101090260232,0.741859011939,0.0559604675977,0.722218203927,0.885276491808,0.040445940193291292,10,7.22e-16,10,4.44e-16,0.19672879534771348,0.00098292671422677697,0.00079631597862471492,0.016
1002,27050082152,0.165740357712,0.834259642288,0.103853983703,0.730405658585,0.0618863740092,0.707466647906,0.874496868847,0.041763677903203782,10,9.99e-16,10,6.11e-16,0.18951436569506497,0.00089695074147284025,0.00075297905448642544,0.016
1003,27050082153,0.161192448735,0.838807551265,0.102925419909,0.735882131356,0.0582670288261,0.715160594749,0.880881248136,0.041092870555614287,10,7.77e-16,10,5e-16,0.20529010544805926,0.0010557427910671679,0.00075881952994165652,0.016
1004,27050082154,0.153996412978,0.846003587022,0.0987898111655,0.747213775857,0.055206601812,0.727459028135,0.887147199458,0.039204179639505947,10,5e-16,10,3.33e-16,0.19417800695504028,0.00084577329241724533,0.00071553328899004616,0.016
1005,27050082155,0.162077505216,0.837922494784,0.103296425388,0.734626069396,0.0587810798276,0.713657199865,0.879915359901,0.040874366794938888,10,7.77e-16,10,5e-16,0.19107653624706789,0.00087171557888513407,0.0007655972760344785,0.017
1006,27050082156,0.158536556959,0.841463443041,0.101004423109,0.740459019932,0.0575321338502,0.719693525925,0.882601567096,0.040369163862021509,10,6.66e-16,10,3.89e-16,0.19553931735281127,0.00095766547891055695,0.00073675965169584597,0.016
1007,27050082157,0.155875033438,0.844124966562,0.100616224671,0.743508741891,0.0552588087677,0.724227168405,0.886599368162,0.039914474644282903,10,6.11e-16,10,3.89e-16,0.21633821819603705,0.0010933199454066587,0.00084090459468680551,0.016
1008,27050082158,0.15896478273,0.84103521727,0.101824820405,0.739210396866,0.057139962325,0.718954039653,0.883074069974,0.039929583841801584,10,6.11e-16,10,4.44e-16,0.16707057732408592,0.00076045638971947692,0.00071722396110902441,0.016
1009,27050082159,0.166019101739,0.833980898261,0.105642855908,0.728338042353,0.060376245831,0.706970447361,0.876653434281,0.041359513083480133,10,8.88e-16,10,6.11e-16,0.17869084417104142,0.00087771068732422756,0.00075277846743525387,0.016
1010,27050082160,0.159175502881,0.840824497119,0.10228098678,0.738543510338,0.0568945161013,0.718589502921,0.88338385621,0.040796748178820293,10,7.77e-16,10,4.44e-16,0.1950268302334881,0.00094394348330435675,0.0007057431454463918,0.016
1011,27050082161,0.160963685811,0.839036314189,0.102253630241,0.736782683949,0.0587100555698,0.715558074484,0.880284413212,0.040788246733346079,10,7.77e-16,10,5e-16,0.17756596409615855,0.00081068929379961372,0.0007505636460397319,0.016
1012,27050082162,0.160084417537,0.839915582463,0.103188903799,0.736726678664,0.0568955137379,0.717034033083,0.883163009114,0.041162261464748058,10,8.33e-16,10,5e-16,0.20152826041565108,0.00095926511527644155,0.00075122694481497357,0.016
1013,27050082163,0.159367860854,0.840632139146,0.102167642821,0.738464496326,0.0572002180329,0.718264755898,0.882887812506,0.040141630953232726,10,6.11e-16,10,3.89e-16,0.1907658113470132,0.00087430059417272583,0.00078249088506983984,0.016
1014,27050082164,0.162449898794,0.837550101206,0.101220432774,0.736329668432,0.0612294660203,0.713058585869,0.876227545849,0.041394400835889453,10,8.88e-16,10,5e-16,0.21707933061065532,0.0010842342729166878,0.00076675362171921139,0.016
1015,27050082165,0.159187062606,0.840812937394,0.101072406268,0.739740531126,0.0581146563383,0.718588011742,0.88158706828,0.040753344237494174,10,7.22e-16,10,4.44e-16,0.21198170957798534,0.0011031627258789463,0.00082575551099838267,0.016
1016,27050082166,0.158171087727,0.841828912273,0.100876862619,0.740952049654,0.0572942251082,0.720316341354,0.883040511581,0.040111776705456348,10,6.11e-16,10,3.89e-16,0.1929893426750634,0.00093605078041652894,0.00075022960898758317,0.016
1017,27050082167,0.159483179525,0.840516820475,0.100403094352,0.740113726124,0.059080085173,0.718095554407,0.880095939299,0.040261543435049625,10,6.66e-16,10,3.89e-16,0.19105921186368202,0.00086183614807204458,0.00068370888363079581,0.016
1018,27050082168,0.15929705523,0.84070294477,0.101194091302,0.739508853469,0.0581029639276,0.718399513488,0.881577626067,0.040585923987393538,10,7.22e-16,10,4.44e-16,0.19932893229653281,0.00094198338040098379,0.00073851829700504899,0.016
1019,27050082169,0.161103459001,0.838896540999,0.101850949825,0.737045591175,0.0592525091758,0.715327400707,0.879453492902,0.040640757548381846,10,7.22e-16,10,5e-16,0.18345005314103191,0.00090402098311570317,0.00067891760413210189,0.016
1020,27050082170,0.156061144695,0.843938855305,0.101950562459,0.741988292846,0.0541105822355,0.723890077671,0.888241336196,0.039605577095981032,10,5.55e-16,10,3.89e-16,0.1884061248525849,0.00088587399384120065,0.00081930399875025184,0.016
1021,27050082171,0.160772372931,0.839227627069,0.102851611722,0.736376015346,0.0579207612088,0.715873167533,0.881490625109,0.041319383477467386,10,8.88e-16,10,5e-16,0.20278826314507192,0.0010026471928695181,0.00075552217142688767,0.016
1022,27050082172,0.161233605593,0.838766394407,0.102965790869,0.735800603538,0.0582678147249,0.715090302435,0.880870289099,0.04108965587166713,10,8.33e-16,10,5.55e-16,0.18402822062101309,0.00086019037375741265,0.00073594037565542553,0.016
1023,27050082173,0.161244475469,0.838755524531,0.10128209941,0.737473425121,0.0599623760589,0.715097153511,0.87837616576,0.040537195046758352,10,7.22e-16,10,5e-16,0.17402161371974212,0.00077625310132347486,0.00076414020663184777,0.016
1024,27050082174,0.169479053319,0.830520946681,0.105154936782,0.7253660099,0.0643241165369,0.701164608617,0.870069902651,0.042840737343531374,10,1.33e-15,10,7.77e-16,0.20524733004519913,0.001037005051534421,0.00074927130784592988,0.016
1025,27050082175,0.162934791148,0.837065208852,0.10293798342,0.734127225432,0.0599968077279,0.712213238008,0.877925872517,0.041299746166811993,10,8.33e-16,10,5e-16,0.21625629595627682,0.0011007346261324076,0.00080271709406004403,0.016
1026,27050082176,0.163219464123,0.836780535877,0.103455939493,0.733324596384,0.0597635246307,0.711724522003,0.878202124086,0.041538295945591053,10,9.44e-16,10,5.55e-16,0.20363623414126797,0.0010026676912964598,0.00071135199696897996,0.016
1027,27050082177,0.156187394485,0.843812605515,0.0992859085411,0.744526696974,0.0569014859438,0.723714996559,0.884106478111,0.039642320629548033,10,5.55e-16,10,3.89e-16,0.17898610433614559,0.00082263939209917096,0.00073546923557791654,0.016
1028,27050082178,0.151981600374,0.848018399626,0.0980185482612,0.749999851365,0.0539630521128,0.730915215375,0.889488672083,0.038863819670022434,10,4.44e-16,10,2.78e-16,0.20514268778005906,0.0010581725366003475,0.00078841403098332352,0.016
1029,27050082179,0.160008249059,0.839991750941,0.101533714405,0.738458036536,0.0584745346545,0.717188007041,0.880859675904,0.040825792167254148,10,7.77e-16,10,5e-16,0.18644782683093108,0.00089124019715681861,0.00070188890677436839,0.016
1030,27050082180,0.155234905705,0.844765094295,0.0998317769724,0.744933317323,0.0554031287325,0.725330042483,0.886546894224,0.040119970254870088,10,6.11e-16,10,3.89e-16,0.20053496911333524,0.0010432260572224407,0.00076154173403826335,0.016
1031,27050082181,0.160258300155,0.839741699845,0.101312017602,0.738429682243,0.0589462825539,0.716767406254,0.880105957177,0.040387493688223267,10,6.66e-16,10,4.44e-16,0.19085725620912541,0.00088931615177663978,0.00080762002272740405,0.016
1032,27050082182,0.161691613421,0.838308386579,0.1032793636,0.735029022979,0.0584122498208,0.714310329095,0.880549056012,0.041082989234514547,10,8.88e-16,10,4.44e-16,0.21841565143069475,0.0011532182972570654,0.00077698367227475992,0.016
1033,27050082183,0.158607285321,0.841392714679,0.101192744913,0.740199969766,0.0574145404079,0.719570570308,0.88275724518,0.039780575120523395,10,5.55e-16,10,3.89e-16,0.17566395292975057,0.00082570649843783631,0.00075161211319671863,0.016
1034,27050082184,0.15523194924,0.84476805076,0.099576880956,0.745191169804,0.055655068284,0.725338907164,0.886177203936,0.03926510418667916,10,5e-16,10,3.33e-16,0.19942608652204252,0.00095421671672877,0.00083012458753126811,0.016
1035,27050082185,0.165102952644,0.834897047356,0.103977676383,0.730919370972,0.0611252762609,0.708538680903,0.875762384393,0.041160650873063503,10,8.88e-16,10,5.55e-16,0.18103916582784663,0.00084022012214439229,0.00066245984975102053,0.016
1036,27050082186,0.158952635974,0.841047364026,0.10052391523,0.740523448796,0.0584287207433,0.71899417487,0.881182140472,0.040033860256657762,10,6.11e-16,10,3.89e-16,0.18760694972859726,0.00089467689037273416,0.000716242704325017,0.016
1037,27050082187,0.159983842596,0.840016157404,0.102899646461,0.737116510943,0.0570841961357,0.717208902462,0.882909781006,0.040304628276929766,10,6.11e-16,10,3.89e-16,0.19755126054602534,0.00097558485740900462,0.00081587163236297288,0.016
1038,27050082188,0.15924909316,0.84075090684,0.101500115477,0.739250791363,0.0577489776834,0.718476318539,0.882109707069,0.040650903352289734,10,7.22e-16,10,4.44e-16,0.2052610445255143,0.0010199864556790646,0.00082474555039759002,0.016
1039,27050082189,0.158917176053,0.841082823947,0.102551166866,0.738531657081,0.0563660091866,0.71902396836,0.884223579138,0.040224603716382062,10,6.11e-16,10,3.89e-16,0.18636551935587853,0.00088817532387757455,0.00070717185071033078,0.016
1040,27050082190,0.159565233514,0.840434766486,0.103001474455,0.737433292031,0.0565637590586,0.717917367828,0.883775902717,0.040331317545633578,10,6.66e-16,10,4.44e-16,0.18120631928522801,0.00078635808046351283,0.00070026023726488848,0.016
1041,27050082191,0.160533553734,0.839466446266,0.102317346075,0.737149100191,0.0582162076596,0.716285817438,0.881113380488,0.040321895338739429,10,6.66e-16,10,4.44e-16,0.18927946124251838,0.00086831706631700372,0.00083761607317114775,0.016
1042,27050082192,0.157192141712,0.842807858288,0.0996784734506,0.743129384838,0.0575136682611,0.721998781676,0.882957959604,0.039437271228007303,10,5e-16,10,3.89e-16,0.18461076203965798,0.00079194340397519979,0.00071735033427729536,0.016
1043,27050082193,0.164120969027,0.835879030973,0.103636146116,0.732242884856,0.0604848229111,0.710199822087,0.876931283027,0.041158528922776688,10,8.33e-16,10,5e-16,0.18692608496525687,0.00093867674372446217,0.00079715958868268894,0.016
1044,27050082194,0.163153611124,0.836846388876,0.103438415488,0.733407973388,0.0597151956354,0.711836027169,0.878288609004,0.041258356480898969,10,8.88e-16,10,5e-16,0.20008349112229784,0.00095960264862273402,0.00071745334136513934,0.016
1045,27050082195,0.16221160911,0.83778839089,0.104140993594,0.733647397296,0.0580706155161,0.713417716613,0.880928270897,0.041232965482141275,10,8.88e-16,10,5e-16,0.21955198805021281,0.0010984097290695565,0.00077505880428661834,0.016
1046,27050082196,0.161757831872,0.838242168128,0.10311742011,0.735124748018,0.0586404117613,0.714200705004,0.880197881261,0.040714810307266765,10,7.77e-16,10,5e-16,0.17802009673424657,0.00081376383033223115,0.00075152327804481182,0.016
1047,27050082197,0.158539656922,0.841460343078,0.101477635126,0.739982707951,0.0570620217958,0.719681162306,0.883292023733,0.040224312861383525,10,6.66e-16,10,4.44e-16,0.19147149465482582,0.0010144075213495086,0.00077756533498775653,0.016
1048,27050082198,0.158846826851,0.841153173149,0.101751951844,0.739401221305,0.0570948750075,0.719155399751,0.883169003688,0.04005032139589277,10,6.11e-16,10,3.89e-16,0.19323073541337243,0.0008992653628504115,0.00079504525198249561,0.016
1049,27050082199,0.164286027327,0.835713972673,0.103342660292,0.73237131238,0.0609433670348,0.709925735039,0.876218750361,0.040848598002950952,10,7.77e-16,10,5.55e-16,0.16226566340387516,0.00068237932316779905,0.00067516625777770884,0.016
1050,27050082200,0.158149145469,0.841850854531,0.101603574376,0.740247280155,0.0565455710929,0.720342727261,0.884146627537,0.040346474120489501,10,6.66e-16,10,3.89e-16,0.19371220492217989,0.00093828040226170929,0.00075467284500708423,0.016
1051,27050082201,0.161299245879,0.838700754121,0.102808164788,0.735892589332,0.0584910810906,0.714981531774,0.880526389334,0.041027282695554598,10,7.77e-16,10,5e-16,0.18700739056028215,0.00083081888533925968,0.0007423190413277049,0.016
1052,27050082202,0.160061872303,0.839938127697,0.101698997555,0.738239130142,0.0583628747486,0.71709460664,0.881010951526,0.041027866026982433,10,8.33e-16,10,5e-16,0.20011987282602772,0.00095790045152282133,0.0007766343295331807,0.016
1053,27050082203,0.16089538537,0.83910461463,0.103254332751,0.735850281879,0.0576410526182,0.715658748906,0.881872489433,0.041156924713945602,10,8.88e-16,10,5e-16,0.20143011813347966,0.0010420411815748401,0.0007362024708793824,0.016
1054,27050082204,0.153429581374,0.846570418626,0.0996185277954,0.746951890831,0.0538110535786,0.728414858567,0.889342612668,0.039294220344140679,10,5e-16,10,3.33e-16,0.20328823745897417,0.0010185565428678495,0.00077462232463622945,0.016
1055,27050082205,0.159822971374,0.840177028626,0.101686922607,0.73849010602,0.0581360487672,0.717499901664,0.881401969649,0.040707968982339561,10,7.22e-16,10,5e-16,0.1888081793747437,0.00093473207761201737,0.00075821952839650664,0.016
1056,27050082206,0.155910872445,0.844089127555,0.100995377858,0.743093749698,0.0549154945866,0.724160417208,0.887095229148,0.039713515983764623,10,5.55e-16,10,3.89e-16,0.19676640893770658,0.0009629798765302776,0.00079353402836101561,0.016
1057,27050082207,0.158901648596,0.841098351404,0.101062722789,0.740035628615,0.057838925807,0.719072657634,0.882061701582,0.041037442505097124,10,8.88e-16,10,4.44e-16,0.21460388083323401,0.0011354025809166741,0.00075018510782887658,0.016
1058,27050082208,0.160239899158,0.839760100842,0.101587216836,0.738172884005,0.0586526823221,0.716794470288,0.88054205984,0.040412366120297111,10,6.66e-16,10,5e-16,0.1750672463857742,0.00081746480514166553,0.00078632786601041471,0.016
1059,27050082209,0.158605276421,0.841394723579,0.101541732353,0.739852991227,0.0570635440681,0.719568747438,0.883273808478,0.039937481057047211,10,6.11e-16,10,3.89e-16,0.18105731860761276,0.00088646186362773428,0.0007399158399426796,0.016
1060,27050082210,0.158775963783,0.841224036217,0.101958576867,0.73926545935,0.0568173869166,0.719272626022,0.883594217778,0.040293652881593207,10,6.11e-16,10,3.89e-16,0.20789989883354454,0.0009931215942543853,0.00068515771632315394,0.016
1061,27050082211,0.167705651894,0.832294348106,0.104927930632,0.727366417474,0.0627777212624,0.704144562119,0.87273983629,0.042012644735255671,10,1.11e-15,10,7.22e-16,0.17787309890598746,0.00080087806703024657,0.0008330684745624094,0.016
1062,27050082212,0.163749881387,0.836250118613,0.102140292651,0.734109825962,0.061609588736,0.710848564594,0.875363897963,0.041466076159350107,10,8.88e-16,10,5e-16,0.20481177344792778,0.0010653559080178248,0.00077932154012338127,0.016
1063,27050082213,0.157300409824,0.842699590176,0.0999508401961,0.74274874998,0.0573495696276,0.721810517777,0.88317258758,0.039586601084916302,10,5.55e-16,10,3.89e-16,0.17502716421393971,0.00078477217283960546,0.0007551523801914142,0.016
1064,27050082214,0.160179800242,0.839820199758,0.10181148457,0.738008715188,0.0583683156719,0.716892986274,0.880974603758,0.040454109316222252,10,7.22e-16,10,4.44e-16,0.18342338115402446,0.00083824344687088092,0.00074374378352656269,0.016
1065,27050082215,0.159835959896,0.840164040104,0.101691401718,0.738472638386,0.0581445581784,0.717477806384,0.881386328362,0.040655227249191669,10,7.22e-16,10,4.44e-16,0.19557017526744147,0.00095091360713543802,0.00078760289265869109,0.017
1066,27050082216,0.157473789528,0.842526210472,0.101020637614,0.741505572858,0.056453151914,0.721499577807,0.884447976211,0.040003978845305994,10,6.11e-16,10,3.89e-16,0.18083070909558274,0.00083916662411818652,0.00083349942310977901,0.016
1067,27050082217,0.163393693641,0.836606306359,0.102508694002,0.734097612357,0.0608849996391,0.711444454967,0.876512433592,0.040861361594299171,10,7.77e-16,10,5.55e-16,0.15990236099147159,0.00064522289488393354,0.00072030808779555882,0.016
1068,27050082218,0.160140957236,0.839859042764,0.102790069081,0.737068973683,0.0573508881554,0.716944158219,0.882479874293,0.040310046276138517,10,6.66e-16,10,3.89e-16,0.18661703068620561,0.00091905523596006995,0.00069666281650586121,0.016
1069,27050082219,0.16238965705,0.83761034295,0.104480607138,0.733129735812,0.0579090499124,0.713111539118,0.881123799284,0.040982308399738175,10,8.33e-16,10,5e-16,0.19538317438307873,0.00089402224368937994,0.00073515022601341952,0.016
1070,27050082220,0.16065234825,0.83934765175,0.102715332502,0.736632319247,0.0579370157477,0.716078557569,0.881495435794,0.041218092226019076,10,8.88e-16,10,5e-16,0.21496529507599449,0.0010841928886683983,0.00074754196389986737,0.016
1071,27050082221,0.156377802193,0.843622197807,0.100374045279,0.743248152528,0.0560037569144,0.723374398794,0.885379187826,0.039673416745946377,10,5.55e-16,10,3.89e-16,0.18952251795955588,0.00087704440896900558,0.00072684352230418451,0.016
1072,27050082222,0.160539786518,0.839460213482,0.101489876407,0.737970337076,0.0590499101111,0.716287667709,0.879886084278,0.040449165553666101,10,7.22e-16,10,4.44e-16,0.18689753435057033,0.00086411853576559723,0.0007598319109537252,0.016
1073,27050082223,0.163387816474,0.836612183526,0.103168583957,0.733443599569,0.0602192325163,0.711444482233,0.877492693652,0.041399840763777805,10,8.88e-16,10,5e-16,0.19966901374008272,0.00093115549199548095,0.00073692052533330568,0.016
1074,27050082224,0.158506776765,0.841493223235,0.100663065165,0.74083015807,0.0578437116003,0.719749230386,0.882150704344,0.040009785096252373,10,6.11e-16,10,3.89e-16,0.19465581174997149,0.00095449705236212332,0.00076610015469058524,0.016
1075,27050082225,0.154471384734,0.845528615266,0.0997648323605,0.745763782906,0.0547065523735,0.726633551362,0.887762660849,0.039124825973351464,10,5e-16,10,2.78e-16,0.20447579334217936,0.00097327604673886768,0.0007526200813326462,0.016
1076,27050082226,0.163260282949,0.836739717051,0.103583627698,0.733156089354,0.0596766552511,0.711653657755,0.878320291687,0.04187722652378767,10,9.99e-16,10,6.11e-16,0.2199703357175391,0.0011285090556076196,0.00086118060483712767,0.016
1077,27050082227,0.159143059924,0.840856940076,0.102167513206,0.73868942687,0.0569755467186,0.718646270664,0.883272577017,0.040507136385790322,10,7.22e-16,10,4.44e-16,0.203009026309518,0.0010139593625265067,0.00082559126213139437,0.016
1078,27050082228,0.156025383621,0.843974616379,0.100603509996,0.743371106383,0.0554218736257,0.723971203822,0.886322216076,0.039590735446519608,10,5e-16,10,3.33e-16,0.19758827048247274,0.00091950899175666603,0.00069670001799499457,0.016
1079,27050082229,0.160234973133,0.839765026867,0.103079553201,0.736685473666,0.0571554199312,0.716780435596,0.882744686435,0.040737736148045427,10,7.22e-16,10,4.44e-16,0.20436205326016743,0.00098459282868815158,0.00080039960625357201,0.016
1080,27050082230,0.158371083364,0.841628916636,0.101272123191,0.740356793445,0.0570989601733,0.719970603293,0.883278796555,0.039886379887234709,10,6.11e-16,10,3.89e-16,0.17876687777208389,0.00082806632248813886,0.00083019387227798867,0.016
1081,27050082231,0.162351771295,0.837648228705,0.1021906403,0.735457588405,0.060161130995,0.713209949022,0.877821472944,0.040865625227567627,10,7.77e-16,10,5e-16,0.17913537171142402,0.00079675703617528904,0.00070869804838451906,0.016
1082,27050082232,0.157931980714,0.842068019286,0.100383212157,0.741684807128,0.0575487685569,0.720730113723,0.882724720076,0.040398884271410321,10,6.66e-16,10,3.89e-16,0.20592981139431688,0.0010159237006818727,0.00075558737279172615,0.016
1083,27050082233,0.159890307188,0.840109692812,0.102540081475,0.737569611337,0.0573502257134,0.717372908685,0.882541153121,0.040765073739628822,10,7.77e-16,10,4.44e-16,0.20737220915696042,0.0010178431810086745,0.00080104355089459327,0.016
1084,27050082234,0.154157083929,0.845842916071,0.0996126290317,0.74623028704,0.0545444548969,0.727172344796,0.888080197507,0.038316750450345473,10,3.89e-16,10,2.78e-16,0.16229073875315136,0.00063292436895607965,0.00082201575765266819,0.017
1085,27050082235,0.161751699522,0.838248300478,0.103258356135,0.734989944343,0.0584933433871,0.714208967607,0.880415571805,0.040301105405231887,10,6.66e-16,10,4.44e-16,0.18500005260319519,0.0008181198112963211,0.00075899766968655596,0.017
1086,27050082236,0.155957131237,0.844042868763,0.100329233565,0.743713635198,0.0556278976719,0.724091595631,0.886036266788,0.039618352312367329,10,5.55e-16,10,3.89e-16,0.19690502932838783,0.00096134388980728127,0.00076206636820729651,0.016
1087,27050082237,0.160951000452,0.839048999548,0.10257880995,0.736470189598,0.0583721905019,0.715574682111,0.880784208571,0.041103078699674347,10,8.33e-16,10,5e-16,0.18568437784880354,0.00091564216426317103,0.00072793907465331493,0.016
1088,27050082238,0.158482851461,0.841517148539,0.101055834535,0.740461314004,0.0574270169257,0.719783979214,0.882769204783,0.040462745818685676,10,6.66e-16,10,4.44e-16,0.19376201555186345,0.00091905736184426324,0.00074981984331293,0.016
1089,27050082239,0.160203272626,0.839796727374,0.101506247545,0.738290479829,0.0586970250809,0.71685777346,0.880485659155,0.040488688649467114,10,7.22e-16,10,4.44e-16,0.1959019227484643,0.001018456121323823,0.00079411908666805005,0.016
1090,27050082240,0.157403021455,0.842596978545,0.100464981157,0.742131997388,0.0569380402974,0.721628271326,0.883752429885,0.039899767726829502,10,6.11e-16,10,3.89e-16,0.19796954126436617,0.00093126862170767001,0.00079702604828431865,0.016
1091,27050082241,0.160462963879,0.839537036121,0.102709037376,0.736827998745,0.057753926503,0.716399565647,0.881809993591,0.040511366704370749,10,7.22e-16,10,4.44e-16,0.19424612553633791,0.00092808973055585648,0.00075778019158353051,0.016
1092,27050082242,0.157412257269,0.842587742731,0.10098092377,0.741606818961,0.0564313334986,0.721604823824,0.884495176972,0.04019596630159545,10,6.11e-16,10,4.44e-16,0.18744017727098772,0.00090773382894627044,0.00076495580401720264,0.016
1093,27050082243,0.163745645285,0.836254354715,0.102991435377,0.733262919339,0.060754209908,0.710842948542,0.876622559707,0.040907630015969303,10,7.77e-16,10,5e-16,0.18090657581222025,0.00088921910462049793,0.00073887379970862779,0.016
1094,27050082244,0.165525539964,0.834474460036,0.10519949416,0.729274965876,0.0603260458049,0.707808295477,0.876840309315,0.041031319858571287,10,7.77e-16,10,6.11e-16,0.16572940613706066,0.00079081412854654118,0.00076755826388986417,0.016
1095,27050082245,0.169349192232,0.830650807768,0.104970138934,0.725680668834,0.0643790532981,0.701385131233,0.870017931212,0.041985852931192683,10,1.05e-15,10,6.66e-16,0.17769965862979886,0.00080728216402126292,0.00068890333996447328,0.016
1096,27050082246,0.156564900354,0.843435099646,0.101107419102,0.742327680544,0.0554574812512,0.723044829461,0.88613604286,0.040117922449890403,10,6.11e-16,10,3.89e-16,0.21662577845321251,0.0010627765393816742,0.00080657863896345318,0.016
1097,27050082247,0.162304860353,0.837695139647,0.103107524264,0.734587615382,0.0591973360891,0.71327552068,0.87924962214,0.040859194119351135,10,8.33e-16,10,5e-16,0.16872908999525638,0.00079197780638857302,0.00074135972823982188,0.016
1098,27050082248,0.154973287135,0.845026712865,0.0999235895625,0.745103123302,0.0550496975729,0.725774834,0.887132062163,0.039560681866641703,10,5e-16,10,3.33e-16,0.19933339310645226,0.00093203850699613414,0.00089210909158521964,0.016
1099,27050082249,0.157211633921,0.842788366079,0.101251342079,0.741537024,0.0559602918413,0.721942028087,0.885237108975,0.040237500353771001,10,6.11e-16,10,3.89e-16,0.19485714274693222,0.00089112473038242205,0.00076279655613287894,0.016
1100,27050082250,0.160792961568,0.839207038432,0.102345970851,0.736861067581,0.0584469907166,0.715845873767,0.880711981373,0.040384727702953496,10,6.66e-16,10,4.44e-16,0.17903938425983046,0.00082076406261065611,0.00074773534360799722,0.016
1101,27050082251,0.156729326472,0.843270673528,0.100029141985,0.743241531543,0.0567001844868,0.722781095977,0.88426821312,0.039282463002973486,10,5e-16,10,3.89e-16,0.16604369861427204,0.00071888195411794079,0.000634406590820825,0.016
1102,27050082252,0.158029382527,0.841970617473,0.100214653362,0.741755964111,0.0578147291648,0.720567091786,0.882309844188,0.040076913611576642,10,6.11e-16,10,3.89e-16,0.19838086082583295,0.00095270783169215504,0.00069109748530251942,0.016
1103,27050082253,0.155282877013,0.844717122987,0.100810399473,0.743906723514,0.0544724775404,0.725233566922,0.887903244334,0.039597467139493324,10,5.55e-16,10,3.89e-16,0.18124973330839589,0.00078151930003624471,0.00075555354476226693,0.016
1104,27050082254,0.162864182517,0.837135817483,0.102924813681,0.734211003803,0.0599393688364,0.712332751856,0.878026906381,0.041637618481447036,10,9.99e-16,10,5.55e-16,0.2121460070680643,0.0010986317500658053,0.00081108941520151594,0.016
1105,27050082255,0.160472420529,0.839527579471,0.102429604916,0.737097974555,0.058042815612,0.716387731049,0.881382969662,0.040427379459203383,10,7.22e-16,10,4.44e-16,0.17684762178282554,0.00081708400881970271,0.00071501945530553883,0.016
1106,27050082256,0.157204441577,0.842795558423,0.101386405545,0.741409152878,0.0558180360326,0.721952237814,0.885448040288,0.039367695631170652,10,5e-16,10,3.89e-16,0.16386954660745667,0.00068345791172381618,0.0007292042227977489,0.016
1107,27050082257,0.157867098376,0.842132901624,0.100469225307,0.741663676317,0.0573978730695,0.720839112206,0.882962468475,0.040114364698135889,10,6.11e-16,10,3.89e-16,0.19140225255882148,0.00085519892732560416,0.0007295189249139079,0.016
1108,27050082258,0.155949954987,0.844050045013,0.0999107071484,0.744139337865,0.0560392478382,0.724110099833,0.885433238359,0.039757060694181237,10,6.11e-16,10,3.89e-16,0.18784836961692986,0.00089266969374643098,0.00078042944150725005,0.016
1109,27050082259,0.157050204203,0.842949795797,0.101671606791,0.741278189007,0.0553785974119,0.722210374692,0.886132151902,0.040463281507802533,10,6.66e-16,10,3.89e-16,0.20621799723032819,0.00099883662115371626,0.00080826845688368497,0.016
1110,27050082260,0.157364940867,0.842635059133,0.101457654802,0.741177404332,0.0559072860653,0.721678150857,0.885277323098,0.039413299745611169,10,5e-16,10,3.89e-16,0.18968829277792354,0.00091463120990199201,0.00082395931606831809,0.016
1111,27050082261,0.157292154655,0.842707845345,0.100878307748,0.741829537597,0.0564138469064,0.721810648074,0.884550423433,0.039843500247857475,10,6.11e-16,10,3.89e-16,0.17954759456230185,0.00085752789905377768,0.00077304790862609332,0.016
1112,27050082262,0.160843063742,0.839156936258,0.102394072604,0.736762863654,0.0584489911377,0.71576027971,0.880697066261,0.040922148061860633,10,7.77e-16,10,5e-16,0.21100714897864703,0.0010788632939529364,0.00080502771038176702,0.016
1113,27050082263,0.165876690149,0.834123309851,0.104959084147,0.729164225704,0.0609176060027,0.70722048649,0.875890039344,0.041416017764325963,10,8.88e-16,10,6.11e-16,0.18255140808772052,0.00081809933929370248,0.00072840922258501082,0.016
1114,27050082264,0.166044744775,0.833955255225,0.104888515365,0.729066739861,0.06115622941,0.70693859085,0.875500753674,0.041687310680166532,10,9.99e-16,10,6.11e-16,0.19400302306909945,0.00090272063758024617,0.00072015649779030302,0.016
1115,27050082265,0.159785676673,0.840214323327,0.10189224972,0.738322073606,0.0578934269526,0.71756007418,0.881767688169,0.039955794289078195,10,6.11e-16,10,4.44e-16,0.16599886117074336,0.00071457372967923785,0.00071908072965521427,0.016
1116,27050082266,0.167102818489,0.832897181511,0.104997576422,0.727899605089,0.062105242067,0.705156769784,0.873864720605,0.042189384051702729,10,1.11e-15,10,7.22e-16,0.18407393143591788,0.00084245878819877212,0.00071478638778024912,0.016
1117,27050082267,0.164890169129,0.835109830871,0.104697739756,0.730412091115,0.0601924293726,0.708886554629,0.877183035496,0.041651211926897941,10,9.44e-16,10,6.11e-16,0.19495292448272772,0.00098303819927900876,0.00077392139767492544,0.016
1118,27050082268,0.161293330863,0.838706669137,0.101931067078,0.736775602059,0.0593622637851,0.715004702554,0.879246886494,0.04071452341727471,10,7.22e-16,10,5e-16,0.19265856286081817,0.00096593865359263288,0.00072611200720521852,0.016
1119,27050082269,0.164774734303,0.835225265697,0.103998046316,0.731227219381,0.0607766879873,0.70909166854,0.87635065359,0.041661054581864004,10,9.99e-16,10,6.11e-16,0.19103072847604385,0.0009158910524091102,0.00075722137049372942,0.016
1120,27050082270,0.157402487993,0.842597512007,0.0997926333641,0.742804878643,0.0576098546292,0.721639263865,0.882764784011,0.040183108331093058,10,6.11e-16,10,3.89e-16,0.19988844821317964,0.0009791158039584079,0.0007266179706037439,0.016
1121,27050082271,0.161475349516,0.838524650484,0.101843231977,0.736681418507,0.0596321175385,0.714697888654,0.878806822861,0.041611848831679524,10,9.99e-16,10,5e-16,0.21935557755241775,0.0012119284397205318,0.00073347549664328892,0.016
1122,27050082272,0.166965165287,0.833034834713,0.104647511299,0.728387323414,0.0623176539881,0.705393492468,0.873583595001,0.04196988184106934,10,1.11e-15,10,6.11e-16,0.20266107652879672,0.00098502158591194417,0.00072607832079609413,0.016
1123,27050082273,0.156773865744,0.843226134256,0.0988783300125,0.744347804243,0.057895535732,0.722722546889,0.882499666616,0.04013042259890498,10,6.11e-16,10,3.89e-16,0.21009064854205139,0.0010131597830595309,0.000765493800641529,0.016
1124,27050082274,0.159563239589,0.840436760411,0.102401929141,0.738034831269,0.0571613104481,0.717929743694,0.882897796965,0.041029289771063022,10,7.77e-16,10,5e-16,0.19915740159369422,0.00094945410374819772,0.00078218583783577669,0.016
1125,27050082275,0.159338785931,0.840661214069,0.102353448457,0.738307765611,0.056985337474,0.718311306582,0.883210787834,0.040442567044030604,10,6.66e-16,10,4.44e-16,0.19855471145950154,0.00094939716839859101,0.00073838397839160006,0.016
1126,27050082276,0.158483084813,0.841516915187,0.101767278088,0.739749637099,0.0567158067248,0.719772911175,0.883814849174,0.040064858064420408,10,6.11e-16,10,4.44e-16,0.17803825444928312,0.00081016629547188792,0.00075289983985619296,0.016
1127,27050082277,0.162868288755,0.837131711245,0.103578584732,0.733553126513,0.0592897040236,0.712316006189,0.878981152151,0.040391907131051653,10,6.66e-16,10,5e-16,0.16982716756861083,0.00072734173472499162,0.000711289822012916,0.016
1128,27050082278,0.157866229415,0.842133770585,0.101023815638,0.741109954947,0.0568424137771,0.720832270491,0.883779380017,0.039585811921866221,10,5.55e-16,10,3.89e-16,0.17929963383963887,0.0008332280533264602,0.00073796068858103384,0.016
1129,27050082279,0.160368358865,0.839631641135,0.101816308606,0.737815332528,0.0585520502589,0.716573292558,0.88065918794,0.040648639447288817,10,7.22e-16,10,5e-16,0.17115883834006984,0.00082106270607897405,0.00070227829070996367,0.016
1130,27050082280,0.161247715205,0.838752284795,0.103093113385,0.73565917141,0.0581546018203,0.715064502998,0.881033387333,0.04149252717575317,10,8.88e-16,10,5.55e-16,0.20887262062563172,0.0010318293978084224,0.00074833224364967454,0.016
1131,27050082281,0.160256507099,0.839743492901,0.10181640706,0.737927085842,0.058440100039,0.716762879841,0.880850634187,0.04078716866571383,10,7.22e-16,10,4.44e-16,0.21347620308356607,0.0010652458796261951,0.00078951466451136754,0.016
1132,27050082282,0.166596835554,0.833403164446,0.104137994338,0.729265170108,0.0624588412155,0.706020689039,0.87345963971,0.041401046050305673,10,8.88e-16,10,6.11e-16,0.1670687137494673,0.00073978615958813078,0.00079229717369343167,0.016
1133,27050082283,0.163391699716,0.836608300284,0.102950402796,0.733657897487,0.0604412969201,0.711441196753,0.877165281505,0.041344251056134734,10,8.88e-16,10,5.55e-16,0.19467054896879321,0.00091402838374017971,0.00077812524396361023,0.016
1134,27050082284,0.153905314505,0.846094685495,0.0990965245382,0.746998160957,0.0548087899669,0.727609998415,0.88775512989,0.039446764258863842,10,5e-16,10,3.33e-16,0.19800704511728107,0.0009488523269556555,0.00069448692920450578,0.016
1135,27050082285,0.160833817795,0.839166182205,0.103120339098,0.736045843107,0.0577134786973,0.715765047867,0.881780708698,0.040651681052379415,10,7.22e-16,10,5e-16,0.18799383381143697,0.00088234892657572254,0.00079037826784556886,0.016
1136,27050082286,0.158918866366,0.841081133634,0.101714368845,0.739366764789,0.0572044975211,0.719033650535,0.882990328869,0.04048387743160857,10,6.66e-16,10,4.44e-16,0.1776458209324705,0.00080199130005792507,0.00069853597277521543,0.016
1137,27050082287,0.163125236407,0.836874763593,0.103662883673,0.73321187992,0.0594623527338,0.711880594865,0.878667016588,0.040196957872990199,10,6.11e-16,10,3.89e-16,0.18406223435297697,0.00080990941347899533,0.00071343145297797527,0.016
1138,27050082288,0.158102608696,0.841897391304,0.0993658455992,0.742531545705,0.0587367630965,0.72045537654,0.880936262886,0.039785422977566876,10,5.55e-16,10,3.89e-16,0.18810675720375525,0.00089542273426750291,0.00074520980115957188,0.016
1139,27050082289,0.158050350323,0.841949649677,0.100686421463,0.741263228214,0.0573639288604,0.720524379545,0.882967533935,0.039887408226397497,10,6.11e-16,10,3.89e-16,0.19848884365646313,0.00095823203179131865,0.00075898367000095551,0.016
1140,27050082290,0.164284442589,0.835715557411,0.1035314932,0.732184064211,0.0607529493888,0.709925576086,0.876499091552,0.041322124423912227,10,8.88e-16,10,5.55e-16,0.19595575754060091,0.00098979212471947756,0.00077444552544958013,0.016
1141,27050082291,0.161921237037,0.838078762963,0.101666077976,0.736412684987,0.0602551590604,0.713946002432,0.877784979934,0.040681426987452189,10,7.22e-16,10,5e-16,0.17845627800983954,0.00075197931426886576,0.00071974526913941262,0.016
1142,27050082292,0.160619325638,0.839380674362,0.101988486461,0.737392187902,0.0586308391773,0.716145412233,0.880483202605,0.040189914136057159,10,6.66e-16,10,5e-16,0.16513862939330215,0.0007394805857823413,0.00069830385437204539,0.016
1143,27050082293,0.160018614158,0.839981385842,0.102192936551,0.737788449291,0.0578256776074,0.717160543667,0.881811204708,0.040196953534582705,10,6.11e-16,10,4.44e-16,0.18416991287667317,0.000866292500270706,0.00080251061359613949,0.016
1144,27050082294,0.165425547585,0.834574452415,0.104199672487,0.730374779928,0.0612258750976,0.707991747356,0.875540244699,0.042378060734505348,10,1.17e-15,10,6.66e-16,0.21503253311534576,0.0011335694812481555,0.0008110364432930158,0.016
1145,27050082295,0.160273526832,0.839726473168,0.101951673247,0.737774799921,0.0583218535857,0.716732000783,0.881020407073,0.040643068470151936,10,7.22e-16,10,4.44e-16,0.20066085151469759,0.0009618852154493966,0.00081339964093580142,0.016
1146,27050082296,0.158541860208,0.841458139792,0.101009705875,0.740448433918,0.0575321543334,0.719684438868,0.882600245391,0.040424605734010167,10,6.66e-16,10,3.89e-16,0.19920709220846811,0.0010179447403620163,0.00079051859229668374,0.017
1147,27050082297,0.158784048632,0.841215951368,0.101383639306,0.739832312063,0.0574004093262,0.719267521487,0.882735027498,0.040438213832258568,10,7.22e-16,10,4.44e-16,0.18758236514508098,0.00088820788833595733,0.00076528299857113458,0.017
1148,27050082298,0.157020906061,0.842979093939,0.100754360722,0.742224733217,0.0562665453391,0.72227398575,0.884833814536,0.039824640159865789,10,6.11e-16,10,3.89e-16,0.18023697689969387,0.00079954615935037083,0.00070538302685960988,0.017
1149,27050082299,0.15632700637,0.84367299363,0.100624211313,0.743048782317,0.0557027950565,0.723457147537,0.885834289118,0.04013431032314254,10,6.11e-16,10,3.89e-16,0.20202037711814225,0.0010039696805312069,0.00078729894695542561,0.016
1150,27050082300,0.157625354826,0.842374645174,0.100059021467,0.742315623707,0.0575663333595,0.72125626134,0.882774038417,0.040074832478034776,10,6.11e-16,10,3.89e-16,0.19396154504223406,0.00096926481944946852,0.0007568887218105788,0.016
1151,27050082301,0.160476451591,0.839523548409,0.102342030858,0.737181517551,0.0581344207328,0.716382213315,0.881247315358,0.04039886452606533,10,6.66e-16,10,5e-16,0.16926883251979796,0.0007287394552933544,0.00073977840143706129,0.016
1152,27050082302,0.160275613368,0.839724386632,0.101693743926,0.738030642707,0.0585818694417,0.716732332887,0.880637601583,0.040097212930397204,10,6.11e-16,10,4.44e-16,0.16581250347145882,0.00075321088882330243,0.00074092983106495869,0.016
1153,27050082303,0.156793630123,0.843206369877,0.100296966281,0.742909403596,0.0564966638419,0.722667627236,0.884551562504,0.040033709905117655,10,6.11e-16,10,3.89e-16,0.20707652073289495,0.0010271135551117292,0.00075071894366571658,0.016
1154,27050082304,0.158720977604,0.841279022396,0.101098754901,0.740180267495,0.0576222227034,0.719378896924,0.882424226344,0.039907033957495258,10,6.11e-16,10,3.89e-16,0.17028711196865665,0.00076468001995056345,0.0007155033482592676,0.016
1155,27050082305,0.164223866463,0.835776133537,0.103407268857,0.73236886468,0.0608165976053,0.710029638444,0.876419569514,0.041236820693624845,10,8.88e-16,10,5e-16,0.1887052195123301,0.00087465097331235534,0.00069752086781699597,0.016
1156,27050082306,0.163803078383,0.836196921617,0.103160854393,0.733036067224,0.0606422239903,0.710743455806,0.876773827709,0.041264231899949676,10,8.88e-16,10,5.55e-16,0.18363780795464069,0.00084408255406580204,0.00073356994770422141,0.016
1157,27050082307,0.161350784898,0.838649215102,0.104523955794,0.734125259308,0.056826829104,0.714868540641,0.882961094837,0.0403433359627869,10,6.66e-16,10,4.44e-16,0.17703916799275199,0.00078673458667546752,0.00075556925278794898,0.016
1158,27050082308,0.160585847571,0.839414152429,0.101873701687,0.737540450741,0.058712145884,0.716203859904,0.88037167165,0.041192341358987111,10,8.88e-16,10,5e-16,0.20288438846598367,0.0010191875622998199,0.00073995392102767699,0.016
1159,27050082309,0.162351863608,0.837648136392,0.102251151194,0.735396985198,0.0601007124139,0.713208885265,0.877910285361,0.041604595638718121,10,9.44e-16,10,5e-16,0.20713652289627027,0.0010782319636225154,0.00072113703645137355,0.016
1160,27050082310,0.161060896739,0.838939103261,0.102109210819,0.736829892441,0.0589516859199,0.715395604306,0.87990594652,0.040757199786866559,10,7.77e-16,10,5e-16,0.19234198508121814,0.00086558161609652745,0.00069583596102544543,0.016
1161,27050082311,0.161379481182,0.838620518818,0.102920969697,0.735699549121,0.0584585114843,0.714844005644,0.880555185142,0.040536055929240027,10,7.22e-16,10,4.44e-16,0.17873043486403406,0.00085975914494568803,0.00072093746286754589,0.016
1162,27050082312,0.154484416991,0.845515583009,0.100405112434,0.745110470575,0.0540793045575,0.726601705408,0.888681631335,0.03951489526504666,10,5e-16,10,3.33e-16,0.19225519143936309,0.00088008559358278326,0.00080971238300562795,0.016
1163,27050082313,0.157661690414,0.842338309586,0.100485353785,0.741852955801,0.0571763366286,0.721188083577,0.883338540987,0.039774713320503974,10,5.55e-16,10,3.33e-16,0.21680180026302087,0.0011518363054559401,0.00081484673192165494,0.016
1164,27050082314,0.158761662245,0.841238337755,0.10095293185,0.740285405905,0.057808730395,0.719311995959,0.882140109594,0.040540322938210964,10,7.22e-16,10,4.44e-16,0.1929820863607824,0.000899345456171901,0.00080260538514518936,0.016
1165,27050082315,0.158639428392,0.841360571608,0.1009495155,0.740411056108,0.0576899128924,0.719519627655,0.882344538649,0.039596747274284881,10,5.55e-16,10,3.89e-16,0.17690797766448751,0.00083102341789648235,0.00076586168609603107,0.016
1166,27050082316,0.158302751705,0.841697248295,0.101549339089,0.740147909206,0.0567534126158,0.720082537206,0.883803529036,0.040749358439774577,10,7.22e-16,10,4.44e-16,0.20537659094941818,0.0010269297690031537,0.00075427696676508955,0.016
1167,27050082317,0.165795377344,0.834204622656,0.104258305511,0.729946317145,0.0615370718332,0.707367925107,0.874997847795,0.042223241255121724,10,1.11e-15,10,6.66e-16,0.19814323071599382,0.0009375679031948023,0.00068989840404296802,0.016
1168,27050082318,0.161359834075,0.838640165925,0.102383230645,0.73625693528,0.0589766034299,0.714885332036,0.879798101844,0.040611498601331071,10,7.22e-16,10,4.44e-16,0.18546121313785779,0.00086755887785599248,0.00067346292604702541,0.016
1169,27050082319,0.169469786286,0.830530213714,0.105985524291,0.724544689423,0.0634842619956,0.701167687616,0.871306805562,0.042333520508883338,10,1.11e-15,10,7.22e-16,0.19209395440147792,0.0008937318470098411,0.00078000264365643394,0.016
1170,27050082320,0.1652004195,0.8347995805,0.104801841679,0.72999773882,0.060398577821,0.708362055422,0.876808409468,0.041708629039572613,10,9.99e-16,10,6.11e-16,0.19012263214370106,0.00090705999090403828,0.00079940192840720499,0.016
1171,27050082321,0.161558225304,0.838441774696,0.103116248622,0.735325526074,0.0584419766817,0.714538518556,0.880537011263,0.041725101730207687,10,9.99e-16,10,6.11e-16,0.21256648634619413,0.0010379932499668192,0.0007753117535848744,0.016
1172,27050082322,0.156453088522,0.843546911478,0.100613858197,0.742933053281,0.0558392303247,0.723242604483,0.885602437819,0.039144319310285274,10,5e-16,10,3.33e-16,0.19835201105758915,0.00090986616512899582,0.00080649678548424272,0.016
1173,27050082323,0.161141261086,0.838858738914,0.102306840439,0.736551898475,0.0588344206466,0.715256549042,0.880059202421,0.040551985465286308,10,7.22e-16,10,4.44e-16,0.18540188948591085,0.00085018064903609393,0.00071455485536460331,0.016
1174,27050082324,0.151014363617,0.848985636383,0.0995524264177,0.749433209966,0.051461937199,0.732548724957,0.893415280878,0.038735205665616036,10,4.44e-16,10,2.78e-16,0.20025528614190091,0.00098661239312091754,0.00083457239836739973,0.016
1175,27050082325,0.159261555523,0.840738444477,0.102169830213,0.738568614264,0.0570917253098,0.718445122764,0.883073056133,0.040151936357661636,10,6.11e-16,10,4.44e-16,0.17727731505082389,0.00079468856614761717,0.0007966098537659904,0.016
1176,27050082326,0.161764588729,0.838235411271,0.10238525991,0.735850151361,0.0593793288186,0.714200254112,0.879109840207,0.041456318614354531,10,8.88e-16,10,5.55e-16,0.19186516450886659,0.00089058217175357556,0.00078398280606064295,0.016
1177,27050082327,0.165080619901,0.834919380099,0.103684446567,0.731234933532,0.0613961733344,0.70858071988,0.875369227429,0.04115785601781196,10,8.33e-16,10,6.11e-16,0.17008482106634881,0.0008084577789810774,0.00068555501039816152,0.016
1178,27050082328,0.156387103274,0.843612896726,0.101048113049,0.742564783677,0.0553389902255,0.723348449337,0.886354297231,0.039666177599415924,10,5.55e-16,10,3.89e-16,0.19350401886424762,0.00087865132435869999,0.00078795147710862773,0.016
1179,27050082329,0.157210885957,0.842789114043,0.100761851347,0.742027262696,0.0564490346102,0.721950642886,0.884518688523,0.039538685648657951,10,5e-16,10,3.89e-16,0.16133040110434538,0.00069724731617220432,0.00076710586408838919,0.016
1180,27050082330,0.16047840938,0.83952159062,0.102272837103,0.737248753517,0.0582055722765,0.716379933414,0.881142231131,0.041000978634264981,10,7.77e-16,10,5e-16,0.18854285511906277,0.0009194556857709716,0.000715789845270422,0.016
1181,27050082331,0.15774076432,0.84225923568,0.101882402676,0.740376833004,0.0558583616435,0.721032684606,0.885256985377,0.040252791158894123,10,6.66e-16,10,3.89e-16,0.1866733362068651,0.00088000900596035998,0.00075355746613154078,0.016
1182,27050082332,0.161015381888,0.838984618112,0.102005033735,0.736979584377,0.0590103481526,0.715474248581,0.879830552216,0.041044751187083374,10,8.33e-16,10,5e-16,0.20764364679948277,0.0010895825557449598,0.00074827239345986833,0.016
1183,27050082333,0.164191984162,0.835808015838,0.104796581332,0.731011434507,0.0593954028301,0.710062590867,0.878516573319,0.041069917867318971,10,8.33e-16,10,5e-16,0.18264150175678628,0.00089171668258455601,0.00075406673096823523,0.016
1184,27050082334,0.157893742472,0.842106257528,0.101613517875,0.740492739654,0.0562802245974,0.720776656474,0.88459923681,0.040492586951721518,10,6.66e-16,10,3.89e-16,0.22218256138335446,0.001155430994582954,0.00078026175625348212,0.016
1185,27050082335,0.158500072435,0.841499927565,0.101399210367,0.740100717198,0.0571008620671,0.719749576305,0.883244558595,0.040434030790193365,10,6.66e-16,10,4.44e-16,0.1918840179832475,0.00087475184595269169,0.00075019290121239302,0.016
1186,27050082336,0.159330454022,0.840669545978,0.103074085852,0.737595460126,0.0562563681696,0.718314635904,0.884284616469,0.040066709680802448,10,6.11e-16,10,3.89e-16,0.19116796816014492,0.00096658271658483911,0.00075499440088984458,0.016
1187,27050082337,0.159985617995,0.840014382005,0.101068432753,0.738945949252,0.0589171852422,0.717233360202,0.88021428695,0.040501081246531949,10,6.66e-16,10,3.89e-16,0.21010646603199523,0.0011290678952574785,0.00081996503532089787,0.016
1188,27050082338,0.158640732765,0.841359267235,0.101104749037,0.740254518198,0.0575359837282,0.719515083877,0.88257054521,0.040487510112951063,10,7.22e-16,10,4.44e-16,0.19707716565316646,0.0010021902381221455,0.00072423208852664966,0.016
1189,27050082339,0.159640688524,0.840359311476,0.100874690153,0.739484621324,0.0587659983711,0.717821266275,0.880519706449,0.040589078822193904,10,7.22e-16,10,5e-16,0.18682920484131027,0.00081616917793689325,0.00079779212168578164,0.016
1190,27050082340,0.164056130499,0.835943869501,0.104924966044,0.731018903457,0.0591311644542,0.710289901427,0.878936655557,0.041771578250113225,10,9.99e-16,10,6.11e-16,0.18587968579692327,0.00086044684540131694,0.00070195691630268293,0.016
1191,27050082341,0.162937078103,0.837062921897,0.103261841206,0.73380108069,0.0596752368974,0.712204515751,0.878398145259,0.040995754227386397,10,7.77e-16,10,5e-16,0.19980761289806603,0.00096736120247721134,0.00076051400637325566,0.016
1192,27050082342,0.153886200339,0.846113799661,0.0992942466116,0.74681955305,0.054591953727,0.727639676398,0.888078779626,0.039371619057220981,10,5e-16,10,3.33e-16,0.20832295902532727,0.0010724449500864317,0.00081351322488144081,0.016
1193,27050082343,0.157189246491,0.842810753509,0.101969668192,0.740841085317,0.0552195782982,0.721969339232,0.886331701682,0.039679141360214346,10,6.11e-16,10,3.89e-16,0.17772761319776165,0.00080009397982050076,0.00077460022516570083,0.016
1194,27050082344,0.157628200576,0.842371799424,0.0998254008664,0.742546398558,0.0578027997093,0.721254926818,0.882425660721,0.039821853156354121,10,6.11e-16,10,3.89e-16,0.17685046978516716,0.00081509388436601892,0.00080384671602155746,0.016
1195,27050082345,0.156373115778,0.843626884222,0.100889063258,0.742737820965,0.0554840525205,0.723374653899,0.886144477334,0.039721953607706292,10,5.55e-16,10,3.89e-16,0.1977197395422694,0.00092015836551817868,0.00075655104646329995,0.016
1196,27050082346,0.158323252276,0.841676747724,0.100859988164,0.74081675956,0.0574632641115,0.720058047021,0.88275482339,0.040324561569910877,10,6.66e-16,10,4.44e-16,0.18381859738131479,0.00085828597724828249,0.00074237477771829771,0.016
1197,27050082347,0.162680308223,0.837319691777,0.103883346003,0.733436345774,0.0587969622199,0.712629136232,0.879749826372,0.041906086416003553,10,1.05e-15,10,6.11e-16,0.20310555315602918,0.00096431805052644829,0.00076213709206377725,0.016
1198,27050082348,0.160283848867,0.839716151133,0.102184419563,0.73753173157,0.0580994293037,0.716711013042,0.881344962288,0.040554716077207065,10,7.22e-16,10,5e-16,0.18372584520594792,0.00085951220942115923,0.00075537084727981434,0.016
1199,27050082349,0.159086928293,0.840913071707,0.101837828007,0.7390752437,0.0572491002866,0.718746493493,0.882883973814,0.040520378182794976,10,7.22e-16,10,3.89e-16,0.2102060827179838,0.0011087182509073102,0.00075622990821069846,0.016
1200,27050082350,0.158527936563,0.841472063437,0.10322064193,0.738251421507,0.0553072946332,0.719674924907,0.885874875595,0.039978677381794413,10,6.11e-16,10,3.89e-16,0.20397154107725568,0.0010719249549007116,0.00075285740711191461,0.016
1201,27050082351,0.15690483965,0.84309516035,0.100879531863,0.742215628487,0.0560253077866,0.722469618308,0.885217142622,0.03961502012669172,10,5e-16,10,3.89e-16,0.1871094234347439,0.00085930102788386831,0.00074528264076974585,0.016
1202,27050082352,0.162277226523,0.837722773477,0.101872272044,0.735850501434,0.0604049544788,0.713340779458,0.877480568497,0.041036971799005215,10,7.77e-16,10,5e-16,0.19539176571041683,0.00091904753899186285,0.00069184961433787866,0.016
1203,27050082353,0.1616258315,0.8383741685,0.103039777983,0.735334390517,0.0585860535165,0.714425246122,0.880309120812,0.040905408159926736,10,8.33e-16,10,5e-16,0.20161472005980485,0.00098071485354640255,0.00078941975479105515,0.016
1204,27050082354,0.162922473401,0.837077526599,0.103691364172,0.733386162427,0.0592311092284,0.712222751428,0.879054580401,0.040890143037938351,10,7.77e-16,10,5e-16,0.19246514679927773,0.00093858195755945715,0.00079715901074390975,0.016
1205,27050082355,0.159123926535,0.840876073465,0.101040775914,0.739835297551,0.0580831506211,0.718695647935,0.881648690285,0.040352847053020488,10,6.66e-16,10,5e-16,0.18287710403426183,0.00087611380993543098,0.00076000320345957306,0.016
1206,27050082356,0.161515549794,0.838484450206,0.102698104001,0.735786346205,0.0588174457928,0.714617021212,0.879995091955,0.040682447933791999,10,7.22e-16,10,5e-16,0.19318345730669972,0.00095048477792913141,0.00078174060450042666,0.017
1207,27050082357,0.159738896489,0.840261103511,0.102854167514,0.737406935996,0.0568847289748,0.717624989303,0.883262068137,0.040219012066125256,10,6.11e-16,10,5e-16,0.16334570383388469,0.0006530296290322878,0.00075037071658812498,0.017
1208,27050082358,0.158319374248,0.841680625752,0.100265750717,0.741414875035,0.0580536235318,0.720073549282,0.881887756725,0.040405343248045435,10,6.66e-16,10,3.89e-16,0.20465666246307113,0.0009736779757179724,0.00072953742631061207,0.017
1209,27050082359,0.153326368034,0.846673631966,0.0982867636231,0.748386868343,0.0550396044108,0.728611213112,0.887562461695,0.038857240134787523,10,4.44e-16,10,2.78e-16,0.1958263183961898,0.00091642560911602315,0.00080817959150933729,0.022
1210,27050082360,0.164043797106,0.835956202894,0.104692209796,0.731263993099,0.0593515873098,0.710314205681,0.8786154329,0.041903175740162973,10,1.11e-15,10,6.11e-16,0.20632204959008837,0.0010584983757368209,0.00075871440260414562,0.018
1211,27050082361,0.161724153012,0.838275846988,0.102645471852,0.735630375136,0.0590786811603,0.714264773675,0.879561474992,0.040853340161699309,10,7.77e-16,10,5e-16,0.19255994726199688,0.00092934809016879158,0.00079200446615143572,0.017
1212,27050082362,0.15922293067,0.84077706933,0.10105246966,0.73972459967,0.0581704610098,0.718527434975,0.881496330191,0.040203983740453933,10,6.11e-16,10,3.89e-16,0.19003088050745653,0.00087926695487655377,0.00074983137520168251,0.017
1213,27050082363,0.160198095664,0.839801904336,0.102729940815,0.737071963521,0.0574681548496,0.716848194169,0.882293726045,0.041719554020589314,10,9.99e-16,10,5e-16,0.22094694896392253,0.0011942037096649804,0.00075286793933384839,0.017
1214,27050082364,0.160787596554,0.839212403446,0.10167440546,0.737537997987,0.0591131910939,0.71586503582,0.879733741107,0.040878249476034752,10,7.77e-16,10,5e-16,0.20140980830108124,0.00098695607027409035,0.00071245454442765851,0.017
1215,27050082365,0.158997249678,0.841002750322,0.102115579837,0.738887170485,0.0568816698406,0.718894560326,0.883445962117,0.040647744836439903,10,7.22e-16,10,3.89e-16,0.21683966417922607,0.0011192873643559587,0.00079308921062993946,0.017
1216,27050082366,0.156163490936,0.843836509064,0.0989624662613,0.744874042803,0.0572010246749,0.723760562489,0.883671997203,0.039964065769757792,10,6.11e-16,10,3.89e-16,0.19747447371256321,0.00098764748804789563,0.00071250231190547438,0.017
1217,27050082367,0.1642548462,0.8357451538,0.103340314674,0.732404839126,0.0609145315267,0.709978375408,0.876268384214,0.041393649517806927,10,9.44e-16,10,6.11e-16,0.1752913293428896,0.00079987733690672512,0.00075790832079349101,0.017
1218,27050082368,0.15495285973,0.84504714027,0.0998748720526,0.745172268218,0.0550779876769,0.725810407765,0.887095587996,0.039105622638138125,10,5e-16,10,3.33e-16,0.1881313746346599,0.00091457220455350358,0.00083046431660048004,0.017
1219,27050082369,0.156127205491,0.843872794509,0.10062766508,0.743245129429,0.055499540411,0.72379739075,0.886182721705,0.0398619070531517,10,6.11e-16,10,3.89e-16,0.1915560703855671,0.00097552729883694186,0.0007797739747868169,0.017
1220,27050082370,0.162200073078,0.837799926922,0.101266840023,0.736533086899,0.0609332330554,0.713480338808,0.87672205351,0.040716219775148076,10,7.22e-16,10,4.44e-16,0.20675805712511786,0.0010919244119964784,0.0007555633353173261,0.017
1221,27050082371,0.16059964411,0.83940035589,0.101034764575,0.738365591315,0.0595648795347,0.716193066561,0.879114583268,0.040327881101457977,10,6.66e-16,10,4.44e-16,0.18454197801022565,0.00088912001060739395,0.00075438662790284236,0.017
1222,27050082372,0.162999701276,0.837000298724,0.103308670673,0.733691628051,0.0596910306034,0.712097999671,0.878360226654,0.040943233407226234,10,7.77e-16,10,5e-16,0.19353866678163945,0.00093117570885090919,0.00074567555110405031,0.017
1223,27050082373,0.163827470392,0.836172529608,0.103420977778,0.73275155183,0.0604064926143,0.71069838038,0.877114743295,0.041537199223427509,10,9.44e-16,10,6.11e-16,0.19495607557607531,0.0009745083287752617,0.00067654760835691627,0.017
1224,27050082374,0.157497581467,0.842502418533,0.0999339157263,0.742568502807,0.0575636657407,0.721475416788,0.882809329274,0.039932030365454473,10,6.11e-16,10,3.89e-16,0.18802449067374982,0.00088890178735980517,0.00077447531339963247,0.017
1225,27050082375,0.161360675022,0.838639324978,0.1015096786,0.737129646378,0.0598509964222,0.714897011673,0.878512270832,0.040732347590747071,10,7.22e-16,10,5e-16,0.18181075910295985,0.00083773779570650347,0.00071416218665385433,0.017
1226,27050082376,0.162952881679,0.837047118321,0.10186142298,0.735185695341,0.0610914586993,0.712198818169,0.876312146987,0.041228759536105469,10,8.88e-16,10,5e-16,0.19002112334972676,0.00088914833053710851,0.00074361202699561131,0.017
1227,27050082377,0.165944485441,0.834055514559,0.103861224908,0.730194289652,0.0620832605333,0.707122800408,0.874160651095,0.041316688654079788,10,8.88e-16,10,6.11e-16,0.17635316893718789,0.00084935518775866342,0.00074725190574552295,0.017
1228,27050082378,0.15749646157,0.84250353843,0.100792598768,0.741710939662,0.0567038628026,0.721464441073,0.884073783362,0.040168704483804538,10,6.11e-16,10,3.89e-16,0.20150594447262182,0.0010109991124994662,0.00075678919577575228,0.017
1229,27050082379,0.16717134349,0.83282865651,0.103391077296,0.729437579213,0.0637802661942,0.705065652702,0.871386401001,0.04235005643857942,10,1.17e-15,10,6.66e-16,0.1963141603186872,0.00096058586818092236,0.00071857189097299112,0.017
1230,27050082380,0.158824006319,0.841175993681,0.100583558609,0.740592435072,0.0582404477104,0.719211673867,0.881490198166,0.040088998403926733,10,6.11e-16,10,3.89e-16,0.18219756659854092,0.00084140864151279198,0.00072272718997281238,0.017
1231,27050082381,0.154883184209,0.845116815791,0.09974483092,0.745371984871,0.0551383532895,0.725931210115,0.887024305533,0.039370508130552213,10,5.55e-16,10,3.33e-16,0.19779519307886095,0.00095699343952910631,0.00077303601619279456,0.017
1232,27050082382,0.160464387983,0.839535612017,0.100284943876,0.739250668141,0.060179444107,0.716433513624,0.878243383384,0.040950462209167489,10,7.77e-16,10,5e-16,0.19498798598880906,0.00097408221994341908,0.00072218802991914715,0.017
1233,27050082383,0.162577281818,0.837422718182,0.102306744796,0.735115973386,0.0602705370215,0.712826937727,0.87760745998,0.040827249039984581,10,7.22e-16,10,5.55e-16,0.15794894082003563,0.00063791432540904417,0.00068217165840569821,0.017
1234,27050082384,0.156592283398,0.843407716602,0.101255102558,0.742152614044,0.0553371808399,0.722995995457,0.886306145636,0.039557495424060292,10,5e-16,10,3.89e-16,0.19294185014509546,0.00082665118953418443,0.00076022474679303842,0.017
1235,27050082385,0.166237220317,0.833762779683,0.10525419765,0.728508582033,0.0609830226672,0.706609103252,0.875711471263,0.042222665075751425,10,1.17e-15,10,6.66e-16,0.19649014574199719,0.00093457307868554014,0.00073561360677197943,0.017
1236,27050082386,0.160238015801,0.839761984199,0.102458165714,0.737303818486,0.0577798500871,0.716784598624,0.881825848268,0.040304324874129181,10,6.66e-16,10,3.89e-16,0.18760654310458014,0.00091959388662314829,0.00068004070693586632,0.017
1237,27050082387,0.155248284563,0.844751715437,0.0993219970186,0.745429718418,0.0559262875448,0.725314876331,0.885774340671,0.040251012653969791,10,6.11e-16,10,3.89e-16,0.20167735778242557,0.001001962997406091,0.00073948760947140926,0.017
1238,27050082388,0.162033461407,0.837966538593,0.101027998815,0.736938539778,0.0610054625919,0.713765726985,0.876655239097,0.040532848858501065,10,7.22e-16,10,5e-16,0.17975215977686387,0.00079361620012397373,0.00078205002046630905,0.017
1239,27050082389,0.161677635536,0.838322364464,0.103558744165,0.734763620299,0.0581188913704,0.714329792543,0.880983700942,0.040605807824067544,10,7.22e-16,10,5e-16,0.18096210305296212,0.00089035955927548093,0.0007754015968801795,0.017
1240,27050082390,0.161957210228,0.838042789772,0.103564439746,0.734478350026,0.058392770482,0.713856669483,0.880514756611,0.041339006349990166,10,8.88e-16,10,5e-16,0.20300416109900665,0.00098613252397226859,0.00076338943582983701,0.017
1241,27050082391,0.15987104319,0.84012895681,0.102056862987,0.738072093823,0.0578141802035,0.717412826075,0.881863635032,0.040397812070349967,10,6.66e-16,10,3.89e-16,0.19535281251805436,0.00096586352192971469,0.00082182509792640384,0.017
1242,27050082392,0.163630639166,0.836369360834,0.103803765516,0.732565595319,0.0598268736499,0.711024922523,0.878012858828,0.041107001316669563,10,8.33e-16,10,5e-16,0.19871809261341067,0.00096976174016095919,0.00075877850171571139,0.017
1243,27050082393,0.162524663359,0.837475336641,0.10347006063,0.734005276011,0.0590546027291,0.712898440708,0.879407656229,0.041451794624851421,10,9.44e-16,10,5e-16,0.19746772024637604,0.00086193350834353735,0.00068645823619776212,0.017
1244,27050082394,0.163213282749,0.836786717251,0.102428295832,0.734358421419,0.0607849869175,0.711750378187,0.876701702947,0.041171794557884951,10,8.33e-16,10,5.55e-16,0.17603936566806955,0.00079932810490997445,0.00068720536546354428,0.017
1245,27050082395,0.157541491613,0.842458508387,0.101245785476,0.741212722911,0.0562957061365,0.721381065765,0.884662842415,0.039827888718476416,10,6.11e-16,10,3.89e-16,0.18678314480676783,0.0008813744962842255,0.00076871883422788127,0.017
1246,27050082396,0.156515701041,0.843484298959,0.100217473174,0.743266825785,0.0562982278663,0.723141942665,0.884912061617,0.039655381068971159,10,5.55e-16,10,3.89e-16,0.18581524913973013,0.00087349788558666855,0.00076888735723149265,0.017
1247,27050082397,0.158418696895,0.841581303105,0.100437638945,0.74114366416,0.0579810579506,0.719902233012,0.881970227311,0.040956361624766083,10,8.33e-16,10,4.44e-16,0.2192608584258442,0.0011184132542334411,0.00080707344533492633,0.017
1248,27050082398,0.161751264706,0.838248735294,0.102615276605,0.735633458689,0.0591359881015,0.714219349561,0.879470786353,0.040922981467266716,10,8.33e-16,10,5e-16,0.1975093604304311,0.0009745584840746772,0.00079089940656353747,0.017
1249,27050082399,0.158375225291,0.841624774709,0.101761891378,0.739862883332,0.0566133339129,0.719956220139,0.883991808788,0.039485212519224711,10,5e-16,10,3.89e-16,0.16319542279632882,0.00064910877091183157,0.00078394745554517331,0.017
1250,27050082400,0.160880582258,0.839119417742,0.102324571398,0.736794846344,0.0585560108604,0.715697769563,0.880530750601,0.040650438566948506,10,7.22e-16,10,5e-16,0.19035761115193817,0.00094101427737660411,0.00079364217730721069,0.017
1251,27050082401,0.154622987956,0.845377012044,0.0995476722761,0.745829339768,0.0550753156797,0.726378093222,0.887182330696,0.03976406435851907,10,5.55e-16,10,3.33e-16,0.21279897723822705,0.001055292301725482,0.00081126053065997598,0.017
1252,27050082402,0.16055234544,0.83944765456,0.10212913509,0.737318519471,0.0584232103502,0.716256797323,0.880804520496,0.040449002925404313,10,7.22e-16,10,5e-16,0.19061296981723763,0.00094146991832697654,0.00080368006294571242,0.017
1253,27050082403,0.158293649405,0.841706350595,0.100762163968,0.740944186627,0.0575314854373,0.7201098099,0.882661740062,0.040123180082329013,10,6.11e-16,10,4.44e-16,0.18160156394773197,0.00088577825437597443,0.00082807022752862136,0.017
1254,27050082404,0.156887358427,0.843112641573,0.0994045701971,0.743708071376,0.0574827882299,0.722521492852,0.883078505847,0.040387012262122844,10,6.66e-16,10,3.89e-16,0.22616292280448691,0.001189352029132023,0.00080757596578532361,0.017
1255,27050082405,0.159843604714,0.840156395286,0.102221997531,0.737934397756,0.0576216071832,0.717456882254,0.882153387764,0.040869220705813329,10,7.77e-16,10,5e-16,0.20098185663534929,0.0010441743312113042,0.00076272909473189265,0.017
1256,27050082406,0.160400606617,0.839599393383,0.102019635281,0.737579758102,0.0583809713366,0.716515587361,0.8809029926,0.040656615124440867,10,7.22e-16,10,5e-16,0.18374484199115404,0.00085970592148230528,0.00075974535093341312,0.017
1257,27050082407,0.156547501609,0.843452498391,0.100379572088,0.743072926304,0.056167929521,0.723085368749,0.885095768297,0.03970228230887269,10,5.55e-16,10,3.89e-16,0.19820255534213804,0.00096502249508705247,0.0007976026932965621,0.017
1258,27050082408,0.159479474723,0.840520525277,0.101049001845,0.739471523432,0.0584304728786,0.718092151591,0.881051967687,0.039847379265178361,10,6.11e-16,10,3.89e-16,0.18047789350347432,0.00079949757474333683,0.0007458867119415905,0.017
1259,27050082409,0.156561851203,0.843438148797,0.0998774699541,0.743560678842,0.0566843812493,0.723068469871,0.884332871116,0.039956899415174572,10,6.11e-16,10,3.89e-16,0.18580742758010493,0.00085738213605198788,0.00072567453563819639,0.017
1260,27050082410,0.156882919148,0.843117080852,0.100855513801,0.742261567051,0.0560274053465,0.722507283706,0.88521946935,0.039907295966149475,10,6.11e-16,10,3.89e-16,0.2057869401533472,0.0010356047666773712,0.00075442885387181724,0.017
1261,27050082411,0.158108110428,0.841891889572,0.102280855785,0.739611033787,0.055827254643,0.720402301665,0.885212804832,0.039585575151788489,10,5.55e-16,10,4.44e-16,0.14824405290499898,0.00065159566827304501,0.000734186817995028,0.017
1262,27050082412,0.164881758541,0.835118241459,0.10264973376,0.732468507699,0.0622320247805,0.708931453734,0.874186134482,0.041772697963558814,10,9.99e-16,10,6.11e-16,0.19222164765458616,0.00091257565275909731,0.00071680787878165093,0.017
1263,27050082413,0.159905999601,0.840094000399,0.101816379056,0.738277621344,0.0580896205453,0.717357152577,0.881450232474,0.040454275722115636,10,6.66e-16,10,3.89e-16,0.20491393490661103,0.0010328779869961762,0.00071781468355654014,0.017
1264,27050082414,0.157295444757,0.842704555243,0.100421603823,0.74228295142,0.0568738409339,0.721811902046,0.883873278976,0.040724122043931874,10,7.22e-16,10,4.44e-16,0.20964390399582955,0.0010409132266134327,0.00076222115722948507,0.017
1265,27050082415,0.156522729546,0.843477270454,0.100995580413,0.742481690041,0.0555271491325,0.723118304417,0.886044048154,0.039763964699888368,10,5.55e-16,10,3.33e-16,0.21221890471683258,0.0010801212252262947,0.00077161138401525802,0.017
1266,27050082416,0.156281842142,0.843718157858,0.100839833703,0.742878324155,0.0554420084398,0.72353082861,0.886228928398,0.039559267669041977,10,5e-16,10,3.33e-16,0.19978182821434254,0.00097062206085705266,0.00080777640147506149,0.017
1267,27050082417,0.157212725654,0.842787274346,0.100074100088,0.742713174257,0.057138625566,0.721957829459,0.883504321385,0.039741991035342088,10,5.55e-16,10,3.89e-16,0.19761687404798678,0.00092345525255820536,0.00078615445114079753,0.017
1268,27050082418,0.159132032841,0.840867967159,0.101164854001,0.739703113157,0.0579671788402,0.71868002737,0.881817240326,0.040207007039003005,10,6.11e-16,10,4.44e-16,0.17002424323185938,0.0007317697286228649,0.00070641485499901369,0.017
1269,27050082419,0.156200057045,0.843799942955,0.10004540944,0.743754533516,0.056154647605,0.723682036699,0.885201420533,0.039950952299406046,10,6.11e-16,10,3.89e-16,0.19465149712609653,0.00098745937532742972,0.00075669788535949435,0.017
1270,27050082420,0.163359544724,0.836640455276,0.103949142989,0.732691312287,0.0594104017354,0.711480521373,0.87868853979,0.041962972596895305,10,1.05e-15,10,6.11e-16,0.20198171284485578,0.00098363331901731173,0.00074822366360497783,0.017
1271,27050082421,0.164604111686,0.835395888314,0.102640170682,0.732755717632,0.0619639410045,0.709399748406,0.874644476462,0.042005591650247032,10,1.11e-15,10,6.11e-16,0.21200693126606163,0.0011048046743544746,0.00079417772214236671,0.017
1272,27050082422,0.157452223003,0.842547776997,0.100276823493,0.742270953504,0.0571753995098,0.721547413186,0.883391345416,0.040155227519357552,10,6.11e-16,10,3.89e-16,0.19819712680482948,0.0010169035417153601,0.00073807404944148923,0.017
1273,27050082423,0.160530035719,0.839469964281,0.101523176733,0.737946787548,0.0590068589867,0.71630369147,0.879951718739,0.040019966777536664,10,6.11e-16,10,3.89e-16,0.17326471554325662,0.00082060422827362456,0.00073009751909538384,0.017
1274,27050082424,0.159245179445,0.840754820555,0.101642773629,0.739112046927,0.057602405816,0.718480820754,0.882326161149,0.040371059671268847,10,7.22e-16,10,3.89e-16,0.19067500519757186,0.00091114801951719881,0.00072080695557217916,0.017
1275,27050082425,0.157336816788,0.842663183212,0.101239571342,0.74142361187,0.0560972454458,0.721729259009,0.885004939811,0.039774243456295405,10,5.55e-16,10,3.89e-16,0.19256654112462923,0.00092934592022770148,0.00077169077176416983,0.017
1276,27050082426,0.165469533056,0.834530466944,0.103888944715,0.730641522229,0.0615805883409,0.707922304633,0.875008600605,0.040997109505800843,10,8.33e-16,10,6.11e-16,0.16215728972294097,0.00069275734727447145,0.00071753552340539611,0.017
1277,27050082427,0.162255265191,0.837744734809,0.102018808387,0.735725926422,0.0602364568042,0.713375720055,0.877733497639,0.040792931099154203,10,7.22e-16,10,5e-16,0.19917619401024611,0.0010021063884304662,0.00078334422749789417,0.017
1278,27050082428,0.154674148113,0.845325851887,0.0995530145802,0.745772837307,0.0551211335323,0.726290717086,0.887102106162,0.039330995642083165,10,5e-16,10,2.78e-16,0.20357089569249986,0.00098906166122898851,0.00073729879752450569,0.017
1279,27050082429,0.16312804468,0.83687195532,0.103915355939,0.732956599382,0.0592126887411,0.711872063564,0.879033442498,0.041270965870531258,10,8.88e-16,10,6.11e-16,0.16589577622256835,0.00071410931312466236,0.00068610928811178764,0.017
1280,27050082430,0.163728935942,0.836271064058,0.103214656734,0.733056407324,0.0605142792083,0.710867808106,0.876979228604,0.041788278631498976,10,9.99e-16,10,6.11e-16,0.20034785551759249,0.00098107077811103471,0.00076174423247262954,0.017
1281,27050082431,0.159446908608,0.840553091392,0.101917685559,0.738635405833,0.0575292230493,0.718134376218,0.882384957762,0.03970543174748703,10,5.55e-16,10,3.89e-16,0.16068534803583023,0.00065560556580201664,0.00076490304853971082,0.017
1282,27050082432,0.154685334042,0.845314665958,0.0999819695731,0.745332696385,0.0547033644686,0.726265196596,0.8877135466,0.03915024537658747,10,5e-16,10,3.33e-16,0.18253563840831477,0.00085710321272575228,0.00080691410916007805,0.017
1283,27050082433,0.159148617387,0.840851382613,0.101446864058,0.739404518555,0.0577017533286,0.718647647535,0.882203479603,0.039765231558004703,10,5.55e-16,10,3.89e-16,0.17753222913719302,0.00078771721289153888,0.00080790481772678952,0.017
1284,27050082434,0.162079302669,0.837920697331,0.103734710453,0.734185986878,0.0583445922156,0.713647585255,0.880556708053,0.041056549507168257,10,8.33e-16,10,5e-16,0.17969197765816947,0.00079754863420155285,0.00071762499363078598,0.017
1285,27050082435,0.160506437197,0.839493562803,0.102671446365,0.736822116438,0.0578349908326,0.71632645721,0.88168038507,0.040645911289074473,10,7.22e-16,10,4.44e-16,0.19773335109142687,0.00094713502531056191,0.00073661653287526274,0.017
1286,27050082436,0.158749956414,0.841250043586,0.101966214848,0.739283828738,0.0567837415662,0.719316674542,0.883650009325,0.040406469186696131,10,6.66e-16,10,4.44e-16,0.19436307539607522,0.00096642525336507277,0.0007609900176835196,0.017
1287,27050082437,0.162808817551,0.837191182449,0.103770235361,0.733420947089,0.0590385821899,0.712413634666,0.879364352357,0.040879188012490977,10,7.77e-16,10,5e-16,0.17975098760358899,0.00085713939841865433,0.00070907382679272527,0.017
1288,27050082438,0.160110030249,0.839889969751,0.103295449863,0.736594519888,0.0568145803855,0.716989010318,0.883275848355,0.040586297945397351,10,7.22e-16,10,4.44e-16,0.19396874370752981,0.00098817486641722668,0.00074611197811294354,0.017
1289,27050082439,0.160949773267,0.839050226733,0.101902286847,0.737147939886,0.05904748642,0.715586908471,0.8797916055,0.040984623234883603,10,8.33e-16,10,5e-16,0.19370902435087622,0.0010051969027772385,0.0007329027326159357,0.017
1290,27050082440,0.159982299805,0.840017700195,0.102846915246,0.737170784949,0.0571353845585,0.717212309478,0.882834889314,0.040785694703708318,10,7.77e-16,10,4.44e-16,0.20199545439498112,0.00098554548881155959,0.00069382422638385871,0.017
1291,27050082441,0.157267931178,0.842732068822,0.100188172528,0.742543896293,0.0570797586498,0.721862205808,0.88357728562,0.039758892733878615,10,5.55e-16,10,3.89e-16,0.19430011908242262,0.00086569643131641325,0.00078129716172102353,0.017
1292,27050082442,0.16338908501,0.83661091499,0.102382537967,0.734228377024,0.0610065470431,0.711454130558,0.876334798617,0.041411518817988033,10,8.88e-16,10,5.55e-16,0.19198371599908559,0.00088400747197493268,0.00076231704908500731,0.017
1293,27050082443,0.164555151835,0.835444848165,0.103429332801,0.732015515364,0.0611258190338,0.709470480086,0.8758881102,0.040970291693224976,10,7.77e-16,10,5e-16,0.17996328654068672,0.00079332114355169542,0.00074613279020407908,0.017
1294,27050082444,0.154585462958,0.845414537042,0.09908944816,0.746325088882,0.0554960147976,0.726448999861,0.88657320593,0.039333997622145872,10,5e-16,10,3.33e-16,0.18835561467605211,0.00087927340570145222,0.0007674563594422041,0.017
1295,27050082445,0.160300610289,0.839699389711,0.102412998772,0.737286390939,0.0578876115167,0.716679173064,0.881652377208,0.040769488673765689,10,7.22e-16,10,4.44e-16,0.20865356495662479,0.0010402824036088861,0.0007095099318926043,0.017
1296,27050082446,0.164254789427,0.835745210573,0.105176802358,0.730568408215,0.0590779870688,0.709950923876,0.878968691665,0.041850096577526683,10,9.99e-16,10,6.11e-16,0.19369865319619228,0.00094439932594918708,0.00073200489799595794,0.017
1297,27050082447,0.164041602015,0.835958397985,0.103456897526,0.732501500458,0.0605847044895,0.710336439666,0.876802875742,0.04097491590828474,10,7.77e-16,10,5e-16,0.18658121963496088,0.0008510515837146772,0.00074031291565554371,0.017
1298,27050082448,0.162326701656,0.837673298344,0.102436494985,0.735236803359,0.0598902066707,0.71324865262,0.878225731459,0.041137937019158091,10,8.33e-16,10,5e-16,0.21387909502256353,0.0010289782493224031,0.00080998291252094888,0.017
1299,27050082449,0.163939746022,0.836060253978,0.103093880186,0.732966373792,0.0608458658361,0.710513781547,0.8764425831,0.042052870771643762,10,1.11e-15,10,6.11e-16,0.22626555991448649,0.001220190465436531,0.00077246562953677477,0.017
1300,27050082450,0.159089685753,0.840910314247,0.101887970648,0.739022343599,0.0572017151051,0.718741060707,0.882952976297,0.040322936540664406,10,6.66e-16,10,3.89e-16,0.19828494291074839,0.00095206720713864512,0.00076057594828111692,0.020
1301,27050082451,0.159922938868,0.840077061132,0.102036362524,0.738040698608,0.0578865763444,0.717325127282,0.881744691992,0.040398762731830073,10,6.66e-16,10,3.89e-16,0.19849724187956519,0.00093652082198944096,0.00077047870002562818,0.017
1302,27050082452,0.161980248466,0.838019751534,0.102810967141,0.735208784393,0.0591692813255,0.713828998071,0.879367590148,0.040697926881394127,10,7.22e-16,10,5e-16,0.18991809686141958,0.00090640486776827551,0.00076031779106967357,0.018
1303,27050082453,0.161383417547,0.838616582453,0.102843790199,0.735772792254,0.0585396273479,0.714838499613,0.880434983162,0.040881838790332824,10,7.22e-16,10,5e-16,0.19184363206665977,0.00094041801437589256,0.00071737338073868883,0.017
1304,27050082454,0.161649520025,0.838350479975,0.102870987327,0.735479492648,0.0587785326975,0.714387688715,0.880020493804,0.040773778434763951,10,7.77e-16,10,5e-16,0.18221656596960156,0.00083160256447475825,0.00071722906449198857,0.017
1305,27050082455,0.156956462413,0.843043537587,0.101106045319,0.741937492268,0.0558504170943,0.722378370862,0.885461547969,0.040154424178425845,10,6.11e-16,10,4.44e-16,0.17899177241150344,0.00074879247819889224,0.00072235754918821245,0.017
1306,27050082456,0.164138079435,0.835861920565,0.103674263483,0.732187657082,0.0604638159512,0.710170378808,0.876958193947,0.04083015588460466,10,7.77e-16,10,5e-16,0.17790675783236509,0.00084762763396053315,0.00071603329400641744,0.017
1307,27050082457,0.157188509777,0.842811490223,0.101761948433,0.74104954179,0.0554265613445,0.72197370836,0.886027553335,0.040511513232084378,10,7.22e-16,10,3.89e-16,0.21266242569340421,0.0011166118431031851,0.00079376936206673992,0.017
1308,27050082458,0.157563281432,0.842436718568,0.100856424736,0.741580293832,0.056706856696,0.721349852149,0.884052972767,0.040047877527983597,10,6.11e-16,10,3.89e-16,0.20573020713116053,0.0010350669639751751,0.00079699561012512663,0.017
1309,27050082459,0.161067223772,0.838932776228,0.102816563245,0.736116212982,0.0582506605273,0.715374279209,0.88093516394,0.040306929702200581,10,6.11e-16,10,4.44e-16,0.18239569855089499,0.00080556919304465742,0.00075400553610560899,0.017
1310,27050082460,0.158222571462,0.841777428538,0.101577614818,0.74019981372,0.0566449566449,0.720218347294,0.883982565177,0.040288081875744799,10,6.11e-16,10,4.44e-16,0.1835756912631249,0.00086588152220756515,0.00073452857066080065,0.017
1311,27050082461,0.159295641258,0.840704358742,0.100376009842,0.7403283489,0.0589196314164,0.718414184265,0.880377211877,0.040701614746643563,10,7.77e-16,10,4.44e-16,0.19787388593321997,0.00099321354982491862,0.00070256916529161579,0.017
1312,27050082462,0.161885488257,0.838114511743,0.103075312991,0.735039198752,0.0588101752657,0.713985344346,0.879918023634,0.04093255146402653,10,7.77e-16,10,5.55e-16,0.17464388142577514,0.00076938910547265783,0.00071028705796139673,0.017
1313,27050082463,0.168469909653,0.831530090347,0.105531652835,0.725998437512,0.0629382568184,0.702851974022,0.872332261631,0.042418306205133094,10,1.17e-15,10,7.77e-16,0.18470763581210348,0.0008931603315664652,0.00070528889472323234,0.017
1314,27050082464,0.158998960927,0.841001039073,0.100878453665,0.740122585408,0.0581205072621,0.718910212152,0.881624068772,0.039800070799264349,10,6.11e-16,10,3.89e-16,0.17114255271315937,0.00083074378437862726,0.00071982196705424901,0.017
1315,27050082465,0.162373676449,0.837626323551,0.101934691479,0.735691632072,0.0604389849697,0.713176748839,0.877407773356,0.041063948803448352,10,8.33e-16,10,5e-16,0.20576279501998229,0.0010756806272353961,0.00082777948748951583,0.017
1316,27050082466,0.162314036787,0.837685963213,0.102663818543,0.73502214467,0.0596502182435,0.713266658862,0.878581578153,0.041435449859701434,10,8.88e-16,10,5.55e-16,0.19495455091037717,0.00088120932797001246,0.00078547202254191934,0.017
1317,27050082467,0.1656866014,0.8343133986,0.104158590399,0.730154808201,0.0615280110017,0.70755261508,0.875036095298,0.041368860406636926,10,9.44e-16,10,6.11e-16,0.16350563509761418,0.00077750460159407278,0.00067431485972350871,0.017
1318,27050082468,0.155075236708,0.844924763292,0.0986675211437,0.746257242148,0.0564077155642,0.725619792233,0.88510980517,0.039541843744733143,10,5e-16,10,3.33e-16,0.20747922876308156,0.0010181999775213178,0.0006906756554615986,0.017
1319,27050082469,0.159094248042,0.840905751958,0.102047133821,0.738858618138,0.0570471142206,0.718730929044,0.883179181824,0.040262720109646023,10,6.66e-16,10,3.89e-16,0.19631070608423462,0.00096551735122978478,0.00077615055576661554,0.017
1320,27050082470,0.164427377507,0.835572622493,0.104509722451,0.731062900042,0.0599176550563,0.709669783849,0.877694086759,0.041328885345120636,10,8.88e-16,10,5.55e-16,0.18797560182710438,0.0009363686807740396,0.00073911235618551261,0.017
1321,27050082471,0.157710921168,0.842289078832,0.100328859165,0.741960219667,0.0573820620035,0.721106726288,0.883023986436,0.040367167500194749,10,7.22e-16,10,5e-16,0.18483106683953954,0.00086858378710898913,0.0008510831732938132,0.017
1322,27050082472,0.166520049199,0.833479950801,0.103596942392,0.729883008409,0.0629231068075,0.706157998482,0.872794493725,0.041722450931467321,10,9.99e-16,10,6.11e-16,0.18277481883464453,0.00087735496919704847,0.00074760609923273287,0.017
1323,27050082473,0.162600275874,0.837399724126,0.102579245127,0.734820478999,0.0600210307473,0.712783979979,0.877968898282,0.040764715152816253,10,7.77e-16,10,5e-16,0.17745820265728718,0.00082896783273541069,0.00068574839029921495,0.017
1324,27050082474,0.152627868578,0.847372131422,0.098501268655,0.748870862767,0.0541265999228,0.729802199635,0.889082750996,0.039069257590933791,10,5e-16,10,3.33e-16,0.20026911291033389,0.0010531561444532876,0.00080393224975070909,0.017
1325,27050082475,0.158339648768,0.841660351232,0.100991377176,0.740668974055,0.0573482715919,0.720028219166,0.882919898206,0.040218906979224853,10,6.11e-16,10,3.89e-16,0.19421534679303332,0.00093080436457795921,0.00076571155288738331,0.017
1326,27050082476,0.160285061747,0.839714938253,0.101694396767,0.738020541486,0.0585906649799,0.716716307484,0.880622401174,0.040476445542233286,10,7.22e-16,10,4.44e-16,0.19196345583329166,0.00088394271660036312,0.00073563900334449521,0.017
1327,27050082477,0.162348735556,0.837651264444,0.101555654146,0.736095610298,0.0607930814101,0.713224607019,0.876893024555,0.040194673769707069,10,6.11e-16,10,5e-16,0.14745032830227345,0.00059006618759904425,0.00068959597985574525,0.016
1328,27050082478,0.161013474092,0.838986525908,0.102446052398,0.73654047351,0.0585674216941,0.715470864337,0.880482247717,0.040890449419852259,10,7.77e-16,10,5e-16,0.18625708392198659,0.00090127441858899135,0.00074962728870622299,0.016
1329,27050082479,0.152696940601,0.847303059399,0.0995630076223,0.747740051777,0.0531339329786,0.729668139656,0.890524647512,0.039132647989433278,10,5e-16,10,2.78e-16,0.20109338636346785,0.0010067517546599603,0.00077505118696427849,0.016
1330,27050082480,0.159920386896,0.840079613104,0.101710155053,0.738369458051,0.0582102318424,0.717334347983,0.881269431736,0.040298997743383351,10,6.11e-16,10,4.44e-16,0.18230679454717802,0.00081363754241192698,0.00082703839834389649,0.016
1331,27050082481,0.155438843071,0.844561156929,0.099945432401,0.744615724528,0.0554934106704,0.724980634383,0.886363177162,0.039778100151318128,10,5.55e-16,10,3.33e-16,0.21289754018527174,0.001081457946286796,0.00080059243465417759,0.017
1332,27050082482,0.160183797777,0.839816202223,0.10121924172,0.738596960504,0.0589645560571,0.716895093051,0.880096983614,0.040580004581297381,10,7.22e-16,10,3.89e-16,0.19949596468039754,0.0009306612361372269,0.00069084050709205961,0.016
1333,27050082483,0.162742701322,0.837257298678,0.104852972134,0.732404326544,0.0578897291876,0.7125091349,0.881069067459,0.041137425236155704,10,8.33e-16,10,5e-16,0.1939135772490429,0.00093312200238464976,0.00075698795459019507,0.016
1334,27050082484,0.16359457545,0.83640542455,0.103167581776,0.733237842775,0.0604269936742,0.711095355249,0.877138912118,0.041023469433484783,10,7.77e-16,10,5.55e-16,0.1752846521460899,0.00078830520960467584,0.00075399727811700822,0.016
1335,27050082485,0.164139586166,0.835860413834,0.103209553175,0.732650860659,0.0609300329902,0.710174807084,0.876272359122,0.040938063966420545,10,7.77e-16,10,5.55e-16,0.16209900730507953,0.00070296662919771126,0.0007612933247382219,0.016
1336,27050082486,0.158896035403,0.841103964597,0.102507435968,0.738596528629,0.0563885994354,0.719060517168,0.884195497612,0.040242140864514837,10,6.11e-16,10,3.89e-16,0.19127675853611825,0.00091564904041717497,0.00073698387542098784,0.016
1337,27050082487,0.161996204481,0.838003795519,0.102063539465,0.735940256054,0.0599326650154,0.713813217518,0.878241401599,0.040636675185460144,10,7.22e-16,10,5e-16,0.1918748032201858,0.00086828529582436197,0.00076629304204334052,0.017
1338,27050082488,0.155779751614,0.844220248386,0.0990088214934,0.745211426893,0.0567709301204,0.724413636844,0.884399799572,0.039469828795008301,10,5e-16,10,3.33e-16,0.18974797679211286,0.00089393839301693274,0.00073534735407930843,0.017
1339,27050082489,0.162768627927,0.837231372073,0.102361786878,0.734869585195,0.0604068410487,0.712502683769,0.877362030726,0.042198414506997288,10,1.11e-15,10,6.11e-16,0.23164471155898825,0.0012716540376732184,0.00076635162436327459,0.016
1340,27050082490,0.158419173434,0.841580826566,0.101417547241,0.740163279325,0.0570016261935,0.719886724849,0.883410181892,0.039565596787937002,10,5e-16,10,3.89e-16,0.17519788560286897,0.0008127628897170937,0.00076045508377359987,0.016
1341,27050082491,0.156193978116,0.843806021884,0.100528837109,0.743277184775,0.0556651410068,0.723685139103,0.885922657182,0.039186051611087909,10,5e-16,10,3.33e-16,0.18274421850284528,0.0008164060285534634,0.00078254527682692612,0.016
1342,27050082492,0.160043197945,0.839956802055,0.100689006017,0.739267796038,0.0593541919273,0.717141419261,0.879557897042,0.040285578196248631,10,7.22e-16,10,4.44e-16,0.18458753323892352,0.00094793893509022027,0.00072738374896504446,0.016
1343,27050082493,0.160606627986,0.839393372014,0.101555170834,0.73783820118,0.0590514571521,0.716173426857,0.879867802545,0.040496573348589117,10,7.22e-16,10,5e-16,0.17474629220582016,0.00087997219536130062,0.00072005965013781587,0.016
1344,27050082494,0.166126188412,0.833873811588,0.104920103686,0.728953707902,0.0612060847266,0.706801010403,0.875408844648,0.041574695118563154,10,9.99e-16,10,6.11e-16,0.19198604164201238,0.00094733867688330542,0.00075944546288216855,0.016
1345,27050082495,0.158753429726,0.841246570274,0.101979681565,0.739266888709,0.0567737481603,0.719310574435,0.883663858318,0.040429106984362716,10,7.22e-16,10,3.89e-16,0.19687789741923722,0.00092594620904242798,0.00070775632515927974,0.016
1346,27050082496,0.162243330702,0.837756669298,0.102596399062,0.735160270235,0.0596469316397,0.713387238925,0.878603101906,0.040841641594342219,10,7.22e-16,10,5e-16,0.17976370886595361,0.00086598368389039914,0.00078745438642963377,0.016
1347,27050082497,0.157940477431,0.842059522569,0.1005698451,0.741489677469,0.0573706323309,0.720712871913,0.882984556402,0.039873637837100573,10,6.11e-16,10,3.89e-16,0.17920630232110923,0.00089625492863140027,0.00073115247968386793,0.016
1348,27050082498,0.161581965536,0.838418034464,0.103128989934,0.73528904453,0.0584529756016,0.714498147454,0.880515201469,0.040961869448540543,10,8.33e-16,10,5e-16,0.19876363266687536,0.0010000409741921289,0.00079925347985639224,0.016
1349,27050082499,0.163054893091,0.836945106909,0.102518652338,0.734426454571,0.0605362407538,0.712016599489,0.877104557238,0.041476262770051842,10,9.44e-16,10,5.55e-16,0.2015144307847041,0.00099429346686142283,0.00075996803363708517,0.016
1350,27050082500,0.15930534862,0.84069465138,0.101700554739,0.738994096641,0.0576047938807,0.718377842466,0.882308084526,0.040096963987152075,10,6.11e-16,10,3.89e-16,0.18874147012231846,0.00097933041211282329,0.00073331560356064245,0.016
1351,27050082501,0.159081368893,0.840918631107,0.102232133448,0.738686497659,0.0568492354459,0.718750015752,0.883473248002,0.040464785226641903,10,7.22e-16,10,4.44e-16,0.20358378426108648,0.0010108404103311283,0.00078305465339394294,0.016
1352,27050082502,0.159089720994,0.840910279006,0.10210393415,0.738806344855,0.056985786844,0.718737761435,0.883270449775,0.040815307321453984,10,7.22e-16,10,5e-16,0.19961232095418291,0.00099296631940313856,0.00073768767452921373,0.016
1353,27050082503,0.154362712577,0.845637287423,0.0981897505971,0.747447536826,0.0561729619799,0.726842658237,0.885633943135,0.039654650938325008,10,5.55e-16,10,3.33e-16,0.20538829731445962,0.00097825875659231752,0.00077504935676174708,0.016
1354,27050082504,0.164914948493,0.835085051507,0.102842239661,0.732242811845,0.0620727088318,0.708872613585,0.874412717533,0.041706132724040071,10,9.99e-16,10,6.11e-16,0.19129027205839644,0.00089244682055447135,0.00077188584035439191,0.016
1355,27050082505,0.161105997562,0.838894002438,0.102673849718,0.736220152719,0.0584321478443,0.715310758368,0.88065907519,0.040694103657220856,10,7.22e-16,10,5e-16,0.19001901689562417,0.00090132281365086693,0.00073338166197790551,0.016
1356,27050082506,0.164092452005,0.835907547995,0.102923013751,0.732984534244,0.0611694382535,0.710258639027,0.875931312218,0.042204025984811162,10,1.11e-15,10,6.66e-16,0.20007972242163274,0.00094739410152006455,0.00077728845086623183,0.016
1357,27050082507,0.160553618744,0.839446381256,0.100920224126,0.73852615713,0.0596333946178,0.716272773349,0.87902486646,0.040647597566413375,10,7.22e-16,10,5e-16,0.19358850071201239,0.00094367292061075495,0.00078153229468714029,0.016
1358,27050082508,0.156688313857,0.843311686143,0.101552334115,0.741759352028,0.0551359797416,0.72282806007,0.88657822153,0.039872928675259635,10,6.11e-16,10,3.89e-16,0.17142405494446722,0.00076101395442165363,0.00075876297194378236,0.016
1359,27050082509,0.159859541059,0.840140458941,0.101775953536,0.738364505406,0.0580835875228,0.717436546118,0.881470292882,0.041446696348445,10,8.88e-16,10,5e-16,0.22883530252324591,0.0011844576482759525,0.00070000935660680412,0.016
1360,27050082510,0.157533664703,0.842466335297,0.101059693963,0.741406641333,0.0564739707399,0.721397167188,0.884402659637,0.039884850714663057,10,6.11e-16,10,3.89e-16,0.19162760662460976,0.00092023851983175152,0.00079478281890828088,0.016
1361,27050082511,0.160570332855,0.839429667145,0.101569949102,0.737859718043,0.0590003837529,0.716234705396,0.8799515872,0.040667250957406004,10,7.22e-16,10,5e-16,0.18896160815107244,0.00085731612304255152,0.00073251208068531232,0.016
1362,27050082512,0.159368046075,0.840631953925,0.101148065043,0.739483888882,0.0582199810325,0.718279735264,0.881388397417,0.040474889622072095,10,6.66e-16,10,3.89e-16,0.19845760523673572,0.00099425778135378909,0.00076787005376843928,0.016
1363,27050082513,0.159098459929,0.840901540071,0.101596092201,0.739305447869,0.0575023677277,0.718730545274,0.882508795804,0.039714427598693286,10,5.55e-16,10,3.89e-16,0.17641037144890748,0.00083171386455057272,0.00075977827737773278,0.016
1364,27050082514,0.161296982691,0.838703017309,0.101809670805,0.736893346504,0.0594873118854,0.715000340827,0.879062157448,0.04083725588545304,10,7.77e-16,10,5e-16,0.2004880228735253,0.00099026173703061068,0.00079941221399755123,0.016
1365,27050082515,0.162819095552,0.837180904448,0.102588089265,0.734592815183,0.0602310062874,0.712413997065,0.877608701001,0.041324046992500453,10,8.88e-16,10,5e-16,0.19533680067479242,0.00095506887235091091,0.00074988702525729427,0.016
1366,27050082516,0.156079087704,0.843920912296,0.10053301693,0.743387895366,0.0555460707746,0.72388077521,0.886126260889,0.039884016943561029,10,6.11e-16,10,3.89e-16,0.19665091597683204,0.00092825853172978732,0.00075418063545404075,0.016
1367,27050082517,0.156413911358,0.843586088642,0.100624066206,0.742962022436,0.0557898451512,0.723309160593,0.885684755912,0.039749019811246268,10,5.55e-16,10,3.89e-16,0.19460468172913981,0.00087642278234115352,0.00078929008385382644,0.016
1368,27050082518,0.157539511546,0.842460488454,0.100915588204,0.74154490025,0.0566239233426,0.721389385914,0.884180746748,0.039933603343221519,10,6.11e-16,10,3.89e-16,0.18377907551922035,0.00083243597859816157,0.00071880825306971648,0.016
1369,27050082519,0.158918060884,0.841081939116,0.101290429096,0.73979151002,0.0576276317876,0.71904137717,0.882368384829,0.040472540523389666,10,7.22e-16,10,4.44e-16,0.19848506958294954,0.00098895477000464772,0.0007621768763523436,0.016
1370,27050082520,0.15958475776,0.84041524224,0.101039113515,0.739376128725,0.0585456442454,0.717913680846,0.880857197535,0.040403934521089806,10,6.66e-16,10,4.44e-16,0.18529128158730968,0.00090740284626996174,0.0007920660161109623,0.017
1371,27050082521,0.161423760578,0.838576239422,0.102102926405,0.736473313017,0.0593208341733,0.714781319168,0.87927677071,0.040736040288123554,10,7.22e-16,10,5e-16,0.19134111642984719,0.00090976885558611523,0.00074257615869733403,0.016
1372,27050082522,0.160592989624,0.839407010376,0.101324974832,0.738082035545,0.0592680147917,0.716199988984,0.87955266051,0.040454917667478177,10,7.22e-16,10,4.44e-16,0.18880125986466889,0.0009585821142549289,0.0007823174407148994,0.016
1373,27050082523,0.159798050672,0.840201949328,0.101574922729,0.738627026599,0.0582231279427,0.717543847272,0.881279942037,0.040707102103779473,10,7.22e-16,10,5e-16,0.1947580514648608,0.00091059472028428158,0.00072818514175163962,0.016
1374,27050082524,0.154064642936,0.845935357064,0.0996937602116,0.746241596852,0.0543708827244,0.727328961882,0.888358735251,0.039405393715636138,10,5e-16,10,3.89e-16,0.17851622501373499,0.0008266924609511804,0.00076734305955034922,0.016
1375,27050082525,0.158597495556,0.841402504444,0.100366973599,0.741035530845,0.0582305219567,0.719599584013,0.881559880336,0.040019067467691335,10,6.11e-16,10,3.89e-16,0.18483427831365506,0.00083779568657054164,0.00076787041733741737,0.016
1376,27050082526,0.160173242688,0.839826757312,0.101157632766,0.738669124546,0.0590156099221,0.716913910888,0.880024454528,0.040657975468818594,10,7.22e-16,10,4.44e-16,0.2105324197377697,0.0011088953803270224,0.00073653394327351566,0.016
1377,27050082527,0.156820912063,0.843179087937,0.100552104019,0.742626983918,0.0562688080438,0.722617366023,0.884879842808,0.040007970570708588,10,6.11e-16,10,3.89e-16,0.19304121927221773,0.00093607927440943889,0.00072019702623610032,0.016
1378,27050082528,0.160013549402,0.839986450598,0.102483686286,0.737502764312,0.0575298631168,0.717164770184,0.882247362995,0.040018858190609165,10,6.11e-16,10,3.89e-16,0.18040063842977683,0.00078680298823809451,0.00075013997587557602,0.016
1379,27050082529,0.159159406647,0.840840593353,0.101059201765,0.739781391588,0.0581002048826,0.718635149675,0.881615016881,0.039937627738345992,10,6.11e-16,10,4.44e-16,0.1664483911369562,0.00073176738180371042,0.0007539152276371154,0.017
1380,27050082530,0.159475554228,0.840524445772,0.100137586977,0.740386858795,0.0593379672509,0.718112474601,0.879718614834,0.04024712625560678,10,6.11e-16,10,4.44e-16,0.17480048657949654,0.00079520035885653935,0.00072600756173047266,0.016
1381,27050082531,0.158964813724,0.841035186276,0.100211342652,0.740823843624,0.0587534710724,0.7189781892,0.880701700372,0.040632062147986085,10,7.22e-16,10,4.44e-16,0.19030615508535242,0.0008890205262741791,0.00067290249552023321,0.016
1382,27050082532,0.165900189579,0.834099810421,0.103800905908,0.730298904514,0.062099283671,0.707198289694,0.874147226097,0.041068679042446314,10,7.77e-16,10,6.11e-16,0.16557242970526831,0.0007920971154021624,0.00076111319053158324,0.016
1383,27050082533,0.162986830398,0.837013169602,0.102582353292,0.73443081631,0.0604044771066,0.712130641562,0.877314257345,0.041090059109143345,10,8.88e-16,10,5.55e-16,0.17026834607065988,0.00079054523621664024,0.00069821881524389053,0.017
1384,27050082534,0.158426414579,0.841573585421,0.100857404746,0.740716180675,0.0575690098331,0.719882825879,0.882574185393,0.040108301486739675,10,6.11e-16,10,3.89e-16,0.20952048140115676,0.0011009183541119039,0.00073580046252177825,0.016
1385,27050082535,0.161310805008,0.838689194992,0.102180512095,0.736508682897,0.059130292913,0.714971376787,0.879583796956,0.040771981223643984,10,7.22e-16,10,5e-16,0.19186233203572556,0.00096932839931968657,0.00078121178105788587,0.016
1386,27050082536,0.165143848732,0.834856151268,0.104221360262,0.730634791006,0.0609224884702,0.708466100269,0.87605112425,0.041423613317063852,10,8.88e-16,10,6.11e-16,0.17406420200668471,0.00074942816415405982,0.00075210418626125693,0.016
1387,27050082537,0.15561857678,0.84438142322,0.0995625045731,0.744818918647,0.0560560722068,0.724680010048,0.885491033165,0.039963054022289252,10,6.11e-16,10,3.89e-16,0.19986630275834938,0.00094941901693956874,0.00079805106569732717,0.016
1388,27050082538,0.157031073496,0.842968926504,0.0990961133876,0.743872813117,0.0579349601082,0.722281558828,0.882378216431,0.040791250794857022,10,7.22e-16,10,3.89e-16,0.22798161237521741,0.0012233881523229983,0.00076781011505569745,0.016
1389,27050082539,0.162829442769,0.837170557231,0.103424139483,0.733746417748,0.0594053032862,0.712383969758,0.878820311092,0.041106461565764224,10,8.33e-16,10,5e-16,0.18985630621210392,0.00091114404447270266,0.00070220254302437229,0.016
1390,27050082540,0.157264705524,0.842735294476,0.100319208166,0.742416086311,0.0569454973582,0.72186572741,0.883775485485,0.039629879662592342,10,5.55e-16,10,3.89e-16,0.18718704043886025,0.00091929099948555998,0.00076515240096294715,0.016
1391,27050082541,0.16456458807,0.83543541193,0.103598929795,0.731836482135,0.0609656582751,0.709452021871,0.876121412027,0.041442705420800828,10,9.44e-16,10,5.55e-16,0.19009350212036213,0.00092425106343587663,0.0007025817653087752,0.016
1392,27050082542,0.167468373105,0.832531626895,0.105383223,0.727148403895,0.0620851501052,0.704536468106,0.873811627054,0.041777779176950712,10,9.99e-16,10,6.11e-16,0.18865645469657077,0.00096977593328462361,0.00071295426890687487,0.016
1393,27050082543,0.164885901213,0.835114098787,0.104090418449,0.731023680338,0.0607954827638,0.70890285951,0.8762973438,0.041142728412182035,10,8.33e-16,10,6.11e-16,0.16287367373176498,0.00070195869238062736,0.00069104621131666237,0.016
1394,27050082544,0.163687827364,0.836312172636,0.102417792741,0.733894379895,0.0612700346227,0.710949160906,0.87587761883,0.041209926504338752,10,8.88e-16,10,5.55e-16,0.1833261419051434,0.00085520415318850131,0.00077524744230386537,0.016
1395,27050082545,0.162723011672,0.837276988328,0.103505684189,0.733771304139,0.059217327484,0.712562622863,0.879121713293,0.041219353317701331,10,8.88e-16,10,6.11e-16,0.17545769716434356,0.00084348747093037908,0.00079511598637747589,0.016
1396,27050082546,0.158680262715,0.841319737285,0.101771834543,0.739547902742,0.0569084281715,0.719437943723,0.883483630195,0.040543130623290173,10,6.66e-16,10,4.44e-16,0.19845919102191212,0.00094708126044623544,0.00075830154193260964,0.017
1397,27050082547,0.160968742892,0.839031257108,0.101740922623,0.737290334485,0.0592278202696,0.715557199957,0.879521930214,0.040243555370820049,10,6.66e-16,10,5e-16,0.1661770359910284,0.00076939435929644173,0.00077830473198844919,0.019
1398,27050082548,0.168144073635,0.831855926365,0.10469580183,0.727160124535,0.0634482718058,0.70341159405,0.871655371077,0.042113882495016991,10,1.11e-15,10,6.11e-16,0.20710868417492223,0.0010270380717439147,0.000715222912168687,0.017
1399,27050082549,0.161556159258,0.838443840742,0.102288292119,0.736155548623,0.0592678671391,0.714554434708,0.879323184907,0.040273408962586917,10,6.11e-16,10,5e-16,0.16973672904609194,0.00074824385909490546,0.00072835669402196261,0.016
1400,27050082550,0.160418206155,0.839581793845,0.101625822573,0.737955971272,0.0587923835826,0.716491666746,0.880293867554,0.040810395319349851,10,7.77e-16,10,5e-16,0.17418855390880561,0.00082487973235217016,0.00070162625606296674,0.016
1401,27050082551,0.157958839461,0.842041160539,0.100291092777,0.741750067762,0.0576677466843,0.720685842783,0.882543211794,0.03999480154664984,10,6.11e-16,10,3.89e-16,0.19194347522846422,0.00098413228930858574,0.00075475384504461874,0.016
1402,27050082552,0.160868445486,0.839131554514,0.102593882722,0.736537671793,0.0582745627642,0.71571428808,0.880947466438,0.040808309275901726,10,7.77e-16,10,5e-16,0.19413684993313784,0.00095890541148334102,0.00079574765661388791,0.016
1403,27050082553,0.160060934871,0.839939065129,0.101904454092,0.738034611036,0.0581564807793,0.71709311421,0.881314640614,0.040418233424282246,10,7.22e-16,10,3.89e-16,0.19647551242921746,0.00096418392123293452,0.00076328311118359468,0.016
1404,27050082554,0.160506013781,0.839493986219,0.102060846729,0.73743313949,0.0584451670517,0.716336333732,0.880783336803,0.040412863965450158,10,6.66e-16,10,4.44e-16,0.1928881687511762,0.00085873062000435226,0.00073390574070469449,0.016
1405,27050082555,0.162052396908,0.837947603092,0.103398208774,0.734549394317,0.0586541881342,0.713698143694,0.880107868336,0.040762134815093776,10,7.77e-16,10,5e-16,0.19200918324058747,0.00093739929801024203,0.0007143541377208117,0.016
1406,27050082556,0.158937028423,0.841062971577,0.101273578927,0.73978939265,0.0576634494964,0.719009427405,0.882311116857,0.040420455388113778,10,6.66e-16,10,4.44e-16,0.19628807727804976,0.00092713265988060773,0.00077021992985063805,0.016
1407,27050082557,0.161447679773,0.838552320227,0.102172615024,0.736379705203,0.0592750647488,0.714739784536,0.879338379193,0.041142095906730895,10,8.33e-16,10,5e-16,0.19122507455870008,0.0008508936570099867,0.00074426038555994124,0.016
1408,27050082558,0.157460939959,0.842539060041,0.0999042878144,0.742634772227,0.0575566521443,0.721538176191,0.882828643042,0.040139167212412771,10,6.11e-16,10,3.89e-16,0.19449108339017718,0.0008732748470118148,0.00077246245192181498,0.016
1409,27050082559,0.162949824259,0.837050175741,0.103091118617,0.733959057124,0.0598587056414,0.712185538925,0.878125396863,0.040756438057775422,10,7.77e-16,10,5e-16,0.1883850865280049,0.00091660961369473216,0.00077387173933646377,0.016
1410,27050082560,0.155632701442,0.844367298558,0.0989748648022,0.745392433756,0.0566578366395,0.724664750943,0.884602729078,0.039782197659703276,10,5.55e-16,10,3.89e-16,0.1916702763920809,0.00088336034179307369,0.00078777529737767045,0.016
1411,27050082561,0.157757958472,0.842242041528,0.100898836682,0.741343204846,0.0568591217899,0.721018205866,0.883781340486,0.040575119350092982,10,7.22e-16,10,3.89e-16,0.21270657010438909,0.0011104283569994399,0.00076082612550341358,0.016
1412,27050082562,0.159530957118,0.840469042882,0.102163680474,0.738305362408,0.0573672766432,0.717988085631,0.882602759505,0.040977220761697589,10,7.77e-16,10,5e-16,0.19650682624753535,0.00090485869610563139,0.00070526373680000613,0.016
1413,27050082563,0.157205748633,0.842794251367,0.101493292473,0.741300958894,0.0557124561592,0.721948410929,0.885602953879,0.040572204677331102,10,6.66e-16,10,4.44e-16,0.20194103597910673,0.00095907148297777597,0.00072780366623366021,0.016
1414,27050082564,0.159430202022,0.840569797978,0.102428506692,0.738141291286,0.05700169533,0.718155060765,0.883164627143,0.040139362775091281,10,6.11e-16,10,3.89e-16,0.18955144994174689,0.00085192999363421112,0.00079680989415870237,0.016
1415,27050082565,0.162733447254,0.837266552746,0.10195164288,0.735314909867,0.0607818043741,0.712568295591,0.876818989245,0.040844390100884989,10,7.77e-16,10,5e-16,0.17922490587084161,0.00084739762284867851,0.00073522113640688274,0.016
1416,27050082566,0.16029295072,0.83970704928,0.101850469405,0.737856579876,0.058442481315,0.716700594215,0.880838383745,0.041746217695399525,10,9.99e-16,10,5e-16,0.22229024866446756,0.0011493313629440381,0.00079225215589101387,0.016
1417,27050082567,0.161222523004,0.838777476996,0.102180251315,0.736597225681,0.0590422716891,0.715120850224,0.879734234872,0.040978840216345527,10,8.33e-16,10,5e-16,0.18951869428236801,0.00091667937021237041,0.00074080654637007223,0.016
1418,27050082568,0.158664720133,0.841335279867,0.0997034572696,0.741631822597,0.0589612628633,0.719495365038,0.880469102887,0.040080942133966263,10,6.11e-16,10,3.89e-16,0.20178879110858794,0.0009653257476173072,0.00077773966186028322,0.016
1419,27050082569,0.15964955397,0.84035044603,0.103376343209,0.736974102821,0.0562732107605,0.717768702715,0.884182743692,0.041235800580592646,10,8.33e-16,10,5e-16,0.19407087725366967,0.00093926775955082418,0.00070501092137559415,0.016
1420,27050082570,0.160975159481,0.839024840519,0.102645008875,0.736379831644,0.0583301506059,0.715532771008,0.880840253623,0.04079439810002803,10,7.77e-16,10,5e-16,0.18946965995453957,0.00091545725053800348,0.0007874259598651738,0.016
1421,27050082571,0.162542630881,0.837457369119,0.103091848869,0.73436552025,0.0594507820124,0.712873738751,0.878820916488,0.041306967674588968,10,8.88e-16,10,5.55e-16,0.18738889076819132,0.00084943132156334712,0.00077345108793331783,0.016
1422,27050082572,0.159920424595,0.840079575405,0.101054824217,0.739024751188,0.0588656003787,0.717344114014,0.880305826107,0.040266677219658147,10,6.66e-16,10,4.44e-16,0.18442814354426207,0.00084459556534140093,0.00076781126423677891,0.016
1423,27050082573,0.157226856723,0.842773143277,0.100752801692,0.742020341584,0.056474055031,0.721923609367,0.884477968887,0.039727730956141662,10,6.11e-16,10,3.89e-16,0.18555900542439796,0.00092857080646881326,0.00079433068994276665,0.016
1424,27050082574,0.161441649348,0.838558350652,0.102040099145,0.736518251507,0.0594015502024,0.714751980191,0.879153839697,0.040574475031673371,10,7.22e-16,10,5e-16,0.17593059483240292,0.00077238717951718132,0.00075393051512120772,0.016
1425,27050082575,0.159220967144,0.840779032856,0.101417876427,0.739361156429,0.0578030907169,0.718525286333,0.882036954854,0.040523725632318805,10,6.66e-16,10,4.44e-16,0.18310218659885491,0.00084528804692196482,0.00074602181861838709,0.016
1426,27050082576,0.161218563616,0.838781436384,0.101146952707,0.737634483677,0.0600716109096,0.715143053675,0.878221727612,0.040669801858543589,10,7.22e-16,10,5e-16,0.18300579776039383,0.00083478608515085697,0.00081445561370285693,0.016
1427,27050082577,0.156664770618,0.843335229382,0.101924250507,0.741410978875,0.0547405201115,0.722862558318,0.887165492349,0.039714801455285977,10,5.55e-16,10,3.89e-16,0.19032690647902373,0.00094233259274820386,0.00072382449332838549,0.016
1428,27050082578,0.161147862971,0.838852137029,0.101848176903,0.737003960126,0.059299686068,0.715252249786,0.87937354339,0.040481607557564345,10,7.22e-16,10,3.89e-16,0.20760046336658677,0.0010027844808154704,0.00084108620406325393,0.016
1429,27050082579,0.159348663092,0.840651336908,0.100586332125,0.740065004784,0.0587623309671,0.718321052403,0.880595662433,0.040442151238963747,10,7.22e-16,10,3.89e-16,0.2102746925450989,0.0010554605176352338,0.00076655447668965066,0.016
1430,27050082580,0.160066439211,0.839933560789,0.101837964531,0.738095596258,0.0582284746804,0.717084778958,0.8812074633,0.040302460224240465,10,6.11e-16,10,3.89e-16,0.1954905137343782,0.00091951028573542481,0.00076717674454829959,0.016
1431,27050082581,0.158285630941,0.841714369059,0.101163821103,0.740550547956,0.0571218098389,0.72011740878,0.883266048087,0.040759946690641549,10,7.77e-16,10,3.89e-16,0.21956833761636008,0.0011504988051114766,0.00076357566084638289,0.016
1432,27050082582,0.161384490952,0.838615509048,0.101753291725,0.736862217323,0.0596311992269,0.714853039969,0.878829776067,0.040155045071879905,10,6.11e-16,10,3.89e-16,0.17407523180379036,0.0007883637758099505,0.00072923095803786929,0.016
1433,27050082583,0.156907067522,0.843092932478,0.102585856837,0.74050707564,0.0543212106853,0.722440232011,0.887722148023,0.039918041481256335,10,6.11e-16,10,3.89e-16,0.19373843369763355,0.00093760436313899216,0.00071937678031931348,0.016
1434,27050082584,0.152499790862,0.847500209138,0.0984174203917,0.749082788746,0.0540823704705,0.730022533951,0.889180505628,0.038873385279625347,10,5e-16,10,2.78e-16,0.20664821016901003,0.00096876377797717789,0.00077810333469045757,0.016
1435,27050082585,0.161020585522,0.838979414478,0.102506341068,0.73647307341,0.0585142444541,0.715457916153,0.880558738155,0.040709218927981378,10,7.77e-16,10,5e-16,0.1976683894534651,0.00091914477171257209,0.00075448776120922844,0.016
1436,27050082586,0.163530017883,0.836469982117,0.102465509233,0.734004472884,0.0610645086494,0.711214891816,0.8762166401,0.041028555607540936,10,8.33e-16,10,5.55e-16,0.18062788953045594,0.00082611953280941654,0.0007715154078295328,0.016
1437,27050082587,0.159534444809,0.840465555191,0.0999260578067,0.740539497384,0.0596083870023,0.718015732895,0.879306784445,0.040788972132677577,10,7.22e-16,10,4.44e-16,0.21282916946393693,0.0011174207480752227,0.00079178545379784049,0.016
1438,27050082588,0.154217411429,0.845782588571,0.0997577114093,0.746024877162,0.0544597000194,0.727067174406,0.888189596021,0.039423887359853423,10,5e-16,10,3.33e-16,0.19055873452094274,0.00089272123114007731,0.0008016387466998695,0.016
1439,27050082589,0.167204344943,0.832795655057,0.104216782576,0.728578872481,0.0629875623671,0.704997783453,0.872544456791,0.042160200281704668,10,1.11e-15,10,6.11e-16,0.20953138252873271,0.0010770644358793679,0.00077657433204957776,0.016
1440,27050082590,0.159813215658,0.840186784342,0.102120108284,0.738066676058,0.0576931073738,0.717509949464,0.882055582935,0.040290315148920258,10,6.66e-16,10,4.44e-16,0.18960956807601159,0.00086951979922680802,0.0007705421171209292,0.016
1441,27050082591,0.16087086603,0.83912913397,0.100820472318,0.738308661652,0.0600503937127,0.71573678911,0.878335861763,0.040676622838162861,10,7.22e-16,10,4.44e-16,0.20715211522775379,0.0010449421154267139,0.00076521029090918281,0.016
1442,27050082592,0.159739996269,0.840260003731,0.102133959096,0.738126044635,0.0576060371736,0.717633927041,0.882201254468,0.040137565131202931,10,6.11e-16,10,3.89e-16,0.18734232297533404,0.00086229440122869436,0.00071657656520069367,0.016
1443,27050082593,0.164062740579,0.835937259421,0.103701792751,0.73223546667,0.060360947828,0.710297094475,0.877126952806,0.041526102598030246,10,8.88e-16,10,6.11e-16,0.19175137193978309,0.00092261182939440032,0.00074496916625464585,0.016
1444,27050082594,0.164609438404,0.835390561596,0.103608810835,0.731781750761,0.0610006275696,0.709376235765,0.876059615583,0.041540763196787005,10,9.44e-16,10,5.55e-16,0.19625426788438416,0.00086893098088052846,0.00073421175896697577,0.016
1445,27050082595,0.16025238432,0.83974761568,0.102020304763,0.737727310917,0.0582320795564,0.716766809964,0.881157479248,0.040640843027579858,10,7.22e-16,10,5e-16,0.17958150440768361,0.00077205431538950378,0.00081738410913740147,0.016
1446,27050082596,0.161235777363,0.838764222637,0.103760712854,0.735003509783,0.0574750645095,0.715074701461,0.882035362431,0.040817514677983405,10,7.22e-16,10,5e-16,0.18768329652605475,0.00089450219522137079,0.00071749378134053539,0.016
1447,27050082597,0.158515085876,0.841484914124,0.101993281542,0.739491632582,0.0565218043336,0.719715163258,0.884092296997,0.040069029899762951,10,6.11e-16,10,3.89e-16,0.18486153550551321,0.0008567027300547419,0.00072250024020280171,0.016
1448,27050082598,0.158903942257,0.841096057743,0.102104382686,0.738991675057,0.056799559571,0.719053138512,0.883589337805,0.040623250908321508,10,7.22e-16,10,4.44e-16,0.1938081595765786,0.00089006973457910561,0.00075390019065297892,0.016
1449,27050082599,0.164337309971,0.835662690029,0.102358940527,0.733303749502,0.0619783694447,0.70985397693,0.874685075722,0.04109927818515547,10,8.88e-16,10,6.11e-16,0.16643188338853521,0.00073155858792646824,0.00073088370968910923,0.016
1450,27050082600,0.159203884229,0.840796115771,0.0992529029054,0.741543212866,0.0599509813237,0.718586754061,0.87888302193,0.040245699204517198,10,6.66e-16,10,3.89e-16,0.20428376479612043,0.0010309753643686606,0.00080319973003869496,0.016
1451,27050082601,0.157368328124,0.842631671876,0.100855259902,0.741776411973,0.0565130682219,0.721681425423,0.884385801122,0.039742247969974095,10,6.11e-16,10,3.89e-16,0.17651881804778902,0.00082875877640406601,0.00075442719536335679,0.016
1452,27050082602,0.158642895371,0.841357104629,0.102249402423,0.739107702207,0.0563934929481,0.719494241234,0.884249837434,0.040288132485389462,10,6.11e-16,10,3.89e-16,0.21179491790271787,0.0010491882089788888,0.00081772279388151034,0.016
1453,27050082603,0.164159771129,0.835840228871,0.104617506145,0.731222722726,0.0595422649846,0.710119629182,0.878308122283,0.041321197332627596,10,8.88e-16,10,5e-16,0.19664009878766986,0.00097995342041814278,0.00074814671515570678,0.016
1454,27050082604,0.154864065424,0.845135934576,0.100816628625,0.744319305951,0.0540474367983,0.725947747461,0.888633090164,0.039361908463750789,10,5e-16,10,3.33e-16,0.19519075286166832,0.00098638981568960273,0.00074335953520293738,0.016
1455,27050082605,0.164341798797,0.835658201203,0.10447448325,0.731183717952,0.0598673155469,0.709814671382,0.877787943491,0.041519755181021335,10,9.99e-16,10,5.55e-16,0.2028490301644672,0.00096833279983235879,0.00079354759837707231,0.016
1456,27050082606,0.1623479224,0.8376520776,0.101117188395,0.736534889205,0.0612307340046,0.713232558995,0.876249730321,0.041123356713299392,10,8.33e-16,10,5e-16,0.19903658911269118,0.00093224340939768386,0.00075298288953722147,0.016
1457,27050082607,0.156663223132,0.843336776868,0.100725227141,0.742611549726,0.0559379959911,0.722883177949,0.885405211283,0.039029899957607202,10,5e-16,10,3.33e-16,0.16387084448865807,0.00072883726037038994,0.00075455769170470056,0.016
1458,27050082608,0.161052516997,0.838947483003,0.101925809571,0.737021673432,0.0591267074257,0.715412546516,0.879650608878,0.040875730025430268,10,7.77e-16,10,5e-16,0.19795315357058696,0.00092768068711374758,0.00080909643358668222,0.016
1459,27050082609,0.162971517071,0.837028482929,0.103821738149,0.733206744779,0.0591497789217,0.712137925208,0.879162649298,0.041453357870504484,10,9.44e-16,10,5e-16,0.19978348440974458,0.00095529646336439667,0.00072381920372934937,0.016
1460,27050082610,0.159352329299,0.840647670701,0.101493074467,0.739154596234,0.0578592548321,0.718301229993,0.88192257962,0.039439537397710285,10,5e-16,10,3.89e-16,0.16443179210890768,0.00070331657030764578,0.00070922771276949923,0.016
1461,27050082611,0.159949748442,0.840050251558,0.102633185065,0.737417066494,0.0573165633769,0.717270712548,0.882576334716,0.040613231567180191,10,7.77e-16,10,5e-16,0.1860929864924683,0.00091102690461616095,0.00072441643671004581,0.016
1462,27050082612,0.162164071649,0.837835928351,0.10118133564,0.736654592711,0.0609827360094,0.713542509181,0.876657774427,0.041151741725104225,10,8.33e-16,10,5e-16,0.19139814597348559,0.00089627283272210128,0.00075117986301345197,0.016
1463,27050082613,0.165981081426,0.834018918574,0.104905951229,0.729112967345,0.0610751301971,0.707045512873,0.875634548249,0.041635180594372601,10,9.44e-16,10,5.55e-16,0.20986611688382828,0.0010331860063741405,0.00084206349245078489,0.016
1464,27050082614,0.155655039921,0.844344960079,0.0994426607161,0.744902299362,0.0562123792053,0.724619661701,0.885252120897,0.039899704930732131,10,6.11e-16,10,3.33e-16,0.22542411983483424,0.0011462030574156765,0.00075745514737317755,0.016
1465,27050082615,0.163802866638,0.836197133362,0.102968964013,0.733228169349,0.0608339026248,0.710746691592,0.876492049557,0.041461764899349447,10,8.88e-16,10,6.11e-16,0.18870647253856609,0.00093235147161813332,0.00077839003791909604,0.016
1466,27050082616,0.163049319759,0.836950680241,0.102870369138,0.734080311103,0.0601789506214,0.712020739998,0.877631192449,0.040714864687885856,10,7.22e-16,10,5e-16,0.17633168898088636,0.00080516146371039667,0.0007112188203295351,0.016
1467,27050082617,0.160826045945,0.839173954055,0.102240305539,0.736933648516,0.0585857404062,0.715791413613,0.880500068605,0.040551535093313086,10,7.22e-16,10,5e-16,0.179666856007349,0.00091335594320706684,0.00075548810485785017,0.016
1468,27050082618,0.159910225347,0.840089774653,0.10324889216,0.736840882493,0.0566613331864,0.717328498824,0.883549243635,0.039890876893608318,10,6.11e-16,10,3.89e-16,0.18295365253674434,0.00081518878978439349,0.00076125163185068886,0.016
1469,27050082619,0.164711017832,0.835288982168,0.106242200351,0.729046781817,0.0584688174816,0.709165441072,0.87975867182,0.041706879878554322,10,9.99e-16,10,6.11e-16,0.19354959113014891,0.00092137733737335454,0.00073157988637837824,0.016
1470,27050082620,0.170849063173,0.829150936827,0.106228907197,0.72292202963,0.0646201559761,0.698853325821,0.869332823262,0.042640061049660852,10,1.28e-15,10,7.77e-16,0.19534213219839747,0.00092907718988894544,0.00080560946311496878,0.016
1471,27050082621,0.161632861719,0.838367138281,0.102628747273,0.735738391009,0.0590041144458,0.714419513877,0.879692771865,0.041317352261502099,10,8.88e-16,10,5.55e-16,0.18241889119022259,0.00085834979728396411,0.00071552592077413831,0.016
1472,27050082622,0.163105333522,0.836894666478,0.10381906662,0.733075599858,0.0592862669019,0.711911875944,0.878930582913,0.040679385474031493,10,7.22e-16,10,5e-16,0.16581058848119368,0.00073875050488830232,0.00069649083729509482,0.016
1473,27050082623,0.162289851606,0.837710148394,0.102109811623,0.735600336771,0.0601800399827,0.713315866617,0.877808282841,0.041614823285393551,10,9.44e-16,10,5.55e-16,0.20199374597106001,0.0010812430000884045,0.00071125860814136277,0.016
1474,27050082624,0.163863343373,0.836136656627,0.102452893044,0.733683763583,0.061410450329,0.71065235042,0.875630255674,0.041202712101373863,10,8.88e-16,10,5e-16,0.18641974058716571,0.00083548908651360164,0.00071772889791839366,0.016
1475,27050082625,0.162307014763,0.837692985237,0.102687454894,0.735005530343,0.0596195598698,0.713278178586,0.878628312769,0.040637421607455558,10,7.22e-16,10,5e-16,0.187396442446501,0.00095276516450527784,0.00073003169717705178,0.016
1476,27050082626,0.160443899333,0.839556100667,0.102461803132,0.737094297534,0.057982096201,0.716435583192,0.881479082949,0.040772887003697071,10,7.77e-16,10,4.44e-16,0.2067170921647481,0.0010497773843883187,0.00083232731857947639,0.016
1477,27050082627,0.160332971439,0.839667028561,0.102187636325,0.737479392236,0.0581453351139,0.716627701629,0.881265676583,0.041377539009732144,10,8.88e-16,10,5e-16,0.23196517182948262,0.0012600993843469622,0.00081206167821265345,0.016
1478,27050082628,0.156859082729,0.843140917271,0.101595773649,0.741545143622,0.0552633090791,0.722536746605,0.886348814449,0.039497210584198431,10,5e-16,10,3.89e-16,0.18854753198199248,0.00091026422248036349,0.00076948011140498367,0.016
1479,27050082629,0.15263255015,0.84736744985,0.098057546374,0.749309903476,0.0545750037761,0.729800848273,0.888422261698,0.039941872841190669,10,6.11e-16,10,3.33e-16,0.22604286529499251,0.0011592438695613959,0.00073819774368753062,0.016
1480,27050082630,0.160519479588,0.839480520412,0.102050150993,0.737430369419,0.0584693285945,0.716313675018,0.880744585384,0.040866960146709604,10,7.77e-16,10,5e-16,0.19523089945494043,0.00095794915123256265,0.00073963144114625411,0.016
1481,27050082631,0.157037236243,0.842962763757,0.100342699083,0.742620064674,0.0566945371607,0.722252373777,0.884200506329,0.040003334996188286,10,6.11e-16,10,3.89e-16,0.19403889154780773,0.00097412799137591125,0.00086894595284844715,0.016
1482,27050082632,0.155055139139,0.844944860861,0.0980869864199,0.746857874441,0.0569681527194,0.72566277655,0.884290821748,0.039957722125745908,10,6.11e-16,10,3.89e-16,0.20517810255660751,0.001012564625819324,0.00071336331753976917,0.016
1483,27050082633,0.15674940072,0.84325059928,0.101036095934,0.742214503345,0.0557133047855,0.722731822361,0.885714273405,0.039684561174736947,10,5.55e-16,10,3.89e-16,0.18870089689250336,0.00093988181460607991,0.00075124374690474765,0.016
1484,27050082634,0.164684663787,0.835315336213,0.103575476198,0.731739860014,0.061109187589,0.709249880897,0.875882596474,0.041999639901003499,10,1.11e-15,10,6.66e-16,0.1899733284855909,0.00096630058840105186,0.00077294775457563154,0.016
1485,27050082635,0.156977540553,0.843022459447,0.0997192500758,0.743303209372,0.0572582904768,0.72236330431,0.883386334349,0.040297782944357062,10,6.66e-16,10,3.89e-16,0.20245236699175362,0.00099977314363121914,0.00080444648814488953,0.016
1486,27050082636,0.15603809379,0.84396190621,0.0992545069746,0.744707399235,0.0567835868158,0.723969786313,0.884316912892,0.039301730976543062,10,5e-16,10,3.89e-16,0.18642826588270067,0.0009436590896963156,0.00083130958444407128,0.016
1487,27050082637,0.160663953274,0.839336046726,0.103446317783,0.735889728943,0.0572176354917,0.716047930296,0.882550372393,0.040501092101293885,10,6.66e-16,10,5e-16,0.17391583975942482,0.00074997184241169649,0.00071905324481797588,0.016
1488,27050082638,0.161087899804,0.838912100196,0.101240677469,0.737671422726,0.0598472223347,0.715362903259,0.878582788547,0.040890579960884334,10,7.22e-16,10,5e-16,0.18949718731623244,0.00090545545732675567,0.00076823822582644942,0.016
1489,27050082639,0.15689648062,0.84310351938,0.10103990707,0.74206361231,0.0558565735501,0.722481438275,0.885467297886,0.039640773655032623,10,5.55e-16,10,3.89e-16,0.18447536843472601,0.00085047337637684812,0.00072997413242307575,0.016
1490,27050082640,0.162891186401,0.837108813599,0.102507701917,0.734601111682,0.0603834844844,0.712293375488,0.8773675752,0.041175617580302727,10,8.88e-16,10,5e-16,0.19344031081452806,0.00092978911778343522,0.00071252408609681281,0.016
1491,27050082641,0.163383418769,0.836616581231,0.103790781988,0.732825799243,0.0595926367808,0.711442576343,0.878415013615,0.040887976455960533,10,7.77e-16,10,5e-16,0.18335160168389941,0.00093583204646853588,0.00076393344826919559,0.016
1492,27050082642,0.161220070347,0.838779929653,0.102876391409,0.735903538244,0.0583436789386,0.715114560918,0.880761968705,0.040757032255028094,10,7.22e-16,10,4.44e-16,0.19847526541457527,0.00098883513479991361,0.0007662833576335547,0.016
1493,27050082643,0.156784011349,0.843215988651,0.100259874259,0.742956114392,0.0565241370905,0.722684555225,0.884513544536,0.039918980379619558,10,6.11e-16,10,3.89e-16,0.19531374341590679,0.0009309985861908896,0.0008289334190237994,0.016
1494,27050082644,0.161378316805,0.838621683195,0.103487163183,0.735134520012,0.0578911536216,0.714837483877,0.881389655467,0.040784714040605102,10,7.77e-16,10,5e-16,0.16474489573333295,0.00074308703571825184,0.0007348750980205581,0.016
1495,27050082645,0.161423991844,0.838576008156,0.102946534291,0.735629473865,0.0584774575534,0.714768273568,0.880516742906,0.040098384558669625,10,6.11e-16,10,3.89e-16,0.19607083122668645,0.00094612754193560105,0.00078237420878787324,0.016
1496,27050082646,0.156052043065,0.843947956935,0.0988056518345,0.7451423051,0.057246391231,0.723952756064,0.883632978895,0.039785764182891072,10,5.55e-16,10,3.89e-16,0.19909928406999033,0.00096314656912380257,0.00076606913998038045,0.016
1497,27050082647,0.152892865017,0.847107134983,0.0992618316024,0.747845303381,0.0536310334146,0.729337619649,0.889743786905,0.039032751339329548,10,5e-16,10,3.33e-16,0.18248139650366713,0.00081997997182204317,0.00080604834923160746,0.016
1498,27050082648,0.16014421016,0.83985578984,0.102186579401,0.737669210439,0.0579576307586,0.716947695753,0.881586991252,0.040321012190655182,10,6.66e-16,10,3.89e-16,0.19333668198702691,0.00097045634468233256,0.00078045159074609802,0.016
1499,27050082649,0.156870048717,0.843129951283,0.101017667141,0.742112284142,0.0558523815757,0.722526755233,0.885479986337,0.040091196263904713,10,6.11e-16,10,3.89e-16,0.20204653010937701,0.00097897730529970914,0.00073284709623062526,0.016
1500,27050082650,0.16300386779,0.83699613221,0.104557716784,0.732438415426,0.0584461510062,0.712072224148,0.880189611133,0.04085905698140347,10,8.33e-16,10,5e-16,0.18460314549058798,0.00085546563975059031,0.00079145902598537965,0.016
1501,27050082651,0.163781259432,0.836218740568,0.102918911205,0.733299829363,0.0608623482277,0.71078391623,0.876455260993,0.041041611788911386,10,8.33e-16,10,5.55e-16,0.17876946927049442,0.00084258505515808879,0.00073043760308027052,0.016
1502,27050082652,0.163007713556,0.836992286444,0.104363334501,0.732628951943,0.0586443790554,0.712068642024,0.879897251686,0.041432205382699296,10,8.88e-16,10,6.11e-16,0.18454267395727941,0.00082307515302050104,0.00072994579151526432,0.016
1503,27050082653,0.155966082439,0.844033917561,0.0990174971065,0.745016420455,0.0569485853323,0.724096021499,0.884092217033,0.039827871100946731,10,6.11e-16,10,3.89e-16,0.19095557096251869,0.00096300837445335949,0.00078370672699857214,0.016
1504,27050082654,0.157185778171,0.842814221829,0.10143400135,0.741380220479,0.0557517768205,0.721983274713,0.885550057616,0.040060731877103579,10,6.11e-16,10,3.89e-16,0.19529531338997186,0.0009656486263788914,0.00076764102149944687,0.016
1505,27050082655,0.162690420896,0.837309579104,0.102944893005,0.734364686099,0.0597455278905,0.712626120038,0.87835275936,0.041061607549565435,10,8.33e-16,10,5e-16,0.20633919303495218,0.0010231500865803397,0.00071056786594738059,0.016
1506,27050082656,0.157816627845,0.842183372155,0.101018921718,0.741164450437,0.0567977061277,0.720916663698,0.883857263748,0.040489998845314769,10,6.66e-16,10,3.89e-16,0.20788492514685619,0.0010322790234447241,0.00075915907037891713,0.016
1507,27050082657,0.15863751851,0.84136248149,0.101015519338,0.740346962151,0.0576219991718,0.719521881242,0.882444857807,0.04009616566198413,10,6.11e-16,10,3.89e-16,0.19903276888748034,0.00094883985242001461,0.00073135412539510449,0.016
1508,27050082658,0.157376901805,0.842623098195,0.100845932071,0.741777166124,0.0565309697345,0.721666982539,0.884357372209,0.039817276640954295,10,6.11e-16,10,3.89e-16,0.17927146018219942,0.00083948467185197872,0.00070283364631849171,0.016
1509,27050082659,0.159247923642,0.840752076358,0.101961312775,0.738790763583,0.0572866108678,0.718471385401,0.882789813951,0.040115177744428833,10,6.11e-16,10,3.89e-16,0.19176341213161074,0.00089996297575449232,0.00079130927061753882,0.016
1510,27050082660,0.162319173887,0.837680826113,0.102660985731,0.735019840382,0.0596581881568,0.713258014559,0.878568647577,0.041421981108765174,10,8.88e-16,10,5e-16,0.21089241531192993,0.0010223117189440258,0.00073576072479404522,0.016
1511,27050082661,0.15772045128,0.84227954872,0.100504481765,0.741775066955,0.0572159695155,0.721087888913,0.883265857575,0.039665825686135171,10,5.55e-16,10,3.89e-16,0.18282482109084308,0.00085685590484536867,0.0007999407119008864,0.016
1512,27050082662,0.16234357737,0.83765642263,0.101013982606,0.736642440024,0.0613295947636,0.713241454238,0.876105399249,0.041519562113907789,10,8.88e-16,10,5e-16,0.20666230220934767,0.0010367898155549859,0.00067945512062019876,0.016
1513,27050082663,0.161849162728,0.838150837272,0.100963418369,0.737187418903,0.0608857443584,0.714078481577,0.87687489362,0.040978963329566673,10,7.77e-16,10,5e-16,0.19422563401346105,0.00091283227169803205,0.0007281686868119637,0.016
1514,27050082664,0.165028574765,0.834971425235,0.104839568772,0.730131856464,0.0601890059932,0.708651115947,0.877156137887,0.041313291821653914,10,8.88e-16,10,6.11e-16,0.1827401292663251,0.00088745240790395286,0.00079364417390014855,0.016
1515,27050082665,0.164878042266,0.835121957734,0.102985575482,0.732136382252,0.0618924667834,0.708932681247,0.874686248809,0.041676238628330663,10,9.99e-16,10,6.11e-16,0.1939620609162751,0.00094884259829767202,0.00070127378795186031,0.016
1516,27050082666,0.156284623444,0.843715376556,0.100064703684,0.743650672872,0.05621991976,0.72353771884,0.885084465735,0.039992538599662904,10,6.11e-16,10,3.89e-16,0.18468630359282889,0.00086713952727238575,0.00077083612246290917,0.016
1517,27050082667,0.162587775737,0.837412224263,0.102550155249,0.734862069014,0.0600376204882,0.71280554702,0.877947449173,0.041272627137424071,10,8.88e-16,10,5.55e-16,0.19425152627283304,0.00093843179954970909,0.00073661371771420654,0.016
1518,27050082668,0.156645075977,0.843354924023,0.101248547571,0.742106376452,0.0553965284055,0.722906220348,0.886205825937,0.039625518954638672,10,5.55e-16,10,3.89e-16,0.16811227232085746,0.00070899756932718387,0.00068865227839894495,0.016
1519,27050082669,0.156686378047,0.843313621953,0.100640595119,0.742673026834,0.0560457829279,0.722845031388,0.885241005162,0.039756550034243526,10,5.55e-16,10,3.89e-16,0.20298200236428898,0.0010572744683904683,0.00078865013696391786,0.016
1520,27050082670,0.161673157662,0.838326842338,0.102995641161,0.735331201177,0.058677516501,0.714345816878,0.880163409914,0.041205649739508743,10,8.88e-16,10,5e-16,0.21765563651028108,0.0010846618833881036,0.00073943895657932414,0.016
1521,27050082671,0.157670689821,0.842329310179,0.101408227816,0.740921082363,0.0562624620053,0.721158938841,0.88468001478,0.040255070357417384,10,6.66e-16,10,3.89e-16,0.19453196873538392,0.00088127607522537124,0.00075098127677346359,0.016
1522,27050082672,0.160725785047,0.839274214953,0.101670583302,0.737603631651,0.0590552017448,0.715969808744,0.879833783422,0.040636958633850355,10,7.22e-16,10,5e-16,0.18782437386468209,0.0008256879663157418,0.00072858678039733208,0.016
1523,27050082673,0.161982859224,0.838017140776,0.104007356637,0.734009784139,0.0579755025868,0.713806635709,0.881122200083,0.040969293209117026,10,8.33e-16,10,5e-16,0.19933560685014562,0.0010160666519439963,0.00076267061978584007,0.016
1524,27050082674,0.158955497518,0.841044502482,0.10258606941,0.738458433072,0.0563694281085,0.718958384465,0.884209249629,0.040667971702480182,10,7.77e-16,10,4.44e-16,0.19465474326909005,0.00098379736391203572,0.00077293871437044586,0.016
1525,27050082675,0.158451913446,0.841548086554,0.101217066029,0.740331020525,0.0572348474174,0.719834114844,0.883059293306,0.040008275807416664,10,6.11e-16,10,3.89e-16,0.18855418380348354,0.00090321102059602815,0.00077254044483196331,0.016
1526,27050082676,0.157635830566,0.842364169434,0.100749693613,0.741614475821,0.0568861369535,0.721228088689,0.883771569328,0.039879612080801846,10,6.11e-16,10,3.89e-16,0.20099067032136131,0.0010467584593912118,0.00082437524985955928,0.016
1527,27050082677,0.160304514691,0.839695485309,0.101299034173,0.738396451136,0.0590054805184,0.716689264493,0.880007823307,0.040828860200509159,10,7.22e-16,10,5e-16,0.1960006812921149,0.00095331462644669695,0.00075647859037347731,0.016
1528,27050082678,0.157796318382,0.842203681618,0.101015346391,0.741188335227,0.0567809719907,0.72095124366,0.883886844222,0.040251107007127362,10,6.11e-16,10,3.89e-16,0.19874126209920828,0.00096511816756768168,0.0007252427634022923,0.016
1529,27050082679,0.160800558254,0.839199441746,0.102287661295,0.736911780451,0.0585128969591,0.715833879384,0.880613262753,0.040337405458491932,10,6.66e-16,10,4.44e-16,0.17550164645464394,0.00075280018817026689,0.00067878116490544969,0.016
1530,27050082680,0.153366316259,0.846633683741,0.0997427510676,0.746890932673,0.0536235651913,0.728521104487,0.889634337715,0.039434224043200232,10,5e-16,10,2.78e-16,0.21756491542140577,0.0011757595353837564,0.00075048006103386046,0.016
1531,27050082681,0.162008851916,0.837991148084,0.102833178091,0.735157969993,0.0591756738247,0.713780278285,0.879351422573,0.040728313568149287,10,7.22e-16,10,5e-16,0.19829714157471079,0.00097415696854259151,0.00080621597419194629,0.016
1532,27050082682,0.158243555129,0.841756444871,0.100907208476,0.740849236395,0.0573363466523,0.720192748807,0.882960882459,0.040895527648645916,10,7.22e-16,10,4.44e-16,0.21616226910040193,0.0011612798427621798,0.00080444052406585269,0.016
1533,27050082683,0.162522381172,0.837477618828,0.103088553154,0.734389065674,0.0594338280176,0.712908021535,0.87885061418,0.04084099093168158,10,7.22e-16,10,5e-16,0.18698691143154023,0.00086408188399705063,0.00071906643908415822,0.016
1534,27050082684,0.156122682765,0.843877317235,0.100545552654,0.743331764581,0.0555771301109,0.723806326336,0.886069763932,0.039676392916847818,10,5.55e-16,10,3.89e-16,0.16926926494787098,0.00074798763580438178,0.00076768617973768541,0.016
1535,27050082685,0.162400590852,0.837599409148,0.103414701243,0.734184707906,0.0589858896094,0.713109040455,0.879537929846,0.040440809784535049,10,7.22e-16,10,5e-16,0.17607641696676446,0.00079442836699283881,0.00071217170763672878,0.016
1536,27050082686,0.160802105516,0.839197894484,0.100940016439,0.738257878045,0.059862089077,0.715851472961,0.878629158887,0.040030581807404,10,6.11e-16,10,4.44e-16,0.16254471025176553,0.00066301424203070794,0.00069734136471682811,0.016
1537,27050082687,0.160601952225,0.839398047775,0.10137355108,0.738024496695,0.0592284011454,0.716184073839,0.879608759033,0.04110728805186678,10,8.88e-16,10,4.44e-16,0.23692609033405498,0.0013251616802892573,0.00071467107361833913,0.016
1538,27050082688,0.162768767327,0.837231232673,0.103211912142,0.734019320531,0.0595568551853,0.712489696291,0.878611742795,0.041548909896086804,10,9.44e-16,10,6.11e-16,0.18485348749917352,0.00082266092750166533,0.00069523468295656259,0.016
1539,27050082689,0.15775495857,0.84224504143,0.101017699781,0.741227341649,0.0567372587886,0.721021523089,0.883961252492,0.03932254359874672,10,5e-16,10,3.89e-16,0.1717511370133904,0.00074298372986994336,0.00075911005165823543,0.016
1540,27050082690,0.15742432788,0.84257567212,0.102072946465,0.740502725655,0.0553513814152,0.721567913928,0.886080077204,0.040056451360463215,10,6.11e-16,10,3.89e-16,0.19714591660752245,0.00096314410052144553,0.00073123397143335918,0.016
1541,27050082691,0.15856413722,0.84143586278,0.10091951586,0.740516346919,0.0576446213602,0.71964795379,0.88242945884,0.040440429110295273,10,6.66e-16,10,3.89e-16,0.20263986625529651,0.0010442674042589271,0.00073871160781177831,0.016
1542,27050082692,0.152943067327,0.847056932673,0.0999340629682,0.747122869705,0.053009004359,0.729241700818,0.890645573002,0.038965580673589746,10,5e-16,10,2.78e-16,0.18419672188973646,0.00080995636942862064,0.00072804020131590286,0.016
1543,27050082693,0.160096031651,0.839903968349,0.102303325766,0.737600642583,0.0577927058845,0.717027625668,0.881841063735,0.040166642945009025,10,6.11e-16,10,3.89e-16,0.18026320702937593,0.00086840354659648272,0.00069377729287100807,0.016
1544,27050082694,0.15863302514,0.84136697486,0.10111540039,0.74025157447,0.0575176247495,0.719528014362,0.882599414307,0.040578674241108857,10,7.22e-16,10,5e-16,0.19036112327420496,0.00089633319990504458,0.0008005968009763035,0.016
1545,27050082695,0.165240833089,0.834759166911,0.103549720906,0.731209446005,0.061691112183,0.708312732912,0.874898677488,0.041067324863189779,10,8.33e-16,10,5.55e-16,0.16834323826900432,0.0007123192747335522,0.00070712213616900058,0.016
1546,27050082696,0.158218669891,0.841781330109,0.101049407656,0.740731922452,0.0571692622352,0.720232899888,0.883212624814,0.039791488494353051,10,6.11e-16,10,3.89e-16,0.17685689140132244,0.00077079185765883225,0.0007875148560620303,0.016
1547,27050082697,0.153895135,0.846104865,0.0989338334359,0.747171031564,0.0549613015645,0.72762982359,0.887533463811,0.038904185455142445,10,4.44e-16,10,3.33e-16,0.17498302927630804,0.00078446582147222296,0.00078954850189995145,0.016
1548,27050082698,0.156144039705,0.843855960295,0.0999795815313,0.743876378763,0.0561644581741,0.723778437381,0.885200903967,0.040145474933986021,10,6.11e-16,10,3.89e-16,0.21505322519105874,0.0011456074484424278,0.00081616558245615155,0.017
1549,27050082699,0.157467273325,0.842532726675,0.10015282714,0.742379899535,0.0573144461846,0.721523676966,0.883183205405,0.03979857645408507,10,6.11e-16,10,3.89e-16,0.1848445870861628,0.00083422882642134022,0.00075255523577340343,0.017
1550,27050082700,0.158190375492,0.841809624508,0.100429394717,0.741380229791,0.0577609807748,0.720290278377,0.882349523593,0.039941912271502122,10,6.11e-16,10,3.89e-16,0.20271824762478474,0.0010521449584382447,0.00077662219198329334,0.016
1551,27050082701,0.159695926309,0.840304073691,0.100585328882,0.739718744809,0.0591105974263,0.717731907481,0.879999709914,0.040283224507908805,10,6.11e-16,10,3.89e-16,0.20513575714887766,0.0010756325555906843,0.00076067942665414268,0.016
1552,27050082702,0.163326163292,0.836673836708,0.103198123203,0.733475713505,0.0601280400885,0.711548165882,0.877641196377,0.041319508604428019,10,8.88e-16,10,5.55e-16,0.18838921223603633,0.00089798622739781827,0.00075853431063902096,0.016
1553,27050082703,0.157633831128,0.842366168872,0.100528266799,0.741837902072,0.0571055643291,0.721234809846,0.883449433087,0.040149684822194755,10,6.11e-16,10,3.89e-16,0.19086107138234965,0.00088923729076090881,0.00071543778210789394,0.017
1554,27050082704,0.165534067154,0.834465932846,0.103434909027,0.731031023819,0.0620991581265,0.707820399646,0.874231322558,0.041112174016857211,10,8.33e-16,10,5.55e-16,0.17401632453341009,0.00076748581896698715,0.00071601873831197266,0.017
1555,27050082705,0.154522748291,0.845477251709,0.0993932600168,0.746083991692,0.0551294882747,0.726551466314,0.88712788825,0.03893914189815724,10,4.44e-16,10,3.33e-16,0.18654042914373348,0.00084284887965610663,0.00079163006573966575,0.017
1556,27050082706,0.157247100249,0.842752899751,0.100268509492,0.742484390259,0.0569785907568,0.721896436455,0.883731160738,0.039687894558910218,10,5.55e-16,10,3.89e-16,0.19706021108871141,0.00095541763475939367,0.00076774180831676721,0.016
1557,27050082707,0.159805942923,0.840194057077,0.101578881378,0.738615175699,0.0582270615449,0.717530402469,0.881272256215,0.040659368527642931,10,7.22e-16,10,4.44e-16,0.20280649009911889,0.0010107937497625119,0.0007889722807235273,0.017
1558,27050082708,0.163622994348,0.836377005652,0.102686143706,0.733690861945,0.0609368506421,0.71105459414,0.876382629863,0.041077438135932613,10,8.88e-16,10,5e-16,0.18117780347269441,0.00090828589690274033,0.0006973689177807536,0.016
1559,27050082709,0.159900975227,0.840099024773,0.101675907652,0.73842311712,0.0582250675752,0.717367780071,0.881252292973,0.040881339228471064,10,7.77e-16,10,4.44e-16,0.21434326132342352,0.0011007196090312974,0.00074361736230649494,0.016
1560,27050082710,0.163544986844,0.836455013156,0.103781869081,0.732673144075,0.0597631177627,0.711169870578,0.878126595387,0.041049816198783715,10,8.33e-16,10,5e-16,0.18161102108896565,0.00083259330913485797,0.0006663180620817635,0.017
1561,27050082711,0.156554655805,0.843445344195,0.100880445716,0.742564898479,0.0556742100895,0.723065675461,0.885819919321,0.040005597831960289,10,6.11e-16,10,3.89e-16,0.2136707309096777,0.0010810693610364545,0.00073507514888853992,0.016
1562,27050082712,0.156059538424,0.843940461576,0.100944243675,0.742996217901,0.0551152947487,0.723907908742,0.886764493994,0.03933608109272678,10,5e-16,10,3.89e-16,0.18018088732247195,0.0008451133476138279,0.00075284432324740672,0.017
1563,27050082713,0.160107120275,0.839892879725,0.101360003043,0.738532876681,0.0587471172323,0.717022975612,0.880435114853,0.04049691133915076,10,7.22e-16,10,4.44e-16,0.19809975558956694,0.00098138443090964181,0.00075077042346036692,0.017
1564,27050082714,0.156465619728,0.843534380272,0.100358263277,0.743176116995,0.0561073564512,0.723225101444,0.885205104565,0.040024520018194475,10,6.11e-16,10,3.89e-16,0.2131320122839282,0.0010742083387558212,0.00082139819838096908,0.016
1565,27050082715,0.160491471291,0.839508528709,0.102100411903,0.737408116807,0.0583910593878,0.716360384358,0.880866376759,0.041041403362519754,10,8.33e-16,10,4.44e-16,0.20740976395437605,0.0010356515321713971,0.00068815450935324856,0.016
1566,27050082716,0.158149495497,0.841850504503,0.100920255155,0.740930249348,0.0572292403422,0.720352382237,0.883141334572,0.040548445688327328,10,7.22e-16,10,4.44e-16,0.20251493959559907,0.00093975139686200328,0.00074553632391322479,0.016
1567,27050082717,0.153850575984,0.846149424016,0.0994223783793,0.746727045637,0.0544281976042,0.727698596838,0.88832856128,0.039185220730962179,10,5e-16,10,3.89e-16,0.16614366977886919,0.0006923553775590183,0.00070696891173072963,0.016
1568,27050082718,0.156173181012,0.843826818988,0.100340648671,0.743486170316,0.0558325323409,0.72372338476,0.885681702655,0.040206873358758062,10,6.11e-16,10,3.89e-16,0.22522924360834995,0.0011403224194719158,0.00082370771831652336,0.016
1569,27050082719,0.163053224906,0.836946775094,0.104187537621,0.732759237473,0.0588656872857,0.711994384636,0.879561184102,0.040557993834347987,10,6.66e-16,10,5e-16,0.18000283517084581,0.00077567449271395857,0.00072770455827930085,0.016
1570,27050082720,0.166406843662,0.833593156338,0.105871022661,0.727722133677,0.0605358210017,0.706314378021,0.876330326573,0.042170353270179033,10,1.11e-15,10,6.66e-16,0.19983564851001578,0.00099148583949624754,0.00077174171392975087,0.016
1571,27050082721,0.154286080822,0.845713919178,0.0996184224438,0.746095496734,0.0546676583785,0.726952036741,0.887866519215,0.039339067408058856,10,5e-16,10,2.78e-16,0.21276110529817782,0.0010884535677611129,0.00084948820251373085,0.016
1572,27050082722,0.162097243667,0.837902756333,0.102067352595,0.735835403738,0.0600298910716,0.71364224935,0.878074549957,0.041585045975707773,10,9.99e-16,10,5e-16,0.21649898683828706,0.0011758202845339608,0.00077530497653122848,0.017
1573,27050082723,0.154086971879,0.845913028121,0.0995445133147,0.746368514806,0.0545424585643,0.72729307451,0.888100827685,0.039354395310293999,10,5e-16,10,3.33e-16,0.2065447284190477,0.00099313516380221856,0.00076565740552244591,0.016
1574,27050082724,0.159437683448,0.840562316552,0.101828238717,0.738734077834,0.0576094447308,0.718151370622,0.882269236914,0.040263533802790026,10,6.11e-16,10,4.44e-16,0.19111973966587692,0.00092347355367843314,0.00079423284765925168,0.016
1575,27050082725,0.161848434061,0.838151565939,0.102325553301,0.735826012638,0.0595228807601,0.714059282405,0.878878901645,0.041121738834891584,10,8.33e-16,10,5e-16,0.18669667245138977,0.000894203041323744,0.00072005872746374428,0.016
1576,27050082726,0.16441527918,0.83558472082,0.104061253181,0.731523467639,0.0603540259984,0.709696918133,0.877055289287,0.041981075780266261,10,1.05e-15,10,6.11e-16,0.18828391979806847,0.0009558991406195238,0.00071809427143476113,0.016
1577,27050082727,0.158786423728,0.841213576272,0.0997595788886,0.741453997384,0.0590268448393,0.71928784935,0.880343081755,0.040479501978821025,10,6.66e-16,10,3.89e-16,0.20239848661114934,0.00097363381687759379,0.00071749267536547353,0.016
1578,27050082728,0.161004014686,0.838995985314,0.102720456736,0.736275528578,0.0582835579497,0.715482768793,0.880901873214,0.040686956522204464,10,7.22e-16,10,4.44e-16,0.20222033128172034,0.0010334709892270261,0.00077134271267569824,0.016
1579,27050082729,0.157711739242,0.842288260758,0.0999696399523,0.742318620806,0.0577420992898,0.721110723686,0.88249441852,0.040162651084228097,10,6.11e-16,10,3.89e-16,0.20034845453194883,0.00096369252254419361,0.00078690504121032353,0.016
1580,27050082730,0.162408960164,0.837591039836,0.103767641711,0.733823398125,0.0586413184522,0.713089595386,0.880042583513,0.041490186411879383,10,8.88e-16,10,5.55e-16,0.19832299236423967,0.00098224044435182346,0.00077278624484918403,0.016
1581,27050082731,0.154895284027,0.845104715973,0.100317980806,0.744786735167,0.0545773032209,0.725901972435,0.887846189264,0.0394105323597553,10,5e-16,10,3.33e-16,0.19071933445341349,0.00096060083352666917,0.00073101382131203843,0.016
1582,27050082732,0.15935444586,0.84064555414,0.101558336356,0.739087217784,0.0577961095038,0.718296659434,0.88201491095,0.041112647627623636,10,8.88e-16,10,5e-16,0.21275632195359706,0.0011202871856281257,0.00073373265523842403,0.016
1583,27050082733,0.160074450821,0.839925549179,0.101646289104,0.738279260076,0.058428161717,0.717074070534,0.88091193429,0.040748624605602704,10,7.77e-16,10,3.89e-16,0.21465611855215616,0.0011576455099102699,0.00078006027718168869,0.016
1584,27050082734,0.159724835977,0.840275164023,0.10058163049,0.739693533533,0.0591432054869,0.717682926254,0.879944792741,0.040896046595422106,10,8.33e-16,10,4.44e-16,0.20503356960492014,0.0010023327159941727,0.00078367579780547116,0.016
1585,27050082735,0.161867433339,0.838132566661,0.10182655295,0.736306013711,0.0600408803897,0.714034622357,0.878112779212,0.041463866234369817,10,8.88e-16,10,5e-16,0.2236871397496647,0.0012301230085695134,0.00079562056363955997,0.016
1586,27050082736,0.166237368882,0.833762631118,0.104272785124,0.729489845994,0.0619645837576,0.706623574384,0.874268235827,0.041244312096153195,10,8.88e-16,10,6.11e-16,0.15677294978686007,0.00063845113615127217,0.0007222380587037587,0.016
1587,27050082737,0.164845130369,0.835154869631,0.10309362384,0.732061245791,0.0617515065294,0.708986546749,0.874901103849,0.041323945490569433,10,8.88e-16,10,5.55e-16,0.18747773742198182,0.00094031490757519797,0.00072415957703843173,0.017
1588,27050082738,0.148438005671,0.851561994329,0.0963441448579,0.755217849471,0.052093860813,0.737018324174,0.893159029872,0.038000498048432189,10,3.89e-16,10,2.78e-16,0.18090990350846792,0.0008246003030089802,0.00071917502558000964,0.017
1589,27050082739,0.158662117273,0.841337882727,0.100104626154,0.741233256573,0.0585574911185,0.719493767938,0.881063406801,0.040100274280419734,10,6.11e-16,10,3.89e-16,0.19177265532131282,0.00090594695922408333,0.00075754247224037207,0.017
1590,27050082740,0.156205697432,0.843794302568,0.100258692331,0.743535610237,0.0559470051016,0.723669230639,0.885505319849,0.039475867068059577,10,5e-16,10,3.89e-16,0.18859480961666564,0.00086148246419472823,0.0008204497298715664,0.016
1591,27050082741,0.15817266643,0.84182733357,0.101677719269,0.740149614301,0.0564949471615,0.720301645843,0.88421531429,0.040553577660324372,10,7.22e-16,10,3.89e-16,0.21476951712284431,0.0010709702108776509,0.00082518961494708744,0.016
1592,27050082742,0.162349094748,0.837650905252,0.103608573207,0.734042332045,0.0587405215415,0.713193205865,0.879910844243,0.040746775061999987,10,8.33e-16,10,5e-16,0.19250225079246697,0.00093264401925118913,0.00073156665382627427,0.016
1593,27050082743,0.168543384969,0.831456615031,0.105381262717,0.726075352314,0.0631621222524,0.702730893348,0.871986679544,0.042380354283511001,10,1.17e-15,10,7.22e-16,0.17931517540831643,0.00080370681129517823,0.0006153876396322969,0.017
1594,27050082744,0.158226577416,0.841773422584,0.0998231802326,0.741950242351,0.0584033971835,0.720237856993,0.881396129916,0.040350335412452677,10,6.66e-16,10,4.44e-16,0.19204344298964326,0.00093291680144588665,0.00077081931014293169,0.016
1595,27050082745,0.15681213364,0.84318786636,0.0992908907913,0.743896975569,0.0575212428488,0.722651225027,0.883040540459,0.040035300235797211,10,6.11e-16,10,3.89e-16,0.1997358833972509,0.0010238985062550545,0.00078151800457230221,0.016
1596,27050082746,0.162255797312,0.837744202688,0.102913729187,0.734830473501,0.0593420681246,0.713361396367,0.879048402854,0.04116134592896982,10,8.88e-16,10,5e-16,0.19548221831951174,0.00097944124422160296,0.00078302616562362498,0.016
1597,27050082747,0.162838084698,0.837161915302,0.103522441061,0.733639474241,0.0593156436368,0.712367890743,0.87895010831,0.041008821250784699,10,8.33e-16,10,5.55e-16,0.1733687587902798,0.00081279320514933396,0.00070403060808976162,0.016
1598,27050082748,0.154938719198,0.845061280802,0.100175037267,0.744886243535,0.0547636819316,0.725830025264,0.887561261166,0.039598378728982343,10,5e-16,10,3.89e-16,0.19027604234617124,0.00090809281180677121,0.00072742941987303156,0.016
1599,27050082749,0.15850367859,0.84149632141,0.102372505751,0.739123815659,0.0561311728393,0.719728851382,0.884669426252,0.039828637582408871,10,6.11e-16,10,3.89e-16,0.1806450443310561,0.00085518252299571066,0.00075506887004102589,0.016
1600,27050082750,0.157505848631,0.842494151369,0.101128858521,0.741365292847,0.0563769901098,0.721443433328,0.884552082693,0.040511864608209172,10,7.22e-16,10,3.89e-16,0.20946523827181529,0.0010469336413321151,0.00079003817075947325,0.016
1601,27050082751,0.163204448745,0.836795551255,0.103393237576,0.733402313679,0.0598112111686,0.711750826525,0.878135526591,0.04119054508070575,10,8.88e-16,10,5e-16,0.19332263620788048,0.00091135964441283791,0.00074872003785545524,0.017
1602,27050082752,0.161390949637,0.838609050363,0.102817927383,0.73579112298,0.0585730222537,0.714826136852,0.880384090702,0.04038547777673699,10,6.66e-16,10,4.44e-16,0.18258811891969451,0.00083396932185205743,0.00075128434874532945,0.017
1603,27050082753,0.163655288219,0.836344711781,0.103163020685,0.733181691096,0.0604922675349,0.710992917735,0.877028770294,0.04124417757468727,10,8.88e-16,10,6.11e-16,0.17882642755902256,0.00084023403511911381,0.00079956860952350834,0.016
1604,27050082754,0.159510329515,0.840489670485,0.10172286243,0.738766808055,0.0577874670849,0.718029694357,0.881989931539,0.03973295655418585,10,6.11e-16,10,3.89e-16,0.1588875760086631,0.00071488199467558246,0.00070711651766467039,0.016
1605,27050082755,0.16699806422,0.83300193578,0.105774830984,0.727227104796,0.0612232332355,0.705321257795,0.875185278583,0.041466854225797413,10,8.88e-16,10,6.11e-16,0.17608791988048267,0.0007861676165808679,0.00070837727134509477,0.016
1606,27050082756,0.158629033267,0.841370966733,0.1011947571,0.740176209632,0.0574342761674,0.719533603659,0.882722934242,0.040732011797724892,10,7.77e-16,10,4.44e-16,0.20655519173467252,0.0010221298592587357,0.00079617130045019178,0.016
1607,27050082757,0.157759290412,0.842240709588,0.101208125494,0.741032584094,0.0565511649182,0.721011302092,0.884233806855,0.040132699891669038,10,6.11e-16,10,3.89e-16,0.18588346564548996,0.00088566262469685398,0.00070728284653301171,0.016
1608,27050082758,0.160932556391,0.839067443609,0.101203347033,0.737864096576,0.0597292093574,0.715626553526,0.878793370147,0.041166232201371035,10,8.33e-16,10,5e-16,0.22153859671908405,0.0011350747473966721,0.00080446292959332813,0.016
1609,27050082759,0.15535351038,0.84464648962,0.100121819537,0.744524670084,0.0552316908431,0.725123466535,0.886769305988,0.039455816817987426,10,5e-16,10,3.33e-16,0.21632475796568973,0.0011536634612712314,0.00083363447150600783,0.017
1610,27050082760,0.162774532512,0.837225467488,0.10173494871,0.735490518778,0.0610395838016,0.71250210711,0.876430313087,0.041022071466228292,10,7.77e-16,10,5e-16,0.19947623958553107,0.00097321609736524331,0.00074352578692900089,0.017
1611,27050082761,0.152790296376,0.847209703624,0.0988968503736,0.748312853251,0.0538934460021,0.729518480779,0.889384107436,0.0390216713760509,10,4.44e-16,10,2.78e-16,0.19687784033689804,0.00095536474416126602,0.00073244052767139345,0.016
1612,27050082762,0.156883649528,0.843116350472,0.10046654157,0.742649808902,0.0564171079582,0.722511875286,0.884646304428,0.039827998283231018,10,6.11e-16,10,3.89e-16,0.19315943732520935,0.00096439569042217695,0.00074693533282563912,0.016
1613,27050082763,0.160147857592,0.839852142408,0.0998273385556,0.740024803853,0.0603205190359,0.716976900755,0.878111930484,0.041388128453936392,10,8.88e-16,10,5e-16,0.21307215060752716,0.0010391047472952486,0.00072981006389043267,0.016
1614,27050082764,0.163290645927,0.836709354073,0.103506131225,0.733203222848,0.0597845147021,0.711603534882,0.878154597401,0.041485771482213822,10,9.44e-16,10,5.55e-16,0.19614461036198338,0.00097160649938641728,0.0007177519381250866,0.016
1615,27050082765,0.161488744467,0.838511255533,0.103310524951,0.735200730581,0.0581782195165,0.714653206148,0.88094132384,0.040676490746932144,10,7.22e-16,10,3.89e-16,0.21446280265643936,0.0011119656500497847,0.00081803973322820212,0.016
1616,27050082766,0.158703489453,0.841296510547,0.10076564854,0.740530862008,0.0579378409129,0.719413591908,0.881964422073,0.040271056296589169,10,6.11e-16,10,4.44e-16,0.17821285652498653,0.00078487005993234393,0.00069610093916435019,0.016
1617,27050082767,0.160929043517,0.839070956483,0.10255367593,0.736517280554,0.0583753675866,0.71561224857,0.880784779371,0.040161239857018194,10,6.11e-16,10,5e-16,0.15846833531878946,0.00069706689306732819,0.00070605634186862959,0.016
1618,27050082768,0.161068055332,0.838931944668,0.101641551492,0.737290393177,0.0594265038401,0.715390496148,0.879206108501,0.04066660185508706,10,7.77e-16,10,5e-16,0.19237837671778535,0.0009237157597799889,0.00072766702160322288,0.016
1619,27050082769,0.161780893803,0.838219106197,0.102347022492,0.735872083705,0.0594338713104,0.714173238191,0.8790257801,0.04025837081367474,10,6.11e-16,10,5e-16,0.16387375314481833,0.00071346760824312976,0.00076537099013466027,0.016
1620,27050082770,0.155291390345,0.844708609655,0.0992977453031,0.745410864352,0.0559936450414,0.725241741072,0.885664523978,0.039836038987738097,10,6.11e-16,10,3.89e-16,0.20517325631897809,0.00097969389167218467,0.00081201244061584348,0.016
1621,27050082771,0.166970517933,0.833029482067,0.106260032302,0.726769449765,0.0607104856317,0.705360303165,0.875945421337,0.04142751655905582,10,8.88e-16,10,6.11e-16,0.17369201590699213,0.00077247944234433582,0.0007174255651305327,0.016
1622,27050082772,0.157926803306,0.842073196694,0.101360083937,0.740713112757,0.056566719369,0.72072426103,0.884169906527,0.040208795394212418,10,6.11e-16,10,3.89e-16,0.19146831533642472,0.00090474775841730478,0.00072782916701100001,0.016
1623,27050082773,0.158627662212,0.841372337788,0.101704744251,0.739667593537,0.0569229179607,0.71952828241,0.883475124277,0.040201170916322235,10,6.66e-16,10,4.44e-16,0.1786964974815326,0.00084874605241974568,0.00076824041949485552,0.016
1624,27050082774,0.167770374864,0.832229625136,0.10512312534,0.727106499796,0.0626472495246,0.704032889966,0.872917098207,0.041996771820188579,10,1.05e-15,10,6.66e-16,0.18266481558925851,0.00078951729737918952,0.00076768852421387824,0.016
1625,27050082775,0.158274741918,0.841725258082,0.102186347287,0.739538910795,0.0560883946311,0.720120572042,0.88478814901,0.039579283009975381,10,5.55e-16,10,3.89e-16,0.18176240397938714,0.00087968439546196075,0.00076140668438107195,0.016
1626,27050082776,0.154894386828,0.845105613172,0.0997498366705,0.745355776502,0.0551445501574,0.725912025071,0.887012384052,0.039513812179762409,10,5.55e-16,10,3.33e-16,0.19211974971342816,0.00092656581471360047,0.00071613868170867828,0.016
1627,27050082777,0.159929485396,0.840070514604,0.100699864875,0.73937064973,0.0592296205207,0.717334073325,0.879768421127,0.040660678461480942,10,7.77e-16,10,5e-16,0.1844267505319559,0.00087634469685797045,0.00072323948769854147,0.016
1628,27050082778,0.159984402806,0.840015597194,0.101975006123,0.738040591072,0.0580093966827,0.717221822144,0.881549312258,0.040841239101669438,10,7.77e-16,10,5e-16,0.19515084297971785,0.00096532207609591929,0.00073320453409957327,0.016
1629,27050082779,0.159339723662,0.840660276338,0.1019191317,0.738741144639,0.057420591962,0.718316230056,0.88257060084,0.03995888260869896,10,6.11e-16,10,3.89e-16,0.18685187789402868,0.00088098991902953768,0.000775481435669612,0.016
1630,27050082780,0.160273238197,0.839726761803,0.102777023423,0.73694973838,0.0574962147744,0.71672010979,0.882234423432,0.040790092394531158,10,7.22e-16,10,5e-16,0.19700490040887531,0.00096566813374206076,0.000772639066676958,0.016
1631,27050082781,0.160316547826,0.839683452174,0.101133486818,0.738549965356,0.0591830610076,0.716671351493,0.879743836494,0.040812564481276577,10,7.77e-16,10,4.44e-16,0.21566239599687764,0.0010621418800557305,0.00081625178198153989,0.016
1632,27050082782,0.157597794086,0.842402205914,0.0994653918554,0.742936814059,0.0581324022304,0.721312030119,0.881948503737,0.039650051121445727,10,5.55e-16,10,3.89e-16,0.18184292503942123,0.00087362135632886256,0.00072496418033503969,0.016
1633,27050082783,0.160886744633,0.839113255367,0.102704113272,0.736409142095,0.0581826313614,0.715681638248,0.881078263215,0.040307975807885039,10,6.66e-16,10,4.44e-16,0.19242234823802318,0.00094431213453216925,0.00079839496558428756,0.016
1634,27050082784,0.166569909006,0.833430090994,0.104536446945,0.728893644049,0.0620334620614,0.706060015041,0.874091204663,0.042295225065738434,10,1.11e-15,10,7.22e-16,0.19229840033051326,0.00089537531031640442,0.00072196990161635432,0.016
1635,27050082785,0.162951527238,0.837048472762,0.102860349161,0.734188123601,0.0600911780772,0.712186122903,0.877783190005,0.041124902509595405,10,8.33e-16,10,5e-16,0.18770484043069557,0.00086616470427494814,0.00072951014357182831,0.016
1636,27050082786,0.163595481813,0.836404518187,0.103517786775,0.732886731412,0.0600776950379,0.711088571839,0.877652278693,0.041463462412334791,10,9.44e-16,10,5.55e-16,0.20498004720891272,0.0010484604507700029,0.00078526399398632025,0.016
1637,27050082787,0.166009886265,0.833990113735,0.103818904637,0.730171209098,0.0621909816279,0.707013321766,0.873987312176,0.042365243297686012,10,1.17e-15,10,6.11e-16,0.2180177914672019,0.0011854482327669791,0.00072986344863949283,0.016
1638,27050082788,0.161349158138,0.838650841862,0.102281680607,0.736369161255,0.059067477531,0.714904928751,0.879667028493,0.040878381999257488,10,7.77e-16,10,4.44e-16,0.20981703835004462,0.0011062206373126581,0.0007785212998779763,0.016
1639,27050082789,0.161676433682,0.838323566318,0.102614738245,0.735708828073,0.0590616954375,0.714345986493,0.879597769502,0.040340465255158622,10,6.66e-16,10,5e-16,0.16678199745796407,0.00070736067627531415,0.000729810171427398,0.016
1640,27050082790,0.162834632099,0.837165367901,0.10296751702,0.734197850882,0.0598671150791,0.712382049332,0.878140084151,0.04133097941240424,10,8.88e-16,10,5.55e-16,0.18671603177707397,0.00092245608221097695,0.00078750869620925986,0.016
1641,27050082791,0.162602490932,0.837397509068,0.102733566192,0.734663942876,0.0598689247398,0.71277792078,0.878192020172,0.041142247560005972,10,8.88e-16,10,5e-16,0.19812758617670478,0.00091930175564479421,0.00079058939561361952,0.016
1642,27050082792,0.160761357099,0.839238642901,0.101722618795,0.737516024106,0.0590387383037,0.715908764252,0.879849483201,0.041465173341475786,10,9.44e-16,10,5.55e-16,0.20037302016334646,0.00095090450869494438,0.00074489334372823213,0.016
1643,27050082793,0.156801669747,0.843198330253,0.101873361101,0.741324969153,0.0549283086459,0.722630297636,0.886855548728,0.039695127671823018,10,5.55e-16,10,3.33e-16,0.20601405663408467,0.0010176757559746548,0.00075531946170402111,0.016
1644,27050082794,0.161173003539,0.838826996461,0.102389690188,0.736437306273,0.0587833133518,0.715201556458,0.880126781548,0.040720143481331655,10,7.77e-16,10,5e-16,0.18482060824593871,0.00082519149154320476,0.00073927085720353937,0.016
1645,27050082795,0.156636800691,0.843363199309,0.100923327586,0.742439871723,0.0557134731058,0.722925186023,0.885741865017,0.039402408881496452,10,5e-16,10,3.89e-16,0.17907634096620895,0.00077466717207215691,0.00072835818658320084,0.016
1646,27050082796,0.158078072444,0.841921927556,0.101005703909,0.740916223648,0.0570723685348,0.72047247666,0.883389440762,0.040262776382939902,10,6.66e-16,10,3.89e-16,0.20767311920098863,0.0010331085931261979,0.00081299957865999602,0.016
1647,27050082797,0.161695610136,0.838304389864,0.103409192768,0.734895197096,0.0582864173678,0.714301618266,0.880733120869,0.04055846146150828,10,6.66e-16,10,5e-16,0.17741835873621481,0.00080904037077882856,0.00073092803025601313,0.016
1648,27050082798,0.16591000244,0.83408999756,0.104293461816,0.729796535744,0.0616165406244,0.707174378314,0.874854763905,0.041250302492696449,10,8.88e-16,10,6.11e-16,0.1680735494389638,0.00072779614367707518,0.00074702507305727996,0.016
1649,27050082799,0.161695698202,0.838304301798,0.102732894272,0.735571407526,0.0589628039292,0.714311613715,0.87973860036,0.041094091238641946,10,8.33e-16,10,5e-16,0.19269753829391545,0.00090964309098502617,0.00071689341949076376,0.016
1650,27050082800,0.156219695434,0.843780304566,0.0986791776213,0.745101126945,0.0575405178126,0.723669081968,0.883158883892,0.040313677434114494,10,6.66e-16,10,3.89e-16,0.20721842412356295,0.0010564035572766034,0.00079403233102302308,0.016
1651,27050082801,0.159910421446,0.840089578554,0.102607121805,0.73748245675,0.0573032996415,0.717337792833,0.88260530511,0.04046250202282755,10,6.66e-16,10,4.44e-16,0.19833634565935332,0.0009787126589277449,0.00082438435343549458,0.016
1652,27050082802,0.160413258299,0.839586741701,0.102050637965,0.737536103735,0.0583626203339,0.716493680109,0.880926940294,0.040547035609862496,10,6.66e-16,10,5e-16,0.1776611025367425,0.00076861011045951976,0.00070157363218581925,0.016
1653,27050082803,0.165884841308,0.834115158692,0.10411702595,0.729998132742,0.0617678153581,0.707219391925,0.874638100399,0.041647090510708563,10,9.99e-16,10,6.11e-16,0.19362097849362025,0.00087504902749509195,0.00073300623421085332,0.016
1654,27050082804,0.161045480892,0.838954519108,0.102467295562,0.736487223546,0.0585781853304,0.715416340059,0.880458786072,0.040358543449985164,10,6.66e-16,10,4.44e-16,0.17730426798662124,0.00081006134044839251,0.00070997557271337657,0.016
1655,27050082805,0.157662455365,0.842337544635,0.0990568108296,0.743280733805,0.0586056445355,0.721208211074,0.881236824062,0.039627588292127716,10,5.55e-16,10,3.33e-16,0.1966813262919328,0.00091872614502600805,0.00074798870550274942,0.016
1656,27050082806,0.158271226287,0.841728773713,0.100623298049,0.741105475664,0.0576479282383,0.720149991115,0.882496005345,0.039888368884067979,10,6.11e-16,10,3.89e-16,0.1882677650381499,0.00084965319029246757,0.00078196856067220275,0.016
1657,27050082807,0.163753222823,0.836246777177,0.103629294664,0.732617482513,0.0601239281595,0.710820588812,0.877547504318,0.041231017236105352,10,8.88e-16,10,5e-16,0.19472958779994731,0.0009460092639861199,0.00078984187855562148,0.016
1658,27050082808,0.164801337197,0.835198662803,0.104591880482,0.730606782321,0.0602094567158,0.709037907246,0.877178514248,0.041679816409134263,10,9.44e-16,10,6.11e-16,0.19876520977476253,0.00092470413544722292,0.00077491977433452662,0.016
1659,27050082809,0.15353735812,0.84646264188,0.0982714549586,0.748191186921,0.0552659031615,0.728250911053,0.8871761907,0.039031288688512467,10,5e-16,10,3.33e-16,0.1881213344987267,0.00086034462385910259,0.00075976849144365267,0.016
1660,27050082810,0.157922227979,0.842077772021,0.100977551852,0.74110022017,0.056944676127,0.720737776042,0.883615311911,0.03987993440986224,10,6.11e-16,10,3.89e-16,0.17947648131102112,0.00079968269077053758,0.00077998423692943013,0.017
1661,27050082811,0.160863470137,0.839136529863,0.102229703723,0.73690682614,0.0586337664142,0.715728178474,0.880420513398,0.039940748501234233,10,6.11e-16,10,3.89e-16,0.1764580950777791,0.00076520453517342707,0.00072295381013430494,0.017
1662,27050082812,0.155911936313,0.844088063687,0.100076781317,0.74401128237,0.0558351549957,0.724172383534,0.88574277626,0.039224997390655901,10,5e-16,10,3.33e-16,0.18404332568787485,0.00085920880310550785,0.0007440240587989461,0.016
1663,27050082813,0.161785661876,0.838214338124,0.10118101697,0.737033321154,0.060604644906,0.714182660415,0.877303246736,0.041175888029956552,10,8.88e-16,10,5e-16,0.19615587957221758,0.00094086096553480159,0.00071274021054115331,0.016
1664,27050082814,0.160229950324,0.839770049676,0.101140665467,0.738629384209,0.0590892848562,0.716818033378,0.87990250694,0.040113494135896849,10,6.11e-16,10,4.44e-16,0.16935118517616343,0.00078717921698042337,0.00081246178065567823,0.016
1665,27050082815,0.156002091095,0.843997908905,0.100174647345,0.74382326156,0.0558274437501,0.724017317853,0.885731691717,0.040016017938894012,10,6.11e-16,10,3.89e-16,0.20896806720433381,0.0010797052938890266,0.0007071182120145349,0.016
1666,27050082816,0.158418623284,0.841581376716,0.100044049507,0.741537327209,0.0583745737761,0.719908261905,0.881391654019,0.041000309469117327,10,7.77e-16,10,5e-16,0.20637977115310224,0.00096613933586524921,0.00077900849616555339,0.016
1667,27050082817,0.158064998016,0.841935001984,0.101482675138,0.740452326846,0.0565823228777,0.720487541845,0.884113157479,0.040222689333978663,10,6.11e-16,10,3.89e-16,0.20885830322079602,0.00098924726210733623,0.00069598383928760497,0.016
1668,27050082818,0.153978130147,0.846021869853,0.0990444564902,0.746977413363,0.0549336736567,0.727486429139,0.887553108302,0.039662544257043693,10,5.55e-16,10,3.33e-16,0.21826448244940688,0.0011634534424554144,0.00075252292559851227,0.016
1669,27050082819,0.159610075206,0.840389924794,0.103802021304,0.73658790349,0.0558080539016,0.717829287951,0.884876198443,0.040624468533234932,10,7.22e-16,10,4.44e-16,0.20232588158418796,0.001044225126551647,0.0007450769104370451,0.016
1670,27050082820,0.15950370878,0.84049629122,0.101641283895,0.738855007325,0.0578624248851,0.718042150847,0.881881319791,0.040191243985845872,10,6.66e-16,10,4.44e-16,0.16169948604701101,0.00069837624432052975,0.00072808065205476596,0.016
1671,27050082821,0.152904564515,0.847095435485,0.0992936867837,0.747801748702,0.0536108777311,0.729317137698,0.889770440704,0.03930213966212296,10,5e-16,10,3.33e-16,0.20169554545332402,0.0010106272871274664,0.00079836716823547603,0.016
1672,27050082822,0.162967749983,0.837032250017,0.102940947968,0.734091302049,0.0600268020154,0.712157502255,0.877874035362,0.041082002606354903,10,7.77e-16,10,5e-16,0.19338839278677278,0.00090982734015998166,0.00077819535030394197,0.016
1673,27050082823,0.160955609754,0.839044390246,0.102623698737,0.736420691509,0.0583319110166,0.71556620192,0.880842331676,0.040482543118546897,10,6.66e-16,10,4.44e-16,0.19872961333233685,0.0010022369334844162,0.00078525782596656037,0.016
1674,27050082824,0.16594464913,0.83405535087,0.103898696336,0.730156654534,0.0620459527943,0.707121962727,0.874215467689,0.042023413599446814,10,1.05e-15,10,6.66e-16,0.18658213844890692,0.00089943980403070967,0.00067167494641168354,0.016
1675,27050082825,0.160105756,0.839894244,0.102056012398,0.737838231603,0.0580497436019,0.717014848481,0.881460800007,0.040429388826422094,10,6.66e-16,10,4.44e-16,0.19590404527200023,0.0010096917124380659,0.00077106178650463309,0.016
1676,27050082826,0.161209436059,0.838790563941,0.102092615958,0.736697947983,0.0591168201007,0.715144323479,0.87962774263,0.040592716408163261,10,7.22e-16,10,5e-16,0.17971613573500589,0.00082083395544059316,0.00070064058972701081,0.016
1677,27050082827,0.160988403782,0.839011596218,0.10186512115,0.737146475068,0.059123282632,0.715522037962,0.879670940787,0.040278769460647873,10,6.11e-16,10,4.44e-16,0.17865605949820573,0.00083916940761945117,0.00077291236768369344,0.016
1678,27050082828,0.162703256756,0.837296743244,0.104008421777,0.733288321467,0.0586948349789,0.712588471533,0.879894586885,0.040891749188207774,10,7.77e-16,10,5e-16,0.19480812755699362,0.0009664090749485749,0.00073678928640034502,0.016
1679,27050082829,0.155554490238,0.844445509762,0.0997199442975,0.744725565464,0.0558345459409,0.724786880882,0.885832732515,0.039359670192973477,10,5e-16,10,3.89e-16,0.18289722535328956,0.0007909602465974013,0.00083395944326295282,0.016
1680,27050082830,0.159254222289,0.840745777711,0.100572622632,0.740173155079,0.0586815996562,0.718481526177,0.880737219452,0.040464399332847394,10,7.22e-16,10,4.44e-16,0.19265721991501161,0.00099023986133554452,0.0007456653539930745,0.016
1681,27050082831,0.167820286825,0.832179713175,0.10463276375,0.727546949424,0.0631875230751,0.703956391582,0.872111495347,0.041601158693634045,10,9.99e-16,10,6.66e-16,0.17059973711107657,0.00072904134593066122,0.00071950909302596834,0.016
1682,27050082832,0.160426076874,0.839573923126,0.10257050619,0.737003416936,0.0578555706845,0.716464157349,0.881669388022,0.040928417936082095,10,8.33e-16,10,4.44e-16,0.20425049514023119,0.0009968594448978847,0.00068414096824972765,0.016
1683,27050082833,0.15759057492,0.84240942508,0.101672544381,0.740736880699,0.0559180305397,0.721291198564,0.885206093961,0.040104083500889766,10,6.11e-16,10,3.89e-16,0.19253344885170154,0.00088759382571116426,0.00075863132240247023,0.016
1684,27050082834,0.153528656214,0.846471343786,0.1001021355,0.746369208285,0.0534265207142,0.728238318564,0.889882864151,0.03934443282169884,10,5e-16,10,3.33e-16,0.20364903224533148,0.0010542367253748579,0.00079221736233260642,0.017
1685,27050082835,0.157300496772,0.842699503228,0.0999355693841,0.742763933844,0.0573649273878,0.721810598938,0.883149985482,0.04010506096858947,10,6.11e-16,10,3.89e-16,0.18214724117634529,0.00082915161208751216,0.00077108135107532372,0.016
1686,27050082836,0.160765845925,0.839234154075,0.10334043699,0.735893717085,0.0574254089346,0.715876892469,0.88222050827,0.041038916532492531,10,8.88e-16,10,5e-16,0.18990986291896339,0.000886753968794116,0.00068593501310075208,0.016
1687,27050082837,0.158468104079,0.841531895921,0.100142202277,0.741389693643,0.058325901802,0.719822734691,0.881451156668,0.040124224049294693,10,6.11e-16,10,3.89e-16,0.18770949262698089,0.00088166678332657605,0.00075558480796698358,0.016
1688,27050082838,0.159705448449,0.840294551551,0.100830775909,0.739463775642,0.0588746725394,0.717712074096,0.88034429626,0.040230890826611215,10,6.11e-16,10,3.89e-16,0.18292138361754728,0.00083649266701236536,0.00068008796504440226,0.016
1689,27050082839,0.157913164794,0.842086835206,0.100337973659,0.741748861547,0.0575751911359,0.720762775222,0.882690476385,0.039931707056909779,10,6.11e-16,10,3.89e-16,0.19797832177914243,0.00090789285049016353,0.00073538358358031161,0.016
1690,27050082840,0.159852999225,0.840147000775,0.101817975504,0.738329025271,0.0580350237214,0.717447010165,0.881543272855,0.040650090998858579,10,7.22e-16,10,4.44e-16,0.19822085789441979,0.00094898588344493316,0.00075016759911180654,0.016
1691,27050082841,0.162973361686,0.837026638314,0.103002422312,0.734024216002,0.0599709393741,0.712147098136,0.877954853926,0.041349141734770882,10,8.33e-16,10,5e-16,0.20031479654685791,0.00099731665897437359,0.00075349639646485279,0.016
1692,27050082842,0.161380540431,0.838619459569,0.101850151768,0.736769307801,0.0595303886622,0.714858274748,0.878978938771,0.041252273059292632,10,8.88e-16,10,5e-16,0.19601269043596625,0.00099480766762463342,0.00077742054137528089,0.016
1693,27050082843,0.155429298431,0.844570701569,0.100609909116,0.743960792453,0.0548193893144,0.724986938525,0.887356583027,0.039505531050441203,10,5e-16,10,3.33e-16,0.20356052248520673,0.0010212184133772497,0.0007723908607776349,0.016
1694,27050082844,0.160148179904,0.839851820096,0.102470384192,0.737381435904,0.0576777957113,0.716936708645,0.881997482161,0.041171159381207821,10,8.88e-16,10,5e-16,0.21924034108846413,0.0011493912220081747,0.00073725330780403118,0.016
1695,27050082845,0.159842313528,0.840157686472,0.102053699285,0.738103987187,0.057788614243,0.7174615965,0.881908146293,0.04058809143644708,10,7.22e-16,10,3.89e-16,0.20859287359987633,0.0010493113412646936,0.00080537746334184072,0.016
1696,27050082846,0.161637586281,0.838362413719,0.10219223722,0.736170176499,0.0594453490604,0.714418065893,0.8790428977,0.039865440742077492,10,6.11e-16,10,4.44e-16,0.16884561482551363,0.00073532760976185009,0.00074387717375215437,0.016
1697,27050082847,0.166213069633,0.833786930367,0.104164661279,0.729622269088,0.0620484083536,0.706666096119,0.874150531946,0.041982438850294693,10,1.05e-15,10,6.66e-16,0.17960792927893643,0.00087268001594733549,0.00066695471599654502,0.016
1698,27050082848,0.163001554534,0.836998445466,0.103329669634,0.733668775832,0.0596718849,0.712094553379,0.878387942003,0.041395765170267128,10,8.88e-16,10,5.55e-16,0.18772626812566984,0.00087270961364259696,0.00074162259003306326,0.016
1699,27050082849,0.158986834809,0.841013165191,0.101631896235,0.739381268956,0.0573549385746,0.718919496287,0.882752636255,0.041120883086038874,10,8.33e-16,10,5e-16,0.21473208580857084,0.0011371045544249904,0.00075812688766744977,0.016
1700,27050082850,0.156509476602,0.843490523398,0.101146814376,0.742343709022,0.0553626622264,0.723138600275,0.886289176641,0.040123213133602544,10,6.11e-16,10,3.89e-16,0.20738389952412717,0.0010384400454117239,0.00075850382847334266,0.016
1701,27050082851,0.162360267788,0.837639732212,0.102730178107,0.734909554105,0.0596300896817,0.713187489124,0.878600265192,0.040601513835843116,10,7.22e-16,10,4.44e-16,0.1921978524837793,0.00095420348300131487,0.00073098171886290661,0.016
1702,27050082852,0.157949092239,0.842050907761,0.100307947365,0.741742960396,0.057641144874,0.720702157484,0.88258471008,0.039976835117786352,10,6.11e-16,10,3.89e-16,0.1843205835898567,0.00085981760087115093,0.00075338621387333613,0.016
1703,27050082853,0.163414103687,0.836585896313,0.102743231658,0.733842664655,0.0606708720285,0.711406468065,0.876822495875,0.041429133082968528,10,8.88e-16,10,5e-16,0.21238354786902092,0.0010886768061551505,0.00083884209805832482,0.017
1704,27050082854,0.164573201537,0.835426798463,0.103893270867,0.731533527596,0.0606799306705,0.709433080253,0.876539526988,0.041355937324602084,10,8.88e-16,10,6.11e-16,0.17313919256594346,0.0008032091648423926,0.00072273415192896707,0.016
1705,27050082855,0.160275230184,0.839724769816,0.102320637517,0.737404132299,0.0579545926675,0.716723579008,0.881559986457,0.039993234204984268,10,6.11e-16,10,4.44e-16,0.16678685368484147,0.00075036665210149003,0.00079134160624117151,0.016
1706,27050082856,0.157814613134,0.842185386866,0.100123182096,0.74206220477,0.0576914310378,0.72093352479,0.882543702433,0.039708185361705228,10,5.55e-16,10,3.89e-16,0.18594951301532048,0.00091873477861950854,0.00071645115030746244,0.016
1707,27050082857,0.163408405036,0.836591594964,0.10352424936,0.733067345605,0.059884155676,0.711404376696,0.877980547121,0.041012692873228965,10,7.77e-16,10,6.11e-16,0.14708834465827514,0.00058855456873215179,0.00067858532909266186,0.017
1708,27050082858,0.155205725208,0.844794274792,0.0990522863902,0.745741988402,0.0561534388178,0.725391492969,0.885451004431,0.039485075796064993,10,5e-16,10,3.33e-16,0.19176745698645437,0.00092067511825595161,0.00072045543222380606,0.016
1709,27050082859,0.163374248818,0.836625751182,0.104002105593,0.732623645589,0.0593721432242,0.71145489332,0.878741352599,0.041532917179990518,10,9.44e-16,10,5e-16,0.21655056689010843,0.0011616694362457059,0.00074376995850238697,0.016
1710,27050082860,0.156312907487,0.843687092513,0.0999170334148,0.743770059098,0.0563958740724,0.723491765392,0.88481874269,0.039087944502898993,10,5e-16,10,3.33e-16,0.18200864712034437,0.00084610622958574766,0.00077418962011581004,0.016
1711,27050082861,0.16062237218,0.83937762782,0.103427345805,0.735950282015,0.0571950263755,0.716118667332,0.882593566823,0.04045160457163248,10,6.66e-16,10,4.44e-16,0.19234349864119049,0.00092197731794791402,0.00074843446221247128,0.016
1712,27050082862,0.159149259627,0.840850740373,0.10007941968,0.740771320693,0.0590698399469,0.718667069109,0.880191809115,0.040188260090434288,10,6.66e-16,10,4.44e-16,0.17574588918123601,0.00079634421840804332,0.00078082500200261104,0.017
1713,27050082863,0.164158229828,0.835841770172,0.103850377941,0.731991392231,0.0603078518871,0.710133736754,0.877182828345,0.041789025466736962,10,9.99e-16,10,6.11e-16,0.19178311249580093,0.00089759964608290528,0.00069867869630701595,0.016
1714,27050082864,0.156985416934,0.843014583066,0.100329387364,0.742685195702,0.0566560295697,0.722340749312,0.884269903285,0.039835585303361253,10,6.11e-16,10,3.89e-16,0.19099356285034597,0.00088055251268595624,0.0007649630077930079,0.016
1715,27050082865,0.156815643832,0.843184356168,0.100345085716,0.742839270452,0.0564705581162,0.722629437766,0.884584508347,0.040396211102445498,10,6.66e-16,10,3.89e-16,0.20523707492076959,0.001052717175820235,0.00074412132595286944,0.017
1716,27050082866,0.159410913736,0.840589086264,0.100916272749,0.739672813516,0.0584946409869,0.718210472328,0.880974194079,0.040601341284828826,10,6.66e-16,10,5e-16,0.18267305394454181,0.00078339138446679047,0.00076829099592623691,0.017
1717,27050082867,0.162481009513,0.837518990487,0.103882331473,0.733636659014,0.05859867804,0.71296605868,0.880088293688,0.041776253409751801,10,1.05e-15,10,5.55e-16,0.21768664222293532,0.0010895951049712403,0.00072649783358795213,0.017
1718,27050082868,0.154954148084,0.845045851916,0.0993673810401,0.745678470876,0.0555867670438,0.725815822561,0.88634720032,0.04007242939069993,10,6.11e-16,10,3.89e-16,0.20975304193630528,0.0010881804658606372,0.00079804589579723754,0.016
1719,27050082869,0.158097439408,0.841902560592,0.101674157586,0.740228403006,0.0564232818222,0.720429536676,0.884339066825,0.040415258797111428,10,7.22e-16,10,3.89e-16,0.20853972526496256,0.0010668052051147497,0.00071539926697512302,0.016
1720,27050082870,0.158998048082,0.841001951918,0.101817169856,0.739184782062,0.057180878226,0.718897681081,0.883005838571,0.040268337368907094,10,6.11e-16,10,3.89e-16,0.1907005095062303,0.00092030435604317372,0.00076176818513610156,0.016
1721,27050082871,0.156107562259,0.843892437741,0.100141385574,0.743751052167,0.0559661766852,0.723838145033,0.885501499746,0.040315804947002584,10,6.66e-16,10,3.89e-16,0.22892656299945757,0.0012464427316167266,0.00080616929358287765,0.016
1722,27050082872,0.157663889378,0.842336110622,0.101153533975,0.741182576647,0.0565103554036,0.721174321976,0.884317202102,0.040151572981317211,10,6.11e-16,10,3.89e-16,0.19019467590142647,0.00094876204381386445,0.00069984035466519594,0.016
1723,27050082873,0.156065725982,0.843934274018,0.099409225619,0.744525048399,0.0566565003632,0.723920393509,0.884496902507,0.039639093314489421,10,6.11e-16,10,3.89e-16,0.19654233467715432,0.00096116487026833236,0.00080000050583477591,0.016
1724,27050082874,0.16325356558,0.83674643442,0.102362537938,0.734383896482,0.0608910276417,0.711683320484,0.876536357392,0.041070000275569146,10,8.33e-16,10,5e-16,0.18453941737712087,0.00083967150780233659,0.00074038829515254967,0.016
1725,27050082875,0.158815339282,0.841184660718,0.101338969185,0.739845691533,0.0574763700973,0.719215059213,0.882615736998,0.040515687126801453,10,7.22e-16,10,4.44e-16,0.18753217504517161,0.00088260505581015561,0.00076523884698453297,0.017
1726,27050082876,0.162560364828,0.837439635172,0.102903070944,0.734536564228,0.0596572938832,0.712846590793,0.878513102769,0.040797746941443294,10,7.22e-16,10,5e-16,0.1925554642081061,0.00090537922667251701,0.00070537372284436544,0.016
1727,27050082877,0.158686320186,0.841313679814,0.101526958818,0.739786720996,0.0571593613674,0.719431329708,0.883113206449,0.040321156319467172,10,6.66e-16,10,3.89e-16,0.1917586602562098,0.00089632265417297823,0.00072604171348874494,0.016
1728,27050082878,0.156001087874,0.843998912126,0.100814643765,0.743184268361,0.0551864441093,0.724009427015,0.886674410924,0.0396024647327941,10,5.55e-16,10,3.33e-16,0.19951081757176248,0.00093279977532016386,0.00079313909500922921,0.016
1729,27050082879,0.158090136051,0.841909863949,0.101965063332,0.739944800617,0.0561250727195,0.720437584689,0.88477931261,0.040114941725641763,10,6.11e-16,10,4.44e-16,0.18368417623270328,0.00077430896361226531,0.00073498072952714192,0.016
1730,27050082880,0.164486892074,0.835513107926,0.102336340398,0.733176767528,0.0621505516766,0.709602000721,0.874397240783,0.04213244091675615,10,1.11e-15,10,6.11e-16,0.21443950658298649,0.0010839050686760464,0.00074669390591747525,0.017
1731,27050082881,0.162389598116,0.837610401884,0.1026255821,0.734984819784,0.0597640160163,0.713139464142,0.878396433334,0.041283576346518365,10,8.88e-16,10,4.44e-16,0.22782171378197114,0.0012260263349053112,0.00074291096559550454,0.017
1732,27050082882,0.160711775795,0.839288224205,0.102277271035,0.73701095317,0.0584345047596,0.715984442727,0.880749752795,0.040879920729983352,10,7.22e-16,10,5e-16,0.19757933547282513,0.00098258656467339889,0.00072688658176010574,0.016
1733,27050082883,0.158422411233,0.841577588767,0.102161786223,0.739415802544,0.0562606250105,0.719870060946,0.884498895873,0.040368509223728227,10,6.66e-16,10,3.89e-16,0.19126598914945492,0.00091534799338289748,0.00071877825905341391,0.017
1734,27050082884,0.16191309303,0.83808690697,0.102153579896,0.735933327074,0.0597595131346,0.713952467857,0.878515662759,0.040759941240273177,10,7.22e-16,10,5e-16,0.18675997925142584,0.00089618474243611699,0.00081909966293101661,0.016
1735,27050082885,0.158143985942,0.841856014058,0.100853885193,0.741002128865,0.0572901007489,0.720362740347,0.883053196913,0.040168925482471592,10,6.11e-16,10,3.89e-16,0.18517411850797461,0.00084004267381663871,0.0008449031901545304,0.016
1736,27050082886,0.15805676803,0.84194323197,0.100014941337,0.741928290633,0.0580418266924,0.72052354474,0.881969243035,0.039962574752666694,10,6.11e-16,10,3.89e-16,0.17908026409424382,0.00080064961983551436,0.000730793447041439,0.016
1737,27050082887,0.160493493229,0.839506506771,0.102281047899,0.737225458872,0.0582124453299,0.71635424836,0.881128510703,0.040369836219176378,10,6.66e-16,10,4.44e-16,0.18558862741307758,0.00090812672988297176,0.00074996858189993563,0.016
1738,27050082888,0.158227394521,0.841772605479,0.101452541682,0.740320063796,0.056774852839,0.72021202817,0.883790399509,0.040092802299005192,10,6.11e-16,10,4.44e-16,0.16430556067290292,0.00072220024844121594,0.00074657859595263481,0.016
1739,27050082889,0.161398626789,0.838601373211,0.102699476741,0.735901896469,0.0586991500481,0.714814917456,0.880196817531,0.040853521368510635,10,7.77e-16,10,5e-16,0.19514147307703855,0.00097750937513731476,0.00075294094981385019,0.016
1740,27050082890,0.157139796838,0.842860203162,0.101408701998,0.741451501164,0.0557310948404,0.722061882218,0.885591791765,0.040268836900475169,10,6.66e-16,10,3.89e-16,0.19821138263698357,0.00099382020379351708,0.00080991879854778396,0.016
1741,27050082891,0.158094175681,0.841905824319,0.101727657949,0.74017816637,0.0563665177327,0.720434280657,0.884423325539,0.040684361452802076,10,7.22e-16,10,3.89e-16,0.22259111401191201,0.0011642022994252732,0.00084458710866892309,0.016
1742,27050082892,0.158430987448,0.841569012552,0.102110511927,0.739458500625,0.0563204755203,0.719856261031,0.884408806282,0.040463227140145518,10,7.22e-16,10,4.44e-16,0.18553474546327775,0.00087312129746427308,0.00075765686374283463,0.017
1743,27050082893,0.160553902611,0.839446097389,0.101351283363,0.738094814026,0.0592026192482,0.716265826443,0.879658172879,0.040623818283122601,10,7.22e-16,10,3.89e-16,0.20948712300618766,0.0010578567833941742,0.00074990997875500748,0.016
1744,27050082894,0.159237034842,0.840762965158,0.101622941933,0.739140023225,0.0576140929096,0.718494940782,0.882310949626,0.040184140004883601,10,6.11e-16,10,4.44e-16,0.17606759345907563,0.00075636046611280902,0.00076757717233358141,0.016
1745,27050082895,0.160073124915,0.839926875085,0.101478738331,0.738448136754,0.0585943865844,0.717078831838,0.88066785064,0.040612255950337517,10,7.22e-16,10,4.44e-16,0.19867536601856439,0.00095375106922592726,0.00072057545286426702,0.016
1746,27050082896,0.157827438042,0.842172561958,0.102090517245,0.740082044713,0.0557369207962,0.720882212638,0.885414301389,0.040109295115422751,10,6.11e-16,10,3.89e-16,0.19485606329198646,0.00095092429109866667,0.0007791476123119442,0.016
1747,27050082897,0.159793567508,0.840206432492,0.101547627203,0.738658805289,0.0582459403058,0.7175518603,0.881247481327,0.040542000854465202,10,7.22e-16,10,5e-16,0.17052637690545991,0.00072336350715785887,0.00075986642133746361,0.016
1748,27050082898,0.159935462773,0.840064537227,0.102013330086,0.738051207141,0.0579221326872,0.71730423515,0.881689397719,0.040390569058248421,10,6.66e-16,10,4.44e-16,0.19108350628528348,0.00089667561298991815,0.0007635579735125735,0.016
1749,27050082899,0.158109172285,0.841890827715,0.10149937499,0.740391452726,0.056609797295,0.72041221935,0.884061963063,0.040508492603698348,10,7.22e-16,10,3.89e-16,0.20534699254240696,0.0010076480450735279,0.00079812196850920485,0.016
1750,27050082900,0.160074164495,0.839925835505,0.101623333149,0.738302502356,0.0584508313462,0.717074900332,0.880878671705,0.041166592336092406,10,8.88e-16,10,5e-16,0.19923468062659344,0.0010071731938018666,0.00076676004970322744,0.016
1751,27050082901,0.154788007885,0.845211992115,0.100126953718,0.745085038397,0.0546610541674,0.726087844686,0.887749969259,0.039764056262548607,10,5.55e-16,10,3.33e-16,0.21678094667264203,0.0011158095513997808,0.0008218666995243849,0.016
1752,27050082902,0.156921704262,0.843078295738,0.101339038496,0.741739257242,0.0555826657667,0.722434025537,0.885863802556,0.039930823442405408,10,6.11e-16,10,3.89e-16,0.19291995749603186,0.0008939398177577573,0.00076676890809781778,0.016
1753,27050082903,0.16325875245,0.83674124755,0.102664627886,0.734076619663,0.0605941245642,0.711670027926,0.876971683386,0.040701240617301029,10,7.22e-16,10,5e-16,0.18915724585128768,0.00089622211062113423,0.0007313278455944748,0.016
1754,27050082904,0.160648517534,0.839351482466,0.103342016407,0.736009466059,0.0573065011273,0.716075647785,0.882423406105,0.040373095275724212,10,6.66e-16,10,3.89e-16,0.19901978924636077,0.00097001820005929152,0.00074011536864251263,0.016
1755,27050082905,0.157697665393,0.842302334607,0.100410161072,0.741892173534,0.0572875043211,0.721128044446,0.883166266312,0.040240588609679537,10,6.11e-16,10,3.89e-16,0.21199962011404161,0.0011022386179531983,0.00078973608573165472,0.016
1756,27050082906,0.165085018352,0.834914981648,0.103113032942,0.731801948706,0.0619719854097,0.708581877675,0.874521590073,0.041249552783615515,10,8.33e-16,10,5e-16,0.19818545395603704,0.00096749045430400045,0.00078654542499215923,0.016
1757,27050082907,0.163785695434,0.836214304566,0.103323015972,0.732891288594,0.0604626794612,0.710770366431,0.877041865131,0.041700302439039376,10,9.99e-16,10,6.11e-16,0.19374839883779982,0.00093651468287612408,0.00075304844579150135,0.016
1758,27050082908,0.159960495308,0.840039504692,0.101461749707,0.738577754985,0.0584987456013,0.717270060458,0.880835570485,0.040623713391250905,10,7.77e-16,10,5e-16,0.18709807565534864,0.00088759621908550467,0.00081422903058457044,0.016
1759,27050082909,0.153623381853,0.846376618147,0.0988667795358,0.747509838611,0.0547566023173,0.728095012711,0.887903218156,0.039056558770666071,10,5e-16,10,3.33e-16,0.18880374578682835,0.00093292130168100501,0.0008105380479490967,0.016
1760,27050082910,0.159988335967,0.840011664033,0.102645900139,0.737365763894,0.0573424358282,0.71720508946,0.882529006615,0.040101492407218171,10,6.11e-16,10,3.89e-16,0.19008842850139307,0.00096645839642335867,0.00080983708568330246,0.016
1761,27050082911,0.157968993634,0.842031006366,0.101573449365,0.740457557001,0.056395544269,0.720649348416,0.884411262211,0.039976901021353449,10,6.11e-16,10,3.89e-16,0.19652477545295899,0.00092816866298411351,0.00075306414569860608,0.016
1762,27050082912,0.163054903597,0.836945096403,0.103502765483,0.733442330921,0.059552138114,0.712001820043,0.878551493187,0.040974271256155687,10,7.77e-16,10,5e-16,0.19781905671225786,0.00092853423282649773,0.00077938809165985885,0.016
1763,27050082913,0.162293495908,0.837706504092,0.102935822353,0.734770681739,0.0593576735558,0.713297313789,0.87901655827,0.040799965239692766,10,7.22e-16,10,5e-16,0.18811387962400161,0.00086493574568861074,0.00073598748933386218,0.016
1764,27050082914,0.158840548918,0.841159451082,0.101104307319,0.740055143763,0.0577362415985,0.719175773959,0.882227519518,0.040050005011593441,10,6.11e-16,10,3.89e-16,0.18767602776027759,0.0008959170545356995,0.0007477433928613907,0.016
1765,27050082915,0.158137680516,0.841862319484,0.100885720363,0.740976599121,0.0572519601528,0.720372977904,0.883110816198,0.040160019107459949,10,6.11e-16,10,3.89e-16,0.18558539712957089,0.00091770186481235979,0.00072389568141844522,0.016
1766,27050082916,0.158369975612,0.841630024388,0.101022019422,0.740608004967,0.05734795619,0.719976236792,0.882912964762,0.040291390364247899,10,6.66e-16,10,3.89e-16,0.20273221577414835,0.0010559583642362608,0.00079161995972917539,0.016
1767,27050082917,0.159381431565,0.840618568435,0.101689703506,0.73892886493,0.057691728059,0.718248897177,0.882161856745,0.040372073909343442,10,7.22e-16,10,4.44e-16,0.19674726197698844,0.0010168818177827821,0.00082507616056754179,0.016
1768,27050082918,0.155657378733,0.844342621267,0.0998900603676,0.744452560899,0.0557673183655,0.72460896464,0.885905916318,0.039925816744056507,10,6.11e-16,10,3.89e-16,0.19975372718919571,0.00097097982529969942,0.00077671744134932266,0.016
1769,27050082919,0.157757171765,0.842242828235,0.101937161099,0.740305667136,0.0558200106664,0.721003968488,0.88530935139,0.04070206254600487,10,7.77e-16,10,3.89e-16,0.21584784987403172,0.0011094820282733316,0.0007201115447114314,0.016
1770,27050082920,0.164288435355,0.835711564645,0.103559576949,0.732151987697,0.0607288584063,0.709918418825,0.876533586295,0.041178095738505241,10,8.33e-16,10,5e-16,0.18208124955149108,0.0008538154929942077,0.00068506647015311459,0.016
1771,27050082921,0.159138067812,0.840861932188,0.10066904302,0.740192889169,0.0584690247922,0.718677221049,0.881077907345,0.040606284435943343,10,7.22e-16,10,4.44e-16,0.19749286930714338,0.00092394596600659841,0.00079495653823836011,0.016
1772,27050082922,0.161412659064,0.838587340936,0.102320939921,0.736266401015,0.0590917191433,0.714796841482,0.879616281216,0.041449461360179025,10,8.88e-16,10,5.55e-16,0.19324651638914248,0.00091719734843566012,0.00071560860190923302,0.016
1773,27050082923,0.164686514065,0.835313485935,0.105339847549,0.729973638386,0.0593466665157,0.70922029529,0.878473625356,0.040831629235434451,10,7.77e-16,10,4.44e-16,0.19634221837189625,0.00099275967287772268,0.00070513856553275681,0.016
1774,27050082924,0.164589685574,0.835410314426,0.103704037557,0.731706276869,0.0608856480171,0.709408119049,0.876233242772,0.041863146666205185,10,9.99e-16,10,6.11e-16,0.20857095045287632,0.0010048500019782121,0.0007656248355196151,0.016
1775,27050082925,0.157868482247,0.842131517753,0.101358757596,0.740772760157,0.0565097246513,0.720823416794,0.884267985301,0.039884773955938174,10,6.11e-16,10,3.89e-16,0.18691881232955632,0.00087073276738428452,0.0007648944433414057,0.016
1776,27050082926,0.159760245606,0.840239754394,0.102948998019,0.737290756375,0.0568112475874,0.717587356056,0.883364960915,0.040902342629473357,10,7.77e-16,10,5e-16,0.18139109705594514,0.00076090783173576415,0.00074813798334746233,0.016
1777,27050082927,0.153681858107,0.846318141893,0.0987350773819,0.747583064511,0.0549467807256,0.727997092103,0.887608783274,0.039900620979363588,10,6.11e-16,10,3.89e-16,0.21330960238711416,0.0010329106237369611,0.0008306800339569104,0.016
1778,27050082928,0.16210254401,0.83789745599,0.103036172089,0.734861283901,0.0590663719202,0.713618751924,0.879489971075,0.041516172091161999,10,8.88e-16,10,5.55e-16,0.20553795223419224,0.0010088855408236833,0.00081054845208538521,0.016
1779,27050082929,0.16331267193,0.83668732807,0.101951329858,0.734735998213,0.0613613420717,0.711589654507,0.875831013847,0.040781609858065886,10,7.22e-16,10,5e-16,0.19243902542393465,0.00090567824876808592,0.00074972100105866039,0.016
1780,27050082930,0.160515943244,0.839484056756,0.102124199413,0.737359857343,0.058391743831,0.716318556943,0.880859506503,0.040633345175588913,10,7.22e-16,10,4.44e-16,0.19827307249304771,0.00098293440768008411,0.00076123112507778625,0.016
1781,27050082931,0.157934098393,0.842065901607,0.101165896261,0.740900005347,0.0567682021321,0.720714773918,0.883871878326,0.039871766440020932,10,6.11e-16,10,3.89e-16,0.18354083763320606,0.00082333723596577149,0.00073651160022214209,0.017
1782,27050082932,0.15635908246,0.84364091754,0.101366146117,0.742274771423,0.0549929363438,0.723391394892,0.886870050345,0.039690438841329445,10,5.55e-16,10,3.89e-16,0.19102597006426225,0.00084645471991074469,0.00074237391921607235,0.017
1783,27050082933,0.162283113375,0.837716886625,0.101061544577,0.736655342048,0.0612215687983,0.713342985321,0.876278500577,0.041591151415862164,10,8.88e-16,10,5e-16,0.22442578534841873,0.0011564528730248389,0.00078501433180694791,0.016
1784,27050082934,0.162280755863,0.837719244137,0.102851944783,0.734867299355,0.0594288110797,0.713320116016,0.878914971177,0.040950226489849924,10,7.77e-16,10,5e-16,0.18090774316890501,0.00081414770589020955,0.00071984200595629269,0.016
1785,27050082935,0.157487303764,0.842512696236,0.1030251519,0.739487544336,0.0544621518635,0.72144652692,0.887372048512,0.039862600191531754,10,6.11e-16,10,3.89e-16,0.18717735091444454,0.0009028615806502987,0.00080262458517086493,0.016
1786,27050082936,0.160721134692,0.839278865308,0.101505737868,0.73777312744,0.0592153968244,0.715980159954,0.879599358856,0.040647524153582505,10,7.22e-16,10,4.44e-16,0.19616034546787675,0.00091102224974942323,0.00079884792416305196,0.017
1787,27050082937,0.157982039973,0.842017960027,0.0999650334853,0.742052926542,0.0580170064878,0.720651300131,0.882024013943,0.040297788883729473,10,6.11e-16,10,3.89e-16,0.19083604709515134,0.00089784474896027809,0.00073931077166137593,0.017
1788,27050082938,0.162859559655,0.837140440345,0.103445495753,0.733694944591,0.0594140639018,0.712332753805,0.878800354709,0.041367898622728064,10,8.88e-16,10,5.55e-16,0.19891910961972792,0.00094514052857444574,0.00071734218288750076,0.017
1789,27050082939,0.159506331831,0.840493668169,0.101265457103,0.739228211065,0.0582408747279,0.71804333794,0.881324246488,0.040290507006813747,10,6.66e-16,10,4.44e-16,0.18741836618762553,0.00096893950590409112,0.00075203800789855682,0.017
1790,27050082940,0.161266531795,0.838733468205,0.102685895925,0.73604757228,0.0585806358703,0.715038752689,0.880402503712,0.040623600866424352,10,7.22e-16,10,5e-16,0.19105961966190765,0.00093371388160919458,0.00076994347793660851,0.017
1791,27050082941,0.156450171322,0.843549828678,0.101084498893,0.742465329785,0.0553656724283,0.723240512053,0.886299438567,0.039798296007140618,10,6.11e-16,10,3.89e-16,0.18527055145511462,0.00085214434964581988,0.00073337061110679896,0.017
1792,27050082942,0.161987623125,0.838012376875,0.105209467271,0.732802909603,0.056778155854,0.713780545175,0.882881546552,0.041182023663718953,10,8.88e-16,10,5e-16,0.1936344086571874,0.00093959121197732267,0.00069036321190182794,0.017
1793,27050082943,0.165777097866,0.834222902134,0.105652646996,0.728570255139,0.0601244508704,0.707377793586,0.877079029015,0.041588368815371438,10,9.44e-16,10,6.11e-16,0.19025677879399638,0.0009322149488537806,0.00075601270988795097,0.017
1794,27050082944,0.159460176528,0.840539823472,0.102265861918,0.738273961554,0.0571943146095,0.718106641656,0.882874170733,0.039586372015357821,10,5.55e-16,10,3.89e-16,0.1832567680766104,0.00082616868506766553,0.0007614659881424508,0.017
1795,27050082945,0.158360824138,0.841639175862,0.102162802116,0.739476373746,0.0561980220216,0.719974672437,0.884605959336,0.040327197497361661,10,6.11e-16,10,4.44e-16,0.18888686813647104,0.00099480604446036225,0.00076733615868466803,0.017
1796,27050082946,0.160254938453,0.839745061547,0.102228715438,0.737516346108,0.058026223015,0.716759354247,0.881459539402,0.039990518304985005,10,6.11e-16,10,3.89e-16,0.17674433338899065,0.00083744297314615316,0.00078979304961713929,0.017
1797,27050082947,0.160439175814,0.839560824186,0.102646216729,0.736914607456,0.057792959085,0.716440822134,0.88175830604,0.040429043445493432,10,7.22e-16,10,3.89e-16,0.20008880454367728,0.0009565247639974785,0.00072567044924946888,0.020
1798,27050082948,0.159522459283,0.840477540717,0.101910206889,0.738567333827,0.0576122523942,0.718006304919,0.882244621432,0.040244426343138809,10,6.11e-16,10,4.44e-16,0.18126259995651262,0.00093230274643560796,0.00074696818783393567,0.017
1799,27050082949,0.159969810396,0.840030189604,0.101776247841,0.738253941762,0.0581935625552,0.71724954744,0.88128204284,0.041112370263258306,10,8.88e-16,10,4.44e-16,0.21225748032255976,0.0010956769223410606,0.00070663228304498448,0.017
1800,27050082950,0.164429256544,0.835570743456,0.103439641981,0.732131101475,0.0609896145625,0.709682665557,0.876117535796,0.041184806268400938,10,8.88e-16,10,6.11e-16,0.17572118617585886,0.00086121754240725003,0.00073456884273105931,0.017
1801,27050082951,0.159510503784,0.840489496216,0.101818202993,0.738671293223,0.0576923007905,0.718027968583,0.882129813628,0.040443982902728742,10,6.66e-16,10,3.89e-16,0.19661062504762927,0.00096099934573177722,0.00068307634959624737,0.017
1802,27050082952,0.163640702069,0.836359297931,0.103937224694,0.732422073237,0.0597034773745,0.711005930896,0.878191941699,0.041716801617817163,10,1.05e-15,10,6.11e-16,0.20666839620683453,0.001069806020009494,0.00077197057774817349,0.017
1803,27050082953,0.164599298984,0.835400701016,0.104728145492,0.730672555524,0.0598711534916,0.709376545029,0.877722641865,0.041400966038536373,10,8.88e-16,10,6.11e-16,0.17304310738377049,0.00082301137383449159,0.00077789212209569475,0.019
1804,27050082954,0.162304917946,0.837695082054,0.102859004833,0.734836077221,0.0594459131135,0.713279151081,0.878884122641,0.040870305931481103,10,7.77e-16,10,5e-16,0.19695106577886878,0.00095895265134506979,0.00073788553352590388,0.017
1805,27050082955,0.165686078146,0.834313921854,0.103768026538,0.730545895316,0.0619180516082,0.70755935483,0.874462733676,0.041496877104472703,10,9.44e-16,10,6.11e-16,0.18055466470313986,0.00086746981372136573,0.00073181436767753958,0.017
1806,27050082956,0.153825427815,0.846174572185,0.100071152368,0.746103419816,0.0537542754471,0.727731817017,0.889325798655,0.039287647054711383,10,5e-16,10,3.33e-16,0.19319383637571952,0.00092265443625200573,0.00075947554754338988,0.017
1807,27050082957,0.157838294208,0.842161705792,0.0998460704302,0.742315635362,0.0579922237778,0.720897424299,0.882095641905,0.040375431927131888,10,6.66e-16,10,3.89e-16,0.20045294790334267,0.00099171407969078119,0.0007350659525858492,0.017
1808,27050082958,0.157999619246,0.842000380754,0.101943741504,0.740056639251,0.0560558777419,0.720591741017,0.8849031854,0.039793449077501174,10,5.55e-16,10,3.89e-16,0.17190547821122393,0.00074907945677376577,0.00072647239337648821,0.017
1809,27050082959,0.155393470153,0.844606529847,0.10041489602,0.744191633826,0.0549785741329,0.725050943848,0.887131481582,0.03954701235436478,10,5e-16,10,3.33e-16,0.20218283517471802,0.00096441640043650248,0.00077550695208373187,0.017
1810,27050082960,0.154568727389,0.845431272611,0.0994281421044,0.746003130507,0.0551405852846,0.726472478212,0.887100006893,0.039317849396810309,10,5e-16,10,3.89e-16,0.17407627603971454,0.00076262742045554179,0.00081789562850241441,0.017
1811,27050082961,0.157787011042,0.842212988958,0.101365155783,0.740847833175,0.0564218552594,0.720961819385,0.884417138727,0.040011414497752723,10,6.11e-16,10,3.89e-16,0.17910688768688987,0.00084166818507296699,0.00075259112458241409,0.017
1812,27050082962,0.164526885226,0.835473114774,0.104534617301,0.730938497472,0.059992267925,0.709501573668,0.877561329499,0.041535586614935532,10,9.44e-16,10,5.55e-16,0.19977855270082834,0.0010164657001025007,0.00075658447686385887,0.017
1813,27050082963,0.162292014211,0.837707985789,0.103846203845,0.733861781943,0.0584458103662,0.713286163674,0.880357631855,0.041023826647755175,10,8.33e-16,10,5e-16,0.2056504525712155,0.0010268857569791616,0.00080217189963543837,0.017
1814,27050082964,0.161101979539,0.838898020461,0.102185779439,0.736712241022,0.0589162000999,0.715324883612,0.879948325073,0.041065246881905326,10,8.33e-16,10,5e-16,0.20554619184922329,0.0010084124970737168,0.00076299503802856742,0.017
1815,27050082965,0.163529495075,0.836470504925,0.103032678822,0.733437826102,0.0604968162532,0.711207267066,0.877051447436,0.041016492829976298,10,7.77e-16,10,5e-16,0.18316044835440448,0.00082228713380854529,0.00067801824933100589,0.017
1816,27050082966,0.156414010897,0.843585989103,0.10077601137,0.742809977732,0.0556379995269,0.72330671192,0.885907991766,0.040371131459968783,10,6.66e-16,10,3.89e-16,0.20278497200419277,0.00099915817571836324,0.00079472446696309939,0.017
1817,27050082967,0.163396967873,0.836603032127,0.103254768457,0.73334826367,0.060142199416,0.711427734214,0.877603816417,0.041338614221460242,10,8.88e-16,10,5.55e-16,0.18618128880712459,0.00095742089375588316,0.00073132173865098407,0.017
1818,27050082968,0.15681825012,0.84318174988,0.100541800682,0.742639949198,0.0562764494373,0.722622051163,0.884869265034,0.039284925149606631,10,5e-16,10,3.89e-16,0.17900847384193752,0.00082853010255469939,0.00076798687157166728,0.017
1819,27050082969,0.160570899621,0.839429100379,0.102036047931,0.737393052448,0.0585348516894,0.716226753538,0.880635929081,0.040287443596848001,10,6.11e-16,10,4.44e-16,0.18480917724778645,0.00087751344298354244,0.00079603097136473179,0.017
1820,27050082970,0.156106318235,0.843893681765,0.100522020106,0.743371661659,0.0555842981296,0.723834554598,0.886063289589,0.039600111155759489,10,5.55e-16,10,3.89e-16,0.17881236992542904,0.00085665283793619597,0.00073571724567956999,0.017
1821,27050082971,0.160559635088,0.839440364912,0.100849814003,0.738590550909,0.059709821085,0.716263634736,0.878911054684,0.04016830991346465,10,6.66e-16,10,4.44e-16,0.17850911335091368,0.00083424767480067235,0.0007521502024563834,0.017
1822,27050082972,0.162536361739,0.837463638261,0.1016497246,0.735813913661,0.060886637139,0.712905968888,0.876711237419,0.041114257437440328,10,8.33e-16,10,5.55e-16,0.17968030324164708,0.00083460610310888937,0.0007460208408485837,0.017
1823,27050082973,0.159773415998,0.840226584002,0.102137087556,0.738089496446,0.0576363284416,0.717577196526,0.882148658954,0.040556929175194732,10,7.22e-16,10,5e-16,0.1781832837617241,0.00086363793304827222,0.00079585190092263986,0.018
1824,27050082974,0.16071771197,0.83928228803,0.102481411572,0.736800876458,0.0582363003986,0.715971323577,0.881039755238,0.040091824901421075,10,6.11e-16,10,5e-16,0.16755942829905957,0.00073913893676057143,0.0007639815046094128,0.017
1825,27050082975,0.161737156212,0.838262843788,0.101302265836,0.736960577951,0.0604348903759,0.714262918222,0.877564339742,0.040388156051334959,10,6.66e-16,10,5e-16,0.17380853525865536,0.00076350353932656064,0.00074279700036330076,0.017
1826,27050082976,0.158656186387,0.841343813613,0.101166488574,0.740177325039,0.0574896978129,0.719487912464,0.88263483967,0.040047691450840153,10,6.11e-16,10,4.44e-16,0.17087873261093134,0.00075466399517014489,0.00077117333298603328,0.017
1827,27050082977,0.161402491629,0.838597508371,0.103089042108,0.735508466263,0.0583134495216,0.714802531483,0.880762998685,0.041170078470754927,10,8.33e-16,10,5e-16,0.21015822504961856,0.001032516023404774,0.00080794442126762853,0.017
1828,27050082978,0.157423744872,0.842576255128,0.101146345537,0.741429909591,0.0562773993353,0.721582804508,0.88471868477,0.040288266918825061,10,6.66e-16,10,3.89e-16,0.19931242989251408,0.00097113750776292357,0.00073590714170102315,0.017
1829,27050082979,0.155544383302,0.844455616698,0.100487692281,0.743967924416,0.0550566910212,0.724792592199,0.886978944271,0.039489429561454646,10,5e-16,10,3.33e-16,0.20261698760083446,0.00097183166586435805,0.0007180275935633727,0.017
1830,27050082980,0.159283495843,0.840716504157,0.101466873276,0.739249630881,0.0578166225675,0.71841843264,0.882001919322,0.040020185748103308,10,6.11e-16,10,3.89e-16,0.1795833558770823,0.00082809786808030238,0.00075057322708020125,0.017
1831,27050082981,0.164446303919,0.835553696081,0.102378887079,0.733174809002,0.0620674168397,0.70966982223,0.874528878916,0.041642657832829305,10,9.99e-16,10,5.55e-16,0.20969212532148629,0.0010700566256184514,0.00078297552478878772,0.017
1832,27050082982,0.157457265779,0.842542734221,0.09969366548,0.742849068741,0.0577636002993,0.721547584228,0.882525267354,0.039476518616195222,10,5.55e-16,10,3.89e-16,0.16678098055397617,0.00081667214749800172,0.00082016412780954709,0.017
1833,27050082983,0.163211098164,0.836788901836,0.102473066515,0.734315835321,0.0607380316492,0.711753396829,0.876771253496,0.041338689512947342,10,8.88e-16,10,6.11e-16,0.19138082127338418,0.0008729433836215636,0.00077855261270779743,0.017
1834,27050082984,0.15835666053,0.84164333947,0.100454885481,0.741188453989,0.0579017750487,0.720007364771,0.882101925498,0.040084961691189143,10,6.11e-16,10,3.89e-16,0.19978282789456514,0.0010164869070799787,0.00077793217770074123,0.017
1835,27050082985,0.160210738406,0.839789261594,0.102168539696,0.737620721898,0.0580421987095,0.716835183006,0.881446665192,0.040341481369138753,10,6.66e-16,10,4.44e-16,0.18295039675427427,0.00089368406049379905,0.00075629632046985036,0.017
1836,27050082986,0.161053965986,0.838946034014,0.101132944693,0.737813089321,0.0599210212924,0.715421985599,0.87848237366,0.040633399275170873,10,7.22e-16,10,5e-16,0.18865831002957401,0.00091257974554770078,0.00076569010715027365,0.017
1837,27050082987,0.156993104517,0.843006895483,0.099563426175,0.743443469308,0.0574296783425,0.72233915718,0.883130501708,0.039925740653029375,10,6.11e-16,10,3.89e-16,0.19623104890930032,0.0009477470410047445,0.00074126544604323995,0.017
1838,27050082988,0.162362490147,0.837637509853,0.103126115306,0.734511394546,0.0592363748409,0.713177792274,0.879178624785,0.040812520527466402,10,7.77e-16,10,5e-16,0.18800005225629268,0.00089340863018620622,0.00079591229130075074,0.017
1839,27050082989,0.157532751113,0.842467248887,0.100559522583,0.741907726304,0.0569732285301,0.721406223372,0.883668819007,0.040455788179649656,10,7.22e-16,10,3.89e-16,0.2181247074421333,0.0011901757537898037,0.00076883011756710023,0.017
1840,27050082990,0.158566621765,0.841433378235,0.100603217827,0.740830160408,0.0579634039386,0.719648478275,0.881960143857,0.039987819510889644,10,6.11e-16,10,3.89e-16,0.17152999382862844,0.00074900161522859735,0.00071148314944750185,0.018
1841,27050082991,0.159692716002,0.840307283998,0.1015539843,0.738753299698,0.058138731703,0.717722823087,0.881429430678,0.040126158989204928,10,6.11e-16,10,3.89e-16,0.17558548259042495,0.00083984959786255681,0.00070318620996147481,0.017
1842,27050082992,0.162128549069,0.837871450931,0.102718008134,0.735153442797,0.0594105409355,0.713579539584,0.878977787632,0.041412969725387369,10,8.88e-16,10,5e-16,0.20558533141615765,0.0010654453123431571,0.00077674488338189617,0.017
1843,27050082993,0.160989061967,0.839010938033,0.102772277698,0.736238660336,0.0582167842689,0.715507315881,0.881003619587,0.041175812311715257,10,8.88e-16,10,5e-16,0.19909617868381368,0.00093264535805600321,0.0007663956813588102,0.018
1844,27050082994,0.15737694554,0.84262305446,0.100083929747,0.742539124713,0.0572930157936,0.721678338187,0.88323691561,0.040293931163285404,10,6.66e-16,10,3.89e-16,0.21441435282560306,0.0010589819708957165,0.00080170809059729663,0.017
1845,27050082995,0.161263996586,0.838736003414,0.103273667868,0.735462335546,0.0579903287182,0.715034228458,0.881271043315,0.040230348716245416,10,6.11e-16,10,3.89e-16,0.19042159423394311,0.00098251105730637984,0.00078696884947475148,0.017
1846,27050082996,0.162898801118,0.837101198882,0.102568379589,0.734532819293,0.0603304215293,0.712279597708,0.877443806124,0.040783667667486465,10,7.77e-16,10,5e-16,0.18228742499369666,0.00085733001565629257,0.00076130395306952842,0.017
1847,27050082997,0.162258362323,0.837741637677,0.101259919397,0.73648171828,0.0609984429265,0.713381865795,0.876612408651,0.040858312932638273,10,7.77e-16,10,5e-16,0.1939749987217011,0.0009427089222350597,0.00076254673961356485,0.017
1848,27050082998,0.162488299757,0.837511700243,0.103425402,0.734086298243,0.0590628977577,0.71296058733,0.879404027647,0.04164477731962065,10,9.99e-16,10,5.55e-16,0.2057897354088839,0.0010320723569949728,0.00074972036836529871,0.017
1849,27050082999,0.161374438554,0.838625561446,0.102764670075,0.735860891371,0.0586097684795,0.714854886657,0.880333989587,0.040825490753924082,10,7.77e-16,10,5e-16,0.18826156938409455,0.00093712139175088126,0.00074066808726722599,0.017
1850,27050083000,0.156335950568,0.843664049432,0.0986568825688,0.745007166863,0.0576790679996,0.723471425837,0.882926332485,0.03984666118339722,10,5.55e-16,10,3.89e-16,0.19107419508331069,0.00085318396002242102,0.00074337683095637339,0.017
1851,27050083001,0.15818819806,0.84181180194,0.10229684662,0.73951495532,0.0558913514394,0.720265966592,0.885098994805,0.040150823615478837,10,6.11e-16,10,3.89e-16,0.19223634561153569,0.00094397434277823796,0.00080390524351189169,0.017
1852,27050083002,0.159310471416,0.840689528584,0.10015704904,0.740532479544,0.0591534223754,0.71839230162,0.880029876929,0.040606333848215347,10,7.77e-16,10,4.44e-16,0.19809988440740367,0.00099813673331641036,0.0007249805742279876,0.017
1853,27050083003,0.155255146027,0.844744853973,0.100907420741,0.743837433232,0.0543477252857,0.725279395347,0.888093604293,0.039606721072214766,10,5.55e-16,10,3.33e-16,0.20685800403216337,0.0010925082542819957,0.00072253223179066719,0.017
1854,27050083004,0.160181360021,0.839818639979,0.102434236158,0.737384403821,0.0577471238633,0.716881000763,0.881887575081,0.040597932344171257,10,7.22e-16,10,4.44e-16,0.19195753564436269,0.00088967626977100572,0.00073524717979812611,0.017
1855,27050083005,0.161149229631,0.838850770369,0.102730219143,0.736120551226,0.0584190104873,0.715236704949,0.880668085992,0.040505905790413257,10,7.22e-16,10,5e-16,0.17403487862871392,0.00076549151816356748,0.00072599245961984919,0.017
1856,27050083006,0.156545914784,0.843454085216,0.0997727323761,0.74368135284,0.056773182408,0.723097172963,0.8842062502,0.039952714403611041,10,6.11e-16,10,3.89e-16,0.20873681385085063,0.0010871713820220438,0.00078479379171727355,0.017
1857,27050083007,0.160006576627,0.839993423373,0.100306568828,0.739686854545,0.0597000077997,0.717209250017,0.879058249824,0.04052724769489708,10,7.22e-16,10,5e-16,0.18604854455808661,0.00086222085762003176,0.00077398092581381305,0.017
1858,27050083008,0.16685061343,0.83314938657,0.103735524312,0.729413862258,0.0631150891186,0.705599826642,0.872437097578,0.041995094678436089,10,1.11e-15,10,6.66e-16,0.18399395926785356,0.0008402378470657399,0.00075196179218746427,0.017
1859,27050083009,0.158220757768,0.841779242232,0.100217585653,0.74156165658,0.0580031721148,0.720241829529,0.881986006865,0.039955356435962402,10,6.11e-16,10,3.89e-16,0.17894148135875643,0.00076626457203453249,0.00075583033767242678,0.017
1860,27050083010,0.162546956688,0.837453043312,0.103436271538,0.734016771773,0.0591106851498,0.712861259481,0.879319946276,0.040979664021157707,10,8.33e-16,10,5e-16,0.19566218202198171,0.00092122724212137205,0.00074488440023258874,0.017
1861,27050083011,0.164212676287,0.835787323713,0.103582020769,0.732205302945,0.060630655518,0.710045897101,0.876695560719,0.041621629757056952,10,9.44e-16,10,6.11e-16,0.18600316931150751,0.00088305572560888656,0.00069501259155168042,0.017
1862,27050083012,0.157223282158,0.842776717842,0.10051553614,0.742261181702,0.0567077460183,0.72193324931,0.884135250075,0.039600382812307322,10,5.55e-16,10,3.89e-16,0.17283049542686213,0.00075527365780589471,0.00076990840304763891,0.017
1863,27050083013,0.161179435924,0.838820564076,0.103068297684,0.735752266392,0.0581111382399,0.715180485566,0.881113556357,0.040446799930993739,10,6.66e-16,10,5e-16,0.16945956782527161,0.00076117861623787924,0.0006790538772143232,0.017
1864,27050083014,0.157875195444,0.842124804556,0.100406801955,0.741718002601,0.0574683934882,0.720826284491,0.88285679859,0.040288097456927324,10,6.66e-16,10,3.89e-16,0.19361160892562512,0.00094611763367354333,0.00068319173584679602,0.017
1865,27050083015,0.163111924902,0.836888075098,0.104098848015,0.732789227083,0.0590130768866,0.711896543695,0.879330712537,0.041372126827965747,10,8.88e-16,10,5.55e-16,0.19023917034163307,0.0008743670809938899,0.00072208842822847185,0.017
1866,27050083016,0.158316337764,0.841683662236,0.102254745939,0.739428916296,0.0560615918249,0.720048873308,0.884817406714,0.039591813849490086,10,5.55e-16,10,3.89e-16,0.17813938548526032,0.00076826324781032601,0.00082053150937793674,0.017
1867,27050083017,0.157047029361,0.842952970639,0.100644158144,0.742308812494,0.0564028712168,0.722231188503,0.88462693201,0.039648078782134652,10,5.55e-16,10,3.89e-16,0.19718999539159998,0.00096430544585254601,0.00074294519371392517,0.017
1868,27050083018,0.159604222924,0.840395777076,0.101757271653,0.738638505423,0.0578469512701,0.71786988707,0.881879794959,0.039998996004931689,10,6.11e-16,10,4.44e-16,0.16168902482617764,0.00072328588841207887,0.00071770100519681309,0.017
1869,27050083019,0.161853131726,0.838146868274,0.102834688627,0.735312179647,0.0590184430998,0.714043697284,0.879619469655,0.04088220645180278,10,7.77e-16,10,5e-16,0.1913143512482236,0.00087372332303248625,0.00077368773170384477,0.017
1870,27050083020,0.165082600489,0.834917399511,0.104330981237,0.730586418274,0.0607516192525,0.708567683655,0.876316466903,0.041977675643368191,10,9.99e-16,10,6.11e-16,0.18787218155792684,0.0009480717970704823,0.00072137104653722302,0.017
1871,27050083021,0.161449289322,0.838550710678,0.101975250176,0.736575460502,0.0594740391463,0.71474002048,0.879045442014,0.040291305049829598,10,6.11e-16,10,4.44e-16,0.184879196616764,0.00084131094329430449,0.00072570374900379319,0.017
1872,27050083022,0.157681353688,0.842318646312,0.101165843372,0.74115280294,0.0565155103161,0.721144443123,0.884305339128,0.039460793785767813,10,5.55e-16,10,3.89e-16,0.16565603859623501,0.00074559321363529491,0.00065824451023446915,0.017
1873,27050083023,0.154554293007,0.845445706993,0.0981098454388,0.747335861555,0.0564444475679,0.726516884964,0.885186552155,0.039485575235590015,10,5.55e-16,10,3.89e-16,0.19279956518424191,0.00095976801043598221,0.000758517743418014,0.017
1874,27050083024,0.155858929157,0.844141070843,0.100140226476,0.744000844367,0.0557187026813,0.724261748318,0.885927188603,0.039957861898062857,10,6.11e-16,10,3.89e-16,0.20971023177681147,0.0010705694463471207,0.00076747368212441009,0.017
1875,27050083025,0.160958439708,0.839041560292,0.101677167076,0.737364393216,0.0592812726313,0.715575606771,0.879445797886,0.040613457196677576,10,7.22e-16,10,4.44e-16,0.19929594617886004,0.0010124066211246808,0.00077629291485545044,0.017
1876,27050083026,0.161391728595,0.838608271405,0.101864032213,0.736744239192,0.0595276963817,0.714839126627,0.878980236129,0.04087939302195473,10,7.77e-16,10,5e-16,0.18969858432191578,0.00090320224497680011,0.00070847615939903259,0.017
1877,27050083027,0.158721043617,0.841278956383,0.102146065476,0.739132890907,0.05657497814,0.719363075165,0.883963987063,0.039356612827648768,10,5e-16,10,3.89e-16,0.1677130371462916,0.00081910289320154706,0.000706166131566582,0.017
1878,27050083028,0.159156647921,0.840843352079,0.101409231079,0.739434121,0.0577474168413,0.718634581646,0.882134394012,0.040864470594037028,10,7.77e-16,10,5e-16,0.19675179549123722,0.00096821686268429199,0.00076568050974170731,0.017
1879,27050083029,0.162058388814,0.837941611186,0.101913552185,0.736028059001,0.0601448366297,0.713710278148,0.877914732049,0.041209420734991856,10,8.88e-16,10,5.55e-16,0.18463943665655114,0.00089410931319281416,0.00078884846794380478,0.017
1880,27050083030,0.163514283672,0.836485716328,0.102032487878,0.73445322845,0.0614817957938,0.71124795562,0.875606772803,0.040527500656918479,10,6.66e-16,10,5e-16,0.17607828302623152,0.00082587624821710097,0.00075873627805764265,0.017
1881,27050083031,0.160712158978,0.839287841022,0.102173697547,0.737114143475,0.0585384614309,0.71598534714,0.880596812344,0.040571666361214086,10,7.22e-16,10,4.44e-16,0.19046189625947918,0.00087176109302371761,0.00074546413613053885,0.017
1882,27050083032,0.161111114025,0.838888885975,0.103113828948,0.735775057026,0.0579972850766,0.715295494421,0.881297239548,0.0407229719782356,10,7.22e-16,10,5e-16,0.19541083461927233,0.00089098536784966399,0.00080200700548956169,0.017
1883,27050083033,0.159964755848,0.840035244152,0.103111535941,0.73692370821,0.0568532199066,0.717238089068,0.883253981972,0.040675022169895672,10,7.22e-16,10,5e-16,0.17968629165591055,0.00084074844075823524,0.00071924169237318355,0.017
1884,27050083034,0.161735110357,0.838264889643,0.102164375694,0.736100513948,0.0595707346632,0.714253448473,0.878835403869,0.040806106955236239,10,7.77e-16,10,5e-16,0.19361803904790398,0.00085396431512202182,0.00076334448830182769,0.017
1885,27050083035,0.155487252697,0.844512747303,0.0993070559987,0.745205691304,0.0561801966986,0.724907686193,0.885341299249,0.039884373971320046,10,6.11e-16,10,3.89e-16,0.20393056242087615,0.00097839721429182993,0.00076101262122054011,0.017
1886,27050083036,0.156262314618,0.843737685382,0.100952842613,0.74278484277,0.0553094720049,0.723562390429,0.88642864278,0.03984856212772242,10,6.11e-16,10,3.89e-16,0.18766752016800703,0.00084404969964014935,0.00079201316775073089,0.017
1887,27050083037,0.158981795534,0.841018204466,0.10175857004,0.739259634426,0.0572232254945,0.718926151137,0.882947518455,0.039892323717854561,10,6.11e-16,10,3.89e-16,0.18106798860783591,0.00083361855118807061,0.0007364449708952115,0.017
1888,27050083038,0.163827634826,0.836172365174,0.105271671028,0.730900694145,0.0585559637979,0.710670342421,0.879835560637,0.041564221351605458,10,9.44e-16,10,6.11e-16,0.18934011656332905,0.00091868040703065425,0.00073008808967776396,0.017
1889,27050083039,0.160139758587,0.839860241413,0.101829416974,0.738030824439,0.058310341613,0.716960600124,0.88106946597,0.040785981838660605,10,7.22e-16,10,5e-16,0.18391682150794109,0.00085124986158117933,0.00077366466831084023,0.017
1890,27050083040,0.161528820321,0.838471179679,0.103507762599,0.73496341708,0.0580210577224,0.714582414896,0.881162878469,0.041142728650785533,10,8.88e-16,10,5e-16,0.19759247668547586,0.00095470117127091343,0.00071892454185174166,0.017
1891,27050083041,0.15747067146,0.84252932854,0.101897347232,0.740631981308,0.0555733242276,0.72149173,0.885742363904,0.040253222964034746,10,6.66e-16,10,3.89e-16,0.18820409320627018,0.00097756313919027831,0.00077838177402505691,0.017
1892,27050083042,0.157810491323,0.842189508677,0.100618497578,0.741571011098,0.057191993745,0.720933102134,0.88327904117,0.040334626082711503,10,6.66e-16,10,3.89e-16,0.19185513575856472,0.00085681206346801338,0.0006965148896057445,0.017
1893,27050083043,0.157552126721,0.842447873279,0.100561009637,0.741886863642,0.0569911170832,0.721373252069,0.883637759755,0.040334635994439545,10,6.66e-16,10,3.89e-16,0.21564189962217495,0.0011063665682917304,0.00074781370756597419,0.017
1894,27050083044,0.156444456205,0.843555543795,0.101922660454,0.741632883341,0.0545217957503,0.723237670933,0.887541616803,0.039477088027490538,10,5e-16,10,3.33e-16,0.19163995702508463,0.00090710382127601489,0.00071931790599300048,0.017
1895,27050083045,0.162044809237,0.837955190763,0.102542839458,0.735412351305,0.0595019697792,0.71372380899,0.878863159081,0.041328393363613179,10,8.88e-16,10,5e-16,0.19657153744207512,0.00090472696885817263,0.00072784821326988397,0.017
1896,27050083046,0.160554910228,0.839445089772,0.102363053347,0.737082036426,0.0581918568809,0.71624894247,0.881144068082,0.041355481783852496,10,8.88e-16,10,5e-16,0.2297765004922675,0.001190283509205478,0.00080216617822664914,0.017
1897,27050083047,0.163087320775,0.836912679225,0.103744034446,0.733168644779,0.0593432863291,0.711943432744,0.878850969307,0.04079438490141124,10,7.22e-16,10,5e-16,0.19756865511864607,0.00099171948255706252,0.00080371249946993171,0.017
1898,27050083048,0.159476270974,0.840523729026,0.100898006464,0.739625722562,0.0585782645095,0.718099852225,0.880835442052,0.040058021970100367,10,6.11e-16,10,3.89e-16,0.18490969029927229,0.00087829543356087608,0.00068453676427562967,0.017
1899,27050083049,0.16327712357,0.83672287643,0.104908881909,0.731813994521,0.0583682416618,0.711605333656,0.880240126361,0.04142939389192464,10,9.44e-16,10,5.55e-16,0.19513964682459761,0.0009146041530966074,0.00077849355907504071,0.017
1900,27050083050,0.157010648474,0.842989351526,0.100003126446,0.742986225079,0.0570075220277,0.722302708507,0.883746876702,0.039911903474115711,10,6.11e-16,10,3.89e-16,0.19457916750152027,0.00091109423543265459,0.00075935500414713898,0.017
1901,27050083051,0.163946212679,0.836053787321,0.104549006204,0.731504781117,0.0593972064756,0.710481040627,0.878571060022,0.040985507176254841,10,8.33e-16,10,5e-16,0.18361027548741538,0.0008940151253897465,0.00073244579127297702,0.017
1902,27050083052,0.165160867497,0.834839132503,0.103838215851,0.731000916651,0.0613226516461,0.708443165365,0.875458839563,0.041579312831313893,10,9.44e-16,10,6.11e-16,0.19310417107082323,0.00098662702899700934,0.00074133566391871523,0.017
1903,27050083053,0.162393373102,0.837606626898,0.10235746368,0.735249163218,0.0600359094217,0.713137103014,0.877995774761,0.040901585323219407,10,7.77e-16,10,5e-16,0.19118086599709427,0.00088895439902487473,0.00072354734306771004,0.017
1904,27050083054,0.159384741858,0.840615258142,0.101459197281,0.739156060861,0.0579255445767,0.718246737671,0.881817272773,0.040436802404731409,10,7.22e-16,10,3.89e-16,0.20464135689503149,0.0010334307004302768,0.00079918550145902708,0.017
1905,27050083055,0.156386976242,0.843613023758,0.0998758709809,0.743737152777,0.0565111052612,0.723366249286,0.884630953328,0.039660839505654667,10,5.55e-16,10,3.89e-16,0.18642428426974345,0.00085565901053751264,0.00076989194474436171,0.017
1906,27050083056,0.161462126523,0.838537873477,0.103049747488,0.735488125989,0.0584123790353,0.714702173316,0.880603362569,0.040339009151472691,10,6.66e-16,10,4.44e-16,0.17948392607092678,0.00084346765287041851,0.00075895759410318894,0.017
1907,27050083057,0.16367378667,0.83632621333,0.103581408318,0.732744805012,0.0600923783519,0.710955411061,0.877612416745,0.041501979608739532,10,9.99e-16,10,5.55e-16,0.20517415449885823,0.0010321271312676952,0.00077290360584074576,0.017
1908,27050083058,0.165592836291,0.834407163709,0.103894546818,0.730512616891,0.0616982894723,0.70771450858,0.874807237346,0.042053824229615372,10,1.05e-15,10,6.66e-16,0.19921748254231331,0.0010275381163420757,0.00082699845741167246,0.017
1909,27050083059,0.163783778995,0.836216221005,0.10216692717,0.734049293835,0.0616168518256,0.710790942817,0.875345317713,0.041036408590858428,10,8.33e-16,10,5e-16,0.18964503021832646,0.0010091786344889788,0.00077081185140841137,0.017
1910,27050083060,0.160143383294,0.839856616706,0.102315502373,0.737541114332,0.0578278809211,0.716947163725,0.881777962787,0.041180368084757821,10,8.33e-16,10,4.44e-16,0.22745988284084251,0.0012177663838622407,0.00081550961933640547,0.017
1911,27050083061,0.166013710648,0.833986289352,0.102635873112,0.73135041624,0.0633778375358,0.707024628502,0.872241388839,0.042427296717298911,10,1.22e-15,10,6.66e-16,0.20544219719055401,0.0010665325236197043,0.00070316993311782911,0.017
1912,27050083062,0.162831897214,0.837168102786,0.10293719103,0.734230911756,0.059894706184,0.712387126063,0.878100159189,0.040979581908179706,10,7.77e-16,10,5e-16,0.19880252530649323,0.00095569549770500048,0.00071122457029202258,0.017
1913,27050083063,0.155899317637,0.844100682363,0.0994206840463,0.744679998317,0.0564786335908,0.724203724867,0.884799801338,0.039644915614766199,10,5.55e-16,10,3.33e-16,0.19824053174389789,0.00093577497059738307,0.00075947307219369231,0.017
1914,27050083064,0.157863450199,0.842136549801,0.101484162402,0.740652387399,0.0563792877976,0.720830089665,0.884461000551,0.0398027310255663,10,5.55e-16,10,3.89e-16,0.18118812388252825,0.00075595735897115871,0.00073848749857227615,0.017
1915,27050083065,0.157531476244,0.842468523756,0.101081333529,0.741387190227,0.0564501427154,0.7214005642,0.884438231677,0.039598984426034101,10,5.55e-16,10,3.89e-16,0.18880563362277891,0.00091483212987489575,0.0007566240256355653,0.017
1916,27050083066,0.163016717732,0.836983282268,0.103320105261,0.733663177007,0.0596966124709,0.712069077003,0.878348027358,0.041248512541213464,10,8.88e-16,10,5e-16,0.19361545483148501,0.00085814254208726787,0.00073944375370068325,0.017
1917,27050083067,0.158172074482,0.841827925518,0.101309352486,0.740518573032,0.056862721996,0.720308177231,0.883674714955,0.040343412834428855,10,6.66e-16,10,3.89e-16,0.19757206308234176,0.00091060538014182772,0.0007738398917239524,0.017
1918,27050083068,0.163098522872,0.836901477128,0.102912041055,0.733989436074,0.060186481817,0.711936987384,0.877608582231,0.040869821306623803,10,7.22e-16,10,5e-16,0.18425861799832632,0.00086170169643065596,0.00074020813576718364,0.017
1919,27050083069,0.165610601231,0.834389398769,0.103363755856,0.731025642913,0.0622468453756,0.707692546795,0.873996613083,0.041585548354648942,10,9.99e-16,10,6.11e-16,0.1740791249692869,0.00076575939241327199,0.00073197531556039221,0.017
1920,27050083070,0.160571565926,0.839428434074,0.101045312097,0.738383121977,0.0595262538294,0.716240485533,0.879178098553,0.04063876310173014,10,7.22e-16,10,4.44e-16,0.1982500171185354,0.00092408730190072911,0.00078680361571550168,0.017
1921,27050083071,0.158907259256,0.841092740744,0.100958207279,0.740134533466,0.0579490519769,0.719064699498,0.881898419339,0.040293969328843264,10,6.11e-16,10,3.89e-16,0.1931683915630461,0.00093488554019803191,0.0007296400483853601,0.017
1922,27050083072,0.163158402741,0.836841597259,0.103113616044,0.733727981215,0.0600447866967,0.71183280462,0.877802884408,0.041413518485875753,10,8.88e-16,10,5.55e-16,0.20090430117708402,0.0010267014249784642,0.00077930539073773611,0.017
1923,27050083073,0.15980958201,0.84019041799,0.101119324042,0.739071093948,0.0586902579676,0.717531123903,0.88059033567,0.040094007980834505,10,6.11e-16,10,4.44e-16,0.16877445960121296,0.00074592411450183382,0.00071212928780515833,0.017
1924,27050083074,0.161827183366,0.838172816634,0.102017613894,0.73615520274,0.0598095694721,0.714099856596,0.878462414987,0.040577010377171201,10,7.22e-16,10,5e-16,0.19085212705743571,0.00089876535094540223,0.00081218037470847239,0.017
1925,27050083075,0.158939052895,0.841060947105,0.10080750759,0.740253439515,0.0581315453048,0.71901298143,0.8816223783,0.040833438853083666,10,7.22e-16,10,4.44e-16,0.21080520061896002,0.0010821836202536063,0.00074783277124912677,0.017
1926,27050083076,0.155926846415,0.844073153585,0.100357491069,0.743715662516,0.0555693553455,0.724142769262,0.88612987538,0.039888103136050033,10,6.11e-16,10,3.89e-16,0.20695350626964393,0.000999078309834249,0.00073859803692775386,0.017
1927,27050083077,0.161418053582,0.838581946418,0.102609917008,0.73597202941,0.0588081365746,0.714783375015,0.880031953425,0.040664048723011027,10,7.22e-16,10,5e-16,0.18300058836823418,0.00089719903586937746,0.00077404661766561952,0.017
1928,27050083078,0.157700533867,0.842299466133,0.09973596875,0.742563497383,0.0579645651168,0.721133280275,0.882170071934,0.04025251968103128,10,6.11e-16,10,4.44e-16,0.18114325792963737,0.00079257087841582677,0.00070956843223307566,0.017
1929,27050083079,0.15925099507,0.84074900493,0.100633971037,0.740115033893,0.0586170240326,0.718486082928,0.880832947172,0.040476247661310687,10,6.66e-16,10,4.44e-16,0.19331422385898323,0.00089360102827891474,0.00077800685468085986,0.017
1930,27050083080,0.15704909429,0.84295090571,0.100445925768,0.742504979942,0.0566031685212,0.722230648453,0.884331923315,0.039725545605817425,10,5.55e-16,10,3.89e-16,0.18536494181109597,0.00080313238118874812,0.00072347565832688813,0.017
1931,27050083081,0.154869995564,0.845130004436,0.100816808846,0.74431319559,0.0540531867186,0.725937628584,0.888623148166,0.039125696181423184,10,5e-16,10,2.78e-16,0.19639239561125532,0.00092909309611578198,0.00075821678065647971,0.017
1932,27050083082,0.162824608982,0.837175391018,0.102902340848,0.734273050171,0.0599222681338,0.712399965699,0.878061347014,0.041268023842701063,10,8.33e-16,10,5.55e-16,0.18890829645591523,0.00092814131074251207,0.00070719992961011712,0.017
1933,27050083083,0.155310833305,0.844689166695,0.100093718284,0.744595448411,0.0552171150209,0.725196650787,0.886801404591,0.038869117988385792,10,5e-16,10,3.33e-16,0.17068831032872622,0.00078374232699823451,0.00078732977540730349,0.017
1934,27050083084,0.158526965976,0.841473034024,0.10185593742,0.739617096604,0.0566710285557,0.719697044085,0.883869996968,0.040155617824234213,10,6.11e-16,10,3.89e-16,0.19669419477772898,0.00095799424619489205,0.00079244798407463618,0.017
1935,27050083085,0.162140717134,0.837859282866,0.100976130112,0.736883152754,0.061164587022,0.713585087228,0.876395915754,0.040446077990468426,10,7.22e-16,10,5e-16,0.17181765567184204,0.00073901951653259452,0.00077459188566926605,0.017
1936,27050083086,0.155320093483,0.844679906517,0.0999847574517,0.744695149066,0.055335336031,0.725182496652,0.886625267773,0.039851499218306448,10,6.11e-16,10,3.89e-16,0.18627276274029725,0.00087324386115968848,0.00076366993674605423,0.017
1937,27050083087,0.160836846009,0.839163153991,0.100955824393,0.738207329598,0.0598810216163,0.715792385932,0.878593019645,0.040989720688971498,10,7.77e-16,10,5e-16,0.20435863099106499,0.001003073024637215,0.00075135845647819122,0.017
1938,27050083088,0.162410486192,0.837589513808,0.101740454251,0.735849059557,0.0606700319401,0.713117422981,0.877059380867,0.041558484837574614,10,9.44e-16,10,5e-16,0.21460761968791886,0.0010289001723219557,0.00077920072197295621,0.017
1939,27050083089,0.156899848804,0.843100151196,0.100547802035,0.742552349161,0.0563520467688,0.722483087779,0.884737966054,0.039238857694255093,10,5e-16,10,3.33e-16,0.18265928352994498,0.00087412832756749023,0.00079900735198416329,0.017
1940,27050083090,0.159151103348,0.840848896652,0.0996913536066,0.741157543046,0.059459749741,0.718669760708,0.879618073092,0.041421183533364943,10,8.88e-16,10,5e-16,0.21257284852064506,0.00112278829803325,0.00075566515558761808,0.017
1941,27050083091,0.170531110093,0.829468889907,0.106597293622,0.722871596285,0.0639338164715,0.699380131324,0.870411666383,0.042711220687320868,10,1.22e-15,10,8.33e-16,0.18726893206702433,0.00085209951967258517,0.00078056254818521114,0.017
1942,27050083092,0.163508171067,0.836491828933,0.102316495379,0.734175333554,0.0611916756876,0.711254017269,0.876034767942,0.040976739661383502,10,7.77e-16,10,5e-16,0.1891601939844848,0.00085785685520289423,0.00072173669196358013,0.017
1943,27050083093,0.156407414749,0.843592585251,0.100459699538,0.743132885713,0.0559477152116,0.723322688541,0.885454247473,0.039757510344213515,10,5.55e-16,10,3.89e-16,0.1826053760853843,0.00085230658307349589,0.00076232193992004462,0.017
1944,27050083094,0.156877001822,0.843122998178,0.101380954648,0.74174204353,0.0554960471735,0.722509472583,0.886002192694,0.039951899366980605,10,6.11e-16,10,3.89e-16,0.18652113354406608,0.00089866353315963142,0.00070840057159894513,0.017
1945,27050083095,0.155977467448,0.844022532552,0.101372240628,0.742650291924,0.0546052268194,0.724041303918,0.887534855106,0.039735342092726798,10,5.55e-16,10,3.33e-16,0.20381537947913331,0.0010065278840998065,0.00080555642963697045,0.017
1946,27050083096,0.160314846486,0.839685153514,0.101118834814,0.7385663187,0.0591960116719,0.716674455034,0.879725203281,0.040396128627327818,10,6.66e-16,10,4.44e-16,0.18361228723226031,0.00086502807618723848,0.00071749638038469908,0.017
1947,27050083097,0.162305097133,0.837694902867,0.102855131931,0.734839770936,0.0594499652015,0.713278906168,0.878878122515,0.040624411044880328,10,7.22e-16,10,5e-16,0.18831286578359918,0.00088019179616187645,0.00074891607615595488,0.017
1948,27050083098,0.159889197052,0.840110802948,0.101560765597,0.738550037351,0.0583284314543,0.717389481043,0.881103152364,0.040814676309737744,10,7.22e-16,10,5e-16,0.19372284441389331,0.00091672599629650717,0.0007923080211688601,0.017
1949,27050083099,0.156840113103,0.843159886897,0.102064717009,0.741095169888,0.0547753960944,0.722561997349,0.8870708831,0.040075660848975472,10,6.11e-16,10,3.89e-16,0.20719880751844943,0.0010038467871058012,0.00077452300863936922,0.017
1950,27050083100,0.160097443089,0.839902556911,0.102455526334,0.737447030577,0.0576419167544,0.717022949663,0.882062431524,0.040181597035064368,10,6.66e-16,10,4.44e-16,0.1797413852608063,0.00089621626410938771,0.00076848827973105712,0.017
1951,27050083101,0.166163283139,0.833836716861,0.103532362031,0.73030435483,0.0626309211088,0.706759383655,0.873305419861,0.041625066455768876,10,9.44e-16,10,6.11e-16,0.19472335295481713,0.00089791448882928964,0.00077036746275269076,0.017
1952,27050083102,0.160956140459,0.839043859541,0.102161456188,0.736882403353,0.0587946842703,0.715572236697,0.880161783691,0.040688897984439774,10,7.22e-16,10,4.44e-16,0.20337609104869236,0.0010404029285558543,0.00077329632932479533,0.017
1953,27050083103,0.162664133385,0.837335866615,0.101562479113,0.735773387502,0.061101654272,0.712691289249,0.876365014464,0.041973992859510097,10,1.05e-15,10,5.55e-16,0.2349092797075123,0.0012503405912135434,0.00081355773262038961,0.017
1954,27050083104,0.159301391691,0.840698608309,0.102469921074,0.738228687235,0.0568314706169,0.718373016951,0.883446069037,0.039917548522726422,10,6.11e-16,10,3.89e-16,0.17310780665362935,0.00076795885715295995,0.00072585608359927777,0.017
1955,27050083105,0.158820696697,0.841179303303,0.101459341775,0.739719961528,0.0573613549218,0.719204156793,0.882783543455,0.040929673235527764,10,7.77e-16,10,4.44e-16,0.221239320789826,0.0011486714883921917,0.00076668279264044945,0.017
1956,27050083106,0.157727495432,0.842272504568,0.100454690974,0.741817813594,0.0572728044574,0.721076659471,0.883180565385,0.040627336722455665,10,7.22e-16,10,4.44e-16,0.20545237441731479,0.00099476701538409517,0.00080484165063546666,0.017
1957,27050083107,0.155189307854,0.844810692146,0.101048185418,0.743762506728,0.0541411224357,0.725389549848,0.888413846475,0.039454616334833548,10,5e-16,10,3.33e-16,0.21231530898298134,0.0010340530885628815,0.00083734748573426499,0.017
1958,27050083108,0.157399001643,0.842600998357,0.101568456847,0.74103254151,0.0558305447963,0.721618556179,0.885381782526,0.039799662010233487,10,6.11e-16,10,3.89e-16,0.20678781173488425,0.0010230215180830164,0.00086022120731173829,0.017
1959,27050083109,0.157392416522,0.842607583478,0.101303345904,0.741304237575,0.0560890706183,0.721633733038,0.885003287622,0.039612214711350034,10,5.55e-16,10,3.89e-16,0.17694934261746531,0.00081896428668188997,0.00077738806639058244,0.017
1960,27050083110,0.162430344522,0.837569655478,0.101598570029,0.735971085449,0.0608317744932,0.713085975094,0.876816886489,0.041238663823824108,10,8.88e-16,10,5e-16,0.20323421856638246,0.0010398162373774725,0.00071451208515135704,0.017
1961,27050083111,0.154210721031,0.845789278969,0.09850608119,0.747283197779,0.0557046398408,0.727097370685,0.886360832737,0.039465407177456079,10,5.55e-16,10,3.33e-16,0.21052711880188102,0.0010269882666208829,0.00080670027829966384,0.017
1962,27050083112,0.160383152515,0.839616847485,0.102076809264,0.737540038221,0.0583063432508,0.716544311684,0.881016905421,0.040340115070080458,10,6.11e-16,10,3.89e-16,0.20293184504041029,0.0010189298700308119,0.00073350334458245094,0.017
1963,27050083113,0.165506781116,0.834493218884,0.103742790127,0.730750428757,0.0617639909896,0.707861747056,0.87473038743,0.041187590929634949,10,8.88e-16,10,6.11e-16,0.16729011759858159,0.00072870072508825071,0.00069627306418070575,0.017
1964,27050083114,0.164405041635,0.835594958365,0.1033385795,0.732256378865,0.0610664621349,0.709725026977,0.876010158641,0.041465572584486556,10,8.88e-16,10,6.11e-16,0.18290862231187033,0.00088664650214817986,0.00073758876144065376,0.017
1965,27050083115,0.164081981108,0.835918018892,0.103637836063,0.732280182829,0.0604441450445,0.710265585813,0.877000153855,0.041134623846552268,10,8.33e-16,10,5e-16,0.18553633994923513,0.00086815431998918803,0.00071207836363666342,0.017
1966,27050083116,0.1583820384,0.8416179616,0.101206471298,0.740411490303,0.057175567102,0.719952976869,0.883163488805,0.040224037619272783,10,6.11e-16,10,3.89e-16,0.18974321524893589,0.00092451970160360871,0.00068757206083927883,0.017
1967,27050083117,0.158530692831,0.841469307169,0.101043611648,0.740425695521,0.0574870811827,0.719702898658,0.88266923685,0.039905873384614099,10,6.11e-16,10,3.89e-16,0.18338982517584446,0.00088061613306126651,0.00076792197778160077,0.017
1968,27050083118,0.159064925462,0.840935074538,0.101281612588,0.73965346195,0.0577833128745,0.718792185939,0.882103849464,0.040049616057822729,10,6.11e-16,10,3.89e-16,0.18520456159088272,0.00090301143333311983,0.00076037909944717819,0.017
1969,27050083119,0.156463915557,0.843536084443,0.100770764993,0.74276531945,0.0556931505634,0.723221815603,0.885814538775,0.039440641472137682,10,5.55e-16,10,3.89e-16,0.18547997797537163,0.00095157763764740786,0.000738144176623757,0.017
1970,27050083120,0.16175861612,0.83824138388,0.103383002653,0.734858381227,0.0583756134663,0.714195394233,0.880587031552,0.041057718727695841,10,8.33e-16,10,5e-16,0.20385329628940119,0.00094277071296309666,0.00075389987924360396,0.017
1971,27050083121,0.158494961411,0.841505038589,0.100055429625,0.741449608964,0.0584395317855,0.719778414755,0.881277540973,0.040500638293377404,10,7.22e-16,10,4.44e-16,0.19326453253815601,0.00098403080945998027,0.00075016596295496968,0.017
1972,27050083122,0.156341618747,0.843658381253,0.100548801111,0.743109580143,0.0557928176357,0.72343339445,0.885698304562,0.039361267088656081,10,5e-16,10,3.89e-16,0.17991190314655303,0.00078943369087340382,0.00077304953999528746,0.017
1973,27050083123,0.158458968773,0.841541031227,0.0998362038599,0.741704827367,0.0586227649136,0.719842842793,0.881016901379,0.040358054558654384,10,6.66e-16,10,3.89e-16,0.20521167564801923,0.0010290585449593617,0.00079860752045563183,0.017
1974,27050083124,0.15410764955,0.84589235045,0.0984247535085,0.747467596942,0.0556828960414,0.727274565223,0.886418808535,0.039765863071351014,10,5.55e-16,10,3.89e-16,0.19508053882039389,0.00096535952949149595,0.0006860577336459385,0.017
1975,27050083125,0.158328536302,0.841671463698,0.100961417402,0.740710046296,0.0573671188996,0.720047548163,0.882894897736,0.039674411304681606,10,5.55e-16,10,3.89e-16,0.18132181692336069,0.00083113609421603364,0.00078140557063724361,0.017
1976,27050083126,0.158752107993,0.841247892007,0.101410496635,0.739837395372,0.0573416113577,0.71932135667,0.882829243299,0.040197772892013789,10,6.66e-16,10,3.89e-16,0.19918845054473699,0.00099629096325150866,0.00076780416893720632,0.017
1977,27050083127,0.161569040865,0.838430959135,0.102216057663,0.736214901472,0.0593529832016,0.714533716108,0.879194978318,0.04060656945511526,10,7.22e-16,10,5e-16,0.18467844589065463,0.00088286674863450958,0.00081417056443063029,0.017
1978,27050083128,0.161474435925,0.838525564075,0.103291480844,0.73523408323,0.0581829550814,0.714677711332,0.880937761674,0.040270557928562357,10,6.66e-16,10,5e-16,0.17364380192636886,0.00080112127864933886,0.0007197528813489329,0.017
1979,27050083129,0.157967239991,0.842032760009,0.100419298486,0.741613461524,0.0575479415052,0.720669641327,0.882717307246,0.040385891869437439,10,7.22e-16,10,3.89e-16,0.20501527294320376,0.0010325101921102229,0.00080345723472199861,0.017
1980,27050083130,0.161543306261,0.838456693739,0.10128511306,0.737171580679,0.0602581932016,0.714591236419,0.877870149033,0.041066167958091301,10,8.33e-16,10,5e-16,0.20253781676855398,0.001066133328657574,0.00072320549720517545,0.017
1981,27050083131,0.160129398927,0.839870601073,0.101216808283,0.73865379279,0.0589125906443,0.716987352564,0.880186461696,0.040328262985227258,10,6.66e-16,10,4.44e-16,0.18300889456647373,0.00085199820845379152,0.00072973419740474164,0.017
1982,27050083132,0.163098175377,0.836901824623,0.102701333819,0.734200490804,0.0603968415573,0.71194073506,0.877299369138,0.041364178567186001,10,8.88e-16,10,6.11e-16,0.18650158686720841,0.00089105533535470264,0.00077570051200636996,0.017
1983,27050083133,0.156355690211,0.843644309789,0.100868285383,0.742776024406,0.0554874048284,0.723404639499,0.886143868125,0.039947095910241023,10,6.11e-16,10,3.89e-16,0.20512670626978358,0.00098908343656909487,0.00074519691542014241,0.017
1984,27050083134,0.164239746258,0.835760253742,0.103685177807,0.732075075935,0.0605545684508,0.709998678033,0.87680114758,0.040932417960598981,10,8.33e-16,10,5e-16,0.18289110215944471,0.00085910512199022639,0.00074231525671035622,0.017
1985,27050083135,0.160873279721,0.839126720279,0.101543414091,0.737583306188,0.0593298656296,0.71572185648,0.879394686626,0.040839452531884986,10,7.77e-16,10,5e-16,0.20365362294871958,0.0010559354986857728,0.00079107372531659931,0.017
1986,27050083136,0.159010389075,0.840989610925,0.101211855502,0.739777755423,0.0577985335723,0.718885810522,0.882094698066,0.040432791948420102,10,7.22e-16,10,3.89e-16,0.1925622956570987,0.00089453451160602111,0.00069990611718863459,0.017
1987,27050083137,0.160398318246,0.839601681754,0.103890733794,0.73571094796,0.056507584452,0.716491399275,0.883658005565,0.040016861794099093,10,6.11e-16,10,4.44e-16,0.1712346842407737,0.00070974998344110966,0.00077027155062519171,0.017
1988,27050083138,0.162790709436,0.837209290564,0.103382658333,0.733826632231,0.0594080511028,0.712450051497,0.878825373464,0.041766236694466753,10,9.99e-16,10,5e-16,0.22328174463818473,0.0011710668198303699,0.00075264460217294108,0.017
1989,27050083139,0.157706661224,0.842293338776,0.10028551078,0.742007827996,0.0574211504446,0.721114619302,0.882967558783,0.039540284379599368,10,5.55e-16,10,3.89e-16,0.16130311272451558,0.0007241741285769882,0.00074622978277361128,0.017
1990,27050083140,0.16432866849,0.83567133151,0.101457352304,0.734213979206,0.062871316186,0.709882078578,0.873374169436,0.040891469684607856,10,7.77e-16,10,5.55e-16,0.15411234696066789,0.00060952621980087183,0.00070497475259123209,0.017
1991,27050083141,0.156533847675,0.843466152325,0.10100917787,0.742456974456,0.0555246698052,0.72309917108,0.886044941042,0.040222855404722875,10,6.11e-16,10,3.89e-16,0.21766657811776136,0.0011072318066734264,0.00086708767931371292,0.017
1992,27050083142,0.159820632115,0.840179367885,0.102000656332,0.738178711553,0.0578199757827,0.717499162998,0.881867259427,0.040016735760593745,10,6.11e-16,10,3.89e-16,0.184707478956881,0.00081458595813614274,0.00075483685097936471,0.017
1993,27050083143,0.164978278279,0.835021721721,0.104612900131,0.730408821589,0.0603653781479,0.708739296645,0.876908414986,0.041191203337294778,10,8.33e-16,10,5e-16,0.18831518188774377,0.00090872933984610226,0.00077080503275866433,0.017
1994,27050083144,0.159304693118,0.840695306882,0.101099979532,0.73959532735,0.0582047135854,0.718387963491,0.881426173727,0.039661008524933559,10,5.55e-16,10,3.89e-16,0.17200960844204638,0.0008500722645229514,0.0007055883996419666,0.017
1995,27050083145,0.157656933963,0.842343066037,0.102320597943,0.740022468094,0.0553363360206,0.721168642338,0.886045083668,0.040440835693682668,10,7.22e-16,10,3.89e-16,0.21868320400019814,0.001151565325697706,0.00079938419382824142,0.017
1996,27050083146,0.157683073729,0.842316926271,0.100891148457,0.741425777814,0.0567919252721,0.721145639028,0.883898500905,0.039832613356807982,10,6.11e-16,10,3.89e-16,0.19406466453888649,0.0009255773169345485,0.00079616611767853495,0.017
1997,27050083147,0.160568488836,0.839431511164,0.103427292028,0.736004219136,0.0571411968084,0.716209969916,0.882685614621,0.039701534296477131,10,5.55e-16,10,4.44e-16,0.14846920984868395,0.0005987700950585243,0.0006954470978211961,0.017
1998,27050083148,0.159470080212,0.840529919788,0.101176494543,0.739353425246,0.0582935856691,0.718106178638,0.881255505085,0.040375755814201976,10,6.66e-16,10,3.89e-16,0.20431471213100405,0.0010498907536882966,0.00080774789057760075,0.017
1999,27050083149,0.164511173815,0.835488826185,0.104800012351,0.730688813834,0.0597111614631,0.709524091405,0.877978282401,0.041962353709447849,10,1.05e-15,10,6.11e-16,0.20414239646688137,0.00099953195633260741,0.00076662124081561852,0.017
2000,27050083150,0.161728903502,0.838271096498,0.10202477231,0.736246324187,0.059704131192,0.714266045522,0.878640741309,0.040598633060522096,10,7.22e-16,10,5e-16,0.18702499076055856,0.00089006661387225783,0.00082541476847284787,0.017
2001,27050083151,0.156132687554,0.843867312446,0.100930947051,0.742936365395,0.0552017405023,0.723783503566,0.886619219081,0.040450090188725286,10,6.66e-16,10,3.89e-16,0.21111516698239041,0.0010773060611965746,0.0007260853480087078,0.017
2002,27050083152,0.155675844178,0.844324155822,0.0993198954263,0.745004260396,0.0563559487513,0.724586046609,0.88503584242,0.039443379091825201,10,5e-16,10,3.89e-16,0.17873653088037733,0.0007946879998137874,0.00072638317652417856,0.017
2003,27050083153,0.165313423946,0.834686576054,0.104363184363,0.73032339169,0.0609502395834,0.708178210229,0.8759712907,0.041392441791931169,10,8.88e-16,10,5.55e-16,0.18007863881174813,0.00078987630519649504,0.00069479340590633239,0.017
2004,27050083154,0.161162340492,0.838837659508,0.101648448645,0.737189210863,0.0595138918466,0.715230730709,0.879055143749,0.040911570651094679,10,7.77e-16,10,5e-16,0.2034302564700966,0.00093341120479159415,0.00079316401828942961,0.017
2005,27050083155,0.153642365336,0.846357634664,0.0981782435415,0.748179391122,0.055464121795,0.728072910142,0.886858133783,0.039642821147063197,10,5.55e-16,10,3.33e-16,0.20961145439453288,0.0010686195628655385,0.00073557006455111928,0.017
2006,27050083156,0.163864778057,0.836135221943,0.10385109849,0.732284123454,0.060013679567,0.71062895574,0.877683611051,0.041212631739674717,10,8.88e-16,10,5e-16,0.19800177885133119,0.00099285537021729232,0.00073760537057520822,0.017
2007,27050083157,0.160327393562,0.839672606438,0.103211327569,0.736461278869,0.0571160659923,0.716621800565,0.882780362331,0.040974778836064721,10,7.77e-16,10,5e-16,0.20369476308776246,0.00098528075389200313,0.00080418112526271866,0.017
2008,27050083158,0.160098436549,0.839901563451,0.10283221661,0.737069346841,0.0572662199395,0.717015614967,0.88261458439,0.040086906669368531,10,6.11e-16,10,4.44e-16,0.1650059672181281,0.00070461139839194352,0.00067316265493138011,0.017
2009,27050083159,0.158352557868,0.841647442132,0.102281311154,0.739366130979,0.0560712467142,0.719986938464,0.884794374894,0.040220642753556524,10,6.11e-16,10,4.44e-16,0.18143579549349709,0.00084990623606082767,0.0007664207786783775,0.017
2010,27050083160,0.156593586132,0.843406413868,0.100153754064,0.743252659804,0.0564398320679,0.72301029786,0.884684581405,0.040086901828655458,10,6.11e-16,10,3.89e-16,0.19724349670350227,0.0008949557392632614,0.00072328733284200903,0.017
2011,27050083161,0.161348258108,0.838651741892,0.103842980585,0.734808761307,0.0575052775227,0.714883032937,0.881964164835,0.040246949840197298,10,6.11e-16,10,4.44e-16,0.1835097178297459,0.00084110010916120623,0.00072681299750521587,0.017
2012,27050083162,0.160709891543,0.839290108457,0.102304417093,0.736985691364,0.0584054744493,0.715987227842,0.880792887142,0.040441007202450911,10,6.66e-16,10,4.44e-16,0.19423460257672442,0.00091315130635308121,0.00077314011884899961,0.017
2013,27050083163,0.155644919053,0.844355080947,0.10101353978,0.743341541167,0.0546313792727,0.724613347765,0.887579208246,0.039351933862286387,10,5e-16,10,3.33e-16,0.19038556875240786,0.00090709970599916231,0.00075770471864133654,0.017
2014,27050083164,0.155086679384,0.844913320616,0.0992906269859,0.74562269363,0.0557960523982,0.725590930584,0.886006275201,0.039278210935059843,10,5e-16,10,3.33e-16,0.18229037557479244,0.0008256807187711849,0.000827671448825387,0.017
2015,27050083165,0.158050261065,0.841949738935,0.100403976455,0.741545762479,0.0576462846099,0.720528767916,0.882552404572,0.040426308510305688,10,7.22e-16,10,3.89e-16,0.22121158404548857,0.0011686657334585946,0.00076468549851273703,0.017
2016,27050083166,0.162050495222,0.837949504778,0.102555546081,0.735393958697,0.0594949491411,0.713714000378,0.878872136709,0.040881250352026777,10,7.77e-16,10,5e-16,0.19324516779692003,0.00093048497072085806,0.00075657293098235366,0.017
2017,27050083167,0.160654956475,0.839345043525,0.101661098032,0.737683945493,0.0589938584427,0.716089951925,0.879940922575,0.040711087607693396,10,8.33e-16,10,4.44e-16,0.19694252173063187,0.00098462201902963669,0.00076337413894764174,0.017
2018,27050083168,0.160028036386,0.839971963614,0.1031477633,0.736824200314,0.0568802730857,0.71713024514,0.883198978009,0.04037119450396269,10,6.66e-16,10,4.44e-16,0.18314704799979598,0.00080868522680818276,0.00073043544608611009,0.017
2019,27050083169,0.156507786065,0.843492213935,0.0999604151749,0.74353179876,0.0565473708904,0.723159274583,0.884547703274,0.040663261765078021,10,7.77e-16,10,4.44e-16,0.2065573179923148,0.0010042538778105494,0.00075375869642516666,0.017
2020,27050083170,0.164167584404,0.835832415596,0.104192304034,0.731640111561,0.0599752803699,0.710112823894,0.877669639344,0.04148384167290043,10,9.44e-16,10,5.55e-16,0.20601624739870195,0.0010613124738268547,0.00075987720087423917,0.017
2021,27050083171,0.161779049411,0.838220950589,0.101592481322,0.736628469266,0.0601865680889,0.714187677139,0.877919517859,0.040461182289456284,10,6.66e-16,10,4.44e-16,0.18603679857006161,0.00093248194926643421,0.00069069886250721973,0.017
2022,27050083172,0.163677840158,0.836322159842,0.103244211916,0.733077947926,0.0604336282427,0.710953625611,0.877109727195,0.041236556613946519,10,8.88e-16,10,5.55e-16,0.18800290167688505,0.00086948776977971637,0.00079004893683888144,0.017
2023,27050083173,0.157418419421,0.842581580579,0.100955298337,0.741626282243,0.0564631210842,0.721594727653,0.884446924666,0.03978134869006128,10,6.11e-16,10,3.89e-16,0.18970603576597322,0.0008709726236753372,0.00071605672331926371,0.017
2024,27050083174,0.156998922676,0.843001077324,0.0999604297906,0.743040647534,0.0570384928853,0.722323301756,0.883704231626,0.039276982798204803,10,5e-16,10,3.89e-16,0.16266639246345727,0.00073988472426378892,0.00081614411916812934,0.017
2025,27050083175,0.163940675929,0.836059324071,0.1038911649,0.732168159171,0.060049511029,0.710500252831,0.877613257096,0.04138830307933291,10,8.88e-16,10,5.55e-16,0.19172538160818908,0.00093280660266126855,0.00076617989640433886,0.017
2026,27050083176,0.158891767785,0.841108232215,0.100678262114,0.740429970101,0.0582135056711,0.719095200497,0.881513351498,0.040522157418142586,10,7.22e-16,10,4.44e-16,0.19846256819812258,0.00098125642352235132,0.00074764621877455438,0.017
2027,27050083177,0.160949727222,0.839050272778,0.102765364708,0.73628490807,0.0581843625147,0.71557404029,0.881060678359,0.040757072195499226,10,7.22e-16,10,5e-16,0.19120648484382619,0.00094621078891835128,0.00069342717993396469,0.017
2028,27050083178,0.161645947769,0.838354052231,0.103126938028,0.735227114203,0.0585190097411,0.714389894887,0.880402921452,0.041065406304030452,10,8.33e-16,10,5e-16,0.21061730516869426,0.0011123679041315248,0.00070814843711133435,0.017
2029,27050083179,0.16170423761,0.83829576239,0.102828755001,0.735467007389,0.058875482609,0.714295725203,0.879864964227,0.041249797331240803,10,8.88e-16,10,5.55e-16,0.19020699167504873,0.00092015152823496187,0.00074126091278830272,0.017
2030,27050083180,0.160357023925,0.839642976075,0.101812276303,0.737830699773,0.058544747622,0.716592564629,0.880672644346,0.040706258480620698,10,7.22e-16,10,5e-16,0.17378585931910862,0.00077891418864130604,0.00066864282684003372,0.017
2031,27050083181,0.155459075198,0.844540924802,0.100474723007,0.744066201795,0.0549843521904,0.724938204771,0.887106599699,0.039616828842971713,10,5.55e-16,10,3.33e-16,0.21822978982895436,0.0010989824570571633,0.00083159109502300987,0.017
2032,27050083182,0.162183910236,0.837816089764,0.102635443475,0.735180646289,0.0595484667608,0.713487145018,0.878761911029,0.041379736218668167,10,8.88e-16,10,6.11e-16,0.1894573220740875,0.0010007933494342747,0.00075543273226695053,0.017
2033,27050083183,0.162444880605,0.837555119395,0.104113746933,0.733441372462,0.0583311336717,0.713023670562,0.880490183069,0.040557851501539961,10,7.22e-16,10,4.44e-16,0.19242127775219386,0.00093206815534013906,0.00074740568725866928,0.017
2034,27050083184,0.160282078534,0.839717921466,0.101241520635,0.73847640083,0.0590405578991,0.716728157344,0.879961634135,0.040272729133746764,10,6.11e-16,10,3.89e-16,0.19054763326750901,0.00094094825400479218,0.00063693126082849712,0.017
2035,27050083185,0.15474941127,0.84525058873,0.0998517341741,0.745398854556,0.0548976770959,0.726157822185,0.88741175074,0.039460851815534929,10,5e-16,10,3.33e-16,0.20074558028563383,0.0011083560641756559,0.00078868948326990692,0.017
2036,27050083186,0.158613565341,0.841386434659,0.101800817909,0.73958561675,0.0568127474318,0.719550783202,0.883640540333,0.040172018190207971,10,6.11e-16,10,3.89e-16,0.20427642106640831,0.0010001399219929585,0.00077471899984013785,0.017
2037,27050083187,0.159701287523,0.840298712477,0.101684179183,0.738614533294,0.0580171083398,0.717706330885,0.881606187313,0.040602677055888742,10,7.22e-16,10,5e-16,0.19374607524563292,0.00094753866117979542,0.00077814795642166981,0.017
2038,27050083188,0.157705993578,0.842294006422,0.101755833852,0.74053817257,0.0559501597259,0.721093699597,0.885130538539,0.040361555100692809,10,6.66e-16,10,3.89e-16,0.22694061487887929,0.0011903484544884086,0.00080377898680025338,0.017
2039,27050083189,0.160386388227,0.839613611773,0.101035015171,0.738578596602,0.0593513730562,0.71655445453,0.879479608932,0.040806581944575891,10,7.77e-16,10,5e-16,0.18624630489136784,0.00085146771367698455,0.00075189738909093706,0.017
2040,27050083190,0.160611794516,0.839388205484,0.101244851719,0.738143353765,0.0593669427977,0.71616932744,0.879402703155,0.041087037992109859,10,8.33e-16,10,5e-16,0.19193485176031355,0.00090078676166079649,0.00076155258352771256,0.017
2041,27050083191,0.158126037195,0.841873962805,0.101650389503,0.740223573302,0.0564756476925,0.720381294075,0.884255083289,0.039923502307573341,10,6.11e-16,10,3.89e-16,0.16663845741831196,0.00071661753505043561,0.00068175392442081551,0.017
2042,27050083192,0.158663616925,0.841336383075,0.101217909567,0.740118473508,0.0574457073585,0.719474521827,0.882697711496,0.040279399882338238,10,6.66e-16,10,4.44e-16,0.18458646400385448,0.00094009641377177365,0.00076389821923705348,0.017
2043,27050083193,0.160483324528,0.839516675472,0.102990810708,0.736525864764,0.05749251382,0.71636083429,0.882189471912,0.041013981946845045,10,8.33e-16,10,5e-16,0.21014296532867116,0.0010347604069163403,0.00075040187696223096,0.017
2044,27050083194,0.160432462767,0.839567537233,0.103215431966,0.736352105267,0.057217030801,0.716443660866,0.882606710071,0.040253394346620786,10,6.66e-16,10,5e-16,0.16668100429593657,0.00080040520135237294,0.0007186631772556208,0.017
2045,27050083195,0.165453478172,0.834546521828,0.103236877608,0.73130964422,0.0622166005645,0.707959133334,0.874077151721,0.041763033924975351,10,9.99e-16,10,6.11e-16,0.19523664366162241,0.00091914371421117152,0.00077141945745734541,0.017
2046,27050083196,0.159171423987,0.840828576013,0.101531561441,0.739297014572,0.0576398625452,0.718607667319,0.882288952243,0.040204401283729006,10,6.11e-16,10,3.89e-16,0.2003861361199043,0.0010243693419238612,0.00080217429116869441,0.017
2047,27050083197,0.157387380973,0.842612619027,0.100289015986,0.742323603041,0.057098364986,0.721657512677,0.883520547463,0.039725450828946351,10,5.55e-16,10,3.89e-16,0.18552493537819936,0.00085862293009928651,0.000757185710464375,0.017
2048,27050083198,0.16476947166,0.83523052834,0.104559500057,0.730671028282,0.060209971603,0.709092119975,0.877185119869,0.041926137499100215,10,1.05e-15,10,6.11e-16,0.20841423852988061,0.0010097213676614732,0.00073953120202791716,0.017
2049,27050083199,0.155837686658,0.844162313342,0.0992892886681,0.744873024674,0.0565483979898,0.724310708083,0.884712565081,0.039381219377668558,10,5e-16,10,3.89e-16,0.18019234607699908,0.00080137982934859638,0.00076310184348146574,0.017
2050,27050083200,0.16550754033,0.83449245967,0.103950252188,0.730542207482,0.0615572881422,0.707857356145,0.875034130887,0.041015644952500548,10,7.77e-16,10,5.55e-16,0.16771638347767548,0.00070173735911890727,0.00071082073919737521,0.017
2051,27050083201,0.159329905957,0.840670094043,0.101694444845,0.738975649198,0.0576354611117,0.718336260565,0.882257051489,0.040792954519258663,10,7.22e-16,10,4.44e-16,0.21169773898497091,0.0010587423041719655,0.00081398270789217856,0.017
2052,27050083202,0.158957897723,0.841042102277,0.100673262284,0.740368839993,0.0582846354386,0.718983001717,0.881392713794,0.040477631199497467,10,7.22e-16,10,4.44e-16,0.19103370158083299,0.00092817491546549424,0.00082719637932080002,0.017
2053,27050083203,0.150278616175,0.849721383825,0.097489272639,0.752232111186,0.052789343536,0.733840987662,0.891654381619,0.038606773914085207,10,3.89e-16,10,2.78e-16,0.19309404246912509,0.00087404617364964757,0.00076699156756991388,0.017
2054,27050083204,0.164216462448,0.835783537552,0.102949252663,0.732834284889,0.0612672097857,0.710049000627,0.875758747891,0.041420299865330329,10,8.88e-16,10,6.11e-16,0.18033428903171034,0.00082240180990352223,0.00071536576637033734,0.017
2055,27050083205,0.160725159794,0.839274840206,0.101570864594,0.737703975612,0.0591542952002,0.715972363812,0.87968823462,0.040268112039163854,10,6.11e-16,10,3.89e-16,0.19118983625052277,0.00091483858124298989,0.00076274623938399442,0.017
2056,27050083206,0.162143620551,0.837856379449,0.104075208867,0.733781170582,0.0580684116832,0.71353369038,0.880947574861,0.040734843087793002,10,7.22e-16,10,5e-16,0.17920596268961619,0.0008317015426637217,0.00073738965977732649,0.017
2057,27050083207,0.164112039655,0.835887960345,0.105564152068,0.730323808277,0.0585478875876,0.710185969348,0.879781258359,0.041317641696655076,10,8.88e-16,10,6.11e-16,0.1780781529234593,0.00085453322881430982,0.00075733486829799635,0.017
2058,27050083208,0.158175260276,0.841824739724,0.101205024015,0.740619715709,0.0569702362602,0.72030432861,0.88351585717,0.03932983697313526,10,5e-16,10,3.89e-16,0.15491105446326758,0.0006445732300472683,0.00073817706992042689,0.017
2059,27050083209,0.156061772853,0.843938227147,0.100027283038,0.743910944109,0.0560344898155,0.723917856793,0.885412434733,0.040513192136216382,10,7.22e-16,10,3.89e-16,0.21732410998152962,0.0011239891368552371,0.00076627398871589023,0.017
2060,27050083210,0.158879699558,0.841120300442,0.100746863848,0.740373436594,0.0581328357101,0.719114661552,0.881634892362,0.040322429412747371,10,6.11e-16,10,3.89e-16,0.1950185537975232,0.00091467661319460936,0.00070221490138037143,0.017
2061,27050083211,0.16425976865,0.83574023135,0.102884585906,0.732855645444,0.0613751827437,0.709976906623,0.87558994042,0.041673989681917004,10,9.44e-16,10,5.55e-16,0.20676636314287955,0.0010817901171405297,0.00074444536625675425,0.017
2062,27050083212,0.16235949643,0.83764050357,0.104057576452,0.733582927119,0.0583019199778,0.713168882443,0.880553271678,0.041159604897889446,10,8.88e-16,10,5e-16,0.21615127846284721,0.0011257959920068503,0.00073267897919991826,0.017
2063,27050083213,0.166516988948,0.833483011052,0.104514189746,0.728968821306,0.0620027992016,0.706149388914,0.874148329978,0.041848854306194658,10,9.99e-16,10,6.11e-16,0.19009112167291853,0.00094940790505616032,0.00073353555015706487,0.017
2064,27050083214,0.163182398006,0.836817601994,0.103493349257,0.733324252737,0.0596890487492,0.711786573799,0.878320308648,0.039987548381750976,10,6.11e-16,10,5e-16,0.14906068458500388,0.00065603975012190738,0.00078001133441320985,0.017
2065,27050083215,0.158126870766,0.841873129234,0.100928484017,0.740944645216,0.0571983867489,0.72039070611,0.883192227318,0.04041345531557447,10,6.66e-16,10,4.44e-16,0.19790288104875264,0.00095440227485879374,0.00072732050310427411,0.018
2066,27050083216,0.161688078791,0.838311921209,0.102207096239,0.73610482497,0.0594809825517,0.714332394567,0.878978523493,0.040776102903119608,10,7.77e-16,10,5e-16,0.19703425188986512,0.00092638358222978437,0.00076306300659012409,0.017
2067,27050083217,0.156056732759,0.843943267241,0.101500495703,0.742442771538,0.0545562370555,0.723904344437,0.887587180741,0.040089916040133337,10,6.11e-16,10,3.89e-16,0.21600447155404801,0.0011019064183043132,0.00074761444251095265,0.017
2068,27050083218,0.159194345996,0.840805654004,0.100904387133,0.739901266871,0.0582899588629,0.718578170342,0.881327554433,0.039822947795327884,10,6.11e-16,10,3.89e-16,0.17146583867566256,0.00075062983319947138,0.00073265977004622793,0.017
2069,27050083219,0.166443725973,0.833556274027,0.103432422728,0.730123851298,0.0630113032452,0.70628889241,0.872682193239,0.041568390391179405,10,9.44e-16,10,6.11e-16,0.17201732340561982,0.00070500503395030435,0.00076938432687147782,0.017
2070,27050083220,0.161872178838,0.838127821162,0.102656524014,0.735471297148,0.0592156548235,0.714014143952,0.879324994538,0.041201008969624288,10,8.88e-16,10,5e-16,0.201488953394517,0.00095108831695959225,0.00078040865874738575,0.017
2071,27050083221,0.162689663246,0.837310336754,0.102445453179,0.734864883575,0.0602442100674,0.712634892249,0.877619718955,0.040715197174507806,10,7.22e-16,10,5.55e-16,0.15205194895717888,0.00061955351663796376,0.00070797488393014468,0.017
2072,27050083222,0.1672454229,0.8327545771,0.106218035906,0.726536541194,0.0610273869933,0.70489870541,0.875417236329,0.042509967430844134,10,1.22e-15,10,7.22e-16,0.19296922531442262,0.00095132559457551419,0.00072946235359126592,0.017
2073,27050083223,0.161128789634,0.838871210366,0.103090756087,0.735780454279,0.0580380335464,0.715265908902,0.881233112962,0.040804949526565187,10,7.22e-16,10,5e-16,0.18955220316676868,0.00089040767436184107,0.00073957412447669187,0.017
2074,27050083224,0.167500001192,0.832499998808,0.105214655966,0.727285342841,0.0622853452257,0.704485840657,0.873510140579,0.041998001207969031,10,1.11e-15,10,6.66e-16,0.17909468596824707,0.00081979175317945777,0.00072682123653127438,0.017
2075,27050083225,0.160596500635,0.839403499365,0.102070025383,0.737333473982,0.058526475252,0.716182864043,0.880642114704,0.0405957034902815,10,7.22e-16,10,3.89e-16,0.21384382689775538,0.0011274205545181372,0.00080715435794823564,0.018
2076,27050083226,0.163055448979,0.836944551021,0.10284551138,0.734099039641,0.0602099375992,0.712010757423,0.877584194482,0.040728987805376676,10,7.77e-16,10,5e-16,0.18279244186114163,0.00083943929724453821,0.0007212810210419884,0.017
2077,27050083227,0.157597469538,0.842402530462,0.10184683036,0.740555700101,0.0557506391783,0.721276860411,0.885450519378,0.03968279433294284,10,5.55e-16,10,3.89e-16,0.17265635541418278,0.00073906819408050997,0.00074501322703172381,0.017
2078,27050083228,0.162735852599,0.837264147401,0.101711624841,0.73555252256,0.0610242277586,0.712567830453,0.876461985481,0.040522824954212507,10,7.22e-16,10,4.44e-16,0.18452253538842978,0.00084619732721281547,0.00071969571670988492,0.017
2079,27050083229,0.163203577325,0.836796422675,0.102572509773,0.734223912902,0.0606310675515,0.71176460946,0.876930285605,0.04118617957683296,10,8.33e-16,10,5.55e-16,0.18056486060626109,0.00081158689069016419,0.00072655304750485585,0.017
2080,27050083230,0.15998445645,0.84001554355,0.102167505426,0.737848038124,0.0578169510239,0.717218843693,0.881832254606,0.040912869256832476,10,7.77e-16,10,5e-16,0.20226474841760511,0.0010732110262225703,0.00080023924511017251,0.017
2081,27050083231,0.157250068411,0.842749931589,0.1016820551,0.741067876489,0.0555680133115,0.721870184047,0.88580441984,0.039308744340999728,10,5e-16,10,3.89e-16,0.18348433122841856,0.00082495627749054959,0.00080940679706456163,0.017
2082,27050083232,0.162012738436,0.837987261564,0.102726362478,0.735260899085,0.0592863759584,0.713775306068,0.879187736278,0.041254415241473531,10,8.88e-16,10,5e-16,0.21843938026856213,0.0010899128589583289,0.00082443102905222171,0.017
2083,27050083233,0.160292949602,0.839707050398,0.103342760789,0.736364289609,0.0569501888134,0.716678211739,0.883032520332,0.040501680482796509,10,6.66e-16,10,4.44e-16,0.18975140253213019,0.00094415851578559344,0.00074819851357615171,0.017
2084,27050083234,0.154299526364,0.845700473636,0.0983128448409,0.747387628795,0.0559866815227,0.726948668337,0.885923754192,0.039619179605716412,10,5.55e-16,10,3.89e-16,0.19313992762766297,0.00092541996824202727,0.00084414290387756143,0.017
2085,27050083235,0.160007572472,0.839992427528,0.101017366093,0.738975061435,0.0589902063794,0.717196899493,0.880101640114,0.040679410666837598,10,7.77e-16,10,5e-16,0.19577527592282773,0.0009594644958973368,0.00078143866158789522,0.017
2086,27050083236,0.162290616184,0.837709383816,0.103335195849,0.734374187966,0.0589554203354,0.713296192917,0.879608675941,0.041385565450389822,10,8.88e-16,10,5e-16,0.20515618233633925,0.00098847901663299252,0.00081665583269496464,0.017
2087,27050083237,0.153582860902,0.846417139098,0.100117433738,0.74629970536,0.0534654271643,0.728145479651,0.889811917892,0.039591180085737671,10,5.55e-16,10,3.33e-16,0.19608890478231844,0.0009409488712184375,0.00079721301366586126,0.018
2088,27050083238,0.160219089165,0.839780910835,0.101906697714,0.737874213121,0.0583123914516,0.716824954468,0.881047391613,0.040159806195628853,10,6.11e-16,10,4.44e-16,0.17662707099649833,0.00080646337192420844,0.00077852540679027114,0.017
2089,27050083239,0.167129709572,0.832870290428,0.102608975424,0.730261315005,0.064520734148,0.705147384335,0.870307104466,0.042160197435240035,10,1.11e-15,10,6.66e-16,0.19276313987272287,0.00094979807815672812,0.00076230525381881581,0.018
2090,27050083240,0.160927452371,0.839072547629,0.102559860569,0.736512687061,0.0583675918017,0.715614850834,0.88079659212,0.040910913784883457,10,8.33e-16,10,5e-16,0.18994287690759559,0.00087852187476099004,0.00078029191305482165,0.017
2091,27050083241,0.161117440537,0.838882559463,0.102609296116,0.736273263348,0.0585081444209,0.715292349122,0.88054460845,0.041158716340768314,10,8.33e-16,10,5e-16,0.2070272881941686,0.0010236658025741577,0.00077496391547284319,0.017
2092,27050083242,0.15776611276,0.84223388724,0.101793828717,0.740440058523,0.0559722840424,0.720990917873,0.885083270488,0.040098232563427684,10,6.11e-16,10,3.89e-16,0.21383261634800221,0.0011389362625601942,0.00081355648948865263,0.017
2093,27050083243,0.159037162289,0.840962837711,0.101643201316,0.739319636395,0.0573939609729,0.71883389073,0.882683051638,0.040344269748050804,10,6.66e-16,10,3.89e-16,0.20866640176501372,0.0010298676128365639,0.00077242917381942883,0.018
2094,27050083244,0.160862007365,0.839137992635,0.102458082683,0.736679909953,0.0584039246821,0.715727230579,0.880758802025,0.04129144813836829,10,8.88e-16,10,5e-16,0.20199870603248116,0.00094125226900347711,0.00076258432907423982,0.017
2095,27050083245,0.161194860041,0.838805139959,0.10332726185,0.735477878109,0.0578675981913,0.715150484206,0.881467961528,0.041031445479273974,10,8.33e-16,10,5e-16,0.19000439224624677,0.00091855498137382099,0.00066953164993692623,0.017
2096,27050083246,0.157077956721,0.842922043279,0.0993439345141,0.743578108765,0.0577340222071,0.722198068954,0.882662100475,0.04064210014596524,10,7.22e-16,10,3.89e-16,0.22479453833741836,0.0011984367787185343,0.0007362326550367904,0.018
2097,27050083247,0.161253314689,0.838746685311,0.103008823965,0.735737861346,0.0582444907236,0.715056286719,0.880899889184,0.040299848207889705,10,6.11e-16,10,4.44e-16,0.17364144909595758,0.00073084206500067151,0.00067123589696429977,0.017
2098,27050083248,0.159804109335,0.840195890665,0.101526888793,0.738669001872,0.0582772205417,0.71753429215,0.881198948737,0.040615673685211788,10,7.22e-16,10,4.44e-16,0.20026600647319315,0.00099864690881344481,0.00075116113073649658,0.017
2099,27050083249,0.160502542034,0.839497457966,0.100544084973,0.738953372993,0.0599584570605,0.716364968438,0.878559159475,0.041119123289189166,10,8.88e-16,10,5e-16,0.20996609704631652,0.0010086642186011032,0.00073119566569402738,0.017
2100,27050083250,0.153699109852,0.846300890148,0.0988968382103,0.747404051937,0.054802271642,0.7279651955,0.887816887885,0.039198958345438406,10,5e-16,10,2.78e-16,0.20178138969902593,0.0010135885132394476,0.00079927457838333742,0.017
2101,27050083251,0.161741556153,0.838258443847,0.10263833111,0.735620112738,0.0591032250432,0.7142354319,0.879521260497,0.040811907661540366,10,7.77e-16,10,5e-16,0.19338379303079567,0.00088073564034770401,0.0007387081513459163,0.017
2102,27050083252,0.16108004339,0.83891995661,0.10074059841,0.7381793582,0.0603394449808,0.715383708944,0.877860940855,0.040572760938994937,10,7.22e-16,10,4.44e-16,0.1955228862415076,0.00093173542067895505,0.00072373727793927989,0.017
2103,27050083253,0.160842354968,0.839157645032,0.103427877674,0.735729767358,0.0574144772947,0.715745973254,0.88221829425,0.041170823469575443,10,8.33e-16,10,5e-16,0.19976976708649652,0.00096667866774548337,0.00074794101473185421,0.017
2104,27050083254,0.162970519513,0.837029480487,0.104305931857,0.73272354863,0.058664587656,0.712132347859,0.87987626619,0.041177819395540396,10,8.88e-16,10,5.55e-16,0.19166033786188896,0.00094010195281380099,0.00078125496554077721,0.017
2105,27050083255,0.158366339058,0.841633660942,0.101535106088,0.740098554854,0.0568312329696,0.719974718592,0.883673596287,0.039514882942531998,10,5e-16,10,3.89e-16,0.17500648552518683,0.00080091026170306021,0.00077222026398706105,0.017
2106,27050083256,0.160017741844,0.839982258156,0.100392234234,0.739590023922,0.0596255076101,0.717189033287,0.879165102026,0.040937309676246834,10,7.77e-16,10,5e-16,0.20184878540279061,0.00094561025701220118,0.00082188078258421237,0.017
2107,27050083257,0.157790668681,0.842209331319,0.101375875698,0.740833455621,0.0564147929837,0.720955440427,0.884426626185,0.039914257687105187,10,6.11e-16,10,3.89e-16,0.18406767999205476,0.00088948764712700238,0.00072408837061162701,0.017
2108,27050083258,0.159317561314,0.840682438686,0.101996244556,0.73868619413,0.0573213167571,0.718352682152,0.882721928987,0.040348299679956748,10,6.66e-16,10,5e-16,0.18021930076872417,0.00082296240821333379,0.00076628063643442029,0.017
2109,27050083259,0.159901975691,0.840098024309,0.102461048287,0.737636976022,0.0574409274045,0.717354306353,0.882404983134,0.039973385498667899,10,6.11e-16,10,3.89e-16,0.17344877742021692,0.00077624832017248076,0.00074457995097571678,0.017
2110,27050083260,0.16030074589,0.83969925411,0.101219565538,0.738479688572,0.0590811803515,0.716696844716,0.879897425483,0.040818968494395612,10,7.77e-16,10,5e-16,0.18210889589190482,0.00095255395638282306,0.00070683548268124876,0.017
2111,27050083261,0.16024536334,0.83975463666,0.101532721002,0.738221915658,0.058712642338,0.716786025175,0.880452587712,0.040409832125623157,10,6.66e-16,10,4.44e-16,0.19188178983459858,0.00087051324217406396,0.0007394884601178317,0.017
2112,27050083262,0.162175857499,0.837824142501,0.10322565696,0.734598485541,0.0589502005391,0.713491911129,0.879643451915,0.041157137529909786,10,8.88e-16,10,5e-16,0.21547186591894318,0.0011119608284727235,0.00072242275455583645,0.017
2113,27050083263,0.165527422279,0.834472577721,0.104816704668,0.729655873053,0.0607107176115,0.707810866425,0.876274289423,0.042073372491886446,10,1.05e-15,10,6.11e-16,0.20571061928073142,0.0010782983998452113,0.00074500969589187281,0.017
2114,27050083264,0.161189342737,0.838810657263,0.102141600943,0.73666905632,0.0590477417945,0.715177611243,0.879734096083,0.040484035919245195,10,7.22e-16,10,5e-16,0.17743562006315683,0.00079403253657490112,0.00074846451305106572,0.017
2115,27050083265,0.16337176837,0.83662823163,0.103989609028,0.732638622602,0.0593821593427,0.711459269944,0.878727205899,0.040874213403041072,10,7.22e-16,10,5e-16,0.17032746732611559,0.00072072555588392176,0.00072031474770837178,0.017
2116,27050083266,0.159277824908,0.840722175092,0.101636038433,0.739086136658,0.0576417864754,0.7184255191,0.882260355741,0.040099293534634102,10,6.11e-16,10,3.89e-16,0.18773639878188741,0.00092508882927496566,0.00077136355019466127,0.017
2117,27050083267,0.15999045901,0.84000954099,0.101078003011,0.738931537979,0.0589124559988,0.717225007987,0.880220075431,0.040171843137245006,10,6.11e-16,10,3.89e-16,0.18537195234408455,0.0008060707051214277,0.00073288681229012045,0.018
2118,27050083268,0.165515700504,0.834484299496,0.102847417483,0.731636882013,0.062668283021,0.707860152022,0.873398747639,0.041441267243584143,10,9.99e-16,10,5.55e-16,0.18318002653737187,0.00078511175409016424,0.00070991205154569289,0.018
2119,27050083269,0.162852292061,0.837147707939,0.103361539928,0.733786168011,0.0594907521327,0.712346294745,0.878689306298,0.041178481727573081,10,8.88e-16,10,5e-16,0.19430068890293994,0.00095387395802706571,0.00070154746688296844,0.017
2120,27050083270,0.162654613033,0.837345386967,0.102771451975,0.734573934993,0.0598831610584,0.712689246967,0.878158820466,0.040894984172564278,10,7.77e-16,10,5.55e-16,0.16779679458967889,0.00070724166668516958,0.00073128615552387746,0.017
2121,27050083271,0.161694852486,0.838305147514,0.102433996998,0.735871150516,0.0592608554881,0.714317528323,0.879300572061,0.041219949093382377,10,8.33e-16,10,5e-16,0.21144143200441134,0.0010423135034412323,0.0008038350589821007,0.018
2122,27050083272,0.160601360276,0.839398639724,0.101345100705,0.738053539019,0.0592562595714,0.716185503605,0.879567940167,0.04131721907124293,10,8.88e-16,10,5e-16,0.21362136122688613,0.0011330891201639388,0.00074234514726074705,0.017
2123,27050083273,0.158472426608,0.841527573392,0.100546362064,0.740981211327,0.0579260645438,0.719809329682,0.882037989053,0.040131345909767753,10,6.11e-16,10,4.44e-16,0.16815797613142924,0.00082317990906474422,0.00071223171600562167,0.018
2124,27050083274,0.161095253006,0.838904746994,0.102144219843,0.736760527151,0.0589510331627,0.715336897904,0.879898713378,0.041442608147407682,10,9.44e-16,10,5e-16,0.2137938469891264,0.001109198555073471,0.00076969993671369813,0.018
2125,27050083275,0.15622245945,0.84377754055,0.100470780841,0.743306759709,0.0557516786094,0.723637500294,0.885788350552,0.039494560425638939,10,5e-16,10,3.33e-16,0.20148287588647973,0.00097301864645776956,0.00078299323221709012,0.017
2126,27050083276,0.158842833564,0.841157166436,0.101150254257,0.740006912179,0.0576925793062,0.719171205559,0.882291161697,0.040262944540802474,10,6.11e-16,10,3.89e-16,0.20397217004624013,0.0010452296609992197,0.00076986098016577388,0.017
2127,27050083277,0.15775784336,0.84224215664,0.101766305009,0.74047585163,0.055991538351,0.721005389543,0.885056987476,0.040688495624466067,10,7.22e-16,10,3.89e-16,0.21561228642353336,0.0011094844717652323,0.00082046859469142174,0.019
2128,27050083278,0.1623651319,0.8376348681,0.102829837324,0.734805030776,0.0595352945753,0.713177769512,0.87873849618,0.041097777975483085,10,8.33e-16,10,5e-16,0.18685505309614936,0.00085060293822951144,0.00070074218072010671,0.017
2129,27050083279,0.162331714034,0.837668285966,0.102479091147,0.735189194819,0.0598526228871,0.713239537914,0.878279808612,0.040599601980265652,10,7.22e-16,10,5e-16,0.18394110701189603,0.00096635939372007409,0.00074453090953060846,0.017
2130,27050083280,0.15732681796,0.84267318204,0.100741527507,0.741931654534,0.0565852904528,0.721753737287,0.884289820462,0.03955183232989383,10,5e-16,10,3.89e-16,0.1631670238293722,0.00072635675498600562,0.00069118321659402272,0.017
2131,27050083281,0.158447716087,0.841552283913,0.101224149204,0.740328134709,0.0572235668833,0.719841138757,0.883076902219,0.040129792000536207,10,6.11e-16,10,3.89e-16,0.20142831383912174,0.00098495050430114192,0.00080767560892781691,0.017
2132,27050083282,0.161384221837,0.838615778163,0.102376001794,0.736239776369,0.0590082200424,0.714844154891,0.879745814159,0.040963010757652844,10,8.33e-16,10,5e-16,0.2087602519525783,0.0010460632761218657,0.00081329127020737845,0.018
2133,27050083283,0.160209683701,0.839790316299,0.101178041507,0.738612274791,0.0590316421942,0.716851828418,0.879992127413,0.040848465909450266,10,7.22e-16,10,5e-16,0.19843578834772524,0.0010259432567172933,0.00071307596660669873,0.018
2134,27050083284,0.160737219229,0.839262780771,0.102230304647,0.737032476123,0.0585069145819,0.715942041567,0.880637202269,0.041549228943731309,10,8.88e-16,10,5e-16,0.21303592027419038,0.0010337856741879181,0.00073802637311757018,0.017
2135,27050083285,0.158165740743,0.841834259257,0.101933748379,0.739900510878,0.0562319923642,0.720309574134,0.884603631868,0.039673601293944816,10,5.55e-16,10,3.89e-16,0.16350121745953772,0.00067619695496507111,0.00068589560488769804,0.017
2136,27050083286,0.161598636508,0.838401363492,0.101778169753,0.736623193739,0.0598204667549,0.714490195064,0.878500603703,0.040965798235960721,10,7.77e-16,10,5e-16,0.2094689852735605,0.0011090070537663095,0.0007885769241275446,0.017
2137,27050083287,0.156815658137,0.843184341863,0.100721310664,0.742463031199,0.0560943474736,0.722623770044,0.885137652024,0.040101218695965953,10,6.11e-16,10,3.89e-16,0.20076539160635942,0.00094581478993284787,0.00077588537584522867,0.018
2138,27050083288,0.157366814166,0.842633185834,0.101742172154,0.740891013679,0.0556246420119,0.721670696815,0.885692437551,0.039809224161109616,10,5.55e-16,10,3.89e-16,0.18567445889377276,0.00084212042056987268,0.00075364152042991747,0.018
2139,27050083289,0.163004716486,0.836995283514,0.103433852638,0.733561430877,0.0595708638481,0.71208764814,0.878535732665,0.041616072727249459,10,9.44e-16,10,5.55e-16,0.20382984749827093,0.0010248359503088956,0.00075066030536090626,0.018
2140,27050083290,0.160832204148,0.839167795852,0.102367031798,0.736800764054,0.0584651723507,0.715779080928,0.880675869719,0.041008952328824524,10,8.33e-16,10,5e-16,0.20852871658038141,0.0010467843967476326,0.00079844254221280396,0.018
2141,27050083291,0.162792884111,0.837207115889,0.103628747191,0.733578368698,0.0591641369205,0.712442684872,0.879183492397,0.041680230952943091,10,9.99e-16,10,5e-16,0.21804720223740115,0.0011549050438332371,0.00073908812585323749,0.017
2142,27050083292,0.155845475569,0.844154524431,0.100222944321,0.74393158011,0.0556225312486,0.724283431396,0.886071939538,0.039637534996273739,10,5.55e-16,10,3.89e-16,0.17528498087447353,0.00081797769987027936,0.00074283658081324025,0.018
2143,27050083293,0.155177078247,0.844822921753,0.10031960823,0.744503313523,0.0548574700172,0.725421333148,0.887363652236,0.039807783077299604,10,6.11e-16,10,3.89e-16,0.19872625762287155,0.00095914669671814121,0.00079190607415729661,0.017
2144,27050083294,0.15942670621,0.84057329379,0.101222934125,0.739350359665,0.0582037720843,0.718179075937,0.881398043841,0.040465365563382164,10,6.66e-16,10,4.44e-16,0.20209389324169902,0.00097070167492267615,0.00078756274811840783,0.017
2145,27050083295,0.162898921371,0.837101078629,0.10308661321,0.734014465419,0.0598123081602,0.712271620998,0.878205566449,0.041430554596121792,10,8.88e-16,10,5.55e-16,0.19606927637369909,0.0009522569708263868,0.00072708617775952352,0.017
2146,27050083296,0.159406440482,0.840593559518,0.101305830831,0.739287728687,0.0581006096502,0.718212219209,0.881554624946,0.040182092585216329,10,6.11e-16,10,4.44e-16,0.18342917568083905,0.00092108332567708963,0.00080336940019389491,0.017
2147,27050083297,0.156947118491,0.843052881509,0.101375199339,0.74167768217,0.0555719191515,0.722390234304,0.885873332321,0.039519261581039612,10,5e-16,10,3.89e-16,0.1927017733247498,0.00091158418020340656,0.00081205950476175427,0.019
2148,27050083298,0.164662566558,0.835337433442,0.103174317847,0.732163115595,0.0614882487103,0.70929316034,0.875330368767,0.041731295131354276,10,9.99e-16,10,6.11e-16,0.2048772911525123,0.0010978582801596563,0.00074233235412981039,0.017
2149,27050083299,0.157010458559,0.842989541441,0.100468505295,0.742521036147,0.0565419532642,0.722296050985,0.884431455109,0.039607544069693683,10,5.55e-16,10,3.89e-16,0.16439497238805045,0.0007764420768594857,0.00076586725973733618,0.017
2150,27050083300,0.162488116175,0.837511883825,0.102345959206,0.735165924619,0.0601421569689,0.712977089345,0.877817222599,0.040615009038917488,10,7.22e-16,10,5e-16,0.17732683079180089,0.00075291092213506956,0.00075096855636645418,0.017
2151,27050083301,0.161283347756,0.838716652244,0.102546032436,0.736170619809,0.05873731532,0.715012379957,0.880168132496,0.040961833131191498,10,7.77e-16,10,5e-16,0.1855472467441136,0.000854048050339969,0.00073435301744650516,0.017
2152,27050083302,0.161464372203,0.838535627797,0.102225447378,0.73631018042,0.0592389248251,0.714710736559,0.879387548168,0.040911473749195036,10,8.33e-16,10,5e-16,0.19434522527440201,0.0009808323125010429,0.00074513428304815593,0.016
2153,27050083303,0.163618531749,0.836381468251,0.104359786075,0.732021682177,0.0592587456738,0.711037024085,0.878851010071,0.040991922842292805,10,7.77e-16,10,5e-16,0.19211921490589234,0.00089554183217714699,0.00073243219849920154,0.017
2154,27050083304,0.161158770025,0.838841229975,0.102768262335,0.73607296764,0.0583905076896,0.71521997939,0.880707720373,0.040857029478778985,10,7.22e-16,10,5e-16,0.19262712300854967,0.00089274940922688315,0.00078584188297345413,0.017
2155,27050083305,0.158635715693,0.841364284307,0.100357696417,0.74100658789,0.0582780192766,0.719534810403,0.881480741965,0.04030927076739918,10,6.11e-16,10,4.44e-16,0.1811439339490859,0.0008799416424992956,0.00071181152634158221,0.016
2156,27050083306,0.15689359881,0.84310640119,0.101124275256,0.741982125934,0.0557693235542,0.722485077118,0.885596293977,0.039952916069503228,10,6.11e-16,10,3.89e-16,0.18122717660102439,0.00085799988309758163,0.00070187336280669928,0.016
2157,27050083307,0.156928432509,0.843071567491,0.101189018105,0.741882549385,0.0557394144039,0.722424825882,0.885631672714,0.04051268052512666,10,6.66e-16,10,4.44e-16,0.20108484424506567,0.00096139076482430026,0.00074603065575207629,0.016
2158,27050083308,0.163358865008,0.836641134992,0.102548153711,0.734092981282,0.0608107112972,0.71150268419,0.876629806128,0.041424518394833812,10,8.88e-16,10,5e-16,0.20540020383757573,0.0010113453149403835,0.00079293271347530487,0.017
2159,27050083309,0.156240624189,0.843759375811,0.10027201676,0.74348735905,0.0559686074289,0.723609544264,0.885464889601,0.040404254472218903,10,6.66e-16,10,3.89e-16,0.21476966427295552,0.0011600960691692699,0.00074791209573200055,0.017
2160,27050083310,0.156552209854,0.843447790146,0.100690314863,0.742757475283,0.0558618949914,0.7230726917,0.885544569281,0.040022982693095101,10,6.11e-16,10,3.89e-16,0.19710937245695492,0.00092613279576300191,0.00074388027201546466,0.016
2161,27050083311,0.163063317016,0.836936682984,0.104245835452,0.732690847532,0.0588174815633,0.711976459464,0.879629694893,0.041443821854254416,10,8.88e-16,10,5e-16,0.20586933514231942,0.0010030785989320499,0.00072293555169437038,0.016
2162,27050083312,0.15693099156,0.84306900844,0.0999342355796,0.74313477286,0.0569967559807,0.722439292715,0.883782356191,0.039703114546828427,10,5.55e-16,10,3.89e-16,0.18743461491651703,0.000922908625444136,0.0007450095209673652,0.016
2163,27050083313,0.157460856512,0.842539143488,0.101195859532,0.741343283956,0.0562649969802,0.721518944533,0.884727800279,0.039507984020577078,10,5e-16,10,3.89e-16,0.18174557745776709,0.00076801152825789541,0.00081130839085695461,0.016
2164,27050083314,0.163055047318,0.836944952682,0.103380336941,0.733564615741,0.0596747103773,0.712003413651,0.878371239952,0.041174355409470148,10,8.33e-16,10,5e-16,0.20706627324519333,0.001078541764188277,0.00076605648933087973,0.016
2165,27050083315,0.163822027892,0.836177972108,0.103062195051,0.733115777057,0.0607598328404,0.710712948927,0.876596490713,0.041488866176758933,10,9.44e-16,10,6.11e-16,0.1891863120976488,0.00086469872036282701,0.00077652105019747569,0.016
2166,27050083316,0.159540828094,0.840459171906,0.101830266016,0.73862890589,0.0577105620779,0.717976340212,0.882095638274,0.040431829386746526,10,6.66e-16,10,4.44e-16,0.19901537953299642,0.00095844359180924095,0.0008044746915390591,0.016
2167,27050083317,0.159879463688,0.840120536312,0.101212347082,0.73890818923,0.0586671166052,0.717411213708,0.880607523696,0.039512039806548625,10,5.55e-16,10,3.89e-16,0.161038195001169,0.00077401023034934864,0.00079891501805812268,0.016
2168,27050083318,0.168173698783,0.831826301217,0.104333762146,0.727492539071,0.0638399366365,0.703367274921,0.871072856246,0.041845296596715098,10,1.05e-15,10,6.11e-16,0.1822699718980294,0.00085615940919395194,0.00070877653870842167,0.016
2169,27050083319,0.155331330746,0.844668669254,0.0997097918169,0.744958877437,0.0556215389295,0.725167461898,0.886201651054,0.039640133990757491,10,5.55e-16,10,3.89e-16,0.18351469789842745,0.00088497676978572799,0.0007575274882085525,0.016
2170,27050083320,0.154730505198,0.845269494802,0.100593282798,0.744676212004,0.0541372224002,0.726178955457,0.888534604952,0.039133080112487374,10,5e-16,10,3.33e-16,0.18480140915116716,0.0008618371127115409,0.00077129278547124515,0.016
2171,27050083321,0.15803341113,0.84196658887,0.101458512216,0.740508076654,0.0565748989145,0.720541587041,0.884131796858,0.039986724628097249,10,6.11e-16,10,3.89e-16,0.18728322901498085,0.00084047037776249377,0.00074718610117557275,0.016
2172,27050083322,0.160530289337,0.839469710663,0.101531356337,0.737938354326,0.0589989330003,0.716303139005,0.879963311658,0.04076577303888955,10,7.22e-16,10,5e-16,0.19253874966122075,0.00091592719448720073,0.00078391977643357618,0.017
2173,27050083323,0.161879344359,0.838120655641,0.10212607973,0.735994575911,0.0597532646289,0.71400997746,0.878532842799,0.040942648181698064,10,7.77e-16,10,5e-16,0.18283437025381299,0.00088211930806130791,0.0007688531221505205,0.017
2174,27050083324,0.160828071535,0.839171928465,0.101964086445,0.737207842021,0.0588639850899,0.71579212561,0.880090477912,0.040593221829857452,10,7.22e-16,10,5e-16,0.18432608307027365,0.00093763833830651927,0.00077522302375969876,0.017
2175,27050083325,0.158681831732,0.841318168268,0.100878069485,0.740440098783,0.0578037622475,0.719448685594,0.882166827627,0.039989955434171949,10,6.11e-16,10,3.89e-16,0.19489140015082507,0.00089020634413496699,0.00078336702007029307,0.017
2176,27050083326,0.160435750112,0.839564249888,0.10231581302,0.737248436868,0.0581199370923,0.716451583899,0.881278367501,0.040818825015658575,10,8.33e-16,10,4.44e-16,0.19888658524966263,0.00097165435498368282,0.00073005684729797525,0.017
2177,27050083327,0.156130427569,0.843869572431,0.0989145030112,0.74495506942,0.0572159245579,0.723817599799,0.88365830038,0.039622722635968596,10,5.55e-16,10,3.89e-16,0.17047390139517538,0.00070505609367584163,0.00071931758584121129,0.017
2178,27050083328,0.161631841063,0.838368158937,0.102626886004,0.735741272933,0.0590049550595,0.714421269112,0.879691778163,0.040814605586095308,10,7.77e-16,10,5e-16,0.19642878370287487,0.000950088722342004,0.0008411935168231399,0.017
2179,27050083329,0.156928917617,0.843071082383,0.100410169619,0.742660912765,0.0565187479977,0.722435683069,0.88448568908,0.039768033105276518,10,6.11e-16,10,3.89e-16,0.18961567362272058,0.00090796642658818162,0.00075452574625704946,0.017
2180,27050083330,0.160358186066,0.839641813934,0.101856082615,0.737785731319,0.0585021034509,0.71658993781,0.880735065795,0.040801732020470702,10,7.77e-16,10,4.44e-16,0.20055187889110626,0.00094681641694385028,0.00074063458008574831,0.017
2181,27050083331,0.157612529248,0.842387470752,0.100808422485,0.741579048267,0.0568041067634,0.721266828773,0.883897896941,0.039845047131338573,10,6.11e-16,10,3.89e-16,0.18506339237351122,0.00086889306174121764,0.00078932623683488192,0.016
2182,27050083332,0.157279680669,0.842720319331,0.101146172349,0.741574146982,0.0561335083203,0.721827849017,0.884965678024,0.039408953793067351,10,5e-16,10,3.89e-16,0.16641293938657431,0.00074549825940552282,0.00068007181133701361,0.016
2183,27050083333,0.160794658139,0.839205341861,0.103721065063,0.735484276797,0.057073593076,0.715822373298,0.882730899547,0.0404623400040066,10,7.22e-16,10,4.44e-16,0.18381074016753518,0.00084274581354727045,0.00074704481712064641,0.016
2184,27050083334,0.163154258206,0.836845741794,0.102853262133,0.733992479661,0.0603009960737,0.711843711341,0.877427147674,0.040675791636729797,10,7.77e-16,10,5e-16,0.18699678992594992,0.00089609842367092095,0.00078694656099669133,0.016
2185,27050083335,0.167282090113,0.832717909887,0.105948311086,0.726769598802,0.0613337790269,0.704841110123,0.874958453928,0.042480840485888793,10,1.22e-15,10,6.66e-16,0.20443681696174831,0.001032537207835171,0.00073280902629800572,0.016
2186,27050083336,0.159723225683,0.840276774317,0.101132786297,0.73914398802,0.058590439386,0.717677390261,0.880757920014,0.041025705554074907,10,8.88e-16,10,5e-16,0.20535212404520387,0.0010187458913338456,0.00076302782883783549,0.017
2187,27050083337,0.161044531614,0.838955468386,0.103348817832,0.735606650555,0.0576957137818,0.715404724862,0.881756521457,0.040922204624777796,10,8.33e-16,10,5e-16,0.20309946150362734,0.0010443322284746804,0.00076374903247216632,0.017
2188,27050083338,0.159502979815,0.840497020185,0.102492364336,0.738004655849,0.0570106154787,0.718030621415,0.88313392194,0.040771540191327657,10,7.22e-16,10,4.44e-16,0.19957097104687627,0.00099361166972701813,0.00073832486205288443,0.017
2189,27050083339,0.162448035702,0.837551964298,0.102817099557,0.734734864741,0.0596309361452,0.713037785848,0.878578323487,0.040611353841975492,10,7.22e-16,10,5e-16,0.16634615285952836,0.00070446518609656506,0.00070612147607489639,0.017
2190,27050083340,0.163109679744,0.836890320256,0.103252713299,0.733637606957,0.0598569664446,0.711913028693,0.878090457444,0.041251613045207719,10,8.88e-16,10,5.55e-16,0.1888853360764855,0.00089740744157341371,0.00076473891255429986,0.016
2191,27050083341,0.16039426893,0.83960573107,0.101107277554,0.738498453516,0.0592869913764,0.71654001403,0.879572379979,0.040339397577022505,10,6.66e-16,10,4.44e-16,0.18276286044594414,0.00083567824255005509,0.00078616496182384074,0.016
2192,27050083342,0.162907767221,0.837092232779,0.101606458249,0.735485774529,0.061301308972,0.712278875442,0.876014192775,0.041395565451291381,10,8.88e-16,10,5e-16,0.19387099369773764,0.00095453978574190428,0.00070551638181793317,0.016
2193,27050083343,0.161553057656,0.838446942344,0.101771545921,0.736675396423,0.0597815117345,0.714567435412,0.878568703517,0.039916409702298254,10,6.11e-16,10,4.44e-16,0.16255156012739302,0.00071043399655057785,0.00072181345374124062,0.016
2194,27050083344,0.159106433168,0.840893566832,0.101136816383,0.739756750449,0.0579696167851,0.718723900475,0.881819860801,0.040165724922260726,10,6.11e-16,10,3.89e-16,0.18120228600493282,0.00082592174074688155,0.00075131402103461697,0.017
2195,27050083345,0.161837961823,0.838162038177,0.103958169569,0.734203868608,0.0578797922533,0.714052511544,0.881297236493,0.041001535624928011,10,8.33e-16,10,5e-16,0.18578645628277501,0.00083965172068625987,0.00079999588060398878,0.017
2196,27050083346,0.163742190525,0.836257809475,0.102489684184,0.733768125291,0.0612525063409,0.710856306918,0.875890713665,0.041467835818106043,10,8.88e-16,10,5.55e-16,0.19637025928829066,0.00098695154653537795,0.00072977399623207835,0.017
2197,27050083347,0.162233138829,0.837766861171,0.102646558363,0.735120302807,0.0595865804663,0.713403722506,0.878694243786,0.041310809824782135,10,8.88e-16,10,5e-16,0.20910682154307791,0.0010545992853052027,0.00071742890016980858,0.017
2198,27050083348,0.15707460463,0.84292539537,0.0995259486637,0.743399446706,0.0575486559667,0.722201042232,0.882935472973,0.039766341411281179,10,6.11e-16,10,3.89e-16,0.17059395827812707,0.00077806297473452665,0.00073855250310556585,0.017
2199,27050083349,0.16440366976,0.83559633024,0.103434390632,0.732161939609,0.0609692791279,0.709725903912,0.876153366054,0.041368826006278878,10,8.88e-16,10,5.55e-16,0.19218778859124508,0.00091327399303168589,0.0007873432900366423,0.017
2200,27050083350,0.15712419197,0.84287580803,0.1004739749,0.74240183313,0.0566502170692,0.72210245264,0.884244239295,0.039915980272235217,10,6.11e-16,10,3.89e-16,0.18250698303972968,0.00091243861648726825,0.00078471053004686728,0.018
2201,27050083351,0.163776785135,0.836223214865,0.103324122211,0.732899092653,0.0604526629238,0.710785390978,0.877058669228,0.041537206707673517,10,9.44e-16,10,5.55e-16,0.2019093695402463,0.001012810346526914,0.0007658259279698529,0.017
2202,27050083352,0.16517635718,0.83482364282,0.102752995542,0.732070647279,0.0624233616384,0.708433339097,0.873836884818,0.042159588287632062,10,1.11e-15,10,6.11e-16,0.23081622538534774,0.00128886511978133,0.00080596324433206471,0.017
2203,27050083353,0.165345956162,0.834654043838,0.103372645941,0.731281397898,0.0619733102209,0.708138252642,0.874459575862,0.041711218291784091,10,9.99e-16,10,6.11e-16,0.1876189579232227,0.00087814442075978831,0.00075426349683521796,0.016
2204,27050083354,0.157424751297,0.842575248703,0.1016041477,0.740971101003,0.0558206035962,0.721574225773,0.8853900699,0.039995113984610066,10,6.11e-16,10,3.89e-16,0.22267903837340686,0.0011731889038483557,0.00079660896981401639,0.016
2205,27050083355,0.15690840438,0.84309159562,0.100458181993,0.742633413626,0.0564502223866,0.722469872057,0.884591505557,0.039785012159727955,10,6.11e-16,10,3.89e-16,0.18876294057417897,0.00090545084948806369,0.00074469550739456286,0.016
2206,27050083356,0.156047188342,0.843952811658,0.0991277371415,0.744825074517,0.0569194512001,0.723956194931,0.884114889433,0.039575645952756852,10,5.55e-16,10,3.33e-16,0.19540813094622178,0.00098763632844584763,0.00075331192824948769,0.016
2207,27050083357,0.159833219126,0.840166780874,0.102967771724,0.73719900915,0.0568654474019,0.71746330906,0.883267681331,0.040710489483528914,10,7.22e-16,10,4.44e-16,0.20241238971616005,0.0010286283701620787,0.00073174840670799958,0.016
2208,27050083358,0.162266979888,0.837733020112,0.104180791111,0.733552229001,0.0580861887774,0.713323479558,0.880892297725,0.04090752543313677,10,7.77e-16,10,5e-16,0.17674203132782995,0.00076714150198591285,0.00076273296221878643,0.017
2209,27050083359,0.160144618526,0.839855381474,0.102570145532,0.737285235942,0.0575744729941,0.716941249943,0.882150254758,0.040522255522043714,10,7.22e-16,10,3.89e-16,0.19982764687651478,0.0010186140245172423,0.00078077779075114118,0.016
2210,27050083360,0.154368090108,0.845631909892,0.099683165115,0.745948744777,0.0546849249931,0.726811078143,0.887820467948,0.039114274648592448,10,5e-16,10,3.33e-16,0.18312279208307924,0.00084494127123109931,0.00075381866913308646,0.016
2211,27050083361,0.161137436107,0.838862563893,0.103792209072,0.735070354821,0.0573452270345,0.715240745526,0.882249694074,0.041063527631779638,10,8.33e-16,10,5e-16,0.19331149112445156,0.00093730472782027131,0.0007251513053996055,0.017
2212,27050083362,0.158195472211,0.841804527789,0.100327848203,0.741476679587,0.0578676240081,0.72028314103,0.882191479895,0.040669113126884086,10,7.22e-16,10,4.44e-16,0.1971795135452683,0.00093121597891764421,0.00077588367002887374,0.016
2213,27050083363,0.15823476173,0.84176523827,0.100492950873,0.741272287397,0.0577418108566,0.720213903945,0.88236687025,0.039984267787846549,10,6.11e-16,10,3.89e-16,0.18930331189558169,0.00096929019110888505,0.0008321587014445119,0.016
2214,27050083364,0.156362003237,0.843637996763,0.10105939564,0.742578601123,0.0553026075972,0.723391022347,0.886414012759,0.039890185203233341,10,6.11e-16,10,3.89e-16,0.20063614297410315,0.00099367086934570078,0.0007419878768813059,0.017
2215,27050083365,0.161379129961,0.838620870039,0.101415888462,0.737204981577,0.059963241499,0.714867176432,0.878342845336,0.04117608185974931,10,8.33e-16,10,5e-16,0.19367655687360652,0.00092200439111297309,0.00072303060119945225,0.017
2216,27050083366,0.160860671923,0.839139328077,0.102563548097,0.73657577998,0.0582971238253,0.715727910706,0.8809161517,0.040405477705465535,10,6.66e-16,10,4.44e-16,0.19304220279841655,0.00093162120966370555,0.00078137823144766257,0.016
2217,27050083367,0.162065331414,0.837934668586,0.102561960006,0.73537270858,0.0595033714084,0.713688808614,0.878856244448,0.040935268100137402,10,8.33e-16,10,5e-16,0.19357780526292745,0.0009205038234229709,0.00073801496277320128,0.016
2218,27050083368,0.160989866778,0.839010133222,0.103017033278,0.735993099944,0.0579728335007,0.715502281481,0.881362111386,0.040808403684710115,10,7.77e-16,10,5e-16,0.19404274866453342,0.0010039732268012434,0.00068570719206272296,0.016
2219,27050083369,0.161576096117,0.838423903883,0.101418649556,0.737005254326,0.0601574465612,0.714533736356,0.878010490304,0.041108249382854255,10,8.88e-16,10,5e-16,0.21134054296842364,0.0010833858952859097,0.00079429128462410166,0.016
2220,27050083370,0.162378530428,0.837621469572,0.10307320056,0.734548269012,0.0593053298678,0.713151463742,0.879073455702,0.041533544386603921,10,9.44e-16,10,5.55e-16,0.20115738281480733,0.0010320704593295908,0.00077438191127035907,0.016
2221,27050083371,0.156537707746,0.843462292254,0.100893734307,0.742568557947,0.0556439734393,0.723094330756,0.885868571844,0.039677673789783624,10,5.55e-16,10,3.89e-16,0.1832476792749399,0.00087241803369092464,0.00069556274376961257,0.016
2222,27050083372,0.158704099059,0.841295900941,0.100576782689,0.740719118251,0.0581273163697,0.719415389652,0.881685685673,0.040856572263810988,10,7.22e-16,10,3.89e-16,0.21913341955332954,0.0011266386033927287,0.00078383218507679182,0.016
2223,27050083373,0.160593128949,0.839406871051,0.102442737769,0.736964133281,0.05815039118,0.716182986461,0.881195883117,0.040719539054216068,10,7.77e-16,10,5e-16,0.19475134938760741,0.00099653911160976012,0.0007258172658317748,0.016
2224,27050083374,0.162610861734,0.837389138266,0.102179783156,0.73520935511,0.0604310785773,0.712772077425,0.877363507774,0.04041831106795854,10,7.22e-16,10,5e-16,0.17265749557499799,0.00079072971603038505,0.00078002277920920259,0.016
2225,27050083375,0.165101004541,0.834898995459,0.104524120225,0.730374875234,0.0605768843155,0.708533767619,0.87656914081,0.041496950484384003,10,9.44e-16,10,6.11e-16,0.18937923921862743,0.0009549640275810106,0.00076685776695515067,0.016
2226,27050083376,0.159020465985,0.840979534015,0.101212266833,0.739767267182,0.0578081991515,0.718868697849,0.882078042044,0.039591541278209387,10,5e-16,10,3.89e-16,0.17743582473627328,0.0008398653650693443,0.0007457634164156771,0.016
2227,27050083377,0.160840881914,0.839159118086,0.102290806126,0.73686831196,0.0585500757879,0.715765524595,0.880548961565,0.04068760322776354,10,7.22e-16,10,5e-16,0.18590628216915617,0.00087785361909471858,0.00076139596639908987,0.016
2228,27050083378,0.162757532522,0.837242467478,0.102110296711,0.735132170767,0.0606472358107,0.712525208452,0.87701118382,0.040994155080579568,10,7.77e-16,10,5e-16,0.17541699209453687,0.00077863686428583797,0.00071547351020222617,0.016
2229,27050083379,0.157552407682,0.842447592318,0.100918629064,0.741528963254,0.0566337786177,0.721367409996,0.884163089986,0.040230524829445863,10,6.11e-16,10,3.89e-16,0.1882758086463433,0.00089592607166722935,0.00073540367434440327,0.016
2230,27050083380,0.159540005326,0.840459994674,0.100458468956,0.740001525718,0.0590815363702,0.717998313029,0.880080076369,0.04061775114272996,10,7.22e-16,10,4.44e-16,0.2049051558124988,0.0010198792170552195,0.00077056056691352198,0.016
2231,27050083381,0.162344015166,0.837655984834,0.102483642025,0.735172342809,0.0598603731416,0.713218669061,0.878265510873,0.041348814492172474,10,8.88e-16,10,5e-16,0.19496111072012856,0.0009505266935295047,0.00072283569665201343,0.016
2232,27050083382,0.160484732762,0.839515267238,0.102379857707,0.737135409531,0.0581048750554,0.716367612111,0.88128877204,0.040357184964125832,10,6.66e-16,10,3.89e-16,0.20122955560054212,0.00096498434471961256,0.00077754095065401705,0.016
2233,27050083383,0.155787163451,0.844212836549,0.099097353791,0.745115482758,0.0566898096603,0.724399678658,0.88451722602,0.039842189209385898,10,6.11e-16,10,3.89e-16,0.19916834970091335,0.00093922712609660489,0.00076887322666919079,0.016
2234,27050083384,0.160893507749,0.839106492251,0.103096737885,0.736009754366,0.0577967698636,0.715664293211,0.881643984864,0.040813216156763074,10,7.22e-16,10,4.44e-16,0.20081182429117606,0.00095183663854254399,0.00076682763714543329,0.017
2235,27050083385,0.153409832045,0.846590167955,0.0993744541576,0.747215713797,0.0540353778878,0.728452267039,0.889017797927,0.03926629043536814,10,5e-16,10,3.33e-16,0.20229459929083948,0.00094286278133694191,0.00077676953717547128,0.017
2236,27050083386,0.159707787037,0.840292212963,0.101373079046,0.738919133918,0.0583347079914,0.717699972808,0.881137648789,0.040055094600226625,10,6.11e-16,10,3.89e-16,0.17596100074891108,0.00074984697484145493,0.00072566220740670723,0.017
2237,27050083387,0.163332084715,0.836667915285,0.103610179872,0.733057735413,0.0597219048438,0.711531983945,0.878236956688,0.041599353113272064,10,9.44e-16,10,5.55e-16,0.20089032880278634,0.00093544833247859941,0.00073404859163752473,0.017
2238,27050083388,0.163233203366,0.836766796634,0.102800186674,0.733966609959,0.060433016692,0.711711150346,0.877214544189,0.041462029938423323,10,8.88e-16,10,5e-16,0.19595280400209669,0.00090797849743242743,0.00069795963938180819,0.017
2239,27050083389,0.160007217377,0.839992782623,0.102661296366,0.737331486257,0.0573459210119,0.717172842641,0.882519338883,0.040160739184318492,10,6.11e-16,10,4.44e-16,0.18482728409823324,0.00086237416666930071,0.00072778390355919607,0.017
2240,27050083390,0.163777708262,0.836222291738,0.102302734651,0.733919557087,0.0614749736115,0.710799153488,0.875555337891,0.041166546511094096,10,8.33e-16,10,5e-16,0.20510835297768237,0.0010161310444659981,0.0006980654793797671,0.017
2241,27050083391,0.158127817586,0.841872182414,0.101092095465,0.740780086949,0.0570357221209,0.720386642941,0.883431163779,0.040342741096578878,10,6.66e-16,10,3.89e-16,0.21520342944230497,0.0011395735963067779,0.00075660128771512568,0.016
2242,27050083392,0.15404893443,0.84595106557,0.099088771573,0.746862293997,0.0549601628569,0.727364859165,0.887496275884,0.039669002234053098,10,5.55e-16,10,3.33e-16,0.21956155022908153,0.0010998786466739183,0.00081166357304398012,0.016
2243,27050083393,0.159022094533,0.840977905467,0.101492615791,0.739485289676,0.0575294787421,0.71886172802,0.882487453089,0.040095581218521595,10,6.11e-16,10,3.89e-16,0.19405117333071542,0.0009223686565661656,0.00081073408556594476,0.016
2244,27050083394,0.156815354601,0.843184645399,0.10121754971,0.741967095689,0.0555978048903,0.722616843076,0.885867799763,0.040118186547534122,10,6.11e-16,10,3.89e-16,0.20496280780613241,0.0010029664893857443,0.00077590406585660327,0.017
2245,27050083395,0.1584046489,0.8415953511,0.100007079259,0.741588271841,0.058397569641,0.719932556165,0.881361249891,0.040581228104014579,10,7.22e-16,10,3.89e-16,0.20066540533865207,0.0010480150512361627,0.00070186564471837849,0.017
2246,27050083396,0.161233089417,0.838766910583,0.101401845896,0.737365064686,0.0598312435208,0.715114635578,0.878571683129,0.041030459381712354,10,8.33e-16,10,5e-16,0.19713451719493535,0.00092547283607468116,0.00074694366872794869,0.017
2247,27050083397,0.160132888108,0.839867111892,0.101554325737,0.738312786154,0.0585785623712,0.716976374374,0.880676748972,0.040246864231893005,10,6.11e-16,10,4.44e-16,0.17143112933434701,0.00070806915915219216,0.00074586091667938235,0.017
2248,27050083398,0.153783451468,0.846216548532,0.100026361415,0.746190187118,0.0537570900531,0.727804185159,0.889332280997,0.039271468334293423,10,5e-16,10,3.89e-16,0.17671716845635055,0.00079204204674665328,0.00074160933319908741,0.017
2249,27050083399,0.163414222449,0.836585777551,0.102858488338,0.733727289213,0.0605557341113,0.71140453865,0.876991756828,0.04128221329409363,10,8.88e-16,10,5e-16,0.20624856464940333,0.0010388279209493272,0.00081752896035620806,0.017
2250,27050083400,0.163713703677,0.836286296323,0.103186218927,0.733100077396,0.0605274847502,0.710893949514,0.876963364226,0.041325860004757041,10,8.88e-16,10,6.11e-16,0.17904919809172937,0.00084227359775100521,0.0007888948266596234,0.016
2251,27050083401,0.157459099516,0.842540900484,0.100341530406,0.742199370078,0.0571175691105,0.721534747602,0.883474684521,0.040228898765663247,10,6.11e-16,10,3.89e-16,0.2073833397689544,0.0009732004276884153,0.00076497869623013749,0.016
2252,27050083402,0.164110348523,0.835889651477,0.104332255113,0.731557396365,0.0597780934099,0.710207301425,0.877972864385,0.041681902449646403,10,9.99e-16,10,5.55e-16,0.21042951415009825,0.0010543102172008325,0.00077710904685019842,0.016
2253,27050083403,0.158697744906,0.841302255094,0.102960114103,0.738342140991,0.0557376308029,0.719390430451,0.88520081571,0.040225689730579911,10,6.66e-16,10,3.89e-16,0.19842736904516334,0.00090884535859130241,0.00078217153218746751,0.017
2254,27050083404,0.164319056422,0.835680943578,0.103456158218,0.73222478536,0.060862898203,0.70986831183,0.876329401283,0.041956611012348759,10,1.05e-15,10,6.11e-16,0.20816908385371302,0.0010586589020425278,0.00073211111422361377,0.016
2255,27050083405,0.157254886478,0.842745113522,0.10049671813,0.742248395392,0.0567581683485,0.721879767992,0.884053334189,0.040167033443588955,10,6.11e-16,10,3.89e-16,0.19701241945321402,0.0009120722679739798,0.00079519193213352477,0.016
2256,27050083406,0.162951747775,0.837048252225,0.10309514243,0.733953109794,0.0598566053446,0.712182228357,0.878128033461,0.041560922700227321,10,9.44e-16,10,5e-16,0.21252740929308545,0.0010968900941139275,0.00075486902056214338,0.016
2257,27050083407,0.157686390653,0.842313609347,0.0999623238179,0.742351285529,0.0577240668354,0.72115393178,0.882527148018,0.04030611969223391,10,6.66e-16,10,3.89e-16,0.2097532930726328,0.0011161438484679207,0.00067067206064143489,0.016
2258,27050083408,0.159053678215,0.840946321785,0.100871684307,0.740074637478,0.0581819939072,0.718817427138,0.881520391288,0.040557264498446745,10,7.22e-16,10,3.89e-16,0.20150681005045579,0.00099181432396921033,0.00071019142803017184,0.016
2259,27050083409,0.159608332217,0.840391667783,0.100586564927,0.739805102856,0.0590217672898,0.717880476615,0.880151456246,0.04082752675731223,10,7.77e-16,10,4.44e-16,0.20363505444804364,0.0010002910384595731,0.00070763024223442262,0.016
2260,27050083410,0.160495426506,0.839504573494,0.100963395412,0.738541178082,0.0595320310939,0.716370736947,0.879187843977,0.040450951829239738,10,6.66e-16,10,3.89e-16,0.20750678056128447,0.0010890989968434313,0.00084715876662292604,0.016
2261,27050083411,0.161853820682,0.838146179318,0.102843506365,0.735302672954,0.0590103143168,0.714042399362,0.879631258281,0.041535728310953299,10,9.44e-16,10,5.55e-16,0.19715145102362053,0.00099052445642579885,0.00070043660887156268,0.016
2262,27050083412,0.16583158128,0.83416841872,0.103551924389,0.730616494331,0.0622796568905,0.707317553467,0.873897725073,0.041877551838511301,10,9.99e-16,10,6.11e-16,0.18865276262455954,0.00089038041265614664,0.00066276776292430422,0.016
2263,27050083413,0.159403222427,0.840596777573,0.101718744511,0.738878033062,0.057684477916,0.718211485948,0.882167246811,0.040821122616992056,10,7.77e-16,10,4.44e-16,0.21016091714239937,0.0011457990318620508,0.00076552062817078807,0.016
2264,27050083414,0.154597745314,0.845402254686,0.0999750539586,0.745427200727,0.0546226913557,0.726414756648,0.887854176006,0.039820345128975011,10,6.11e-16,10,3.33e-16,0.22308788038083227,0.0011269928312466454,0.00083984363806212435,0.016
2265,27050083415,0.156780293286,0.843219706714,0.101613595027,0.741606111687,0.0551666982589,0.722670577783,0.886510322406,0.040816460671993571,10,7.77e-16,10,4.44e-16,0.20124194923703909,0.00097618063503287177,0.00070834436754588909,0.017
2266,27050083416,0.164105153307,0.835894846693,0.101860744591,0.734034102102,0.0622444087164,0.710253140538,0.874347817578,0.041105551173236658,10,8.33e-16,10,5.55e-16,0.18081561545098856,0.00081600895574211155,0.00073437526628239826,0.016
2267,27050083417,0.165345481858,0.834654518142,0.104747228143,0.72990729,0.060598253715,0.708118433079,0.876481447689,0.041207551256993137,10,8.88e-16,10,5.55e-16,0.1885248246428175,0.00087867417125931909,0.00078704267589783927,0.016
2268,27050083418,0.156680779904,0.843319220096,0.100891507951,0.742427712145,0.0557892719529,0.722850797178,0.885619540639,0.039647998770431854,10,5.55e-16,10,3.89e-16,0.18345248742133147,0.00086604026288743176,0.00074346431732507236,0.016
2269,27050083419,0.153010507971,0.846989492029,0.100266765854,0.746722726175,0.0527437421173,0.729121408933,0.891018416186,0.039188174293046177,10,5e-16,10,2.78e-16,0.21622248156255242,0.0010834705439511528,0.00079080285290488155,0.016
2270,27050083420,0.158207346797,0.841792653203,0.102410144698,0.739382508505,0.055797202099,0.720231729022,0.885232747071,0.039931321642058711,10,6.11e-16,10,3.89e-16,0.1833654074467006,0.00091978930384458335,0.00077148612010798946,0.016
2271,27050083421,0.162582033202,0.837417966798,0.103386776086,0.734031190712,0.0591952571165,0.712802705206,0.879187338677,0.041343906449790732,10,8.88e-16,10,5e-16,0.20123168963425464,0.0010165509409884174,0.00074480641216022152,0.016
2272,27050083422,0.158906911537,0.841093088463,0.100894109608,0.740198978855,0.058012801929,0.719066251323,0.881804771418,0.040326083500363541,10,6.66e-16,10,3.89e-16,0.19266490089605637,0.0009237548946494764,0.00074299632740087171,0.016
2273,27050083423,0.153745634332,0.846254365668,0.0990201080547,0.747234257613,0.0547255262776,0.727883874254,0.887917948474,0.039417896951184812,10,5e-16,10,3.89e-16,0.19793263164503128,0.00096174763297950442,0.00076923661842118174,0.016
2274,27050083424,0.16607081905,0.83392918095,0.104254132813,0.729675048137,0.0618166862368,0.7069042103,0.874523717527,0.041664361603350492,10,9.99e-16,10,6.11e-16,0.1802759130403061,0.00083075198832584913,0.00076015558799519246,0.016
2275,27050083425,0.158885315508,0.841114684492,0.101057542278,0.740057142214,0.0578277732298,0.71910046628,0.882082065651,0.039360000790243876,10,5e-16,10,3.89e-16,0.16718694635472431,0.00077342452258886334,0.00077439230959556375,0.016
2276,27050083426,0.158697956204,0.841302043796,0.102105726403,0.739196317392,0.0565922298013,0.719402887433,0.883944236727,0.040635097103850971,10,7.22e-16,10,3.89e-16,0.21343572561828839,0.0010606070944466912,0.00079250088909528884,0.016
2277,27050083427,0.160412399918,0.839587600082,0.101456192284,0.738131407798,0.058956207634,0.716504051579,0.880054387307,0.040573590294724092,10,7.22e-16,10,3.89e-16,0.20261911470704908,0.00097631161730768023,0.00077313198821053254,0.016
2278,27050083428,0.162576566115,0.837423433885,0.103648878401,0.733774555484,0.0589276877138,0.712808015598,0.87958203663,0.040931602706381638,10,7.77e-16,10,5e-16,0.19147417554168589,0.00088494082819968014,0.00075993980317752021,0.016
2279,27050083429,0.1577187749,0.8422812251,0.100684809808,0.741596415292,0.0570339650919,0.721088034151,0.883533871979,0.039786473895321223,10,6.11e-16,10,3.89e-16,0.17226550190769419,0.00082059953266263414,0.00071688105432989426,0.016
2280,27050083430,0.160597005114,0.839402994886,0.102683307054,0.736719687832,0.0579136980599,0.716172810013,0.881542967881,0.040315536424638421,10,6.66e-16,10,4.44e-16,0.18085949844059201,0.00082335562591516693,0.00075672617272804312,0.017
2281,27050083431,0.1585959097,0.8414040903,0.100967580889,0.740436509411,0.0576283288105,0.719593268372,0.882445678494,0.039878971609506354,10,6.11e-16,10,3.89e-16,0.19094021157813601,0.00083257427680333469,0.00073297614396098168,0.017
2282,27050083432,0.165051338151,0.834948661849,0.103997839434,0.730950822415,0.0610534987174,0.708625373173,0.875879815442,0.041521167745654078,10,8.88e-16,10,6.11e-16,0.18422639527290763,0.00082055485899030936,0.00071612460597507985,0.017
2283,27050083433,0.156623729318,0.843376270682,0.100200168672,0.743176102009,0.056423560646,0.722958285648,0.884701047824,0.040685952580760319,10,7.22e-16,10,3.89e-16,0.22563687483894113,0.0012468196184619448,0.00075962650024250661,0.017
2284,27050083434,0.156301402152,0.843698597848,0.0990753254875,0.744623272361,0.0572260766641,0.72352398472,0.883600938888,0.039495452011290288,10,5.55e-16,10,3.33e-16,0.19037576226889275,0.00086456056607341081,0.00077136309428576741,0.017
2285,27050083435,0.15504452534,0.84495547466,0.10041094689,0.744544527769,0.0546335784498,0.725646019246,0.887726034505,0.039975812159261596,10,6.11e-16,10,3.89e-16,0.20726608464819041,0.0010002584994959613,0.00079754315664276338,0.017
2286,27050083436,0.156722582355,0.843277417645,0.100399134414,0.742878283231,0.0563234479411,0.722787025744,0.884823800536,0.039664510652111878,10,5.55e-16,10,3.89e-16,0.16556826400630908,0.00068003814484354883,0.00071607716576388132,0.017
2287,27050083437,0.15672174044,0.84327825956,0.100071972627,0.743206286933,0.0566497678126,0.722793366264,0.884344216456,0.0398589995054296,10,6.11e-16,10,3.89e-16,0.19081970108489421,0.00090207039934371688,0.00079428223272521128,0.017
2288,27050083438,0.156984909624,0.843015090376,0.101299225435,0.741715864942,0.0556856841893,0.722327065007,0.885696739357,0.039329365466140798,10,5e-16,10,3.33e-16,0.18467384288206234,0.00091362548639323726,0.00073843615373773801,0.017
2289,27050083439,0.16231913738,0.83768086262,0.103569674346,0.734111188274,0.0587494630332,0.713244445964,0.8799047661,0.04113145273459471,10,8.33e-16,10,5.55e-16,0.1816836593260176,0.00084384090740543172,0.00069653588950823451,0.016
2290,27050083440,0.158448129147,0.841551870853,0.10048176961,0.741070101243,0.0579663595376,0.719851572774,0.88198466422,0.039998646416019253,10,6.11e-16,10,3.89e-16,0.17680174285520944,0.00080567131281865986,0.00075946511241084134,0.016
2291,27050083441,0.156570756584,0.843429243416,0.101230179251,0.742199064165,0.0553405773339,0.723033017888,0.886306478796,0.040015522855720909,10,6.11e-16,10,3.89e-16,0.19555326509845994,0.00091790117981632789,0.00080451351639135478,0.016
2292,27050083442,0.159283160865,0.840716839135,0.102333408547,0.738383430588,0.0569497523187,0.718406003088,0.883276570569,0.040577742807648892,10,7.22e-16,10,4.44e-16,0.19507304590177066,0.00093777500513217752,0.00071921964161964131,0.016
2293,27050083443,0.158717644587,0.841282355413,0.101710576262,0.73957177915,0.0570070683247,0.719375379688,0.88332950606,0.040964219800301835,10,7.77e-16,10,5e-16,0.20777655734339806,0.0010182938257223631,0.00082178310360692206,0.016
2294,27050083444,0.167602370232,0.832397629768,0.104942796633,0.727454833135,0.0626595735993,0.704317885058,0.872936821388,0.041513300868917885,10,9.44e-16,10,6.11e-16,0.16941224556366741,0.00079504125372418307,0.00069676067254120517,0.016
2295,27050083445,0.161912359446,0.838087640554,0.10237194393,0.735715696623,0.0595404155159,0.713950433474,0.878837978439,0.040659341769642678,10,7.22e-16,10,5e-16,0.18359711472325713,0.00088932722527019321,0.00076922145253564736,0.016
2296,27050083446,0.155789740086,0.844210259914,0.0999315539922,0.744278705922,0.0558581860934,0.724382774946,0.88573933084,0.039973917993138278,10,6.11e-16,10,3.89e-16,0.20050868666876909,0.00097220910967760557,0.00074321584106562446,0.016
2297,27050083447,0.161304298937,0.838695701063,0.101821311927,0.736874389136,0.0594829870105,0.714987779631,0.879066774925,0.041325848244269651,10,8.88e-16,10,5e-16,0.21769942551703303,0.0010956886776288465,0.00079573858798031975,0.016
2298,27050083448,0.155033486262,0.844966513738,0.0982738438442,0.746692669894,0.0567596424177,0.725696903458,0.884602821885,0.039342919538094823,10,5e-16,10,3.33e-16,0.18939471397394947,0.0008893119871546299,0.0006864743401844318,0.016
2299,27050083449,0.155964399725,0.844035600275,0.100603504754,0.74343209552,0.0553608949708,0.724075098214,0.886427036499,0.040152167914650184,10,6.11e-16,10,3.89e-16,0.20601539166689664,0.0010061766017571609,0.00072898339188654339,0.017
2300,27050083450,0.159610549584,0.840389450416,0.102347128921,0.738042321495,0.057263420663,0.717850306599,0.882736239984,0.040699203492317669,10,7.77e-16,10,5e-16,0.19363179928032281,0.0010090335238546757,0.00072180692730578594,0.016
2301,27050083451,0.162256360054,0.837743639946,0.101889827267,0.735853812678,0.0603665327865,0.713375803235,0.877541986785,0.041116547876672446,10,8.88e-16,10,5e-16,0.20823259626889568,0.0010473313386118277,0.00078835198369693995,0.016
2302,27050083452,0.16375470899,0.83624529101,0.102992566544,0.733252724465,0.0607621424464,0.71082763091,0.876608783423,0.041681405443936365,10,9.99e-16,10,5.55e-16,0.20719643536302734,0.0010392451900656577,0.00071581888095624069,0.017
2303,27050083453,0.159845612049,0.840154387951,0.100760560834,0.739393827117,0.0590850512154,0.717475399492,0.880001184071,0.040701494651117054,10,7.22e-16,10,4.44e-16,0.19268140516872512,0.000907278504038036,0.00073947499492066338,0.017
2304,27050083454,0.161019812301,0.838980187699,0.10255823207,0.736421955629,0.0584615802306,0.715458447304,0.8806363555,0.040488295977306958,10,7.22e-16,10,5e-16,0.19087076117206181,0.00086950863226114281,0.00083120076337752616,0.016
2305,27050083455,0.156410116628,0.843589883372,0.10087925895,0.742710624422,0.0555308576778,0.723311794371,0.88606648877,0.039690921755960999,10,5.55e-16,10,3.33e-16,0.21903664529009281,0.0011628616271366051,0.00074630880825891151,0.016
2306,27050083456,0.156881788149,0.843118211851,0.100256576758,0.742861635093,0.0566252113919,0.722518192563,0.884340786847,0.039526656176089053,10,5.55e-16,10,3.89e-16,0.16729639070158842,0.00071815489698773217,0.0007819881596062726,0.017
2307,27050083457,0.154405822083,0.845594177917,0.0989062980736,0.746687879843,0.0554995240098,0.726758328285,0.886613249992,0.038547760657048943,10,3.89e-16,10,3.33e-16,0.1503012855106487,0.00060508916692362483,0.00072324691416030223,0.017
2308,27050083458,0.169313567206,0.830686432794,0.10558837799,0.725098054804,0.0637251892162,0.70143559947,0.870987223156,0.042518783389917367,10,1.22e-15,10,7.77e-16,0.18512341603235249,0.00088131827132283754,0.00074637265932713448,0.017
2309,27050083459,0.160695991889,0.839304008111,0.101342258427,0.737961749685,0.0593537334621,0.716025209282,0.879401975126,0.040624426218270254,10,7.22e-16,10,4.44e-16,0.21019571048412244,0.0011209910495827769,0.00083338888304638527,0.017
2310,27050083460,0.159734138921,0.840265861079,0.101593276056,0.738672585023,0.0581408628647,0.717651972234,0.881416306074,0.040985293945711397,10,7.77e-16,10,5e-16,0.20366104839192556,0.0010575124324694607,0.00072234846788644177,0.017
2311,27050083461,0.156395829469,0.843604170531,0.0996916174472,0.743912553084,0.0567042120217,0.72335393744,0.884344831841,0.039588034458424314,10,5.55e-16,10,3.89e-16,0.19247900035714427,0.00090829897239300703,0.00079902108255318761,0.017
2312,27050083462,0.161403252259,0.838596747741,0.103183012959,0.735413734782,0.0582202392998,0.714799834311,0.880899865947,0.041022891051121349,10,7.77e-16,10,5e-16,0.21039020249463636,0.001039458653303836,0.00074953831402695982,0.017
2313,27050083463,0.155533555597,0.844466444403,0.0988680584878,0.745598385915,0.0566654971093,0.724835343039,0.884616198592,0.039469784080928674,10,5.55e-16,10,3.33e-16,0.20172714281729254,0.00098956289874867296,0.00075631877048061764,0.017
2314,27050083464,0.158482239842,0.841517760158,0.101295603045,0.740222157112,0.0571866367973,0.719781421617,0.883122787718,0.040586182996905792,10,7.22e-16,10,4.44e-16,0.20461547779832367,0.00098728562448202497,0.00077799306104345798,0.017
2315,27050083465,0.163766605482,0.836233394518,0.103056731605,0.733176662914,0.0607098738766,0.710806585923,0.876682861439,0.041378856230699347,10,8.88e-16,10,5.55e-16,0.18847612322376328,0.00087453904500438826,0.00076433323845363202,0.017
2316,27050083466,0.156285903454,0.843714096546,0.101125758335,0.742588338211,0.0551601451189,0.723519623094,0.886642348124,0.040419764298860718,10,6.66e-16,10,3.89e-16,0.22072113781076019,0.0011205287089746459,0.00077636923186342392,0.017
2317,27050083467,0.156040773466,0.843959226534,0.100903427243,0.743055799291,0.0551373462233,0.723940487557,0.88673673499,0.040158810402163646,10,6.11e-16,10,3.89e-16,0.20704905243741378,0.0010365746684041744,0.00081999376210585529,0.017
2318,27050083468,0.155218691453,0.844781308547,0.100281654413,0.744499654133,0.0549370370399,0.7253509424,0.887236251008,0.039767425065800596,10,6.11e-16,10,3.33e-16,0.20394922558248496,0.001037560305664108,0.00076624423526402876,0.017
2319,27050083469,0.166600462943,0.833399537057,0.10367664802,0.729722889036,0.0629238149229,0.706021506412,0.872775158087,0.042257364935478846,10,1.11e-15,10,6.11e-16,0.20513776719665244,0.0010319588015409843,0.00069926418084448013,0.017
2320,27050083470,0.156709136069,0.843290863931,0.101196904847,0.742093959084,0.0555122312221,0.722797947366,0.88601986645,0.040425872362911675,10,6.66e-16,10,3.89e-16,0.2088296816325903,0.0010115916468745416,0.00077729398091328156,0.017
2321,27050083471,0.155104547068,0.844895452932,0.100600203578,0.744295249354,0.0545043434908,0.725540814783,0.887901016282,0.040038899670402639,10,6.11e-16,10,3.89e-16,0.19094668076132404,0.00084296429077134621,0.00072853448243419771,0.017
2322,27050083472,0.154896709174,0.845103290826,0.0995518319016,0.745551458924,0.0553448772723,0.725911033606,0.886717258068,0.039903146984071179,10,6.11e-16,10,3.33e-16,0.21252199340375688,0.0010782393308613834,0.00074359407191702787,0.017
2323,27050083473,0.151776723713,0.848223276287,0.0978975004938,0.750325775794,0.0538792232189,0.73126775262,0.88966455274,0.039256107093833065,10,5e-16,10,2.78e-16,0.22059179634837833,0.0011624812658532085,0.00080226476134653293,0.017
2324,27050083474,0.155177449211,0.844822550789,0.0990370961599,0.745785454629,0.0561403530516,0.725439938234,0.885477320433,0.039474703590435756,10,5e-16,10,3.89e-16,0.18615713589216665,0.00082846043413864327,0.00077082631055870761,0.017
2325,27050083475,0.163642963916,0.836357036084,0.102695238052,0.733661798032,0.0609477258643,0.711020741925,0.876361979809,0.041381639628265819,10,9.44e-16,10,5e-16,0.19854015210881604,0.0010200927566748237,0.00074252160536765726,0.017
2326,27050083476,0.157177509665,0.842822490335,0.100521138307,0.742301352028,0.0566563713588,0.722011034551,0.884222057175,0.040137841420457586,10,6.11e-16,10,3.89e-16,0.20385081157631757,0.00097350143183708561,0.0008207444391333396,0.017
2327,27050083477,0.159189566895,0.840810433105,0.100230393741,0.740580039364,0.0589591731544,0.718596391529,0.880344757989,0.040125887775463637,10,6.11e-16,10,3.89e-16,0.1865099161243472,0.00082929758585543762,0.0007667875282387841,0.017
2328,27050083478,0.161726949587,0.838273050413,0.103430888497,0.734842161916,0.0582960610909,0.714248260133,0.880711507788,0.041267615862442403,10,8.88e-16,10,5e-16,0.22824464083117091,0.0012070498497924228,0.00075447914515722604,0.017
2329,27050083479,0.162132511511,0.837867488489,0.102321413775,0.735546074714,0.0598110977369,0.713578786567,0.878387907382,0.040653662929551776,10,7.22e-16,10,5e-16,0.18987924723319316,0.00085055024570139417,0.00071894721132916895,0.017
2330,27050083480,0.163109938353,0.836890061647,0.103959970795,0.732930090851,0.0591499675579,0.711901982934,0.879129906125,0.040856162549774346,10,7.22e-16,10,5e-16,0.18299856631075018,0.00080473147323682651,0.00077895359025957698,0.017
2331,27050083481,0.161030044109,0.838969955891,0.103042618684,0.735927337208,0.0579874254249,0.715433853169,0.881331070182,0.040552323351361615,10,7.22e-16,10,5e-16,0.18096754074798838,0.00080864274609363971,0.00077270117844867553,0.017
2332,27050083482,0.159615568668,0.840384431332,0.102004777308,0.738379654024,0.0576107913592,0.717846927506,0.882224284907,0.04096271351685396,10,7.77e-16,10,4.44e-16,0.20946857794823082,0.0010907740383012403,0.00072375644445196827,0.017
2333,27050083483,0.163588938639,0.836411061361,0.102317641986,0.734093419376,0.061271296653,0.711117621772,0.875898838761,0.040662974187808662,10,7.22e-16,10,5e-16,0.16875192331957178,0.00075971727699079351,0.00067634093098135678,0.017
2334,27050083484,0.157430266291,0.842569733709,0.100013726247,0.742556007462,0.0574165400436,0.721588702358,0.883042189172,0.040472098267014263,10,6.66e-16,10,3.89e-16,0.20617426740785572,0.0010268492275259109,0.00077298694883804397,0.017
2335,27050083485,0.159764191359,0.840235808641,0.101385337813,0.738850470828,0.0583788535467,0.717604118565,0.881059138954,0.04047398899287552,10,7.22e-16,10,5e-16,0.17385971365315644,0.00083586227916646787,0.0007783227045151524,0.017
2336,27050083486,0.159290908575,0.840709091425,0.102130866615,0.73857822481,0.0571600419603,0.718395892959,0.88296550374,0.040784776037374272,10,7.22e-16,10,5e-16,0.18977225046143475,0.00094219128926971267,0.00072903815569458818,0.017
2337,27050083487,0.158231558427,0.841768441573,0.102114536469,0.739653905104,0.0561170219584,0.72019502308,0.884756599791,0.040284499418627197,10,6.66e-16,10,4.44e-16,0.18021734144769319,0.00087298040616033061,0.00074085200587782347,0.035
2338,27050083488,0.15849004291,0.84150995709,0.102547851468,0.738962105622,0.0559421914421,0.719749383189,0.88495061004,0.040143752854110648,10,6.11e-16,10,3.89e-16,0.19535007438244234,0.0009208728352699193,0.00078385868892777736,0.017
2339,27050083489,0.159853654802,0.840146345198,0.102228710339,0.737917634859,0.0576249444631,0.717439737338,0.882146059574,0.041271308638133677,10,8.88e-16,10,5e-16,0.22028433583664064,0.001123988945665334,0.00073889687757999853,0.017
2340,27050083490,0.163540396914,0.836459603086,0.104176837718,0.732282765368,0.0593635591959,0.711171696327,0.878715143273,0.040407450363348876,10,6.66e-16,10,5e-16,0.15628426961517117,0.00070641044314416989,0.00069055485630229254,0.017
2341,27050083491,0.154090411887,0.845909588113,0.0996608042899,0.746248783823,0.0544296075967,0.727285456512,0.888265885452,0.039201593543506767,10,5e-16,10,3.33e-16,0.18079499648618091,0.00084191020706996379,0.00078347906248049366,0.017
2342,27050083492,0.156623984054,0.843376015946,0.100105759467,0.74327025648,0.056518224587,0.722959268131,0.884561799233,0.040108097129346841,10,6.11e-16,10,3.89e-16,0.19423076456163946,0.00097145342800917633,0.0007266310187471393,0.017
2343,27050083493,0.161489159241,0.838510840759,0.102129729413,0.736381111346,0.0593594298287,0.714670216015,0.879204476983,0.040849203447747479,10,7.77e-16,10,5e-16,0.195499139948766,0.000939878603459918,0.000713622956856835,0.017
2344,27050083494,0.166525399685,0.833474600315,0.104733336803,0.728741263512,0.0617920628818,0.706131949948,0.874456264086,0.042052601872554253,10,1.05e-15,10,6.66e-16,0.19235306037769295,0.00094942032421103668,0.00072943183662138665,0.017
2345,27050083495,0.161276762635,0.838723237365,0.101728446323,0.736994791042,0.0595483163111,0.715035792786,0.878977275288,0.040959333725726188,10,8.33e-16,10,5e-16,0.19902870584445975,0.0009463218919515382,0.00073405990208618322,0.017
2346,27050083496,0.155493055657,0.844506944343,0.0993364284521,0.745170515891,0.0561566272045,0.724897353623,0.885374505093,0.039608593917830968,10,5.55e-16,10,3.33e-16,0.19471967784281585,0.00097938565411847763,0.00079101500104574612,0.016
2347,27050083497,0.160252550319,0.839747449681,0.101759366266,0.737988083415,0.0584931840528,0.716770442653,0.880773534183,0.040612538067267591,10,7.22e-16,10,4.44e-16,0.20854840474666703,0.0011382633661903366,0.00078891679701076302,0.017
2348,27050083498,0.168038337305,0.831961662695,0.104617380387,0.727344282308,0.0634209569181,0.703590348468,0.871719264234,0.042128294253708322,10,1.11e-15,10,6.11e-16,0.20866601560598086,0.001021144763607796,0.00080750902376428208,0.016
2349,27050083499,0.156412898973,0.843587101027,0.101673994795,0.741913106232,0.0547389041774,0.723295135551,0.88723021843,0.039901598288231345,10,6.11e-16,10,3.89e-16,0.18884241953504965,0.00082039993637677601,0.00069601138622712262,0.017
2350,27050083500,0.159817083031,0.840182916969,0.10174851243,0.738434404539,0.0580685706007,0.717508964358,0.881502602643,0.04034768619046674,10,6.66e-16,10,4.44e-16,0.1867180547204923,0.00094037579940866765,0.00073187571093522074,0.017
2351,27050083501,0.159589225128,0.840410774872,0.102278030068,0.738132744803,0.0573111950599,0.717887518427,0.882671144953,0.040397059968770715,10,7.22e-16,10,4.44e-16,0.19072643760909669,0.00091105303281034178,0.00076914446998955566,0.016
2352,27050083502,0.163141884133,0.836858115867,0.103109131856,0.733748984011,0.0600327522776,0.711860777175,0.877824449483,0.040897258789954781,10,7.22e-16,10,5e-16,0.18517337149554325,0.000916528501861243,0.00081928398373915976,0.017
2353,27050083503,0.159951122999,0.840048877001,0.10152290854,0.738525968461,0.0584282144595,0.717285035825,0.880941529345,0.040323165165781348,10,6.66e-16,10,4.44e-16,0.18868737291842741,0.00091097544997934801,0.00075163203537857205,0.017
2354,27050083504,0.159007657543,0.840992342457,0.101309735365,0.739682607092,0.0576979221774,0.718888979392,0.882243290946,0.040525140813804476,10,7.22e-16,10,4.44e-16,0.19649417142639392,0.00091810667045314409,0.00073757406572493738,0.017
2355,27050083505,0.162599367872,0.837400632128,0.102308484708,0.73509214742,0.0602908831638,0.712789576295,0.877572344667,0.041651830228483754,10,9.44e-16,10,5.55e-16,0.20697502828422298,0.0010513230069257612,0.00078164871048734877,0.017
2356,27050083506,0.161497842297,0.838502157703,0.102287469681,0.736214688022,0.0592103726159,0.714653152642,0.879421574242,0.040972485170040186,10,7.77e-16,10,5e-16,0.20301296966471982,0.00096296279860893976,0.00075453142944510731,0.016
2357,27050083507,0.154150339365,0.845849660635,0.0984578238927,0.747391836742,0.0556925154723,0.727201181985,0.886393891464,0.039151733159330585,10,5e-16,10,3.33e-16,0.19251293134638148,0.00094616833529846027,0.00082617175500716475,0.017
2358,27050083508,0.162694225386,0.837305774614,0.102598697971,0.734707076643,0.0600955274148,0.712624882461,0.877837255715,0.041469186793682271,10,8.88e-16,10,5e-16,0.20794249775442919,0.0010451054558196474,0.00075707840673258143,0.017
2359,27050083509,0.159280916452,0.840719083548,0.101544618571,0.739174464977,0.0577362978815,0.718421643843,0.882120646081,0.039957241390937891,10,6.11e-16,10,3.89e-16,0.17558681868519299,0.00077061750866313074,0.00073447401905782762,0.017
2360,27050083510,0.161969775781,0.838030224219,0.101943823122,0.736086401097,0.0600259526593,0.713859721611,0.8781104942,0.041102776894887567,10,8.33e-16,10,5e-16,0.20233614877149675,0.0010048486987855407,0.0007440613443726032,0.016
2361,27050083511,0.15717613399,0.84282386601,0.100915288666,0.741908577343,0.0562608453241,0.722007462692,0.884803942837,0.039978135176561305,10,6.11e-16,10,3.89e-16,0.18919203214160263,0.0010076043409415235,0.00083056929114766519,0.017
2362,27050083512,0.160613831505,0.839386168495,0.103300401547,0.736085766948,0.0573134299583,0.71613504272,0.882421521098,0.040980766129340471,10,7.77e-16,10,5e-16,0.19665761330675402,0.00092218004229187842,0.00070955978147858704,0.017
2363,27050083513,0.161870146915,0.838129853085,0.101771372384,0.736358480701,0.0600987745315,0.714030859,0.87802701392,0.041228892186714897,10,8.88e-16,10,5e-16,0.19572947580987243,0.00096938725313481188,0.00071802610481563867,0.017
2364,27050083514,0.154751584604,0.845248415396,0.100339347338,0.744909068058,0.0544122372667,0.726146800009,0.888124953213,0.0398823059648259,10,5.55e-16,10,3.89e-16,0.20234618623046419,0.00092661427911548743,0.00083939202239071906,0.017
2365,27050083515,0.157335262895,0.842664737105,0.101482330336,0.741182406769,0.0558529325587,0.721728260723,0.885364538287,0.040249279671857867,10,6.11e-16,10,4.44e-16,0.19661679101984231,0.00097037955988475222,0.00085848864980071521,0.018
2366,27050083516,0.160300839394,0.839699160606,0.102744269004,0.736954891602,0.0575565703904,0.716673815671,0.882139056123,0.040845530637175526,10,7.22e-16,10,4.44e-16,0.20407111137265477,0.00098832114501495871,0.00078967742451186091,0.017
2367,27050083517,0.160552020296,0.839447979704,0.101916719743,0.737531259961,0.0586353005536,0.716260534515,0.880492759497,0.040416365711245551,10,7.22e-16,10,4.44e-16,0.18316917316611314,0.00091773611286439323,0.00070467585132240427,0.018
2368,27050083518,0.157510316893,0.842489683107,0.100180922388,0.742308760718,0.057329394505,0.721450053604,0.883150653161,0.039499848753874418,10,5e-16,10,3.33e-16,0.19457982557551556,0.00098713372454420183,0.00082551885944036048,0.018
2369,27050083519,0.160171183422,0.839828816578,0.102346154774,0.737482661804,0.0578250286485,0.716899574092,0.881775475858,0.040224847324476565,10,6.11e-16,10,3.89e-16,0.20617976921475212,0.001004835931537636,0.00081352722067043199,0.017
2370,27050083520,0.155699224919,0.844300775081,0.100199974035,0.744100801046,0.0554992508839,0.724532998802,0.886289628355,0.039515490247777153,10,5e-16,10,3.89e-16,0.18309554295234332,0.00086673646241538572,0.00074424954565787836,0.017
2371,27050083521,0.162873351201,0.837126648799,0.103269808024,0.733856840775,0.0596035431777,0.712312082896,0.878518521436,0.040720247422550697,10,7.22e-16,10,5e-16,0.18516934800891438,0.00086888743632585494,0.00077528154677998246,0.018
2372,27050083522,0.159716193154,0.840283806846,0.101390171597,0.738893635249,0.0583260215575,0.717685457955,0.881148392997,0.040145340790290057,10,6.11e-16,10,4.44e-16,0.1744296196321844,0.00082710028389075183,0.00073024553810233897,0.017
2373,27050083523,0.155537532344,0.844462467656,0.099982321094,0.744480146562,0.0555552112505,0.72481185052,0.886247673355,0.039287631566024266,10,5e-16,10,3.33e-16,0.19731388977059339,0.00093802990509253103,0.00079970802827382501,0.018
2374,27050083524,0.162064602301,0.837935397699,0.102000674609,0.73593472309,0.0600639276915,0.713698461188,0.87803222397,0.040647359435260509,10,7.22e-16,10,5e-16,0.180231891330077,0.00078913104462029096,0.00073750451943023964,0.018
2375,27050083525,0.159462229535,0.840537770465,0.101391076468,0.739146693997,0.0580711530673,0.718116280095,0.881584447971,0.040681052394388593,10,7.22e-16,10,4.44e-16,0.19659137299774598,0.00094825952824168609,0.00080122566821543093,0.017
2376,27050083526,0.153086028323,0.846913971677,0.0999737020406,0.746940269637,0.053112326282,0.728996700699,0.890457260203,0.038921696561545864,10,4.44e-16,10,2.78e-16,0.20523790895933425,0.0010442181221497209,0.00078844982024103892,0.016
2377,27050083527,0.163895049691,0.836104950309,0.102841943151,0.733263007158,0.0610531065399,0.710592998632,0.876148279371,0.041171582039348786,10,8.33e-16,10,5e-16,0.18266513298543441,0.00082524098424636375,0.00066756303972791218,0.017
2378,27050083528,0.157996859029,0.842003140971,0.101141027448,0.740862113523,0.0568558315812,0.720608473071,0.883727678498,0.040907847101627294,10,7.22e-16,10,4.44e-16,0.2215464437260406,0.0011675570025768492,0.00074739117502357812,0.016
2379,27050083529,0.159150365591,0.840849634409,0.101326152773,0.739523481635,0.0578242128176,0.718646490932,0.88202300225,0.040688146547821817,10,7.77e-16,10,4.44e-16,0.2035910117048656,0.0010607366146521701,0.00079062433474941999,0.016
2380,27050083530,0.166471870691,0.833528129309,0.103710554653,0.729817574657,0.0627613160378,0.706237361051,0.873043343738,0.041903039482763041,10,1.05e-15,10,6.11e-16,0.19541516005704462,0.00088219871065388659,0.00082037367903247901,0.016
2381,27050083531,0.160075648725,0.839924351275,0.102504903717,0.737419447558,0.0575707450079,0.717059160298,0.882172316729,0.04031234881763765,10,6.66e-16,10,4.44e-16,0.18685049848736612,0.00082414361749964652,0.00078982880724694487,0.016
2382,27050083532,0.155530542582,0.844469457418,0.100056173942,0.744413283476,0.0554743686407,0.724822657174,0.886368281599,0.039217994567506416,10,5e-16,10,3.89e-16,0.16921469564117764,0.00072756901890870767,0.00071685769434626516,0.016
2383,27050083533,0.161992291883,0.838007708117,0.103203998412,0.734803709705,0.0587882934703,0.713802729327,0.87992491125,0.04101519862354424,10,7.77e-16,10,5e-16,0.18580169664266022,0.00082277020880845914,0.00075496711553445076,0.016
2384,27050083534,0.156018896326,0.843981103674,0.100907661365,0.743073442308,0.055111234961,0.723977693182,0.886780564604,0.039742083872130476,10,6.11e-16,10,3.33e-16,0.20735432671213383,0.0011018985573135805,0.00076060322488274957,0.016
2385,27050083535,0.162683921605,0.837316078395,0.10223379819,0.735082280204,0.0604501234149,0.71264777189,0.877318312715,0.04119101741726567,10,8.88e-16,10,4.44e-16,0.22679875104798586,0.0012234802842476635,0.00081154141570852483,0.016
2386,27050083536,0.157240334526,0.842759665474,0.101335863918,0.741423801557,0.055904470608,0.721891935565,0.885312118317,0.040053791836008046,10,6.11e-16,10,3.89e-16,0.1956377848105687,0.0010105458219875128,0.00075827738485967355,0.016
2387,27050083537,0.158438527212,0.841561472788,0.100742298864,0.740819173925,0.0576962283477,0.719863976011,0.882384181844,0.039918163637657947,10,6.11e-16,10,3.89e-16,0.18127122341544533,0.00079131554721373701,0.00072420272348061154,0.016
2388,27050083538,0.166143199801,0.833856800199,0.103816217653,0.730040582545,0.0623269821482,0.706788932476,0.873756890512,0.041542177785981294,10,9.44e-16,10,6.66e-16,0.16433569319825658,0.00072943869017227491,0.00070321355250946174,0.016
2389,27050083539,0.157607336342,0.842392663658,0.101370372709,0.741022290949,0.0562369636332,0.721267229563,0.88473304894,0.039753539704009584,10,5.55e-16,10,3.89e-16,0.17053538820164071,0.00070685755245058026,0.00070128806650543809,0.016
2390,27050083540,0.160105541423,0.839894458577,0.102191825888,0.737702632689,0.0579137155348,0.717013175075,0.881660855362,0.040565944821893185,10,7.22e-16,10,4.44e-16,0.19823645107401422,0.00095861610825158968,0.00074037212909799888,0.016
2391,27050083541,0.160786946565,0.839213053435,0.102085365852,0.737127687584,0.0587015807134,0.715859972528,0.880339092375,0.040070120381791433,10,6.11e-16,10,3.89e-16,0.1742988003419893,0.00080244641787074946,0.00072294102061362783,0.016
2392,27050083542,0.15585813053,0.84414186947,0.0996133146544,0.744528554816,0.0562448158751,0.724271012784,0.885153836583,0.039690139803133337,10,5.55e-16,10,3.89e-16,0.19851144571859602,0.00093939922795772263,0.00083091877729183793,0.016
2393,27050083543,0.16240037851,0.83759962149,0.10362103458,0.73397858691,0.0587793439304,0.713106304487,0.879841666615,0.041028252032619034,10,8.33e-16,10,5e-16,0.18414984634710962,0.00082500186923064895,0.00079474390471741339,0.016
2394,27050083544,0.155480295345,0.844519704655,0.101259979707,0.743259724948,0.0542203156384,0.72489025224,0.888224673826,0.03958786027328072,10,5.55e-16,10,3.89e-16,0.18265632153769074,0.00085341800570340595,0.00077285562802920527,0.016
2395,27050083545,0.161038755253,0.838961244747,0.102897368884,0.736063875863,0.0581413863692,0.715421279103,0.881102621384,0.04117256514549452,10,8.33e-16,10,5e-16,0.21568722914878424,0.0011299979433383074,0.00078101935306452855,0.016
2396,27050083546,0.155054127425,0.844945872575,0.100865809522,0.744080063053,0.0541883179027,0.725622819698,0.888378301078,0.038974681023806468,10,4.44e-16,10,3.33e-16,0.18024789193184843,0.00083320955327964065,0.00072484312969518566,0.016
2397,27050083547,0.155016820207,0.844983179793,0.0996855791476,0.745297600645,0.0553312410597,0.72570415263,0.886707194348,0.039177355328387849,10,5e-16,10,3.33e-16,0.19125610740944399,0.00089902613506919545,0.00075537985529086301,0.016
2398,27050083548,0.166414658576,0.833585341424,0.104501885757,0.729083455667,0.0619127728193,0.70632176411,0.874303996839,0.041339338396468153,10,8.88e-16,10,6.11e-16,0.17056735555244584,0.00073664983437310937,0.00070758086265331453,0.016
2399,27050083549,0.158818061203,0.841181938797,0.101343185668,0.739838753129,0.0574748755345,0.719210374167,0.882617273068,0.040184809342596849,10,6.11e-16,10,3.89e-16,0.18346401008739044,0.00083986552833974898,0.00081552355375490518,0.016
2400,27050083550,0.156564128548,0.843435871452,0.100151705633,0.743284165819,0.0564124229149,0.723060479159,0.884732171214,0.040165883544687871,10,6.11e-16,10,3.89e-16,0.2078454711298765,0.0010299182577056698,0.000800561861402938,0.016
2401,27050083551,0.164013758004,0.835986241996,0.102820152641,0.733166089355,0.0611936053629,0.710392979549,0.875914076848,0.041462286133905069,10,9.44e-16,10,5.55e-16,0.19099048578332489,0.00088238832286550669,0.00077265777516443009,0.016
2402,27050083552,0.155529445708,0.844470554292,0.100439406824,0.744031147468,0.0550900388839,0.724818778375,0.886933640186,0.039511796649955293,10,5.55e-16,10,3.89e-16,0.19411537044698568,0.00094023440883015741,0.00084315787524919189,0.016
2403,27050083553,0.159164712504,0.840835287496,0.100876103581,0.739959183916,0.058288608923,0.718628890513,0.881336718452,0.040826370827316681,10,7.77e-16,10,5e-16,0.19620442577184893,0.00092043512193601819,0.00069194864399978813,0.016
2404,27050083554,0.15613574557,0.84386425443,0.099539018925,0.744325235505,0.056596726645,0.723799173596,0.884567394039,0.039759730962537244,10,5.55e-16,10,3.89e-16,0.19803100190123113,0.00095120424391454089,0.00080457019480018694,0.017
2405,27050083555,0.158268281221,0.841731718779,0.101733217859,0.73999850092,0.0565350633624,0.720138346236,0.884132983331,0.040497012462664593,10,7.22e-16,10,4.44e-16,0.20199415488849859,0.0009744508699221305,0.00075851740064125943,0.017
2406,27050083556,0.161144881248,0.838855118752,0.102133714849,0.736721403903,0.0590111663995,0.715253015763,0.879798468106,0.041137410002791752,10,8.33e-16,10,5e-16,0.21540119095665267,0.0011495855428021685,0.00076015779477416892,0.017
2407,27050083557,0.15981647335,0.84018352665,0.101003442372,0.739180084278,0.0588130309782,0.717521174422,0.880408160172,0.040831658964978257,10,7.77e-16,10,5e-16,0.19543813059759652,0.00096687264569361026,0.00069730185413070496,0.017
2408,27050083558,0.160815763921,0.839184236079,0.102630198004,0.736554038075,0.0581855659162,0.715802982803,0.881090907391,0.041343321338590033,10,8.88e-16,10,5e-16,0.2074894781055816,0.0010464363638500755,0.00073544617457302721,0.017
2409,27050083559,0.16152668044,0.83847331956,0.102141599317,0.736331720243,0.0593850811227,0.714606529243,0.879157846184,0.040485383516108475,10,7.22e-16,10,5e-16,0.16173813636610612,0.00079073629413558969,0.00063667412848592106,0.017
2410,27050083560,0.16104205355,0.83895794645,0.102718874302,0.736239072147,0.0583231792485,0.71541837071,0.880834542251,0.041012207929779658,10,8.88e-16,10,4.44e-16,0.20745051040360252,0.001008584488826436,0.00071377462654199713,0.017
2411,27050083561,0.161189724281,0.838810275719,0.102074599229,0.736735676489,0.0591151250521,0.715177970221,0.879634930735,0.040826839556439197,10,7.77e-16,10,4.44e-16,0.20292138084742239,0.00098393935943780989,0.00069711305202766849,0.018
2412,27050083562,0.155833455399,0.844166544601,0.0999410594191,0.744225485182,0.0558923959795,0.724308141392,0.885678146425,0.040390325428025405,10,7.22e-16,10,3.89e-16,0.22158708140185823,0.0011716455085735021,0.00077882172633346176,0.017
2413,27050083563,0.161861755103,0.838138244897,0.103205518398,0.734932726499,0.0586562367045,0.71402354486,0.880149983281,0.040771563985660349,10,7.22e-16,10,5e-16,0.16961858992834999,0.00074880143868257659,0.00068949000694218637,0.017
2414,27050083564,0.168077622652,0.831922377348,0.105732044866,0.726190332482,0.0623455777858,0.703507648405,0.873291587699,0.041898502766199393,10,1.05e-15,10,6.11e-16,0.18812202004104284,0.00090984871183472245,0.00071967205458342814,0.017
2415,27050083565,0.161139118522,0.838860881478,0.102555617816,0.736305263661,0.0585835007059,0.715256445479,0.880428643815,0.040872524869626482,10,7.77e-16,10,5e-16,0.19920711793514445,0.0010037112719394545,0.00074389276397489909,0.016
2416,27050083566,0.156372778714,0.843627221286,0.0998233948772,0.743803826409,0.0565493838365,0.723391212905,0.884578190934,0.039457621474285401,10,5e-16,10,3.89e-16,0.17596967045194423,0.00074517586678686119,0.00078641253571913518,0.017
2417,27050083567,0.154455739185,0.845544260815,0.100363595014,0.745180665801,0.0540921441712,0.726651272147,0.88866997086,0.039613523404149781,10,5.55e-16,10,3.33e-16,0.21140886524072544,0.0010868608038061775,0.00079005790100063981,0.017
2418,27050083568,0.157971905619,0.842028094381,0.100998081042,0.741030013339,0.0569738245768,0.720653029486,0.883560296929,0.040304752955224371,10,6.66e-16,10,3.89e-16,0.21053616006892772,0.0010783968446047548,0.00079079971530630737,0.017
2419,27050083569,0.160165409073,0.839834590927,0.100380197874,0.739454393053,0.0597852111993,0.716938852632,0.87889478246,0.040191623810392353,10,6.11e-16,10,3.89e-16,0.19632281117841699,0.00095812979455299127,0.00083971750916164245,0.018
2420,27050083570,0.163667415902,0.836332584098,0.104158625514,0.732173958584,0.0595087903884,0.710957508468,0.87847195962,0.041234498794894207,10,8.88e-16,10,5e-16,0.1927708430534012,0.00091051142468422358,0.00068303542708724515,0.017
2421,27050083571,0.158410027996,0.841589972004,0.100817783578,0.740772188426,0.0575922444172,0.719911257537,0.882544018155,0.040690013941773906,10,7.22e-16,10,3.89e-16,0.2120031037795177,0.0010655331399836928,0.00076892633763379144,0.017
2422,27050083572,0.156863713562,0.843136286438,0.100191262285,0.742945024152,0.0566724512774,0.722549933049,0.884275791698,0.039328955389941259,10,5e-16,10,3.33e-16,0.18593362718597384,0.00087108330720496235,0.00082839263792991642,0.017
2423,27050083573,0.157991679087,0.842008320913,0.102621284083,0.73938703683,0.0553703950046,0.720595073239,0.885913001667,0.039742094719135125,10,6.11e-16,10,3.89e-16,0.186772344964382,0.00084363216605827995,0.00074776087849478775,0.017
2424,27050083574,0.157135114074,0.842864885926,0.102051067478,0.740813818449,0.0550840465962,0.722060213758,0.886544308486,0.039980619678757809,10,6.11e-16,10,3.89e-16,0.20961123985124797,0.0010545275762856574,0.00080815580949475819,0.017
2425,27050083575,0.162102886885,0.837897113115,0.102447980707,0.735449132408,0.0596549061789,0.713626994848,0.878624560735,0.041060889422586927,10,8.33e-16,10,5e-16,0.19409990883445383,0.00096288281072917214,0.00074900614091902502,0.017
2426,27050083576,0.159818350226,0.840181649774,0.101582696985,0.738598952789,0.0582356532406,0.71750930244,0.881256633568,0.041060005602232712,10,8.33e-16,10,5e-16,0.20920164718118361,0.0010784670255062358,0.00078131838785312996,0.017
2427,27050083577,0.16012737222,0.83987262778,0.101931287971,0.737941339808,0.0581960842488,0.716980071383,0.881240437161,0.040518444680644868,10,7.22e-16,10,4.44e-16,0.18535394176575215,0.0009488742243969427,0.00078119432696236747,0.017
2428,27050083578,0.155723204911,0.844276795089,0.0987372263191,0.74553956877,0.0569859785917,0.724514073255,0.884097698147,0.039141290483906709,10,5e-16,10,3.89e-16,0.17761405222696358,0.00084940367840993097,0.00077662583871281087,0.016
2429,27050083579,0.161618588194,0.838381411806,0.102384277378,0.735997134428,0.0592343108164,0.71444733706,0.879357699421,0.040568334085096573,10,7.22e-16,10,5e-16,0.17662785639072731,0.00076242407696314434,0.00071482018503704386,0.016
2430,27050083580,0.163412108347,0.836587891653,0.103370776395,0.733217115259,0.0600413319522,0.711400424622,0.877748583026,0.041284391739801592,10,8.88e-16,10,5e-16,0.19556632637261162,0.00094950690141695044,0.00074615306140442185,0.016
2431,27050083581,0.158737328276,0.841262671724,0.100175151721,0.741087520003,0.058562176555,0.719364984806,0.881038224507,0.040159885554883479,10,6.11e-16,10,3.89e-16,0.19455930097334173,0.00094418979492809862,0.00075366939766677245,0.016
2432,27050083582,0.157315776572,0.842684223428,0.102100918253,0.740583305176,0.0552148583189,0.721752127632,0.886307499946,0.040560641825173605,10,7.22e-16,10,3.89e-16,0.20924774341834051,0.001107298544555911,0.00073003096849777775,0.016
2433,27050083583,0.154953182787,0.845046817213,0.0999683849425,0.745078432271,0.0549847978442,0.725808454027,0.887232525176,0.038734437508267987,10,4.44e-16,10,3.33e-16,0.16825877734072026,0.00073721209131467403,0.00075069681585819917,0.016
2434,27050083584,0.158461553305,0.841538446695,0.100340972943,0.741197473751,0.0581205803621,0.719830880901,0.88175463974,0.040132283579414535,10,6.11e-16,10,4.44e-16,0.17679183035822899,0.00075647941934652648,0.0007502810226810492,0.016
2435,27050083585,0.160769485086,0.839230514914,0.101844765588,0.737385749325,0.0589247194979,0.715893162474,0.880015183122,0.041129965598846324,10,8.33e-16,10,5e-16,0.19451651071663434,0.00095925204394668013,0.00075600752148589597,0.018
2436,27050083586,0.162690089047,0.837309910953,0.103087259557,0.734222651396,0.0596028294902,0.712624545445,0.878562648667,0.041319935482548573,10,8.88e-16,10,5e-16,0.20965175157384686,0.001064415509807616,0.00082845216956554187,0.016
2437,27050083587,0.159234887511,0.840765112489,0.102213181756,0.738551930734,0.057021705755,0.718489731536,0.883182463847,0.04064684634563389,10,7.22e-16,10,3.89e-16,0.22581050664050017,0.0011966222145140236,0.00075644313620503746,0.016
2438,27050083588,0.159447066039,0.840552933961,0.101797332492,0.738755601469,0.057649733547,0.718135914396,0.882207731615,0.04027202062852768,10,6.66e-16,10,4.44e-16,0.18082566330067329,0.00085511381940736359,0.00073050769993695088,0.017
2439,27050083589,0.160551050305,0.839448949695,0.103069238934,0.73637971076,0.0574818113712,0.716244890398,0.882188981395,0.041218795361113052,10,8.33e-16,10,5e-16,0.20620520024551714,0.0010714077093205347,0.00074737302853208139,0.017
2440,27050083590,0.15931776695,0.84068223305,0.10142444321,0.73925778984,0.0578933237395,0.71836091021,0.881880850209,0.040322121523626346,10,6.66e-16,10,3.89e-16,0.19540756653377034,0.00094159172835968526,0.00072452200140154176,0.017
2441,27050083591,0.158867282644,0.841132717356,0.101558993989,0.739573723367,0.0573082886551,0.719123562006,0.882850249999,0.040185197765122006,10,6.11e-16,10,3.89e-16,0.19065904100538811,0.00090696617278899431,0.00072351779433434647,0.017
2442,27050083592,0.168883639574,0.831116360426,0.106645999327,0.724470361099,0.0622376402473,0.702140907709,0.873270012853,0.041953598496587405,10,1.05e-15,10,6.66e-16,0.18417276181545428,0.00088586033849216684,0.00073627499276488601,0.017
2443,27050083593,0.155710728243,0.844289271757,0.100000302344,0.744288969413,0.055710425899,0.72451638974,0.885976268289,0.039719382372098197,10,5.55e-16,10,3.33e-16,0.20232998480929076,0.0010146841539001045,0.00072512186272422063,0.018
2444,27050083594,0.162342716604,0.837657283396,0.102521733515,0.73513554988,0.0598209830892,0.713220293476,0.87832373294,0.041270891198445979,10,9.44e-16,10,5.55e-16,0.18847492877797378,0.00088836211037514106,0.00073806707275927237,0.017
2445,27050083595,0.157866415828,0.842133584172,0.100600171079,0.741533413093,0.0572662447498,0.720838308276,0.883156170389,0.040588118256028413,10,7.22e-16,10,4.44e-16,0.18957221306980188,0.0008519348537340529,0.00074249071790431157,0.017
2446,27050083596,0.157708254308,0.842291745692,0.100186549325,0.742105196368,0.0575217049829,0.721113395148,0.882819321548,0.039550166608784638,10,5e-16,10,3.89e-16,0.16484804044526524,0.00065054269565196934,0.00071541504426340756,0.017
2447,27050083597,0.156089297608,0.843910702392,0.0997906387147,0.744120063678,0.0562986588928,0.723874518757,0.885017184453,0.039398576427775105,10,5e-16,10,3.89e-16,0.17234599647907178,0.00073568060117795665,0.00081272458138882957,0.017
2448,27050083598,0.160467854738,0.839532145262,0.10182224342,0.737709901841,0.0586456113177,0.716404579046,0.880497765951,0.040985681702475386,10,7.77e-16,10,4.44e-16,0.20682080278302128,0.00098256425940133527,0.00078781409362651503,0.018
2449,27050083599,0.16529175736,0.83470824264,0.104312092614,0.730396150026,0.0609796647461,0.708215485233,0.875933010259,0.04167689132549815,10,9.44e-16,10,6.11e-16,0.18406915305830429,0.00084052179843602649,0.00072472153582896312,0.017
2450,27050083600,0.16061993897,0.83938006103,0.102254883247,0.737125177783,0.0583650557223,0.71614037706,0.880873840518,0.040901420361434342,10,7.77e-16,10,4.44e-16,0.21641643910576958,0.001088021183206811,0.00079898025604559046,0.017
2451,27050083601,0.159060937017,0.840939062983,0.101409643637,0.739529419346,0.0576512933805,0.718797035855,0.882298926571,0.040315801862052761,10,6.11e-16,10,3.89e-16,0.20076082932675499,0.00099064231170044119,0.00081550616022031631,0.017
2452,27050083602,0.15861569874,0.84138430126,0.102311717393,0.739072583867,0.0563039813467,0.719539496353,0.884388066207,0.040292664289998843,10,6.66e-16,10,3.89e-16,0.19935647409553436,0.00092966216533630047,0.00078333452112781419,0.017
2453,27050083603,0.164539403766,0.835460596234,0.103765592819,0.731695003415,0.0607738109475,0.709491995783,0.876409318246,0.041395144656212919,10,8.88e-16,10,5.55e-16,0.20346585377318638,0.0010401672548123364,0.00079274834630085628,0.016
2454,27050083604,0.163222192228,0.836777807772,0.103711157051,0.733066650721,0.0595110351767,0.711716085471,0.87857272361,0.040599902638084703,10,7.22e-16,10,5e-16,0.1732862027754638,0.0007790326871918255,0.00082430708021331465,0.016
2455,27050083605,0.160952207446,0.839047792554,0.102770526814,0.73627726574,0.0581816806319,0.715569762046,0.881064029478,0.040415288495707247,10,6.66e-16,10,5e-16,0.17233329230963046,0.0007745299332339036,0.00080000183895870031,0.016
2456,27050083606,0.162402370051,0.837597629949,0.103478996459,0.73411863349,0.0589233735913,0.713105067718,0.879629428355,0.041201439050184883,10,8.33e-16,10,5e-16,0.19361712548141619,0.00085214602163827214,0.00069596438383363673,0.016
2457,27050083607,0.161159424037,0.838840575963,0.102178342227,0.736662233736,0.05898108181,0.715227720748,0.879839236007,0.040928498650620274,10,7.77e-16,10,4.44e-16,0.21338043711775978,0.0010601088710809946,0.00079000463200932375,0.016
2458,27050083608,0.157011734024,0.842988265976,0.100783587611,0.742204678366,0.056228146413,0.722289154415,0.884892534711,0.039799265928547344,10,6.11e-16,10,3.89e-16,0.19008112977561542,0.00088038043787065407,0.00083832983067054013,0.016
2459,27050083609,0.161504463032,0.838495536968,0.102668010243,0.735827526725,0.0588364527884,0.714636238127,0.879969780001,0.04079628663570091,10,7.22e-16,10,5e-16,0.19327942328509151,0.0008996461782682625,0.00080365386659960467,0.016
2460,27050083610,0.158768948913,0.841231051087,0.101583943105,0.739647107982,0.0571850058075,0.71929015734,0.883055408303,0.04067926340143968,10,7.77e-16,10,4.44e-16,0.20914357237408276,0.0011036316147378534,0.00073503859252323179,0.016
2461,27050083611,0.160424898267,0.839575101733,0.101611127132,0.737963974601,0.0588137711346,0.716480545508,0.880260816522,0.040894501300080648,10,7.77e-16,10,5e-16,0.20193907167005132,0.0010043452334686544,0.00080160460159577778,0.016
2462,27050083612,0.162191011533,0.837808988467,0.102280151823,0.735528836644,0.0599108597099,0.713480464323,0.878227402464,0.041334894619684009,10,8.88e-16,10,5.55e-16,0.19721016300165561,0.00096212009697160892,0.0008048737781507512,0.016
2463,27050083613,0.159693453684,0.840306546316,0.1018825173,0.738424029015,0.0578109363843,0.717716643807,0.881911214275,0.04056360758864689,10,7.22e-16,10,5e-16,0.18874195920942549,0.0009426193083399829,0.0007637757198899176,0.016
2464,27050083614,0.157180707902,0.842819292098,0.101511158103,0.741308133995,0.0556695497988,0.721990743201,0.885672205631,0.039702505173888632,10,5.55e-16,10,3.89e-16,0.17332930288935222,0.0008046527381580799,0.00072601249633221139,0.016
2465,27050083615,0.164237770736,0.835762229264,0.103218930725,0.732543298539,0.0610188400113,0.710009004735,0.876118981913,0.041394910150712692,10,8.88e-16,10,5e-16,0.20941447495354493,0.0011105968825877682,0.0007437340156918273,0.016
2466,27050083616,0.17048364684,0.82951635316,0.105989915577,0.723526437583,0.0644937312629,0.699468724445,0.869598840083,0.042606167255983055,10,1.28e-15,10,7.22e-16,0.20315879608714071,0.0010996573207238034,0.00076778601298392276,0.016
2467,27050083617,0.161491039991,0.838508960009,0.102268423766,0.736240536243,0.0592226162256,0.714664952158,0.879405188783,0.04082716625975448,10,7.77e-16,10,5e-16,0.19220174623324782,0.00089487374552133534,0.00078203540294192932,0.016
2468,27050083618,0.158603689,0.841396311,0.100681958315,0.740714352685,0.0579217306854,0.719584340149,0.88201239237,0.039932328006134596,10,6.11e-16,10,3.89e-16,0.18780339466650098,0.00086439153469246787,0.00081686025516134256,0.016
2469,27050083619,0.154828824326,0.845171175674,0.1003002115,0.744870964173,0.0545286128262,0.726015612637,0.887934454158,0.039167693591014463,10,5e-16,10,3.33e-16,0.17925949049881362,0.00082146433229697178,0.00073120870738279189,0.016
2470,27050083620,0.164054259807,0.835945740193,0.103789665756,0.732156074437,0.0602645940508,0.710310087751,0.877270594816,0.041570138348858379,10,9.99e-16,10,6.11e-16,0.18468510561899021,0.00090431396373395192,0.00068745457109207608,0.016
2471,27050083621,0.161749615744,0.838250384256,0.102981991017,0.735268393239,0.0587676247268,0.714216639094,0.880012786636,0.040462299902057408,10,7.22e-16,10,5e-16,0.17102203413257133,0.00075539098809402911,0.00074671248218320684,0.016
2472,27050083622,0.160712788031,0.839287211969,0.10287987496,0.736407337009,0.0578329130701,0.715973688738,0.881634038449,0.039848164234837752,10,6.11e-16,10,4.44e-16,0.16810399493529282,0.00072985148490375636,0.00076059776460042736,0.017
2473,27050083623,0.155404181853,0.844595818147,0.0995790726311,0.745016745516,0.0558251092218,0.725045219601,0.885884134383,0.040028749837527793,10,6.11e-16,10,3.89e-16,0.21828622845216594,0.0011689221345690549,0.00083447713010003212,0.018
2474,27050083624,0.161070293188,0.838929706812,0.102043070444,0.736886636368,0.0590272227441,0.715380683584,0.879792642788,0.040237433039739631,10,6.11e-16,10,3.89e-16,0.19774134056706294,0.00098078135378258939,0.0007510871367718599,0.017
2475,27050083625,0.160837109908,0.839162890092,0.102471470247,0.736691419845,0.0583656396616,0.715769204211,0.880821041616,0.040952877225091208,10,7.77e-16,10,5e-16,0.18980546613225868,0.00082938814953077505,0.0007182118779798794,0.017
2476,27050083626,0.156104638875,0.843895361125,0.0992104321807,0.744684928945,0.0568942066938,0.723857089064,0.88413773183,0.038853159971320425,10,5e-16,10,3.33e-16,0.17018189684556573,0.00073534775809871891,0.0007321762653929218,0.017
2477,27050083627,0.155377200693,0.844622799307,0.0998135083897,0.744809290917,0.0555636923032,0.725087701723,0.886275240017,0.039782708569547978,10,6.11e-16,10,3.89e-16,0.20035722031794134,0.0010279137064853957,0.00075921782474933184,0.017
2478,27050083628,0.161924894452,0.838075105548,0.100754047521,0.737321058027,0.0611708469311,0.713953495351,0.876437766613,0.040867431066772951,10,7.77e-16,10,5e-16,0.1843568332051706,0.00088738076869155562,0.00074281555757223932,0.018
2479,27050083629,0.155112969205,0.844887030795,0.0988693394856,0.74601769131,0.0562436297192,0.72555241457,0.885341613034,0.038985186860797508,10,5e-16,10,3.33e-16,0.18762610495762766,0.00086302014214549507,0.00079186481642737631,0.018
2480,27050083630,0.158622187823,0.841377812177,0.101142456461,0.740235355716,0.0574797313621,0.719546014292,0.882657766903,0.039505090656409197,10,5.55e-16,10,3.89e-16,0.18588235926193997,0.00088181669589930932,0.00080680939052044012,0.017
2481,27050083631,0.159265812486,0.840734187514,0.0997869227054,0.740947264808,0.059478889781,0.718473641893,0.879562147771,0.040307581077345847,10,6.66e-16,10,3.89e-16,0.2017669016099477,0.00093109481237634278,0.00072511334975096375,0.017
2482,27050083632,0.158202164471,0.841797835529,0.101747617006,0.740050218523,0.0564545474653,0.720250472826,0.884267509567,0.039991102034177717,10,6.11e-16,10,3.89e-16,0.18912914692612104,0.00088020045275639881,0.00084395365506518595,0.018
2483,27050083633,0.161741958559,0.838258041441,0.101504025703,0.736754015739,0.0602379328559,0.714251765553,0.877852789989,0.040973291002899224,10,8.33e-16,10,5e-16,0.19662531379971782,0.0009825796752700143,0.00075529039256542042,0.017
2484,27050083634,0.163047086224,0.836952913776,0.103942721676,0.7330101921,0.0591043645477,0.712008428331,0.879211693613,0.040738716834346989,10,7.22e-16,10,4.44e-16,0.19952628091879743,0.00093742909929925614,0.00081551799714763527,0.017
2485,27050083635,0.160150268897,0.839849731103,0.10183754784,0.738012183263,0.0583127210577,0.716942659664,0.881063441447,0.040372507885864939,10,6.66e-16,10,4.44e-16,0.1884100832289316,0.00090761728457147087,0.00067664469376462453,0.017
2486,27050083636,0.163168570101,0.836831429899,0.104006642824,0.732824787075,0.0591619272774,0.711802233516,0.879098581456,0.041654665407037508,10,9.44e-16,10,5e-16,0.20837549297075864,0.001034784387090507,0.00069863083803247978,0.018
2487,27050083637,0.165164758116,0.834835241884,0.10486744423,0.729967797654,0.060297313886,0.708421170082,0.876965510482,0.041195475683139977,10,8.88e-16,10,5e-16,0.1873632156755386,0.00092047413186986172,0.00071890824891652496,0.017
2488,27050083638,0.162412181124,0.837587818876,0.101704822694,0.735882996182,0.0607073584299,0.713115091659,0.877004099593,0.040959637824299754,10,8.33e-16,10,5e-16,0.18278589676242152,0.00084399019566675296,0.00079316840030867891,0.018
2489,27050083639,0.154767097533,0.845232902467,0.100251243503,0.744981658964,0.0545158540293,0.726121654862,0.887968708797,0.039476024920062497,10,5e-16,10,3.33e-16,0.19114351030866417,0.00090852774765139534,0.00076137256294432393,0.017
2490,27050083640,0.155090312064,0.844909687936,0.0988648174481,0.746044870488,0.0562254946156,0.725591122381,0.885373951143,0.039264506175144723,10,5e-16,10,3.33e-16,0.18699682876917734,0.00089004708503599966,0.00072599119899966293,0.018
2491,27050083641,0.159324000776,0.840675999224,0.10172257143,0.738953427795,0.0576014293462,0.718345859588,0.882308517703,0.04079723274708643,10,7.77e-16,10,4.44e-16,0.20450931813985018,0.0009677035404055687,0.00074459979781320014,0.018
2492,27050083642,0.162773478627,0.837226521373,0.102463354728,0.734763166644,0.0603101238989,0.712492962166,0.877503094844,0.041019499711801341,10,8.33e-16,10,5e-16,0.1998562032047807,0.0010197843819528239,0.00075192003720101299,0.017
2493,27050083643,0.158640264273,0.841359735727,0.0994034109294,0.741956324798,0.0592368533433,0.71954139961,0.880069849359,0.040335985788166065,10,6.66e-16,10,3.89e-16,0.19394365618623122,0.00090156750717256505,0.00074764758311418155,0.017
2494,27050083644,0.157476898357,0.842523101643,0.100651997256,0.741871104387,0.0568249011015,0.721499820306,0.883900624974,0.040096832106359642,10,6.11e-16,10,3.89e-16,0.20880491256927414,0.0010590549031523489,0.00080284963938684448,0.017
2495,27050083645,0.162957068384,0.837042931616,0.103770384017,0.733272547599,0.0591866843663,0.712163109415,0.879111777816,0.040333779074036062,10,6.66e-16,10,5e-16,0.17681759574375167,0.00074721963192943427,0.00073241540630910218,0.018
2496,27050083646,0.162613851354,0.837386148646,0.102908701026,0.734477447621,0.0597051503277,0.712756090002,0.878430145396,0.040941221547348985,10,8.33e-16,10,5e-16,0.18683493921720307,0.00089817226293041565,0.00071960274597610778,0.017
2497,27050083647,0.157356604859,0.842643395141,0.0999718698264,0.742671525314,0.0573847350328,0.721714616376,0.883107061266,0.039785871997321885,10,6.11e-16,10,3.89e-16,0.18527793045842977,0.00082277131335306846,0.00076273161095508654,0.017
2498,27050083648,0.156752683967,0.843247316033,0.101361272528,0.741886043505,0.0553914114398,0.722721356221,0.886186745849,0.039608530565267253,10,5.55e-16,10,3.33e-16,0.20554510547847527,0.0010921362517682161,0.00084707596824790978,0.016
2499,27050083649,0.158858828843,0.841141171157,0.101466593977,0.73967457718,0.0573922348655,0.719139301706,0.882728876256,0.040220014551948874,10,6.11e-16,10,3.89e-16,0.19764846343044573,0.0010076765092051692,0.00079028080813291842,0.016
2500,27050083650,0.157517440021,0.842482559979,0.100396736613,0.742085823366,0.057120703408,0.721434702819,0.883455744869,0.039730248600243642,10,5.55e-16,10,3.89e-16,0.18897689373457893,0.0009387852573075786,0.00073761657198024883,0.016
2501,27050083651,0.165823822841,0.834176177159,0.104874038236,0.729302138923,0.0609497846055,0.707310786734,0.875854829364,0.042160997256844704,10,1.11e-15,10,6.66e-16,0.1920925968299293,0.00090830667151130316,0.00068479755881230969,0.016
2502,27050083652,0.152482669353,0.847517330647,0.0986393473991,0.748877983247,0.0538433219544,0.730048493827,0.889536358636,0.039272841113963952,10,5e-16,10,3.33e-16,0.18915703826476771,0.00095055583339629041,0.00076813695263530939,0.016
2503,27050083653,0.162919301763,0.837080698237,0.1025129143,0.734567783937,0.0604063874635,0.712245787556,0.877327298769,0.041383722488600928,10,8.88e-16,10,5e-16,0.21667343116914106,0.0011083155527776302,0.00072547743928019542,0.017
2504,27050083654,0.155402909964,0.844597090036,0.100238099455,0.74435899058,0.055164810509,0.725037502537,0.886855297575,0.038693936241548224,10,4.44e-16,10,2.78e-16,0.18393470753208063,0.00081438292147218609,0.00077344737269700317,0.016
2505,27050083655,0.158931815401,0.841068184599,0.102649570492,0.738418614107,0.0562822449087,0.718997637972,0.88434318472,0.040689685149779817,10,7.22e-16,10,4.44e-16,0.19839064822483765,0.00098240674553401745,0.00076942919726366425,0.016
2506,27050083656,0.164042830467,0.835957169533,0.103557517536,0.732399651997,0.0604853129312,0.710332857304,0.876948726728,0.041380543554115752,10,8.88e-16,10,5.55e-16,0.188935115533445,0.0008702038065084882,0.00076428012336778701,0.016
2507,27050083657,0.158959827721,0.841040172279,0.102803328652,0.738236843627,0.0561564990689,0.718947774149,0.884521270876,0.040032590530692518,10,6.11e-16,10,3.89e-16,0.20258375472397572,0.00096934821710695826,0.0007981037886523023,0.017
2508,27050083658,0.157365141213,0.842634858787,0.101494833474,0.741140025313,0.0558703077386,0.72167725241,0.88533164353,0.040087251864001486,10,6.11e-16,10,3.89e-16,0.20062634040793625,0.00095374066818027696,0.00081539675752532353,0.016
2509,27050083659,0.154351634011,0.845648365989,0.099337117167,0.746311248822,0.0550145168437,0.726844357861,0.887340010308,0.039766917848765189,10,6.11e-16,10,3.89e-16,0.20730328475461435,0.00099051863854738719,0.00078845730247042913,0.017
2510,27050083660,0.167574092671,0.832425907329,0.105059555569,0.727366351759,0.0625145371019,0.704363652661,0.873156445498,0.04209753230439172,10,1.11e-15,10,6.66e-16,0.19884597978887675,0.0010296333391684707,0.00077820856659776281,0.016
2511,27050083661,0.158164338768,0.841835661232,0.100812643167,0.741023018066,0.0573516956009,0.720328773082,0.882957660698,0.039829605447649873,10,6.11e-16,10,3.89e-16,0.1837089701188469,0.00085020288495986037,0.00077951479528082809,0.016
2512,27050083662,0.161636206061,0.838363793939,0.103287815911,0.735075978028,0.0583483901493,0.71440396803,0.880656097696,0.041218121412185463,10,8.88e-16,10,5e-16,0.2104356933828192,0.0010941701390697021,0.00072094796782154859,0.017
2513,27050083663,0.158276679069,0.841723320931,0.10263848406,0.739084836871,0.0556381950088,0.720110498628,0.885449610335,0.040454338618034755,10,6.66e-16,10,3.89e-16,0.20309770933989268,0.0010195047322107808,0.00069575739073915682,0.017
2514,27050083664,0.15587236926,0.84412763074,0.100719661184,0.743407969557,0.055152708076,0.724230156292,0.886756032389,0.039676179575318903,10,5.55e-16,10,3.89e-16,0.19253414954326775,0.00090344527793097371,0.00074117282965063943,0.017
2515,27050083665,0.161050313488,0.838949686512,0.101550670532,0.73739901598,0.0594996429552,0.715421905293,0.879102802693,0.040643498220563075,10,7.22e-16,10,4.44e-16,0.19162213304557751,0.00086487872512499132,0.00077153037622642402,0.017
2516,27050083666,0.159057867527,0.840942132473,0.100989209528,0.739952922945,0.0580686579992,0.718808552845,0.881686014525,0.039903565215237996,10,6.11e-16,10,3.89e-16,0.18628009216218167,0.00088755568679697145,0.00078699009010334221,0.017
2517,27050083667,0.156376666725,0.843623333275,0.101054043157,0.742569290119,0.0553226235679,0.723366132382,0.886380948149,0.039511245292198016,10,5e-16,10,3.89e-16,0.20134251830567507,0.0010377582474413599,0.00081123184668240825,0.017
2518,27050083668,0.161743679494,0.838256320506,0.10268142096,0.735574899546,0.0590622585333,0.714231192562,0.87958099054,0.040689604155574204,10,7.77e-16,10,5e-16,0.19172767782758449,0.00088774775385353562,0.00075815077397711642,0.018
2519,27050083669,0.164699503779,0.835300496221,0.104123749716,0.731176746505,0.0605757540639,0.709216632994,0.876663478842,0.041410140618434982,10,8.88e-16,10,5e-16,0.19645841324700331,0.00098202357403819442,0.00072718425049798192,0.017
2520,27050083670,0.15863113828,0.84136886172,0.101086412452,0.740282449268,0.0575447258282,0.71953165375,0.882560026439,0.040259477677979119,10,6.11e-16,10,3.89e-16,0.19939309183296527,0.00097268467145046882,0.00080135671311753912,0.017
2521,27050083671,0.152828484252,0.847171515748,0.0996095044451,0.747562011303,0.053218979807,0.729442489461,0.890366045368,0.03909680037308097,10,5e-16,10,2.78e-16,0.20173917535496622,0.001005015578784983,0.00076353132500652269,0.018
2522,27050083672,0.160479247719,0.839520752281,0.101345289886,0.738175462395,0.0591339578335,0.716392425916,0.879777013319,0.041006684102227214,10,8.33e-16,10,5e-16,0.20235506538982073,0.0010619546497098447,0.0007576177962291123,0.017
2523,27050083673,0.158596866652,0.841403133348,0.10149079208,0.739912341268,0.0571060745726,0.719583794885,0.883213322475,0.040262801676622842,10,6.11e-16,10,4.44e-16,0.18705796123677099,0.00081758449495076559,0.00078019465365075419,0.017
2524,27050083674,0.15526757516,0.84473242484,0.099964731294,0.744767693546,0.0553028438656,0.725272342745,0.886686172951,0.039615314843150062,10,5.55e-16,10,3.33e-16,0.20144027777543028,0.00096067102569879343,0.00078912089007972773,0.018
2525,27050083675,0.159620995969,0.840379004031,0.103180126211,0.737198877821,0.056440869758,0.717820090462,0.883943125173,0.03995199268261368,10,6.11e-16,10,4.44e-16,0.15784648688758474,0.00079751520603357643,0.00074815864455350125,0.017
2526,27050083676,0.152089968696,0.847910031304,0.0985008500505,0.749409181253,0.0535891186457,0.730722502674,0.890010668869,0.039001777384889254,10,5e-16,10,2.78e-16,0.19318795190633875,0.00094287631233423513,0.0008394171451270166,0.018
2527,27050083677,0.161323391125,0.838676608875,0.102386168191,0.736290440684,0.0589372229331,0.714946983766,0.879864674781,0.040595961628004634,10,7.22e-16,10,4.44e-16,0.19237560950094312,0.00094271663004392677,0.00075029685512742375,0.018
2528,27050083678,0.15686578162,0.84313421838,0.101068194742,0.742066023638,0.0557975868785,0.722533259444,0.885561605165,0.0400007086534582,10,6.11e-16,10,3.89e-16,0.18172045827094463,0.00084578878966039977,0.00083910191801476466,0.018
2529,27050083679,0.158968493119,0.841031506881,0.101968124716,0.739063382165,0.0570003684031,0.718945590991,0.883278416182,0.039902724352470414,10,6.11e-16,10,3.89e-16,0.18283948638606062,0.00081891125428869651,0.0007325266161946366,0.018
2530,27050083680,0.160474434644,0.839525565356,0.100749838288,0.738775727068,0.0597245963556,0.716409514271,0.878909743673,0.040322373295621564,10,6.66e-16,10,4.44e-16,0.18479627838673063,0.00090421609260830438,0.00074850592553755697,0.017
2531,27050083681,0.160599594191,0.839400405809,0.102374509422,0.737025896387,0.0582250847685,0.716173054972,0.881084512212,0.040483683057175562,10,7.22e-16,10,5e-16,0.18944355499944299,0.00087697451449029833,0.00081274534615213389,0.017
2532,27050083682,0.156763386652,0.843236613348,0.0999083121266,0.743328301221,0.0568550745253,0.722724933492,0.88403205899,0.04022583484831465,10,6.11e-16,10,3.89e-16,0.19617641165941657,0.00091152364154303692,0.00075874816371879997,0.017
2533,27050083683,0.162167737037,0.837832262963,0.103070197327,0.734762065636,0.0590975397103,0.713507977011,0.879428736004,0.040222230686958724,10,6.11e-16,10,3.89e-16,0.19411033862274429,0.00090691206553295998,0.00070740270035042868,0.017
2534,27050083684,0.159841583744,0.840158416256,0.101443183321,0.738715232935,0.0583984004223,0.71747199191,0.881011745886,0.040887026519389698,10,7.77e-16,10,5e-16,0.20328275518561367,0.00096945369210918279,0.00083336354683315509,0.017
2535,27050083685,0.164085022584,0.835914977416,0.104362560948,0.731552416469,0.0597224616361,0.710249582577,0.878060546976,0.041357316659589333,10,8.88e-16,10,5.55e-16,0.18387594065003521,0.00085054717571527837,0.00069203293032870305,0.017
2536,27050083686,0.157134151161,0.842865848839,0.101452589546,0.741413259293,0.0556815616146,0.722070829184,0.885666011905,0.040132315016643147,10,6.11e-16,10,3.89e-16,0.19036325918362929,0.00090419375009762797,0.00081722233999051018,0.017
2537,27050083687,0.160080864355,0.839919135645,0.101905770917,0.738013364728,0.0581750934381,0.717059304353,0.881282481483,0.040820742034879454,10,7.22e-16,10,5e-16,0.16914805327492755,0.00075637398964881186,0.00068680988670065163,0.017
2538,27050083688,0.161631482244,0.838368517756,0.102348671607,0.736019846149,0.0592828106364,0.714426049581,0.879283328806,0.040485007020512977,10,7.22e-16,10,4.44e-16,0.1938066018340997,0.0009584408351220431,0.00080568501992426026,0.017
2539,27050083689,0.159526937157,0.840473062843,0.102662991524,0.737810071319,0.0568639456326,0.717987416099,0.883343784472,0.040176761332943685,10,6.11e-16,10,4.44e-16,0.18570742989936295,0.00084466405891776061,0.00077775429180266381,0.018
2540,27050083690,0.158066013753,0.841933986247,0.100610143391,0.741323842856,0.0574558703625,0.720498903581,0.882828521351,0.04043853715934688,10,7.22e-16,10,4.44e-16,0.1843119412648262,0.00093671990329958035,0.00073515624617362277,0.017
2541,27050083691,0.161535185575,0.838464814425,0.103190123176,0.735274691248,0.058345062399,0.714576405906,0.880684978207,0.041332863119759783,10,9.44e-16,10,5e-16,0.21225347468949651,0.0011713724115059055,0.00075402785224796024,0.017
2542,27050083692,0.156846503168,0.843153496832,0.100937630289,0.742215866542,0.055908872879,0.722568028153,0.885402740063,0.040121565418308656,10,6.11e-16,10,4.44e-16,0.18686782400953572,0.00096408859462281137,0.00072838505708080017,0.018
2543,27050083693,0.159084169865,0.840915830135,0.101757389925,0.73915844021,0.0573267799397,0.718752382369,0.882770429241,0.040794983522312457,10,7.77e-16,10,4.44e-16,0.20564465318096614,0.0010502887079654323,0.00073867360469222817,0.017
2544,27050083694,0.161092563272,0.838907436728,0.103776844232,0.735130592497,0.0573157190397,0.715316963434,0.882303777507,0.04042482175440168,10,7.22e-16,10,4.44e-16,0.19810382199355103,0.0010419469525450114,0.00075274216172502132,0.017
2545,27050083695,0.156739281937,0.843260718063,0.100352806489,0.742907911574,0.0563864754487,0.72275929525,0.884727002883,0.040194075573474139,10,6.11e-16,10,3.89e-16,0.19993073681980789,0.00092173687078136958,0.00076975626146970084,0.017
2546,27050083696,0.161556703299,0.838443296701,0.101831409163,0.736611887538,0.0597252941362,0.714560367156,0.878650495059,0.040003289078802087,10,6.11e-16,10,3.89e-16,0.18319014153865731,0.00086220736688805458,0.0007547423212471158,0.017
2547,27050083697,0.151910148486,0.848089851514,0.097757429987,0.750332421526,0.0541527184995,0.73104143872,0.889228147299,0.038829227336067001,10,4.44e-16,10,2.78e-16,0.19078391096363978,0.00088097497307097847,0.00076762072406870603,0.017
2548,27050083698,0.158785783947,0.841214216053,0.101673361438,0.739540854615,0.0571124225083,0.719260228995,0.883158036339,0.039949778698924222,10,6.11e-16,10,3.89e-16,0.17958077842158615,0.00086065500427267194,0.00069818440815274361,0.016
2549,27050083699,0.154251533374,0.845748466626,0.0993845797781,0.746363886848,0.0548669535961,0.727014519894,0.887582201941,0.039580219432404182,10,5.55e-16,10,3.89e-16,0.18336647468613443,0.00086330109894797256,0.0007559927225462748,0.019
2550,27050083700,0.161073496714,0.838926503286,0.102771477636,0.73615502565,0.0583020190781,0.715364332365,0.880858154823,0.040664114228296293,10,7.22e-16,10,4.44e-16,0.19590519629822434,0.00092021622159254841,0.00076085023764531671,0.016
2551,27050083701,0.158522637114,0.841477362886,0.102018119956,0.73945924293,0.0565045171583,0.719701964245,0.884115875161,0.040394030735667164,10,6.66e-16,10,3.89e-16,0.19801182603714562,0.00092729724311349634,0.00076559968353022488,0.018
2552,27050083702,0.158379845023,0.841620154977,0.101215054412,0.740405100564,0.0571647906107,0.719956574369,0.883179868499,0.040915718632667304,10,8.33e-16,10,4.44e-16,0.2210652396241588,0.0011906412444293089,0.00080139916349894892,0.017
2553,27050083703,0.162724271119,0.837275728881,0.103395677223,0.733880051658,0.0593285938956,0.712562144279,0.878957820703,0.040924465020099179,10,7.77e-16,10,5e-16,0.19061170567265961,0.00094983786640085951,0.00077875598779775126,0.017
2554,27050083704,0.160896601528,0.839103398472,0.102734575078,0.736368823394,0.0581620264497,0.715664485302,0.881106204637,0.041401828715612904,10,8.88e-16,10,5.55e-16,0.19363645462181878,0.00096409533844007554,0.0006990621088868433,0.016
2555,27050083705,0.164330652207,0.835669347793,0.104217236274,0.731452111519,0.0601134159333,0.709837333856,0.877428684497,0.041765539116802933,10,9.99e-16,10,6.11e-16,0.18749560775573626,0.0009150921659545234,0.00076949323600642773,0.016
2556,27050083706,0.156413793266,0.843586206734,0.0999843597067,0.743601847027,0.0564294335591,0.723318957277,0.884744390344,0.040576892875982006,10,7.22e-16,10,4.44e-16,0.20561595084950046,0.0010894269893341637,0.00074140030155717563,0.016
2557,27050083707,0.158062274829,0.841937725171,0.101900315272,0.740037409899,0.0561619595563,0.720485905294,0.884731888738,0.040394398757434426,10,6.66e-16,10,3.89e-16,0.19285194929468219,0.0010036215470341522,0.0007291243689844574,0.016
2558,27050083708,0.163254649118,0.836745350882,0.101229515467,0.735515835416,0.0620251336509,0.711698485599,0.874868613476,0.041266296837060262,10,8.88e-16,10,5e-16,0.20226273672897055,0.0010763249940004443,0.00080450985385755922,0.016
2559,27050083709,0.164107356369,0.835892643631,0.104191491405,0.731701152226,0.0599158649646,0.710214461861,0.877770992544,0.041501297153523797,10,8.88e-16,10,5.55e-16,0.20266604236792241,0.0010070732860249022,0.00078964789311353157,0.016
2560,27050083710,0.159693465084,0.840306534916,0.102084754465,0.738221780451,0.0576087106187,0.717713590914,0.882208546596,0.040781878229997535,10,7.77e-16,10,5e-16,0.19649511034686284,0.00096464872886602398,0.00076493533047242157,0.016
2561,27050083711,0.158157604262,0.841842395738,0.100787225551,0.741055170187,0.0573703787115,0.720340598312,0.882931835947,0.040322014339586321,10,6.66e-16,10,3.89e-16,0.21991460244829097,0.0011971271885737977,0.00080301001342719907,0.016
2562,27050083712,0.161768274605,0.838231725395,0.103076582476,0.735155142918,0.0586916921288,0.71418364743,0.880120007135,0.04180013909963913,10,9.99e-16,10,5.55e-16,0.21817030636480028,0.0011211193573994033,0.00077502827978606593,0.016
2563,27050083713,0.159186101407,0.840813898593,0.100360371181,0.740453527412,0.0588257302257,0.718600323665,0.880541800307,0.040429051436794622,10,7.22e-16,10,4.44e-16,0.18660632891041218,0.00090380749165032122,0.00075904997052321055,0.016
2564,27050083714,0.160741238818,0.839258761182,0.101894204323,0.737364556859,0.0588470344946,0.7159402733,0.880136158439,0.040236304748496286,10,6.66e-16,10,4.44e-16,0.17789991175533248,0.00077207820902238571,0.00072068026436278786,0.016
2565,27050083715,0.16074599728,0.83925400272,0.102414978411,0.736839024309,0.0583310188687,0.715924400198,0.880893724736,0.040664082540731943,10,7.22e-16,10,5e-16,0.19436325416830402,0.00088539079992255442,0.00073999735243325158,0.016
2566,27050083716,0.160617765412,0.839382234588,0.102095571344,0.737286663244,0.0585221940677,0.716146449588,0.880643318367,0.040825405335143089,10,7.77e-16,10,5e-16,0.19090869602796601,0.00095532579551396626,0.0007696069850822876,0.017
2567,27050083717,0.157922066972,0.842077933028,0.101111646087,0.740966286941,0.0568104208844,0.720736038306,0.883812748484,0.039598817885151634,10,5.55e-16,10,3.89e-16,0.17302900276812505,0.00076332357955365864,0.0007828164230931163,0.017
2568,27050083718,0.154994094968,0.845005905032,0.0988604206761,0.746145484356,0.0561336742918,0.725755290495,0.885533062001,0.03953494578091072,10,5e-16,10,3.33e-16,0.20446333757099211,0.00097090633270318326,0.00072445969937250641,0.017
2569,27050083719,0.160988993496,0.839011006504,0.101306218448,0.737704788056,0.0596827750476,0.715529422735,0.878848171361,0.040338404336007994,10,6.66e-16,10,4.44e-16,0.18071476115955143,0.00077197340778934452,0.00083162637286531265,0.016
2570,27050083720,0.161987308785,0.838012691215,0.102686176489,0.735326514725,0.0593011322961,0.71381892629,0.879172057141,0.041770979069539124,10,9.99e-16,10,5.55e-16,0.2128183875602575,0.0010760177747246098,0.00083996768156296357,0.016
2571,27050083721,0.156885607392,0.843114392608,0.100945982371,0.742168410238,0.0559396250209,0.722501351672,0.885347870249,0.040046428092768732,10,6.11e-16,10,3.89e-16,0.20782550104976028,0.001007137156834595,0.00076884448209682944,0.017
2572,27050083722,0.160870738626,0.839129261374,0.103142814077,0.735986447297,0.0577279245484,0.715702169793,0.881750647641,0.040444382168446653,10,7.22e-16,10,4.44e-16,0.20545685058502083,0.0010175050008616095,0.00082653842316441977,0.017
2573,27050083723,0.163299513608,0.836700486392,0.103756849443,0.732943636949,0.0595426641656,0.711584796286,0.878508117922,0.040896941622240293,10,7.22e-16,10,5e-16,0.18209169118012103,0.00090525026181411923,0.00079618321178844746,0.016
2574,27050083724,0.160994250551,0.839005749449,0.102163645887,0.736842103562,0.0588306046637,0.715507657756,0.880099873576,0.041022072937519034,10,7.77e-16,10,4.44e-16,0.20912834568742167,0.0010660436755797196,0.00070379278209821113,0.016
2575,27050083725,0.164989596009,0.835010403991,0.103753896172,0.731256507819,0.0612356998373,0.708733103893,0.875626159612,0.0407463548427585,10,7.22e-16,10,5e-16,0.17715736125496184,0.00081186145166271795,0.00075033299550524035,0.016
2576,27050083726,0.157929624468,0.842070375532,0.101169260247,0.740901115285,0.0567603642213,0.720722328062,0.883884497548,0.040219375740680359,10,6.11e-16,10,3.89e-16,0.18466312805560314,0.00084441656450199231,0.00073302674621261157,0.016
2577,27050083727,0.162746468559,0.837253531441,0.103735643898,0.733517887543,0.0590108246612,0.712519527681,0.879419820958,0.041190902259497494,10,8.33e-16,10,5e-16,0.19617510252590997,0.0010108332652365851,0.00074727712668710316,0.017
2578,27050083728,0.157892435119,0.842107564881,0.100766251315,0.741341313566,0.0571261838033,0.720791587762,0.883355732506,0.039390182635069888,10,5e-16,10,3.89e-16,0.1567214147608802,0.0006614557043229522,0.00067059127108382282,0.016
2579,27050083729,0.1587228854,0.8412771146,0.102119226425,0.739157888175,0.0566036589752,0.719360350069,0.883921369385,0.040090489744520362,10,6.11e-16,10,3.89e-16,0.19922280995417374,0.00099932832281834569,0.00076835316447860765,0.016
2580,27050083730,0.157453543246,0.842546456754,0.099760710736,0.742785746018,0.0576928325098,0.721552909515,0.882630232799,0.039310280265661836,10,5e-16,10,3.89e-16,0.16252526278970703,0.00073607951186716849,0.00072787072934550048,0.016
2581,27050083731,0.160921426043,0.839078573957,0.101828144193,0.737250429764,0.0590932818499,0.715636033829,0.879731039915,0.040375983571553892,10,7.22e-16,10,5e-16,0.17072043818578908,0.00077133137872641003,0.00073467510507333627,0.017
2582,27050083732,0.160803647637,0.839196352363,0.102419339371,0.736777012992,0.0583843082664,0.715826670734,0.880801589889,0.040675819692977309,10,7.77e-16,10,5e-16,0.18730780254038115,0.00092816453721044885,0.00073724518145119075,0.017
2583,27050083733,0.162259934917,0.837740065083,0.103555624631,0.734184440452,0.0587043102865,0.713344770793,0.879985129248,0.041303870009909288,10,8.88e-16,10,5e-16,0.20229982546847802,0.0010894654035206745,0.00077121240039312606,0.017
2584,27050083734,0.161092001647,0.838907998353,0.10178311208,0.737124886273,0.0593088895664,0.715347820494,0.879373327881,0.040679051632123951,10,7.22e-16,10,4.44e-16,0.19226335865710442,0.00094427677196861216,0.00070116822766293143,0.017
2585,27050083735,0.163552344218,0.836447655782,0.102864950353,0.733582705429,0.0606873938649,0.71117120123,0.87676590253,0.041588922560830313,10,9.99e-16,10,5e-16,0.20391712515015159,0.0010122950952423766,0.00069580207033292452,0.017
2586,27050083736,0.162134580985,0.837865419015,0.102955586515,0.7349098325,0.0591789944696,0.713565773756,0.87931680758,0.041446230634311708,10,8.88e-16,10,5e-16,0.21855158749053893,0.0010948705370128775,0.00079680256589674168,0.017
2587,27050083737,0.157265434414,0.842734565586,0.101134882711,0.741599682875,0.0561305517035,0.72185225238,0.884973530891,0.040229926480515953,10,6.11e-16,10,3.89e-16,0.21809962127968519,0.0011445500221950358,0.00078559990441483285,0.017
2588,27050083738,0.162679091841,0.837320908159,0.102415675074,0.734905233085,0.0602634167667,0.712653207304,0.877593966094,0.041374761147801101,10,8.88e-16,10,5e-16,0.2092511169372846,0.0010445277208151705,0.00077296161207656127,0.018
2589,27050083739,0.155107335076,0.844892664924,0.101279341605,0.743613323319,0.0538279934703,0.725525873008,0.888894764018,0.039916926461215627,10,6.11e-16,10,3.89e-16,0.19512428120186998,0.00093202623508073274,0.00070065555793137851,0.017
2590,27050083740,0.155801525712,0.844198474288,0.0991530552823,0.745045419006,0.0566484704297,0.724374369322,0.884574430883,0.039537530940804054,10,5e-16,10,3.89e-16,0.19363385859202376,0.00094407726783001271,0.00076893425401282009,0.016
2591,27050083741,0.153573515415,0.846426484585,0.0987643766273,0.747662107957,0.0548091387879,0.728181741979,0.887838610683,0.038786769977500198,10,4.44e-16,10,2.78e-16,0.17596651224154436,0.00073860350325825452,0.0007438186430643865,0.016
2592,27050083742,0.156837843433,0.843162156567,0.100728999865,0.742433156702,0.0561088435684,0.722585895965,0.885110859099,0.039699253182672749,10,5.55e-16,10,3.89e-16,0.18179248047305441,0.0008675671709427108,0.0006995620541235169,0.016
2593,27050083743,0.165909045711,0.834090954289,0.103457946361,0.730633007927,0.0624510993498,0.707188521992,0.873627920684,0.04171419140242983,10,9.99e-16,10,6.11e-16,0.19735765978081488,0.00093343191392206821,0.00083502411507923864,0.016
2594,27050083744,0.157888930291,0.842111069709,0.100515912131,0.741595157578,0.0573730181597,0.720801300509,0.882993667001,0.040027822046191153,10,6.11e-16,10,3.89e-16,0.19597948960573164,0.0010199452467335543,0.00082607344924034163,0.017
2595,27050083745,0.162796259373,0.837203740627,0.103846749265,0.733356991361,0.0589495101083,0.712433710527,0.879498267574,0.040723305076861137,10,7.22e-16,10,5e-16,0.19108845929365192,0.00087878837678020602,0.00079804775667671214,0.016
2596,27050083746,0.161334211975,0.838665788025,0.102739543033,0.735926244992,0.0585946689425,0.714923363795,0.880365761186,0.04046214239265792,10,7.22e-16,10,5e-16,0.16227779496736283,0.00065350248774439406,0.00071469242191792134,0.016
2597,27050083747,0.159733916819,0.840266083181,0.101493646986,0.738772436195,0.0582402698333,0.717653843389,0.881270200326,0.04020416120583329,10,6.11e-16,10,5e-16,0.16021080862893566,0.00065039946213182897,0.00076280413161053883,0.016
2598,27050083748,0.157654935271,0.842345064729,0.10048708085,0.741857983879,0.0571678544202,0.721199543498,0.883352669577,0.040360501869732043,10,6.66e-16,10,3.89e-16,0.20881137371721648,0.001058208643533723,0.00074993367936626891,0.016
2599,27050083749,0.168021229729,0.831978770271,0.103966131429,0.728012638841,0.0640550982996,0.703628850496,0.870790720004,0.042695499596473424,10,1.28e-15,10,7.22e-16,0.21166945367541024,0.0010556935009974999,0.00075933683827472676,0.016
2600,27050083750,0.158904493451,0.841095506549,0.101333450857,0.739762055692,0.0575710425946,0.719063766664,0.882454882833,0.040228040420686374,10,6.11e-16,10,4.44e-16,0.17546011478559975,0.00080074489723617353,0.0007465549173284122,0.016
2601,27050083751,0.1629778485,0.8370221515,0.102480717885,0.734541433615,0.0604971306151,0.712147342451,0.877180135429,0.041326229282523427,10,8.88e-16,10,5e-16,0.1960152949509677,0.00091226364826993791,0.00073266715959666455,0.016
2602,27050083752,0.166490647942,0.833509352058,0.105625566064,0.727883785994,0.0608650818779,0.706177040103,0.875827125651,0.041854112357129353,10,9.99e-16,10,6.11e-16,0.18494554995495815,0.00087167261607286155,0.00074609111582132459,0.016
2603,27050083753,0.159022876844,0.840977123156,0.101085436109,0.739891687047,0.0579374407345,0.71886650768,0.881887431699,0.040502590753630677,10,7.22e-16,10,4.44e-16,0.18422246458455616,0.00079530400039006248,0.00072732957773120758,0.017
2604,27050083754,0.162129082307,0.837870917693,0.102546546607,0.735324371085,0.0595825356999,0.713581209605,0.87872477554,0.040986718516483694,10,7.77e-16,10,5.55e-16,0.1736248159643502,0.000832570563136698,0.00074641017700017675,0.017
2605,27050083755,0.166972315311,0.833027684689,0.103394840776,0.729632843913,0.0635774745355,0.705400258419,0.871729644281,0.042789502610137101,10,1.33e-15,10,7.77e-16,0.20234493637414619,0.0010709076716079911,0.00073608431251815547,0.017
2606,27050083756,0.163105911165,0.836894088835,0.103589296712,0.733304792123,0.0595166144539,0.711914346614,0.878591764621,0.040779225447808057,10,7.77e-16,10,5e-16,0.16904202439526983,0.00075991693892712151,0.00077905392882661798,0.018
2607,27050083757,0.156268985346,0.843731014654,0.0995922829418,0.744138731712,0.0566767024042,0.723571437949,0.884416731868,0.039602810142490771,10,5.55e-16,10,3.89e-16,0.18044830906707454,0.0008923325463456699,0.00072350433903178575,0.018
2608,27050083758,0.153512555063,0.846487444937,0.0991033799926,0.747384064945,0.0544091750702,0.728280810064,0.888442138159,0.038984962195450508,10,5e-16,10,3.33e-16,0.18699823030070395,0.00089409183861114002,0.00077362491916043547,0.017
2609,27050083759,0.164044946656,0.835955053344,0.103151062043,0.732803991302,0.0608938846131,0.71033538299,0.876347506584,0.041375204673934816,10,8.88e-16,10,5.55e-16,0.19176687535178794,0.00091173240878164986,0.00073305768086344371,0.018
2610,27050083760,0.159058523923,0.840941476077,0.102157170394,0.738784305683,0.0569013535296,0.718789919194,0.883402157697,0.040788972851600602,10,7.77e-16,10,4.44e-16,0.21709408594510771,0.0011831375404579192,0.00076213336656793303,0.017
2611,27050083761,0.157259073779,0.842740926221,0.101123585943,0.741617340278,0.0561354878355,0.721863241911,0.88496783859,0.039948748536560476,10,6.11e-16,10,3.89e-16,0.20971992224789171,0.0010122501561121032,0.0007684435877118777,0.016
2612,27050083762,0.159645301849,0.840354698151,0.10256719585,0.737787502301,0.0570781059985,0.717788052926,0.883000322328,0.040278960612470625,10,6.66e-16,10,4.44e-16,0.18860429580058535,0.00088297036563263459,0.00074418743645468706,0.016
2613,27050083763,0.163748899624,0.836251100376,0.104065958473,0.732185141903,0.059682941151,0.710821336947,0.878196900865,0.041558489522583064,10,9.99e-16,10,5.55e-16,0.19979328336381696,0.00097319135556786442,0.00076849724992853635,0.017
2614,27050083764,0.161326284409,0.838673715591,0.101256745622,0.73741696997,0.0600695387869,0.714959026846,0.878199128097,0.040496883418383242,10,6.66e-16,10,5e-16,0.1623901941567828,0.00067226121130991852,0.00069729740371286982,0.017
2615,27050083765,0.163743395507,0.836256604493,0.104005282871,0.732251321622,0.0597381126366,0.71083153876,0.87811706473,0.041908196686222067,10,9.99e-16,10,5.55e-16,0.21614196378966544,0.0011520497267802736,0.00072255990571720014,0.017
2616,27050083766,0.16178590022,0.83821409978,0.102707619297,0.735506480483,0.0590782809237,0.714159358089,0.879547422278,0.041269518579277319,10,8.88e-16,10,5e-16,0.21712455793555197,0.0012143131596052477,0.00074094109613362066,0.016
2617,27050083767,0.157808469161,0.842191530839,0.1002059713,0.741985559538,0.057602497861,0.720942727716,0.882675967279,0.040325913336878079,10,6.11e-16,10,4.44e-16,0.19113725888482702,0.00087152257759272604,0.00077668167908004695,0.017
2618,27050083768,0.160554238409,0.839445761591,0.102488480374,0.736957281217,0.0580657580345,0.716248199473,0.881329633703,0.040890301561194088,10,7.77e-16,10,5e-16,0.19325717925897212,0.00091939815923659817,0.00069669062087010806,0.016
2619,27050083769,0.156625939757,0.843374060243,0.0999040427326,0.743470017511,0.056721897024,0.722958964542,0.88426185331,0.039365949468623651,10,5e-16,10,3.33e-16,0.18189152991670621,0.00078435190035371712,0.00073632978933702649,0.016
2620,27050083770,0.16829752028,0.83170247972,0.103805826495,0.727896653225,0.0644916937845,0.703167278621,0.870086814508,0.041838629225607472,10,9.99e-16,10,7.22e-16,0.16400508099378497,0.00071896632162794512,0.00071627264557462284,0.016
2621,27050083771,0.162308073938,0.837691926062,0.103616474558,0.734075451504,0.0586915993799,0.713262452216,0.879992454701,0.040673530068745814,10,7.22e-16,10,5e-16,0.17442152849682147,0.00078739582983097724,0.00071199136077301729,0.017
2622,27050083772,0.162970800921,0.837029199079,0.103265156665,0.733764042414,0.0597056442567,0.712147483996,0.878345521615,0.040941118917222713,10,8.33e-16,10,5e-16,0.19382259877675168,0.00090945872935748145,0.00079455338535687795,0.017
2623,27050083773,0.155546672046,0.844453327954,0.100799842429,0.743653485525,0.0547468296169,0.724784008705,0.887433966248,0.039763363229330835,10,5.55e-16,10,3.89e-16,0.19140369970802718,0.0009692219945934519,0.00075644072198488587,0.017
2624,27050083774,0.155869030356,0.844130969644,0.100539490783,0.74359147886,0.0553295395729,0.72423854795,0.886496865827,0.039361032910725131,10,5e-16,10,2.78e-16,0.20623836607754698,0.0010152933907544082,0.00075637403954537346,0.017
2625,27050083775,0.152871092781,0.847128907219,0.0978538633591,0.749275043859,0.0550172294223,0.72939596667,0.887711194483,0.038956184133075729,10,5e-16,10,3.33e-16,0.19157808525972253,0.00088960619265694078,0.00083204727399778804,0.017
2626,27050083776,0.16608649388,0.83391350612,0.104618755229,0.729294750891,0.0614677386504,0.706872352895,0.875033198334,0.041946471562485231,10,1.05e-15,10,6.11e-16,0.20256495579789735,0.0010738249590707626,0.00073655715334802524,0.017
2627,27050083777,0.158470461294,0.841529538706,0.0997401433592,0.741789395347,0.0587303179348,0.719824761407,0.880855964151,0.040144602809440516,10,6.11e-16,10,3.89e-16,0.18698079940639567,0.00082531921019491673,0.00071188141201736221,0.017
2628,27050083778,0.160348882228,0.839651117772,0.101852919321,0.737798198451,0.0584959629073,0.716605754501,0.880746326471,0.040633256386392549,10,7.77e-16,10,5e-16,0.19071227104551014,0.00093024677785302073,0.00077380636631510188,0.018
2629,27050083779,0.162786511406,0.837213488594,0.102224560058,0.734988928535,0.0605619513479,0.712474517842,0.877129766247,0.041388106282097145,10,8.88e-16,10,5.55e-16,0.1964484091565164,0.00096892558066986249,0.00073957062852844624,0.017
2630,27050083780,0.157023303807,0.842976696193,0.100608388911,0.742368307282,0.0564149148954,0.722272095369,0.884615073685,0.040163671292001289,10,6.11e-16,10,3.89e-16,0.20839955136453159,0.0010546014519713554,0.00082575591809949537,0.018
2631,27050083781,0.162295039818,0.837704960182,0.102910216953,0.73479474323,0.0593848228649,0.713295087063,0.878976275883,0.041403520054877206,10,8.88e-16,10,5e-16,0.19965955612222652,0.00099424905210681192,0.00076904353270272434,0.018
2632,27050083782,0.154913247526,0.845086752474,0.100362011379,0.744724741095,0.0545512361465,0.725870669544,0.887880010468,0.039666374231545294,10,5.55e-16,10,3.33e-16,0.20667572557362746,0.00096371425277271927,0.00076791584545097581,0.017
2633,27050083783,0.158774859011,0.841225140989,0.101332252517,0.739892888472,0.057442606494,0.719283896872,0.88267521816,0.040453456527101486,10,6.66e-16,10,3.89e-16,0.20012981244102024,0.00096353522880308125,0.00074403180039398398,0.017
2634,27050083784,0.159317013323,0.840682986677,0.102761753178,0.737921233499,0.0565552601453,0.718342129457,0.883848404207,0.040066004731743349,10,6.11e-16,10,4.44e-16,0.17864292760291556,0.00083237308424864275,0.00075007053639797447,0.017
2635,27050083785,0.154344332665,0.845655667335,0.101197734413,0.744457932922,0.0531465982525,0.726828911481,0.890088273782,0.039045834231168169,10,5e-16,10,3.33e-16,0.18281618089796969,0.0008546773555679944,0.00075273638354941938,0.018
2636,27050083786,0.164458395615,0.835541604385,0.103229459423,0.732312144961,0.0612289361918,0.709636668335,0.875758905602,0.041270256578920778,10,8.88e-16,10,5.55e-16,0.17796105551669694,0.00082443692177462235,0.00073596065612485965,0.017
2637,27050083787,0.156416476145,0.843583523855,0.0990034325597,0.744580091295,0.0574130435856,0.723329102791,0.883297511424,0.039827678954554635,10,6.11e-16,10,3.89e-16,0.18038661488093477,0.00096099289062907139,0.00069553472962267395,0.018
2638,27050083788,0.155875919834,0.844124080166,0.100793881356,0.74333019881,0.0550820384779,0.724222993249,0.886859055128,0.039389573501048096,10,5e-16,10,3.33e-16,0.19690736010818766,0.00093367678944409553,0.0007744995373416228,0.018
2639,27050083789,0.162956665307,0.837043334693,0.105077718601,0.731965616092,0.0578789467065,0.712144180479,0.881034655451,0.041299119227146193,10,8.88e-16,10,5e-16,0.20431363898660615,0.0010001888350052194,0.00073738644191420177,0.018
2640,27050083790,0.158432943672,0.841567056328,0.100733598492,0.740833457836,0.0576993451799,0.719873591574,0.882380960135,0.040072075029493552,10,6.11e-16,10,3.89e-16,0.20488199227416026,0.0010006514432635341,0.00074734099110346089,0.018
2641,27050083791,0.163624643683,0.836375356317,0.103515733335,0.732859622982,0.0601089103489,0.711039365596,0.877599575908,0.042106201680466165,10,1.11e-15,10,6.11e-16,0.19562947017154386,0.0009389439931139533,0.00069576756534594272,0.018
2642,27050083792,0.162655515745,0.837344484255,0.103916122789,0.733428361466,0.0587393929567,0.712670551036,0.879840304581,0.040571402909428018,10,7.22e-16,10,5e-16,0.17049041635591811,0.00076688845624849219,0.00074223484878436314,0.018
2643,27050083793,0.157507971749,0.842492028251,0.100285473463,0.742206554788,0.0572224982858,0.721452473506,0.883308399992,0.0396825314366561,10,5.55e-16,10,3.89e-16,0.19062201975659177,0.00086389574040610898,0.00077280912793424269,0.017
2644,27050083794,0.155048503503,0.844951496497,0.100707668861,0.744243827636,0.0543408346419,0.725634783532,0.888155462728,0.03936225797165975,10,5e-16,10,3.89e-16,0.18191744341830562,0.00085316189043215755,0.00085920642765970664,0.016
2645,27050083795,0.155153508857,0.844846491143,0.0993382323227,0.74550825882,0.0558152765341,0.725476246536,0.885961276629,0.039636932611857328,10,5.55e-16,10,3.89e-16,0.18657120953685524,0.00089296756388693047,0.00074045266090815205,0.016
2646,27050083796,0.154832656756,0.845167343244,0.10023595366,0.744931389584,0.0545967030964,0.726010038519,0.887833378383,0.039521472132556731,10,5e-16,10,3.89e-16,0.18988790634205566,0.0008675551583656073,0.00071227249283194519,0.016
2647,27050083797,0.155291855261,0.844708144739,0.0993189412737,0.745389203466,0.0559729139871,0.725240630431,0.885694888858,0.039926091179368649,10,6.11e-16,10,3.89e-16,0.20231756251381594,0.0010083065144045344,0.00079302280484213814,0.016
2648,27050083798,0.163991841152,0.836008158848,0.104776525487,0.73123163336,0.0592153156649,0.71040062126,0.878827879205,0.041168811779422436,10,8.88e-16,10,5.55e-16,0.17433387704673275,0.00078870263794681404,0.00071426133165951886,0.016
2649,27050083799,0.160302525759,0.839697474241,0.101959947238,0.737737527003,0.0583425785209,0.716682722074,0.88098297378,0.040256156116616711,10,6.11e-16,10,5e-16,0.15894756526928888,0.00066346191431619747,0.00073203059178381439,0.016
2650,27050083800,0.163792419732,0.836207580268,0.104652791722,0.731554788546,0.0591396280094,0.710739068864,0.878985597142,0.040838808681472827,10,7.77e-16,10,5.55e-16,0.16270934398113679,0.00073814071183174869,0.00073086602485651435,0.016
2651,27050083801,0.167670807019,0.832329192981,0.104375373787,0.727953819194,0.0632954332319,0.704211398522,0.871986486668,0.041776171325403393,10,9.99e-16,10,6.11e-16,0.17741540488481222,0.00077058004547132569,0.00075135802252245345,0.016
2652,27050083802,0.157565903813,0.842434096187,0.100556438046,0.741877658141,0.0570094657666,0.721349892601,0.883607399084,0.0397450969680909,10,6.11e-16,10,3.33e-16,0.20104665392233845,0.0010015839712627214,0.00070890807534559929,0.021
2653,27050083803,0.162776413858,0.837223586142,0.103614405403,0.733609180739,0.0591620084551,0.712470735645,0.879190493333,0.041224809592338499,10,8.88e-16,10,5e-16,0.19865706347772638,0.00094930785798624676,0.00073020797801048474,0.016
2654,27050083804,0.158499786034,0.841500213966,0.10125005829,0.740250155676,0.0572497277444,0.719752300073,0.883025749303,0.040338125031147455,10,6.66e-16,10,3.89e-16,0.21142990566835518,0.0011662298827183339,0.00077429145285258722,0.016
2655,27050083805,0.164791113511,0.835208886489,0.104547229719,0.730661656771,0.0602438837921,0.709055814476,0.877130257692,0.041217336276904125,10,8.33e-16,10,6.11e-16,0.16545691093085391,0.00073041478853407905,0.0006870153782703736,0.017
2656,27050083806,0.159017559588,0.840982440412,0.101184421725,0.739798018687,0.0578331378627,0.718874049387,0.8820420794,0.040975714385868292,10,8.33e-16,10,4.44e-16,0.21651701665573875,0.0011185266308222663,0.00077803941572186157,0.016
2657,27050083807,0.159479057565,0.840520942435,0.101562512687,0.738958429748,0.0579165448787,0.718085156707,0.881807703262,0.040339311612360734,10,7.22e-16,10,3.89e-16,0.19961350248323306,0.00091847479180447449,0.00071692160709541845,0.019
2658,27050083808,0.16133607164,0.83866392836,0.103210132575,0.735453795785,0.058125939065,0.714913156624,0.881054498067,0.040733394691909001,10,7.77e-16,10,5e-16,0.17639389165876462,0.00085806619792391868,0.00067268124693341063,0.017
2659,27050083809,0.155432039425,0.844567960575,0.100264484327,0.744303476248,0.055167555098,0.724987447149,0.886843985922,0.039720599519126244,10,5.55e-16,10,3.89e-16,0.19477019468931356,0.00092656549435905474,0.00079693846590272132,0.017
2660,27050083810,0.158882183582,0.841117816418,0.0996656734463,0.741452142972,0.0592165101353,0.719126661876,0.880040949031,0.040279331676169948,10,6.11e-16,10,4.44e-16,0.17759953826924713,0.00083814593839286059,0.00076738623507747984,0.018
2661,27050083811,0.159868511111,0.840131488889,0.102588764627,0.737542724262,0.0572797464834,0.717409141668,0.882650029552,0.0402400113142653,10,6.11e-16,10,3.89e-16,0.1933271620376763,0.00090545999238608125,0.00077214994878669555,0.018
2662,27050083812,0.165480419844,0.834519580156,0.10350731682,0.731012263335,0.0619731030243,0.707909688351,0.874428980936,0.041309969141935535,10,8.88e-16,10,5.55e-16,0.19332182321788172,0.00093783319509252189,0.00078898702724540472,0.018
2663,27050083813,0.158926685899,0.841073314101,0.101146765126,0.739926548975,0.0577799207737,0.719028888748,0.882142378446,0.040673934835576547,10,7.77e-16,10,5e-16,0.19010942317210999,0.00085241294690088212,0.00084236994546210524,0.018
2664,27050083814,0.161848827004,0.838151172996,0.101956597359,0.736194575636,0.0598922296451,0.714064151912,0.878335750263,0.041015977100596394,10,8.33e-16,10,5e-16,0.17949855188168307,0.0008814880395967092,0.00070869549581696904,0.018
2665,27050083815,0.16043300204,0.83956699796,0.10067258173,0.73889441623,0.0597604203093,0.716480889681,0.878867003389,0.041214591441037764,10,8.88e-16,10,5e-16,0.19071199499272973,0.00084247769949566246,0.00072593958851625417,0.018
2666,27050083816,0.15681258589,0.84318741411,0.100996184076,0.742191230033,0.0558164018138,0.722624875897,0.885547077837,0.040449017643656049,10,7.22e-16,10,3.89e-16,0.20485961959868881,0.0010666611250165381,0.00074073137318336898,0.018
2667,27050083817,0.157858441174,0.842141558826,0.0997336484678,0.742407910358,0.0581247927062,0.720864862231,0.881895789591,0.040423186557951088,10,6.66e-16,10,3.89e-16,0.21204344096278216,0.0010729693259108419,0.0007934749038087176,0.018
2668,27050083818,0.155296778083,0.844703221917,0.100845151715,0.743858070202,0.0544516263678,0.725209343684,0.887930426176,0.039162462266170588,10,5e-16,10,3.33e-16,0.1867734406730156,0.00081676233696074138,0.00080828876354542729,0.018
2669,27050083819,0.162472056299,0.837527943701,0.103483965247,0.734043978454,0.0589880910525,0.712987171121,0.87951784489,0.041128336653625919,10,8.33e-16,10,5.55e-16,0.18540523050081537,0.00082197065756850528,0.0007689873941466481,0.018
2670,27050083820,0.160441308767,0.839558691233,0.102053136858,0.737505554376,0.0583881719091,0.716446103523,0.880882645821,0.040418500331900205,10,7.22e-16,10,4.44e-16,0.18594930508365748,0.00086438751524748562,0.0007152845490729586,0.018
2671,27050083821,0.156713836193,0.843286163807,0.100115165357,0.74317099845,0.0565986708364,0.722806172897,0.884421298824,0.039837356275616985,10,5.55e-16,10,3.89e-16,0.208690867036744,0.0010171915769725496,0.00075825334819840421,0.018
2672,27050083822,0.157485590875,0.842514409125,0.101585892163,0.740928516962,0.0558996987122,0.721471028843,0.885258826186,0.040054103195683755,10,6.11e-16,10,3.89e-16,0.19897761967931415,0.0010142138002493277,0.00079173413212605119,0.018
2673,27050083823,0.156172488779,0.843827511221,0.100142129849,0.743685381373,0.0560303589303,0.723727541609,0.885391007615,0.040060304884085955,10,6.11e-16,10,3.89e-16,0.19627898396095411,0.00099755873990500744,0.00072105756983257315,0.017
2674,27050083824,0.157015559971,0.842984440029,0.100093700262,0.742890739766,0.0569218597092,0.722292992502,0.883871615911,0.040184932991867178,10,6.11e-16,10,3.89e-16,0.2162350396656727,0.0010853955562113251,0.00074947872256463425,0.018
2675,27050083825,0.158190042377,0.841809957623,0.101557095008,0.740252862615,0.0566329473681,0.720273928917,0.884008166573,0.040581333535584803,10,7.22e-16,10,3.89e-16,0.21115756865288171,0.0010450840199550413,0.0007827090870315993,0.018
2676,27050083826,0.159293703884,0.840706296116,0.10172114494,0.738985151176,0.0575725589442,0.718397295032,0.882358298285,0.040544819330000703,10,7.22e-16,10,3.89e-16,0.21202323455739447,0.0010981526165646861,0.00080729118604533595,0.017
2677,27050083827,0.159238183498,0.840761816502,0.101522464243,0.739239352259,0.0577157192558,0.718494498506,0.882161248992,0.04043760789633831,10,6.66e-16,10,4.44e-16,0.1983391942034517,0.00096230608718369365,0.00072859019994506407,0.024
2678,27050083828,0.159893205613,0.840106794387,0.101690464399,0.738416329988,0.0582027412141,0.717380737672,0.881286990863,0.040433713961827121,10,6.66e-16,10,4.44e-16,0.18328384506701778,0.00086763135608619428,0.00068799481029710279,0.017
2679,27050083829,0.15537750341,0.84462249659,0.100278200451,0.744344296139,0.0550993029592,0.725080215248,0.886957961835,0.039753950626415041,10,5.55e-16,10,3.33e-16,0.20133689230144713,0.0009845636259953887,0.0007354671058728185,0.018
2680,27050083830,0.16096320346,0.83903679654,0.103225142871,0.735811653669,0.0577380605893,0.715544318751,0.881713664718,0.041093356793245668,10,8.88e-16,10,5e-16,0.20931123536649698,0.0011268189348241822,0.00079974729732025832,0.018
2681,27050083831,0.157741671801,0.842258328199,0.101441156438,0.740817171761,0.0563005153627,0.721037760453,0.884606658775,0.04009334879445646,10,6.11e-16,10,3.89e-16,0.21316067607517297,0.0010557602949605358,0.00078546235660879675,0.017
2682,27050083832,0.161742892787,0.838257107213,0.103442392271,0.734814714942,0.0583005005155,0.714221109209,0.880701199434,0.04065162100912529,10,7.22e-16,10,5e-16,0.186389792046039,0.0008517822303923528,0.0007950942545736524,0.017
2683,27050083833,0.163568930626,0.836431069374,0.102243701574,0.7341873678,0.0613252290515,0.71115251375,0.875824212494,0.041274854314484924,10,8.88e-16,10,5.55e-16,0.18502236187551968,0.00093593263952078778,0.00080590006041020171,0.017
2684,27050083834,0.163198705167,0.836801294833,0.102751776241,0.734049518592,0.0604469289252,0.711770150623,0.877202168099,0.040456393846480518,10,7.22e-16,10,5e-16,0.15867056212032582,0.00074106703242045443,0.00073390016539997833,0.017
2685,27050083835,0.156519029438,0.843480970562,0.100009763193,0.743471207368,0.0565092662452,0.723139391417,0.884600945171,0.040198763035883107,10,6.11e-16,10,3.89e-16,0.20061717721781924,0.00099911346765212215,0.00082125657921648806,0.017
2686,27050083836,0.160257117227,0.839742882773,0.101896647292,0.737846235482,0.0583604699351,0.716760642002,0.880967568825,0.040467611172583524,10,6.66e-16,10,5e-16,0.17862511029165151,0.00077685215692887579,0.00072853451888933425,0.017
2687,27050083837,0.157380085737,0.842619914263,0.101823435977,0.740796478287,0.05555664976,0.721646904534,0.88578914422,0.040260244285137851,10,6.11e-16,10,3.89e-16,0.2230320505420742,0.0011819413647042617,0.00078754583468082658,0.016
2688,27050083838,0.164130090997,0.835869909003,0.103366974185,0.732502934819,0.0607631168118,0.710188467493,0.876519984318,0.041207271851623241,10,8.33e-16,10,5.55e-16,0.17889086924908593,0.00077186464601473371,0.00074645499858943414,0.017
2689,27050083839,0.159311701432,0.840688298568,0.101618227262,0.739070071306,0.0576934741701,0.718368296606,0.882176159357,0.040364506459003212,10,6.66e-16,10,5e-16,0.18093527460015824,0.00092821024173693446,0.00080068197449260155,0.016
2690,27050083840,0.156079715639,0.843920284361,0.100138395442,0.743781888919,0.0559413201978,0.723885624867,0.8855449647,0.039562409777058209,10,5e-16,10,3.89e-16,0.18611581933458776,0.00091951895720318718,0.00080646056440124335,0.016
2691,27050083841,0.159706004933,0.840293995067,0.100050591464,0.740243403603,0.0596554134682,0.717722832947,0.879196228881,0.04041518980494619,10,6.66e-16,10,4.44e-16,0.18613963645131781,0.00085980192298043914,0.00070447770649077464,0.016
2692,27050083842,0.158804709092,0.841195290908,0.101479155408,0.7397161355,0.0573255536835,0.719231006535,0.882840067445,0.040692921915844761,10,7.22e-16,10,3.89e-16,0.21305737063421604,0.0010440034935089819,0.00082312260052459655,0.017
2693,27050083843,0.160177833363,0.839822166637,0.101991724122,0.737830442514,0.0581861092412,0.716893617066,0.881242976728,0.040714387140332958,10,7.22e-16,10,5e-16,0.188280999230514,0.00085471342817987675,0.00078427209521278278,0.017
2694,27050083844,0.156297229901,0.843702770099,0.0997115816974,0.743991188402,0.0565856482035,0.72352154633,0.884543603687,0.040287578485539897,10,6.11e-16,10,3.89e-16,0.21882413555892088,0.0011150170922502184,0.0007606044519673673,0.017
2695,27050083845,0.158912966847,0.841087033153,0.101828839995,0.739258193157,0.057084126852,0.71904194963,0.883168743731,0.040374971503111,10,6.66e-16,10,3.89e-16,0.19438826674841747,0.00094734348673232752,0.00070865887198934936,0.017
2696,27050083846,0.159403749779,0.840596250221,0.10081421599,0.739782034231,0.0585895337888,0.718224159056,0.880836404325,0.040255864840941596,10,6.66e-16,10,3.89e-16,0.19324583248306315,0.00089597801960448749,0.00081297363295423594,0.017
2697,27050083847,0.164472375363,0.835527624637,0.104166923414,0.731360701223,0.0603054519488,0.709599026815,0.877113477001,0.04133546256784551,10,8.88e-16,10,5e-16,0.19415420196853306,0.00093072823576595453,0.00067259552823806181,0.018
2698,27050083848,0.156428314298,0.843571685702,0.101806863786,0.741764821915,0.054621450512,0.72326689355,0.887399092355,0.039590209498507868,10,5.55e-16,10,3.33e-16,0.20798176693218717,0.001064315298355228,0.00083262612979444932,0.017
2699,27050083849,0.15724260278,0.84275739722,0.100662268844,0.742095128376,0.0565803339365,0.721898180867,0.884317829704,0.039109353724763339,10,5e-16,10,2.78e-16,0.19983936908945754,0.00092889404308562414,0.00076960737677789172,0.017
2700,27050083850,0.158529047742,0.841470952258,0.101282594652,0.740188357605,0.0572464530902,0.719702108202,0.883023436028,0.040004586806383531,10,6.11e-16,10,3.89e-16,0.1823279705098777,0.00085541208782845117,0.00070566147738808133,0.017
2701,27050083851,0.162227534652,0.837772465348,0.101525416561,0.736247048787,0.0607021180905,0.713430017218,0.87705537838,0.04155538221408854,10,9.44e-16,10,5.55e-16,0.19920163091530119,0.0010344796307671638,0.00073120346035949048,0.017
2702,27050083852,0.158319068775,0.841680931225,0.100690875594,0.740990055631,0.0576281931801,0.720067691405,0.882513346821,0.040173976466454528,10,6.11e-16,10,3.89e-16,0.19423481672142662,0.00089063888050374209,0.00079822994982141251,0.017
2703,27050083853,0.159797372594,0.840202627406,0.101829466957,0.738373160449,0.0579679056378,0.717541179148,0.881655362019,0.040721879488627086,10,7.22e-16,10,4.44e-16,0.20091681570774189,0.00099046007081639471,0.00071026195894241648,0.017
2704,27050083854,0.161344724819,0.838655275181,0.1025622838,0.736092991381,0.0587824410191,0.714908225007,0.880087176064,0.041036585914616314,10,8.33e-16,10,5e-16,0.18955341761623623,0.00090593377139880143,0.00075023304161171342,0.017
2705,27050083855,0.161218350902,0.838781649098,0.102470050731,0.736311598367,0.0587483001712,0.715123567369,0.880167458598,0.040814050106696823,10,7.22e-16,10,5e-16,0.18167288985400776,0.00080958435607143863,0.00069135370793000554,0.017
2706,27050083856,0.160673878714,0.839326121286,0.102440064148,0.736886057138,0.0582338145668,0.716046207555,0.881053896567,0.04084059250053472,10,7.77e-16,10,5e-16,0.19555814073219224,0.00090517712407396709,0.00074483104996734683,0.016
2707,27050083857,0.16649187386,0.83350812614,0.105098664409,0.728409461731,0.0613932094518,0.706182880846,0.875050334006,0.042021550792693124,10,1.05e-15,10,6.11e-16,0.1949881391604209,0.00091451807065464675,0.00072439318508202624,0.016
2708,27050083858,0.159521980286,0.840478019714,0.102177275081,0.738300744634,0.0573447052051,0.718003111555,0.882638115125,0.040001885768047252,10,6.11e-16,10,3.89e-16,0.19067833330022266,0.00093256689215108089,0.0007836161705585368,0.016
2709,27050083859,0.161013891324,0.838986108676,0.101189599931,0.737796508745,0.0598242913934,0.7154890045,0.878634156936,0.040387978739469872,10,7.22e-16,10,4.44e-16,0.192255207966331,0.00090625042563145981,0.00076776532343307189,0.016
2710,27050083860,0.157704780027,0.842295219973,0.0994687400424,0.74282647993,0.0582360399849,0.7211300693,0.8817698778,0.040555479817207134,10,7.22e-16,10,4.44e-16,0.18515651818832135,0.00087510667344598556,0.00072298367652807939,0.016
2711,27050083861,0.16503645882,0.83496354118,0.10392189081,0.73104165037,0.0611145680106,0.708651592068,0.875793454736,0.041505751726824351,10,8.88e-16,10,5.55e-16,0.19855119424808054,0.00097447743383078267,0.00071934595702149789,0.016
2712,27050083862,0.161892339662,0.838107660338,0.102062597365,0.736045062974,0.0598297422971,0.71398894355,0.878417318747,0.040790367649314756,10,7.77e-16,10,5e-16,0.20429543363087188,0.0010547793543676889,0.00078031440061507036,0.016
2713,27050083863,0.161205271333,0.838794728667,0.102316393656,0.736478335011,0.0588888776776,0.715148018569,0.879963881304,0.040427448572591569,10,6.66e-16,10,4.44e-16,0.18462349091319419,0.00087260290413074162,0.00072683339724640631,0.016
2714,27050083864,0.156399086267,0.843600913733,0.100071912231,0.743529001503,0.0563271740362,0.723342687245,0.884898388372,0.03955391663351962,10,5.55e-16,10,3.33e-16,0.19859249704390336,0.0010099480823978788,0.00072741257803442488,0.016
2715,27050083865,0.152100417838,0.847899582162,0.0986765743717,0.749223007791,0.0534238434658,0.730701983787,0.89025099551,0.0389058055367619,10,4.44e-16,10,2.78e-16,0.19460277389556979,0.00089475680147201064,0.00075022436294266222,0.016
2716,27050083866,0.164445748776,0.835554251224,0.103658106676,0.731896144548,0.0607876421002,0.709651570313,0.876410676357,0.041497810493104283,10,9.44e-16,10,5.55e-16,0.19999980116090366,0.00092777137059273128,0.00078234521713547479,0.016
2717,27050083867,0.156707549244,0.843292450756,0.100299027835,0.742993422921,0.0564085214091,0.722814116627,0.884702432061,0.039951462219497656,10,6.11e-16,10,3.89e-16,0.20506308246133975,0.0010318953118682085,0.00073842429342006223,0.016
2718,27050083868,0.163835199028,0.836164800972,0.104219624281,0.73194517669,0.0596155747468,0.710673355035,0.878275839241,0.041303728927716214,10,8.88e-16,10,5e-16,0.1948794128064274,0.00090260377020044452,0.00073996353023478983,0.016
2719,27050083869,0.15841724813,0.84158275187,0.099937085322,0.741645666548,0.0584801628078,0.719912202463,0.881236740394,0.040122295972592495,10,6.11e-16,10,3.89e-16,0.19336176191513443,0.0008799498284699877,0.00081583898696803219,0.016
2720,27050083870,0.157221396565,0.842778603435,0.100928483915,0.74185011952,0.0562929126504,0.721930262827,0.884745648957,0.040225858179150024,10,6.11e-16,10,3.89e-16,0.21277874164398181,0.0010154553193196089,0.00074271548944209148,0.016
2721,27050083871,0.154874737784,0.845125262216,0.0996113727271,0.745513889489,0.0552633650572,0.725947620466,0.886842618098,0.039813194486694486,10,6.11e-16,10,3.89e-16,0.20319432318254227,0.00098030342491011975,0.00076894117468761299,0.016
2722,27050083872,0.164500726387,0.835499273613,0.105224692105,0.730274581508,0.0592760342822,0.709535341977,0.878620475096,0.04122863844325951,10,8.88e-16,10,5e-16,0.1931266283613281,0.00092875445780446584,0.00075832158897382832,0.016
2723,27050083873,0.153736880049,0.846263119951,0.0993025563921,0.746960563559,0.054434323657,0.727894591092,0.888348323408,0.039328659863124463,10,5e-16,10,3.33e-16,0.19593128509155899,0.00095292287677968394,0.00080412991529739115,0.016
2724,27050083874,0.153350639641,0.846649360359,0.0986132773724,0.748036082986,0.0547373622689,0.728564836491,0.888000688369,0.039349487389068412,10,5e-16,10,3.33e-16,0.19274036453448473,0.00096820724895477271,0.00078060835616918596,0.016
2725,27050083875,0.160902613029,0.839097386971,0.101868575776,0.737228811195,0.0590340372525,0.715667292857,0.879822640552,0.040713963081099432,10,7.22e-16,10,5e-16,0.18401566684982928,0.00084247445473996656,0.00070558594884716371,0.016
2726,27050083876,0.16007355161,0.83992644839,0.102466942199,0.737459506191,0.0576066094108,0.717063285328,0.882120089154,0.040936029846148816,10,7.77e-16,10,5e-16,0.18749167861071769,0.00091403311641170132,0.00070072167131423821,0.016
2727,27050083877,0.162246219739,0.837753780261,0.100765069785,0.736988710476,0.0614811499543,0.713409823111,0.875905545586,0.041323877783873864,10,8.88e-16,10,5e-16,0.20511236026132851,0.0010507854297517707,0.0007727039587277412,0.016
2728,27050083878,0.162791395783,0.837208604217,0.102573840787,0.734634763429,0.0602175549963,0.712461023803,0.87763498845,0.041395271410080328,10,8.88e-16,10,5e-16,0.19669122996672672,0.00097744505086879568,0.00070006753732588189,0.016
2729,27050083879,0.16229019396,0.83770980604,0.102743867543,0.734965938497,0.0595463264172,0.713305776842,0.878739959006,0.040736044215928871,10,7.22e-16,10,5e-16,0.1956552068875872,0.00096021865518226422,0.00078155956111597414,0.016
2730,27050083880,0.160968541205,0.839031458795,0.101222254909,0.737809203886,0.0597462862959,0.715565321568,0.878759671275,0.040746849744822143,10,7.22e-16,10,5e-16,0.1911182386830057,0.00089026018915533769,0.00074206853724382215,0.016
2731,27050083881,0.162844204903,0.837155795097,0.102266725109,0.734889069988,0.0605774797934,0.712376383687,0.877093376938,0.041187637524338017,10,8.33e-16,10,5e-16,0.19543504631634889,0.00096324839047930275,0.00073548395949202055,0.016
2732,27050083882,0.159636601657,0.840363398343,0.101822718325,0.738540680019,0.057813883332,0.717813978599,0.881920599448,0.040465010776790128,10,7.22e-16,10,4.44e-16,0.19871974298798267,0.00099430642690082689,0.00079450742913086904,0.016
2733,27050083883,0.162415940166,0.837584059834,0.103460787655,0.734123272179,0.0589551525102,0.713082396409,0.879579503489,0.041240891649865594,10,8.88e-16,10,5e-16,0.20195079552751771,0.00098351234017855934,0.00074996041832334237,0.016
2734,27050083884,0.164630482569,0.835369517431,0.104792516721,0.73057700071,0.0598379658484,0.709322991611,0.877764222339,0.04194303121533511,10,9.99e-16,10,6.66e-16,0.18432667244470313,0.00086875252969451425,0.00073473161701441501,0.016
2735,27050083885,0.160923999771,0.839076000229,0.100396056541,0.738679943687,0.0605279432301,0.715653155815,0.8776210248,0.040623255906118816,10,7.22e-16,10,5e-16,0.19044713703453453,0.00094263386276385701,0.00073907389488035886,0.016
2736,27050083886,0.168637423292,0.831362576708,0.105294014834,0.726068561875,0.0633434084582,0.702574363989,0.871699119853,0.042412221738934185,10,1.17e-15,10,7.77e-16,0.18510961179955432,0.00088480570230499976,0.00074032530204743167,0.016
2737,27050083887,0.157936104462,0.842063895538,0.101362882753,0.740701012785,0.0565732217084,0.720708409296,0.884158069486,0.040813810255380674,10,7.77e-16,10,5e-16,0.1952306609279495,0.00094459602219573095,0.00073891086298851025,0.017
2738,27050083888,0.154850299135,0.845149700865,0.0986647660175,0.746484934848,0.0561855331174,0.726003509458,0.885492874528,0.03940799107240528,10,5e-16,10,3.33e-16,0.19676915096939318,0.00096960910129665159,0.00072360013752601426,0.017
2739,27050083889,0.160012878031,0.839987121969,0.102402406089,0.737584715881,0.0576104719418,0.717167127764,0.882129004363,0.041042119703266995,10,8.88e-16,10,5e-16,0.20594432121586526,0.0010476250531994168,0.00071766539435062879,0.017
2740,27050083890,0.167908297703,0.832091702297,0.103948994613,0.728142707685,0.06395930309,0.703818798961,0.870956944213,0.042414035704106713,10,1.17e-15,10,6.66e-16,0.20805989268259872,0.0010406888968989354,0.00076730762666180812,0.017
2741,27050083891,0.158940927237,0.841059072763,0.101341608948,0.739717463815,0.0575993182897,0.719001787754,0.882404463346,0.040141078370527564,10,6.11e-16,10,3.89e-16,0.1736027357690697,0.00076566610251228189,0.00072785766083346525,0.018
2742,27050083892,0.157832743302,0.842167256698,0.101557601293,0.740609655405,0.0562751420091,0.720881187621,0.884621648409,0.040136879476310575,10,6.11e-16,10,3.89e-16,0.19025205496118569,0.00090497234719377599,0.00076725525459596464,0.017
2743,27050083893,0.160112155303,0.839887844697,0.102582716123,0.737305128574,0.0575294391805,0.716996098501,0.882224271664,0.040666476064187052,10,7.22e-16,10,4.44e-16,0.20091370515454421,0.00098700943745328265,0.00082255419614592933,0.018
2744,27050083894,0.161498985589,0.838501014411,0.102723533274,0.735777481138,0.0587754523146,0.71464467652,0.880060771319,0.041047446688207916,10,8.33e-16,10,5e-16,0.2007054454052446,0.00095672500718032964,0.00076324133619000629,0.018
2745,27050083895,0.158427472636,0.841572527364,0.100249711876,0.741322815488,0.0581777607598,0.719890143876,0.881678873372,0.039963374782757709,10,6.11e-16,10,3.89e-16,0.20780733499234172,0.0010676258969736267,0.00076089350549634358,0.018
2746,27050083896,0.158987517953,0.841012482047,0.101241191851,0.739771290196,0.0577463261015,0.718924197113,0.882177008516,0.040342974477252255,10,6.66e-16,10,3.89e-16,0.20057334085789202,0.0010372430458661145,0.00078127505294726507,0.018
2747,27050083897,0.162788697034,0.837211302966,0.104604230758,0.732607072208,0.0581844662761,0.712435128961,0.880624898536,0.041216676246723434,10,8.88e-16,10,5e-16,0.20543954998603475,0.0010588958580753133,0.00076770214917677986,0.018
2748,27050083898,0.159445056617,0.840554943383,0.100985099502,0.739569843881,0.0584599571153,0.718151507343,0.881016935518,0.040298387018834071,10,6.11e-16,10,4.44e-16,0.18255704091085767,0.00085214777842875823,0.00072514766730737428,0.018
2749,27050083899,0.156709290594,0.843290709406,0.10005526135,0.743235448056,0.0566540292438,0.722814808985,0.884341028347,0.039961992143701837,10,6.11e-16,10,3.89e-16,0.17399064038855316,0.00072347586965007169,0.00074746229734918418,0.017
2750,27050083900,0.164169755727,0.835830244273,0.104006155519,0.731824088754,0.0601636002077,0.710111952475,0.877392245961,0.041563529154588504,10,9.44e-16,10,5.55e-16,0.19221946879651008,0.00095038033801299055,0.00074651560470316688,0.017
2751,27050083901,0.161219942197,0.838780057803,0.102177125358,0.736602932445,0.0590428168391,0.71512526689,0.879734048034,0.039979864232241862,10,6.11e-16,10,3.89e-16,0.16977144621788109,0.00069406486269787623,0.00071376442225881665,0.017
2752,27050083902,0.159107227847,0.840892772153,0.102144940714,0.738747831439,0.0569622871329,0.718707429713,0.883300757541,0.039683703372111835,10,5.55e-16,10,3.89e-16,0.17580508793767535,0.00080581677079094192,0.00076012378992784853,0.017
2753,27050083903,0.15870557569,0.84129442431,0.101098030046,0.740196394264,0.0576075456434,0.719405063305,0.88244955193,0.04076674214032331,10,7.77e-16,10,5e-16,0.20243584236155943,0.0010178051145932113,0.00078647353889666133,0.016
2754,27050083904,0.159576184079,0.840423815921,0.100931897061,0.73949191886,0.0586442870179,0.717929834035,0.88071423207,0.040486841476681024,10,7.22e-16,10,4.44e-16,0.18579427398807269,0.00090437215321025326,0.00075887045250328921,0.016
2755,27050083905,0.162993779033,0.837006220967,0.10314943933,0.733856781637,0.0598443397036,0.712110394549,0.878136203913,0.041087298095306368,10,8.88e-16,10,5e-16,0.18966841938761936,0.00095746242716213429,0.00075630335307021038,0.017
2756,27050083906,0.161944299564,0.838055700436,0.101691165464,0.736364534972,0.0602531341,0.713906609871,0.877782496987,0.040884170020345001,10,7.77e-16,10,5e-16,0.18758349398848195,0.00090836025222999176,0.00075446640791380513,0.017
2757,27050083907,0.159234432876,0.840765567124,0.102099728647,0.738665838477,0.0571347042296,0.718492204918,0.88301643087,0.040218227759556149,10,6.11e-16,10,3.89e-16,0.19446185532833604,0.00091707378125462438,0.00076756958311288985,0.018
2758,27050083908,0.160226014927,0.839773985073,0.102282543586,0.737491441487,0.0579434713409,0.716807576368,0.881588156035,0.040486018693406262,10,7.22e-16,10,4.44e-16,0.19231329280183462,0.00090749294553918165,0.00072109173770209839,0.018
2759,27050083909,0.162627454028,0.837372545972,0.102357268369,0.735015277604,0.060270185659,0.712741367754,0.877596165038,0.04109756745238357,10,8.88e-16,10,5e-16,0.19195276564766206,0.00089807855352654715,0.00074193662586846156,0.017
2760,27050083910,0.160943031982,0.839056968018,0.102425813061,0.736631154957,0.0585172189202,0.71559047351,0.880572873795,0.040711549650750051,10,7.22e-16,10,4.44e-16,0.19745110832265789,0.0009573655236654882,0.00077046562201181772,0.018
2761,27050083911,0.153239343166,0.846760656834,0.0982769028931,0.748483753941,0.0549624402733,0.728760091681,0.887698026567,0.038818782500881895,10,4.44e-16,10,2.78e-16,0.18489145931157436,0.00086827713226028007,0.00073312972131091812,0.018
2762,27050083912,0.154062946886,0.845937053114,0.100842798742,0.745094254372,0.0532201481439,0.727314622305,0.890051102938,0.039567664460403502,10,5.55e-16,10,3.89e-16,0.1927948584407061,0.00088711071326138592,0.00075609702870672835,0.018
2763,27050083913,0.163405260891,0.836594739109,0.102935924227,0.733658814882,0.0604693366633,0.71141851144,0.877120883337,0.040485272753297288,10,6.66e-16,10,4.44e-16,0.17675293232228817,0.000786282403362616,0.00067636831960275984,0.018
2764,27050083914,0.157848614305,0.842151385695,0.102760089076,0.739391296619,0.0550885252291,0.720836170493,0.886362458392,0.040283981801129416,10,6.66e-16,10,4.44e-16,0.19172562294503781,0.00094285254862379222,0.0007714513907964599,0.018
2765,27050083915,0.160874557346,0.839125442654,0.103409891641,0.735715551013,0.0574646657048,0.715691695176,0.882136808195,0.040776654832226471,10,7.77e-16,10,4.44e-16,0.20124017698716223,0.0009889240533502556,0.0007966694898138252,0.018
2766,27050083916,0.161901405528,0.838098594472,0.103042749515,0.735055844957,0.0588586560132,0.713958903352,0.879842971968,0.040786783418182065,10,7.22e-16,10,5e-16,0.17312515750699631,0.00073341999027547601,0.0007536857909257686,0.018
2767,27050083917,0.15180650346,0.84819349654,0.097962481704,0.750231014836,0.0538440217558,0.731215793731,0.889708655253,0.038341423632335343,10,3.89e-16,10,2.78e-16,0.18309508198046121,0.00079569333598695981,0.00078238388775437966,0.018
2768,27050083918,0.163278360516,0.836721639484,0.103152735491,0.733568903993,0.0601256250249,0.711629586566,0.877655934104,0.040787605675864251,10,7.22e-16,10,5e-16,0.18278504952444929,0.00090423261254094769,0.00072018485020900413,0.018
2769,27050083919,0.160076699704,0.839923300296,0.102730810975,0.737192489321,0.057345888729,0.717053989783,0.882502672995,0.040566354210905028,10,7.22e-16,10,4.44e-16,0.20038629508398242,0.0010591625089359964,0.00075096796291991845,0.018
2770,27050083920,0.158922556266,0.841077443734,0.10180519847,0.739272245264,0.057117357796,0.719026023439,0.883117555649,0.040481109591324789,10,7.22e-16,10,3.89e-16,0.2050347212074014,0.0010038976302237154,0.00072405204869389634,0.017
2771,27050083921,0.163472779989,0.836527220011,0.103226495339,0.733300724672,0.0602462846504,0.711300130202,0.877433057116,0.041216935520591774,10,8.33e-16,10,5.55e-16,0.17817861532168944,0.00077300270028480081,0.00069614733459826428,0.018
2772,27050083922,0.160407950357,0.839592049643,0.101184654716,0.738407394928,0.0592232956409,0.716515665779,0.879662751497,0.040348636018653572,10,6.11e-16,10,3.89e-16,0.20494277265451655,0.0010216605767025602,0.00078186242717454728,0.018
2773,27050083923,0.164409893677,0.835590106323,0.102022516039,0.733567590284,0.0623873776377,0.709736583456,0.874066875313,0.041725137288279097,10,9.99e-16,10,5.55e-16,0.20559056915599716,0.0010330964205999308,0.0007406445970546885,0.017
2774,27050083924,0.16410343565,0.83589656435,0.10433885695,0.731557707399,0.0597645787002,0.710218867255,0.877994341861,0.041306603404426573,10,8.88e-16,10,5e-16,0.20789559423857229,0.0010924112504229948,0.00079026814773958587,0.016
2775,27050083925,0.158896342218,0.841103657782,0.10136168478,0.739741973002,0.0575346574375,0.719077182516,0.882510359701,0.040960901898191515,10,8.33e-16,10,4.44e-16,0.20824937249278963,0.0010599647789201522,0.00077907659833765033,0.016
2776,27050083926,0.164382367209,0.835617632791,0.105196418555,0.730421214237,0.0591859486539,0.709735407466,0.878780357903,0.041277518954453571,10,8.88e-16,10,5e-16,0.20467985728548765,0.0010004948401171122,0.00077958124304522338,0.016
2777,27050083927,0.152724118903,0.847275881097,0.0987848825662,0.74849099853,0.0539392363371,0.729633331092,0.889333663908,0.0393719548817296,10,5e-16,10,3.33e-16,0.20417132429294371,0.00099285353934151603,0.00078682089935873682,0.016
2778,27050083928,0.156587500051,0.843412499949,0.100542964246,0.742869535703,0.0560445358047,0.723014820919,0.885267296406,0.039349590782262675,10,5e-16,10,3.89e-16,0.1835997721753212,0.00081364490351097641,0.00079270979682095921,0.016
2779,27050083929,0.158399004862,0.841600995138,0.101604080908,0.73999691423,0.0567949239537,0.719918189353,0.883719016015,0.039227994845189781,10,5e-16,10,3.89e-16,0.17008516028671827,0.00077354838145294712,0.00073717037072696583,0.016
2780,27050083930,0.161651395038,0.838348604962,0.102971042411,0.735377562551,0.0586803526267,0.714383014758,0.880164404203,0.040624370540484227,10,7.22e-16,10,5e-16,0.1830865387126982,0.00086827339682297425,0.00079705218673905643,0.016
2781,27050083931,0.156173827797,0.843826172203,0.101534160116,0.742292012086,0.0546396676807,0.723704380433,0.887435425893,0.040024050382588293,10,6.11e-16,10,3.89e-16,0.20565229881862135,0.00097862656211834017,0.00078003643653101458,0.016
2782,27050083932,0.157474804297,0.842525195703,0.100729410491,0.741795785212,0.0567453938061,0.72150222042,0.884018039999,0.040354469849989368,10,6.66e-16,10,5e-16,0.17674500331219967,0.00092039697462611612,0.0007272817467637025,0.016
2783,27050083933,0.157554131448,0.842445868552,0.101217263528,0.741228605024,0.0563368679205,0.721359999183,0.884599218279,0.040007888159186773,10,6.11e-16,10,3.89e-16,0.18107626781492181,0.00082042682997753079,0.00072616570317281411,0.016
2784,27050083934,0.157274947762,0.842725052238,0.0997043828991,0.743020669338,0.0575705648634,0.721857526866,0.882853920454,0.039975791280251305,10,6.11e-16,10,3.89e-16,0.16759747336605402,0.00073373906863381311,0.00068569119100300084,0.016
2785,27050083935,0.161837311983,0.838162688017,0.102872925623,0.735289762393,0.0589643863597,0.7140698897,0.8797026982,0.041060981080111886,10,8.33e-16,10,5e-16,0.19770016600173712,0.0010209220218983671,0.0008293426136051097,0.016
2786,27050083936,0.162053113505,0.837946886495,0.102949968296,0.734996918198,0.0591031452089,0.713703655163,0.879447591648,0.041102834231608279,10,8.33e-16,10,5e-16,0.18831644847273343,0.00097943800765067221,0.0007503545792423152,0.016
2787,27050083937,0.159306896403,0.840693103597,0.102062389678,0.738630713919,0.0572445067257,0.718369788333,0.88283744465,0.040483709490683278,10,7.22e-16,10,4.44e-16,0.19690299488044027,0.00095756072213904961,0.00081543592363896901,0.016
2788,27050083938,0.156922211647,0.843077788353,0.100851047309,0.742226741044,0.0560711643377,0.722440481948,0.885145431788,0.039557800801631647,10,5.55e-16,10,3.89e-16,0.18701249960626121,0.0008430908605342218,0.00076511603532140209,0.016
2789,27050083939,0.163180245906,0.836819754094,0.10205716257,0.734762591524,0.0611230833362,0.711811752061,0.876212333825,0.040990076838005318,10,7.77e-16,10,5.55e-16,0.17231355632589429,0.00080273482335668615,0.000691539247853948,0.016
2790,27050083940,0.161817325652,0.838182674348,0.101306178121,0.736876496227,0.0605111475303,0.714127207193,0.877433212084,0.040881471854327084,10,7.77e-16,10,5e-16,0.17250894433263719,0.00074143494406262215,0.0007354367904249899,0.016
2791,27050083941,0.163455768749,0.836544231251,0.103483675837,0.733060555413,0.0599720929117,0.711324999315,0.877840180123,0.040273458013684177,10,6.11e-16,10,5e-16,0.16696769170138148,0.0007213803395015293,0.00072247389657393126,0.016
2792,27050083942,0.156005881652,0.843994118348,0.10099631409,0.742997804258,0.0550095675624,0.723998535193,0.886933282902,0.039374638854188848,10,5e-16,10,3.33e-16,0.19195353323718134,0.00091208009129406498,0.00077367403420341464,0.016
2793,27050083943,0.159076115415,0.840923884585,0.101164550647,0.739759333938,0.0579115647675,0.718774947103,0.881912565719,0.040927939472868297,10,7.77e-16,10,4.44e-16,0.21741288965399841,0.0011842808431969021,0.00075168847880651899,0.016
2794,27050083944,0.158924764395,0.841075235605,0.101705659439,0.739369576166,0.0572191049558,0.719023767613,0.882967419444,0.04030486757447637,10,6.66e-16,10,3.89e-16,0.21100910492586555,0.0010767943854105874,0.00078890609102689395,0.016
2795,27050083945,0.163606879562,0.836393120438,0.103940995042,0.732452125396,0.0596658845202,0.711062979497,0.878255108352,0.041509057295449098,10,9.44e-16,10,5.55e-16,0.19637239871148482,0.00090402906073340007,0.00078306831920128069,0.016
2796,27050083946,0.161692221612,0.838307778388,0.104110418679,0.734197359709,0.0575818029324,0.714296834063,0.881769928165,0.040875229781012531,10,7.77e-16,10,5e-16,0.18713878854358745,0.00088321120972936664,0.00072219963097649434,0.016
2797,27050083947,0.153675274625,0.846324725375,0.0994338003047,0.74689092507,0.0542414743208,0.72799785761,0.888647471482,0.038788831975240912,10,4.44e-16,10,2.78e-16,0.19135003212679214,0.0008453627776131593,0.00077903121808153689,0.016
2798,27050083948,0.161686976328,0.838313023672,0.103672112909,0.734640910763,0.0580148634199,0.714312284959,0.881134438338,0.040884386201586256,10,7.77e-16,10,5e-16,0.1947369623143973,0.0009175732404940989,0.00081556049416963577,0.016
2799,27050083949,0.156778065935,0.843221934065,0.100511082613,0.742710851452,0.0562669833218,0.722690906569,0.884893109828,0.039880085352062798,10,6.11e-16,10,3.89e-16,0.19474935853589859,0.00092439736404219838,0.00078141487981754577,0.016
2800,27050083950,0.16437536262,0.83562463738,0.102476210515,0.733148426865,0.0618991521045,0.709788026398,0.874792725089,0.04081917113188082,10,7.77e-16,10,5e-16,0.18636590179658408,0.00081237541640337256,0.00081952850515890573,0.017
2801,27050083951,0.156906788871,0.843093211129,0.099760877877,0.743332333252,0.0571459109937,0.722483080908,0.883569024625,0.039531117102201169,10,5e-16,10,3.89e-16,0.19122334831233101,0.00085906723050278931,0.00074246868650449987,0.017
2802,27050083952,0.157087815106,0.842912184894,0.101213156348,0.741699028547,0.0558746587584,0.722153256987,0.885393516105,0.039399798473164369,10,5e-16,10,3.89e-16,0.17000144612192669,0.00072593037472759158,0.00084536835076472498,0.017
2803,27050083953,0.15878252089,0.84121747911,0.101429874671,0.739787604439,0.0573526462192,0.719269422151,0.882805625522,0.040453001195568786,10,6.66e-16,10,4.44e-16,0.19375937806757593,0.00095551055208515983,0.00077464429657780052,0.017
2804,27050083954,0.15927098006,0.84072901994,0.10369811983,0.73703090011,0.0555728602298,0.718406204108,0.885303980837,0.04008571677785721,10,6.11e-16,10,3.89e-16,0.18108543080802286,0.00080746373631070004,0.00074088355526695331,0.017
2805,27050083955,0.163405229226,0.836594770774,0.103458646331,0.733136124443,0.0599465828946,0.711410724085,0.877889502141,0.041273972466719454,10,8.88e-16,10,6.11e-16,0.17203753456310167,0.00075024511767821469,0.00072730784430663465,0.016
2806,27050083956,0.159629886076,0.840370113924,0.101816670723,0.738553443201,0.0578132153531,0.717825461346,0.881923202448,0.04068497390755451,10,7.22e-16,10,4.44e-16,0.20652051346958089,0.0010507152907416894,0.00080113317090835701,0.016
2807,27050083957,0.15831239827,0.84168760173,0.102041291759,0.739646309971,0.056271106511,0.720058768307,0.884510315874,0.040274080869681213,10,6.66e-16,10,3.89e-16,0.19504024898225791,0.00094071331481943553,0.00072604309337191784,0.016
2808,27050083958,0.160791924074,0.839208075926,0.101486472218,0.737721603708,0.0593054518564,0.715860523802,0.879450023231,0.040144245137014783,10,6.11e-16,10,4.44e-16,0.1666804330682391,0.00076659675765032944,0.00072817820264741134,0.016
2809,27050083959,0.157050121278,0.842949878722,0.101306527494,0.741643351229,0.0557435937839,0.722215991981,0.885595513617,0.039547750132022753,10,5.55e-16,10,3.33e-16,0.21434457552865605,0.0010715125240671509,0.00082178379016077836,0.016
2810,27050083960,0.159369169474,0.840630830526,0.10137633056,0.739254499966,0.0579928389135,0.718274405,0.881722095577,0.040121052051742011,10,6.11e-16,10,4.44e-16,0.16754733484214979,0.00079273562743248805,0.0006795863462869204,0.016
2811,27050083961,0.160375599489,0.839624400511,0.101262103986,0.738362296525,0.0591134955021,0.716569333632,0.879831951093,0.040473292571000831,10,7.22e-16,10,4.44e-16,0.20083311493806566,0.0009133693282387164,0.00081643478803337108,0.016
2812,27050083962,0.159532117471,0.840467882529,0.102425895754,0.738041986774,0.0571062217166,0.717982183791,0.88298631153,0.040018495568210702,10,6.11e-16,10,3.89e-16,0.19541828538445183,0.00094195832601843394,0.00075659814304644647,0.016
2813,27050083963,0.157368341312,0.842631658688,0.101472256062,0.741159402626,0.0558960852493,0.72167214805,0.885292955656,0.040516455714170008,10,7.77e-16,10,3.89e-16,0.214185521813688,0.001122591718737532,0.00073495397755611483,0.016
2814,27050083964,0.155523700789,0.844476299211,0.0985864603401,0.745889838871,0.0569372404486,0.7248563652,0.884219110405,0.039219185788121211,10,5e-16,10,3.33e-16,0.1805856723956194,0.00089489863546222818,0.00072950595880094573,0.016
2815,27050083965,0.160531349108,0.839468650892,0.101632130626,0.737836520266,0.0588992184813,0.716299831542,0.88010966928,0.040715464423669585,10,7.22e-16,10,5e-16,0.19126215782231781,0.0009189328677278283,0.00075874679510356028,0.016
2816,27050083966,0.158030853271,0.841969146729,0.100292182402,0.741676964326,0.057738670869,0.720563429224,0.882421313958,0.039672592906479308,10,5.55e-16,10,3.89e-16,0.17971772641067352,0.00083663218771104053,0.00072235418950904445,0.016
2817,27050083967,0.159925459772,0.840074540228,0.102647953511,0.737426586717,0.0572775062612,0.717311678527,0.882639608374,0.041264238539997437,10,8.88e-16,10,4.44e-16,0.23439501346910208,0.0013160179600261021,0.00077465301114775518,0.016
2818,27050083968,0.16090300642,0.83909699358,0.102492792196,0.736604201385,0.058410214224,0.715657263278,0.8807397614,0.040438285324833963,10,6.66e-16,10,5e-16,0.17477587334707456,0.00083609149132067486,0.00077886149297816008,0.016
2819,27050083969,0.167430714294,0.832569285706,0.105505065291,0.727064220414,0.0619256490031,0.70459793461,0.874054644088,0.042170604028943924,10,1.11e-15,10,6.11e-16,0.20259359247113862,0.00095951783451326189,0.00082716182459642346,0.016
2820,27050083970,0.155764409527,0.844235590473,0.100321512275,0.743914078197,0.0554428972518,0.724420090638,0.886356244319,0.039320064560093564,10,5e-16,10,3.33e-16,0.19008347299808737,0.00096921235510523873,0.00079609897161214932,0.016
2821,27050083971,0.165431179032,0.834568820968,0.104474189792,0.730094631177,0.0609569892401,0.707978141913,0.875934297009,0.041858623391080464,10,1.05e-15,10,5.55e-16,0.21328544553740847,0.0011371846204305731,0.00073889264438190211,0.016
2822,27050083972,0.163336776197,0.836663223803,0.104517686744,0.732145537059,0.0588190894532,0.711510447635,0.879563279841,0.041216776534411637,10,8.88e-16,10,5e-16,0.20163692232578823,0.00099686851948228091,0.00074807981430292144,0.016
2823,27050083973,0.161950298995,0.838049701005,0.102764344698,0.735285356307,0.0591859542965,0.713880362763,0.879350164544,0.041357429261737112,10,8.88e-16,10,5e-16,0.20461534849625151,0.00098877733005219882,0.00077396499643496354,0.016
2824,27050083974,0.158487776294,0.841512223706,0.100377644909,0.741134578797,0.0581101313855,0.719785786468,0.881763613097,0.040079625403345906,10,6.11e-16,10,3.89e-16,0.18905211855473036,0.00087812183214068746,0.00079959188545117841,0.016
2825,27050083975,0.156820649579,0.843179350421,0.100182047617,0.742997302803,0.0566386019617,0.722623363612,0.884336195017,0.039628721340821044,10,5.55e-16,10,3.89e-16,0.17894333174899579,0.00084300873569499724,0.00075027404697768823,0.016
2826,27050083976,0.158124118,0.841875882,0.102112282995,0.739763599005,0.0560118350055,0.720377627104,0.884937501883,0.040204725218872861,10,6.11e-16,10,3.89e-16,0.20511981359305254,0.0010229922016404848,0.0007718276247783097,0.016
2827,27050083977,0.161097163409,0.838902836591,0.101732569964,0.737170266627,0.0593645934454,0.715339837513,0.879290195022,0.040752972887063511,10,7.22e-16,10,5e-16,0.16957492016887665,0.0007254508091437727,0.00077084446933382833,0.016
2828,27050083978,0.163857745826,0.836142254174,0.102633968377,0.733508285797,0.0612237774493,0.710659082411,0.875906026833,0.041547245568438314,10,9.99e-16,10,6.11e-16,0.18883873190249301,0.00091088759522301777,0.00068378591482965898,0.016
2829,27050083979,0.164179580659,0.835820419341,0.103738111703,0.732082307638,0.0604414689555,0.710099395765,0.876981409975,0.041629592810651588,10,9.44e-16,10,5e-16,0.20975816492847188,0.0010071259013454611,0.00078517965955921616,0.016
2830,27050083980,0.15894363299,0.84105636701,0.101773079614,0.739283287396,0.0571705533761,0.718990722028,0.883034224962,0.039939749438806599,10,6.11e-16,10,4.44e-16,0.17202427469276027,0.00081047023874394983,0.00078738758342092254,0.017
2831,27050083981,0.158238271847,0.841761728153,0.100824420012,0.74093730814,0.0574138518351,0.720202967685,0.882848215496,0.040035718789030249,10,6.11e-16,10,3.89e-16,0.19435658379270726,0.00089725077657194004,0.00080393354676625418,0.017
2832,27050083982,0.160723169595,0.839276830405,0.102531228125,0.73674560228,0.0581919414704,0.715961330108,0.881103671347,0.040044363257799552,10,6.11e-16,10,3.89e-16,0.18332583343243625,0.00079918328633261145,0.00075716544916711633,0.017
2833,27050083983,0.156841101944,0.843158898056,0.0997208480454,0.74343805001,0.0571202538991,0.722595472432,0.883622965171,0.040410005937228072,10,6.66e-16,10,4.44e-16,0.18714446837520571,0.00086688965267999374,0.00073377670409827383,0.016
2834,27050083984,0.15721116446,0.84278883554,0.101063043575,0.741725791965,0.0561481208846,0.721945651213,0.884961057168,0.039862328529252915,10,6.11e-16,10,3.89e-16,0.18956008884614628,0.00091151539563837645,0.00076798719672698445,0.016
2835,27050083985,0.161562748253,0.838437251747,0.102007895157,0.73642935659,0.0595548530964,0.714547488748,0.87889966094,0.04096369759410784,10,8.33e-16,10,5e-16,0.19588796114842888,0.00095394534625177128,0.00074833416109484397,0.016
2836,27050083986,0.158063670397,0.841936329603,0.100475622899,0.741460706705,0.0575880474982,0.720504903912,0.882634752596,0.040044648052914925,10,6.11e-16,10,3.89e-16,0.18887146198747318,0.00095047860895886059,0.00076493425561603983,0.016
2837,27050083987,0.160252652019,0.839747347981,0.101207665599,0.738539682381,0.05904498642,0.716778545769,0.879962187845,0.040575537208479125,10,7.22e-16,10,4.44e-16,0.19055168769270836,0.00087892964117287768,0.00069515678712462052,0.016
2838,27050083988,0.161740706787,0.838259293213,0.102428857417,0.735830435796,0.0593118493692,0.714240011254,0.879214718964,0.041428120458965483,10,9.44e-16,10,5.55e-16,0.20375268485110187,0.0010469450433741785,0.00073879732687410658,0.016
2839,27050083989,0.161611208469,0.838388791531,0.103049927516,0.735338864015,0.0585612809528,0.71444984172,0.880349015554,0.040567981117565842,10,7.22e-16,10,5e-16,0.17580027237875362,0.00073629545527852016,0.00077427347975240948,0.016
2840,27050083990,0.15442026794,0.84557973206,0.0997245763142,0.745855155746,0.0546956916253,0.72672139794,0.887791497344,0.039248462578055483,10,5e-16,10,3.89e-16,0.17864001929268791,0.00084770596541543827,0.00082719268581339157,0.017
2841,27050083991,0.157766901329,0.842233098671,0.102054028047,0.740179070624,0.055712873282,0.720985674243,0.8854644921,0.04055976670806398,10,7.22e-16,10,4.44e-16,0.19319170778664452,0.0009229544279878069,0.00073875259693506504,0.017
2842,27050083992,0.157160677388,0.842839322612,0.100787738932,0.74205158368,0.0563729384562,0.722035672072,0.884642937683,0.039908673560980913,10,6.11e-16,10,3.89e-16,0.18440348189451039,0.00085797328585248333,0.00074773982005956819,0.019
2843,27050083993,0.15860446766,0.84139553234,0.101561330236,0.739834202104,0.0570431374244,0.719569827081,0.883304009485,0.040880246317576613,10,7.77e-16,10,4.44e-16,0.21334054084215981,0.001127640856229092,0.00079377744176149648,0.016
2844,27050083994,0.159320633784,0.840679366216,0.102025884819,0.738653481397,0.0572947489648,0.718347023606,0.882760248447,0.040425416626186352,10,6.66e-16,10,4.44e-16,0.19346859821794882,0.00089309112180108651,0.00079219280407702474,0.016
2845,27050083995,0.16433814384,0.83566185616,0.103352286523,0.732309569636,0.060985857317,0.709837670045,0.876144185294,0.041382802687778789,10,8.88e-16,10,6.11e-16,0.17581983498636344,0.00083225513631936818,0.00073873539103020227,0.016
2846,27050083996,0.166256190315,0.833743809685,0.104031217262,0.729712592423,0.0622249730524,0.706595518956,0.873881088432,0.041817187532750495,10,9.99e-16,10,6.11e-16,0.19537390925845977,0.00092190572817903269,0.00073977426276851963,0.016
2847,27050083997,0.161504719928,0.838495280072,0.10153722469,0.736958055382,0.059967495238,0.714652765084,0.878306733107,0.040286949739522716,10,6.11e-16,10,4.44e-16,0.18458797833728025,0.00083846986420102227,0.00080389967886261397,0.016
2848,27050083998,0.159971377552,0.840028622448,0.102870957709,0.73715766474,0.0571004198428,0.717230469393,0.882888927046,0.040725360612602277,10,7.22e-16,10,5e-16,0.18643504440675418,0.00088379904006394446,0.00079244008452664875,0.017
2849,27050083999,0.160183347687,0.839816652313,0.101000201827,0.738816450486,0.05918314586,0.716899141667,0.879775696432,0.041102931459672011,10,8.33e-16,10,5e-16,0.18824476070305574,0.00093163221268658303,0.0007176044975709759,0.016
2850,27050084000,0.161340598837,0.838659401163,0.103102611748,0.735556789416,0.0582379870888,0.714907105127,0.880888675219,0.040582654886251325,10,7.22e-16,10,5e-16,0.18335606680349492,0.00094523487104084165,0.00079674667841399781,0.016
2851,27050084001,0.159500927925,0.840499072075,0.101662450684,0.73883662139,0.0578384772406,0.7180465514,0.881917202223,0.040329946126953474,10,6.66e-16,10,4.44e-16,0.18298740615012765,0.00082928880634021429,0.00076087971146340534,0.016
2852,27050084002,0.160575662628,0.839424337372,0.102422628729,0.737001708643,0.0581530338987,0.716212884013,0.881196179913,0.040782624194297394,10,7.77e-16,10,5e-16,0.18648950609978099,0.00084654388310677017,0.00075202596560502597,0.016
2853,27050084003,0.16146642454,0.83853357546,0.101710637485,0.736822937976,0.059755787055,0.714714984729,0.878627111342,0.040791089942871089,10,7.77e-16,10,4.44e-16,0.20278135073531722,0.00096863929311562908,0.00078348975565739013,0.016
2854,27050084004,0.156922032386,0.843077967614,0.100805167184,0.74227280043,0.0561168652017,0.722441475212,0.885078281475,0.04016063895381812,10,6.11e-16,10,3.89e-16,0.20872388472659864,0.0010908558943343465,0.00078115163764008537,0.016
2855,27050084005,0.161557288617,0.838442711383,0.101979360592,0.736463350792,0.0595779280254,0.714557157228,0.878867030275,0.041113218829263679,10,8.33e-16,10,5e-16,0.20263270787733423,0.00098637811857512215,0.00077175598241266462,0.016
2856,27050084006,0.159888603464,0.840111396536,0.101432033431,0.738679363105,0.0584565700325,0.717392418659,0.880914891575,0.04044073551373964,10,6.66e-16,10,3.89e-16,0.2050496057542408,0.0010375251717703023,0.00077660666778422462,0.016
2857,27050084007,0.159490298182,0.840509701818,0.101333248304,0.739176453515,0.0581570498781,0.718069524217,0.881451369397,0.040813220038222076,10,7.22e-16,10,5e-16,0.20567031065650632,0.0010225102058392837,0.00076870062522348733,0.016
2858,27050084008,0.163427591324,0.836572408676,0.103265675984,0.733306732693,0.0601619153403,0.711375853704,0.877567668071,0.041355760577766069,10,8.88e-16,10,5.55e-16,0.19113211226960825,0.00091645121249021302,0.00071334414688113798,0.016
2859,27050084009,0.154751601145,0.845248398855,0.0995697887527,0.745678610103,0.055181812392,0.726158315168,0.886993433133,0.039024941420823821,10,5e-16,10,3.33e-16,0.17868288441248248,0.00078580752576671849,0.00072570575222172988,0.016
2860,27050084010,0.159668380991,0.840331619009,0.102144691893,0.738186927116,0.0575236890977,0.717755241076,0.882339606669,0.04038156314957933,10,6.66e-16,10,3.89e-16,0.19230051965895012,0.00086093876257930049,0.00079445969975962759,0.017
2861,27050084011,0.156092946455,0.843907053545,0.100479919219,0.743427134326,0.0556130272356,0.723857963947,0.886024370719,0.040154646461152889,10,6.11e-16,10,4.44e-16,0.18101496993495358,0.0009104613235268313,0.00074438954693653407,0.016
2862,27050084012,0.164057668447,0.835942331553,0.103024794427,0.732917537126,0.0610328740208,0.710315808696,0.876140190619,0.041272460705712423,10,8.88e-16,10,5e-16,0.18873549084708874,0.00085187691958437544,0.00075466731033558383,0.017
2863,27050084013,0.160774468333,0.839225531667,0.102090500924,0.737135030743,0.058683967408,0.715881034421,0.880367972529,0.040646950967755703,10,7.22e-16,10,5e-16,0.19138444812085098,0.00090749699994136814,0.00084030499267584739,0.018
2864,27050084014,0.165176625028,0.834823374972,0.104092651258,0.730730723714,0.0610839737703,0.708412792864,0.875806141865,0.041719260497683673,10,9.99e-16,10,5.55e-16,0.21018307168201755,0.0010953053840953534,0.00079895956230952817,0.018
2865,27050084015,0.161556212232,0.838443787768,0.101648148246,0.736795639522,0.0599080639852,0.714563947208,0.8783818829,0.041067017431821187,10,8.33e-16,10,4.44e-16,0.2156451227504308,0.0010858635667809452,0.00072541250653738098,0.017
2866,27050084016,0.155907029361,0.844092970639,0.0996557941417,0.744437176498,0.0562512352189,0.724187058837,0.885132229186,0.039327514657454515,10,5e-16,10,3.33e-16,0.19546276063476953,0.00093719729191646883,0.00073605341448844115,0.018
2867,27050084017,0.158497914597,0.841502085403,0.101745095468,0.739756989935,0.0567528191297,0.719748053389,0.883756816184,0.040230184427911479,10,6.11e-16,10,3.89e-16,0.20124346208401989,0.00096755533702193037,0.00070095920798044257,0.018
2868,27050084018,0.163423041105,0.836576958895,0.103838361025,0.73273859787,0.0595846800806,0.711374947721,0.878417448013,0.041534947904361852,10,9.44e-16,10,6.11e-16,0.19365088492538685,0.0009431554265490399,0.00075636149774868146,0.017
2869,27050084019,0.157530746236,0.842469253764,0.102228947242,0.740240306522,0.0553017989946,0.721384591418,0.886126835067,0.039777821471122674,10,6.11e-16,10,3.89e-16,0.18973202367473696,0.00088937397081263606,0.00070725882868753612,0.018
2870,27050084020,0.159341443479,0.840658556521,0.102841943522,0.737816612999,0.0564994999573,0.718299469445,0.883924477829,0.040161308563524602,10,6.11e-16,10,4.44e-16,0.17510716017885086,0.00078357113281141253,0.00065388490247049035,0.018
2871,27050084021,0.162215438783,0.837784561217,0.102192804145,0.735591757072,0.0600226346383,0.71344046272,0.87805728822,0.041381847596730907,10,8.88e-16,10,5e-16,0.19748256227018879,0.00094210510609506919,0.00069686401304822922,0.018
2872,27050084022,0.16283268854,0.83716731146,0.103257380442,0.733909931018,0.0595753080987,0.712380985912,0.878569588255,0.040972034752371406,10,7.77e-16,10,5e-16,0.19867703125721059,0.0010316830372345993,0.00079094879653694521,0.018
2873,27050084023,0.158708491996,0.841291508004,0.102074876286,0.739216631718,0.0566336157102,0.719385458108,0.883880824008,0.040643094901501059,10,7.22e-16,10,4.44e-16,0.20661400462315094,0.0010253037162920667,0.00078051190039418814,0.018
2874,27050084024,0.162335359752,0.837664640248,0.103356996535,0.734307643713,0.058978363217,0.713220204577,0.879564383297,0.040853317784446654,10,7.77e-16,10,5e-16,0.19495436453813342,0.00097960988012489678,0.00073800923133305316,0.017
2875,27050084025,0.157250173762,0.842749826238,0.100038211855,0.742711614383,0.0572119619076,0.721894662481,0.88338727574,0.039528990899513949,10,5.55e-16,10,3.89e-16,0.18190961725608179,0.000862720311505835,0.00077102811780171,0.016
2876,27050084026,0.15621703811,0.84378296189,0.099713498394,0.744069463496,0.0565035397159,0.72365809308,0.884684225267,0.039921760419953781,10,6.11e-16,10,3.89e-16,0.20219029198413063,0.00092955581378849426,0.00083942940805895754,0.016
2877,27050084027,0.160742159933,0.839257840067,0.102303960679,0.736953879388,0.0584381992538,0.715932566455,0.880737053727,0.040648389790016198,10,7.22e-16,10,5e-16,0.18263550970750919,0.00082855715848367362,0.00072752870088494477,0.016
2878,27050084028,0.164668427706,0.835331572294,0.103559127712,0.731772444582,0.0611092999936,0.709277504573,0.875886186154,0.041947234208416277,10,1.05e-15,10,6.11e-16,0.2118209949040788,0.0010308204734622941,0.00079365760583847316,0.016
2879,27050084029,0.157684392259,0.842315607741,0.0995386273425,0.742776980399,0.058145764916,0.721163685006,0.881907610174,0.039824647572979717,10,6.11e-16,10,3.89e-16,0.19131113927562471,0.00091620032912077831,0.00071920952530877831,0.016
2880,27050084030,0.156539583206,0.843460416794,0.0982905653549,0.745169851439,0.0582490178513,0.72313018523,0.882037878216,0.040315789744408706,10,6.66e-16,10,3.89e-16,0.1955418930666375,0.0009826683941819511,0.00067990656918759135,0.016
2881,27050084031,0.163446951583,0.836553048417,0.103151895002,0.733401153415,0.0602950565811,0.711344865772,0.877367383371,0.041592221665445531,10,9.44e-16,10,5.55e-16,0.20248556053091793,0.00095945161142482792,0.00076126881844430967,0.017
2882,27050084032,0.159040550292,0.840959449708,0.100897796536,0.740061653172,0.0581427537552,0.718839320508,0.881581270499,0.040330671336676539,10,6.66e-16,10,4.44e-16,0.18292202204972474,0.00077980564351381575,0.00071586297815789902,0.016
2883,27050084033,0.15307445474,0.84692554526,0.0990543003343,0.747871244926,0.0540201544054,0.729030276354,0.889125414231,0.038639380351607404,10,4.44e-16,10,2.78e-16,0.19152537973548422,0.00099220040813844312,0.00082792978527410706,0.016
2884,27050084034,0.168870015815,0.831129984185,0.106025725911,0.725104258274,0.0628442899037,0.702173070726,0.872381084626,0.042531796751972106,10,1.22e-15,10,7.77e-16,0.19040998642450324,0.00097763864529197184,0.00074660289697046466,0.016
2885,27050084035,0.156709009111,0.843290990889,0.0997752935402,0.743515697349,0.0569337155707,0.722819487644,0.883929871629,0.039573956510155404,10,5.55e-16,10,3.89e-16,0.18549183534067371,0.00088193096609297901,0.00072350666479214978,0.016
2886,27050084036,0.158636427373,0.841363572627,0.0997374563454,0.741626116282,0.0588989710273,0.719542905321,0.880567575655,0.040754226210147425,10,7.77e-16,10,4.44e-16,0.21140782596143914,0.0010780723839908886,0.0007893601811408081,0.016
2887,27050084037,0.155945897326,0.844054102674,0.100333984007,0.743720118667,0.0556119133192,0.724110663835,0.886062562902,0.039649528163294513,10,5.55e-16,10,3.89e-16,0.18850652184215866,0.00085936696667565237,0.00076743506857214581,0.016
2888,27050084038,0.163507543504,0.836492456496,0.103114645067,0.733377811428,0.0603928984369,0.711243104731,0.877209366723,0.04103032720832591,10,7.77e-16,10,5.55e-16,0.16808528124609923,0.00080832179967737692,0.00070294564831450588,0.016
2889,27050084039,0.156200921014,0.843799078986,0.100768917451,0.743030161535,0.0554320035632,0.723669712545,0.886263718643,0.039572812496086601,10,5e-16,10,3.89e-16,0.17758808139549409,0.0007651612739407918,0.00064926076319101053,0.016
2890,27050084040,0.159479095638,0.840520904362,0.103150848617,0.737370055745,0.0563282470208,0.718061267071,0.884142988256,0.040232325268420237,10,6.11e-16,10,3.89e-16,0.18998001369953699,0.00089895382678304814,0.00078067910543905554,0.016
2891,27050084041,0.159642589912,0.840357410088,0.100926367666,0.739431042422,0.0587162222453,0.717817265708,0.880592434024,0.040630798278952419,10,7.22e-16,10,5e-16,0.1889646738236247,0.00084986080246819045,0.00073374328548895021,0.016
2892,27050084042,0.159254743531,0.840745256469,0.10045121466,0.740294041809,0.0588035288717,0.718482462687,0.880557819201,0.040335973342515832,10,6.66e-16,10,5e-16,0.17227617878515156,0.00079807481029792638,0.00071550112130420822,0.016
2893,27050084043,0.159786050245,0.840213949755,0.101418597292,0.738795352463,0.0583674529533,0.717566545368,0.881070631764,0.040711788565328914,10,7.22e-16,10,4.44e-16,0.19584482674757431,0.00094293017929166683,0.00074209903498390723,0.016
2894,27050084044,0.163615691811,0.836384308189,0.103905022972,0.732479285217,0.0597106688384,0.711048640456,0.878187204609,0.040447647604175303,10,7.22e-16,10,5e-16,0.17447937626280263,0.0008756612562623087,0.00076092032842272478,0.017
2895,27050084045,0.16189880237,0.83810119763,0.10103650221,0.737064695421,0.0608623001602,0.713993401149,0.876897605426,0.040710738860065696,10,7.22e-16,10,5e-16,0.18376710784456962,0.00080090697857035083,0.00072578780331698409,0.016
2896,27050084046,0.162729041055,0.837270958945,0.103327204666,0.733943754279,0.0594018363888,0.712555109356,0.878849009596,0.040152543278326541,10,6.11e-16,10,4.44e-16,0.17794798323378735,0.00078259927620393497,0.00080354661273527542,0.017
2897,27050084047,0.158066174239,0.841933825761,0.10130859952,0.740625226241,0.0567575747186,0.720488153995,0.883855194927,0.040437673621021526,10,6.66e-16,10,3.89e-16,0.198889168849122,0.00095278972365372223,0.00076733762292778508,0.018
2898,27050084048,0.163589539975,0.836410460025,0.104558531271,0.731851928754,0.0590310087041,0.711082993108,0.879192621755,0.040983272964282121,10,8.33e-16,10,5e-16,0.17980658124706284,0.00081741062852978483,0.00068350059872393292,0.017
2899,27050084049,0.158698184565,0.841301815435,0.101381735364,0.739920080072,0.0573164492011,0.71941335949,0.882879352347,0.040763496764995945,10,7.77e-16,10,3.89e-16,0.22639575903848175,0.0012680166364984905,0.00078060410276812448,0.017
2900,27050084050,0.164030500352,0.835969499648,0.104356906499,0.731612593148,0.059673593853,0.710341674176,0.878145074824,0.040861287596445341,10,7.77e-16,10,5e-16,0.19365689521067608,0.00089991183420298629,0.00083006153338854903,0.018
2901,27050084051,0.167830825076,0.832169174924,0.106477652647,0.725691522277,0.0613531724283,0.703911014263,0.874806193202,0.042473080054948785,10,1.17e-15,10,7.77e-16,0.18270437269084461,0.00083697532544877004,0.00073713556766565123,0.018
2902,27050084052,0.159334626198,0.840665373802,0.102661760881,0.738003612921,0.056672865317,0.718313740762,0.883671226007,0.040555706249781352,10,7.22e-16,10,5e-16,0.18601214562307899,0.00084071614443376446,0.00082252110455012831,0.016
2903,27050084053,0.163675524145,0.836324475855,0.10318795382,0.733136522035,0.0604875703255,0.710958379541,0.877030955736,0.041018526699668933,10,7.77e-16,10,5e-16,0.18117435653829439,0.00079526874734237257,0.00072710275720633862,0.016
2904,27050084054,0.161416810006,0.838583189994,0.102132888401,0.736450301593,0.0592839216047,0.714792635558,0.879332696458,0.041332157539107933,10,8.88e-16,10,5e-16,0.21659983196636134,0.0011394953725057677,0.00078350938533231006,0.016
2905,27050084055,0.159146256223,0.840853743777,0.102077419412,0.738776324364,0.057068836811,0.718642196879,0.883134636851,0.040223817043964348,10,6.66e-16,10,3.89e-16,0.19836809133163635,0.0010278917808691785,0.00077319729029391932,0.017
2906,27050084056,0.163063335717,0.836936664283,0.102623984774,0.734312679509,0.0604393509423,0.712000755629,0.877245035687,0.041200384904183533,10,8.33e-16,10,5e-16,0.20450203783207221,0.00099543089091028419,0.00082371585947018495,0.017
2907,27050084057,0.163170331568,0.836829668432,0.102989266481,0.733840401951,0.0601810650864,0.711814518541,0.877599717709,0.040249195823569589,10,6.11e-16,10,5e-16,0.14691431487721018,0.00058594520118872013,0.00071950334881487187,0.018
2908,27050084058,0.159438818768,0.840561181232,0.102239320048,0.738321861184,0.0571994987198,0.718143278051,0.882871711197,0.040497904305723795,10,7.22e-16,10,5e-16,0.18265214131194818,0.00086860943302418292,0.00071500406716528927,0.017
2909,27050084059,0.159695635065,0.840304364935,0.101550659071,0.738753705863,0.0581449759941,0.717717921544,0.881419545434,0.040234110776448659,10,6.66e-16,10,4.44e-16,0.18916032654589376,0.00091154543004208781,0.00076755254396066786,0.018
2910,27050084060,0.159682658315,0.840317341685,0.100521307322,0.739796034363,0.0591613509926,0.717755373591,0.879928287167,0.040589976794286532,10,7.22e-16,10,4.44e-16,0.19561084832182762,0.0010009872298299427,0.00078407369859962881,0.018
2911,27050084061,0.160843962878,0.839156037122,0.101888827745,0.737267209377,0.0589551351334,0.715766335302,0.87995266158,0.040001210433562681,10,6.11e-16,10,5e-16,0.15740946556265778,0.00069738202175796671,0.00073494133801413775,0.018
2912,27050084062,0.159480747581,0.840519252419,0.10119329456,0.739325957859,0.05828745302,0.718087827588,0.881261943968,0.040784512531530648,10,7.22e-16,10,4.44e-16,0.20104218109351857,0.00095294543249223296,0.00074557003580441898,0.018
2913,27050084063,0.159347550422,0.840652449578,0.100726769597,0.739925679982,0.0586207808254,0.718320833962,0.880804054563,0.040741727903190507,10,7.77e-16,10,5e-16,0.19546444850731659,0.00090596196446765249,0.00075567580852755928,0.018
2914,27050084064,0.163743449673,0.836256550327,0.104015949118,0.732240601208,0.0597275005546,0.710831287327,0.878132655179,0.041437557039462419,10,9.44e-16,10,5e-16,0.1991398671047403,0.00096361921553336262,0.00077374513485467273,0.018
2915,27050084065,0.164206172824,0.835793827176,0.1033885564,0.732405270776,0.0608176164243,0.710059771749,0.876422179905,0.041431485496916401,10,8.88e-16,10,5e-16,0.20388019067661123,0.0010241512275957351,0.00077472551524449852,0.018
2916,27050084066,0.16075629212,0.83924370788,0.101272473862,0.737971234018,0.0594838182577,0.715924097045,0.879196287655,0.040593240347244465,10,7.22e-16,10,4.44e-16,0.18702002130059114,0.00087138170475723484,0.00074849239638440654,0.018
2917,27050084067,0.162406802997,0.837593197003,0.104570057612,0.733023139391,0.0578367453845,0.713081206505,0.881226066031,0.041672083933908442,10,9.99e-16,10,5.55e-16,0.2128499718880219,0.0011189630555516823,0.00075781828285755341,0.018
2918,27050084068,0.159009816423,0.840990183577,0.102984615307,0.73800556827,0.0560252011163,0.718860191262,0.88470218987,0.04017857847879127,10,6.66e-16,10,3.89e-16,0.18886694640562174,0.00086233678385972496,0.00071330280513364874,0.018
2919,27050084069,0.157013337687,0.842986662313,0.100547497465,0.742439164848,0.0564658402215,0.722289966975,0.88454265507,0.040316503584449215,10,6.66e-16,10,3.89e-16,0.21823226996492562,0.0011367620363399991,0.00075109442763747882,0.017
2920,27050084070,0.154936601818,0.845063398182,0.100092477764,0.744970920419,0.054844124054,0.725834875378,0.887443517041,0.039901769843535891,10,6.11e-16,10,3.89e-16,0.21110656140770401,0.0011361402025750057,0.00074468021088905205,0.016
2921,27050084071,0.165061199367,0.834938800633,0.105078211882,0.72986058875,0.0599829874846,0.708592546384,0.877451528355,0.0419471900751162,10,1.05e-15,10,6.11e-16,0.20390197964480761,0.0010302705632941533,0.00074558695891064361,0.017
2922,27050084072,0.162211546227,0.837788453773,0.102831395122,0.734957058651,0.0593801511055,0.713437466938,0.879002859203,0.040773645143760487,10,7.77e-16,10,5e-16,0.17786760002103086,0.00088158907859048493,0.00069417576362655652,0.017
2923,27050084073,0.164027109966,0.835972890034,0.104260493439,0.731712396595,0.0597666165266,0.710348841878,0.878009090917,0.041509621313634157,10,8.88e-16,10,6.11e-16,0.1894286876151674,0.00089306610382996446,0.00075288376726939687,0.018
2924,27050084074,0.163208068758,0.836791931242,0.103504480917,0.733287450325,0.0597035878415,0.711743042903,0.878292918662,0.041202550036707385,10,8.88e-16,10,5.55e-16,0.17637354298449126,0.00081647201556776523,0.00068546190576499692,0.018
2925,27050084075,0.15818229951,0.84181770049,0.101567364786,0.740250335704,0.0566149347234,0.720286931957,0.884036542005,0.040355620937067398,10,6.66e-16,10,3.89e-16,0.20624860749111817,0.0010983387284543603,0.00078589636817324364,0.018
2926,27050084076,0.15617328465,0.84382671535,0.101138798956,0.742687916394,0.0550344856939,0.723711235982,0.886855054885,0.039184370192920211,10,5e-16,10,3.89e-16,0.16034228638715387,0.00066201470334838089,0.00074808222716931804,0.017
2927,27050084077,0.161532172337,0.838467827663,0.101969432162,0.736498395501,0.0595627401749,0.71459981635,0.87889532717,0.040495687796951729,10,7.22e-16,10,4.44e-16,0.19878859519574543,0.00096998501987674416,0.00070905601793568257,0.018
2928,27050084078,0.159515777975,0.840484222025,0.1014459077,0.739038314325,0.0580698702756,0.718024604826,0.881573394256,0.040551583028630732,10,7.22e-16,10,4.44e-16,0.19615115445196674,0.00096826865678609913,0.00078536890350621184,0.017
2929,27050084079,0.160740769207,0.839259230793,0.101256814825,0.738002415967,0.0594839543822,0.715950629729,0.879199799471,0.040787180699202404,10,7.77e-16,10,4.44e-16,0.21107135372697627,0.0011289903978562591,0.00075623414877942438,0.016
2930,27050084080,0.159463884532,0.840536115468,0.0998153493422,0.740720766125,0.0596485351902,0.718137107969,0.879264803307,0.04081825011353768,10,7.77e-16,10,5e-16,0.20066849492187044,0.00093793767370609548,0.00075094673157467622,0.016
2931,27050084081,0.155689885542,0.844310114458,0.0989601847647,0.745349929694,0.0567297007771,0.724567512143,0.884482810204,0.039487372157335603,10,5e-16,10,3.89e-16,0.19551364227099055,0.00093905602912026703,0.00088461760909738264,0.017
2932,27050084082,0.158536995724,0.841463004276,0.101781364108,0.739681640168,0.0567556316156,0.719681126546,0.883743161176,0.040350424537134881,10,6.66e-16,10,3.89e-16,0.21801525112647979,0.0011239320011341783,0.00080247850607398905,0.016
2933,27050084083,0.16086283125,0.83913716875,0.102942177393,0.736194991357,0.0579206538568,0.715718573579,0.881469164335,0.040212682173781988,10,6.11e-16,10,3.89e-16,0.19427559012449869,0.00097693548666411825,0.00075734068463922857,0.016
2934,27050084084,0.158399834111,0.841600165889,0.0993661761541,0.742233989735,0.0590336579572,0.719950349174,0.880427175233,0.039661108695497292,10,5.55e-16,10,3.89e-16,0.17791937019508852,0.00083148751661463855,0.00083447389975237608,0.016
2935,27050084085,0.161692907661,0.838307092339,0.102358436658,0.735948655681,0.0593344710037,0.714321952833,0.879192795633,0.040816119240743381,10,7.77e-16,10,5e-16,0.20001373997923799,0.00099672598452705315,0.00076665482573064149,0.016
2936,27050084086,0.153032206222,0.846967793778,0.0983599883907,0.748607805387,0.0546722178317,0.729112915648,0.888177430247,0.039475459582890379,10,5e-16,10,2.78e-16,0.22100248867655059,0.0011808936088477987,0.00078809294190029236,0.016
2937,27050084087,0.160760731101,0.839239268899,0.101617443101,0.737621825798,0.0591432879997,0.715911402392,0.879695912154,0.040159110865510966,10,6.11e-16,10,3.89e-16,0.1867158985802797,0.00089247181362090615,0.00071078487897125722,0.016
2938,27050084088,0.158338897452,0.841661102548,0.102523453669,0.739137648879,0.0558154437829,0.720006514465,0.885173817375,0.040072289379301115,10,6.11e-16,10,3.89e-16,0.20081354005525576,0.00097193814773622873,0.00075140484365714166,0.016
2939,27050084089,0.161037011445,0.838962988555,0.102970607821,0.735992380734,0.0580664036231,0.715423133745,0.881213285437,0.04079543486596917,10,7.22e-16,10,5e-16,0.19781812725072756,0.00093365877305016714,0.00073744941730341106,0.016
2940,27050084090,0.159164483473,0.840835516527,0.101431674179,0.739403842349,0.0577328092942,0.718620945687,0.882153973087,0.040524697050299013,10,6.66e-16,10,3.89e-16,0.20886022307856045,0.0011287772914685668,0.00079351294507425368,0.016
2941,27050084091,0.159690347761,0.840309652239,0.101354030307,0.738955621932,0.058336317454,0.717729839508,0.881139489198,0.039990949652914179,10,6.11e-16,10,3.89e-16,0.19114778713168223,0.0008999109192695372,0.00069818612147050688,0.016
2942,27050084092,0.158078169152,0.841921830848,0.100270850148,0.7416509807,0.0578073190039,0.720483335113,0.882308810259,0.040016529478152423,10,6.11e-16,10,3.89e-16,0.19483551001132449,0.00088472511372583685,0.00074379303642881089,0.016
2943,27050084093,0.158219217137,0.841780782863,0.100757653873,0.74102312899,0.0574615632635,0.720236346322,0.882782717328,0.040431694776059894,10,6.66e-16,10,3.89e-16,0.1997502316858103,0.00095066710526484489,0.00078878389447873103,0.016
2944,27050084094,0.161346732527,0.838653267473,0.100360121984,0.738293145489,0.0609866105434,0.714937858518,0.87684588036,0.04084461518447955,10,7.77e-16,10,5e-16,0.18064264086157789,0.00076993185587427028,0.00074228036224859484,0.016
2945,27050084095,0.158225491643,0.841774508357,0.102191526658,0.739582981699,0.056033964985,0.720204176713,0.884880200811,0.040459022427160256,10,7.22e-16,10,4.44e-16,0.195056478952363,0.00098709935890291495,0.00071321732176555521,0.016
2946,27050084096,0.151451959088,0.848548040912,0.098226688464,0.750321352448,0.0532252706244,0.731818940547,0.890709660633,0.03921611216409461,10,5e-16,10,2.78e-16,0.2031853532476654,0.00097801416862196007,0.00075576641206536084,0.016
2947,27050084097,0.155441549718,0.844558450282,0.101127454311,0.743430995971,0.0543140954074,0.724958289913,0.888096463164,0.039580556945216568,10,5.55e-16,10,3.33e-16,0.20182297815968653,0.00098857274949989342,0.00072101362919926057,0.016
2948,27050084098,0.163950859904,0.836049140096,0.103228454657,0.732820685438,0.0607224052469,0.710493005649,0.876621522165,0.041128155770298935,10,8.33e-16,10,5.55e-16,0.17497326487990106,0.00078508777367209911,0.00071957626844795656,0.016
2949,27050084099,0.155552958995,0.844447041005,0.100593482952,0.743853558053,0.0549594760428,0.724776387833,0.887119740796,0.039472672762914086,10,5e-16,10,3.89e-16,0.18759135131194449,0.00088070818495120475,0.00075159226165137443,0.016
2950,27050084100,0.156181452051,0.843818547949,0.0987149201723,0.745103627777,0.0574665318785,0.723733682872,0.883277159256,0.040241331335572783,10,6.11e-16,10,3.89e-16,0.22032097004439799,0.0011527740755040746,0.00079981858189360404,0.016
2951,27050084101,0.168994224444,0.831005775556,0.104150360569,0.726855414987,0.0648438638747,0.701992808842,0.869413417213,0.04206516587973895,10,1.05e-15,10,7.22e-16,0.17280789836287136,0.00074429651620893115,0.00066779620825568257,0.017
2952,27050084102,0.163958579227,0.836041420773,0.103162748874,0.732878671899,0.0607958303536,0.710480963214,0.876511767906,0.041190796338794577,10,8.88e-16,10,5e-16,0.19966821844481042,0.00097330119998190559,0.00077371330515844353,0.017
2953,27050084103,0.159664592296,0.840335407704,0.102797310456,0.737538097248,0.0568672818401,0.71775187853,0.883305644647,0.040424730300712988,10,7.22e-16,10,3.89e-16,0.19949666288991952,0.00096392994450572849,0.00072948801256525594,0.017
2954,27050084104,0.165724751502,0.834275248498,0.10521894697,0.729056301528,0.0605058045324,0.707472456809,0.876530313723,0.041895118758102506,10,1.05e-15,10,6.11e-16,0.1990315223315321,0.0010013296017500064,0.00070200848270909888,0.016
2955,27050084105,0.155414476991,0.844585523009,0.100225355901,0.744360167108,0.0551891210893,0.725017974135,0.886816663894,0.039080285732805281,10,5e-16,10,3.33e-16,0.18950313130060636,0.00096775498476644388,0.00080057164121048643,0.017
2956,27050084106,0.15797559537,0.84202440463,0.101316710101,0.740707694529,0.0566588852693,0.720641978663,0.884022453331,0.039835377410701645,10,6.11e-16,10,3.89e-16,0.17751463549364066,0.00076826452611015702,0.00073027352388920234,0.016
2957,27050084107,0.157007627413,0.842992372587,0.099656077171,0.743336295416,0.0573515502417,0.722313054905,0.883241792733,0.039644438140571087,10,5.55e-16,10,3.89e-16,0.1724563687411691,0.00076739165320479014,0.00076147556530463823,0.017
2958,27050084108,0.161231422797,0.838768577203,0.101265330941,0.737503246262,0.0599660918554,0.715119505158,0.878373810861,0.041017172033881603,10,8.33e-16,10,5.55e-16,0.17283786850657978,0.00077982741748564032,0.00068945063804836141,0.017
2959,27050084109,0.156880631745,0.843119368255,0.100207655808,0.742911712447,0.0566729759366,0.722520894419,0.884270843513,0.039673292125961608,10,5.55e-16,10,3.89e-16,0.17197348172599758,0.00072329074857124939,0.00072608338612415758,0.018
2960,27050084110,0.164189385697,0.835810614303,0.103965093615,0.731845520688,0.0602242920823,0.710079447425,0.877298450567,0.040742656952828707,10,7.22e-16,10,5e-16,0.17813261909755473,0.00079921801817442722,0.00071235776108598834,0.017
2961,27050084111,0.156270487756,0.843729512244,0.100184998822,0.743544513422,0.0560854889335,0.723559988479,0.885285627698,0.039575552516061673,10,5.55e-16,10,3.89e-16,0.1831897426343454,0.00086239199206862593,0.00078438655653496306,0.017
2962,27050084112,0.162565706372,0.837434293628,0.102440134358,0.73499415927,0.0601255720145,0.712844504966,0.877823329651,0.040352973493896743,10,6.66e-16,10,3.89e-16,0.20480361480081455,0.00099711315964372423,0.0007792961471145925,0.018
2963,27050084113,0.163733515069,0.836266484931,0.103780287938,0.732486196993,0.0599532271312,0.710851593327,0.877803082805,0.041387365169171873,10,8.88e-16,10,5e-16,0.19952227847319071,0.00096224564832222601,0.00068558336679713382,0.018
2964,27050084114,0.160536366627,0.839463633373,0.10299708608,0.736466547293,0.0575392805467,0.716270854737,0.882108001041,0.040496992815025917,10,7.22e-16,10,5e-16,0.18060074401509152,0.00085643099991487782,0.0007570146636798167,0.018
2965,27050084115,0.155194650367,0.844805349633,0.0996443561891,0.745160993444,0.0555502941778,0.725401497014,0.886340586732,0.039195634400434484,10,5e-16,10,3.33e-16,0.19342423480322424,0.00092648755374512509,0.00075820297539432838,0.018
2966,27050084116,0.160571304336,0.839428695664,0.102228105868,0.737200589796,0.0583431984685,0.716223186886,0.880917622284,0.040168549317497998,10,6.11e-16,10,4.44e-16,0.17140799251856931,0.00079306876242246963,0.00074575506559805712,0.018
2967,27050084117,0.15565308623,0.84434691377,0.0995681578218,0.744778755948,0.0560849284084,0.724621108953,0.885440000485,0.039610297548592632,10,5.55e-16,10,3.89e-16,0.20271283899083903,0.0010107178574530239,0.00085143592462773678,0.018
2968,27050084118,0.163666601256,0.836333398744,0.103319581579,0.733013817166,0.0603470196768,0.710971469487,0.877239690669,0.041209301567146035,10,8.88e-16,10,5e-16,0.20542715340827866,0.0010332354540007831,0.0007893499204600173,0.018
2969,27050084119,0.164766316488,0.835233683512,0.103890082552,0.73134360096,0.0608762339367,0.709107481139,0.876206235158,0.04128120189587485,10,8.88e-16,10,5.55e-16,0.18833517784944176,0.00088180240287276011,0.00077309272067651962,0.017
2970,27050084120,0.159475953877,0.840524046123,0.102901344086,0.737622702037,0.0565746097906,0.71807034017,0.883781517265,0.040411554019303381,10,7.22e-16,10,4.44e-16,0.19293024963319416,0.00093426797571997922,0.00076569783140377284,0.016
2971,27050084121,0.156275268495,0.843724731505,0.100469223678,0.743255507827,0.0558060448167,0.723547583128,0.885695311874,0.039466246722096657,10,5e-16,10,3.33e-16,0.19495073918613604,0.00097531903441793757,0.00081335822099510592,0.016
2972,27050084122,0.158010985255,0.841989014745,0.101155668128,0.740833346617,0.0568553171271,0.720584244284,0.883724979389,0.040031447156042843,10,6.11e-16,10,3.89e-16,0.20559404145751459,0.001009871903247048,0.00080557824050374836,0.016
2973,27050084123,0.166869330183,0.833130669817,0.104329538682,0.728801131135,0.0625397915003,0.705559436626,0.873278717932,0.042643548392651345,10,1.22e-15,10,7.77e-16,0.19104489085949428,0.00098062686365740109,0.00070590473620788007,0.016
2974,27050084124,0.160024318248,0.839975681752,0.101829655424,0.738146026328,0.0581946628238,0.717156321131,0.88126730883,0.040200543073605398,10,6.11e-16,10,4.44e-16,0.18051389965552578,0.00080757860177931484,0.00076505662454261507,0.016
2975,27050084125,0.163785779104,0.836214220896,0.103918659941,0.732295560955,0.0598671191625,0.710761290532,0.877917505383,0.041523889909261397,10,8.88e-16,10,6.11e-16,0.19036119106437077,0.00091328055275504653,0.00076102967721367021,0.016
2976,27050084126,0.15921261251,0.84078738749,0.101822339324,0.738965048166,0.0573902731856,0.718533398802,0.882645949051,0.040118823773605199,10,6.11e-16,10,4.44e-16,0.16744185009292101,0.00074782176649720953,0.00068101954232345908,0.016
2977,27050084127,0.157226517722,0.842773482278,0.100868974265,0.741904508013,0.0563575434568,0.721922443478,0.884649360763,0.039946017195078815,10,6.11e-16,10,3.89e-16,0.21354583417961071,0.0010589039029296674,0.00078647912797328516,0.017
2978,27050084128,0.15443680957,0.84556319043,0.100090384756,0.745472805674,0.0543464248136,0.72668767809,0.888300864051,0.038979265074642749,10,5e-16,10,3.33e-16,0.18428667598327042,0.00080704162572256175,0.00078964323881746421,0.016
2979,27050084129,0.1576849439,0.8423150561,0.100959213604,0.741355842496,0.0567257302954,0.721141438281,0.883995369534,0.03988342385899378,10,6.11e-16,10,3.89e-16,0.18572958027279352,0.00082188995960817788,0.00078245115886155995,0.016
2980,27050084130,0.161143773943,0.838856226057,0.102818887101,0.736037338956,0.0583248868423,0.71524461322,0.880807777428,0.040520817208379835,10,7.22e-16,10,4.44e-16,0.17869170627730446,0.00080701202774217321,0.00069808317549467007,0.016
2981,27050084131,0.156956823543,0.843043176457,0.100872678056,0.742170498401,0.0560841454868,0.722381256832,0.885117805097,0.039962395693191287,10,6.11e-16,10,3.89e-16,0.19905638985520713,0.0010113814917017429,0.00071716566315074392,0.016
2982,27050084132,0.157338500917,0.842661499083,0.100881152109,0.741780346974,0.0564573488077,0.721731770678,0.884475061125,0.040468025726086043,10,6.66e-16,10,3.89e-16,0.20711474930229057,0.00108102435345677,0.00079078096807457616,0.016
2983,27050084133,0.154994760379,0.845005239621,0.100545819444,0.744459420177,0.0544489409354,0.725728874564,0.888009979738,0.039934908503751636,10,6.11e-16,10,3.89e-16,0.21955484295890737,0.0011575720204337976,0.00080817243054598343,0.016
2984,27050084134,0.164328154847,0.835671845153,0.103808415805,0.731863429348,0.0605197390423,0.709847679125,0.876831841854,0.041480687133647408,10,8.88e-16,10,6.11e-16,0.18739913390075069,0.00090522079226200783,0.00071226126040522977,0.016
2985,27050084135,0.162303989902,0.837696010098,0.10184043338,0.735855576717,0.0604635565217,0.713295998991,0.877388087851,0.041605659082618596,10,9.44e-16,10,5e-16,0.2238515992971829,0.0012018486300293351,0.00079086149129687906,0.016
2986,27050084136,0.159709724113,0.840290275887,0.101573740767,0.738716535119,0.0581359833462,0.717693677199,0.881429368882,0.039952418096493608,10,6.11e-16,10,3.89e-16,0.1855851297071528,0.00088650906829151064,0.00079477816772176822,0.017
2987,27050084137,0.156981594041,0.843018405959,0.100892201434,0.742126204525,0.0560893926073,0.722338812357,0.88510397964,0.039458637402145939,10,5e-16,10,3.89e-16,0.17040216027143196,0.0007592690769415107,0.00074281188350897682,0.016
2988,27050084138,0.154096295685,0.845903704315,0.100673265873,0.745230438442,0.0534230298113,0.727260223366,0.889744384056,0.039557693775151545,10,5.55e-16,10,3.33e-16,0.20451520744923735,0.0010513000617404149,0.0007993182339199557,0.017
2989,27050084139,0.162108030841,0.837891969159,0.102249941903,0.735642027256,0.0598580889378,0.713621264871,0.878324602482,0.040436674721357993,10,6.66e-16,10,4.44e-16,0.18706117172675085,0.00094665926441035492,0.00070601149934031051,0.016
2990,27050084140,0.159635755271,0.840364244729,0.10108337928,0.739280865449,0.0585523759909,0.717826504454,0.880834988738,0.040707824468021202,10,7.22e-16,10,4.44e-16,0.20202954426929154,0.00098374522429626869,0.0007295506691117271,0.016
2991,27050084141,0.161541370004,0.838458629996,0.102223541609,0.736235088387,0.0593178283957,0.714580437184,0.879253239101,0.040176507313727884,10,6.11e-16,10,3.89e-16,0.19239304859078543,0.00097544052053964562,0.00075271660702954692,0.016
2992,27050084142,0.160255221874,0.839744778126,0.101794285312,0.737950492815,0.058460936562,0.716765390269,0.880820306586,0.040720860223022397,10,7.22e-16,10,4.44e-16,0.20207594455926947,0.0010030785590328757,0.00079881449341627671,0.016
2993,27050084143,0.159360543415,0.840639456585,0.101703317716,0.738936138869,0.0576572256994,0.718284137711,0.882217638484,0.040265117170554567,10,6.66e-16,10,4.44e-16,0.17453047895297213,0.00077199384641291058,0.00073205547976361079,0.016
2994,27050084144,0.160872159526,0.839127840474,0.101515914678,0.737611925796,0.0593562448473,0.715724166446,0.879356168524,0.04028461379953592,10,6.66e-16,10,4.44e-16,0.18097499801252592,0.00082687691803679019,0.00075582406178157898,0.016
2995,27050084145,0.168276144117,0.831723855883,0.104088155303,0.72763570058,0.0641879888138,0.703198935363,0.87053814508,0.042538263689727164,10,1.22e-15,10,7.22e-16,0.20342669133386249,0.0010285109142427222,0.00073255737878959756,0.016
2996,27050084146,0.160222737193,0.839777262807,0.102943764888,0.736833497918,0.0572789723047,0.716803214385,0.882565964508,0.040160152264008951,10,6.11e-16,10,3.89e-16,0.18810682154966263,0.00081253949677305307,0.00078296034102208142,0.016
2997,27050084147,0.156127745211,0.843872254789,0.100025800296,0.743846454492,0.0561019449146,0.723805499379,0.885296864783,0.039621707398484904,10,5.55e-16,10,3.89e-16,0.18048873324737535,0.00080453985031672551,0.00074484590399878246,0.016
2998,27050084148,0.15659626469,0.84340373531,0.100664385927,0.742739349383,0.0559318787631,0.72299807831,0.885430768729,0.039530675680001459,10,5.55e-16,10,3.89e-16,0.19345917190256734,0.00088700753546859642,0.00076022522085676463,0.016
2999,27050084149,0.15502583921,0.84497416079,0.0989937800516,0.745980380739,0.0560320591579,0.725699146965,0.885674512735,0.04008147386368565,10,6.11e-16,10,3.89e-16,0.21839276467832336,0.0010790773292927006,0.00084723420474306938,0.017
3000,27050084150,0.15988017723,0.84011982277,0.102166690299,0.737953132471,0.0577134869302,0.717395688488,0.88200948546,0.040446831994725201,10,7.22e-16,10,5e-16,0.17662533276677927,0.00079065049723856906,0.00080507305859811237,0.017
3001,27050084151,0.162958831415,0.837041168585,0.102823399805,0.734217768781,0.0601354316098,0.712174335169,0.877716409085,0.040791094534113899,10,7.77e-16,10,5e-16,0.19929325393652408,0.0010030950240447725,0.0008078166472800433,0.017
3002,27050084152,0.160263545588,0.839736454412,0.101666532836,0.738069921577,0.0585970127521,0.716753196977,0.880618233487,0.039947020829557811,10,6.11e-16,10,3.89e-16,0.18411144347363551,0.00085113701987055276,0.00076321461800363082,0.018
3003,27050084153,0.158060704395,0.841939295605,0.101084644383,0.740854651221,0.0569760600118,0.720500809312,0.883535290636,0.04050567489410304,10,6.66e-16,10,4.44e-16,0.18736042752868964,0.00084091478073151883,0.00071810661455408355,0.018
3004,27050084154,0.160782757699,0.839217242301,0.10125465345,0.737962588851,0.0595281042496,0.715879529384,0.879124845859,0.04025527148965255,10,6.66e-16,10,4.44e-16,0.1750079509259227,0.00080089339362348798,0.00074015871727063285,0.018
3005,27050084155,0.163720905334,0.836279094666,0.10329250434,0.732986590326,0.0604284009934,0.710880197465,0.877107368955,0.040985919330017849,10,7.77e-16,10,5e-16,0.18068503271255032,0.00080201981991426599,0.00073202117008766728,0.018
3006,27050084156,0.154739451259,0.845260548741,0.101273560724,0.743986988017,0.0534658905358,0.726153487921,0.889519425735,0.039250378485226813,10,5e-16,10,3.33e-16,0.19261174847746176,0.00088562534484464364,0.0007529262135298171,0.018
3007,27050084157,0.159772803336,0.840227196664,0.101075754922,0.739151441741,0.058697048414,0.717594155637,0.880589216819,0.040965028888969253,10,8.33e-16,10,5e-16,0.19714200051416941,0.00098467402351060736,0.00065063765456000182,0.018
3008,27050084158,0.154648286924,0.845351713076,0.0992840813275,0.746067631749,0.0553642055963,0.726338878098,0.886751213251,0.039311204902246613,10,5e-16,10,3.33e-16,0.18837101091435937,0.00088553293025368644,0.00072055374325264614,0.018
3009,27050084159,0.156985630095,0.843014369905,0.101906223317,0.741108146588,0.0550794067783,0.722316734046,0.886587978906,0.039306558548511179,10,5e-16,10,3.89e-16,0.15836102240377903,0.0007027511944201982,0.00072631464299809383,0.018
3010,27050084160,0.157026123926,0.842973876074,0.101322376293,0.741651499781,0.0557037476334,0.722256586912,0.885660016427,0.039748043290638656,10,6.11e-16,10,3.89e-16,0.194416940992439,0.00097608576568163367,0.00075905589620558415,0.018
3011,27050084161,0.157215198576,0.842784801424,0.101837694276,0.740947107147,0.0553775043,0.721927168619,0.88609311117,0.040142116353146857,10,6.11e-16,10,3.33e-16,0.22915801619479259,0.0011881439607547679,0.00079645709935306081,0.018
3012,27050084162,0.16663759172,0.83336240828,0.104429281944,0.728933126336,0.0622083097753,0.705947751935,0.87381873165,0.0415784359335108,10,9.44e-16,10,6.66e-16,0.16811014077456088,0.0007336988106696735,0.00066405802613517576,0.017
3013,27050084163,0.160199188665,0.839800811335,0.102561281926,0.73723952941,0.0576379067389,0.716848871168,0.882043875152,0.040515275643841962,10,7.22e-16,10,5e-16,0.18304889006060776,0.00086251659694555117,0.00068428270695788918,0.017
3014,27050084164,0.154621170908,0.845378829092,0.100978321599,0.744400507493,0.0536428493097,0.726359734057,0.889288960677,0.039176485411806523,10,5e-16,10,3.33e-16,0.19158849075949014,0.00095183896381285243,0.00071950691234028933,0.017
3015,27050084165,0.156164037362,0.843835962638,0.0997606122722,0.744075350366,0.0564034250895,0.723747659574,0.884844582167,0.039791156966795589,10,5.55e-16,10,3.89e-16,0.19770505344119049,0.00096618847959708425,0.00072158966223334685,0.017
3016,27050084166,0.156618096158,0.843381903842,0.100727530827,0.742654373015,0.0558905653313,0.722959965013,0.885486111047,0.039856749938765874,10,6.11e-16,10,3.89e-16,0.1956989248746861,0.00094349008080036744,0.00078960376515592142,0.017
3017,27050084167,0.163363665491,0.836636334509,0.103251468766,0.733384865743,0.0601121967253,0.711484026915,0.877655717989,0.040892504680169577,10,7.77e-16,10,5e-16,0.17704513518284593,0.00077890607248898801,0.00078389146302717822,0.017
3018,27050084168,0.159738616869,0.840261383131,0.100505299493,0.739756083638,0.059233317376,0.7176606966,0.879808976683,0.040330221693545693,10,6.66e-16,10,3.89e-16,0.19236897612464343,0.00092627305960117071,0.00076981928187453091,0.017
3019,27050084169,0.155868130028,0.844131869972,0.101351235995,0.742780633977,0.0545168940332,0.72422790583,0.887691932803,0.040179001173969962,10,6.11e-16,10,3.89e-16,0.21768004262668528,0.0011189674554298007,0.00073779925596038887,0.017
3020,27050084170,0.164590167627,0.835409832373,0.103334691308,0.732075141065,0.0612554763184,0.709412846287,0.875689368029,0.041401083423186602,10,8.88e-16,10,5.55e-16,0.18255867287111016,0.00087879529270756156,0.00071073496431128553,0.017
3021,27050084171,0.154584709629,0.845415290371,0.100219313195,0.745195977175,0.0543653964339,0.726433337406,0.888235757671,0.039630436478155673,10,5.55e-16,10,3.89e-16,0.19661075527723215,0.0009472712371832049,0.00077508519184129438,0.017
3022,27050084172,0.16266679965,0.83733320035,0.102137754203,0.735195446148,0.0605290454467,0.712678153351,0.877206301021,0.04143802356587041,10,9.44e-16,10,5.55e-16,0.21315587644050549,0.0011265564232546773,0.00082535401889681612,0.017
3023,27050084173,0.165111837685,0.834888162315,0.104777590604,0.730110571711,0.060334247081,0.708511707251,0.87692339728,0.041912718759671307,10,9.99e-16,10,6.11e-16,0.21060359639884851,0.0010918741757888755,0.00082013919929751231,0.017
3024,27050084174,0.158664784282,0.841335215718,0.101520353479,0.739814862238,0.0571444308034,0.71946800265,0.883140398167,0.039545079937528718,10,5.55e-16,10,3.89e-16,0.17890854611714013,0.00086479467021230503,0.0008454712613320236,0.017
3025,27050084175,0.162176822573,0.837823177427,0.102666069343,0.735157108084,0.0595107532302,0.713498672741,0.878819036266,0.041029241318464402,10,7.77e-16,10,5e-16,0.19396637733112132,0.00095310853783290119,0.00070433540208205748,0.017
3026,27050084176,0.162384187281,0.837615812719,0.103187247448,0.734428565271,0.0591969398333,0.713140188079,0.879231488686,0.04117158028592445,10,8.33e-16,10,5e-16,0.20163775409684714,0.0010822395649097557,0.00079259035013350783,0.017
3027,27050084177,0.163335761651,0.836664238349,0.102388244581,0.734275993768,0.0609475170705,0.711544102787,0.876434063466,0.0413118202683595,10,8.88e-16,10,5e-16,0.20156970308718336,0.0010071948078953501,0.00072085448039948901,0.017
3028,27050084178,0.164200033396,0.835799966604,0.10400471211,0.731795254493,0.0601953212864,0.710060887971,0.877338573916,0.04111623127750217,10,8.33e-16,10,5.55e-16,0.17544698318865837,0.00082202331920358041,0.00069564470869449852,0.017
3029,27050084179,0.160331866741,0.839668133259,0.10194776707,0.737720366189,0.058384099671,0.716633172086,0.880914883153,0.040128467659373293,10,6.11e-16,10,4.44e-16,0.18376363846211596,0.00095924231915248625,0.00076623328984400151,0.017
3030,27050084180,0.155632233471,0.844367766529,0.100597517816,0.743770248713,0.0550347156548,0.724641208738,0.886989340844,0.039841638209730718,10,5.55e-16,10,3.89e-16,0.21383671042684849,0.0010670970253410742,0.00085669154590284227,0.017
3031,27050084181,0.163929628506,0.836070371494,0.103487349559,0.732583021934,0.060442278947,0.710524955401,0.877038336857,0.041336904920223773,10,8.88e-16,10,5e-16,0.19899401664511263,0.00090580910499543654,0.00063177887925128132,0.018
3032,27050084182,0.163095821142,0.836904178858,0.103352732417,0.733551446441,0.0597430887252,0.711934941398,0.878261142005,0.041265257721544442,10,8.88e-16,10,5e-16,0.18977626821902793,0.00086331038140021192,0.00071014638749215743,0.017
3033,27050084183,0.15867774874,0.84132225126,0.101919861511,0.73940238975,0.0567578872291,0.719439992719,0.883705583991,0.040175341312863821,10,6.11e-16,10,3.89e-16,0.1968868990807745,0.00090785707210836071,0.00071368411639996044,0.017
3034,27050084184,0.159569618702,0.840430381298,0.102586133434,0.737844247864,0.0569834852676,0.717916158515,0.883157715045,0.040566631433086357,10,7.22e-16,10,3.89e-16,0.20993257092318018,0.0010837105927245119,0.00080355658109644969,0.017
3035,27050084185,0.157460574433,0.842539425567,0.100690802118,0.741848623449,0.0567697723157,0.721527000127,0.883985692101,0.040276578758714543,10,6.66e-16,10,3.89e-16,0.20217051298604805,0.0009763445734987039,0.00076117734048321891,0.018
3036,27050084186,0.167025275603,0.832974724397,0.10537291404,0.727601810357,0.0616523615628,0.705281527842,0.874548159695,0.042043634721183949,10,1.11e-15,10,6.11e-16,0.20005161231965318,0.00097742179564491607,0.00078080025870257955,0.017
3037,27050084187,0.159898938388,0.840101061612,0.100310031375,0.739791030238,0.0595889070131,0.717391722339,0.879247513321,0.04069182141555909,10,7.22e-16,10,5e-16,0.19152318558354198,0.00090432424598208992,0.00076639147468241843,0.018
3038,27050084188,0.162215172127,0.837784827873,0.102598055316,0.735186772557,0.0596171168112,0.71343483492,0.878653589133,0.040892802612874847,10,7.22e-16,10,5e-16,0.19160267901241823,0.00087177503925995009,0.00073147183114123486,0.018
3039,27050084189,0.163016291633,0.836983708367,0.101966281283,0.735017427083,0.0610500103498,0.712090104295,0.876358209499,0.04064136327515129,10,7.22e-16,10,5e-16,0.17691641603790831,0.00084454730430785243,0.00075282356694911007,0.017
3040,27050084190,0.160277984813,0.839722015187,0.102956561433,0.736765453754,0.0573214233798,0.716709370856,0.882490281867,0.040345420134832388,10,6.66e-16,10,3.89e-16,0.19623637336732669,0.00091529209919522468,0.00078081494263365441,0.016
3041,27050084191,0.159910307825,0.840089692175,0.101435295597,0.738654396579,0.0584750122278,0.717355562906,0.880882548808,0.040739808684775142,10,7.22e-16,10,4.44e-16,0.20313471442522157,0.0010251017925772034,0.00075571805446199346,0.017
3042,27050084192,0.163129458874,0.836870541126,0.103232163723,0.733638377402,0.0598972951514,0.711879922353,0.878026525694,0.04061010765734701,10,7.77e-16,10,5.55e-16,0.1645574045943814,0.00076176775119163374,0.0007488861667213142,0.017
3043,27050084193,0.166432293877,0.833567706123,0.105065808876,0.728501897247,0.0613664850008,0.706283628966,0.875103193713,0.041571687268994371,10,9.44e-16,10,6.11e-16,0.1768684560165974,0.00072025850484528687,0.00075580563454652634,0.018
3044,27050084194,0.158521954045,0.841478045955,0.100404159169,0.741073886786,0.0581177948754,0.719727333905,0.88174401915,0.040775230683639467,10,7.22e-16,10,4.44e-16,0.20143803867414556,0.000980806629852419,0.00077778635668780531,0.018
3045,27050084195,0.16018675603,0.83981324397,0.102824771079,0.736988472891,0.0573619849506,0.716865995119,0.88245255321,0.040597230567456739,10,7.22e-16,10,3.89e-16,0.20285045484555297,0.00093761913744502357,0.00072369850430863364,0.018
3046,27050084196,0.160811079815,0.839188920185,0.102770860162,0.736418060023,0.0580402196528,0.715808807737,0.881305731312,0.040961856452999976,10,7.77e-16,10,5e-16,0.18861415905018386,0.00090112057282015648,0.00072945284582301418,0.018
3047,27050084197,0.161667825356,0.838332174644,0.102605408457,0.735726766187,0.0590624168992,0.714360694145,0.879598751318,0.041105602408273427,10,8.33e-16,10,5e-16,0.18616428204868429,0.00086225191672379428,0.00074738559516921864,0.018
3048,27050084198,0.160314835906,0.839685164094,0.101429948098,0.738255215996,0.0588848878076,0.716669806267,0.880182655127,0.040050595259318797,10,6.11e-16,10,4.44e-16,0.16848607281889194,0.00072478872410702399,0.00074399284052518912,0.018
3049,27050084199,0.158113955185,0.841886044815,0.10047142875,0.741414616065,0.0576425264349,0.720419510474,0.88254235955,0.040173363626609469,10,6.11e-16,10,4.44e-16,0.17476107864387447,0.00082398971818871088,0.00072029700712611215,0.018
3050,27050084200,0.159728701934,0.840271298066,0.103172491422,0.737098806643,0.0565562105119,0.717637506014,0.883747551431,0.040692742387458666,10,7.22e-16,10,5e-16,0.18603664105566542,0.00086784551411487373,0.00073634519404202085,0.018
3051,27050084201,0.159068984464,0.840931015536,0.101234928879,0.739696086657,0.057834055585,0.718785996075,0.882028257551,0.039735684304666542,10,5.55e-16,10,3.89e-16,0.16764460175964579,0.00080368058302185028,0.0007486076445165921,0.018
3052,27050084202,0.163605521023,0.836394478977,0.104306946031,0.732087532946,0.0592985749923,0.711059784006,0.878795485242,0.041525566409704368,10,8.88e-16,10,5e-16,0.20758860265376888,0.0010486514720534079,0.00073931030813913592,0.018
3053,27050084203,0.16087572962,0.83912427038,0.10262467954,0.73649959084,0.0582510500806,0.715701487672,0.880980297391,0.040223098470821554,10,6.11e-16,10,3.89e-16,0.18846167677603509,0.00089310866334361765,0.00069725420231149993,0.018
3054,27050084204,0.158664641008,0.841335358992,0.101406985948,0.739928373044,0.0572576550597,0.719469946486,0.882973957986,0.040335245879393099,10,6.66e-16,10,4.44e-16,0.1789558013531668,0.00078651642561419907,0.00077401121531108527,0.018
3055,27050084205,0.160225062817,0.839774937183,0.101958184084,0.737816753099,0.0582668787336,0.716814055752,0.881112874775,0.041716342115472427,10,9.99e-16,10,5e-16,0.23899373278327807,0.0013067097425747253,0.00071920285053030596,0.018
3056,27050084206,0.155733468533,0.844266531467,0.0991963438182,0.745070187649,0.0565371247144,0.724489695553,0.884755096244,0.039910455482183249,10,6.11e-16,10,3.89e-16,0.18663150045941035,0.00090765394237543899,0.0007245612442907778,0.018
3057,27050084207,0.159204519317,0.840795480683,0.102784151661,0.738011329022,0.0564203676552,0.718532707448,0.884073973511,0.040970617595447456,10,8.33e-16,10,4.44e-16,0.21971920887885699,0.0011517465664177867,0.00074636639546269096,0.018
3058,27050084208,0.157198491096,0.842801508904,0.100515007178,0.742286501725,0.0566834839181,0.721975431879,0.884177026584,0.040190519324531639,10,6.11e-16,10,3.89e-16,0.20298988574906407,0.0010274255166757324,0.00077221366627573142,0.018
3059,27050084209,0.164281391725,0.835718608275,0.104736635691,0.730981972584,0.0595447560338,0.709912645936,0.878276221325,0.04187098540464658,10,9.99e-16,10,6.11e-16,0.19899588925157152,0.00092274773769635238,0.00072420569901997841,0.018
3060,27050084210,0.157216217145,0.842783782855,0.101107670142,0.741676112713,0.0561085470037,0.721936386198,0.88501799918,0.03991351144820638,10,6.11e-16,10,3.89e-16,0.18663677272171986,0.00088158323738795231,0.00071463114374955747,0.018
3061,27050084211,0.161005948484,0.838994051516,0.102599760344,0.736394291172,0.0584061881403,0.715481304129,0.880721107078,0.040852708342646801,10,7.22e-16,10,5e-16,0.19949934527919266,0.00094892714825916234,0.00076818259103490435,0.018
3062,27050084212,0.165232997984,0.834767002016,0.104754211072,0.730012790945,0.060478786912,0.708307868896,0.876682977746,0.041766468753808378,10,9.99e-16,10,6.11e-16,0.18864774628418779,0.00093541298647041387,0.00076002790516134305,0.018
3063,27050084213,0.154713758603,0.845286241397,0.100379716751,0.744906524647,0.0543340418521,0.726210731666,0.888249425274,0.03944306762873398,10,5e-16,10,2.78e-16,0.21988004739005251,0.0011132126085306852,0.00087281494550879406,0.018
3064,27050084214,0.159477124065,0.840522875935,0.101672986123,0.738849889812,0.0578041379427,0.718086780114,0.881973443852,0.040238110479519536,10,6.11e-16,10,3.89e-16,0.20077719063811439,0.00095585414472535931,0.00077772899313177397,0.018
3065,27050084215,0.163121019527,0.836878980473,0.101959811494,0.734919168978,0.061161208033,0.711913264854,0.876170156753,0.040657929330338148,10,7.22e-16,10,5e-16,0.1862639577131866,0.00088282094059566492,0.00077695810043187301,0.018
3066,27050084216,0.163757168278,0.836242831722,0.102968247793,0.733274583929,0.060788920485,0.710823844135,0.876568838046,0.041294538895349869,10,8.88e-16,10,6.11e-16,0.18026070795763771,0.00084168643939781188,0.00082371426996087919,0.018
3067,27050084217,0.160686932653,0.839313067347,0.10175547753,0.737557589816,0.0589314551228,0.716034359533,0.880025023597,0.040685741942907291,10,7.22e-16,10,5e-16,0.17879153902264833,0.00079530947881813131,0.00077590465739891482,0.018
3068,27050084218,0.160038430765,0.839961569235,0.102558937623,0.737402631612,0.0574794931424,0.717121453246,0.882315436813,0.041306419521732821,10,8.88e-16,10,5e-16,0.2016203261577495,0.0010116811255080349,0.00071277347390219211,0.018
3069,27050084219,0.158839154541,0.841160845459,0.0999076221427,0.741253223316,0.0589315323988,0.719196091811,0.880470407271,0.040543040666075718,10,7.22e-16,10,4.44e-16,0.19811686866858935,0.00096011941178179351,0.00077386811165653074,0.018
3070,27050084220,0.155675162002,0.844324837998,0.0992346391229,0.745090198875,0.0564405228796,0.724588488066,0.88491166207,0.039359775713410428,10,5e-16,10,3.33e-16,0.19420705086577794,0.00089882265546816626,0.0007732115069930439,0.016
3071,27050084221,0.161970308125,0.838029691875,0.101773097438,0.736256594437,0.0601972106867,0.713861381938,0.877858565384,0.041045394829167171,10,8.33e-16,10,5e-16,0.21606387260137405,0.001133855558799415,0.00080433319799497226,0.016
3072,27050084222,0.162397771031,0.837602228969,0.103244533009,0.73435769596,0.0591532380216,0.713116360807,0.879292540373,0.041333916840239501,10,8.88e-16,10,5.55e-16,0.18907512812553418,0.00090236617520733989,0.00070239967874789256,0.016
3073,27050084223,0.161722349972,0.838277650028,0.102156424143,0.736121225886,0.0595659258288,0.714275160457,0.878845500707,0.041318561478422611,10,8.88e-16,10,5e-16,0.19992346847132259,0.00098947212293452316,0.00075380216077469686,0.016
3074,27050084224,0.161773205027,0.838226794973,0.102660404895,0.735566390078,0.0591128001317,0.714181547409,0.879499677853,0.039669080420853702,10,5.55e-16,10,3.89e-16,0.16282616228808799,0.00071389049502789488,0.0008102431043438287,0.016
3075,27050084225,0.159543074891,0.840456925109,0.101660421133,0.738796503976,0.0578826537578,0.717975076102,0.881842067032,0.040670893021340228,10,7.77e-16,10,3.89e-16,0.21527832368619726,0.0011526568585195653,0.00076966505147046287,0.016
3076,27050084226,0.15531945087,0.84468054913,0.0990788529634,0.745601696166,0.0562405979067,0.725197180864,0.885294410565,0.039396265123505081,10,5e-16,10,3.33e-16,0.21118626330678358,0.0010721006707616484,0.00076717086747637032,0.016
3077,27050084227,0.154502988458,0.845497011542,0.0987286349163,0.746768376626,0.0557743535414,0.726595157809,0.886184706347,0.03900066747787858,10,5e-16,10,3.33e-16,0.18759650230507663,0.00085472269171526691,0.00081022281419210293,0.016
3078,27050084228,0.166408641711,0.833591358289,0.104178136132,0.729413222157,0.0622305055793,0.706336745546,0.873838201042,0.041793643020566158,10,9.99e-16,10,6.11e-16,0.1835680646908131,0.00082414319070083864,0.00078065080504326168,0.016
3079,27050084229,0.157587646991,0.842412353009,0.100334159421,0.742078193588,0.0572534875704,0.721316253127,0.883243273446,0.039697046607412488,10,5.55e-16,10,3.89e-16,0.19149524661663719,0.00088017249071335399,0.00077287344747236806,0.016
3080,27050084230,0.162712554485,0.837287445515,0.101776549805,0.735510895711,0.06093600468,0.712606234507,0.876597180148,0.041420916367891421,10,8.88e-16,10,5e-16,0.23137198817570925,0.0012213936047353697,0.00075522859876884976,0.016
3081,27050084231,0.157287100777,0.842712899223,0.099812063629,0.742900835594,0.057475037148,0.721835238613,0.882991385641,0.039924161031134275,10,6.11e-16,10,3.89e-16,0.19066521196956054,0.00091195010832536975,0.00080548752462079388,0.017
3082,27050084232,0.158531383798,0.841468616202,0.101616322298,0.739852293905,0.0569150614996,0.719693134347,0.883510116246,0.040159802377558576,10,6.11e-16,10,5e-16,0.16070540868406435,0.00072598686950954019,0.00071787817301880309,0.016
3083,27050084233,0.163448254094,0.836551745906,0.102387628485,0.734164117422,0.0610606256088,0.711354130182,0.876241453225,0.040967049112777904,10,8.33e-16,10,5e-16,0.19090606437565971,0.00089900448516357491,0.00076017012790348805,0.016
3084,27050084234,0.161318410411,0.838681589589,0.101578824945,0.737102764643,0.0597395854662,0.714967526178,0.878686136445,0.041021721877881216,10,8.33e-16,10,5e-16,0.18284444078461881,0.00081051012072441437,0.00079565284974179005,0.017
3085,27050084235,0.163279473856,0.836720526144,0.101927108074,0.73479341807,0.0613523657822,0.71164609047,0.875851981238,0.041549435365045066,10,9.99e-16,10,5e-16,0.22126573586228937,0.0011815599050496127,0.00079759222461825863,0.016
3086,27050084236,0.155518039763,0.844481960237,0.0999494424217,0.744532517815,0.0555685973413,0.724845570158,0.886232856371,0.039465679953223996,10,5e-16,10,3.33e-16,0.1960978132186536,0.00095783031081894427,0.00082454889585391647,0.016
3087,27050084237,0.160859336033,0.839140663967,0.102178890727,0.736961773239,0.0586804453064,0.715735943436,0.880352868486,0.041023368496676184,10,8.33e-16,10,4.44e-16,0.20796027353015623,0.0010232060054214864,0.00072325375237729847,0.017
3088,27050084238,0.159115721807,0.840884278193,0.101011177109,0.739873101084,0.0581045446981,0.718710018502,0.881619223012,0.040893582204792098,10,7.77e-16,10,3.89e-16,0.23020592932889916,0.0012066200204780516,0.00074552362660534736,0.017
3089,27050084239,0.159048568606,0.840951431394,0.101288396449,0.739663034945,0.0577601721575,0.718819850132,0.882141840275,0.040280326806021519,10,6.66e-16,10,3.89e-16,0.19952848118053002,0.0010647045274069125,0.00079588454996300001,0.018
3090,27050084240,0.161600776985,0.838399223015,0.101874454875,0.736524768139,0.0597263221099,0.714485128188,0.878638517548,0.040270837128294337,10,6.11e-16,10,5e-16,0.15100942739528589,0.00064105811431916472,0.000700548087038135,0.018
3091,27050084241,0.15825951539,0.84174048461,0.101368618447,0.740371866163,0.0568908969431,0.720158709227,0.883611936484,0.039934072664057726,10,6.11e-16,10,3.89e-16,0.19274642523863494,0.00092063459848860105,0.00081832906713477215,0.018
3092,27050084242,0.160269191861,0.839730808139,0.10174348522,0.737987322919,0.0585257066415,0.716742471736,0.880721720126,0.040594262046069536,10,7.22e-16,10,4.44e-16,0.20072585033464463,0.00095604716230236547,0.00077613623143703715,0.018
3093,27050084243,0.162854589596,0.837145410404,0.101880781351,0.735264629053,0.0609738082458,0.712364623477,0.876508210624,0.041261694792735656,10,8.33e-16,10,5e-16,0.20165667493205253,0.00091950136621233485,0.00075336654744151638,0.018
3094,27050084244,0.157169298902,0.842830701098,0.100194504239,0.742636196858,0.0569747946627,0.722029902854,0.883755897543,0.040716619111795242,10,7.22e-16,10,4.44e-16,0.21861795549042939,0.0011081110926175618,0.00081425428450844441,0.018
3095,27050084245,0.158319090009,0.841680909991,0.102062615358,0.739618294633,0.0562564746509,0.720047079232,0.88453019654,0.04001001054365308,10,6.11e-16,10,3.89e-16,0.19490967728018171,0.00091751395655358949,0.0007355999533487195,0.018
3096,27050084246,0.157947867215,0.842052132785,0.100237248687,0.741814884098,0.0577106185276,0.720705300173,0.882482861897,0.040041333378474153,10,6.11e-16,10,3.89e-16,0.20801425106996507,0.0010416052745816783,0.00077573500183758146,0.018
3097,27050084247,0.165328872278,0.834671127722,0.10464834511,0.730022782612,0.0606805271682,0.708147902646,0.876364299386,0.041370082334329733,10,8.88e-16,10,6.11e-16,0.16342306221285485,0.00071948030872670684,0.00070613543013369016,0.018
3098,27050084248,0.162519145533,0.837480854467,0.102597323533,0.734883530933,0.0599218220003,0.712920860096,0.87813387279,0.0410553554576416,10,8.33e-16,10,5e-16,0.18163028676143222,0.00089715791391418,0.00072550468087358481,0.018
3099,27050084249,0.158294705525,0.841705294475,0.101017303598,0.740687990877,0.0572774019272,0.720104188419,0.883035064491,0.04013812265356291,10,6.11e-16,10,3.89e-16,0.18444011721422315,0.00082963038540473583,0.00078756779739520876,0.018
3100,27050084250,0.160560070649,0.839439929351,0.101204545869,0.738235383482,0.0593555247797,0.716257575697,0.879431876652,0.040574264573359588,10,7.22e-16,10,5e-16,0.18172510001177655,0.00083988423673358971,0.00072383500952592414,0.018
3101,27050084251,0.158086356446,0.841913643554,0.100711640954,0.7412020026,0.057374715492,0.720462809268,0.88294287114,0.04034910960513452,10,6.66e-16,10,3.89e-16,0.18671951487182459,0.00084385896126945234,0.00069366808201165521,0.018
3102,27050084252,0.160813725889,0.839186274111,0.101098009793,0.738088264318,0.0597157160959,0.715829418043,0.878841595536,0.041240762043563146,10,8.88e-16,10,5e-16,0.21198920971055601,0.0010855354824121479,0.00069411974253880018,0.018
3103,27050084253,0.162305945158,0.837694054842,0.102620146272,0.73507390857,0.0596857988855,0.71328099693,0.878531173156,0.040974140329200777,10,7.77e-16,10,5e-16,0.19138257137802561,0.00088764437867911578,0.00072517935849540031,0.018
3104,27050084254,0.155350562856,0.844649437144,0.0994574650983,0.745191972046,0.0558930977573,0.725138457147,0.885797567782,0.039505272430536843,10,5.55e-16,10,3.89e-16,0.19367487020398921,0.00096180510335776195,0.00081876328631316634,0.018
3105,27050084255,0.159321261346,0.840678738654,0.101843681861,0.738835056792,0.0574775794849,0.718348691688,0.882491278588,0.040465991946879963,10,6.66e-16,10,3.89e-16,0.19543058575198979,0.00092293609444876843,0.00070487170853244553,0.018
3106,27050084256,0.163537837118,0.836462162882,0.103699242561,0.732762920321,0.0598385945569,0.71118318259,0.878017290675,0.041257502495017598,10,8.88e-16,10,5.55e-16,0.18727582847162549,0.00086522801470729203,0.00072090603690890941,0.018
3107,27050084257,0.165499731749,0.834500268251,0.10374483178,0.730755436471,0.0617548999697,0.707873591925,0.874745372735,0.041916655158748213,10,1.05e-15,10,6.11e-16,0.19516635662089221,0.00097385100659545289,0.00070480463995601966,0.018
3108,27050084258,0.164478780404,0.835521219596,0.102343442746,0.73317777685,0.0621353376576,0.709615575811,0.87442148929,0.041600538998171323,10,9.44e-16,10,5.55e-16,0.20593768164920179,0.0009780226371612613,0.00073580069233997907,0.018
3109,27050084259,0.15927858308,0.84072141692,0.101176308075,0.739545108846,0.0581022750047,0.718431128387,0.881583110171,0.040083779218282933,10,6.11e-16,10,3.89e-16,0.20201140351657609,0.0010203415490327764,0.00077602515801718187,0.018
3110,27050084260,0.153829959705,0.846170040295,0.0989731898387,0.747196850456,0.0548567698667,0.727740546124,0.887703640898,0.03887304744558906,10,4.44e-16,10,3.33e-16,0.16862471277136126,0.00075177639174429803,0.00082143121670848326,0.018
3111,27050084261,0.161595619544,0.838404380456,0.102820988643,0.735583391812,0.0587746309013,0.714479658782,0.880039025552,0.041303953019832924,10,8.88e-16,10,5e-16,0.21455583825772107,0.0011075264554925635,0.00071880567308139128,0.018
3112,27050084262,0.159182766378,0.840817233622,0.102529420496,0.738287813126,0.0566533458816,0.718573448324,0.883736692095,0.040085855933991395,10,6.11e-16,10,4.44e-16,0.16408079876137283,0.00068864674639485413,0.00070415139737224945,0.018
3113,27050084263,0.157130044028,0.842869955972,0.0997628274776,0.743107128494,0.0573672165506,0.72210316333,0.883188584218,0.039930994064694192,10,6.11e-16,10,3.89e-16,0.19313996165005798,0.00094627091576739326,0.00077558124613684952,0.018
3114,27050084264,0.158502762914,0.841497237086,0.101604063728,0.739893173359,0.056898699186,0.719741933397,0.883541145746,0.04061578866931978,10,7.22e-16,10,4.44e-16,0.20460897767504049,0.001049540535543175,0.00072323168910257488,0.018
3115,27050084265,0.156774730235,0.843225269765,0.100076508724,0.74314876104,0.056698221511,0.722703102779,0.884259879087,0.039598515992184086,10,5.55e-16,10,3.89e-16,0.17786356090392574,0.00083606410786954421,0.00071130736076723369,0.018
3116,27050084266,0.159658418968,0.840341581032,0.102481687685,0.737859893347,0.0571767312833,0.717767084699,0.882852146898,0.040511744176773605,10,7.22e-16,10,4.44e-16,0.19960277480838062,0.00098151275117223263,0.0007293020451160033,0.018
3117,27050084267,0.155016408786,0.844983591214,0.0997851210806,0.745198470133,0.0552312877056,0.725703361217,0.886854260113,0.039125647142244403,10,5e-16,10,2.78e-16,0.19620921436881333,0.00092786603007893105,0.00079595244344957789,0.018
3118,27050084268,0.161095101982,0.838904898018,0.101962689702,0.736942208316,0.0591324122803,0.715339876604,0.879632065403,0.040852618533776329,10,7.77e-16,10,5e-16,0.19296092400826892,0.00090062376278935634,0.00078224172799191039,0.016
3119,27050084269,0.158374433592,0.841625566408,0.101542235381,0.740083331027,0.0568321982112,0.719960859976,0.883670202951,0.040363884217394237,10,7.22e-16,10,3.89e-16,0.20749222326050998,0.0010709331055798854,0.0008238707525687071,0.016
3120,27050084270,0.159307241365,0.840692758635,0.102153994312,0.738538764323,0.0571532470536,0.71836782886,0.882971541403,0.040686972339775182,10,7.22e-16,10,4.44e-16,0.20913378178975039,0.001133345206759174,0.00074038215823738862,0.016
3121,27050084271,0.155565360636,0.844434639364,0.100069747597,0.744364891767,0.0554956130381,0.724763105185,0.886328357578,0.0394767017540089,10,5e-16,10,3.33e-16,0.21081054831213097,0.0010413312548590344,0.00080211822305365562,0.016
3122,27050084272,0.161474561617,0.838525438383,0.103111230443,0.735414207941,0.0583633311742,0.714680202334,0.880672522576,0.0412084973208676,10,8.88e-16,10,5e-16,0.22293758971605282,0.001138769668693723,0.00081186716291170406,0.016
3123,27050084273,0.161050127372,0.838949872628,0.103444743246,0.735505129382,0.0576053841264,0.715393809393,0.88188799952,0.041167495028157176,10,8.33e-16,10,5e-16,0.19968052109137757,0.0010661660207215116,0.00075896546780706827,0.028
3124,27050084274,0.16230049558,0.83769950442,0.102642889722,0.735056614698,0.0596576058578,0.713289871117,0.878573911918,0.041369913252448071,10,8.88e-16,10,5e-16,0.21091647204887387,0.0011164698622453837,0.00079438840547906443,0.017
3125,27050084275,0.156278785914,0.843721214086,0.100046985118,0.743674228968,0.0562318007962,0.723547926292,0.885068444966,0.039482776361898238,10,5.55e-16,10,3.89e-16,0.19179623422210557,0.00095237896452717865,0.00078340684172069819,0.017
3126,27050084276,0.15274703607,0.84725296393,0.10009737394,0.747155589991,0.0526496621301,0.729574451841,0.891223893581,0.039216924441520855,10,5e-16,10,3.33e-16,0.19316521044483959,0.00088846110017805845,0.00074703514714582163,0.017
3127,27050084277,0.163791819662,0.836208180338,0.102862080289,0.733346100049,0.0609297393726,0.710766942478,0.876353713869,0.041606125023852296,10,9.44e-16,10,6.11e-16,0.19193291411455526,0.0009786686251326681,0.00072222955376085977,0.017
3128,27050084278,0.153198236153,0.846801763847,0.0992929206411,0.747508843206,0.0539053155115,0.728815111006,0.889262779204,0.038768555172004102,10,4.44e-16,10,2.78e-16,0.19219364580904874,0.00090749595083460758,0.00080989499342531371,0.016
3129,27050084279,0.161404599994,0.838595400006,0.102303874048,0.736291525958,0.0591007259467,0.714810739925,0.879604954909,0.040835707227191154,10,7.77e-16,10,5e-16,0.19156373534111781,0.00093356680811583438,0.00074339068075056716,0.016
3130,27050084280,0.15786722064,0.84213277936,0.101781296307,0.740351483053,0.0560859243333,0.720819223305,0.88489141316,0.040121225020827066,10,6.11e-16,10,3.89e-16,0.18319296852323086,0.00088391204097715617,0.00075523409205824116,0.016
3131,27050084281,0.15774237901,0.84225762099,0.101375762733,0.740881858257,0.0563666162768,0.721037539003,0.884509296409,0.040254956873703264,10,6.11e-16,10,3.89e-16,0.18912890893133139,0.00085656383715485083,0.00072856227046011349,0.016
3132,27050084282,0.155977777392,0.844022222608,0.100214833845,0.743807388763,0.0557629435464,0.724058136977,0.885832572657,0.039322719231671854,10,5e-16,10,3.33e-16,0.19505324130921231,0.00091703889597060783,0.00079227630605086441,0.016
3133,27050084283,0.16335638091,0.83664361909,0.103582133392,0.733061485698,0.0597742475172,0.711491369912,0.878154312834,0.042296178901382001,10,1.11e-15,10,6.11e-16,0.21573605178926036,0.0011205195859835012,0.00082205012808186299,0.016
3134,27050084284,0.161637793854,0.838362206146,0.102674987562,0.735687218584,0.0589628062918,0.714410473352,0.879752337097,0.040422402645018861,10,7.22e-16,10,5e-16,0.18341812701250482,0.000902007863164199,0.00080065132610741916,0.016
3135,27050084285,0.154760464281,0.845239535719,0.0997357774736,0.745503758246,0.0550246868072,0.726140703826,0.887222231196,0.039145284399504973,10,5e-16,10,3.33e-16,0.17715420959136219,0.00083644071771388413,0.00075287248373239878,0.016
3136,27050084286,0.163296438381,0.836703561619,0.104099623948,0.73260393767,0.0591968144326,0.711584848817,0.8790173448,0.041725953947473922,10,9.99e-16,10,5e-16,0.21320862318338163,0.0010701221920510707,0.0007059136765111473,0.016
3137,27050084287,0.163318753093,0.836681246907,0.10314052864,0.733540718266,0.0601782244531,0.711561545478,0.877569143518,0.041235716523811521,10,8.88e-16,10,5e-16,0.18849613684821342,0.00092728314582026634,0.00064690009391969619,0.016
3138,27050084288,0.16697118327,0.83302881673,0.104822826384,0.728205990346,0.0621483568867,0.705380742368,0.873831150437,0.042259364720535923,10,1.11e-15,10,7.22e-16,0.19904205366769445,0.0010276412040506893,0.00078525275268783324,0.016
3139,27050084289,0.1594079528,0.8405920472,0.100553267083,0.740038780116,0.0588546857171,0.718220941546,0.880445531784,0.040841171072792087,10,7.22e-16,10,5e-16,0.19150792579122089,0.00091506293217077125,0.00069049258082239042,0.016
3140,27050084290,0.155211863816,0.844788136184,0.0997061605834,0.745081975601,0.0555057032324,0.725371217257,0.886401842234,0.039368987603126883,10,5e-16,10,3.33e-16,0.18773511358331096,0.0008429206834927891,0.0007576250870741909,0.016
3141,27050084291,0.15747859329,0.84252140671,0.101278590995,0.741242815715,0.0562000022945,0.72148753888,0.884819005108,0.039884827770646815,10,6.11e-16,10,3.89e-16,0.18554873260254523,0.00081647339658753415,0.00070371418174508538,0.016
3142,27050084292,0.155237219557,0.844762780443,0.0994388040925,0.74532397635,0.0557984154647,0.725331991605,0.885965120384,0.039715223687494285,10,5.55e-16,10,3.33e-16,0.20783398383063556,0.0010082673442892603,0.00077039460453633569,0.016
3143,27050084293,0.157753628716,0.842246371284,0.10148387026,0.740762501024,0.0562697584561,0.721016791439,0.884648950044,0.040303895588200717,10,6.11e-16,10,3.89e-16,0.21466077766771874,0.0010518166784230052,0.00084258933230304796,0.016
3144,27050084294,0.160209909603,0.839790090397,0.102739675696,0.737050414701,0.0574702339065,0.716828020956,0.882287831273,0.039852638242278068,10,6.11e-16,10,3.89e-16,0.17011882172082649,0.00075682611004153507,0.00079411268888242249,0.016
3145,27050084295,0.155332355946,0.844667644054,0.100528952331,0.744138691723,0.0548034036155,0.725153426565,0.887404309373,0.039340824180672952,10,5e-16,10,3.89e-16,0.17778848721996032,0.00083283232112616639,0.0007511490208154841,0.016
3146,27050084296,0.166058514193,0.833941485807,0.104992723643,0.728948762164,0.0610657905497,0.706913846612,0.875630580449,0.04135153483180451,10,8.88e-16,10,6.11e-16,0.18381588808890725,0.0008494823445587146,0.00074358724486082398,0.016
3147,27050084297,0.156137725562,0.843862274438,0.099735887014,0.744126387424,0.0564018385479,0.723792847953,0.884853448711,0.039839126199722824,10,6.11e-16,10,3.89e-16,0.18564479444311222,0.00086112083145408434,0.00077122690517070279,0.016
3148,27050084298,0.155842356384,0.844157643616,0.0986632469233,0.745494396693,0.0571791094605,0.724312141753,0.883784059617,0.039446101592951879,10,5e-16,10,3.89e-16,0.19063716952251952,0.00089317141263178053,0.00071392879911531175,0.016
3149,27050084299,0.163213567734,0.836786432266,0.103467154534,0.733319277732,0.0597464132,0.711734313911,0.878228664124,0.041343570866654925,10,8.88e-16,10,5.55e-16,0.1909199462576886,0.00086514850672330594,0.00080825313460305406,0.016
3150,27050084300,0.162789848894,0.837210151106,0.102741868748,0.734468282358,0.0600479801458,0.712461117695,0.877884680059,0.040945805645537986,10,7.77e-16,10,5e-16,0.19923662337656178,0.00095694316036976838,0.00072334379081591166,0.016
3151,27050084301,0.165104775801,0.834895224199,0.102081662362,0.732813561837,0.0630231134392,0.708564048332,0.87297155058,0.041638174322222964,10,9.44e-16,10,6.11e-16,0.18797389564753553,0.00087779834138404327,0.00069948528400050748,0.016
3152,27050084302,0.161052048355,0.838947951645,0.102330532437,0.736617419208,0.0587215159182,0.715407269327,0.880246478797,0.041239419016131589,10,8.33e-16,10,5e-16,0.19792464117898967,0.00097331720205596931,0.00075553593832089917,0.016
3153,27050084303,0.155453833714,0.844546166286,0.0996813588354,0.74486480745,0.0557724748787,0.724959040454,0.88594912192,0.039367124749532106,10,5e-16,10,2.78e-16,0.21701962497474148,0.0010745157443047618,0.00087847516809371265,0.016
3154,27050084304,0.161403666586,0.838596333414,0.102061175971,0.736535157443,0.0593424906148,0.714815960486,0.879249707276,0.040855505400773789,10,7.22e-16,10,4.44e-16,0.20056817192674825,0.00095562748932419349,0.00070395094683021889,0.016
3155,27050084305,0.161584201455,0.838415798545,0.102393716667,0.736022081878,0.0591904847885,0.714505392352,0.879430301554,0.041455188423529368,10,9.44e-16,10,5e-16,0.20790398342608152,0.0010428270669273099,0.00075278512470007238,0.016
3156,27050084306,0.164091925696,0.835908074304,0.103006559362,0.732901514943,0.061085366334,0.710258273958,0.876055046548,0.040468160438976442,10,7.22e-16,10,5e-16,0.16760024081787517,0.00073600269851127208,0.00075539110153210781,0.016
3157,27050084307,0.159245652631,0.840754347369,0.101582973576,0.739171373793,0.0576626790545,0.718480914694,0.882237426078,0.039975392721353219,10,6.11e-16,10,3.89e-16,0.18762538116187,0.00087648647333712123,0.0007875538701959243,0.016
3158,27050084308,0.156803051904,0.843196948096,0.100013155675,0.743183792421,0.0567898962286,0.722655848258,0.884118091814,0.040074392565456592,10,6.11e-16,10,3.89e-16,0.20010318587841736,0.00098490179678257855,0.00083200094766161189,0.016
3159,27050084309,0.157408643812,0.842591356188,0.101509199333,0.741082156855,0.0558994444792,0.721603045473,0.885278108249,0.040547759824487314,10,6.66e-16,10,4.44e-16,0.20489597756144506,0.001030377783013482,0.00074575648435802611,0.016
3160,27050084310,0.158946866915,0.841053133085,0.100121668322,0.740931464763,0.0588251985926,0.719010002852,0.880600594432,0.040569533597481083,10,7.22e-16,10,4.44e-16,0.21099610781459321,0.0011307562988871218,0.00080931229005243971,0.016
3161,27050084311,0.162298432067,0.837701567933,0.104028697091,0.733672870842,0.0582697349762,0.71327257346,0.880615002867,0.041081560698475537,10,8.33e-16,10,5e-16,0.18687850484548063,0.00088978472512285241,0.00070956448916569589,0.016
3162,27050084312,0.164595421776,0.835404578224,0.103937233757,0.731467344467,0.0606581880192,0.709394947346,0.876566352464,0.041799350378767072,10,9.99e-16,10,6.11e-16,0.18870308434896976,0.00090197308805896152,0.00076420863894754467,0.016
3163,27050084313,0.16361136511,0.83638863489,0.102243037919,0.734145596971,0.0613683271904,0.711080875425,0.875750938656,0.041235252420728737,10,8.88e-16,10,5.55e-16,0.18143135112497921,0.00079055838327570188,0.00078415981572765023,0.016
3164,27050084314,0.158730802983,0.841269197017,0.101603011361,0.739666185656,0.0571277916221,0.719354647883,0.883148805274,0.040162111416686644,10,6.11e-16,10,3.89e-16,0.1968044154097941,0.00096330695026079619,0.00076243478172303882,0.016
3165,27050084315,0.157991656214,0.842008343786,0.0998595639938,0.742148779792,0.0581320922202,0.720636537917,0.881852449326,0.040115877366039963,10,6.11e-16,10,3.89e-16,0.22023006071752294,0.0011346431257380945,0.00079162772917181759,0.016
3166,27050084316,0.160299778357,0.839700221643,0.101994543533,0.73770567811,0.0583052348239,0.716686860037,0.881038540123,0.040897817499338227,10,7.22e-16,10,5e-16,0.20378047518896014,0.0010359887629417417,0.00073518173586708049,0.016
3167,27050084317,0.161285987422,0.838714012578,0.102021195812,0.736692816766,0.0592647916096,0.715015783404,0.879391949127,0.040532629863540011,10,7.22e-16,10,5e-16,0.17321072146099359,0.00076623648029639955,0.0007393486326204259,0.016
3168,27050084318,0.159074050561,0.840925949439,0.100752095038,0.740173854402,0.058321955523,0.718784638975,0.881309663736,0.04033231724036665,10,6.66e-16,10,3.89e-16,0.20195705032108646,0.00097147461622256153,0.00081375458462344598,0.016
3169,27050084319,0.153115940019,0.846884059981,0.0992270438484,0.747657016132,0.0538888961711,0.728956768829,0.889307849563,0.039066313350026263,10,5e-16,10,2.78e-16,0.2005051959541404,0.00099103585433093057,0.00072045874727268903,0.016
3170,27050084320,0.154522932321,0.845477067679,0.0998269666206,0.745650101059,0.0546959657003,0.726544646655,0.887765255612,0.039098063937441523,10,5e-16,10,2.78e-16,0.19721309467020076,0.00097882182348829443,0.00075964162241417676,0.016
3171,27050084321,0.165811362341,0.834188637659,0.104169424325,0.730019213334,0.0616419380158,0.707342339298,0.87484000088,0.042125089894400496,10,1.11e-15,10,6.11e-16,0.20940588300195029,0.0011023857885284663,0.00070552695204681405,0.016
3172,27050084322,0.15643160224,0.84356839776,0.100348833395,0.743219564365,0.0560827688446,0.723283165414,0.885249683107,0.039406599133787405,10,5e-16,10,3.33e-16,0.18911169414833462,0.00094983084829961646,0.00076509039357546482,0.016
3173,27050084323,0.159041205198,0.840958794802,0.101191892492,0.73976690231,0.0578493127056,0.718833797337,0.882012561699,0.040376043403783007,10,6.66e-16,10,3.89e-16,0.21315529490062901,0.0010075340603990261,0.00072158590696319222,0.016
3174,27050084324,0.162348021716,0.837651978284,0.102882219925,0.734769758359,0.0594658017904,0.713205915585,0.878844708786,0.040990618718091038,10,7.77e-16,10,5e-16,0.19548956572589093,0.00094413872627743659,0.00077182467382066078,0.016
3175,27050084325,0.157962579578,0.842037420422,0.101475637759,0.740561782663,0.0564869418192,0.720661717518,0.884278448727,0.039713208632288388,10,5.55e-16,10,3.89e-16,0.19110604086106053,0.00090465141420433416,0.00075485478844242702,0.017
3176,27050084326,0.162237213105,0.837762786895,0.102927096521,0.734835690374,0.059310116584,0.713392624204,0.879099769929,0.040995677018806909,10,8.33e-16,10,5e-16,0.19046278944562811,0.00097315770559449374,0.00077264081870302595,0.016
3177,27050084327,0.15537834622,0.84462165378,0.100053181718,0.744568472062,0.0553251645017,0.725082153649,0.886625664193,0.039471670058753211,10,5e-16,10,3.33e-16,0.20009202363009582,0.00094944463111497855,0.00079118988792079307,0.017
3178,27050084328,0.161877631918,0.838122368082,0.102423961451,0.735698406631,0.0594536704667,0.71400840646,0.878973745463,0.040756068017947795,10,7.22e-16,10,4.44e-16,0.20560071224295651,0.00099927284342264189,0.00073043196752280973,0.016
3179,27050084329,0.160446016714,0.839553983286,0.102179315861,0.737374667425,0.0582667008528,0.716436232102,0.881060117561,0.039906633158369231,10,6.11e-16,10,3.89e-16,0.17569728556907693,0.00080169065113473671,0.00076789173582428988,0.016
3180,27050084330,0.159775985107,0.840224014893,0.10245226514,0.737771749753,0.0573237199671,0.717568111459,0.882607671752,0.040473463262113006,10,6.66e-16,10,3.89e-16,0.20532413920631354,0.00098164791815194769,0.00076892650733729876,0.016
3181,27050084331,0.162778796703,0.837221203297,0.102575576859,0.734645626439,0.0602032198439,0.712482290899,0.877659027078,0.040962291514680026,10,7.77e-16,10,5e-16,0.19349467411773269,0.00098679317823713048,0.0007329369907458172,0.017
3182,27050084332,0.159119842947,0.840880157053,0.10298561034,0.737894546713,0.0561342326063,0.718673406825,0.884515198588,0.040133071822154705,10,6.11e-16,10,3.89e-16,0.20324318913749262,0.0009760974320271842,0.00081841659319429802,0.016
3183,27050084333,0.159858911186,0.840141088814,0.100857296264,0.739283792549,0.0590016149224,0.717451394182,0.880120657461,0.040652141937272429,10,7.22e-16,10,4.44e-16,0.20055276905310826,0.00097878635950890197,0.00074771798077228756,0.016
3184,27050084334,0.165831817165,0.834168182835,0.105135045216,0.729033137619,0.0606967719486,0.707293409433,0.87622500658,0.042012955559132772,10,1.11e-15,10,6.66e-16,0.19219817581469312,0.00093143604015133474,0.00073356128173179824,0.016
3185,27050084335,0.164568656236,0.835431343764,0.103818231007,0.731613112757,0.0607504252288,0.709441871425,0.876436930119,0.04162231605723133,10,9.44e-16,10,5.55e-16,0.20675105150700313,0.0010231217146534825,0.00078609324200373744,0.017
3186,27050084336,0.157738492116,0.842261507884,0.101130532519,0.741130975365,0.0566079595976,0.721047825735,0.884155399157,0.03989886971352434,10,6.11e-16,10,3.89e-16,0.20606765074342148,0.0010443111165424606,0.00073289604469973135,0.016
3187,27050084337,0.16444772847,0.83555227153,0.104701121931,0.730851149599,0.0597466065394,0.709632585873,0.877940865198,0.041657693490775111,10,9.44e-16,10,5.55e-16,0.20987916683284957,0.0010986231103478398,0.00072878925686884507,0.018
3188,27050084338,0.160891323686,0.839108676314,0.100064809858,0.739043866456,0.0608265138274,0.715713471586,0.877189836084,0.04082909241488019,10,7.77e-16,10,5e-16,0.19593590833414332,0.00091783903001218972,0.00079071857323214116,0.018
3189,27050084339,0.164867247045,0.835132752955,0.104007566732,0.731125186223,0.0608596803126,0.708935550822,0.876207260064,0.042465980822677857,10,1.22e-15,10,6.66e-16,0.21428937869643072,0.0010707852100057132,0.00071365090640401199,0.018
3190,27050084340,0.162150558233,0.837849441767,0.102748604801,0.735100836965,0.0594019534318,0.713541855524,0.878985212171,0.041075104967497687,10,8.33e-16,10,5e-16,0.20634147431445105,0.0010490806035584437,0.00080681409849430905,0.018
3191,27050084341,0.164075527191,0.835924472809,0.102548283812,0.733376188997,0.0615272433796,0.710292819871,0.87540916116,0.041653584563104966,10,9.99e-16,10,6.11e-16,0.1885032266728226,0.00090153648837855665,0.0007179751888990541,0.018
3192,27050084342,0.167525027841,0.832474972159,0.104889961937,0.727585010222,0.0626350659047,0.704448651282,0.872990295882,0.04142387900073783,10,9.44e-16,10,6.11e-16,0.16680739231052499,0.00080665752457291149,0.00072003991857076308,0.018
3193,27050084343,0.156460571066,0.843539428934,0.101605841039,0.741933587896,0.0548547300267,0.723214984129,0.887048107402,0.040177846113948854,10,6.11e-16,10,3.89e-16,0.22461858623567643,0.0012103179699413241,0.00077323064470061458,0.018
3194,27050084344,0.162268678695,0.837731321305,0.103714648711,0.734016672594,0.0585540299841,0.71332759886,0.880204023881,0.0412517683551357,10,8.88e-16,10,5.55e-16,0.19272433712289483,0.00093028545348000158,0.00083333794876013704,0.018
3195,27050084345,0.156886693388,0.843113306612,0.0992301122561,0.743883194356,0.0576565811321,0.722525241518,0.882823140136,0.039799282099138716,10,6.11e-16,10,3.89e-16,0.17931003347621333,0.00087957468639257986,0.00068703313453865212,0.018
3196,27050084346,0.165081422701,0.834918577299,0.10391311242,0.731005464879,0.0611683102818,0.708575936802,0.875704072308,0.041958262391717814,10,1.05e-15,10,5.55e-16,0.21879140337740732,0.0011602446793215293,0.0007775609136868837,0.017
3197,27050084347,0.167586931959,0.832413068041,0.104586043875,0.727827024166,0.0630008880841,0.704349179376,0.872438462773,0.042208784394323157,10,1.11e-15,10,6.66e-16,0.19728174533098819,0.001040501213600113,0.00076238022864022969,0.017
3198,27050084348,0.162655395195,0.837344604805,0.103264770897,0.734079833908,0.0593906242974,0.712680525083,0.878882819368,0.041216385514728685,10,8.88e-16,10,5e-16,0.19214262888869793,0.00085744651045251304,0.00073197277141951041,0.016
3199,27050084349,0.155862340629,0.844137659371,0.0988850441462,0.745252615225,0.0569772964829,0.724274763234,0.884075813276,0.039922770660079605,10,6.11e-16,10,3.89e-16,0.19568958118388124,0.00091427647527837536,0.00072815319540974572,0.017
3200,27050084350,0.162380227074,0.837619772926,0.103755200159,0.733864572767,0.0586250269148,0.713138364946,0.880073313456,0.040823244406597563,10,7.22e-16,10,5e-16,0.16572239389720289,0.00064510171404864966,0.00069595761435151614,0.017
3201,27050084351,0.157976105958,0.842023894042,0.100421983183,0.741601910859,0.0575541227755,0.720654531734,0.882706049508,0.039755180277729181,10,6.11e-16,10,3.89e-16,0.18625188863883779,0.00087237737627886747,0.00079293435212899265,0.016
3202,27050084352,0.160448446721,0.839551553279,0.101852203095,0.737699350184,0.0585962436259,0.716437020587,0.880575004156,0.041317907699786785,10,8.88e-16,10,5e-16,0.22366186763638229,0.0011601256640242949,0.0007947431847138049,0.016
3203,27050084353,0.158021452576,0.841978547424,0.10105695978,0.740921587644,0.0569644927955,0.720567934729,0.88356189681,0.039968015708272325,10,6.11e-16,10,3.89e-16,0.18225367634958145,0.00088846468969049563,0.00076853446559648592,0.017
3204,27050084354,0.160943163186,0.839056836814,0.101819551228,0.737237285586,0.0591236119584,0.715599345211,0.879681255207,0.04133936460408582,10,8.88e-16,10,5e-16,0.22509419076971948,0.0012186222300303938,0.00080900266827685688,0.016
3205,27050084355,0.160791249126,0.839208750874,0.102917368542,0.736291382332,0.0578738805841,0.715840203747,0.881555041708,0.041047081248087966,10,7.77e-16,10,5e-16,0.20064208173150777,0.00096818809607332891,0.00070364449088354758,0.017
3206,27050084356,0.158889721557,0.841110278443,0.101644076973,0.739466201469,0.0572456445845,0.719084187448,0.882936906665,0.040763298635975997,10,7.77e-16,10,4.44e-16,0.21282950899541653,0.0010922128401139246,0.0007652964751450849,0.017
3207,27050084357,0.155347585157,0.844652414843,0.100057000675,0.744595414169,0.0552905844817,0.725134540873,0.88668419479,0.039652552631779886,10,5.55e-16,10,3.33e-16,0.19507798080665284,0.00091203966442762556,0.00072816050999321871,0.017
3208,27050084358,0.161898738295,0.838101261705,0.102879156217,0.735222105488,0.0590195820779,0.713965869743,0.879606992031,0.041463934419472298,10,9.44e-16,10,5.55e-16,0.19431946778917697,0.00092751833799662516,0.00073063400541938084,0.018
3209,27050084359,0.160599137172,0.839400862828,0.101398258028,0.7380026048,0.0592008791445,0.716188473127,0.879649898966,0.04059174392529323,10,7.22e-16,10,4.44e-16,0.1939485929551269,0.00089602667392893996,0.00074726888565838142,0.018
3210,27050084360,0.161048765182,0.838951234818,0.102525305872,0.736425928945,0.0585234593104,0.715409907858,0.880538467019,0.040447552475656547,10,6.66e-16,10,5e-16,0.17501758819174451,0.00081241811560334002,0.0007329563774569652,0.018
3211,27050084361,0.154388090372,0.845611909628,0.100364165669,0.745247743958,0.0540239247027,0.726766725307,0.888787307494,0.039400122961674985,10,5e-16,10,3.33e-16,0.20945389170590856,0.001086448469475104,0.00079040753298975511,0.018
3212,27050084362,0.154391433448,0.845608566552,0.099356512568,0.746252053984,0.0550349208796,0.726776133991,0.88729998524,0.038873172528590391,10,4.44e-16,10,3.33e-16,0.18073447806653653,0.00081582996236675758,0.00078710202559700967,0.018
3213,27050084363,0.161638017967,0.838361982033,0.10077430073,0.737587681302,0.0608637172369,0.714438604376,0.87695735078,0.04046755832072875,10,7.22e-16,10,4.44e-16,0.18019177285239618,0.00085409110547140545,0.00071329883380764176,0.018
3214,27050084364,0.151616453677,0.848383546323,0.0986519778792,0.749731568443,0.0529644757982,0.731530854914,0.891050743861,0.038554731819759255,10,3.89e-16,10,2.78e-16,0.18552250011080085,0.00082169788377618313,0.00080431928272515509,0.018
3215,27050084365,0.159736417308,0.840263582692,0.101093484648,0.739170098043,0.0586429326601,0.717655604607,0.880677557134,0.040142843285515754,10,6.11e-16,10,4.44e-16,0.15802997657466344,0.00068229825041728502,0.00066639154650190646,0.019
3216,27050084366,0.160011394322,0.839988605678,0.102652488627,0.737336117051,0.0573589056953,0.717165892303,0.882499242341,0.040057197347969219,10,6.11e-16,10,4.44e-16,0.16282065765729758,0.00080126162227785159,0.00075711332015761289,0.018
3217,27050084367,0.166110070869,0.833889929131,0.103802453033,0.730087476098,0.0623076178365,0.706844907253,0.873792927813,0.04194545220904658,10,1.05e-15,10,6.66e-16,0.18962283408590486,0.00093026633588048511,0.00076621185383435482,0.018
3218,27050084368,0.159197636545,0.840802363455,0.100473615001,0.740328748455,0.0587240215442,0.718579047096,0.880688549567,0.040443889707374066,10,6.66e-16,10,4.44e-16,0.19789502369181478,0.0010022748418020075,0.00086072699227324038,0.018
3219,27050084369,0.160792208463,0.839207791537,0.102328150667,0.73687964087,0.0584640577962,0.715847416859,0.880687067454,0.040829283978626417,10,7.22e-16,10,4.44e-16,0.20481741201677894,0.0010541514635485313,0.00078070357481890254,0.018
3220,27050084370,0.158522512168,0.841477487832,0.101947795054,0.739529692778,0.0565747171133,0.71970323135,0.884012689724,0.040333011859428308,10,6.66e-16,10,3.89e-16,0.20552185374870746,0.00099369701777880814,0.00069053198160479005,0.018
3221,27050084371,0.163337683007,0.836662316993,0.103245557537,0.733416759456,0.0600921254703,0.711527998016,0.877691306924,0.041291734652972242,10,8.88e-16,10,5e-16,0.21014485293090301,0.0010896256317507989,0.00078393703323216383,0.018
3222,27050084372,0.153575350046,0.846424649954,0.0990894041134,0.74733524584,0.0544859459328,0.728173732143,0.888313340143,0.039969457713008527,10,6.11e-16,10,3.33e-16,0.22982232392505719,0.0012320059828164803,0.00077836560373999066,0.018
3223,27050084373,0.157330435961,0.842669564039,0.100905961356,0.741763602683,0.0564244746057,0.721745116675,0.8845253801,0.039862951432893291,10,5.55e-16,10,3.89e-16,0.17964699080879021,0.00080654416606135311,0.00077562721856731342,0.018
3224,27050084374,0.161320757195,0.838679242805,0.103689169853,0.734990072951,0.057631587342,0.714931897932,0.881784993936,0.040736222748979839,10,7.22e-16,10,5e-16,0.18215647116883193,0.00092448712293154633,0.0007136837115763277,0.018
3225,27050084375,0.155996086225,0.844003913775,0.100105306444,0.743898607331,0.0558907797813,0.724028588024,0.88564006093,0.039698975300311121,10,5.55e-16,10,3.89e-16,0.1844817176282787,0.00081484222395300835,0.00074851151610975063,0.018
3226,27050084376,0.159740677103,0.840259322897,0.102088636238,0.738170686658,0.0576520408651,0.717633452091,0.882133450486,0.04077901496783002,10,7.77e-16,10,4.44e-16,0.20621944660360048,0.001158616968861051,0.00077575727249985197,0.018
3227,27050084377,0.162966763899,0.837033236101,0.10185316501,0.735180071091,0.0611135988887,0.712175485177,0.876276335759,0.040559571920707589,10,7.22e-16,10,5e-16,0.15835884305087189,0.00065460146539852884,0.00074880759913494846,0.018
3228,27050084378,0.16033010751,0.83966989249,0.101633355625,0.738036536865,0.0586967518853,0.71664087009,0.880455608845,0.040353504461137696,10,7.22e-16,10,4.44e-16,0.18658765517403764,0.00087691314613771109,0.00076598424028485749,0.018
3229,27050084379,0.16495967254,0.83504032746,0.104473982381,0.730566345078,0.0604856901591,0.708772743865,0.876735810835,0.041371737361213162,10,8.88e-16,10,6.11e-16,0.16272503989874054,0.00073386205500759261,0.0007180765403822614,0.018
3230,27050084380,0.164574225619,0.835425774381,0.10480365253,0.73062212185,0.059770573089,0.709417697436,0.877876329755,0.041246375895234666,10,8.88e-16,10,5.55e-16,0.19209516153216155,0.00088972443628719002,0.00081313940560536499,0.018
3231,27050084381,0.164533575997,0.835466424003,0.103581230331,0.731885193673,0.0609523456661,0.709504590057,0.87614816585,0.041337228914850671,10,8.88e-16,10,5.55e-16,0.18034035004907023,0.00091681770248746696,0.00070127712349263077,0.018
3232,27050084382,0.16053847231,0.83946152769,0.102234759667,0.737226768023,0.0583037126427,0.716278721447,0.880983542558,0.040396253602530165,10,6.66e-16,10,5e-16,0.16689271337870892,0.00076082878671998187,0.00067819139235347726,0.018
3233,27050084383,0.161352665126,0.838647334874,0.101718551581,0.736928783292,0.059634113545,0.714907438624,0.878833062085,0.040897808603887122,10,8.33e-16,10,5e-16,0.20507064529317065,0.0010411709823028167,0.0007579610598639463,0.018
3234,27050084384,0.154399370104,0.845600629896,0.0999163075293,0.745684322367,0.0544830625748,0.72675419051,0.888109390682,0.039682307757493734,10,5e-16,10,3.33e-16,0.22075503136205477,0.0011151687718965143,0.00077928154869271978,0.018
3235,27050084385,0.158568689749,0.841431310251,0.100577542297,0.740853767954,0.0579911474515,0.71964535096,0.881918848691,0.040003302944027395,10,6.11e-16,10,3.89e-16,0.19154164571121735,0.00087735812412397364,0.00079552238163128289,0.017
3236,27050084386,0.16495014213,0.83504985787,0.103932335842,0.731117522028,0.0610178062886,0.70879693412,0.875955632648,0.041337806597656339,10,8.88e-16,10,5e-16,0.19942406595066353,0.00098300333479198307,0.00081130651444043787,0.016
3237,27050084387,0.162435244918,0.837564755082,0.101317369888,0.736247385195,0.0611178750303,0.713081907706,0.876395073979,0.041023143460669702,10,8.33e-16,10,5e-16,0.17979238795526808,0.00079890507881696655,0.00076891513687219327,0.016
3238,27050084388,0.162179690227,0.837820309773,0.103189393671,0.734630916102,0.0589902965559,0.713485972903,0.879583592684,0.040965148971431747,10,7.77e-16,10,5e-16,0.19264467777511818,0.00091052458662851531,0.00073302166229330422,0.017
3239,27050084389,0.162107810378,0.837892189622,0.101596569498,0.736295620124,0.0605112408803,0.71363143835,0.877364317136,0.040953955339758784,10,7.77e-16,10,5e-16,0.19593117625307399,0.00095651599364511217,0.00079427578036947758,0.017
3240,27050084390,0.157718408331,0.842281591669,0.101527926165,0.740753665503,0.056190482166,0.721076010641,0.884774145346,0.040566335953822301,10,7.22e-16,10,3.89e-16,0.21399065831652608,0.0011667070328171059,0.00074727370295959875,0.017
3241,27050084391,0.158369445354,0.841630554646,0.101683318484,0.739947236162,0.0566861268699,0.719967218153,0.883886190007,0.039857970842763282,10,5.55e-16,10,3.89e-16,0.19849922652379215,0.0010246188724098544,0.0008047881266943375,0.016
3242,27050084392,0.158919326365,0.841080673635,0.101877100713,0.739203572922,0.057042225652,0.719030428577,0.883228807545,0.040531392815364518,10,7.22e-16,10,3.89e-16,0.20607276805349206,0.0010499677715609488,0.00069762682400377495,0.017
3243,27050084393,0.159142494127,0.840857505873,0.101162685989,0.739694819883,0.0579798081377,0.718662303422,0.881796136015,0.040618216389020433,10,7.22e-16,10,4.44e-16,0.20728167786996565,0.00098537392090851557,0.0007810634955984642,0.017
3244,27050084394,0.159873784035,0.840126215965,0.101234460062,0.738891755903,0.0586393239737,0.717420513974,0.880649755617,0.039928197558441847,10,6.11e-16,10,3.89e-16,0.16559171466411715,0.0006961792940827446,0.00069363707794721312,0.018
3245,27050084395,0.159610911608,0.840389088392,0.100146611863,0.74024247653,0.0594642997452,0.717882700217,0.879500172565,0.040976852078815608,10,7.77e-16,10,4.44e-16,0.21852315269732314,0.0011327539742371517,0.00070147527069213864,0.017
3246,27050084396,0.158983576149,0.841016423851,0.101851903228,0.739164520623,0.057131672921,0.718921728262,0.883081697265,0.040291898429477439,10,6.66e-16,10,4.44e-16,0.18539528346529099,0.00088288431025043863,0.00068945805048623932,0.017
3247,27050084397,0.155879028141,0.844120971859,0.0992695733689,0.74485139849,0.0566094547726,0.724240561716,0.884612502292,0.039615918556589878,10,5.55e-16,10,3.89e-16,0.19024351482311219,0.00092709073308024808,0.00070829844985369748,0.017
3248,27050084398,0.163052373752,0.836947626248,0.102188921291,0.734758704957,0.0608634524612,0.712025801923,0.876624044605,0.040819895816299689,10,7.77e-16,10,5.55e-16,0.15254694173198291,0.00062668139161966153,0.00068886177314324271,0.016
3249,27050084399,0.158057471067,0.841942528933,0.102026120549,0.739916408384,0.0560313505178,0.720492182233,0.884925099385,0.040394412587637957,10,6.66e-16,10,3.89e-16,0.19300624625488783,0.00085721687934764738,0.00071033764015577725,0.016
3250,27050084400,0.161993436739,0.838006563261,0.102426227874,0.735580335387,0.0595672088644,0.713812459202,0.878779391291,0.040793241586446885,10,7.22e-16,10,5e-16,0.2011818689541538,0.0010221258053229273,0.00076865282438495471,0.016
3251,27050084401,0.160039771125,0.839960228875,0.10296763148,0.736992597395,0.0570721396447,0.717113050196,0.882914051334,0.039684544730320515,10,5.55e-16,10,3.89e-16,0.18396874982287126,0.00081121520153093723,0.00073778566172680998,0.016
3252,27050084402,0.161282347962,0.838717652038,0.102784490949,0.735933161088,0.0584978570128,0.715010495789,0.880520449049,0.04068900623857976,10,7.22e-16,10,5e-16,0.17796983784070175,0.00086889097596934591,0.00078490698759968469,0.016
3253,27050084403,0.159489330873,0.840510669127,0.101896951903,0.738613717224,0.0575923789698,0.718062709843,0.882281845838,0.040415826002342607,10,6.66e-16,10,4.44e-16,0.18820064387581925,0.00089574807098382681,0.00074773885555223774,0.016
3254,27050084404,0.165559240058,0.834440759942,0.105623331606,0.728817428336,0.0599359084519,0.707745168752,0.877406197615,0.041803623525695145,10,9.99e-16,10,6.11e-16,0.19148078912626088,0.00088670049507950813,0.00075720509114867373,0.016
3255,27050084405,0.158351559415,0.841648440585,0.101041353246,0.740607087338,0.0573102061692,0.720007234124,0.882972960864,0.040164088482953976,10,6.11e-16,10,4.44e-16,0.17980034515412735,0.00086836310396462839,0.00068662948308396152,0.016
3256,27050084406,0.162274516448,0.837725483552,0.102258324088,0.735467159463,0.0600161923599,0.713339571611,0.878052810076,0.041059569158179911,10,8.33e-16,10,5e-16,0.18531473986240887,0.00088767083672240221,0.00073004644288733839,0.016
3257,27050084407,0.160265618786,0.839734381214,0.101940468943,0.737793912271,0.0583251498435,0.716745573665,0.881017459154,0.040638939096064926,10,7.22e-16,10,4.44e-16,0.19770661305978354,0.00092899721351682551,0.00075807965294104709,0.016
3258,27050084408,0.163334295228,0.836665704772,0.10405225007,0.732613454702,0.0592820451586,0.711521619427,0.878883170713,0.041435169398239005,10,8.88e-16,10,6.11e-16,0.18544391914497671,0.00090169093557768121,0.00072859297569631987,0.016
3259,27050084409,0.159837953672,0.840162046328,0.100986072605,0.739175973723,0.0588518810668,0.717485004975,0.880345862276,0.040465111066430054,10,7.22e-16,10,3.89e-16,0.20988959573144961,0.0010080061985427615,0.0007559947809978434,0.016
3260,27050084410,0.15532920219,0.84467079781,0.0996912577077,0.744979540102,0.0556379444823,0.725171369023,0.886178061829,0.039568558652503069,10,5e-16,10,3.89e-16,0.19132058764006854,0.00094037514748933804,0.00076169494969643081,0.016
3261,27050084411,0.158397449031,0.841602550969,0.0997433934684,0.7418591575,0.0586540555631,0.719948742754,0.880985890926,0.039620107960514621,10,5.55e-16,10,3.89e-16,0.17899779409486094,0.00085544819858828099,0.00074221325546519731,0.017
3262,27050084412,0.153839027211,0.846160972789,0.0998750220912,0.746285950698,0.0539640051199,0.72771153174,0.889013990385,0.039438692818206382,10,5e-16,10,3.33e-16,0.1953485258785056,0.00096648297075441062,0.00082746329575632087,0.016
3263,27050084413,0.162395825833,0.837604174167,0.102844262546,0.734759911621,0.0595515632867,0.713125653865,0.878707336495,0.040523106850436343,10,6.66e-16,10,5e-16,0.17911543257153184,0.00079239731383086919,0.0006732645189273512,0.017
3264,27050084414,0.15229889825,0.84770110175,0.099149337757,0.748551763993,0.0531495604929,0.730355247557,0.890603421415,0.039031843788270688,10,5e-16,10,3.33e-16,0.19210531720897284,0.00089117481101635976,0.00084936298848652862,0.017
3265,27050084415,0.160648866519,0.839351133481,0.101890117018,0.737461016463,0.0587587495013,0.716096834981,0.880288063645,0.040694565261339098,10,7.22e-16,10,4.44e-16,0.20175239110202314,0.0010649496839177934,0.00078818198600378382,0.017
3266,27050084416,0.163682685718,0.836317314282,0.104079555292,0.73223775899,0.0596031304257,0.710932914874,0.878329688219,0.041291298141070243,10,8.88e-16,10,5e-16,0.19791474082600369,0.00098285090779840867,0.00073664145337102411,0.018
3267,27050084417,0.158221574128,0.841778425872,0.101301302085,0.740477123788,0.0569202720431,0.720224186637,0.883578009036,0.040216980410549538,10,6.11e-16,10,3.89e-16,0.21125405128986918,0.0010736495245639657,0.00078410265765617546,0.018
3268,27050084418,0.161334140971,0.838665859029,0.103203742979,0.73546211605,0.0581303979924,0.714916521003,0.881048401463,0.040759818902689322,10,7.22e-16,10,5e-16,0.17769645746157747,0.00080069031405461311,0.00074590413889488326,0.017
3269,27050084419,0.16517963402,0.83482036598,0.103717979012,0.731102386969,0.0614616550082,0.708413341989,0.875250139543,0.041191570976312812,10,8.88e-16,10,5.55e-16,0.18769966326530629,0.0008861417625047822,0.000749822994575948,0.016
3270,27050084420,0.160361377969,0.839638622031,0.101553130982,0.738085491048,0.0588082469871,0.71658907211,0.880284173372,0.040621605849618721,10,7.22e-16,10,4.44e-16,0.19772168768843046,0.00094093851335196965,0.00079856269113916906,0.016
3271,27050084421,0.159352343157,0.840647656843,0.102468913119,0.738178743724,0.0568834300378,0.718286568897,0.88335734366,0.040356417512148045,10,6.66e-16,10,4.44e-16,0.18185774469133498,0.00074503168596639063,0.00077547792749028044,0.016
3272,27050084422,0.152706113905,0.847293886095,0.0999759410327,0.747317945063,0.052730172872,0.729646257269,0.891115959815,0.039065845790436586,10,5e-16,10,2.78e-16,0.20773547140334436,0.0010220916051959627,0.00073816421000503076,0.016
3273,27050084423,0.158607038781,0.841392961219,0.101241343178,0.740151618041,0.0573656956028,0.71957026006,0.882829122318,0.040163675552276873,10,6.11e-16,10,3.89e-16,0.19423941074504836,0.00094032353539372227,0.00075388086056735106,0.016
3274,27050084424,0.16089216724,0.83910783276,0.101047371092,0.738060461667,0.0598447961482,0.715697304319,0.878633066383,0.040892396283063438,10,7.77e-16,10,5e-16,0.19215822462467236,0.00096061793695684586,0.00077080510838915036,0.016
3275,27050084425,0.160673762709,0.839326237291,0.101885321586,0.737440915705,0.058788441123,0.716054725239,0.880238449966,0.0404383824729753,10,6.66e-16,10,5e-16,0.17975463110724443,0.00086208511910545473,0.00073777165212572508,0.016
3276,27050084426,0.163561231345,0.836438768655,0.10259975341,0.733839015246,0.0609614779354,0.711160173168,0.876360838049,0.040990709496479975,10,7.77e-16,10,5e-16,0.17516558024611095,0.00082714241551768396,0.0007095521898288497,0.017
3277,27050084427,0.157196873352,0.842803126648,0.100206335268,0.74259679138,0.0569905380841,0.721982814113,0.883725959342,0.04000803397930941,10,6.11e-16,10,3.89e-16,0.19339018183023338,0.00089501719431551768,0.00074245882974858016,0.016
3278,27050084428,0.155601201653,0.844398798347,0.100422996923,0.743975801424,0.0551782047307,0.724696716919,0.886786106136,0.039314596143848107,10,5e-16,10,3.33e-16,0.19077251911921111,0.00089969728367303285,0.00077553558462026902,0.016
3279,27050084429,0.163672419712,0.836327580288,0.104725799105,0.731601781183,0.0589466206074,0.710940553006,0.879297357562,0.04105115797434309,10,8.33e-16,10,5e-16,0.18811096693557727,0.00088055867458724569,0.00078572956302991293,0.017
3280,27050084430,0.159536412582,0.840463587418,0.101928564207,0.738535023211,0.0576078483743,0.717982356866,0.882247726073,0.040645984719721563,10,7.22e-16,10,5e-16,0.18756192406983929,0.00084038512277171469,0.00072516720204593454,0.016
3281,27050084431,0.162060904056,0.837939095944,0.103302351376,0.734636744568,0.0587585526794,0.713685191615,0.879952407801,0.041429328052920676,10,8.88e-16,10,5.55e-16,0.20677425812965733,0.001034354279221637,0.0008062832135063055,0.017
3282,27050084432,0.160946402848,0.839053597152,0.102337414319,0.736716182834,0.0586089885291,0.715586090135,0.880437139046,0.040487006889345901,10,6.66e-16,10,5e-16,0.18051204249674935,0.00088932818536547383,0.00070521803808466788,0.017
3283,27050084433,0.158990650326,0.841009349674,0.101971501777,0.739037847897,0.0570191485486,0.718907924801,0.883245426702,0.040171763431771701,10,6.11e-16,10,3.89e-16,0.1949784088866785,0.00093031862958203545,0.00080598296100001579,0.017
3284,27050084434,0.16121115014,0.83878884986,0.101390144578,0.737398705282,0.0598210055615,0.715151958261,0.878591961643,0.040622719846365597,10,7.22e-16,10,5e-16,0.1784292324967176,0.00082319031367028605,0.00079687503143329971,0.016
3285,27050084435,0.159838221297,0.840161778703,0.100953123273,0.73920865543,0.0588850980234,0.717485045337,0.880296958485,0.040293697033039061,10,6.66e-16,10,5e-16,0.17146058078939141,0.00078332687792507648,0.00081650842338794197,0.017
3286,27050084436,0.15836980775,0.84163019225,0.101011520983,0.740618671267,0.0573582867667,0.719976679446,0.882897816525,0.040288307623196955,10,6.66e-16,10,3.89e-16,0.20342180453172654,0.00098040225538627399,0.0007053744856493669,0.016
3287,27050084437,0.161588352397,0.838411647603,0.10298094407,0.735430703533,0.0586074083276,0.714489558669,0.880286620511,0.040934705004765926,10,8.33e-16,10,5e-16,0.19053616322154077,0.00087804493033671774,0.00078256766386092225,0.016
3288,27050084438,0.158388768658,0.841611231342,0.10096230276,0.740648928582,0.0574264658985,0.719945205669,0.882792947967,0.040647340716138319,10,7.22e-16,10,3.89e-16,0.21299155283461702,0.0010877060560623179,0.00074060835243859309,0.017
3289,27050084439,0.157837442905,0.842162557095,0.101293775911,0.740868781185,0.056543666994,0.720877155889,0.884225681577,0.040170834351496112,10,6.11e-16,10,3.89e-16,0.18779011987136085,0.00087363832342363655,0.00080360349422369524,0.016
3290,27050084440,0.166235350072,0.833764649928,0.105001373748,0.72876327618,0.0612339763243,0.706616043518,0.875342917665,0.041835035396025975,10,9.99e-16,10,6.66e-16,0.18399197510921883,0.00084800707281243806,0.00079102575543722427,0.016
3291,27050084441,0.164396294877,0.835603705123,0.101963304985,0.733640400138,0.0624329898915,0.709760410333,0.874002963504,0.041470517719979068,10,9.44e-16,10,5e-16,0.22622928909416784,0.0012202229275792378,0.00077890511321435877,0.016
3292,27050084442,0.158430260867,0.841569739133,0.100308671372,0.741261067761,0.0581215894949,0.719884522928,0.881760783006,0.04023652161009527,10,6.11e-16,10,4.44e-16,0.17869031623081055,0.0008020504576385655,0.00075344965745243885,0.017
3293,27050084443,0.16233131431,0.83766868569,0.103298319911,0.734370365778,0.0590329943993,0.7132279254,0.879485012943,0.041477066435189593,10,9.44e-16,10,5e-16,0.21279607477057272,0.0010875668303130903,0.00079292141550171879,0.016
3294,27050084444,0.157006400153,0.842993599847,0.100044974017,0.742948625829,0.0569614261356,0.72230930977,0.883815699738,0.039930536655120419,10,6.11e-16,10,3.89e-16,0.19753829805735512,0.00097613632250481241,0.00080593650048513287,0.016
3295,27050084445,0.155890275761,0.844109724239,0.100549170116,0.743560554122,0.0553411056451,0.724202203444,0.886474572834,0.040198559193493841,10,6.11e-16,10,3.89e-16,0.19628090510988772,0.00099356223383507969,0.00074520695266884355,0.016
3296,27050084446,0.1636989557,0.8363010443,0.102431048088,0.733869996212,0.061267907612,0.710930174793,0.875878150647,0.041588586534927571,10,9.44e-16,10,6.11e-16,0.18880115278485976,0.00088665708591632278,0.00071907672840962127,0.016
3297,27050084447,0.159960851744,0.840039148256,0.102912650654,0.737126497602,0.0570482010899,0.717247692535,0.882968238417,0.04064059930454994,10,7.22e-16,10,3.89e-16,0.22303013615650924,0.0011674225195385838,0.00073135893922258446,0.016
3298,27050084448,0.161531373039,0.838468626961,0.102305741378,0.736162885583,0.0592256316605,0.714596124574,0.879391171915,0.04000044287806484,10,6.11e-16,10,3.89e-16,0.18284120400141235,0.00081477337036993099,0.00074497393898250298,0.016
3299,27050084449,0.158670472726,0.841329527274,0.100471532257,0.740857995017,0.0581989404694,0.719474074343,0.881588555484,0.040149864211966702,10,6.66e-16,10,3.89e-16,0.19979369719251294,0.00095798987439430286,0.00077387071842036905,0.017
3300,27050084450,0.158601142764,0.841398857236,0.101677001655,0.739721855581,0.0569241411089,0.719573739077,0.8834797806,0.039665582932124119,10,5.55e-16,10,3.89e-16,0.16440327408236,0.00068339330251206143,0.00070090785833165214,0.017
3301,27050084451,0.159799304754,0.840200695246,0.1010604768,0.739140218446,0.0587388279533,0.717549437004,0.880521399597,0.040205896772189928,10,6.11e-16,10,4.44e-16,0.18151532935573267,0.00084871611461079396,0.00077570849043424569,0.018
3302,27050084452,0.158595275879,0.841404724121,0.100917581727,0.740487142394,0.0576776941522,0.719595094862,0.882373250308,0.040664954252174965,10,7.22e-16,10,4.44e-16,0.19101141674110278,0.00088521379323105553,0.00072916048189438103,0.016
3303,27050084453,0.15612047188,0.84387952812,0.100447734781,0.74343179334,0.0556727370993,0.723811559585,0.885929740926,0.039793681389945254,10,5.55e-16,10,3.89e-16,0.18955805303366802,0.00084575719305661251,0.00076134850485605596,0.017
3304,27050084454,0.157803283185,0.842196716815,0.100130462097,0.742066254718,0.0576728210876,0.720952676583,0.882573840793,0.040089528851895075,10,6.11e-16,10,3.89e-16,0.17845373618204752,0.0008146552441459855,0.00071634469413121567,0.017
3305,27050084455,0.159259481654,0.840740518346,0.102075374988,0.738665143358,0.0571841066652,0.718450059164,0.882937728763,0.040038597709878394,10,6.11e-16,10,3.89e-16,0.17742347571216943,0.000800478979024787,0.00072583608741183829,0.016
3306,27050084456,0.159021282345,0.840978717655,0.101474453142,0.739504264513,0.0575468292035,0.718863379215,0.882462139511,0.039758063455699412,10,5.55e-16,10,3.89e-16,0.18209650274427291,0.00081430276352377029,0.00079367196961271577,0.017
3307,27050084457,0.161993167773,0.838006832227,0.102945563373,0.735061268854,0.0590476043995,0.713805124162,0.879543435879,0.040416433928741162,10,6.66e-16,10,5e-16,0.16745326467473975,0.00071279418136661139,0.00077351059813828612,0.018
3308,27050084458,0.156008697823,0.843991302177,0.0984097731641,0.745581529013,0.0575989246586,0.72403253565,0.883125418667,0.039541384228792803,10,5e-16,10,3.89e-16,0.18305298433894879,0.00082401545080627002,0.00075121667387157906,0.019
3309,27050084459,0.164140654579,0.835859345421,0.103657951013,0.732201394408,0.060482703566,0.710166278335,0.876929824925,0.041252680435346453,10,8.88e-16,10,6.11e-16,0.16418024080260674,0.00076230571609365672,0.00074277489274993894,0.018
3310,27050084460,0.165259636939,0.834740363061,0.104140739028,0.730599624033,0.0611188979103,0.708272180811,0.875735684059,0.041909104961418767,10,9.99e-16,10,6.11e-16,0.19427179805064876,0.00092101010749873788,0.00067269750177887592,0.017
3311,27050084461,0.155944221765,0.844055778235,0.10025385017,0.743801928065,0.0556903715946,0.724114720555,0.88594762149,0.039471801665615015,10,5.55e-16,10,3.89e-16,0.18586980546380905,0.0009007212854643215,0.000820164494351277,0.018
3312,27050084462,0.162748534009,0.837251465991,0.103761855297,0.733489610694,0.0589866787116,0.712515643631,0.8794548374,0.040835877519472347,10,7.77e-16,10,5e-16,0.17941844863273104,0.00082882328067448215,0.00073226539605971731,0.018
3313,27050084463,0.161268338338,0.838731661662,0.102042283245,0.736689378418,0.0592260550928,0.71504534824,0.879453105641,0.04064428372617028,10,7.22e-16,10,5e-16,0.18664630799596682,0.00088130001751552311,0.00073534781619711046,0.018
3314,27050084464,0.162129566893,0.837870433107,0.102367445869,0.735502987238,0.0597621210244,0.713583076504,0.878460614453,0.041385014998171432,10,8.88e-16,10,5e-16,0.21623931869113777,0.0011051966862554944,0.00079327988957343318,0.017
3315,27050084465,0.157218302488,0.842781697512,0.102153844102,0.74062785341,0.0550644583863,0.721917146023,0.886552622334,0.039912191664408833,10,6.11e-16,10,3.89e-16,0.17957096464354905,0.00090481128557848181,0.00077544419209692986,0.017
3316,27050084466,0.158372844979,0.841627155021,0.102446583714,0.739180571307,0.0559262612653,0.71994999361,0.885002600794,0.040259351355751566,10,6.66e-16,10,3.89e-16,0.1956229948378444,0.00098335730049627112,0.00076527287209631053,0.017
3317,27050084467,0.15876773797,0.84123226203,0.102365294446,0.738866967584,0.0564024435234,0.719280493358,0.884206313778,0.040032275193979575,10,6.11e-16,10,3.89e-16,0.20779413916035006,0.0010243865944415814,0.00086179007085481743,0.017
3318,27050084468,0.164119566306,0.835880433694,0.103174110195,0.732706323499,0.0609454561119,0.710209119555,0.876254334245,0.041150651973324549,10,8.88e-16,10,5.55e-16,0.18097820157168576,0.00083777468336577055,0.00079662582131276077,0.016
3319,27050084469,0.157521060556,0.842478939444,0.101219009224,0.74125993022,0.0563020513327,0.721416211697,0.884658530094,0.040433230787342095,10,6.66e-16,10,3.89e-16,0.21331380720703097,0.0010710418207330839,0.00082313603872354675,0.017
3320,27050084470,0.16744287014,0.83255712986,0.104364359391,0.728192770468,0.0630785107486,0.704594614244,0.872356832853,0.042080016398587487,10,1.11e-15,10,7.22e-16,0.18855894087750669,0.00086266793295219847,0.00071672829008865668,0.016
3321,27050084471,0.165053065196,0.834946934804,0.104442973574,0.73050396123,0.0606100916212,0.708615785192,0.876531364318,0.041181342913549017,10,8.88e-16,10,6.11e-16,0.17533829392853817,0.00080640726744980545,0.00071926795508347639,0.016
3322,27050084472,0.159960766807,0.840039233193,0.102085764227,0.737953468966,0.0578750025801,0.717260239858,0.881752602295,0.040519285046446828,10,7.22e-16,10,4.44e-16,0.18965110692323095,0.0008967089554806555,0.00078190413640132246,0.017
3323,27050084473,0.165883020908,0.834116979092,0.104567889114,0.729549089979,0.061315131794,0.707215694272,0.875304103313,0.042077806865444989,10,1.11e-15,10,6.11e-16,0.19771380671998418,0.00092342849390139104,0.00065501826759607838,0.017
3324,27050084474,0.15950626418,0.84049373582,0.10244364146,0.73805009436,0.0570626227201,0.718025779953,0.883056661489,0.040690241260705834,10,7.22e-16,10,4.44e-16,0.2080007883349333,0.0010754495371787774,0.00075880375253185373,0.017
3325,27050084475,0.158663477898,0.841336522102,0.100831119543,0.740505402559,0.0578323583541,0.719480559788,0.88212924753,0.040027244188169636,10,6.11e-16,10,3.89e-16,0.18529502210899507,0.00085380108975816786,0.00075509961567041088,0.018
3326,27050084476,0.160567009896,0.839432990104,0.103304421784,0.73612856832,0.0572625881123,0.716214319018,0.88250748566,0.040489956333937364,10,7.22e-16,10,5e-16,0.1778271845396372,0.00078050003451005177,0.00079138731477859485,0.018
3327,27050084477,0.164662647322,0.835337352678,0.1035352379,0.731802114778,0.0611274094214,0.709287610346,0.875860896603,0.041077550891005801,10,7.77e-16,10,5e-16,0.18471425847714873,0.00087690580325043652,0.00077757885811980244,0.018
3328,27050084478,0.166116480082,0.833883519918,0.103591214447,0.730292305471,0.0625252656355,0.706837286572,0.873471453679,0.042006670854253969,10,1.11e-15,10,6.11e-16,0.2043632504122862,0.0010241574320475856,0.0007187794811938491,0.018
3329,27050084479,0.156916967705,0.843083032295,0.100811491686,0.742271540609,0.0561054760188,0.722449999348,0.885096277025,0.039553673684278097,10,5e-16,10,3.89e-16,0.1837966880938241,0.00091918791968314173,0.00073366329164298489,0.024
3330,27050084480,0.160735376924,0.839264623076,0.101425912432,0.737838710644,0.0593094644923,0.715957228596,0.879457643696,0.040320085735447361,10,6.66e-16,10,4.44e-16,0.18441948788177698,0.00095929568216546386,0.00074590063929205622,0.017
3331,27050084481,0.160379186049,0.839620813951,0.101416981911,0.738203832039,0.0589622041377,0.716560931709,0.880053536368,0.040442271737021931,10,6.66e-16,10,5e-16,0.17428625464611902,0.00076998219139471681,0.00077287028983050903,0.016
3332,27050084482,0.157276323214,0.842723676786,0.100796779768,0.741926897017,0.0564795434457,0.721838801169,0.884457724419,0.040182794334054271,10,6.11e-16,10,3.89e-16,0.21552158200296212,0.0010747672872984432,0.00081518060127182138,0.016
3333,27050084483,0.15594656609,0.84405343391,0.100697552889,0.743355881021,0.0552490132011,0.724104070907,0.886595973139,0.039788467523144869,10,6.11e-16,10,3.89e-16,0.19704327273499178,0.00096734817546430003,0.00069272435573607778,0.016
3334,27050084484,0.157404071689,0.842595928311,0.101633854656,0.740962073655,0.0557702170324,0.721608951967,0.885469236863,0.039902639465812573,10,6.11e-16,10,3.89e-16,0.17830619352911992,0.00080177123065987255,0.00076616320274343786,0.017
3335,27050084485,0.169077157602,0.830922842398,0.105123229352,0.725799613046,0.0639539282494,0.701839090991,0.870703443613,0.042507422459984935,10,1.22e-15,10,7.22e-16,0.18685148164994336,0.00086845903472336191,0.00072261136422448039,0.016
3336,27050084486,0.160887889192,0.839112110808,0.102488627884,0.736623482925,0.0583992613079,0.715682931819,0.880759476119,0.040811804097496379,10,7.22e-16,10,4.44e-16,0.20391252464489174,0.00097835067325197241,0.00074970485353480036,0.016
3337,27050084487,0.165766532868,0.834233467132,0.103772755272,0.73046071186,0.061993777596,0.707423784278,0.874332954808,0.041796533734589907,10,1.05e-15,10,6.11e-16,0.19484715326910851,0.00094556216067933664,0.00077281197143520212,0.016
3338,27050084488,0.158337733895,0.841662266105,0.0993792312011,0.742283034904,0.0589585026934,0.720055654626,0.880552822419,0.040731246156026205,10,7.77e-16,10,3.89e-16,0.22981544385410546,0.0012029528318460759,0.00077855890661884797,0.016
3339,27050084489,0.158634188473,0.841365811527,0.101748212888,0.739617598639,0.0568859755853,0.719516546418,0.883527852862,0.040220207389207722,10,6.66e-16,10,3.89e-16,0.19672004436419122,0.00098378755143300979,0.00077072542997918799,0.016
3340,27050084490,0.153161021844,0.846838978156,0.0991308991931,0.747708078963,0.0540301226505,0.728881150471,0.889088736032,0.039279736252060667,10,5e-16,10,2.78e-16,0.20363652949312683,0.0011291157614333187,0.00074738970635039202,0.017
3341,27050084491,0.163319450393,0.836680549607,0.103768545116,0.732912004491,0.0595509052775,0.711550947501,0.878491335584,0.04122783041216798,10,8.33e-16,10,5.55e-16,0.1902146630796141,0.0009421876386526576,0.00072278683709848125,0.016
3342,27050084492,0.161390647665,0.838609352335,0.10236303462,0.736246317715,0.0590276130442,0.714833471435,0.879715772002,0.040988085840675155,10,7.77e-16,10,5e-16,0.19694059028437394,0.0009715931753771364,0.00066748553412435303,0.016
3343,27050084493,0.161218574941,0.838781425059,0.102408827022,0.736372598036,0.0588097479187,0.715124106385,0.880077057843,0.040958479060658498,10,7.77e-16,10,5e-16,0.18023613405480787,0.00086838198929308147,0.0006792623739540791,0.017
3344,27050084494,0.158031641692,0.841968358308,0.100682804155,0.741285554153,0.057348837537,0.720556229928,0.882994297961,0.040792368807701929,10,7.22e-16,10,4.44e-16,0.2143412551690943,0.0010632684944418818,0.00079443328001094638,0.016
3345,27050084495,0.162301691473,0.837698308527,0.103776919051,0.733921389477,0.058524772422,0.713270838395,0.880239248821,0.040482195710485065,10,6.66e-16,10,5e-16,0.17114618785523572,0.00079518020815174783,0.00076862558824239977,0.016
3346,27050084496,0.161589652598,0.838410347402,0.102935141233,0.735475206169,0.0586545113647,0.714488045191,0.880217055598,0.041134247123483486,10,8.33e-16,10,5e-16,0.2083326121941147,0.0010806157348846675,0.00078742753891718881,0.017
3347,27050084497,0.161221143454,0.838778856546,0.101206892784,0.737571963761,0.0600142506701,0.71513778643,0.878305450609,0.041048206056108157,10,8.33e-16,10,5e-16,0.21332113368752958,0.0010583403358661995,0.00082051850256200027,0.016
3348,27050084498,0.162962116823,0.837037883177,0.103496918413,0.733540964765,0.05946519841,0.712158681023,0.878701090238,0.0410381614106997,10,7.77e-16,10,5e-16,0.17686627661008969,0.00078783030731117087,0.0007630480712948498,0.016
3349,27050084499,0.163072164208,0.836927835792,0.103356795269,0.733571040523,0.0597153689388,0.711974847829,0.878307445288,0.041077947641488179,10,8.33e-16,10,5e-16,0.19732056400042475,0.00091070697775843309,0.00079998402367928065,0.017
3350,27050084500,0.159840006083,0.840159993917,0.101371647238,0.738788346679,0.0584683588455,0.717475740575,0.880909265269,0.040483343030059835,10,6.66e-16,10,3.89e-16,0.20516273627709958,0.0010422876592679066,0.00080503185444801212,0.017
3351,27050084501,0.163183002248,0.836816997752,0.103688604009,0.733128393742,0.0594943982391,0.711782624256,0.878606364176,0.041222384262563458,10,8.33e-16,10,5e-16,0.18589210758651065,0.00081414670999707206,0.00070547538137041832,0.016
3352,27050084502,0.159848865494,0.840151134506,0.102451200674,0.737699933832,0.0573976648205,0.717444522278,0.882481385526,0.040700759048867267,10,7.22e-16,10,4.44e-16,0.20426756171668869,0.0009478454936708761,0.00075097732716781845,0.017
3353,27050084503,0.161462733522,0.838537266478,0.100235567374,0.738301699104,0.0612271661485,0.71474335855,0.876464601608,0.040667575223129332,10,7.22e-16,10,5e-16,0.17570413350748593,0.00084933365581032485,0.00077661550845164757,0.016
3354,27050084504,0.159436725006,0.840563274994,0.102917869518,0.737645405476,0.0565188554875,0.718136652398,0.883872975615,0.040549481235996915,10,7.22e-16,10,4.44e-16,0.19584222039024557,0.00098396287020718985,0.00074207734229304499,0.016
3355,27050084505,0.164721410796,0.835278589204,0.103488043748,0.731790545456,0.0612333670484,0.709189228883,0.875691517259,0.041423946638201849,10,8.88e-16,10,5e-16,0.19861823842210147,0.0010053455008741709,0.00073643017523827793,0.017
3356,27050084506,0.156784055978,0.843215944022,0.100018163217,0.743197780805,0.0567658927609,0.72268810493,0.884158077126,0.040304536075845707,10,6.66e-16,10,3.89e-16,0.21423504341204935,0.0011310991190180775,0.00083479567007037911,0.016
3357,27050084507,0.164083825573,0.835916174427,0.105013635449,0.730902538978,0.0590701901246,0.710241836362,0.879019868185,0.041304026975289808,10,8.88e-16,10,5.55e-16,0.17886433379139099,0.0008351346419407747,0.00070090112645337412,0.016
3358,27050084508,0.163356626034,0.836643373966,0.104024025419,0.732619348547,0.0593326006147,0.711484327539,0.878803614458,0.041392953396943682,10,9.44e-16,10,5.55e-16,0.19065192362906314,0.00094564882248604552,0.00078396989696207019,0.016
3359,27050084509,0.16460665293,0.83539334707,0.103051246607,0.732342100463,0.0615554063238,0.709389296677,0.875244562029,0.04141318701329573,10,8.88e-16,10,5.55e-16,0.19825448913533683,0.0009663979075953625,0.00076591570758030277,0.016
3360,27050084510,0.16075961493,0.83924038507,0.102656377377,0.736584007694,0.0581032375526,0.715897709289,0.881225378208,0.041600012603052593,10,9.99e-16,10,5e-16,0.21403443469649608,0.0010960781623660118,0.00076020328151218421,0.016
3361,27050084511,0.156945640296,0.843054359704,0.0997913293349,0.743263030369,0.0571543109608,0.722416507847,0.883547086582,0.040509670596823574,10,7.22e-16,10,4.44e-16,0.19598617967042642,0.00090928369353140894,0.0007517273829672201,0.016
3362,27050084512,0.161613014042,0.838386985958,0.100512554066,0.737874431891,0.0611004599762,0.714484846568,0.876615200252,0.040948270351537815,10,7.77e-16,10,5e-16,0.20196455230023136,0.0010603608770462366,0.00077503750112343389,0.016
3363,27050084513,0.155694449618,0.844305550382,0.0991087685804,0.745196781801,0.0565856810381,0.724557505101,0.884693426673,0.039478769469613553,10,5e-16,10,3.33e-16,0.19284634309972803,0.00088379387544571127,0.00076626650545519933,0.016
3364,27050084514,0.152260995358,0.847739004642,0.0994094651377,0.748329539504,0.0528515302205,0.730416199961,0.891051324657,0.039167151270621564,10,5e-16,10,2.78e-16,0.20814580247424896,0.0010225214017750672,0.00075501791751762391,0.017
3365,27050084515,0.156116987914,0.843883012086,0.098961631667,0.744921380419,0.0571553562468,0.723839785676,0.883750692834,0.040119358181605974,10,6.11e-16,10,3.33e-16,0.23723885872937367,0.0012668195042398885,0.00081393002411642385,0.018
3366,27050084516,0.161738215163,0.838261784837,0.102288751011,0.735973033825,0.0594494641519,0.71424632904,0.879012973107,0.040973061355457821,10,7.77e-16,10,5e-16,0.1961282556686752,0.00091961652956694233,0.00071836016872311038,0.017
3367,27050084517,0.161111700609,0.838888299391,0.102001949147,0.736886350243,0.0591097514621,0.715311179295,0.879661426473,0.040779236377567057,10,7.22e-16,10,4.44e-16,0.20547228744985413,0.0010122508967532055,0.00073106310841440159,0.018
3368,27050084518,0.160489679277,0.839510320723,0.102929451812,0.736580868911,0.0575602274653,0.716350985585,0.882088388765,0.040557495730836786,10,7.22e-16,10,4.44e-16,0.19923999575846951,0.00094456621073505222,0.00072328854848566324,0.017
3369,27050084519,0.161673157737,0.838326842263,0.103357450349,0.734969391914,0.0583157073877,0.714340389614,0.880695382358,0.041085339105848648,10,8.88e-16,10,5.55e-16,0.18139120966339639,0.00076312825299225504,0.00074567996713792613,0.016
3370,27050084520,0.160746393204,0.839253606796,0.102166649378,0.737086957418,0.0585797438258,0.715927454386,0.880527926644,0.04062898657732264,10,7.22e-16,10,4.44e-16,0.20251642057231189,0.0010253792685429933,0.00079063396044329391,0.016
3371,27050084521,0.159924123511,0.840075876489,0.10068079118,0.73939508531,0.0592433323311,0.717343451962,0.879749551469,0.040961521941620373,10,8.33e-16,10,5e-16,0.19798107370432527,0.00099205739617139622,0.00079013887507045242,0.019
3372,27050084522,0.157797907442,0.842202092558,0.0999565988728,0.742245493685,0.0578413085691,0.720964423422,0.882327428728,0.040056709210042035,10,6.11e-16,10,3.89e-16,0.20311734064531772,0.00099061709654002733,0.00080772997946783993,0.016
3373,27050084523,0.160285324007,0.839714675993,0.102155314563,0.73755936143,0.0581300094443,0.716708949172,0.88129964581,0.040876576595185066,10,7.77e-16,10,4.44e-16,0.21021849435151185,0.0010195492067166378,0.00072313436212159893,0.018
3374,27050084524,0.156117577404,0.843882422596,0.100098960657,0.743783461939,0.0560186167469,0.72382172161,0.885421908707,0.039437584537619932,10,5e-16,10,3.89e-16,0.19074899963455483,0.00095761012248049841,0.00079612037140753958,0.018
3375,27050084525,0.162204645202,0.837795354798,0.10303381511,0.734761539688,0.0591708300912,0.713446101714,0.87931225659,0.040756477371173883,10,7.22e-16,10,5e-16,0.19576010227270257,0.00095416013531382808,0.00074134991566652099,0.018
3376,27050084526,0.160967373624,0.839032626376,0.102666786649,0.736365839727,0.0583005869755,0.71554563111,0.880885579746,0.040817757585545518,10,7.22e-16,10,5e-16,0.19255112755125592,0.00095908670600807237,0.00079626410716121217,0.018
3377,27050084527,0.159924032912,0.840075967088,0.102201012536,0.737874954552,0.0577230203753,0.717320802277,0.881984906956,0.040616663510260359,10,7.22e-16,10,5e-16,0.1813792779635014,0.00087107545686097962,0.00073001864076651908,0.018
3378,27050084528,0.154604205936,0.845395794064,0.100683662036,0.744712132028,0.0539205439005,0.726393102972,0.888884927836,0.039580731823889402,10,5.55e-16,10,3.33e-16,0.20456721344627837,0.0010014119110893828,0.00074615773092134472,0.018
3379,27050084529,0.163446009159,0.836553990841,0.102816237298,0.733737753543,0.0606297718616,0.711351492139,0.876875467585,0.041094647622492049,10,8.33e-16,10,5e-16,0.19523819405692944,0.00091128933368607586,0.00074192881519798528,0.018
3380,27050084530,0.158505043164,0.841494956836,0.100998504028,0.740496452808,0.0575065391354,0.719747143521,0.882646875562,0.040315342674923461,10,6.66e-16,10,3.89e-16,0.2072406966874486,0.0010759586025204104,0.0007448738344330608,0.018
3381,27050084531,0.162811504155,0.837188495845,0.103864894666,0.733323601178,0.0589466094889,0.712407674402,0.879498949604,0.041020501953065357,10,8.33e-16,10,5e-16,0.20013004628125453,0.0009419797888457588,0.00088064359516109301,0.018
3382,27050084532,0.158697774634,0.841302225366,0.102478234098,0.738823991268,0.0562195405356,0.719397608166,0.884492250576,0.040561648872104256,10,7.22e-16,10,3.89e-16,0.20485317929769931,0.00099751623985253556,0.00074868519801023692,0.018
3383,27050084533,0.153019152656,0.846980847344,0.100102954832,0.746877892512,0.0529161978244,0.729109087184,0.890762651508,0.038794081164130738,10,4.44e-16,10,2.78e-16,0.188805073235361,0.00085202954041610057,0.00075410088184196117,0.019
3384,27050084534,0.163471989185,0.836528010815,0.102236967356,0.734291043459,0.0612350218287,0.711316308537,0.875979489279,0.041584281595259495,10,9.44e-16,10,6.11e-16,0.18772310769127665,0.0008211050731829414,0.00067103449180238033,0.018
3385,27050084535,0.158164725527,0.841835274473,0.101618917564,0.740216356909,0.0565458079636,0.720316021747,0.884142472881,0.040313095160756179,10,6.66e-16,10,3.89e-16,0.20495286880288033,0.001064726613297402,0.00079940213286810546,0.018
3386,27050084536,0.157150354907,0.842849645093,0.0992515037798,0.743598141313,0.0578988511271,0.722076277381,0.88240191178,0.040431356673648756,10,6.66e-16,10,4.44e-16,0.19940826028599901,0.00098084411873994911,0.00074553724050891465,0.018
3387,27050084537,0.160306059942,0.839693940058,0.101179596576,0.738514343482,0.0591264633655,0.716688436835,0.879829569832,0.040785050056577059,10,7.22e-16,10,5e-16,0.19697744776700588,0.00094691890725349872,0.00075506285703043612,0.018
3388,27050084538,0.159787872955,0.840212127045,0.101325999496,0.738886127549,0.0584618734596,0.717564842926,0.880931364747,0.040521841337641522,10,7.22e-16,10,4.44e-16,0.19311778586248007,0.00090587091366172811,0.0007114259163224898,0.018
3389,27050084539,0.160107996687,0.839892003313,0.101537885084,0.738354118229,0.0585701116035,0.717018821504,0.880695157743,0.040427747116232614,10,6.66e-16,10,5e-16,0.1756714327905945,0.00082597483642913075,0.0008056329012061282,0.018
3390,27050084540,0.160271478072,0.839728521928,0.101841462741,0.737887059188,0.0584300153312,0.716737126754,0.880861867373,0.040452669698766576,10,6.66e-16,10,4.44e-16,0.2007166057135632,0.0010321241764682885,0.00080660856297224825,0.018
3391,27050084541,0.156818651631,0.843181348369,0.100478640808,0.74270270756,0.0563400108233,0.722622315193,0.884775710765,0.040359435567655276,10,6.66e-16,10,3.89e-16,0.21215796667311382,0.0010894007608763944,0.00085838636977032942,0.018
3392,27050084542,0.158010449037,0.841989550963,0.100897422616,0.741092128347,0.0571130264208,0.720589029326,0.883346197354,0.040082746876594764,10,6.11e-16,10,3.89e-16,0.19317773665054294,0.00096999458219945343,0.00071326782251904003,0.018
3393,27050084543,0.156489423588,0.843510576412,0.101160717501,0.742349858911,0.0553287060866,0.723172534513,0.886344068428,0.039519549252201969,10,5.55e-16,10,3.89e-16,0.18291732382975046,0.00086695607376983182,0.0007802160988761124,0.018
3394,27050084544,0.163379165754,0.836620834246,0.103277936704,0.733342897542,0.0601012290494,0.711457451779,0.877668218665,0.041393261872833188,10,8.88e-16,10,5e-16,0.2013112567791856,0.0010289109503042499,0.00077511495428961232,0.018
3395,27050084545,0.164960852116,0.835039147884,0.104895196211,0.730143951673,0.0600656559054,0.708764437241,0.877353120315,0.041116853525580803,10,8.88e-16,10,5e-16,0.18882175394468748,0.00087989263873221291,0.00074406657918499406,0.019
3396,27050084546,0.165872690976,0.834127309024,0.104166036913,0.729961272112,0.0617066540629,0.70723911631,0.874730807431,0.041895016720147546,10,1.05e-15,10,6.11e-16,0.19635561770087728,0.00093935799890056647,0.00077524765291054449,0.017
3397,27050084547,0.155458160862,0.844541839138,0.0998660305141,0.744675808624,0.0555921303482,0.724948893833,0.886213204193,0.040132069964817572,10,6.11e-16,10,3.89e-16,0.20493526378602545,0.0010588677695172783,0.00073713770457004165,0.016
3398,27050084548,0.158456703275,0.841543296725,0.101042644324,0.740500652401,0.0574140589515,0.719828594608,0.882794628987,0.040704760841100279,10,7.22e-16,10,4.44e-16,0.18986999318251752,0.00088417601365860514,0.00070570332927034375,0.016
3399,27050084549,0.157650107443,0.842349892557,0.100791603563,0.741558288994,0.0568585038805,0.721203184508,0.883808695905,0.039651826021345246,10,5.55e-16,10,3.89e-16,0.18096833102658794,0.00081544064286039519,0.00074742802519403128,0.016
3400,27050084550,0.157584644333,0.842415355667,0.100240122565,0.742175233102,0.0573445217675,0.721322769558,0.883110161739,0.040309903224462242,10,6.11e-16,10,3.89e-16,0.202095276459197,0.0010181399147031844,0.000779229449516109,0.016
3401,27050084551,0.160082871467,0.839917128533,0.102297355838,0.737619772695,0.057785515629,0.717050027599,0.881854799973,0.040906649059802076,10,7.77e-16,10,5e-16,0.2024115593252992,0.00098966045255953245,0.00074737601071299983,0.017
3402,27050084552,0.156554793939,0.843445206061,0.0997850397433,0.743660166318,0.0567697541957,0.723081871376,0.884209092937,0.039615320936553657,10,5.55e-16,10,3.89e-16,0.18945617593578457,0.00088311627987961328,0.00076720992232958644,0.016
3403,27050084553,0.154775539935,0.845224460065,0.10014361504,0.745080845025,0.0546319248947,0.726108865856,0.887795928614,0.039502613250843484,10,5.55e-16,10,3.33e-16,0.20363359519795043,0.001028462704812088,0.00079468077229846289,0.017
3404,27050084554,0.156412473917,0.843587526083,0.100821113445,0.742766412638,0.0555913604718,0.723308652556,0.885976946613,0.039512899574936533,10,5e-16,10,3.89e-16,0.18275226435728398,0.00080269915481666126,0.00082338479916039522,0.018
3405,27050084555,0.161305128708,0.838694871292,0.102370796402,0.73632407489,0.0589343323068,0.714978132549,0.879873271296,0.04055422030859223,10,6.66e-16,10,5e-16,0.17450099866618252,0.00077374243288953499,0.00073661338051884539,0.018
3406,27050084556,0.162552377284,0.837447622716,0.103062943846,0.73438467887,0.0594894334376,0.712857695741,0.878761791245,0.040641374491794051,10,7.22e-16,10,5e-16,0.18553538416164517,0.00088488304277871594,0.00078972292436892025,0.018
3407,27050084557,0.165633587167,0.834366412833,0.102994005292,0.731372407541,0.0626395818743,0.707659375985,0.873413895168,0.041738635056420871,10,9.99e-16,10,6.11e-16,0.19277909895074852,0.00091377964545996302,0.00069194742975913902,0.018
3408,27050084558,0.154435467273,0.845564532727,0.0982319086026,0.747332624124,0.0562035586704,0.726717846201,0.885570634854,0.039513357151828257,10,5e-16,10,3.89e-16,0.18933997552838966,0.00084605959463332188,0.00074500925973371602,0.019
3409,27050084559,0.157350451574,0.842649548426,0.100134928462,0.742514619964,0.0572155231116,0.72172263673,0.883357368872,0.039644504880246546,10,5.55e-16,10,3.89e-16,0.18932289481949349,0.00088797588115659641,0.00085453751178292587,0.018
3410,27050084560,0.161385445967,0.838614554033,0.102616210225,0.735998343808,0.0587692357428,0.714838479489,0.880096904597,0.040974852827223816,10,7.77e-16,10,5e-16,0.20154587619956554,0.00097727074467214331,0.0007073979565997223,0.019
3411,27050084561,0.157769223899,0.842230776101,0.100617043767,0.741613732335,0.057152180132,0.721003280432,0.883347692011,0.040100820730535627,10,6.11e-16,10,3.89e-16,0.21055992163008752,0.0010467587850320884,0.00076612437920565611,0.018
3412,27050084562,0.160679699779,0.839320300221,0.10274192898,0.736578371242,0.0579377707987,0.71603181712,0.881487780605,0.040681331024998775,10,7.22e-16,10,5e-16,0.18722706688674995,0.00086214642996958548,0.00074880668543679551,0.018
3413,27050084563,0.162849783525,0.837150216475,0.103194125655,0.73395609082,0.05965565787,0.712353045192,0.878447432643,0.040502935514617769,10,7.22e-16,10,5e-16,0.16132306217691972,0.00065376391730031635,0.00072180305934189254,0.018
3414,27050084564,0.162315857634,0.837684142366,0.102596401071,0.735087741295,0.0597194565633,0.71326459108,0.878479346475,0.040835482029792133,10,7.77e-16,10,5e-16,0.20326939172960934,0.0010008853809860617,0.00079715706908021827,0.019
3415,27050084565,0.154653391019,0.845346608981,0.099523397208,0.745823211773,0.0551299938105,0.726326579124,0.887094294989,0.039179234482160541,10,5e-16,10,3.33e-16,0.18252605478208772,0.00082071028891425645,0.00072398199194610268,0.018
3416,27050084566,0.160991977975,0.839008022025,0.102153983171,0.736854038854,0.0588379948039,0.715511651619,0.880089550085,0.041287453268035339,10,8.88e-16,10,5e-16,0.19756215766216556,0.00094516825352830916,0.00074504401543384836,0.018
3417,27050084567,0.158786986917,0.841213013083,0.100082675063,0.74113033802,0.0587043118545,0.719282046583,0.88081716915,0.040681994551396317,10,7.22e-16,10,3.89e-16,0.20957896706049484,0.0010050594961215011,0.00081043924180308866,0.018
3418,27050084568,0.158969581053,0.841030418947,0.102301466124,0.738728952823,0.0566681149282,0.718938743899,0.883766668592,0.039670761186564679,10,5.55e-16,10,3.89e-16,0.16591450490731174,0.0007683612508033661,0.00072598499438553533,0.018
3419,27050084569,0.156783347428,0.843216652572,0.101575850326,0.741640802246,0.055207497102,0.722665945617,0.886449580796,0.040083991438263272,10,6.11e-16,10,3.89e-16,0.19147674812236115,0.00089325743326414901,0.00074844515918473758,0.019
3420,27050084570,0.162988390625,0.837011609375,0.103057267799,0.733954341576,0.0599311228253,0.712120881609,0.878009869955,0.04072727320390105,10,7.22e-16,10,5e-16,0.18404313428689323,0.00090076570387484685,0.00075603262380751716,0.018
3421,27050084571,0.161677965224,0.838322034776,0.101485563054,0.736836471722,0.0601924021697,0.714360332339,0.87793491387,0.040709900598467338,10,7.22e-16,10,5e-16,0.19737057679825809,0.00092916068909548385,0.00076550168127986827,0.017
3422,27050084572,0.163153419718,0.836846580282,0.103227768271,0.733618812011,0.059925651447,0.711839510222,0.877979218043,0.041421384125550492,10,8.88e-16,10,5e-16,0.21553942926772407,0.0011384468540195196,0.00077845746873433821,0.017
3423,27050084573,0.161191545129,0.838808454871,0.101411726297,0.737396728574,0.0597798188315,0.715184830176,0.878657189357,0.040740248874749536,10,7.22e-16,10,4.44e-16,0.20425567783320786,0.001062410012257432,0.00076276339091909827,0.017
3424,27050084574,0.15722648181,0.84277351819,0.101671899944,0.741101618246,0.0555545818661,0.721910460685,0.885829974068,0.040088321853264712,10,6.11e-16,10,3.89e-16,0.21265710659603121,0.0010283131930396811,0.0008356540487134041,0.017
3425,27050084575,0.161273899153,0.838726100847,0.10301555285,0.735710547998,0.0582583463033,0.715021334275,0.880874616036,0.040196972723511484,10,6.11e-16,10,4.44e-16,0.17428187242372906,0.00079997746794529016,0.00072491094205733898,0.017
3426,27050084576,0.164666287228,0.835333712772,0.103932581332,0.731401131439,0.0607337058963,0.709275512235,0.876438921921,0.041498346915845516,10,9.44e-16,10,5.55e-16,0.19734660705583296,0.00090167650384562008,0.00070418156994119256,0.016
3427,27050084577,0.159703278691,0.840296721309,0.102381237954,0.737915483356,0.0573220407368,0.717692497545,0.882627673588,0.039965248836170343,10,6.11e-16,10,3.89e-16,0.19281976470108841,0.00089103373956359738,0.00081609448355553162,0.017
3428,27050084578,0.165753534064,0.834246465936,0.103141498225,0.731104967711,0.0626120358387,0.707455144484,0.873426900076,0.04145514967822525,10,9.44e-16,10,6.11e-16,0.17557455031803271,0.00079032944182665197,0.00074445308107672699,0.017
3429,27050084579,0.165081252456,0.834918747544,0.104253857884,0.730664889661,0.0608273945722,0.708571112563,0.876205364172,0.041653963576429281,10,9.99e-16,10,6.66e-16,0.17448094596195429,0.00076229389677284374,0.00077194058355319788,0.016
3430,27050084580,0.154386856109,0.845613143891,0.0980998608396,0.747513283051,0.0562869952693,0.726802796582,0.885460197401,0.039692809305131166,10,5.55e-16,10,3.33e-16,0.22376288978403247,0.0011670030388046385,0.00084188635019631641,0.017
3431,27050084581,0.157650026307,0.842349973693,0.100541849417,0.741808124276,0.0571081768893,0.721207068779,0.883441618464,0.040022390094429483,10,6.11e-16,10,3.89e-16,0.20354823225363106,0.0010813535996014407,0.00077662712314723579,0.017
3432,27050084582,0.160415200889,0.839584799111,0.100739321166,0.738845477945,0.059675879723,0.716510057567,0.878995572773,0.040860512764821236,10,7.22e-16,10,4.44e-16,0.2183469580032894,0.0011175666127705779,0.00075800197955999552,0.017
3433,27050084583,0.162534841672,0.837465158328,0.101340556006,0.736124602323,0.0611942856659,0.712913176173,0.876259256002,0.040067697465351652,10,6.11e-16,10,4.44e-16,0.1804427589320482,0.00088545667906630109,0.00080534595236986825,0.017
3434,27050084584,0.165635018125,0.834364981875,0.104469160183,0.729895821691,0.0611658579419,0.707634838418,0.875580401688,0.041595511269729928,10,9.44e-16,10,6.11e-16,0.19262929119304206,0.0009622778342254643,0.00071808505610523659,0.017
3435,27050084585,0.162663979381,0.837336020619,0.1035133627,0.733822657919,0.0591506166813,0.712662286307,0.879233685658,0.041102052725829293,10,8.33e-16,10,5.55e-16,0.18475541298573661,0.00092568653913405836,0.00076780920166276965,0.017
3436,27050084586,0.167006727681,0.832993272319,0.104841249745,0.728152022574,0.0621654779355,0.705320692863,0.873797921108,0.041924207606519957,10,1.05e-15,10,6.11e-16,0.1882445164125417,0.00087728359046629302,0.00071900633278615118,0.016
3437,27050084587,0.16292493023,0.83707506977,0.102809472299,0.734265597471,0.0601154579305,0.712231828311,0.877753734642,0.041208915422917658,10,8.33e-16,10,5e-16,0.19602280165380515,0.00096731280434966794,0.00073219996464361249,0.017
3438,27050084588,0.15727778405,0.84272221595,0.101587454511,0.74113476144,0.0556903295389,0.721824456063,0.885617756023,0.039759461130410116,10,6.11e-16,10,3.89e-16,0.19986615477203018,0.00096772427474752908,0.00074528657811553066,0.017
3439,27050084589,0.161519482285,0.838480517715,0.102760261278,0.735720256437,0.0587592210064,0.714609432758,0.880079766266,0.040772648131563866,10,7.22e-16,10,5e-16,0.18919355071693367,0.00087105821998194777,0.00077255815563548021,0.017
3440,27050084590,0.157680181414,0.842319818586,0.101022848508,0.741296970078,0.0566573329062,0.721148581221,0.884097103117,0.04012593361859805,10,6.11e-16,10,3.89e-16,0.19942383514725937,0.00097684561112265644,0.00081625958323305761,0.018
3441,27050084591,0.158153860196,0.841846139804,0.101290385589,0.740555754215,0.0568634746075,0.720339413253,0.883678058114,0.039932236373580149,10,6.11e-16,10,3.89e-16,0.19647354950684426,0.00094079517857413727,0.00078059783248322055,0.018
3442,27050084592,0.158771106228,0.841228893772,0.0996810711019,0.74154782267,0.0590900351263,0.719315037115,0.880253895472,0.040452149636242087,10,7.22e-16,10,3.89e-16,0.2054462288065797,0.0010213857805454539,0.00080324144201949273,0.018
3443,27050084593,0.164467001855,0.835532998145,0.104315269563,0.731217728581,0.0601517322923,0.709605865041,0.877340737898,0.04130394674055729,10,8.33e-16,10,6.11e-16,0.17178855611710242,0.00078115149781834926,0.00071617444940339186,0.018
3444,27050084594,0.158088453859,0.841911546141,0.100441535539,0.741470010602,0.0576469183205,0.720463296401,0.882542135206,0.03976939217154344,10,5.55e-16,10,3.89e-16,0.18868055281051355,0.00084433292157102451,0.00078309414807684378,0.018
3445,27050084595,0.161045569405,0.838954430595,0.101853458548,0.737100972047,0.0591921108571,0.715425397715,0.879556102583,0.040958041412103713,10,8.33e-16,10,4.44e-16,0.21861259503672126,0.001112372649558163,0.00073773862406369291,0.018
3446,27050084596,0.157914943397,0.842085056603,0.100273051753,0.74181200485,0.0576418916437,0.720760725787,0.882591970399,0.039991024376219493,10,6.11e-16,10,4.44e-16,0.17043323828004153,0.00078050550573812696,0.0007932427637164887,0.018
3447,27050084597,0.156693743765,0.843306256235,0.10105938544,0.742246870795,0.0556343583253,0.722826211277,0.885844106762,0.039784411760933586,10,5.55e-16,10,3.89e-16,0.21158381550747074,0.0010601122855020712,0.00081972534211758729,0.019
3448,27050084598,0.163279937506,0.836720062494,0.102833489283,0.733886573211,0.0604464482224,0.711631711618,0.877183854626,0.041466170892423479,10,8.88e-16,10,5.55e-16,0.20216717528514705,0.00098620754334741612,0.0007962799956961953,0.018
3449,27050084599,0.166529873759,0.833470126241,0.105908256897,0.727561869345,0.0606216168619,0.706106798206,0.876176167336,0.041767672124642635,10,9.99e-16,10,7.22e-16,0.15787436634079632,0.00071393118000196972,0.0007360569289174162,0.018
3450,27050084600,0.159608133137,0.840391866863,0.101440128995,0.738951737867,0.0581680041419,0.717868010874,0.881406802934,0.040336476759381103,10,6.66e-16,10,4.44e-16,0.19355090321628143,0.00091192917887075308,0.00079579001839622074,0.018
3451,27050084601,0.158329701051,0.841670298949,0.099720706379,0.74194959257,0.0586089946722,0.720064179958,0.881068668104,0.040147568573631151,10,6.11e-16,10,3.89e-16,0.1936521617288679,0.00091988050622904358,0.00076170370120547321,0.018
3452,27050084602,0.154325821996,0.845674178004,0.0996729576878,0.746001220316,0.0546528643079,0.726883380009,0.887878255826,0.03931410374514846,10,5e-16,10,3.33e-16,0.19625931916601713,0.00092380749019174409,0.0007251468708902053,0.019
3453,27050084603,0.159218785316,0.840781214684,0.101032394403,0.739748820281,0.0581863909126,0.718534771529,0.881473912191,0.04057307725159566,10,7.22e-16,10,4.44e-16,0.20219464112261287,0.0010053946367245168,0.00077716917639080905,0.018
3454,27050084604,0.161825551614,0.838174448386,0.102175749712,0.735998698674,0.0596498019022,0.714100245437,0.878697709922,0.04076347061755739,10,7.77e-16,10,5e-16,0.18947147044689372,0.00094076578592448444,0.00076700518901282207,0.018
3455,27050084605,0.163350884691,0.836649115309,0.102780905577,0.733868209732,0.060569979114,0.711512670991,0.876985624383,0.041326300284837372,10,8.88e-16,10,5.55e-16,0.19376595737123692,0.00092616781748207594,0.00075280048080418355,0.018
3456,27050084606,0.15780733034,0.84219266966,0.101147689635,0.741044980025,0.0566596407049,0.720930537948,0.884062540963,0.040018263778753428,10,6.11e-16,10,3.89e-16,0.19517959543255481,0.0009743369791608375,0.00077710155721170623,0.018
3457,27050084607,0.161340272874,0.838659727126,0.101745592401,0.736914134725,0.0595946804722,0.714928012254,0.878893989539,0.040852381350341055,10,8.33e-16,10,5e-16,0.19455415693524047,0.00094224471985107671,0.00077725563375503535,0.018
3458,27050084608,0.161054364741,0.838945635259,0.102385549406,0.736560085853,0.0586688153352,0.71540252123,0.880323412622,0.04071466316407369,10,7.22e-16,10,5e-16,0.18969361898980097,0.00090049858160471882,0.00078111669714609562,0.018
3459,27050084609,0.164653208926,0.835346791074,0.103968257252,0.731378533822,0.0606849516743,0.709297031109,0.876513630947,0.042325384606787593,10,1.11e-15,10,6.11e-16,0.20732528602520039,0.0010271920994435293,0.00075708159357427583,0.018
3460,27050084610,0.159430981725,0.840569018275,0.102460781831,0.738108236444,0.0569701998948,0.718153253666,0.883210746771,0.039461568037134291,10,5e-16,10,3.89e-16,0.1679810331708983,0.00072254260179766721,0.00065524713700849057,0.018
3461,27050084611,0.160463209823,0.839536790177,0.102440815866,0.737095974311,0.0580223939566,0.71640317217,0.881415203585,0.040208578664924194,10,6.11e-16,10,4.44e-16,0.17891966768287226,0.00078580270490146776,0.00075870893632506509,0.018
3462,27050084612,0.157087823898,0.842912176102,0.101120416759,0.741791759343,0.0559674071381,0.722154633122,0.885257144837,0.039576163651662423,10,5e-16,10,3.89e-16,0.18975047408289425,0.00088898903734292972,0.0007607056487821983,0.018
3463,27050084613,0.160770719349,0.839229280651,0.101645241555,0.737584039095,0.0591254777941,0.715894064388,0.879719710596,0.041087755187601382,10,8.33e-16,10,5e-16,0.20072914098175987,0.00094065470833191295,0.00077068489295944098,0.018
3464,27050084614,0.161262168959,0.838737831041,0.102249590694,0.736488240347,0.0590125782648,0.715052683969,0.879768452185,0.041265736266001253,10,8.33e-16,10,5e-16,0.2035731320280304,0.00098269731345677056,0.00076529247904356566,0.018
3465,27050084615,0.160308854431,0.839691145569,0.102596645139,0.73709450043,0.0577122092917,0.71666244442,0.881908294569,0.04018693250968635,10,6.11e-16,10,3.89e-16,0.18185206766058404,0.00081914270769600165,0.00075388034578268987,0.018
3466,27050084616,0.159398429915,0.840601570085,0.100302904388,0.740298665697,0.0590955255277,0.718240855596,0.880093724811,0.040849126056866164,10,7.22e-16,10,4.44e-16,0.21386245152295824,0.0010539624362498972,0.0007940732449005333,0.018
3467,27050084617,0.162413779795,0.837586220205,0.102608446062,0.734977774143,0.0598053337336,0.713098834277,0.878329980814,0.041209511020331595,10,8.88e-16,10,5e-16,0.1952306094564441,0.00097305526834469771,0.00074683162544855329,0.019
3468,27050084618,0.161918120459,0.838081879541,0.102449721089,0.735632158452,0.0594683993695,0.713939520367,0.878942500503,0.04089483306449633,10,7.77e-16,10,5e-16,0.17985013632916502,0.00076020355373948763,0.00075556856268476421,0.018
3469,27050084619,0.159828699902,0.840171300098,0.100604255964,0.739567044134,0.0592244439375,0.717506426233,0.879800308203,0.040678692284114526,10,7.22e-16,10,5e-16,0.19828441327832014,0.00095758635439941277,0.00077183919709246677,0.018
3470,27050084620,0.156445753872,0.843554246128,0.10075415441,0.742800091717,0.055691599462,0.72325298894,0.885821318306,0.040385820342836672,10,6.66e-16,10,4.44e-16,0.19023389990016915,0.00096158671530463015,0.00074607720430631085,0.017
3471,27050084621,0.157662167922,0.842337832078,0.10156036968,0.740777462398,0.0561017982415,0.721171146431,0.884918331076,0.039794022722474072,10,6.11e-16,10,3.89e-16,0.17701924703382466,0.00077762597436183687,0.00073797490577424464,0.017
3472,27050084622,0.163200800642,0.836799199358,0.102834841695,0.733964357662,0.0603659589469,0.71176536491,0.877320728456,0.041086530184018588,10,8.33e-16,10,5.55e-16,0.17417812829133095,0.00076315701863854555,0.00072423777870165228,0.017
3473,27050084623,0.157597376108,0.842402623892,0.100524665293,0.741877958599,0.057072710815,0.721296851759,0.883506683855,0.040681352578451284,10,7.22e-16,10,3.89e-16,0.21899793092143349,0.0012176439843930211,0.00076399827836163593,0.017
3474,27050084624,0.162238435671,0.837761564329,0.102751146089,0.73501041824,0.0594872895818,0.713393195919,0.878838981548,0.041330348133402375,10,8.88e-16,10,5.55e-16,0.19270516603294352,0.0009538028832114531,0.00074238707919692393,0.017
3475,27050084625,0.155600550771,0.844399449229,0.100044234237,0.744355214993,0.0555563165343,0.724703507739,0.88623032597,0.039727608382860415,10,5.55e-16,10,3.89e-16,0.19887014960144178,0.00096967466991668973,0.00080166570399982937,0.017
3476,27050084626,0.159915169552,0.840084830448,0.10287961642,0.737205214028,0.0570355531323,0.717325653578,0.882997832808,0.040292195222195987,10,6.11e-16,10,4.44e-16,0.18680743040373138,0.00087190093229137929,0.00073292111650792113,0.017
3477,27050084627,0.154863245115,0.845136754885,0.0986968425605,0.746439912325,0.0561664025542,0.725980943615,0.88551775414,0.039528607978988058,10,5.55e-16,10,3.89e-16,0.18465729525367525,0.00085456259619098819,0.00078077842686287316,0.017
3478,27050084628,0.16054038167,0.83945961833,0.101082642897,0.738376975433,0.0594577387731,0.7162927677,0.879286306133,0.040163749705930965,10,6.11e-16,10,5e-16,0.16205092196690996,0.00068661955411183136,0.00070716998946277843,0.017
3479,27050084629,0.155057392642,0.844942607358,0.0996613195071,0.745281287851,0.0553960731348,0.725635318176,0.886601705482,0.039395196186283336,10,5e-16,10,3.33e-16,0.18746385065518145,0.00087604559482007242,0.00077553389672580788,0.018
3480,27050084630,0.161711074188,0.838288925812,0.102956041683,0.735332884129,0.0587550325057,0.714282246979,0.880040441817,0.041032874108937342,10,7.77e-16,10,5e-16,0.20931724464405832,0.0010601968854572607,0.00077774580445523229,0.018
3481,27050084631,0.159594561681,0.840405438319,0.101204952863,0.739200485456,0.0583896088181,0.717894561437,0.88108425126,0.040590888806442627,10,7.22e-16,10,5e-16,0.1780860184069738,0.00080611398686028231,0.0007249396765071003,0.018
3482,27050084632,0.159717783779,0.840282216221,0.100914411811,0.73936780441,0.0588033719682,0.717689896349,0.880446155077,0.040452867307556276,10,6.66e-16,10,5e-16,0.17728995167096195,0.00076271956358818635,0.00074429949567943556,0.018
3483,27050084633,0.157700224891,0.842299775109,0.100441958424,0.741857816684,0.0572582664668,0.721123215758,0.883208627437,0.039481823417782662,10,5e-16,10,3.89e-16,0.18068014632215157,0.00081597552094046333,0.00076383500918196826,0.018
3484,27050084634,0.161334062368,0.838665937632,0.103030828323,0.735635109309,0.0583032340444,0.714919247795,0.880794297159,0.040830338987404735,10,7.77e-16,10,5e-16,0.19234917353909375,0.00095501220896187459,0.00070925802076299478,0.018
3485,27050084635,0.159723862261,0.840276137739,0.102001275335,0.738274862405,0.057722586926,0.717663283176,0.882033780806,0.040139254700248914,10,6.66e-16,10,3.89e-16,0.18554892475562546,0.00095575961781351338,0.00077379082016355329,0.018
3486,27050084636,0.163783751354,0.836216248646,0.104119062848,0.732097185798,0.0596646885054,0.710761707443,0.878215614287,0.040797385493785469,10,7.22e-16,10,5.55e-16,0.16348874012678472,0.00068908783218473118,0.0007227418733342446,0.018
3487,27050084637,0.160297897086,0.839702102914,0.101272656329,0.738429446585,0.0590252407563,0.716700877152,0.879980357957,0.040612100085561625,10,7.77e-16,10,5e-16,0.18655912699869459,0.00095639340491639852,0.00077602982500929549,0.018
3488,27050084638,0.161290381849,0.838709618151,0.101565641432,0.737143976719,0.0597247404171,0.715015176741,0.878714634558,0.040820767816852267,10,7.22e-16,10,5e-16,0.17565067842370219,0.00074898300357110646,0.00070414587540175216,0.018
3489,27050084639,0.156656567603,0.843343432397,0.100688449413,0.742654982984,0.0559681181904,0.722895059357,0.885362568184,0.040009149197916809,10,6.11e-16,10,3.89e-16,0.19758186695896285,0.00094895327935317817,0.00073704958014032221,0.018
3490,27050084640,0.161366367489,0.838633632511,0.102246696086,0.736386936425,0.0591196714029,0.714876319645,0.879586192924,0.041391713534699413,10,8.88e-16,10,5e-16,0.1999323486681841,0.001008624162942044,0.0007384699585166228,0.018
3491,27050084641,0.160972147435,0.839027852565,0.102429196897,0.736598655668,0.058542950538,0.715541109623,0.880528090131,0.040835330603925163,10,7.22e-16,10,5e-16,0.1842968751085754,0.00084823008773279168,0.00073175953107443108,0.018
3492,27050084642,0.151935536712,0.848064463288,0.0983291552016,0.749735308086,0.0536063815108,0.730989403802,0.890024914232,0.039020531336077503,10,4.44e-16,10,3.33e-16,0.18266065374371132,0.00084341556004906195,0.00072666226024678234,0.018
3493,27050084643,0.160731761903,0.839268238097,0.102311805691,0.736956432406,0.0584199562112,0.715950064614,0.880766363401,0.040399480290584072,10,6.66e-16,10,4.44e-16,0.18144263128237881,0.00085469799430449276,0.00079509857659315966,0.017
3494,27050084644,0.167100941837,0.832899058163,0.104820465781,0.728078592382,0.0622804760558,0.705162581886,0.873607496795,0.041703614242652204,10,9.99e-16,10,6.11e-16,0.19092853313235192,0.00086990120030118641,0.00077835126644310016,0.016
3495,27050084645,0.159421764463,0.840578235537,0.100840755062,0.739737480474,0.0585810094007,0.718193193663,0.880844581898,0.040818302085969795,10,7.77e-16,10,5e-16,0.20168714221522999,0.00095074114650428598,0.00077990671561469318,0.016
3496,27050084646,0.157588488907,0.842411511093,0.100852949021,0.741558562072,0.0567355398851,0.721307039648,0.884004611755,0.039821115517541888,10,5.55e-16,10,3.89e-16,0.20154278599432573,0.00098307671446137791,0.00082262809682831799,0.016
3497,27050084647,0.159351128787,0.840648871213,0.101192347134,0.739456524079,0.0581587816524,0.718307778078,0.881482472021,0.040267803773272701,10,6.11e-16,10,5e-16,0.16859106285567649,0.00074276847219301243,0.00071647881520141938,0.016
3498,27050084648,0.154529964328,0.845470035672,0.0986600625494,0.746809973123,0.0558699017784,0.726550149589,0.886037433665,0.03965690781136684,10,5.55e-16,10,3.33e-16,0.20832586219820215,0.0010502916119314051,0.00074253547447160253,0.016
3499,27050084649,0.155438022316,0.844561977684,0.0995566969964,0.745005280688,0.0558813253191,0.724987864597,0.885793026387,0.03939333847291674,10,5e-16,10,3.89e-16,0.1791386738361016,0.00081765385637142494,0.00074874394145662464,0.016
3500,27050084650,0.159812457711,0.840187542289,0.102540569992,0.737646972298,0.0572718877187,0.717504928017,0.882675090124,0.040400856837576035,10,6.66e-16,10,5e-16,0.15530499121319141,0.00068742526200093264,0.00072238212312422645,0.016
3501,27050084651,0.162438793182,0.837561206818,0.102200530189,0.735360676629,0.0602382629934,0.713062661069,0.877687542045,0.041308951478735791,10,8.88e-16,10,5e-16,0.19558027735727301,0.00096704537347062295,0.00073910521696384467,0.016
3502,27050084652,0.158778603524,0.841221396476,0.100989485047,0.740231911429,0.0577891184766,0.719282679933,0.882164827076,0.040059888295166463,10,6.11e-16,10,3.89e-16,0.18035275681230034,0.00085189312657315988,0.00075193981815436324,0.016
3503,27050084653,0.158949472159,0.841050527841,0.100847342009,0.740203185832,0.05810213015,0.718994694749,0.881663098634,0.040723368423673675,10,7.22e-16,10,4.44e-16,0.21135099749102126,0.0011560555551048716,0.00078177881539208969,0.016
3504,27050084654,0.164312830493,0.835687169507,0.10261061308,0.733076556427,0.0617022174128,0.709891498106,0.87509678413,0.041277586413217708,10,8.88e-16,10,5e-16,0.19586433254915891,0.00098875945101342525,0.00076171627172240332,0.016
3505,27050084655,0.163259381354,0.836740618646,0.103508958821,0.733231659825,0.0597504225332,0.711656300676,0.878212041798,0.041126609807708422,10,8.88e-16,10,5.55e-16,0.18676376087726021,0.00093410283748853904,0.00082328797103297399,0.017
3506,27050084656,0.155840308517,0.844159691483,0.0998982347649,0.744261456718,0.0559420737523,0.724297106382,0.885603398482,0.039684863168405651,10,5.55e-16,10,3.89e-16,0.1955380017928009,0.00093382880192252539,0.00074525127234654684,0.016
3507,27050084657,0.161619332656,0.838380667344,0.101581105641,0.736799561702,0.0600382270148,0.714458124718,0.87817551466,0.040962104268567397,10,8.33e-16,10,5e-16,0.19216125553443575,0.00088716195685002459,0.00075292077439363387,0.016
3508,27050084658,0.159036152214,0.840963847786,0.100763754957,0.74020009283,0.0582723972572,0.718848797081,0.881391720784,0.039973340059876176,10,6.11e-16,10,3.89e-16,0.19342242014827815,0.00094837674455236476,0.00081349835756888852,0.016
3509,27050084659,0.157877452299,0.842122547701,0.0996368971407,0.74248565056,0.0582405551583,0.720833996697,0.881720926993,0.039888391106301498,10,6.11e-16,10,3.89e-16,0.19441549084942811,0.00094008821892765492,0.00079855912575382739,0.017
3510,27050084660,0.159621139988,0.840378860012,0.102326200001,0.73805266001,0.0572949399871,0.717832655042,0.882687340275,0.040348072071413242,10,6.66e-16,10,5e-16,0.16678819842879322,0.00074088791126851212,0.00074821254985333913,0.017
3511,27050084661,0.163030432314,0.836969567686,0.102816081844,0.734153485843,0.06021435047,0.7120534655,0.877583573569,0.041444066853242617,10,9.44e-16,10,5.55e-16,0.19510432855097837,0.00096262892117215926,0.00072541550933427894,0.017
3512,27050084662,0.160931698978,0.839068301022,0.102589966439,0.736478334583,0.0583417325388,0.715607206487,0.880833599373,0.041153585933763191,10,8.33e-16,10,5e-16,0.20560207868277536,0.0010601666645744983,0.00072303991960851919,0.016
3513,27050084663,0.161511526108,0.838488473892,0.103068159464,0.735420314428,0.058443366644,0.714618280863,0.880546061223,0.041482860657667923,10,9.44e-16,10,5e-16,0.20433475085142871,0.00098136011350917702,0.00073818283797291674,0.016
3514,27050084664,0.155661094189,0.844338905811,0.0992706147764,0.745068291035,0.0563904794123,0.724611924048,0.884988748554,0.039411878992473642,10,5e-16,10,3.89e-16,0.16860746720660147,0.00078737688611902517,0.00070293189569661351,0.016
3515,27050084665,0.15864350453,0.84135649547,0.101356208847,0.740000286622,0.0572872956828,0.719506604578,0.882935519869,0.040086147999775348,10,6.11e-16,10,3.89e-16,0.1957116373437594,0.00092868019096372539,0.00077231463490108252,0.017
3516,27050084666,0.158084396422,0.841915603578,0.101982256707,0.739933346871,0.0561021397145,0.720447081004,0.884814434349,0.04028561468421947,10,6.66e-16,10,3.89e-16,0.19076545281566881,0.00091350321925953476,0.00072878367950292495,0.016
3517,27050084667,0.15653888993,0.84346111007,0.100652959445,0.742808150625,0.0558859304842,0.723095929654,0.885512526729,0.039873619640864215,10,5.55e-16,10,3.89e-16,0.20788464477238133,0.0010840261002544556,0.000760384705137386,0.016
3518,27050084668,0.157775731906,0.842224268094,0.101719874371,0.740504393722,0.0560558575348,0.720975673839,0.884958033847,0.040014770448714855,10,6.11e-16,10,3.89e-16,0.19778120217763517,0.00096955223783911238,0.00082444462828854827,0.016
3519,27050084669,0.161813321188,0.838186678812,0.102922099501,0.735264579311,0.0588912216873,0.714109743902,0.879815958336,0.041163454479495536,10,8.33e-16,10,5e-16,0.19281876651310681,0.00089994076769640342,0.000702635559321871,0.017
3520,27050084670,0.158749337718,0.841250662282,0.102124730246,0.739125932037,0.0566246074723,0.719315347435,0.883884136594,0.03975367414669892,10,5.55e-16,10,3.89e-16,0.16663378413363328,0.00073858865354383427,0.00079681761646025698,0.017
3521,27050084671,0.162482479885,0.837517520115,0.103224692276,0.734292827839,0.0592577876091,0.712973437367,0.87911885014,0.04088761903174911,10,7.77e-16,10,5e-16,0.18940726003568631,0.00086463307695008071,0.00077475948298281962,0.017
3522,27050084672,0.159147399738,0.840852600262,0.100748147661,0.740104452601,0.0583992520779,0.718660195031,0.881178233544,0.040104316642004659,10,6.11e-16,10,4.44e-16,0.16655022799022545,0.00080328727283342552,0.00071244225273612628,0.017
3523,27050084673,0.157269740775,0.842730259225,0.101313737418,0.741416521807,0.0559560033571,0.721842244052,0.885229111755,0.040414966317923018,10,7.22e-16,10,3.89e-16,0.19355945619345682,0.00092159098194237823,0.00071430978585058696,0.017
3524,27050084674,0.163956217691,0.836043782309,0.104182091482,0.731861690827,0.0597741262094,0.710469658663,0.878014541834,0.041565864093184315,10,9.44e-16,10,5.55e-16,0.19484473551886816,0.00096437981741886948,0.00074444467281155769,0.017
3525,27050084675,0.151481355876,0.848518644124,0.0973856443103,0.751132999814,0.0540957115654,0.731781208576,0.889422265129,0.039288228984915408,10,5e-16,10,3.33e-16,0.20546523956595286,0.0010142226848915965,0.00078484023144097075,0.017
3526,27050084676,0.158112221956,0.841887778044,0.101541891375,0.740345886668,0.0565703305808,0.720406398981,0.884119246116,0.040030409602996725,10,6.11e-16,10,3.89e-16,0.18962619011902737,0.00088995414430244064,0.00073046244611602322,0.017
3527,27050084677,0.162791576311,0.837208423689,0.103625110828,0.733583312861,0.0591664654832,0.712444949654,0.879180376068,0.040913235403308115,10,7.77e-16,10,5.55e-16,0.17106037341476432,0.00078552910570527817,0.00077291004056617241,0.017
3528,27050084678,0.160986090377,0.839013909623,0.102667903388,0.736346006235,0.0583181869885,0.715513914328,0.880855235071,0.040638839693845734,10,7.22e-16,10,5e-16,0.18535529971632014,0.00092529019969489446,0.00078792509665200755,0.017
3529,27050084679,0.158304209635,0.841695790365,0.0998482324039,0.741847557961,0.0584559772308,0.720105576757,0.881299871239,0.04041464354669002,10,7.22e-16,10,3.89e-16,0.21467535173837637,0.0011037464574030569,0.00076883612719035564,0.016
3530,27050084680,0.156847752705,0.843152247295,0.100849715669,0.742302531626,0.0559980370363,0.722567220247,0.885271332338,0.040134106930589886,10,6.11e-16,10,3.89e-16,0.20477517175577797,0.0010331167104456322,0.00077244363833010388,0.017
3531,27050084681,0.157834725603,0.842165274397,0.101286599526,0.74087867487,0.0565481260773,0.720881882819,0.884219790942,0.040271562810032399,10,6.66e-16,10,3.89e-16,0.20191274078217958,0.00098819869190759852,0.00076848081321955852,0.017
3532,27050084682,0.161105044186,0.838894955814,0.101170026112,0.737724929702,0.0599350180741,0.715334930183,0.878449613603,0.040677046501074905,10,7.22e-16,10,4.44e-16,0.1994553159849799,0.00096406670638220953,0.00068070637365123853,0.017
3533,27050084683,0.160309326053,0.839690673947,0.102534389689,0.737156284258,0.0577749363636,0.716662578849,0.881815952979,0.041032083440832527,10,8.33e-16,10,5e-16,0.2135401580572216,0.0010722018342064778,0.00078628346005162563,0.021
3534,27050084684,0.163296418712,0.836703581288,0.103369108938,0.733334472351,0.0599273097739,0.711595839764,0.877943292972,0.041203183501420597,10,8.88e-16,10,5e-16,0.19443523302077448,0.00092845193537451326,0.0007181485336744222,0.017
3535,27050084685,0.160899943709,0.839100056291,0.10246976547,0.73663029082,0.0584301782392,0.715662796364,0.880711139501,0.040489621338643644,10,6.66e-16,10,4.44e-16,0.18738846380055529,0.00089923796017301358,0.0007561528970060267,0.018
3536,27050084686,0.151369473562,0.848630526438,0.0987093663131,0.749921160125,0.0526601072485,0.731952981884,0.891561892472,0.038872240485040947,10,5e-16,10,2.78e-16,0.21027254587185784,0.0010073803154569791,0.00079470473634269811,0.018
3537,27050084687,0.154055285528,0.845944714472,0.0975328981186,0.748411816353,0.0565223874097,0.727377352634,0.885197713812,0.039564001014627169,10,5.55e-16,10,3.33e-16,0.21099083476190017,0.0010119017089017892,0.00079368066006330453,0.018
3538,27050084688,0.165296204835,0.834703795165,0.103767114193,0.730936680971,0.0615290906418,0.708216165749,0.875124159413,0.042201846541773183,10,1.11e-15,10,6.11e-16,0.20936204065226982,0.0010933136965227438,0.0007191006703735662,0.018
3539,27050084689,0.163352796212,0.836647203788,0.103326687622,0.733320516166,0.0600261085901,0.711501255851,0.877784836868,0.041527486824575473,10,8.88e-16,10,5e-16,0.21656511083591812,0.001115733027066223,0.0008018010156280776,0.018
3540,27050084690,0.163963988349,0.836036011651,0.103870321468,0.732165690183,0.0600936668804,0.710461220638,0.877542908922,0.041357401544383138,10,8.88e-16,10,5e-16,0.20822639959818456,0.0010802155307150214,0.00078283537529037469,0.017
3541,27050084691,0.159100873396,0.840899126604,0.102071326124,0.73882780048,0.0570295472721,0.718719320085,0.883203404544,0.040351962351349108,10,6.11e-16,10,3.89e-16,0.18861228874954195,0.00085935129455877739,0.00075134201769220524,0.017
3542,27050084692,0.160941854119,0.839058145881,0.10321254477,0.735845601111,0.0577293093497,0.715580667527,0.881731628288,0.041164417147780699,10,8.88e-16,10,5e-16,0.21603985027831751,0.0011292490042252989,0.00076329943523792854,0.018
3543,27050084693,0.156857705861,0.843142294139,0.100534541656,0.742607752482,0.056323164205,0.722555008386,0.884790836169,0.039851320345381837,10,6.11e-16,10,3.89e-16,0.17943689732124923,0.00078224461069712902,0.00079864733841086897,0.018
3544,27050084694,0.158842267245,0.841157732755,0.101155774866,0.740001957889,0.0576864923791,0.719172084325,0.882300248963,0.040645932311756131,10,7.22e-16,10,3.89e-16,0.21248408073895908,0.0011502446151455297,0.00077134754287880867,0.018
3545,27050084695,0.158283583745,0.841716416255,0.101565395432,0.740151020823,0.0567181883136,0.720114863465,0.883859997491,0.040185647059342043,10,6.11e-16,10,4.44e-16,0.17097035527528193,0.00072996477541405029,0.00077629801383906523,0.018
3546,27050084696,0.155395954847,0.844604045153,0.0991438505851,0.745460194568,0.0562521042622,0.725065773535,0.885258373549,0.039949043682332583,10,6.11e-16,10,3.89e-16,0.18239573722395441,0.00088439362854044335,0.00069762227630552562,0.018
3547,27050084697,0.162862517238,0.837137482762,0.102749436063,0.734388046699,0.0601130811745,0.712338196673,0.87777188613,0.041876412331929874,10,9.99e-16,10,6.11e-16,0.20059803323583691,0.0010009970532652865,0.00072059543202716912,0.018
3548,27050084698,0.163299649656,0.836700350344,0.10302850774,0.733671842604,0.0602711419156,0.711595491624,0.877436996142,0.040805572813995779,10,7.22e-16,10,5e-16,0.17798934362335994,0.00076470458802935823,0.00071101984427560908,0.018
3549,27050084699,0.157730100229,0.842269899771,0.101813533992,0.740456365779,0.0559165662376,0.721051848234,0.885174020781,0.039787687784500057,10,5.55e-16,10,3.89e-16,0.19727320228257117,0.00097132605531928898,0.00078955387985856298,0.018
3550,27050084700,0.159313728884,0.840686271116,0.100848433296,0.73983783782,0.0584652955876,0.71837640293,0.881040850037,0.040918468719411238,10,7.77e-16,10,4.44e-16,0.20842432440042746,0.0010248489643776323,0.00073656091638914722,0.018
3551,27050084701,0.157656211928,0.842343788072,0.101573885457,0.740769902615,0.0560823264701,0.721181070711,0.884948421709,0.039731793354452927,10,6.11e-16,10,3.89e-16,0.1901499997054299,0.00087915488304384447,0.00075753570789434605,0.018
3552,27050084702,0.159509835467,0.840490164533,0.100951353898,0.739538810636,0.0585584815692,0.71804210519,0.88085641867,0.040794736850304367,10,7.22e-16,10,4.44e-16,0.20161921715131148,0.00096121486624783654,0.00073179758271608151,0.018
3553,27050084703,0.162138126194,0.837861873806,0.102458000214,0.735403873591,0.0596801259801,0.713567241352,0.878579149738,0.04140671057373102,10,8.88e-16,10,5e-16,0.21040402723375529,0.0010686925067476165,0.00081245691743250554,0.018
3554,27050084704,0.158863063008,0.841136936992,0.101623994612,0.73951294238,0.0572390683957,0.719129751494,0.882953050339,0.040104574117659372,10,6.11e-16,10,3.89e-16,0.1987246462138097,0.00091577287120580468,0.00076599079583223218,0.018
3555,27050084705,0.164128500596,0.835871499404,0.103906833691,0.731964665713,0.0602216669046,0.710183053189,0.877316454441,0.041245041694607701,10,8.88e-16,10,5e-16,0.20946077931984985,0.0010735933146635453,0.00073622891379158256,0.018
3556,27050084706,0.158293251768,0.841706748232,0.102128088174,0.739578660058,0.0561651635933,0.720089996638,0.884670757187,0.040218445540115673,10,6.11e-16,10,3.89e-16,0.18912174552537031,0.00092970128517481324,0.00071677280622947561,0.018
3557,27050084707,0.160922751054,0.839077248946,0.102040293298,0.737036955648,0.0588824577566,0.715630607314,0.880040700827,0.040592151696317608,10,7.22e-16,10,4.44e-16,0.19447272550461658,0.0010009145426475533,0.00081530090705273037,0.019
3558,27050084708,0.153159304038,0.846840695962,0.0986760122402,0.748164683722,0.0544832917975,0.728890910029,0.888422872616,0.039134545424325269,10,5e-16,10,2.78e-16,0.19937029535912698,0.00095936272367401422,0.0007863644070504127,0.018
3559,27050084709,0.159366918057,0.840633081943,0.101604943678,0.739028138265,0.0577619743793,0.718274796207,0.882062083181,0.040616668044064566,10,7.22e-16,10,4.44e-16,0.20024306778670442,0.00098701682353825567,0.00080776283437651803,0.018
3560,27050084710,0.155951289088,0.844048710912,0.101423321835,0.742625389078,0.0545279672527,0.724085137673,0.887654961272,0.039958500617748444,10,6.11e-16,10,3.89e-16,0.21041251443323783,0.0010729857951821385,0.00077669421791556957,0.018
3561,27050084711,0.161286758482,0.838713241518,0.100969978783,0.737743262735,0.0603167796997,0.715030246214,0.877845014335,0.041059334221125482,10,8.33e-16,10,5e-16,0.2002367844598032,0.00099551629134396816,0.00075025101706179215,0.018
3562,27050084712,0.155680391788,0.844319608212,0.0995098588269,0.744809749385,0.0561705329616,0.724575446806,0.885307327996,0.039600151225005376,10,5e-16,10,3.33e-16,0.21281221544390572,0.0010953512436185941,0.0007963085157354033,0.018
3563,27050084713,0.157312289253,0.842687710747,0.100144598284,0.742543112463,0.0571676909686,0.72178740435,0.88343708356,0.039867489016487144,10,6.11e-16,10,3.89e-16,0.17616057785626205,0.00083512940389648179,0.00072523478920680944,0.018
3564,27050084714,0.159193179905,0.840806820095,0.102502258784,0.738304561311,0.0566909211217,0.7185561814,0.883678922082,0.040130984219287139,10,6.11e-16,10,4.44e-16,0.17291586054009522,0.00077078079935548956,0.00075501718224120062,0.018
3565,27050084715,0.153768923953,0.846231076047,0.0996883245634,0.746542751483,0.0540805993898,0.727834069762,0.888860297692,0.039108577435794413,10,5e-16,10,2.78e-16,0.20140038398528093,0.001043069432444257,0.00078039706431549255,0.018
3566,27050084716,0.163732066602,0.836267933398,0.10431397875,0.731953954648,0.0594180878513,0.710846033209,0.878590242501,0.041350782033329106,10,8.88e-16,10,5e-16,0.19600983841340858,0.00094444205886762994,0.0007408598041482396,0.018
3567,27050084717,0.15822726652,0.84177273348,0.101004574396,0.740768159084,0.0572226921243,0.720218965175,0.883131967063,0.040282499114884171,10,6.11e-16,10,3.89e-16,0.21753224344786426,0.0011589003622332714,0.00075483056657294151,0.018
3568,27050084718,0.161271163151,0.838728836849,0.101633057707,0.737095779143,0.059638105444,0.715046703973,0.878846590312,0.040778666118675061,10,7.22e-16,10,3.89e-16,0.21832856999223149,0.0012174658878026871,0.00079211670874374483,0.017
3569,27050084719,0.164573178813,0.835426821187,0.104523058099,0.730903763088,0.0600501207141,0.709423671768,0.8774655497,0.041485758500881265,10,9.44e-16,10,5.55e-16,0.20581023970290269,0.0011317707050266244,0.00078622802229887621,0.016
3570,27050084720,0.158377599195,0.841622400805,0.0997282275308,0.741894173275,0.0586493716638,0.719982692137,0.880997618104,0.039736857968224716,10,6.11e-16,10,3.89e-16,0.17603668348392576,0.00082368588089112881,0.00075110707304018912,0.016
3571,27050084721,0.157438341901,0.842561658099,0.100050948771,0.742510709329,0.0573873931302,0.721574409375,0.883083059611,0.04043860725329633,10,6.66e-16,10,4.44e-16,0.19173573790539367,0.00086874686599972581,0.00070057942865655979,0.016
3572,27050084722,0.159814559594,0.840185440406,0.102503067918,0.737682372488,0.0573114916755,0.717501925758,0.882616353382,0.040099475611640172,10,6.11e-16,10,4.44e-16,0.17067744682778185,0.00076344657550414367,0.00072641125200728022,0.016
3573,27050084723,0.16146721743,0.83853278257,0.101957098941,0.736575683628,0.0595101184891,0.714709945687,0.878988132442,0.040826915399374455,10,7.77e-16,10,5e-16,0.19621957952638991,0.00092576173009252039,0.00076093462692452347,0.016
3574,27050084724,0.163348063678,0.836651936322,0.104425770939,0.732226165383,0.0589222927384,0.711492762493,0.879408898166,0.04147421873782034,10,9.44e-16,10,6.11e-16,0.18393815184009432,0.00090209342343423448,0.00074570294567664994,0.016
3575,27050084725,0.162411171868,0.837588828132,0.102949151503,0.734639676629,0.0594620203654,0.713098133178,0.8788353737,0.041011454431868925,10,8.33e-16,10,5e-16,0.18970861069444234,0.0009051611665219279,0.00076455366722368197,0.016
3576,27050084726,0.159564657956,0.840435342044,0.101046086761,0.739389255283,0.0585185711954,0.717947675074,0.880901856991,0.040361448986315003,10,6.66e-16,10,3.89e-16,0.19680015676685736,0.00093813782090377586,0.00078453649842611078,0.016
3577,27050084727,0.160836987272,0.839163012728,0.101599170101,0.737563842627,0.0592378171709,0.715782496453,0.879538697426,0.04063104517925905,10,7.77e-16,10,4.44e-16,0.19551147918302192,0.00092680862882020532,0.00076868362792396124,0.016
3578,27050084728,0.161460740045,0.838539259955,0.102898444415,0.73564081554,0.0585622956295,0.714706789757,0.880383267895,0.04063891950332936,10,7.22e-16,10,5e-16,0.19798021934928245,0.00096623020270624577,0.00076139896935857653,0.016
3579,27050084729,0.158926532194,0.841073467806,0.101804804108,0.739268663698,0.0571217280856,0.71901927912,0.883110164698,0.039933822725041437,10,6.11e-16,10,3.89e-16,0.17995968202580592,0.00079758373157498086,0.00078730841408365258,0.016
3580,27050084730,0.165703802332,0.834296197668,0.105469277256,0.728826920412,0.0602345250765,0.707503984373,0.876933980773,0.041914633604888701,10,9.99e-16,10,6.11e-16,0.21227487565451697,0.0011023469876973496,0.00078461276643365609,0.016
3581,27050084731,0.151167379841,0.848832620159,0.0980539497129,0.750778670446,0.0531134301283,0.73230901749,0.890947524169,0.038152742599758212,10,3.89e-16,10,2.78e-16,0.17171690284039964,0.00076935476938721212,0.00075916323687318685,0.017
3582,27050084732,0.161151979417,0.838848020583,0.102511677279,0.736336343304,0.0586403021375,0.715235326799,0.880342062773,0.040930712376557959,10,7.77e-16,10,5e-16,0.20458550733104586,0.0010628384141949552,0.00075643585226324811,0.017
3583,27050084733,0.160646408871,0.839353591129,0.100648057596,0.738705533534,0.0599983512752,0.716119629939,0.878466049851,0.040769660727497055,10,7.22e-16,10,4.44e-16,0.19802408118312931,0.00093912158165882994,0.00073200481089784059,0.018
3584,27050084734,0.161707752645,0.838292247355,0.102365961292,0.735926286063,0.0593417913526,0.714296718921,0.879178510841,0.040802794322343086,10,7.22e-16,10,5e-16,0.19228678151377743,0.00093312872535743295,0.00078783568064814643,0.016
3585,27050084735,0.158897932693,0.841102067307,0.10129515634,0.739806910966,0.0576027763531,0.719075480084,0.882409817391,0.040590142856821193,10,7.22e-16,10,3.89e-16,0.21929234899001881,0.0011255251436904383,0.00074009426252310477,0.016
3586,27050084736,0.154817297161,0.845182702839,0.0992899363215,0.745892766518,0.0555273608391,0.726050431866,0.886468875546,0.039349830822150468,10,5e-16,10,3.89e-16,0.18063739321417738,0.00081437416178611985,0.00079894407259006167,0.016
3587,27050084737,0.156236703843,0.843763296157,0.0996308560115,0.744132440146,0.0566058478313,0.723625838604,0.884528919896,0.039773143693653396,10,5.55e-16,10,3.89e-16,0.17531762997016309,0.00081296315057848305,0.00077546206818187864,0.016
3588,27050084738,0.162496040314,0.837503959686,0.103996488982,0.733507470704,0.0584995513325,0.712938934524,0.880230498948,0.041037139667345499,10,7.77e-16,10,5e-16,0.20474998762212837,0.0010437870687863792,0.00075420288883972701,0.016
3589,27050084739,0.157336351722,0.842663648278,0.100337204545,0.742326443732,0.0569991471772,0.721743585565,0.883678976805,0.039633463356951629,10,5.55e-16,10,3.89e-16,0.19078456185764836,0.00090181591851202949,0.00073373406209957222,0.016
3590,27050084740,0.155715146661,0.844284853339,0.1003103212,0.743974532139,0.0554048254607,0.724504209593,0.886424495368,0.039805078368376955,10,5.55e-16,10,3.89e-16,0.17957998897822081,0.00082275906211385611,0.00073823154957462409,0.016
3591,27050084741,0.157040201724,0.842959798276,0.100427270351,0.742532527926,0.0566129313729,0.722246059303,0.884319761207,0.040064176713071123,10,6.11e-16,10,3.89e-16,0.18908886743400166,0.00096888380243834312,0.00074470433985368881,0.016
3592,27050084742,0.161675362214,0.838324637786,0.102783252452,0.735541385334,0.0588921097628,0.714345271997,0.87984736767,0.040721596308538555,10,7.22e-16,10,4.44e-16,0.20160799451831424,0.00099011708999837095,0.00076537029365901694,0.016
3593,27050084743,0.158973729163,0.841026270837,0.10219795706,0.738828313776,0.0567757721033,0.718933254363,0.883607372231,0.040838431844347316,10,7.77e-16,10,4.44e-16,0.20428039219991689,0.0010603289574765487,0.00078397824447142645,0.016
3594,27050084744,0.155754263923,0.844245736077,0.100698910947,0.74354682513,0.0550553529751,0.724431718847,0.886928582847,0.040303651707013437,10,6.66e-16,10,3.89e-16,0.19730618628558372,0.00097370841477420478,0.0006918708074885035,0.016
3595,27050084745,0.158137659356,0.841862340644,0.101090347109,0.740771993535,0.057047312247,0.720369944461,0.883411717742,0.04115202969725968,10,8.33e-16,10,4.44e-16,0.23170946764514588,0.0013381765229085311,0.00081873349127483124,0.016
3596,27050084746,0.160243762508,0.839756237492,0.100307001546,0.739449235946,0.0599367609619,0.716807124594,0.878653135215,0.041159776429907764,10,8.88e-16,10,5e-16,0.19673517070634994,0.00090858154647679968,0.00078774440966521587,0.016
3597,27050084747,0.155329821184,0.844670178816,0.0989807892214,0.745689389594,0.0563490319629,0.725180970686,0.88513238629,0.039387024003725693,10,5e-16,10,3.89e-16,0.17929975657360986,0.00084268918530250076,0.00076470068576177028,0.016
3598,27050084748,0.160143427327,0.839856572673,0.101563556985,0.738293015688,0.0585798703424,0.716958368255,0.880672292758,0.040659018505692923,10,7.77e-16,10,5e-16,0.19148242473109589,0.00089637125787856266,0.00075174864082152204,0.016
3599,27050084749,0.16130583249,0.83869416751,0.101665351235,0.737028816274,0.0596404812551,0.714987522714,0.87883484416,0.040960718170853422,10,7.77e-16,10,5e-16,0.20146209305604013,0.0010302687277661702,0.00076075781557387735,0.016
3600,27050084750,0.160056479573,0.839943520427,0.101741968678,0.738201551748,0.0583145108949,0.717103105483,0.881083358492,0.040923758545990147,10,7.77e-16,10,3.89e-16,0.23169570376367343,0.0012625886107665491,0.00081587775586991138,0.016
3601,27050084751,0.160359560102,0.839640439898,0.102000223118,0.737640216779,0.0583593369838,0.716585446838,0.880944647475,0.040990662660708554,10,8.33e-16,10,4.44e-16,0.21730213161266332,0.0011133898313268615,0.00077817306835724386,0.016
3602,27050084752,0.155585432872,0.844414567128,0.0989543532039,0.745460213924,0.0566310796682,0.724745623491,0.884653859293,0.039304081104787246,10,5e-16,10,3.89e-16,0.166077139424471,0.00070334091706982297,0.0007226906044695545,0.016
3603,27050084753,0.159088138193,0.840911861807,0.0998010463614,0.741110815446,0.0592870918315,0.718774991473,0.879887196031,0.040480373453477332,10,7.22e-16,10,4.44e-16,0.197021045116483,0.00092964698305037581,0.00078408512447120928,0.017
3604,27050084754,0.15979671672,0.84020328328,0.10111289873,0.73909038455,0.0586838179898,0.717553040055,0.880602905225,0.040329587919572293,10,6.66e-16,10,4.44e-16,0.18514669264446337,0.0008541930239269694,0.00070105561266947279,0.018
3605,27050084755,0.160738274083,0.839261725917,0.102167300097,0.737094425821,0.0585709739857,0.715941199556,0.880542762659,0.040540211928213214,10,7.22e-16,10,5e-16,0.18492842222377948,0.0009026121401810391,0.00072289416309105061,0.018
3606,27050084756,0.155455174744,0.844544825256,0.100643272283,0.743901552973,0.0548119024608,0.724942325677,0.887361128677,0.039803032349077186,10,5.55e-16,10,3.33e-16,0.21218042962103778,0.0010761121882847992,0.00080282899869224967,0.018
3607,27050084757,0.168090750054,0.831909249946,0.105635600635,0.726273649312,0.0624551494187,0.703487048167,0.873127536625,0.041981821176898748,10,1.05e-15,10,7.22e-16,0.17626941625957393,0.00083552806837625549,0.00071102453777789425,0.018
3608,27050084758,0.164596164674,0.835403835326,0.105040712881,0.730363122446,0.0595554517929,0.709377142312,0.878187547391,0.041689882473418011,10,9.99e-16,10,6.11e-16,0.17065384585295618,0.00075329006646995616,0.00062907568889705463,0.017
3609,27050084759,0.157443138883,0.842556861117,0.100504933301,0.742051927816,0.0569382055812,0.721559441172,0.883742326852,0.040462727569868344,10,6.66e-16,10,3.89e-16,0.21398502131002861,0.00108938137747818,0.00082295297377996189,0.017
3610,27050084760,0.161012618989,0.838987381011,0.102188052039,0.736799328973,0.0588245669502,0.715476182544,0.880104367859,0.040789343103712586,10,7.22e-16,10,5e-16,0.19272317897029556,0.00089455884716903907,0.00076710130838626429,0.017
3611,27050084761,0.15900097549,0.84099902451,0.100522906555,0.740476117956,0.0584780689349,0.718912125387,0.881097852592,0.040062423630474561,10,6.11e-16,10,4.44e-16,0.17885295937729795,0.00081079845950423116,0.00074579189118823453,0.017
3612,27050084762,0.160333456695,0.839666543305,0.101176649824,0.738489893481,0.0591568068714,0.716642043937,0.879778380573,0.040005873290837067,10,6.11e-16,10,4.44e-16,0.17678746385670097,0.00082796659116190217,0.00077922762073590719,0.017
3613,27050084763,0.159349583164,0.840650416836,0.101216861347,0.739433555489,0.0581327218171,0.71831003317,0.881521162047,0.040265900205435308,10,6.11e-16,10,3.89e-16,0.19087113575575854,0.00088152763139371997,0.00079549052317627036,0.017
3614,27050084764,0.160491567105,0.839508432895,0.102061412447,0.737447020448,0.0584301546584,0.716360806979,0.880808871532,0.04023847587735007,10,6.11e-16,10,4.44e-16,0.1870070465284811,0.00091662546217394561,0.00074947049969604519,0.017
3615,27050084765,0.15588219814,0.84411780186,0.0996153550965,0.744502446763,0.0562668430435,0.724229973745,0.885115459702,0.039667559850470914,10,5.55e-16,10,3.33e-16,0.21971216011148909,0.0011420917499277393,0.00082957192055576018,0.017
3616,27050084766,0.162420234978,0.837579765022,0.10363814572,0.733941619302,0.0587820892583,0.713072474417,0.879832947883,0.040415776399520383,10,7.22e-16,10,5e-16,0.15564677062249499,0.00072571424358015444,0.00075125853189600812,0.017
3617,27050084767,0.161262969971,0.838737030029,0.102903180808,0.735833849221,0.0583597891629,0.715041523924,0.88072806544,0.040904900647372636,10,7.77e-16,10,5e-16,0.18571554466540219,0.00085354554362236505,0.00079094943472992219,0.017
3618,27050084768,0.156552792639,0.843447207361,0.0994197188733,0.744027488488,0.0571330737652,0.723090758438,0.883675394989,0.040321987966996299,10,7.22e-16,10,3.89e-16,0.20421906413220448,0.0010460651840972686,0.00076309083451810155,0.017
3619,27050084769,0.159068290591,0.840931709409,0.101723358494,0.739208350915,0.0573449320972,0.718779847471,0.882747590185,0.040528312648851754,10,7.22e-16,10,5e-16,0.17244200660516007,0.00076771191184158414,0.00068911924237174851,0.017
3620,27050084770,0.15652869381,0.84347130619,0.0999492024234,0.743522103767,0.0565794913867,0.723123845489,0.884495299589,0.040124912627072871,10,6.11e-16,10,3.89e-16,0.21734377362057689,0.0010988931300017087,0.00073118634888938655,0.017
3621,27050084771,0.159253124148,0.840746875852,0.102096740499,0.738650135353,0.0571563836488,0.718460528083,0.882980029492,0.039934806501616793,10,6.11e-16,10,3.89e-16,0.17633648742669528,0.00081761134229500721,0.00075165583190656908,0.016
3622,27050084772,0.161714077592,0.838285922408,0.102360432272,0.735925490136,0.0593536453194,0.714286098761,0.879159581508,0.040780637742312671,10,7.77e-16,10,5e-16,0.18831025557616499,0.00084270449037051676,0.00076306321395991166,0.017
3623,27050084773,0.15838913396,0.84161086604,0.100778471283,0.740832394757,0.0576106626772,0.719947342549,0.882522032063,0.039925937533681718,10,6.11e-16,10,3.89e-16,0.18844528288033979,0.00086455248237076463,0.00073977757273519559,0.017
3624,27050084774,0.164005888477,0.835994111523,0.10373419771,0.732259913813,0.0602716907667,0.710392549528,0.877271409897,0.041671866809047164,10,9.44e-16,10,6.11e-16,0.17722440829339903,0.00080428376742100243,0.00074802309654114433,0.017
3625,27050084775,0.15849375397,0.84150624603,0.0997368734567,0.741769372574,0.058756880513,0.7197852441,0.880811233349,0.040291308393456529,10,6.11e-16,10,3.89e-16,0.19486860749550261,0.00092186473191281627,0.00072644301534239945,0.017
3626,27050084776,0.162202461213,0.837797538787,0.102582066826,0.735215471961,0.0596203943865,0.713456571539,0.878651772485,0.040748522487341073,10,7.22e-16,10,5e-16,0.19072680348515569,0.00083294113314555732,0.00080859484651835513,0.016
3627,27050084777,0.155409791172,0.844590208828,0.100600127844,0.743990080985,0.0548096633278,0.725020340944,0.887375755905,0.040104939133091072,10,6.11e-16,10,3.89e-16,0.21707939252186637,0.001147111287985089,0.00076487475549203321,0.016
3628,27050084778,0.153094795793,0.846905204207,0.0989171423698,0.747988061837,0.0541776534235,0.728997561593,0.888888665558,0.039396110073758595,10,5e-16,10,3.33e-16,0.19499220092731473,0.00089497501778714296,0.00071615286786229869,0.017
3629,27050084779,0.163673987761,0.836326012239,0.101313447433,0.735012564806,0.0623605403286,0.710989090977,0.874277462929,0.041806868906526316,10,9.99e-16,10,5e-16,0.22401919707988427,0.0011936927019426419,0.00076818080258325293,0.017
3630,27050084780,0.164320095479,0.835679904521,0.103810829619,0.731869074902,0.0605092658607,0.709861238883,0.876849110289,0.041737869732565457,10,9.99e-16,10,6.11e-16,0.18574791143891223,0.00088897031334421678,0.00069426332538073535,0.016
3631,27050084781,0.161704548299,0.838295451701,0.102669203785,0.735626247915,0.0590353445139,0.714297592718,0.87962984357,0.041270084451696422,10,8.88e-16,10,5e-16,0.20032446946777027,0.00099420543359809012,0.00075003732998876554,0.017
3632,27050084782,0.164241455197,0.835758544803,0.104034699453,0.73172384535,0.0602067557443,0.709990551981,0.87731214423,0.041378293238382484,10,8.88e-16,10,6.11e-16,0.18569616326833316,0.00088164370193824916,0.00074601014689348888,0.017
3633,27050084783,0.158461148888,0.841538851112,0.100340174083,0.741198677029,0.058120974805,0.719831579869,0.881754158344,0.040050954720602903,10,6.11e-16,10,3.89e-16,0.18535376824189376,0.00087758144326940458,0.00074715841304914972,0.017
3634,27050084784,0.160204016641,0.839795983359,0.101690118821,0.738105864538,0.0585138978196,0.716853754124,0.880754734731,0.040772596632415024,10,7.22e-16,10,5e-16,0.18565845261519853,0.00086902233637426026,0.00076060884190617506,0.017
3635,27050084785,0.158518690243,0.841481309757,0.10139769244,0.740083617316,0.0571209978029,0.719717974748,0.883210417357,0.040333855183950724,10,6.66e-16,10,3.89e-16,0.1902040842048951,0.00097718705591261267,0.00069957269655655102,0.017
3636,27050084786,0.158205575868,0.841794424132,0.101465353492,0.740329070639,0.0567402223762,0.720248910074,0.883846645052,0.040763938008430409,10,7.22e-16,10,5e-16,0.19931611597386578,0.00093196941069562773,0.00076662178813245295,0.017
3637,27050084787,0.161494357586,0.838505642414,0.103182636421,0.735323005993,0.058311721165,0.714645623477,0.880743700785,0.040083538756764653,10,6.11e-16,10,3.89e-16,0.18104531091811904,0.00086396161688292701,0.00072809596140360939,0.017
3638,27050084788,0.160874931291,0.839125068709,0.102228284908,0.736896783801,0.0586466463829,0.715708785861,0.880398837903,0.040328173460080691,10,6.66e-16,10,3.89e-16,0.19952918721890145,0.0009958541129438316,0.00081930562454096906,0.017
3639,27050084789,0.158482684419,0.841517315581,0.102443759007,0.739073556574,0.0560389254116,0.719763444094,0.884810173789,0.040265439191911258,10,6.11e-16,10,3.89e-16,0.20106899733206363,0.001023555081521667,0.00071931705721915121,0.017
3640,27050084790,0.160046389848,0.839953610152,0.101729090888,0.738224519264,0.0583172989598,0.717120406003,0.881081685968,0.040835770941563494,10,7.77e-16,10,5e-16,0.19950318040557502,0.0009899783641251509,0.00071583235106836471,0.017
3641,27050084791,0.161191017553,0.838808982447,0.102280450131,0.736528532315,0.0589105674219,0.715172692632,0.879935386262,0.040272114476748742,10,6.11e-16,10,4.44e-16,0.17315303191980413,0.00076438712680291533,0.00074811590202914261,0.017
3642,27050084792,0.158743619025,0.841256380975,0.102264490879,0.738991890096,0.0564791281453,0.719322962121,0.884099427064,0.040749573634654139,10,7.77e-16,10,4.44e-16,0.21583399787671742,0.0011238791542690391,0.00080986797548696836,0.018
3643,27050084793,0.162457129881,0.837542870119,0.101809739216,0.735733130903,0.060647390665,0.713037520545,0.877081674023,0.041340774711038988,10,8.88e-16,10,5.55e-16,0.19375654586785984,0.00094123749892611032,0.00069054721002913743,0.018
3644,27050084794,0.161990633756,0.838009366244,0.102162720766,0.735846645478,0.0598279129898,0.713821153449,0.878396738057,0.041797889902350699,10,9.99e-16,10,5.55e-16,0.22316657457556499,0.001177865445089318,0.0007759032150106628,0.018
3645,27050084795,0.16020944424,0.83979055576,0.101978086844,0.737812468917,0.0582313573962,0.716840233675,0.881168853675,0.040651041014086363,10,7.22e-16,10,5e-16,0.18506243575036707,0.0008209162317169696,0.00073566506999507065,0.018
3646,27050084796,0.158769148588,0.841230851412,0.102358023662,0.738872827749,0.0564111249258,0.719278207065,0.884193206499,0.040433849899706005,10,6.66e-16,10,3.89e-16,0.20067899319685756,0.0010106075555289847,0.00070060970716840916,0.018
3647,27050084797,0.151001961008,0.848998038992,0.0983754849944,0.750622553998,0.0526264760133,0.732587632297,0.891706252325,0.039015350499686824,10,5e-16,10,2.78e-16,0.20159012690186418,0.0010361225595488463,0.0007838000540599609,0.018
3648,27050084798,0.160170112625,0.839829887375,0.10202045585,0.737809431525,0.0581496567743,0.716906274881,0.881298428362,0.040208804682334433,10,6.11e-16,10,4.44e-16,0.18755585629332983,0.00091891456212949134,0.00082626074340672983,0.018
3649,27050084799,0.159352869838,0.840647130162,0.102063199314,0.738583930847,0.0572896705243,0.718291760868,0.88275991578,0.040657659903518953,10,7.22e-16,10,4.44e-16,0.20136825574558714,0.00096750620892019606,0.00073494713491467905,0.018
3650,27050084800,0.156740548536,0.843259451464,0.0990920462717,0.744167405192,0.0576485022645,0.722776050718,0.882871116047,0.039845363974816493,10,6.11e-16,10,3.89e-16,0.207140839100312,0.0010144688774261276,0.00078223255858160144,0.018
3651,27050084801,0.163118286952,0.836881713048,0.10222988232,0.734651830728,0.0608884046324,0.711913830165,0.87657190348,0.041163285311893727,10,8.88e-16,10,5.55e-16,0.18522914847109995,0.00083708945148248948,0.00072474311333185304,0.018
3652,27050084802,0.15827815637,0.84172184363,0.1006970985,0.74102474513,0.0575810578701,0.720137109373,0.882592634219,0.040204070890255197,10,6.66e-16,10,3.89e-16,0.19343749378665454,0.0008763376501860551,0.00076355626000596769,0.018
3653,27050084803,0.157976134866,0.842023865134,0.100711609961,0.741312255172,0.0572645249055,0.720650138198,0.883131841803,0.040055535572429628,10,6.11e-16,10,3.89e-16,0.1937404454093149,0.00093026779422712084,0.00076598546731742689,0.018
3654,27050084804,0.159987332001,0.840012667999,0.101180801873,0.738831866126,0.0588065301285,0.717228768308,0.880376572068,0.040893258244564433,10,7.22e-16,10,5e-16,0.20598578037165327,0.0010347174429736381,0.00079321645954084691,0.018
3655,27050084805,0.154439605623,0.845560394377,0.0995574477241,0.746002946652,0.0548821578994,0.726690899984,0.887512465096,0.039857812505308975,10,5.55e-16,10,3.33e-16,0.21657881741150553,0.0011181051867609356,0.00082074109494685316,0.019
3656,27050084806,0.155598599315,0.844401400685,0.09908998128,0.745311419405,0.0565086180347,0.724721147646,0.884830631914,0.039574400748693367,10,5.55e-16,10,3.89e-16,0.18988652163434427,0.00088533540918351705,0.00075428701096104292,0.019
3657,27050084807,0.162321121097,0.837678878903,0.102092180947,0.735586697957,0.06022894015,0.71326325393,0.877729004275,0.041035578279898538,10,8.33e-16,10,5e-16,0.1923763225814239,0.00095889854909670335,0.00081011458941986775,0.018
3658,27050084808,0.163585806489,0.836414193511,0.104288538249,0.732125655262,0.05929726824,0.711093346807,0.878802008613,0.041332501686032003,10,8.88e-16,10,5.55e-16,0.1883534005804548,0.00088057287180691012,0.0007040132847269629,0.019
3659,27050084809,0.160873014629,0.839126985371,0.102571526396,0.736555458975,0.058301488233,0.715706883828,0.880906786092,0.041146918099880685,10,8.88e-16,10,5e-16,0.1939686599483329,0.0009220093415983001,0.00078089101450415181,0.018
3660,27050084810,0.155323535427,0.844676464573,0.0998107984098,0.744865666163,0.0555127370177,0.725179237586,0.886363572462,0.039691207212613676,10,5.55e-16,10,3.89e-16,0.18731710628606801,0.00085255036462699265,0.00073531366678643523,0.018
3661,27050084811,0.164836797193,0.835163202807,0.103920591699,0.731242611109,0.0609162054942,0.708988191492,0.876131181892,0.04082278845432142,10,7.77e-16,10,5e-16,0.16949072093969253,0.00072686287578906464,0.00074990129677370519,0.018
3662,27050084812,0.159964112416,0.840035887584,0.100842902584,0.739192985,0.0591212098315,0.717273209634,0.879919482907,0.040816518089977272,10,7.77e-16,10,4.44e-16,0.20218829442229747,0.00096658041465532698,0.00078376400175291623,0.018
3663,27050084813,0.157320689708,0.842679310292,0.100493496471,0.742185813821,0.0568271932366,0.72176788177,0.883935655187,0.040086396426105432,10,6.11e-16,10,3.89e-16,0.19791726905900786,0.00099004113110024989,0.00079306144860689259,0.018
3664,27050084814,0.160039012954,0.839960987046,0.10136015504,0.738600832007,0.058678857914,0.717138447857,0.880551855753,0.040729731533467407,10,7.77e-16,10,4.44e-16,0.19638376663570578,0.00096763948681905779,0.00068326523808450736,0.018
3665,27050084815,0.159036372676,0.840963627324,0.100478906862,0.740484720461,0.058557465814,0.718852695555,0.880972527448,0.040581609482995419,10,7.22e-16,10,4.44e-16,0.19501014091111979,0.00093548743715461506,0.00078345963655166231,0.018
3666,27050084816,0.155228108987,0.844771891013,0.100092783794,0.744679107218,0.0551353251927,0.725337716885,0.886942349396,0.039209944492700884,10,5e-16,10,3.33e-16,0.20515433982640341,0.0009900779427751158,0.00073913475482061174,0.018
3667,27050084817,0.161878101006,0.838121898994,0.103262088789,0.734859810205,0.0586160122176,0.713995040913,0.880205253745,0.041643759902612577,10,9.99e-16,10,6.11e-16,0.19499018145122238,0.00092704789277142739,0.00073436466764737829,0.018
3668,27050084818,0.155991685316,0.844008314684,0.0994119920706,0.744596322613,0.0565796932454,0.724046485292,0.884628237083,0.039352628366987497,10,5e-16,10,3.89e-16,0.18286518940750507,0.00085051346334582157,0.00073490733315159011,0.018
3669,27050084819,0.161377802119,0.838622197881,0.104005012575,0.734617185306,0.0573727895435,0.714830587433,0.882151935078,0.041507061725301032,10,9.44e-16,10,5e-16,0.21634317639386236,0.0010538918478429312,0.00083748303091792434,0.018
3670,27050084820,0.161828200594,0.838171799406,0.103046295679,0.735125503728,0.058781904915,0.714082705251,0.879973161979,0.040937364476322971,10,7.77e-16,10,5e-16,0.18764805394152784,0.00088012226406049493,0.0007439765151332126,0.018
3671,27050084821,0.156667596474,0.843332403526,0.0999279487636,0.743404454762,0.0567396477107,0.72288769241,0.884225451237,0.039759787261878857,10,6.11e-16,10,3.89e-16,0.19506133241143753,0.00095768670789942128,0.00083129546225278045,0.018
3672,27050084822,0.164283087328,0.835716912672,0.104072405142,0.73164450753,0.0602106821863,0.709919748809,0.877296708297,0.04165450374116484,10,9.99e-16,10,5.55e-16,0.20847746753074703,0.0010360763769293566,0.00073162493594014922,0.018
3673,27050084823,0.161131725609,0.838868274391,0.102244204253,0.736624070137,0.0588875213559,0.715273635503,0.879983400585,0.04035944133803554,10,6.66e-16,10,3.89e-16,0.19390846611508328,0.00096644203719176115,0.0007866817314836767,0.018
3674,27050084824,0.156785512492,0.843214487508,0.100450101966,0.742764385542,0.0563354105264,0.722679146781,0.884790660697,0.040527435421813696,10,7.22e-16,10,3.89e-16,0.22588679086129815,0.0011968611647164443,0.00078890245294270316,0.018
3675,27050084825,0.157680994943,0.842319005057,0.101401924546,0.740917080511,0.056279070397,0.721141511866,0.884653067683,0.039753036991609994,10,5.55e-16,10,3.89e-16,0.19279834423565856,0.00086066885797673478,0.0007214087713401262,0.018
3676,27050084826,0.159701365903,0.840298634097,0.101523715279,0.738774918818,0.0581776506238,0.717708604894,0.881370121079,0.040512325914903773,10,7.22e-16,10,4.44e-16,0.19176042098804247,0.00088665653104448257,0.00073112114389338619,0.018
3677,27050084827,0.165184565187,0.834815434813,0.103611542781,0.731203892032,0.061573022405,0.70840662823,0.875085259213,0.041777493631261035,10,9.99e-16,10,5.55e-16,0.20814045301601203,0.001039023114225384,0.00077814074618272398,0.018
3678,27050084828,0.161682277769,0.838317722231,0.102631490295,0.735686231936,0.0590507874736,0.714335845462,0.879612421013,0.041184190345408878,10,8.88e-16,10,5e-16,0.19162781432168596,0.00089943849882983715,0.0007310552273947856,0.018
3679,27050084829,0.161638932303,0.838361067697,0.102100461204,0.736260606493,0.0595384710985,0.714417164595,0.878905659727,0.040669952383672284,10,7.22e-16,10,4.44e-16,0.1993679662097676,0.0010112082753551148,0.00072975023675956273,0.018
3680,27050084830,0.158366681039,0.841633318961,0.0999596810009,0.74167363796,0.0584070000384,0.719997768978,0.881356642862,0.039896828531285469,10,6.11e-16,10,4.44e-16,0.16753995173321434,0.00074278097733739262,0.00072633489314922269,0.018
3681,27050084831,0.164566991851,0.835433008149,0.104596715458,0.730836292691,0.0599702763927,0.709433001126,0.877584377992,0.040674775169594862,10,7.22e-16,10,5e-16,0.16762422942560373,0.00069535612630688493,0.00063939263471417989,0.018
3682,27050084832,0.157167847827,0.842832152173,0.0998847087493,0.742947443424,0.0572831390778,0.722037018483,0.883302892277,0.040435678317683035,10,6.66e-16,10,3.89e-16,0.20357221389829738,0.0010506213740493853,0.00072278214192893024,0.018
3683,27050084833,0.155339835584,0.844660164416,0.0996733061875,0.744986858228,0.0556665293967,0.725153508827,0.886133375191,0.03969737257206303,10,5.55e-16,10,3.89e-16,0.19793571966013623,0.00097732016630548094,0.00081208264186160976,0.018
3684,27050084834,0.166312094778,0.833687905222,0.104531739295,0.729156165928,0.0617803554832,0.706493920743,0.874522065813,0.041865060775403959,10,1.05e-15,10,7.22e-16,0.17843497433221167,0.00084895199996036768,0.00069232553263005772,0.018
3685,27050084835,0.161427084729,0.838572915271,0.10307960323,0.735493312041,0.0583474814995,0.714761041979,0.880707112916,0.041343035184697063,10,8.88e-16,10,5e-16,0.21978464733921099,0.0011676169973205358,0.00078932784150346808,0.018
3686,27050084836,0.163201806769,0.836798193231,0.102807375006,0.733990818225,0.0603944317623,0.711764077339,0.877278628862,0.041708858689765677,10,9.99e-16,10,5e-16,0.23301488619217658,0.0012594547546519207,0.00078417402086501187,0.018
3687,27050084837,0.165669249892,0.834330750108,0.103946572675,0.730384177433,0.0617226772176,0.707585019956,0.874753853293,0.042100861106150245,10,1.05e-15,10,5.55e-16,0.22510176916542435,0.0011548186181621499,0.00080649830135001753,0.018
3688,27050084838,0.161553141549,0.838446858451,0.102443066226,0.736003792225,0.0591100753237,0.714557220616,0.879555904939,0.040650557678065635,10,7.22e-16,10,5e-16,0.18983186416787545,0.00085855443347269836,0.00072824243141189973,0.018
3689,27050084839,0.155898905247,0.844101094753,0.0996083557581,0.744492738994,0.0562905494893,0.724201612432,0.885076446357,0.039657469502871891,10,5.55e-16,10,3.89e-16,0.19648879937145047,0.0009495880707868702,0.00078030667979526222,0.018
3690,27050084840,0.162785770595,0.837214229405,0.103009125479,0.734205103926,0.0597766451166,0.71246400137,0.878284585945,0.041009755814238449,10,7.77e-16,10,5e-16,0.18865085826396744,0.00087204155058145298,0.00073111968775139481,0.018
3691,27050084841,0.1564530655,0.8435469345,0.101071615614,0.742475318886,0.0553814498853,0.723235777322,0.886275523824,0.04001254587784854,10,6.11e-16,10,3.89e-16,0.20376367460247058,0.0010341735914810672,0.00076519918781249628,0.018
3692,27050084842,0.1608500278,0.8391499722,0.102034608122,0.737115364079,0.0588154196781,0.715753875038,0.880156637863,0.040845396373767218,10,7.77e-16,10,5e-16,0.20397158950624084,0.0010369792612829364,0.00081678680980159471,0.017
3693,27050084843,0.159044691101,0.840955308899,0.101704009865,0.739251299034,0.0573406812359,0.718820198119,0.882759563439,0.040395688452951141,10,6.66e-16,10,4.44e-16,0.17438111674033252,0.00077940306409567898,0.00071867776846759178,0.017
3694,27050084844,0.159798580259,0.840201419741,0.101916893139,0.738284526602,0.0578816871205,0.717537819521,0.881781839101,0.040808808263073829,10,7.22e-16,10,4.44e-16,0.20291351910336652,0.0010215488363094995,0.00069482112624051585,0.017
3695,27050084845,0.159515811577,0.840484188423,0.100630645855,0.739853542567,0.0588851657223,0.718036776745,0.880374647052,0.040675198962206352,10,7.22e-16,10,3.89e-16,0.22016290526546167,0.0011504909283477482,0.0007537630112790561,0.017
3696,27050084846,0.159708664417,0.840291335583,0.10145151392,0.738839821662,0.058257150497,0.717697308065,0.881251470911,0.040423231350599026,10,7.22e-16,10,4.44e-16,0.19138447265078562,0.00092326287127873557,0.00077593876955233797,0.017
3697,27050084847,0.15960413143,0.84039586857,0.101276099941,0.739119768628,0.0583280314893,0.717877259856,0.881172478787,0.040698128178781656,10,7.22e-16,10,4.44e-16,0.19958856220771615,0.00099119842277074961,0.00077541270692863017,0.016
3698,27050084848,0.155966397375,0.844033602625,0.100092727404,0.743940875221,0.055873669971,0.72407935649,0.885672600203,0.040005908129741356,10,6.11e-16,10,3.89e-16,0.20725882468828127,0.001013965861419658,0.00082607525305174569,0.017
3699,27050084849,0.157365013286,0.842634986714,0.101459387788,0.741175598925,0.0559056254983,0.721678001684,0.885279746842,0.039891847632023775,10,6.11e-16,10,3.89e-16,0.19434382434079678,0.00090661680271139611,0.00077387428457314643,0.017
3700,27050084850,0.159256415442,0.840743584558,0.101356082337,0.739387502222,0.057900333105,0.71846605225,0.881885394434,0.039791121755123095,10,6.11e-16,10,4.44e-16,0.16036853138519536,0.00063871321634502063,0.00074561265048740178,0.016
3701,27050084851,0.164573245719,0.835426754281,0.103358988462,0.732067765819,0.0612142572571,0.709441019977,0.875753889702,0.041697679322627558,10,9.99e-16,10,6.11e-16,0.1979439737390738,0.00097910361855161189,0.00073229854473025183,0.017
3702,27050084852,0.158765427023,0.841234572977,0.101652479243,0.739582093734,0.0571129477805,0.719295109786,0.883162212259,0.040139404530527868,10,6.11e-16,10,3.89e-16,0.19108410962328859,0.00090123507033561397,0.00075786231755396998,0.018
3703,27050084853,0.157402936965,0.842597063035,0.0997466461623,0.742850416872,0.0576562908029,0.721639190052,0.882696397958,0.040021255026693785,10,6.11e-16,10,3.89e-16,0.2007864042812938,0.00099314018607341362,0.00078856095150220342,0.018
3704,27050084854,0.160435596257,0.839564403743,0.102740500064,0.736823903679,0.0576950961938,0.716445474339,0.881903053272,0.040989350992631353,10,7.77e-16,10,5e-16,0.19457944167319297,0.00091327216023463309,0.00074922724600844299,0.018
3705,27050084855,0.158414454013,0.841585545987,0.101792927158,0.739792618829,0.0566215268551,0.719889111463,0.883970197255,0.040209596805061983,10,6.11e-16,10,3.89e-16,0.19579512640987506,0.0009635296832676796,0.00070242312390273397,0.016
3706,27050084856,0.163587820977,0.836412179023,0.102519403734,0.733892775289,0.0610684172431,0.711116482459,0.876197395809,0.04137681227401268,10,8.88e-16,10,5.55e-16,0.19769026682697444,0.00097059540249924258,0.0007551041588026668,0.017
3707,27050084857,0.161694878638,0.838305121362,0.102170764877,0.736134356486,0.0595241137613,0.71432143255,0.878913493927,0.040989601796556148,10,7.77e-16,10,5e-16,0.20722769981145128,0.0010033250953255118,0.00077801739975536237,0.017
3708,27050084858,0.163571342304,0.836428657696,0.103843639169,0.732585018527,0.0597277031353,0.711124442604,0.878172511728,0.041595693674201926,10,9.44e-16,10,5e-16,0.20642031111442249,0.0010191120515652193,0.00075729606044515438,0.017
3709,27050084859,0.159785544127,0.840214455873,0.102141615713,0.738072840159,0.0576439284139,0.717556558495,0.88213456094,0.040469406273792287,10,7.22e-16,10,4.44e-16,0.19664120344257829,0.00097052853394807577,0.00076948186129056418,0.017
3710,27050084860,0.167389940023,0.832610059977,0.105838776124,0.726771283853,0.0615511638997,0.704661462519,0.874614461224,0.042675734450027925,10,1.22e-15,10,7.22e-16,0.21643258835504342,0.0011279739403218273,0.00069251800029016062,0.016
3711,27050084861,0.154697108269,0.845302891731,0.0999392386322,0.745363653099,0.0547578696365,0.726245747873,0.887630448784,0.039302852582021479,10,5e-16,10,3.33e-16,0.18726117814112464,0.00093687261319100085,0.00077636651224325965,0.016
3712,27050084862,0.161303487122,0.838696512878,0.102521932189,0.736174580689,0.0587815549329,0.714978644744,0.880098292503,0.040805414284998565,10,7.77e-16,10,5e-16,0.18255502954291647,0.00083030124803539743,0.00071270933059585425,0.016
3713,27050084863,0.159130757898,0.840869242102,0.102200533077,0.738668709025,0.0569302248215,0.718666656225,0.88334219578,0.040272181520017568,10,6.66e-16,10,3.89e-16,0.19528850261340747,0.00099778370560684045,0.00083217575897939018,0.016
3714,27050084864,0.157146535292,0.842853464708,0.0990421751306,0.743811289577,0.0581043601616,0.722085915729,0.882100690156,0.040250979384158433,10,6.66e-16,10,3.89e-16,0.20894563430644575,0.0010422319106401319,0.00077246618090367558,0.016
3715,27050084865,0.15450280942,0.84549719058,0.0996006026601,0.74589658792,0.0549022067602,0.726582383841,0.88746707971,0.039289539448334458,10,5e-16,10,3.33e-16,0.18887429421689461,0.00094631992445828384,0.00078116866629939776,0.016
3716,27050084866,0.158736144975,0.841263855025,0.101151897469,0.740111957556,0.0575842475058,0.719352343045,0.882476373534,0.040762677776738025,10,7.77e-16,10,3.89e-16,0.22753701429765605,0.0012731160351469083,0.00079238701903758182,0.016
3717,27050084867,0.158372359052,0.841627640948,0.101608836671,0.740018804277,0.0567635223816,0.719963385347,0.883771683816,0.040098177038650498,10,6.11e-16,10,3.89e-16,0.19926233650989922,0.00098886684032973193,0.00076837328709432947,0.016
3718,27050084868,0.165809407756,0.834190592244,0.104316216069,0.729874376175,0.0614931916868,0.707343428952,0.875059152075,0.041609903212798477,10,9.99e-16,10,6.11e-16,0.17371461795323706,0.00080233847779481867,0.0007186789180196109,0.018
3719,27050084869,0.159774170965,0.840225829035,0.102104382815,0.73812144622,0.0576697881497,0.717576406614,0.882099280721,0.040443369274689923,10,6.66e-16,10,4.44e-16,0.19921684513874893,0.0010397225021954992,0.00084630199107302306,0.018
3720,27050084870,0.154270718917,0.845729281083,0.0999670819748,0.745762199108,0.0543036369425,0.726973030668,0.88840561673,0.039413503219911071,10,5e-16,10,3.89e-16,0.18974728475741109,0.00086583884802049255,0.00076351633797172905,0.018
3721,27050084871,0.160111869797,0.839888130203,0.102068684805,0.737819445398,0.0580431849918,0.717004293018,0.881468973412,0.04049509232690876,10,7.22e-16,10,4.44e-16,0.18794077318853786,0.00092596867159939144,0.00075207708445268213,0.018
3722,27050084872,0.155354679599,0.844645320401,0.100940663015,0.743704657386,0.0544140165847,0.725109190461,0.887971250463,0.039176859784615235,10,5e-16,10,3.89e-16,0.17556389834664266,0.00082754881395007379,0.00080754261637560915,0.018
3723,27050084873,0.164105976447,0.835894023553,0.104357773506,0.731536250047,0.0597482029419,0.710214296126,0.878017828822,0.041880892322381458,10,9.99e-16,10,6.11e-16,0.21433371620285668,0.0011197294268932446,0.00079889924145287131,0.018
3724,27050084874,0.158979613632,0.841020386368,0.101660922597,0.739359463771,0.0573186910347,0.718931319985,0.882807683746,0.040145632443717015,10,6.11e-16,10,4.44e-16,0.1838385074611103,0.00083550412072558073,0.0007990386103208419,0.018
3725,27050084875,0.159458859265,0.840541140735,0.101538172495,0.73900296824,0.0579206867699,0.718119792005,0.881806495056,0.04028043418974199,10,6.66e-16,10,3.89e-16,0.19896128299643423,0.0010155437991675557,0.00080138836038095532,0.017
3726,27050084876,0.163578244671,0.836421755329,0.10329205686,0.733129698469,0.0602861878114,0.711121061861,0.877349753194,0.041368906852490589,10,8.88e-16,10,5.55e-16,0.18711943941708264,0.00086967606405860217,0.00073063799319334573,0.016
3727,27050084877,0.158557786047,0.841442213953,0.102833772795,0.738608441158,0.0557240132527,0.719630027422,0.885254899478,0.040209309676339275,10,6.66e-16,10,3.89e-16,0.20283288133490718,0.00098893799428020446,0.00080936145617500237,0.016
3728,27050084878,0.163879732639,0.836120267361,0.102884501343,0.733235766019,0.060995231296,0.71061821315,0.876236940644,0.040922716760302416,10,7.77e-16,10,5e-16,0.17711741066022701,0.00083540592278436552,0.00076577186393312637,0.016
3729,27050084879,0.161470347345,0.838529652655,0.102625857563,0.735903795092,0.058844489782,0.714694616341,0.879966070709,0.041079221273144714,10,7.77e-16,10,5e-16,0.20267086764196229,0.00096500466105489972,0.00073466579988446976,0.016
3730,27050084880,0.155959171206,0.844040828794,0.0998649050249,0.744175923769,0.0560942661808,0.724095085046,0.885350051982,0.039644954054132778,10,5.55e-16,10,3.33e-16,0.20717571852261163,0.0011183610506921523,0.0007722758689305124,0.017
3731,27050084881,0.162181313932,0.837818686068,0.102480967825,0.735337718243,0.0597003461072,0.713493853177,0.87853921433,0.040952340785576552,10,7.77e-16,10,5e-16,0.19214207997690236,0.0008999465926612701,0.0008079282672443244,0.018
3732,27050084882,0.163673765287,0.836326234713,0.104630461056,0.731695773657,0.0590433042305,0.710939711371,0.879154888528,0.041101362322830778,10,8.33e-16,10,5.55e-16,0.17921784012035757,0.00089362558624864153,0.00072704936001771769,0.018
3733,27050084883,0.153022898063,0.846977101937,0.0986231484622,0.748353953475,0.0543997496009,0.729124881196,0.88858041327,0.039405247299500359,10,5e-16,10,2.78e-16,0.21001987819210843,0.0010314631436077904,0.00081678028137862409,0.018
3734,27050084884,0.161370096654,0.838629903346,0.102935659618,0.735694243728,0.0584344370357,0.714859672132,0.880592814453,0.040400380860447192,10,7.22e-16,10,4.44e-16,0.18490297881694673,0.00089502492089075906,0.0007651629521060624,0.017
3735,27050084885,0.1633224646,0.8366775354,0.102929149215,0.733748386185,0.0603933153854,0.711558447495,0.877252024199,0.041153143783078959,10,8.33e-16,10,6.11e-16,0.1774441580840892,0.00081521180528723168,0.00072367192853856901,0.017
3736,27050084886,0.161367678344,0.838632321656,0.103763199559,0.734869122097,0.0576044787857,0.714851352958,0.881813687728,0.040382505603290382,10,6.66e-16,10,5e-16,0.16430315646200067,0.00075376176344980981,0.00078741559187471728,0.017
3737,27050084887,0.158771516234,0.841228483766,0.101465135562,0.739763348205,0.0573063806719,0.719287579925,0.882876325247,0.040186078318111933,10,6.11e-16,10,3.89e-16,0.20458064541683996,0.001046840771040488,0.00084191847821840833,0.017
3738,27050084888,0.161912073866,0.838087926134,0.101992632801,0.736095293333,0.0599194410645,0.713956606286,0.878280760062,0.041597247668410463,10,9.44e-16,10,5e-16,0.22861719969562,0.001295641897380609,0.00075727547158090612,0.017
3739,27050084889,0.159616065025,0.840383934975,0.101207681754,0.73917625322,0.0584083832708,0.717858041921,0.881051455731,0.040421644466770282,10,6.66e-16,10,3.89e-16,0.19340769019280435,0.00087371701674624901,0.00073045262681136391,0.017
3740,27050084890,0.16157360673,0.83842639327,0.102920119627,0.735506273643,0.058653487102,0.714515427533,0.880222371864,0.040821045150305872,10,7.77e-16,10,5e-16,0.19150077767774176,0.00098101346473835997,0.00074858716835597325,0.017
3741,27050084891,0.163892001063,0.836107998937,0.103354233241,0.732753765696,0.0605377678213,0.710590459872,0.876906698167,0.041426843241139669,10,8.88e-16,10,5e-16,0.20350273164385135,0.0010438900731870023,0.00078219557117146751,0.017
3742,27050084892,0.161212524772,0.838787475228,0.1035302135,0.735257261728,0.0576823112718,0.715117529698,0.881736183151,0.040890789412518329,10,7.77e-16,10,5e-16,0.20323108741481066,0.0010544784945236728,0.00073895069331111646,0.017
3743,27050084893,0.156703536138,0.843296463862,0.100723758271,0.742572705591,0.0559797778672,0.722814576836,0.885333811145,0.040066885822819864,10,6.11e-16,10,3.89e-16,0.18539816480041693,0.0008803721833482922,0.0008123369258262338,0.016
3744,27050084894,0.161062742174,0.838937257826,0.102356257489,0.736581000338,0.058706484685,0.71538877336,0.880266028822,0.040840443949669514,10,7.77e-16,10,5e-16,0.19211978540642805,0.00084831764748214951,0.00077191088269230185,0.016
3745,27050084895,0.160520614758,0.839479385242,0.103097290226,0.736382095016,0.057423324532,0.716296044287,0.882282266263,0.040304955170207754,10,6.66e-16,10,3.89e-16,0.19292159950903354,0.00091329332530930253,0.00077809885977560202,0.016
3746,27050084896,0.163009021133,0.836990978867,0.103172284441,0.733818694426,0.0598367366923,0.712084298483,0.87814380658,0.041126578149396929,10,8.33e-16,10,5e-16,0.18017780270782346,0.00075856972138470475,0.00068255564039170988,0.016
3747,27050084897,0.163220694438,0.836779305562,0.102651982608,0.734127322954,0.0605687118296,0.711734503128,0.877017959162,0.041084685491424439,10,8.33e-16,10,5e-16,0.19584029938710867,0.00091354370908125189,0.00076032861846945772,0.016
3748,27050084898,0.158880576789,0.841119423211,0.101422753055,0.739696670156,0.0574578237346,0.719103033794,0.882627157859,0.040175703292867591,10,6.11e-16,10,3.89e-16,0.19064179208838206,0.0009079143375320106,0.00076128720902872773,0.016
3749,27050084899,0.163888857365,0.836111142635,0.10260697941,0.733504163226,0.061281877955,0.710606974752,0.875813355728,0.041117456472387522,10,8.33e-16,10,6.11e-16,0.17052557752779007,0.00076123468869285389,0.00073114347207664824,0.016
3750,27050084900,0.159630778879,0.840369221121,0.101325439368,0.739043781753,0.0583053395108,0.717831315297,0.881199410657,0.040105013734481457,10,6.11e-16,10,3.89e-16,0.19563869303297621,0.00092495222944330338,0.00078689564656867178,0.016
3751,27050084901,0.159743957445,0.840256042555,0.101486100774,0.738769941781,0.0582578566713,0.717636926203,0.881241920911,0.040881670960437974,10,7.77e-16,10,5e-16,0.21573214948314134,0.0011533173644903394,0.0008177259457386051,0.016
3752,27050084902,0.159641631469,0.840358368531,0.101579415285,0.738778953245,0.0580622161837,0.717809095839,0.881554258623,0.04052594804358458,10,7.22e-16,10,5e-16,0.18206599320245676,0.00080816965854408457,0.00073291525739860926,0.016
3753,27050084903,0.158969891816,0.841030108184,0.103196171008,0.737833937176,0.0557737208087,0.718924795747,0.885081632028,0.040682518640539921,10,7.77e-16,10,4.44e-16,0.19798311207404984,0.00097385888646692436,0.0007956538348232599,0.016
3754,27050084904,0.164695130214,0.835304869786,0.104076860768,0.731228009018,0.0606182694458,0.709224711167,0.876601979245,0.041824364322729429,10,9.99e-16,10,6.66e-16,0.17479783844405838,0.00085660683493445457,0.00070848288509602682,0.016
3755,27050084905,0.158830105811,0.841169894189,0.100708665341,0.740461228848,0.0581214404708,0.719199440506,0.881663693999,0.040239046241879531,10,6.66e-16,10,3.89e-16,0.20629784859303835,0.0010341749911170861,0.00079128458173442458,0.016
3756,27050084906,0.159840776399,0.840159223601,0.102392055536,0.737767168065,0.0574487208628,0.717459128038,0.882408266138,0.040448548583026135,10,7.22e-16,10,4.44e-16,0.19013114494114902,0.00087483519662917184,0.00076405769977958373,0.016
3757,27050084907,0.158997187316,0.841002812684,0.100630699564,0.74037211312,0.0583664877527,0.718916939396,0.881262830911,0.040273286035314805,10,6.66e-16,10,3.89e-16,0.20433687433958814,0.001017244966137555,0.00068549723331161815,0.017
3758,27050084908,0.161205728501,0.838794271499,0.102538883464,0.736255388035,0.0586668450375,0.71514390714,0.880290229766,0.040882815858624834,10,7.77e-16,10,5e-16,0.19575633191545683,0.00096436887853596019,0.00071336491896061341,0.016
3759,27050084909,0.161925836578,0.838074163422,0.101827280404,0.736246883018,0.0600985561738,0.713935802993,0.878014146046,0.04024415654605832,10,6.11e-16,10,5e-16,0.16800215726562728,0.00072431593758021475,0.00073475400927678768,0.016
3760,27050084910,0.157823331654,0.842176668346,0.10019143909,0.741985229256,0.0576318925644,0.720917679563,0.88262910667,0.03976034015038879,10,5.55e-16,10,3.89e-16,0.18174525953780429,0.00094010672097617439,0.00072092810622388539,0.017
3761,27050084911,0.161648832411,0.838351167589,0.101313533552,0.737037634038,0.0603352988588,0.714412214189,0.877731724246,0.040487201837688065,10,6.66e-16,10,5e-16,0.18286487926549488,0.00080490890025647582,0.00077478820139387835,0.017
3762,27050084912,0.159961194769,0.840038805231,0.101349671127,0.738689134104,0.0586115236414,0.71727055556,0.880669583161,0.04083821588488723,10,7.22e-16,10,5e-16,0.19459925698426772,0.00094011488742929046,0.00071942908987807303,0.017
3763,27050084913,0.163732809946,0.836267190054,0.102924638244,0.73334255181,0.0608081717018,0.710865618432,0.876546211522,0.040909827184572166,10,7.77e-16,10,5e-16,0.19146466561407038,0.00089983918375898854,0.0007506916803369342,0.016
3764,27050084914,0.157775130644,0.842224869356,0.0998590788608,0.742365790495,0.0579160517836,0.721004607962,0.882223114344,0.040094091329253338,10,6.11e-16,10,3.89e-16,0.18099770031609552,0.00078901903047552864,0.00071369779367941874,0.017
3765,27050084915,0.158797627538,0.841202372462,0.101084955032,0.74011741743,0.0577126725068,0.719248944179,0.882272602778,0.040053541357272009,10,6.11e-16,10,3.89e-16,0.18650052586166255,0.00085957568238856363,0.00068307809058781876,0.017
3766,27050084916,0.15871471718,0.84128528282,0.101591936449,0.739693346371,0.0571227807304,0.719382130588,0.883160084588,0.040238904960138579,10,6.11e-16,10,3.89e-16,0.20295199569671651,0.0010224573929026844,0.00079270862169457195,0.016
3767,27050084917,0.157072400749,0.842927599251,0.101447434689,0.741480164562,0.0556249660599,0.722175969797,0.885764441497,0.039987689625635231,10,6.11e-16,10,3.89e-16,0.17362400609884499,0.00080087014851512313,0.00071275277654807582,0.017
3768,27050084918,0.163381127566,0.836618872434,0.103129520718,0.733489351715,0.0602516068477,0.711456364784,0.87744665751,0.042194944207085611,10,1.11e-15,10,6.11e-16,0.21968035898378024,0.0011213984651902811,0.00068822214078184468,0.017
3769,27050084919,0.164020542055,0.835979457945,0.103525417805,0.73245404014,0.0604951242503,0.710370951869,0.876939484452,0.041437181785148741,10,9.99e-16,10,5.55e-16,0.20533333655543962,0.0010290687653984171,0.00078793716759409556,0.017
3770,27050084920,0.158061743528,0.841938256472,0.100411251157,0.741527005315,0.0576504923705,0.720509144202,0.882543410238,0.040235151711629669,10,6.11e-16,10,3.89e-16,0.19511537656991651,0.00088680945886390056,0.00077202482235094727,0.017
3771,27050084921,0.1620421087,0.8379578913,0.102171289361,0.735786601939,0.0598708193386,0.713733950304,0.878321473743,0.040534229386275683,10,7.22e-16,10,5e-16,0.15683426284378432,0.00067423220883143162,0.00073564953909349858,0.017
3772,27050084922,0.160002303123,0.839997696877,0.102421755268,0.737575941609,0.0575805478559,0.717184768443,0.882175546547,0.040005907302016884,10,6.11e-16,10,3.89e-16,0.17778018288452613,0.000790999820638473,0.00075737551052355216,0.017
3773,27050084923,0.163614421263,0.836385578737,0.102860800259,0.733524778478,0.0607536210046,0.711066448983,0.876654035541,0.040745378841547886,10,7.22e-16,10,5e-16,0.19241412288764148,0.00088844191733722724,0.00073030994050857928,0.017
3774,27050084924,0.152987571731,0.847012428269,0.0989446857025,0.748067742566,0.0540428860287,0.729180452548,0.889114108838,0.039081416853691833,10,5e-16,10,2.78e-16,0.20647544570567811,0.0010530119102833628,0.00077597370989510364,0.017
3775,27050084925,0.157331297547,0.842668702453,0.100462843385,0.742205859068,0.0568684541615,0.72175029792,0.883872379491,0.040011418093951499,10,6.11e-16,10,3.89e-16,0.19640688803482631,0.00090284413007245766,0.00075639273574267126,0.017
3776,27050084926,0.159050627351,0.840949372649,0.102236890851,0.738712481798,0.0568137364999,0.718802127944,0.883532897155,0.040622827511146119,10,7.22e-16,10,4.44e-16,0.18854686457674308,0.00091849813956999934,0.00068644104680955773,0.017
3777,27050084927,0.160120035112,0.839879964888,0.102266182269,0.737613782619,0.0578538528425,0.716987487138,0.881745387952,0.040051705968349401,10,6.11e-16,10,4.44e-16,0.17625743367890212,0.00086113139942299414,0.00074631046516433395,0.017
3778,27050084928,0.161851181537,0.838148818463,0.102212092317,0.735936726146,0.0596390892203,0.714056335795,0.878707387947,0.040911254588409808,10,7.77e-16,10,5e-16,0.18402588771052353,0.00086504526702183536,0.00071509796520005263,0.017
3779,27050084929,0.157560911924,0.842439088076,0.100317877853,0.742121210223,0.0572430340704,0.721361959702,0.883265206187,0.04014571907781142,10,6.11e-16,10,3.89e-16,0.2057299524426025,0.0010042463417594836,0.00085483383448930366,0.016
3780,27050084930,0.163276084661,0.836723915339,0.103732429664,0.732991485675,0.0595436549979,0.711624735232,0.87851214462,0.041124808738322777,10,8.33e-16,10,6.11e-16,0.14689883913231028,0.00061571093703844651,0.00068973807965088015,0.017
3781,27050084931,0.157951520607,0.842048479393,0.0998891906084,0.742159288785,0.0580623299984,0.72070431128,0.881964842046,0.040208341438761855,10,6.11e-16,10,3.89e-16,0.20632787827069976,0.00097978068991750591,0.0007607983000199114,0.017
3782,27050084932,0.164956907704,0.835043092296,0.103633554292,0.731409538004,0.0613233534127,0.708790010993,0.875504821953,0.041722439236370583,10,9.44e-16,10,5.55e-16,0.20293444174038666,0.0010152017512546634,0.00071688519167197842,0.017
3783,27050084933,0.152099611536,0.847900388464,0.0977117527755,0.750188635689,0.0543878587602,0.730717836036,0.888833798529,0.039040276815160091,10,5e-16,10,2.78e-16,0.21130957829746,0.0010349276989943727,0.00078471012132728978,0.017
3784,27050084934,0.159349096492,0.840650903508,0.101658498226,0.738992405282,0.0576905982664,0.718304234463,0.882171339568,0.04045077481098442,10,7.22e-16,10,4.44e-16,0.19311249036732991,0.00089244199397478963,0.00077777964113336161,0.017
3785,27050084935,0.159644638002,0.840355361998,0.101991611244,0.738363750754,0.0576530267575,0.717797812801,0.882155169359,0.040743035940163486,10,7.77e-16,10,5e-16,0.19401958394739582,0.00085938169102728345,0.00076747727491917198,0.017
3786,27050084936,0.160189690739,0.839810309261,0.100902288649,0.738908020612,0.0592874020902,0.716889857294,0.879620883263,0.040297670065798048,10,6.66e-16,10,5e-16,0.16524945592508444,0.00069563638437522535,0.00074816809643314403,0.017
3787,27050084937,0.162676271424,0.837323728576,0.102760927237,0.734562801339,0.0599153441867,0.712652795787,0.878106405118,0.041379387666082949,10,9.44e-16,10,5.55e-16,0.19723187174622159,0.00098956822990584905,0.00076789271222240025,0.017
3788,27050084938,0.161365704685,0.838634295315,0.101983885569,0.736650409746,0.0593818191164,0.714881383858,0.87920091154,0.040677947240426011,10,7.22e-16,10,5e-16,0.18312149336005512,0.00086599375478596551,0.00079233432302541805,0.017
3789,27050084939,0.15747253865,0.84252746135,0.101059831399,0.741467629951,0.0564127072507,0.721501117241,0.884507749819,0.039468438840172086,10,5.55e-16,10,3.89e-16,0.16845366925785032,0.00077764131071895732,0.00080590768730391714,0.017
3790,27050084940,0.160939029157,0.839060970843,0.102499011471,0.736561959372,0.0584400176859,0.715596155289,0.880687339381,0.04073921355753081,10,7.77e-16,10,5.55e-16,0.15762290119145606,0.00066732560163020472,0.00072244382104622094,0.017
3791,27050084941,0.157076394558,0.842923605442,0.101279394194,0.741644211248,0.0557970003635,0.722171695034,0.885510512931,0.039921127756090607,10,6.11e-16,10,3.89e-16,0.19135436601376143,0.00089204734705868515,0.00072678412388616116,0.017
3792,27050084942,0.155593516827,0.844406483173,0.0990678827583,0.745338600415,0.0565256340683,0.724730141883,0.884806880766,0.039595687150607566,10,5.55e-16,10,3.89e-16,0.19217778575093125,0.00089936820598602598,0.00075669263492176436,0.017
3793,27050084943,0.160008318573,0.839991681427,0.102702352655,0.737289328772,0.0573059659184,0.717170359599,0.882577820398,0.040307149376276684,10,6.66e-16,10,5e-16,0.16805288585055789,0.00077604340347736157,0.00076054829325680599,0.018
3794,27050084944,0.158036319166,0.841963680834,0.101753765971,0.740209914862,0.0562825531952,0.720532215866,0.884560925248,0.040162141845246045,10,6.66e-16,10,3.89e-16,0.1934027920227438,0.00093168636133242159,0.00074750019956471687,0.017
3795,27050084945,0.166059188545,0.833940811455,0.104382923666,0.729557887789,0.0616762648784,0.706921858335,0.874732838318,0.041580468249086157,10,9.99e-16,10,6.11e-16,0.18929263858976519,0.00094393840390231216,0.00079293047931582993,0.016
3796,27050084946,0.163511379436,0.836488620564,0.102184610048,0.734304010517,0.0613267693879,0.711250577879,0.875835388493,0.04170629394824437,10,9.99e-16,10,6.11e-16,0.19892418335463957,0.00096207034597320731,0.00073089988276591193,0.016
3797,27050084947,0.156992847621,0.843007152379,0.100011911483,0.742995240895,0.0569809361383,0.722332867045,0.883790356341,0.040273253262376602,10,6.11e-16,10,3.89e-16,0.19692778155723423,0.00095205519263927014,0.00070649120304125976,0.016
3798,27050084948,0.156418576092,0.843581423908,0.0992927823433,0.744288641565,0.0571257937483,0.723321186777,0.883719338105,0.040168341777400557,10,6.11e-16,10,3.89e-16,0.20949521548394456,0.00099605567458966758,0.00072122645421505125,0.016
3799,27050084949,0.159336426035,0.840663573965,0.100753607279,0.739909966686,0.0585828187556,0.718339308826,0.880862562114,0.040675616564215804,10,7.22e-16,10,3.89e-16,0.21227596893334,0.0010970643706820012,0.00077517998134481094,0.016
3800,27050084950,0.159104801342,0.840895198658,0.101578060446,0.739317138212,0.0575267408955,0.718720051699,0.882471422335,0.04021512535355333,10,6.11e-16,10,3.89e-16,0.19032136113863862,0.0010131313133770914,0.00078506441208698761,0.016
3801,27050084951,0.165605614036,0.834394385964,0.104346521147,0.730047864817,0.0612590928894,0.707686205791,0.875450062017,0.041226451475133111,10,8.88e-16,10,5.55e-16,0.1895404715669492,0.00091423790025521514,0.00077638127867441799,0.016
3802,27050084952,0.160783625692,0.839216374308,0.101142341595,0.738074032713,0.0596412840974,0.715879743631,0.878958228613,0.040351195510232002,10,6.66e-16,10,4.44e-16,0.18310431330382526,0.00087863690111540259,0.00071191450597600341,0.016
3803,27050084953,0.164378533363,0.835621466637,0.105187872675,0.730433593962,0.0591906606887,0.70974200283,0.87877431867,0.041760191653708319,10,9.99e-16,10,6.11e-16,0.19770660856505229,0.0010292343118087223,0.0007725315709474856,0.016
3804,27050084954,0.165891670808,0.834108329192,0.105165887331,0.728942441861,0.0607257834772,0.707192159161,0.876168649978,0.041624769268502747,10,9.99e-16,10,6.11e-16,0.18334103801296853,0.00085209616652434856,0.00078444941039763894,0.016
3805,27050084955,0.15297319144,0.84702680856,0.099822110908,0.747204697652,0.0531510805321,0.729191876639,0.890429003753,0.039520678566266371,10,5.55e-16,10,3.33e-16,0.20393605858267205,0.0010391440552100643,0.00077307080442312289,0.016
3806,27050084956,0.154305955544,0.845694044456,0.0988395472606,0.746854497195,0.0554664082835,0.726929793064,0.88668709816,0.039465940915813312,10,5e-16,10,3.33e-16,0.19225642845033442,0.00093425090500830492,0.00068361121478099863,0.016
3807,27050084957,0.163578743488,0.836421256512,0.104027612707,0.732393643805,0.0595511307806,0.711109186288,0.878430400277,0.041594121863657067,10,9.44e-16,10,5.55e-16,0.21134490187065269,0.0010770876410991909,0.00078837634159968477,0.016
3808,27050084958,0.15871402882,0.84128597118,0.100418707071,0.740867264109,0.0582953217498,0.719400897997,0.881436250277,0.039676867538487766,10,5.55e-16,10,3.89e-16,0.17897723088800566,0.00079167176867768962,0.00076087072987520929,0.016
3809,27050084959,0.156975243539,0.843024756461,0.0996253295842,0.743399426877,0.0573499139544,0.722368621883,0.883252185814,0.040044345479809139,10,6.11e-16,10,3.89e-16,0.20073006677342908,0.00097327179255014276,0.00074905385587473975,0.016
3810,27050084960,0.160978024751,0.839021975249,0.101714404677,0.737307570572,0.0592636200738,0.715541877244,0.879467077937,0.040599741088208248,10,7.22e-16,10,5e-16,0.17602929642697374,0.00084286224002373276,0.00077291053740975127,0.016
3811,27050084961,0.161277350634,0.838722649366,0.101826955356,0.73689569401,0.0594503952783,0.715033319625,0.879121109821,0.041036134280978326,10,7.77e-16,10,5e-16,0.20579198526364362,0.0010032375487525357,0.00071141694946931185,0.016
3812,27050084962,0.159679850936,0.840320149064,0.101654368597,0.738665780468,0.0580254823394,0.717743139723,0.881599046362,0.040295992056508016,10,6.11e-16,10,3.89e-16,0.19718782548947333,0.00099733030370983489,0.00076738790436401273,0.016
3813,27050084963,0.16294395484,0.83705604516,0.103755780744,0.733300264416,0.0591881740963,0.712185486733,0.879112665511,0.040952959937692344,10,7.77e-16,10,5.55e-16,0.17207790524023436,0.00078431499691288193,0.00075483495406976245,0.016
3814,27050084964,0.157181111425,0.842818888575,0.100919076414,0.741899812161,0.0562620350115,0.721998937926,0.884800967843,0.039733807956224804,10,5.55e-16,10,3.89e-16,0.19174273814363019,0.00087964352086363743,0.00076255734384622111,0.016
3815,27050084965,0.161410935223,0.838589064777,0.102474603639,0.736114461138,0.0589363315843,0.714797454646,0.879845159418,0.040609735127737405,10,7.22e-16,10,5e-16,0.18918539674837642,0.00090391374783890918,0.00083066560401590171,0.016
3816,27050084966,0.159967548698,0.840032451302,0.100995382118,0.739037069184,0.0589721665805,0.71726509556,0.880137795972,0.039582249219189722,10,5.55e-16,10,3.89e-16,0.15899191291169257,0.00071753511984576194,0.00069455921332332957,0.016
3817,27050084967,0.160422697663,0.839577302337,0.102026004804,0.737551297532,0.058396692859,0.716478051876,0.880874579579,0.040907501214805041,10,7.77e-16,10,5e-16,0.19433932781788832,0.00090994398146253274,0.00073489738068134548,0.016
3818,27050084968,0.159601225704,0.840398774296,0.101765191293,0.738633583004,0.0578360344114,0.717874852817,0.88189656974,0.040722938652630568,10,7.77e-16,10,5e-16,0.18894418302301719,0.00085663463558316086,0.00073252159236107499,0.016
3819,27050084969,0.160115979761,0.839884020239,0.101671225254,0.738212794986,0.0584447545073,0.71700328689,0.88087755271,0.040595116543307899,10,7.22e-16,10,5e-16,0.19213024080782426,0.00094814659124500399,0.00075043359949247758,0.016
3820,27050084970,0.156401314586,0.843598685414,0.100059712942,0.743538972472,0.0563416016447,0.723339075797,0.884876623046,0.039978912500471635,10,6.11e-16,10,3.89e-16,0.19380553668178668,0.00091008500774346021,0.00077592265830444098,0.016
3821,27050084971,0.166214244589,0.833785755411,0.105014345456,0.728771409955,0.061199899133,0.706651373172,0.875397837538,0.041802507381353396,10,9.99e-16,10,6.11e-16,0.19028839208492454,0.00090007375235897052,0.00071709567956015018,0.016
3822,27050084972,0.164146898463,0.835853101537,0.102892208013,0.732960893524,0.0612546904508,0.71016722894,0.875793312271,0.041002271517462392,10,7.77e-16,10,5e-16,0.18753687196169522,0.00085301064019506175,0.00078917296108029357,0.016
3823,27050084973,0.166273701787,0.833726298213,0.104067125798,0.729659172415,0.0622065759893,0.706565506855,0.873904143582,0.042009272901158912,10,1.05e-15,10,6.11e-16,0.19092018170450242,0.00086940272514119733,0.00074123519226791906,0.016
3824,27050084974,0.160003701523,0.839996298477,0.101688981984,0.738307316493,0.0583147195393,0.717193388889,0.881095748262,0.040549703136276004,10,7.22e-16,10,4.44e-16,0.18863387284589173,0.00086588001134261247,0.00075268571786632813,0.016
3825,27050084975,0.16065333128,0.83934666872,0.102118316297,0.737228352423,0.0585350149824,0.716085847246,0.880615954786,0.040062704749238176,10,6.11e-16,10,3.89e-16,0.1847403251705857,0.00090473819773874279,0.00074974964208986161,0.016
3826,27050084976,0.162662319243,0.837337680757,0.102944765122,0.734392915635,0.059717554121,0.712673621401,0.878400501082,0.041394256306904714,10,8.88e-16,10,5e-16,0.20545584439948128,0.001056647634975903,0.00075052326512796809,0.016
3827,27050084977,0.157201165929,0.842798834071,0.100284965088,0.742513868982,0.0569162008413,0.721974332017,0.883834201371,0.039370159415399918,10,5e-16,10,3.33e-16,0.1892305306183516,0.00085302797054840251,0.00076755578206908284,0.016
3828,27050084978,0.154583981186,0.845416018814,0.0989984591027,0.746417559711,0.0555855220834,0.726452893274,0.886441974849,0.039798673620024878,10,6.11e-16,10,3.89e-16,0.20665204481943855,0.0010486834153661086,0.00075729439942087402,0.016
3829,27050084979,0.159846841991,0.840153158009,0.10128932443,0.738863833579,0.0585575175614,0.71746538214,0.880776527064,0.040757819878085015,10,7.22e-16,10,5e-16,0.19284391283503299,0.00094269634226130071,0.00075384482357026617,0.016
3830,27050084980,0.157992910966,0.842007089034,0.100060041188,0.741947047846,0.0579328697785,0.720631398131,0.882145061609,0.040438909723512884,10,6.66e-16,10,3.89e-16,0.2034850028412386,0.00097770297258635173,0.00069675369937550048,0.016
3831,27050084981,0.163086594716,0.836913405284,0.10295614777,0.733957257514,0.0601304469452,0.711956477686,0.877693767439,0.041796165014200998,10,9.99e-16,10,5e-16,0.21877216577782954,0.0011437571972918886,0.00070128715576608751,0.016
3832,27050084982,0.160232226551,0.839767773449,0.102610372212,0.737157401237,0.0576218543383,0.716792129201,0.882059541709,0.040235093330581097,10,6.66e-16,10,4.44e-16,0.17975941529764028,0.00076772337853776179,0.00071408469965827969,0.016
3833,27050084983,0.16204686746,0.83795313254,0.10129029474,0.7366628378,0.0607565727198,0.713739115608,0.877018013857,0.041098383230879623,10,8.88e-16,10,5e-16,0.21061396457204729,0.0010508154399592508,0.00077659956912734952,0.016
3834,27050084984,0.164010649621,0.835989350379,0.104193901581,0.731795448798,0.0598167480406,0.710377619022,0.877939210392,0.041605746011372,10,9.99e-16,10,5e-16,0.20730318529006475,0.0010215330611522821,0.00070790867113740567,0.016
3835,27050084985,0.161473490596,0.838526509404,0.102817693968,0.735708815436,0.058655796628,0.714686418273,0.88024276152,0.040484872990720969,10,6.66e-16,10,5e-16,0.1723659423936168,0.00074695422786682966,0.00071342355003219647,0.016
3836,27050084986,0.158281228244,0.841718771756,0.100411555966,0.741307215789,0.0578696722781,0.720136173195,0.882167531109,0.040585707160031959,10,7.22e-16,10,4.44e-16,0.19748223311260837,0.00093573001851346492,0.00078588650558337797,0.017
3837,27050084987,0.16142862156,0.83857137844,0.103113176656,0.735458201784,0.0583154449046,0.714757936876,0.88075385131,0.04088325468339285,10,7.22e-16,10,5e-16,0.19324341012404811,0.00089451719149085177,0.0007579129626872059,0.017
3838,27050084988,0.159229392558,0.840770607442,0.101560092812,0.73921051463,0.0576692997468,0.718508853687,0.882231628968,0.040696724271291937,10,7.22e-16,10,4.44e-16,0.20202684885479649,0.00095031190087875627,0.00083270834737176529,0.018
3839,27050084989,0.158341265842,0.841658734158,0.100882974485,0.740775759672,0.057458291357,0.720027097888,0.882757740295,0.040505091215490799,10,7.22e-16,10,4.44e-16,0.19077960718697107,0.00088616064901718471,0.00076527851191599201,0.018
3840,27050084990,0.159577260762,0.840422739238,0.101087699684,0.739335039554,0.0584895610787,0.717925670433,0.880941467564,0.040156599298694494,10,6.11e-16,10,4.44e-16,0.16367388554674589,0.00073408503176569792,0.00071336207897489633,0.018
3841,27050084991,0.153984319791,0.846015680209,0.100768996927,0.745246683282,0.0532153228644,0.727449991209,0.89007805706,0.039216785158635852,10,5e-16,10,2.78e-16,0.19870478759117405,0.00095580611916102232,0.00074662627983795296,0.018
3842,27050084992,0.15653843604,0.84346156396,0.0996998853035,0.743761678656,0.0568385507368,0.723110998535,0.884111989623,0.039835412933023874,10,5.55e-16,10,3.89e-16,0.20082808584441825,0.0010386237787797076,0.00077080083780947759,0.019
3843,27050084993,0.155485039204,0.844514960796,0.0991741979972,0.745340762798,0.0563108412072,0.7249134523,0.8851497636,0.039506200940355583,10,5e-16,10,3.89e-16,0.19422694516305716,0.00091269938080769809,0.00079050041301815621,0.018
3844,27050084994,0.158688712493,0.841311287507,0.101302588162,0.740008699345,0.0573861243304,0.719430632532,0.882779212102,0.040466362525298519,10,7.22e-16,10,4.44e-16,0.20142862658619276,0.0010359940333242842,0.00076562949705624684,0.018
3845,27050084995,0.165676046759,0.834323953241,0.104935535809,0.729388417432,0.0607405109497,0.707558737684,0.87619638625,0.041622778996738503,10,9.44e-16,10,6.11e-16,0.1843063942892228,0.00087496271595397771,0.00080658296379999155,0.018
3846,27050084996,0.157707211748,0.842292788252,0.10068767989,0.741605108362,0.0570195318574,0.72110765076,0.883557928617,0.040241398945212455,10,6.11e-16,10,4.44e-16,0.19561579171387777,0.00097480781870861756,0.00080440528999840279,0.017
3847,27050084997,0.160382540673,0.839617459327,0.100870409468,0.738747049859,0.0595121312049,0.716563444667,0.879244167076,0.041105997947783683,10,8.33e-16,10,5e-16,0.21872680159092006,0.001058816869389324,0.00080244989820951859,0.018
3848,27050084998,0.158427433074,0.841572566926,0.100972425399,0.740600141527,0.0574550076742,0.71987937038,0.882741555912,0.040161408561222418,10,6.11e-16,10,3.89e-16,0.18209963060712431,0.00085370466142965665,0.00076118533424984216,0.018
3849,27050084999,0.159298442677,0.840701557323,0.101734658191,0.738966899132,0.0575637844855,0.718389050446,0.882370052537,0.040468911461453823,10,6.66e-16,10,4.44e-16,0.20140233173635969,0.00099061691348511561,0.0008066319463289343,0.018
3850,27050085000,0.164628195614,0.835371804386,0.105519153426,0.72985265096,0.0591090421873,0.709315948706,0.878836497034,0.041514738730762432,10,8.88e-16,10,5.55e-16,0.20170958795730631,0.001085355748918067,0.00074654311182627048,0.017
3851,27050085001,0.162196119279,0.837803880721,0.102111240999,0.735692639722,0.0600848782797,0.713474359573,0.877970334143,0.04127919308846896,10,8.88e-16,10,5.55e-16,0.19914258495457438,0.0010604676569710169,0.00074254295250806364,0.017
3852,27050085002,0.158139881864,0.841860118136,0.100420738732,0.741439379404,0.0577191431325,0.720376211773,0.882423373329,0.040864601389137063,10,7.22e-16,10,4.44e-16,0.21157098355821879,0.0011040456574480009,0.0006731560776301181,0.017
3853,27050085003,0.162771197706,0.837228802294,0.104015187412,0.733213614881,0.0587560102944,0.712473539615,0.879788663703,0.040681413039796548,10,7.77e-16,10,5e-16,0.17450268925920465,0.00083702801146004935,0.00072576015532786916,0.017
3854,27050085004,0.157611266449,0.842388733551,0.101194880868,0.741193852683,0.0564163855809,0.721263179162,0.884468278134,0.040046491701448216,10,6.11e-16,10,3.89e-16,0.18857194687112055,0.00087481568918636936,0.00073655810397707533,0.017
3855,27050085005,0.159598982632,0.840401017368,0.101394475864,0.739006541504,0.0582045067684,0.717884218751,0.881355341761,0.040933578431690029,10,8.33e-16,10,4.44e-16,0.21908912256414492,0.0011793572549548641,0.00080219801735142266,0.017
3856,27050085006,0.163235767782,0.836764232218,0.103053289282,0.733710942936,0.0601824784997,0.711703022109,0.877582313152,0.040971021653864639,10,8.33e-16,10,5.55e-16,0.16698142958713569,0.00076113530241989861,0.00067050070713975255,0.017
3857,27050085007,0.160550612062,0.839449387938,0.10148555725,0.737963830688,0.0590650548123,0.716269388237,0.879861223743,0.040438394464953037,10,6.66e-16,10,4.44e-16,0.184821601082098,0.00081373330385506304,0.00075589720754701858,0.017
3858,27050085008,0.161447485015,0.838552514985,0.102599019469,0.735953495516,0.0588484655459,0.714733718143,0.879965659633,0.041454707369191518,10,8.88e-16,10,5e-16,0.22837636867077005,0.0012978661799567983,0.00082413827197590987,0.017
3859,27050085009,0.164339765683,0.835660234317,0.103161723608,0.732498510709,0.0611780420747,0.709837792526,0.875861237461,0.041321785750149734,10,8.88e-16,10,5e-16,0.19757353619305107,0.0010021094340289705,0.0007618690100024923,0.017
3860,27050085010,0.1553224767,0.8446775233,0.0995581730338,0.745119350266,0.0557643036662,0.725184832074,0.885993955534,0.039790722539186224,10,5.55e-16,10,3.89e-16,0.19487726682191031,0.00093743176846530405,0.0007239978173484593,0.017
3861,27050085011,0.159873007461,0.840126992539,0.101174773957,0.738952218581,0.0586982335041,0.717422726241,0.880563327258,0.040179699873963449,10,6.11e-16,10,3.89e-16,0.18433026305168576,0.00082728415919703182,0.00071743242107862352,0.017
3862,27050085012,0.157280782461,0.842719217539,0.100763476275,0.741955741264,0.0565173061861,0.721831715239,0.884401104113,0.039879891938042339,10,6.11e-16,10,3.89e-16,0.19793226537699349,0.00094196496700063278,0.00074442099831917752,0.017
3863,27050085013,0.161731182784,0.838268817216,0.102399118567,0.735869698649,0.0593320642168,0.714256573407,0.879187255468,0.040788022699313559,10,7.22e-16,10,5e-16,0.17542266050633937,0.00076479411380557245,0.0007554349937512958,0.017
3864,27050085014,0.158739008158,0.841260991842,0.101851079399,0.739409912443,0.0568879287597,0.719336993201,0.883499483508,0.039823377993844604,10,5.55e-16,10,3.89e-16,0.17187229304069618,0.00072728312005622647,0.00071988864452864434,0.017
3865,27050085015,0.15892761372,0.84107238628,0.100783801739,0.740288584541,0.0581438119816,0.719032757972,0.881607119407,0.040630299637840067,10,7.22e-16,10,3.89e-16,0.21308603701973194,0.0011050707909067421,0.0007926132512816737,0.017
3866,27050085016,0.158806496784,0.841193503216,0.101169617884,0.740023885332,0.0576368789002,0.719232614072,0.882381887653,0.040685138987019559,10,7.22e-16,10,3.89e-16,0.22184748962339396,0.0012055892981102025,0.000778881815716555,0.017
3867,27050085017,0.154209147841,0.845790852159,0.0983699273939,0.747420924765,0.0558392204468,0.72710209875,0.886163353956,0.039740310824809708,10,5.55e-16,10,3.89e-16,0.19143960792483172,0.00097941200689562712,0.00070222686062240843,0.018
3868,27050085018,0.156565337777,0.843434662223,0.10090614381,0.742528518413,0.0556591939672,0.723047103879,0.885839353872,0.039626111034306223,10,5.55e-16,10,3.89e-16,0.18470853698650025,0.00086375152457522327,0.00075157058159996818,0.017
3869,27050085019,0.159471580014,0.840528419986,0.101511041759,0.739017378227,0.0579605382542,0.718098615741,0.881744826385,0.040308624822966203,10,6.66e-16,10,4.44e-16,0.17991554022421585,0.00079972955549744481,0.00072361136023949934,0.017
3870,27050085020,0.152723669559,0.847276330441,0.0991782746414,0.7480980558,0.0535453949174,0.729628198669,0.889912848533,0.039109489393137097,10,5e-16,10,2.78e-16,0.19937970998142474,0.00094818689700528814,0.00078519297530090621,0.017
3871,27050085021,0.163384034634,0.836615965366,0.104035021776,0.73258094359,0.0593490128573,0.711437872638,0.87877307289,0.041514349771543523,10,9.44e-16,10,5.55e-16,0.19950488332640703,0.00097968992588338619,0.00076424414898669155,0.017
3872,27050085022,0.161327324659,0.838672675341,0.101746959039,0.736925716302,0.0595803656197,0.714949912531,0.87891811797,0.040655748108269482,10,7.77e-16,10,4.44e-16,0.18720702974329728,0.00088310465516490768,0.0007255515758505793,0.017
3873,27050085023,0.154760107547,0.845239892453,0.0991147634666,0.746125128986,0.0556453440804,0.726150627661,0.886309760626,0.039407885106563116,10,5e-16,10,3.89e-16,0.1852650322303756,0.00085820132565035754,0.0007315245975502261,0.017
3874,27050085024,0.153924696892,0.846075303108,0.0997389851604,0.746336317947,0.0541857117321,0.727567260362,0.888666349837,0.039847435343357718,10,6.11e-16,10,3.33e-16,0.22280611903933145,0.001190414600869682,0.00075240657865291351,0.017
3875,27050085025,0.159029534236,0.840970465764,0.101008756279,0.739961709486,0.058020777957,0.718856356471,0.881763285038,0.040262638674727041,10,6.66e-16,10,3.89e-16,0.189815193547346,0.00090265668765642188,0.00075128538463340366,0.017
3876,27050085026,0.161290666237,0.838709333763,0.1004929523,0.738216381463,0.0607977139377,0.715030785596,0.877136960482,0.041003731460308446,10,7.77e-16,10,5e-16,0.17972790628760826,0.0008146442536409637,0.00064137053510762135,0.017
3877,27050085027,0.159429423958,0.840570576042,0.101631188431,0.738939387611,0.0577982355274,0.718168340732,0.881993652243,0.040398710452510506,10,6.66e-16,10,3.89e-16,0.20435420930645354,0.00098929313764432522,0.00071911136556699338,0.017
3878,27050085028,0.1568683137,0.8431316863,0.100076264697,0.743055421603,0.0567920490032,0.722543829071,0.884098809925,0.040023959405280501,10,6.11e-16,10,3.89e-16,0.19030463225598271,0.0009136340870977501,0.00070379893422366365,0.017
3879,27050085029,0.159541981518,0.840458018482,0.101030276962,0.739427741519,0.0585117045559,0.717986383215,0.880917429873,0.040054665919894879,10,6.11e-16,10,3.89e-16,0.19150116010411,0.00085797966563299244,0.00078429070385367184,0.017
3880,27050085030,0.157358498201,0.842641501799,0.101511361299,0.741130140501,0.0558471369021,0.721688303601,0.885367345426,0.039619557534606692,10,5.55e-16,10,3.89e-16,0.15679568596703397,0.00068189445087326564,0.00075894396826285573,0.017
3881,27050085031,0.161894791797,0.838105208203,0.102368843456,0.735736364747,0.0595259483404,0.713980201244,0.878863410041,0.040906720343159259,10,7.77e-16,10,5e-16,0.18744615882476701,0.00092978132521190913,0.00075756631097855139,0.017
3882,27050085032,0.158057419285,0.841942580715,0.100722281352,0.741220299363,0.0573351379333,0.720511827824,0.883008137112,0.040140109663287432,10,6.11e-16,10,3.89e-16,0.21425321165933131,0.0010699863927537928,0.00073622852692535937,0.017
3883,27050085033,0.162653868496,0.837346131504,0.102375667696,0.734970463808,0.0602782008006,0.712696442233,0.877578163796,0.041134320913225997,10,8.33e-16,10,5e-16,0.18449866841260931,0.00085587313404335318,0.00072530531642054068,0.017
3884,27050085034,0.156193317622,0.843806682378,0.100442471293,0.743364211085,0.0557508463294,0.723687559569,0.885796807534,0.040239023261539185,10,6.11e-16,10,3.89e-16,0.20808157317034637,0.0010564118961384336,0.00082538960598741893,0.017
3885,27050085035,0.160704656169,0.839295343831,0.102439671309,0.736855672522,0.0582649848597,0.715994068854,0.881000703098,0.040477963538311672,10,7.22e-16,10,4.44e-16,0.19289277895152246,0.00089522441222374322,0.00073953793121886414,0.018
3886,27050085036,0.159659360349,0.840340639651,0.10124710487,0.73909353478,0.0584122554788,0.71778400657,0.881035313068,0.040499369711396158,10,6.66e-16,10,4.44e-16,0.19770633809004667,0.00093583109173264788,0.00076245579310138599,0.018
3887,27050085037,0.158673656434,0.841326343566,0.101889459257,0.739436884309,0.0567841971766,0.719447398608,0.883667895697,0.040787500329145389,10,7.77e-16,10,5e-16,0.19382087529956138,0.00089629901856143779,0.00068285594856468254,0.018
3888,27050085038,0.162294768766,0.837705231234,0.102544028532,0.735161202702,0.0597507402336,0.713301038248,0.87843832698,0.041121514957927256,10,8.33e-16,10,5e-16,0.1900382717968544,0.00092613890461872809,0.00069114813407846387,0.018
3889,27050085039,0.161102882698,0.838897117302,0.102542156158,0.736354961144,0.0585607265401,0.715318008533,0.88047076696,0.040782240842868724,10,7.22e-16,10,5e-16,0.20732164875809367,0.0010196976825458946,0.00082608626917796298,0.019
3890,27050085040,0.157670058534,0.842329941466,0.101200600057,0.741129341409,0.0564694584764,0.721163126625,0.884375820127,0.040919526399848916,10,7.22e-16,10,4.44e-16,0.22287809552898086,0.0011799699433954138,0.00082820603878430775,0.019
3891,27050085041,0.158331515715,0.841668484285,0.0993955371789,0.742272947107,0.0589359785356,0.720065974449,0.88058745693,0.039975503959193241,10,6.11e-16,10,4.44e-16,0.15848013762950786,0.00063210408692425824,0.00072111952448121507,0.019
3892,27050085042,0.163678128049,0.836321871951,0.102165118623,0.734156753328,0.0615130094255,0.710969325974,0.875522632393,0.041446907172201841,10,8.88e-16,10,5.55e-16,0.19558102023759261,0.00092986002632837418,0.0007816934950597448,0.019
3893,27050085043,0.157162658125,0.842837341875,0.102369091936,0.740468249939,0.0547935661891,0.722008581946,0.88696462061,0.04009787772514832,10,6.11e-16,10,3.89e-16,0.20866651036842676,0.0010368465131116058,0.00078161972353212787,0.018
3894,27050085044,0.162364689186,0.837635310814,0.103261609569,0.734373701245,0.0591030796174,0.71317204151,0.87937409167,0.040762413843691114,10,7.22e-16,10,5e-16,0.19635184380180049,0.00097897660504899886,0.00082413511759178942,0.018
3895,27050085045,0.161593351364,0.838406648636,0.103555814049,0.734850834587,0.0580375373155,0.714472475151,0.881123322012,0.041206655506725663,10,8.88e-16,10,5e-16,0.22386145642975819,0.0012084848269348762,0.0007594572534388418,0.018
3896,27050085046,0.154326017722,0.845673982278,0.100838191434,0.744835790843,0.0534878262884,0.726865567403,0.889591176471,0.039179299085161261,10,5e-16,10,2.78e-16,0.1958036623047702,0.0009142253980578064,0.00074542449848510526,0.018
3897,27050085047,0.159470668659,0.840529331341,0.102335708836,0.738193622506,0.0571349598228,0.718087792015,0.882958904931,0.040763193528990591,10,7.22e-16,10,5e-16,0.19098240188051308,0.00087750904849604198,0.00075424512524983672,0.018
3898,27050085048,0.157678819969,0.842321180031,0.0995979473026,0.742723232728,0.0580808726667,0.721172269557,0.882004388729,0.039904610231548288,10,6.11e-16,10,3.89e-16,0.19629986112908848,0.00089172443988280606,0.00076956009601622771,0.019
3899,27050085049,0.165948649347,0.834051350653,0.105353583231,0.728697767422,0.0605950661156,0.707093404132,0.876347809532,0.041483679955194995,10,8.88e-16,10,5e-16,0.20550416878334721,0.00099745878027490513,0.00072615034704386517,0.019
3900,27050085050,0.159887922257,0.840112077743,0.102383878604,0.737728199138,0.0575040436528,0.717379296205,0.882315567085,0.040003887133989571,10,6.11e-16,10,3.89e-16,0.18345452476892365,0.00085837365002668716,0.00073400731053092894,0.019
3901,27050085051,0.158900084868,0.841099915132,0.101454691916,0.739645223216,0.0574453929522,0.71906943303,0.882640697567,0.040281181778416136,10,6.11e-16,10,3.89e-16,0.19751156038707196,0.0009316129895090943,0.0007497631177746445,0.019
3902,27050085052,0.163437650651,0.836562349349,0.102916678443,0.733645670907,0.0605209722082,0.711364100881,0.877037390804,0.040869019538642949,10,7.77e-16,10,5e-16,0.17940010236869652,0.00080112328392463342,0.00073876952332337282,0.017
3903,27050085053,0.160845617577,0.839154382423,0.101487230251,0.737667152171,0.0593583873262,0.715769556311,0.879359359474,0.040468661788956278,10,7.22e-16,10,5e-16,0.1782432364037605,0.00081878489074163337,0.00073956251295422015,0.017
3904,27050085054,0.15548588343,0.84451411657,0.100227303492,0.744286813078,0.0552585799372,0.724896216606,0.886696705734,0.039424980223783199,10,5e-16,10,3.33e-16,0.19664832510969388,0.00095604435322627784,0.00077976920660392541,0.016
3905,27050085055,0.1582135427,0.8417864573,0.10046474776,0.74132170954,0.0577487949399,0.720250381873,0.882361782657,0.039866246119011094,10,6.11e-16,10,3.89e-16,0.19097232609574089,0.00091052937198680571,0.00076983488861722251,0.018
3906,27050085056,0.164134272709,0.835865727291,0.103491849118,0.732373878172,0.0606424235912,0.710179538311,0.876696469404,0.041486506963984773,10,9.44e-16,10,6.11e-16,0.18380167386007717,0.00085900443704436296,0.0007167491641703644,0.018
3907,27050085057,0.161210885048,0.838789114952,0.101346076292,0.73744303866,0.0598648087563,0.715153068139,0.878527620403,0.04088019718367155,10,7.77e-16,10,5e-16,0.19393561728600006,0.00093452967313700016,0.00078439562383606019,0.019
3908,27050085058,0.16087019287,0.83912980713,0.102438409347,0.736691397783,0.058431783524,0.715713660309,0.880715885364,0.040355105379182729,10,6.66e-16,10,5e-16,0.1655843727490931,0.00071200999250954373,0.00073417980476843999,0.018
3909,27050085059,0.157856459767,0.842143540233,0.100516180325,0.741627359909,0.057340279442,0.720856492468,0.883049754516,0.04012823614140841,10,6.11e-16,10,3.89e-16,0.18238621897212348,0.00082831558127121003,0.00070128684048403238,0.019
3910,27050085060,0.164689096734,0.835310903266,0.103503846702,0.731807056564,0.0611852500316,0.709243480278,0.875769735789,0.041746246926293556,10,9.99e-16,10,6.11e-16,0.18402566528853403,0.00092363381389585174,0.00074102726575295578,0.019
3911,27050085061,0.15993663922,0.84006336078,0.102444495562,0.737618865218,0.0574921436575,0.717295772705,0.882321332731,0.040473730747596477,10,6.66e-16,10,4.44e-16,0.18723298378426922,0.00086258564777513238,0.00076781782700524582,0.017
3912,27050085062,0.16625865899,0.83374134101,0.104127420412,0.729613920598,0.0621312385786,0.706589920856,0.87401834427,0.041453485203558751,10,9.44e-16,10,6.11e-16,0.19476348612458283,0.00090448620068719952,0.0007833222287682316,0.018
3913,27050085063,0.158497087136,0.841502912864,0.10095108497,0.740551827894,0.0575460021659,0.719761369098,0.882590790845,0.040609938746354303,10,7.22e-16,10,4.44e-16,0.20509279531940838,0.00098948985618300738,0.00080675771574701652,0.018
3914,27050085064,0.167647537291,0.832352462709,0.10475551451,0.727596948199,0.0628920227808,0.70424479669,0.872584868921,0.041594229505212486,10,9.99e-16,10,6.11e-16,0.18357876026467435,0.00084822544805278712,0.00074211865292311927,0.018
3915,27050085065,0.160921193287,0.839078806713,0.102790996518,0.736287810195,0.0581301967683,0.715621985282,0.881147131527,0.040785522107009128,10,7.77e-16,10,5e-16,0.19547749648740043,0.00093503390686333003,0.0007546858016860505,0.019
3916,27050085066,0.16101652801,0.83898347199,0.102049704625,0.736933767364,0.0589668233852,0.715471637452,0.879894273768,0.041028860763474381,10,8.33e-16,10,5e-16,0.20669902942947838,0.0010373371404614419,0.00083432628345892618,0.018
3917,27050085067,0.163583251461,0.836416748539,0.102499968667,0.733916779872,0.0610832827948,0.711124489402,0.876176605574,0.041037630460325082,10,8.33e-16,10,5e-16,0.18093813387942181,0.00085768789240175589,0.00077402622921439684,0.017
3918,27050085068,0.159805024713,0.840194975287,0.101321234831,0.738873740455,0.058483789882,0.717535824463,0.880895006633,0.040823888931565085,10,7.77e-16,10,5e-16,0.19833207937429942,0.0009859613928612954,0.00072891597222541477,0.018
3919,27050085069,0.159924587905,0.840075412095,0.102360298434,0.737715113661,0.0575642894718,0.717317471843,0.882218157358,0.040789293377910395,10,7.77e-16,10,4.44e-16,0.20606126680284786,0.00098737891411560929,0.00073425988733608993,0.018
3920,27050085070,0.15942741774,0.84057258226,0.100750030439,0.739822551821,0.0586773873012,0.718184962188,0.88070150944,0.04054857079032826,10,7.22e-16,10,4.44e-16,0.19253193813272684,0.00091433041738852054,0.00078662231597544639,0.017
3921,27050085071,0.157198053449,0.842801946551,0.100794445837,0.742007500714,0.0564036076123,0.721971984837,0.884588639976,0.039421032096991569,10,5e-16,10,3.89e-16,0.17565278140595131,0.00084358236675605104,0.00075953963201422475,0.017
3922,27050085072,0.159202622697,0.840797377303,0.100855552094,0.739941825209,0.0583470706027,0.718564855419,0.881241577479,0.040321587469243629,10,6.66e-16,10,3.89e-16,0.19983171056231874,0.00095076487880954054,0.00080779658137669652,0.017
3923,27050085073,0.154445757791,0.845554242209,0.0993009580025,0.746253284206,0.0551447997889,0.726684247181,0.887124750698,0.039299221984158479,10,5e-16,10,3.33e-16,0.20681247175090267,0.001036365353274423,0.00080257331228156541,0.017
3924,27050085074,0.161061284915,0.838938715085,0.101494863617,0.737443851468,0.0595664212976,0.715404162138,0.879002000829,0.040755110532205555,10,7.22e-16,10,5e-16,0.1962463841098433,0.0010006401142123619,0.00076135148476303132,0.017
3925,27050085075,0.156998789161,0.843001210839,0.10046277631,0.742538434529,0.0565360128518,0.72231599375,0.884443067228,0.039183526254393079,10,5e-16,10,3.89e-16,0.1593532702678282,0.00069898150556182764,0.00073991464098565338,0.017
3926,27050085076,0.163611532822,0.836388467178,0.10207215679,0.734316310388,0.0615393760326,0.711083155476,0.875499404261,0.04180390322964761,10,9.99e-16,10,6.11e-16,0.20405298680877837,0.0010300467797343892,0.00073787300922766269,0.017
3927,27050085077,0.160370678455,0.839629321545,0.101998635512,0.737630686033,0.0583720429424,0.716566626215,0.880923298511,0.041175515664494372,10,8.33e-16,10,5e-16,0.20172907758189906,0.0010325578712652784,0.00071794610758744396,0.017
3928,27050085078,0.159024418965,0.840975581035,0.100909610724,0.740065970311,0.0581148082407,0.71886652719,0.881626271953,0.040794097975534099,10,7.22e-16,10,4.44e-16,0.20296451342806898,0.00097820165389317587,0.00075591392465241397,0.017
3929,27050085079,0.158970689625,0.841029310375,0.101468906988,0.739560403388,0.0575017826368,0.71894935028,0.882540647506,0.040122990869126303,10,6.11e-16,10,4.44e-16,0.17731631387501801,0.00082409545182002123,0.00078935300852310498,0.017
3930,27050085080,0.162251103744,0.837748896256,0.102498618516,0.73525027774,0.059752485228,0.713375560405,0.878446069693,0.041010500120508962,10,7.77e-16,10,5e-16,0.18739971805280764,0.00093667350715927915,0.00073319761457657224,0.017
3931,27050085081,0.164020124301,0.835979875699,0.102895863279,0.73308401242,0.0611242610222,0.710381100182,0.876014553955,0.041172027463751829,10,8.88e-16,10,5e-16,0.19510645777356228,0.00091747153041212264,0.00075349179463292458,0.018
3932,27050085082,0.15864295356,0.84135704644,0.0999152983081,0.741441748132,0.0587276552517,0.719529153971,0.880817875262,0.040278863118508375,10,6.66e-16,10,3.89e-16,0.20555235622670009,0.0010112358912040158,0.00080154442832128128,0.017
3933,27050085083,0.158516873047,0.841483126953,0.100286949041,0.741196177912,0.0582299240054,0.71973772257,0.881580391949,0.039965160334684176,10,6.11e-16,10,3.89e-16,0.1751483781293246,0.00072076742047111212,0.00077101333802312498,0.017
3934,27050085084,0.160595950186,0.839404049814,0.1021905672,0.737213482614,0.0584053829867,0.716181988614,0.88082028997,0.040834188510172932,10,7.77e-16,10,3.89e-16,0.21784741465362989,0.001133753602949478,0.00079808206503969692,0.017
3935,27050085085,0.162159464657,0.837840535343,0.102972375213,0.73486816013,0.0591870894445,0.7135234354,0.879299024656,0.041076123275503147,10,8.33e-16,10,5e-16,0.19182131582021655,0.00084467160091173353,0.00081516511627176475,0.017
3936,27050085086,0.17055833146,0.82944166854,0.106182636468,0.723259032072,0.0643756949917,0.699340768035,0.869755990813,0.042914020884405144,10,1.39e-15,10,8.88e-16,0.1924585581034931,0.00092529080620496558,0.00075096924421398951,0.017
3937,27050085087,0.158115566149,0.841884433851,0.100555676122,0.741328757729,0.0575598900274,0.720415509097,0.88266346718,0.03997163712103536,10,6.11e-16,10,3.89e-16,0.17188076275543951,0.00077397475579350057,0.00072048045834079372,0.017
3938,27050085088,0.16509556815,0.83490443185,0.10396502209,0.73093940976,0.0611305460602,0.708551316739,0.875756337724,0.041711345809650274,10,9.99e-16,10,5.55e-16,0.21739701889177954,0.0011363601508890273,0.00078846016933811389,0.017
3939,27050085089,0.156845455468,0.843154544532,0.100299507317,0.742855037215,0.0565459481509,0.722579383114,0.884466299039,0.039562791082872958,10,6.11e-16,10,3.89e-16,0.18488054229238504,0.00086850728719005963,0.0007705537668563113,0.017
3940,27050085090,0.164246268123,0.835753731877,0.10339276836,0.732360963516,0.0608534997631,0.709992060881,0.876360111155,0.041131453576773815,10,8.33e-16,10,5e-16,0.19699194746448501,0.00099974063052518528,0.00072690066281269725,0.017
3941,27050085091,0.159789483324,0.840210516676,0.101650814485,0.738559702191,0.0581386688386,0.717557239439,0.881406188366,0.040541513236030495,10,7.22e-16,10,4.44e-16,0.19979631153553579,0.00098190865741782773,0.00076449650253637127,0.016
3942,27050085092,0.162248748094,0.837751251906,0.102574033628,0.735177218279,0.0596747144663,0.713378412877,0.878560973244,0.040853458118449225,10,7.77e-16,10,4.44e-16,0.21239318065124646,0.0010863471535652246,0.00074501216614308592,0.017
3943,27050085093,0.155757252872,0.844242747128,0.099555993479,0.744686753649,0.056201259393,0.7244437691,0.88524299773,0.039481049274239358,10,5e-16,10,3.33e-16,0.20336352118728629,0.0010081219193451519,0.00075840797867871891,0.018
3944,27050085094,0.156848155037,0.843151844963,0.0994507976895,0.743701047274,0.0573973573471,0.722587519277,0.883213794847,0.039613316816335599,10,5.55e-16,10,3.89e-16,0.18129170055397215,0.00083700004935957,0.00072769673051105389,0.018
3945,27050085095,0.160818868503,0.839181131497,0.102258417234,0.736922714263,0.0585604512691,0.715803300382,0.880538966806,0.040196036479951396,10,6.11e-16,10,4.44e-16,0.1799517281894597,0.00080168995844699003,0.00074649474200163093,0.018
3946,27050085096,0.157169679999,0.842830320001,0.101642867226,0.741187452775,0.0555268127737,0.722007529054,0.885884789555,0.040054459461194653,10,6.11e-16,10,3.89e-16,0.20823405924419136,0.0010394952796742407,0.00076013637212950507,0.018
3947,27050085097,0.159125413969,0.840874586031,0.101225082993,0.739649503038,0.0579003309759,0.718690358594,0.881917131776,0.040501629419991032,10,7.22e-16,10,4.44e-16,0.18908932137436751,0.00086876212553414008,0.00073607652610378283,0.018
3948,27050085098,0.162035987079,0.837964012921,0.102929049179,0.735034963742,0.0591069379002,0.713732938915,0.879446066221,0.04084506616954562,10,7.22e-16,10,5e-16,0.18131715042629326,0.00079088243761762564,0.00071631612223069566,0.018
3949,27050085099,0.157792541906,0.842207458094,0.100807351288,0.741400106806,0.0569851906181,0.720960783732,0.883587504394,0.040499478730536102,10,7.22e-16,10,4.44e-16,0.20529543736604117,0.001049063943510065,0.00074480137976425857,0.018
3950,27050085100,0.160595584288,0.839404415712,0.101230640222,0.73817377549,0.059364944066,0.716197007509,0.879409522929,0.040683396147577155,10,7.22e-16,10,5e-16,0.18511395265978015,0.00082000297067141435,0.00074715174500253009,0.018
3951,27050085101,0.161906603947,0.838093396053,0.102621896172,0.735471499881,0.0592847077754,0.713956421378,0.879215311663,0.040815597983956946,10,7.77e-16,10,5e-16,0.18309064124560392,0.00092250122471703648,0.00072223412274376121,0.018
3952,27050085102,0.161022565663,0.838977434337,0.102647073843,0.736330360494,0.0583754918194,0.715452451631,0.880762275462,0.040692805305653217,10,7.22e-16,10,5e-16,0.17978086185858899,0.00087633282761763681,0.00073603897832488741,0.019
3953,27050085103,0.156169681549,0.843830318451,0.101458140713,0.742372177738,0.054711540836,0.723712582952,0.887330779331,0.040087243697540041,10,6.11e-16,10,3.89e-16,0.21198367045378197,0.0011168218966621812,0.00079140747122468985,0.018
3954,27050085104,0.163972027302,0.836027972698,0.103777284356,0.732250688342,0.0601947429458,0.710449048942,0.877392424944,0.04171358286860307,10,9.44e-16,10,6.11e-16,0.19782426143100051,0.0010208195692566675,0.00076361267005814427,0.018
3955,27050085105,0.161291364133,0.838708635867,0.102393713349,0.736314922518,0.0588976507844,0.715001092612,0.879930480958,0.040816434728103097,10,7.22e-16,10,5e-16,0.18936817372493608,0.00086577875315153212,0.00071228660482232245,0.018
3956,27050085106,0.16426152207,0.83573847793,0.103419576352,0.732318901579,0.0608419457177,0.709965923566,0.876373558509,0.041714813162165562,10,9.99e-16,10,6.11e-16,0.18708313694384904,0.0008654329021163589,0.00070456776747944774,0.018
3957,27050085107,0.163323341161,0.836676658839,0.103129836231,0.733546822608,0.06019350493,0.711553956697,0.877545602912,0.041464992182305836,10,9.44e-16,10,5e-16,0.21163263384665298,0.0010854381685566081,0.00075375635953816612,0.018
3958,27050085108,0.159695928395,0.840304071605,0.102064186874,0.738239884731,0.0576317415206,0.717709721072,0.882174089735,0.040493833020445597,10,7.22e-16,10,3.89e-16,0.21502000242280872,0.0011244956401317422,0.00080515511178054998,0.018
3959,27050085109,0.160918366238,0.839081633762,0.101547091034,0.737534542728,0.0593712752048,0.715645432278,0.879323033446,0.040279181661235466,10,6.11e-16,10,5e-16,0.17491059495148809,0.00079511100223136769,0.00077032240203218168,0.018
3960,27050085110,0.158869159296,0.841130840704,0.101222264188,0.739908576516,0.0576468951084,0.719125426606,0.882351936881,0.040258267189389366,10,6.11e-16,10,3.89e-16,0.20444706140680358,0.0010739419960864359,0.00076010431580955347,0.018
3961,27050085111,0.159236519337,0.840763480663,0.101250336179,0.739513144485,0.0579861831581,0.71850140476,0.881763985513,0.04025524321709379,10,6.66e-16,10,3.89e-16,0.20284898517117345,0.0010434233428426041,0.00072708354240034296,0.019
3962,27050085112,0.153896909058,0.846103090942,0.0999116451337,0.746191445808,0.0539852639244,0.72761212662,0.888968095613,0.039234925183323222,10,5e-16,10,3.33e-16,0.19868145840694507,0.0010060916207249057,0.00074830406186044123,0.019
3963,27050085113,0.157925094292,0.842074905708,0.100277501376,0.741797404332,0.0576475929153,0.720743404705,0.882581102962,0.039692010620701858,10,5.55e-16,10,3.33e-16,0.20157255450516642,0.00098234485420643368,0.00075639294009700365,0.018
3964,27050085114,0.150728105679,0.849271894321,0.0982738938435,0.750998000477,0.0524542118356,0.733058515424,0.892030434256,0.038972122787814756,10,4.44e-16,10,2.78e-16,0.1972085673106222,0.000958545980570666,0.00077086993786911211,0.018
3965,27050085115,0.16033893846,0.83966106154,0.102968246749,0.736692814791,0.0573706917107,0.716605878652,0.882403212657,0.040312697700473341,10,6.66e-16,10,4.44e-16,0.17073305398997762,0.00077418080347502866,0.00071938070319464416,0.019
3966,27050085116,0.15740265049,0.84259734951,0.100712061401,0.741885288109,0.0566905890898,0.721625196066,0.884116351679,0.040573847387367606,10,7.22e-16,10,3.89e-16,0.20639875474876934,0.00097928291935365152,0.00075782998425941389,0.018
3967,27050085117,0.156452681646,0.843547318354,0.10101475758,0.742532560774,0.0554379240655,0.723237283788,0.886192584219,0.040021950382856761,10,6.11e-16,10,3.89e-16,0.19258967374233271,0.00090700470358720964,0.00080651426537022128,0.019
3968,27050085118,0.155980731472,0.844019268528,0.0995813835535,0.744437884974,0.0563993479189,0.724062605963,0.884896124772,0.038995845716236571,10,4.44e-16,10,3.33e-16,0.18124845281496516,0.00085377469632661395,0.00079125625609405975,0.019
3969,27050085119,0.161401206031,0.838598793969,0.10244874154,0.736150052428,0.0589524644909,0.714814312278,0.87982375273,0.041529671944530638,10,9.44e-16,10,5e-16,0.21536834872678878,0.0011314114673695607,0.00075391415301272343,0.018
3970,27050085120,0.158041961789,0.841958038211,0.101095409017,0.740862629194,0.0569465527726,0.72053250132,0.883583258485,0.040372866621350374,10,6.66e-16,10,3.89e-16,0.18958209460245379,0.00085718901780058431,0.00072969506949478518,0.018
3971,27050085121,0.166011209264,0.833988790736,0.103931210735,0.730057580001,0.0620799985299,0.707009409767,0.874150189569,0.042019414878660122,10,1.05e-15,10,6.66e-16,0.18654196536777268,0.00087394107737568598,0.00078128898816059588,0.019
3972,27050085122,0.15965892382,0.84034107618,0.101998830422,0.738342245759,0.057660093398,0.717773471175,0.882141331715,0.039800802335135214,10,5.55e-16,10,3.89e-16,0.18325045714139998,0.00082775361621736097,0.0008127351953634577,0.018
3973,27050085123,0.15872379519,0.84127620481,0.101571412448,0.739704792362,0.0571523827426,0.719367022292,0.88311435273,0.040396443723256709,10,6.66e-16,10,4.44e-16,0.18624041097733834,0.00090136913256229812,0.00073343686069718482,0.018
3974,27050085124,0.16351010032,0.83648989968,0.103422706848,0.733067192832,0.060087393472,0.711234166346,0.8776579572,0.041273963895839198,10,8.33e-16,10,5e-16,0.20992140623228217,0.0010919596565316749,0.00074471930283041485,0.019
3975,27050085125,0.154990438521,0.845009561479,0.0990700753943,0.745939486085,0.0559203631266,0.725758382258,0.885847612528,0.03938560032087611,10,5.55e-16,10,3.33e-16,0.20064591348630234,0.0010107603450389042,0.00074887732627607756,0.017
3976,27050085126,0.157886655331,0.842113344669,0.10302242472,0.73909091995,0.054864230611,0.72076756991,0.886682925717,0.039202520035221851,10,5e-16,10,3.89e-16,0.1782060907475348,0.00081353663054879266,0.00075027237747415302,0.016
3977,27050085127,0.158162378445,0.841837621555,0.101336089092,0.740501532462,0.0568262893531,0.720324252565,0.883730650975,0.039778272595046744,10,6.11e-16,10,3.89e-16,0.17849187744504558,0.00079796866729269856,0.00083595234825914889,0.016
3978,27050085128,0.161876792684,0.838123207316,0.102328983911,0.735794223405,0.0595478087731,0.714011250997,0.878835531524,0.04108253342427446,10,8.33e-16,10,5e-16,0.1937444339970481,0.00090293290372605391,0.00075762084003351592,0.016
3979,27050085129,0.161748989224,0.838251010776,0.102921635256,0.73532937552,0.0588273539688,0.714218604581,0.879925114549,0.041033130279671211,10,7.77e-16,10,5e-16,0.19403081453153359,0.00091243908196068186,0.00075528885739299017,0.016
3980,27050085130,0.160101193935,0.839898806065,0.101702979777,0.738195826288,0.0583982141578,0.717027878578,0.880949536196,0.040392101853231631,10,6.11e-16,10,4.44e-16,0.18723847117695791,0.00083430914429237415,0.00072728136492146173,0.016
3981,27050085131,0.162499016747,0.837500983253,0.102788785584,0.734712197669,0.0597102311626,0.71295201803,0.878449719924,0.041486721091982134,10,8.88e-16,10,5e-16,0.20891347083853251,0.0010152352578142096,0.00073884273889221952,0.016
3982,27050085132,0.158973468766,0.841026531234,0.101550545814,0.739475985421,0.057422922952,0.718943407603,0.882655921442,0.040195103241495882,10,6.11e-16,10,3.89e-16,0.19397072017743833,0.00098466448025521505,0.00078321144442478952,0.016
3983,27050085133,0.161359264851,0.838640735149,0.102603610638,0.736037124512,0.0587556542129,0.714882989979,0.880123101661,0.040942683791777512,10,7.77e-16,10,5e-16,0.18402886077475777,0.00082735851721672327,0.0006926660405642427,0.016
3984,27050085134,0.160528200343,0.839471799657,0.102225717396,0.73724608226,0.0583024829469,0.716296263528,0.88098781133,0.040513120047827637,10,6.66e-16,10,4.44e-16,0.19959298592618402,0.00090311768534273888,0.00079748915911982069,0.016
3985,27050085135,0.162398464307,0.837601535693,0.103050990238,0.734550545454,0.0593474740687,0.713118091737,0.87900678919,0.041075006469334131,10,8.33e-16,10,5e-16,0.19886673195279958,0.0009451327589682009,0.00078637369409211629,0.017
3986,27050085136,0.164284787551,0.835715212449,0.102157880733,0.733557331716,0.0621269068176,0.709945598303,0.87447886472,0.041676891212207787,10,9.99e-16,10,6.11e-16,0.18682535357150631,0.0009225243446246979,0.00075333789679343181,0.017
3987,27050085137,0.161034019664,0.838965980336,0.101802837755,0.737163142581,0.0592311819091,0.715445717038,0.879501411064,0.040517908196805313,10,7.22e-16,10,4.44e-16,0.1931103922864108,0.0009396666398763956,0.00078020213670921277,0.016
3988,27050085138,0.162065645382,0.837934354618,0.101413796979,0.736520557639,0.0606518484028,0.713705499986,0.877167550116,0.041893978219413555,10,9.99e-16,10,6.11e-16,0.20958709202198389,0.0010806557941931362,0.00081818984690574593,0.016
3989,27050085139,0.154018479064,0.845981520936,0.100508113063,0.745473407872,0.0535103660006,0.727395573334,0.889635622058,0.039564596157153978,10,5e-16,10,3.33e-16,0.19773055143884277,0.00093948009778754501,0.00076311525840528781,0.017
3990,27050085140,0.164096556231,0.835903443769,0.102756050022,0.733147393747,0.0613405062094,0.710254217863,0.875678834894,0.041022289418571417,10,8.33e-16,10,5e-16,0.18403536761321904,0.00079693440964840538,0.000778509941371249,0.017
3991,27050085141,0.161844769269,0.838155230731,0.102685513262,0.735469717469,0.0591592560073,0.714060083583,0.87941441197,0.041085391925441035,10,8.88e-16,10,5e-16,0.19472940209968903,0.00096008318103563237,0.0007961124698014153,0.017
3992,27050085142,0.160249130502,0.839750869498,0.102765517888,0.73698535161,0.0574836126147,0.71676114739,0.882258740866,0.040753059013204612,10,7.77e-16,10,3.89e-16,0.21130139103358636,0.0010662624434685443,0.00072019198422447819,0.017
3993,27050085143,0.16286638014,0.83713361986,0.103768495499,0.733365124361,0.0590978846414,0.712316382877,0.879263634902,0.041244652836630286,10,8.88e-16,10,5e-16,0.18893500533911167,0.00089106236334047693,0.00068839303837521558,0.017
3994,27050085144,0.164764004424,0.835235995576,0.103534393523,0.731701602053,0.0612296109014,0.709116714834,0.875687194895,0.042124754765229942,10,1.11e-15,10,6.11e-16,0.1994122994351798,0.00095892577974473862,0.00072046222701357206,0.017
3995,27050085145,0.160135996342,0.839864003658,0.101838806825,0.738025196833,0.0582971895169,0.716966837596,0.881089707914,0.040722136304703574,10,7.22e-16,10,5e-16,0.18796034817993057,0.00091436974859170951,0.00076422416325207297,0.019
3996,27050085146,0.159814765006,0.840185234994,0.102944534015,0.737240700978,0.0568702309909,0.717494955388,0.883265094979,0.040123415076149485,10,6.11e-16,10,3.89e-16,0.17977974692659593,0.00079565018061804836,0.00075871426897393933,0.017
3997,27050085147,0.161092394963,0.838907605037,0.101252708922,0.737654896115,0.0598396860412,0.715355110484,0.878592797406,0.040874485330144664,10,7.22e-16,10,5e-16,0.18014277590028671,0.00078684069360041682,0.00077107501198112765,0.017
3998,27050085148,0.160618441552,0.839381558448,0.101801382309,0.737580176139,0.0588170592426,0.716149716779,0.880209612554,0.040344254671976491,10,6.66e-16,10,4.44e-16,0.18607376978244916,0.00089511829935888792,0.0007817926042238423,0.018
3999,27050085149,0.164284755811,0.835715244189,0.103098541696,0.732616702493,0.0611862141151,0.709931541935,0.875861984324,0.041655114390908986,10,9.44e-16,10,6.11e-16,0.19381024542213154,0.001034530148499772,0.00073001167975850201,0.018


==> anc/lean/Audit.lean <==
import LossOnlyTraceability

#print axioms LossOnlyTraceability.nativeOs_law_accurate_class
#print axioms LossOnlyTraceability.ct_law_accurate_class
#print axioms LossOnlyTraceability.integral_comp_of_measurePreserving_gap
#print axioms LossOnlyTraceability.two_div_powerDualExponent_eq_sampleExponent
#print axioms LossOnlyTraceability.nativeAccurateLearners_nonempty
#print axioms LossOnlyTraceability.native_loss_information_law_whole_class
#print axioms LossOnlyTraceability.nativeAllDistributionsAccurateLearners_subset_native
#print axioms LossOnlyTraceability.nativeOs_paper_level_minimax
#print axioms LossOnlyTraceability.ct_paper_level_minimax
#print axioms LossOnlyTraceability.hasGradientAt_anisotropicRegularizer
#print axioms LossOnlyTraceability.anisotropicRegularizer_class
#print axioms LossOnlyTraceability.betaLikeDensity_of_mem
#print axioms LossOnlyTraceability.betaLikeDensity_of_notMem
#print axioms LossOnlyTraceability.betaLikeDensity_eq_indicator
#print axioms LossOnlyTraceability.one_sub_sq_pos
#print axioms LossOnlyTraceability.betaLikeDensity_nonneg
#print axioms LossOnlyTraceability.betaLikeDensity_pos
#print axioms LossOnlyTraceability.measurable_betaLikeDensity
#print axioms LossOnlyTraceability.continuousOn_betaLikeDensity
#print axioms LossOnlyTraceability.integrableOn_betaLikeDensity
#print axioms LossOnlyTraceability.integrable_betaLikeDensity
#print axioms LossOnlyTraceability.integral_mul_betaLikeDensity
#print axioms LossOnlyTraceability.integral_betaLikeDensity_eq_setIntegral
#print axioms LossOnlyTraceability.integrableOn_mul_betaLikeDensity
#print axioms LossOnlyTraceability.integral_betaLikeDensity_pos
#print axioms LossOnlyTraceability.betaLikeNormalizer_pos
#print axioms LossOnlyTraceability.betaLikeNormalizer_mul_integral
#print axioms LossOnlyTraceability.integral_priorCoord
#print axioms LossOnlyTraceability.priorCoord_univ
#print axioms LossOnlyTraceability.isProbabilityMeasure_priorCoord
#print axioms LossOnlyTraceability.priorCoord_ae_mem_Ioo
#print axioms LossOnlyTraceability.isProbabilityMeasure_prior
#print axioms LossOnlyTraceability.prior_ae_mem_Ioo
#print axioms LossOnlyTraceability.betaWeight_eq_rpow
#print axioms LossOnlyTraceability.hasDerivAt_betaWeight
#print axioms LossOnlyTraceability.tendsto_betaWeight_left
#print axioms LossOnlyTraceability.tendsto_betaWeight_right
#print axioms LossOnlyTraceability.prior_integration_by_parts
#print axioms LossOnlyTraceability.priorCoord_integration_by_parts
#print axioms LossOnlyTraceability.integral_priorCoord_id
#print axioms LossOnlyTraceability.integral_priorCoord_sq
#print axioms LossOnlyTraceability.integrableOn_mul_betaLikeDensity_bounded
#print axioms LossOnlyTraceability.prior_integration_by_parts_local
#print axioms LossOnlyTraceability.priorCoord_integration_by_parts_local
#print axioms LossOnlyTraceability.clipUnit_mem_Icc
#print axioms LossOnlyTraceability.measurable_clipUnit
#print axioms LossOnlyTraceability.abs_clipUnit_le_one
#print axioms LossOnlyTraceability.abs_sub_clip_eq
#print axioms LossOnlyTraceability.abs_sub_clip_le
#print axioms LossOnlyTraceability.abs_div_sub_clip_le
#print axioms LossOnlyTraceability.isFiniteMeasure_uniformUnitInterval
#print axioms LossOnlyTraceability.integral_uniform_threshold
#print axioms LossOnlyTraceability.integral_indepFun_pair_eq
#print axioms LossOnlyTraceability.bitEncoder_eq_one_or_neg_one
#print axioms LossOnlyTraceability.abs_bitEncoder
#print axioms LossOnlyTraceability.measurable_bitEncoder
#print axioms LossOnlyTraceability.measurable_bitTranscript
#print axioms LossOnlyTraceability.integrable_sign_mul_bitEncoder
#print axioms LossOnlyTraceability.integrable_sign_mul_clipUnit
#print axioms LossOnlyTraceability.integral_sign_mul_encoder
#print axioms LossOnlyTraceability.sum_integral_sign_mul_encoder_ge
#print axioms LossOnlyTraceability.sum_integral_sign_mul_encoder_ge_sq
#print axioms LossOnlyTraceability.encoder_success_eq
#print axioms LossOnlyTraceability.bit_encoder_success
#print axioms LossOnlyTraceability.bit_encoder_information
#print axioms LossOnlyTraceability.nmul_fanoJ_le_sum_mutualInfo_coord
#print axioms LossOnlyTraceability.sum_mutualInfo_coord_le_joint
#print axioms LossOnlyTraceability.bit_encoder_joint_information
#print axioms LossOnlyTraceability.bit_encoder_prior_conditional_information
#print axioms LossOnlyTraceability.binaryPartition_pos
#print axioms LossOnlyTraceability.binaryMean_abs_le_one
#print axioms LossOnlyTraceability.binaryPartition_hasDerivAt
#print axioms LossOnlyTraceability.binaryMean_hasDerivAt
#print axioms LossOnlyTraceability.binaryPriorDensity_hasDerivAt
#print axioms LossOnlyTraceability.binaryPriorDensity_le
#print axioms LossOnlyTraceability.integrable_exp_neg_abs
#print axioms LossOnlyTraceability.integrable_binaryPriorDensity
#print axioms LossOnlyTraceability.integrable_binaryPrior_moment
#print axioms LossOnlyTraceability.binaryPrior_moment_recurrence
#print axioms LossOnlyTraceability.binaryPrior_first_moment
#print axioms LossOnlyTraceability.binaryPrior_second_moment
#print axioms LossOnlyTraceability.binaryPrior_fourth_moment
#print axioms LossOnlyTraceability.blockWeight_pos
#print axioms LossOnlyTraceability.blockPartition_pos
#print axioms LossOnlyTraceability.blockPartition_swap
#print axioms LossOnlyTraceability.blockPriorDensity_swap
#print axioms LossOnlyTraceability.continuous_blockPartition
#print axioms LossOnlyTraceability.continuous_blockPriorDensity
#print axioms LossOnlyTraceability.continuous_blockMean
#print axioms LossOnlyTraceability.blockMean_abs_le_one
#print axioms LossOnlyTraceability.blockWeight_lower
#print axioms LossOnlyTraceability.blockPriorDensity_le
#print axioms LossOnlyTraceability.integrable_blockPriorDensity
#print axioms LossOnlyTraceability.blockPrior_mass_pos
#print axioms LossOnlyTraceability.integral_blockPrior
#print axioms LossOnlyTraceability.isProbabilityMeasure_blockPrior
#print axioms LossOnlyTraceability.integrable_blockPrior_moment
#print axioms LossOnlyTraceability.blockPrior_first_moment
#print axioms LossOnlyTraceability.blockPrior_second_moment
#print axioms LossOnlyTraceability.blockPrior_fourth_moment
#print axioms LossOnlyTraceability.binaryPriorDensity_boundary
#print axioms LossOnlyTraceability.binaryPriorDensity_bounded_boundary
#print axioms LossOnlyTraceability.integral_blockPrior_swap
#print axioms LossOnlyTraceability.integrable_blockMean_power
#print axioms LossOnlyTraceability.integrable_blockMean_swap_power
#print axioms LossOnlyTraceability.blockEnergy_nonneg
#print axioms LossOnlyTraceability.blockEnergy_le_one
#print axioms LossOnlyTraceability.continuous_blockEnergy
#print axioms LossOnlyTraceability.integrable_blockEnergy_power
#print axioms LossOnlyTraceability.blockEnergy_mean
#print axioms LossOnlyTraceability.blockEnergy_second_moment_le
#print axioms LossOnlyTraceability.blockRawWeight_sum
#print axioms LossOnlyTraceability.blockProb_sum
#print axioms LossOnlyTraceability.blockProb_pos
#print axioms LossOnlyTraceability.blockProb_mean
#print axioms LossOnlyTraceability.blockProb_cross_products_ne
#print axioms LossOnlyTraceability.blockProb_swap
#print axioms LossOnlyTraceability.blockProb_mean_snd
#print axioms LossOnlyTraceability.blockProb_not_product
#print axioms LossOnlyTraceability.isProbabilityMeasure_coupledBlockPrior
#print axioms LossOnlyTraceability.coupledBlockMeanEnergy_mean
#print axioms LossOnlyTraceability.coupledBlockMeanEnergy_second_moment
#print axioms LossOnlyTraceability.norm_coupledBlockMeanVector_sq
#print axioms LossOnlyTraceability.coupledBlockPrior_norm_sq
#print axioms LossOnlyTraceability.coupledBlockPrior_norm_fourth
#print axioms LossOnlyTraceability.coupledBlockPrior_prescribed_scale
#print axioms LossOnlyTraceability.quarticInverseMap_quarticReleaseMap
#print axioms LossOnlyTraceability.norm_quarticInverseMap
#print axioms LossOnlyTraceability.quarticReleaseMap_quarticInverseMap
#print axioms LossOnlyTraceability.norm_quarticInverseMap_le_one
#print axioms LossOnlyTraceability.measurable_quarticInverseMap
#print axioms LossOnlyTraceability.quarticBijection_apply
#print axioms LossOnlyTraceability.quarticReleaseMap_bijOn_closedBall
#print axioms LossOnlyTraceability.powerDualExponent_two
#print axioms LossOnlyTraceability.powerDualExponent_four
#print axioms LossOnlyTraceability.powerBregmanConstant_four
#print axioms LossOnlyTraceability.powerBregmanConstant_four_lt
#print axioms LossOnlyTraceability.clippedPowerMap_two_of_norm_le_one
#print axioms LossOnlyTraceability.clippedPowerMap_four_of_norm_le_one
#print axioms LossOnlyTraceability.powerBregman_two_eq
#print axioms LossOnlyTraceability.integrable_id_of_ae_norm_le_one
#print axioms LossOnlyTraceability.boundary_learners_proper
#print axioms LossOnlyTraceability.integral_powerLinearRisk_two_average_sub_le
#print axioms LossOnlyTraceability.integral_powerLinearRisk_four_quartic_sub_le
#print axioms LossOnlyTraceability.boundary_learners_accurate
#print axioms LossOnlyTraceability.quarticTracerOfMean_decision
#print axioms LossOnlyTraceability.meanTracerOfQuartic_decision
#print axioms LossOnlyTraceability.measurable_quarticTracerOfMean
#print axioms LossOnlyTraceability.measurable_meanTracerOfQuartic
#print axioms LossOnlyTraceability.superLearner_quarticLearnerMap_eq
#print axioms LossOnlyTraceability.boundary_tracer_correspondence
#print axioms LossOnlyTraceability.mutualInfo_quarticReleaseMap_right
#print axioms LossOnlyTraceability.mutualInfo_quarticReleaseMap_left
#print axioms LossOnlyTraceability.condMutualInfo_quarticReleaseMap
#print axioms LossOnlyTraceability.boundary_model_information_eq
#print axioms LossOnlyTraceability.indepFun_superBits_superLearner
#print axioms LossOnlyTraceability.mutualInfo_superBits_superLearner_eq_zero
#print axioms LossOnlyTraceability.maskAverage_eq_of_powerMaskRelease_eq
#print axioms LossOnlyTraceability.meanMaskRelease_eq_iff
#print axioms LossOnlyTraceability.quarticMaskRelease_eq_iff
#print axioms LossOnlyTraceability.measurable_meanMaskRelease
#print axioms LossOnlyTraceability.measurable_quarticMaskRelease
#print axioms LossOnlyTraceability.measurable_maskAverage
#print axioms LossOnlyTraceability.exists_maskConsistent
#print axioms LossOnlyTraceability.measurable_releaseDecoder
#print axioms LossOnlyTraceability.releaseDecoder_eq
#print axioms LossOnlyTraceability.mutualInfo_congr_ae_right
#print axioms LossOnlyTraceability.condMutualInfo_congr_ae
#print axioms LossOnlyTraceability.condMutualInfo_eq_of_recover
#print axioms LossOnlyTraceability.meanPairRelease_eq_mask
#print axioms LossOnlyTraceability.quarticPairRelease_eq_mask
#print axioms LossOnlyTraceability.meanLearner_eq_mask
#print axioms LossOnlyTraceability.boundary_release_partition
#print axioms LossOnlyTraceability.boundary_superData_norm_le_one
#print axioms LossOnlyTraceability.boundary_release_information_eq
#print axioms LossOnlyTraceability.IsSignProductLaw.ae_norm_le_one
#print axioms LossOnlyTraceability.powerPairRelease_two_ae_eq
#print axioms LossOnlyTraceability.powerPairRelease_four_ae_eq
#print axioms LossOnlyTraceability.boundary_information_lower_bound
#print axioms LossOnlyTraceability.boundaryLink_class
#print axioms LossOnlyTraceability.nativePopulationObjective_boundary
#print axioms LossOnlyTraceability.convexOn_univ_of_tangent
#print axioms LossOnlyTraceability.hasGradientAt_half_norm_sq
#print axioms LossOnlyTraceability.boundaryRegularizer_two_eq
#print axioms LossOnlyTraceability.boundaryRegularizer_four_eq
#print axioms LossOnlyTraceability.boundaryRegularizer_two_class
#print axioms LossOnlyTraceability.quarticBregman_ge
#print axioms LossOnlyTraceability.boundaryRegularizer_four_class
#print axioms LossOnlyTraceability.measurable_boundaryRegularizer
#print axioms LossOnlyTraceability.boundary_sample_optimal
#print axioms LossOnlyTraceability.sampleExponent_two
#print axioms LossOnlyTraceability.sampleExponent_four
#print axioms LossOnlyTraceability.boundary_proposition
#print axioms LossOnlyTraceability.trainingSet_eq_swap
#print axioms LossOnlyTraceability.trainingSet_law
#print axioms LossOnlyTraceability.integral_trainingSet
#print axioms LossOnlyTraceability.ae_trainingSet
#print axioms LossOnlyTraceability.indepFun_base_superNoiseSeed
#print axioms LossOnlyTraceability.superNoiseSeed_law
#print axioms LossOnlyTraceability.iIndepFun_superPoint_coord
#print axioms LossOnlyTraceability.superPoint_coord_sign
#print axioms LossOnlyTraceability.superPoint_coord_integral
#print axioms LossOnlyTraceability.measurable_trainingAverage
#print axioms LossOnlyTraceability.measurable_quarticReleaseMap
#print axioms LossOnlyTraceability.measurable_meanLearnerMap
#print axioms LossOnlyTraceability.measurable_quarticLearnerMap
#print axioms LossOnlyTraceability.measurable_pairDifferenceRelease
#print axioms LossOnlyTraceability.measurable_meanLearner_superData
#print axioms LossOnlyTraceability.measurable_quarticLearner_superData
#print axioms LossOnlyTraceability.measurable_meanPairRelease
#print axioms LossOnlyTraceability.measurable_quarticPairRelease
#print axioms LossOnlyTraceability.IsSignProductLaw.norm_priorMean_le_one
#print axioms LossOnlyTraceability.norm_trainingAverage_le_one
#print axioms LossOnlyTraceability.trainingAverage_sub_eq
#print axioms LossOnlyTraceability.IsSignProductLaw.integral_norm_trainingAverage_sub_sq
#print axioms LossOnlyTraceability.sum_inner_sq_le_opNorm_sq
#print axioms LossOnlyTraceability.boundaryPairMatrix_tail
#print axioms LossOnlyTraceability.boundary_trainingAverage_norm_le_one
#print axioms LossOnlyTraceability.meanPairRelease_sub_eq
#print axioms LossOnlyTraceability.measurable_pairDifferenceRelease_priorMean
#print axioms LossOnlyTraceability.measurable_meanPairRelease_residual
#print axioms LossOnlyTraceability.meanPairRelease_residual_bound
#print axioms LossOnlyTraceability.boundary_bits_iIndep
#print axioms LossOnlyTraceability.boundary_bits_fair
#print axioms LossOnlyTraceability.boundary_bits_indep_data
#print axioms LossOnlyTraceability.boundary_noise_law
#print axioms LossOnlyTraceability.boundary_noise_indep
#print axioms LossOnlyTraceability.measurable_pairDifferenceRelease_const
#print axioms LossOnlyTraceability.weightedTailBound_four_inv
#print axioms LossOnlyTraceability.meanPairRelease_information_upper
#print axioms LossOnlyTraceability.meanPairRelease_constant_le
#print axioms LossOnlyTraceability.boundary_mean_release_upper_bound
#print axioms LossOnlyTraceability.mask_eq_of_meanMaskRelease_eq
#print axioms LossOnlyTraceability.mask_eq_of_quarticMaskRelease_eq
#print axioms LossOnlyTraceability.boundary_good_supersample
#print axioms LossOnlyTraceability.boundary_noiseless_mask_determined
#print axioms LossOnlyTraceability.boundary_main_text
#print axioms LossOnlyTraceability.measureReal_accept_eq_freshAcceptance
#print axioms LossOnlyTraceability.freshAcceptance_quarticTracerOfMean
#print axioms LossOnlyTraceability.trainingRecall_quarticTracerOfMean
#print axioms LossOnlyTraceability.isTraceableBy_quarticTracerOfMean_iff
#print axioms LossOnlyTraceability.quarticScoreTracer_eq
#print axioms LossOnlyTraceability.quarticScore_quarticReleaseMap
#print axioms LossOnlyTraceability.measurable_meanScoreTracer
#print axioms LossOnlyTraceability.measurable_quarticScoreTracer
#print axioms LossOnlyTraceability.boundary_meanLearner_law
#print axioms LossOnlyTraceability.boundary_ghost_accept_eq
#print axioms LossOnlyTraceability.boundary_mean_tracer_bounds
#print axioms LossOnlyTraceability.boundary_tracing_exponent_le
#print axioms LossOnlyTraceability.boundary_tracing
#print axioms LossOnlyTraceability.boundary_bijection_proposition
#print axioms LossOnlyTraceability.mutualInfo_congr_ae_left
#print axioms LossOnlyTraceability.norm_ballParameter_le_one
#print axioms LossOnlyTraceability.measurable_ballParameter
#print axioms LossOnlyTraceability.quarticScoreLink_strictMono
#print axioms LossOnlyTraceability.measurable_quarticScoreLink
#print axioms LossOnlyTraceability.scoreTracer_meanScoreLink
#print axioms LossOnlyTraceability.scoreTracer_quarticScoreLink
#print axioms LossOnlyTraceability.nativeRelease_neg_eq
#print axioms LossOnlyTraceability.integral_sum_accept_eq_trainingRecall
#print axioms LossOnlyTraceability.boundary_sign_transfer
#print axioms LossOnlyTraceability.isProbabilityMeasure_signCoordLaw
#print axioms LossOnlyTraceability.isProbabilityMeasure_signProductLaw
#print axioms LossOnlyTraceability.ae_signCoordLaw
#print axioms LossOnlyTraceability.integral_signCoordLaw
#print axioms LossOnlyTraceability.isSignProductLaw_signProductLaw
#print axioms LossOnlyTraceability.IsSignProductLaw.hasSubgaussianMGF_coord
#print axioms LossOnlyTraceability.euclidean_inner_eq_sum
#print axioms LossOnlyTraceability.euclidean_norm_sq_eq_sum
#print axioms LossOnlyTraceability.IsSignProductLaw.measureReal_inner_ge_le
#print axioms LossOnlyTraceability.IsSignProductLaw.prod_inner_ge_le
#print axioms LossOnlyTraceability.two_pow_mul_exp_le
#print axioms LossOnlyTraceability.IsSignProductLaw.iIndepFun_pi_coord
#print axioms LossOnlyTraceability.IsSignProductLaw.pi_norm_sum_sq_ge_le
#print axioms LossOnlyTraceability.IsSignProductLaw.fresh_score_ge_le
#print axioms LossOnlyTraceability.IsSignProductLaw.training_score_lt_le
#print axioms LossOnlyTraceability.integral_norm_centered_average_sq_le
#print axioms LossOnlyTraceability.bridge_accuracy
#print axioms LossOnlyTraceability.bridge_accuracy_iid
#print axioms LossOnlyTraceability.bridge_accuracy_exists_population_minimizers
#print axioms LossOnlyTraceability.bridge_accuracy_numerical_allowance
#print axioms LossOnlyTraceability.bridge_minimizers_feasible
#print axioms LossOnlyTraceability.sum_bool_prod
#print axioms LossOnlyTraceability.bridge_selected_row_bound
#print axioms LossOnlyTraceability.bridge_training_error_eq
#print axioms LossOnlyTraceability.bridge_training_error_norm
#print axioms LossOnlyTraceability.bridge_remainder_pointwise
#print axioms LossOnlyTraceability.bridge_remainder_bound
#print axioms LossOnlyTraceability.bridge_remainder_bound_logistic
#print axioms LossOnlyTraceability.bridgeFourthRoot_nonneg
#print axioms LossOnlyTraceability.bridgeFourthRoot_pow_four
#print axioms LossOnlyTraceability.bridgeFourthRoot_sq
#print axioms LossOnlyTraceability.bridgeFourthRoot_le_bridgeFourthRoot
#print axioms LossOnlyTraceability.bridgeFourthRoot_mul_pow_four
#print axioms LossOnlyTraceability.bridge_sum_sq_le_sq_sum
#print axioms LossOnlyTraceability.bridge_norm_sum_smul_sq_le
#print axioms LossOnlyTraceability.le_of_sq_le_sq_nonneg
#print axioms LossOnlyTraceability.bridge_sub_sq_le
#print axioms LossOnlyTraceability.cubeAverage_sum_eq_prod_sum
#print axioms LossOnlyTraceability.bridge_sqrt_cubeAverage_add_le
#print axioms LossOnlyTraceability.bridge_fourthRoot_cubeAverage_add_le
#print axioms LossOnlyTraceability.bridge_abs_le_half_mul_sq
#print axioms LossOnlyTraceability.supersampleMean_eq_row_sum
#print axioms LossOnlyTraceability.maskSample_eq
#print axioms LossOnlyTraceability.maskMean_eq_signVector
#print axioms LossOnlyTraceability.cubeAverage_finset_sum
#print axioms LossOnlyTraceability.inner_maskCoeff
#print axioms LossOnlyTraceability.inner_maskCoeff_left
#print axioms LossOnlyTraceability.bridge_u2_identity
#print axioms LossOnlyTraceability.bridge_u4_identity
#print axioms LossOnlyTraceability.bridge_v4_identity
#print axioms LossOnlyTraceability.rademacherSign_true
#print axioms LossOnlyTraceability.rademacherSign_false
#print axioms LossOnlyTraceability.rademacherSign_sq
#print axioms LossOnlyTraceability.cubeAverage_const
#print axioms LossOnlyTraceability.cubeAverage_congr
#print axioms LossOnlyTraceability.cubeAverage_add
#print axioms LossOnlyTraceability.cubeAverage_const_mul
#print axioms LossOnlyTraceability.cubeAverage_mono
#print axioms LossOnlyTraceability.cubeAverage_nonneg
#print axioms LossOnlyTraceability.cubeAverage_succ
#print axioms LossOnlyTraceability.cubeAverage_half_add
#print axioms LossOnlyTraceability.signForm_cons
#print axioms LossOnlyTraceability.cubeAverage_signForm_moments
#print axioms LossOnlyTraceability.cubeAverage_signForm
#print axioms LossOnlyTraceability.cubeAverage_signForm_sq
#print axioms LossOnlyTraceability.cubeAverage_signForm_cube
#print axioms LossOnlyTraceability.cubeAverage_signForm_pow_four
#print axioms LossOnlyTraceability.signVector_cons
#print axioms LossOnlyTraceability.inner_signVector
#print axioms LossOnlyTraceability.cubeAverage_signVector_norm_moments
#print axioms LossOnlyTraceability.cubeAverage_signVector_norm_sq
#print axioms LossOnlyTraceability.cubeAverage_signVector_norm_pow_four
#print axioms LossOnlyTraceability.bridge_abs_sum_mul_le
#print axioms LossOnlyTraceability.bridge_sqrt_sum_add_le
#print axioms LossOnlyTraceability.bridge_hasDerivAt_tested_release
#print axioms LossOnlyTraceability.bridge_tested_derivative_bound
#print axioms LossOnlyTraceability.bridge_release_sub_norm_le
#print axioms LossOnlyTraceability.bridge_solver_allowance
#print axioms LossOnlyTraceability.bridgeRStar_nonneg
#print axioms LossOnlyTraceability.bridge_remainder_proposition
#print axioms LossOnlyTraceability.bridge_remainder_proposition_logistic
#print axioms LossOnlyTraceability.bridge_remainder_proposition_squared_margin
#print axioms LossOnlyTraceability.exp_neg_half_bounds
#print axioms LossOnlyTraceability.bridgeLogisticAccuracy_bounds
#print axioms LossOnlyTraceability.nativeSignedBudget_bridge
#print axioms LossOnlyTraceability.weightedTailBound_one_bounds
#print axioms LossOnlyTraceability.matrixEnergyK_ratio_32
#print axioms LossOnlyTraceability.bridge_signed_lower
#print axioms LossOnlyTraceability.bridge_signed_upper
#print axioms LossOnlyTraceability.bridge_universal_logistic_signs
#print axioms LossOnlyTraceability.candidate_loss_separation
#print axioms LossOnlyTraceability.candidate_envelope_information
#print axioms LossOnlyTraceability.candidate_native_information
#print axioms LossOnlyTraceability.certificateLowerConstant_pos
#print axioms LossOnlyTraceability.half_le_div_one_add_sq
#print axioms LossOnlyTraceability.nativeNoisyInformation_individual_zero
#print axioms LossOnlyTraceability.loss_range_certificate_nonvanishing
#print axioms LossOnlyTraceability.abs_link_margin_le
#print axioms LossOnlyTraceability.continuous_link_margin
#print axioms LossOnlyTraceability.continuous_population_link
#print axioms LossOnlyTraceability.continuous_learnerGapFunction
#print axioms LossOnlyTraceability.abs_learnerGapFunction_le
#print axioms LossOnlyTraceability.learner_expected_generalization_le
#print axioms LossOnlyTraceability.native_learner_expected_generalization_le
#print axioms LossOnlyTraceability.klDiv_prod_const
#print axioms LossOnlyTraceability.jointLaw_comp_right
#print axioms LossOnlyTraceability.productLaw_comp_right
#print axioms LossOnlyTraceability.mutualInfoNats_comp_right_measurableEquiv
#print axioms LossOnlyTraceability.mutualInfo_comp_right_measurableEquiv
#print axioms LossOnlyTraceability.mutualInfo_le_of_mutualInfoNats_le
#print axioms LossOnlyTraceability.mutualInfoNats_prod_indep_right
#print axioms LossOnlyTraceability.mutualInfo_prod_indep_right
#print axioms LossOnlyTraceability.mutualInfoNats_comp_right_le
#print axioms LossOnlyTraceability.mutualInfo_comp_right_le
#print axioms LossOnlyTraceability.mutualInfoNats_le_mutualInfoNats_pair
#print axioms LossOnlyTraceability.mutualInfo_le_mutualInfo_pair
#print axioms LossOnlyTraceability.mutualInfoNats_pair_comp_le
#print axioms LossOnlyTraceability.condMutualInfo_comp_le
#print axioms LossOnlyTraceability.mutualInfoNats_pair_indep_noise_le
#print axioms LossOnlyTraceability.condMutualInfo_add_indep_noise_le
#print axioms LossOnlyTraceability.condMutualInfo_nonneg_of_indepFun
#print axioms LossOnlyTraceability.mutualInfo_le_condMutualInfo_of_indepFun
#print axioms LossOnlyTraceability.mutualInfoNats_ne_top_of_fair_bit
#print axioms LossOnlyTraceability.mutualInfo_comp_right_le_of_fair_bit
#print axioms LossOnlyTraceability.condMutualInfo_comp_le_of_fair_bit
#print axioms LossOnlyTraceability.mutualInfo_comp_right_le_of_uniform
#print axioms LossOnlyTraceability.mutualInfo_le_mutualInfo_pair_of_uniform
#print axioms LossOnlyTraceability.condMutualInfo_comp_le_of_uniform
#print axioms LossOnlyTraceability.condMutualInfo_add_indep_noise_le_of_uniform
#print axioms LossOnlyTraceability.mutualInfo_le_condMutualInfo_of_indepFun_of_uniform
#print axioms LossOnlyTraceability.measurable_klDiv_kernel
#print axioms LossOnlyTraceability.klDiv_compProd_right_eq_lintegral_general
#print axioms LossOnlyTraceability.map_compProd_prodMk
#print axioms LossOnlyTraceability.snd_compProd_const_prod
#print axioms LossOnlyTraceability.mutualInfoNats_eq_klDiv_kernel
#print axioms LossOnlyTraceability.measurable_mutualInfoNats_kernel
#print axioms LossOnlyTraceability.klDiv_compProd_eq_lintegral_mutualInfoNats
#print axioms LossOnlyTraceability.jointLaw_compProd_eq
#print axioms LossOnlyTraceability.productLaw_compProd_eq
#print axioms LossOnlyTraceability.mutualInfoNats_mixed_le_lintegral_prior
#print axioms LossOnlyTraceability.mutualInfo_mixed_le_integral_prior
#print axioms LossOnlyTraceability.map_compProd_const_prod_equiv
#print axioms LossOnlyTraceability.map_jointLaw_prior_equiv
#print axioms LossOnlyTraceability.map_productLaw_prior_equiv
#print axioms LossOnlyTraceability.mutualInfoNats_prior_pair_eq_lintegral
#print axioms LossOnlyTraceability.indepFun_prior_coordinate
#print axioms LossOnlyTraceability.lintegral_mutualInfoNats_ne_top_of_le
#print axioms LossOnlyTraceability.condMutualInfo_prior_coordinate_eq_integral
#print axioms LossOnlyTraceability.Consequences.LinkOscillation.link_oscillation_le
#print axioms LossOnlyTraceability.Consequences.LinkOscillation.link_oscillation_iSup_le
#print axioms LossOnlyTraceability.Consequences.LinkOscillation.abs_sub_le_iSup_link_oscillation
#print axioms LossOnlyTraceability.Consequences.LinkOscillation.slope_le_lip
#print axioms LossOnlyTraceability.Consequences.LinkOscillation.dp_budget_combination_two_L
#print axioms LossOnlyTraceability.Consequences.LinkOscillation.dp_signed_budget_le_two_L
#print axioms LossOnlyTraceability.Consequences.LinkOscillation.dp_normalized_budgets_two_L
#print axioms LossOnlyTraceability.Consequences.LinkOscillation.regime_normalized_energy_pos
#print axioms LossOnlyTraceability.Consequences.LinkOscillation.dp_impossibility_normalized_two_L
#print axioms LossOnlyTraceability.Consequences.LinkOscillation.dp_impossibility_normalized_div
#print axioms LossOnlyTraceability.Consequences.LinkOscillation.dp_impossibility_normalized_two_L_div
#print axioms LossOnlyTraceability.Consequences.LinkOscillation.dp_impossibility_normalized_osc_div
#print axioms LossOnlyTraceability.Consequences.LinkOscillation.dp_impossibility_main_constants_two_L
#print axioms LossOnlyTraceability.Consequences.LinkOscillation.not_isDPLearner_main_constants_two_L
#print axioms LossOnlyTraceability.Consequences.LinkOscillation.dp_impossibility_lower_constant_two_L
#print axioms LossOnlyTraceability.Consequences.LinkOscillation.dp_impossibility_lower_constant_two_L_sub
#print axioms LossOnlyTraceability.Consequences.LinkOscillation.dp_order_two_L
#print axioms LossOnlyTraceability.Consequences.LinkOscillation.dp_order_two_L_log
#print axioms LossOnlyTraceability.Consequences.LinkOscillation.dp_order_constants_pos
#print axioms LossOnlyTraceability.Consequences.ModelConverse.map_prod_comp_fst
#print axioms LossOnlyTraceability.Consequences.ModelConverse.mutualInfo_prod_comp_fst
#print axioms LossOnlyTraceability.Consequences.ModelConverse.condMutualInfo_prod_comp_fst
#print axioms LossOnlyTraceability.Consequences.ModelConverse.model_information_noise_free
#print axioms LossOnlyTraceability.Consequences.ModelConverse.measurable_lossDiffMap_uncurry
#print axioms LossOnlyTraceability.Consequences.ModelConverse.nativeNoisyInformation_strong_le_model
#print axioms LossOnlyTraceability.Consequences.ModelConverse.model_information_le_card
#print axioms LossOnlyTraceability.Consequences.ModelConverse.native_model_information_lower_of_noise
#print axioms LossOnlyTraceability.Consequences.ModelConverse.native_model_information_lower
#print axioms LossOnlyTraceability.Consequences.ModelConverse.nativeErrorScale_le_of_window
#print axioms LossOnlyTraceability.Consequences.ModelConverse.errorScale_window_two_sided
#print axioms LossOnlyTraceability.Consequences.ModelConverse.noisy_model_information_order
#print axioms LossOnlyTraceability.Consequences.PerPairCertificate.sum_sqrt_mul_le_sqrt_mul_sum
#print axioms LossOnlyTraceability.Consequences.PerPairCertificate.signed_moment_sq_le_perPair
#print axioms LossOnlyTraceability.Consequences.PerPairCertificate.abs_gen_le_perPair
#print axioms LossOnlyTraceability.Consequences.PerPairCertificate.ldCertificate_individual_zero_eq
#print axioms LossOnlyTraceability.Consequences.PerPairCertificate.abs_gen_le_perPair_le_ldCertificate
#print axioms LossOnlyTraceability.Consequences.PerPairCertificate.integral_nativeLossRelease_eq_zero
#print axioms LossOnlyTraceability.Consequences.PerPairCertificate.nativeLossRelease_variance_eq_second_moment
#print axioms LossOnlyTraceability.Consequences.RmsTightness.mainEnergyRate_pos_of_class
#print axioms LossOnlyTraceability.Consequences.RmsTightness.paperEnergyRate_pos_of_class
#print axioms LossOnlyTraceability.Consequences.RmsTightness.rms_certificate_tight_of_budgets
#print axioms LossOnlyTraceability.Consequences.RmsTightness.rms_certificate_tight_optimal_n
#print axioms LossOnlyTraceability.Consequences.RmsTightness.rms_certificate_tight_paper_threshold
#print axioms LossOnlyTraceability.Consequences.SubspaceDimension.superPoint_mem_of_ae_mem
#print axioms LossOnlyTraceability.Consequences.SubspaceDimension.releaseMap_starProjection
#print axioms LossOnlyTraceability.Consequences.SubspaceDimension.exists_subspace_release_net
#print axioms LossOnlyTraceability.Consequences.SubspaceDimension.subspace_designNoisyInformation_strong_le
#print axioms LossOnlyTraceability.Consequences.SubspaceDimension.subspace_dimension_information_le
#print axioms LossOnlyTraceability.Consequences.SubspaceDimension.subspace_dimension_needed_of_worst_case
#print axioms LossOnlyTraceability.ctLowerThreshold_eq_paper
#print axioms LossOnlyTraceability.ctLowerConstant_ge_paper
#print axioms LossOnlyTraceability.ct_lower_bound_paper_constants
#print axioms LossOnlyTraceability.coupledRateThreshold_eq
#print axioms LossOnlyTraceability.coupled_schedule_large_n
#print axioms LossOnlyTraceability.coupled_physical_dimension
#print axioms LossOnlyTraceability.covApply_eq_mulVec
#print axioms LossOnlyTraceability.covApply_sub
#print axioms LossOnlyTraceability.covApply_add
#print axioms LossOnlyTraceability.measurable_covInverse
#print axioms LossOnlyTraceability.covApply_inverse_facts
#print axioms LossOnlyTraceability.sum_sq_covApply_inverse_le
#print axioms LossOnlyTraceability.sq_entry_le_of_upper
#print axioms LossOnlyTraceability.measurable_covApply
#print axioms LossOnlyTraceability.integral_mul_noise_eq_zero
#print axioms LossOnlyTraceability.sq_signed_moment_le_additive_noise
#print axioms LossOnlyTraceability.measurable_covNoise
#print axioms LossOnlyTraceability.covNoisyInformation_bounds
#print axioms LossOnlyTraceability.covWorstInformation_facts
#print axioms LossOnlyTraceability.cov_channel_inequality
#print axioms LossOnlyTraceability.cov_information_upper_bound
#print axioms LossOnlyTraceability.div_mul_one_add_le
#print axioms LossOnlyTraceability.div_one_add_mul_le
#print axioms LossOnlyTraceability.correlated_gaussian_release
#print axioms LossOnlyTraceability.powerBregmanConstant_two
#print axioms LossOnlyTraceability.nativeMargin_one_half_two
#print axioms LossOnlyTraceability.nativeSlope_one_half_two
#print axioms LossOnlyTraceability.oversamplingPowerThreshold_two
#print axioms LossOnlyTraceability.counter_eps_le
#print axioms LossOnlyTraceability.half_inv_le_counter_eps
#print axioms LossOnlyTraceability.oversamplingPowerLowerConstant_two_gt
#print axioms LossOnlyTraceability.measurable_meanERM
#print axioms LossOnlyTraceability.meanERM_accuracy
#print axioms LossOnlyTraceability.meanERM_mem_nativeAccurateLearners
#print axioms LossOnlyTraceability.meanERM_mem_counter_class
#print axioms LossOnlyTraceability.nativeNoisyInformation_strong_meanERM
#print axioms LossOnlyTraceability.counter_meanERM_upper
#print axioms LossOnlyTraceability.counter_every_learner_lower
#print axioms LossOnlyTraceability.counter_order_tight
#print axioms LossOnlyTraceability.counter_minimax_infimum
#print axioms LossOnlyTraceability.quarticAccuracyBound_le_sq_of_schedule
#print axioms LossOnlyTraceability.exists_coupled_accurate_learner_scaling
#print axioms LossOnlyTraceability.measurable_coupledEmpiricalLearner
#print axioms LossOnlyTraceability.norm_coupledEmpiricalLearner_le
#print axioms LossOnlyTraceability.coupledEmpiricalLearner_accuracy
#print axioms LossOnlyTraceability.coupledBlockReindex_unreindex
#print axioms LossOnlyTraceability.norm_coupledBlockUnreindex
#print axioms LossOnlyTraceability.measurable_coupledBlockEmpiricalLearner
#print axioms LossOnlyTraceability.coupledBlockEmpiricalLearner_reindex
#print axioms LossOnlyTraceability.norm_coupledBlockEmpiricalLearner_le
#print axioms LossOnlyTraceability.measurable_coupledBlockEmpiricalLearnerSeed
#print axioms LossOnlyTraceability.norm_coupledBlockEmpiricalLearnerSeed_le
#print axioms LossOnlyTraceability.coupledBlockEmpiricalLearnerSeed_accuracy
#print axioms LossOnlyTraceability.quarticAccuracyBound_262144_lt_witness
#print axioms LossOnlyTraceability.exists_coupled_accurate_learner_262144
#print axioms LossOnlyTraceability.coupledBlock_accurate_pair_residual
#print axioms LossOnlyTraceability.coupledBlock_accurate_pair_residual_exists
#print axioms LossOnlyTraceability.IsCoupledBlockDataLaw.integrable_inner
#print axioms LossOnlyTraceability.IsCoupledBlockDataLaw.integrable_inner_sq
#print axioms LossOnlyTraceability.IsCoupledBlockDataLaw.integrable_link_inner
#print axioms LossOnlyTraceability.IsCoupledBlockDataLaw.norm_mean_le_one
#print axioms LossOnlyTraceability.coupled_link_jensen
#print axioms LossOnlyTraceability.coupled_nativePopulationObjective_eq
#print axioms LossOnlyTraceability.coupled_integral_link_remainder_le
#print axioms LossOnlyTraceability.coupled_quartic_retained_calibration
#print axioms LossOnlyTraceability.coupled_quartic_alignment
#print axioms LossOnlyTraceability.coupled_quartic_weighted_calibration
#print axioms LossOnlyTraceability.sum_blockProb_linear
#print axioms LossOnlyTraceability.blockCovarianceQuadratic_eq_raw_sub_mean_sq
#print axioms LossOnlyTraceability.blockCovarianceQuadratic_nonneg
#print axioms LossOnlyTraceability.blockCovarianceQuadratic_le
#print axioms LossOnlyTraceability.sum_blockCovarianceQuadratic_le
#print axioms LossOnlyTraceability.normalized_sum_blockCovarianceQuadratic_le
#print axioms LossOnlyTraceability.blockMean_hasDerivAt_fst
#print axioms LossOnlyTraceability.blockMean_hasDerivAt_snd
#print axioms LossOnlyTraceability.blockMean_swap_hasDerivAt_fst
#print axioms LossOnlyTraceability.blockMean_swap_hasDerivAt_snd
#print axioms LossOnlyTraceability.blockCovarianceFstSnd_eq_sndFst
#print axioms LossOnlyTraceability.blockCovarianceQuadratic_eq_jacobian_quadratic
#print axioms LossOnlyTraceability.blockMean_jacobian_quadratic_nonneg
#print axioms LossOnlyTraceability.isProbabilityMeasure_blockSpinMeasure
#print axioms LossOnlyTraceability.integral_blockSpinMeasure
#print axioms LossOnlyTraceability.isProbabilityMeasure_coupledBlockSpinProductMeasure
#print axioms LossOnlyTraceability.norm_coupledBlockReindex
#print axioms LossOnlyTraceability.inner_coupledBlockReindex
#print axioms LossOnlyTraceability.coupledBlockDataMean_eq_reindex
#print axioms LossOnlyTraceability.norm_coupledBlockDataMean_eq
#print axioms LossOnlyTraceability.isProbabilityMeasure_coupledBlockDataLaw
#print axioms LossOnlyTraceability.integrable_blockSpinMeasure_of_finite
#print axioms LossOnlyTraceability.integral_coupledBlockCenteredContribution
#print axioms LossOnlyTraceability.integral_coupledBlockCenteredContribution_sq
#print axioms LossOnlyTraceability.inner_coupledBlockFeature_sub_mean
#print axioms LossOnlyTraceability.norm_coupledBlockFeature
#print axioms LossOnlyTraceability.integral_inner_coupledBlockDataLaw
#print axioms LossOnlyTraceability.coupledBlockTrainingEnergy_nonneg
#print axioms LossOnlyTraceability.coupledBlockPairEnergy_nonneg
#print axioms LossOnlyTraceability.coupledBlockTrainingEnergy_tail
#print axioms LossOnlyTraceability.coupledBlockPairEnergy_tail
#print axioms LossOnlyTraceability.coupledBlock_randomized_training_energy
#print axioms LossOnlyTraceability.coupledBlock_randomized_pair_energy
#print axioms LossOnlyTraceability.coupledBlock_proper_training_energy
#print axioms LossOnlyTraceability.coupledBlock_proper_pair_energy
#print axioms LossOnlyTraceability.coupledBlock_proper_training_energy_lt
#print axioms LossOnlyTraceability.norm_sq_coupledBlockCoeffTrue_add_false
#print axioms LossOnlyTraceability.sum_sq_half_pairing_le_max_opNorm_sq
#print axioms LossOnlyTraceability.sum_sq_half_pairing_coupledBlock_le_max_opNorm_sq
#print axioms LossOnlyTraceability.inner_coupledBlockFeature_sub_mean_eq_half_pairing
#print axioms LossOnlyTraceability.coupledBlock_training_energy_le
#print axioms LossOnlyTraceability.inner_coupledBlockFeature_pair_eq_half_pairing
#print axioms LossOnlyTraceability.coupledBlock_pair_energy_le
#print axioms LossOnlyTraceability.coupledPrior_weighted_fingerprint_fst
#print axioms LossOnlyTraceability.coupledPrior_weighted_fingerprint_snd
#print axioms LossOnlyTraceability.coupledBlock_populationMinimizer_norm_cubic
#print axioms LossOnlyTraceability.coupledBlock_populationMinimizer_norm_sq
#print axioms LossOnlyTraceability.coupledBlock_populationRisk_growth
#print axioms LossOnlyTraceability.nativeErrorScale_quartic_le_sqrt
#print axioms LossOnlyTraceability.coupledBlock_accuracy_second_moment
#print axioms LossOnlyTraceability.coupledBlock_accuracy_training_remainder
#print axioms LossOnlyTraceability.coupledBlock_accuracy_training_remainder_capped
#print axioms LossOnlyTraceability.coupledBlock_prior_accuracy_second_moment
#print axioms LossOnlyTraceability.coupledBlock_prior_accuracy_second_moment_sqrt
#print axioms LossOnlyTraceability.logistic_pair_loss_sq_le
#print axioms LossOnlyTraceability.logistic_loss_energy_of_quadratic
#print axioms LossOnlyTraceability.coupledBlock_proper_logistic_loss_energy
#print axioms LossOnlyTraceability.measurable_coupledBlockHalfEntry
#print axioms LossOnlyTraceability.coupledBlockHalfEntry_mem_Icc
#print axioms LossOnlyTraceability.integral_blockSpinMeasure_half
#print axioms LossOnlyTraceability.integral_coupledBlockHalfEntry
#print axioms LossOnlyTraceability.iIndepFun_coupledBlockHalfEntry
#print axioms LossOnlyTraceability.hasSubgaussianMGF_coupledBlockHalfCenteredEntry
#print axioms LossOnlyTraceability.iIndepFun_coupledBlockHalfCenteredEntry
#print axioms LossOnlyTraceability.coupledBlockHalfMatrix_energy_tail
#print axioms LossOnlyTraceability.iIndepFun_coupledBlockHalfCenteredEntry_pair
#print axioms LossOnlyTraceability.hasSubgaussianMGF_coupledBlockHalfCenteredEntry_pair
#print axioms LossOnlyTraceability.coupledBlockPairDifferenceMatrix_tail
#print axioms LossOnlyTraceability.logisticLoss_remainder_nonneg
#print axioms LossOnlyTraceability.coupledBlockLogisticResidual_nonneg
#print axioms LossOnlyTraceability.coupledBlockLogisticResidual_le
#print axioms LossOnlyTraceability.coupledBlockLogisticResidual_sq_le
#print axioms LossOnlyTraceability.coupledBlock_randomized_training_remainder
#print axioms LossOnlyTraceability.coupledBlockSampleWeight_pos
#print axioms LossOnlyTraceability.coupledBlockSampleWeight_nonneg
#print axioms LossOnlyTraceability.sum_coupledBlockSampleWeight
#print axioms LossOnlyTraceability.continuous_blockProb
#print axioms LossOnlyTraceability.continuous_coupledBlockSampleWeight
#print axioms LossOnlyTraceability.blockProb_hasDerivAt_fst
#print axioms LossOnlyTraceability.blockProb_hasDerivAt_snd
#print axioms LossOnlyTraceability.coupledBlockSampleWeight_update_fst
#print axioms LossOnlyTraceability.coupledBlockSampleWeight_update_snd
#print axioms LossOnlyTraceability.coupledBlockSampleWeight_hasDerivAt_fst
#print axioms LossOnlyTraceability.coupledBlockSampleWeight_hasDerivAt_snd
#print axioms LossOnlyTraceability.integrable_bounded_mul_density
#print axioms LossOnlyTraceability.binaryPrior_stein
#print axioms LossOnlyTraceability.blockPrior_stein_fst
#print axioms LossOnlyTraceability.blockPrior_stein_snd
#print axioms LossOnlyTraceability.measurable_refreshBlock
#print axioms LossOnlyTraceability.measurePreserving_refreshBlock
#print axioms LossOnlyTraceability.integral_independentBlockLaw_update
#print axioms LossOnlyTraceability.coupledBlockPrior_stein_fst
#print axioms LossOnlyTraceability.coupledBlockPrior_stein_snd
#print axioms LossOnlyTraceability.sum_coupledBlockCoeff_sq_eq_norm_sq
#print axioms LossOnlyTraceability.coupledBlockDataLaw_norm_le_one
#print axioms LossOnlyTraceability.integral_coupledBlockDataLaw_centered_sq
#print axioms LossOnlyTraceability.integral_coupledBlockDataLaw_centered_sq_le
#print axioms LossOnlyTraceability.integral_coupledBlockDataLaw_inner_sq_eq
#print axioms LossOnlyTraceability.isCoupledBlockDataLaw_coupledBlockDataLaw
#print axioms LossOnlyTraceability.coupledSelectedResidualBudget_nonneg
#print axioms LossOnlyTraceability.coupledSelectedEnergyBudget_scaling
#print axioms LossOnlyTraceability.coupledSelectedResidualBudget_scaling
#print axioms LossOnlyTraceability.coupledMatrixEnergyK_nonneg
#print axioms LossOnlyTraceability.max_exponential_tail
#print axioms LossOnlyTraceability.exponential_tail_prod_seed
#print axioms LossOnlyTraceability.dependent_energy_of_tail
#print axioms LossOnlyTraceability.coupledMatrixEnergyK_add_S_lt
#print axioms LossOnlyTraceability.coupledBlock_accuracy_error_second_moment
#print axioms LossOnlyTraceability.coupledMeanExpectation_eq_jointAverage
#print axioms LossOnlyTraceability.coupledScoreExpectation_eq_jointAverage
#print axioms LossOnlyTraceability.coupled_selected_gaussian_localized_lower
#print axioms LossOnlyTraceability.coupled_selected_gaussian_information_bounds
#print axioms LossOnlyTraceability.exists_coupled_positive_information_learner
#print axioms LossOnlyTraceability.coupled_selected_gaussian_directions
#print axioms LossOnlyTraceability.coupled_selected_gaussian_upper
#print axioms LossOnlyTraceability.coupledAccurateLearners_quartic_accuracy
#print axioms LossOnlyTraceability.coupledNoisyInformation_bounds
#print axioms LossOnlyTraceability.coupledWorstInformation_facts
#print axioms LossOnlyTraceability.coupled_prior_information_le_worst
#print axioms LossOnlyTraceability.coupledJointAverage_one
#print axioms LossOnlyTraceability.coupled_joint_fingerprint
#print axioms LossOnlyTraceability.coupled_joint_divergence_nonpos
#print axioms LossOnlyTraceability.coupled_joint_signed_fingerprint
#print axioms LossOnlyTraceability.coupledBlock_prior_accuracy_localized_training_energy
#print axioms LossOnlyTraceability.coupledBlock_prior_accuracy_localized_training_remainder
#print axioms LossOnlyTraceability.measurable_coupledBlockConditionalLearnerMoment
#print axioms LossOnlyTraceability.coupledBlockConditionalLearnerMoment_eq_prod
#print axioms LossOnlyTraceability.coupledBlockConditionalLearnerMoment_mem_Icc
#print axioms LossOnlyTraceability.coupledBlock_prior_localized_training_energy_of_moment
#print axioms LossOnlyTraceability.coupledBlock_prior_localized_training_remainder_of_moment
#print axioms LossOnlyTraceability.measurable_coupledBlockAlignment_seed
#print axioms LossOnlyTraceability.measurable_coupledLogisticWeightedT_seed
#print axioms LossOnlyTraceability.coupled_logistic_randomized_signed_fingerprint
#print axioms LossOnlyTraceability.coupled_logistic_mean_expectation
#print axioms LossOnlyTraceability.coupled_logistic_randomized_mean_expectation
#print axioms LossOnlyTraceability.continuous_coupledMeanVector
#print axioms LossOnlyTraceability.coupledPairResidualEnergy_le
#print axioms LossOnlyTraceability.coupledBlock_randomized_pair_residual
#print axioms LossOnlyTraceability.iIndepFun_of_measurePreserving
#print axioms LossOnlyTraceability.iIndepFun_pair_copies
#print axioms LossOnlyTraceability.coupled_population_loss_eq_sum
#print axioms LossOnlyTraceability.coupledPopulationLossContrast_eq_native
#print axioms LossOnlyTraceability.measurable_coupledPopulationLossContrast_seed
#print axioms LossOnlyTraceability.abs_coupledPopulationLossContrast_le
#print axioms LossOnlyTraceability.coupled_average_mono_bounded
#print axioms LossOnlyTraceability.coupled_mean_contrast_average_le_population
#print axioms LossOnlyTraceability.coupled_logistic_population_loss_lower_bound
#print axioms LossOnlyTraceability.measurable_norm_coupledBlockMeanVector
#print axioms LossOnlyTraceability.norm_coupledBlockMeanVector_le_one
#print axioms LossOnlyTraceability.integrable_coupledBlockMeanVector_rpow
#print axioms LossOnlyTraceability.coupled_prior_second
#print axioms LossOnlyTraceability.coupled_prior_fourth_le
#print axioms LossOnlyTraceability.coupled_prior_two_thirds_le
#print axioms LossOnlyTraceability.coupled_prior_eight_thirds_le
#print axioms LossOnlyTraceability.coupled_prior_four_thirds_ge
#print axioms LossOnlyTraceability.integrable_coupled_calibration_integrand
#print axioms LossOnlyTraceability.coupled_prior_integrated_calibration_budget
#print axioms LossOnlyTraceability.integrable_coupledMeanExpectation_seed
#print axioms LossOnlyTraceability.integrable_coupledScoreExpectation_seed
#print axioms LossOnlyTraceability.coupled_randomized_signed_fingerprint
#print axioms LossOnlyTraceability.coupledRateLowerConstant_pos
#print axioms LossOnlyTraceability.coupledRateUpperConstant_pos
#print axioms LossOnlyTraceability.coupled_rate_lower_algebra
#print axioms LossOnlyTraceability.coupled_rate_upper_algebra
#print axioms LossOnlyTraceability.coupledRateThreshold_pos
#print axioms LossOnlyTraceability.coupled_schedule_pos
#print axioms LossOnlyTraceability.exists_coupled_sample_schedule
#print axioms LossOnlyTraceability.coupled_accuracy_scale
#print axioms LossOnlyTraceability.exists_coupled_accuracy_schedule
#print axioms LossOnlyTraceability.coupled_sample_weight_le_one
#print axioms LossOnlyTraceability.coupled_score_fst_bound
#print axioms LossOnlyTraceability.coupled_score_snd_bound
#print axioms LossOnlyTraceability.continuous_coupled_score_fst
#print axioms LossOnlyTraceability.continuous_coupled_score_snd
#print axioms LossOnlyTraceability.coupled_sample_fingerprint_fst
#print axioms LossOnlyTraceability.coupled_sample_fingerprint_snd
#print axioms LossOnlyTraceability.blockSpinMeasure_singleton
#print axioms LossOnlyTraceability.coupledSampleLaw_singleton
#print axioms LossOnlyTraceability.coupledBlockSpinProductMeasure_singleton
#print axioms LossOnlyTraceability.coupledSampleLaw_eq_iid
#print axioms LossOnlyTraceability.coupledSampleLaw_map_features
#print axioms LossOnlyTraceability.isProbabilityMeasure_coupledSampleLaw
#print axioms LossOnlyTraceability.integral_coupledSampleLaw
#print axioms LossOnlyTraceability.integrable_coupled_weighted_statistic
#print axioms LossOnlyTraceability.coupledJointAverage_eq_integral
#print axioms LossOnlyTraceability.coupledJointAverage_sum
#print axioms LossOnlyTraceability.coupledJointAverage_add
#print axioms LossOnlyTraceability.coupledJointAverage_div
#print axioms LossOnlyTraceability.integrable_coupled_randomized_weighted
#print axioms LossOnlyTraceability.integrable_coupledJointAverage_seed
#print axioms LossOnlyTraceability.integrable_coupledSampleAverage_prior
#print axioms LossOnlyTraceability.coupled_randomized_average_swap
#print axioms LossOnlyTraceability.measurable_coupledReleaseMap
#print axioms LossOnlyTraceability.memLp_coupledSelectedLossRelease
#print axioms LossOnlyTraceability.integrable_coupledSelected_moments
#print axioms LossOnlyTraceability.coupled_selected_gaussian_lower_of_budgets
#print axioms LossOnlyTraceability.coupled_selected_prior_accuracy_localized_energy
#print axioms LossOnlyTraceability.coupledSelected_signed_integral_sum
#print axioms LossOnlyTraceability.coupledSelected_energy_integral_sum
#print axioms LossOnlyTraceability.coupled_selected_signed_channel_budget
#print axioms LossOnlyTraceability.measurable_coupledSelectedLossRelease
#print axioms LossOnlyTraceability.coupledSelectedLossRelease_signed_eq
#print axioms LossOnlyTraceability.abs_coupledSelectedLossRelease_le_two
#print axioms LossOnlyTraceability.coupled_selected_accurate_residual_exists
#print axioms LossOnlyTraceability.coupled_selected_logistic_energy_weighted
#print axioms LossOnlyTraceability.coupled_selected_logistic_energy
#print axioms LossOnlyTraceability.coupled_selected_signed_expectation_eq_population_contrast
#print axioms LossOnlyTraceability.coupled_selected_logistic_signed_lower_bound
#print axioms LossOnlyTraceability.coupled_selected_logistic_signed_positive
#print axioms LossOnlyTraceability.coupledSelectedPairLearner_super
#print axioms LossOnlyTraceability.measurable_coupledSuperRawPair
#print axioms LossOnlyTraceability.measurable_coupledSuperRawPairSeed
#print axioms LossOnlyTraceability.measurable_coupledSelectRawSample
#print axioms LossOnlyTraceability.measurable_coupledSelectedPairLearner
#print axioms LossOnlyTraceability.coupledSuperRawPair_data_law
#print axioms LossOnlyTraceability.coupledSuperRawPairSeed_law
#print axioms LossOnlyTraceability.measurePreserving_coupledSuperRawPairSeed
#print axioms LossOnlyTraceability.coupled_integral_superTraining_superSeed
#print axioms LossOnlyTraceability.coupled_integral_superRawPairSeed
#print axioms LossOnlyTraceability.coupled_integral_selectedPairLearner
#print axioms LossOnlyTraceability.coupledCalibrationBudget_witness
#print axioms LossOnlyTraceability.coupled_signed_loss_admissible
#print axioms LossOnlyTraceability.coupled_logistic_signed_calibration
#print axioms LossOnlyTraceability.coupledMeanLossContrast_lower
#print axioms LossOnlyTraceability.abs_coupledMeanLossContrast_le
#print axioms LossOnlyTraceability.measurable_coupledMeanLossContrast_seed
#print axioms LossOnlyTraceability.coupledMeanLossContrast_expectation_lower
#print axioms LossOnlyTraceability.coupled_logistic_signed_loss_lower_bound
#print axioms LossOnlyTraceability.coupledMeanLossContrast_le_population
#print axioms LossOnlyTraceability.coupledCalibrationBudget_scaling
#print axioms LossOnlyTraceability.coupledSignedLossBudget_scaling
#print axioms LossOnlyTraceability.coupled_logistic_training_score_lower_bound
#print axioms LossOnlyTraceability.coupled_logistic_average_training_score_lower_bound
#print axioms LossOnlyTraceability.coupledSignedLossBudget_witness
#print axioms LossOnlyTraceability.coupled_logistic_population_loss_positive
#print axioms LossOnlyTraceability.measurable_coupledRawIIDLaw
#print axioms LossOnlyTraceability.coupledSuperKernel_apply
#print axioms LossOnlyTraceability.integrable_coupledSuper_average
#print axioms LossOnlyTraceability.integrable_coupledSuper_information
#print axioms LossOnlyTraceability.continuous_coupledBlockReindex
#print axioms LossOnlyTraceability.coupledTrainingScore_eq_coordinates
#print axioms LossOnlyTraceability.abs_coupledTrainingScore_le
#print axioms LossOnlyTraceability.measurable_coupledTrainingScore_seed
#print axioms LossOnlyTraceability.coupled_randomized_training_score_eq
#print axioms LossOnlyTraceability.coupled_rate_prior_admissible
#print axioms LossOnlyTraceability.coupled_uniform_prior_lower
#print axioms LossOnlyTraceability.coupled_uniform_pointwise_upper
#print axioms LossOnlyTraceability.coupled_uniform_law_scale
#print axioms LossOnlyTraceability.coupled_uniform_law
#print axioms LossOnlyTraceability.coupled_uniform_accurate_class_nonempty
#print axioms LossOnlyTraceability.coupled_uniform_minimax_law
#print axioms LossOnlyTraceability.coupled_erm_accurate_all_couplings
#print axioms LossOnlyTraceability.coupled_universal_accurate_class_nonempty
#print axioms LossOnlyTraceability.coupled_unknown_coupling_law
#print axioms LossOnlyTraceability.coupled_unknown_coupling_minimax
#print axioms LossOnlyTraceability.coupledBlockAlignment_eq_inner
#print axioms LossOnlyTraceability.coupledBlockAlignment_hasDerivAt_fst
#print axioms LossOnlyTraceability.coupledBlockAlignment_hasDerivAt_snd
#print axioms LossOnlyTraceability.coupledWeightedStatistic_hasDerivAt_fst
#print axioms LossOnlyTraceability.coupledWeightedStatistic_hasDerivAt_snd
#print axioms LossOnlyTraceability.coupledWeightedDivergence_eq
#print axioms LossOnlyTraceability.coupledWeightedDivergence_nonpos
#print axioms LossOnlyTraceability.continuous_coupledBlockAlignment
#print axioms LossOnlyTraceability.continuous_blockCovarianceFstFst
#print axioms LossOnlyTraceability.continuous_blockCovarianceFstSnd
#print axioms LossOnlyTraceability.continuous_blockCovarianceSndFst
#print axioms LossOnlyTraceability.continuous_blockCovarianceSndSnd
#print axioms LossOnlyTraceability.continuous_logisticCurvature
#print axioms LossOnlyTraceability.continuous_coupledLogisticWeightedT
#print axioms LossOnlyTraceability.continuous_coupledLogisticWeightedU
#print axioms LossOnlyTraceability.coupledLogisticWeightedT_hasDerivAt_fst
#print axioms LossOnlyTraceability.coupledLogisticWeightedT_hasDerivAt_snd
#print axioms LossOnlyTraceability.coupledLogisticWeightedU_sum_nonpos
#print axioms LossOnlyTraceability.blockCovariance_entries_abs_le_two
#print axioms LossOnlyTraceability.coupledLogisticWeightedT_abs_le_one
#print axioms LossOnlyTraceability.coupledLogisticWeightedU_abs_le_one
#print axioms LossOnlyTraceability.coupled_logistic_signed_fingerprint
#print axioms LossOnlyTraceability.empiricalQuadratic_eq_inner_feature
#print axioms LossOnlyTraceability.integrable_rankOneFeature
#print axioms LossOnlyTraceability.populationQuadratic_eq_inner_feature
#print axioms LossOnlyTraceability.quadratic_discrepancy_le
#print axioms LossOnlyTraceability.covarianceDiscrepancy_eq_neg_centered_average
#print axioms LossOnlyTraceability.norm_covarianceDiscrepancy_eq_centered_average
#print axioms LossOnlyTraceability.norm_populationCovarianceFeature_le_one
#print axioms LossOnlyTraceability.norm_empiricalCovarianceFeature_le_one
#print axioms LossOnlyTraceability.norm_covarianceDiscrepancy_le_two
#print axioms LossOnlyTraceability.continuous_empiricalCovarianceFeature
#print axioms LossOnlyTraceability.continuous_covarianceDiscrepancy
#print axioms LossOnlyTraceability.measurable_norm_covarianceDiscrepancy
#print axioms LossOnlyTraceability.measurable_norm_covarianceDiscrepancy_comp
#print axioms LossOnlyTraceability.integral_norm_covarianceDiscrepancy_sq_le
#print axioms LossOnlyTraceability.ct_scale_facts
#print axioms LossOnlyTraceability.ct_tail_le
#print axioms LossOnlyTraceability.ct_quartic_term_one
#print axioms LossOnlyTraceability.ct_quartic_term_two
#print axioms LossOnlyTraceability.ct_quartic_term_three
#print axioms LossOnlyTraceability.ct_quartic_term_four
#print axioms LossOnlyTraceability.ctAccuracyBoundQuartic_le
#print axioms LossOnlyTraceability.ctAccuracyBoundQuadratic_le
#print axioms LossOnlyTraceability.nativePopulationObjective_ctRegularizer_eq
#print axioms LossOnlyTraceability.ctLearner_all_distributions
#print axioms LossOnlyTraceability.ctLearner_mem_accurate
#print axioms LossOnlyTraceability.hasGradientAt_ctPopObjective
#print axioms LossOnlyTraceability.ctPopObjective_coercive
#print axioms LossOnlyTraceability.continuous_ctPopRisk
#print axioms LossOnlyTraceability.ctPopObjective_exists_minimizer
#print axioms LossOnlyTraceability.ctPopGradient_monotone
#print axioms LossOnlyTraceability.ct_scalar_of_pairing
#print axioms LossOnlyTraceability.ctPopGradient_pairing_le
#print axioms LossOnlyTraceability.ctPopGradient_injective
#print axioms LossOnlyTraceability.ctPop_root_of_isMin
#print axioms LossOnlyTraceability.ctPopMinimizer_spec
#print axioms LossOnlyTraceability.ctPopMinimizer_isMin
#print axioms LossOnlyTraceability.ctPopMinimizer_zero_isMin
#print axioms LossOnlyTraceability.ctPopMinimizer_norm_cube_le
#print axioms LossOnlyTraceability.ctPopMinimizer_sub_le
#print axioms LossOnlyTraceability.ct_empirical_population_pairing
#print axioms LossOnlyTraceability.ct_perturbed_gap_pathwise
#print axioms LossOnlyTraceability.integral_exp_quarter_sq_gaussianReal_le
#print axioms LossOnlyTraceability.measureReal_norm_nativeOsPerturbation_gt_le_exp
#print axioms LossOnlyTraceability.ctLearner_accuracy_of_seed
#print axioms LossOnlyTraceability.ctLearner_accuracy_quartic
#print axioms LossOnlyTraceability.ctLearner_accuracy_quadratic
#print axioms LossOnlyTraceability.ctPopRisk_lipschitz_unitBall
#print axioms LossOnlyTraceability.ctPopRisk_le_add_of_unitBall
#print axioms LossOnlyTraceability.ct_sample_expectation_quartic
#print axioms LossOnlyTraceability.ct_sample_expectation_quadratic
#print axioms LossOnlyTraceability.ctLowerThreshold_le
#print axioms LossOnlyTraceability.ct_upper_complete
#print axioms LossOnlyTraceability.ct_law_complete
#print axioms LossOnlyTraceability.ct_prior_profile_integrals
#print axioms LossOnlyTraceability.ct_prior_mean_norm_ge
#print axioms LossOnlyTraceability.weightedTailBound_one_le
#print axioms LossOnlyTraceability.ct_profile_quadratic_numerics
#print axioms LossOnlyTraceability.ct_profile_quartic_numerics
#print axioms LossOnlyTraceability.ct_minimizer_profile
#print axioms LossOnlyTraceability.ctLowerConstant_pos
#print axioms LossOnlyTraceability.ct_calibration_numerics
#print axioms LossOnlyTraceability.ct_signed_numerics
#print axioms LossOnlyTraceability.ct_energy_numerics
#print axioms LossOnlyTraceability.ct_weighted_numerics
#print axioms LossOnlyTraceability.div_one_add_ge_mul_one_sub
#print axioms LossOnlyTraceability.ct_lower_bound
#print axioms LossOnlyTraceability.ct_signed_moment_budget
#print axioms LossOnlyTraceability.ct_raw_energy_budget
#print axioms LossOnlyTraceability.ct_budgets_signed_part
#print axioms LossOnlyTraceability.ct_budgets_energy_part
#print axioms LossOnlyTraceability.logisticLoss_tangent_le
#print axioms LossOnlyTraceability.populationPredictionBregman_nonneg
#print axioms LossOnlyTraceability.ctPopRisk_growth
#print axioms LossOnlyTraceability.norm_ctPopMinimizer_zero_le_one
#print axioms LossOnlyTraceability.ct_minimizer_norm_le
#print axioms LossOnlyTraceability.ct_super_objective_le
#print axioms LossOnlyTraceability.integrable_ct_super_objective
#print axioms LossOnlyTraceability.ct_super_error_sq_le
#print axioms LossOnlyTraceability.ct_super_learner_sq_le
#print axioms LossOnlyTraceability.ct_super_alignment
#print axioms LossOnlyTraceability.ct_accuracy_of_class
#print axioms LossOnlyTraceability.ct_joint_learner_sq_le
#print axioms LossOnlyTraceability.ct_joint_mixed_le
#print axioms LossOnlyTraceability.ct_joint_alignment
#print axioms LossOnlyTraceability.ctRadiusSq_pos
#print axioms LossOnlyTraceability.ctRadius_sq
#print axioms LossOnlyTraceability.ctRadius_pos
#print axioms LossOnlyTraceability.ctRadius_equation
#print axioms LossOnlyTraceability.ctRadius_pow_four_le
#print axioms LossOnlyTraceability.ctBudget_sq_mul
#print axioms LossOnlyTraceability.ctNoiseScale_sq
#print axioms LossOnlyTraceability.ctFloorConstant_nonneg
#print axioms LossOnlyTraceability.ctNoiseConstant_nonneg
#print axioms LossOnlyTraceability.ct_floor_moment_le
#print axioms LossOnlyTraceability.ct_third_entry
#print axioms LossOnlyTraceability.convex_unit_ball_gap
#print axioms LossOnlyTraceability.normalized_sum_sqrt_ge
#print axioms LossOnlyTraceability.loss_range_information_certificate_lower
#print axioms LossOnlyTraceability.loss_range_certificate_lower_of_release
#print axioms LossOnlyTraceability.nativeLink_positive_margin_range
#print axioms LossOnlyTraceability.Dimension.dimension_needed_of_worst_case
#print axioms LossOnlyTraceability.Dimension.klDiv_dirac_eq_log_inv_mass
#print axioms LossOnlyTraceability.Dimension.klDiv_le_compProd_snd
#print axioms LossOnlyTraceability.Dimension.klDiv_le_finite_mixture
#print axioms LossOnlyTraceability.Dimension.klDiv_le_uniform_mixture
#print axioms LossOnlyTraceability.Dimension.klDiv_pi_gaussianReal_common_var
#print axioms LossOnlyTraceability.Dimension.klDiv_pi_gaussianReal_common_var_le
#print axioms LossOnlyTraceability.Dimension.klDiv_gaussian_le_mixture
#print axioms LossOnlyTraceability.Dimension.nativeReleaseVector_eq_lossDiffMap
#print axioms LossOnlyTraceability.Dimension.nativePopulationReference_eq_lossDiffMap
#print axioms LossOnlyTraceability.Dimension.abs_sub_le_of_nativeLinkClass
#print axioms LossOnlyTraceability.Dimension.lipschitz_const_nonneg
#print axioms LossOnlyTraceability.Dimension.inner_mem_Icc_of_norm_le_one
#print axioms LossOnlyTraceability.Dimension.abs_lossDiffMap_sub_le
#print axioms LossOnlyTraceability.Dimension.sum_sq_lossDiffMap_sub_le
#print axioms LossOnlyTraceability.Dimension.sqrt_sum_sq_lossDiffMap_sub_le
#print axioms LossOnlyTraceability.Dimension.sum_sq_lossDiffMap_sub_le_of_dist_le
#print axioms LossOnlyTraceability.Dimension.net_radius_sq
#print axioms LossOnlyTraceability.Dimension.two_div_net_radius
#print axioms LossOnlyTraceability.Dimension.log_card_le_of_le_pow
#print axioms LossOnlyTraceability.Dimension.klDiv_le_compProd_snd_of_uniform
#print axioms LossOnlyTraceability.Dimension.klDiv_gaussian_le_uniform_mixture
#print axioms LossOnlyTraceability.Dimension.klDiv_release_le_net_mixture
#print axioms LossOnlyTraceability.Dimension.exists_unitBall_net_fin
#print axioms LossOnlyTraceability.Dimension.lip_nonneg_of_lipOn
#print axioms LossOnlyTraceability.Dimension.nativeReleaseVector_eq_releaseMap
#print axioms LossOnlyTraceability.Dimension.releaseMap_sq_dist_le
#print axioms LossOnlyTraceability.Dimension.exists_release_net
#print axioms LossOnlyTraceability.Dimension.uniformFin_singleton
#print axioms LossOnlyTraceability.Dimension.uniformFin_real_singleton
#print axioms LossOnlyTraceability.Dimension.measurable_releaseMap_prod
#print axioms LossOnlyTraceability.Dimension.isMarkovKernel_gaussianMixtureKernel
#print axioms LossOnlyTraceability.Dimension.gaussianMixtureKernel_apply
#print axioms LossOnlyTraceability.Dimension.klDiv_gaussianMixtureKernel_le
#print axioms LossOnlyTraceability.Dimension.designNoisyInformation_strong_le
#print axioms LossOnlyTraceability.Dimension.linear_dimension_information_le
#print axioms LossOnlyTraceability.Dimension.one_div_two_log_two_le_one
#print axioms LossOnlyTraceability.Dimension.linear_dimension_information_le_add_one
#print axioms LossOnlyTraceability.Dimension.linear_dimension_information_le_of_norm_le
#print axioms LossOnlyTraceability.Dimension.dirac_ac_of_ne_zero
#print axioms LossOnlyTraceability.Dimension.rnDeriv_dirac_self
#print axioms LossOnlyTraceability.Dimension.klDiv_dirac_eq_log_inv
#print axioms LossOnlyTraceability.Dimension.klDiv_map_snd_compProd_le
#print axioms LossOnlyTraceability.Dimension.klDiv_pi_gaussianReal_eq_sq_div
#print axioms LossOnlyTraceability.Dimension.klDiv_jointLaw_le_lintegral_kernel
#print axioms LossOnlyTraceability.Dimension.releaseInfoS_noisy_le_of_ae_klDiv_le
#print axioms LossOnlyTraceability.Dimension.lipOn_of_nativeLinkClass
#print axioms LossOnlyTraceability.Dimension.lip_pos_of_nativeLinkClass
#print axioms LossOnlyTraceability.Dimension.logb_dimension_pos
#print axioms LossOnlyTraceability.Dimension.inv_le_of_window
#print axioms LossOnlyTraceability.Dimension.logb_window_le
#print axioms LossOnlyTraceability.Dimension.logb_window_pos
#print axioms LossOnlyTraceability.Dimension.iSup_designNoisyInformation_le
#print axioms LossOnlyTraceability.Dimension.nativeWorstInformation_le_dimension
#print axioms LossOnlyTraceability.Dimension.tiltWorstInformation_le_dimension
#print axioms LossOnlyTraceability.Dimension.law_lower_half_forces_dimension
#print axioms LossOnlyTraceability.Dimension.law_lower_half_forces_dimension_window
#print axioms LossOnlyTraceability.Dimension.tilt_law_lower_half_forces_dimension
#print axioms LossOnlyTraceability.Dimension.tilt_law_lower_half_forces_dimension_window
#print axioms LossOnlyTraceability.Dimension.linear_dimension_necessary
#print axioms LossOnlyTraceability.Dimension.linear_dimension_necessary_dim
#print axioms LossOnlyTraceability.Dimension.linear_dimension_necessary_window
#print axioms LossOnlyTraceability.Dimension.linear_dimension_necessary_window_dim
#print axioms LossOnlyTraceability.Dimension.linear_dimension_necessary_tilt
#print axioms LossOnlyTraceability.Dimension.linear_dimension_necessary_tilt_dim
#print axioms LossOnlyTraceability.Dimension.linear_dimension_necessary_tilt_window
#print axioms LossOnlyTraceability.Dimension.le_of_le_ciSup_of_forall_le
#print axioms LossOnlyTraceability.Dimension.dimension_ge_of_information_le
#print axioms LossOnlyTraceability.Dimension.logb_two_one_add_pos
#print axioms LossOnlyTraceability.Dimension.logb_one_add_le_window
#print axioms LossOnlyTraceability.Dimension.dimension_ge_div_log
#print axioms LossOnlyTraceability.Dimension.dimension_needed
#print axioms LossOnlyTraceability.measureReal_accept_le_of_fresh_point_tracer
#print axioms LossOnlyTraceability.information_directions_supersample
#print axioms LossOnlyTraceability.information_directions_tracer_supersample
#print axioms LossOnlyTraceability.duplicateCandidates_selected
#print axioms LossOnlyTraceability.duplicateCandidates_loss_zero
#print axioms LossOnlyTraceability.duplicateCandidates_native_zero
#print axioms LossOnlyTraceability.duplicateExperiment_training_law
#print axioms LossOnlyTraceability.duplicateExperiment_information_zero
#print axioms LossOnlyTraceability.duplicateExperiment_no_positive_lower
#print axioms LossOnlyTraceability.erasure_retention_mean
#print axioms LossOnlyTraceability.erasure_signed_moment
#print axioms LossOnlyTraceability.erasure_square_moment
#print axioms LossOnlyTraceability.erasure_exact_moments
#print axioms LossOnlyTraceability.erasure_joint_decoder_upper
#print axioms LossOnlyTraceability.erasure_joint_decoder_average_upper
#print axioms LossOnlyTraceability.measurable_erasureClippingDecoder
#print axioms LossOnlyTraceability.erasureDecoderSuccess_integral
#print axioms LossOnlyTraceability.erasure_clipping_attains
#print axioms LossOnlyTraceability.erasure_joint_decoder_probability_upper
#print axioms LossOnlyTraceability.erasure_clipping_probability_attains
#print axioms LossOnlyTraceability.mul_rpow_four_thirds
#print axioms LossOnlyTraceability.sq_rpow_two_thirds
#print axioms LossOnlyTraceability.moments_eq_quarticAccuracyBound
#print axioms LossOnlyTraceability.expected_excess_le_of_moments_of_memLp
#print axioms LossOnlyTraceability.expected_excess_le_quarticAccuracyBound
#print axioms LossOnlyTraceability.expected_populationQuarticRisk_approximation
#print axioms LossOnlyTraceability.ExplicitConstants.explicit_lower_algebra
#print axioms LossOnlyTraceability.ExplicitConstants.mul_min_one_div
#print axioms LossOnlyTraceability.ExplicitConstants.explicit_bracket
#print axioms LossOnlyTraceability.ExplicitConstants.explicit_bracket_infimum
#print axioms LossOnlyTraceability.ExplicitConstants.et_rpow_tendsto_zero
#print axioms LossOnlyTraceability.ExplicitConstants.et_id_tendsto_zero
#print axioms LossOnlyTraceability.ExplicitConstants.et_logterm_tendsto
#print axioms LossOnlyTraceability.ExplicitConstants.et_two_div_q_pos
#print axioms LossOnlyTraceability.ExplicitConstants.paperKbar_tendsto
#print axioms LossOnlyTraceability.ExplicitConstants.paperResidualKbar_tendsto
#print axioms LossOnlyTraceability.ExplicitConstants.et_prior_tendsto
#print axioms LossOnlyTraceability.ExplicitConstants.et_prior_pow_tendsto
#print axioms LossOnlyTraceability.ExplicitConstants.paperThresholdBracket_tendsto
#print axioms LossOnlyTraceability.ExplicitConstants.explicit_regime_limits
#print axioms LossOnlyTraceability.ExplicitConstants.explicit_normalized_forms
#print axioms LossOnlyTraceability.ExplicitConstants.matrixEnergyK_continuous'
#print axioms LossOnlyTraceability.ExplicitConstants.explicit_schedule_limits
#print axioms LossOnlyTraceability.ExplicitConstants.gq_sixteenth_neg_half
#print axioms LossOnlyTraceability.ExplicitConstants.quartic_limit_values
#print axioms LossOnlyTraceability.ExplicitConstants.quartic_schedule_limits
#print axioms LossOnlyTraceability.ExplicitConstants.et_basis_sq
#print axioms LossOnlyTraceability.ExplicitConstants.et_kappa
#print axioms LossOnlyTraceability.ExplicitConstants.et_E_eps
#print axioms LossOnlyTraceability.ExplicitConstants.et_wv
#print axioms LossOnlyTraceability.ExplicitConstants.et_root_algebra
#print axioms LossOnlyTraceability.ExplicitConstants.et_sq_rpow
#print axioms LossOnlyTraceability.ExplicitConstants.explicit_threshold_bound
#print axioms LossOnlyTraceability.ExplicitConstants.explicit_threshold_bound_max
#print axioms LossOnlyTraceability.ExplicitConstants.explicit_regime_facts
#print axioms LossOnlyTraceability.ExplicitConstants.paperKbar_mono
#print axioms LossOnlyTraceability.ExplicitConstants.paperResidualKbar_mono
#print axioms LossOnlyTraceability.ExplicitConstants.explicit_energy_rate_bound
#print axioms LossOnlyTraceability.ExplicitConstants.explicit_residual_rate_bound
#print axioms LossOnlyTraceability.ExplicitConstants.explicit_signed_rate_bound
#print axioms LossOnlyTraceability.ExplicitConstants.native_loss_information_law_paper_threshold
#print axioms LossOnlyTraceability.ExplicitConstants.et_q_le_r
#print axioms LossOnlyTraceability.ExplicitConstants.et_logterm_mono
#print axioms LossOnlyTraceability.ExplicitConstants.paperThresholdBracket_anti
#print axioms LossOnlyTraceability.ExplicitConstants.native_signed_budget_threshold
#print axioms LossOnlyTraceability.ExplicitConstants.gq_quarter_root
#print axioms LossOnlyTraceability.ExplicitConstants.gq_x
#print axioms LossOnlyTraceability.ExplicitConstants.gq_alpha_eq
#print axioms LossOnlyTraceability.ExplicitConstants.gq_omega_eq
#print axioms LossOnlyTraceability.ExplicitConstants.gq_gamma_eq
#print axioms LossOnlyTraceability.ExplicitConstants.gq_pbar_eq
#print axioms LossOnlyTraceability.ExplicitConstants.gq_kbar_eq
#print axioms LossOnlyTraceability.ExplicitConstants.gq_bracket_eq
#print axioms LossOnlyTraceability.ExplicitConstants.gq_pow32_sq
#print axioms LossOnlyTraceability.ExplicitConstants.gq_pow14_four
#print axioms LossOnlyTraceability.ExplicitConstants.gq_pow34_four
#print axioms LossOnlyTraceability.ExplicitConstants.gq_root_bounds
#print axioms LossOnlyTraceability.ExplicitConstants.gq_x_bounds
#print axioms LossOnlyTraceability.ExplicitConstants.gq_alpha_bounds
#print axioms LossOnlyTraceability.ExplicitConstants.gq_xroot_bounds
#print axioms LossOnlyTraceability.ExplicitConstants.gq_v_upper
#print axioms LossOnlyTraceability.ExplicitConstants.gq_omega_bounds
#print axioms LossOnlyTraceability.ExplicitConstants.gq_cap_sqrt
#print axioms LossOnlyTraceability.ExplicitConstants.gq_bracket_lower_core
#print axioms LossOnlyTraceability.ExplicitConstants.gq_bracket_upper_core
#print axioms LossOnlyTraceability.ExplicitConstants.gq_two_rpow_four
#print axioms LossOnlyTraceability.ExplicitConstants.gq_root_globals
#print axioms LossOnlyTraceability.ExplicitConstants.gq_caps_pos_600
#print axioms LossOnlyTraceability.ExplicitConstants.quartic_bracket_pos_600
#print axioms LossOnlyTraceability.ExplicitConstants.gq_caps_neg_610
#print axioms LossOnlyTraceability.ExplicitConstants.quartic_bracket_neg_610
#print axioms LossOnlyTraceability.ExplicitConstants.quartic_bracket_root
#print axioms LossOnlyTraceability.ExplicitConstants.quartic_native_threshold
#print axioms LossOnlyTraceability.ExplicitConstants.gq_T_bounds
#print axioms LossOnlyTraceability.ExplicitConstants.gq_C_bounds
#print axioms LossOnlyTraceability.ExplicitConstants.gq_cbrt_half_tight
#print axioms LossOnlyTraceability.ExplicitConstants.gq_exp_neg_cbrt_tight
#print axioms LossOnlyTraceability.ExplicitConstants.gq_optimizerSlope_tight
#print axioms LossOnlyTraceability.ExplicitConstants.gq_accuracy_coeff_tight
#print axioms LossOnlyTraceability.ExplicitConstants.gq_eps_le
#print axioms LossOnlyTraceability.ExplicitConstants.gq_le_eps
#print axioms LossOnlyTraceability.ExplicitConstants.gq_eps_num_65540
#print axioms LossOnlyTraceability.ExplicitConstants.gq_eps_num_65541
#print axioms LossOnlyTraceability.ExplicitConstants.gq_eps_exa_65539
#print axioms LossOnlyTraceability.ExplicitConstants.gq_eps_exa_65540
#print axioms LossOnlyTraceability.ExplicitConstants.gq_signed_neg_num_65540
#print axioms LossOnlyTraceability.ExplicitConstants.gq_signed_pos_num_65541
#print axioms LossOnlyTraceability.ExplicitConstants.gq_signed_neg_exa_65539
#print axioms LossOnlyTraceability.ExplicitConstants.gq_signed_pos_exa_65540
#print axioms LossOnlyTraceability.ExplicitConstants.general_recipe_quartic_sign_change_numerical
#print axioms LossOnlyTraceability.ExplicitConstants.general_recipe_quartic_sign_change_exact
#print axioms LossOnlyTraceability.ExplicitConstants.gq_prior_mem_num_65541
#print axioms LossOnlyTraceability.ExplicitConstants.general_recipe_quartic_positive_all_dim_num
#print axioms LossOnlyTraceability.ExplicitConstants.gq_prior_mem_exa_65540
#print axioms LossOnlyTraceability.ExplicitConstants.general_recipe_quartic_positive_all_dim_exa
#print axioms LossOnlyTraceability.ExplicitConstants.general_recipe_quartic_threshold_accuracy
#print axioms LossOnlyTraceability.ExplicitConstants.gqT_pos
#print axioms LossOnlyTraceability.ExplicitConstants.gqC_pos
#print axioms LossOnlyTraceability.ExplicitConstants.gq_q
#print axioms LossOnlyTraceability.ExplicitConstants.gq_margin
#print axioms LossOnlyTraceability.ExplicitConstants.gq_slope
#print axioms LossOnlyTraceability.ExplicitConstants.gq_prior
#print axioms LossOnlyTraceability.ExplicitConstants.gq_optConst
#print axioms LossOnlyTraceability.ExplicitConstants.gq_errorScale
#print axioms LossOnlyTraceability.ExplicitConstants.gq_optScale
#print axioms LossOnlyTraceability.ExplicitConstants.gq_mixed
#print axioms LossOnlyTraceability.ExplicitConstants.gq_penalty
#print axioms LossOnlyTraceability.ExplicitConstants.gq_alignment
#print axioms LossOnlyTraceability.ExplicitConstants.gq_prior_identities
#print axioms LossOnlyTraceability.ExplicitConstants.gq_sqrt_le
#print axioms LossOnlyTraceability.ExplicitConstants.gq_le_sqrt
#print axioms LossOnlyTraceability.ExplicitConstants.gq_rpow_two_thirds_cube
#print axioms LossOnlyTraceability.ExplicitConstants.gq_rpow_one_third_cube
#print axioms LossOnlyTraceability.ExplicitConstants.gq_cbrt_bounds
#print axioms LossOnlyTraceability.ExplicitConstants.gq_cbrt_one_add_le
#print axioms LossOnlyTraceability.ExplicitConstants.gq_one_le_rpow_one_add
#print axioms LossOnlyTraceability.ExplicitConstants.gq_rpow_two_thirds_le
#print axioms LossOnlyTraceability.ExplicitConstants.gq_J_lower
#print axioms LossOnlyTraceability.ExplicitConstants.gq_J_upper
#print axioms LossOnlyTraceability.ExplicitConstants.gq_weightedTail_lower
#print axioms LossOnlyTraceability.ExplicitConstants.gq_u_bounds
#print axioms LossOnlyTraceability.ExplicitConstants.gq_v_bounds
#print axioms LossOnlyTraceability.ExplicitConstants.gq_w_bounds
#print axioms LossOnlyTraceability.ExplicitConstants.gq_learner_upper
#print axioms LossOnlyTraceability.ExplicitConstants.gq_ratio
#print axioms LossOnlyTraceability.ExplicitConstants.gq_signed_lower_core
#print axioms LossOnlyTraceability.ExplicitConstants.gq_signed_upper_core
#print axioms LossOnlyTraceability.ExplicitConstants.gq_signed_upper_core_one
#print axioms LossOnlyTraceability.ExplicitConstants.gq_eps_tab_128
#print axioms LossOnlyTraceability.ExplicitConstants.gq_signed_neg_tab_128
#print axioms LossOnlyTraceability.ExplicitConstants.gq_eps_tab_256
#print axioms LossOnlyTraceability.ExplicitConstants.gq_signed_neg_tab_256
#print axioms LossOnlyTraceability.ExplicitConstants.gq_eps_tab_512
#print axioms LossOnlyTraceability.ExplicitConstants.gq_signed_neg_tab_512
#print axioms LossOnlyTraceability.ExplicitConstants.gq_eps_tab_1024
#print axioms LossOnlyTraceability.ExplicitConstants.gq_signed_neg_tab_1024
#print axioms LossOnlyTraceability.ExplicitConstants.gq_eps_tab_4096
#print axioms LossOnlyTraceability.ExplicitConstants.gq_signed_neg_tab_4096
#print axioms LossOnlyTraceability.ExplicitConstants.gq_eps_tab_16384
#print axioms LossOnlyTraceability.ExplicitConstants.gq_signed_neg_tab_16384
#print axioms LossOnlyTraceability.ExplicitConstants.gq_eps_tab_65536
#print axioms LossOnlyTraceability.ExplicitConstants.gq_signed_neg_tab_65536
#print axioms LossOnlyTraceability.ExplicitConstants.gq_eps_tab_262144
#print axioms LossOnlyTraceability.ExplicitConstants.gq_signed_pos_tab_262144
#print axioms LossOnlyTraceability.ExplicitConstants.gq_eps_tab_1048576
#print axioms LossOnlyTraceability.ExplicitConstants.gq_signed_pos_tab_1048576
#print axioms LossOnlyTraceability.ExplicitConstants.general_recipe_quartic_table_signs
#print axioms LossOnlyTraceability.ExplicitConstants.gr_weightedTailBound_le
#print axioms LossOnlyTraceability.ExplicitConstants.gr_weightedTailBound_nonneg
#print axioms LossOnlyTraceability.ExplicitConstants.gr_matrixConstants_anti
#print axioms LossOnlyTraceability.ExplicitConstants.gr_powerDualExponent_pos
#print axioms LossOnlyTraceability.ExplicitConstants.gr_nativeMargin_nonneg
#print axioms LossOnlyTraceability.ExplicitConstants.gr_nativeSlope_nonneg
#print axioms LossOnlyTraceability.ExplicitConstants.gr_nativeOptimizerConstant_nonneg
#print axioms LossOnlyTraceability.ExplicitConstants.gr_one_add_div_anti
#print axioms LossOnlyTraceability.ExplicitConstants.gr_populationPenalty_anti
#print axioms LossOnlyTraceability.ExplicitConstants.gr_alignment_mono
#print axioms LossOnlyTraceability.ExplicitConstants.gr_mixedScale_anti
#print axioms LossOnlyTraceability.ExplicitConstants.gr_mixedScale_nonneg
#print axioms LossOnlyTraceability.ExplicitConstants.gr_energyScale_anti
#print axioms LossOnlyTraceability.ExplicitConstants.gr_energyScale_nonneg
#print axioms LossOnlyTraceability.ExplicitConstants.gr_kappa_nonneg
#print axioms LossOnlyTraceability.ExplicitConstants.native_budgets_mono_dim
#print axioms LossOnlyTraceability.tiltPartition_pos
#print axioms LossOnlyTraceability.tiltProb_pos
#print axioms LossOnlyTraceability.tiltProb_sum
#print axioms LossOnlyTraceability.tiltPartition_hasDerivAt
#print axioms LossOnlyTraceability.tiltPartition_deriv_eq_mean
#print axioms LossOnlyTraceability.tiltProb_hasDerivAt
#print axioms LossOnlyTraceability.tiltExpectation_hasDerivAt
#print axioms LossOnlyTraceability.tiltConjugateDensity_hasDerivAt
#print axioms LossOnlyTraceability.tilt_conjugate_fingerprinting
#print axioms LossOnlyTraceability.two_mul_le_log_sub_log
#print axioms LossOnlyTraceability.klFun_two_point
#print axioms LossOnlyTraceability.klFun_le_of_le_two
#print axioms LossOnlyTraceability.law_def
#print axioms LossOnlyTraceability.condLaw_def
#print axioms LossOnlyTraceability.measure_preimage_bit_eq_half
#print axioms LossOnlyTraceability.smul_cond_eq_restrict
#print axioms LossOnlyTraceability.compl_preimage_false
#print axioms LossOnlyTraceability.measurable_signOfBit
#print axioms LossOnlyTraceability.isProbabilityMeasure_law
#print axioms LossOnlyTraceability.isProbabilityMeasure_condLaw
#print axioms LossOnlyTraceability.law_eq_half_add_half
#print axioms LossOnlyTraceability.condLaw_absolutelyContinuous
#print axioms LossOnlyTraceability.condLaw_add_eq_two_smul
#print axioms LossOnlyTraceability.rnDeriv_condLaw_add
#print axioms LossOnlyTraceability.rnDeriv_condLaw_le_two
#print axioms LossOnlyTraceability.measurable_condDensity
#print axioms LossOnlyTraceability.measurable_condSignMean
#print axioms LossOnlyTraceability.condDensity_nonneg
#print axioms LossOnlyTraceability.condDensity_add
#print axioms LossOnlyTraceability.condDensity_eq_one_add
#print axioms LossOnlyTraceability.condDensity_eq_one_sub
#print axioms LossOnlyTraceability.abs_condSignMean_le_one
#print axioms LossOnlyTraceability.condDensity_le_two
#print axioms LossOnlyTraceability.integrable_condDensity
#print axioms LossOnlyTraceability.memLp_condSignMean
#print axioms LossOnlyTraceability.integral_condDensity
#print axioms LossOnlyTraceability.integral_condSignMean
#print axioms LossOnlyTraceability.integrable_klFun_condDensity
#print axioms LossOnlyTraceability.klDiv_condLaw_ne_top
#print axioms LossOnlyTraceability.integrable_id_condLaw
#print axioms LossOnlyTraceability.integrable_signOfBit_mul
#print axioms LossOnlyTraceability.signed_moment_eq_integral
#print axioms LossOnlyTraceability.sq_integral_mul_le
#print axioms LossOnlyTraceability.fair_bit_core
#print axioms LossOnlyTraceability.fair_bit_core_second_moment
#print axioms LossOnlyTraceability.mutualInfoNats_eq_condLaw_average
#print axioms LossOnlyTraceability.fair_bit_moment_bound
#print axioms LossOnlyTraceability.fair_bit_moment_bound_second_moment
#print axioms LossOnlyTraceability.integrable_populationQuarticRisk_of_measurable_unitBall
#print axioms LossOnlyTraceability.expected_populationQuarticRisk_approximation_measurable
#print axioms LossOnlyTraceability.integrable_of_continuous_priorCoord
#print axioms LossOnlyTraceability.integrable_of_continuous_prior
#print axioms LossOnlyTraceability.prior_univ_pi
#print axioms LossOnlyTraceability.measurable_updateCoord
#print axioms LossOnlyTraceability.measurePreserving_updateCoord
#print axioms LossOnlyTraceability.integral_prior_update
#print axioms LossOnlyTraceability.hasDerivAt_updateCoord
#print axioms LossOnlyTraceability.contDiff_updateCoord
#print axioms LossOnlyTraceability.hasDerivAt_coordSection
#print axioms LossOnlyTraceability.coordPartial_eq_fderiv
#print axioms LossOnlyTraceability.hasDerivAt_coordPartial
#print axioms LossOnlyTraceability.continuous_sampleWeight
#print axioms LossOnlyTraceability.continuous_priorMean_apply
#print axioms LossOnlyTraceability.continuous_coordStat
#print axioms LossOnlyTraceability.continuous_coordPartial
#print axioms LossOnlyTraceability.continuous_scoreTerm
#print axioms LossOnlyTraceability.continuous_meanTerm
#print axioms LossOnlyTraceability.continuous_partialTerm
#print axioms LossOnlyTraceability.contDiff_coordAverage
#print axioms LossOnlyTraceability.weighted_deriv_coordAverage
#print axioms LossOnlyTraceability.coordinate_fingerprinting
#print axioms LossOnlyTraceability.integrable_integral_prior_update
#print axioms LossOnlyTraceability.coordinate_fingerprinting_prior
#print axioms LossOnlyTraceability.sum_scoreTerm
#print axioms LossOnlyTraceability.sum_meanTerm
#print axioms LossOnlyTraceability.sum_partialTerm
#print axioms LossOnlyTraceability.differentiated_fingerprinting
#print axioms LossOnlyTraceability.beta_fingerprinting
#print axioms LossOnlyTraceability.beta_fingerprinting_randomized
#print axioms LossOnlyTraceability.integrable_randomizedStat
#print axioms LossOnlyTraceability.integrable_fderiv_randomizedStat
#print axioms LossOnlyTraceability.hasFDerivAt_integral_randomizedStat
#print axioms LossOnlyTraceability.contDiff_integral_randomizedStat
#print axioms LossOnlyTraceability.coordPartial_integral_randomizedStat
#print axioms LossOnlyTraceability.differentiated_fingerprinting_randomized
#print axioms LossOnlyTraceability.isOpen_fingerprintDomain
#print axioms LossOnlyTraceability.integral_prior_update_integrable
#print axioms LossOnlyTraceability.hasDerivAt_coordSection_local
#print axioms LossOnlyTraceability.coordPartial_eq_fderiv_local
#print axioms LossOnlyTraceability.coordinate_fingerprinting_local
#print axioms LossOnlyTraceability.coordinate_fingerprinting_prior_local
#print axioms LossOnlyTraceability.differentiated_fingerprinting_local
#print axioms LossOnlyTraceability.differentiated_fingerprinting_randomized_local
#print axioms LossOnlyTraceability.finiteGaussianCenteredMoment_hermitian
#print axioms LossOnlyTraceability.finiteGaussianCenteredMoment_rotated
#print axioms LossOnlyTraceability.mutualInfo_finite_gaussian_le_centered_logDet
#print axioms LossOnlyTraceability.mutualInfo_finite_gaussian_le_covariance_logDet
#print axioms LossOnlyTraceability.finiteGaussianLogSum_eq
#print axioms LossOnlyTraceability.integrable_finiteGaussianLogSum
#print axioms LossOnlyTraceability.gaussianChannelInfo_uniform_estimand
#print axioms LossOnlyTraceability.mutualInfo_uniform_gaussian_estimand
#print axioms LossOnlyTraceability.finiteGaussianLogSum_noise_form
#print axioms LossOnlyTraceability.mutualInfo_uniform_mask_estimand
#print axioms LossOnlyTraceability.dependent_perturbation_moments
#print axioms LossOnlyTraceability.dependent_perturbation_information
#print axioms LossOnlyTraceability.dependent_mesh_error_energy
#print axioms LossOnlyTraceability.dependent_perturbation_one_bit
#print axioms LossOnlyTraceability.dependent_perturbation_information_stable
#print axioms LossOnlyTraceability.memLp_two_snd_of_prior_square
#print axioms LossOnlyTraceability.prior_sum_integral_eq_mixed
#print axioms LossOnlyTraceability.releaseInfoI_mixed_le_prior
#print axioms LossOnlyTraceability.dependent_perturbation_prior_moments
#print axioms LossOnlyTraceability.dependent_perturbation_prior_information
#print axioms LossOnlyTraceability.integrable_prior_integral_of_mixed
#print axioms LossOnlyTraceability.dependent_perturbation_prior_one_bit
#print axioms LossOnlyTraceability.dependent_perturbation_prior_information_div
#print axioms LossOnlyTraceability.dependent_perturbation_prior_information_stable
#print axioms LossOnlyTraceability.memLp_rpow_four_thirds
#print axioms LossOnlyTraceability.integral_rpow_four_thirds_le
#print axioms LossOnlyTraceability.integral_mul_rpow_two_thirds_le
#print axioms LossOnlyTraceability.klDiv_pi_gaussianReal_shift
#print axioms LossOnlyTraceability.klDiv_pi_gaussianReal_shift_le
#print axioms LossOnlyTraceability.transport_budget_le_bridge_minimand
#print axioms LossOnlyTraceability.gaussianPDFReal_ratio
#print axioms LossOnlyTraceability.pi_gaussianReal_eq_withDensity_tilt
#print axioms LossOnlyTraceability.measurable_gaussianTilt
#print axioms LossOnlyTraceability.measurable_tiltNNReal
#print axioms LossOnlyTraceability.coe_tiltNNReal
#print axioms LossOnlyTraceability.pi_gaussianReal_eq_withDensity_tiltNNReal
#print axioms LossOnlyTraceability.integral_pi_gaussianReal_eq_ref
#print axioms LossOnlyTraceability.integrable_pi_gaussianReal_iff_ref
#print axioms LossOnlyTraceability.integrable_coord_pi_gaussianReal
#print axioms LossOnlyTraceability.integrable_gaussianTilt_pi
#print axioms LossOnlyTraceability.measurable_mixDensity
#print axioms LossOnlyTraceability.exists_pos_weight
#print axioms LossOnlyTraceability.mixDensity_pos
#print axioms LossOnlyTraceability.abs_log_mixDensity_le
#print axioms LossOnlyTraceability.integrable_log_mixDensity
#print axioms LossOnlyTraceability.lintegral_exp_tilt_eq_one
#print axioms LossOnlyTraceability.isProbabilityMeasure_gaussianMixtureMeasure
#print axioms LossOnlyTraceability.klDiv_pi_gaussianReal_mixture
#print axioms LossOnlyTraceability.integral_coord_pi_gaussianReal
#print axioms LossOnlyTraceability.integral_gaussianTilt_self
#print axioms LossOnlyTraceability.integrable_exp_gaussianTilt_ref
#print axioms LossOnlyTraceability.integral_exp_gaussianTilt_ref
#print axioms LossOnlyTraceability.integrable_mixDensity_ref
#print axioms LossOnlyTraceability.integral_mixDensity_ref
#print axioms LossOnlyTraceability.mixDensity_mul_eq_sum
#print axioms LossOnlyTraceability.integrable_mixDensity_mul
#print axioms LossOnlyTraceability.integral_mixDensity_mul
#print axioms LossOnlyTraceability.gibbs_ref_le
#print axioms LossOnlyTraceability.sum_log_mixDensity_le
#print axioms LossOnlyTraceability.exp_weighted_average_le
#print axioms LossOnlyTraceability.gaussianTilt_add
#print axioms LossOnlyTraceability.measurable_mixMean
#print axioms LossOnlyTraceability.mixMean_mul_mixDensity
#print axioms LossOnlyTraceability.abs_mixMean_le
#print axioms LossOnlyTraceability.log_mixDensity_shift_ge
#print axioms LossOnlyTraceability.integrable_of_bounded_measurable
#print axioms LossOnlyTraceability.sum_weighted_integral_eq_ref
#print axioms LossOnlyTraceability.mix_projection_pointwise
#print axioms LossOnlyTraceability.measurable_add_right_pi
#print axioms LossOnlyTraceability.map_add_pi_gaussianReal
#print axioms LossOnlyTraceability.integral_shift_pi_gaussianReal
#print axioms LossOnlyTraceability.integrable_shift_pi_gaussianReal
#print axioms LossOnlyTraceability.measurable_mixDeviation
#print axioms LossOnlyTraceability.abs_mixDeviation_le
#print axioms LossOnlyTraceability.integrable_mixDeviation
#print axioms LossOnlyTraceability.mix_projection_le
#print axioms LossOnlyTraceability.le_mul_of_forall_amgm
#print axioms LossOnlyTraceability.measurable_mixPairing
#print axioms LossOnlyTraceability.abs_mixPairing_le
#print axioms LossOnlyTraceability.integrable_mixPairing
#print axioms LossOnlyTraceability.integral_log_mixDensity_transport
#print axioms LossOnlyTraceability.integral_log_mixDensity_le_tilt
#print axioms LossOnlyTraceability.gaussianChannelInfo_term_nonneg
#print axioms LossOnlyTraceability.gaussianChannelInfo_eq_klDiv
#print axioms LossOnlyTraceability.gaussianChannelInfo_split
#print axioms LossOnlyTraceability.sum_pairing_le_amgm
#print axioms LossOnlyTraceability.measurable_mixPairingRaw
#print axioms LossOnlyTraceability.integrable_mixPairingRaw
#print axioms LossOnlyTraceability.integral_mixDeviation_pairing
#print axioms LossOnlyTraceability.integrable_mixDeviation_pairing
#print axioms LossOnlyTraceability.gaussian_comparison_core
#print axioms LossOnlyTraceability.gaussian_comparison_one_sided
#print axioms LossOnlyTraceability.gaussian_comparison_bits
#print axioms LossOnlyTraceability.integrable_sq_sub_gaussianReal
#print axioms LossOnlyTraceability.integral_sq_sub_gaussianReal
#print axioms LossOnlyTraceability.integrable_sq_sub_coord_pi_gaussianReal
#print axioms LossOnlyTraceability.integral_sq_sub_coord_pi_gaussianReal
#print axioms LossOnlyTraceability.integral_sq_dist_pi_gaussianReal
#print axioms LossOnlyTraceability.mix_projection_le_noise
#print axioms LossOnlyTraceability.sum_range_cast_id
#print axioms LossOnlyTraceability.gaussianChannelInfo_chain
#print axioms LossOnlyTraceability.gaussian_comparison_one_sided_noise
#print axioms LossOnlyTraceability.gaussian_comparison_two_sided_noise
#print axioms LossOnlyTraceability.weighted_pairing_le
#print axioms LossOnlyTraceability.weighted_sq_norm_add_le
#print axioms LossOnlyTraceability.gaussian_comparison_reverse
#print axioms LossOnlyTraceability.gaussianChannelKernel_apply
#print axioms LossOnlyTraceability.gaussianMixtureMeasure_apply
#print axioms LossOnlyTraceability.gaussianChannelInfo_nonneg
#print axioms LossOnlyTraceability.mutualInfoNats_eq_gaussianChannelInfo
#print axioms LossOnlyTraceability.mutualInfo_eq_gaussianChannelInfo
#print axioms LossOnlyTraceability.gaussian_comparison_two_sided
#print axioms LossOnlyTraceability.gaussian_comparison_min
#print axioms LossOnlyTraceability.gaussian_comparison_min_bits
#print axioms LossOnlyTraceability.bridge_transport_mutualInfo
#print axioms LossOnlyTraceability.integral_sq_gaussianReal
#print axioms LossOnlyTraceability.integral_sub_sq_gaussianReal
#print axioms LossOnlyTraceability.integrable_sub_sq_gaussianReal
#print axioms LossOnlyTraceability.rnDeriv_gaussianReal_gaussianReal
#print axioms LossOnlyTraceability.log_gaussianPDFReal
#print axioms LossOnlyTraceability.llr_gaussianReal
#print axioms LossOnlyTraceability.gaussianReal_absolutelyContinuous_gaussianReal
#print axioms LossOnlyTraceability.integrable_gaussianLlr
#print axioms LossOnlyTraceability.integral_gaussianLlr
#print axioms LossOnlyTraceability.klDiv_gaussianReal
#print axioms LossOnlyTraceability.klDiv_prod_left
#print axioms LossOnlyTraceability.klDiv_prod
#print axioms LossOnlyTraceability.klDiv_pi
#print axioms LossOnlyTraceability.gaussian_kl_term_nonneg
#print axioms LossOnlyTraceability.klDiv_pi_gaussianReal
#print axioms LossOnlyTraceability.sum_gaussian_kl_terms
#print axioms LossOnlyTraceability.gaussian_variance_ratio
#print axioms LossOnlyTraceability.gaussian_kl_budget_eq
#print axioms LossOnlyTraceability.gaussian_kl_budget_le
#print axioms LossOnlyTraceability.klDiv_pi_gaussianReal_le
#print axioms LossOnlyTraceability.klDiv_mixture_le
#print axioms LossOnlyTraceability.klDiv_mixture_le_sum
#print axioms LossOnlyTraceability.klDiv_compProd_right_eq_lintegral_of_density
#print axioms LossOnlyTraceability.klDiv_mixture_le_of_density
#print axioms LossOnlyTraceability.measure_pi_withDensity
#print axioms LossOnlyTraceability.gaussianReal_eq_withDensity
#print axioms LossOnlyTraceability.pi_gaussianReal_eq_withDensity
#print axioms LossOnlyTraceability.stdGaussian_segment_hits_zero_null
#print axioms LossOnlyTraceability.ofReal_integral_Ioc_le_lintegral
#print axioms LossOnlyTraceability.lintegral_sq_norm_smoothingPowerMap_sub_le
#print axioms LossOnlyTraceability.integral_sq_norm_smoothingPowerMap_sub_le
#print axioms LossOnlyTraceability.integral_sq_norm_smoothingPowerMap_sub_le_of_map
#print axioms LossOnlyTraceability.smoothingGaussian_eq_multivariateGaussian
#print axioms LossOnlyTraceability.integral_sq_norm_smoothingPowerMap_sub_le_of_multivariateGaussian
#print axioms LossOnlyTraceability.smoothingPowerMap_zero
#print axioms LossOnlyTraceability.smoothingPowerMap_of_norm_le
#print axioms LossOnlyTraceability.smoothingPowerMap_of_one_lt
#print axioms LossOnlyTraceability.continuousAt_smoothingPowerMap
#print axioms LossOnlyTraceability.measurable_smoothingPowerMap
#print axioms LossOnlyTraceability.hasDerivAt_norm_rpow_smul_segment
#print axioms LossOnlyTraceability.norm_deriv_norm_rpow_smul_le
#print axioms LossOnlyTraceability.countable_segment_norm_eq_one
#print axioms LossOnlyTraceability.norm_smoothingPowerMap_sub_le_integral
#print axioms LossOnlyTraceability.sq_intervalIntegral_unit_le
#print axioms LossOnlyTraceability.sq_norm_smoothingPowerMap_sub_le_integral
#print axioms LossOnlyTraceability.integral_exp_neg_sq_affine_gaussianReal_le
#print axioms LossOnlyTraceability.integral_exp_neg_norm_sq_stdGaussian_le
#print axioms LossOnlyTraceability.lintegral_Ioi_one_add_mul_rpow_neg
#print axioms LossOnlyTraceability.ofReal_inv_le_lintegral_exp_neg
#print axioms LossOnlyTraceability.lintegral_norm_add_smul_rpow_neg_two_le
#print axioms LossOnlyTraceability.lintegral_rpow_le_of_lintegral_le
#print axioms LossOnlyTraceability.lintegral_norm_add_smul_rpow_neg_le
#print axioms LossOnlyTraceability.NativeLinkClass.exists_contDiffOn_deriv
#print axioms LossOnlyTraceability.NativeLinkClass.abs_deriv_add_slope_le
#print axioms LossOnlyTraceability.NativeLinkClass.lip_add_slope_nonneg
#print axioms LossOnlyTraceability.abs_le_one_of_mem_fingerprintDomain
#print axioms LossOnlyTraceability.inner_priorMean_mem_Icc
#print axioms LossOnlyTraceability.contDiff_inner_priorMean
#print axioms LossOnlyTraceability.contDiffOn_nativeOsLinkFpStat
#print axioms LossOnlyTraceability.hasFDerivAt_nativeOsLinkFpStat
#print axioms LossOnlyTraceability.coordPartial_nativeOsLinkFpStat_eq
#print axioms LossOnlyTraceability.norm_nativeOsLinkFpStat_le
#print axioms LossOnlyTraceability.abs_nativeOsLinkFpStat_apply_le
#print axioms LossOnlyTraceability.measurable_nativeOsLinkFpStat_uncurry
#print axioms LossOnlyTraceability.nativeOsLink_fingerprint_finite_le
#print axioms LossOnlyTraceability.measurable_nativeOsLinkFpLeft
#print axioms LossOnlyTraceability.measurable_nativeOsLinkFpRight
#print axioms LossOnlyTraceability.abs_nativeOsLinkFp_le
#print axioms LossOnlyTraceability.integral_super_linkFpLeft_eq
#print axioms LossOnlyTraceability.integral_super_linkFpRight_eq
#print axioms LossOnlyTraceability.nativeOsLink_fingerprint_transport_le
#print axioms LossOnlyTraceability.nativeOs_signed_moment_intermediate
#print axioms LossOnlyTraceability.nativeOs_nonlinear_main_first_general
#print axioms LossOnlyTraceability.nativeOs_nonlinear_main_second_general
#print axioms LossOnlyTraceability.nativeOs_nonlinear_main_general
#print axioms LossOnlyTraceability.nativeOs_nonlinear_main_general_local
#print axioms LossOnlyTraceability.nativeOs_budgets_signed_part_general
#print axioms LossOnlyTraceability.nativeOs_budgets_signed_part_general_local
#print axioms LossOnlyTraceability.nativeOs_information_lower_bound_general
#print axioms LossOnlyTraceability.nativeOs_recipe_orders_general
#print axioms LossOnlyTraceability.nativeOs_signed_budget_le_general
#print axioms LossOnlyTraceability.nativeOs_rate_identities
#print axioms LossOnlyTraceability.nativeOsGeneralLowerConstant_pos
#print axioms LossOnlyTraceability.nativeOsLowerConstant_eq_general
#print axioms LossOnlyTraceability.native_arbitrary_sample_lower_law
#print axioms LossOnlyTraceability.native_arbitrary_sample_lower_law_local
#print axioms LossOnlyTraceability.native_arbitrary_sample_lower_law_local_of_le_four
#print axioms LossOnlyTraceability.native_arbitrary_sample_lower_law_local_oversampling
#print axioms LossOnlyTraceability.native_arbitrary_sample_lower_law_exponentialLoss
#print axioms LossOnlyTraceability.native_arbitrary_sample_lower_law_squaredMarginLoss
#print axioms LossOnlyTraceability.nativeOs_budget_term_orders_general
#print axioms LossOnlyTraceability.empiricalGradientNoise_eq
#print axioms LossOnlyTraceability.empiricalGradient_at_populationMin
#print axioms LossOnlyTraceability.empirical_population_minimizer_distance
#print axioms LossOnlyTraceability.quartic_pairing_le_gradientNoise
#print axioms LossOnlyTraceability.centered_logistic_average_eq_gradientNoise
#print axioms LossOnlyTraceability.integral_empiricalGradientNoise_sq_le
#print axioms LossOnlyTraceability.integral_empiricalGradientNoise_sq_le_at_populationMin
#print axioms LossOnlyTraceability.bregman_lower_of_hessian
#print axioms LossOnlyTraceability.gradient_derivative_symmetric
#print axioms LossOnlyTraceability.hessian_norm_le_of_quadratic_bounds
#print axioms LossOnlyTraceability.hessian_regularizer_class
#print axioms LossOnlyTraceability.Heterogeneous.isProbabilityMeasure_coupledBlockPrior
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockMeanEnergy_mean
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockMeanEnergy_second_moment
#print axioms LossOnlyTraceability.Heterogeneous.norm_coupledBlockMeanVector_sq
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockPrior_norm_sq
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockPrior_norm_fourth
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockPrior_prescribed_scale
#print axioms LossOnlyTraceability.Heterogeneous.exists_blockProb_representation
#print axioms LossOnlyTraceability.Heterogeneous.exists_heterogeneous_pair_representation
#print axioms LossOnlyTraceability.Heterogeneous.quarticAccuracyBound_le_sq_of_schedule
#print axioms LossOnlyTraceability.Heterogeneous.exists_coupled_accurate_learner_scaling
#print axioms LossOnlyTraceability.Heterogeneous.measurable_coupledEmpiricalLearner
#print axioms LossOnlyTraceability.Heterogeneous.norm_coupledEmpiricalLearner_le
#print axioms LossOnlyTraceability.Heterogeneous.coupledEmpiricalLearner_accuracy
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockReindex_unreindex
#print axioms LossOnlyTraceability.Heterogeneous.norm_coupledBlockUnreindex
#print axioms LossOnlyTraceability.Heterogeneous.measurable_coupledBlockEmpiricalLearner
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockEmpiricalLearner_reindex
#print axioms LossOnlyTraceability.Heterogeneous.norm_coupledBlockEmpiricalLearner_le
#print axioms LossOnlyTraceability.Heterogeneous.measurable_coupledBlockEmpiricalLearnerSeed
#print axioms LossOnlyTraceability.Heterogeneous.norm_coupledBlockEmpiricalLearnerSeed_le
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockEmpiricalLearnerSeed_accuracy
#print axioms LossOnlyTraceability.Heterogeneous.quarticAccuracyBound_262144_lt_witness
#print axioms LossOnlyTraceability.Heterogeneous.exists_coupled_accurate_learner_262144
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_accurate_pair_residual
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_accurate_pair_residual_exists
#print axioms LossOnlyTraceability.Heterogeneous.isProbabilityMeasure_blockSpinMeasure
#print axioms LossOnlyTraceability.Heterogeneous.integral_blockSpinMeasure
#print axioms LossOnlyTraceability.Heterogeneous.isProbabilityMeasure_coupledBlockSpinProductMeasure
#print axioms LossOnlyTraceability.Heterogeneous.norm_coupledBlockReindex
#print axioms LossOnlyTraceability.Heterogeneous.inner_coupledBlockReindex
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockDataMean_eq_reindex
#print axioms LossOnlyTraceability.Heterogeneous.norm_coupledBlockDataMean_eq
#print axioms LossOnlyTraceability.Heterogeneous.isProbabilityMeasure_coupledBlockDataLaw
#print axioms LossOnlyTraceability.Heterogeneous.integrable_blockSpinMeasure_of_finite
#print axioms LossOnlyTraceability.Heterogeneous.integral_coupledBlockCenteredContribution
#print axioms LossOnlyTraceability.Heterogeneous.integral_coupledBlockCenteredContribution_sq
#print axioms LossOnlyTraceability.Heterogeneous.inner_coupledBlockFeature_sub_mean
#print axioms LossOnlyTraceability.Heterogeneous.norm_coupledBlockFeature
#print axioms LossOnlyTraceability.Heterogeneous.integral_inner_coupledBlockDataLaw
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockTrainingEnergy_nonneg
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockPairEnergy_nonneg
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockTrainingEnergy_tail
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockPairEnergy_tail
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_randomized_training_energy
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_randomized_pair_energy
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_proper_training_energy
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_proper_pair_energy
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_proper_training_energy_lt
#print axioms LossOnlyTraceability.Heterogeneous.norm_sq_coupledBlockCoeffTrue_add_false
#print axioms LossOnlyTraceability.Heterogeneous.sum_sq_half_pairing_le_max_opNorm_sq
#print axioms LossOnlyTraceability.Heterogeneous.sum_sq_half_pairing_coupledBlock_le_max_opNorm_sq
#print axioms LossOnlyTraceability.Heterogeneous.inner_coupledBlockFeature_sub_mean_eq_half_pairing
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_training_energy_le
#print axioms LossOnlyTraceability.Heterogeneous.inner_coupledBlockFeature_pair_eq_half_pairing
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_pair_energy_le
#print axioms LossOnlyTraceability.Heterogeneous.coupledPrior_weighted_fingerprint_fst
#print axioms LossOnlyTraceability.Heterogeneous.coupledPrior_weighted_fingerprint_snd
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_populationMinimizer_norm_cubic
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_populationMinimizer_norm_sq
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_populationRisk_growth
#print axioms LossOnlyTraceability.Heterogeneous.nativeErrorScale_quartic_le_sqrt
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_accuracy_second_moment
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_accuracy_training_remainder
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_accuracy_training_remainder_capped
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_prior_accuracy_second_moment
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_prior_accuracy_second_moment_sqrt
#print axioms LossOnlyTraceability.Heterogeneous.logistic_pair_loss_sq_le
#print axioms LossOnlyTraceability.Heterogeneous.logistic_loss_energy_of_quadratic
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_proper_logistic_loss_energy
#print axioms LossOnlyTraceability.Heterogeneous.measurable_coupledBlockHalfEntry
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockHalfEntry_mem_Icc
#print axioms LossOnlyTraceability.Heterogeneous.integral_blockSpinMeasure_half
#print axioms LossOnlyTraceability.Heterogeneous.integral_coupledBlockHalfEntry
#print axioms LossOnlyTraceability.Heterogeneous.iIndepFun_coupledBlockHalfEntry
#print axioms LossOnlyTraceability.Heterogeneous.hasSubgaussianMGF_coupledBlockHalfCenteredEntry
#print axioms LossOnlyTraceability.Heterogeneous.iIndepFun_coupledBlockHalfCenteredEntry
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockHalfMatrix_energy_tail
#print axioms LossOnlyTraceability.Heterogeneous.iIndepFun_coupledBlockHalfCenteredEntry_pair
#print axioms LossOnlyTraceability.Heterogeneous.hasSubgaussianMGF_coupledBlockHalfCenteredEntry_pair
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockPairDifferenceMatrix_tail
#print axioms LossOnlyTraceability.Heterogeneous.logisticLoss_remainder_nonneg
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockLogisticResidual_nonneg
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockLogisticResidual_le
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockLogisticResidual_sq_le
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_randomized_training_remainder
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockSampleWeight_pos
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockSampleWeight_nonneg
#print axioms LossOnlyTraceability.Heterogeneous.sum_coupledBlockSampleWeight
#print axioms LossOnlyTraceability.Heterogeneous.continuous_blockProb
#print axioms LossOnlyTraceability.Heterogeneous.continuous_coupledBlockSampleWeight
#print axioms LossOnlyTraceability.Heterogeneous.blockProb_hasDerivAt_fst
#print axioms LossOnlyTraceability.Heterogeneous.blockProb_hasDerivAt_snd
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockSampleWeight_update_fst
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockSampleWeight_update_snd
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockSampleWeight_hasDerivAt_fst
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockSampleWeight_hasDerivAt_snd
#print axioms LossOnlyTraceability.Heterogeneous.integrable_bounded_mul_density
#print axioms LossOnlyTraceability.Heterogeneous.binaryPrior_stein
#print axioms LossOnlyTraceability.Heterogeneous.blockPrior_stein_fst
#print axioms LossOnlyTraceability.Heterogeneous.blockPrior_stein_snd
#print axioms LossOnlyTraceability.Heterogeneous.measurable_refreshBlock
#print axioms LossOnlyTraceability.Heterogeneous.measurePreserving_refreshBlock
#print axioms LossOnlyTraceability.Heterogeneous.integral_heterogeneousBlockLaw_update
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockPrior_stein_fst
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockPrior_stein_snd
#print axioms LossOnlyTraceability.Heterogeneous.sum_coupledBlockCoeff_sq_eq_norm_sq
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockDataLaw_norm_le_one
#print axioms LossOnlyTraceability.Heterogeneous.integral_coupledBlockDataLaw_centered_sq
#print axioms LossOnlyTraceability.Heterogeneous.integral_coupledBlockDataLaw_centered_sq_le
#print axioms LossOnlyTraceability.Heterogeneous.integral_coupledBlockDataLaw_inner_sq_eq
#print axioms LossOnlyTraceability.Heterogeneous.isCoupledBlockDataLaw_coupledBlockDataLaw
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_accuracy_error_second_moment
#print axioms LossOnlyTraceability.Heterogeneous.coupledMeanExpectation_eq_jointAverage
#print axioms LossOnlyTraceability.Heterogeneous.coupledScoreExpectation_eq_jointAverage
#print axioms LossOnlyTraceability.Heterogeneous.coupled_selected_gaussian_localized_lower
#print axioms LossOnlyTraceability.Heterogeneous.coupled_selected_gaussian_information_bounds
#print axioms LossOnlyTraceability.Heterogeneous.exists_coupled_positive_information_learner
#print axioms LossOnlyTraceability.Heterogeneous.coupled_selected_gaussian_directions
#print axioms LossOnlyTraceability.Heterogeneous.coupled_selected_gaussian_upper
#print axioms LossOnlyTraceability.Heterogeneous.coupledAccurateLearners_quartic_accuracy
#print axioms LossOnlyTraceability.Heterogeneous.coupledNoisyInformation_bounds
#print axioms LossOnlyTraceability.Heterogeneous.coupledWorstInformation_facts
#print axioms LossOnlyTraceability.Heterogeneous.coupled_prior_information_le_worst
#print axioms LossOnlyTraceability.Heterogeneous.coupledJointAverage_one
#print axioms LossOnlyTraceability.Heterogeneous.coupled_joint_fingerprint
#print axioms LossOnlyTraceability.Heterogeneous.coupled_joint_divergence_nonpos
#print axioms LossOnlyTraceability.Heterogeneous.coupled_joint_signed_fingerprint
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_prior_accuracy_localized_training_energy
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_prior_accuracy_localized_training_remainder
#print axioms LossOnlyTraceability.Heterogeneous.measurable_coupledBlockConditionalLearnerMoment
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockConditionalLearnerMoment_eq_prod
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockConditionalLearnerMoment_mem_Icc
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_prior_localized_training_energy_of_moment
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_prior_localized_training_remainder_of_moment
#print axioms LossOnlyTraceability.Heterogeneous.measurable_coupledBlockAlignment_seed
#print axioms LossOnlyTraceability.Heterogeneous.measurable_coupledLogisticWeightedT_seed
#print axioms LossOnlyTraceability.Heterogeneous.coupled_logistic_randomized_signed_fingerprint
#print axioms LossOnlyTraceability.Heterogeneous.coupled_logistic_mean_expectation
#print axioms LossOnlyTraceability.Heterogeneous.coupled_logistic_randomized_mean_expectation
#print axioms LossOnlyTraceability.Heterogeneous.continuous_coupledMeanVector
#print axioms LossOnlyTraceability.Heterogeneous.coupledPairResidualEnergy_le
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlock_randomized_pair_residual
#print axioms LossOnlyTraceability.Heterogeneous.iIndepFun_of_measurePreserving
#print axioms LossOnlyTraceability.Heterogeneous.iIndepFun_pair_copies
#print axioms LossOnlyTraceability.Heterogeneous.coupled_population_loss_eq_sum
#print axioms LossOnlyTraceability.Heterogeneous.coupledPopulationLossContrast_eq_native
#print axioms LossOnlyTraceability.Heterogeneous.measurable_coupledPopulationLossContrast_seed
#print axioms LossOnlyTraceability.Heterogeneous.abs_coupledPopulationLossContrast_le
#print axioms LossOnlyTraceability.Heterogeneous.coupled_average_mono_bounded
#print axioms LossOnlyTraceability.Heterogeneous.coupled_mean_contrast_average_le_population
#print axioms LossOnlyTraceability.Heterogeneous.coupled_logistic_population_loss_lower_bound
#print axioms LossOnlyTraceability.Heterogeneous.measurable_norm_coupledBlockMeanVector
#print axioms LossOnlyTraceability.Heterogeneous.norm_coupledBlockMeanVector_le_one
#print axioms LossOnlyTraceability.Heterogeneous.integrable_coupledBlockMeanVector_rpow
#print axioms LossOnlyTraceability.Heterogeneous.coupled_prior_second
#print axioms LossOnlyTraceability.Heterogeneous.coupled_prior_fourth_le
#print axioms LossOnlyTraceability.Heterogeneous.coupled_prior_two_thirds_le
#print axioms LossOnlyTraceability.Heterogeneous.coupled_prior_eight_thirds_le
#print axioms LossOnlyTraceability.Heterogeneous.coupled_prior_four_thirds_ge
#print axioms LossOnlyTraceability.Heterogeneous.integrable_coupled_calibration_integrand
#print axioms LossOnlyTraceability.Heterogeneous.coupled_prior_integrated_calibration_budget
#print axioms LossOnlyTraceability.Heterogeneous.integrable_coupledMeanExpectation_seed
#print axioms LossOnlyTraceability.Heterogeneous.integrable_coupledScoreExpectation_seed
#print axioms LossOnlyTraceability.Heterogeneous.coupled_randomized_signed_fingerprint
#print axioms LossOnlyTraceability.Heterogeneous.coupled_sample_weight_le_one
#print axioms LossOnlyTraceability.Heterogeneous.coupled_score_fst_bound
#print axioms LossOnlyTraceability.Heterogeneous.coupled_score_snd_bound
#print axioms LossOnlyTraceability.Heterogeneous.continuous_coupled_score_fst
#print axioms LossOnlyTraceability.Heterogeneous.continuous_coupled_score_snd
#print axioms LossOnlyTraceability.Heterogeneous.coupled_sample_fingerprint_fst
#print axioms LossOnlyTraceability.Heterogeneous.coupled_sample_fingerprint_snd
#print axioms LossOnlyTraceability.Heterogeneous.blockSpinMeasure_singleton
#print axioms LossOnlyTraceability.Heterogeneous.coupledSampleLaw_singleton
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockSpinProductMeasure_singleton
#print axioms LossOnlyTraceability.Heterogeneous.coupledSampleLaw_eq_iid
#print axioms LossOnlyTraceability.Heterogeneous.coupledSampleLaw_map_features
#print axioms LossOnlyTraceability.Heterogeneous.isProbabilityMeasure_coupledSampleLaw
#print axioms LossOnlyTraceability.Heterogeneous.integral_coupledSampleLaw
#print axioms LossOnlyTraceability.Heterogeneous.integrable_coupled_weighted_statistic
#print axioms LossOnlyTraceability.Heterogeneous.coupledJointAverage_eq_integral
#print axioms LossOnlyTraceability.Heterogeneous.coupledJointAverage_sum
#print axioms LossOnlyTraceability.Heterogeneous.coupledJointAverage_add
#print axioms LossOnlyTraceability.Heterogeneous.coupledJointAverage_div
#print axioms LossOnlyTraceability.Heterogeneous.integrable_coupled_randomized_weighted
#print axioms LossOnlyTraceability.Heterogeneous.integrable_coupledJointAverage_seed
#print axioms LossOnlyTraceability.Heterogeneous.integrable_coupledSampleAverage_prior
#print axioms LossOnlyTraceability.Heterogeneous.coupled_randomized_average_swap
#print axioms LossOnlyTraceability.Heterogeneous.measurable_coupledReleaseMap
#print axioms LossOnlyTraceability.Heterogeneous.memLp_coupledSelectedLossRelease
#print axioms LossOnlyTraceability.Heterogeneous.integrable_coupledSelected_moments
#print axioms LossOnlyTraceability.Heterogeneous.coupled_selected_gaussian_lower_of_budgets
#print axioms LossOnlyTraceability.Heterogeneous.coupled_selected_prior_accuracy_localized_energy
#print axioms LossOnlyTraceability.Heterogeneous.coupledSelected_signed_integral_sum
#print axioms LossOnlyTraceability.Heterogeneous.coupledSelected_energy_integral_sum
#print axioms LossOnlyTraceability.Heterogeneous.coupled_selected_signed_channel_budget
#print axioms LossOnlyTraceability.Heterogeneous.measurable_coupledSelectedLossRelease
#print axioms LossOnlyTraceability.Heterogeneous.coupledSelectedLossRelease_signed_eq
#print axioms LossOnlyTraceability.Heterogeneous.abs_coupledSelectedLossRelease_le_two
#print axioms LossOnlyTraceability.Heterogeneous.coupled_selected_accurate_residual_exists
#print axioms LossOnlyTraceability.Heterogeneous.coupled_selected_logistic_energy_weighted
#print axioms LossOnlyTraceability.Heterogeneous.coupled_selected_logistic_energy
#print axioms LossOnlyTraceability.Heterogeneous.coupled_selected_signed_expectation_eq_population_contrast
#print axioms LossOnlyTraceability.Heterogeneous.coupled_selected_logistic_signed_lower_bound
#print axioms LossOnlyTraceability.Heterogeneous.coupled_selected_logistic_signed_positive
#print axioms LossOnlyTraceability.Heterogeneous.coupledSelectedPairLearner_super
#print axioms LossOnlyTraceability.Heterogeneous.measurable_coupledSuperRawPair
#print axioms LossOnlyTraceability.Heterogeneous.measurable_coupledSuperRawPairSeed
#print axioms LossOnlyTraceability.Heterogeneous.measurable_coupledSelectRawSample
#print axioms LossOnlyTraceability.Heterogeneous.measurable_coupledSelectedPairLearner
#print axioms LossOnlyTraceability.Heterogeneous.coupledSuperRawPair_data_law
#print axioms LossOnlyTraceability.Heterogeneous.coupledSuperRawPairSeed_law
#print axioms LossOnlyTraceability.Heterogeneous.measurePreserving_coupledSuperRawPairSeed
#print axioms LossOnlyTraceability.Heterogeneous.coupled_integral_superTraining_superSeed
#print axioms LossOnlyTraceability.Heterogeneous.coupled_integral_superRawPairSeed
#print axioms LossOnlyTraceability.Heterogeneous.coupled_integral_selectedPairLearner
#print axioms LossOnlyTraceability.Heterogeneous.coupled_logistic_signed_calibration
#print axioms LossOnlyTraceability.Heterogeneous.coupledMeanLossContrast_lower
#print axioms LossOnlyTraceability.Heterogeneous.abs_coupledMeanLossContrast_le
#print axioms LossOnlyTraceability.Heterogeneous.measurable_coupledMeanLossContrast_seed
#print axioms LossOnlyTraceability.Heterogeneous.coupledMeanLossContrast_expectation_lower
#print axioms LossOnlyTraceability.Heterogeneous.coupled_logistic_signed_loss_lower_bound
#print axioms LossOnlyTraceability.Heterogeneous.coupledMeanLossContrast_le_population
#print axioms LossOnlyTraceability.Heterogeneous.coupled_logistic_training_score_lower_bound
#print axioms LossOnlyTraceability.Heterogeneous.coupled_logistic_average_training_score_lower_bound
#print axioms LossOnlyTraceability.Heterogeneous.coupledSignedLossBudget_witness
#print axioms LossOnlyTraceability.Heterogeneous.coupled_logistic_population_loss_positive
#print axioms LossOnlyTraceability.Heterogeneous.measurable_coupledRawIIDLaw
#print axioms LossOnlyTraceability.Heterogeneous.coupledSuperKernel_apply
#print axioms LossOnlyTraceability.Heterogeneous.integrable_coupledSuper_average
#print axioms LossOnlyTraceability.Heterogeneous.integrable_coupledSuper_information
#print axioms LossOnlyTraceability.Heterogeneous.continuous_coupledBlockReindex
#print axioms LossOnlyTraceability.Heterogeneous.coupledTrainingScore_eq_coordinates
#print axioms LossOnlyTraceability.Heterogeneous.abs_coupledTrainingScore_le
#print axioms LossOnlyTraceability.Heterogeneous.measurable_coupledTrainingScore_seed
#print axioms LossOnlyTraceability.Heterogeneous.coupled_randomized_training_score_eq
#print axioms LossOnlyTraceability.Heterogeneous.coupled_rate_prior_admissible
#print axioms LossOnlyTraceability.Heterogeneous.coupled_uniform_prior_lower
#print axioms LossOnlyTraceability.Heterogeneous.coupled_uniform_pointwise_upper
#print axioms LossOnlyTraceability.Heterogeneous.coupled_uniform_law_scale
#print axioms LossOnlyTraceability.Heterogeneous.coupled_uniform_law
#print axioms LossOnlyTraceability.Heterogeneous.coupled_uniform_accurate_class_nonempty
#print axioms LossOnlyTraceability.Heterogeneous.coupled_uniform_minimax_law
#print axioms LossOnlyTraceability.Heterogeneous.coupled_erm_accurate_all_couplings
#print axioms LossOnlyTraceability.Heterogeneous.coupled_universal_accurate_class_nonempty
#print axioms LossOnlyTraceability.Heterogeneous.coupled_unknown_coupling_law
#print axioms LossOnlyTraceability.Heterogeneous.coupled_unknown_coupling_minimax
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockAlignment_eq_inner
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockAlignment_hasDerivAt_fst
#print axioms LossOnlyTraceability.Heterogeneous.coupledBlockAlignment_hasDerivAt_snd
#print axioms LossOnlyTraceability.Heterogeneous.coupledWeightedStatistic_hasDerivAt_fst
#print axioms LossOnlyTraceability.Heterogeneous.coupledWeightedStatistic_hasDerivAt_snd
#print axioms LossOnlyTraceability.Heterogeneous.coupledWeightedDivergence_eq
#print axioms LossOnlyTraceability.Heterogeneous.coupledWeightedDivergence_nonpos
#print axioms LossOnlyTraceability.Heterogeneous.continuous_coupledBlockAlignment
#print axioms LossOnlyTraceability.Heterogeneous.continuous_blockCovarianceFstFst
#print axioms LossOnlyTraceability.Heterogeneous.continuous_blockCovarianceFstSnd
#print axioms LossOnlyTraceability.Heterogeneous.continuous_blockCovarianceSndFst
#print axioms LossOnlyTraceability.Heterogeneous.continuous_blockCovarianceSndSnd
#print axioms LossOnlyTraceability.Heterogeneous.continuous_logisticCurvature
#print axioms LossOnlyTraceability.Heterogeneous.continuous_coupledLogisticWeightedT
#print axioms LossOnlyTraceability.Heterogeneous.continuous_coupledLogisticWeightedU
#print axioms LossOnlyTraceability.Heterogeneous.coupledLogisticWeightedT_hasDerivAt_fst
#print axioms LossOnlyTraceability.Heterogeneous.coupledLogisticWeightedT_hasDerivAt_snd
#print axioms LossOnlyTraceability.Heterogeneous.coupledLogisticWeightedU_sum_nonpos
#print axioms LossOnlyTraceability.Heterogeneous.blockCovariance_entries_abs_le_two
#print axioms LossOnlyTraceability.Heterogeneous.coupledLogisticWeightedT_abs_le_one
#print axioms LossOnlyTraceability.Heterogeneous.coupledLogisticWeightedU_abs_le_one
#print axioms LossOnlyTraceability.Heterogeneous.coupled_logistic_signed_fingerprint
#print axioms LossOnlyTraceability.Heterogeneous.couplingProfile_apply
#print axioms LossOnlyTraceability.Heterogeneous.exists_heterogeneous_data_representation
#print axioms LossOnlyTraceability.Heterogeneous.homogeneous_data_specialization
#print axioms LossOnlyTraceability.Heterogeneous.homogeneous_prior_specialization
#print axioms LossOnlyTraceability.Heterogeneous.finite_uniform_law
#print axioms LossOnlyTraceability.Heterogeneous.finite_erm_universally_accurate
#print axioms LossOnlyTraceability.Heterogeneous.finite_unknown_law
#print axioms LossOnlyTraceability.Heterogeneous.finite_unknown_minimax
#print axioms LossOnlyTraceability.Heterogeneous.integral_heterogeneousBlockLaw_coord
#print axioms LossOnlyTraceability.Heterogeneous.integral_heterogeneousBlockEnergy_eq
#print axioms LossOnlyTraceability.Heterogeneous.integral_heterogeneousBlockEnergy_sq_le
#print axioms LossOnlyTraceability.normalizedBlockMeanVector_apply
#print axioms LossOnlyTraceability.norm_normalizedBlockMeanVector_sq
#print axioms LossOnlyTraceability.integral_independentBlockLaw_coord
#print axioms LossOnlyTraceability.integral_normalizedBlockEnergy_eq
#print axioms LossOnlyTraceability.integral_normalizedBlockEnergy_sq_eq
#print axioms LossOnlyTraceability.integral_normalizedBlockEnergy_sq_le
#print axioms LossOnlyTraceability.integral_independent_centered_sum_sq
#print axioms LossOnlyTraceability.releaseInfoI_le_releaseInfoJ
#print axioms LossOnlyTraceability.releaseInfoJ_le_releaseInfoS
#print axioms LossOnlyTraceability.releaseInfoS_noisy_le
#print axioms LossOnlyTraceability.condMutualInfo_release_le_model
#print axioms LossOnlyTraceability.condMutualInfo_release_coord_le_model
#print axioms LossOnlyTraceability.information_directions
#print axioms LossOnlyTraceability.releaseInfoI_le_model_information
#print axioms LossOnlyTraceability.information_directions_tracer
#print axioms LossOnlyTraceability.information_profile_accuracy_scale
#print axioms LossOnlyTraceability.information_profile_total_scale
#print axioms LossOnlyTraceability.information_profile_large_noise
#print axioms LossOnlyTraceability.information_profile_repetition_scale
#print axioms LossOnlyTraceability.sum_klFunScaled_le_log_inv
#print axioms LossOnlyTraceability.card_mul_eq_one_of_uniform
#print axioms LossOnlyTraceability.mutualInfoNats_le_log_inv_of_uniform
#print axioms LossOnlyTraceability.mutualInfoNats_selection_bits_le
#print axioms LossOnlyTraceability.mutualInfo_selection_bits_le
#print axioms LossOnlyTraceability.mutualInfo_le_selection_bits
#print axioms LossOnlyTraceability.condMutualInfo_selection_bits_le
#print axioms LossOnlyTraceability.mutualInfoNats_le_klDiv_prod_right
#print axioms LossOnlyTraceability.map_prodAssoc_compProd_comap
#print axioms LossOnlyTraceability.mutualInfoNats_pair_le_klDiv_compProd
#print axioms LossOnlyTraceability.condMutualInfo_le_klDiv_compProd
#print axioms LossOnlyTraceability.releaseInfoS_le_card
#print axioms LossOnlyTraceability.releaseInfoS_le_klDiv_compProd
#print axioms LossOnlyTraceability.releaseInfoS_le_min
#print axioms LossOnlyTraceability.empiricalOptimizer_norm_lt_one
#print axioms LossOnlyTraceability.integrable_empiricalOptimizer_populationRisk
#print axioms LossOnlyTraceability.logisticSlope_zero
#print axioms LossOnlyTraceability.logisticGradient_zero_norm_le
#print axioms LossOnlyTraceability.logisticSlope_eq
#print axioms LossOnlyTraceability.hasDerivAt_logisticLoss
#print axioms LossOnlyTraceability.hasFDerivAt_logisticMargin
#print axioms LossOnlyTraceability.hasFDerivAt_logisticRisk
#print axioms LossOnlyTraceability.hasGradientAt_quarticLogisticObjective
#print axioms LossOnlyTraceability.quarticLogisticGradient_zero_at_localMin
#print axioms LossOnlyTraceability.hasDerivAt_logisticSlope
#print axioms LossOnlyTraceability.logisticCurvature_nonneg
#print axioms LossOnlyTraceability.logisticCurvature_le_quarter
#print axioms LossOnlyTraceability.logisticCurvature_ge_eighth
#print axioms LossOnlyTraceability.logisticOptimizerSlopeBound_nonneg
#print axioms LossOnlyTraceability.abs_logisticSlope_le_optimizerBound
#print axioms LossOnlyTraceability.logisticSampleGradient_norm_le_optimizerBound
#print axioms LossOnlyTraceability.integral_norm_logistic_centered_average_sq_le
#print axioms LossOnlyTraceability.logisticUnitSlopeBound_nonneg
#print axioms LossOnlyTraceability.abs_logisticSlope_le
#print axioms LossOnlyTraceability.abs_logisticLoss_sub_le
#print axioms LossOnlyTraceability.logisticSlope_monotone
#print axioms LossOnlyTraceability.logisticSlope_pairing_nonneg
#print axioms LossOnlyTraceability.logisticGradient_monotonicity
#print axioms LossOnlyTraceability.logisticLoss_remainder_le
#print axioms LossOnlyTraceability.logisticSlope_pairing_ge_eighth
#print axioms LossOnlyTraceability.quadratic_bregman_lower_quartic
#print axioms LossOnlyTraceability.quadratic_fails_quartic_upper_growth
#print axioms LossOnlyTraceability.measurable_klDiv_finite_kernels
#print axioms LossOnlyTraceability.measurable_mutualInfo_kernel
#print axioms LossOnlyTraceability.measurable_directionInfo_kernel
#print axioms LossOnlyTraceability.measurable_nativeNoisyInformation_clip
#print axioms LossOnlyTraceability.integrable_nativeNoisyInformation
#print axioms LossOnlyTraceability.integrable_nativeNoisyInformation_local
#print axioms LossOnlyTraceability.main_information_prior_averaged_unconditional
#print axioms LossOnlyTraceability.main_information_prior_averaged_local
#print axioms LossOnlyTraceability.native_loss_information_prior_averaged_local
#print axioms LossOnlyTraceability.oversampling_lower_prior_averaged_native_unconditional
#print axioms LossOnlyTraceability.oversampling_lower_prior_averaged_power_unconditional
#print axioms LossOnlyTraceability.mainLowerConstant_pos
#print axioms LossOnlyTraceability.one_le_mainUpperConstant
#print axioms LossOnlyTraceability.mainDimensionConstant_eq_of_le_four
#print axioms LossOnlyTraceability.main_lower_algebra
#print axioms LossOnlyTraceability.main_upper_algebra
#print axioms LossOnlyTraceability.nativeResidualBudget_nonneg
#print axioms LossOnlyTraceability.native_loss_information_law
#print axioms LossOnlyTraceability.native_loss_information_law_infimum
#print axioms LossOnlyTraceability.sq_le_mul_of_forall_amgm
#print axioms LossOnlyTraceability.two_mul_le_amgm
#print axioms LossOnlyTraceability.sq_le_of_prior_moments
#print axioms LossOnlyTraceability.sq_le_of_prior_moments_integral
#print axioms LossOnlyTraceability.integral_le_of_le_on_cube
#print axioms LossOnlyTraceability.directionInfo_between
#print axioms LossOnlyTraceability.releaseInfoI_nonneg
#print axioms LossOnlyTraceability.zero_mem_productCube
#print axioms LossOnlyTraceability.measurable_nativeReleaseVector
#print axioms LossOnlyTraceability.nativeLossRelease_ae_abs_le
#print axioms LossOnlyTraceability.nativeNoise_facts
#print axioms LossOnlyTraceability.nativeNoisyInformation_bounds
#print axioms LossOnlyTraceability.nativeWorstInformation_facts
#print axioms LossOnlyTraceability.native_channel_inequality
#print axioms LossOnlyTraceability.integrable_native_energy
#print axioms LossOnlyTraceability.main_information_lower_bound
#print axioms LossOnlyTraceability.main_information_prior_averaged
#print axioms LossOnlyTraceability.main_information_upper_bound
#print axioms LossOnlyTraceability.nativePopulationObjective_eq_of_local_representatives
#print axioms LossOnlyTraceability.nativeAccurateLearners_mono_local_representatives
#print axioms LossOnlyTraceability.native_loss_information_law_local
#print axioms LossOnlyTraceability.main_exponent_facts
#print axioms LossOnlyTraceability.nativeMargin_pos_le_one
#print axioms LossOnlyTraceability.nativeSlope_pos
#print axioms LossOnlyTraceability.mainScaleGamma_pos
#print axioms LossOnlyTraceability.nativeSlope_mul_mainScaleGamma
#print axioms LossOnlyTraceability.mainScaleRoot_pos
#print axioms LossOnlyTraceability.rpow_two_mul_eq_sq
#print axioms LossOnlyTraceability.mainScaleGamma_rpow_eq
#print axioms LossOnlyTraceability.four_mul_div_nativeSlope
#print axioms LossOnlyTraceability.nativePriorVariance_eq_sq
#print axioms LossOnlyTraceability.nativePriorVariance_rpow_half
#print axioms LossOnlyTraceability.nativePriorVariance_rpow_q
#print axioms LossOnlyTraceability.rpow_neg_two_div_eq
#print axioms LossOnlyTraceability.rpow_inv_cube_le
#print axioms LossOnlyTraceability.error_rpow_eq_sq
#print axioms LossOnlyTraceability.mul_log_div_le_two_sqrt
#print axioms LossOnlyTraceability.weightedTailBound_le_sqrt
#print axioms LossOnlyTraceability.mul_le_of_le_div_add_one
#print axioms LossOnlyTraceability.one_add_rpow_le_self
#print axioms LossOnlyTraceability.sq_div_le_of_regime
#print axioms LossOnlyTraceability.mul_le_sq_div_of_cube_le
#print axioms LossOnlyTraceability.main_learner_scale_le
#print axioms LossOnlyTraceability.main_energy_scale_le
#print axioms LossOnlyTraceability.main_mixed_scale_le
#print axioms LossOnlyTraceability.main_population_penalty_le
#print axioms LossOnlyTraceability.main_alignment_ge
#print axioms LossOnlyTraceability.main_signal_ge
#print axioms LossOnlyTraceability.main_cross_penalty_le
#print axioms LossOnlyTraceability.main_energy_penalty_le
#print axioms LossOnlyTraceability.main_energy_budget_le
#print axioms LossOnlyTraceability.main_residual_scale_le
#print axioms LossOnlyTraceability.main_recipe_orders
#print axioms LossOnlyTraceability.MainTheoremRemarks.condMutualInfo_gaussian_perturbed_le
#print axioms LossOnlyTraceability.MainTheoremRemarks.noisy_model_information_le
#print axioms LossOnlyTraceability.MainTheoremRemarks.native_hard_laws_uniform_prior_mass
#print axioms LossOnlyTraceability.mainSignalRate_pos
#print axioms LossOnlyTraceability.mainLearnerConstant_nonneg
#print axioms LossOnlyTraceability.mainEnergyConstant_nonneg
#print axioms LossOnlyTraceability.mainThreshold_pos
#print axioms LossOnlyTraceability.mainThreshold_pos_of_class
#print axioms LossOnlyTraceability.exists_pos_le_mainThreshold
#print axioms LossOnlyTraceability.half_mainThreshold_mem_Ioc
#print axioms LossOnlyTraceability.native_loss_information_law_small_epsilon
#print axioms LossOnlyTraceability.one_div_two_mul_le_rpow_neg_two_thirds
#print axioms LossOnlyTraceability.tendsto_three_rpow_third_div
#print axioms LossOnlyTraceability.eventually_three_rpow_third_lt
#print axioms LossOnlyTraceability.quadratic_not_quartic_regularizer_class
#print axioms LossOnlyTraceability.matched_growth_counterexample
#print axioms LossOnlyTraceability.lower_quartic_only_law_fails
#print axioms LossOnlyTraceability.norm_sq_toEuclideanLin_transpose_eq_columnEnergy
#print axioms LossOnlyTraceability.sum_sq_eq_one_of_norm_eq_one
#print axioms LossOnlyTraceability.measurable_opNorm_sq_entryMatrix
#print axioms LossOnlyTraceability.exp_opNorm_sq_le_sum_net
#print axioms LossOnlyTraceability.integral_exp_opNorm_sq_entryMatrix_le
#print axioms LossOnlyTraceability.integral_le_log_div_of_integral_exp_le
#print axioms LossOnlyTraceability.measureReal_lt_le_of_integral_exp_le
#print axioms LossOnlyTraceability.integral_opNorm_sq_entryMatrix_le_log
#print axioms LossOnlyTraceability.measureReal_opNorm_sq_entryMatrix_gt_le
#print axioms LossOnlyTraceability.matrixEnergyC_pos
#print axioms LossOnlyTraceability.matrixEnergyK_nonneg
#print axioms LossOnlyTraceability.matrixEnergy_mgf_bound_eq
#print axioms LossOnlyTraceability.matrixEnergy_rate_mul_S
#print axioms LossOnlyTraceability.opNorm_sq_entryMatrix_energy_tail
#print axioms LossOnlyTraceability.opNorm_sq_entryMatrix_tail_of_proxy_two
#print axioms LossOnlyTraceability.hasSubgaussianMGF_sub_two_inv_dim
#print axioms LossOnlyTraceability.iIndepFun_blocks_of_iIndepFun_pairs
#print axioms LossOnlyTraceability.opNorm_sq_difference_tail
#print axioms LossOnlyTraceability.log_one_sub_le_series
#print axioms LossOnlyTraceability.log_sixty_one_lt
#print axioms LossOnlyTraceability.log_forty_div_twenty_one_lt
#print axioms LossOnlyTraceability.matrixEnergyK_one_div_thirty_two_lt
#print axioms LossOnlyTraceability.matrixEnergyK_mono
#print axioms LossOnlyTraceability.matrix_energy_constant_bound
#print axioms LossOnlyTraceability.hasSubgaussianMGF_centered_feature
#print axioms LossOnlyTraceability.matrix_energy_tail
#print axioms LossOnlyTraceability.measurable_euclidean_coord
#print axioms LossOnlyTraceability.IsSignProductLaw.sq_coord
#print axioms LossOnlyTraceability.IsSignProductLaw.norm_sq
#print axioms LossOnlyTraceability.IsSignProductLaw.norm_le_one
#print axioms LossOnlyTraceability.integrable_of_unit_ball_bound
#print axioms LossOnlyTraceability.abs_coord_le_one_of_norm_le_one
#print axioms LossOnlyTraceability.IsSignProductLaw.integral_coord
#print axioms LossOnlyTraceability.IsSignProductLaw.integrable_coord
#print axioms LossOnlyTraceability.IsSignProductLaw.integral_inner_sub_mean
#print axioms LossOnlyTraceability.IsSignProductLaw.integral_norm_sub_mean_sq
#print axioms LossOnlyTraceability.IsSignProductLaw.integral_norm_add_sub_mean_sq
#print axioms LossOnlyTraceability.priorMean_zero_eq
#print axioms LossOnlyTraceability.IsSignProductLaw.integral_coord_mul_zero
#print axioms LossOnlyTraceability.IsSignProductLaw.integral_inner_sq_zero
#print axioms LossOnlyTraceability.IsSignProductLaw.integral_norm_add_pow_four_zero
#print axioms LossOnlyTraceability.integral_pi_succ_last_sum
#print axioms LossOnlyTraceability.IsSignProductLaw.ae_pi_norm_le_one
#print axioms LossOnlyTraceability.norm_sum_sub_le_of_norm_le_one
#print axioms LossOnlyTraceability.IsSignProductLaw.integral_norm_sum_sub_mean_sq
#print axioms LossOnlyTraceability.IsSignProductLaw.integral_norm_sum_pow_four_zero
#print axioms LossOnlyTraceability.logisticLoss_nonneg
#print axioms LossOnlyTraceability.logisticRisk_nonneg
#print axioms LossOnlyTraceability.quarticPotential_le_quarticLogisticObjective
#print axioms LossOnlyTraceability.quarticLogisticObjective_coercive
#print axioms LossOnlyTraceability.quarticLogisticObjective_exists_minimizer
#print axioms LossOnlyTraceability.absolutelyContinuous_map_of_measurable
#print axioms LossOnlyTraceability.map_eq_withDensity_map_of_leftInverse
#print axioms LossOnlyTraceability.klDiv_map_of_leftInverse
#print axioms LossOnlyTraceability.klDiv_map_measurableEquiv
#print axioms LossOnlyTraceability.klDiv_map_le
#print axioms LossOnlyTraceability.isProbabilityMeasure_jointLaw
#print axioms LossOnlyTraceability.isProbabilityMeasure_productLaw
#print axioms LossOnlyTraceability.mutualInfo_nonneg
#print axioms LossOnlyTraceability.jointLaw_map_swap
#print axioms LossOnlyTraceability.productLaw_map_swap
#print axioms LossOnlyTraceability.mutualInfoNats_symm
#print axioms LossOnlyTraceability.mutualInfo_symm
#print axioms LossOnlyTraceability.mutualInfoNats_eq_zero_of_indepFun
#print axioms LossOnlyTraceability.mutualInfo_eq_zero_of_indepFun
#print axioms LossOnlyTraceability.jointLaw_comp_left
#print axioms LossOnlyTraceability.productLaw_comp_left
#print axioms LossOnlyTraceability.mutualInfoNats_comp_left_le
#print axioms LossOnlyTraceability.mutualInfo_comp_left_le
#print axioms LossOnlyTraceability.condMutualInfo_eq_of_indepFun
#print axioms LossOnlyTraceability.klDiv_compProd_right_eq_lintegral
#print axioms LossOnlyTraceability.klDiv_compProd_two_point
#print axioms LossOnlyTraceability.klDiv_compProd_fair_bool
#print axioms LossOnlyTraceability.condLawKernel_apply
#print axioms LossOnlyTraceability.isMarkovKernel_condLawKernel
#print axioms LossOnlyTraceability.jointLaw_eq_compProd_condLawKernel
#print axioms LossOnlyTraceability.productLaw_eq_compProd_const
#print axioms LossOnlyTraceability.mutualInfoNats_fair_bit
#print axioms LossOnlyTraceability.nativeEnergyScale_nonneg
#print axioms LossOnlyTraceability.nativeMixedScale_nonneg
#print axioms LossOnlyTraceability.finite_native_budgets
#print axioms LossOnlyTraceability.native_margin_mem_Icc
#print axioms LossOnlyTraceability.finite_native_budgets_one_release
#print axioms LossOnlyTraceability.nativeSelectorSign_mul_release
#print axioms LossOnlyTraceability.abs_train_sub_ghost_margin
#print axioms LossOnlyTraceability.nativePairCoord_sub
#print axioms LossOnlyTraceability.nativeJoint_sum_integral_eq
#print axioms LossOnlyTraceability.sum_sq_joint_train_margin_le
#print axioms LossOnlyTraceability.native_budgets_signed_part
#print axioms LossOnlyTraceability.native_budgets_energy_part
#print axioms LossOnlyTraceability.native_budgets_residual_part
#print axioms LossOnlyTraceability.finite_native_budgets_unconditional
#print axioms LossOnlyTraceability.NativeLinkClass.zero_mem_margin
#print axioms LossOnlyTraceability.NativeLinkClass.differentiableAt
#print axioms LossOnlyTraceability.NativeLinkClass.hasDerivAt
#print axioms LossOnlyTraceability.NativeLinkClass.deriv_continuousOn
#print axioms LossOnlyTraceability.NativeLinkClass.continuousOn_margin
#print axioms LossOnlyTraceability.NativeLinkClass.curv_nonneg
#print axioms LossOnlyTraceability.NativeLinkClass.lip_nonneg
#print axioms LossOnlyTraceability.NativeLinkClass.deriv_lipschitz
#print axioms LossOnlyTraceability.NativeLinkClass.convexOn_margin
#print axioms LossOnlyTraceability.NativeLinkClass.shifted_convexOn
#print axioms LossOnlyTraceability.NativeLinkClass.shifted_continuousOn
#print axioms LossOnlyTraceability.NativeLinkClass.tangent_le
#print axioms LossOnlyTraceability.NativeLinkClass.le_quadratic
#print axioms LossOnlyTraceability.NativeRegularizerClass.continuousOn_ball
#print axioms LossOnlyTraceability.NativeRegularizerClass.norm_segment_le_one
#print axioms LossOnlyTraceability.NativeRegularizerClass.segment_le
#print axioms LossOnlyTraceability.measurable_inner_const_left
#print axioms LossOnlyTraceability.NativeLinkClass.exists_bound
#print axioms LossOnlyTraceability.integrable_link_inner
#print axioms LossOnlyTraceability.nativePopulationObjective_eq
#print axioms LossOnlyTraceability.nativePopulationObjective_decomp
#print axioms LossOnlyTraceability.integral_link_remainder_nonneg
#print axioms LossOnlyTraceability.integral_link_remainder_le
#print axioms LossOnlyTraceability.nativePopulationObjective_lower
#print axioms LossOnlyTraceability.nativePopulationObjective_zero
#print axioms LossOnlyTraceability.integral_link_segment_le
#print axioms LossOnlyTraceability.exists_nativePopulationMinimizer
#print axioms LossOnlyTraceability.nativePopulationObjective_growth
#print axioms LossOnlyTraceability.nativePopulationMinimizer_unique
#print axioms LossOnlyTraceability.nativePopulationMinimizer_stationary
#print axioms LossOnlyTraceability.nativePopulationMinimizer_norm_le
#print axioms LossOnlyTraceability.measurable_nativeAveragedLearner
#print axioms LossOnlyTraceability.norm_nativeAveragedLearner_le
#print axioms LossOnlyTraceability.integral_inner_superLearner_averaged
#print axioms LossOnlyTraceability.native_fingerprint_transport_randomized
#print axioms LossOnlyTraceability.nativeClip_mem
#print axioms LossOnlyTraceability.nativeClip_of_mem
#print axioms LossOnlyTraceability.measurable_nativeClip
#print axioms LossOnlyTraceability.map_nativeSignBitsLaw
#print axioms LossOnlyTraceability.nativeSignBitsLaw_singleton
#print axioms LossOnlyTraceability.measurable_nativeSignBitsLaw_clip
#print axioms LossOnlyTraceability.nativeSuperKernel_apply
#print axioms LossOnlyTraceability.nativeSuperKernel_apply_of_mem
#print axioms LossOnlyTraceability.isProbabilityMeasure_nativeJointMeasure
#print axioms LossOnlyTraceability.nativeSuperKernel_ae_ball
#print axioms LossOnlyTraceability.measurableSet_nativeGood
#print axioms LossOnlyTraceability.nativeJoint_ae
#print axioms LossOnlyTraceability.nativeJoint_ae_good
#print axioms LossOnlyTraceability.nativeJoint_integrable
#print axioms LossOnlyTraceability.nativeKernel_integral_integrable
#print axioms LossOnlyTraceability.nativeJoint_integral_eq
#print axioms LossOnlyTraceability.nativeJoint_measureReal_le
#print axioms LossOnlyTraceability.superSeed_law_native
#print axioms LossOnlyTraceability.indepFun_superTraining_superSeed
#print axioms LossOnlyTraceability.map_superTraining_superSeed
#print axioms LossOnlyTraceability.integral_superTraining_superSeed
#print axioms LossOnlyTraceability.trainingPoint_law_native
#print axioms LossOnlyTraceability.measurable_nativePopulationObjective
#print axioms LossOnlyTraceability.abs_nativePopulationObjective_le
#print axioms LossOnlyTraceability.native_super_objective_le
#print axioms LossOnlyTraceability.integrable_super_objective
#print axioms LossOnlyTraceability.native_super_error_sq_le
#print axioms LossOnlyTraceability.native_super_learner_sq_le
#print axioms LossOnlyTraceability.native_super_alignment
#print axioms LossOnlyTraceability.native_super_matrix_tails
#print axioms LossOnlyTraceability.measurable_priorMean_native
#print axioms LossOnlyTraceability.NativeGood.norm_priorMean
#print axioms LossOnlyTraceability.NativeGood.norm_train
#print axioms LossOnlyTraceability.NativeGood.norm_ghost
#print axioms LossOnlyTraceability.nativeJoint_integral_mono
#print axioms LossOnlyTraceability.nativeJoint_integral_congr
#print axioms LossOnlyTraceability.nativeJoint_integral_le_prior
#print axioms LossOnlyTraceability.native_joint_learner_sq_le
#print axioms LossOnlyTraceability.native_joint_mixed_le
#print axioms LossOnlyTraceability.measurable_nativeJointTrainOp
#print axioms LossOnlyTraceability.native_joint_training_tail
#print axioms LossOnlyTraceability.measurable_inner_native
#print axioms LossOnlyTraceability.abs_sum_fin_le_mul
#print axioms LossOnlyTraceability.abs_inner_sub_le_two
#print axioms LossOnlyTraceability.abs_inner_le_one_native
#print axioms LossOnlyTraceability.measurable_joint_learner
#print axioms LossOnlyTraceability.measurable_joint_priorMean
#print axioms LossOnlyTraceability.measurable_joint_train
#print axioms LossOnlyTraceability.measurable_joint_ghost
#print axioms LossOnlyTraceability.native_joint_ghost_jensen
#print axioms LossOnlyTraceability.native_joint_ghost_center
#print axioms LossOnlyTraceability.native_joint_ghost_orth
#print axioms LossOnlyTraceability.native_joint_ghost_sq_le
#print axioms LossOnlyTraceability.native_joint_fingerprint
#print axioms LossOnlyTraceability.native_joint_alignment
#print axioms LossOnlyTraceability.IsSignProductLaw.map_coord_eq
#print axioms LossOnlyTraceability.IsSignProductLaw.eq_signProductLaw
#print axioms LossOnlyTraceability.native_fingerprint_transport_of_sign_law
#print axioms LossOnlyTraceability.sum_sq_le_sqrt_add_sq
#print axioms LossOnlyTraceability.abs_link_sub_le_mul_abs
#print axioms LossOnlyTraceability.abs_link_residual_le
#print axioms LossOnlyTraceability.sum_sq_residual_le
#print axioms LossOnlyTraceability.native_weighted_energy_le
#print axioms LossOnlyTraceability.native_raw_energy_budget
#print axioms LossOnlyTraceability.native_residual_budget
#print axioms LossOnlyTraceability.nativeBudgetsLocal_release_eq
#print axioms LossOnlyTraceability.nativeBudgetsLocal_reference_eq
#print axioms LossOnlyTraceability.finite_native_budgets_local
#print axioms LossOnlyTraceability.matrixEnergyS_nonneg
#print axioms LossOnlyTraceability.matrixEnergyK_ratio_nonneg
#print axioms LossOnlyTraceability.nativeErrorScale_le_four
#print axioms LossOnlyTraceability.nativeErrorScale_nonneg
#print axioms LossOnlyTraceability.nativeLearnerScale_le_one
#print axioms LossOnlyTraceability.nativeLearnerScale_nonneg
#print axioms LossOnlyTraceability.integral_sq_le_sqrt_add_sq
#print axioms LossOnlyTraceability.integral_abs_le_mul_sqrt_mul_sqrt
#print axioms LossOnlyTraceability.native_descent_bound
#print axioms LossOnlyTraceability.abs_shifted_deriv_le
#print axioms LossOnlyTraceability.sqrt_rpow_eq_rpow_half
#print axioms LossOnlyTraceability.native_learner_norm_le
#print axioms LossOnlyTraceability.native_mixed_moment_le
#print axioms LossOnlyTraceability.native_cross_term_le
#print axioms LossOnlyTraceability.native_signed_moment_budget
#print axioms LossOnlyTraceability.rpow_sub_one_mul_self
#print axioms LossOnlyTraceability.rpow_sub_two_mul_self
#print axioms LossOnlyTraceability.rpow_sub_two_mul_sq
#print axioms LossOnlyTraceability.nativeMargin_nonneg
#print axioms LossOnlyTraceability.nativeMargin_le_one
#print axioms LossOnlyTraceability.nativeMargin_rpow_sub_one
#print axioms LossOnlyTraceability.nativeSlope_nonneg
#print axioms LossOnlyTraceability.nativeSlope_le_margin_sub
#print axioms LossOnlyTraceability.native_integrable_inner_sq_of_sign_law
#print axioms LossOnlyTraceability.native_integral_inner_sq_le_of_sign_law
#print axioms LossOnlyTraceability.native_integral_curvature_le_of_sign_law
#print axioms LossOnlyTraceability.native_integral_inner_sq_le_signProductLaw
#print axioms LossOnlyTraceability.native_integral_curvature_le_signProductLaw
#print axioms LossOnlyTraceability.norm_nativeComparisonPoint
#print axioms LossOnlyTraceability.inner_nativeComparisonPoint
#print axioms LossOnlyTraceability.norm_nativeComparisonPoint_le_one
#print axioms LossOnlyTraceability.norm_nativeComparisonPoint_rpow
#print axioms LossOnlyTraceability.norm_nativeComparisonPoint_sq
#print axioms LossOnlyTraceability.inner_nativeComparisonPoint_sq
#print axioms LossOnlyTraceability.native_comparison_point_value
#print axioms LossOnlyTraceability.native_population_objective_comparison
#print axioms LossOnlyTraceability.native_pointwise_alignment
#print axioms LossOnlyTraceability.native_population_calibration
#print axioms LossOnlyTraceability.quarticLogistic_residual_root
#print axioms LossOnlyTraceability.quarticLogistic_residual_min
#print axioms LossOnlyTraceability.quarticLogistic_localMin_unique
#print axioms LossOnlyTraceability.quarticLogistic_localMin_norm_cubic
#print axioms LossOnlyTraceability.quarticLogistic_localMin_norm_root
#print axioms LossOnlyTraceability.quarticLogistic_localMin_norm_lt_one
#print axioms LossOnlyTraceability.empiricalQuarticObjective_eq
#print axioms LossOnlyTraceability.empiricalQuartic_residual_min
#print axioms LossOnlyTraceability.empiricalQuartic_residual_root
#print axioms LossOnlyTraceability.empiricalQuartic_localMin_norm_root
#print axioms LossOnlyTraceability.integral_of_indepFun_pair
#print axioms LossOnlyTraceability.abs_coord_le_of_sign_law
#print axioms LossOnlyTraceability.integrable_coord_of_sign_law
#print axioms LossOnlyTraceability.norm_eq_one_of_sign_law
#print axioms LossOnlyTraceability.integral_inner_data
#print axioms LossOnlyTraceability.integrable_inner_data
#print axioms LossOnlyTraceability.integral_inner_centered_data
#print axioms LossOnlyTraceability.abs_euclidean_coord_le_norm
#print axioms LossOnlyTraceability.inner_sub_eq_sum_coord
#print axioms LossOnlyTraceability.integral_coord_sq_of_sign_law
#print axioms LossOnlyTraceability.integral_centered_coord_of_sign_law
#print axioms LossOnlyTraceability.integrable_centered_coord_of_sign_law
#print axioms LossOnlyTraceability.integral_centered_coord_mul_of_ne
#print axioms LossOnlyTraceability.integral_centered_coord_sq_of_sign_law
#print axioms LossOnlyTraceability.measurable_superLearnerTraining
#print axioms LossOnlyTraceability.indepFun_superLearnerTraining_ghostPoint
#print axioms LossOnlyTraceability.measurable_ghostPoint_super
#print axioms LossOnlyTraceability.ae_norm_ghostPoint_le_one
#print axioms LossOnlyTraceability.integral_ghost_comp
#print axioms LossOnlyTraceability.integral_ghost_centered_margin
#print axioms LossOnlyTraceability.ae_norm_trainingPoint_le_one
#print axioms LossOnlyTraceability.abs_learner_coord_le_one
#print axioms LossOnlyTraceability.ae_abs_ghost_coord_le
#print axioms LossOnlyTraceability.integral_train_mul_ghost_margin
#print axioms LossOnlyTraceability.integral_ghost_margin_sq_le
#print axioms LossOnlyTraceability.integral_ghost_convex_ge
#print axioms LossOnlyTraceability.integral_ghost_link_jensen
#print axioms LossOnlyTraceability.isProbabilityMeasure_boolCoordLaw
#print axioms LossOnlyTraceability.boolCoordLaw_apply_singleton
#print axioms LossOnlyTraceability.map_boolCoordLaw
#print axioms LossOnlyTraceability.map_boolSampleLaw
#print axioms LossOnlyTraceability.boolSampleLaw_apply_singleton
#print axioms LossOnlyTraceability.integral_boolSampleLaw
#print axioms LossOnlyTraceability.integral_pi_signProductLaw
#print axioms LossOnlyTraceability.integral_super_training_finite
#print axioms LossOnlyTraceability.native_fingerprint_transport
#print axioms LossOnlyTraceability.native_fingerprint_transport_recipe
#print axioms LossOnlyTraceability.hasDerivAt_exponentialLoss
#print axioms LossOnlyTraceability.deriv_exponentialLoss
#print axioms LossOnlyTraceability.exponentialLoss_nativeLinkClass
#print axioms LossOnlyTraceability.deriv_squaredMarginLoss
#print axioms LossOnlyTraceability.squaredMarginLoss_nativeLinkClass
#print axioms LossOnlyTraceability.balanced_label_native_margin
#print axioms LossOnlyTraceability.balanced_label_native_loss
#print axioms LossOnlyTraceability.NativeLinkClass.exists_measurable_extension
#print axioms LossOnlyTraceability.nativePopulationObjective_eq_of_link_eq
#print axioms LossOnlyTraceability.nativeNoisyInformation_eq_of_link_eq
#print axioms LossOnlyTraceability.nativeWorstInformation_eq_of_link_eq
#print axioms LossOnlyTraceability.native_error_rpow_le
#print axioms LossOnlyTraceability.integral_sq_le_rpow_integral_rpow
#print axioms LossOnlyTraceability.native_error_second_moment_le
#print axioms LossOnlyTraceability.native_error_norm_le_two
#print axioms LossOnlyTraceability.native_optimizer_le
#print axioms LossOnlyTraceability.native_optimizer_sq_le
#print axioms LossOnlyTraceability.native_optimizer_mul_sq_le
#print axioms LossOnlyTraceability.native_optimizer_norm_le
#print axioms LossOnlyTraceability.native_optimizer_sq_ae
#print axioms LossOnlyTraceability.quarticLogistic_exists_unique_minimizer
#print axioms LossOnlyTraceability.empiricalQuartic_exists_unique_minimizer
#print axioms LossOnlyTraceability.empiricalQuartic_exists_feasible_minimizer
#print axioms LossOnlyTraceability.empiricalQuartic_exists_certified_minimizer
#print axioms LossOnlyTraceability.sum_sq_mulVec_eq_norm_sq
#print axioms LossOnlyTraceability.sum_sq_mulVec_le_l2_opNorm_sq
#print axioms LossOnlyTraceability.sum_inner_sq_le_l2_opNorm_sq
#print axioms LossOnlyTraceability.sum_inner_pair_sq_le_opNorm_sq
#print axioms LossOnlyTraceability.sum_sq_training_margin_le
#print axioms LossOnlyTraceability.sum_inner_centered_sq_le
#print axioms LossOnlyTraceability.opNorm_sq_entryMatrix_nonneg
#print axioms LossOnlyTraceability.aemeasurable_opNorm_sq_entryMatrix
#print axioms LossOnlyTraceability.rpow_third_le_tangent
#print axioms LossOnlyTraceability.rpow_four_thirds_le_tangent
#print axioms LossOnlyTraceability.integral_norm_nativeOsPerturbation_le
#print axioms LossOnlyTraceability.integral_norm_rpow_four_thirds_nativeOsPerturbation_le
#print axioms LossOnlyTraceability.logisticUnitSlopeBound_pos
#print axioms LossOnlyTraceability.nativeOs_sample_expectation_le
#print axioms LossOnlyTraceability.populationQuarticRisk_le_add_of_unitBall
#print axioms LossOnlyTraceability.nativeOsLearner_accuracy
#print axioms LossOnlyTraceability.logisticUnitSlopeBound_le_three_quarters
#print axioms LossOnlyTraceability.rpow_inv_nat_le_of_le_pow
#print axioms LossOnlyTraceability.rpow_div_nat_eq
#print axioms LossOnlyTraceability.nativeOsAccuracyBound_le
#print axioms LossOnlyTraceability.nativePopulationObjective_quartic_eq
#print axioms LossOnlyTraceability.nativeOsLearner_all_distributions
#print axioms LossOnlyTraceability.nativeOsLearner_mem_accurate
#print axioms LossOnlyTraceability.hasGradientAt_nativeOsPopObjective
#print axioms LossOnlyTraceability.nativeOsPopObjective_coercive
#print axioms LossOnlyTraceability.nativeOsPopObjective_exists_minimizer
#print axioms LossOnlyTraceability.populationQuarticGradient_monotone_quartic
#print axioms LossOnlyTraceability.populationQuarticGradient_distance_cube
#print axioms LossOnlyTraceability.populationQuarticGradient_injective
#print axioms LossOnlyTraceability.nativeOsPop_exists_root
#print axioms LossOnlyTraceability.nativeOsPopMinimizer_spec
#print axioms LossOnlyTraceability.nativeOsPopMinimizer_isMin
#print axioms LossOnlyTraceability.nativeOsPopMinimizer_zero_isMin
#print axioms LossOnlyTraceability.nativeOsPopMinimizer_norm_cube_le
#print axioms LossOnlyTraceability.nativeOsPopMinimizer_sub_cube_le
#print axioms LossOnlyTraceability.continuous_nativeOsPopMinimizer
#print axioms LossOnlyTraceability.nativeOs_empirical_population_distance_cube
#print axioms LossOnlyTraceability.le_rpow_third_of_cube_le
#print axioms LossOnlyTraceability.nativeOs_perturbed_excess_pathwise
#print axioms LossOnlyTraceability.logisticSampleGradient_norm_le_unit
#print axioms LossOnlyTraceability.integral_empiricalGradientNoise_sq_le_unit
#print axioms LossOnlyTraceability.two_max_div_le_add_one
#print axioms LossOnlyTraceability.nativeOs_upper_complete
#print axioms LossOnlyTraceability.nativeOs_law_complete
#print axioms LossOnlyTraceability.contDiff_logisticSlope
#print axioms LossOnlyTraceability.priorMeanCLM_apply
#print axioms LossOnlyTraceability.hasFDerivAt_nativeOsFpStat
#print axioms LossOnlyTraceability.contDiff_nativeOsFpStat
#print axioms LossOnlyTraceability.continuous_nativeOsFpStat_uncurry
#print axioms LossOnlyTraceability.coordPartial_nativeOsFpStat_nonneg
#print axioms LossOnlyTraceability.norm_nativeOsFpStat_le
#print axioms LossOnlyTraceability.norm_priorMean_le_one_of_cube
#print axioms LossOnlyTraceability.norm_sampleFeature_le_one
#print axioms LossOnlyTraceability.nativeOs_fingerprint_finite_le
#print axioms LossOnlyTraceability.measurable_sampleWeight
#print axioms LossOnlyTraceability.measurable_priorMean
#print axioms LossOnlyTraceability.measurable_nativeOsFpLeft
#print axioms LossOnlyTraceability.measurable_nativeOsFpRight
#print axioms LossOnlyTraceability.abs_nativeOsFp_le
#print axioms LossOnlyTraceability.integral_super_fpLeft_eq
#print axioms LossOnlyTraceability.integral_super_fpRight_eq
#print axioms LossOnlyTraceability.nativeOs_fingerprint_transport_le
#print axioms LossOnlyTraceability.integral_exp_neg_mul_sq_gaussianReal
#print axioms LossOnlyTraceability.integral_Ioi_one_add_two_mul_rpow
#print axioms LossOnlyTraceability.ofReal_inv_le_lintegral_exp
#print axioms LossOnlyTraceability.inv_ofReal_le_lintegral_exp
#print axioms LossOnlyTraceability.integral_exp_neg_mul_sum_sq
#print axioms LossOnlyTraceability.lintegral_laplace_sum_sq
#print axioms LossOnlyTraceability.lintegral_inv_sum_sq_le
#print axioms LossOnlyTraceability.measurable_nativeOsPerturbation
#print axioms LossOnlyTraceability.norm_nativeOsPerturbation_sq
#print axioms LossOnlyTraceability.integral_norm_sq_nativeOsPerturbation
#print axioms LossOnlyTraceability.measureReal_norm_nativeOsPerturbation_gt_le
#print axioms LossOnlyTraceability.exists_orthonormalBasis_adapted
#print axioms LossOnlyTraceability.sum_sq_le_norm_starProjection_sq
#print axioms LossOnlyTraceability.lintegral_inv_sq_norm_starProjection_perturbation_le
#print axioms LossOnlyTraceability.integral_inv_sq_norm_starProjection_perturbation_le
#print axioms LossOnlyTraceability.measurable_nativeOsLearner
#print axioms LossOnlyTraceability.norm_nativeOsLearner_le
#print axioms LossOnlyTraceability.nativeOsTrain_flipBit
#print axioms LossOnlyTraceability.measurable_nativeOsTrain
#print axioms LossOnlyTraceability.nativeOs_root_sensitivity_avg
#print axioms LossOnlyTraceability.nativeOs_flip_scalar
#print axioms LossOnlyTraceability.nativeOs_flip_sq_le
#print axioms LossOnlyTraceability.measurable_nativeOsRelease
#print axioms LossOnlyTraceability.nativeOsRelease_eq_bridgeRelease
#print axioms LossOnlyTraceability.nativeOs_bridgeRelease_sub_sq_le
#print axioms LossOnlyTraceability.nativeOs_release_flip_sq_le
#print axioms LossOnlyTraceability.cubeAverage_sq_sub_le
#print axioms LossOnlyTraceability.cubeAverage_sum_sq_sub_le
#print axioms LossOnlyTraceability.lintegral_pi_fairBool_ofReal
#print axioms LossOnlyTraceability.nativeOsCurvatureFloor_le
#print axioms LossOnlyTraceability.exists_nativeOsCurvatureFloor_eq
#print axioms LossOnlyTraceability.measurable_nativeOsCurvatureFloor
#print axioms LossOnlyTraceability.lam_le_nativeOsCurvatureFloor
#print axioms LossOnlyTraceability.sq_norm_starProjection_le_nativeOsCurvatureFloor_cube
#print axioms LossOnlyTraceability.finrank_span_range_le
#print axioms LossOnlyTraceability.ennreal_tangent_bounds
#print axioms LossOnlyTraceability.inv_ofReal_cube_le
#print axioms LossOnlyTraceability.contDiff_logisticLoss
#print axioms LossOnlyTraceability.deriv_logisticLoss
#print axioms LossOnlyTraceability.deriv_logisticSlope
#print axioms LossOnlyTraceability.logisticLoss_nativeLinkClass
#print axioms LossOnlyTraceability.nativeOs_signed_moment_budget
#print axioms LossOnlyTraceability.nativeOs_budgets_signed_part
#print axioms LossOnlyTraceability.nativeOsLowerThreshold_pos
#print axioms LossOnlyTraceability.nativeOs_recipe_orders
#print axioms LossOnlyTraceability.nativeOs_information_lower_bound
#print axioms LossOnlyTraceability.nativeOsLowerConstant_pos
#print axioms LossOnlyTraceability.nativeOsQuarticThreshold_pos
#print axioms LossOnlyTraceability.quartic_sample_scale
#print axioms LossOnlyTraceability.nativeOs_lower_bound
#print axioms LossOnlyTraceability.lintegral_superMeasure_iterated
#print axioms LossOnlyTraceability.measurable_nativeOsReleaseCentre
#print axioms LossOnlyTraceability.nativeOs_cube_residual_le
#print axioms LossOnlyTraceability.ennreal_floor_combination
#print axioms LossOnlyTraceability.nativeOsInverseMoment_pos
#print axioms LossOnlyTraceability.nativeOs_floor_moment_le_param
#print axioms LossOnlyTraceability.nativeOs_tangent_optimum
#print axioms LossOnlyTraceability.nativeOs_floor_moment_le
#print axioms LossOnlyTraceability.nativeOs_floor_moment_le_lam
#print axioms LossOnlyTraceability.nativeOs_noise_information_log_le
#print axioms LossOnlyTraceability.hasGradientAt_nativeOsObjective
#print axioms LossOnlyTraceability.norm_nativeOsEmpiricalGradient_zero_le
#print axioms LossOnlyTraceability.norm_nativeOsEmpiricalGradient_zero_le_half
#print axioms LossOnlyTraceability.norm_nativeOsEmpiricalGradient_zero_le_norm
#print axioms LossOnlyTraceability.norm_logisticSlope_smul_sub_le
#print axioms LossOnlyTraceability.norm_nativeOsEmpiricalGradient_sub_le
#print axioms LossOnlyTraceability.norm_nativeOsEmpiricalGradient_update_sub_le
#print axioms LossOnlyTraceability.nativeOsGradMap_monotone
#print axioms LossOnlyTraceability.nativeOsGradMap_monotone_quartic
#print axioms LossOnlyTraceability.nativeOsObjective_ge
#print axioms LossOnlyTraceability.nativeOsObjective_coercive
#print axioms LossOnlyTraceability.continuous_nativeOsObjective
#print axioms LossOnlyTraceability.nativeOsObjective_exists_minimizer
#print axioms LossOnlyTraceability.nativeOsGradMap_eq_neg_of_isMin
#print axioms LossOnlyTraceability.nativeOsGradMap_injective
#print axioms LossOnlyTraceability.nativeOsGradMap_exists_root
#print axioms LossOnlyTraceability.nativeOsMinimizer_spec
#print axioms LossOnlyTraceability.nativeOsMinimizer_eq_of_root
#print axioms LossOnlyTraceability.nativeOsMinimizer_isMin
#print axioms LossOnlyTraceability.nativeOsMinimizer_unique
#print axioms LossOnlyTraceability.nativeOs_root_norm_le
#print axioms LossOnlyTraceability.nativeOsMinimizer_norm_le
#print axioms LossOnlyTraceability.nativeOsMinimizer_norm_cube_le
#print axioms LossOnlyTraceability.sq_le_one_add_of_cube_le
#print axioms LossOnlyTraceability.starProjection_nativeOsGradMap
#print axioms LossOnlyTraceability.nativeOs_root_projection_norm
#print axioms LossOnlyTraceability.nativeOs_root_curvature_floor
#print axioms LossOnlyTraceability.nativeOs_root_sensitivity
#print axioms LossOnlyTraceability.nativeOs_root_stability
#print axioms LossOnlyTraceability.nativeOs_root_norm_le_crude
#print axioms LossOnlyTraceability.norm_nativeOsEmpiricalGradient_sub_le_pi
#print axioms LossOnlyTraceability.continuous_nativeOsMinimizer
#print axioms LossOnlyTraceability.inner_sub_ballProjection_nonpos
#print axioms LossOnlyTraceability.norm_ballProjection_sub_ballProjection_le
#print axioms LossOnlyTraceability.nativeOs_upper_clauses
#print axioms LossOnlyTraceability.nativeOsLearner_mem_accurate_boundary
#print axioms LossOnlyTraceability.nativeOs_law_noise_range
#print axioms LossOnlyTraceability.nativeOsNoiseConstant_nonneg
#print axioms LossOnlyTraceability.nativeOs_third_entry
#print axioms LossOnlyTraceability.nativeOs_upper_noise_range
#print axioms LossOnlyTraceability.NativeRegularizerClass.exists_continuous_extension
#print axioms LossOnlyTraceability.NativeRegularizerClass.exists_measurable_extension
#print axioms LossOnlyTraceability.nativePopulationObjective_eq_of_regularizer_eq
#print axioms LossOnlyTraceability.measure_bits_eq_point
#print axioms LossOnlyTraceability.integral_comp_fair_bits
#print axioms LossOnlyTraceability.pos_of_swapSMinus_pos
#print axioms LossOnlyTraceability.native_swap_moment_variance
#print axioms LossOnlyTraceability.swapRelease_eq_zero_of_frobenius_eq_zero
#print axioms LossOnlyTraceability.native_swap_information
#print axioms LossOnlyTraceability.cubeAverage_centered_sq_le_raw
#print axioms LossOnlyTraceability.cubeAverage_centered_sum_sq_le_raw
#print axioms LossOnlyTraceability.norm_swapMinimizer_mask_le_one
#print axioms LossOnlyTraceability.numericalSwapRelease_error
#print axioms LossOnlyTraceability.numerical_swap_moment_variance
#print axioms LossOnlyTraceability.native_swap_numerical_information
#print axioms LossOnlyTraceability.measurable_nearestMeshRound
#print axioms LossOnlyTraceability.nearestMeshRound_error
#print axioms LossOnlyTraceability.nearestMeshDifferenceError_bound
#print axioms LossOnlyTraceability.measurable_nearestMeshDifferenceError
#print axioms LossOnlyTraceability.nearestMeshDifferenceError_memLp
#print axioms LossOnlyTraceability.nearestMeshDifferenceError_prior_integrable
#print axioms LossOnlyTraceability.nearestMeshDifferenceError_prior_energy
#print axioms LossOnlyTraceability.nearestMesh_rounding_prior_information
#print axioms LossOnlyTraceability.Observer.directionInfo_comp_le
#print axioms LossOnlyTraceability.Observer.releaseDirectionInfo_le_card
#print axioms LossOnlyTraceability.Observer.sqrt_two_mul_mul_div
#print axioms LossOnlyTraceability.Observer.sqrt_two_mul_div_sq
#print axioms LossOnlyTraceability.Observer.map_sub_div_sqrt_two_gaussianReal
#print axioms LossOnlyTraceability.Observer.measurable_pairNoiseDiff
#print axioms LossOnlyTraceability.Observer.map_pairNoiseDiff
#print axioms LossOnlyTraceability.Observer.measurable_twoLossRelease
#print axioms LossOnlyTraceability.Observer.pairDiff_twoLossRelease
#print axioms LossOnlyTraceability.Observer.designNoisyInformation_le_twoLossInformation
#print axioms LossOnlyTraceability.Observer.twoLossInformation_le_card
#print axioms LossOnlyTraceability.Observer.half_le_sqrt_two_noise
#print axioms LossOnlyTraceability.Observer.native_two_loss_lower_law
#print axioms LossOnlyTraceability.Observer.tilt_two_loss_lower_law
#print axioms LossOnlyTraceability.Observer.measurable_releaseDirectionInfo_kernel
#print axioms LossOnlyTraceability.Observer.twoLossInformation_bounds
#print axioms LossOnlyTraceability.Observer.tilt_two_loss_lower_law_prior_averaged
#print axioms LossOnlyTraceability.Observer.native_two_loss_lower_law_prior_averaged
#print axioms LossOnlyTraceability.empiricalOptimizer_minimizes
#print axioms LossOnlyTraceability.empiricalOptimizer_localMin
#print axioms LossOnlyTraceability.continuous_empiricalGradient_sample
#print axioms LossOnlyTraceability.empiricalOptimizer_residual_cubic
#print axioms LossOnlyTraceability.continuous_empiricalOptimizer
#print axioms LossOnlyTraceability.measurable_empiricalOptimizer
#print axioms LossOnlyTraceability.boundary_columns_span_ne_top_le
#print axioms LossOnlyTraceability.boundaryPairMatrix_col
#print axioms LossOnlyTraceability.boundaryPairMatrix_rank_lt_iff
#print axioms LossOnlyTraceability.boundaryPairMatrix_rank_lt_le
#print axioms LossOnlyTraceability.measurableSet_counterGoodSet
#print axioms LossOnlyTraceability.measurable_powerMaskRelease
#print axioms LossOnlyTraceability.measurableSet_counterMaskSet
#print axioms LossOnlyTraceability.measurable_powerPairRelease
#print axioms LossOnlyTraceability.measureReal_counterGoodSet_ge
#print axioms LossOnlyTraceability.powerPairRelease_condMutualInfo_ge
#print axioms LossOnlyTraceability.powerLinear_erm_accurate
#print axioms LossOnlyTraceability.oversampling_counter
#print axioms LossOnlyTraceability.powerBregman_accuracy_of_sample
#print axioms LossOnlyTraceability.measurable_powerLearnerMap
#print axioms LossOnlyTraceability.powerLearnerMap_all_distributions
#print axioms LossOnlyTraceability.powerLearnerMap_mem_accurate
#print axioms LossOnlyTraceability.nativeReleaseVector_linear_eq_powerPairRelease
#print axioms LossOnlyTraceability.powerLearner_strong_information_zero
#print axioms LossOnlyTraceability.oversampling_counter_no_uniform_upper
#print axioms LossOnlyTraceability.oversampling_no_uniform_upper_bound
#print axioms LossOnlyTraceability.sliceDensity_ae_eq_zero_of_measure_eq_zero
#print axioms LossOnlyTraceability.mutualInfoNats_ge_of_identify
#print axioms LossOnlyTraceability.mutualInfo_bits_ge_of_identify
#print axioms LossOnlyTraceability.IsSignProductLaw.measure_coord_eq_le_half
#print axioms LossOnlyTraceability.powerPairRelease_eq
#print axioms LossOnlyTraceability.trainingAverage_mask_sub
#print axioms LossOnlyTraceability.mask_eq_of_powerMaskRelease_eq
#print axioms LossOnlyTraceability.linearIndependent_of_span_columns_eq_top
#print axioms LossOnlyTraceability.measurable_counterCoord
#print axioms LossOnlyTraceability.measurable_counterColumn
#print axioms LossOnlyTraceability.iIndepFun_counterCoord
#print axioms LossOnlyTraceability.indepFun_counterColumn_prev
#print axioms LossOnlyTraceability.measure_counterColumn_mem_le_half
#print axioms LossOnlyTraceability.measure_eq_comp_le_half
#print axioms LossOnlyTraceability.measure_mul_add_eq_zero_le_half
#print axioms LossOnlyTraceability.rankPotential_le_one
#print axioms LossOnlyTraceability.rankPotential_sup_le_of_notMem
#print axioms LossOnlyTraceability.three_inv_add_two_div_three
#print axioms LossOnlyTraceability.two_div_three_mul_half
#print axioms LossOnlyTraceability.lintegral_rankPotential_sup_le
#print axioms LossOnlyTraceability.continuous_familyOperator
#print axioms LossOnlyTraceability.isOpen_le_familySpanFinrank
#print axioms LossOnlyTraceability.measurable_familySpanFinrank
#print axioms LossOnlyTraceability.submodule_eq_top_iff_finrank
#print axioms LossOnlyTraceability.rankPotential_span_eq
#print axioms LossOnlyTraceability.measurable_rankPotential_span
#print axioms LossOnlyTraceability.measurable_rankPotential_sup_span
#print axioms LossOnlyTraceability.lintegral_rankPotential_prefix_le
#print axioms LossOnlyTraceability.measure_span_ne_top_le
#print axioms LossOnlyTraceability.three_mul_two_thirds_pow_le_exp
#print axioms LossOnlyTraceability.three_pow_mul_two_thirds_pow_le_exp
#print axioms LossOnlyTraceability.native_energy_of_learner_scale
#print axioms LossOnlyTraceability.oversampling_finite_energy
#print axioms LossOnlyTraceability.oversampling_finite_signed_identity
#print axioms LossOnlyTraceability.oversampling_finite_signed
#print axioms LossOnlyTraceability.oversampling_finite_information
#print axioms LossOnlyTraceability.oversamplingFiniteLearnerScale_mem
#print axioms LossOnlyTraceability.oversampling_finite_objective
#print axioms LossOnlyTraceability.oversampling_finite_minimizer
#print axioms LossOnlyTraceability.oversampling_finite_minimum
#print axioms LossOnlyTraceability.oversampling_finite_super_learner_sq
#print axioms LossOnlyTraceability.oversampling_finite_super_alignment
#print axioms LossOnlyTraceability.oversampling_finite_joint_learner_sq
#print axioms LossOnlyTraceability.oversampling_finite_joint_alignment
#print axioms LossOnlyTraceability.klDiv_jointLaw_le_lintegral_gaussian_dim
#print axioms LossOnlyTraceability.condMutualInfo_gaussian_channel_le
#print axioms LossOnlyTraceability.condMutualInfo_le_of_extra_side
#print axioms LossOnlyTraceability.measurable_trainingMean
#print axioms LossOnlyTraceability.measurable_toLp_fin
#print axioms LossOnlyTraceability.measurable_oversamplingLearner
#print axioms LossOnlyTraceability.norm_oversamplingLearner_le
#print axioms LossOnlyTraceability.clippedPowerMap_eq_smoothingPowerMap
#print axioms LossOnlyTraceability.gaussianSeedLaw_map_smoothing
#print axioms LossOnlyTraceability.gaussianSeedLaw_coord_moments
#print axioms LossOnlyTraceability.oversampling_smoothed_mean_sq_le
#print axioms LossOnlyTraceability.oversamplingLearner_accuracy
#print axioms LossOnlyTraceability.powerBregmanConstant_pos
#print axioms LossOnlyTraceability.oversamplingNoiseScale_sq
#print axioms LossOnlyTraceability.oversamplingLearner_accuracy_le
#print axioms LossOnlyTraceability.measurable_powerLinearRisk
#print axioms LossOnlyTraceability.oversamplingLearner_all_distributions
#print axioms LossOnlyTraceability.oversamplingLearner_mem_accurate
#print axioms LossOnlyTraceability.oversamplingLowerConstant_pos
#print axioms LossOnlyTraceability.oversamplingLowerThreshold_pos
#print axioms LossOnlyTraceability.nativeSlope_le_slope
#print axioms LossOnlyTraceability.one_le_mainScaleRoot
#print axioms LossOnlyTraceability.oversampling_signal_step
#print axioms LossOnlyTraceability.oversampling_recipe_orders
#print axioms LossOnlyTraceability.oversampling_lower_algebra
#print axioms LossOnlyTraceability.oversampling_lower_bound_native
#print axioms LossOnlyTraceability.oversampling_lower_prior_averaged_native
#print axioms LossOnlyTraceability.oversamplingPowerLowerConstant_pos
#print axioms LossOnlyTraceability.oversamplingPowerThreshold_pos
#print axioms LossOnlyTraceability.oversampling_lower_bound_power
#print axioms LossOnlyTraceability.oversampling_lower_prior_averaged_power
#print axioms LossOnlyTraceability.measurePreserving_superSeed
#print axioms LossOnlyTraceability.indepFun_superBitsData_superSeed
#print axioms LossOnlyTraceability.indepFun_superBits_superDataSeed
#print axioms LossOnlyTraceability.indepFun_superBase_superNoise
#print axioms LossOnlyTraceability.integral_superMeasure_base
#print axioms LossOnlyTraceability.integral_superBase_iterated
#print axioms LossOnlyTraceability.measurable_superCenter
#print axioms LossOnlyTraceability.superTrainMean_sub_superCenter
#print axioms LossOnlyTraceability.measurable_nativeSelectorSign
#print axioms LossOnlyTraceability.integral_nativeSelectorSign
#print axioms LossOnlyTraceability.integral_nativeSelectorSign_mul
#print axioms LossOnlyTraceability.integral_norm_superTrainMean_sub_superCenter_sq_le
#print axioms LossOnlyTraceability.measurable_oversamplingPairEnergy
#print axioms LossOnlyTraceability.oversamplingPairEnergy_nonneg
#print axioms LossOnlyTraceability.oversampling_smoothing_constant_nonneg
#print axioms LossOnlyTraceability.oversamplingSmoothingEnergy_nonneg
#print axioms LossOnlyTraceability.oversamplingNoiseBudget_nonneg
#print axioms LossOnlyTraceability.integral_weight_mul_norm_superTrainMean_sub_superCenter_sq_le
#print axioms LossOnlyTraceability.oversamplingRelease_sub
#print axioms LossOnlyTraceability.toLp_oversamplingMechanism
#print axioms LossOnlyTraceability.toLp_center_add
#print axioms LossOnlyTraceability.oversampling_weighted_smoothing_le
#print axioms LossOnlyTraceability.oversamplingPairEnergy_superData
#print axioms LossOnlyTraceability.oversampling_pairEnergy_integral_le
#print axioms LossOnlyTraceability.oversampling_noise_information_le
#print axioms LossOnlyTraceability.oversampling_noise_information_le_explicit
#print axioms LossOnlyTraceability.oversamplingCurvature_pos
#print axioms LossOnlyTraceability.hasGradientAt_boundaryRegularizer
#print axioms LossOnlyTraceability.gradient_boundaryRegularizer
#print axioms LossOnlyTraceability.boundaryRegularizer_bregman_ge
#print axioms LossOnlyTraceability.boundaryRegularizer_tangent
#print axioms LossOnlyTraceability.oversamplingRegularizer_class
#print axioms LossOnlyTraceability.oversamplingNoiseRate_nonneg
#print axioms LossOnlyTraceability.oversamplingPowerUpperConstant_pos
#print axioms LossOnlyTraceability.div_rpow_eq_mul_rpow_neg
#print axioms LossOnlyTraceability.rpow_div_mul_rpow_mul_rpow_neg
#print axioms LossOnlyTraceability.rpow_neg_two_div_rpow_eq
#print axioms LossOnlyTraceability.oversampling_upper_algebra
#print axioms LossOnlyTraceability.oversamplingNoiseScale_pos
#print axioms LossOnlyTraceability.oversampling_model_bound_le_rate
#print axioms LossOnlyTraceability.oversampling_noise_bound_le_rate
#print axioms LossOnlyTraceability.oversampling_upper_bound_power
#print axioms LossOnlyTraceability.oversampling_minimax_law
#print axioms LossOnlyTraceability.oversampling_minimax_law_infimum
#print axioms LossOnlyTraceability.measurable_oversamplingRelease
#print axioms LossOnlyTraceability.measurable_ofLp_fin
#print axioms LossOnlyTraceability.sum_sq_ofLp_sub
#print axioms LossOnlyTraceability.measurable_oversamplingMechanism
#print axioms LossOnlyTraceability.superLearner_oversamplingLearner
#print axioms LossOnlyTraceability.nativeReleaseVector_oversampling
#print axioms LossOnlyTraceability.oversampling_strong_le_mechanism
#print axioms LossOnlyTraceability.indepFun_superBitsData_trainMean_superSeed
#print axioms LossOnlyTraceability.oversampling_mechanism_information_le
#print axioms LossOnlyTraceability.oversampling_model_information_le
#print axioms LossOnlyTraceability.oversamplingLearner_mem_allDistributions
#print axioms LossOnlyTraceability.oversampling_paper_level_minimax
#print axioms LossOnlyTraceability.nativeOsNoiseConstant_lt_264
#print axioms LossOnlyTraceability.ctNoiseConstant_lt_1051
#print axioms LossOnlyTraceability.nativeOs_third_entry_le_264
#print axioms LossOnlyTraceability.ct_third_entry_le_1051
#print axioms LossOnlyTraceability.zero_noise_coefficient_lt_79
#print axioms LossOnlyTraceability.quarticAccuracyBound_le_of_sample
#print axioms LossOnlyTraceability.native_erm_accurate_oversampled
#print axioms LossOnlyTraceability.clippedPowerMap_four_half_smul
#print axioms LossOnlyTraceability.populationQuarticRisk_dirac_smul
#print axioms LossOnlyTraceability.populationQuarticRisk_dirac_nonneg
#print axioms LossOnlyTraceability.exp_neg_069_le
#print axioms LossOnlyTraceability.slope_calibrated_limit_excess_ge
#print axioms LossOnlyTraceability.indepFun_of_flip_invariant
#print axioms LossOnlyTraceability.map_eq_map_neg_of_sign_swap
#print axioms LossOnlyTraceability.measurePreserving_not_fairBool
#print axioms LossOnlyTraceability.measurePreserving_flipBitAt
#print axioms LossOnlyTraceability.measurePreserving_superPairSwap
#print axioms LossOnlyTraceability.superPoint_superPairSwap
#print axioms LossOnlyTraceability.superBits_superPairSwap_self
#print axioms LossOnlyTraceability.trainingPoint_superPairSwap
#print axioms LossOnlyTraceability.superLearner_superPairSwap
#print axioms LossOnlyTraceability.nativeLossRelease_superPairSwap
#print axioms LossOnlyTraceability.nativeSelectorSign_superPairSwap
#print axioms LossOnlyTraceability.nativeSignedRelease_superPairSwap
#print axioms LossOnlyTraceability.nativeSignedRelease_indepFun_bit
#print axioms LossOnlyTraceability.nativeLossRelease_symmetric
#print axioms LossOnlyTraceability.pair_swap_symmetry
#print axioms LossOnlyTraceability.abs_logisticSlope_le_one
#print axioms LossOnlyTraceability.abs_logisticLoss_sub_le_global
#print axioms LossOnlyTraceability.logisticMargin_lipschitz_global
#print axioms LossOnlyTraceability.integrable_logisticLoss_global
#print axioms LossOnlyTraceability.populationPredictionRisk_lipschitz_global
#print axioms LossOnlyTraceability.lipschitzWith_populationPredictionRisk
#print axioms LossOnlyTraceability.continuous_populationQuarticRisk
#print axioms LossOnlyTraceability.quarticPotential_le_populationQuarticRisk
#print axioms LossOnlyTraceability.populationQuarticRisk_coercive
#print axioms LossOnlyTraceability.populationQuarticRisk_exists_minimizer
#print axioms LossOnlyTraceability.continuous_logisticSlope
#print axioms LossOnlyTraceability.continuous_logisticSampleGradient
#print axioms LossOnlyTraceability.logisticSampleGradient_norm_le_one
#print axioms LossOnlyTraceability.integrable_logisticSampleGradient
#print axioms LossOnlyTraceability.hasFDerivAt_populationPredictionRisk
#print axioms LossOnlyTraceability.hasGradientAt_populationQuarticRisk
#print axioms LossOnlyTraceability.populationQuarticGradient_zero_at_localMin
#print axioms LossOnlyTraceability.populationQuartic_residual_root
#print axioms LossOnlyTraceability.populationQuartic_localMin_unique
#print axioms LossOnlyTraceability.populationQuartic_localMin_norm_cubic
#print axioms LossOnlyTraceability.populationQuartic_localMin_norm_root
#print axioms LossOnlyTraceability.populationQuartic_localMin_norm_lt_one
#print axioms LossOnlyTraceability.populationQuartic_exists_unique_minimizer
#print axioms LossOnlyTraceability.populationQuartic_exists_feasible_minimizer
#print axioms LossOnlyTraceability.logisticSampleGradient_pairing_nonneg
#print axioms LossOnlyTraceability.populationLogisticGradient_monotonicity
#print axioms LossOnlyTraceability.populationLogisticGradient_zero_norm_le
#print axioms LossOnlyTraceability.integrable_logisticLoss_unitBall
#print axioms LossOnlyTraceability.populationQuarticRisk_lipschitz_unitBall
#print axioms LossOnlyTraceability.populationQuarticRisk_approximation
#print axioms LossOnlyTraceability.powerDualExponent_sub_one
#print axioms LossOnlyTraceability.powerDualExponent_sub_one_mul
#print axioms LossOnlyTraceability.one_lt_powerDualExponent
#print axioms LossOnlyTraceability.powerDualExponent_le_two
#print axioms LossOnlyTraceability.powerDualExponent_sub_one_mul_self
#print axioms LossOnlyTraceability.power_endpoint_add
#print axioms LossOnlyTraceability.power_endpoint_sub
#print axioms LossOnlyTraceability.mul_rpow_sub_two
#print axioms LossOnlyTraceability.sq_rpow_half
#print axioms LossOnlyTraceability.power_monotone_scalar
#print axioms LossOnlyTraceability.inner_powerGradient_sub_eq
#print axioms LossOnlyTraceability.inner_powerGradient_sub_ge_of_norm_le
#print axioms LossOnlyTraceability.inner_powerGradient_sub_ge
#print axioms LossOnlyTraceability.clippedPowerMap_zero
#print axioms LossOnlyTraceability.clippedPowerMap_eq_min
#print axioms LossOnlyTraceability.norm_clippedPowerMap_of_norm_le_one
#print axioms LossOnlyTraceability.norm_clippedPowerMap_of_one_lt
#print axioms LossOnlyTraceability.norm_clippedPowerMap_le_one
#print axioms LossOnlyTraceability.powerGradient_clippedPowerMap_of_norm_le_one
#print axioms LossOnlyTraceability.powerGradient_clippedPowerMap_of_one_lt
#print axioms LossOnlyTraceability.inner_sub_powerGradient_clippedPowerMap_le
#print axioms LossOnlyTraceability.inner_powerGradient_clippedPowerMap_le
#print axioms LossOnlyTraceability.inner_clippedPowerMap_sub_ge
#print axioms LossOnlyTraceability.norm_clippedPowerMap_sub_le
#print axioms LossOnlyTraceability.clippedPowerMap_injOn
#print axioms LossOnlyTraceability.norm_powerGradient
#print axioms LossOnlyTraceability.clippedPowerMap_powerGradient
#print axioms LossOnlyTraceability.powerLinearRisk_eq
#print axioms LossOnlyTraceability.isLeast_powerLinearRisk
#print axioms LossOnlyTraceability.sInf_powerLinearRisk
#print axioms LossOnlyTraceability.powerLinearRisk_clippedPowerMap_sub_eq
#print axioms LossOnlyTraceability.powerLinearRisk_clippedPowerMap_sub_le
#print axioms LossOnlyTraceability.measurable_clippedPowerMap
#print axioms LossOnlyTraceability.integral_powerLinearRisk_clippedPowerMap_average_sub_le
#print axioms LossOnlyTraceability.inner_sub_rpow_div_le_powerConjugate
#print axioms LossOnlyTraceability.powerConjugate_eq_inner_clippedPowerMap
#print axioms LossOnlyTraceability.isGreatest_powerConjugate
#print axioms LossOnlyTraceability.clippedPowerMap_le_objective
#print axioms LossOnlyTraceability.norm_midpoint_rpow_lt
#print axioms LossOnlyTraceability.eq_clippedPowerMap_of_objective_le
#print axioms LossOnlyTraceability.powerBregman_nonneg
#print axioms LossOnlyTraceability.powerBregman_le_inner
#print axioms LossOnlyTraceability.powerBregman_le_crude
#print axioms LossOnlyTraceability.hasFDerivAt_powerConjugate
#print axioms LossOnlyTraceability.powerBregman_le
#print axioms LossOnlyTraceability.sq_integral_le_mul_of_sq_le_mul
#print axioms LossOnlyTraceability.sq_signed_moment_le_noisy_information
#print axioms LossOnlyTraceability.fixed_law_information_lower_bound
#print axioms LossOnlyTraceability.prior_averaged_information_lower_bound
#print axioms LossOnlyTraceability.prior_averaged_information_lower_bound_div
#print axioms LossOnlyTraceability.gaussian_noise_standard_moments
#print axioms LossOnlyTraceability.prior_averaged_information_lower_bound_gaussian
#print axioms LossOnlyTraceability.PriorAverages.log_one_add_div_le_tangent
#print axioms LossOnlyTraceability.PriorAverages.integral_le_min_log
#print axioms LossOnlyTraceability.PriorAverages.integral_le_min_sqrt_log
#print axioms LossOnlyTraceability.PriorAverages.loss_tracing_tpr_of_moments
#print axioms LossOnlyTraceability.sq_rpow_of_nonneg
#print axioms LossOnlyTraceability.pow_rpow_of_nonneg
#print axioms LossOnlyTraceability.integral_priorCoord_pow_four_eq
#print axioms LossOnlyTraceability.integral_priorCoord_pow_four
#print axioms LossOnlyTraceability.integral_prior_coord
#print axioms LossOnlyTraceability.integral_prior_coord_sq
#print axioms LossOnlyTraceability.integral_prior_coord_pow_four
#print axioms LossOnlyTraceability.integral_prior_coord_sq_mul_sq
#print axioms LossOnlyTraceability.norm_priorMean_sq
#print axioms LossOnlyTraceability.norm_priorMean_eq_sqrt
#print axioms LossOnlyTraceability.continuous_norm_priorMean
#print axioms LossOnlyTraceability.memLp_two_of_continuous_prior
#print axioms LossOnlyTraceability.integrable_norm_priorMean_rpow
#print axioms LossOnlyTraceability.integral_prior_norm_priorMean_sq
#print axioms LossOnlyTraceability.integral_prior_norm_priorMean_pow_four
#print axioms LossOnlyTraceability.integral_prior_norm_priorMean_pow_four_le
#print axioms LossOnlyTraceability.integral_prior_norm_priorMean_pow_four_le_variance
#print axioms LossOnlyTraceability.integral_rpow_le_rpow_integral
#print axioms LossOnlyTraceability.integral_prior_norm_priorMean_rpow_concave
#print axioms LossOnlyTraceability.integral_prior_norm_priorMean_rpow_high
#print axioms LossOnlyTraceability.integral_prior_norm_priorMean_rpow_low
#print axioms LossOnlyTraceability.Privacy.integrable_comp_of_abs_le
#print axioms LossOnlyTraceability.Privacy.integrable_tail
#print axioms LossOnlyTraceability.Privacy.integral_le_of_dpBound
#print axioms LossOnlyTraceability.Privacy.integral_sub_le_of_dpBound
#print axioms LossOnlyTraceability.Privacy.test_advantage_le_of_dpBound
#print axioms LossOnlyTraceability.Privacy.signProductLaw_ae_mem_signCubeSet
#print axioms LossOnlyTraceability.Privacy.nativeLossRelease_ae_abs_le_osc
#print axioms LossOnlyTraceability.Privacy.abs_le_sq_div_add
#print axioms LossOnlyTraceability.Privacy.dp_audit_le_energy
#print axioms LossOnlyTraceability.Privacy.dp_budget_combination
#print axioms LossOnlyTraceability.Privacy.dp_signed_budget_le
#print axioms LossOnlyTraceability.Privacy.dp_impossibility_main_constants
#print axioms LossOnlyTraceability.Privacy.not_isDPLearner_main_constants
#print axioms LossOnlyTraceability.Privacy.dp_impossibility_lower_constant
#print axioms LossOnlyTraceability.Privacy.normalized_of_forall_c
#print axioms LossOnlyTraceability.Privacy.dp_normalized_budgets
#print axioms LossOnlyTraceability.Privacy.nativeEnergyBudget_pos
#print axioms LossOnlyTraceability.Privacy.dp_impossibility_normalized
#print axioms LossOnlyTraceability.Privacy.isDPLearner_const
#print axioms LossOnlyTraceability.Privacy.logisticLoss_osc_le
#print axioms LossOnlyTraceability.Privacy.dp_quartic_constants
#print axioms LossOnlyTraceability.Privacy.logisticUnitSlopeBound_le
#print axioms LossOnlyTraceability.Privacy.dp_quartic_512
#print axioms LossOnlyTraceability.Privacy.Neighbouring.symm
#print axioms LossOnlyTraceability.Privacy.IsDPLearner.on
#print axioms LossOnlyTraceability.Privacy.neighbouring_selectedSet_flip
#print axioms LossOnlyTraceability.Privacy.bitSign_flip
#print axioms LossOnlyTraceability.Privacy.abs_bitSign
#print axioms LossOnlyTraceability.Privacy.flipBitAt_flipBitAt
#print axioms LossOnlyTraceability.Privacy.integral_flipBitAt
#print axioms LossOnlyTraceability.Privacy.dp_pair_fixed_supersample
#print axioms LossOnlyTraceability.Privacy.abs_pairDiff_le
#print axioms LossOnlyTraceability.Privacy.dp_signed_release_le
#print axioms LossOnlyTraceability.hasFDerivAt_quadraticRegularizer
#print axioms LossOnlyTraceability.quadraticLogisticObjective_eq
#print axioms LossOnlyTraceability.hasGradientAt_quadraticLogisticObjective
#print axioms LossOnlyTraceability.quadraticLogisticGradient_zero_at_localMin
#print axioms LossOnlyTraceability.quadraticLogisticGradient_strong_monotonicity
#print axioms LossOnlyTraceability.quadraticLogistic_dist_le_gradient_sub
#print axioms LossOnlyTraceability.quadraticLogistic_residual_bound
#print axioms LossOnlyTraceability.quadraticLogistic_localMin_unique
#print axioms LossOnlyTraceability.quadraticRegularizer_le_quadraticLogisticObjective
#print axioms LossOnlyTraceability.quadraticRegularizer_coercive
#print axioms LossOnlyTraceability.quadraticLogisticObjective_coercive
#print axioms LossOnlyTraceability.continuous_quadraticLogisticObjective
#print axioms LossOnlyTraceability.quadraticLogisticObjective_exists_minimizer
#print axioms LossOnlyTraceability.quadraticLogistic_exists_unique_minimizer
#print axioms LossOnlyTraceability.quadraticLogistic_localMin_norm_le_half
#print axioms LossOnlyTraceability.empiricalQuadraticLogisticObjective_eq
#print axioms LossOnlyTraceability.empiricalQuadraticLogistic_exists_unique_minimizer
#print axioms LossOnlyTraceability.logisticGradient_zero_eq_average
#print axioms LossOnlyTraceability.norm_average_le_one
#print axioms LossOnlyTraceability.quadraticLogisticOptimizer_minimizes
#print axioms LossOnlyTraceability.quadraticLogisticOptimizer_localMin
#print axioms LossOnlyTraceability.empiricalQuadraticLogisticGradient_optimizer
#print axioms LossOnlyTraceability.quadraticLogisticOptimizer_residual
#print axioms LossOnlyTraceability.continuous_empiricalQuadraticLogisticGradient_sample
#print axioms LossOnlyTraceability.continuous_quadraticLogisticOptimizer
#print axioms LossOnlyTraceability.measurable_quadraticLogisticOptimizer
#print axioms LossOnlyTraceability.quadraticLogisticOptimizer_norm_le_average
#print axioms LossOnlyTraceability.quadraticLogisticOptimizer_norm_le_half
#print axioms LossOnlyTraceability.populationQuadraticLogisticRisk_eq
#print axioms LossOnlyTraceability.quadraticRegularizer_le_populationQuadraticLogisticRisk
#print axioms LossOnlyTraceability.populationQuadraticLogisticRisk_coercive
#print axioms LossOnlyTraceability.continuous_populationQuadraticLogisticRisk
#print axioms LossOnlyTraceability.populationQuadraticLogisticRisk_exists_minimizer
#print axioms LossOnlyTraceability.integrable_id_unitBall
#print axioms LossOnlyTraceability.populationLogisticGradient_zero_eq_mean
#print axioms LossOnlyTraceability.hasGradientAt_populationQuadraticLogisticRisk
#print axioms LossOnlyTraceability.populationQuadraticLogisticGradient_zero_at_localMin
#print axioms LossOnlyTraceability.populationQuadraticLogisticGradient_strong_monotonicity
#print axioms LossOnlyTraceability.populationQuadraticLogistic_dist_le_gradient_sub
#print axioms LossOnlyTraceability.populationQuadraticLogistic_residual_bound
#print axioms LossOnlyTraceability.populationQuadraticLogistic_localMin_unique
#print axioms LossOnlyTraceability.populationQuadraticLogistic_exists_unique_minimizer
#print axioms LossOnlyTraceability.populationQuadraticLogistic_localMin_norm_le_mean
#print axioms LossOnlyTraceability.norm_integral_id_le_one
#print axioms LossOnlyTraceability.populationQuadraticLogistic_localMin_norm_le_half
#print axioms LossOnlyTraceability.logisticHalfSlopeBound_nonneg
#print axioms LossOnlyTraceability.abs_logisticSlope_le_halfBound
#print axioms LossOnlyTraceability.abs_logisticSlope_sub_le
#print axioms LossOnlyTraceability.logisticSampleGradient_norm_le_halfBound
#print axioms LossOnlyTraceability.logisticSampleGradient_sub_norm_le
#print axioms LossOnlyTraceability.populationQuadratic_le_norm_sq
#print axioms LossOnlyTraceability.abs_populationQuadraticLogisticRisk_sub_zero_le
#print axioms LossOnlyTraceability.integrable_populationQuadraticLogisticRisk_comp
#print axioms LossOnlyTraceability.populationLogisticGradient_lipschitz
#print axioms LossOnlyTraceability.populationQuadraticLogisticGradient_lipschitz
#print axioms LossOnlyTraceability.populationQuadraticLogisticRisk_excess_le
#print axioms LossOnlyTraceability.quadraticLogisticOptimizer_sub_le_noise
#print axioms LossOnlyTraceability.integral_norm_logistic_centered_average_sq_le_half
#print axioms LossOnlyTraceability.integral_empiricalGradientNoise_sq_le_half
#print axioms LossOnlyTraceability.integral_empiricalGradientNoise_sq_le_at_quadraticLogistic_min
#print axioms LossOnlyTraceability.continuous_empiricalGradientNoise_sample_general
#print axioms LossOnlyTraceability.integrable_norm_empiricalGradientNoise_sq
#print axioms LossOnlyTraceability.ae_samples_unitBall_general
#print axioms LossOnlyTraceability.measurable_quadraticLogisticOptimizer_comp
#print axioms LossOnlyTraceability.ae_quadraticLogisticOptimizer_norm_le_half
#print axioms LossOnlyTraceability.integrable_quadraticLogisticOptimizer_populationRisk
#print axioms LossOnlyTraceability.bridge_accuracy_logistic_integrand
#print axioms LossOnlyTraceability.bridge_accuracy_logistic
#print axioms LossOnlyTraceability.bridge_accuracy_logistic_iid
#print axioms LossOnlyTraceability.bridge_accuracy_logistic_exists_population_minimizer
#print axioms LossOnlyTraceability.bridge_accuracy_numerical_allowance_logistic_integrand
#print axioms LossOnlyTraceability.bridge_accuracy_numerical_allowance_logistic
#print axioms LossOnlyTraceability.quartic_identity
#print axioms LossOnlyTraceability.quartic_remainder_identity
#print axioms LossOnlyTraceability.quartic_monotonicity
#print axioms LossOnlyTraceability.quartic_monotonicity_at_x
#print axioms LossOnlyTraceability.norm_populationLogisticGradient_le_one
#print axioms LossOnlyTraceability.norm_empiricalGradientNoise_le_two
#print axioms LossOnlyTraceability.half_rpow_third_lt_one
#print axioms LossOnlyTraceability.ae_samples_unitBall
#print axioms LossOnlyTraceability.continuous_empiricalGradientNoise_sample
#print axioms LossOnlyTraceability.measurable_norm_empiricalGradientNoise_comp
#print axioms LossOnlyTraceability.quartic_excess_risk_pathwise
#print axioms LossOnlyTraceability.memLp_norm_empiricalGradientNoise
#print axioms LossOnlyTraceability.memLp_norm_covarianceDiscrepancy
#print axioms LossOnlyTraceability.integrable_empiricalOptimizer_excess_risk
#print axioms LossOnlyTraceability.quartic_accuracy_expected_excess_risk_integrand
#print axioms LossOnlyTraceability.quartic_accuracy_expected_excess_risk
#print axioms LossOnlyTraceability.quartic_accuracy_expected_excess_risk_iid
#print axioms LossOnlyTraceability.quartic_accuracy_exists_population_minimizer
#print axioms LossOnlyTraceability.quartic_accuracy_minimizer_norm_bounds
#print axioms LossOnlyTraceability.quartic_accuracy_numerical_allowance
#print axioms LossOnlyTraceability.qc_endpoint_ratios_512
#print axioms LossOnlyTraceability.quarticBregman_identity
#print axioms LossOnlyTraceability.quarticBregman_nonneg
#print axioms LossOnlyTraceability.quarticBregman_add_reverse
#print axioms LossOnlyTraceability.quarticBregman_le_pairing
#print axioms LossOnlyTraceability.hasFDerivAt_quarticPotential
#print axioms LossOnlyTraceability.hasGradientAt_quarticPotential
#print axioms LossOnlyTraceability.gradient_zero_at_localMin
#print axioms LossOnlyTraceability.quartic_constants_class_nonempty
#print axioms LossOnlyTraceability.qc_lower_endpoint_eq
#print axioms LossOnlyTraceability.quartic_constants_bracket
#print axioms LossOnlyTraceability.quartic_constants_signed_pos
#print axioms LossOnlyTraceability.quartic_constants_schedule_bracket
#print axioms LossOnlyTraceability.quartic_constants_information_512
#print axioms LossOnlyTraceability.quartic_constants_corollary
#print axioms LossOnlyTraceability.quartic_constants_schedule_limits
#print axioms LossOnlyTraceability.qc_cube_rpow
#print axioms LossOnlyTraceability.qc_sharpRoot_scale
#print axioms LossOnlyTraceability.qc_sharpRoot_continuousAt
#print axioms LossOnlyTraceability.qc_eps_factor
#print axioms LossOnlyTraceability.qc_coeff_pos
#print axioms LossOnlyTraceability.qc_leadCoeff_rpow
#print axioms LossOnlyTraceability.qc_n_mul_eps_eq
#print axioms LossOnlyTraceability.qc_n_mul_eps_anti
#print axioms LossOnlyTraceability.qc_tendsto_natPow_neg
#print axioms LossOnlyTraceability.qc_factor_tendsto
#print axioms LossOnlyTraceability.qc_n_mul_eps_tendsto
#print axioms LossOnlyTraceability.qc_eps_tendsto_zero
#print axioms LossOnlyTraceability.qc_inv_n_mul_eps_tendsto
#print axioms LossOnlyTraceability.qc_n_mul_eps_bounds
#print axioms LossOnlyTraceability.qc_rpow_le_of_pow_le
#print axioms LossOnlyTraceability.qc_le_rpow_of_pow_le
#print axioms LossOnlyTraceability.qc_rpow_div_pow
#print axioms LossOnlyTraceability.qc_rpow_three_halves_two_thirds
#print axioms LossOnlyTraceability.qc_rpow_three_halves_four_thirds
#print axioms LossOnlyTraceability.qc_rpow_three_halves_one_third
#print axioms LossOnlyTraceability.qc_rpow_three_halves_sq
#print axioms LossOnlyTraceability.qc_weightedTailBound_le
#print axioms LossOnlyTraceability.qc_fourthFactor_anti
#print axioms LossOnlyTraceability.qc_alignment_mono
#print axioms LossOnlyTraceability.qc_sharpRoot_anti
#print axioms LossOnlyTraceability.qc_learnerScale_anti
#print axioms LossOnlyTraceability.qc_matrixConstants_anti
#print axioms LossOnlyTraceability.qc_energyScale_anti
#print axioms LossOnlyTraceability.qc_budgets_mono_dim
#print axioms LossOnlyTraceability.qc_weightedTail_le_lin
#print axioms LossOnlyTraceability.qc_lin_le_weightedTail
#print axioms LossOnlyTraceability.qc_prior_identities
#print axioms LossOnlyTraceability.qc_signed_lower_core
#print axioms LossOnlyTraceability.qc_signed_upper_core
#print axioms LossOnlyTraceability.qc_slope_pos
#print axioms LossOnlyTraceability.qc_c0_pos
#print axioms LossOnlyTraceability.qc_prior_eq
#print axioms LossOnlyTraceability.quarticConstantsPrior_pos
#print axioms LossOnlyTraceability.qc_prior_mul_tendsto
#print axioms LossOnlyTraceability.qc_prior_tendsto_zero
#print axioms LossOnlyTraceability.qc_sched_facts
#print axioms LossOnlyTraceability.qc_sched_energy
#print axioms LossOnlyTraceability.qc_sched_residual
#print axioms LossOnlyTraceability.qc_fourthFactor_tendsto
#print axioms LossOnlyTraceability.qc_alignment_ratio_tendsto
#print axioms LossOnlyTraceability.quartic_signed_constant_tendsto
#print axioms LossOnlyTraceability.qc_limitSlope_facts
#print axioms LossOnlyTraceability.qc_half_div_eq
#print axioms LossOnlyTraceability.qc_n_mul_eps_sq_tendsto
#print axioms LossOnlyTraceability.qc_root_scaled
#print axioms LossOnlyTraceability.qc_learnerScale_ratio_tendsto
#print axioms LossOnlyTraceability.quartic_energy_constant_tendsto
#print axioms LossOnlyTraceability.quartic_residual_constant_tendsto
#print axioms LossOnlyTraceability.qc_two_div_slope_bounds
#print axioms LossOnlyTraceability.quartic_limit_bounds
#print axioms LossOnlyTraceability.qc_cbrt_half_bounds
#print axioms LossOnlyTraceability.qc_sharpSlope_half
#print axioms LossOnlyTraceability.qc_exp_neg_cbrt_bounds
#print axioms LossOnlyTraceability.qc_optimizerSlope_bounds
#print axioms LossOnlyTraceability.qc_le_of_cube_le
#print axioms LossOnlyTraceability.qc_accuracy_coeff_bounds
#print axioms LossOnlyTraceability.qc_unitSlope_bounds
#print axioms LossOnlyTraceability.qc_log_one_sub_bounds
#print axioms LossOnlyTraceability.qc_log_sixty_one_bounds
#print axioms LossOnlyTraceability.qc_log_forty_bounds
#print axioms LossOnlyTraceability.qc_matrixEnergyK_bounds
#print axioms LossOnlyTraceability.qc_quarticAccuracyBound_eq
#print axioms LossOnlyTraceability.qc_natPow_neg_le
#print axioms LossOnlyTraceability.qc_le_natPow_neg
#print axioms LossOnlyTraceability.qc_eps_le
#print axioms LossOnlyTraceability.qc_le_eps
#print axioms LossOnlyTraceability.qc_eps_pos
#print axioms LossOnlyTraceability.qc_eps_anti
#print axioms LossOnlyTraceability.qc_quarticSignedBudget_eq
#print axioms LossOnlyTraceability.qc_signed_pos_range
#print axioms LossOnlyTraceability.qc_signed_lower_at
#print axioms LossOnlyTraceability.qc_signed_upper_at
#print axioms LossOnlyTraceability.qc_signed_pos_range_118_118
#print axioms LossOnlyTraceability.qc_signed_pos_range_119_119
#print axioms LossOnlyTraceability.qc_signed_pos_range_120_121
#print axioms LossOnlyTraceability.qc_signed_pos_range_122_124
#print axioms LossOnlyTraceability.qc_signed_pos_range_125_128
#print axioms LossOnlyTraceability.qc_signed_pos_range_129_135
#print axioms LossOnlyTraceability.qc_signed_pos_range_136_146
#print axioms LossOnlyTraceability.qc_signed_pos_range_147_164
#print axioms LossOnlyTraceability.qc_signed_pos_range_165_195
#print axioms LossOnlyTraceability.qc_signed_pos_range_196_250
#print axioms LossOnlyTraceability.qc_signed_pos_range_251_354
#print axioms LossOnlyTraceability.qc_signed_pos_range_355_565
#print axioms LossOnlyTraceability.qc_signed_pos_range_566_1029
#print axioms LossOnlyTraceability.qc_signed_pos_range_1030_2132
#print axioms LossOnlyTraceability.qc_signed_pos_range_2133_4096
#print axioms LossOnlyTraceability.qc_signed_pos_at_16384
#print axioms LossOnlyTraceability.qc_signed_pos_at_65536
#print axioms LossOnlyTraceability.qc_signed_pos_at_262144
#print axioms LossOnlyTraceability.qc_signed_pos_at_1048576
#print axioms LossOnlyTraceability.qc_signed_pos_schedule
#print axioms LossOnlyTraceability.qc_signed_neg_117
#print axioms LossOnlyTraceability.qc_ratio_512
#print axioms LossOnlyTraceability.qc_constants_512
#print axioms LossOnlyTraceability.qc_log_one_add_le
#print axioms LossOnlyTraceability.qc_information_512
#print axioms LossOnlyTraceability.qc_prior_ge_one_upto_20
#print axioms LossOnlyTraceability.qc_signed_neg_at_21
#print axioms LossOnlyTraceability.qc_signed_neg_at_22
#print axioms LossOnlyTraceability.qc_signed_neg_at_23
#print axioms LossOnlyTraceability.qc_signed_neg_at_24
#print axioms LossOnlyTraceability.qc_signed_neg_at_25
#print axioms LossOnlyTraceability.qc_signed_neg_at_26
#print axioms LossOnlyTraceability.qc_signed_neg_at_27
#print axioms LossOnlyTraceability.qc_signed_neg_at_28
#print axioms LossOnlyTraceability.qc_signed_neg_at_29
#print axioms LossOnlyTraceability.qc_signed_neg_at_30
#print axioms LossOnlyTraceability.qc_signed_neg_at_31
#print axioms LossOnlyTraceability.qc_signed_neg_at_32
#print axioms LossOnlyTraceability.qc_signed_neg_at_33
#print axioms LossOnlyTraceability.qc_signed_neg_at_34
#print axioms LossOnlyTraceability.qc_signed_neg_at_35
#print axioms LossOnlyTraceability.qc_signed_neg_at_36
#print axioms LossOnlyTraceability.qc_signed_neg_at_37
#print axioms LossOnlyTraceability.qc_signed_neg_at_38
#print axioms LossOnlyTraceability.qc_signed_neg_at_39
#print axioms LossOnlyTraceability.qc_signed_neg_at_40
#print axioms LossOnlyTraceability.qc_signed_neg_at_41
#print axioms LossOnlyTraceability.qc_signed_neg_at_42
#print axioms LossOnlyTraceability.qc_signed_neg_at_43
#print axioms LossOnlyTraceability.qc_signed_neg_at_44
#print axioms LossOnlyTraceability.qc_signed_neg_at_45
#print axioms LossOnlyTraceability.qc_signed_neg_at_46
#print axioms LossOnlyTraceability.qc_signed_neg_at_47
#print axioms LossOnlyTraceability.qc_signed_neg_at_48
#print axioms LossOnlyTraceability.qc_signed_neg_at_49
#print axioms LossOnlyTraceability.qc_signed_neg_at_50
#print axioms LossOnlyTraceability.qc_signed_neg_at_51
#print axioms LossOnlyTraceability.qc_signed_neg_at_52
#print axioms LossOnlyTraceability.qc_signed_neg_at_53
#print axioms LossOnlyTraceability.qc_signed_neg_at_54
#print axioms LossOnlyTraceability.qc_signed_neg_at_55
#print axioms LossOnlyTraceability.qc_signed_neg_at_56
#print axioms LossOnlyTraceability.qc_signed_neg_at_57
#print axioms LossOnlyTraceability.qc_signed_neg_at_58
#print axioms LossOnlyTraceability.qc_signed_neg_at_59
#print axioms LossOnlyTraceability.qc_signed_neg_at_60
#print axioms LossOnlyTraceability.qc_signed_neg_at_61
#print axioms LossOnlyTraceability.qc_signed_neg_at_62
#print axioms LossOnlyTraceability.qc_signed_neg_at_63
#print axioms LossOnlyTraceability.qc_signed_neg_at_64
#print axioms LossOnlyTraceability.qc_signed_neg_at_65
#print axioms LossOnlyTraceability.qc_signed_neg_at_66
#print axioms LossOnlyTraceability.qc_signed_neg_at_67
#print axioms LossOnlyTraceability.qc_signed_neg_at_68
#print axioms LossOnlyTraceability.qc_signed_neg_at_69
#print axioms LossOnlyTraceability.qc_signed_neg_at_70
#print axioms LossOnlyTraceability.qc_signed_neg_at_71
#print axioms LossOnlyTraceability.qc_signed_neg_at_72
#print axioms LossOnlyTraceability.qc_signed_neg_at_73
#print axioms LossOnlyTraceability.qc_signed_neg_at_74
#print axioms LossOnlyTraceability.qc_signed_neg_at_75
#print axioms LossOnlyTraceability.qc_signed_neg_at_76
#print axioms LossOnlyTraceability.qc_signed_neg_at_77
#print axioms LossOnlyTraceability.qc_signed_neg_at_78
#print axioms LossOnlyTraceability.qc_signed_neg_at_79
#print axioms LossOnlyTraceability.qc_signed_neg_at_80
#print axioms LossOnlyTraceability.qc_signed_neg_at_81
#print axioms LossOnlyTraceability.qc_signed_neg_at_82
#print axioms LossOnlyTraceability.qc_signed_neg_at_83
#print axioms LossOnlyTraceability.qc_signed_neg_at_84
#print axioms LossOnlyTraceability.qc_signed_neg_at_85
#print axioms LossOnlyTraceability.qc_signed_neg_at_86
#print axioms LossOnlyTraceability.qc_signed_neg_at_87
#print axioms LossOnlyTraceability.qc_signed_neg_at_88
#print axioms LossOnlyTraceability.qc_signed_neg_at_89
#print axioms LossOnlyTraceability.qc_signed_neg_at_90
#print axioms LossOnlyTraceability.qc_signed_neg_at_91
#print axioms LossOnlyTraceability.qc_signed_neg_at_92
#print axioms LossOnlyTraceability.qc_signed_neg_at_93
#print axioms LossOnlyTraceability.qc_signed_neg_at_94
#print axioms LossOnlyTraceability.qc_signed_neg_at_95
#print axioms LossOnlyTraceability.qc_signed_neg_at_96
#print axioms LossOnlyTraceability.qc_signed_neg_at_97
#print axioms LossOnlyTraceability.qc_signed_neg_at_98
#print axioms LossOnlyTraceability.qc_signed_neg_at_99
#print axioms LossOnlyTraceability.qc_signed_neg_at_100
#print axioms LossOnlyTraceability.qc_signed_neg_at_101
#print axioms LossOnlyTraceability.qc_signed_neg_at_102
#print axioms LossOnlyTraceability.qc_signed_neg_at_103
#print axioms LossOnlyTraceability.qc_signed_neg_at_104
#print axioms LossOnlyTraceability.qc_signed_neg_at_105
#print axioms LossOnlyTraceability.qc_signed_neg_at_106
#print axioms LossOnlyTraceability.qc_signed_neg_at_107
#print axioms LossOnlyTraceability.qc_signed_neg_at_108
#print axioms LossOnlyTraceability.qc_signed_neg_at_109
#print axioms LossOnlyTraceability.qc_signed_neg_at_110
#print axioms LossOnlyTraceability.qc_signed_neg_at_111
#print axioms LossOnlyTraceability.qc_signed_neg_at_112
#print axioms LossOnlyTraceability.qc_signed_neg_at_113
#print axioms LossOnlyTraceability.qc_signed_neg_at_114
#print axioms LossOnlyTraceability.qc_signed_neg_at_115
#print axioms LossOnlyTraceability.qc_signed_neg_at_116
#print axioms LossOnlyTraceability.qc_signed_neg_range_21_117
#print axioms LossOnlyTraceability.qc_first_positive_118
#print axioms LossOnlyTraceability.quarticPairRelease_signed_eq
#print axioms LossOnlyTraceability.boundary_points_norm_le_one
#print axioms LossOnlyTraceability.boundary_quarticLearner_norm_le_one
#print axioms LossOnlyTraceability.measurable_boundary_quarticLearner
#print axioms LossOnlyTraceability.integrable_inner_of_ae_norm_le_one
#print axioms LossOnlyTraceability.integral_ghost_inner_quarticLearner_zero
#print axioms LossOnlyTraceability.sum_training_inner_quarticLearner
#print axioms LossOnlyTraceability.quarticPairRelease_signed_moment
#print axioms LossOnlyTraceability.quarticPairRelease_abs_le_two
#print axioms LossOnlyTraceability.measurable_quarticPairRelease_coord
#print axioms LossOnlyTraceability.weightedTailBound_one_rpow
#print axioms LossOnlyTraceability.quarticPairRelease_energy_bound
#print axioms LossOnlyTraceability.quarticPairRelease_energy_constant_le
#print axioms LossOnlyTraceability.boundary_noise_coord_law
#print axioms LossOnlyTraceability.signed_moment_constant_sq
#print axioms LossOnlyTraceability.quarticPairRelease_information_lower
#print axioms LossOnlyTraceability.boundary_separation_constant
#print axioms LossOnlyTraceability.boundary_release_separation
#print axioms LossOnlyTraceability.norm_quarticReleaseMap
#print axioms LossOnlyTraceability.inner_quarticReleaseMap
#print axioms LossOnlyTraceability.norm_sq_quarticReleaseMap
#print axioms LossOnlyTraceability.norm_quarticReleaseMap_le_one
#print axioms LossOnlyTraceability.IsSignProductLaw.ae_norm_trainingAverage_le_one
#print axioms LossOnlyTraceability.IsSignProductLaw.integral_norm_trainingAverage_sq_zero
#print axioms LossOnlyTraceability.IsSignProductLaw.integral_norm_trainingAverage_pow_four_le
#print axioms LossOnlyTraceability.holderConjugate_four_thirds_four
#print axioms LossOnlyTraceability.holderConjugate_three_three_halves
#print axioms LossOnlyTraceability.IsSignProductLaw.signed_moment_lower_zero
#print axioms LossOnlyTraceability.IsSignProductLaw.integral_norm_trainingAverage_two_thirds_le
#print axioms LossOnlyTraceability.quarticMap_norm_le_one
#print axioms LossOnlyTraceability.quarticPotential_lipschitz_unitBall
#print axioms LossOnlyTraceability.quartic_radial_scalar_bound
#print axioms LossOnlyTraceability.maskRadius_nonneg
#print axioms LossOnlyTraceability.cubeAverage_maskRadius_var
#print axioms LossOnlyTraceability.bridgeU4_sub_sq_nonneg
#print axioms LossOnlyTraceability.quartic_radial_rms
#print axioms LossOnlyTraceability.bridge_diff_release_rms
#print axioms LossOnlyTraceability.quartic_radial_release_rms
#print axioms LossOnlyTraceability.quarticMap_smul
#print axioms LossOnlyTraceability.quartic_rpow_third_cube
#print axioms LossOnlyTraceability.quartic_rpow_neg_third_cube
#print axioms LossOnlyTraceability.maskMean_eq_zero_of_maskRadius_eq_zero
#print axioms LossOnlyTraceability.quarticMap_quarticRadialParam
#print axioms LossOnlyTraceability.norm_quarticRadialParam
#print axioms LossOnlyTraceability.quartic_link_tail_norm
#print axioms LossOnlyTraceability.quartic_training_error_eq
#print axioms LossOnlyTraceability.quarticDTheta_nonneg
#print axioms LossOnlyTraceability.quartic_training_param_error
#print axioms LossOnlyTraceability.bridgeFourthRoot_le_of_le_pow_four
#print axioms LossOnlyTraceability.quartic_row_fourthRoot_le
#print axioms LossOnlyTraceability.quartic_training_release_rms
#print axioms LossOnlyTraceability.quartic_nonlinear_release_rms
#print axioms LossOnlyTraceability.quartic_remainder_pointwise
#print axioms LossOnlyTraceability.quartic_remainder_sum_nonneg
#print axioms LossOnlyTraceability.quartic_remainder_proposition
#print axioms LossOnlyTraceability.quartic_remainder_proposition_logistic
#print axioms LossOnlyTraceability.mutualInfo_le_log_card_of_uniform
#print axioms LossOnlyTraceability.mutualInfo_gaussianChannel_le_maxEntropy
#print axioms LossOnlyTraceability.sum_uniform_weights
#print axioms LossOnlyTraceability.bridge_native_sandwich
#print axioms LossOnlyTraceability.quartic_affine_release_signForm
#print axioms LossOnlyTraceability.cubeAverage_finsetSum
#print axioms LossOnlyTraceability.quartic_affine_budget_frobenius
#print axioms LossOnlyTraceability.sum_uniform_comp_maskIndexEquiv
#print axioms LossOnlyTraceability.log_card_masks
#print axioms LossOnlyTraceability.quartic_transcript_comparison
#print axioms LossOnlyTraceability.uniformIndexMeasure_singleton
#print axioms LossOnlyTraceability.isProbabilityMeasure_uniformIndexMeasure
#print axioms LossOnlyTraceability.exists_uniform_channel_realization
#print axioms LossOnlyTraceability.gaussianChannelInfo_linear_ge_inverse
#print axioms LossOnlyTraceability.gaussianChannelInfo_linear_le_logDet
#print axioms LossOnlyTraceability.gaussianChannelInfo_linear_bracket
#print axioms LossOnlyTraceability.strong_jointbracket
#print axioms LossOnlyTraceability.linear_channel_budget_frobenius
#print axioms LossOnlyTraceability.bridge_native_sandwich_linear
#print axioms LossOnlyTraceability.maskRadius_ge_of_gram
#print axioms LossOnlyTraceability.bridgeU2_pos_of_gram
#print axioms LossOnlyTraceability.quarticAffineRelease_eq_linearChannelMean
#print axioms LossOnlyTraceability.quartic_transcript_comparison_complete
#print axioms LossOnlyTraceability.quartic_transcript_comparison_logistic_complete
#print axioms LossOnlyTraceability.quartic_transcript_comparison_logistic_exact
#print axioms LossOnlyTraceability.rotateCoords_unrotateCoords
#print axioms LossOnlyTraceability.unrotateCoords_rotateCoords
#print axioms LossOnlyTraceability.measurable_rotateCoords
#print axioms LossOnlyTraceability.measurable_unrotateCoords
#print axioms LossOnlyTraceability.map_pi_gaussianReal_rotate
#print axioms LossOnlyTraceability.exists_orthogonal_diagonalization
#print axioms LossOnlyTraceability.orthogonal_cols
#print axioms LossOnlyTraceability.orthogonal_rows
#print axioms LossOnlyTraceability.orthogonal_diag_entry
#print axioms LossOnlyTraceability.det_one_add_smul_of_diag
#print axioms LossOnlyTraceability.mutualInfo_linear_le_logDet
#print axioms LossOnlyTraceability.map_pi_gaussianReal_sum_mul
#print axioms LossOnlyTraceability.log_one_add_exp_mem
#print axioms LossOnlyTraceability.integrable_log_one_add_exp_cBin
#print axioms LossOnlyTraceability.log_two_mul_cBin
#print axioms LossOnlyTraceability.tilt_sub_log_two_point
#print axioms LossOnlyTraceability.gaussianTilt_sub_two_point
#print axioms LossOnlyTraceability.binary_tilt_integral_eq_cBin
#print axioms LossOnlyTraceability.flipBit_involutive
#print axioms LossOnlyTraceability.sum_comp_flipBit
#print axioms LossOnlyTraceability.prefixMass_zero
#print axioms LossOnlyTraceability.prefixMass_full
#print axioms LossOnlyTraceability.prefixMass_pos
#print axioms LossOnlyTraceability.prefixMass_flipBit
#print axioms LossOnlyTraceability.prefixMass_succ_add
#print axioms LossOnlyTraceability.sum_log_prefixMass
#print axioms LossOnlyTraceability.gibbs_prefix_step
#print axioms LossOnlyTraceability.han_cube
#print axioms LossOnlyTraceability.ofReal_uniform_mask_weight
#print axioms LossOnlyTraceability.measurePreserving_maskBits
#print axioms LossOnlyTraceability.jointLaw_comp_channel
#print axioms LossOnlyTraceability.measurable_inverseRowStatistic
#print axioms LossOnlyTraceability.map_const_fin_one
#print axioms LossOnlyTraceability.map_inverse_row_statistic
#print axioms LossOnlyTraceability.gaussianChannelInfo_two_point
#print axioms LossOnlyTraceability.mutualInfo_inverse_row
#print axioms LossOnlyTraceability.mutualInfo_linear_ge_inverse
#print axioms LossOnlyTraceability.rademacherSign_not
#print axioms LossOnlyTraceability.linearChannelMean_flipBit
#print axioms LossOnlyTraceability.genie_term_eq_cBin
#print axioms LossOnlyTraceability.integrable_log_two_point
#print axioms LossOnlyTraceability.log_uniform_mask_weight
#print axioms LossOnlyTraceability.genie_pointwise
#print axioms LossOnlyTraceability.gaussianChannelInfo_linear_le_genie
#print axioms LossOnlyTraceability.qc_eps_117_enclosure
#print axioms LossOnlyTraceability.qc_eps_118_enclosure
#print axioms LossOnlyTraceability.qc_sign_change_117_118
#print axioms LossOnlyTraceability.quartic_solver_accuracy_endpoint_perturbation
#print axioms LossOnlyTraceability.quartic_solver_accuracy_maximum_location
#print axioms LossOnlyTraceability.quarticSolverLowerEndpoint_exact
#print axioms LossOnlyTraceability.quarticSolverUpperEndpoint_exact
#print axioms LossOnlyTraceability.solverInterval_exp_mono
#print axioms LossOnlyTraceability.solverInterval_quarticRoot
#print axioms LossOnlyTraceability.solverInterval_stable
#print axioms LossOnlyTraceability.solverInterval_stable_zero
#print axioms LossOnlyTraceability.solverInterval_change_lt
#print axioms LossOnlyTraceability.solverInterval_change_gt
#print axioms LossOnlyTraceability.solver_accuracy_coefficients
#print axioms LossOnlyTraceability.solverInterval_const
#print axioms LossOnlyTraceability.solverInterval_weaken
#print axioms LossOnlyTraceability.solverInterval_add
#print axioms LossOnlyTraceability.solverInterval_sub
#print axioms LossOnlyTraceability.solverInterval_mul
#print axioms LossOnlyTraceability.solverInterval_div
#print axioms LossOnlyTraceability.solverInterval_inv
#print axioms LossOnlyTraceability.solverInterval_pow
#print axioms LossOnlyTraceability.solverInterval_min
#print axioms LossOnlyTraceability.solverInterval_max
#print axioms LossOnlyTraceability.solverInterval_rpow
#print axioms LossOnlyTraceability.solverInterval_sqrt
#print axioms LossOnlyTraceability.solverInterval_exp
#print axioms LossOnlyTraceability.solverInterval_log
#print axioms LossOnlyTraceability.solver_row_certificate_1024
#print axioms LossOnlyTraceability.solver_endpoints_1024
#print axioms LossOnlyTraceability.solver_endpoint_changes_1024
#print axioms LossOnlyTraceability.solver_row_certificate_1048576
#print axioms LossOnlyTraceability.solver_endpoints_1048576
#print axioms LossOnlyTraceability.solver_endpoint_changes_1048576
#print axioms LossOnlyTraceability.solver_row_certificate_128
#print axioms LossOnlyTraceability.solver_endpoints_128
#print axioms LossOnlyTraceability.solver_endpoint_changes_128
#print axioms LossOnlyTraceability.solver_row_certificate_16384
#print axioms LossOnlyTraceability.solver_endpoints_16384
#print axioms LossOnlyTraceability.solver_endpoint_changes_16384
#print axioms LossOnlyTraceability.solver_row_certificate_256
#print axioms LossOnlyTraceability.solver_endpoints_256
#print axioms LossOnlyTraceability.solver_endpoint_changes_256
#print axioms LossOnlyTraceability.solver_row_certificate_262144
#print axioms LossOnlyTraceability.solver_endpoints_262144
#print axioms LossOnlyTraceability.solver_endpoint_changes_262144
#print axioms LossOnlyTraceability.solver_row_certificate_32
#print axioms LossOnlyTraceability.solver_endpoints_32
#print axioms LossOnlyTraceability.solver_endpoint_changes_32
#print axioms LossOnlyTraceability.solver_zero_endpoints_32
#print axioms LossOnlyTraceability.solver_row_certificate_4096
#print axioms LossOnlyTraceability.solver_endpoints_4096
#print axioms LossOnlyTraceability.solver_endpoint_changes_4096
#print axioms LossOnlyTraceability.solver_row_certificate_512
#print axioms LossOnlyTraceability.solver_endpoints_512
#print axioms LossOnlyTraceability.solver_endpoint_changes_512
#print axioms LossOnlyTraceability.solver_row_certificate_64
#print axioms LossOnlyTraceability.solver_endpoints_64
#print axioms LossOnlyTraceability.solver_endpoint_changes_64
#print axioms LossOnlyTraceability.solver_zero_endpoints_64
#print axioms LossOnlyTraceability.solver_row_certificate_65536
#print axioms LossOnlyTraceability.solver_endpoints_65536
#print axioms LossOnlyTraceability.solver_endpoint_changes_65536
#print axioms LossOnlyTraceability.randomized_quadratic_energy_of_tail
#print axioms LossOnlyTraceability.randomized_proper_quadratic_energy_of_tail
#print axioms LossOnlyTraceability.rankOneFeature_norm_sq
#print axioms LossOnlyTraceability.rankOneFeature_norm_le_one
#print axioms LossOnlyTraceability.continuous_rankOneFeature
#print axioms LossOnlyTraceability.rankOneFeature_norm
#print axioms LossOnlyTraceability.rankOneFeature_inner
#print axioms LossOnlyTraceability.rankOneFeature_pairing_bound
#print axioms LossOnlyTraceability.abs_le_sqrt_of_sq_le
#print axioms LossOnlyTraceability.memLp_signOfBit
#print axioms LossOnlyTraceability.integral_signOfBit_sq
#print axioms LossOnlyTraceability.integrable_mul_of_memLp_two
#print axioms LossOnlyTraceability.sq_sum_integral_mul_le
#print axioms LossOnlyTraceability.sum_integral_sub_sq_le
#print axioms LossOnlyTraceability.sq_sum_le_of_coordinate_bounds
#print axioms LossOnlyTraceability.reconstruction_converse
#print axioms LossOnlyTraceability.reconstruction_converse_div
#print axioms LossOnlyTraceability.memLp_error_of_lintegral_le
#print axioms LossOnlyTraceability.sq_reconstruction_signed_le
#print axioms LossOnlyTraceability.reconstructionLowerConstant_pos
#print axioms LossOnlyTraceability.reconstructionLeakConstant_pos
#print axioms LossOnlyTraceability.reconstruction_lower_algebra
#print axioms LossOnlyTraceability.native_reconstruction_channel
#print axioms LossOnlyTraceability.reconstruction_distortion_lower
#print axioms LossOnlyTraceability.measurePreserving_superSeedSwap
#print axioms LossOnlyTraceability.measurable_seedRelease
#print axioms LossOnlyTraceability.measurable_copyDecoder
#print axioms LossOnlyTraceability.measurable_copyResidual
#print axioms LossOnlyTraceability.copyResidual_superSwap
#print axioms LossOnlyTraceability.ofReal_sum_sub_sq_le
#print axioms LossOnlyTraceability.copyRowResidual_superSeedSwap
#print axioms LossOnlyTraceability.copyRowResidual_superSwap
#print axioms LossOnlyTraceability.copy_residual_lintegral_eq
#print axioms LossOnlyTraceability.condMutualInfo_superNoiseSeed_eq_zero
#print axioms LossOnlyTraceability.copy_decoder_error_le
#print axioms LossOnlyTraceability.reconstruction_distortion_upper
#print axioms LossOnlyTraceability.general_release_distortion
#print axioms LossOnlyTraceability.general_release_distortion_little_o
#print axioms LossOnlyTraceability.mutualInfo_comp_measurable
#print axioms LossOnlyTraceability.directionInfo_comp_measurable
#print axioms LossOnlyTraceability.measurable_negData
#print axioms LossOnlyTraceability.measurable_superNeg
#print axioms LossOnlyTraceability.pi_map_negData
#print axioms LossOnlyTraceability.superMeasure_map_superNeg
#print axioms LossOnlyTraceability.signCoordLaw_map_neg
#print axioms LossOnlyTraceability.signProductLaw_map_neg
#print axioms LossOnlyTraceability.superLearner_reflectLearner
#print axioms LossOnlyTraceability.nativeReleaseVector_reflect
#print axioms LossOnlyTraceability.nativeNoisyInformation_reflect
#print axioms LossOnlyTraceability.nativeWorstInformation_reflect
#print axioms LossOnlyTraceability.nativePopulationObjective_reflect
#print axioms LossOnlyTraceability.prod_map_negSampleEquiv
#print axioms LossOnlyTraceability.reflectLearner_mem_nativeAccurateLearners
#print axioms LossOnlyTraceability.nativeLinkClass_reflect_of_pos_slope
#print axioms LossOnlyTraceability.native_loss_information_law_reflected
#print axioms LossOnlyTraceability.native_loss_information_law_nonzero_slope
#print axioms LossOnlyTraceability.native_loss_information_law_infimum_reflected
#print axioms LossOnlyTraceability.betaLikeDensity_neg
#print axioms LossOnlyTraceability.priorCoord_map_neg
#print axioms LossOnlyTraceability.prior_map_neg
#print axioms LossOnlyTraceability.integral_prior_comp_neg
#print axioms LossOnlyTraceability.main_information_prior_averaged_reflected
#print axioms LossOnlyTraceability.NativeRegularizerClass.mono
#print axioms LossOnlyTraceability.NativeRegularizerClass.differentiableAt_of_norm_le_one
#print axioms LossOnlyTraceability.gradient_const_mul_of_differentiableAt
#print axioms LossOnlyTraceability.NativeRegularizerClass.const_mul
#print axioms LossOnlyTraceability.NativeRegularizerClass.const_mul_uniform
#print axioms LossOnlyTraceability.native_loss_information_law_scaled
#print axioms LossOnlyTraceability.repetitionMeanDirection_apply
#print axioms LossOnlyTraceability.norm_repetitionMeanDirection
#print axioms LossOnlyTraceability.exists_repetitionBasis
#print axioms LossOnlyTraceability.repetitionBasis_zero
#print axioms LossOnlyTraceability.stdGaussian_map_repetitionRotation
#print axioms LossOnlyTraceability.rotatedGaussian_law
#print axioms LossOnlyTraceability.iIndepFun_rotatedGaussian
#print axioms LossOnlyTraceability.repetitionRotation_const
#print axioms LossOnlyTraceability.repetitionRotation_measurePreserving
#print axioms LossOnlyTraceability.headContrasts_measurePreserving
#print axioms LossOnlyTraceability.pi_headContrasts_measurePreserving
#print axioms LossOnlyTraceability.repeatedNoise_measurePreserving
#print axioms LossOnlyTraceability.condMutualInfo_comp_measurableEquiv
#print axioms LossOnlyTraceability.condMutualInfo_prod_indep_right
#print axioms LossOnlyTraceability.releaseInfos_prod_indep
#print axioms LossOnlyTraceability.releaseInfos_comp_measurableEquiv
#print axioms LossOnlyTraceability.releaseInfos_const_mul
#print axioms LossOnlyTraceability.repetition_effective_noise
#print axioms LossOnlyTraceability.repeatedGaussianTranscript_eq_signal_add_noise
#print axioms LossOnlyTraceability.measurable_repeatedGaussianNoise
#print axioms LossOnlyTraceability.repeatedGaussian_base_noise_joint_law
#print axioms LossOnlyTraceability.repeatedGaussianNoise_law
#print axioms LossOnlyTraceability.repeatedGaussianBase_law
#print axioms LossOnlyTraceability.repeatedGaussianBase_indep_noise
#print axioms LossOnlyTraceability.repeatedGaussian_information_equivalence
#print axioms LossOnlyTraceability.quartic_pairing_le_residual
#print axioms LossOnlyTraceability.quartic_residual_cubic
#print axioms LossOnlyTraceability.quartic_residual_weighted
#print axioms LossOnlyTraceability.quartic_residual_root
#print axioms LossOnlyTraceability.quartic_residual_div
#print axioms LossOnlyTraceability.quartic_residual_min
#print axioms LossOnlyTraceability.RidgeERM.measurable_ridgeRef
#print axioms LossOnlyTraceability.RidgeERM.ridge_release_eq
#print axioms LossOnlyTraceability.RidgeERM.ridgeRef_eq_restSum
#print axioms LossOnlyTraceability.RidgeERM.indepFun_bits_data
#print axioms LossOnlyTraceability.RidgeERM.measurable_signFun
#print axioms LossOnlyTraceability.RidgeERM.integral_sign_mul_data
#print axioms LossOnlyTraceability.RidgeERM.integral_sign_mul_sign_mul_data
#print axioms LossOnlyTraceability.RidgeERM.measurable_pairInner
#print axioms LossOnlyTraceability.RidgeERM.pairInner_superData
#print axioms LossOnlyTraceability.RidgeERM.ae_ridge_bounds
#print axioms LossOnlyTraceability.RidgeERM.integrable_of_ae_abs_le
#print axioms LossOnlyTraceability.RidgeERM.ridge_pair_moments
#print axioms LossOnlyTraceability.RidgeERM.integral_signOfBit_mul_side_eq_zero
#print axioms LossOnlyTraceability.RidgeERM.sq_signed_le_centred_strong
#print axioms LossOnlyTraceability.RidgeERM.two_log_two_mul_sq_mul_releaseInfoS_le
#print axioms LossOnlyTraceability.RidgeERM.nativeResidual_nonneg
#print axioms LossOnlyTraceability.RidgeERM.native_lemmaE_facts
#print axioms LossOnlyTraceability.RidgeERM.native_signed_sq_le_centred
#print axioms LossOnlyTraceability.RidgeERM.native_strong_information_residual_le
#print axioms LossOnlyTraceability.RidgeERM.native_certificate_sandwich
#print axioms LossOnlyTraceability.RidgeERM.abs_gen_le_centredCertificate
#print axioms LossOnlyTraceability.RidgeERM.centredCertificate_sq_le
#print axioms LossOnlyTraceability.RidgeERM.two_inner_smul_sub_smul_eq
#print axioms LossOnlyTraceability.RidgeERM.inner_clippedPowerMap_sub_le_sq
#print axioms LossOnlyTraceability.RidgeERM.nativeGen_neg_eq
#print axioms LossOnlyTraceability.RidgeERM.power_gen_eq
#print axioms LossOnlyTraceability.RidgeERM.integral_inner_trainingAverage_sub_mean
#print axioms LossOnlyTraceability.RidgeERM.power_gen_bounds
#print axioms LossOnlyTraceability.RidgeERM.powerLearnerMap_erm
#print axioms LossOnlyTraceability.RidgeERM.ridge_prior_direction_bounds
#print axioms LossOnlyTraceability.RidgeERM.ridge_prior_tight_of_ge
#print axioms LossOnlyTraceability.RidgeERM.ridge_prior_loose_of_le
#print axioms LossOnlyTraceability.RidgeERM.ridge_prior_zero_noise_factor_two
#print axioms LossOnlyTraceability.RidgeERM.ridge_centred_certificate_tight
#print axioms LossOnlyTraceability.RidgeERM.ridge_certificate_chain
#print axioms LossOnlyTraceability.RidgeERM.sqrt_div_thirtyTwo_decimal
#print axioms LossOnlyTraceability.RidgeERM.le_of_le_two_log_two_mul
#print axioms LossOnlyTraceability.RidgeERM.ridge_prior_loose_thirtyTwo
#print axioms LossOnlyTraceability.RidgeERM.ridge_strong_information_zero_noise_decimal
#print axioms LossOnlyTraceability.RidgeERM.ridge_strong_information_small_noise_decimal
#print axioms LossOnlyTraceability.RidgeERM.ridge_strong_information_zero_law_decimal
#print axioms LossOnlyTraceability.RidgeERM.ridge_good_event_prob
#print axioms LossOnlyTraceability.RidgeERM.ridge_prior_gen_eq
#print axioms LossOnlyTraceability.RidgeERM.ridge_prior_infoFree_loose
#print axioms LossOnlyTraceability.RidgeERM.measurable_ridgeLearner
#print axioms LossOnlyTraceability.RidgeERM.ridgeLearner_norm_le
#print axioms LossOnlyTraceability.RidgeERM.ridgeRef_memLp
#print axioms LossOnlyTraceability.RidgeERM.ridge_signed_eq
#print axioms LossOnlyTraceability.RidgeERM.ridge_gen_eq
#print axioms LossOnlyTraceability.RidgeERM.ridge_pair_residual_le
#print axioms LossOnlyTraceability.RidgeERM.ridge_residual_le
#print axioms LossOnlyTraceability.RidgeERM.ridge_energy_sub_residual
#print axioms LossOnlyTraceability.RidgeERM.ridge_energy_gap_bounds
#print axioms LossOnlyTraceability.RidgeERM.ridge_certificate_pointwise
#print axioms LossOnlyTraceability.RidgeERM.ridge_zero_law_tight
#print axioms LossOnlyTraceability.RidgeERM.integral_inner_sq_of_indepFun
#print axioms LossOnlyTraceability.RidgeERM.priorMean_sq_apply
#print axioms LossOnlyTraceability.RidgeERM.sum_priorMean_sq
#print axioms LossOnlyTraceability.RidgeERM.ae_superPoint_of_ae
#print axioms LossOnlyTraceability.RidgeERM.integral_superPoint_comp
#print axioms LossOnlyTraceability.RidgeERM.ae_superPoint_facts
#print axioms LossOnlyTraceability.RidgeERM.measurable_superCoord
#print axioms LossOnlyTraceability.RidgeERM.integral_superCoord
#print axioms LossOnlyTraceability.RidgeERM.integral_superCoord_mul
#print axioms LossOnlyTraceability.RidgeERM.integrable_superCoord_mul
#print axioms LossOnlyTraceability.RidgeERM.integral_pairDiff_coord_mul
#print axioms LossOnlyTraceability.RidgeERM.measurable_pairDiff
#print axioms LossOnlyTraceability.RidgeERM.pairDiff_apply
#print axioms LossOnlyTraceability.RidgeERM.ae_pairDiff_coord_le
#print axioms LossOnlyTraceability.RidgeERM.integral_norm_pairDiff_sq
#print axioms LossOnlyTraceability.RidgeERM.integral_inner_pairDiff_sq
#print axioms LossOnlyTraceability.RidgeERM.sum_sum_ite_eq_const
#print axioms LossOnlyTraceability.RidgeERM.filter_snd_eq
#print axioms LossOnlyTraceability.RidgeERM.card_filter_snd_ne
#print axioms LossOnlyTraceability.RidgeERM.integral_norm_pairDiff_pow_four_le
#print axioms LossOnlyTraceability.RidgeERM.measurable_restSum
#print axioms LossOnlyTraceability.RidgeERM.sum_pairs_eq_restSum_add
#print axioms LossOnlyTraceability.RidgeERM.ae_restSum_coord_le
#print axioms LossOnlyTraceability.RidgeERM.indepFun_restSum_pairDiff
#print axioms LossOnlyTraceability.RidgeERM.integral_inner_restSum_pairDiff_sq
#print axioms LossOnlyTraceability.RidgeERM.order_arith
#print axioms LossOnlyTraceability.RidgeERM.ridge_prior_order
#print axioms LossOnlyTraceability.RidgeERM.continuous_ridgeW
#print axioms LossOnlyTraceability.RidgeERM.ridgeW_le_norm_sq
#print axioms LossOnlyTraceability.RidgeERM.ridgeW_nonneg
#print axioms LossOnlyTraceability.RidgeERM.integrable_of_continuous_prior
#print axioms LossOnlyTraceability.RidgeERM.integral_prior_coord_h
#print axioms LossOnlyTraceability.RidgeERM.integral_prior_ridgeW
#print axioms LossOnlyTraceability.RidgeERM.integral_prior_mul_of_ne
#print axioms LossOnlyTraceability.RidgeERM.integral_prior_ridgeW_sub_sq_le
#print axioms LossOnlyTraceability.RidgeERM.prior_measureReal_norm_sq_ge_le
#print axioms LossOnlyTraceability.RidgeERM.prior_measureReal_ridgeW_lt_le
#print axioms LossOnlyTraceability.RidgeERM.nativeKappa_one_half_two_v
#print axioms LossOnlyTraceability.RidgeERM.lower_arith
#print axioms LossOnlyTraceability.RidgeERM.upper_arith
#print axioms LossOnlyTraceability.RidgeERM.ridge_prior_ratio
#print axioms LossOnlyTraceability.RidgeERM.norm_mean_range_le_one
#print axioms LossOnlyTraceability.RidgeERM.sgdIter_eq_mean
#print axioms LossOnlyTraceability.RidgeERM.sgd_eq_ridgeLearner
#print axioms LossOnlyTraceability.RidgeERM.ridge_strong_information_ge
#print axioms LossOnlyTraceability.RidgeERM.ridge_strong_information_zero_noise
#print axioms LossOnlyTraceability.RidgeERM.ridge_strong_information_small_noise
#print axioms LossOnlyTraceability.RidgeERM.ridge_strong_information_zero_law
#print axioms LossOnlyTraceability.RidgeERM.ridge_prior_tight_of_tau_ge
#print axioms LossOnlyTraceability.RidgeERM.ridge_prior_tau_ge_of_tight
#print axioms LossOnlyTraceability.empiricalLogisticGradient_pairing_ge_quadratic
#print axioms LossOnlyTraceability.integrable_populationQuadratic_integrand
#print axioms LossOnlyTraceability.populationPredictionBregman_le_quadratic
#print axioms LossOnlyTraceability.populationRisk_gap_eq_bregman
#print axioms LossOnlyTraceability.empirical_population_excess_risk_quadratic
#print axioms LossOnlyTraceability.empirical_population_excess_risk_norm_bound
#print axioms LossOnlyTraceability.inner_mem_unitInterval
#print axioms LossOnlyTraceability.logisticMargin_lipschitz_unitBall
#print axioms LossOnlyTraceability.norm_clauseOneLearner_le
#print axioms LossOnlyTraceability.norm_clauseOnePoint_le
#print axioms LossOnlyTraceability.clauseOneLoss_mem_window
#print axioms LossOnlyTraceability.measurable_clauseOneBit
#print axioms LossOnlyTraceability.measurable_clauseOneSample
#print axioms LossOnlyTraceability.measurable_clauseOneLoss
#print axioms LossOnlyTraceability.clauseOneBit_preimage
#print axioms LossOnlyTraceability.fairBool_apply
#print axioms LossOnlyTraceability.clauseOneBit_fair
#print axioms LossOnlyTraceability.cond_prod_fst
#print axioms LossOnlyTraceability.swapIndex_self
#print axioms LossOnlyTraceability.integral_clauseOneLoss_cond
#print axioms LossOnlyTraceability.clauseOne_gap
#print axioms LossOnlyTraceability.clauseOne_gap_sharp
#print axioms LossOnlyTraceability.clauseOne_rounding_kernel
#print axioms LossOnlyTraceability.rounding_clause_one
#print axioms LossOnlyTraceability.rounding_clause_one_sharp
#print axioms LossOnlyTraceability.rounding_logisticOptimizerSlopeBound_pos
#print axioms LossOnlyTraceability.roundingAccuracyConstant_pos
#print axioms LossOnlyTraceability.rounding_logisticUnitSlopeBound_pos
#print axioms LossOnlyTraceability.rounding_two_div_dual
#print axioms LossOnlyTraceability.quarticAccuracyBound_le_roundingAccuracyScale
#print axioms LossOnlyTraceability.roundingAccuracyScale_pos
#print axioms LossOnlyTraceability.roundingAccuracyScale_rpow
#print axioms LossOnlyTraceability.roundingSampleMultiplier_mul
#print axioms LossOnlyTraceability.roundingSampleMultiplier_pos
#print axioms LossOnlyTraceability.rounding_mainSignalRate_pos
#print axioms LossOnlyTraceability.roundingThreshold_pos
#print axioms LossOnlyTraceability.roundingRatioConstant_mem
#print axioms LossOnlyTraceability.roundingInfoConstant_pos
#print axioms LossOnlyTraceability.rounding_regime
#print axioms LossOnlyTraceability.rounding_clause_two
#print axioms LossOnlyTraceability.rounding_energyBudget_pos
#print axioms LossOnlyTraceability.rounding_abs_release_le
#print axioms LossOnlyTraceability.native_budget_encoder
#print axioms LossOnlyTraceability.roundingERM_eq_empiricalOptimizer
#print axioms LossOnlyTraceability.norm_roundingERM_le
#print axioms LossOnlyTraceability.measurable_roundingERM
#print axioms LossOnlyTraceability.rounding_nativePopulationObjective_eq
#print axioms LossOnlyTraceability.roundingERM_accuracy
#print axioms LossOnlyTraceability.roundingERM_mem_nativeAccurateLearners
#print axioms LossOnlyTraceability.hasDerivAt_logOddsIncrement
#print axioms LossOnlyTraceability.hasDerivAt_binaryMidpointGap
#print axioms LossOnlyTraceability.hasDerivAt_twoMulDivOneSubSq
#print axioms LossOnlyTraceability.hasDerivAt_sqDivOneSubSq
#print axioms LossOnlyTraceability.logOddsIncrement_le
#print axioms LossOnlyTraceability.binaryMidpointGap_le
#print axioms LossOnlyTraceability.binaryMidpointGap_neg
#print axioms LossOnlyTraceability.binaryMidpointGap_le_of_abs_lt_one
#print axioms LossOnlyTraceability.two_point_log_gap_le
#print axioms LossOnlyTraceability.binaryKL_midpoint_pair_le
#print axioms LossOnlyTraceability.measure_bool_false_eq
#print axioms LossOnlyTraceability.klDiv_bool_eq
#print axioms LossOnlyTraceability.binaryKL_nonneg
#print axioms LossOnlyTraceability.measure_split_bit
#print axioms LossOnlyTraceability.mutualInfo_bernoulli_rounding_le
#print axioms LossOnlyTraceability.rounding_information_sum_le
#print axioms LossOnlyTraceability.strictAnti_logisticLoss
#print axioms LossOnlyTraceability.logisticLoss_neg_one_sub_one
#print axioms LossOnlyTraceability.roundingRadius_nonneg
#print axioms LossOnlyTraceability.roundingRadius_lt_one
#print axioms LossOnlyTraceability.roundingFloor_pos
#print axioms LossOnlyTraceability.roundedLogisticLoss_mem_window
#print axioms LossOnlyTraceability.integral_mem_window
#print axioms LossOnlyTraceability.rounding_comparison_information
#print axioms LossOnlyTraceability.freshUniform_Iic
#print axioms LossOnlyTraceability.freshUniformPi_le
#print axioms LossOnlyTraceability.measurableSet_roundingBit
#print axioms LossOnlyTraceability.measurable_roundingBit
#print axioms LossOnlyTraceability.measure_roundingBit_eq
#print axioms LossOnlyTraceability.cond_prod_eq
#print axioms LossOnlyTraceability.integral_fst_prod
#print axioms LossOnlyTraceability.rounding_comparison_information_channel
#print axioms LossOnlyTraceability.clauseOneLearner_eq_roundingERM
#print axioms LossOnlyTraceability.rounding_comparison
#print axioms LossOnlyTraceability.roundingSign_not
#print axioms LossOnlyTraceability.roundingSign_mul_self
#print axioms LossOnlyTraceability.roundingFlip_involutive
#print axioms LossOnlyTraceability.sum_roundingFlip
#print axioms LossOnlyTraceability.update_pair_eq_flip
#print axioms LossOnlyTraceability.sum_update_pair
#print axioms LossOnlyTraceability.sum_roundingSign_mul_eq_zero
#print axioms LossOnlyTraceability.card_signPatterns
#print axioms LossOnlyTraceability.sum_roundingSign_mul
#print axioms LossOnlyTraceability.sum_norm_sq_signed_sum
#print axioms LossOnlyTraceability.sum_norm_signed_sum_le
#print axioms LossOnlyTraceability.contractionValue_split
#print axioms LossOnlyTraceability.contraction_step
#print axioms LossOnlyTraceability.rademacher_contraction
#print axioms LossOnlyTraceability.norm_gapBall_le
#print axioms LossOnlyTraceability.norm_gapLearner_le
#print axioms LossOnlyTraceability.norm_gapLearner_le_one
#print axioms LossOnlyTraceability.empiricalQuarticObjective_comp_perm
#print axioms LossOnlyTraceability.empiricalOptimizer_comp_perm
#print axioms LossOnlyTraceability.gapLearner_comp_perm
#print axioms LossOnlyTraceability.measurable_gapLearner
#print axioms LossOnlyTraceability.signed_logistic_sum_le
#print axioms LossOnlyTraceability.gapLoss_mem_window
#print axioms LossOnlyTraceability.abs_gapLoss_le
#print axioms LossOnlyTraceability.measurable_roundedLogisticLoss_comp
#print axioms LossOnlyTraceability.measurable_gapLoss
#print axioms LossOnlyTraceability.integrable_gapLoss
#print axioms LossOnlyTraceability.integral_gapDataLaw_comp_equiv
#print axioms LossOnlyTraceability.integral_gapLoss_eq
#print axioms LossOnlyTraceability.swapIndex_false
#print axioms LossOnlyTraceability.swapIndex_true
#print axioms LossOnlyTraceability.gapSum_swap
#print axioms LossOnlyTraceability.abs_sum_gapSum_swap_le
#print axioms LossOnlyTraceability.gap_train_ghost_le
#print axioms LossOnlyTraceability.gap_train_ghost_le_paper
#print axioms LossOnlyTraceability.sampleConstant_pos
#print axioms LossOnlyTraceability.sample_complexity_proposition
#print axioms LossOnlyTraceability.clipped_margin_mem_Icc
#print axioms LossOnlyTraceability.nativeLink_tangent_le_at
#print axioms LossOnlyTraceability.measurable_gradient_native
#print axioms LossOnlyTraceability.stronglyMeasurable_nativeClippedLoss
#print axioms LossOnlyTraceability.measurable_nativeClippedGrad
#print axioms LossOnlyTraceability.abs_nativeClippedLoss_le
#print axioms LossOnlyTraceability.norm_nativeClippedGrad_le
#print axioms LossOnlyTraceability.nativeClippedLoss_subgradient
#print axioms LossOnlyTraceability.integrable_clipped_link
#print axioms LossOnlyTraceability.epochPopulationRisk_nativeClippedLoss_eq
#print axioms LossOnlyTraceability.epochPopulationRisk_nativeClippedLoss
#print axioms LossOnlyTraceability.growth_of_segment_convex
#print axioms LossOnlyTraceability.exists_nativeClipped_growth
#print axioms LossOnlyTraceability.NativeLinkClass.lip_pos
#print axioms LossOnlyTraceability.NativeRegularizerClass.grad_bound_nonneg
#print axioms LossOnlyTraceability.native_sample_complexity_upper
#print axioms LossOnlyTraceability.nativeMargin_mem_Ioc
#print axioms LossOnlyTraceability.nativeSlope_pos_of_pos
#print axioms LossOnlyTraceability.two_div_powerDualExponent
#print axioms LossOnlyTraceability.sampleExponent_mul_powerDualExponent_sub_one
#print axioms LossOnlyTraceability.sampleExponent_mul_powerDualExponent
#print axioms LossOnlyTraceability.sampleAlignConstant_pos
#print axioms LossOnlyTraceability.sampleLearnerConstant_pos
#print axioms LossOnlyTraceability.nativePriorVariance_eq
#print axioms LossOnlyTraceability.native_alignment_calibrated
#print axioms LossOnlyTraceability.nativeLearnerScale_le
#print axioms LossOnlyTraceability.native_joint_centered_sum_sq_le
#print axioms LossOnlyTraceability.native_fingerprint_cauchy_schwarz
#print axioms LossOnlyTraceability.native_sample_complexity_lower
#print axioms LossOnlyTraceability.sgdIterate_zero
#print axioms LossOnlyTraceability.sgdIterate_succ
#print axioms LossOnlyTraceability.norm_sgdIterate_le_one
#print axioms LossOnlyTraceability.sgd_telescoped_bound
#print axioms LossOnlyTraceability.sgd_regret_bound
#print axioms LossOnlyTraceability.norm_sgdAverage_le_one
#print axioms LossOnlyTraceability.stronglyMeasurable_epochPopulationRisk
#print axioms LossOnlyTraceability.abs_epochPopulationRisk_le
#print axioms LossOnlyTraceability.integral_norm_sq_le_rpow
#print axioms LossOnlyTraceability.loss_sgdAverage_le
#print axioms LossOnlyTraceability.measurable_sgdIterate
#print axioms LossOnlyTraceability.measurable_sgdAverage
#print axioms LossOnlyTraceability.epoch_expected_excess_le
#print axioms LossOnlyTraceability.integral_loss_of_indepFun
#print axioms LossOnlyTraceability.measurePreserving_castAdd_block
#print axioms LossOnlyTraceability.map_eval_pi_eq
#print axioms LossOnlyTraceability.measurable_eval_iSup_comap
#print axioms LossOnlyTraceability.indepFun_of_measurable_iSup_comap
#print axioms LossOnlyTraceability.measurable_sgdIterate_of_lt
#print axioms LossOnlyTraceability.freshIndex_val
#print axioms LossOnlyTraceability.indepFun_sgdIterate_fresh
#print axioms LossOnlyTraceability.measurable_epochLearner
#print axioms LossOnlyTraceability.properlyAchievable_epoch_step
#print axioms LossOnlyTraceability.sample_complexity_upper_unconditional
#print axioms LossOnlyTraceability.sum_sampleWeight_smul_centered
#print axioms LossOnlyTraceability.sum_sampleWeight_inner_centered_const
#print axioms LossOnlyTraceability.fingerprinting_error_representation
#print axioms LossOnlyTraceability.lower_exponent_eq
#print axioms LossOnlyTraceability.sampleLowerConstant_pos
#print axioms LossOnlyTraceability.sample_complexity_lower_arithmetic
#print axioms LossOnlyTraceability.not_alignment_of_sample_count_lt
#print axioms LossOnlyTraceability.ballProjection_of_norm_le_one
#print axioms LossOnlyTraceability.ballProjection_of_one_lt
#print axioms LossOnlyTraceability.norm_ballProjection_le_one
#print axioms LossOnlyTraceability.norm_ballProjection_sub_le
#print axioms LossOnlyTraceability.norm_ballProjection_step_sq_le
#print axioms LossOnlyTraceability.measurable_ballProjection
#print axioms LossOnlyTraceability.one_le_sampleExponent
#print axioms LossOnlyTraceability.sampleExponent_pos
#print axioms LossOnlyTraceability.epochAccuracy_zero
#print axioms LossOnlyTraceability.epochAccuracy_pos
#print axioms LossOnlyTraceability.epochAccuracy_succ
#print axioms LossOnlyTraceability.epochAccuracy_epochCount_le
#print axioms LossOnlyTraceability.lt_epochAccuracy_epochCount_pred
#print axioms LossOnlyTraceability.sum_le_two_mul_of_two_mul_le
#print axioms LossOnlyTraceability.rpow_neg_sampleExponent_antitone
#print axioms LossOnlyTraceability.two_mul_epochAccuracy_rpow_le
#print axioms LossOnlyTraceability.epochCount_le
#print axioms LossOnlyTraceability.sum_epochAccuracy_rpow_le
#print axioms LossOnlyTraceability.totalEpochSamples_le
#print axioms LossOnlyTraceability.epochLength_pos
#print axioms LossOnlyTraceability.epoch_bound_le_half
#print axioms LossOnlyTraceability.ProperlyAchievable.mono
#print axioms LossOnlyTraceability.properlyAchievable_zero
#print axioms LossOnlyTraceability.properlyAchievable_epochSchedule
#print axioms LossOnlyTraceability.sample_complexity_upper_of_epoch_step
#print axioms LossOnlyTraceability.integral_norm_sub_mean_sq
#print axioms LossOnlyTraceability.integral_inner_eq_zero_of_indep_centered
#print axioms LossOnlyTraceability.integral_norm_sum_sq_of_indep_centered
#print axioms LossOnlyTraceability.integral_norm_average_sq_le
#print axioms LossOnlyTraceability.integral_norm_sub_mean_sq_le
#print axioms LossOnlyTraceability.klFunScaled_eq
#print axioms LossOnlyTraceability.klFunScaled_nonneg
#print axioms LossOnlyTraceability.measurable_klFunScaled
#print axioms LossOnlyTraceability.klFunScaled_le
#print axioms LossOnlyTraceability.bitMarginal_nonneg
#print axioms LossOnlyTraceability.le_bitMarginal
#print axioms LossOnlyTraceability.sum_bitMarginal
#print axioms LossOnlyTraceability.sum_prod_bitMarginal
#print axioms LossOnlyTraceability.sum_bitMarginal_mul_log_le
#print axioms LossOnlyTraceability.mul_log_mul_eq
#print axioms LossOnlyTraceability.sum_klFunScaled_bitMarginal_le
#print axioms LossOnlyTraceability.fanoJ_even
#print axioms LossOnlyTraceability.fanoJ_nonneg
#print axioms LossOnlyTraceability.fanoJ_convexOn
#print axioms LossOnlyTraceability.fanoJ_monotoneOn
#print axioms LossOnlyTraceability.measure_eq_sum_inter_preimage
#print axioms LossOnlyTraceability.map_finsetSum
#print axioms LossOnlyTraceability.withDensity_finsetSum
#print axioms LossOnlyTraceability.isFiniteMeasure_sliceLaw
#print axioms LossOnlyTraceability.sliceLaw_le
#print axioms LossOnlyTraceability.sliceLaw_absolutelyContinuous
#print axioms LossOnlyTraceability.sliceLaw_finsetSum
#print axioms LossOnlyTraceability.withDensity_rnDeriv_sliceLaw
#print axioms LossOnlyTraceability.rnDeriv_sum_sliceLaw
#print axioms LossOnlyTraceability.sum_rnDeriv_sliceLaw
#print axioms LossOnlyTraceability.sliceDensity_nonneg
#print axioms LossOnlyTraceability.measurable_sliceDensity
#print axioms LossOnlyTraceability.sum_sliceDensity
#print axioms LossOnlyTraceability.sliceDensity_le_one
#print axioms LossOnlyTraceability.mutualInfoNats_eq_lintegral_sliceDensity
#print axioms LossOnlyTraceability.mutualInfoNats_ne_top_of_uniform
#print axioms LossOnlyTraceability.measure_preimage_bool_eq_half
#print axioms LossOnlyTraceability.preimage_bits_eq_iInter
#print axioms LossOnlyTraceability.measure_preimage_bits
#print axioms LossOnlyTraceability.sliceLaw_coord
#print axioms LossOnlyTraceability.sliceDensity_coord
#print axioms LossOnlyTraceability.mutualInfoNats_selection_bits_superadditive
#print axioms LossOnlyTraceability.selection_bits_superadditive
#print axioms LossOnlyTraceability.of_ae_of_measure_singleton_ne_zero
#print axioms LossOnlyTraceability.measure_singleton_eq_rnDeriv_mul
#print axioms LossOnlyTraceability.sum_klFunScaled_bool
#print axioms LossOnlyTraceability.binEntropy_bool_eq
#print axioms LossOnlyTraceability.binary_fano_decoder
#print axioms LossOnlyTraceability.binary_fano_of_decoder_comp
#print axioms LossOnlyTraceability.finite_klDiv_toReal
#print axioms LossOnlyTraceability.fairSignDifferenceCode_information
#print axioms LossOnlyTraceability.measurable_sharedNoiseDifferenceDecoder
#print axioms LossOnlyTraceability.sharedNoiseDifferenceDecoder_correct
#print axioms LossOnlyTraceability.sharedNoise_information_ge_three_halves
#print axioms LossOnlyTraceability.sharp_norm_comparisonPoint
#print axioms LossOnlyTraceability.sharp_inner_comparisonPoint
#print axioms LossOnlyTraceability.sharp_norm_comparisonPoint_le_one
#print axioms LossOnlyTraceability.sharp_comparison_value
#print axioms LossOnlyTraceability.sharp_link_jensen
#print axioms LossOnlyTraceability.sharp_super_retained_calibration
#print axioms LossOnlyTraceability.sharp_retained_integrand_facts
#print axioms LossOnlyTraceability.sharp_joint_retained_calibration
#print axioms LossOnlyTraceability.sharp_joint_priorMean_sq
#print axioms LossOnlyTraceability.sharp_joint_learner_sq_le
#print axioms LossOnlyTraceability.sharp_contDiff_neg_logisticSlope
#print axioms LossOnlyTraceability.sharp_deriv_neg_logisticSlope_nonpos
#print axioms LossOnlyTraceability.sharp_quartic_root
#print axioms LossOnlyTraceability.sharp_quartic_certificate
#print axioms LossOnlyTraceability.sharp_quartic_information_lower
#print axioms LossOnlyTraceability.sharp_quartic_information_prior_averaged
#print axioms LossOnlyTraceability.sharp_information_upper_general
#print axioms LossOnlyTraceability.sharp_quartic_information_upper
#print axioms LossOnlyTraceability.sharp_energyBudget_pos
#print axioms LossOnlyTraceability.sharp_abs_release_le
#print axioms LossOnlyTraceability.sharp_kernel_integral_integrable
#print axioms LossOnlyTraceability.sharp_prior_sum_integral_eq
#print axioms LossOnlyTraceability.sharp_quartic_encoder
#print axioms LossOnlyTraceability.sharp_quartic_proposition
#print axioms LossOnlyTraceability.sharp_deriv_logisticLoss
#print axioms LossOnlyTraceability.sharp_deriv_logisticSlope
#print axioms LossOnlyTraceability.sharp_contDiff_logisticLoss
#print axioms LossOnlyTraceability.sharp_contDiff_logisticSlope
#print axioms LossOnlyTraceability.sharp_convexOn_logisticLoss
#print axioms LossOnlyTraceability.sharp_logisticLoss_nativeLinkClass
#print axioms LossOnlyTraceability.sharp_measurable_logisticLoss
#print axioms LossOnlyTraceability.sharp_gradient_quarticPotential
#print axioms LossOnlyTraceability.sharp_quarticPotential_eq_sq
#print axioms LossOnlyTraceability.sharp_contDiff_quarticPotential
#print axioms LossOnlyTraceability.sharp_convexOn_quarticPotential
#print axioms LossOnlyTraceability.sharp_quarticBregman_ge
#print axioms LossOnlyTraceability.sharp_quarticPotential_nativeRegularizerClass
#print axioms LossOnlyTraceability.sharp_measurable_quarticPotential
#print axioms LossOnlyTraceability.sharp_raw_energy_budget
#print axioms LossOnlyTraceability.sharp_budgets_energy_part
#print axioms LossOnlyTraceability.sharp_budgets_residual_part
#print axioms LossOnlyTraceability.sharp_continuous_priorMean
#print axioms LossOnlyTraceability.sharp_inner_priorMean_eq
#print axioms LossOnlyTraceability.sharp_contDiff_inner_priorMean
#print axioms LossOnlyTraceability.sharp_hasDerivAt_inner_priorMean_update
#print axioms LossOnlyTraceability.sharp_contDiff_statistic
#print axioms LossOnlyTraceability.sharp_coordPartial_statistic
#print axioms LossOnlyTraceability.sharp_fingerprint_finite
#print axioms LossOnlyTraceability.sharp_norm_sampleFeature_le
#print axioms LossOnlyTraceability.sharp_sampleWeight_le_one
#print axioms LossOnlyTraceability.sharp_integral_super_finite
#print axioms LossOnlyTraceability.sharp_abs_trainCorrelation_le
#print axioms LossOnlyTraceability.sharp_abs_meanCorrelation_le
#print axioms LossOnlyTraceability.sharp_measurable_trainCorrelation
#print axioms LossOnlyTraceability.sharp_measurable_meanCorrelation
#print axioms LossOnlyTraceability.sharp_measurable_sums
#print axioms LossOnlyTraceability.sharp_integrable_sums
#print axioms LossOnlyTraceability.sharp_fingerprint_fixed_seed
#print axioms LossOnlyTraceability.sharp_joint_differentiated_fingerprint
#print axioms LossOnlyTraceability.sharp_norm_priorMean_le_one
#print axioms LossOnlyTraceability.sharp_prior_fourth
#print axioms LossOnlyTraceability.sharp_prior_fourth_pos
#print axioms LossOnlyTraceability.sharp_prior_two_thirds_le
#print axioms LossOnlyTraceability.sharp_prior_eight_thirds_le
#print axioms LossOnlyTraceability.sharp_prior_four_thirds_ge
#print axioms LossOnlyTraceability.sharp_cbrt_pow_three
#print axioms LossOnlyTraceability.sharp_cbrt_pow_four
#print axioms LossOnlyTraceability.sharp_continuous_quartic
#print axioms LossOnlyTraceability.sharpQuartic_strictMonoOn
#print axioms LossOnlyTraceability.sharpQuartic_at_cbrt
#print axioms LossOnlyTraceability.sharp_le_of_quartic_nonpos
#print axioms LossOnlyTraceability.sharpRoot_spec
#print axioms LossOnlyTraceability.sharp_one_le_fourthFactor
#print axioms LossOnlyTraceability.sharpMargin_nonneg
#print axioms LossOnlyTraceability.sharpPenalty_nonneg
#print axioms LossOnlyTraceability.sharp_mul_sqrt_rpow_four_thirds
#print axioms LossOnlyTraceability.sharpAlignment_lt
#print axioms LossOnlyTraceability.sharpRecipeRoot_spec
#print axioms LossOnlyTraceability.sharpLearnerScale_mem
#print axioms LossOnlyTraceability.sharpKappa_pos
#print axioms LossOnlyTraceability.sharp_one_div_kappa_add_one
#print axioms LossOnlyTraceability.sharp_signed_moment_budget
#print axioms LossOnlyTraceability.sharp_joint_priorMean_pow_four
#print axioms LossOnlyTraceability.sharp_pointwise_curvature
#print axioms LossOnlyTraceability.sharp_budgets_signed_part
#print axioms LossOnlyTraceability.signValue_sq
#print axioms LossOnlyTraceability.abs_signValue
#print axioms LossOnlyTraceability.sampleFeature_apply
#print axioms LossOnlyTraceability.priorMean_apply
#print axioms LossOnlyTraceability.euclidean_sum_apply
#print axioms LossOnlyTraceability.real_inner_eq_sum_apply
#print axioms LossOnlyTraceability.neg_one_le_signValue_mul
#print axioms LossOnlyTraceability.sampleWeight_nonneg
#print axioms LossOnlyTraceability.sum_prod_prod_bool
#print axioms LossOnlyTraceability.sum_bool_weight
#print axioms LossOnlyTraceability.sum_bool_weight_mul_signValue
#print axioms LossOnlyTraceability.prod_prod_ite_eq
#print axioms LossOnlyTraceability.sum_sampleWeight
#print axioms LossOnlyTraceability.sum_sampleWeight_mul_apply
#print axioms LossOnlyTraceability.sampleWeight_mean
#print axioms LossOnlyTraceability.sum_sampleWeight_smul_sampleFeature
#print axioms LossOnlyTraceability.sampleWeight_update_eq
#print axioms LossOnlyTraceability.hasDerivAt_sampleWeight_update
#print axioms LossOnlyTraceability.prod_deriv_score_aux
#print axioms LossOnlyTraceability.sampleWeightUpdateDeriv_score
#print axioms LossOnlyTraceability.hasDerivAt_sum_sampleWeight_mul
#print axioms LossOnlyTraceability.differentiable_sum_sampleWeight_mul
#print axioms LossOnlyTraceability.sampleWeight_score_identity
#print axioms LossOnlyTraceability.sampleWeight_score_identity_of_abs_lt_one
#print axioms LossOnlyTraceability.hasDerivAt_sum_sampleWeight_mul_fun
#print axioms LossOnlyTraceability.differentiated_score_identity
#print axioms LossOnlyTraceability.differentiated_score_identity_of_abs_lt_one
#print axioms LossOnlyTraceability.descent_inequality_of_lipschitz_gradient
#print axioms LossOnlyTraceability.smooth_convex_grad_sq_le
#print axioms LossOnlyTraceability.smooth_convex_excess_perturbation
#print axioms LossOnlyTraceability.memLp_sqrt_two
#print axioms LossOnlyTraceability.integrable_sqrt
#print axioms LossOnlyTraceability.integral_sqrt_le_sqrt_integral
#print axioms LossOnlyTraceability.expected_sqrt_allowance
#print axioms LossOnlyTraceability.softCandidateCoupling_probability
#print axioms LossOnlyTraceability.softCandidateCoupling_fst
#print axioms LossOnlyTraceability.softCandidateCoupling_snd
#print axioms LossOnlyTraceability.softCandidateCoupling_selected
#print axioms LossOnlyTraceability.softCandidateCoupling_selected_pi
#print axioms LossOnlyTraceability.softCandidateCoupling_singleton
#print axioms LossOnlyTraceability.softCandidateCoupling_singleton_pos
#print axioms LossOnlyTraceability.integral_softCandidateCoupling_le
#print axioms LossOnlyTraceability.candidate_separation_le_four
#print axioms LossOnlyTraceability.softCandidateCoupling_energy
#print axioms LossOnlyTraceability.softCandidateCoupling_row_energy
#print axioms LossOnlyTraceability.softCandidate_native_information
#print axioms LossOnlyTraceability.softCandidate_rate_arbitrarily_small
#print axioms LossOnlyTraceability.Sphere.IsBallLaw.norm_le_one
#print axioms LossOnlyTraceability.Sphere.IsBallLaw.integrable_coord
#print axioms LossOnlyTraceability.Sphere.IsBallLaw.integrable_inner
#print axioms LossOnlyTraceability.Sphere.IsBallLaw.integral_inner
#print axioms LossOnlyTraceability.Sphere.IsBallLaw.integral_centered_coord
#print axioms LossOnlyTraceability.Sphere.IsBallLaw.norm_mean_le_one
#print axioms LossOnlyTraceability.Sphere.ball_integrable_link_inner
#print axioms LossOnlyTraceability.Sphere.ball_populationObjective_eq
#print axioms LossOnlyTraceability.Sphere.ball_populationObjective_decomp
#print axioms LossOnlyTraceability.Sphere.ball_integral_link_remainder_nonneg
#print axioms LossOnlyTraceability.Sphere.ball_populationObjective_lower
#print axioms LossOnlyTraceability.Sphere.ball_integral_link_segment_le
#print axioms LossOnlyTraceability.Sphere.ball_exists_minimizer
#print axioms LossOnlyTraceability.Sphere.ball_populationObjective_growth
#print axioms LossOnlyTraceability.Sphere.ball_minimizer_unique
#print axioms LossOnlyTraceability.Sphere.ball_minimizer_stationary
#print axioms LossOnlyTraceability.Sphere.ball_minimizer_norm_le
#print axioms LossOnlyTraceability.Sphere.ball_abs_populationObjective_le
#print axioms LossOnlyTraceability.Sphere.ball_integrable_super_objective
#print axioms LossOnlyTraceability.Sphere.ball_super_error_sq_le
#print axioms LossOnlyTraceability.Sphere.ball_super_learner_sq_le
#print axioms LossOnlyTraceability.Sphere.ball_ae_norm_ghostPoint_le_one
#print axioms LossOnlyTraceability.Sphere.ball_integral_ghost_centered_margin
#print axioms LossOnlyTraceability.Sphere.ball_ae_norm_trainingPoint_le_one
#print axioms LossOnlyTraceability.Sphere.ball_ae_abs_ghost_coord_le
#print axioms LossOnlyTraceability.Sphere.ball_integral_train_mul_ghost_margin
#print axioms LossOnlyTraceability.Sphere.ball_integral_ghost_convex_ge
#print axioms LossOnlyTraceability.Sphere.ball_integral_ghost_link_jensen
#print axioms LossOnlyTraceability.Sphere.l1_nonneg
#print axioms LossOnlyTraceability.Sphere.abs_sdot_le
#print axioms LossOnlyTraceability.Sphere.sdot_add_smul
#print axioms LossOnlyTraceability.Sphere.sdot_single
#print axioms LossOnlyTraceability.Sphere.l1_add_le
#print axioms LossOnlyTraceability.Sphere.l1_smul
#print axioms LossOnlyTraceability.Sphere.measurable_sdot
#print axioms LossOnlyTraceability.Sphere.continuous_sdot_left
#print axioms LossOnlyTraceability.Sphere.measurable_sdot_prod
#print axioms LossOnlyTraceability.Sphere.sphMean_apply
#print axioms LossOnlyTraceability.Sphere.sphPartition_eq_sphMoment
#print axioms LossOnlyTraceability.Sphere.sphPartition_nonneg
#print axioms LossOnlyTraceability.Sphere.sphDensity_nonneg
#print axioms LossOnlyTraceability.Sphere.measurable_sphDensity
#print axioms LossOnlyTraceability.Sphere.integrable_mul_exp_sdot
#print axioms LossOnlyTraceability.Sphere.integrable_exp_sdot
#print axioms LossOnlyTraceability.Sphere.exp_neg_l1_le_sphPartition
#print axioms LossOnlyTraceability.Sphere.sphPartition_pos
#print axioms LossOnlyTraceability.Sphere.sphPartition_le_exp_l1
#print axioms LossOnlyTraceability.Sphere.isProbabilityMeasure_sphTiltLaw
#print axioms LossOnlyTraceability.Sphere.integral_sphTiltLaw
#print axioms LossOnlyTraceability.Sphere.integral_sphTiltLaw_eq_sphExp
#print axioms LossOnlyTraceability.Sphere.ae_sphTiltLaw
#print axioms LossOnlyTraceability.Sphere.abs_sphExp_le
#print axioms LossOnlyTraceability.Sphere.norm_sphMean_le_one
#print axioms LossOnlyTraceability.Sphere.hasDerivAt_sphMoment
#print axioms LossOnlyTraceability.Sphere.hasDerivAt_sphPartition
#print axioms LossOnlyTraceability.Sphere.hasDerivAt_sphExp
#print axioms LossOnlyTraceability.Sphere.hasDerivAt_sphLogPartition
#print axioms LossOnlyTraceability.Sphere.sphExp_sdot_single
#print axioms LossOnlyTraceability.Sphere.continuous_sphMoment
#print axioms LossOnlyTraceability.Sphere.continuous_sphPartition
#print axioms LossOnlyTraceability.Sphere.continuous_sphLogPartition
#print axioms LossOnlyTraceability.Sphere.continuous_sphExp
#print axioms LossOnlyTraceability.Sphere.continuous_sphMean
#print axioms LossOnlyTraceability.Sphere.measurable_sphMean
#print axioms LossOnlyTraceability.Sphere.integral_deriv_coord_eq_zero
#print axioms LossOnlyTraceability.Sphere.sphMixedScale_nonneg
#print axioms LossOnlyTraceability.Sphere.weightedTailBound_mul
#print axioms LossOnlyTraceability.Sphere.sph_signed_moment_budget
#print axioms LossOnlyTraceability.Sphere.sph_mixed_moment_le
#print axioms LossOnlyTraceability.Sphere.sph_weighted_energy_le
#print axioms LossOnlyTraceability.Sphere.sph_cross_term_le
#print axioms LossOnlyTraceability.Sphere.sph_raw_energy_budget
#print axioms LossOnlyTraceability.Sphere.sph_mix_mixed_le
#print axioms LossOnlyTraceability.Sphere.sph_mix_ghost_sq_le
#print axioms LossOnlyTraceability.Sphere.sph_mix_budgets_signed_part
#print axioms LossOnlyTraceability.Sphere.sph_mix_budgets_energy_part
#print axioms LossOnlyTraceability.Sphere.sphLowerConstant_ge
#print axioms LossOnlyTraceability.Sphere.div_div_le_div_of_le_mul
#print axioms LossOnlyTraceability.Sphere.sphThreshold_ge
#print axioms LossOnlyTraceability.Sphere.pi_sphTiltLaw_eq'
#print axioms LossOnlyTraceability.Sphere.sphDataKernel_apply
#print axioms LossOnlyTraceability.Sphere.sphSuperKernel_apply
#print axioms LossOnlyTraceability.Sphere.isMarkovKernel_sphSuperKernel
#print axioms LossOnlyTraceability.Sphere.isBallLaw_sphTiltLaw
#print axioms LossOnlyTraceability.Sphere.integral_inner_sub_sq_sphTiltLaw
#print axioms LossOnlyTraceability.Sphere.integral_inner_sub_sq_le
#print axioms LossOnlyTraceability.Sphere.integral_inner_sq_le
#print axioms LossOnlyTraceability.Sphere.sph_ghost_sq_le
#print axioms LossOnlyTraceability.Sphere.sph_link_remainder_le
#print axioms LossOnlyTraceability.Sphere.sph_super_alignment
#print axioms LossOnlyTraceability.Sphere.integral_sphPrior_pi
#print axioms LossOnlyTraceability.Sphere.integrable_mul_sphJoint
#print axioms LossOnlyTraceability.Sphere.sph_stein
#print axioms LossOnlyTraceability.Sphere.sph_fingerprint_super_det
#print axioms LossOnlyTraceability.Sphere.sph_fingerprint_super
#print axioms LossOnlyTraceability.Sphere.sum_prod_mul_prod
#print axioms LossOnlyTraceability.Sphere.sum_prod_single
#print axioms LossOnlyTraceability.Sphere.sum_prod_pair
#print axioms LossOnlyTraceability.Sphere.sum_prod_var
#print axioms LossOnlyTraceability.Sphere.quad_form_var
#print axioms LossOnlyTraceability.Sphere.blockIdx_val
#print axioms LossOnlyTraceability.Sphere.sum_blockIdx
#print axioms LossOnlyTraceability.Sphere.blockScale_sq
#print axioms LossOnlyTraceability.Sphere.blockScale_pos
#print axioms LossOnlyTraceability.Sphere.blockPoint_idx
#print axioms LossOnlyTraceability.Sphere.blockDesignLaw_apply
#print axioms LossOnlyTraceability.Sphere.integral_blockDesignLaw
#print axioms LossOnlyTraceability.Sphere.integral_blockDesignLaw_block
#print axioms LossOnlyTraceability.Sphere.norm_blockPoint
#print axioms LossOnlyTraceability.Sphere.blockDesignLaw_sphere
#print axioms LossOnlyTraceability.Sphere.sdot_blockPoint
#print axioms LossOnlyTraceability.Sphere.sum_mul_blockPoint
#print axioms LossOnlyTraceability.Sphere.blockWeight_nonneg
#print axioms LossOnlyTraceability.Sphere.sum_blockWeight
#print axioms LossOnlyTraceability.Sphere.sphExp_blockDesignLaw
#print axioms LossOnlyTraceability.Sphere.sphCov_blockDesignLaw_offBlock
#print axioms LossOnlyTraceability.Sphere.sphCovForm_blockDesignLaw
#print axioms LossOnlyTraceability.Sphere.blockDesignLaw_covBound
#print axioms LossOnlyTraceability.Sphere.blockDesignLaw_halfspace
#print axioms LossOnlyTraceability.Sphere.hexBlockLaw_interior
#print axioms LossOnlyTraceability.Sphere.hexBlock_tilt_loss_information_law
#print axioms LossOnlyTraceability.Sphere.hexBlock_tilt_loss_information_law_main
#print axioms LossOnlyTraceability.Sphere.blockDesignLaw_ae_forall
#print axioms LossOnlyTraceability.Sphere.hex_shift_sq_not_const
#print axioms LossOnlyTraceability.Sphere.hexBlockLaw_inner_sq_not_ae_const
#print axioms LossOnlyTraceability.Sphere.not_pairwise_indep_basis_of_sphere
#print axioms LossOnlyTraceability.Sphere.indepFun_comp_of_map
#print axioms LossOnlyTraceability.Sphere.map_basis_ne_pi_of_not_pairwise
#print axioms LossOnlyTraceability.Sphere.ae_of_ae_sphTiltLaw
#print axioms LossOnlyTraceability.Sphere.hexBlockLaw_ball
#print axioms LossOnlyTraceability.Sphere.hexBlockLaw_not_pairwise_indep_basis
#print axioms LossOnlyTraceability.Sphere.hexBlockLaw_map_basis_ne_pi
#print axioms LossOnlyTraceability.Sphere.hexBlockTilt_inner_sq_not_ae_const
#print axioms LossOnlyTraceability.Sphere.hexBlockTilt_not_pairwise_indep_basis
#print axioms LossOnlyTraceability.Sphere.hexBlockTilt_map_basis_ne_pi
#print axioms LossOnlyTraceability.Sphere.hex_exponent_four
#print axioms LossOnlyTraceability.Sphere.nativeOsLearner_accurate_hexBlockTilt
#print axioms LossOnlyTraceability.Sphere.hexBlock_law_nonvacuous
#print axioms LossOnlyTraceability.Sphere.hexVert_00
#print axioms LossOnlyTraceability.Sphere.hexVert_01
#print axioms LossOnlyTraceability.Sphere.hexVert_10
#print axioms LossOnlyTraceability.Sphere.hexVert_11
#print axioms LossOnlyTraceability.Sphere.hexVert_20
#print axioms LossOnlyTraceability.Sphere.hexVert_21
#print axioms LossOnlyTraceability.Sphere.hexVert_30
#print axioms LossOnlyTraceability.Sphere.hexVert_31
#print axioms LossOnlyTraceability.Sphere.hexVert_40
#print axioms LossOnlyTraceability.Sphere.hexVert_41
#print axioms LossOnlyTraceability.Sphere.hexVert_50
#print axioms LossOnlyTraceability.Sphere.hexVert_51
#print axioms LossOnlyTraceability.Sphere.sqrt_three_sq
#print axioms LossOnlyTraceability.Sphere.hexVert_unit
#print axioms LossOnlyTraceability.Sphere.hexVert_rot
#print axioms LossOnlyTraceability.Sphere.hexVert_cover
#print axioms LossOnlyTraceability.Sphere.hexDot_eq
#print axioms LossOnlyTraceability.Sphere.sum_hexDot_sq
#print axioms LossOnlyTraceability.Sphere.sum_hexDot_sq_mul_sq
#print axioms LossOnlyTraceability.Sphere.hexBlockLaw_sphere
#print axioms LossOnlyTraceability.Sphere.hexBlockLaw_covBound
#print axioms LossOnlyTraceability.Sphere.hexBlockLaw_halfspace
#print axioms LossOnlyTraceability.Sphere.measurable_blockCoord
#print axioms LossOnlyTraceability.Sphere.blockCoord_blockPoint
#print axioms LossOnlyTraceability.Sphere.integral_blockCoord_sq
#print axioms LossOnlyTraceability.Sphere.integral_blockCoord_sq_mul_sq
#print axioms LossOnlyTraceability.Sphere.hexBlockLaw_not_indepFun
#print axioms LossOnlyTraceability.Sphere.hexBlockLaw_coords_not_indepFun
#print axioms LossOnlyTraceability.Sphere.hexBlockLaw_block_map_ne_prod
#print axioms LossOnlyTraceability.Sphere.indepFun_map_of_comp
#print axioms LossOnlyTraceability.Sphere.hexBlockLaw_ne_pi
#print axioms LossOnlyTraceability.Sphere.gaussVec_eq_stdGaussian
#print axioms LossOnlyTraceability.Sphere.measurable_sphNormalize
#print axioms LossOnlyTraceability.Sphere.sphNormalize_isometry
#print axioms LossOnlyTraceability.Sphere.gaussVec_map_isometry
#print axioms LossOnlyTraceability.Sphere.unifSphere_map_isometry
#print axioms LossOnlyTraceability.Sphere.measurePreserving_unifSphere_isometry
#print axioms LossOnlyTraceability.Sphere.integral_unifSphere_isometry
#print axioms LossOnlyTraceability.Sphere.gaussVec_singleton_zero
#print axioms LossOnlyTraceability.Sphere.unifSphere_sphere
#print axioms LossOnlyTraceability.Sphere.unifSphere_ball
#print axioms LossOnlyTraceability.Sphere.sdot_eq_inner_toLp
#print axioms LossOnlyTraceability.Sphere.sdot_isometry
#print axioms LossOnlyTraceability.Sphere.isoParam_eq_self
#print axioms LossOnlyTraceability.Sphere.sphMoment_unifSphere_isometry
#print axioms LossOnlyTraceability.Sphere.sphPartition_unifSphere_isometry
#print axioms LossOnlyTraceability.Sphere.sphExp_unifSphere_isometry
#print axioms LossOnlyTraceability.Sphere.unifSphere_halfspace_eq
#print axioms LossOnlyTraceability.Sphere.unifSphere_interior
#print axioms LossOnlyTraceability.Sphere.isOpenPosMeasure_gaussVec
#print axioms LossOnlyTraceability.Sphere.unifSphere_coord_gt_pos
#print axioms LossOnlyTraceability.Sphere.unifSphere_not_product
#print axioms LossOnlyTraceability.Sphere.continuous_coord
#print axioms LossOnlyTraceability.Sphere.integrable_sphTiltLaw_of_continuous
#print axioms LossOnlyTraceability.Sphere.sphExp_add_of_continuous
#print axioms LossOnlyTraceability.Sphere.sphExp_sub_of_continuous
#print axioms LossOnlyTraceability.Sphere.sphExp_const_mul'
#print axioms LossOnlyTraceability.Sphere.sphExp_neg'
#print axioms LossOnlyTraceability.Sphere.sphExp_const'
#print axioms LossOnlyTraceability.Sphere.sphExp_congr_ae
#print axioms LossOnlyTraceability.Sphere.sphExp_nonneg'
#print axioms LossOnlyTraceability.Sphere.sphExp_sum_of_continuous
#print axioms LossOnlyTraceability.Sphere.integral_inner_sub_sq_eq_var
#print axioms LossOnlyTraceability.Sphere.inner_ev_left
#print axioms LossOnlyTraceability.Sphere.norm_ev
#print axioms LossOnlyTraceability.Sphere.ev_apply_ne
#print axioms LossOnlyTraceability.Sphere.toLp_smul_single
#print axioms LossOnlyTraceability.Sphere.sdot_smul_single
#print axioms LossOnlyTraceability.Sphere.reflection_inner_self_adj
#print axioms LossOnlyTraceability.Sphere.inner_isometry_symm
#print axioms LossOnlyTraceability.Sphere.isoParam_of_apply_eq
#print axioms LossOnlyTraceability.Sphere.sphExp_unifSphere_fix
#print axioms LossOnlyTraceability.Sphere.sphExp_odd_eq_zero
#print axioms LossOnlyTraceability.Sphere.toLp_pole_mem
#print axioms LossOnlyTraceability.Sphere.pole_odd
#print axioms LossOnlyTraceability.Sphere.pole_coord_mean
#print axioms LossOnlyTraceability.Sphere.sphExp_pole_fix
#print axioms LossOnlyTraceability.Sphere.pole_refl_apply
#print axioms LossOnlyTraceability.Sphere.pole_refl_fix
#print axioms LossOnlyTraceability.Sphere.pole_perp_sq_of
#print axioms LossOnlyTraceability.Sphere.pole_perp_sq
#print axioms LossOnlyTraceability.Sphere.pole_perp_sq'
#print axioms LossOnlyTraceability.Sphere.sum_sphExp_coord_sq_unif
#print axioms LossOnlyTraceability.Sphere.pole_coord_sq_eq
#print axioms LossOnlyTraceability.Sphere.pole_sq_sum
#print axioms LossOnlyTraceability.Sphere.pole_mean_identity
#print axioms LossOnlyTraceability.Sphere.pole_mean_formula
#print axioms LossOnlyTraceability.Sphere.pole_var_identity
#print axioms LossOnlyTraceability.Sphere.mul_sub_exp_neg_nonneg
#print axioms LossOnlyTraceability.Sphere.continuous_symKernel
#print axioms LossOnlyTraceability.Sphere.symKernel_pointwise
#print axioms LossOnlyTraceability.Sphere.tilt_cov_sq_nonneg
#print axioms LossOnlyTraceability.Sphere.poleLaw_symm
#print axioms LossOnlyTraceability.Sphere.poleLaw_bound
#print axioms LossOnlyTraceability.Sphere.sphExp_pole_pow
#print axioms LossOnlyTraceability.Sphere.pole_cov_nonneg
#print axioms LossOnlyTraceability.Sphere.pole_inner_var_le_sharp
#print axioms LossOnlyTraceability.Sphere.pole_inner_var_le
#print axioms LossOnlyTraceability.Sphere.unifSphere_var_le
#print axioms LossOnlyTraceability.Sphere.unifSphere_covBound
#print axioms LossOnlyTraceability.Sphere.one_le_vmfSigma
#print axioms LossOnlyTraceability.Sphere.vmfSigma_le_two
#print axioms LossOnlyTraceability.Sphere.unifSphere_covBound_two
#print axioms LossOnlyTraceability.Sphere.vmf_tilt_loss_information_law
#print axioms LossOnlyTraceability.Sphere.vmf_tilt_loss_information_law_main
#print axioms LossOnlyTraceability.Sphere.sphWeight_pos
#print axioms LossOnlyTraceability.Sphere.sphWeightMass_pos
#print axioms LossOnlyTraceability.Sphere.isProbabilityMeasure_sphPrior
#print axioms LossOnlyTraceability.Sphere.continuous_sphWeight
#print axioms LossOnlyTraceability.Sphere.integral_sphPrior
#print axioms LossOnlyTraceability.Sphere.abs_sphMean_coord_le
#print axioms LossOnlyTraceability.Sphere.abs_sphExp_mul_coord_le
#print axioms LossOnlyTraceability.Sphere.abs_sphCov_le
#print axioms LossOnlyTraceability.Sphere.continuous_sphMean_coord
#print axioms LossOnlyTraceability.Sphere.continuous_sphCov
#print axioms LossOnlyTraceability.Sphere.hasDerivAt_sphMean_coord
#print axioms LossOnlyTraceability.Sphere.hasDerivAt_sphWeight
#print axioms LossOnlyTraceability.Sphere.integral_ibp_weight
#print axioms LossOnlyTraceability.Sphere.sum_sphExp_coord_sq
#print axioms LossOnlyTraceability.Sphere.sum_sphCov_diag
#print axioms LossOnlyTraceability.Sphere.norm_sphMean_sq
#print axioms LossOnlyTraceability.Sphere.sphPrior_norm_sq_eq
#print axioms LossOnlyTraceability.Sphere.sphPrior_norm_four_eq
#print axioms LossOnlyTraceability.Sphere.continuous_sphCovForm_mean
#print axioms LossOnlyTraceability.Sphere.abs_sphCovForm_mean_le
#print axioms LossOnlyTraceability.Sphere.integrable_sphCovForm_mean_mul_weight
#print axioms LossOnlyTraceability.Sphere.integrable_norm_sq_mul_weight
#print axioms LossOnlyTraceability.Sphere.sphPrior_norm_four_le
#print axioms LossOnlyTraceability.Sphere.integrable_exp_neg_mul_abs
#print axioms LossOnlyTraceability.Sphere.sphPartition_ge_of_interior
#print axioms LossOnlyTraceability.Sphere.sphProper_of_interior
#print axioms LossOnlyTraceability.Sphere.spherical_tilt_loss_information_law_of_interior
#print axioms LossOnlyTraceability.Sphere.lintegral_pi_prod
#print axioms LossOnlyTraceability.Sphere.measurable_sphRow
#print axioms LossOnlyTraceability.Sphere.lintegral_exp_rowEnergy_le
#print axioms LossOnlyTraceability.Sphere.integral_exp_rowEnergy_le
#print axioms LossOnlyTraceability.Sphere.integral_exp_opNorm_sq_rowMatrix_le
#print axioms LossOnlyTraceability.Sphere.rowMatrix_energy_tail
#print axioms LossOnlyTraceability.Sphere.sphTrainTail_of_cov
#print axioms LossOnlyTraceability.Sphere.spherical_tilt_loss_information_law_of_cov
#print axioms LossOnlyTraceability.Sphere.logPartition_ge_of_interior
#print axioms LossOnlyTraceability.Sphere.norm_le_norm_toLp
#print axioms LossOnlyTraceability.Sphere.exists_logPartition_min
#print axioms LossOnlyTraceability.Sphere.sphMean_eq_zero_of_min
#print axioms LossOnlyTraceability.Sphere.sum_sphCov_diag_le
#print axioms LossOnlyTraceability.Sphere.one_le_of_sphCovBound
#print axioms LossOnlyTraceability.Sphere.cubeLevel_mul_self
#print axioms LossOnlyTraceability.Sphere.cubeLevel_pos
#print axioms LossOnlyTraceability.Sphere.integral_cubeCoord
#print axioms LossOnlyTraceability.Sphere.integral_signCubeLaw_prod
#print axioms LossOnlyTraceability.Sphere.exp_sdot_eq_prod
#print axioms LossOnlyTraceability.Sphere.cubePart_pos
#print axioms LossOnlyTraceability.Sphere.cubeRatio_one
#print axioms LossOnlyTraceability.Sphere.cubeRatio_sq
#print axioms LossOnlyTraceability.Sphere.sphPartition_signCubeLaw
#print axioms LossOnlyTraceability.Sphere.sphExp_signCubeLaw_prod
#print axioms LossOnlyTraceability.Sphere.sphMean_signCubeLaw
#print axioms LossOnlyTraceability.Sphere.sphExp_signCubeLaw_mul
#print axioms LossOnlyTraceability.Sphere.sphCov_signCubeLaw
#print axioms LossOnlyTraceability.Sphere.signCubeLaw_covBound
#print axioms LossOnlyTraceability.Sphere.cubeCoord_sq_ae
#print axioms LossOnlyTraceability.Sphere.signCubeLaw_sphere
#print axioms LossOnlyTraceability.Sphere.cubeCoord_singleton_ge
#print axioms LossOnlyTraceability.Sphere.cubeLevel_le_inner
#print axioms LossOnlyTraceability.Sphere.signCubeLaw_interior
#print axioms LossOnlyTraceability.Sphere.sphThreshold_one
#print axioms LossOnlyTraceability.Sphere.sphLowerConstant_one
#print axioms LossOnlyTraceability.Sphere.signCube_tilt_loss_information_law
#print axioms LossOnlyTraceability.Sphere.pi_withDensity_const
#print axioms LossOnlyTraceability.Sphere.sphLik_nonneg
#print axioms LossOnlyTraceability.Sphere.measurable_sphLik_prod
#print axioms LossOnlyTraceability.Sphere.pi_sphTiltLaw_eq
#print axioms LossOnlyTraceability.Sphere.integral_pi_sphTiltLaw
#print axioms LossOnlyTraceability.Sphere.integral_sphLik
#print axioms LossOnlyTraceability.Sphere.ae_pi_norm_le_one
#print axioms LossOnlyTraceability.Sphere.sphWeight_mul_sphLik
#print axioms LossOnlyTraceability.Sphere.hasDerivAt_sphJoint
#print axioms LossOnlyTraceability.Sphere.sphJoint_pos
#print axioms LossOnlyTraceability.Sphere.measurable_sphJoint_prod
#print axioms LossOnlyTraceability.Sphere.integrable_sphJoint
#print axioms LossOnlyTraceability.Sphere.integral_sphJoint_score_eq_zero
#print axioms LossOnlyTraceability.Sphere.sdot_eq_inner
#print axioms LossOnlyTraceability.Sphere.sdot_add_left
#print axioms LossOnlyTraceability.Sphere.sphExp_sdot_sq_sub
#print axioms LossOnlyTraceability.Sphere.hasDerivAt_logPartition_line
#print axioms LossOnlyTraceability.Sphere.hasDerivAt_logPartition_line_deriv
#print axioms LossOnlyTraceability.Sphere.sph_logPartition_smooth
#print axioms LossOnlyTraceability.Sphere.integral_exp_sdot_sphTiltLaw
#print axioms LossOnlyTraceability.Sphere.integral_exp_sdot_centered_le
#print axioms LossOnlyTraceability.Sphere.superMeasure_trainTail
#print axioms LossOnlyTraceability.Sphere.integrable_sphPrior_of_bounded
#print axioms LossOnlyTraceability.Sphere.integrable_norm_sphMean_rpow
#print axioms LossOnlyTraceability.Sphere.integrable_norm_sphMean_pow
#print axioms LossOnlyTraceability.Sphere.sphPrior_rpow_concave
#print axioms LossOnlyTraceability.Sphere.sphPrior_rpow_high
#print axioms LossOnlyTraceability.Sphere.sphPrior_rpow_low
#print axioms LossOnlyTraceability.Sphere.sph_population_calibration
#print axioms LossOnlyTraceability.Sphere.sphMixedScale_le
#print axioms LossOnlyTraceability.Sphere.nativeEnergyBudget_sqrt_mul
#print axioms LossOnlyTraceability.Sphere.sph_finite_budgets
#print axioms LossOnlyTraceability.Sphere.sphLowerConstant_pos
#print axioms LossOnlyTraceability.Sphere.spherical_tilt_loss_information_law
#print axioms LossOnlyTraceability.card_le_of_separated_unitBall
#print axioms LossOnlyTraceability.exists_net_of_subset_unitBall
#print axioms LossOnlyTraceability.exists_sphere_net
#print axioms LossOnlyTraceability.opNorm_le_of_net
#print axioms LossOnlyTraceability.opNorm_le_inv_mul_sup_of_net
#print axioms LossOnlyTraceability.opNorm_sq_le_of_net
#print axioms LossOnlyTraceability.exists_sphere_net_opNorm_sq_le
#print axioms LossOnlyTraceability.opNorm_adjoint_eq_real
#print axioms LossOnlyTraceability.l2_opNorm_transpose_real
#print axioms LossOnlyTraceability.l2_opNorm_sq_le_of_net_transpose
#print axioms LossOnlyTraceability.squaredMarginLoss_nonneg
#print axioms LossOnlyTraceability.two_mul_squaredMarginLoss
#print axioms LossOnlyTraceability.continuous_squaredMarginLoss
#print axioms LossOnlyTraceability.continuous_squaredMarginSlope
#print axioms LossOnlyTraceability.hasDerivAt_squaredMarginLoss
#print axioms LossOnlyTraceability.squaredMarginSampleGradient_eq
#print axioms LossOnlyTraceability.continuous_squaredMarginSampleGradient
#print axioms LossOnlyTraceability.squaredMarginSampleGradient_norm_le
#print axioms LossOnlyTraceability.squaredMarginLoss_inner_le
#print axioms LossOnlyTraceability.squaredMarginSampleGradient_sub_norm_le
#print axioms LossOnlyTraceability.squaredMarginSampleGradient_pairing
#print axioms LossOnlyTraceability.hasFDerivAt_squaredMargin
#print axioms LossOnlyTraceability.squaredMarginObjective_eq
#print axioms LossOnlyTraceability.squaredMarginGradient_eq
#print axioms LossOnlyTraceability.squaredMarginRisk_nonneg
#print axioms LossOnlyTraceability.hasFDerivAt_squaredMarginRisk
#print axioms LossOnlyTraceability.hasGradientAt_squaredMarginObjective
#print axioms LossOnlyTraceability.squaredMarginGradient_zero_at_localMin
#print axioms LossOnlyTraceability.squaredMarginGradient_sum_monotonicity
#print axioms LossOnlyTraceability.squaredMarginGradient_strong_monotonicity
#print axioms LossOnlyTraceability.squaredMargin_dist_le_gradient_sub
#print axioms LossOnlyTraceability.squaredMargin_residual_bound
#print axioms LossOnlyTraceability.squaredMargin_localMin_unique
#print axioms LossOnlyTraceability.quadraticRegularizer_le_squaredMarginObjective
#print axioms LossOnlyTraceability.squaredMarginObjective_coercive
#print axioms LossOnlyTraceability.continuous_squaredMarginObjective
#print axioms LossOnlyTraceability.squaredMarginObjective_exists_minimizer
#print axioms LossOnlyTraceability.squaredMargin_exists_unique_minimizer
#print axioms LossOnlyTraceability.empiricalSquaredMarginObjective_eq
#print axioms LossOnlyTraceability.empiricalSquaredMargin_exists_unique_minimizer
#print axioms LossOnlyTraceability.sq_average_le_average_sq
#print axioms LossOnlyTraceability.empiricalSquaredMargin_localMin_identity
#print axioms LossOnlyTraceability.empiricalSquaredMargin_localMin_norm_le_half
#print axioms LossOnlyTraceability.squaredMarginOptimizer_minimizes
#print axioms LossOnlyTraceability.squaredMarginOptimizer_localMin
#print axioms LossOnlyTraceability.empiricalSquaredMarginGradient_optimizer
#print axioms LossOnlyTraceability.squaredMarginOptimizer_residual
#print axioms LossOnlyTraceability.continuous_empiricalSquaredMarginGradient_sample
#print axioms LossOnlyTraceability.continuous_squaredMarginOptimizer
#print axioms LossOnlyTraceability.measurable_squaredMarginOptimizer
#print axioms LossOnlyTraceability.squaredMarginOptimizer_norm_le_half
#print axioms LossOnlyTraceability.populationSquaredMarginRisk_eq
#print axioms LossOnlyTraceability.populationSquaredMarginGradient_eq
#print axioms LossOnlyTraceability.quadraticRegularizer_le_populationSquaredMarginRisk
#print axioms LossOnlyTraceability.populationSquaredMarginRisk_nonneg
#print axioms LossOnlyTraceability.populationSquaredMarginRisk_coercive
#print axioms LossOnlyTraceability.populationSquaredMarginRisk_zero
#print axioms LossOnlyTraceability.integrable_squaredMarginLoss
#print axioms LossOnlyTraceability.populationSquaredMarginRisk_le
#print axioms LossOnlyTraceability.integrable_inner_unitBall
#print axioms LossOnlyTraceability.integrable_squaredMarginSampleGradient
#print axioms LossOnlyTraceability.hasFDerivAt_populationSquaredMarginLoss
#print axioms LossOnlyTraceability.hasGradientAt_populationSquaredMarginRisk
#print axioms LossOnlyTraceability.continuous_populationSquaredMarginRisk
#print axioms LossOnlyTraceability.populationSquaredMarginRisk_exists_minimizer
#print axioms LossOnlyTraceability.populationSquaredMarginGradient_zero_at_localMin
#print axioms LossOnlyTraceability.populationSquaredMarginGradient_integral_monotonicity
#print axioms LossOnlyTraceability.populationSquaredMarginGradient_strong_monotonicity
#print axioms LossOnlyTraceability.populationSquaredMargin_dist_le_gradient_sub
#print axioms LossOnlyTraceability.populationSquaredMargin_residual_bound
#print axioms LossOnlyTraceability.populationSquaredMargin_localMin_unique
#print axioms LossOnlyTraceability.populationSquaredMargin_exists_unique_minimizer
#print axioms LossOnlyTraceability.sq_integral_inner_le_integral_sq
#print axioms LossOnlyTraceability.populationSquaredMargin_localMin_identity
#print axioms LossOnlyTraceability.populationSquaredMargin_localMin_norm_le_half
#print axioms LossOnlyTraceability.squaredMarginGradientNoise_eq
#print axioms LossOnlyTraceability.empiricalSquaredMarginGradient_eq_average
#print axioms LossOnlyTraceability.centered_squaredMargin_average_eq_gradientNoise
#print axioms LossOnlyTraceability.continuous_squaredMarginGradientNoise_sample
#print axioms LossOnlyTraceability.norm_average_squaredMarginSampleGradient_le
#print axioms LossOnlyTraceability.norm_integral_squaredMarginSampleGradient_le
#print axioms LossOnlyTraceability.norm_squaredMarginGradientNoise_le
#print axioms LossOnlyTraceability.integral_squaredMarginSampleGradient_lipschitz
#print axioms LossOnlyTraceability.populationSquaredMarginGradient_lipschitz
#print axioms LossOnlyTraceability.populationSquaredMarginRisk_excess_eq
#print axioms LossOnlyTraceability.populationSquaredMarginRisk_excess_le
#print axioms LossOnlyTraceability.integrable_populationSquaredMarginRisk_comp
#print axioms LossOnlyTraceability.squaredMarginOptimizer_sub_le_noise
#print axioms LossOnlyTraceability.integral_norm_centered_average_sq_le_of_variance
#print axioms LossOnlyTraceability.integral_norm_squaredMarginSampleGradient_centered_sq_le_one
#print axioms LossOnlyTraceability.integral_norm_squaredMarginGradientNoise_sq_le
#print axioms LossOnlyTraceability.integrable_norm_squaredMarginGradientNoise_sq
#print axioms LossOnlyTraceability.measurable_squaredMarginOptimizer_comp
#print axioms LossOnlyTraceability.integrable_squaredMarginOptimizer_populationRisk
#print axioms LossOnlyTraceability.bridge_accuracy_squared_margin_integrand
#print axioms LossOnlyTraceability.bridge_accuracy_squared_margin
#print axioms LossOnlyTraceability.bridge_accuracy_squared_margin_iid
#print axioms LossOnlyTraceability.bridge_accuracy_squared_margin_exists_population_minimizer
#print axioms LossOnlyTraceability.bridge_accuracy_numerical_allowance_squared_margin_integrand
#print axioms LossOnlyTraceability.bridge_accuracy_numerical_allowance_squared_margin
#print axioms LossOnlyTraceability.parityRelease_decodes
#print axioms LossOnlyTraceability.paritySecret_uniform
#print axioms LossOnlyTraceability.paritySecret_parity_fair
#print axioms LossOnlyTraceability.parityRelease_coordinate_indep
#print axioms LossOnlyTraceability.parityRelease_coordinate_information_zero
#print axioms LossOnlyTraceability.parityRelease_parity_information
#print axioms LossOnlyTraceability.parityRelease_joint_information
#print axioms LossOnlyTraceability.counterexampleSign_xor
#print axioms LossOnlyTraceability.measurable_parityRealDecoder
#print axioms LossOnlyTraceability.parityRealRelease_decodes
#print axioms LossOnlyTraceability.parityRealRelease_coordinate_information_zero
#print axioms LossOnlyTraceability.parityRealRelease_joint_information
#print axioms LossOnlyTraceability.sharedNoiseObservation_difference
#print axioms LossOnlyTraceability.fairSign_difference_law
#print axioms LossOnlyTraceability.sharedNoiseObservation_difference_law
#print axioms LossOnlyTraceability.sharedNoise_difference_law_on_space
#print axioms LossOnlyTraceability.fairSign_difference_entropy
#print axioms LossOnlyTraceability.fairSign_difference_entropy_bits
#print axioms LossOnlyTraceability.sharedNoise_difference_entropy_bits
#print axioms LossOnlyTraceability.SubGaussian.classAccurateLearners_nonempty
#print axioms LossOnlyTraceability.SubGaussian.classWorstInformation_facts
#print axioms LossOnlyTraceability.SubGaussian.subgaussian_class_loss_information_law
#print axioms LossOnlyTraceability.SubGaussian.subgaussian_design_loss_information_law
#print axioms LossOnlyTraceability.SubGaussian.subgaussian_class_loss_information_law_infimum
#print axioms LossOnlyTraceability.SubGaussian.subgaussian_class_loss_information_law_whole_class
#print axioms LossOnlyTraceability.SubGaussian.IsSubGaussianDesign.integrable_exp_inner
#print axioms LossOnlyTraceability.SubGaussian.IsSubGaussianDesign.lintegral_exp_inner_le
#print axioms LossOnlyTraceability.SubGaussian.IsSubGaussianDesign.mono
#print axioms LossOnlyTraceability.SubGaussian.subGaussianDesignClass_mono
#print axioms LossOnlyTraceability.SubGaussian.isSubGaussianDesign_of_isBoundedProductLaw
#print axioms LossOnlyTraceability.SubGaussian.boundedProductClass_subset_subGaussianDesignClass
#print axioms LossOnlyTraceability.SubGaussian.signProductLaw_mem_subGaussianDesignClass
#print axioms LossOnlyTraceability.SubGaussian.ball_integrable_link_inner
#print axioms LossOnlyTraceability.SubGaussian.ball_populationObjective_eq
#print axioms LossOnlyTraceability.SubGaussian.ball_integral_link_segment_le
#print axioms LossOnlyTraceability.SubGaussian.ball_exists_minimizer
#print axioms LossOnlyTraceability.SubGaussian.ball_populationObjective_growth
#print axioms LossOnlyTraceability.SubGaussian.ball_abs_populationObjective_le
#print axioms LossOnlyTraceability.SubGaussian.ball_integrable_super_objective
#print axioms LossOnlyTraceability.SubGaussian.ball_super_error_sq_le
#print axioms LossOnlyTraceability.SubGaussian.bounded_product_upper_law_of_subgaussian
#print axioms LossOnlyTraceability.SubGaussian.lintegral_prod_coord_stdGaussianPi
#print axioms LossOnlyTraceability.SubGaussian.ofReal_exp_mul_sum_sq_eq
#print axioms LossOnlyTraceability.SubGaussian.lintegral_exp_mul_sum_sq_le_of_mgf
#print axioms LossOnlyTraceability.SubGaussian.integral_exp_columnEnergy_le_of_mgf
#print axioms LossOnlyTraceability.SubGaussian.exp_mul_opNorm_sq_le_sum_net
#print axioms LossOnlyTraceability.SubGaussian.integral_exp_opNorm_sq_entryMatrix_le_of_mgf
#print axioms LossOnlyTraceability.SubGaussian.opNorm_sq_entryMatrix_energy_tail_of_mgf
#print axioms LossOnlyTraceability.SubGaussian.lintegral_exp_sum_inner_le_of_iIndepFun
#print axioms LossOnlyTraceability.SubGaussian.rowCombMGF_of_iIndepFun_rows
#print axioms LossOnlyTraceability.SubGaussian.isSubGaussianDesign_of_norm_le_one
#print axioms LossOnlyTraceability.SubGaussian.ball_mem_subGaussianDesignClass
#print axioms LossOnlyTraceability.SubGaussian.sg_training_rows_iIndepFun
#print axioms LossOnlyTraceability.SubGaussian.sg_training_row_mgf
#print axioms LossOnlyTraceability.SubGaussian.sg_super_training_tail
#print axioms LossOnlyTraceability.SubGaussian.ball_minimizer_unique
#print axioms LossOnlyTraceability.SubGaussian.sgUpperConstant_one
#print axioms LossOnlyTraceability.SubGaussian.sg_super_pair_rowCombMGF
#print axioms LossOnlyTraceability.SubGaussian.sg_super_pair_tail
#print axioms LossOnlyTraceability.SubGaussian.sg_residual_budget
#print axioms LossOnlyTraceability.SubGaussian.sg_information_upper_bound
#print axioms LossOnlyTraceability.SubGaussian.subgaussian_design_upper_law
#print axioms LossOnlyTraceability.lintegral_exp_mul_sq_gaussianReal
#print axioms LossOnlyTraceability.ofReal_exp_mul_sq_eq_lintegral_gaussianReal
#print axioms LossOnlyTraceability.lintegral_exp_mul_sq_le_of_measurable
#print axioms LossOnlyTraceability.lintegral_exp_mul_sq_le
#print axioms LossOnlyTraceability.integrable_exp_mul_sq
#print axioms LossOnlyTraceability.integral_exp_mul_sq_le
#print axioms LossOnlyTraceability.hasSubgaussianMGF_inv_dim
#print axioms LossOnlyTraceability.hasSubgaussianMGF_unit_weighted_sum
#print axioms LossOnlyTraceability.iIndepFun_columns_of_iIndepFun_pairs
#print axioms LossOnlyTraceability.lintegral_exp_columnEnergy_le
#print axioms LossOnlyTraceability.inv_sqrt_pow_eq_rpow
#print axioms LossOnlyTraceability.integral_exp_columnEnergy_le
#print axioms LossOnlyTraceability.lintegral_exp_columnEnergy_le_of_bounded
#print axioms LossOnlyTraceability.lintegral_iSup_net_exp_columnEnergy_le
#print axioms LossOnlyTraceability.superGaussian_noise_law
#print axioms LossOnlyTraceability.superGaussian_release_noise_independent
#print axioms LossOnlyTraceability.superGaussian_information_directions
#print axioms LossOnlyTraceability.superGaussian_information_upper_bound
#print axioms LossOnlyTraceability.indepFun_comp_measurePreserving
#print axioms LossOnlyTraceability.iIndepFun_comp_measurePreserving
#print axioms LossOnlyTraceability.measurePreserving_prodRearrange
#print axioms LossOnlyTraceability.indepFun_prodMk_snd_of_indepFun
#print axioms LossOnlyTraceability.measurePreserving_precomp_pi
#print axioms LossOnlyTraceability.fairBool_apply_true
#print axioms LossOnlyTraceability.measurable_superPoint
#print axioms LossOnlyTraceability.measurable_superData
#print axioms LossOnlyTraceability.measurable_superBits
#print axioms LossOnlyTraceability.measurable_superSeed
#print axioms LossOnlyTraceability.measurable_superNoiseSeed
#print axioms LossOnlyTraceability.measurable_superTraining
#print axioms LossOnlyTraceability.measurable_superLearner
#print axioms LossOnlyTraceability.measurePreserving_superData
#print axioms LossOnlyTraceability.measurePreserving_superBits
#print axioms LossOnlyTraceability.superPoint_law
#print axioms LossOnlyTraceability.iIndepFun_superPoint
#print axioms LossOnlyTraceability.iIndepFun_superBits
#print axioms LossOnlyTraceability.superBits_fair
#print axioms LossOnlyTraceability.indepFun_superBits_superData
#print axioms LossOnlyTraceability.measurable_baseTraining
#print axioms LossOnlyTraceability.indepFun_superNoise
#print axioms LossOnlyTraceability.measurable_superBaseSwap
#print axioms LossOnlyTraceability.measurable_superSwap
#print axioms LossOnlyTraceability.measurePreserving_superBaseSwap
#print axioms LossOnlyTraceability.measurePreserving_superSwap
#print axioms LossOnlyTraceability.superLearner_eq_swap
#print axioms LossOnlyTraceability.ghostPoint_eq_swap
#print axioms LossOnlyTraceability.indepFun_slot_zero_slot_one
#print axioms LossOnlyTraceability.indepFun_superLearner_ghostPoint
#print axioms LossOnlyTraceability.ghostPoint_law
#print axioms LossOnlyTraceability.releaseInfoI_le_model_information_supersample
#print axioms LossOnlyTraceability.superPoint_norm_le_one
#print axioms LossOnlyTraceability.measureReal_accept_ghost_le
#print axioms LossOnlyTraceability.zero_noise_information_transfer_supersample
#print axioms LossOnlyTraceability.abs_logisticSlope_sub_le_quarter
#print axioms LossOnlyTraceability.abs_logisticSlope_le_of_neg_le
#print axioms LossOnlyTraceability.le_neg_logisticSlope_of_le
#print axioms LossOnlyTraceability.abs_logisticSlope_le_one_swap
#print axioms LossOnlyTraceability.logisticSlope_neg
#print axioms LossOnlyTraceability.swapMinimizer_isMin
#print axioms LossOnlyTraceability.swapMinimizer_eq_of_isMin
#print axioms LossOnlyTraceability.maskWeights_nonneg
#print axioms LossOnlyTraceability.maskWeights_le_one
#print axioms LossOnlyTraceability.update_weights_nonneg
#print axioms LossOnlyTraceability.update_weights_le_one
#print axioms LossOnlyTraceability.hasFDerivAt_swapLossDiff
#print axioms LossOnlyTraceability.weightedQuarticObjective_update
#print axioms LossOnlyTraceability.hasGradientAt_weightedQuarticObjective
#print axioms LossOnlyTraceability.quarticLogisticGradient_update
#print axioms LossOnlyTraceability.norm_sub_smul_unit_sq
#print axioms LossOnlyTraceability.swapLossDiffGrad_sq_lower
#print axioms LossOnlyTraceability.norm_swapLossDiffGrad_le
#print axioms LossOnlyTraceability.norm_swapLossDiffGrad_le_two
#print axioms LossOnlyTraceability.integral_signOfBit_eq_zero_of_fair
#print axioms LossOnlyTraceability.memLp_comp_bits
#print axioms LossOnlyTraceability.map_coord_eq_gaussianReal
#print axioms LossOnlyTraceability.swap_information_lower_bound
#print axioms LossOnlyTraceability.swap_information_lower_bound_div
#print axioms LossOnlyTraceability.swap_information_le_card
#print axioms LossOnlyTraceability.swap_information_zero_noise_le_card
#print axioms LossOnlyTraceability.swap_information_upper_bound
#print axioms LossOnlyTraceability.swap_information_display
#print axioms LossOnlyTraceability.swap_information_degenerate
#print axioms LossOnlyTraceability.descent_of_hessian_quadratic_le
#print axioms LossOnlyTraceability.swapCurvatureBound_pos_of_sMinus_pos
#print axioms LossOnlyTraceability.swapMinimizer_update_facts
#print axioms LossOnlyTraceability.swap_value_step
#print axioms LossOnlyTraceability.swap_lossDiff_gap_step
#print axioms LossOnlyTraceability.swap_lossDiff_gap_grid
#print axioms LossOnlyTraceability.swap_lossDiff_gap
#print axioms LossOnlyTraceability.maskWeights_flipBit
#print axioms LossOnlyTraceability.maskWeights_eq_update
#print axioms LossOnlyTraceability.swapRelease_flip_gap
#print axioms LossOnlyTraceability.swap_moment_bound_cube
#print axioms LossOnlyTraceability.swapLowerRadius_pos_of_sMinus_pos
#print axioms LossOnlyTraceability.swap_minimizer_displacement
#print axioms LossOnlyTraceability.sum_inner_swapDiff_sq_le
#print axioms LossOnlyTraceability.abs_sum_mul_le_sqrt_mul
#print axioms LossOnlyTraceability.abs_sum_swapLossDiffGrad_le
#print axioms LossOnlyTraceability.swapLossDiff_sum_sq_le
#print axioms LossOnlyTraceability.swapRelease_flip_sq_le
#print axioms LossOnlyTraceability.boolCube_variance_le
#print axioms LossOnlyTraceability.swap_variance_bound_cube
#print axioms LossOnlyTraceability.flipBit_flipBit
#print axioms LossOnlyTraceability.flipBit_apply_self
#print axioms LossOnlyTraceability.flipBit_apply_of_ne
#print axioms LossOnlyTraceability.flipBit_zero_cons
#print axioms LossOnlyTraceability.flipBit_succ_cons
#print axioms LossOnlyTraceability.sum_boolCube_succ
#print axioms LossOnlyTraceability.card_boolCube_real
#print axioms LossOnlyTraceability.boolCube_efron_stein
#print axioms LossOnlyTraceability.TiltFamily.bdd_integrable_inner_sq_of_bounded_law
#print axioms LossOnlyTraceability.TiltFamily.bdd_integral_inner_sq_le_of_bounded_law
#print axioms LossOnlyTraceability.TiltFamily.bdd_integral_curvature_le_of_bounded_law
#print axioms LossOnlyTraceability.TiltFamily.bdd_population_objective_comparison
#print axioms LossOnlyTraceability.TiltFamily.bdd_pointwise_alignment
#print axioms LossOnlyTraceability.TiltFamily.bdd_integrable_link_inner
#print axioms LossOnlyTraceability.TiltFamily.bdd_populationObjective_eq
#print axioms LossOnlyTraceability.TiltFamily.bdd_populationObjective_decomp
#print axioms LossOnlyTraceability.TiltFamily.bdd_integral_link_remainder_nonneg
#print axioms LossOnlyTraceability.TiltFamily.bdd_integral_link_remainder_le
#print axioms LossOnlyTraceability.TiltFamily.bdd_populationObjective_lower
#print axioms LossOnlyTraceability.TiltFamily.bdd_integral_link_segment_le
#print axioms LossOnlyTraceability.TiltFamily.bdd_exists_minimizer
#print axioms LossOnlyTraceability.TiltFamily.bdd_populationObjective_growth
#print axioms LossOnlyTraceability.TiltFamily.bdd_minimizer_unique
#print axioms LossOnlyTraceability.TiltFamily.bdd_minimizer_stationary
#print axioms LossOnlyTraceability.TiltFamily.bdd_minimizer_norm_le
#print axioms LossOnlyTraceability.TiltFamily.bdd_norm_le_one_of_abs_coord_le
#print axioms LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.mem_Icc
#print axioms LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.abs_coord_le
#print axioms LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.coord_sq_le
#print axioms LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.norm_le_one
#print axioms LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integrable_coord
#print axioms LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integral_coord
#print axioms LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.norm_mean_le_one
#print axioms LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.abs_inner_le
#print axioms LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integrable_inner
#print axioms LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integral_inner
#print axioms LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integral_inner_sub_mean
#print axioms LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integrable_coord_sq
#print axioms LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integral_coord_sq_le
#print axioms LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integral_centered_coord
#print axioms LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integrable_centered_coord
#print axioms LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integral_centered_coord_mul_of_ne
#print axioms LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integral_centered_coord_sq_le
#print axioms LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integral_inner_sub_mean_sq_le
#print axioms LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integral_inner_sq_le
#print axioms LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.iIndepFun_pi_coord
#print axioms LossOnlyTraceability.IsSignProductLaw.toBounded
#print axioms LossOnlyTraceability.TiltFamily.IsSignProductLaw.toBounded
#print axioms LossOnlyTraceability.TiltFamily.signProductLaw_mem_boundedProductClass
#print axioms LossOnlyTraceability.TiltFamily.bdd_iIndepFun_superPoint_coord
#print axioms LossOnlyTraceability.TiltFamily.bdd_superPoint_coord_mem_Icc
#print axioms LossOnlyTraceability.TiltFamily.bdd_superPoint_coord_integral
#print axioms LossOnlyTraceability.TiltFamily.bdd_abs_populationObjective_le
#print axioms LossOnlyTraceability.TiltFamily.bdd_integrable_super_objective
#print axioms LossOnlyTraceability.TiltFamily.bdd_super_error_sq_le
#print axioms LossOnlyTraceability.TiltFamily.bdd_super_learner_sq_le
#print axioms LossOnlyTraceability.TiltFamily.bdd_super_alignment
#print axioms LossOnlyTraceability.TiltFamily.bdd_super_matrix_tails
#print axioms LossOnlyTraceability.TiltFamily.bdd_residual_budget
#print axioms LossOnlyTraceability.TiltFamily.bdd_designNoisyInformation_bounds
#print axioms LossOnlyTraceability.TiltFamily.bdd_information_upper_bound
#print axioms LossOnlyTraceability.TiltFamily.bounded_product_upper_law
#print axioms LossOnlyTraceability.TiltFamily.tilt_budgets_signed_part
#print axioms LossOnlyTraceability.TiltFamily.tilt_budgets_energy_part
#print axioms LossOnlyTraceability.TiltFamily.finite_tilt_budgets
#print axioms LossOnlyTraceability.TiltFamily.finite_tilt_budgets_full
#print axioms LossOnlyTraceability.TiltFamily.tilt_population_calibration
#print axioms LossOnlyTraceability.TiltFamily.bounded_product_loss_information_law
#print axioms LossOnlyTraceability.TiltFamily.bounded_product_loss_information_law_infimum
#print axioms LossOnlyTraceability.TiltFamily.nativeAccurateLearners_of_bounded
#print axioms LossOnlyTraceability.TiltFamily.boundedWorstInformation_facts
#print axioms LossOnlyTraceability.TiltFamily.nativeWorstInformation_le_boundedWorstInformation
#print axioms LossOnlyTraceability.TiltFamily.bounded_product_loss_information_law_of_upper
#print axioms LossOnlyTraceability.TiltFamily.hasDerivAt_tiltPatternWeight_update
#print axioms LossOnlyTraceability.TiltFamily.tilt_fingerprint_finite
#print axioms LossOnlyTraceability.TiltFamily.tilt_fingerprint_transport
#print axioms LossOnlyTraceability.TiltFamily.tilt_fingerprint_transport_randomized
#print axioms LossOnlyTraceability.TiltFamily.bdd_ae_norm_ghostPoint_le_one
#print axioms LossOnlyTraceability.TiltFamily.bdd_integral_ghost_centered_margin
#print axioms LossOnlyTraceability.TiltFamily.bdd_ae_norm_trainingPoint_le_one
#print axioms LossOnlyTraceability.TiltFamily.bdd_ae_abs_ghost_coord_le
#print axioms LossOnlyTraceability.TiltFamily.bdd_integral_train_mul_ghost_margin
#print axioms LossOnlyTraceability.TiltFamily.bdd_integral_ghost_margin_sq_le
#print axioms LossOnlyTraceability.TiltFamily.bdd_integral_ghost_convex_ge
#print axioms LossOnlyTraceability.TiltFamily.bdd_integral_ghost_link_jensen
#print axioms LossOnlyTraceability.TiltFamily.first_moment_local_hard
#print axioms LossOnlyTraceability.TiltFamily.tilt_hard_laws_local_prior_mass
#print axioms LossOnlyTraceability.TiltFamily.tilt_hard_laws_local
#print axioms LossOnlyTraceability.TiltFamily.tiltMeanVec_eq_mean
#print axioms LossOnlyTraceability.TiltFamily.prior_mass_local_hard
#print axioms LossOnlyTraceability.TiltFamily.tilt_hard_laws_typical
#print axioms LossOnlyTraceability.TiltFamily.TiltBase.iid_spread
#print axioms LossOnlyTraceability.TiltFamily.tilt_loss_information_law_iid
#print axioms LossOnlyTraceability.TiltFamily.iidSpread_pos
#print axioms LossOnlyTraceability.TiltFamily.iidSpread_le_one
#print axioms LossOnlyTraceability.TiltFamily.TiltBase.iid_spread_explicit
#print axioms LossOnlyTraceability.TiltFamily.tilt_loss_information_law_iid_main_constants
#print axioms LossOnlyTraceability.TiltFamily.InfoLayer.nativeNoisyInformation_eq
#print axioms LossOnlyTraceability.TiltFamily.InfoLayer.ae_norm_le_one
#print axioms LossOnlyTraceability.TiltFamily.InfoLayer.noisy_bounds
#print axioms LossOnlyTraceability.TiltFamily.InfoLayer.release_ae_abs_le
#print axioms LossOnlyTraceability.TiltFamily.InfoLayer.channel_inequality
#print axioms LossOnlyTraceability.TiltFamily.InfoLayer.integrable_energy
#print axioms LossOnlyTraceability.TiltFamily.InfoLayer.family_sup_facts
#print axioms LossOnlyTraceability.TiltFamily.InfoLayer.family_lower_bound
#print axioms LossOnlyTraceability.TiltFamily.bdd_channel_inequality
#print axioms LossOnlyTraceability.TiltFamily.InfoLayer.family_prior_averaged
#print axioms LossOnlyTraceability.TiltFamily.tiltWorstInformation_facts
#print axioms LossOnlyTraceability.TiltFamily.tilt_information_lower_bound_of_budgets
#print axioms LossOnlyTraceability.TiltFamily.tilt_information_prior_averaged_of_budgets
#print axioms LossOnlyTraceability.TiltFamily.tilt_loss_information_law_of_budgets
#print axioms LossOnlyTraceability.TiltFamily.isProbabilityMeasure_tiltJoint
#print axioms LossOnlyTraceability.TiltFamily.tiltKernel_ae_ball
#print axioms LossOnlyTraceability.TiltFamily.tiltJoint_ae
#print axioms LossOnlyTraceability.TiltFamily.tiltJoint_ae_good
#print axioms LossOnlyTraceability.TiltFamily.tiltJoint_integrable
#print axioms LossOnlyTraceability.TiltFamily.tiltKernel_integral_integrable
#print axioms LossOnlyTraceability.TiltFamily.tiltJoint_integral_eq
#print axioms LossOnlyTraceability.TiltFamily.tiltJoint_measureReal_le
#print axioms LossOnlyTraceability.TiltFamily.tiltJoint_integral_mono
#print axioms LossOnlyTraceability.TiltFamily.tiltJoint_integral_congr
#print axioms LossOnlyTraceability.TiltFamily.tiltJoint_integral_le_prior
#print axioms LossOnlyTraceability.TiltFamily.joint_tiltAccuracy_pos
#print axioms LossOnlyTraceability.TiltFamily.joint_le_tiltAccuracy
#print axioms LossOnlyTraceability.TiltFamily.tilt_accurate_mono
#print axioms LossOnlyTraceability.TiltFamily.tiltKernel_learner_sq_le
#print axioms LossOnlyTraceability.TiltFamily.tiltKernel_train_tail
#print axioms LossOnlyTraceability.TiltFamily.tiltKernel_ghost_jensen
#print axioms LossOnlyTraceability.TiltFamily.tiltKernel_ghost_center
#print axioms LossOnlyTraceability.TiltFamily.tiltKernel_ghost_orth
#print axioms LossOnlyTraceability.TiltFamily.tiltKernel_ghost_sq_le
#print axioms LossOnlyTraceability.TiltFamily.tiltKernel_fingerprint
#print axioms LossOnlyTraceability.TiltFamily.tiltKernel_calibration
#print axioms LossOnlyTraceability.TiltFamily.tilt_joint_learner_sq_le
#print axioms LossOnlyTraceability.TiltFamily.tilt_joint_mixed_le
#print axioms LossOnlyTraceability.TiltFamily.tilt_joint_training_tail
#print axioms LossOnlyTraceability.TiltFamily.tilt_joint_ghost_jensen
#print axioms LossOnlyTraceability.TiltFamily.tilt_joint_ghost_center
#print axioms LossOnlyTraceability.TiltFamily.tilt_joint_ghost_orth
#print axioms LossOnlyTraceability.TiltFamily.tilt_joint_ghost_sq_le
#print axioms LossOnlyTraceability.TiltFamily.tilt_joint_fingerprint
#print axioms LossOnlyTraceability.TiltFamily.tilt_joint_alignment
#print axioms LossOnlyTraceability.TiltFamily.tiltDataKernel_apply
#print axioms LossOnlyTraceability.TiltFamily.tiltSuperKernel_apply
#print axioms LossOnlyTraceability.TiltFamily.abs_tiltLevel_div_le
#print axioms LossOnlyTraceability.TiltFamily.isProbabilityMeasure_tiltCoordLaw
#print axioms LossOnlyTraceability.TiltFamily.integral_tiltCoordLaw
#print axioms LossOnlyTraceability.TiltFamily.integral_id_tiltCoordLaw
#print axioms LossOnlyTraceability.TiltFamily.ae_abs_le_tiltCoordLaw
#print axioms LossOnlyTraceability.TiltFamily.isProbabilityMeasure_tiltProductLaw
#print axioms LossOnlyTraceability.TiltFamily.isBoundedProductLaw_tiltProductLaw
#print axioms LossOnlyTraceability.TiltFamily.tiltProductLaw_mem_boundedProductClass
#print axioms LossOnlyTraceability.TiltFamily.tiltPatternLaw_eq
#print axioms LossOnlyTraceability.TiltFamily.tiltFeature_apply
#print axioms LossOnlyTraceability.TiltFamily.tiltPatternWeight_nonneg
#print axioms LossOnlyTraceability.TiltFamily.tiltPatternWeight_le_one
#print axioms LossOnlyTraceability.TiltFamily.continuous_tiltPatternWeight
#print axioms LossOnlyTraceability.TiltFamily.norm_tiltFeature_le_one
#print axioms LossOnlyTraceability.TiltFamily.isProbabilityMeasure_tiltPatternCoord
#print axioms LossOnlyTraceability.TiltFamily.isProbabilityMeasure_tiltPatternLaw
#print axioms LossOnlyTraceability.TiltFamily.tiltPatternCoord_singleton
#print axioms LossOnlyTraceability.TiltFamily.map_tiltPatternCoord
#print axioms LossOnlyTraceability.TiltFamily.measurePreserving_tiltFeature
#print axioms LossOnlyTraceability.TiltFamily.map_tiltPatternLaw
#print axioms LossOnlyTraceability.TiltFamily.tiltPatternLaw_singleton
#print axioms LossOnlyTraceability.TiltFamily.measurable_tiltPatternLaw
#print axioms LossOnlyTraceability.TiltFamily.integral_tiltPatternLaw
#print axioms LossOnlyTraceability.TiltFamily.integral_pi_tiltProductLaw
#print axioms LossOnlyTraceability.TiltFamily.ae_pi_norm_le_one_tiltProductLaw
#print axioms LossOnlyTraceability.TiltFamily.ae_norm_le_one_tiltProductLaw
#print axioms LossOnlyTraceability.TiltFamily.mainEnergyRate_div_mult
#print axioms LossOnlyTraceability.TiltFamily.mainSignalRate_div_mult
#print axioms LossOnlyTraceability.TiltFamily.mainThreshold_le_entries
#print axioms LossOnlyTraceability.TiltFamily.tiltLowerConstant_ge_pow
#print axioms LossOnlyTraceability.TiltFamily.mainThreshold_div_ge
#print axioms LossOnlyTraceability.TiltFamily.tiltThreshold_ge_pow
#print axioms LossOnlyTraceability.TiltFamily.tilt_loss_information_law_main_constants
#print axioms LossOnlyTraceability.TiltFamily.main_prior_parameter_facts
#print axioms LossOnlyTraceability.TiltFamily.native_hard_laws_local_prior_mass
#print axioms LossOnlyTraceability.TiltFamily.native_hard_laws_local
#print axioms LossOnlyTraceability.TiltFamily.native_hard_laws_typical
#print axioms LossOnlyTraceability.TiltFamily.tilt_loss_information_law
#print axioms LossOnlyTraceability.TiltFamily.tilt_loss_information_law_small_epsilon
#print axioms LossOnlyTraceability.TiltFamily.tilt_loss_information_law_every_base
#print axioms LossOnlyTraceability.TiltFamily.InfoLayer.tiltLowerConstant_one
#print axioms LossOnlyTraceability.TiltFamily.tilt_loss_information_law_prior_averaged
#print axioms LossOnlyTraceability.TiltFamily.tilt_loss_information_law_infimum
#print axioms LossOnlyTraceability.TiltFamily.tilt_hardness_near_every_design
#print axioms LossOnlyTraceability.TiltFamily.mix_budgets_signed_part
#print axioms LossOnlyTraceability.TiltFamily.mix_budgets_energy_part
#print axioms LossOnlyTraceability.TiltFamily.measurableSet_tiltGood
#print axioms LossOnlyTraceability.TiltFamily.TiltGood.norm_train
#print axioms LossOnlyTraceability.TiltFamily.TiltGood.norm_ghost
#print axioms LossOnlyTraceability.TiltFamily.isProbabilityMeasure_mix
#print axioms LossOnlyTraceability.TiltFamily.mix_ae
#print axioms LossOnlyTraceability.TiltFamily.mix_ae_good
#print axioms LossOnlyTraceability.TiltFamily.mix_integrable
#print axioms LossOnlyTraceability.TiltFamily.mix_kernel_integral_integrable
#print axioms LossOnlyTraceability.TiltFamily.mix_integral_eq
#print axioms LossOnlyTraceability.TiltFamily.mix_measureReal_le
#print axioms LossOnlyTraceability.TiltFamily.mix_integral_mono
#print axioms LossOnlyTraceability.TiltFamily.mix_integral_congr
#print axioms LossOnlyTraceability.TiltFamily.mix_integral_le_prior
#print axioms LossOnlyTraceability.TiltFamily.mix_sum_integral_eq
#print axioms LossOnlyTraceability.TiltFamily.measurable_mixTrainOp
#print axioms LossOnlyTraceability.TiltFamily.sum_sq_mix_train_margin_le
#print axioms LossOnlyTraceability.TiltFamily.mix_learner_sq_le
#print axioms LossOnlyTraceability.TiltFamily.mix_mixed_le
#print axioms LossOnlyTraceability.TiltFamily.mix_training_tail
#print axioms LossOnlyTraceability.TiltFamily.mix_ghost_jensen
#print axioms LossOnlyTraceability.TiltFamily.mix_ghost_center
#print axioms LossOnlyTraceability.TiltFamily.mix_ghost_orth
#print axioms LossOnlyTraceability.TiltFamily.mix_ghost_sq_le
#print axioms LossOnlyTraceability.TiltFamily.mix_fingerprint
#print axioms LossOnlyTraceability.TiltFamily.mix_alignment
#print axioms LossOnlyTraceability.TiltFamily.nv_exponent_four
#print axioms LossOnlyTraceability.TiltFamily.boundedAccurateLearners_subset_tiltAccurateLearners
#print axioms LossOnlyTraceability.TiltFamily.nativeOsLearner_mem_boundedAccurateLearners
#print axioms LossOnlyTraceability.TiltFamily.tiltAccurateLearners_nonempty
#print axioms LossOnlyTraceability.TiltFamily.tilt_admissible_parameters
#print axioms LossOnlyTraceability.TiltFamily.tilt_law_nonvacuous
#print axioms LossOnlyTraceability.TiltFamily.tilt_law_nonvacuous_ternary
#print axioms LossOnlyTraceability.TiltFamily.bounded_law_nonvacuous
#print axioms LossOnlyTraceability.TiltFamily.tiltThreshold_one
#print axioms LossOnlyTraceability.TiltFamily.nvSignBase_spread
#print axioms LossOnlyTraceability.TiltFamily.tilt_hardness_nonvacuous
#print axioms LossOnlyTraceability.TiltFamily.tilt_mainSignalRate_pos
#print axioms LossOnlyTraceability.TiltFamily.tilt_mainEnergyConstant_nonneg
#print axioms LossOnlyTraceability.TiltFamily.tilt_mainThreshold_pos
#print axioms LossOnlyTraceability.TiltFamily.tiltThreshold_pos
#print axioms LossOnlyTraceability.TiltFamily.tiltThreshold_le_mainThreshold
#print axioms LossOnlyTraceability.TiltFamily.tiltLowerConstant_pos
#print axioms LossOnlyTraceability.TiltFamily.tiltAccuracy_one
#print axioms LossOnlyTraceability.TiltFamily.le_tiltAccuracy
#print axioms LossOnlyTraceability.TiltFamily.tiltAccuracy_eq
#print axioms LossOnlyTraceability.TiltFamily.tiltAccuracy_rpow_neg_two_div
#print axioms LossOnlyTraceability.TiltFamily.mul_nativePriorVariance_tiltAccuracy
#print axioms LossOnlyTraceability.TiltFamily.tiltSignedBudget_one
#print axioms LossOnlyTraceability.TiltFamily.tiltAlignment_one
#print axioms LossOnlyTraceability.TiltFamily.tilt_scale_facts
#print axioms LossOnlyTraceability.TiltFamily.tilt_recipe_orders
#print axioms LossOnlyTraceability.TiltFamily.tiltProb_nonneg
#print axioms LossOnlyTraceability.TiltFamily.tiltProb_sum_eq_one
#print axioms LossOnlyTraceability.TiltFamily.tiltBase_abs_t_le_one
#print axioms LossOnlyTraceability.TiltFamily.tiltBase_t_sq_le_one
#print axioms LossOnlyTraceability.TiltFamily.tiltSecond_eq
#print axioms LossOnlyTraceability.TiltFamily.tiltMean_eq
#print axioms LossOnlyTraceability.TiltFamily.tiltMean_abs_le_one
#print axioms LossOnlyTraceability.TiltFamily.tiltSecond_nonneg
#print axioms LossOnlyTraceability.TiltFamily.tiltSecond_le_one
#print axioms LossOnlyTraceability.TiltFamily.tiltSecond_sub_sq_eq
#print axioms LossOnlyTraceability.TiltFamily.tiltMean_sq_le_tiltSecond
#print axioms LossOnlyTraceability.TiltFamily.tiltMean_sq_le_one
#print axioms LossOnlyTraceability.TiltFamily.tiltScoreMoment_self
#print axioms LossOnlyTraceability.TiltFamily.tiltMean_hasDerivAt
#print axioms LossOnlyTraceability.TiltFamily.tiltSecond_hasDerivAt
#print axioms LossOnlyTraceability.TiltFamily.continuous_tiltMean
#print axioms LossOnlyTraceability.TiltFamily.continuous_tiltSecond
#print axioms LossOnlyTraceability.TiltFamily.abs_tiltMean_sq_le
#print axioms LossOnlyTraceability.TiltFamily.abs_tiltMean_pow_four_le
#print axioms LossOnlyTraceability.TiltFamily.tiltMean_pow_four_le_sq
#print axioms LossOnlyTraceability.TiltFamily.tiltConjugateDensity_pos
#print axioms LossOnlyTraceability.TiltFamily.continuous_tiltConjugateDensity
#print axioms LossOnlyTraceability.TiltFamily.tiltPartition_ge
#print axioms LossOnlyTraceability.TiltFamily.tiltConjugateDensity_le
#print axioms LossOnlyTraceability.TiltFamily.integrable_tiltConjugateDensity
#print axioms LossOnlyTraceability.TiltFamily.integral_tiltConjugateDensity_pos
#print axioms LossOnlyTraceability.TiltFamily.integral_tiltPriorCoord
#print axioms LossOnlyTraceability.TiltFamily.isProbabilityMeasure_tiltPriorCoord
#print axioms LossOnlyTraceability.TiltFamily.isProbabilityMeasure_tiltPrior
#print axioms LossOnlyTraceability.TiltFamily.integrable_of_bounded_prob
#print axioms LossOnlyTraceability.TiltFamily.integrable_of_bounded_tiltPriorCoord
#print axioms LossOnlyTraceability.TiltFamily.tiltConjugate_stein
#print axioms LossOnlyTraceability.TiltFamily.tiltPriorCoord_stein
#print axioms LossOnlyTraceability.TiltFamily.tiltPriorCoord_mean_sq
#print axioms LossOnlyTraceability.TiltFamily.tiltPriorCoord_mean_sq_le
#print axioms LossOnlyTraceability.TiltFamily.tiltPriorCoord_mean_sq_ge
#print axioms LossOnlyTraceability.TiltFamily.tiltPriorCoord_mean_four_le
#print axioms LossOnlyTraceability.TiltFamily.measurable_tiltNoisyInformation
#print axioms LossOnlyTraceability.TiltFamily.integrable_tiltNoisyInformation
#print axioms LossOnlyTraceability.TiltFamily.tilt_prior_parameter_facts
#print axioms LossOnlyTraceability.TiltFamily.tilt_loss_information_law_prior_averaged_unconditional
#print axioms LossOnlyTraceability.TiltFamily.tiltMeanVec_apply
#print axioms LossOnlyTraceability.TiltFamily.norm_tiltMeanVec_sq
#print axioms LossOnlyTraceability.TiltFamily.norm_tiltMeanVec_le_one
#print axioms LossOnlyTraceability.TiltFamily.continuous_tiltMeanVec
#print axioms LossOnlyTraceability.TiltFamily.measurable_tiltMeanVec
#print axioms LossOnlyTraceability.TiltFamily.abs_norm_tiltMeanVec_le
#print axioms LossOnlyTraceability.TiltFamily.abs_norm_tiltMeanVec_pow_le
#print axioms LossOnlyTraceability.TiltFamily.abs_norm_tiltMeanVec_rpow_le
#print axioms LossOnlyTraceability.TiltFamily.integrable_of_bounded_tiltPrior
#print axioms LossOnlyTraceability.TiltFamily.memLp_two_of_bounded_tiltPrior
#print axioms LossOnlyTraceability.TiltFamily.integrable_norm_tiltMeanVec_rpow
#print axioms LossOnlyTraceability.TiltFamily.integrable_norm_tiltMeanVec_pow
#print axioms LossOnlyTraceability.TiltFamily.integral_tiltPrior_update
#print axioms LossOnlyTraceability.TiltFamily.integral_tiltPrior_coord
#print axioms LossOnlyTraceability.TiltFamily.integral_tiltPrior_coord_mul
#print axioms LossOnlyTraceability.TiltFamily.tiltCoordSecondMoment_nonneg
#print axioms LossOnlyTraceability.TiltFamily.tiltPrior_norm_sq_eq
#print axioms LossOnlyTraceability.TiltFamily.tiltPrior_norm_sq_le
#print axioms LossOnlyTraceability.TiltFamily.tiltPrior_norm_sq_ge
#print axioms LossOnlyTraceability.TiltFamily.tiltPrior_norm_four_eq
#print axioms LossOnlyTraceability.TiltFamily.tiltPrior_norm_four_le_of
#print axioms LossOnlyTraceability.TiltFamily.tiltPrior_norm_four_le
#print axioms LossOnlyTraceability.TiltFamily.tiltPrior_norm_four_le_var
#print axioms LossOnlyTraceability.TiltFamily.integral_rpow_le_rpow_integral_of_nonneg
#print axioms LossOnlyTraceability.TiltFamily.tiltPrior_rpow_concave
#print axioms LossOnlyTraceability.TiltFamily.tiltPrior_rpow_high
#print axioms LossOnlyTraceability.TiltFamily.tilt_low_moment_algebra
#print axioms LossOnlyTraceability.TiltFamily.tiltPrior_rpow_low
#print axioms LossOnlyTraceability.TiltFamily.signCubeBase_w
#print axioms LossOnlyTraceability.TiltFamily.signCubeBase_t
#print axioms LossOnlyTraceability.TiltFamily.signCube_tiltProb_zero
#print axioms LossOnlyTraceability.TiltFamily.signCube_tiltProb_one
#print axioms LossOnlyTraceability.TiltFamily.signCube_tiltMean
#print axioms LossOnlyTraceability.TiltFamily.signCube_tiltSecond
#print axioms LossOnlyTraceability.TiltFamily.signCubeBase_spread
#print axioms LossOnlyTraceability.TiltFamily.tiltCoordLaw_signCubeBase
#print axioms LossOnlyTraceability.TiltFamily.tiltProductLaw_signCubeBase
#print axioms LossOnlyTraceability.TiltFamily.tiltMeanVec_signCubeBase
#print axioms LossOnlyTraceability.TiltFamily.isSignProductLaw_tiltProductLaw_signCubeBase
#print axioms LossOnlyTraceability.TiltFamily.signProductLaw_eq_tiltProductLaw_signCubeBase
#print axioms LossOnlyTraceability.TiltFamily.map_tanh_tiltPriorCoord_signCubeBase
#print axioms LossOnlyTraceability.TiltFamily.map_tanh_tiltPrior_signCubeBase
#print axioms LossOnlyTraceability.TiltFamily.native_signed_moment_budget_of_alignment
#print axioms LossOnlyTraceability.TiltFamily.tiltSignedBudget_eq
#print axioms LossOnlyTraceability.TiltFamily.nativeSignedBudget_eq_of_alignment
#print axioms LossOnlyTraceability.TiltFamily.InfoLayer.tiltProb_ge_of_dom
#print axioms LossOnlyTraceability.TiltFamily.InfoLayer.tiltSecond_ge_of_dom
#print axioms LossOnlyTraceability.TiltFamily.tiltSecond_ge_extreme
#print axioms LossOnlyTraceability.TiltFamily.TiltBase.spread_one_of_sq_eq_one
#print axioms LossOnlyTraceability.TiltFamily.InfoLayer.exists_coord_spread
#print axioms LossOnlyTraceability.TiltFamily.TiltBase.exists_spread
#print axioms LossOnlyTraceability.TiltFamily.nvSkewBase_tiltSecond
#print axioms LossOnlyTraceability.TiltFamily.nvSkewBase_design_second
#print axioms LossOnlyTraceability.TiltFamily.nvSkewBase_not_spread
#print axioms LossOnlyTraceability.TiltFamily.tiltSecond_ge_of_dominant_set
#print axioms LossOnlyTraceability.TiltFamily.tiltSecond_ge_of_two_sided_mass
#print axioms LossOnlyTraceability.TiltFamily.TiltBase.spread_of_two_sided_mass
#print axioms LossOnlyTraceability.TiltFamily.ternaryLevel_zero
#print axioms LossOnlyTraceability.TiltFamily.ternaryLevel_one
#print axioms LossOnlyTraceability.TiltFamily.ternaryLevel_two
#print axioms LossOnlyTraceability.TiltFamily.ternaryLevel_mem
#print axioms LossOnlyTraceability.TiltFamily.ternaryWeight_pos
#print axioms LossOnlyTraceability.TiltFamily.ternaryBase_spread
#print axioms LossOnlyTraceability.linearlySpacedAmplitude_mem_Ico
#print axioms LossOnlyTraceability.linearlySpacedAmplitude_injective
#print axioms LossOnlyTraceability.linearlySpacedAmplitude_sum_bounds
#print axioms LossOnlyTraceability.linearlySpacedAmplitude_sq_sum_bounds
#print axioms LossOnlyTraceability.counterexampleSign_sub_eq_zero_iff
#print axioms LossOnlyTraceability.abs_counterexampleSign_sub_of_ne
#print axioms LossOnlyTraceability.distinctAmplitude_zeroContrasts_injective
#print axioms LossOnlyTraceability.zeroContrasts_sharedObservation
#print axioms LossOnlyTraceability.measurable_zeroContrasts
#print axioms LossOnlyTraceability.measurable_distinctAmplitudeDecoder
#print axioms LossOnlyTraceability.distinctAmplitudeDecoder_sharedObservation
#print axioms LossOnlyTraceability.distinctAmplitude_sharedNoise_information
#print axioms LossOnlyTraceability.distinctAmplitude_sharedNoise_information_eq
#print axioms LossOnlyTraceability.linearlySpaced_sharedNoise_information_eq
#print axioms LossOnlyTraceability.measurable_tracerBool
#print axioms LossOnlyTraceability.measurable_tracerDecision
#print axioms LossOnlyTraceability.measurable_decisionPair
#print axioms LossOnlyTraceability.measurable_decisionGap
#print axioms LossOnlyTraceability.decisionDifference_eq_comp
#print axioms LossOnlyTraceability.measurable_decisionDifference
#print axioms LossOnlyTraceability.abs_decisionDifference_le_one
#print axioms LossOnlyTraceability.decisionDifference_sq_le_one
#print axioms LossOnlyTraceability.memLp_decisionDifference
#print axioms LossOnlyTraceability.integral_decisionDifference_sq_le_one
#print axioms LossOnlyTraceability.signed_decision_difference
#print axioms LossOnlyTraceability.integral_signed_decision_difference
#print axioms LossOnlyTraceability.sum_integral_signed_decision_difference_ge
#print axioms LossOnlyTraceability.mutualInfo_decisionDifference_le
#print axioms LossOnlyTraceability.sq_integral_signed_decision_difference_le
#print axioms LossOnlyTraceability.tracer_information_bound
#print axioms LossOnlyTraceability.tracer_information_bound_div
#print axioms LossOnlyTraceability.Tracing.conformal_count_le
#print axioms LossOnlyTraceability.Tracing.measurableSet_lowRank
#print axioms LossOnlyTraceability.Tracing.lowRank_measure_eq
#print axioms LossOnlyTraceability.Tracing.conformal_iid_le
#print axioms LossOnlyTraceability.Tracing.conformal_iid_score_le
#print axioms LossOnlyTraceability.Tracing.card_lowRank_zero
#print axioms LossOnlyTraceability.Tracing.conformal_sound
#print axioms LossOnlyTraceability.Tracing.conformal_rank_facts
#print axioms LossOnlyTraceability.Tracing.conformal_rank_div_le
#print axioms LossOnlyTraceability.Tracing.conformal_sound_real
#print axioms LossOnlyTraceability.Tracing.count_ge_le
#print axioms LossOnlyTraceability.Tracing.pointwise_recall_step
#print axioms LossOnlyTraceability.Tracing.recall_forall_lam
#print axioms LossOnlyTraceability.Tracing.sq_le_of_forall_lam
#print axioms LossOnlyTraceability.Tracing.recall_ge_of_signed_energy
#print axioms LossOnlyTraceability.Tracing.div_le_of_forall_lam
#print axioms LossOnlyTraceability.Tracing.sqrt_le_amgm
#print axioms LossOnlyTraceability.Tracing.integral_sqrt_le
#print axioms LossOnlyTraceability.Tracing.exp_neg_sq_threshold
#print axioms LossOnlyTraceability.Tracing.Necessity.continuous_gaussLLR
#print axioms LossOnlyTraceability.Tracing.Necessity.gaussianPDF_ratio
#print axioms LossOnlyTraceability.Tracing.Necessity.piGaussian_eq_withDensity
#print axioms LossOnlyTraceability.Tracing.Necessity.gaussLLR_mul
#print axioms LossOnlyTraceability.Tracing.Necessity.piGaussian_holder_shift
#print axioms LossOnlyTraceability.Tracing.Necessity.lintegral_rpow_le_rpow_lintegral
#print axioms LossOnlyTraceability.Tracing.Necessity.piGaussian_map_add
#print axioms LossOnlyTraceability.Tracing.Necessity.renyi_average
#print axioms LossOnlyTraceability.Tracing.Necessity.renyi_average_real
#print axioms LossOnlyTraceability.Tracing.Necessity.renyi_tradeoff_closed
#print axioms LossOnlyTraceability.Tracing.Necessity.renyi_to_dp
#print axioms LossOnlyTraceability.Tracing.measurableSet_card_ge
#print axioms LossOnlyTraceability.Tracing.measurableSet_card_lt
#print axioms LossOnlyTraceability.Tracing.integral_prod_fst_eq
#print axioms LossOnlyTraceability.Tracing.integral_prod_snd_eq
#print axioms LossOnlyTraceability.Tracing.sq_integral_le_integral_sq
#print axioms LossOnlyTraceability.Tracing.measurePreserving_memberNoise_coord
#print axioms LossOnlyTraceability.Tracing.memLp_memberNoise_coord
#print axioms LossOnlyTraceability.Tracing.integral_memberNoise_coord
#print axioms LossOnlyTraceability.Tracing.integral_memberNoise_coord_sq
#print axioms LossOnlyTraceability.Tracing.measurable_oracleLoss
#print axioms LossOnlyTraceability.Tracing.lossTracer_sound
#print axioms LossOnlyTraceability.Tracing.conformal_sound_pointNoise
#print axioms LossOnlyTraceability.Tracing.abs_integral_le_of_ae_bound
#print axioms LossOnlyTraceability.Tracing.measurable_integral_comp
#print axioms LossOnlyTraceability.Tracing.noisy_gap_moments
#print axioms LossOnlyTraceability.Tracing.integral_ghost_indep
#print axioms LossOnlyTraceability.Tracing.measurable_linkMean
#print axioms LossOnlyTraceability.Tracing.abs_linkMean_le
#print axioms LossOnlyTraceability.Tracing.linkMean_zero
#print axioms LossOnlyTraceability.Tracing.measurable_noiseScale
#print axioms LossOnlyTraceability.Tracing.measurable_thresholdBound
#print axioms LossOnlyTraceability.Tracing.measurable_inner_fun
#print axioms LossOnlyTraceability.Tracing.measurable_trainingPoint_super
#print axioms LossOnlyTraceability.Tracing.measurable_memberGap
#print axioms LossOnlyTraceability.Tracing.measurable_gapThreshold
#print axioms LossOnlyTraceability.Tracing.noiseScale_le
#print axioms LossOnlyTraceability.Tracing.thresholdBound_nonneg
#print axioms LossOnlyTraceability.Tracing.thresholdBound_le
#print axioms LossOnlyTraceability.Tracing.gapThreshold_nonneg
#print axioms LossOnlyTraceability.Tracing.gapThreshold_le
#print axioms LossOnlyTraceability.Tracing.abs_memberGap_le
#print axioms LossOnlyTraceability.Tracing.noiseScale_sq_pos_of_gap
#print axioms LossOnlyTraceability.Tracing.integral_sign_release_eq
#print axioms LossOnlyTraceability.Tracing.integral_memberGap_sq_le
#print axioms LossOnlyTraceability.Tracing.memberFlagged_of_gap
#print axioms LossOnlyTraceability.Tracing.gap_event_le_flag
#print axioms LossOnlyTraceability.Tracing.loss_tracing_per_law
#print axioms LossOnlyTraceability.Tracing.learner_scale_le_main
#print axioms LossOnlyTraceability.Tracing.scale_sq_le_of_samples
#print axioms LossOnlyTraceability.Tracing.mainLearnerConstant_pos
#print axioms LossOnlyTraceability.Tracing.mainEnergyRate_pos
#print axioms LossOnlyTraceability.Tracing.mainSignalRate_pos
#print axioms LossOnlyTraceability.Tracing.sqrt_add_le_sqrt_add_sqrt
#print axioms LossOnlyTraceability.Tracing.order_arith
#print axioms LossOnlyTraceability.Tracing.loss_tracing_low_fpr
#print axioms LossOnlyTraceability.Tracing.mass_ge_half_of_integral
#print axioms LossOnlyTraceability.Tracing.loss_tracing_low_fpr_mass
#print axioms LossOnlyTraceability.Tracing.xi_min_conditions
#print axioms LossOnlyTraceability.Tracing.coinFlip_rate
#print axioms LossOnlyTraceability.Tracing.loss_tracing_beats_coin
#print axioms LossOnlyTraceability.Tracing.referenceKernel_apply
#print axioms LossOnlyTraceability.Tracing.tracingKernel_apply_of_mem
#print axioms LossOnlyTraceability.Tracing.measurableSet_memberFlagged
#print axioms LossOnlyTraceability.Tracing.lossTracerTPR_nonneg
#print axioms LossOnlyTraceability.Tracing.lossTracerTPR_le_one
#print axioms LossOnlyTraceability.Tracing.integrable_lossTracerTPR
#print axioms LossOnlyTraceability.Tracing.recall_rescale
#print axioms LossOnlyTraceability.Tracing.loss_tracing_tpr_bound
#print axioms LossOnlyTraceability.Tracing.loss_tracing_tpr_finite
#print axioms LossOnlyTraceability.Tracing.conformal_sound_given_model
#print axioms LossOnlyTraceability.Tracing.loss_tracing_low_fpr_traceable
#print axioms LossOnlyTraceability.Tracing.conformal_sound_split
#print axioms LossOnlyTraceability.Tracing.lossTracer_freshAcceptance_le
#print axioms LossOnlyTraceability.Tracing.lossTracer_trainingRecall_eq
#print axioms LossOnlyTraceability.Tracing.lossTracer_isTraceableBy
#print axioms LossOnlyTraceability.Tracing.recall_ratio_antitone
#print axioms LossOnlyTraceability.Tracing.loss_tracing_tpr_xi
#print axioms LossOnlyTraceability.Tracing.loss_tracing_tpr_xi'
#print axioms LossOnlyTraceability.Tracing.loss_tracing_tpr_at_law
#print axioms LossOnlyTraceability.Tracing.Necessity.rhoVar_coe
#print axioms LossOnlyTraceability.Tracing.Necessity.rhoVar_pos
#print axioms LossOnlyTraceability.Tracing.Necessity.rhoVar_ne_zero
#print axioms LossOnlyTraceability.Tracing.Necessity.kappa_rhoVar
#print axioms LossOnlyTraceability.Tracing.Necessity.sqrt_half_sq
#print axioms LossOnlyTraceability.Tracing.Necessity.dp_exponent_rho
#print axioms LossOnlyTraceability.Tracing.Necessity.plugInLearner_eq_plugModel
#print axioms LossOnlyTraceability.Tracing.Necessity.continuous_plugModel
#print axioms LossOnlyTraceability.Tracing.Necessity.measurable_modelTracer
#print axioms LossOnlyTraceability.Tracing.Necessity.plugIn_tracing_tradeoff
#print axioms LossOnlyTraceability.Tracing.Necessity.plugIn_pair_tradeoff
#print axioms LossOnlyTraceability.Tracing.Necessity.piGaussian_real_holder_shift
#print axioms LossOnlyTraceability.Tracing.Necessity.norm_le_one_of_mem_signCubeSet
#print axioms LossOnlyTraceability.Tracing.Necessity.plugIn_isDPLearnerOn_ball
#print axioms LossOnlyTraceability.Tracing.Necessity.plugIn_isDPLearnerOn_signCube
#print axioms LossOnlyTraceability.Tracing.Necessity.plugAccuracy_nonneg
#print axioms LossOnlyTraceability.Tracing.Necessity.accuracy_iff_window
#print axioms LossOnlyTraceability.Tracing.Necessity.plugIn_window_information_law
#print axioms LossOnlyTraceability.Tracing.Necessity.plugIn_accurate_and_private
#print axioms LossOnlyTraceability.Tracing.Necessity.plugMinimizer_unique
#print axioms LossOnlyTraceability.Tracing.Necessity.plugConstant_nonneg
#print axioms LossOnlyTraceability.Tracing.Necessity.plugWindow_le_bound
#print axioms LossOnlyTraceability.Tracing.Necessity.tradeoff_lt_of_gap
#print axioms LossOnlyTraceability.Tracing.Necessity.gap_of_dim
#print axioms LossOnlyTraceability.Tracing.Necessity.necessity_finite
#print axioms LossOnlyTraceability.Tracing.Necessity.measurePreserving_split_last
#print axioms LossOnlyTraceability.Tracing.Necessity.measurePreserving_reorder
#print axioms LossOnlyTraceability.Tracing.Necessity.measurePreserving_toPaper
#print axioms LossOnlyTraceability.Tracing.Necessity.measurable_plugRelease'
#print axioms LossOnlyTraceability.Tracing.Necessity.freshAcceptance_eq_freshFlagRate
#print axioms LossOnlyTraceability.Tracing.Necessity.trainingRecall_eq_sum
#print axioms LossOnlyTraceability.Tracing.Necessity.plugIn_not_traceable
#print axioms LossOnlyTraceability.Tracing.Necessity.necessity_finite_traceable
#print axioms LossOnlyTraceability.Tracing.Necessity.plugIn_prior_recall_le
#print axioms LossOnlyTraceability.Tracing.Necessity.continuous_meanCoords
#print axioms LossOnlyTraceability.Tracing.Necessity.measurable_meanCoords
#print axioms LossOnlyTraceability.Tracing.Necessity.meanCoords_sub
#print axioms LossOnlyTraceability.Tracing.Necessity.meanCoords_dist_sq_le
#print axioms LossOnlyTraceability.Tracing.Necessity.measurePreserving_comp_perm
#print axioms LossOnlyTraceability.Tracing.Necessity.swapLast_last
#print axioms LossOnlyTraceability.Tracing.Necessity.swapLast_castSucc_of_ne
#print axioms LossOnlyTraceability.Tracing.Necessity.memberFlagRate_le_one
#print axioms LossOnlyTraceability.Tracing.Necessity.freshFlagRate_nonneg
#print axioms LossOnlyTraceability.Tracing.Necessity.measurable_trainingPart
#print axioms LossOnlyTraceability.Tracing.Necessity.measurable_noisyStat
#print axioms LossOnlyTraceability.Tracing.Necessity.measurableSet_flag
#print axioms LossOnlyTraceability.Tracing.Necessity.measurePreserving_swapMap
#print axioms LossOnlyTraceability.Tracing.Necessity.freshFlagRate_eq_swap
#print axioms LossOnlyTraceability.Tracing.Necessity.noisyMean_member_le
#print axioms LossOnlyTraceability.Tracing.Necessity.noisyMean_member_le_closed
#print axioms LossOnlyTraceability.Tracing.Necessity.noisyMean_pair_le
#print axioms LossOnlyTraceability.Tracing.Necessity.rpow_le_tangent
#print axioms LossOnlyTraceability.Tracing.Necessity.norm_toLp_sub_sq
#print axioms LossOnlyTraceability.Tracing.Necessity.measurePreserving_piGaussian_coord
#print axioms LossOnlyTraceability.Tracing.Necessity.integrable_add_coord_sq
#print axioms LossOnlyTraceability.Tracing.Necessity.integral_add_coord_sq
#print axioms LossOnlyTraceability.Tracing.Necessity.integrable_sum_add_coord_sq
#print axioms LossOnlyTraceability.Tracing.Necessity.integral_sum_add_coord_sq
#print axioms LossOnlyTraceability.Tracing.Necessity.ae_abs_meanCoords_sub_le
#print axioms LossOnlyTraceability.Tracing.Necessity.integral_meanCoords_sub_sq_le
#print axioms LossOnlyTraceability.Tracing.Necessity.integrable_meanCoords_sub_sq
#print axioms LossOnlyTraceability.Tracing.Necessity.plugIn_moment_le
#print axioms LossOnlyTraceability.Tracing.Necessity.plugInLearner_accuracy
#print axioms LossOnlyTraceability.Tracing.Necessity.plugInLearner_mem_nativeAccurateLearners
#print axioms LossOnlyTraceability.Tracing.Necessity.exists_plugMinimizer
#print axioms LossOnlyTraceability.Tracing.Necessity.plugArgmin_norm_le
#print axioms LossOnlyTraceability.Tracing.Necessity.plugArgmin_min
#print axioms LossOnlyTraceability.Tracing.Necessity.plugObjective_growth
#print axioms LossOnlyTraceability.Tracing.Necessity.link_cross_diff_le
#print axioms LossOnlyTraceability.Tracing.Necessity.plugArgmin_holder
#print axioms LossOnlyTraceability.Tracing.Necessity.plugArgmin_continuousOn
#print axioms LossOnlyTraceability.Tracing.Necessity.continuous_ballProj
#print axioms LossOnlyTraceability.Tracing.Necessity.norm_ballProj_le
#print axioms LossOnlyTraceability.Tracing.Necessity.norm_ballProj_sub_le
#print axioms LossOnlyTraceability.Tracing.Necessity.plugInLearner_norm_le
#print axioms LossOnlyTraceability.Tracing.Necessity.continuous_plugInLearner
#print axioms LossOnlyTraceability.Tracing.Necessity.nec_link_tangent_le
#print axioms LossOnlyTraceability.Tracing.Necessity.nec_linkMean_ge
#print axioms LossOnlyTraceability.Tracing.Necessity.nec_linkMean_le
#print axioms LossOnlyTraceability.Tracing.Necessity.young_power
#print axioms LossOnlyTraceability.Tracing.Necessity.plugIn_pointwise_excess
#print axioms LossOnlyTraceability.Tracing.hasSubgaussianMGF_centered_coord
#print axioms LossOnlyTraceability.Tracing.hasSubgaussianMGF_std_gaussian
#print axioms LossOnlyTraceability.Tracing.hasSubgaussianMGF_fst
#print axioms LossOnlyTraceability.Tracing.hasSubgaussianMGF_snd
#print axioms LossOnlyTraceability.Tracing.noisy_centered_tail
#print axioms LossOnlyTraceability.Tracing.link_tangent_le
#print axioms LossOnlyTraceability.Tracing.priorMean_margin_mem
#print axioms LossOnlyTraceability.Tracing.linkMean_ge
#print axioms LossOnlyTraceability.Tracing.linkMean_le
#print axioms LossOnlyTraceability.Tracing.inner_sub_priorMean_eq
#print axioms LossOnlyTraceability.Tracing.reference_lower_tail
#print axioms LossOnlyTraceability.Tracing.reference_count_tail
#print axioms LossOnlyTraceability.measurable_gaussianPDF_coord
#print axioms LossOnlyTraceability.measurable_gaussianPiRatio
#print axioms LossOnlyTraceability.measurable_gaussianPiDensity
#print axioms LossOnlyTraceability.gaussianPiKernel_apply
#print axioms LossOnlyTraceability.isMarkovKernel_gaussianPiKernel
#print axioms LossOnlyTraceability.lintegral_klDiv_gaussian_pi_le
#print axioms LossOnlyTraceability.map_prod_eq_compProd
#print axioms LossOnlyTraceability.map_compProd_comap
#print axioms LossOnlyTraceability.map_shift_scale_pi_gaussianReal
#print axioms LossOnlyTraceability.klDiv_jointLaw_le_lintegral_gaussian
#print axioms LossOnlyTraceability.releaseInfoS_noisy_le_card
#print axioms LossOnlyTraceability.releaseInfoS_gaussian_noise_le
#print axioms LossOnlyTraceability.release_information_upper_bound
#print axioms LossOnlyTraceability.transfer_theorem
#print axioms LossOnlyTraceability.transfer_theorem_all_noise
#print axioms LossOnlyTraceability.measure_preimage_snd_compProd
#print axioms LossOnlyTraceability.map_snd_compProd
#print axioms LossOnlyTraceability.measureReal_preimage_snd_compProd
#print axioms LossOnlyTraceability.indepFun_snd_compProd
#print axioms LossOnlyTraceability.iIndepFun_snd_compProd
#print axioms LossOnlyTraceability.integrable_snd_compProd
#print axioms LossOnlyTraceability.integral_snd_compProd
#print axioms LossOnlyTraceability.map_bit_eq_of_fair
#print axioms LossOnlyTraceability.map_bits_eq_of_fair_indep
#print axioms LossOnlyTraceability.lintegral_mutualInfoNats_bit_ne_top
#print axioms LossOnlyTraceability.mutualInfo_bit_le_one
#print axioms LossOnlyTraceability.integrable_mutualInfo_bit
#print axioms LossOnlyTraceability.condMutualInfo_bit_prior_eq_integral
#print axioms LossOnlyTraceability.integrable_releaseInfoI_kernel
#print axioms LossOnlyTraceability.bit_encoder_prior_averaged
#print axioms LossOnlyTraceability.transfer_theorem_full
#print axioms LossOnlyTraceability.TwoLoss.measurable_lossSign
#print axioms LossOnlyTraceability.TwoLoss.abs_lossSign
#print axioms LossOnlyTraceability.TwoLoss.abs_lossSign_le
#print axioms LossOnlyTraceability.TwoLoss.gaussDensityZero_pos
#print axioms LossOnlyTraceability.TwoLoss.gaussianPDFReal_zero_one
#print axioms LossOnlyTraceability.TwoLoss.gaussianPDFReal_ge
#print axioms LossOnlyTraceability.TwoLoss.gaussianPDFReal_le
#print axioms LossOnlyTraceability.TwoLoss.gaussianReal_real_eq_integral
#print axioms LossOnlyTraceability.TwoLoss.integral_density_minorant
#print axioms LossOnlyTraceability.TwoLoss.gaussianReal_Ioo_ge
#print axioms LossOnlyTraceability.TwoLoss.gaussianReal_Icc_le
#print axioms LossOnlyTraceability.TwoLoss.measurable_gaussSignMean
#print axioms LossOnlyTraceability.TwoLoss.lossSign_add_lossSign_sub
#print axioms LossOnlyTraceability.TwoLoss.gaussSignMean_eq
#print axioms LossOnlyTraceability.TwoLoss.gaussSignMean_bounds
#print axioms LossOnlyTraceability.TwoLoss.integral_lossSign_scaled
#print axioms LossOnlyTraceability.TwoLoss.sign_mul_gaussSignMean_ge
#print axioms LossOnlyTraceability.TwoLoss.measurable_testDecision
#print axioms LossOnlyTraceability.TwoLoss.abs_testDecision_le
#print axioms LossOnlyTraceability.TwoLoss.abs_signOfBit_eq_one
#print axioms LossOnlyTraceability.TwoLoss.signOfBit_eq_one_or
#print axioms LossOnlyTraceability.TwoLoss.integrable_sign_mul_decision
#print axioms LossOnlyTraceability.TwoLoss.pairedSuccess_testDecision
#print axioms LossOnlyTraceability.TwoLoss.pairedSuccess_eq
#print axioms LossOnlyTraceability.TwoLoss.pairedSuccess_le_sqrt
#print axioms LossOnlyTraceability.TwoLoss.mutualInfo_pair_eq_releaseInfoS
#print axioms LossOnlyTraceability.TwoLoss.noisy_coordinate_moments
#print axioms LossOnlyTraceability.TwoLoss.sum_integral_sign_mul_clip_noisy_ge
#print axioms LossOnlyTraceability.TwoLoss.abs_gaussSignMean_le
#print axioms LossOnlyTraceability.TwoLoss.sum_integral_sign_mul_lossSign_noisy_ge
#print axioms LossOnlyTraceability.TwoLoss.pairedAttackConstant_pos
#print axioms LossOnlyTraceability.TwoLoss.clip_branch_ge
#print axioms LossOnlyTraceability.TwoLoss.lowerLoss_branch_ge
#print axioms LossOnlyTraceability.TwoLoss.success_sub_half_eq_tpr_sub_fpr
#print axioms LossOnlyTraceability.TwoLoss.twoLoss_defence_of_information_le
#print axioms LossOnlyTraceability.TwoLoss.measurable_clipTest
#print axioms LossOnlyTraceability.TwoLoss.measurable_lowerLossTest
#print axioms LossOnlyTraceability.TwoLoss.measurable_lossDiffObservation
#print axioms LossOnlyTraceability.TwoLoss.lossDiff_defence
#print axioms LossOnlyTraceability.TwoLoss.sqrt_info_ratio
#print axioms LossOnlyTraceability.TwoLoss.native_paired_defence
#print axioms LossOnlyTraceability.TwoLoss.lossDiffAdvantage_eq
#print axioms LossOnlyTraceability.TwoLoss.lossDiffAdvantage_le_half
#print axioms LossOnlyTraceability.TwoLoss.memLp_nativeRelease
#print axioms LossOnlyTraceability.TwoLoss.lossDiff_clip_advantage_ge
#print axioms LossOnlyTraceability.TwoLoss.lossDiff_lowerLoss_advantage_ge
#print axioms LossOnlyTraceability.TwoLoss.measurable_pairedAttackTest
#print axioms LossOnlyTraceability.TwoLoss.abs_pairedAttackTest_le
#print axioms LossOnlyTraceability.TwoLoss.native_paired_attack
#print axioms LossOnlyTraceability.TwoLoss.measurable_twoLossObservation
#print axioms LossOnlyTraceability.TwoLoss.twoLossAdvantage_pairDiffTest
#print axioms LossOnlyTraceability.TwoLoss.twoLoss_defence
#print axioms LossOnlyTraceability.TwoLoss.div_sqrt_two_noise
#print axioms LossOnlyTraceability.TwoLoss.native_two_loss_paired_attack
#print axioms LossOnlyTraceability.TwoLoss.one_le_twoLossRegimeConstant
#print axioms LossOnlyTraceability.TwoLoss.native_two_loss_paired_defence
#print axioms LossOnlyTraceability.TwoLoss.native_two_loss_paired_game_law
#print axioms LossOnlyTraceability.TwoLoss.native_lossDiff_paired_game_law
#print axioms LossOnlyTraceability.TwoLoss.laplaceRefConstant_pos
#print axioms LossOnlyTraceability.TwoLoss.laplace_budget_nonneg
#print axioms LossOnlyTraceability.TwoLoss.laplace_budget_eq
#print axioms LossOnlyTraceability.TwoLoss.gauss_tail_budget
#print axioms LossOnlyTraceability.TwoLoss.laplace_head_budget
#print axioms LossOnlyTraceability.TwoLoss.gauss_head_budget
#print axioms LossOnlyTraceability.TwoLoss.condMutualInfo_rotated_laplace_le
#print axioms LossOnlyTraceability.TwoLoss.condMutualInfo_rotated_gauss_le
#print axioms LossOnlyTraceability.TwoLoss.condMutualInfo_rankOne_le
#print axioms LossOnlyTraceability.TwoLoss.condMutualInfo_le_of_reference
#print axioms LossOnlyTraceability.TwoLoss.laplacePDFReal_pos
#print axioms LossOnlyTraceability.TwoLoss.laplacePDF_pos
#print axioms LossOnlyTraceability.TwoLoss.laplacePDF_ne_top
#print axioms LossOnlyTraceability.TwoLoss.toReal_laplacePDF
#print axioms LossOnlyTraceability.TwoLoss.measurable_laplacePDF_uncurry
#print axioms LossOnlyTraceability.TwoLoss.measurable_laplacePDF_comp
#print axioms LossOnlyTraceability.TwoLoss.measurable_laplacePDF
#print axioms LossOnlyTraceability.TwoLoss.measurable_gaussianPDF_comp
#print axioms LossOnlyTraceability.TwoLoss.log_laplacePDFReal
#print axioms LossOnlyTraceability.TwoLoss.integral_exp_neg_abs_div
#print axioms LossOnlyTraceability.TwoLoss.integral_laplacePDFReal
#print axioms LossOnlyTraceability.TwoLoss.integrable_laplacePDFReal
#print axioms LossOnlyTraceability.TwoLoss.isProbabilityMeasure_laplaceReal
#print axioms LossOnlyTraceability.TwoLoss.withDensity_eq_withDensity_ratio
#print axioms LossOnlyTraceability.TwoLoss.laplaceReal_eq_withDensity'
#print axioms LossOnlyTraceability.TwoLoss.laplaceReal_eq_withDensity
#print axioms LossOnlyTraceability.TwoLoss.laplaceReal_eq_withDensity_gaussianReal
#print axioms LossOnlyTraceability.TwoLoss.gaussianReal_eq_withDensity_laplaceReal
#print axioms LossOnlyTraceability.TwoLoss.klDiv_gaussianReal_laplaceReal_bound
#print axioms LossOnlyTraceability.TwoLoss.klDiv_gaussianReal_laplaceReal_le
#print axioms LossOnlyTraceability.TwoLoss.isProbabilityMeasure_cons
#print axioms LossOnlyTraceability.TwoLoss.pi_cons_eq_withDensity
#print axioms LossOnlyTraceability.TwoLoss.const_gaussian_eq_cons
#print axioms LossOnlyTraceability.TwoLoss.gaussian_family_eq_cons
#print axioms LossOnlyTraceability.TwoLoss.isProbabilityMeasure_rankOneLaplaceMeasure
#print axioms LossOnlyTraceability.TwoLoss.isProbabilityMeasure_rankOneGaussMeasure
#print axioms LossOnlyTraceability.TwoLoss.measurable_rankOneLaplaceKernelDensity
#print axioms LossOnlyTraceability.TwoLoss.measurable_rankOneGaussKernelDensity
#print axioms LossOnlyTraceability.TwoLoss.rankOneLaplaceKernel_apply
#print axioms LossOnlyTraceability.TwoLoss.rankOneGaussKernel_apply
#print axioms LossOnlyTraceability.TwoLoss.isMarkovKernel_rankOneLaplaceKernel
#print axioms LossOnlyTraceability.TwoLoss.isMarkovKernel_rankOneGaussKernel
#print axioms LossOnlyTraceability.TwoLoss.klDiv_pi_gaussian_rankOneLaplace_le
#print axioms LossOnlyTraceability.TwoLoss.klDiv_pi_gaussian_rankOneGauss_eq
#print axioms LossOnlyTraceability.TwoLoss.pi_gaussianReal_eq_withDensity_rankOneLaplace
#print axioms LossOnlyTraceability.TwoLoss.pi_gaussianReal_eq_withDensity_rankOneGauss
#print axioms LossOnlyTraceability.TwoLoss.measurable_rankOneLaplaceDensity
#print axioms LossOnlyTraceability.TwoLoss.measurable_rankOneGaussDensity
#print axioms LossOnlyTraceability.TwoLoss.klDiv_jointLaw_le_lintegral_of_density
#print axioms LossOnlyTraceability.TwoLoss.klDiv_jointLaw_le_lintegral_rankOneLaplace
#print axioms LossOnlyTraceability.TwoLoss.klDiv_jointLaw_le_lintegral_rankOneGauss
#print axioms LossOnlyTraceability.TwoLoss.continuous_isoCoord
#print axioms LossOnlyTraceability.TwoLoss.measurable_isoCoord
#print axioms LossOnlyTraceability.TwoLoss.isoCoord_add
#print axioms LossOnlyTraceability.TwoLoss.isoCoord_sub
#print axioms LossOnlyTraceability.TwoLoss.isoCoord_smul
#print axioms LossOnlyTraceability.TwoLoss.isoCoord_symm_isoCoord
#print axioms LossOnlyTraceability.TwoLoss.map_isoCoord_pi_gaussianReal
#print axioms LossOnlyTraceability.TwoLoss.exists_iso_to_single
#print axioms LossOnlyTraceability.TwoLoss.isoCoord_zero_eq_inner
#print axioms LossOnlyTraceability.TwoLoss.sum_sq_isoCoord_succ
#print axioms LossOnlyTraceability.TwoLoss.condMutualInfo_le_rotate
#print axioms LossOnlyTraceability.TwoLoss.twoLossLaplaceConstant_pos
#print axioms LossOnlyTraceability.TwoLoss.one_lt_twoLossLaplaceConstant
#print axioms LossOnlyTraceability.TwoLoss.twoLoss_logb_two_le_sq
#print axioms LossOnlyTraceability.TwoLoss.twoLoss_le_two_mul_div_one_add
#print axioms LossOnlyTraceability.TwoLoss.twoLoss_div_le_two_mul_div_one_add
#print axioms LossOnlyTraceability.TwoLoss.twoLoss_mul_sq_div_sq_eq
#print axioms LossOnlyTraceability.TwoLoss.twoLoss_one_le_ratio_sq
#print axioms LossOnlyTraceability.TwoLoss.twoLoss_ratio_sq_le_one
#print axioms LossOnlyTraceability.TwoLoss.twoLoss_bulk_le
#print axioms LossOnlyTraceability.TwoLoss.twoLoss_regime_le
#print axioms LossOnlyTraceability.TwoLoss.twoLoss_allTau_le
#print axioms LossOnlyTraceability.TwoLoss.twoLoss_moment_inputs
#print axioms LossOnlyTraceability.TwoLoss.twoLoss_regime_facts
#print axioms LossOnlyTraceability.TwoLoss.twoLossLaplaceConstant_lt
#print axioms LossOnlyTraceability.TwoLoss.logb_two_twoLossLaplaceConstant_lt
#print axioms LossOnlyTraceability.TwoLoss.twoLoss_loss_decomposition
#print axioms LossOnlyTraceability.TwoLoss.measurable_twoLossCommonMode
#print axioms LossOnlyTraceability.TwoLoss.measurable_twoLossResidual
#print axioms LossOnlyTraceability.TwoLoss.regularizer_lipschitz_nonneg
#print axioms LossOnlyTraceability.TwoLoss.regularizer_abs_sub_le
#print axioms LossOnlyTraceability.TwoLoss.link_abs_sub_le
#print axioms LossOnlyTraceability.TwoLoss.abs_commonMode_le
#print axioms LossOnlyTraceability.TwoLoss.abs_twoLossCommonMode_le_mul
#print axioms LossOnlyTraceability.TwoLoss.abs_twoLossCommonMode_le
#print axioms LossOnlyTraceability.TwoLoss.integrable_twoLossCommonMode
#print axioms LossOnlyTraceability.TwoLoss.link_le_integral_link
#print axioms LossOnlyTraceability.TwoLoss.integral_link_le_link_add
#print axioms LossOnlyTraceability.TwoLoss.integral_link_le_link_add_of_ball
#print axioms LossOnlyTraceability.TwoLoss.twoLossCommonMode_abs_integral_le
#print axioms LossOnlyTraceability.TwoLoss.twoLossCommonMode_sq_integral_le
#print axioms LossOnlyTraceability.TwoLoss.twoLossResidual_budget_side
#print axioms LossOnlyTraceability.TwoLoss.twoLossResidual_budget
#print axioms LossOnlyTraceability.TwoLoss.measurable_pairCoord
#print axioms LossOnlyTraceability.TwoLoss.pairUnflatten_pairFlatten
#print axioms LossOnlyTraceability.TwoLoss.measurable_pairFlatten
#print axioms LossOnlyTraceability.TwoLoss.measurable_pairUnflatten
#print axioms LossOnlyTraceability.TwoLoss.map_pairFlatten_pi_gaussian
#print axioms LossOnlyTraceability.TwoLoss.flat_perp_le
#print axioms LossOnlyTraceability.TwoLoss.flat_inner_abs_le
#print axioms LossOnlyTraceability.TwoLoss.flat_inner_sq_le
#print axioms LossOnlyTraceability.TwoLoss.integral_sqrt_le_sqrt_integral
#print axioms LossOnlyTraceability.TwoLoss.pairFlatten_twoLossRelease
#print axioms LossOnlyTraceability.TwoLoss.measurable_twoLossFlatLoss
#print axioms LossOnlyTraceability.TwoLoss.measurable_twoLossFlatNoise
#print axioms LossOnlyTraceability.TwoLoss.twoLossInformation_le_flat
#print axioms LossOnlyTraceability.TwoLoss.laplaceRefConstant_eq
#print axioms LossOnlyTraceability.TwoLoss.mainResidualRate_nonneg'
#print axioms LossOnlyTraceability.TwoLoss.two_loss_regime_inputs
#print axioms LossOnlyTraceability.TwoLoss.native_two_loss_upper_regime
#print axioms LossOnlyTraceability.TwoLoss.native_two_loss_law
#print axioms LossOnlyTraceability.TwoLoss.native_two_loss_upper_allTau
#print axioms LossOnlyTraceability.TwoLoss.native_two_loss_upper_all
#print axioms LossOnlyTraceability.TwoLoss.abs_linkCommonMode_le
#print axioms LossOnlyTraceability.TwoLoss.linkCommonMode_budgets
#print axioms LossOnlyTraceability.TwoLoss.native_two_loss_link_upper_explicit
#print axioms LossOnlyTraceability.TwoLoss.norm_flatDirection
#print axioms LossOnlyTraceability.TwoLoss.inner_flatDirection
#print axioms LossOnlyTraceability.TwoLoss.measurable_twoLossFlatCentre
#print axioms LossOnlyTraceability.TwoLoss.twoLossFlat_decomposition
#print axioms LossOnlyTraceability.TwoLoss.sum_sq_twoLossFlatResidual
#print axioms LossOnlyTraceability.TwoLoss.native_two_loss_upper_explicit
#print axioms LossOnlyTraceability.compactSup_attained
#print axioms LossOnlyTraceability.le_compactSup
#print axioms LossOnlyTraceability.compactSup_le
#print axioms LossOnlyTraceability.continuous_compactSup
#print axioms LossOnlyTraceability.compactSup_const_mul
#print axioms LossOnlyTraceability.integral_comp_preserving
#print axioms LossOnlyTraceability.gapBall_margin
#print axioms LossOnlyTraceability.continuous_centeredMarginLoss
#print axioms LossOnlyTraceability.abs_centeredMarginLoss_le
#print axioms LossOnlyTraceability.signed_centered_sum_le
#print axioms LossOnlyTraceability.continuous_positiveGhostGap
#print axioms LossOnlyTraceability.positiveGhostGap_nonneg
#print axioms LossOnlyTraceability.positiveGhostGap_le
#print axioms LossOnlyTraceability.sum_positiveGhostGap_swap_le
#print axioms LossOnlyTraceability.measurePreserving_samplePairSwap
#print axioms LossOnlyTraceability.integrable_positiveGhostGap
#print axioms LossOnlyTraceability.integral_positiveGhostGap_le
#print axioms LossOnlyTraceability.integrable_centeredMarginLoss
#print axioms LossOnlyTraceability.continuous_populationCenteredLoss
#print axioms LossOnlyTraceability.continuous_summedUniformGap
#print axioms LossOnlyTraceability.abs_populationCenteredLoss_le
#print axioms LossOnlyTraceability.integrable_summedUniformGap
#print axioms LossOnlyTraceability.summedUniformGap_le_ghost
#print axioms LossOnlyTraceability.integral_summedUniformGap_le
#print axioms LossOnlyTraceability.uniform_expected_generalization
#print axioms LossOnlyTraceability.native_uniform_expected_generalization
#print axioms LossOnlyTraceability.population_empirical_regularizer_cancel
#print axioms LossOnlyTraceability.native_uniform_expected_generalization_regularized
#print axioms LossOnlyTraceability.unreg_budgets_signed_part
#print axioms LossOnlyTraceability.unreg_budgets_energy_part
#print axioms LossOnlyTraceability.unreg_finite_budgets
#print axioms LossOnlyTraceability.norm_unregComparisonPoint_le_one
#print axioms LossOnlyTraceability.inner_unregComparisonPoint
#print axioms LossOnlyTraceability.unreg_prior_norm_lower
#print axioms LossOnlyTraceability.unreg_super_alignment
#print axioms LossOnlyTraceability.unreg_joint_alignment
#print axioms LossOnlyTraceability.unregEnergyBudget_pos
#print axioms LossOnlyTraceability.unreg_encoder
#print axioms LossOnlyTraceability.unreg_encoder_law
#print axioms LossOnlyTraceability.unreg_bit_ratio_lower
#print axioms LossOnlyTraceability.unreg_fanoJ_pos
#print axioms LossOnlyTraceability.unreg_fano_constant_lower
#print axioms LossOnlyTraceability.unreg_endpoint_information_lower
#print axioms LossOnlyTraceability.unreg_raw_energy_of_margins
#print axioms LossOnlyTraceability.unreg_training_matrix_mean
#print axioms LossOnlyTraceability.unreg_super_training_energy
#print axioms LossOnlyTraceability.unreg_super_release_energy
#print axioms LossOnlyTraceability.unreg_information_lower_bound
#print axioms LossOnlyTraceability.unreg_native_noise_law
#print axioms LossOnlyTraceability.norm_unregCenteredSum_le
#print axioms LossOnlyTraceability.measurable_unregCenteredSum
#print axioms LossOnlyTraceability.unreg_super_centered_sum_sq
#print axioms LossOnlyTraceability.unreg_joint_centered_sum_sq
#print axioms LossOnlyTraceability.unreg_joint_prior_mean_sq
#print axioms LossOnlyTraceability.unreg_joint_centered_sum_norm
#print axioms LossOnlyTraceability.unreg_joint_cross_moment
#print axioms LossOnlyTraceability.unreg_fingerprint_sample_bound
#print axioms LossOnlyTraceability.unreg_sample_necessity
#print axioms LossOnlyTraceability.unreg_information_upper_profile
#print axioms LossOnlyTraceability.unreg_worst_information_upper_profile
#print axioms LossOnlyTraceability.unreg_endpoint_sample_necessity
#print axioms LossOnlyTraceability.unreg_budget_scaling
#print axioms LossOnlyTraceability.unreg_energy_scaling
#print axioms LossOnlyTraceability.unreg_signed_moment_budget
#print axioms LossOnlyTraceability.unregErrorThreshold_pos
#print axioms LossOnlyTraceability.unreg_small_error_gates
#print axioms LossOnlyTraceability.unreg_endpoint_budgets
#print axioms LossOnlyTraceability.unreg_information_upper_bound
#print axioms LossOnlyTraceability.projected_sgd_sqrt_rate
#print axioms LossOnlyTraceability.unitMarginLink_eq
#print axioms LossOnlyTraceability.continuous_unitMarginLink
#print axioms LossOnlyTraceability.unregularized_native_sgd_accuracy
#print axioms LossOnlyTraceability.unregularized_native_sgd_target
#print axioms LossOnlyTraceability.Unsaturated.sum_abs_signed_moment_le_noisy_information
#print axioms LossOnlyTraceability.Unsaturated.native_abs_channel_inequality
#print axioms LossOnlyTraceability.Unsaturated.abs_gen_le_infoFree
#print axioms LossOnlyTraceability.Unsaturated.integral_gen_le_infoFree
#print axioms LossOnlyTraceability.Unsaturated.integrable_ldCertificate_sq
#print axioms LossOnlyTraceability.Unsaturated.measure_mass_of_moments
#print axioms LossOnlyTraceability.Unsaturated.oversampling_certificate_sq_le_dir
#print axioms LossOnlyTraceability.Unsaturated.unsaturated_constant_mass_power
#print axioms LossOnlyTraceability.Unsaturated.best_certificate_power
#print axioms LossOnlyTraceability.Unsaturated.nativeOs_certificate_sq_le_dir
#print axioms LossOnlyTraceability.Unsaturated.unsaturated_constant_mass_native
#print axioms LossOnlyTraceability.Unsaturated.best_certificate_native
#print axioms LossOnlyTraceability.Unsaturated.betaLikeDensity_eq_mul_shift
#print axioms LossOnlyTraceability.Unsaturated.priorCoord_inverse_moment
#print axioms LossOnlyTraceability.Unsaturated.sqrt_mul_le_half_add
#print axioms LossOnlyTraceability.Unsaturated.inv_mul_sqrt_mul_sq
#print axioms LossOnlyTraceability.Unsaturated.integral_sqrt_le_sqrt_integral
#print axioms LossOnlyTraceability.Unsaturated.nativeEnergy_nonneg
#print axioms LossOnlyTraceability.Unsaturated.two_log_two_nonneg
#print axioms LossOnlyTraceability.Unsaturated.native_gen_identity
#print axioms LossOnlyTraceability.Unsaturated.native_gen_eq_div
#print axioms LossOnlyTraceability.Unsaturated.sum_abs_signed_le_ldCertificate
#print axioms LossOnlyTraceability.Unsaturated.abs_nativeSigned_le_sum_abs
#print axioms LossOnlyTraceability.Unsaturated.abs_gen_le_ldCertificate
#print axioms LossOnlyTraceability.Unsaturated.ldCertificate_individual_le
#print axioms LossOnlyTraceability.Unsaturated.ldCertificate_zero_eq
#print axioms LossOnlyTraceability.Unsaturated.integrable_nativeSigned
#print axioms LossOnlyTraceability.Unsaturated.integrable_nativeGen
#print axioms LossOnlyTraceability.Unsaturated.integral_nativeGen_eq
#print axioms LossOnlyTraceability.Unsaturated.integrable_certificate_sq
#print axioms LossOnlyTraceability.Unsaturated.integrable_ldCertificate
#print axioms LossOnlyTraceability.Unsaturated.integral_ldCertificate_le
#print axioms LossOnlyTraceability.Unsaturated.integral_sqrt_energy_le
#print axioms LossOnlyTraceability.Unsaturated.certificate_sq_integral_le_of_cap_dir
#print axioms LossOnlyTraceability.Unsaturated.measurable_nativeEnergy_clip
#print axioms LossOnlyTraceability.Unsaturated.measurable_nativeSigned_clip
#print axioms LossOnlyTraceability.Unsaturated.measurable_ldCertificate_clip
#print axioms LossOnlyTraceability.Unsaturated.ldCertificate_clip_of_mem
#print axioms LossOnlyTraceability.Unsaturated.aemeasurable_ldCertificate
#print axioms LossOnlyTraceability.Unsaturated.sign_law_centered_inner_sq_eq
#print axioms LossOnlyTraceability.Unsaturated.sign_law_inner_sub_const_sq_ge
#print axioms LossOnlyTraceability.Unsaturated.weighted_sq_bounds
#print axioms LossOnlyTraceability.Unsaturated.native_energy_floor_pointwise
#print axioms LossOnlyTraceability.Unsaturated.integrable_weightedLearnerEnergy
#print axioms LossOnlyTraceability.Unsaturated.integral_prior_inverse_moment_sum
#print axioms LossOnlyTraceability.Unsaturated.two_mul_le_weighted
#print axioms LossOnlyTraceability.Unsaturated.two_inner_priorMean_le
#print axioms LossOnlyTraceability.Unsaturated.native_energy_floor_averaged
#print axioms LossOnlyTraceability.Unsaturated.nativePriorVariance_le_half
#print axioms LossOnlyTraceability.Unsaturated.nativePriorVariance_dim_ge
#print axioms LossOnlyTraceability.Unsaturated.nativeAlignment_ge_two_eps
#print axioms LossOnlyTraceability.Unsaturated.nativeKappa_sub_two_ge
#print axioms LossOnlyTraceability.Unsaturated.native_energy_floor_rate
#print axioms LossOnlyTraceability.Unsaturated.neg_link_coLipschitz
#print axioms LossOnlyTraceability.Unsaturated.logistic_coLipschitz
#print axioms LossOnlyTraceability.Unsaturated.selector_mul_release_eq
#print axioms LossOnlyTraceability.Unsaturated.margin_mem_Icc_of_norm_le
#print axioms LossOnlyTraceability.Unsaturated.native_pair_signed_eq_gap
#print axioms LossOnlyTraceability.Unsaturated.integrable_population_link
#print axioms LossOnlyTraceability.Unsaturated.integrable_training_link
#print axioms LossOnlyTraceability.Unsaturated.native_signed_eq_gap
#print axioms LossOnlyTraceability.Unsaturated.unsaturated_every_learner_power
#print axioms LossOnlyTraceability.Unsaturated.oversampling_minimax_energy_le
#print axioms LossOnlyTraceability.Unsaturated.unsaturated_minimax_certificate_power
#print axioms LossOnlyTraceability.Unsaturated.unsaturated_pointwise_power
#print axioms LossOnlyTraceability.Unsaturated.unsaturated_separation_power
#print axioms LossOnlyTraceability.Unsaturated.two_div_powerDualExponent_four
#print axioms LossOnlyTraceability.Unsaturated.unsaturated_every_learner_native
#print axioms LossOnlyTraceability.Unsaturated.nativeOs_minimax_energy_le
#print axioms LossOnlyTraceability.Unsaturated.unsaturated_minimax_certificate_native
#print axioms LossOnlyTraceability.Unsaturated.unsaturated_pointwise_native
#print axioms LossOnlyTraceability.Unsaturated.unsaturated_separation_native
#print axioms LossOnlyTraceability.Unsaturated.nativeOs_gap_sq_le_capped_energy
#print axioms LossOnlyTraceability.Unsaturated.certificate_sq_integral_le_of_cap
#print axioms LossOnlyTraceability.Unsaturated.nativeOs_unsaturated_tightness
#print axioms LossOnlyTraceability.Unsaturated.oversampling_gap_sq_le_capped_energy
#print axioms LossOnlyTraceability.Unsaturated.powerDualExponent_two_eq
#print axioms LossOnlyTraceability.Unsaturated.nativeMargin_one_half_two
#print axioms LossOnlyTraceability.Unsaturated.nativeSlope_one_half_two
#print axioms LossOnlyTraceability.Unsaturated.nativePriorVariance_one_half_two
#print axioms LossOnlyTraceability.Unsaturated.oversamplingLowerThreshold_one_half_two
#print axioms LossOnlyTraceability.Unsaturated.oversamplingSignalRate_one_half_two
#print axioms LossOnlyTraceability.Unsaturated.nativeKappa_one_half_two_pos
#print axioms LossOnlyTraceability.Unsaturated.integral_prior_one_half_two_norm_priorMean_sq
#print axioms LossOnlyTraceability.Unsaturated.propCRho_facts
#print axioms LossOnlyTraceability.Unsaturated.propositionC_per_pair
#print axioms LossOnlyTraceability.Unsaturated.signedLearner_certificate_per_law
#print axioms LossOnlyTraceability.Unsaturated.signedLearner_zero_law
#print axioms LossOnlyTraceability.Unsaturated.signedLearner_prior_bounds
#print axioms LossOnlyTraceability.Unsaturated.signedLearner_prior_gap_lower
#print axioms LossOnlyTraceability.Unsaturated.signedLearner_signed_lower
#print axioms LossOnlyTraceability.Unsaturated.propositionC
#print axioms LossOnlyTraceability.Unsaturated.propCRhoHalf_facts
#print axioms LossOnlyTraceability.Unsaturated.propositionC_self_contained
#print axioms LossOnlyTraceability.Unsaturated.measurable_fun_const_smul
#print axioms LossOnlyTraceability.Unsaturated.measurable_coord_sub
#print axioms LossOnlyTraceability.Unsaturated.sum_smul_eq_centeredCombo
#print axioms LossOnlyTraceability.Unsaturated.centeredCombo_update
#print axioms LossOnlyTraceability.Unsaturated.centeredCombo_sub_update
#print axioms LossOnlyTraceability.Unsaturated.measurable_centeredCombo
#print axioms LossOnlyTraceability.Unsaturated.norm_centeredCombo_le
#print axioms LossOnlyTraceability.Unsaturated.integral_pi_coord
#print axioms LossOnlyTraceability.Unsaturated.ae_pi_coord_norm_le
#print axioms LossOnlyTraceability.Unsaturated.norm_integral_id_le_one
#print axioms LossOnlyTraceability.Unsaturated.indepFun_update_coord
#print axioms LossOnlyTraceability.Unsaturated.integrable_pi_coord
#print axioms LossOnlyTraceability.Unsaturated.integral_pi_coord_centered
#print axioms LossOnlyTraceability.Unsaturated.integral_inner_update_centered_eq_zero
#print axioms LossOnlyTraceability.Unsaturated.integral_norm_sum_centered_sq
#print axioms LossOnlyTraceability.Unsaturated.integral_norm_centeredCombo_sq
#print axioms LossOnlyTraceability.Unsaturated.abs_integral_inner_clipped_sub_le
#print axioms LossOnlyTraceability.Unsaturated.integral_powerLinearRisk_clipped_weighted_sub_le
#print axioms LossOnlyTraceability.Unsaturated.powerGradient_two_eq
#print axioms LossOnlyTraceability.Unsaturated.clippedPowerMap_two_of_norm_le_one
#print axioms LossOnlyTraceability.Unsaturated.ballResidual_of_norm_le_one
#print axioms LossOnlyTraceability.Unsaturated.clippedPowerMap_two_sub
#print axioms LossOnlyTraceability.Unsaturated.norm_sq_clippedPowerMap_two_sub_le
#print axioms LossOnlyTraceability.Unsaturated.norm_ballResidual_sub_le
#print axioms LossOnlyTraceability.Unsaturated.abs_inner_ballResidual_sub_le
#print axioms LossOnlyTraceability.Unsaturated.norm_clippedPowerMap_two_le_one
#print axioms LossOnlyTraceability.Unsaturated.positionSign_sq
#print axioms LossOnlyTraceability.Unsaturated.abs_positionSign
#print axioms LossOnlyTraceability.Unsaturated.sum_positionSign
#print axioms LossOnlyTraceability.Unsaturated.sum_signedWeight
#print axioms LossOnlyTraceability.Unsaturated.sum_positionSign_mul_signedWeight
#print axioms LossOnlyTraceability.Unsaturated.sum_abs_signedWeight
#print axioms LossOnlyTraceability.Unsaturated.sum_signedWeight_sq
#print axioms LossOnlyTraceability.Unsaturated.measurable_signedLearner
#print axioms LossOnlyTraceability.Unsaturated.norm_signedLearner_le
#print axioms LossOnlyTraceability.Unsaturated.signedLearner_all_distributions
#print axioms LossOnlyTraceability.Unsaturated.signedLearner_mem_accurate
#print axioms LossOnlyTraceability.Unsaturated.integral_signProductLaw_id
#print axioms LossOnlyTraceability.Unsaturated.integral_norm_sub_priorMean_sq
#print axioms LossOnlyTraceability.Unsaturated.signedLearner_pair_signed_eq
#print axioms LossOnlyTraceability.Unsaturated.signedLearner_pair_bound
#print axioms LossOnlyTraceability.Unsaturated.signedLearner_per_law
#print axioms LossOnlyTraceability.Unsaturated.capped_energy_product_le
#print axioms LossOnlyTraceability.Unsaturated.oversampling_certificate_sq_integral_le
#print axioms LossOnlyTraceability.Unsaturated.oversampling_unsaturated_tightness_power
#print axioms LossOnlyTraceability.logisticResidualSlope_zero
#print axioms LossOnlyTraceability.hasDerivAt_logisticResidualSlope
#print axioms LossOnlyTraceability.exists_logisticResidualSlope_eq_mul
#print axioms LossOnlyTraceability.abs_logisticResidualSlope_le
#print axioms LossOnlyTraceability.logisticResidualSlope_mul_self_nonneg
#print axioms LossOnlyTraceability.quarticLogistic_first_order_residual
#print axioms LossOnlyTraceability.norm_cube_le_of_first_order
#print axioms LossOnlyTraceability.norm_residual_sum_le
#print axioms LossOnlyTraceability.half_norm_le_of_first_order
#print axioms LossOnlyTraceability.hasFDerivAt_quarticLogisticGradient
#print axioms LossOnlyTraceability.inner_quarticLogisticHessian
#print axioms LossOnlyTraceability.quarticLogisticHessian_bounds
#print axioms LossOnlyTraceability.existsUnique_cubicRadius
#print axioms LossOnlyTraceability.cubicRadius_spec
#print axioms LossOnlyTraceability.radius_sandwich
#print axioms LossOnlyTraceability.weightedQuarticObjective_eq
#print axioms LossOnlyTraceability.sum_swapWeights_smul
#print axioms LossOnlyTraceability.swapWeights_nonneg
#print axioms LossOnlyTraceability.swapWeights_le
#print axioms LossOnlyTraceability.sum_swapWeights
#print axioms LossOnlyTraceability.norm_swapPoints_le
#print axioms LossOnlyTraceability.swapWeightedMean_eq
#print axioms LossOnlyTraceability.norm_swapWeightedMean_sub_centre_le
#print axioms LossOnlyTraceability.swap_mean_norm_bounds
#print axioms LossOnlyTraceability.swap_second_moment_le
#print axioms LossOnlyTraceability.swapLambda_nonneg
#print axioms LossOnlyTraceability.swapSMinus_nonneg
#print axioms LossOnlyTraceability.swapUpperRadius_le
#print axioms LossOnlyTraceability.weightedQuarticObjective_existsUnique_minimizer
#print axioms LossOnlyTraceability.weighted_quartic_minimizer_analysis
#print axioms LossOnlyTraceability.weightedTailBound_zero
#print axioms LossOnlyTraceability.weightedTailBound_of_ne_zero
#print axioms LossOnlyTraceability.mul_le_truncation_add
#print axioms LossOnlyTraceability.ae_le_of_tail_zero
#print axioms LossOnlyTraceability.measure_lt_le_ofReal_exp
#print axioms LossOnlyTraceability.lintegral_posPart_le_of_tail_pos
#print axioms LossOnlyTraceability.lintegral_posPart_le_of_tail
#print axioms LossOnlyTraceability.integrable_of_exponential_tail
#print axioms LossOnlyTraceability.integrable_mul_of_exponential_tail
#print axioms LossOnlyTraceability.weighted_tail_bound
#print axioms LossOnlyTraceability.weightedTailBound_mono_w
#print axioms LossOnlyTraceability.weightedTailBound_one_eq_negMulLog
#print axioms LossOnlyTraceability.integrable_weight_and_negMulLog
#print axioms LossOnlyTraceability.integrable_weightedTailBound_one
#print axioms LossOnlyTraceability.integral_weightedTailBound_le_weightedTailBound_integral
#print axioms LossOnlyTraceability.integral_weightedTailBound_le_of_integral_le
#print axioms LossOnlyTraceability.zeroNoiseCapConstant_nonneg
#print axioms LossOnlyTraceability.zeroCapPairConst_le_star
#print axioms LossOnlyTraceability.pairEnergyConstant_le_star
#print axioms LossOnlyTraceability.zeroCap_information_le_budget
#print axioms LossOnlyTraceability.nativeOs_zero_noise_cap
#print axioms LossOnlyTraceability.nativeOs_second_entry
#print axioms LossOnlyTraceability.ct_zero_noise_cap
#print axioms LossOnlyTraceability.le_two_max_div_of_cases
#print axioms LossOnlyTraceability.nativeOs_upper_all_tau
#print axioms LossOnlyTraceability.nativeOs_law
#print axioms LossOnlyTraceability.ct_upper_all_tau
#print axioms LossOnlyTraceability.cubeAverage_card_true
#print axioms LossOnlyTraceability.zeroCap_pair_energy
#print axioms LossOnlyTraceability.zeroCap_lintegral_klDiv_le
#print axioms LossOnlyTraceability.measurable_zeroCapReleaseMap
#print axioms LossOnlyTraceability.zeroCap_information_le
#print axioms LossOnlyTraceability.paperZeroNoiseCapConstant_nonneg
#print axioms LossOnlyTraceability.paper_upper_profile
#print axioms LossOnlyTraceability.paper_upper_profile_uniform
#print axioms LossOnlyTraceability.nativeOs_upper_complete_paper
#print axioms LossOnlyTraceability.ct_upper_complete_paper
#print axioms LossOnlyTraceability.zeroCap_paper_algebra
#print axioms LossOnlyTraceability.paper_pair_matrix_ge_two
#print axioms LossOnlyTraceability.paper_pair_matrix_lt_407
#print axioms LossOnlyTraceability.paperZeroNoiseCapConstant_lt_79
#print axioms LossOnlyTraceability.zeroCap_le_paper_coefficient
#print axioms LossOnlyTraceability.nativeOs_paper_scale_bounds
#print axioms LossOnlyTraceability.ct_paper_scale_bounds
#print axioms LossOnlyTraceability.nativeOs_paper_budget_identity
#print axioms LossOnlyTraceability.ct_paper_budget_identity
#print axioms LossOnlyTraceability.zeroCapGaussDensity_neg
#print axioms LossOnlyTraceability.zeroCapDensity_nonneg
#print axioms LossOnlyTraceability.zeroCapDensity_pos
#print axioms LossOnlyTraceability.continuous_zeroCapHessian
#print axioms LossOnlyTraceability.measurable_zeroCapDensity
#print axioms LossOnlyTraceability.abs_det_neg
#print axioms LossOnlyTraceability.continuous_nativeOsMinimizer_right
#print axioms LossOnlyTraceability.map_nativeOsMinimizer_eq_withDensity
#print axioms LossOnlyTraceability.isProbabilityMeasure_zeroCapDensity
#print axioms LossOnlyTraceability.real_moments_of_lintegral_inv
#print axioms LossOnlyTraceability.zeroCap_floor_moments
#print axioms LossOnlyTraceability.zeroCapFloorScale_le
#print axioms LossOnlyTraceability.gaussianSeedLaw_eq_withDensity
#print axioms LossOnlyTraceability.map_withDensity_eq_of_inverse
#print axioms LossOnlyTraceability.zeroCapGaussConst_pos
#print axioms LossOnlyTraceability.zeroCapGaussDensity_pos
#print axioms LossOnlyTraceability.measurable_zeroCapGaussDensity
#print axioms LossOnlyTraceability.map_nativeOsPerturbation_eq_withDensity
#print axioms LossOnlyTraceability.hasDerivAt_logisticCurvature
#print axioms LossOnlyTraceability.abs_deriv_logisticCurvature_le
#print axioms LossOnlyTraceability.abs_logisticCurvature_sub_le
#print axioms LossOnlyTraceability.zeroCapHessian_apply
#print axioms LossOnlyTraceability.hasFDerivAt_nativeOsGradMap
#print axioms LossOnlyTraceability.zeroCapHessian_coercive
#print axioms LossOnlyTraceability.zeroCapHessian_base_facts
#print axioms LossOnlyTraceability.det_zeroCapHessian_pos
#print axioms LossOnlyTraceability.log_det_zeroCapHessian_sub_le
#print axioms LossOnlyTraceability.norm_sum_smul_sq_le_of_energy
#print axioms LossOnlyTraceability.sum_abs_inner_le_of_energy
#print axioms LossOnlyTraceability.norm_nativeOsEmpiricalGradient_sub_le_pair
#print axioms LossOnlyTraceability.sum_eq_sum_of_vanish
#print axioms LossOnlyTraceability.norm_zeroCapHessian_sub_apply_le
#print axioms LossOnlyTraceability.norm_gradDiff_sub_le
#print axioms LossOnlyTraceability.measurable_zeroCapMinimizerMap
#print axioms LossOnlyTraceability.zeroCapMaskKernel_apply
#print axioms LossOnlyTraceability.isMarkovKernel_zeroCapMaskKernel
#print axioms LossOnlyTraceability.zeroCap_condMutualInfo_le
#print axioms LossOnlyTraceability.llr_withDensity_ae_eq
#print axioms LossOnlyTraceability.klDiv_le_ofReal_integral_sub
#print axioms LossOnlyTraceability.integrable_norm_nativeOsPerturbation_pow
#print axioms LossOnlyTraceability.integral_abs_pow_gaussianReal_le
#print axioms LossOnlyTraceability.integrable_abs_pow_coord
#print axioms LossOnlyTraceability.integral_norm_nativeOsPerturbation_pow_le
#print axioms LossOnlyTraceability.measurable_zeroCapLogRatio
#print axioms LossOnlyTraceability.log_zeroCapDensity_eq
#print axioms LossOnlyTraceability.zeroCapLogRatio_eq
#print axioms LossOnlyTraceability.nativeOsGradMap_eq_add_gradDiff
#print axioms LossOnlyTraceability.norm_nativeOsMinimizer_le_one_add
#print axioms LossOnlyTraceability.norm_gradDiff_le_of_root
#print axioms LossOnlyTraceability.zeroCapLogRatio_sub_le
#print axioms LossOnlyTraceability.abs_zeroCapLogRatio_le_aux
#print axioms LossOnlyTraceability.abs_zeroCapLogRatio_root_le
#print axioms LossOnlyTraceability.integrable_const_add_norm_pow
#print axioms LossOnlyTraceability.klDiv_map_nativeOsMinimizer_le
#print axioms LossOnlyTraceability.integrable_zeroCapPairIntegrand
#print axioms LossOnlyTraceability.integral_zeroCapPairIntegrand_le
#print axioms LossOnlyTraceability.klDiv_map_nativeOsMinimizer_le_explicit
#print axioms LossOnlyTraceability.zeroCapRankOne_apply
#print axioms LossOnlyTraceability.det_one_add_zeroCapRankOne
#print axioms LossOnlyTraceability.surjective_of_zeroCap_coercive
#print axioms LossOnlyTraceability.inner_bounds_of_zeroCap_coercive
#print axioms LossOnlyTraceability.zeroCap_coercive_add
#print axioms LossOnlyTraceability.det_add_zeroCapRankOne
#print axioms LossOnlyTraceability.det_add_zeroCapRankOne_bounds
#print axioms LossOnlyTraceability.det_add_sum_zeroCapRankOne_bounds
#print axioms LossOnlyTraceability.zeroCap_coercive_smul_one
#print axioms LossOnlyTraceability.det_smul_one_zeroCap
#print axioms LossOnlyTraceability.cubeAverage_disagreement_card
#print axioms LossOnlyTraceability.zeroCap_pair_energy_arbitrary
#print axioms LossOnlyTraceability.zeroCap_paper_pair_bound
#print axioms LossOnlyTraceability.zeroCap_condMutualInfo_le_of_symmetric_mask_bound
#print axioms LossOnlyTraceability.zeroCap_information_le_model
#print axioms LossOnlyTraceability.zeroCap_information_le_sharp
#print axioms LossOnlyTraceability.zeroCap_information_le_paper
#print axioms LossOnlyTraceability.nativeOs_zero_noise_cap_paper
#print axioms LossOnlyTraceability.ct_zero_noise_cap_paper
#print axioms LossOnlyTraceability.zeroCapSharpFloorScale_scaled
#print axioms LossOnlyTraceability.zeroCap_sharp_floor_moments
#print axioms LossOnlyTraceability.integral_mul_le_of_second_moments
#print axioms LossOnlyTraceability.integral_zeroCapPairIntegrand_le_sharp
#print axioms LossOnlyTraceability.integral_abs_two_mul_pow_gaussianReal_le
#print axioms LossOnlyTraceability.integral_norm_perturbation_even_le_of_scalar
#print axioms LossOnlyTraceability.integral_perturbation_four_le
#print axioms LossOnlyTraceability.integral_perturbation_six_le
#print axioms LossOnlyTraceability.zeroCap_condMutualInfo_le_reference
#print axioms LossOnlyTraceability.cubeAverage_swap
#print axioms LossOnlyTraceability.cubeAverage_directed_le_half
#print axioms LossOnlyTraceability.zeroCapReferenceDivergence_eq_ofReal_cubeAverage
#print axioms LossOnlyTraceability.zeroCap_condMutualInfo_le_average_references
#print axioms LossOnlyTraceability.zeroCap_condMutualInfo_le_half_symmetric
#print axioms LossOnlyTraceability.klDiv_add_eq_ofReal_integral_sub
#print axioms LossOnlyTraceability.klDiv_add_map_nativeOsMinimizer_le
#print axioms LossOnlyTraceability.measurable_signDecoder
#print axioms LossOnlyTraceability.measurable_trainingPoint
#print axioms LossOnlyTraceability.measurable_ghostPoint
#print axioms LossOnlyTraceability.measurable_margin
#print axioms LossOnlyTraceability.measurable_scoreTracer_comp
#print axioms LossOnlyTraceability.measurable_nativeRelease
#print axioms LossOnlyTraceability.margin_mem_Icc
#print axioms LossOnlyTraceability.signDecoder_nativeRelease_of_accept_reject
#print axioms LossOnlyTraceability.measureReal_mono_ae_of_ae_imp
#print axioms LossOnlyTraceability.integral_boolIndicator
#print axioms LossOnlyTraceability.integrable_boolIndicator
#print axioms LossOnlyTraceability.measureReal_signDecoder_success_ge
#print axioms LossOnlyTraceability.measureReal_accept_le_of_fresh_point
#print axioms LossOnlyTraceability.zero_noise_decoder_success
#print axioms LossOnlyTraceability.nmul_fanoJ_le_sum_fanoJ
#print axioms LossOnlyTraceability.zero_noise_information_transfer
#print axioms LossOnlyTraceability.zero_slope_link_minimum
#print axioms LossOnlyTraceability.zero_slope_native_loss_minimum
#print axioms LossOnlyTraceability.zero_slope_population_optimal
#print axioms LossOnlyTraceability.zero_learner_loss_difference


==> anc/lean/CheckAxioms.lean <==
import LossOnlyTraceability
import Lean.Util.CollectAxioms
import Lean.Elab.Command

/-! Fail verification on any nonstandard axiom in a project declaration.
Unlike a source-name inventory, this checks the elaborated environment, including
definitions, instances, generated declarations and private helper declarations. -/

open Lean Elab Command in
run_cmd do
  let env ← getEnv
  let allowed : Array Name := #[``propext, ``Classical.choice, ``Quot.sound]
  let mut checked : Nat := 0
  for (name, _) in env.constants.toList do
    let some idx := env.getModuleIdxFor? name | continue
    let modName := env.header.moduleNames[idx.toNat]!
    unless (`LossOnlyTraceability).isPrefixOf modName do continue
    let axioms ← Lean.collectAxioms name
    let unexpected := axioms.filter fun ax => !allowed.contains ax
    unless unexpected.isEmpty do
      throwError "Unexpected axioms in {name}: {unexpected}"
    checked := checked + 1
  if checked == 0 then
    throwError "No project declarations were checked"
  logInfo m!"Axiom policy passed for {checked} project declarations."


==> anc/lean/LossOnlyTraceability.lean <==
import LossOnlyTraceability.AccurateClassMinimax
import LossOnlyTraceability.AccurateClassNonempty
import LossOnlyTraceability.AccurateMinimaxEndpoints
import LossOnlyTraceability.AnisotropicRegularizer
import LossOnlyTraceability.BetaPrior
import LossOnlyTraceability.BitEncoder
import LossOnlyTraceability.BlockPriorMoments
import LossOnlyTraceability.BoundaryBijection
import LossOnlyTraceability.BoundaryBijectionRelease
import LossOnlyTraceability.BoundaryComplete
import LossOnlyTraceability.BoundaryReleaseModel
import LossOnlyTraceability.BoundaryReleaseUpper
import LossOnlyTraceability.BoundarySummary
import LossOnlyTraceability.BoundaryTracing
import LossOnlyTraceability.BoundaryTracingAssembly
import LossOnlyTraceability.BoundaryTracingSign
import LossOnlyTraceability.BoundaryTracingSignLaw
import LossOnlyTraceability.BoundaryTracingTail
import LossOnlyTraceability.BoundedAverage
import LossOnlyTraceability.BridgeAccuracy
import LossOnlyTraceability.BridgeRemainderBound
import LossOnlyTraceability.BridgeRemainderCore
import LossOnlyTraceability.BridgeRemainderGram
import LossOnlyTraceability.BridgeRemainderMoments
import LossOnlyTraceability.BridgeRemainderSolver
import LossOnlyTraceability.BridgeUniversalSigns
import LossOnlyTraceability.CertificateConsequence
import LossOnlyTraceability.CertificateLearnerGap
import LossOnlyTraceability.ConditionalInformation
import LossOnlyTraceability.ConditionalKLIntegral
import LossOnlyTraceability.Consequences.LinkOscillation
import LossOnlyTraceability.Consequences.ModelConverse
import LossOnlyTraceability.Consequences.PerPairCertificate
import LossOnlyTraceability.Consequences.RmsTightness
import LossOnlyTraceability.Consequences.SubspaceDimension
import LossOnlyTraceability.ConstantComparisons
import LossOnlyTraceability.CorrelatedGaussianRelease
import LossOnlyTraceability.CounterTightness
import LossOnlyTraceability.CoupledAccuratePairResidual
import LossOnlyTraceability.CoupledBlockLossEnergy
import LossOnlyTraceability.CoupledGaussianBounds
import LossOnlyTraceability.CoupledLocalizedAccuracy
import LossOnlyTraceability.CoupledLocalizedAverage
import LossOnlyTraceability.CoupledSignedScore
import LossOnlyTraceability.CoupledSignedWitness
import LossOnlyTraceability.CoupledUniformLaw
import LossOnlyTraceability.CoupledUnknownCoupling
import LossOnlyTraceability.CovarianceDiscrepancy
import LossOnlyTraceability.CovarianceMoment
import LossOnlyTraceability.CurvatureTransitionAccuracy
import LossOnlyTraceability.CurvatureTransitionAccuracyCore
import LossOnlyTraceability.CurvatureTransitionAccuracyLearner
import LossOnlyTraceability.CurvatureTransitionAccuracySample
import LossOnlyTraceability.CurvatureTransitionComplete
import LossOnlyTraceability.CurvatureTransitionLower
import LossOnlyTraceability.CurvatureTransitionLowerBudget
import LossOnlyTraceability.CurvatureTransitionLowerLaw
import LossOnlyTraceability.CurvatureTransitionNoise
import LossOnlyTraceability.DiagnosticConsequences
import LossOnlyTraceability.Dimension.DimensionNeededLaw
import LossOnlyTraceability.Dimension.Helpers
import LossOnlyTraceability.Dimension.LinearDimension
import LossOnlyTraceability.Dimension.MixtureKL
import LossOnlyTraceability.Dimension.Necessity
import LossOnlyTraceability.Dimension.NeededDimension
import LossOnlyTraceability.DirectionsSupersample
import LossOnlyTraceability.DuplicateCandidateObstruction
import LossOnlyTraceability.ErasureDecisionSharpness
import LossOnlyTraceability.ExcessRiskMoment
import LossOnlyTraceability.ExpectedRiskTransfer
import LossOnlyTraceability.ExplicitConstants.ExplicitBracket
import LossOnlyTraceability.ExplicitConstants.ExplicitLimits
import LossOnlyTraceability.ExplicitConstants.ExplicitScheduleLimits
import LossOnlyTraceability.ExplicitConstants.ExplicitScheduleQuartic
import LossOnlyTraceability.ExplicitConstants.ExplicitThreshold
import LossOnlyTraceability.ExplicitConstants.ExplicitThresholdLaw
import LossOnlyTraceability.ExplicitConstants.ExplicitThresholdMono
import LossOnlyTraceability.ExplicitConstants.ExplicitThresholdQuartic
import LossOnlyTraceability.ExplicitConstants.GeneralRecipeQuartic
import LossOnlyTraceability.ExplicitConstants.GeneralRecipeQuarticCore
import LossOnlyTraceability.ExplicitConstants.GeneralRecipeQuarticTable
import LossOnlyTraceability.ExplicitConstants.RecipeMonotone
import LossOnlyTraceability.ExponentialFamilyScore
import LossOnlyTraceability.FairBitCore
import LossOnlyTraceability.FairBitInequality
import LossOnlyTraceability.FeasibleRiskIntegrability
import LossOnlyTraceability.Fingerprint
import LossOnlyTraceability.FingerprintLocal
import LossOnlyTraceability.FiniteGaussianCovariance
import LossOnlyTraceability.FiniteMixtureEstimand
import LossOnlyTraceability.FinitePrecisionMoments
import LossOnlyTraceability.FractionalMoment
import LossOnlyTraceability.GaussianComparison
import LossOnlyTraceability.GaussianKL
import LossOnlyTraceability.GaussianSmoothing
import LossOnlyTraceability.GaussianSmoothingMap
import LossOnlyTraceability.GaussianSmoothingMoment
import LossOnlyTraceability.GeneralLinkFingerprint
import LossOnlyTraceability.GeneralLinkNonlinearMain
import LossOnlyTraceability.GeneralLinkOversampling
import LossOnlyTraceability.GeneralLinkTermOrders
import LossOnlyTraceability.GradientNoise
import LossOnlyTraceability.GradientNoiseMoment
import LossOnlyTraceability.HessianRegularizer
import LossOnlyTraceability.HeterogeneousFiniteLaw
import LossOnlyTraceability.InformationDirections
import LossOnlyTraceability.InformationScales
import LossOnlyTraceability.InformationVariational
import LossOnlyTraceability.LearnerRisk
import LossOnlyTraceability.LogisticAtZero
import LossOnlyTraceability.LogisticCalculus
import LossOnlyTraceability.LogisticMonotone
import LossOnlyTraceability.LogisticTaylor
import LossOnlyTraceability.LowerCurvatureExclusion
import LossOnlyTraceability.MainPriorIntegrabilityEndpoints
import LossOnlyTraceability.MainPriorIntegrabilityOversampling
import LossOnlyTraceability.MainTheorem
import LossOnlyTraceability.MainTheoremInformation
import LossOnlyTraceability.MainTheoremLocalMeasurability
import LossOnlyTraceability.MainTheoremRecipe
import LossOnlyTraceability.MainTheoremRemarks.NoisyModel
import LossOnlyTraceability.MainTheoremRemarks.UniformPriorMass
import LossOnlyTraceability.MainThresholdPositivity
import LossOnlyTraceability.MatchedGrowthCounterexample
import LossOnlyTraceability.MatrixTail
import LossOnlyTraceability.MeanLearnerMoment
import LossOnlyTraceability.MutualInformation
import LossOnlyTraceability.NativeBudgets
import LossOnlyTraceability.NativeBudgetsAssembly
import LossOnlyTraceability.NativeBudgetsAssemblyClass
import LossOnlyTraceability.NativeBudgetsAssemblyFingerprint
import LossOnlyTraceability.NativeBudgetsAssemblyJoint
import LossOnlyTraceability.NativeBudgetsAssemblyLaw
import LossOnlyTraceability.NativeBudgetsAssemblyMoments
import LossOnlyTraceability.NativeBudgetsAssemblySupersample
import LossOnlyTraceability.NativeBudgetsAssemblyUniqueness
import LossOnlyTraceability.NativeBudgetsEnergy
import LossOnlyTraceability.NativeBudgetsLocal
import LossOnlyTraceability.NativeBudgetsRecipe
import LossOnlyTraceability.NativeBudgetsSigned
import LossOnlyTraceability.NativeCalibration
import LossOnlyTraceability.NativeFingerprintTransport
import LossOnlyTraceability.NativeLinkExamples
import LossOnlyTraceability.NativeLinkExtension
import LossOnlyTraceability.NativeLinkObservationEquivalence
import LossOnlyTraceability.NativeLocalization
import LossOnlyTraceability.NativeMinimizer
import LossOnlyTraceability.NativeOperatorBridge
import LossOnlyTraceability.NativeOversamplingAccuracy
import LossOnlyTraceability.NativeOversamplingAccuracyCore
import LossOnlyTraceability.NativeOversamplingComplete
import LossOnlyTraceability.NativeOversamplingFingerprint
import LossOnlyTraceability.NativeOversamplingGaussian
import LossOnlyTraceability.NativeOversamplingLearner
import LossOnlyTraceability.NativeOversamplingLower
import LossOnlyTraceability.NativeOversamplingLowerLaw
import LossOnlyTraceability.NativeOversamplingNoise
import LossOnlyTraceability.NativeOversamplingObjective
import LossOnlyTraceability.NativeOversamplingTheorem
import LossOnlyTraceability.NativeOversamplingUpper
import LossOnlyTraceability.NativeSwap
import LossOnlyTraceability.NativeSwapNumerical
import LossOnlyTraceability.NearestMeshPrecision
import LossOnlyTraceability.Observer.TwoLoss
import LossOnlyTraceability.Observer.TwoLossPriorAveraged
import LossOnlyTraceability.OptimizerMap
import LossOnlyTraceability.OversamplingCounter
import LossOnlyTraceability.OversamplingCounterConsequence
import LossOnlyTraceability.OversamplingCounterInformation
import LossOnlyTraceability.OversamplingCounterModel
import LossOnlyTraceability.OversamplingCounterRank
import LossOnlyTraceability.OversamplingFiniteInformation
import LossOnlyTraceability.OversamplingLawCapacity
import LossOnlyTraceability.OversamplingLawLearner
import LossOnlyTraceability.OversamplingLawLower
import LossOnlyTraceability.OversamplingLawModel
import LossOnlyTraceability.OversamplingLawNoise
import LossOnlyTraceability.OversamplingLawRegularizer
import LossOnlyTraceability.OversamplingLawTheorem
import LossOnlyTraceability.OversamplingLawUpper
import LossOnlyTraceability.OversamplingMinimaxEndpoint
import LossOnlyTraceability.OversamplingNoiseConstants
import LossOnlyTraceability.OversamplingRandomization
import LossOnlyTraceability.PairSwapSymmetry
import LossOnlyTraceability.PopulationMinimizer
import LossOnlyTraceability.PowerMap
import LossOnlyTraceability.PowerMapAccuracy
import LossOnlyTraceability.PowerMapConjugate
import LossOnlyTraceability.PriorAveragedLowerBound
import LossOnlyTraceability.PriorAverages.JensenCaps
import LossOnlyTraceability.PriorAverages.TracingOwnMoments
import LossOnlyTraceability.PriorMoments
import LossOnlyTraceability.Privacy.DPBasic
import LossOnlyTraceability.Privacy.DPImpossibility
import LossOnlyTraceability.Privacy.DPSupersample
import LossOnlyTraceability.QuadraticLogistic
import LossOnlyTraceability.QuadraticLogisticAccuracy
import LossOnlyTraceability.Quartic
import LossOnlyTraceability.QuarticAccuracy
import LossOnlyTraceability.QuarticBracketRatio
import LossOnlyTraceability.QuarticBregman
import LossOnlyTraceability.QuarticCalculus
import LossOnlyTraceability.QuarticConstants
import LossOnlyTraceability.QuarticConstantsAsymptotic
import LossOnlyTraceability.QuarticConstantsBase
import LossOnlyTraceability.QuarticConstantsCertificate
import LossOnlyTraceability.QuarticConstantsLimit
import LossOnlyTraceability.QuarticConstantsNumeric
import LossOnlyTraceability.QuarticConstantsRange
import LossOnlyTraceability.QuarticConstantsSchedule
import LossOnlyTraceability.QuarticConstantsTable
import LossOnlyTraceability.QuarticFirstPositive
import LossOnlyTraceability.QuarticLearnerRelease
import LossOnlyTraceability.QuarticLearnerReleaseMoment
import LossOnlyTraceability.QuarticRemainder
import LossOnlyTraceability.QuarticRemainderTerms
import LossOnlyTraceability.QuarticSandwich
import LossOnlyTraceability.QuarticSandwichBracket
import LossOnlyTraceability.QuarticSandwichBracketDet
import LossOnlyTraceability.QuarticSandwichBracketGaussian
import LossOnlyTraceability.QuarticSandwichBracketHan
import LossOnlyTraceability.QuarticSandwichBracketLower
import LossOnlyTraceability.QuarticSandwichBracketUpper
import LossOnlyTraceability.QuarticSignChange
import LossOnlyTraceability.QuarticSolverAccuracy
import LossOnlyTraceability.RankOneQuadratic
import LossOnlyTraceability.ReconstructionConverse
import LossOnlyTraceability.ReconstructionDistortion
import LossOnlyTraceability.ReflectionLaw
import LossOnlyTraceability.ReflectionPrior
import LossOnlyTraceability.RegularizerScaling
import LossOnlyTraceability.RepeatedGaussianSufficiency
import LossOnlyTraceability.Residual
import LossOnlyTraceability.RidgeERM.Basic
import LossOnlyTraceability.RidgeERM.CentredTransfer
import LossOnlyTraceability.RidgeERM.PowerGap
import LossOnlyTraceability.RidgeERM.RidgeCases
import LossOnlyTraceability.RidgeERM.RidgeCentred
import LossOnlyTraceability.RidgeERM.RidgeChain
import LossOnlyTraceability.RidgeERM.RidgeDecimals
import LossOnlyTraceability.RidgeERM.RidgeInfoFree
import LossOnlyTraceability.RidgeERM.RidgeLaw
import LossOnlyTraceability.RidgeERM.RidgeMoments
import LossOnlyTraceability.RidgeERM.RidgeMoments2
import LossOnlyTraceability.RidgeERM.RidgeOrder
import LossOnlyTraceability.RidgeERM.RidgePrior
import LossOnlyTraceability.RidgeERM.RidgeSGD
import LossOnlyTraceability.RidgeERM.RidgeSaturation
import LossOnlyTraceability.RidgeERM.RidgeThreshold
import LossOnlyTraceability.RiskComparison
import LossOnlyTraceability.RiskLipschitz
import LossOnlyTraceability.RoundingClauseOne
import LossOnlyTraceability.RoundingClauseTwo
import LossOnlyTraceability.RoundingClauseTwoEncoder
import LossOnlyTraceability.RoundingClauseTwoLearner
import LossOnlyTraceability.RoundingComparison
import LossOnlyTraceability.RoundingComparisonComplete
import LossOnlyTraceability.RoundingGapContraction
import LossOnlyTraceability.RoundingGapLoss
import LossOnlyTraceability.SampleComplexity
import LossOnlyTraceability.SampleComplexityAttainable
import LossOnlyTraceability.SampleComplexityConverse
import LossOnlyTraceability.SampleComplexityDescent
import LossOnlyTraceability.SampleComplexityEpoch
import LossOnlyTraceability.SampleComplexityEpochStep
import LossOnlyTraceability.SampleComplexityLower
import LossOnlyTraceability.SampleComplexityProjection
import LossOnlyTraceability.SampleComplexitySchedule
import LossOnlyTraceability.SampleComplexityUpper
import LossOnlyTraceability.SecondMoment
import LossOnlyTraceability.SelectionBits
import LossOnlyTraceability.SharedNoiseInformation
import LossOnlyTraceability.SharpQuarticCalibration
import LossOnlyTraceability.SharpQuarticCertificate
import LossOnlyTraceability.SharpQuarticClass
import LossOnlyTraceability.SharpQuarticEnergy
import LossOnlyTraceability.SharpQuarticFingerprint
import LossOnlyTraceability.SharpQuarticPrior
import LossOnlyTraceability.SharpQuarticRecipe
import LossOnlyTraceability.SharpQuarticSigned
import LossOnlyTraceability.SignSamples
import LossOnlyTraceability.SmoothAllowance
import LossOnlyTraceability.SoftCandidateEnergy
import LossOnlyTraceability.Sphere.BallLaw
import LossOnlyTraceability.Sphere.Basic
import LossOnlyTraceability.Sphere.Budgets
import LossOnlyTraceability.Sphere.Constants
import LossOnlyTraceability.Sphere.Family
import LossOnlyTraceability.Sphere.Instances.BlockDesign
import LossOnlyTraceability.Sphere.Instances.HexBlock
import LossOnlyTraceability.Sphere.Instances.HexNonProduct
import LossOnlyTraceability.Sphere.Instances.HexNonVacuity
import LossOnlyTraceability.Sphere.Instances.Hexagon
import LossOnlyTraceability.Sphere.Instances.UniformSphere
import LossOnlyTraceability.Sphere.Instances.VonMisesFisher
import LossOnlyTraceability.Sphere.Instances.VonMisesFisherConstants
import LossOnlyTraceability.Sphere.Prior
import LossOnlyTraceability.Sphere.Proper
import LossOnlyTraceability.Sphere.RowTail
import LossOnlyTraceability.Sphere.SigmaLower
import LossOnlyTraceability.Sphere.SignCube
import LossOnlyTraceability.Sphere.Stein
import LossOnlyTraceability.Sphere.SubGaussian
import LossOnlyTraceability.Sphere.Theorem
import LossOnlyTraceability.SphereNet
import LossOnlyTraceability.SquaredMargin
import LossOnlyTraceability.SquaredMarginAccuracy
import LossOnlyTraceability.StructuralCounterexamples
import LossOnlyTraceability.SubGaussian.All
import LossOnlyTraceability.SubGaussian.ClassLaw
import LossOnlyTraceability.SubGaussian.Design
import LossOnlyTraceability.SubGaussian.Localization
import LossOnlyTraceability.SubGaussian.Recover
import LossOnlyTraceability.SubGaussian.RowTail
import LossOnlyTraceability.SubGaussian.Scope
import LossOnlyTraceability.SubGaussian.TrainingTail
import LossOnlyTraceability.SubGaussian.Unique
import LossOnlyTraceability.SubGaussian.Upper
import LossOnlyTraceability.SubGaussianMatrix
import LossOnlyTraceability.SupersampleModel
import LossOnlyTraceability.SwapBudget
import LossOnlyTraceability.SwapInformation
import LossOnlyTraceability.SwapMoment
import LossOnlyTraceability.SwapVariance
import LossOnlyTraceability.SwapVarianceCube
import LossOnlyTraceability.TiltFamily.BoundedCalibration
import LossOnlyTraceability.TiltFamily.BoundedClass
import LossOnlyTraceability.TiltFamily.BoundedLaw
import LossOnlyTraceability.TiltFamily.BoundedSuper
import LossOnlyTraceability.TiltFamily.BoundedUpper
import LossOnlyTraceability.TiltFamily.Budgets
import LossOnlyTraceability.TiltFamily.BudgetsFull
import LossOnlyTraceability.TiltFamily.Calibration
import LossOnlyTraceability.TiltFamily.ClassLaw
import LossOnlyTraceability.TiltFamily.ClassLawCore
import LossOnlyTraceability.TiltFamily.Defs
import LossOnlyTraceability.TiltFamily.Fingerprint
import LossOnlyTraceability.TiltFamily.Ghost
import LossOnlyTraceability.TiltFamily.HardLawLocality
import LossOnlyTraceability.TiltFamily.HardLawTypical
import LossOnlyTraceability.TiltFamily.IidLaw
import LossOnlyTraceability.TiltFamily.IidMainConstants
import LossOnlyTraceability.TiltFamily.InfoCore
import LossOnlyTraceability.TiltFamily.InfoDefs
import LossOnlyTraceability.TiltFamily.Information
import LossOnlyTraceability.TiltFamily.JointAPI
import LossOnlyTraceability.TiltFamily.JointLemmas
import LossOnlyTraceability.TiltFamily.Kernel
import LossOnlyTraceability.TiltFamily.Law
import LossOnlyTraceability.TiltFamily.MainConstants
import LossOnlyTraceability.TiltFamily.MainLocality
import LossOnlyTraceability.TiltFamily.MainTheorem
import LossOnlyTraceability.TiltFamily.MixtureBudgets
import LossOnlyTraceability.TiltFamily.MixtureCore
import LossOnlyTraceability.TiltFamily.NonVacuity
import LossOnlyTraceability.TiltFamily.Orders
import LossOnlyTraceability.TiltFamily.Prior
import LossOnlyTraceability.TiltFamily.PriorAveragedUnconditional
import LossOnlyTraceability.TiltFamily.PriorVector
import LossOnlyTraceability.TiltFamily.RecipeDefs
import LossOnlyTraceability.TiltFamily.SignCube
import LossOnlyTraceability.TiltFamily.SignCubePrior
import LossOnlyTraceability.TiltFamily.SignedAbstract
import LossOnlyTraceability.TiltFamily.Spread
import LossOnlyTraceability.TiltFamily.SpreadCounterexample
import LossOnlyTraceability.TiltFamily.SpreadExamples
import LossOnlyTraceability.TraceOnlyCovarianceCounterexample
import LossOnlyTraceability.TracerInformation
import LossOnlyTraceability.Tracing.Conformal
import LossOnlyTraceability.Tracing.GaussianRenyi
import LossOnlyTraceability.Tracing.LossTracing
import LossOnlyTraceability.Tracing.LossTracingOrder
import LossOnlyTraceability.Tracing.LossTracingPrior
import LossOnlyTraceability.Tracing.LossTracingSummary
import LossOnlyTraceability.Tracing.LossTracingTraceable
import LossOnlyTraceability.Tracing.LossTracingXi
import LossOnlyTraceability.Tracing.Necessity
import LossOnlyTraceability.Tracing.NecessityThreshold
import LossOnlyTraceability.Tracing.NecessityTraceable
import LossOnlyTraceability.Tracing.NoisyMeanCoupling
import LossOnlyTraceability.Tracing.PlugInAccuracy
import LossOnlyTraceability.Tracing.PlugInLearner
import LossOnlyTraceability.Tracing.ReferenceTail
import LossOnlyTraceability.TransferTheorem
import LossOnlyTraceability.TransferTheoremAllNoise
import LossOnlyTraceability.TransferTheoremFull
import LossOnlyTraceability.TwoLoss.GaussianSign
import LossOnlyTraceability.TwoLoss.PairedGame
import LossOnlyTraceability.TwoLoss.PairedGameExtras
import LossOnlyTraceability.TwoLoss.PairedGameNative
import LossOnlyTraceability.TwoLoss.PairedGameTwoLossLaw
import LossOnlyTraceability.TwoLoss.RankOneChannel
import LossOnlyTraceability.TwoLoss.RankOneGeneric
import LossOnlyTraceability.TwoLoss.RankOneReference
import LossOnlyTraceability.TwoLoss.Rotation
import LossOnlyTraceability.TwoLoss.TwoLossArith
import LossOnlyTraceability.TwoLoss.TwoLossArithNumeric
import LossOnlyTraceability.TwoLoss.TwoLossDecomposition
import LossOnlyTraceability.TwoLoss.TwoLossFlatten
import LossOnlyTraceability.TwoLoss.TwoLossLaw
import LossOnlyTraceability.TwoLoss.TwoLossLinkUpper
import LossOnlyTraceability.TwoLoss.TwoLossUpper
import LossOnlyTraceability.UniformGeneralization
import LossOnlyTraceability.UnregularizedNativeEncoderLaw
import LossOnlyTraceability.UnregularizedNativeLaw
import LossOnlyTraceability.UnregularizedNativeSampleLower
import LossOnlyTraceability.UnregularizedSGDNative
import LossOnlyTraceability.Unsaturated.AbsCertificate
import LossOnlyTraceability.Unsaturated.BestCertificates
import LossOnlyTraceability.Unsaturated.BetaInverseMoment
import LossOnlyTraceability.Unsaturated.Certificate
import LossOnlyTraceability.Unsaturated.CertificateMeasurability
import LossOnlyTraceability.Unsaturated.EnergyFloor
import LossOnlyTraceability.Unsaturated.GapIdentity
import LossOnlyTraceability.Unsaturated.MinimaxTightness
import LossOnlyTraceability.Unsaturated.NativePointwiseSeparation
import LossOnlyTraceability.Unsaturated.NativeTightness
import LossOnlyTraceability.Unsaturated.PointwiseSeparation
import LossOnlyTraceability.Unsaturated.PositionSigned
import LossOnlyTraceability.Unsaturated.PositionSignedProduct
import LossOnlyTraceability.Unsaturated.PositionSignedProjection
import LossOnlyTraceability.Unsaturated.PositionSignedSupersample
import LossOnlyTraceability.Unsaturated.Tightness
import LossOnlyTraceability.WeightedQuarticObjective
import LossOnlyTraceability.WeightedTail
import LossOnlyTraceability.ZeroNoiseCap
import LossOnlyTraceability.ZeroNoiseCapBound
import LossOnlyTraceability.ZeroNoiseCapComplete
import LossOnlyTraceability.ZeroNoiseCapDensity
import LossOnlyTraceability.ZeroNoiseCapFloor
import LossOnlyTraceability.ZeroNoiseCapGaussian
import LossOnlyTraceability.ZeroNoiseCapHessian
import LossOnlyTraceability.ZeroNoiseCapInfo
import LossOnlyTraceability.ZeroNoiseCapKL
import LossOnlyTraceability.ZeroNoiseCapMoments
import LossOnlyTraceability.ZeroNoiseCapPair
import LossOnlyTraceability.ZeroNoiseCapPairKL
import LossOnlyTraceability.ZeroNoiseCapRankOne
import LossOnlyTraceability.ZeroNoiseTransfer
import LossOnlyTraceability.ZeroSlopeExample


==> anc/lean/LossOnlyTraceability/AccurateClassMinimax.lean <==
import LossOnlyTraceability.NativeOversamplingComplete
import LossOnlyTraceability.CurvatureTransitionComplete
import LossOnlyTraceability.ZeroNoiseCapComplete

/-! Minimax forms, over the full accurate class, of the oversampling law for quartic logistic ERM
and of the curvature-transition law. Membership of the constructed upper-bound learner in the
class is proved here, not assumed by the user of these statements.
The class is taken with the Gaussian seed representation (`gaussianSeedLaw`); the upper bounds
carry the explicit numerical constants 264 and 1051. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal
variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

theorem nativeOs_law_accurate_class {ε : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hε0 : ε ≤ nativeOsQuarticThreshold) (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) (hdn : 32 * n ≤ d)
    {Dp : ℝ} (hdD : (d : ℝ) ≤ Dp * n)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    (∀ A ∈ (nativeAccurateLearners n d (gaussianSeedLaw d) logisticLoss (boundaryRegularizer 4) ε), nativeOsLowerConstant
        * (ε ^ (-(3 / 2 : ℝ)) / (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2))
        ≤ nativeWorstInformation Q (gaussianSeedLaw d) μG logisticLoss A Gf τ) ∧
      nativeOsLowerConstant * (ε ^ (-(3 / 2 : ℝ)) / (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2))
        ≤ ⨅ A : (nativeAccurateLearners n d (gaussianSeedLaw d) logisticLoss (boundaryRegularizer 4) ε), nativeWorstInformation Q (gaussianSeedLaw d) μG logisticLoss
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ ∧
      (⨅ A : (nativeAccurateLearners n d (gaussianSeedLaw d) logisticLoss (boundaryRegularizer 4) ε), nativeWorstInformation Q (gaussianSeedLaw d) μG logisticLoss
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ)
        ≤ 2 * max (79 * Dp + 1) 264
          * (ε ^ (-(3 / 2 : ℝ)) / (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2)) := by
  have hn0 : 0 < n := by
    have hm : 0 < ε ^ (-(3 / 2 : ℝ)) := Real.rpow_pos_of_pos hε _
    have hnR : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
    exact_mod_cast hnR
  have hd : 0 < d := by omega
  have hmem := nativeOsLearner_mem_accurate_boundary hε hε4 hn hd
  obtain ⟨hall, hlo, _⟩ := nativeOs_law_complete μG hε hε4 hε0 hn hdn hdD _ Set.Subset.rfl
    hmem hGf hGlaw Q τ
  refine ⟨hall, hlo, ?_⟩
  have hbdd : BddBelow (Set.range fun A : nativeAccurateLearners n d (gaussianSeedLaw d)
      logisticLoss (boundaryRegularizer 4) ε => nativeWorstInformation Q (gaussianSeedLaw d)
        μG logisticLoss A.1 Gf τ) := by
    refine ⟨nativeOsLowerConstant * (ε ^ (-(3 / 2 : ℝ)) / (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2)), ?_⟩
    rintro _ ⟨A, rfl⟩
    exact hall A.1 A.2
  refine (ciInf_le hbdd ⟨_, hmem⟩).trans ?_
  haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
  obtain ⟨_, _, _, _, _, _, _, hup⟩ := nativeOs_upper_complete_paper μG hε hε4 hn hdn hdD hGf hGlaw
  exact ciSup_le fun p => hup Q τ p.2

theorem ct_law_accurate_class {lam ε : ℝ} (hlam : 0 ≤ lam) (hlam1 : lam ≤ 1) (hε : 0 < ε)
    (hε0 : ε ≤ ctLowerThreshold) (hn : 24 * ctBudget lam ε ≤ n) (hdn : 32 * n ≤ d) {Dp : ℝ}
    (hdD : (d : ℝ) ≤ Dp * n)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    (∀ A ∈ (nativeAccurateLearners n d (gaussianSeedLaw d) logisticLoss (ctRegularizer lam) ε), ctLowerConstant * (ctBudget lam ε / (1 + n / ctBudget lam ε * (τ / ε) ^ 2))
        ≤ nativeWorstInformation Q (gaussianSeedLaw d) μG logisticLoss A Gf τ) ∧
      ctLowerConstant * (ctBudget lam ε / (1 + n / ctBudget lam ε * (τ / ε) ^ 2))
        ≤ ⨅ A : (nativeAccurateLearners n d (gaussianSeedLaw d) logisticLoss (ctRegularizer lam) ε), nativeWorstInformation Q (gaussianSeedLaw d) μG logisticLoss
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ ∧
      (⨅ A : (nativeAccurateLearners n d (gaussianSeedLaw d) logisticLoss (ctRegularizer lam) ε), nativeWorstInformation Q (gaussianSeedLaw d) μG logisticLoss
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ)
        ≤ 2 * max (79 * Dp + 1) 1051
          * (ctBudget lam ε / (1 + n / ctBudget lam ε * (τ / ε) ^ 2)) := by
  have hε9 : ε ≤ 9 / 100 := hε0.trans ctLowerThreshold_le.1
  have hmem := ctLearner_mem_accurate hlam hlam1 hε hε9 hn hdn
  obtain ⟨hall, hlo, _⟩ := ct_law_complete μG hlam hlam1 hε hε0 hn hdn hdD _ Set.Subset.rfl
    hmem hGf hGlaw Q τ
  refine ⟨hall, hlo, ?_⟩
  have hbdd : BddBelow (Set.range fun A : nativeAccurateLearners n d (gaussianSeedLaw d)
      logisticLoss (ctRegularizer lam) ε => nativeWorstInformation Q (gaussianSeedLaw d)
        μG logisticLoss A.1 Gf τ) := by
    refine ⟨ctLowerConstant * (ctBudget lam ε / (1 + n / ctBudget lam ε * (τ / ε) ^ 2)), ?_⟩
    rintro _ ⟨A, rfl⟩
    exact hall A.1 A.2
  refine (ciInf_le hbdd ⟨_, hmem⟩).trans ?_
  haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
  obtain ⟨_, _, _, _, _, _, _, _, hup⟩ := ct_upper_complete_paper μG hlam hlam1 hε hε0 hn hdn hdD hGf hGlaw
  exact ciSup_le fun p => hup Q τ p.2

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/AccurateClassNonempty.lean <==
import LossOnlyTraceability.MainTheorem
import LossOnlyTraceability.SampleComplexityAttainable

/-! # The class of Theorem 3 is nonempty once the lower sample multiplier is large enough

After Proposition 4 the paper states that the class of learners of Theorem 3 is nonempty once
the lower sample multiplier `c₋` is at least the constant of epoch SGD, and Appendix E.1 notes that
epoch SGD ignores the samples beyond those it uses.  `native_sample_complexity_upper` supplies a
proper measurable learner on some `m ≤ C₁ ε^{-s}` samples, accurate on every law on the unit ball
(`C₁ = sampleConstant (L + L_g) a r`, `s = 2 − 2/r`).  This file proves:

* `nativeAccurateLearners_nonempty`: for every `n ≥ C₁ ε^{-s}`, `d ≥ 1` and every probability law
  of the learner randomness, the class `nativeAccurateLearners n d μR φ g ε` is nonempty (the
  learner uses the first `m` samples and ignores the others);
* `native_loss_information_law_whole_class`: hence, whenever the lower sample multiplier satisfies
  `c₋ ≥ C₁` (and `ε ≤ 1`), the infimum form of Theorem 3 holds for the whole class, with no
  nonemptiness hypothesis. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Nonempty

/-- Integrals are transported along a measure-preserving map. -/
theorem integral_comp_of_measurePreserving_gap {A B : Type*} [MeasurableSpace A]
    [MeasurableSpace B] {μ : Measure A} {ν : Measure B} {f : A → B} {g : B → ℝ}
    (hf : MeasurePreserving f μ ν) (hg : AEStronglyMeasurable g ν) :
    (∫ x, g (f x) ∂μ) = ∫ y, g y ∂ν := by
  have h := integral_map hf.measurable.aemeasurable (f := g) (by rwa [hf.map_eq])
  rw [hf.map_eq] at h
  exact h.symm

/-- `2/q = s`: the exponent `2/q` of Theorem 3 equals the sample exponent `s = 2 − 2/r` of
Proposition 4. -/
theorem two_div_powerDualExponent_eq_sampleExponent {r : ℝ} (hr : 2 ≤ r) :
    2 / powerDualExponent r = sampleExponent r := by
  have hr0 : r ≠ 0 := by linarith
  have hr1 : r - 1 ≠ 0 := by
    have : (1 : ℝ) < r := by linarith
    linarith
  unfold powerDualExponent sampleExponent
  field_simp

/-- **The accurate class of Theorem 3 is nonempty.**  Under Assumption 2 (measurable link
and regularizer), for `0 < ε ≤ 1`, every `n ≥ C₁ ε^{-s}` with `C₁ = sampleConstant (L + L_g) a r`
and `s = 2 − 2/r`, every `d ≥ 1` and every probability law `μR` of the learner randomness, the
class `nativeAccurateLearners n d μR φ g ε` contains a learner (epoch SGD on the first `m ≤ n`
samples, ignoring the others and the randomness). -/
theorem nativeAccurateLearners_nonempty {d : ℕ} (hd : 0 < d) {Rr : Type*} [MeasurableSpace Rr]
    (μR : Measure Rr) [IsProbabilityMeasure μR]
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {ε : ℝ} (hε : 0 < ε) (hε1 : ε ≤ 1) {n : ℕ}
    (hn : sampleConstant (L + Lg) a r * ε ^ (-sampleExponent r) ≤ n) :
    (nativeAccurateLearners n d μR φ g ε).Nonempty := by
  obtain ⟨m, hm, A, hAm, hA1, hacc⟩ :=
    native_sample_complexity_upper (d := d) hφ hφm hg hgm hε hε1
  have hmn : m ≤ n := by exact_mod_cast hm.trans hn
  obtain ⟨T, rfl⟩ := Nat.exists_eq_add_of_le hmn
  refine ⟨fun s _ => A (fun i => s (Fin.castAdd T i)), ?_, fun s _ => hA1 _, ?_⟩
  · exact hAm.comp ((measurable_pi_lambda _ fun i =>
      measurable_pi_apply (Fin.castAdd T i)).comp measurable_fst)
  · intro p hp θ hθ
    haveI := isProbabilityMeasure_signProductLaw hp
    have hD := (isSignProductLaw_signProductLaw hp).norm_le_one hd
    have hmeasF := measurable_nativePopulationObjective hφm hgm (signProductLaw d p)
    have hπ : MeasurePreserving
        (fun q : (Fin (m + T) → EuclideanSpace ℝ (Fin d)) × Rr =>
          fun i : Fin m => q.1 (Fin.castAdd T i))
        ((Measure.pi fun _ : Fin (m + T) => signProductLaw d p).prod μR)
        (Measure.pi fun _ : Fin m => signProductLaw d p) :=
      (measurePreserving_castAdd_block (signProductLaw d p) m T).comp measurePreserving_fst
    have heq : (∫ q, nativePopulationObjective g φ (signProductLaw d p)
          (A fun i => q.1 (Fin.castAdd T i))
          ∂((Measure.pi fun _ : Fin (m + T) => signProductLaw d p).prod μR))
        = ∫ s, nativePopulationObjective g φ (signProductLaw d p) (A s)
          ∂(Measure.pi fun _ : Fin m => signProductLaw d p) :=
      integral_comp_of_measurePreserving_gap hπ (hmeasF.comp hAm).aestronglyMeasurable
    refine (le_of_eq ?_).trans (hacc _ inferInstance hD θ hθ)
    exact heq

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Theorem 3 for the whole accurate class.**  If the lower sample multiplier satisfies
`c₋ ≥ C₁ = sampleConstant (L + L_g) a r` and `ε ≤ 1`, the class `nativeAccurateLearners` of
Theorem 3 is nonempty, so the infimum form of Theorem 3 holds for the whole class with the same
constants, with no nonemptiness hypothesis. -/
theorem native_loss_information_law_whole_class
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε) (hε1 : ε ≤ 1)
    (hcmC : sampleConstant (L + Lg) a r ≤ cm)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    (nativeAccurateLearners n d μR φ g ε).Nonempty ∧
    mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2))
        ≤ ⨅ A : nativeAccurateLearners n d μR φ g ε, nativeWorstInformation Q μR μG φ
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) Gf τ ∧
      (⨅ A : nativeAccurateLearners n d μR φ g ε, nativeWorstInformation Q μR μG φ
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) Gf τ)
        ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
  have hr := hg.two_le
  obtain ⟨hn0, hdn, -, -, -, -, -⟩ := main_recipe_orders (L := L) hr hg.a_pos hφ.slope_pos hg.B_pos
    hφ.curv_nonneg hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  have hsample : sampleConstant (L + Lg) a r * ε ^ (-sampleExponent r) ≤ n := by
    rw [← two_div_powerDualExponent_eq_sampleExponent hr]
    exact le_trans (mul_le_mul_of_nonneg_right hcmC (Real.rpow_nonneg hε.le _)) hn1
  have hne := nativeAccurateLearners_nonempty hd μR hφ hφm hg hgm hε hε1 hsample
  exact ⟨hne, native_loss_information_law_infimum μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim
    _ subset_rfl hne hGf hGlaw Q τ⟩

end Nonempty

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/AccurateMinimaxEndpoints.lean <==
import LossOnlyTraceability.AccurateClassMinimax

/-! Minimax endpoints of the oversampling law for quartic logistic ERM and of the
curvature-transition law, across arbitrary learner seed representations.

The lower clauses are polymorphic in the learner seed space and probability law.  The upper
clauses exhibit the certified Gaussian-seeded learners.  This lower-plus-witness formulation avoids
choosing a universal encoding merely to write one heterogeneous `iInf`.
-/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-- Measurable proper learners that are `ε`-accurate for every probability law supported on the
unit ball.  Comparators are restricted to the feasible unit ball. -/
def nativeAllDistributionsAccurateLearners {Rr : Type*} [MeasurableSpace Rr]
    (n d : ℕ) (μR : Measure Rr) (φ : ℝ → ℝ)
    (g : EuclideanSpace ℝ (Fin d) → ℝ) (ε : ℝ) :
    Set ((Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) :=
  {A | (Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) ∧
    (∀ x r, ‖A x r‖ ≤ 1) ∧
    ∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
      (∀ᵐ z ∂D, ‖z‖ ≤ 1) → ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ D (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => D).prod μR))
          ≤ nativePopulationObjective g φ D θ + ε}

/-- All-distributions accuracy implies the product-family accuracy used by the lower bounds. -/
theorem nativeAllDistributionsAccurateLearners_subset_native
    {Rr : Type*} [MeasurableSpace Rr] {n d : ℕ} {μR : Measure Rr} {φ : ℝ → ℝ}
    {g : EuclideanSpace ℝ (Fin d) → ℝ} {ε : ℝ} (hd : 0 < d) :
    nativeAllDistributionsAccurateLearners n d μR φ g ε ⊆
      nativeAccurateLearners n d μR φ g ε := by
  rintro A ⟨hA, hA1, hacc⟩
  refine ⟨hA, hA1, ?_⟩
  intro p hp θ hθ
  haveI := isProbabilityMeasure_signProductLaw hp
  exact hacc (signProductLaw d p) ((isSignProductLaw_signProductLaw hp).norm_le_one hd) θ hθ

section Endpoints

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR]
  (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Minimax endpoint of the oversampling law for quartic logistic ERM.**  For an arbitrary
learner seed space and probability law, every measurable proper learner satisfying the
all-distributions accuracy promise obeys the lower bound.  A Gaussian-seeded learner satisfying
that same promise exists and attains the upper bound of the statement. -/
theorem nativeOs_paper_level_minimax {ε : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hε0 : ε ≤ nativeOsQuarticThreshold) (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n)
    (hdn : 32 * n ≤ d) {Dp : ℝ} (hdD : (d : ℝ) ≤ Dp * n)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) :
    (∀ (Q : InfoDirection) (τ : ℝ),
      ∀ A ∈ nativeAllDistributionsAccurateLearners n d μR logisticLoss
        (boundaryRegularizer 4) ε,
      nativeOsLowerConstant * (ε ^ (-(3 / 2 : ℝ)) /
          (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2))
        ≤ nativeWorstInformation Q μR μG logisticLoss A Gf τ) ∧
      ∃ A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) →
          EuclideanSpace ℝ (Fin d),
        A ∈ nativeAllDistributionsAccurateLearners n d (gaussianSeedLaw d) logisticLoss
            (boundaryRegularizer 4) ε ∧
          ∀ (Q : InfoDirection) (τ : ℝ),
            nativeWorstInformation Q (gaussianSeedLaw d) μG logisticLoss A Gf τ
              ≤ 2 * max (79 * Dp + 1) 264
                * (ε ^ (-(3 / 2 : ℝ)) /
                  (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2)) := by
  have hn1 : ε ^ (-(3 / 2 : ℝ)) ≤ n := by
    have hm : 0 < ε ^ (-(3 / 2 : ℝ)) := Real.rpow_pos_of_pos hε _
    linarith
  have hn0 : 0 < n := by
    have hnR : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
    exact_mod_cast hnR
  have hd : 0 < d := by omega
  constructor
  · intro Q τ A hA
    exact nativeOs_lower_bound μR μG hε hε0 hn1 hdn
      (nativeAllDistributionsAccurateLearners_subset_native hd hA) hGf hGlaw Q τ
  · obtain ⟨_, _, hA, hA1, hacc, _, _, hup⟩ :=
      nativeOs_upper_complete_paper μG hε hε4 hn hdn hdD hGf hGlaw
    refine ⟨nativeOsLearner 0 (nativeOsNoiseScale ε), ?_, ?_⟩
    · refine ⟨hA, hA1, ?_⟩
      intro D _ hD θ _
      simpa only [boundaryRegularizer_four_eq, nativePopulationObjective_quartic_eq hD] using
        hacc D hD θ
    · intro Q τ
      haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
      exact ciSup_le fun p => hup Q τ p.2

/-- **Minimax endpoint of the curvature-transition law.**  Uniformly in `λ ∈ [0,1]`, for an
arbitrary learner seed space and probability law, every measurable proper learner satisfying the
all-distributions accuracy promise obeys the lower bound.  A Gaussian-seeded learner satisfying
that same promise exists and attains the upper bound of the statement. -/
theorem ct_paper_level_minimax {lam ε : ℝ} (hlam : 0 ≤ lam) (hlam1 : lam ≤ 1)
    (hε : 0 < ε) (hε0 : ε ≤ ctLowerThreshold) (hn : 24 * ctBudget lam ε ≤ n)
    (hdn : 32 * n ≤ d) {Dp : ℝ} (hdD : (d : ℝ) ≤ Dp * n)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) :
    (∀ (Q : InfoDirection) (τ : ℝ),
      ∀ A ∈ nativeAllDistributionsAccurateLearners n d μR logisticLoss
        (ctRegularizer lam) ε,
      ctLowerConstant * (ctBudget lam ε /
          (1 + n / ctBudget lam ε * (τ / ε) ^ 2))
        ≤ nativeWorstInformation Q μR μG logisticLoss A Gf τ) ∧
      ∃ A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) →
          EuclideanSpace ℝ (Fin d),
        A ∈ nativeAllDistributionsAccurateLearners n d (gaussianSeedLaw d) logisticLoss
            (ctRegularizer lam) ε ∧
          ∀ (Q : InfoDirection) (τ : ℝ),
            nativeWorstInformation Q (gaussianSeedLaw d) μG logisticLoss A Gf τ
              ≤ 2 * max (79 * Dp + 1) 1051
                * (ctBudget lam ε /
                  (1 + n / ctBudget lam ε * (τ / ε) ^ 2)) := by
  have hn0 : 0 < n := by
    have hρ : 0 < ctRadius lam ε := ctRadius_pos hlam hε
    have hm : 0 < ctBudget lam ε := by unfold ctBudget; positivity
    have hnR : (0 : ℝ) < n := lt_of_lt_of_le (mul_pos (by norm_num) hm) hn
    exact_mod_cast hnR
  have hd : 0 < d := by omega
  constructor
  · intro Q τ A hA
    exact ct_lower_bound μR μG hlam hlam1 hε hε0 hn hdn
      (nativeAllDistributionsAccurateLearners_subset_native hd hA) hGf hGlaw Q τ
  · obtain ⟨_, _, hA, hA1, hacc, _, _, _, hup⟩ :=
      ct_upper_complete_paper μG hlam hlam1 hε hε0 hn hdn hdD hGf hGlaw
    refine ⟨nativeOsLearner lam (ctNoiseScale lam ε), ?_, ?_⟩
    · refine ⟨hA, hA1, ?_⟩
      intro D _ hD θ _
      simpa only [nativePopulationObjective_ctRegularizer_eq hD] using hacc D hD θ
    · intro Q τ
      haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
      exact ciSup_le fun p => hup Q τ p.2

end Endpoints

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/AnisotropicRegularizer.lean <==
import LossOnlyTraceability.OversamplingLawRegularizer
import Mathlib.Analysis.InnerProductSpace.Adjoint

/-! The bounded-anisotropy examples: the singular-value hypotheses are expressed directly
as the equivalent lower and upper norm bounds on the linear map. -/
noncomputable section
namespace LossOnlyTraceability
open scoped InnerProductSpace
variable {d e : ℕ}

def anisotropicRegularizer (A : EuclideanSpace ℝ (Fin d) →L[ℝ] EuclideanSpace ℝ (Fin e))
    (r : ℝ) (x : EuclideanSpace ℝ (Fin d)) : ℝ := boundaryRegularizer r (A x)

theorem hasGradientAt_anisotropicRegularizer
    (A : EuclideanSpace ℝ (Fin d) →L[ℝ] EuclideanSpace ℝ (Fin e))
    {r : ℝ} (hr : 2 ≤ r) (x : EuclideanSpace ℝ (Fin d)) :
    HasGradientAt (anisotropicRegularizer A r) (A.adjoint (powerGradient r (A x))) x := by
  have hh := (hasGradientAt_boundaryRegularizer hr (A x)).hasFDerivAt.comp x A.hasFDerivAt
  show HasFDerivAt _ _ _
  refine hh.congr_fderiv ?_
  ext y
  simp only [ContinuousLinearMap.comp_apply, InnerProductSpace.toDual_apply_apply]
  exact (A.adjoint_inner_left y (powerGradient r (A x))).symm

theorem anisotropicRegularizer_class
    (A : EuclideanSpace ℝ (Fin d) →L[ℝ] EuclideanSpace ℝ (Fin e))
    {r m M : ℝ} (hr : 2 ≤ r) (hm : 0 < m) (hM : 0 < M)
    (hlo : ∀ x, m * ‖x‖ ≤ ‖A x‖) (hhi : ∀ x, ‖A x‖ ≤ M * ‖x‖) :
    NativeRegularizerClass (anisotropicRegularizer A r)
      (oversamplingCurvature r * m ^ r) (M ^ r / r) r (M ^ r) := by
  have hr0 : 0 < r := by linarith
  have hgrad : ∀ x, gradient (anisotropicRegularizer A r) x = A.adjoint (powerGradient r (A x)) :=
    fun x => (hasGradientAt_anisotropicRegularizer A hr x).gradient
  have hnormA : ‖A‖ ≤ M := A.opNorm_le_bound hM.le hhi
  have hbreg : ∀ x y, oversamplingCurvature r * m ^ r * ‖y - x‖ ^ r ≤
      anisotropicRegularizer A r y - anisotropicRegularizer A r x -
        ⟪gradient (anisotropicRegularizer A r) x, y - x⟫_ℝ := by
    intro x y
    have hh := boundaryRegularizer_bregman_ge hr (A x) (A y)
    have hp := Real.rpow_le_rpow (mul_nonneg hm.le (norm_nonneg _)) (hlo (y - x)) hr0.le
    rw [Real.mul_rpow hm.le (norm_nonneg _)] at hp
    have hc := mul_le_mul_of_nonneg_left hp (oversamplingCurvature_pos hr0).le
    rw [hgrad, A.adjoint_inner_left, map_sub]
    have hc' : oversamplingCurvature r * m ^ r * ‖y - x‖ ^ r ≤
        oversamplingCurvature r * ‖A y - A x‖ ^ r := by simpa [map_sub, mul_assoc] using hc
    exact hc'.trans hh
  refine
    { nbhd := ⟨1, one_pos, ?_, ?_⟩
      zero := by simp [anisotropicRegularizer, boundaryRegularizer, Real.zero_rpow hr0.ne']
      grad_zero := by rw [hgrad]; simp [powerGradient]
      grad_le := ?_
      two_le := hr
      a_pos := mul_pos (oversamplingCurvature_pos hr0) (Real.rpow_pos_of_pos hm _)
      B_pos := by positivity
      bregman := fun x y _ _ => hbreg x y
      nonneg := fun x _ => by unfold anisotropicRegularizer boundaryRegularizer; positivity
      le_growth := ?_ }
  · have ht : ∀ x y, ⟪A.adjoint (powerGradient r (A x)), y - x⟫_ℝ ≤
        anisotropicRegularizer A r y - anisotropicRegularizer A r x := by
      intro x y
      have hh := hbreg x y
      rw [hgrad] at hh
      have hc0 := (oversamplingCurvature_pos hr0).le
      have : 0 ≤ oversamplingCurvature r * m ^ r * ‖y - x‖ ^ r := by positivity
      linarith
    exact (convexOn_univ_of_tangent (G := fun x => A.adjoint (powerGradient r (A x)))
      (fun x y => by linarith [ht x y])).subset (Set.subset_univ _) (convex_ball _ _)
  · have hfun : anisotropicRegularizer A r = fun x => (‖A x‖ ^ 2) ^ (r / 2) / r := by
      funext x
      rw [anisotropicRegularizer, boundaryRegularizer, sq_rpow_half (norm_nonneg _)]
    rw [hfun]
    have hp : ContDiff ℝ 1 fun y : ℝ => y ^ (r / 2) :=
      Real.contDiff_rpow_const_of_le (n := 1) (by push_cast; linarith)
    exact ((hp.comp ((contDiff_norm_sq ℝ).comp A.contDiff)).div_const r).contDiffOn
  · intro x hx
    rw [hgrad]
    calc
      ‖A.adjoint (powerGradient r (A x))‖ ≤ ‖A.adjoint‖ * ‖powerGradient r (A x)‖ := A.adjoint.le_opNorm _
      _ = ‖A‖ * ‖A x‖ ^ (r - 1) := by rw [ContinuousLinearMap.adjoint.norm_map, norm_powerGradient hr]
      _ ≤ M * M ^ (r - 1) := mul_le_mul hnormA
        (Real.rpow_le_rpow (norm_nonneg _) ((hhi x).trans (by nlinarith)) (by linarith))
        (by positivity) hM.le
      _ = M ^ r := by rw [mul_comm, ← Real.rpow_add_one hM.ne']; congr 1; ring
  · intro x _
    have hp := Real.rpow_le_rpow (norm_nonneg _) (hhi x) hr0.le
    rw [Real.mul_rpow hM.le (norm_nonneg _)] at hp
    unfold anisotropicRegularizer boundaryRegularizer
    exact (div_le_div_of_nonneg_right hp hr0.le).trans_eq (by ring)
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BetaPrior.lean <==
import Mathlib.MeasureTheory.Integral.IntegralEqImproper
import Mathlib.MeasureTheory.Integral.IntervalIntegral.IntegrationByParts
import Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap
import Mathlib.MeasureTheory.Constructions.Pi
import Mathlib.Analysis.SpecialFunctions.Integrability.Basic
import Mathlib.Analysis.SpecialFunctions.Pow.Deriv
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp

/-! The beta-like coordinate prior with density `(1 - t^2)^(κ/2 - 1)` on `(-1, 1)`: its
integrability for every `κ > 0`, its normalization to a probability measure, the product prior
on `Fin d → ℝ`, the weight identity `[(1 - t^2) q_κ(t)]' = -κ t q_κ(t)` with vanishing endpoint
values, and the resulting integration-by-parts identity together with the first two moments. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators Topology

variable {κ : ℝ}

/-! ### The unnormalized density -/

open scoped Classical in
/-- The unnormalized beta-like density `(1 - t^2)^(κ/2 - 1)` on `(-1, 1)`, zero elsewhere. -/
def betaLikeDensity (κ t : ℝ) : ℝ :=
  if t ∈ Set.Ioo (-1 : ℝ) 1 then (1 - t ^ 2) ^ (κ / 2 - 1) else 0

/-- On `(-1, 1)` the density is the real power `(1 - t^2)^(κ/2 - 1)`. -/
theorem betaLikeDensity_of_mem {κ t : ℝ} (ht : t ∈ Set.Ioo (-1 : ℝ) 1) :
    betaLikeDensity κ t = (1 - t ^ 2) ^ (κ / 2 - 1) := by
  simp only [betaLikeDensity, if_pos ht]

/-- Off `(-1, 1)` the density vanishes. -/
theorem betaLikeDensity_of_notMem {κ t : ℝ} (ht : t ∉ Set.Ioo (-1 : ℝ) 1) :
    betaLikeDensity κ t = 0 := by
  simp only [betaLikeDensity, if_neg ht]

/-- The density is the indicator of `(-1, 1)` applied to `(1 - t^2)^(κ/2 - 1)`. -/
theorem betaLikeDensity_eq_indicator (κ : ℝ) :
    betaLikeDensity κ =
      Set.indicator (Set.Ioo (-1 : ℝ) 1) (fun t => (1 - t ^ 2) ^ (κ / 2 - 1)) := by
  funext t
  by_cases ht : t ∈ Set.Ioo (-1 : ℝ) 1
  · rw [betaLikeDensity_of_mem ht, Set.indicator_of_mem ht]
  · rw [betaLikeDensity_of_notMem ht, Set.indicator_of_notMem ht]

/-- `1 - t^2` is positive on `(-1, 1)`. -/
theorem one_sub_sq_pos {t : ℝ} (ht : t ∈ Set.Ioo (-1 : ℝ) 1) : (0 : ℝ) < 1 - t ^ 2 := by
  obtain ⟨h1, h2⟩ := ht
  nlinarith

/-- The density is nonnegative everywhere. -/
theorem betaLikeDensity_nonneg (κ t : ℝ) : 0 ≤ betaLikeDensity κ t := by
  by_cases ht : t ∈ Set.Ioo (-1 : ℝ) 1
  · rw [betaLikeDensity_of_mem ht]
    exact Real.rpow_nonneg (one_sub_sq_pos ht).le _
  · rw [betaLikeDensity_of_notMem ht]

/-- The density is positive on `(-1, 1)`. -/
theorem betaLikeDensity_pos {κ t : ℝ} (ht : t ∈ Set.Ioo (-1 : ℝ) 1) :
    0 < betaLikeDensity κ t := by
  rw [betaLikeDensity_of_mem ht]
  exact Real.rpow_pos_of_pos (one_sub_sq_pos ht) _

/-- The density is Borel measurable. -/
theorem measurable_betaLikeDensity (κ : ℝ) : Measurable (betaLikeDensity κ) := by
  rw [betaLikeDensity_eq_indicator]
  exact Measurable.indicator (by fun_prop) measurableSet_Ioo

/-- The density is continuous on the open interval `(-1, 1)`. -/
theorem continuousOn_betaLikeDensity (κ : ℝ) :
    ContinuousOn (betaLikeDensity κ) (Set.Ioo (-1 : ℝ) 1) := by
  refine ContinuousOn.congr (f := fun t : ℝ => (1 - t ^ 2) ^ (κ / 2 - 1)) ?_ ?_
  · exact ContinuousOn.rpow_const (by fun_prop) fun x hx => Or.inl (one_sub_sq_pos hx).ne'
  · intro t ht
    exact betaLikeDensity_of_mem ht

/-! ### Integrability -/

/-- For every `κ > 0` the density is integrable on `(-1, 1)`; the exponent `κ/2 - 1` exceeds
`-1`, so both endpoint singularities are integrable. -/
theorem integrableOn_betaLikeDensity (hκ : 0 < κ) :
    IntegrableOn (betaLikeDensity κ) (Set.Ioo (-1 : ℝ) 1) volume := by
  have hs : (-1 : ℝ) < κ / 2 - 1 := by linarith
  have h1 : IntervalIntegrable (fun t : ℝ => (t + 1) ^ (κ / 2 - 1)) volume (-1) 1 := by
    have := (intervalIntegral.intervalIntegrable_rpow' (a := 0) (b := 2) hs).comp_add_right 1
    norm_num at this
    exact this
  have h2 : IntervalIntegrable (fun t : ℝ => (1 - t) ^ (κ / 2 - 1)) volume (-1) 1 := by
    have := (intervalIntegral.intervalIntegrable_rpow' (a := 0) (b := 2) hs).comp_sub_left 1
    norm_num at this
    exact this.symm
  have hc1 : ContinuousOn (fun t : ℝ => (1 - t) ^ (κ / 2 - 1)) (Set.uIcc (-1 : ℝ) 0) := by
    refine ContinuousOn.rpow_const (by fun_prop) fun x hx => Or.inl ?_
    rw [Set.uIcc_of_le (by norm_num : (-1 : ℝ) ≤ 0)] at hx
    have := hx.2
    intro hcon
    linarith [sub_eq_zero.1 hcon]
  have hc2 : ContinuousOn (fun t : ℝ => (t + 1) ^ (κ / 2 - 1)) (Set.uIcc (0 : ℝ) 1) := by
    refine ContinuousOn.rpow_const (by fun_prop) fun x hx => Or.inl ?_
    rw [Set.uIcc_of_le (by norm_num : (0 : ℝ) ≤ 1)] at hx
    have := hx.1
    intro hcon
    linarith [eq_neg_of_add_eq_zero_left hcon]
  have hA : IntervalIntegrable
      (fun t : ℝ => (t + 1) ^ (κ / 2 - 1) * (1 - t) ^ (κ / 2 - 1)) volume (-1) 0 := by
    refine IntervalIntegrable.mul_continuousOn ?_ hc1
    refine h1.mono_set ?_
    rw [Set.uIcc_of_le (by norm_num : (-1 : ℝ) ≤ 0),
      Set.uIcc_of_le (by norm_num : (-1 : ℝ) ≤ 1)]
    exact Set.Icc_subset_Icc le_rfl (by norm_num)
  have hB : IntervalIntegrable
      (fun t : ℝ => (t + 1) ^ (κ / 2 - 1) * (1 - t) ^ (κ / 2 - 1)) volume 0 1 := by
    refine IntervalIntegrable.continuousOn_mul ?_ hc2
    refine h2.mono_set ?_
    rw [Set.uIcc_of_le (by norm_num : (0 : ℝ) ≤ 1),
      Set.uIcc_of_le (by norm_num : (-1 : ℝ) ≤ 1)]
    exact Set.Icc_subset_Icc (by norm_num) le_rfl
  have hprod : IntegrableOn
      (fun t : ℝ => (t + 1) ^ (κ / 2 - 1) * (1 - t) ^ (κ / 2 - 1))
      (Set.Ioo (-1 : ℝ) 1) volume :=
    (intervalIntegrable_iff_integrableOn_Ioo_of_le (by norm_num)).1 (hA.trans hB)
  refine hprod.congr_fun ?_ measurableSet_Ioo
  intro t ht
  have hx : (0 : ℝ) ≤ t + 1 := by linarith [ht.1]
  have hy : (0 : ℝ) ≤ 1 - t := by linarith [ht.2]
  have hb : (t + 1) * (1 - t) = 1 - t ^ 2 := by ring
  show (t + 1) ^ (κ / 2 - 1) * (1 - t) ^ (κ / 2 - 1) = betaLikeDensity κ t
  rw [betaLikeDensity_of_mem ht, ← Real.mul_rpow hx hy, hb]

/-- For every `κ > 0` the density is integrable on the whole line. -/
theorem integrable_betaLikeDensity (hκ : 0 < κ) : Integrable (betaLikeDensity κ) volume := by
  rw [betaLikeDensity_eq_indicator, integrable_indicator_iff measurableSet_Ioo]
  exact (integrableOn_betaLikeDensity hκ).congr_fun
    (fun t ht => betaLikeDensity_of_mem ht) measurableSet_Ioo

/-- Any integral against the density is a set integral over `(-1, 1)`. -/
theorem integral_mul_betaLikeDensity (κ : ℝ) (f : ℝ → ℝ) :
    ∫ t, f t * betaLikeDensity κ t
      = ∫ t in Set.Ioo (-1 : ℝ) 1, f t * betaLikeDensity κ t := by
  rw [← integral_indicator measurableSet_Ioo]
  congr 1
  funext t
  by_cases ht : t ∈ Set.Ioo (-1 : ℝ) 1
  · rw [Set.indicator_of_mem ht]
  · rw [Set.indicator_of_notMem ht, betaLikeDensity_of_notMem ht, mul_zero]

/-- The total mass of the density is a set integral over `(-1, 1)`. -/
theorem integral_betaLikeDensity_eq_setIntegral (κ : ℝ) :
    ∫ t, betaLikeDensity κ t = ∫ t in Set.Ioo (-1 : ℝ) 1, betaLikeDensity κ t := by
  simpa using integral_mul_betaLikeDensity κ (fun _ => 1)

/-- A continuous factor times the density is integrable on `(-1, 1)` for every `κ > 0`. -/
theorem integrableOn_mul_betaLikeDensity (hκ : 0 < κ) {g : ℝ → ℝ} (hg : Continuous g) :
    IntegrableOn (fun t => g t * betaLikeDensity κ t) (Set.Ioo (-1 : ℝ) 1) volume := by
  have h0 : IntervalIntegrable (betaLikeDensity κ) volume (-1) 1 :=
    (intervalIntegrable_iff_integrableOn_Ioo_of_le (by norm_num)).2
      (integrableOn_betaLikeDensity hκ)
  exact (intervalIntegrable_iff_integrableOn_Ioo_of_le (by norm_num)).1
    (h0.continuousOn_mul hg.continuousOn)

/-- The total mass of the density is positive for every `κ > 0`. -/
theorem integral_betaLikeDensity_pos (hκ : 0 < κ) : 0 < ∫ t, betaLikeDensity κ t := by
  rw [integral_pos_iff_support_of_nonneg (betaLikeDensity_nonneg κ)
    (integrable_betaLikeDensity hκ)]
  have hsubset : Set.Ioo (-1 : ℝ) 1 ⊆ Function.support (betaLikeDensity κ) :=
    fun t ht => (betaLikeDensity_pos ht).ne'
  refine lt_of_lt_of_le ?_ (measure_mono hsubset)
  rw [Real.volume_Ioo]
  norm_num

/-! ### The normalized coordinate prior -/

/-- The normalizing constant `c_κ = (∫ (1 - t^2)^(κ/2 - 1) dt)⁻¹`. -/
def betaLikeNormalizer (κ : ℝ) : ℝ := (∫ t, betaLikeDensity κ t)⁻¹

/-- The normalizing constant is positive for every `κ > 0`. -/
theorem betaLikeNormalizer_pos (hκ : 0 < κ) : 0 < betaLikeNormalizer κ :=
  inv_pos.2 (integral_betaLikeDensity_pos hκ)

/-- The normalized density integrates to one. -/
theorem betaLikeNormalizer_mul_integral (hκ : 0 < κ) :
    betaLikeNormalizer κ * ∫ t, betaLikeDensity κ t = 1 :=
  inv_mul_cancel₀ (integral_betaLikeDensity_pos hκ).ne'

/-- The coordinate prior `Π_κ`: Lebesgue measure with density `c_κ (1 - t^2)^(κ/2 - 1)`. -/
def priorCoord (κ : ℝ) : Measure ℝ :=
  volume.withDensity fun t => ENNReal.ofReal (betaLikeNormalizer κ * betaLikeDensity κ t)

/-- Every integral against the coordinate prior is `c_κ` times a set integral over `(-1, 1)`. -/
theorem integral_priorCoord (hκ : 0 < κ) (f : ℝ → ℝ) :
    ∫ t, f t ∂priorCoord κ
      = betaLikeNormalizer κ * ∫ t in Set.Ioo (-1 : ℝ) 1, f t * betaLikeDensity κ t := by
  have hmeas : Measurable
      fun t => ENNReal.ofReal (betaLikeNormalizer κ * betaLikeDensity κ t) :=
    ENNReal.measurable_ofReal.comp ((measurable_betaLikeDensity κ).const_mul _)
  rw [priorCoord, integral_withDensity_eq_integral_toReal_smul hmeas
    (Filter.Eventually.of_forall fun t => ENNReal.ofReal_lt_top)]
  have hpt : ∀ t : ℝ,
      (ENNReal.ofReal (betaLikeNormalizer κ * betaLikeDensity κ t)).toReal • f t
        = betaLikeNormalizer κ * (f t * betaLikeDensity κ t) := by
    intro t
    rw [smul_eq_mul, ENNReal.toReal_ofReal
      (mul_nonneg (betaLikeNormalizer_pos hκ).le (betaLikeDensity_nonneg κ t))]
    ring
  simp_rw [hpt]
  rw [integral_const_mul, integral_mul_betaLikeDensity]

/-- The coordinate prior is a probability measure for every `κ > 0`. -/
theorem priorCoord_univ (hκ : 0 < κ) : priorCoord κ Set.univ = 1 := by
  rw [priorCoord, withDensity_apply _ MeasurableSet.univ, Measure.restrict_univ,
    ← ofReal_integral_eq_lintegral_ofReal ((integrable_betaLikeDensity hκ).const_mul _)
      (Filter.Eventually.of_forall fun t =>
        mul_nonneg (betaLikeNormalizer_pos hκ).le (betaLikeDensity_nonneg κ t)),
    integral_const_mul, betaLikeNormalizer_mul_integral hκ, ENNReal.ofReal_one]

/-- The coordinate prior is a probability measure for every `κ > 0`. -/
theorem isProbabilityMeasure_priorCoord (hκ : 0 < κ) : IsProbabilityMeasure (priorCoord κ) :=
  ⟨priorCoord_univ hκ⟩

/-- The coordinate prior is carried by `(-1, 1)`. -/
theorem priorCoord_ae_mem_Ioo (κ : ℝ) : ∀ᵐ t ∂priorCoord κ, t ∈ Set.Ioo (-1 : ℝ) 1 := by
  rw [ae_iff]
  have hset : {t : ℝ | ¬ t ∈ Set.Ioo (-1 : ℝ) 1} = (Set.Ioo (-1 : ℝ) 1)ᶜ := rfl
  rw [hset, priorCoord, withDensity_apply _ measurableSet_Ioo.compl]
  refine setLIntegral_eq_zero measurableSet_Ioo.compl fun t ht => ?_
  simp [betaLikeDensity_of_notMem ht]

/-! ### The product prior on `Fin d → ℝ` -/

/-- The product prior `Π_κ^{⊗ d}` on parameters `p : Fin d → ℝ`. -/
def prior (κ : ℝ) (d : ℕ) : Measure (Fin d → ℝ) := Measure.pi fun _ => priorCoord κ

/-- The product prior is a probability measure for every `κ > 0`. -/
theorem isProbabilityMeasure_prior (hκ : 0 < κ) (d : ℕ) : IsProbabilityMeasure (prior κ d) := by
  haveI := isProbabilityMeasure_priorCoord hκ
  exact inferInstanceAs (IsProbabilityMeasure (Measure.pi fun _ : Fin d => priorCoord κ))

/-- Under the product prior, almost every parameter has all coordinates in `(-1, 1)`. -/
theorem prior_ae_mem_Ioo (hκ : 0 < κ) (d : ℕ) :
    ∀ᵐ p ∂prior κ d, ∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1 := by
  haveI := isProbabilityMeasure_priorCoord hκ
  rw [prior, ae_all_iff]
  intro k
  exact (measurePreserving_eval (μ := fun _ : Fin d => priorCoord κ) k).quasiMeasurePreserving.ae
    (priorCoord_ae_mem_Ioo κ)

/-! ### The weight `(1 - t^2) q_κ(t)` -/

/-- On `(-1, 1)` the weight `(1 - t^2) q_κ(t)` equals `(1 - t^2)^(κ/2)`. -/
theorem betaWeight_eq_rpow {κ t : ℝ} (ht : t ∈ Set.Ioo (-1 : ℝ) 1) :
    (1 - t ^ 2) * betaLikeDensity κ t = (1 - t ^ 2) ^ (κ / 2) := by
  have hb : (0 : ℝ) < 1 - t ^ 2 := one_sub_sq_pos ht
  calc (1 - t ^ 2) * betaLikeDensity κ t
      = (1 - t ^ 2) ^ (1 : ℝ) * (1 - t ^ 2) ^ (κ / 2 - 1) := by
        rw [Real.rpow_one, betaLikeDensity_of_mem ht]
    _ = (1 - t ^ 2) ^ (1 + (κ / 2 - 1)) := (Real.rpow_add hb _ _).symm
    _ = (1 - t ^ 2) ^ (κ / 2) := by norm_num

/-- The weight identity `[(1 - t^2) q_κ(t)]' = -κ t q_κ(t)` on `(-1, 1)`. -/
theorem hasDerivAt_betaWeight {κ t : ℝ} (ht : t ∈ Set.Ioo (-1 : ℝ) 1) :
    HasDerivAt (fun t => (1 - t ^ 2) * betaLikeDensity κ t)
      (-κ * t * betaLikeDensity κ t) t := by
  have hb : (0 : ℝ) < 1 - t ^ 2 := one_sub_sq_pos ht
  have hbase : HasDerivAt (fun x : ℝ => 1 - x ^ 2) (-(2 * t)) t := by
    simpa using (hasDerivAt_pow 2 t).const_sub (1 : ℝ)
  have hpow : HasDerivAt (fun x : ℝ => (1 - x ^ 2) ^ (κ / 2))
      (-(2 * t) * (κ / 2) * (1 - t ^ 2) ^ (κ / 2 - 1)) t := hbase.rpow_const (Or.inl hb.ne')
  have hev : (fun x : ℝ => (1 - x ^ 2) * betaLikeDensity κ x)
      =ᶠ[nhds t] fun x : ℝ => (1 - x ^ 2) ^ (κ / 2) :=
    Filter.eventually_of_mem (isOpen_Ioo.mem_nhds ht) fun x hx => betaWeight_eq_rpow hx
  have hval : -(2 * t) * (κ / 2) * (1 - t ^ 2) ^ (κ / 2 - 1)
      = -κ * t * betaLikeDensity κ t := by
    rw [betaLikeDensity_of_mem ht]; ring
  rw [← hval]
  exact hpow.congr_of_eventuallyEq hev

/-- The weight `(1 - t^2) q_κ(t)` tends to `0` at the left endpoint, for every `κ > 0`. -/
theorem tendsto_betaWeight_left (hκ : 0 < κ) :
    Filter.Tendsto (fun t => (1 - t ^ 2) * betaLikeDensity κ t)
      (nhdsWithin (-1 : ℝ) (Set.Ioi (-1))) (nhds 0) := by
  have hz : ((0 : ℝ) ^ (κ / 2)) = 0 := Real.zero_rpow (by positivity)
  have hcont : ContinuousAt (fun x : ℝ => x ^ (κ / 2)) 0 :=
    Real.continuousAt_rpow_const 0 (κ / 2) (Or.inr (by positivity))
  have hin : Filter.Tendsto (fun t : ℝ => 1 - t ^ 2)
      (nhdsWithin (-1 : ℝ) (Set.Ioi (-1))) (nhds 0) := by
    have hc : Continuous fun t : ℝ => 1 - t ^ 2 := by fun_prop
    have h1 : Filter.Tendsto (fun t : ℝ => 1 - t ^ 2)
        (nhdsWithin (-1 : ℝ) (Set.Ioi (-1))) (nhds (1 - (-1 : ℝ) ^ 2)) :=
      (hc.tendsto (-1 : ℝ)).mono_left nhdsWithin_le_nhds
    have h0 : (1 : ℝ) - (-1 : ℝ) ^ 2 = 0 := by norm_num
    rw [h0] at h1
    exact h1
  have hcomp := hcont.tendsto.comp hin
  rw [hz] at hcomp
  refine hcomp.congr' ?_
  have hmem : Set.Ioo (-1 : ℝ) 1 ∈ nhdsWithin (-1 : ℝ) (Set.Ioi (-1)) := by
    refine mem_nhdsWithin.2 ⟨Set.Iio (1 : ℝ), isOpen_Iio, by norm_num, ?_⟩
    intro x hx
    exact ⟨hx.2, hx.1⟩
  filter_upwards [hmem] with x hx using (betaWeight_eq_rpow hx).symm

/-- The weight `(1 - t^2) q_κ(t)` tends to `0` at the right endpoint, for every `κ > 0`. -/
theorem tendsto_betaWeight_right (hκ : 0 < κ) :
    Filter.Tendsto (fun t => (1 - t ^ 2) * betaLikeDensity κ t)
      (nhdsWithin (1 : ℝ) (Set.Iio 1)) (nhds 0) := by
  have hz : ((0 : ℝ) ^ (κ / 2)) = 0 := Real.zero_rpow (by positivity)
  have hcont : ContinuousAt (fun x : ℝ => x ^ (κ / 2)) 0 :=
    Real.continuousAt_rpow_const 0 (κ / 2) (Or.inr (by positivity))
  have hin : Filter.Tendsto (fun t : ℝ => 1 - t ^ 2)
      (nhdsWithin (1 : ℝ) (Set.Iio 1)) (nhds 0) := by
    have hc : Continuous fun t : ℝ => 1 - t ^ 2 := by fun_prop
    have h1 : Filter.Tendsto (fun t : ℝ => 1 - t ^ 2)
        (nhdsWithin (1 : ℝ) (Set.Iio 1)) (nhds (1 - (1 : ℝ) ^ 2)) :=
      (hc.tendsto (1 : ℝ)).mono_left nhdsWithin_le_nhds
    have h0 : (1 : ℝ) - (1 : ℝ) ^ 2 = 0 := by norm_num
    rw [h0] at h1
    exact h1
  have hcomp := hcont.tendsto.comp hin
  rw [hz] at hcomp
  refine hcomp.congr' ?_
  have hmem : Set.Ioo (-1 : ℝ) 1 ∈ nhdsWithin (1 : ℝ) (Set.Iio 1) := by
    refine mem_nhdsWithin.2 ⟨Set.Ioi (-1 : ℝ), isOpen_Ioi, by norm_num, ?_⟩
    intro x hx
    exact ⟨hx.1, hx.2⟩
  filter_upwards [hmem] with x hx using (betaWeight_eq_rpow hx).symm

/-! ### Integration by parts -/

/-- Integration by parts against the beta-like prior: for `κ > 0` and `h` continuously
differentiable on `ℝ`, `∫ h'(t) (1 - t^2) q_κ(t) dt = κ ∫ h(t) t q_κ(t) dt` over `(-1, 1)`. -/
theorem prior_integration_by_parts (hκ : 0 < κ) (h : ℝ → ℝ) (hh : ContDiff ℝ 1 h) :
    ∫ t in Set.Ioo (-1 : ℝ) 1, deriv h t * (1 - t ^ 2) * betaLikeDensity κ t
      = κ * ∫ t in Set.Ioo (-1 : ℝ) 1, h t * t * betaLikeDensity κ t := by
  have hhc : Continuous h := hh.continuous
  have hdc : Continuous (deriv h) := hh.continuous_deriv le_rfl
  -- the two integrable pieces
  have hIa : IntegrableOn (fun t => deriv h t * (1 - t ^ 2) * betaLikeDensity κ t)
      (Set.Ioo (-1 : ℝ) 1) volume :=
    integrableOn_mul_betaLikeDensity hκ (hdc.mul (continuous_const.sub (continuous_pow 2)))
  have hIb : IntegrableOn (fun t => h t * (-κ * t * betaLikeDensity κ t))
      (Set.Ioo (-1 : ℝ) 1) volume := by
    have : IntegrableOn (fun t => (-κ * t * h t) * betaLikeDensity κ t)
        (Set.Ioo (-1 : ℝ) 1) volume :=
      integrableOn_mul_betaLikeDensity hκ
        ((continuous_const.mul continuous_id).mul hhc)
    refine this.congr_fun (fun t _ => by ring) measurableSet_Ioo
  have hIsum : IntegrableOn
      (fun t => deriv h t * ((1 - t ^ 2) * betaLikeDensity κ t) + h t * (-κ * t * betaLikeDensity κ t))
      (Set.Ioo (-1 : ℝ) 1) volume := by
    refine IntegrableOn.add ?_ hIb
    exact hIa.congr_fun (fun t _ => by ring) measurableSet_Ioo
  -- exhausting sequence of compact subintervals
  set a : ℕ → ℝ := fun n => -1 + 1 / ((n : ℝ) + 1) with ha_def
  set b : ℕ → ℝ := fun n => 1 - 1 / ((n : ℝ) + 1) with hb_def
  have hepos : ∀ n : ℕ, (0 : ℝ) < 1 / ((n : ℝ) + 1) := by
    intro n; positivity
  have hele : ∀ n : ℕ, 1 / ((n : ℝ) + 1) ≤ 1 := by
    intro n
    rw [div_le_one (by positivity)]
    have : (0 : ℝ) ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have haIoo : ∀ n, a n ∈ Set.Ioo (-1 : ℝ) 1 := by
    intro n
    exact ⟨by simp only [ha_def]; linarith [hepos n], by
      simp only [ha_def]; linarith [hele n]⟩
  have hbIoo : ∀ n, b n ∈ Set.Ioo (-1 : ℝ) 1 := by
    intro n
    exact ⟨by simp only [hb_def]; linarith [hele n], by
      simp only [hb_def]; linarith [hepos n]⟩
  have hab : ∀ n, a n ≤ b n := by
    intro n
    simp only [ha_def, hb_def]
    linarith [hele n]
  have hsub : ∀ n, Set.uIcc (a n) (b n) ⊆ Set.Ioo (-1 : ℝ) 1 := by
    intro n
    rw [Set.uIcc_of_le (hab n)]
    exact Set.Icc_subset_Ioo (haIoo n).1 (hbIoo n).2
  have hsubIoc : ∀ n, Set.Ioc (a n) (b n) ⊆ Set.Ioo (-1 : ℝ) 1 := fun n =>
    fun x hx => hsub n (Set.Ioc_subset_Icc_self.trans
      (by rw [Set.uIcc_of_le (hab n)]) hx)
  -- the compact-interval integration by parts
  have key : ∀ n : ℕ, (∫ x in (a n)..(b n),
      deriv h x * ((1 - x ^ 2) * betaLikeDensity κ x) + h x * (-κ * x * betaLikeDensity κ x))
      = h (b n) * ((1 - (b n) ^ 2) * betaLikeDensity κ (b n))
        - h (a n) * ((1 - (a n) ^ 2) * betaLikeDensity κ (a n)) := by
    intro n
    refine intervalIntegral.integral_deriv_mul_eq_sub
      (fun x _ => (hh.differentiable one_ne_zero x).hasDerivAt)
      (fun x hx => hasDerivAt_betaWeight (hsub n hx)) (hdc.intervalIntegrable _ _) ?_
    refine ContinuousOn.intervalIntegrable ?_
    exact ((continuous_const.mul continuous_id).continuousOn).mul
      ((continuousOn_betaLikeDensity κ).mono (hsub n))
  -- the limit of the boundary terms is zero
  have hta : Filter.Tendsto a Filter.atTop (nhds (-1 : ℝ)) := by
    have h1 : Filter.Tendsto (fun n : ℕ => (-1 : ℝ) + 1 / ((n : ℝ) + 1)) Filter.atTop
        (nhds ((-1 : ℝ) + 0)) :=
      tendsto_const_nhds.add tendsto_one_div_add_atTop_nhds_zero_nat
    rw [add_zero] at h1
    rw [ha_def]
    exact h1
  have htb : Filter.Tendsto b Filter.atTop (nhds (1 : ℝ)) := by
    have h1 : Filter.Tendsto (fun n : ℕ => (1 : ℝ) - 1 / ((n : ℝ) + 1)) Filter.atTop
        (nhds ((1 : ℝ) - 0)) :=
      tendsto_const_nhds.sub tendsto_one_div_add_atTop_nhds_zero_nat
    rw [sub_zero] at h1
    rw [hb_def]
    exact h1
  have htaW : Filter.Tendsto a Filter.atTop (nhdsWithin (-1 : ℝ) (Set.Ioi (-1))) :=
    tendsto_nhdsWithin_iff.2 ⟨hta, Filter.Eventually.of_forall fun n => (haIoo n).1⟩
  have htbW : Filter.Tendsto b Filter.atTop (nhdsWithin (1 : ℝ) (Set.Iio 1)) :=
    tendsto_nhdsWithin_iff.2 ⟨htb, Filter.Eventually.of_forall fun n => (hbIoo n).2⟩
  have hbd : Filter.Tendsto (fun n : ℕ =>
      h (b n) * ((1 - (b n) ^ 2) * betaLikeDensity κ (b n))
        - h (a n) * ((1 - (a n) ^ 2) * betaLikeDensity κ (a n))) Filter.atTop (nhds 0) := by
    have h1 := ((hhc.tendsto (1 : ℝ)).comp htb).mul ((tendsto_betaWeight_right hκ).comp htbW)
    have h2 := ((hhc.tendsto (-1 : ℝ)).comp hta).mul ((tendsto_betaWeight_left hκ).comp htaW)
    have := h1.sub h2
    simpa using this
  -- the limit of the left-hand sides is the integral over the open interval
  have hcov : AECover (volume.restrict (Set.Ioo (-1 : ℝ) 1)) Filter.atTop
      fun n => Set.Ioc (a n) (b n) := aecover_Ioo_of_Ioc hta htb
  have hlim := hcov.integral_tendsto_of_countably_generated hIsum
  have hres : ∀ n : ℕ,
      (∫ x in Set.Ioc (a n) (b n),
        deriv h x * ((1 - x ^ 2) * betaLikeDensity κ x) + h x * (-κ * x * betaLikeDensity κ x)
        ∂(volume.restrict (Set.Ioo (-1 : ℝ) 1)))
      = ∫ x in (a n)..(b n),
        deriv h x * ((1 - x ^ 2) * betaLikeDensity κ x) + h x * (-κ * x * betaLikeDensity κ x) := by
    intro n
    rw [Measure.restrict_restrict measurableSet_Ioc, Set.inter_eq_left.2 (hsubIoc n),
      intervalIntegral.integral_of_le (hab n)]
  simp_rw [hres, key] at hlim
  have hzero : (∫ x in Set.Ioo (-1 : ℝ) 1,
      deriv h x * ((1 - x ^ 2) * betaLikeDensity κ x)
        + h x * (-κ * x * betaLikeDensity κ x)) = 0 :=
    tendsto_nhds_unique hlim hbd
  -- split the integral and rearrange
  rw [integral_add (hIa.congr_fun (fun t _ => by ring) measurableSet_Ioo) hIb] at hzero
  have hfix : (∫ x in Set.Ioo (-1 : ℝ) 1, deriv h x * ((1 - x ^ 2) * betaLikeDensity κ x))
      = ∫ x in Set.Ioo (-1 : ℝ) 1, deriv h x * (1 - x ^ 2) * betaLikeDensity κ x := by
    refine setIntegral_congr_fun measurableSet_Ioo fun t _ => by ring
  have hfix2 : (∫ x in Set.Ioo (-1 : ℝ) 1, h x * (-κ * x * betaLikeDensity κ x))
      = -κ * ∫ x in Set.Ioo (-1 : ℝ) 1, h x * x * betaLikeDensity κ x := by
    rw [← integral_const_mul]
    exact setIntegral_congr_fun measurableSet_Ioo fun t _ => by ring
  rw [hfix, hfix2] at hzero
  linarith

/-- Integration by parts in terms of the coordinate prior: for `κ > 0` and `h` continuously
differentiable, `E[h'(t) (1 - t^2)] = κ E[h(t) t]`. -/
theorem priorCoord_integration_by_parts (hκ : 0 < κ) (h : ℝ → ℝ) (hh : ContDiff ℝ 1 h) :
    ∫ t, deriv h t * (1 - t ^ 2) ∂priorCoord κ = κ * ∫ t, h t * t ∂priorCoord κ := by
  rw [integral_priorCoord hκ, integral_priorCoord hκ, prior_integration_by_parts hκ h hh]
  ring

/-! ### The first two moments -/

/-- The first moment of the coordinate prior vanishes. -/
theorem integral_priorCoord_id (hκ : 0 < κ) : ∫ t, t ∂priorCoord κ = 0 := by
  have hib := prior_integration_by_parts hκ (fun _ : ℝ => (1 : ℝ)) contDiff_const
  simp only [deriv_const', zero_mul, one_mul] at hib
  rw [integral_zero] at hib
  have hzero : (∫ t in Set.Ioo (-1 : ℝ) 1, t * betaLikeDensity κ t) = 0 :=
    (mul_eq_zero.1 hib.symm).resolve_left hκ.ne'
  rw [integral_priorCoord hκ, hzero, mul_zero]

/-- The second moment of the coordinate prior is `1/(κ + 1)`. -/
theorem integral_priorCoord_sq (hκ : 0 < κ) :
    ∫ t, t ^ 2 ∂priorCoord κ = 1 / (κ + 1) := by
  have hib := prior_integration_by_parts hκ (fun t : ℝ => t) contDiff_id
  simp only [deriv_id'', one_mul] at hib
  have hI1 : IntegrableOn (fun t : ℝ => (1 : ℝ) * betaLikeDensity κ t)
      (Set.Ioo (-1 : ℝ) 1) volume := integrableOn_mul_betaLikeDensity hκ continuous_const
  have hI2 : IntegrableOn (fun t : ℝ => t ^ 2 * betaLikeDensity κ t)
      (Set.Ioo (-1 : ℝ) 1) volume := integrableOn_mul_betaLikeDensity hκ (continuous_pow 2)
  have hsplit : (∫ t in Set.Ioo (-1 : ℝ) 1, (1 - t ^ 2) * betaLikeDensity κ t)
      = (∫ t in Set.Ioo (-1 : ℝ) 1, betaLikeDensity κ t)
        - ∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 2 * betaLikeDensity κ t := by
    rw [← integral_sub (hI1.congr_fun (fun t _ => (one_mul _)) measurableSet_Ioo) hI2]
    exact setIntegral_congr_fun measurableSet_Ioo fun t _ => by ring
  have hrhs : (∫ t in Set.Ioo (-1 : ℝ) 1, t * t * betaLikeDensity κ t)
      = ∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 2 * betaLikeDensity κ t :=
    setIntegral_congr_fun measurableSet_Ioo fun t _ => by ring
  rw [hsplit, hrhs] at hib
  have hmass : betaLikeNormalizer κ * ∫ t in Set.Ioo (-1 : ℝ) 1, betaLikeDensity κ t = 1 := by
    rw [← integral_betaLikeDensity_eq_setIntegral]
    exact betaLikeNormalizer_mul_integral hκ
  have hval : ∫ t, t ^ 2 ∂priorCoord κ
      = betaLikeNormalizer κ * ∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 2 * betaLikeDensity κ t :=
    integral_priorCoord hκ _
  have hpos : (0 : ℝ) < κ + 1 := by linarith
  have hAB : (∫ t in Set.Ioo (-1 : ℝ) 1, betaLikeDensity κ t)
      = (κ + 1) * ∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 2 * betaLikeDensity κ t := by linarith
  rw [hval]
  refine (eq_div_iff hpos.ne').2 ?_
  calc betaLikeNormalizer κ * (∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 2 * betaLikeDensity κ t) * (κ + 1)
      = betaLikeNormalizer κ
          * ((κ + 1) * ∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 2 * betaLikeDensity κ t) := by ring
    _ = betaLikeNormalizer κ * ∫ t in Set.Ioo (-1 : ℝ) 1, betaLikeDensity κ t := by rw [hAB]
    _ = 1 := hmass

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BetaPriorLocal.lean <==
import LossOnlyTraceability.BetaPrior
import Mathlib.Analysis.Calculus.ContDiff.Deriv

/-! Beta-prior integration by parts using smoothness only on the open support.
No boundary continuity or extension outside `(-1,1)` is required. Boundedness
of the function makes the weighted endpoint terms vanish. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped Topology

/-- A bounded function continuous on the open prior support is integrable against its density. -/
theorem integrableOn_mul_betaLikeDensity_bounded {κ : ℝ} (hκ : 0 < κ)
    {f : ℝ → ℝ} (hf : ContinuousOn f (Set.Ioo (-1 : ℝ) 1))
    {C : ℝ} (hC : ∀ t ∈ Set.Ioo (-1 : ℝ) 1, |f t| ≤ C) :
    IntegrableOn (fun t => f t * betaLikeDensity κ t) (Set.Ioo (-1 : ℝ) 1) volume := by
  refine ((integrableOn_betaLikeDensity hκ).const_mul C).mono'
    ((hf.mul (continuousOn_betaLikeDensity κ)).aestronglyMeasurable measurableSet_Ioo) ?_
  filter_upwards [ae_restrict_mem measurableSet_Ioo] with t ht
  rw [Real.norm_eq_abs, abs_mul, abs_of_nonneg (betaLikeDensity_nonneg κ t)]
  exact mul_le_mul_of_nonneg_right (hC t ht) (betaLikeDensity_nonneg κ t)

/-- Interior-C1 beta integration by parts. Only the weighted derivative needs a uniform bound. -/
theorem prior_integration_by_parts_local (hκ : 0 < κ) (h : ℝ → ℝ)
    (hh : ContDiffOn ℝ 1 h (Set.Ioo (-1 : ℝ) 1))
    {C D : ℝ} (hC : ∀ t ∈ Set.Ioo (-1 : ℝ) 1, |h t| ≤ C)
    (hD : ∀ t ∈ Set.Ioo (-1 : ℝ) 1, |deriv h t * (1 - t ^ 2)| ≤ D) :
    ∫ t in Set.Ioo (-1 : ℝ) 1, deriv h t * (1 - t ^ 2) * betaLikeDensity κ t
      = κ * ∫ t in Set.Ioo (-1 : ℝ) 1, h t * t * betaLikeDensity κ t := by
  have hhc := hh.continuousOn
  have hdc := hh.continuousOn_deriv_of_isOpen isOpen_Ioo le_rfl
  have hIa : IntegrableOn (fun t => deriv h t * (1 - t ^ 2) * betaLikeDensity κ t)
      (Set.Ioo (-1 : ℝ) 1) volume :=
    integrableOn_mul_betaLikeDensity_bounded hκ
      (hdc.mul (continuous_const.sub (continuous_pow 2)).continuousOn) hD
  have hIb : IntegrableOn (fun t => h t * (-κ * t * betaLikeDensity κ t))
      (Set.Ioo (-1 : ℝ) 1) volume := by
    have hb : ∀ t ∈ Set.Ioo (-1 : ℝ) 1, |h t * (-κ * t)| ≤ |C| * κ := by
      intro t ht
      have ht1 : |t| ≤ 1 := (abs_le).2 ⟨ht.1.le, ht.2.le⟩
      calc |h t * (-κ * t)| = |h t| * (κ * |t|) := by
             rw [abs_mul, abs_mul, abs_neg, abs_of_pos hκ]
           _ ≤ |C| * (κ * 1) := mul_le_mul ((hC t ht).trans (le_abs_self C))
             (mul_le_mul_of_nonneg_left ht1 hκ.le) (by positivity) (abs_nonneg C)
           _ = |C| * κ := by ring
    have hi := integrableOn_mul_betaLikeDensity_bounded hκ
      (hhc.mul (continuous_const.mul continuous_id).continuousOn) hb
    exact hi.congr_fun (fun t _ => by dsimp only [Pi.mul_apply, id_eq]; ring) measurableSet_Ioo
  have hIsum : IntegrableOn
      (fun t => deriv h t * ((1 - t ^ 2) * betaLikeDensity κ t) + h t * (-κ * t * betaLikeDensity κ t))
      (Set.Ioo (-1 : ℝ) 1) volume := by
    refine IntegrableOn.add ?_ hIb
    exact hIa.congr_fun (fun t _ => by ring) measurableSet_Ioo
  -- exhausting sequence of compact subintervals
  set a : ℕ → ℝ := fun n => -1 + 1 / ((n : ℝ) + 1) with ha_def
  set b : ℕ → ℝ := fun n => 1 - 1 / ((n : ℝ) + 1) with hb_def
  have hepos : ∀ n : ℕ, (0 : ℝ) < 1 / ((n : ℝ) + 1) := by
    intro n; positivity
  have hele : ∀ n : ℕ, 1 / ((n : ℝ) + 1) ≤ 1 := by
    intro n
    rw [div_le_one (by positivity)]
    have : (0 : ℝ) ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have haIoo : ∀ n, a n ∈ Set.Ioo (-1 : ℝ) 1 := by
    intro n
    exact ⟨by simp only [ha_def]; linarith [hepos n], by
      simp only [ha_def]; linarith [hele n]⟩
  have hbIoo : ∀ n, b n ∈ Set.Ioo (-1 : ℝ) 1 := by
    intro n
    exact ⟨by simp only [hb_def]; linarith [hele n], by
      simp only [hb_def]; linarith [hepos n]⟩
  have hab : ∀ n, a n ≤ b n := by
    intro n
    simp only [ha_def, hb_def]
    linarith [hele n]
  have hsub : ∀ n, Set.uIcc (a n) (b n) ⊆ Set.Ioo (-1 : ℝ) 1 := by
    intro n
    rw [Set.uIcc_of_le (hab n)]
    exact Set.Icc_subset_Ioo (haIoo n).1 (hbIoo n).2
  have hsubIoc : ∀ n, Set.Ioc (a n) (b n) ⊆ Set.Ioo (-1 : ℝ) 1 := fun n =>
    fun x hx => hsub n (Set.Ioc_subset_Icc_self.trans
      (by rw [Set.uIcc_of_le (hab n)]) hx)
  -- the compact-interval integration by parts
  have key : ∀ n : ℕ, (∫ x in (a n)..(b n),
      deriv h x * ((1 - x ^ 2) * betaLikeDensity κ x) + h x * (-κ * x * betaLikeDensity κ x))
      = h (b n) * ((1 - (b n) ^ 2) * betaLikeDensity κ (b n))
        - h (a n) * ((1 - (a n) ^ 2) * betaLikeDensity κ (a n)) := by
    intro n
    refine intervalIntegral.integral_deriv_mul_eq_sub
      (fun x hx => ((hh.differentiableOn one_ne_zero).differentiableAt
        (isOpen_Ioo.mem_nhds (hsub n hx))).hasDerivAt)
      (fun x hx => hasDerivAt_betaWeight (hsub n hx)) ((hdc.mono (hsub n)).intervalIntegrable) ?_
    refine ContinuousOn.intervalIntegrable ?_
    exact ((continuous_const.mul continuous_id).continuousOn).mul
      ((continuousOn_betaLikeDensity κ).mono (hsub n))
  -- the limit of the boundary terms is zero
  have hta : Filter.Tendsto a Filter.atTop (nhds (-1 : ℝ)) := by
    have h1 : Filter.Tendsto (fun n : ℕ => (-1 : ℝ) + 1 / ((n : ℝ) + 1)) Filter.atTop
        (nhds ((-1 : ℝ) + 0)) :=
      tendsto_const_nhds.add tendsto_one_div_add_atTop_nhds_zero_nat
    rw [add_zero] at h1
    rw [ha_def]
    exact h1
  have htb : Filter.Tendsto b Filter.atTop (nhds (1 : ℝ)) := by
    have h1 : Filter.Tendsto (fun n : ℕ => (1 : ℝ) - 1 / ((n : ℝ) + 1)) Filter.atTop
        (nhds ((1 : ℝ) - 0)) :=
      tendsto_const_nhds.sub tendsto_one_div_add_atTop_nhds_zero_nat
    rw [sub_zero] at h1
    rw [hb_def]
    exact h1
  have htaW : Filter.Tendsto a Filter.atTop (nhdsWithin (-1 : ℝ) (Set.Ioi (-1))) :=
    tendsto_nhdsWithin_iff.2 ⟨hta, Filter.Eventually.of_forall fun n => (haIoo n).1⟩
  have htbW : Filter.Tendsto b Filter.atTop (nhdsWithin (1 : ℝ) (Set.Iio 1)) :=
    tendsto_nhdsWithin_iff.2 ⟨htb, Filter.Eventually.of_forall fun n => (hbIoo n).2⟩
  have hbd : Filter.Tendsto (fun n : ℕ =>
      h (b n) * ((1 - (b n) ^ 2) * betaLikeDensity κ (b n))
        - h (a n) * ((1 - (a n) ^ 2) * betaLikeDensity κ (a n))) Filter.atTop (nhds 0) := by
    have vanish : ∀ (v : ℕ → ℝ), (∀ n, v n ∈ Set.Ioo (-1 : ℝ) 1) →
        Filter.Tendsto (fun n => (1 - (v n) ^ 2) * betaLikeDensity κ (v n))
          Filter.atTop (nhds 0) →
        Filter.Tendsto (fun n => h (v n) * ((1 - (v n) ^ 2) * betaLikeDensity κ (v n)))
          Filter.atTop (nhds 0) := by
      intro v hv hw
      have ht := (tendsto_const_nhds (x := C)).mul hw.norm
      simp only [norm_zero, mul_zero] at ht
      refine squeeze_zero_norm (fun n => ?_) ht
      rw [norm_mul, Real.norm_eq_abs (h (v n))]
      exact mul_le_mul_of_nonneg_right (hC (v n) (hv n)) (norm_nonneg _)
    have h1 := vanish b hbIoo ((tendsto_betaWeight_right hκ).comp htbW)
    have h2 := vanish a haIoo ((tendsto_betaWeight_left hκ).comp htaW)
    simpa using h1.sub h2
  -- the limit of the left-hand sides is the integral over the open interval
  have hcov : AECover (volume.restrict (Set.Ioo (-1 : ℝ) 1)) Filter.atTop
      fun n => Set.Ioc (a n) (b n) := aecover_Ioo_of_Ioc hta htb
  have hlim := hcov.integral_tendsto_of_countably_generated hIsum
  have hres : ∀ n : ℕ,
      (∫ x in Set.Ioc (a n) (b n),
        deriv h x * ((1 - x ^ 2) * betaLikeDensity κ x) + h x * (-κ * x * betaLikeDensity κ x)
        ∂(volume.restrict (Set.Ioo (-1 : ℝ) 1)))
      = ∫ x in (a n)..(b n),
        deriv h x * ((1 - x ^ 2) * betaLikeDensity κ x) + h x * (-κ * x * betaLikeDensity κ x) := by
    intro n
    rw [Measure.restrict_restrict measurableSet_Ioc, Set.inter_eq_left.2 (hsubIoc n),
      intervalIntegral.integral_of_le (hab n)]
  simp_rw [hres, key] at hlim
  have hzero : (∫ x in Set.Ioo (-1 : ℝ) 1,
      deriv h x * ((1 - x ^ 2) * betaLikeDensity κ x)
        + h x * (-κ * x * betaLikeDensity κ x)) = 0 :=
    tendsto_nhds_unique hlim hbd
  -- split the integral and rearrange
  rw [integral_add (hIa.congr_fun (fun t _ => by ring) measurableSet_Ioo) hIb] at hzero
  have hfix : (∫ x in Set.Ioo (-1 : ℝ) 1, deriv h x * ((1 - x ^ 2) * betaLikeDensity κ x))
      = ∫ x in Set.Ioo (-1 : ℝ) 1, deriv h x * (1 - x ^ 2) * betaLikeDensity κ x := by
    refine setIntegral_congr_fun measurableSet_Ioo fun t _ => by ring
  have hfix2 : (∫ x in Set.Ioo (-1 : ℝ) 1, h x * (-κ * x * betaLikeDensity κ x))
      = -κ * ∫ x in Set.Ioo (-1 : ℝ) 1, h x * x * betaLikeDensity κ x := by
    rw [← integral_const_mul]
    exact setIntegral_congr_fun measurableSet_Ioo fun t _ => by ring
  rw [hfix, hfix2] at hzero
  linarith

/-- The normalized-prior form of interior-C1 integration by parts. -/
theorem priorCoord_integration_by_parts_local {κ : ℝ} (hκ : 0 < κ) (h : ℝ → ℝ)
    (hh : ContDiffOn ℝ 1 h (Set.Ioo (-1 : ℝ) 1))
    {C D : ℝ} (hC : ∀ t ∈ Set.Ioo (-1 : ℝ) 1, |h t| ≤ C)
    (hD : ∀ t ∈ Set.Ioo (-1 : ℝ) 1, |deriv h t * (1 - t ^ 2)| ≤ D) :
    ∫ t, deriv h t * (1 - t ^ 2) ∂priorCoord κ = κ * ∫ t, h t * t ∂priorCoord κ := by
  rw [integral_priorCoord hκ, integral_priorCoord hκ,
    prior_integration_by_parts_local hκ h hh hC hD]
  ring

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BitEncoder.lean <==
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic
import LossOnlyTraceability.FairBitCore
import LossOnlyTraceability.ZeroNoiseTransfer
import LossOnlyTraceability.ConditionalInformation

/-! The per-pair bit encoder of the clipped decoder of Appendix C.3 and its guarantee, in the
mixed-law form (the scale `h` is the `λ` of Appendix C.3 and `B_i` its sign `σ̂_i`): on one probability space carrying fair selection bits `U`, a real release `X` with
`∑_i E σ_i X_i ≥ M > 0` and `∑_i E X_i² ≤ V`, and fresh randomness `R` uniform on `[0, 1]` and
independent of `(U, X)`, the encoder `B_i = 1` exactly when `R_i ≤ (1 + clip(X_i/h, -1, 1))/2` and
the fixed decoder `Û_i = (1 - B_i)/2`, written as the sign decoder `1{B_i < 0}`. The file proves the
clipping identity `|x - h clip(x/h)| = (|x| - h)_+ ≤ x²/(4h)`, that the fresh randomness averages
out so that `E σ_i B_i = E σ_i clip(X_i/h)`, the moment bound `∑_i E σ_i B_i ≥ M/h - V/(4h²)`, equal
to `M²/V` at `h = V/(2M)`, the per-pair success identity `P(Û_i = U_i) = (1 + E σ_i B_i)/2`, the
average success bound `1/2 + M²/(2nV)`, and, through binary Fano for this particular decoder
together with the Jensen step for the convex even Fano function `J`, the information bounds
`∑_i I(B_i; U_i) ≥ n J(M²/(nV))` and the same bound for the joint transcript. All statements are
under one fixed law, the law of Appendix C.3 in which `p ∼ Π` is drawn first; the passage to the
prior average `E_{p∼Π} I_p(B_i; U_i)` is represented only by the inequality
`I(B_i; U_i) ≤ I(B_i; U_i | p)` of `bit_encoder_prior_conditional_information`, which is the step of
Appendix C.3 that uses the independence `p ⊥ U_i`, with the conditional information in the
chain-rule form; the identification of that conditional information with the prior average of the
fixed-law informations is a disintegration statement that is not proved here. Regularity that
Appendix C.3 leaves implicit is explicit:
measurability of `U`, `X` and `R`, integrability of `X_i` and `X_i²`, and the law and the
independence of the fresh randomness. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Clip

/-- Clipping a real number to `[-1, 1]`, the `clip(·, -1, 1)` of Appendix C.3. -/
def clipUnit (x : ℝ) : ℝ := max (-1) (min 1 x)

/-- The clipped value lies in `[-1, 1]`. -/
theorem clipUnit_mem_Icc (x : ℝ) : clipUnit x ∈ Set.Icc (-1 : ℝ) 1 :=
  ⟨le_max_left _ _, max_le (by norm_num) (min_le_left _ _)⟩

/-- Clipping is measurable. -/
theorem measurable_clipUnit : Measurable clipUnit :=
  measurable_const.max (measurable_const.min measurable_id)

/-- The clipped value has absolute value at most one. -/
theorem abs_clipUnit_le_one (x : ℝ) : |clipUnit x| ≤ 1 :=
  abs_le.2 ⟨(clipUnit_mem_Icc x).1, (clipUnit_mem_Icc x).2⟩

/-- **The clipping identity of Appendix C.3.** For `h > 0` the clipping error is the
positive part of `|x| - h`. -/
theorem abs_sub_clip_eq {h : ℝ} (hh : 0 < h) (x : ℝ) :
    |x - h * clipUnit (x / h)| = max (|x| - h) 0 := by
  rcases le_or_gt h x with hx | hx
  · have hd : 1 ≤ x / h := (one_le_div hh).2 hx
    have hc : clipUnit (x / h) = 1 := by
      rw [clipUnit, min_eq_left hd, max_eq_right (by norm_num : (-1 : ℝ) ≤ 1)]
    have hxpos : 0 < x := lt_of_lt_of_le hh hx
    rw [hc, mul_one, abs_of_nonneg (by linarith), abs_of_pos hxpos,
      max_eq_left (by linarith)]
  · rcases le_or_gt x (-h) with hx2 | hx2
    · have hd : x / h ≤ -1 := by
        rw [div_le_iff₀ hh]; linarith
      have hc : clipUnit (x / h) = -1 := by
        rw [clipUnit, min_eq_right (by linarith : x / h ≤ 1), max_eq_left hd]
      have hxneg : x < 0 := lt_of_le_of_lt hx2 (by linarith)
      rw [hc, abs_of_nonpos (by linarith : x - h * (-1) ≤ 0), abs_of_neg hxneg,
        max_eq_left (by linarith)]
      ring
    · have hd1 : x / h ≤ 1 := by rw [div_le_one hh]; exact hx.le
      have hd2 : (-1 : ℝ) ≤ x / h := by rw [le_div_iff₀ hh]; linarith
      have hc : clipUnit (x / h) = x / h := by
        rw [clipUnit, min_eq_right hd1, max_eq_right hd2]
      have hxh : h * (x / h) = x := by field_simp
      have habs : |x| < h := abs_lt.2 ⟨hx2, hx⟩
      rw [hc, hxh, sub_self, abs_zero, eq_comm, max_eq_right (by linarith)]

/-- **The clipping bound of Appendix C.3.** For `h > 0` the clipping error is at most
`x²/(4h)`. -/
theorem abs_sub_clip_le {h : ℝ} (hh : 0 < h) (x : ℝ) :
    |x - h * clipUnit (x / h)| ≤ x ^ 2 / (4 * h) := by
  rw [abs_sub_clip_eq hh]
  refine max_le ?_ (by positivity)
  rw [le_div_iff₀ (by positivity)]
  nlinarith [sq_abs x, sq_nonneg (|x| - 2 * h)]

/-- The rescaled clipping error is at most `x²/(4h²)`. -/
theorem abs_div_sub_clip_le {h : ℝ} (hh : 0 < h) (x : ℝ) :
    |x / h - clipUnit (x / h)| ≤ x ^ 2 / (4 * h ^ 2) := by
  have hrw : x / h - clipUnit (x / h) = (x - h * clipUnit (x / h)) / h := by
    field_simp
  have hstep : |x - h * clipUnit (x / h)| / h ≤ (x ^ 2 / (4 * h)) / h := by
    gcongr
    exact abs_sub_clip_le hh x
  have hfinal : (x ^ 2 / (4 * h)) / h = x ^ 2 / (4 * h ^ 2) := by
    field_simp
  rw [hrw, abs_div, abs_of_pos hh]
  exact hstep.trans_eq hfinal

end Clip

section UniformThreshold

/-- The uniform law on `[0, 1]` is a finite measure. -/
theorem isFiniteMeasure_uniformUnitInterval :
    IsFiniteMeasure (volume.restrict (Set.Icc (0 : ℝ) 1)) := by
  constructor
  rw [Measure.restrict_apply_univ, Real.volume_Icc]
  exact ENNReal.ofReal_lt_top

/-- **Threshold expectation under fresh uniform randomness.** For a threshold `t` in `[0, 1]` the
sign `±1` obtained by comparing a uniform draw on `[0, 1]` with `t` has mean `2t - 1`. -/
theorem integral_uniform_threshold {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t ≤ 1) :
    ∫ r, (if r ≤ t then (1 : ℝ) else -1) ∂(volume.restrict (Set.Icc (0 : ℝ) 1)) = 2 * t - 1 := by
  haveI := isFiniteMeasure_uniformUnitInterval
  have hind : ∀ r : ℝ, (if r ≤ t then (1 : ℝ) else -1)
      = 2 * (Set.Iic t).indicator (fun _ => (1 : ℝ)) r - 1 := by
    intro r
    by_cases hr : r ≤ t <;> norm_num [Set.indicator_apply, hr]
  have hintind : Integrable (fun r : ℝ => (Set.Iic t).indicator (fun _ => (1 : ℝ)) r)
      (volume.restrict (Set.Icc (0 : ℝ) 1)) :=
    (integrable_const (1 : ℝ)).indicator measurableSet_Iic
  have hsets : Set.Iic t ∩ Set.Icc (0 : ℝ) 1 = Set.Icc 0 t := by
    ext r
    simp only [Set.mem_inter_iff, Set.mem_Iic, Set.mem_Icc]
    constructor
    · rintro ⟨h1, h2, _⟩
      exact ⟨h2, h1⟩
    · rintro ⟨h1, h2⟩
      exact ⟨h2, h1, by linarith⟩
  have hmass : ∫ r, (Set.Iic t).indicator (fun _ => (1 : ℝ)) r
      ∂(volume.restrict (Set.Icc (0 : ℝ) 1)) = t := by
    rw [integral_indicator_const (1 : ℝ) measurableSet_Iic, smul_eq_mul, mul_one,
      measureReal_restrict_apply measurableSet_Iic, hsets, Real.volume_real_Icc_of_le ht0,
      sub_zero]
  have htotal : ∫ _r : ℝ, (1 : ℝ) ∂(volume.restrict (Set.Icc (0 : ℝ) 1)) = 1 := by
    rw [integral_const, smul_eq_mul, mul_one, measureReal_restrict_apply_univ,
      Real.volume_real_Icc_of_le (by norm_num : (0 : ℝ) ≤ 1)]
    norm_num
  simp_rw [hind]
  rw [integral_sub (hintind.const_mul 2) (integrable_const (1 : ℝ)), integral_const_mul, hmass,
    htotal]

end UniformThreshold

section FreshRandomness

variable {Ω : Type*} [MeasurableSpace Ω]

/-- **Fresh randomness averages out.** For `W` independent of a real variable `Rv`, the expectation
of a bounded measurable function of the pair is the expectation of the function obtained by
integrating `Rv` out against its own law. -/
theorem integral_indepFun_pair_eq {A : Type*} [MeasurableSpace A] (P : Measure Ω)
    [IsProbabilityMeasure P] {W : Ω → A} {Rv : Ω → ℝ} {F : A × ℝ → ℝ} {G : A → ℝ} {C : ℝ}
    (hW : Measurable W) (hRv : Measurable Rv) (hindep : IndepFun W Rv P)
    (hF : Measurable F) (hG : Measurable G) (hC : ∀ z, |F z| ≤ C)
    (hinner : ∀ a : A, ∫ r, F (a, r) ∂(P.map Rv) = G a) :
    ∫ ω, F (W ω, Rv ω) ∂P = ∫ ω, G (W ω) ∂P := by
  haveI : IsProbabilityMeasure (P.map W) := P.isProbabilityMeasure_map hW.aemeasurable
  haveI : IsProbabilityMeasure (P.map Rv) := P.isProbabilityMeasure_map hRv.aemeasurable
  have hmap : P.map (fun ω => (W ω, Rv ω)) = (P.map W).prod (P.map Rv) :=
    hindep.map_prod_eq_prod_map_map hW.aemeasurable hRv.aemeasurable
  have hint : Integrable F ((P.map W).prod (P.map Rv)) :=
    (integrable_const C).mono' hF.aestronglyMeasurable
      (Filter.Eventually.of_forall fun z => by simpa [Real.norm_eq_abs] using hC z)
  calc ∫ ω, F (W ω, Rv ω) ∂P
      = ∫ z, F z ∂(P.map (fun ω => (W ω, Rv ω))) :=
        (integral_map (hW.prodMk hRv).aemeasurable hF.aestronglyMeasurable).symm
    _ = ∫ z, F z ∂((P.map W).prod (P.map Rv)) := by rw [hmap]
    _ = ∫ a, (∫ r, F (a, r) ∂(P.map Rv)) ∂(P.map W) := integral_prod F hint
    _ = ∫ a, G a ∂(P.map W) := by simp_rw [hinner]
    _ = ∫ ω, G (W ω) ∂P := integral_map hW.aemeasurable hG.aestronglyMeasurable

end FreshRandomness

section Encoder

variable {Ω : Type*} [MeasurableSpace Ω] {n : ℕ}

/-- The per-pair bit encoder of the clipped decoder of Appendix C.3: `B_i = 1` exactly when the fresh uniform draw
`R_i` falls below `(1 + clip(X_i/h, -1, 1))/2`, and `B_i = -1` otherwise. -/
def bitEncoder (h : ℝ) (X R : Ω → Fin n → ℝ) (i : Fin n) (ω : Ω) : ℝ :=
  if R ω i ≤ (1 + clipUnit (X ω i / h)) / 2 then 1 else -1

/-- The joint `n`-bit transcript of the encoder. -/
def bitTranscript (h : ℝ) (X R : Ω → Fin n → ℝ) (ω : Ω) : Fin n → ℝ :=
  fun i => bitEncoder h X R i ω

omit [MeasurableSpace Ω] in
/-- The encoder takes the two values `±1`. -/
theorem bitEncoder_eq_one_or_neg_one (h : ℝ) (X R : Ω → Fin n → ℝ) (i : Fin n) (ω : Ω) :
    bitEncoder h X R i ω = 1 ∨ bitEncoder h X R i ω = -1 := by
  rw [bitEncoder]
  split
  · exact Or.inl rfl
  · exact Or.inr rfl

omit [MeasurableSpace Ω] in
/-- The encoder has absolute value one. -/
theorem abs_bitEncoder (h : ℝ) (X R : Ω → Fin n → ℝ) (i : Fin n) (ω : Ω) :
    |bitEncoder h X R i ω| = 1 := by
  rcases bitEncoder_eq_one_or_neg_one h X R i ω with hb | hb <;> rw [hb] <;> norm_num

/-- The encoder is measurable. -/
theorem measurable_bitEncoder {h : ℝ} {X R : Ω → Fin n → ℝ} (hX : Measurable X)
    (hR : Measurable R) (i : Fin n) : Measurable (bitEncoder h X R i) := by
  have hXi : Measurable fun ω => X ω i := (measurable_pi_apply i).comp hX
  have hRi : Measurable fun ω => R ω i := (measurable_pi_apply i).comp hR
  have hset : MeasurableSet {ω : Ω | R ω i ≤ (1 + clipUnit (X ω i / h)) / 2} :=
    measurableSet_le hRi
      ((measurable_const.add (measurable_clipUnit.comp (hXi.div_const h))).div_const 2)
  exact Measurable.ite hset measurable_const measurable_const

/-- The joint transcript is measurable. -/
theorem measurable_bitTranscript {h : ℝ} {X R : Ω → Fin n → ℝ} (hX : Measurable X)
    (hR : Measurable R) : Measurable (bitTranscript h X R) :=
  measurable_pi_lambda _ fun i => measurable_bitEncoder hX hR i

/-- The signed encoder output is integrable, being bounded by one. -/
theorem integrable_sign_mul_bitEncoder (P : Measure Ω) [IsProbabilityMeasure P] {h : ℝ}
    {U : Ω → Fin n → Bool} {X R : Ω → Fin n → ℝ} (i : Fin n) (hU : Measurable U)
    (hX : Measurable X) (hR : Measurable R) :
    Integrable (fun ω => signOfBit (fun ω => U ω i) ω * bitEncoder h X R i ω) P := by
  have hUi : Measurable fun ω => U ω i := (measurable_pi_apply i).comp hU
  refine (integrable_const (1 : ℝ)).mono'
    (((measurable_signOfBit _ hUi).mul (measurable_bitEncoder hX hR i)).aestronglyMeasurable) ?_
  refine Filter.Eventually.of_forall fun ω => ?_
  have hs : |signOfBit (fun ω => U ω i) ω| = 1 := by
    rw [signOfBit]
    split <;> norm_num
  rw [Real.norm_eq_abs, abs_mul, hs, abs_bitEncoder, one_mul]

/-- The signed clipped release is integrable, being bounded by one. -/
theorem integrable_sign_mul_clipUnit (P : Measure Ω) [IsProbabilityMeasure P] {h : ℝ}
    {U : Ω → Fin n → Bool} {X : Ω → Fin n → ℝ} (i : Fin n) (hU : Measurable U)
    (hX : Measurable X) :
    Integrable (fun ω => signOfBit (fun ω => U ω i) ω * clipUnit (X ω i / h)) P := by
  have hUi : Measurable fun ω => U ω i := (measurable_pi_apply i).comp hU
  have hXi : Measurable fun ω => X ω i := (measurable_pi_apply i).comp hX
  refine (integrable_const (1 : ℝ)).mono'
    (((measurable_signOfBit _ hUi).mul
      (measurable_clipUnit.comp (hXi.div_const h))).aestronglyMeasurable) ?_
  refine Filter.Eventually.of_forall fun ω => ?_
  have hs : |signOfBit (fun ω => U ω i) ω| = 1 := by
    rw [signOfBit]
    split <;> norm_num
  rw [Real.norm_eq_abs, abs_mul, hs, one_mul]
  exact abs_clipUnit_le_one _

/-- **The fresh randomness of the encoder averages out.** With `R_i` uniform on `[0, 1]` and
independent of `(U, X)`, the signed mean of the encoder output equals the signed mean of the
clipped release; no sign condition on `h` is needed. -/
theorem integral_sign_mul_encoder (P : Measure Ω) [IsProbabilityMeasure P] {h : ℝ}
    {U : Ω → Fin n → Bool} {X R : Ω → Fin n → ℝ} (i : Fin n)
    (hU : Measurable U) (hX : Measurable X) (hR : Measurable R)
    (hindep : IndepFun (fun ω => (U ω, X ω)) (fun ω => R ω i) P)
    (hlaw : P.map (fun ω => R ω i) = volume.restrict (Set.Icc (0 : ℝ) 1)) :
    ∫ ω, signOfBit (fun ω => U ω i) ω * bitEncoder h X R i ω ∂P
      = ∫ ω, signOfBit (fun ω => U ω i) ω * clipUnit (X ω i / h) ∂P := by
  classical
  have hbit : Measurable fun z : ((Fin n → Bool) × (Fin n → ℝ)) × ℝ => z.1.1 i :=
    (measurable_pi_apply i).comp (measurable_fst.comp measurable_fst)
  have hrel : Measurable fun z : ((Fin n → Bool) × (Fin n → ℝ)) × ℝ => z.1.2 i :=
    (measurable_pi_apply i).comp (measurable_snd.comp measurable_fst)
  have hbitA : Measurable fun a : (Fin n → Bool) × (Fin n → ℝ) => a.1 i :=
    (measurable_pi_apply i).comp measurable_fst
  have hrelA : Measurable fun a : (Fin n → Bool) × (Fin n → ℝ) => a.2 i :=
    (measurable_pi_apply i).comp measurable_snd
  have hFmeas : Measurable fun z : ((Fin n → Bool) × (Fin n → ℝ)) × ℝ =>
      (if z.1.1 i then (-1 : ℝ) else 1) *
        (if z.2 ≤ (1 + clipUnit (z.1.2 i / h)) / 2 then (1 : ℝ) else -1) := by
    have hs : MeasurableSet {z : ((Fin n → Bool) × (Fin n → ℝ)) × ℝ |
        z.2 ≤ (1 + clipUnit (z.1.2 i / h)) / 2} :=
      measurableSet_le measurable_snd
        ((measurable_const.add (measurable_clipUnit.comp (hrel.div_const h))).div_const 2)
    have hset1 : MeasurableSet {z : ((Fin n → Bool) × (Fin n → ℝ)) × ℝ | z.1.1 i = true} :=
      hbit (measurableSet_singleton true)
    exact (Measurable.ite hset1 measurable_const measurable_const).mul
      (Measurable.ite hs measurable_const measurable_const)
  have hGmeas : Measurable fun a : (Fin n → Bool) × (Fin n → ℝ) =>
      (if a.1 i then (-1 : ℝ) else 1) * clipUnit (a.2 i / h) := by
    have hset1 : MeasurableSet {a : (Fin n → Bool) × (Fin n → ℝ) | a.1 i = true} :=
      hbitA (measurableSet_singleton true)
    exact (Measurable.ite hset1 measurable_const measurable_const).mul
      (measurable_clipUnit.comp (hrelA.div_const h))
  have hC : ∀ z : ((Fin n → Bool) × (Fin n → ℝ)) × ℝ,
      |(if z.1.1 i then (-1 : ℝ) else 1) *
        (if z.2 ≤ (1 + clipUnit (z.1.2 i / h)) / 2 then (1 : ℝ) else -1)| ≤ 1 := by
    intro z
    rw [abs_mul]
    have h1 : |(if z.1.1 i then (-1 : ℝ) else 1)| = 1 := by split <;> norm_num
    have h2 : |(if z.2 ≤ (1 + clipUnit (z.1.2 i / h)) / 2 then (1 : ℝ) else -1)| = 1 := by
      split <;> norm_num
    rw [h1, h2]
    norm_num
  have hinner : ∀ a : (Fin n → Bool) × (Fin n → ℝ),
      ∫ r, ((if a.1 i then (-1 : ℝ) else 1) *
          (if r ≤ (1 + clipUnit (a.2 i / h)) / 2 then (1 : ℝ) else -1))
          ∂(P.map (fun ω => R ω i))
        = (if a.1 i then (-1 : ℝ) else 1) * clipUnit (a.2 i / h) := by
    intro a
    have ht0 : 0 ≤ (1 + clipUnit (a.2 i / h)) / 2 := by
      have := (clipUnit_mem_Icc (a.2 i / h)).1
      linarith
    have ht1 : (1 + clipUnit (a.2 i / h)) / 2 ≤ 1 := by
      have := (clipUnit_mem_Icc (a.2 i / h)).2
      linarith
    rw [hlaw, integral_const_mul, integral_uniform_threshold ht0 ht1]
    ring
  have hRi : Measurable fun ω => R ω i := (measurable_pi_apply i).comp hR
  have hkey := integral_indepFun_pair_eq P (W := fun ω => (U ω, X ω))
    (Rv := fun ω => R ω i)
    (F := fun z => (if z.1.1 i then (-1 : ℝ) else 1) *
      (if z.2 ≤ (1 + clipUnit (z.1.2 i / h)) / 2 then (1 : ℝ) else -1))
    (G := fun a => (if a.1 i then (-1 : ℝ) else 1) * clipUnit (a.2 i / h))
    (C := 1) (hU.prodMk hX) hRi hindep hFmeas hGmeas hC hinner
  simpa [signOfBit, bitEncoder] using hkey

/-- **The moment bound of Appendix C.3.** For `h > 0` the signed means of the encoder
outputs sum to at least `M/h - V/(4h²)`. -/
theorem sum_integral_sign_mul_encoder_ge (P : Measure Ω) [IsProbabilityMeasure P] {h M V : ℝ}
    {U : Ω → Fin n → Bool} {X R : Ω → Fin n → ℝ}
    (hh : 0 < h) (hU : Measurable U) (hX : Measurable X) (hR : Measurable R)
    (hindep : ∀ i : Fin n, IndepFun (fun ω => (U ω, X ω)) (fun ω => R ω i) P)
    (hlaw : ∀ i : Fin n, P.map (fun ω => R ω i) = volume.restrict (Set.Icc (0 : ℝ) 1))
    (hXint : ∀ i : Fin n, Integrable (fun ω => X ω i) P)
    (hXsq : ∀ i : Fin n, Integrable (fun ω => (X ω i) ^ 2) P)
    (hM : M ≤ ∑ i : Fin n, ∫ ω, signOfBit (fun ω => U ω i) ω * X ω i ∂P)
    (hV : ∑ i : Fin n, ∫ ω, (X ω i) ^ 2 ∂P ≤ V) :
    M / h - V / (4 * h ^ 2)
      ≤ ∑ i : Fin n, ∫ ω, signOfBit (fun ω => U ω i) ω * bitEncoder h X R i ω ∂P := by
  have hstep : ∀ i : Fin n,
      (1 / h) * (∫ ω, signOfBit (fun ω => U ω i) ω * X ω i ∂P)
          - (1 / (4 * h ^ 2)) * (∫ ω, (X ω i) ^ 2 ∂P)
        ≤ ∫ ω, signOfBit (fun ω => U ω i) ω * clipUnit (X ω i / h) ∂P := by
    intro i
    have hUi : Measurable fun ω => U ω i := (measurable_pi_apply i).comp hU
    have hsgn := integrable_signOfBit_mul P (fun ω => U ω i) (fun ω => X ω i) hUi (hXint i)
    have hint1 : Integrable
        (fun ω => (1 / h) * (signOfBit (fun ω => U ω i) ω * X ω i)
          - (1 / (4 * h ^ 2)) * (X ω i) ^ 2) P :=
      (hsgn.const_mul _).sub ((hXsq i).const_mul _)
    have hint2 := integrable_sign_mul_clipUnit (h := h) P i hU hX
    have hptwise : ∀ ω,
        (1 / h) * (signOfBit (fun ω => U ω i) ω * X ω i)
            - (1 / (4 * h ^ 2)) * (X ω i) ^ 2
          ≤ signOfBit (fun ω => U ω i) ω * clipUnit (X ω i / h) := by
      intro ω
      have hs : |signOfBit (fun ω => U ω i) ω| = 1 := by
        rw [signOfBit]
        split <;> norm_num
      have hb := abs_div_sub_clip_le hh (X ω i)
      have hprod : |signOfBit (fun ω => U ω i) ω
          * (clipUnit (X ω i / h) - X ω i / h)| ≤ (X ω i) ^ 2 / (4 * h ^ 2) := by
        rw [abs_mul, hs, one_mul, abs_sub_comm]
        exact hb
      have hlow := (abs_le.mp hprod).1
      have hring : signOfBit (fun ω => U ω i) ω * (clipUnit (X ω i / h) - X ω i / h)
          = signOfBit (fun ω => U ω i) ω * clipUnit (X ω i / h)
            - (1 / h) * (signOfBit (fun ω => U ω i) ω * X ω i) := by
        ring
      have hdiv : (X ω i) ^ 2 / (4 * h ^ 2) = (1 / (4 * h ^ 2)) * (X ω i) ^ 2 := by ring
      rw [hring, hdiv] at hlow
      linarith
    have hmono := integral_mono hint1 hint2 hptwise
    rwa [integral_sub (hsgn.const_mul _) ((hXsq i).const_mul _), integral_const_mul,
      integral_const_mul] at hmono
  have hsum : ∑ i : Fin n,
      ((1 / h) * (∫ ω, signOfBit (fun ω => U ω i) ω * X ω i ∂P)
        - (1 / (4 * h ^ 2)) * (∫ ω, (X ω i) ^ 2 ∂P))
      ≤ ∑ i : Fin n, ∫ ω, signOfBit (fun ω => U ω i) ω * clipUnit (X ω i / h) ∂P :=
    Finset.sum_le_sum fun i _ => hstep i
  rw [Finset.sum_sub_distrib, ← Finset.mul_sum, ← Finset.mul_sum] at hsum
  have hrewrite : ∑ i : Fin n, ∫ ω, signOfBit (fun ω => U ω i) ω * clipUnit (X ω i / h) ∂P
      = ∑ i : Fin n, ∫ ω, signOfBit (fun ω => U ω i) ω * bitEncoder h X R i ω ∂P :=
    Finset.sum_congr rfl fun i _ =>
      (integral_sign_mul_encoder (h := h) P i hU hX hR (hindep i) (hlaw i)).symm
  rw [hrewrite] at hsum
  have hpos1 : (0 : ℝ) < 1 / h := by positivity
  have hpos2 : (0 : ℝ) < 1 / (4 * h ^ 2) := by positivity
  have hle1 : (1 / h) * M
      ≤ (1 / h) * ∑ i : Fin n, ∫ ω, signOfBit (fun ω => U ω i) ω * X ω i ∂P :=
    mul_le_mul_of_nonneg_left hM hpos1.le
  have hle2 : (1 / (4 * h ^ 2)) * ∑ i : Fin n, ∫ ω, (X ω i) ^ 2 ∂P
      ≤ (1 / (4 * h ^ 2)) * V := mul_le_mul_of_nonneg_left hV hpos2.le
  have he1 : M / h = (1 / h) * M := by ring
  have he2 : V / (4 * h ^ 2) = (1 / (4 * h ^ 2)) * V := by ring
  rw [he1, he2]
  linarith

/-- **The moment bound at the scale `h = V/(2M)` of Appendix C.3.** The signed means of the encoder outputs sum
to at least `M²/V`. -/
theorem sum_integral_sign_mul_encoder_ge_sq (P : Measure Ω) [IsProbabilityMeasure P] {M V : ℝ}
    {U : Ω → Fin n → Bool} {X R : Ω → Fin n → ℝ}
    (hM0 : 0 < M) (hV0 : 0 < V) (hU : Measurable U) (hX : Measurable X) (hR : Measurable R)
    (hindep : ∀ i : Fin n, IndepFun (fun ω => (U ω, X ω)) (fun ω => R ω i) P)
    (hlaw : ∀ i : Fin n, P.map (fun ω => R ω i) = volume.restrict (Set.Icc (0 : ℝ) 1))
    (hXint : ∀ i : Fin n, Integrable (fun ω => X ω i) P)
    (hXsq : ∀ i : Fin n, Integrable (fun ω => (X ω i) ^ 2) P)
    (hM : M ≤ ∑ i : Fin n, ∫ ω, signOfBit (fun ω => U ω i) ω * X ω i ∂P)
    (hV : ∑ i : Fin n, ∫ ω, (X ω i) ^ 2 ∂P ≤ V) :
    M ^ 2 / V
      ≤ ∑ i : Fin n, ∫ ω,
          signOfBit (fun ω => U ω i) ω * bitEncoder (V / (2 * M)) X R i ω ∂P := by
  have hh : 0 < V / (2 * M) := by positivity
  have hbase := sum_integral_sign_mul_encoder_ge (h := V / (2 * M)) P hh hU hX hR hindep hlaw
    hXint hXsq hM hV
  have hval : M / (V / (2 * M)) - V / (4 * (V / (2 * M)) ^ 2) = M ^ 2 / V := by
    field_simp
    ring
  rwa [hval] at hbase

end Encoder

section Success

variable {Ω : Type*} [MeasurableSpace Ω] {n : ℕ}

/-- **The per-pair success identity.** The fixed decoder `Û_i = (1 - B_i)/2`, written as the sign
decoder `1{B_i < 0}`, agrees with the selection bit with probability `(1 + E σ_i B_i)/2`. -/
theorem encoder_success_eq (P : Measure Ω) [IsProbabilityMeasure P] {h : ℝ}
    {U : Ω → Fin n → Bool} {X R : Ω → Fin n → ℝ} (i : Fin n)
    (hU : Measurable U) (hX : Measurable X) (hR : Measurable R) :
    P.real {ω | signDecoder (bitEncoder h X R i ω) = U ω i}
      = (1 + ∫ ω, signOfBit (fun ω => U ω i) ω * bitEncoder h X R i ω ∂P) / 2 := by
  classical
  have hUi : Measurable fun ω => U ω i := (measurable_pi_apply i).comp hU
  have hBmeas := measurable_bitEncoder (h := h) hX hR i
  have hSmeas : MeasurableSet {ω : Ω | signDecoder (bitEncoder h X R i ω) = U ω i} :=
    measurableSet_eq_fun (measurable_signDecoder.comp hBmeas) hUi
  have hd1 : signDecoder (1 : ℝ) = false := by
    rw [signDecoder]
    norm_num
  have hd2 : signDecoder (-1 : ℝ) = true := by
    rw [signDecoder]
    norm_num
  have hpt : ∀ ω, signOfBit (fun ω => U ω i) ω * bitEncoder h X R i ω
      = 2 * Set.indicator {ω : Ω | signDecoder (bitEncoder h X R i ω) = U ω i}
          (fun _ => (1 : ℝ)) ω - 1 := by
    intro ω
    rcases bitEncoder_eq_one_or_neg_one h X R i ω with hb | hb <;>
      cases hui : U ω i <;>
        simp [Set.mem_setOf_eq, signOfBit, hb, hui, hd1, hd2] <;> norm_num
  have hint1 : Integrable (fun ω => (2 : ℝ) *
      Set.indicator {ω : Ω | signDecoder (bitEncoder h X R i ω) = U ω i}
        (fun _ => (1 : ℝ)) ω) P :=
    ((integrable_const (1 : ℝ)).indicator hSmeas).const_mul 2
  have huniv : P.real Set.univ = 1 := by simp
  rw [show (∫ ω, signOfBit (fun ω => U ω i) ω * bitEncoder h X R i ω ∂P)
      = ∫ ω, (2 * Set.indicator {ω : Ω | signDecoder (bitEncoder h X R i ω) = U ω i}
          (fun _ => (1 : ℝ)) ω - 1) ∂P from integral_congr_ae
        (Filter.Eventually.of_forall hpt)]
  rw [integral_sub hint1 (integrable_const (1 : ℝ)), integral_const_mul,
    integral_indicator_const (1 : ℝ) hSmeas, integral_const]
  simp only [smul_eq_mul, mul_one, huniv]
  ring

/-- **The average success bound of Appendix C.3.** With `h = V/(2M)` the fixed decoder
succeeds on average with probability at least `1/2 + M²/(2nV)`. -/
theorem bit_encoder_success (P : Measure Ω) [IsProbabilityMeasure P] {M V : ℝ}
    {U : Ω → Fin n → Bool} {X R : Ω → Fin n → ℝ}
    (hn : 0 < n) (hM0 : 0 < M) (hV0 : 0 < V) (hU : Measurable U) (hX : Measurable X)
    (hR : Measurable R)
    (hindep : ∀ i : Fin n, IndepFun (fun ω => (U ω, X ω)) (fun ω => R ω i) P)
    (hlaw : ∀ i : Fin n, P.map (fun ω => R ω i) = volume.restrict (Set.Icc (0 : ℝ) 1))
    (hXint : ∀ i : Fin n, Integrable (fun ω => X ω i) P)
    (hXsq : ∀ i : Fin n, Integrable (fun ω => (X ω i) ^ 2) P)
    (hM : M ≤ ∑ i : Fin n, ∫ ω, signOfBit (fun ω => U ω i) ω * X ω i ∂P)
    (hV : ∑ i : Fin n, ∫ ω, (X ω i) ^ 2 ∂P ≤ V) :
    1 / 2 + M ^ 2 / (2 * (n : ℝ) * V)
      ≤ (1 / (n : ℝ)) * ∑ i : Fin n,
          P.real {ω | signDecoder (bitEncoder (V / (2 * M)) X R i ω) = U ω i} := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hA := sum_integral_sign_mul_encoder_ge_sq P hM0 hV0 hU hX hR hindep hlaw hXint hXsq hM hV
  have hEq : ∑ i : Fin n,
      P.real {ω | signDecoder (bitEncoder (V / (2 * M)) X R i ω) = U ω i}
      = ((n : ℝ) + ∑ i : Fin n, ∫ ω,
          signOfBit (fun ω => U ω i) ω * bitEncoder (V / (2 * M)) X R i ω ∂P) / 2 := by
    rw [show (∑ i : Fin n, P.real {ω | signDecoder (bitEncoder (V / (2 * M)) X R i ω) = U ω i})
        = ∑ i : Fin n, (1 + ∫ ω,
            signOfBit (fun ω => U ω i) ω * bitEncoder (V / (2 * M)) X R i ω ∂P) / 2 from
      Finset.sum_congr rfl fun i _ => encoder_success_eq P i hU hX hR]
    rw [← Finset.sum_div, Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ,
      Fintype.card_fin, nsmul_eq_mul, mul_one]
  rw [hEq]
  set A := ∑ i : Fin n, ∫ ω,
    signOfBit (fun ω => U ω i) ω * bitEncoder (V / (2 * M)) X R i ω ∂P with hAdef
  have hexpand : (1 / (n : ℝ)) * (((n : ℝ) + A) / 2) = 1 / 2 + A * (1 / (2 * (n : ℝ))) := by
    field_simp
  have hleft : M ^ 2 / (2 * (n : ℝ) * V) = (M ^ 2 / V) * (1 / (2 * (n : ℝ))) := by
    field_simp
  rw [hexpand, hleft]
  have hmul := mul_le_mul_of_nonneg_right hA (by positivity : (0 : ℝ) ≤ 1 / (2 * (n : ℝ)))
  linarith

end Success

section Information

variable {Ω : Type*} [MeasurableSpace Ω] {n : ℕ}

/-- **The information bound of Appendix C.3, per pair.** Binary Fano for the fixed decoder
together with the Jensen step for the convex even Fano function `J` gives
`∑_i I(B_i; U_i) ≥ n J(M²/(nV))` in bits, under the single (prior-mixed) law `P`. Only per-pair
fairness of the selection bits is used. -/
theorem bit_encoder_information (P : Measure Ω) [IsProbabilityMeasure P] {M V : ℝ}
    {U : Ω → Fin n → Bool} {X R : Ω → Fin n → ℝ}
    (hn : 0 < n) (hM0 : 0 < M) (hV0 : 0 < V) (hU : Measurable U) (hX : Measurable X)
    (hR : Measurable R)
    (hindep : ∀ i : Fin n, IndepFun (fun ω => (U ω, X ω)) (fun ω => R ω i) P)
    (hlaw : ∀ i : Fin n, P.map (fun ω => R ω i) = volume.restrict (Set.Icc (0 : ℝ) 1))
    (hXint : ∀ i : Fin n, Integrable (fun ω => X ω i) P)
    (hXsq : ∀ i : Fin n, Integrable (fun ω => (X ω i) ^ 2) P)
    (hM : M ≤ ∑ i : Fin n, ∫ ω, signOfBit (fun ω => U ω i) ω * X ω i ∂P)
    (hV : ∑ i : Fin n, ∫ ω, (X ω i) ^ 2 ∂P ≤ V)
    (hfair : ∀ i : Fin n, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) :
    (n : ℝ) * fanoJ (M ^ 2 / ((n : ℝ) * V))
      ≤ ∑ i : Fin n, mutualInfo P (bitEncoder (V / (2 * M)) X R i) (fun ω => U ω i) := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  set p : Fin n → ℝ :=
    fun i => P.real {ω | signDecoder (bitEncoder (V / (2 * M)) X R i ω) = U ω i} with hp
  have hp0 : ∀ i, 0 ≤ p i := fun i => measureReal_nonneg
  have hp1 : ∀ i, p i ≤ 1 := fun i => measureReal_le_one
  have hq : 1 / 2 + M ^ 2 / (2 * (n : ℝ) * V) ≤ (1 / (n : ℝ)) * ∑ i, p i :=
    bit_encoder_success P hn hM0 hV0 hU hX hR hindep hlaw hXint hXsq hM hV
  have hpos : 0 < M ^ 2 / (2 * (n : ℝ) * V) := div_pos (pow_pos hM0 2) (by positivity)
  have hhalf : 1 / 2 < 1 / 2 + M ^ 2 / (2 * (n : ℝ) * V) := by linarith
  have hjensen := nmul_fanoJ_le_sum_fanoJ hn hp0 hp1 hq hhalf
  have h2q : 2 * (1 / 2 + M ^ 2 / (2 * (n : ℝ) * V)) - 1 = M ^ 2 / ((n : ℝ) * V) := by
    field_simp
    ring
  rw [h2q] at hjensen
  have hfano : ∀ i : Fin n, fanoJ (2 * p i - 1)
      ≤ mutualInfo P (bitEncoder (V / (2 * M)) X R i) (fun ω => U ω i) := fun i =>
    binary_fano_of_decoder_comp P ((measurable_pi_apply i).comp hU)
      (measurable_bitEncoder hX hR i) measurable_signDecoder (hfair i)
  exact hjensen.trans (Finset.sum_le_sum fun i _ => hfano i)

/-- **Binary Fano and the Jensen step for a real transcript.** If the sign decoder read off the
coordinates of a real transcript `Y` succeeds with average probability at least `q > 1/2`, then
`∑_i I(Y; U_i) ≥ n J(2q - 1)` in bits, for fair selection bits. -/
theorem nmul_fanoJ_le_sum_mutualInfo_coord (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {Y : Ω → Fin n → ℝ} {q : ℝ} (hn : 0 < n) (hU : Measurable U)
    (hY : Measurable Y) (hfair : ∀ i : Fin n, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hq : q ≤ (1 / (n : ℝ)) * ∑ i : Fin n, P.real {ω | signDecoder (Y ω i) = U ω i})
    (hhalf : 1 / 2 < q) :
    (n : ℝ) * fanoJ (2 * q - 1) ≤ ∑ i : Fin n, mutualInfo P Y (fun ω => U ω i) := by
  have hp0 : ∀ i : Fin n, 0 ≤ P.real {ω | signDecoder (Y ω i) = U ω i} := fun _ =>
    measureReal_nonneg
  have hp1 : ∀ i : Fin n, P.real {ω | signDecoder (Y ω i) = U ω i} ≤ 1 := fun _ =>
    measureReal_le_one
  have hjensen := nmul_fanoJ_le_sum_fanoJ
    (p := fun i : Fin n => P.real {ω | signDecoder (Y ω i) = U ω i}) hn hp0 hp1 hq hhalf
  have hfano : ∀ i : Fin n, fanoJ (2 * P.real {ω | signDecoder (Y ω i) = U ω i} - 1)
      ≤ mutualInfo P Y (fun ω => U ω i) := fun i =>
    binary_fano_of_decoder_comp (α := Fin n → ℝ) (f := fun x => signDecoder (x i)) P
      ((measurable_pi_apply i).comp hU) hY
      (measurable_signDecoder.comp (measurable_pi_apply i)) (hfair i)
  exact hjensen.trans (Finset.sum_le_sum fun i _ => hfano i)

/-- **Superadditivity for a real transcript.** The coordinate informations of a real transcript sum
to at most the information of the whole transcript about the whole selection. -/
theorem sum_mutualInfo_coord_le_joint (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {Y : Ω → Fin n → ℝ} (hU : Measurable U) (hY : Measurable Y)
    (hUindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i : Fin n, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) :
    ∑ i : Fin n, mutualInfo P Y (fun ω => U ω i) ≤ mutualInfo P Y U :=
  selection_bits_superadditive (β := Fin n → ℝ) P hU hY hUindep hfair

/-- **The information bound of Appendix C.3 for the joint transcript.** The same bound holds
for the whole `n`-bit transcript `B`, by superadditivity of the selection-bit information, which
needs the selection bits to be independent as well as fair. -/
theorem bit_encoder_joint_information (P : Measure Ω) [IsProbabilityMeasure P] {M V : ℝ}
    {U : Ω → Fin n → Bool} {X R : Ω → Fin n → ℝ}
    (hn : 0 < n) (hM0 : 0 < M) (hV0 : 0 < V) (hU : Measurable U) (hX : Measurable X)
    (hR : Measurable R)
    (hindep : ∀ i : Fin n, IndepFun (fun ω => (U ω, X ω)) (fun ω => R ω i) P)
    (hlaw : ∀ i : Fin n, P.map (fun ω => R ω i) = volume.restrict (Set.Icc (0 : ℝ) 1))
    (hXint : ∀ i : Fin n, Integrable (fun ω => X ω i) P)
    (hXsq : ∀ i : Fin n, Integrable (fun ω => (X ω i) ^ 2) P)
    (hM : M ≤ ∑ i : Fin n, ∫ ω, signOfBit (fun ω => U ω i) ω * X ω i ∂P)
    (hV : ∑ i : Fin n, ∫ ω, (X ω i) ^ 2 ∂P ≤ V)
    (hUindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i : Fin n, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) :
    (n : ℝ) * fanoJ (M ^ 2 / ((n : ℝ) * V))
      ≤ mutualInfo P (bitTranscript (V / (2 * M)) X R) U := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hq : 1 / 2 + M ^ 2 / (2 * (n : ℝ) * V)
      ≤ (1 / (n : ℝ)) * ∑ i : Fin n,
        P.real {ω | signDecoder (bitTranscript (V / (2 * M)) X R ω i) = U ω i} :=
    bit_encoder_success P hn hM0 hV0 hU hX hR hindep hlaw hXint hXsq hM hV
  have hpos : 0 < M ^ 2 / (2 * (n : ℝ) * V) := div_pos (pow_pos hM0 2) (by positivity)
  have hhalf : 1 / 2 < 1 / 2 + M ^ 2 / (2 * (n : ℝ) * V) := by linarith
  have hstep := nmul_fanoJ_le_sum_mutualInfo_coord P hn hU (measurable_bitTranscript hX hR)
    hfair hq hhalf
  have h2q : 2 * (1 / 2 + M ^ 2 / (2 * (n : ℝ) * V)) - 1 = M ^ 2 / ((n : ℝ) * V) := by
    field_simp
    ring
  rw [h2q] at hstep
  exact hstep.trans (sum_mutualInfo_coord_le_joint P hU (measurable_bitTranscript hX hR)
    hUindep hfair)

/-- **The prior step of the guarantee of Appendix C.3, in the conditional form.** If the prior
parameter is independent of each selection bit, the mixed-law information is dominated by the
chain-rule conditional information given the parameter, so `∑_i I(B_i; U_i | p) ≥ n J(M²/(nV))`.
This is the inequality `I(B_i; U_i) ≤ I(B_i; U_i | p)` of Appendix C.3; the further identification of
`I(B_i; U_i | p)` with the prior average `E_{p∼Π} I_p(B_i; U_i)` is a disintegration statement that
is not proved here. -/
theorem bit_encoder_prior_conditional_information {ι : Type*} [MeasurableSpace ι]
    [StandardBorelSpace ι] [Nonempty ι] (P : Measure Ω) [IsProbabilityMeasure P] {M V : ℝ}
    {U : Ω → Fin n → Bool} {X R : Ω → Fin n → ℝ} {prior : Ω → ι}
    (hn : 0 < n) (hM0 : 0 < M) (hV0 : 0 < V) (hU : Measurable U) (hX : Measurable X)
    (hR : Measurable R) (hprior : Measurable prior)
    (hindep : ∀ i : Fin n, IndepFun (fun ω => (U ω, X ω)) (fun ω => R ω i) P)
    (hlaw : ∀ i : Fin n, P.map (fun ω => R ω i) = volume.restrict (Set.Icc (0 : ℝ) 1))
    (hXint : ∀ i : Fin n, Integrable (fun ω => X ω i) P)
    (hXsq : ∀ i : Fin n, Integrable (fun ω => (X ω i) ^ 2) P)
    (hM : M ≤ ∑ i : Fin n, ∫ ω, signOfBit (fun ω => U ω i) ω * X ω i ∂P)
    (hV : ∑ i : Fin n, ∫ ω, (X ω i) ^ 2 ∂P ≤ V)
    (hfair : ∀ i : Fin n, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hUprior : ∀ i : Fin n, IndepFun (fun ω => U ω i) prior P) :
    (n : ℝ) * fanoJ (M ^ 2 / ((n : ℝ) * V))
      ≤ ∑ i : Fin n, condMutualInfo P (fun ω => U ω i)
          (bitEncoder (V / (2 * M)) X R i) prior := by
  have hbase := bit_encoder_information P hn hM0 hV0 hU hX hR hindep hlaw hXint hXsq hM hV hfair
  refine hbase.trans (Finset.sum_le_sum fun i _ => ?_)
  have hUi : Measurable fun ω => U ω i := (measurable_pi_apply i).comp hU
  have hBi := measurable_bitEncoder (h := V / (2 * M)) hX hR i
  rw [mutualInfo_symm P hUi hBi]
  exact mutualInfo_le_condMutualInfo_of_indepFun_of_uniform P hUi hBi hprior (hUprior i)
    (by norm_num) (by norm_num) (by norm_num)
    (measure_preimage_bool_eq_half P hUi (hfair i))

end Information

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BlockConjugatePrior.lean <==
import LossOnlyTraceability.ExponentialFamilyScore
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.MeasureTheory.Integral.Prod

/-! Conjugate priors for a two-spin Ising block. The statements concern the prior only; they
say nothing about learners. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory Filter
open scoped Topology

/-- A binary partition with positive, possibly dependent-block, base weights. -/
def binaryPartition (A B h : ℝ) := A * Real.exp h + B * Real.exp (-h)
def binaryMean (A B h : ℝ) :=
  (A * Real.exp h - B * Real.exp (-h)) / binaryPartition A B h
def binaryPriorDensity (A B κ h : ℝ) := Real.exp (-κ * Real.log (binaryPartition A B h))

theorem binaryPartition_pos {A B : ℝ} (hA : 0 < A) (hB : 0 < B) (h : ℝ) :
    0 < binaryPartition A B h := by unfold binaryPartition; positivity

theorem binaryMean_abs_le_one {A B : ℝ} (hA : 0 < A) (hB : 0 < B) (h : ℝ) :
    |binaryMean A B h| ≤ 1 := by
  rw [binaryMean, abs_div, abs_of_pos (binaryPartition_pos hA hB h),
    div_le_one (binaryPartition_pos hA hB h), abs_le]
  unfold binaryPartition
  constructor <;> nlinarith [Real.exp_pos h, Real.exp_pos (-h)]

theorem binaryPartition_hasDerivAt (A B h : ℝ) :
    HasDerivAt (binaryPartition A B) (A * Real.exp h - B * Real.exp (-h)) h := by
  convert ((Real.hasDerivAt_exp h).const_mul A).add
      (((hasDerivAt_id h).neg.exp).const_mul B) using 1 <;>
    first | rfl | (dsimp [binaryPartition]; ring)

theorem binaryMean_hasDerivAt {A B : ℝ} (hA : 0 < A) (hB : 0 < B) (h : ℝ) :
    HasDerivAt (binaryMean A B) (1 - binaryMean A B h ^ 2) h := by
  have hn : HasDerivAt (fun x => A * Real.exp x - B * Real.exp (-x))
      (binaryPartition A B h) h := by
    convert ((Real.hasDerivAt_exp h).const_mul A).sub
        (((hasDerivAt_id h).neg.exp).const_mul B) using 1 <;>
      first | rfl | (dsimp [binaryPartition]; ring)
  apply (hn.div (binaryPartition_hasDerivAt A B h)
    (binaryPartition_pos hA hB h).ne').congr_deriv
  unfold binaryMean
  field_simp [(binaryPartition_pos hA hB h).ne']

theorem binaryPriorDensity_hasDerivAt {A B : ℝ} (hA : 0 < A) (hB : 0 < B)
    (κ h : ℝ) : HasDerivAt (binaryPriorDensity A B κ)
      (-κ * binaryMean A B h * binaryPriorDensity A B κ h) h := by
  apply ((((binaryPartition_hasDerivAt A B h).log
    (binaryPartition_pos hA hB h).ne').const_mul (-κ)).exp).congr_deriv
  unfold binaryMean binaryPriorDensity
  ring

/-- Uniform exponential envelope; its constant may depend on the base weights. -/
theorem binaryPriorDensity_le {A B κ : ℝ} (hA : 0 < A) (hB : 0 < B)
    (hκ : 0 < κ) (h : ℝ) :
    binaryPriorDensity A B κ h ≤
      Real.exp (-κ * Real.log (min A B)) * Real.exp (-κ * |h|) := by
  have hm : 0 < min A B := lt_min hA hB
  have hz : min A B * Real.exp |h| ≤ binaryPartition A B h := by
    rcases le_total 0 h with hh | hh
    · rw [abs_of_nonneg hh]
      exact (mul_le_mul_of_nonneg_right (min_le_left A B) (Real.exp_pos _).le).trans
        (le_add_of_nonneg_right (mul_pos hB (Real.exp_pos _)).le)
    · rw [abs_of_nonpos hh]
      exact (mul_le_mul_of_nonneg_right (min_le_right A B) (Real.exp_pos _).le).trans
        (le_add_of_nonneg_left (mul_pos hA (Real.exp_pos _)).le)
  have hl := Real.log_le_log (mul_pos hm (Real.exp_pos _)) hz
  rw [Real.log_mul hm.ne' (Real.exp_pos _).ne', Real.log_exp] at hl
  rw [binaryPriorDensity, ← Real.exp_add]
  apply Real.exp_le_exp.mpr
  nlinarith

theorem integrable_exp_neg_abs {κ : ℝ} (hκ : 0 < κ) :
    Integrable (fun h : ℝ => Real.exp (-κ * |h|)) := by
  have hi : IntegrableOn (fun h : ℝ => Real.exp (-κ * |h|)) (Set.Iic 0) := by
    apply (integrableOn_exp_mul_Iic hκ 0).congr_fun _ measurableSet_Iic
    intro h hh
    dsimp
    rw [abs_of_nonpos (show h ≤ 0 from hh)]
    congr 1
    ring
  have hj : IntegrableOn (fun h : ℝ => Real.exp (-κ * |h|)) (Set.Ioi 0) := by
    apply (integrableOn_exp_mul_Ioi (neg_neg_of_pos hκ) 0).congr_fun _ measurableSet_Ioi
    intro h hh
    dsimp
    rw [abs_of_pos (show 0 < h from hh)]
  have hu := hi.union hj
  rwa [Set.Iic_union_Ioi, integrableOn_univ] at hu

theorem integrable_binaryPriorDensity {A B κ : ℝ} (hA : 0 < A) (hB : 0 < B)
    (hκ : 0 < κ) : Integrable (binaryPriorDensity A B κ) := by
  apply ((integrable_exp_neg_abs hκ).const_mul
    (Real.exp (-κ * Real.log (min A B)))).mono'
    (by exact (show Continuous (binaryPriorDensity A B κ) from
      continuous_iff_continuousAt.mpr fun h =>
        (binaryPriorDensity_hasDerivAt hA hB κ h).continuousAt).aestronglyMeasurable)
  exact Eventually.of_forall fun h => by
    rw [Real.norm_eq_abs, abs_of_pos (show 0 < binaryPriorDensity A B κ h from Real.exp_pos _)]
    exact binaryPriorDensity_le hA hB hκ h

/-- Every power of the bounded binary mean is integrable against the density. -/
theorem integrable_binaryPrior_moment {A B κ : ℝ} (hA : 0 < A) (hB : 0 < B)
    (hκ : 0 < κ) (n : ℕ) :
    Integrable (fun h => binaryMean A B h ^ n * binaryPriorDensity A B κ h) := by
  apply (integrable_binaryPriorDensity hA hB hκ).mono'
    (by exact ((continuous_iff_continuousAt.mpr fun h =>
      (binaryMean_hasDerivAt hA hB h).continuousAt).pow n |>.mul
      (continuous_iff_continuousAt.mpr fun h =>
      (binaryPriorDensity_hasDerivAt hA hB κ h).continuousAt)).aestronglyMeasurable)
  filter_upwards [] with h
  rw [Real.norm_eq_abs, abs_mul, abs_pow, abs_of_pos (show 0 < binaryPriorDensity A B κ h from Real.exp_pos _)]
  exact mul_le_of_le_one_left (Real.exp_pos _).le
    (pow_le_one₀ (abs_nonneg _) (binaryMean_abs_le_one hA hB h))

/-- Integrable primitives and derivatives rigorously dispose of both endpoints. -/
theorem binaryPrior_moment_recurrence {A B κ : ℝ} (hA : 0 < A) (hB : 0 < B)
    (hκ : 0 < κ) (n : ℕ) :
    ((n : ℝ) + κ) * (∫ h, binaryMean A B h ^ (n + 1) * binaryPriorDensity A B κ h) =
      n * ∫ h, binaryMean A B h ^ (n - 1) * binaryPriorDensity A B κ h := by
  have hd : ∀ h, HasDerivAt
      (fun x => binaryMean A B x ^ n * binaryPriorDensity A B κ x)
      ((n : ℝ) * (binaryMean A B h ^ (n - 1) * binaryPriorDensity A B κ h) -
        ((n : ℝ) + κ) * (binaryMean A B h ^ (n + 1) * binaryPriorDensity A B κ h)) h := by
    intro h
    apply (((binaryMean_hasDerivAt hA hB h).pow n).mul
      (binaryPriorDensity_hasDerivAt hA hB κ h)).congr_deriv
    cases n with
    | zero => simp; ring
    | succ n => simp only [Pi.pow_apply, Nat.add_sub_cancel, Nat.cast_add, Nat.cast_one, pow_succ]; ring
  have hz := integral_eq_zero_of_hasDerivAt_of_integrable hd
    (((integrable_binaryPrior_moment hA hB hκ (n - 1)).const_mul (n : ℝ)).sub
      ((integrable_binaryPrior_moment hA hB hκ (n + 1)).const_mul ((n : ℝ) + κ)))
    (integrable_binaryPrior_moment hA hB hκ n)
  rw [integral_sub ((integrable_binaryPrior_moment hA hB hκ (n - 1)).const_mul _)
    ((integrable_binaryPrior_moment hA hB hκ (n + 1)).const_mul _),
    integral_const_mul, integral_const_mul] at hz
  linarith

theorem binaryPrior_first_moment {A B κ : ℝ} (hA : 0 < A) (hB : 0 < B)
    (hκ : 0 < κ) : ∫ h, binaryMean A B h * binaryPriorDensity A B κ h = 0 := by
  have h := binaryPrior_moment_recurrence hA hB hκ 0
  simp only [Nat.cast_zero, zero_add, zero_mul, pow_one] at h
  exact (mul_eq_zero.mp h).resolve_left hκ.ne'

theorem binaryPrior_second_moment {A B κ : ℝ} (hA : 0 < A) (hB : 0 < B)
    (hκ : 0 < κ) :
    ∫ h, binaryMean A B h ^ 2 * binaryPriorDensity A B κ h =
      (∫ h, binaryPriorDensity A B κ h) / (κ + 1) := by
  have h := binaryPrior_moment_recurrence hA hB hκ 1
  norm_num only [Nat.cast_one, Nat.reduceAdd, Nat.reduceSub, pow_zero, one_mul] at h
  apply (eq_div_iff (by linarith : κ + 1 ≠ 0)).mpr
  nlinarith

theorem binaryPrior_fourth_moment {A B κ : ℝ} (hA : 0 < A) (hB : 0 < B)
    (hκ : 0 < κ) :
    ∫ h, binaryMean A B h ^ 4 * binaryPriorDensity A B κ h =
      3 * (∫ h, binaryPriorDensity A B κ h) / ((κ + 1) * (κ + 3)) := by
  have h := binaryPrior_moment_recurrence hA hB hκ 3
  norm_num only [Nat.cast_ofNat] at h
  rw [binaryPrior_second_moment hA hB hκ] at h
  apply (eq_div_iff (by positivity : (κ + 1) * (κ + 3) ≠ 0)).mpr
  have h1 : κ + 1 ≠ 0 := by linarith
  field_simp at h
  nlinarith

/-- Positive base weights obtained by summing out the second sign. -/
def blockWeight (J y : ℝ) := Real.exp (y + J) + Real.exp (-y - J)
def blockPartition (J : ℝ) (h : ℝ × ℝ) :=
  binaryPartition (blockWeight J h.2) (blockWeight (-J) h.2) h.1
def blockMean (J : ℝ) (h : ℝ × ℝ) :=
  binaryMean (blockWeight J h.2) (blockWeight (-J) h.2) h.1
def blockPriorDensity (J κ : ℝ) (h : ℝ × ℝ) :=
  Real.exp (-κ * Real.log (blockPartition J h))

theorem blockWeight_pos (J y : ℝ) : 0 < blockWeight J y := by
  unfold blockWeight; positivity

theorem blockPartition_pos (J : ℝ) (h : ℝ × ℝ) : 0 < blockPartition J h :=
  binaryPartition_pos (blockWeight_pos _ _) (blockWeight_pos _ _) _

theorem blockPartition_swap (J : ℝ) (h : ℝ × ℝ) :
    blockPartition J h.swap = blockPartition J h := by
  simp only [blockPartition, binaryPartition, blockWeight, Prod.swap, Real.exp_add,
    Real.exp_sub, Real.exp_neg]
  field_simp
  ring

theorem blockPriorDensity_swap (J κ : ℝ) (h : ℝ × ℝ) :
    blockPriorDensity J κ h.swap = blockPriorDensity J κ h := by
  simp only [blockPriorDensity, blockPartition_swap]

theorem continuous_blockPartition (J : ℝ) : Continuous (blockPartition J) := by
  unfold blockPartition binaryPartition blockWeight
  fun_prop

theorem continuous_blockPriorDensity (J κ : ℝ) : Continuous (blockPriorDensity J κ) := by
  exact Real.continuous_exp.comp
    (((continuous_blockPartition J).log (fun h => (blockPartition_pos J h).ne')).const_mul (-κ))

theorem continuous_blockMean (J : ℝ) : Continuous (blockMean J) := by
  apply Continuous.div _ (continuous_blockPartition J) (fun h => (blockPartition_pos J h).ne')
  unfold blockWeight
  fun_prop

theorem blockMean_abs_le_one (J : ℝ) (h : ℝ × ℝ) : |blockMean J h| ≤ 1 :=
  binaryMean_abs_le_one (blockWeight_pos _ _) (blockWeight_pos _ _) _

theorem blockWeight_lower (J y : ℝ) : Real.exp (|y| - |J|) ≤ blockWeight J y := by
  unfold blockWeight
  rcases le_total 0 y with hy | hy
  · rw [abs_of_nonneg hy]
    exact (Real.exp_le_exp.mpr (by linarith [neg_abs_le J])).trans
      (le_add_of_nonneg_right (Real.exp_pos _).le)
  · rw [abs_of_nonpos hy]
    exact (Real.exp_le_exp.mpr (by linarith [le_abs_self J])).trans
      (le_add_of_nonneg_left (Real.exp_pos _).le)

/-- The joint density is dominated by a product of integrable exponential tails. -/
theorem blockPriorDensity_le {κ : ℝ} (hκ : 0 < κ) (J : ℝ) (h : ℝ × ℝ) :
    blockPriorDensity J κ h ≤ Real.exp (κ * |J|) *
      (Real.exp (-κ * |h.1|) * Real.exp (-κ * |h.2|)) := by
  have hm : Real.exp (|h.2| - |J|) ≤
      min (blockWeight J h.2) (blockWeight (-J) h.2) := by
    apply le_min (blockWeight_lower J h.2)
    simpa only [abs_neg] using blockWeight_lower (-J) h.2
  have hl := Real.log_le_log (Real.exp_pos _) hm
  rw [Real.log_exp] at hl
  apply (binaryPriorDensity_le (blockWeight_pos _ _) (blockWeight_pos _ _) hκ h.1).trans
  have he : Real.exp (-κ * Real.log (min (blockWeight J h.2) (blockWeight (-J) h.2))) ≤
      Real.exp (κ * |J| - κ * |h.2|) := Real.exp_le_exp.mpr (by nlinarith)
  calc
    _ ≤ Real.exp (κ * |J| - κ * |h.2|) * Real.exp (-κ * |h.1|) :=
      mul_le_mul_of_nonneg_right he (Real.exp_pos _).le
    _ = _ := by rw [← Real.exp_add, ← Real.exp_add, ← Real.exp_add]; congr 1; ring

theorem integrable_blockPriorDensity {κ : ℝ} (hκ : 0 < κ) (J : ℝ) :
    Integrable (blockPriorDensity J κ) (volume.prod volume) := by
  apply (((integrable_exp_neg_abs hκ).mul_prod (integrable_exp_neg_abs hκ)).const_mul
    (Real.exp (κ * |J|))).mono' (continuous_blockPriorDensity J κ).aestronglyMeasurable
  filter_upwards [] with h
  rw [Real.norm_eq_abs, abs_of_pos (show 0 < blockPriorDensity J κ h from Real.exp_pos _)]
  exact blockPriorDensity_le hκ J h

theorem blockPrior_mass_pos {κ : ℝ} (hκ : 0 < κ) (J : ℝ) :
    0 < ∫ h, blockPriorDensity J κ h ∂(volume.prod volume) := by
  apply integral_exp_pos (integrable_blockPriorDensity hκ J)

/-- The actual two-field conjugate prior, not a prior on only zero-field data. -/
def blockPrior (J κ : ℝ) : Measure (ℝ × ℝ) :=
  (volume.prod volume).withDensity fun h => ENNReal.ofReal
    ((∫ x, blockPriorDensity J κ x ∂(volume.prod volume))⁻¹ * blockPriorDensity J κ h)

theorem integral_blockPrior {κ : ℝ} (hκ : 0 < κ) (J : ℝ) (f : ℝ × ℝ → ℝ) :
    ∫ h, f h ∂blockPrior J κ =
      (∫ h, f h * blockPriorDensity J κ h ∂(volume.prod volume)) /
      (∫ h, blockPriorDensity J κ h ∂(volume.prod volume)) := by
  have hmeas : Measurable (fun h => ENNReal.ofReal
      ((∫ x, blockPriorDensity J κ x ∂(volume.prod volume))⁻¹ * blockPriorDensity J κ h)) :=
    ENNReal.measurable_ofReal.comp ((continuous_blockPriorDensity J κ).measurable.const_mul _)
  rw [blockPrior, integral_withDensity_eq_integral_toReal_smul hmeas
    (Eventually.of_forall fun _ => ENNReal.ofReal_lt_top)]
  simp_rw [ENNReal.toReal_ofReal (mul_nonneg (inv_nonneg.mpr (blockPrior_mass_pos hκ J).le)
    (show 0 ≤ blockPriorDensity J κ _ from (Real.exp_pos _).le)), smul_eq_mul]
  rw [div_eq_mul_inv, ← integral_mul_const]
  apply integral_congr_ae
  exact Eventually.of_forall fun _ => by ring

theorem isProbabilityMeasure_blockPrior {κ : ℝ} (hκ : 0 < κ) (J : ℝ) :
    IsProbabilityMeasure (blockPrior J κ) := by
  constructor
  rw [blockPrior, withDensity_apply _ MeasurableSet.univ, Measure.restrict_univ,
    ← ofReal_integral_eq_lintegral_ofReal
      ((integrable_blockPriorDensity hκ J).const_mul _)
      (Eventually.of_forall fun h => mul_nonneg (inv_nonneg.mpr (blockPrior_mass_pos hκ J).le)
        (Real.exp_pos _).le),
    integral_const_mul, inv_mul_cancel₀ (blockPrior_mass_pos hκ J).ne', ENNReal.ofReal_one]

theorem integrable_blockPrior_moment {κ : ℝ} (hκ : 0 < κ) (J : ℝ) (n : ℕ) :
    Integrable (fun h => blockMean J h ^ n * blockPriorDensity J κ h) (volume.prod volume) := by
  apply (integrable_blockPriorDensity hκ J).mono'
    (((continuous_blockMean J).pow n).mul (continuous_blockPriorDensity J κ)).aestronglyMeasurable
  filter_upwards [] with h
  dsimp only [Pi.mul_apply, Pi.pow_apply]
  rw [Real.norm_eq_abs, abs_mul, abs_pow,
    abs_of_pos (show 0 < blockPriorDensity J κ h from Real.exp_pos _)]
  exact mul_le_of_le_one_left (Real.exp_pos _).le
    (pow_le_one₀ (abs_nonneg _) (blockMean_abs_le_one J h))

/-- Each coordinate has a centered mean under the coupled prior. -/
theorem blockPrior_first_moment {κ : ℝ} (hκ : 0 < κ) (J : ℝ) :
    ∫ h, blockMean J h ∂blockPrior J κ = 0 := by
  rw [integral_blockPrior hκ J, integral_prod_symm _
    (by simpa using integrable_blockPrior_moment hκ J 1)]
  have hs : ∀ y, (∫ x, blockMean J (x, y) * blockPriorDensity J κ (x, y)) = 0 :=
    fun y => binaryPrior_first_moment (blockWeight_pos J y) (blockWeight_pos (-J) y) hκ
  simp_rw [hs]
  simp

theorem blockPrior_second_moment {κ : ℝ} (hκ : 0 < κ) (J : ℝ) :
    ∫ h, blockMean J h ^ 2 ∂blockPrior J κ = 1 / (κ + 1) := by
  rw [integral_blockPrior hκ J, integral_prod_symm _ (integrable_blockPrior_moment hκ J 2)]
  have hs : ∀ y, (∫ x, blockMean J (x, y) ^ 2 * blockPriorDensity J κ (x, y)) =
      (∫ x, blockPriorDensity J κ (x, y)) / (κ + 1) :=
    fun y => binaryPrior_second_moment (blockWeight_pos J y) (blockWeight_pos (-J) y) hκ
  simp_rw [hs]
  rw [integral_div, ← integral_prod_symm _ (integrable_blockPriorDensity hκ J)]
  field_simp [(blockPrior_mass_pos hκ J).ne']

theorem blockPrior_fourth_moment {κ : ℝ} (hκ : 0 < κ) (J : ℝ) :
    ∫ h, blockMean J h ^ 4 ∂blockPrior J κ = 3 / ((κ + 1) * (κ + 3)) := by
  rw [integral_blockPrior hκ J, integral_prod_symm _ (integrable_blockPrior_moment hκ J 4)]
  have hs : ∀ y, (∫ x, blockMean J (x, y) ^ 4 * blockPriorDensity J κ (x, y)) =
      3 * (∫ x, blockPriorDensity J κ (x, y)) / ((κ + 1) * (κ + 3)) :=
    fun y => by
      simpa only [blockMean, blockPriorDensity, blockPartition, binaryPriorDensity] using
        binaryPrior_fourth_moment (κ := κ) (blockWeight_pos J y) (blockWeight_pos (-J) y) hκ
  simp_rw [hs]
  rw [integral_div, integral_const_mul, ← integral_prod_symm _ (integrable_blockPriorDensity hκ J)]
  field_simp [(blockPrior_mass_pos hκ J).ne']

/-- Both one-dimensional boundary limits vanish, with no extra boundary premise. -/
theorem binaryPriorDensity_boundary {A B κ : ℝ} (hA : 0 < A) (hB : 0 < B)
    (hκ : 0 < κ) :
    Tendsto (binaryPriorDensity A B κ) atBot (𝓝 0) ∧
    Tendsto (binaryPriorDensity A B κ) atTop (𝓝 0) := by
  have hd : Integrable (fun h => -κ * binaryMean A B h * binaryPriorDensity A B κ h) := by
    simpa only [pow_one, mul_assoc] using (integrable_binaryPrior_moment hA hB hκ 1).const_mul (-κ)
  exact ⟨tendsto_zero_of_hasDerivAt_of_integrableOn_Iic (a := 0)
      (fun h _ => binaryPriorDensity_hasDerivAt hA hB κ h) hd.integrableOn
      (integrable_binaryPriorDensity hA hB hκ).integrableOn,
    tendsto_zero_of_hasDerivAt_of_integrableOn_Ioi (a := 0)
      (fun h _ => binaryPriorDensity_hasDerivAt hA hB κ h) hd.integrableOn
      (integrable_binaryPriorDensity hA hB hκ).integrableOn⟩

/-- Boundary products vanish for every bounded statistic, not only polynomials. -/
theorem binaryPriorDensity_bounded_boundary {A B κ : ℝ} (hA : 0 < A) (hB : 0 < B)
    (hκ : 0 < κ) {F : ℝ → ℝ} {C : ℝ} (hF : ∀ h, |F h| ≤ C) :
    Tendsto (fun h => F h * binaryPriorDensity A B κ h) atBot (𝓝 0) ∧
    Tendsto (fun h => F h * binaryPriorDensity A B κ h) atTop (𝓝 0) := by
  have hb : ∀ l : Filter ℝ, IsBoundedUnder (· ≤ ·) l (norm ∘ F) := by
    intro l
    exact ⟨C, (Eventually.of_forall fun h => by simpa only [Function.comp_apply, Real.norm_eq_abs] using hF h : ∀ᶠ h in l, (norm ∘ F) h ≤ C)⟩
  exact ⟨isBoundedUnder_le_mul_tendsto_zero (hb _) (binaryPriorDensity_boundary hA hB hκ).1,
    isBoundedUnder_le_mul_tendsto_zero (hb _) (binaryPriorDensity_boundary hA hB hκ).2⟩

/-- Swap invariance transfers the proved moments to the second mean coordinate. -/
theorem integral_blockPrior_swap {κ : ℝ} (hκ : 0 < κ) (J : ℝ) (f : ℝ × ℝ → ℝ) :
    ∫ h, f h.swap ∂blockPrior J κ = ∫ h, f h ∂blockPrior J κ := by
  rw [integral_blockPrior hκ J, integral_blockPrior hκ J]
  congr 1
  have he : (fun h : ℝ × ℝ => f h.swap * blockPriorDensity J κ h) =
      (fun h : ℝ × ℝ => (fun x => f x * blockPriorDensity J κ x) h.swap) := by
    funext h
    dsimp only
    rw [blockPriorDensity_swap]
  rw [he]
  exact integral_prod_swap (μ := (volume : Measure ℝ)) (ν := (volume : Measure ℝ))
    (fun h => f h * blockPriorDensity J κ h)

/-- Squared norm of the two-coordinate mean divided by the block size. -/
def blockEnergy (J : ℝ) (h : ℝ × ℝ) := (blockMean J h ^ 2 + blockMean J h.swap ^ 2) / 2

theorem integrable_blockMean_power {κ : ℝ} (hκ : 0 < κ) (J : ℝ) (n : ℕ) :
    Integrable (fun h => blockMean J h ^ n) (blockPrior J κ) := by
  haveI := isProbabilityMeasure_blockPrior hκ J
  apply Integrable.of_bound ((continuous_blockMean J).pow n).aestronglyMeasurable 1
  exact Eventually.of_forall fun h => by
    dsimp only [Pi.pow_apply, Function.comp_apply]
    rw [Real.norm_eq_abs, abs_pow]
    exact pow_le_one₀ (abs_nonneg _) (blockMean_abs_le_one J h)

theorem integrable_blockMean_swap_power {κ : ℝ} (hκ : 0 < κ) (J : ℝ) (n : ℕ) :
    Integrable (fun h => blockMean J h.swap ^ n) (blockPrior J κ) := by
  haveI := isProbabilityMeasure_blockPrior hκ J
  apply Integrable.of_bound (((continuous_blockMean J).comp continuous_swap).pow n).aestronglyMeasurable 1
  exact Eventually.of_forall fun h => by
    dsimp only [Pi.pow_apply, Function.comp_apply]
    rw [Real.norm_eq_abs, abs_pow]
    exact pow_le_one₀ (abs_nonneg _) (blockMean_abs_le_one J h.swap)

theorem blockEnergy_nonneg (J : ℝ) (h : ℝ × ℝ) : 0 ≤ blockEnergy J h := by
  unfold blockEnergy; positivity

theorem blockEnergy_le_one (J : ℝ) (h : ℝ × ℝ) : blockEnergy J h ≤ 1 := by
  have h1 := (sq_le_one_iff_abs_le_one _).mpr (blockMean_abs_le_one J h)
  have h2 := (sq_le_one_iff_abs_le_one _).mpr (blockMean_abs_le_one J h.swap)
  unfold blockEnergy
  linarith

theorem continuous_blockEnergy (J : ℝ) : Continuous (blockEnergy J) :=
  (((continuous_blockMean J).pow 2).add (((continuous_blockMean J).comp continuous_swap).pow 2)).div_const 2

theorem integrable_blockEnergy_power {κ : ℝ} (hκ : 0 < κ) (J : ℝ) (n : ℕ) :
    Integrable (fun h => blockEnergy J h ^ n) (blockPrior J κ) := by
  haveI := isProbabilityMeasure_blockPrior hκ J
  apply Integrable.of_bound ((continuous_blockEnergy J).pow n).aestronglyMeasurable 1
  exact Eventually.of_forall fun h => by
    dsimp only [Pi.pow_apply, Function.comp_apply]
    rw [Real.norm_eq_abs, abs_pow, abs_of_nonneg (blockEnergy_nonneg J h)]
    exact pow_le_one₀ (blockEnergy_nonneg J h) (blockEnergy_le_one J h)

theorem blockEnergy_mean {κ : ℝ} (hκ : 0 < κ) (J : ℝ) :
    ∫ h, blockEnergy J h ∂blockPrior J κ = 1 / (κ + 1) := by
  unfold blockEnergy
  rw [integral_div, integral_add (integrable_blockMean_power hκ J 2)
    (integrable_blockMean_swap_power hκ J 2),
    integral_blockPrior_swap hκ J (fun h => blockMean J h ^ 2), blockPrior_second_moment hκ J]
  ring

/-- Within-block dependence is kept: AM-GM bounds the mixed fourth moment. -/
theorem blockEnergy_second_moment_le {κ : ℝ} (hκ : 0 < κ) (J : ℝ) :
    ∫ h, blockEnergy J h ^ 2 ∂blockPrior J κ ≤ 3 * (1 / (κ + 1)) ^ 2 := by
  have hm : (∫ h, blockEnergy J h ^ 2 ∂blockPrior J κ) ≤
      ∫ h, (blockMean J h ^ 4 + blockMean J h.swap ^ 4) / 2 ∂blockPrior J κ := by
    apply integral_mono (integrable_blockEnergy_power hκ J 2)
      (((integrable_blockMean_power hκ J 4).add (integrable_blockMean_swap_power hκ J 4)).div_const 2)
    intro h
    dsimp only [blockEnergy, Pi.add_apply]
    nlinarith [sq_nonneg (blockMean J h ^ 2 - blockMean J h.swap ^ 2)]
  rw [integral_div, integral_add (integrable_blockMean_power hκ J 4)
    (integrable_blockMean_swap_power hκ J 4),
    integral_blockPrior_swap hκ J (fun h => blockMean J h ^ 4), blockPrior_fourth_moment hκ J] at hm
  have hb : 3 / ((κ + 1) * (κ + 3)) ≤ 3 * (1 / (κ + 1)) ^ 2 := by
    apply (div_le_iff₀ (by positivity : 0 < (κ + 1) * (κ + 3))).mpr
    field_simp
    nlinarith
  linarith

/-- The finite sample family whose first mean is `blockMean`. -/
def blockSign (s : Bool) : ℝ := if s then 1 else -1

def blockRawWeight (J : ℝ) (h : ℝ × ℝ) (s : Bool × Bool) : ℝ :=
  Real.exp (h.1 * blockSign s.1 + h.2 * blockSign s.2 + J * blockSign s.1 * blockSign s.2)

def blockProb (J : ℝ) (h : ℝ × ℝ) (s : Bool × Bool) : ℝ :=
  blockRawWeight J h s / blockPartition J h

open scoped BigOperators in
theorem blockRawWeight_sum (J : ℝ) (h : ℝ × ℝ) :
    ∑ s, blockRawWeight J h s = blockPartition J h := by
  simp only [Fintype.sum_prod_type, Fintype.sum_bool, blockRawWeight, blockSign,
    Bool.false_eq_true, if_false, if_true, mul_one, mul_neg_one,
    blockPartition, binaryPartition, blockWeight, Real.exp_add, Real.exp_sub, Real.exp_neg]
  field_simp

open scoped BigOperators in
theorem blockProb_sum (J : ℝ) (h : ℝ × ℝ) : ∑ s, blockProb J h s = 1 := by
  simp only [blockProb, ← Finset.sum_div, blockRawWeight_sum,
    div_self (blockPartition_pos J h).ne']

theorem blockProb_pos (J : ℝ) (h : ℝ × ℝ) (s : Bool × Bool) : 0 < blockProb J h s :=
  div_pos (Real.exp_pos _) (blockPartition_pos J h)

open scoped BigOperators in
theorem blockProb_mean (J : ℝ) (h : ℝ × ℝ) :
    ∑ s, blockSign s.1 * blockProb J h s = blockMean J h := by
  simp only [Fintype.sum_prod_type, Fintype.sum_bool, blockProb, blockRawWeight, blockSign,
    Bool.false_eq_true, if_false, if_true, mul_one, mul_neg_one, neg_mul, one_mul,
    blockMean, binaryMean, blockPartition, binaryPartition, blockWeight,
    Real.exp_add, Real.exp_sub, Real.exp_neg]
  ring

/-- A nonzero coupling cannot factor as a product law: its cross-products differ. -/
theorem blockProb_cross_products_ne {J : ℝ} (hJ : J ≠ 0) (h : ℝ × ℝ) :
    blockProb J h (true, true) * blockProb J h (false, false) ≠
      blockProb J h (true, false) * blockProb J h (false, true) := by
  intro he
  have hz := (blockPartition_pos J h).ne'
  simp only [blockProb, div_mul_div_comm] at he
  have hw := (div_left_inj' (pow_ne_zero 2 hz)).mp (by simpa only [pow_two] using he)
  simp only [blockRawWeight, blockSign, if_true, Bool.false_eq_true, if_false,
    mul_one, mul_neg_one, ← Real.exp_add] at hw
  have hh := Real.exp_injective hw
  exact hJ (by linarith)

theorem blockProb_swap (J : ℝ) (h : ℝ × ℝ) (s : Bool × Bool) :
    blockProb J h.swap s = blockProb J h s.swap := by
  unfold blockProb
  rw [blockPartition_swap]
  congr 1
  unfold blockRawWeight
  congr 1
  dsimp only [Prod.swap]
  ring

open scoped BigOperators in
theorem blockProb_mean_snd (J : ℝ) (h : ℝ × ℝ) :
    ∑ s, blockSign s.2 * blockProb J h s = blockMean J h.swap := by
  rw [← blockProb_mean J h.swap]
  simp only [Fintype.sum_prod_type, blockProb_swap]
  rw [Finset.sum_comm]
  rfl

/-- No factorization into coordinate weights exists when the coupling is nonzero. -/
theorem blockProb_not_product {J : ℝ} (hJ : J ≠ 0) (h : ℝ × ℝ) :
    ¬ ∃ p q : Bool → ℝ, ∀ s, blockProb J h s = p s.1 * q s.2 := by
  rintro ⟨p, q, hpq⟩
  apply blockProb_cross_products_ne hJ h
  simp only [hpq]
  ring

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BlockPriorMoments.lean <==
import LossOnlyTraceability.BlockConjugatePrior
import LossOnlyTraceability.IndependentBlockMoments

/-! Dimension-scaled moments for independent, genuinely coupled two-spin blocks.
This assembles the actual prior construction with the independent-block moment
lemma. It does not assume independence between the two signs within a block. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory

/-- Independent copies of the normalized two-field conjugate prior. -/
def coupledBlockPrior (J κ : ℝ) (B : ℕ) := independentBlockLaw (blockPrior J κ) B

/-- Squared norm of the mean after scaling all `2B` signs by `1 / sqrt(2B)`. -/
def coupledBlockMeanEnergy (J : ℝ) (B : ℕ) := normalizedBlockEnergy (blockEnergy J) B

theorem isProbabilityMeasure_coupledBlockPrior {κ : ℝ} (hκ : 0 < κ) (J : ℝ) (B : ℕ) :
    IsProbabilityMeasure (coupledBlockPrior J κ B) := by
  haveI := isProbabilityMeasure_blockPrior hκ J
  exact inferInstanceAs (IsProbabilityMeasure (Measure.pi fun _ : Fin B => blockPrior J κ))

theorem coupledBlockMeanEnergy_mean {κ : ℝ} {B : ℕ} (hκ : 0 < κ) (hB : 0 < B) (J : ℝ) :
    ∫ h, coupledBlockMeanEnergy J B h ∂coupledBlockPrior J κ B = 1 / (κ + 1) := by
  haveI := isProbabilityMeasure_blockPrior hκ J
  exact integral_normalizedBlockEnergy_eq hB
    (by simpa only [pow_one] using integrable_blockEnergy_power hκ J 1) (blockEnergy_mean hκ J)

theorem coupledBlockMeanEnergy_second_moment {κ : ℝ} {B : ℕ}
    (hκ : 0 < κ) (hB : 0 < B) (J : ℝ) :
    ∫ h, coupledBlockMeanEnergy J B h ^ 2 ∂coupledBlockPrior J κ B ≤
      (1 / (κ + 1)) ^ 2 * (1 + 4 / (2 * (B : ℝ))) := by
  haveI := isProbabilityMeasure_blockPrior hκ J
  have hb := integral_normalizedBlockEnergy_sq_le hB
    (by simpa only [pow_one] using integrable_blockEnergy_power hκ J 1)
    (integrable_blockEnergy_power hκ J 2) (blockEnergy_mean hκ J)
    (blockEnergy_second_moment_le hκ J)
  have he : 4 / (2 * (B : ℝ)) = 2 / (B : ℝ) := by ring
  simpa only [he, coupledBlockMeanEnergy, coupledBlockPrior] using hb

/-- Actual `2B`-dimensional mean, with features scaled by `1 / sqrt(2B)`. -/
def coupledBlockMeanVector (J : ℝ) (B : ℕ) (h : Fin B → ℝ × ℝ) :
    EuclideanSpace ℝ (Fin B × Bool) :=
  normalizedBlockMeanVector B (fun b s => if s then blockMean J (h b) else blockMean J (h b).swap)

theorem norm_coupledBlockMeanVector_sq {B : ℕ} (hB : 0 < B) (J : ℝ) (h : Fin B → ℝ × ℝ) :
    ‖coupledBlockMeanVector J B h‖ ^ 2 = coupledBlockMeanEnergy J B h := by
  rw [coupledBlockMeanVector, norm_normalizedBlockMeanVector_sq hB]
  rfl

/-- Exact second norm moment under the constructed block prior. -/
theorem coupledBlockPrior_norm_sq {κ : ℝ} {B : ℕ} (hκ : 0 < κ) (hB : 0 < B) (J : ℝ) :
    ∫ h, ‖coupledBlockMeanVector J B h‖ ^ 2 ∂coupledBlockPrior J κ B = 1 / (κ + 1) := by
  simp_rw [norm_coupledBlockMeanVector_sq hB]
  exact coupledBlockMeanEnergy_mean hκ hB J

/-- Fourth norm moment with the correct dimension factor, for every finite coupling. -/
theorem coupledBlockPrior_norm_fourth {κ : ℝ} {B : ℕ} (hκ : 0 < κ) (hB : 0 < B) (J : ℝ) :
    ∫ h, ‖coupledBlockMeanVector J B h‖ ^ 4 ∂coupledBlockPrior J κ B ≤
      (1 / (κ + 1)) ^ 2 * (1 + 4 / (2 * (B : ℝ))) := by
  have he : ∀ h, ‖coupledBlockMeanVector J B h‖ ^ 4 = coupledBlockMeanEnergy J B h ^ 2 := by
    intro h
    rw [show (4 : ℕ) = 2 * 2 from rfl, pow_mul, norm_coupledBlockMeanVector_sq hB]
  simp_rw [he]
  exact coupledBlockMeanEnergy_second_moment hκ hB J

/-- Any desired variance scale in `(0,1)` is realized by the block prior. -/
theorem coupledBlockPrior_prescribed_scale {v : ℝ} {B : ℕ}
    (hv0 : 0 < v) (hv1 : v < 1) (hB : 0 < B) (J : ℝ) :
    (∫ h, ‖coupledBlockMeanVector J B h‖ ^ 2 ∂coupledBlockPrior J (1 / v - 1) B) = v ∧
    (∫ h, ‖coupledBlockMeanVector J B h‖ ^ 4 ∂coupledBlockPrior J (1 / v - 1) B) ≤
      v ^ 2 * (1 + 4 / (2 * (B : ℝ))) := by
  have hκ : 0 < 1 / v - 1 := sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  have hv : 1 / (1 / v - 1 + 1) = v := by field_simp; ring
  exact ⟨by simpa only [hv] using coupledBlockPrior_norm_sq hκ hB J,
    by simpa only [hv] using coupledBlockPrior_norm_fourth hκ hB J⟩

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BoundaryBijection.lean <==
import LossOnlyTraceability.OversamplingCounter
import LossOnlyTraceability.QuarticLearnerReleaseMoment

/-! Proposition H.5 (i) and the bijection part of (ii). The mean learner `θ̂^(2) = Z̄` and the
quartic learner `θ̂^(4) = T_4(Z̄) = Φ(θ̂^(2))` of `BoundaryReleaseModel` are proper; for every law on
the unit ball the first has expected excess risk at most `1/(2n)` for `f_2` (exact Bregman identity
`D_h(μ, t) = ‖μ − t‖²/2` on the ball) and the second at most `c_{4/3} n^(−2/3)` for `f_4`, with
`c_{4/3} = 3 · 2^(2/3)/4 < 1.2` (from the accuracy of `T_r(Z̄)`, Lemma H.3). The map
`Φ(θ) = ‖θ‖^(−2/3) θ` is a measurable bijection of `EuclideanSpace ℝ (Fin d)` onto itself with
inverse `η ↦ ‖η‖² η`, mapping the unit ball onto itself. Consequently every tracer for one learner
has a tracer with pointwise identical decisions for the other, and every mutual information of the
model (conditional on the supersample or not, joint or per coordinate) is the same for the two
learners. The unconditional model information `I(θ̂; U)` vanishes for every learner of the
supersample model. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Bijection

variable {d : ℕ}

/-- The inverse `Φ⁻¹(η) = ‖η‖² η` of the map `Φ = T_4`. -/
def quarticInverseMap (η : EuclideanSpace ℝ (Fin d)) : EuclideanSpace ℝ (Fin d) := ‖η‖ ^ 2 • η

/-- `Φ⁻¹ ∘ Φ = id` on the whole space. -/
theorem quarticInverseMap_quarticReleaseMap (θ : EuclideanSpace ℝ (Fin d)) :
    quarticInverseMap (quarticReleaseMap θ) = θ := by
  unfold quarticInverseMap
  rw [norm_sq_quarticReleaseMap]
  unfold quarticReleaseMap
  rw [smul_smul]
  rcases (norm_nonneg θ).lt_or_eq with h | h
  · rw [← Real.rpow_add h]
    norm_num
  · have h0 : θ = 0 := norm_eq_zero.1 h.symm
    simp [h0]

/-- `‖Φ⁻¹ η‖ = ‖η‖³`. -/
theorem norm_quarticInverseMap (η : EuclideanSpace ℝ (Fin d)) :
    ‖quarticInverseMap η‖ = ‖η‖ ^ 3 := by
  unfold quarticInverseMap
  rw [norm_smul, Real.norm_of_nonneg (by positivity)]
  ring

/-- `Φ ∘ Φ⁻¹ = id` on the whole space. -/
theorem quarticReleaseMap_quarticInverseMap (η : EuclideanSpace ℝ (Fin d)) :
    quarticReleaseMap (quarticInverseMap η) = η := by
  have hn := norm_quarticInverseMap η
  unfold quarticReleaseMap
  rw [hn]
  unfold quarticInverseMap
  rw [smul_smul]
  rcases (norm_nonneg η).lt_or_eq with h | h
  · have h1 : (‖η‖ ^ 3) ^ (-(2 / 3 : ℝ)) = ‖η‖ ^ (-2 : ℝ) := by
      rw [← Real.rpow_natCast, ← Real.rpow_mul h.le]
      norm_num
    rw [h1, ← Real.rpow_natCast, ← Real.rpow_add h]
    norm_num
  · have h0 : η = 0 := norm_eq_zero.1 h.symm
    simp [h0]

/-- `Φ⁻¹` maps the closed unit ball into itself. -/
theorem norm_quarticInverseMap_le_one {η : EuclideanSpace ℝ (Fin d)} (hη : ‖η‖ ≤ 1) :
    ‖quarticInverseMap η‖ ≤ 1 := by
  rw [norm_quarticInverseMap]
  exact pow_le_one₀ (norm_nonneg _) hη

/-- `Φ⁻¹` is measurable. -/
theorem measurable_quarticInverseMap :
    Measurable (quarticInverseMap : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d)) := by
  unfold quarticInverseMap
  fun_prop

/-- **The bijection `Φ`.** `Φ(θ) = ‖θ‖^(−2/3) θ` as a measurable equivalence of
`EuclideanSpace ℝ (Fin d)` with inverse `η ↦ ‖η‖² η`. -/
def quarticBijection : EuclideanSpace ℝ (Fin d) ≃ᵐ EuclideanSpace ℝ (Fin d) where
  toFun := quarticReleaseMap
  invFun := quarticInverseMap
  left_inv := quarticInverseMap_quarticReleaseMap
  right_inv := quarticReleaseMap_quarticInverseMap
  measurable_toFun := measurable_quarticReleaseMap
  measurable_invFun := measurable_quarticInverseMap

/-- The bijection acts as `Φ`. -/
theorem quarticBijection_apply (θ : EuclideanSpace ℝ (Fin d)) :
    quarticBijection θ = quarticReleaseMap θ := rfl

/-- **`Φ` is a bijection of the closed unit ball.** It maps the ball into the ball, and every point
of the ball is the image of a point of the ball. -/
theorem quarticReleaseMap_bijOn_closedBall :
    Set.BijOn (quarticReleaseMap : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d))
      (Metric.closedBall 0 1) (Metric.closedBall 0 1) := by
  refine ⟨fun θ hθ => ?_, fun θ _ θ' _ h => ?_, fun η hη => ?_⟩
  · rw [Metric.mem_closedBall, dist_zero_right] at hθ ⊢
    exact norm_quarticReleaseMap_le_one hθ
  · rw [← quarticInverseMap_quarticReleaseMap θ, h, quarticInverseMap_quarticReleaseMap]
  · rw [Metric.mem_closedBall, dist_zero_right] at hη
    refine ⟨quarticInverseMap η, ?_, quarticReleaseMap_quarticInverseMap η⟩
    rw [Metric.mem_closedBall, dist_zero_right]
    exact norm_quarticInverseMap_le_one hη

end Bijection

section Constants

/-- `q = 2` for `r = 2`. -/
theorem powerDualExponent_two : powerDualExponent 2 = 2 := by
  unfold powerDualExponent
  norm_num

/-- `q = 4/3` for `r = 4`. -/
theorem powerDualExponent_four : powerDualExponent 4 = 4 / 3 := by
  unfold powerDualExponent
  norm_num

/-- `c_{4/3} = 3 · 2^(2/3) / 4`. -/
theorem powerBregmanConstant_four : powerBregmanConstant 4 = 3 * (2 : ℝ) ^ (2 / 3 : ℝ) / 4 := by
  unfold powerBregmanConstant
  rw [powerDualExponent_four]
  norm_num
  ring

/-- `c_{4/3} < 1.2`. -/
theorem powerBregmanConstant_four_lt : powerBregmanConstant 4 < 6 / 5 := by
  rw [powerBregmanConstant_four]
  have h : (2 : ℝ) ^ (2 / 3 : ℝ) < 8 / 5 := by
    by_contra hcon
    rw [not_lt] at hcon
    have h3 : ((8 : ℝ) / 5) ^ 3 ≤ ((2 : ℝ) ^ (2 / 3 : ℝ)) ^ 3 :=
      pow_le_pow_left₀ (by norm_num) hcon 3
    have h4 : ((2 : ℝ) ^ (2 / 3 : ℝ)) ^ 3 = 4 := by
      rw [← Real.rpow_natCast, ← Real.rpow_mul (by norm_num)]
      norm_num
    rw [h4] at h3
    norm_num at h3
  linarith

end Constants

section PowerMaps

variable {d : ℕ}

/-- `T_2(t) = t` on the closed unit ball. -/
theorem clippedPowerMap_two_of_norm_le_one {t : EuclideanSpace ℝ (Fin d)} (ht : ‖t‖ ≤ 1) :
    clippedPowerMap 2 t = t := by
  rw [clippedPowerMap, if_pos ht, powerDualExponent_two]
  norm_num

/-- `T_4(t) = ‖t‖^(−2/3) t = Φ(t)` on the closed unit ball. -/
theorem clippedPowerMap_four_of_norm_le_one {t : EuclideanSpace ℝ (Fin d)} (ht : ‖t‖ ≤ 1) :
    clippedPowerMap 4 t = quarticReleaseMap t := by
  rw [clippedPowerMap, if_pos ht, powerDualExponent_four, quarticReleaseMap]
  norm_num

/-- **Exact Bregman identity for `r = 2`.** On the closed unit ball
`D_h(s, t) = ‖s − t‖²/2`. -/
theorem powerBregman_two_eq {s t : EuclideanSpace ℝ (Fin d)} (hs : ‖s‖ ≤ 1) (ht : ‖t‖ ≤ 1) :
    powerBregman 2 s t = ‖s - t‖ ^ 2 / 2 := by
  unfold powerBregman powerConjugate
  rw [if_pos hs, if_pos ht, clippedPowerMap_two_of_norm_le_one ht, powerDualExponent_two,
    Real.rpow_two, Real.rpow_two, inner_sub_right, real_inner_self_eq_norm_sq,
    norm_sub_sq_real, real_inner_comm]
  ring

end PowerMaps

section Accuracy

variable {d : ℕ}

/-- Every candidate of an almost-surely unit-ball law has integrable features. -/
theorem integrable_id_of_ae_norm_le_one {D : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) : Integrable (fun z => z) D := by
  refine (integrable_const (1 : ℝ)).mono' aestronglyMeasurable_id ?_
  filter_upwards [hD] with z hz using hz

/-- **Properness of both learners.** On a training set in the closed unit ball, `Z̄` and
`T_4(Z̄)` lie in the closed unit ball. -/
theorem boundary_learners_proper {n : ℕ} {S : Fin n → EuclideanSpace ℝ (Fin d)}
    (hS : ∀ i, ‖S i‖ ≤ 1) :
    ‖trainingAverage S‖ ≤ 1 ∧ ‖quarticReleaseMap (trainingAverage S)‖ ≤ 1 :=
  ⟨norm_trainingAverage_le_one hS, norm_quarticReleaseMap_le_one (norm_trainingAverage_le_one hS)⟩

/-- **Proposition H.5 (i), the mean learner.** For `n ≥ 1` pairwise independent draws of a law on
the closed unit ball, the expected excess risk of `θ̂^(2) = Z̄` for `f_2` is at most `1/(2n)`, through
the exact identity `F_D(Z̄) − min_W F_D = ‖μ − Z̄‖²/2`. -/
theorem integral_powerLinearRisk_two_average_sub_le {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] {n : ℕ} (hn : 0 < n)
    {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]
    (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
    (hZm : ∀ i, Measurable (Z i)) (hlaw : ∀ i, P.map (Z i) = D)
    (hindep : Pairwise fun i j => IndepFun (Z i) (Z j) P) :
    ∫ ω, (powerLinearRisk 2 D (trainingAverage fun i => Z i ω)
        - sInf (powerLinearRisk 2 D '' Metric.closedBall 0 1)) ∂P ≤ 1 / (2 * n) := by
  have hint := integrable_id_of_ae_norm_le_one hD
  set μ := ∫ z, z ∂D with hμdef
  have hμ : ‖μ‖ ≤ 1 := by
    have h := norm_integral_le_of_norm_le_const (f := fun z : EuclideanSpace ℝ (Fin d) => z) hD
    simpa using h
  have hbound : ∀ i, ∀ᵐ ω ∂P, ‖Z i ω‖ ≤ 1 := by
    intro i
    have h : ∀ᵐ z ∂(P.map (Z i)), ‖z‖ ≤ 1 := by rw [hlaw i]; exact hD
    exact ae_of_ae_map (hZm i).aemeasurable h
  have hmean : ∀ i, ∫ ω, Z i ω ∂P = μ := by
    intro i
    have h := integral_map (μ := P) (f := fun z : EuclideanSpace ℝ (Fin d) => z)
      (hZm i).aemeasurable aestronglyMeasurable_id
    rw [hlaw i] at h
    exact h.symm
  have hall : ∀ᵐ ω ∂P, ∀ i, ‖Z i ω‖ ≤ 1 := ae_all_iff.2 hbound
  have hpt : ∀ᵐ ω ∂P, (powerLinearRisk 2 D (trainingAverage fun i => Z i ω)
      - sInf (powerLinearRisk 2 D '' Metric.closedBall 0 1))
      = ‖trainingAverage (fun i => Z i ω) - μ‖ ^ 2 / 2 := by
    filter_upwards [hall] with ω hω
    have hball : ‖trainingAverage fun i => Z i ω‖ ≤ 1 := norm_trainingAverage_le_one hω
    have h := powerLinearRisk_clippedPowerMap_sub_eq (r := 2) (by norm_num) hint
      (trainingAverage fun i => Z i ω)
    rw [clippedPowerMap_two_of_norm_le_one hball, powerBregman_two_eq hμ hball] at h
    rw [h, norm_sub_rev]
  rw [integral_congr_ae hpt, integral_div]
  have hcent : ∀ ω, (n : ℝ)⁻¹ • ∑ i, (Z i ω - ∫ a, Z i a ∂P)
      = trainingAverage (fun i => Z i ω) - μ := by
    intro ω
    simp only [hmean]
    exact (trainingAverage_sub_eq hn _ μ).symm
  have hsecond := integral_norm_centered_average_sq_le hn P Z
    (fun i => (hZm i).aestronglyMeasurable) 1 zero_le_one hbound hindep
  simp only [hcent, one_pow] at hsecond
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  calc (∫ ω, ‖trainingAverage (fun i => Z i ω) - μ‖ ^ 2 ∂P) / 2 ≤ (1 / n) / 2 := by
        gcongr
    _ = 1 / (2 * n) := by field_simp

/-- **Proposition H.5 (i), the quartic learner.** For `n ≥ 1` pairwise independent draws of a law
on the closed unit ball, the expected excess risk of `θ̂^(4) = T_4(Z̄)` for `f_4` is at most
`c_{4/3} n^(−2/3)` with `c_{4/3} = 3 · 2^(2/3)/4`. -/
theorem integral_powerLinearRisk_four_quartic_sub_le {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] {n : ℕ} (hn : 0 < n)
    {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]
    (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
    (hZm : ∀ i, Measurable (Z i)) (hlaw : ∀ i, P.map (Z i) = D)
    (hindep : Pairwise fun i j => IndepFun (Z i) (Z j) P) :
    ∫ ω, (powerLinearRisk 4 D (quarticReleaseMap (trainingAverage fun i => Z i ω))
        - sInf (powerLinearRisk 4 D '' Metric.closedBall 0 1)) ∂P
      ≤ 3 * (2 : ℝ) ^ (2 / 3 : ℝ) / 4 * (n : ℝ) ^ (-(2 / 3 : ℝ)) := by
  have hbound : ∀ i, ∀ᵐ ω ∂P, ‖Z i ω‖ ≤ 1 := by
    intro i
    have h : ∀ᵐ z ∂(P.map (Z i)), ‖z‖ ≤ 1 := by rw [hlaw i]; exact hD
    exact ae_of_ae_map (hZm i).aemeasurable h
  have hall : ∀ᵐ ω ∂P, ∀ i, ‖Z i ω‖ ≤ 1 := ae_all_iff.2 hbound
  have hpt : ∀ᵐ ω ∂P, (powerLinearRisk 4 D (quarticReleaseMap (trainingAverage fun i => Z i ω))
      - sInf (powerLinearRisk 4 D '' Metric.closedBall 0 1))
      = (powerLinearRisk 4 D (clippedPowerMap 4 ((n : ℝ)⁻¹ • ∑ i, Z i ω))
      - sInf (powerLinearRisk 4 D '' Metric.closedBall 0 1)) := by
    filter_upwards [hall] with ω hω
    have hball : ‖trainingAverage fun i => Z i ω‖ ≤ 1 := norm_trainingAverage_le_one hω
    rw [← clippedPowerMap_four_of_norm_le_one hball]
    rfl
  rw [integral_congr_ae hpt]
  have h := integral_powerLinearRisk_clippedPowerMap_average_sub_le P hn (r := 4) (by norm_num)
    hD Z hZm hlaw hindep
  rw [powerBregmanConstant_four, powerDualExponent_four] at h
  convert h using 3
  norm_num

/-- **Proposition H.5 (i).** Both learners are proper on training sets in the unit ball, and for
every law on the closed unit ball and `n ≥ 1` pairwise independent draws, the expected excess risk
of `Z̄` for `f_2` is at most `1/(2n)` and that of `T_4(Z̄)` for `f_4` at most `c_{4/3} n^(−2/3)`, with
`c_{4/3} = 3 · 2^(2/3)/4 < 1.2`. -/
theorem boundary_learners_accurate {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] {n : ℕ} (hn : 0 < n)
    {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]
    (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
    (hZm : ∀ i, Measurable (Z i)) (hlaw : ∀ i, P.map (Z i) = D)
    (hindep : Pairwise fun i j => IndepFun (Z i) (Z j) P) :
    (∀ᵐ ω ∂P, ‖trainingAverage (fun i => Z i ω)‖ ≤ 1 ∧
        ‖quarticReleaseMap (trainingAverage fun i => Z i ω)‖ ≤ 1) ∧
      ∫ ω, (powerLinearRisk 2 D (trainingAverage fun i => Z i ω)
        - sInf (powerLinearRisk 2 D '' Metric.closedBall 0 1)) ∂P ≤ 1 / (2 * n) ∧
      ∫ ω, (powerLinearRisk 4 D (quarticReleaseMap (trainingAverage fun i => Z i ω))
        - sInf (powerLinearRisk 4 D '' Metric.closedBall 0 1)) ∂P
        ≤ 3 * (2 : ℝ) ^ (2 / 3 : ℝ) / 4 * (n : ℝ) ^ (-(2 / 3 : ℝ)) ∧
      3 * (2 : ℝ) ^ (2 / 3 : ℝ) / 4 < 6 / 5 := by
  have hbound : ∀ i, ∀ᵐ ω ∂P, ‖Z i ω‖ ≤ 1 := by
    intro i
    have h : ∀ᵐ z ∂(P.map (Z i)), ‖z‖ ≤ 1 := by rw [hlaw i]; exact hD
    exact ae_of_ae_map (hZm i).aemeasurable h
  refine ⟨?_, integral_powerLinearRisk_two_average_sub_le P hn hD Z hZm hlaw hindep,
    integral_powerLinearRisk_four_quartic_sub_le P hn hD Z hZm hlaw hindep, ?_⟩
  · filter_upwards [ae_all_iff.2 hbound] with ω hω
    exact boundary_learners_proper hω
  · rw [← powerBregmanConstant_four]
    exact powerBregmanConstant_four_lt

end Accuracy

section Tracers

variable {d : ℕ} {Ω γ : Type*}

/-- The tracer for `Φ ∘ θ̂` obtained from a tracer `T` for `θ̂`: `T'(θ, z) = T(Φ⁻¹ θ, z)`. -/
def quarticTracerOfMean (T : EuclideanSpace ℝ (Fin d) → γ → Bool) :
    EuclideanSpace ℝ (Fin d) → γ → Bool :=
  fun θ z => T (quarticInverseMap θ) z

/-- The tracer for `θ̂` obtained from a tracer `T` for `Φ ∘ θ̂`: `T'(θ, z) = T(Φ θ, z)`. -/
def meanTracerOfQuartic (T : EuclideanSpace ℝ (Fin d) → γ → Bool) :
    EuclideanSpace ℝ (Fin d) → γ → Bool :=
  fun θ z => T (quarticReleaseMap θ) z

/-- **Tracer transport, mean to quartic.** The transported tracer reading `Φ(θ̂)` makes exactly the
decisions of `T` reading `θ̂`, at every outcome and every point. -/
theorem quarticTracerOfMean_decision (T : EuclideanSpace ℝ (Fin d) → γ → Bool)
    (θhat : Ω → EuclideanSpace ℝ (Fin d)) (ω : Ω) (z : γ) :
    quarticTracerOfMean T (quarticReleaseMap (θhat ω)) z = T (θhat ω) z := by
  simp [quarticTracerOfMean, quarticInverseMap_quarticReleaseMap]

/-- **Tracer transport, quartic to mean.** The transported tracer reading `θ̂` makes exactly the
decisions of `T` reading `Φ(θ̂)`, at every outcome and every point. -/
theorem meanTracerOfQuartic_decision (T : EuclideanSpace ℝ (Fin d) → γ → Bool)
    (θhat : Ω → EuclideanSpace ℝ (Fin d)) (ω : Ω) (z : γ) :
    meanTracerOfQuartic T (θhat ω) z = T (quarticReleaseMap (θhat ω)) z := rfl

variable [MeasurableSpace γ]

/-- The transported tracer `T(Φ⁻¹ θ, z)` is jointly measurable when `T` is. -/
theorem measurable_quarticTracerOfMean {T : EuclideanSpace ℝ (Fin d) → γ → Bool}
    (hT : Measurable fun p : EuclideanSpace ℝ (Fin d) × γ => T p.1 p.2) :
    Measurable fun p : EuclideanSpace ℝ (Fin d) × γ => quarticTracerOfMean T p.1 p.2 :=
  hT.comp ((measurable_quarticInverseMap.comp measurable_fst).prodMk measurable_snd)

/-- The transported tracer `T(Φ θ, z)` is jointly measurable when `T` is. -/
theorem measurable_meanTracerOfQuartic {T : EuclideanSpace ℝ (Fin d) → γ → Bool}
    (hT : Measurable fun p : EuclideanSpace ℝ (Fin d) × γ => T p.1 p.2) :
    Measurable fun p : EuclideanSpace ℝ (Fin d) × γ => meanTracerOfQuartic T p.1 p.2 :=
  hT.comp ((measurable_quarticReleaseMap.comp measurable_fst).prodMk measurable_snd)

/-- In the model of Proposition H.5 the quartic learner is `Φ` of the mean learner at every
outcome. -/
theorem superLearner_quarticLearnerMap_eq {n : ℕ} (ω : BoundarySpace d n) :
    superLearner quarticLearnerMap ω = quarticReleaseMap (superLearner meanLearnerMap ω) := rfl

/-- **Proposition H.5 (ii), tracers.** In the model of Proposition H.5 (for every data law), every
measurable tracer for one of the two learners has a measurable tracer for the other with identical
decisions at every outcome and every point. -/
theorem boundary_tracer_correspondence {n : ℕ} (T : EuclideanSpace ℝ (Fin d) → γ → Bool)
    (hT : Measurable fun p : EuclideanSpace ℝ (Fin d) × γ => T p.1 p.2) :
    (∃ T' : EuclideanSpace ℝ (Fin d) → γ → Bool,
        (Measurable fun p : EuclideanSpace ℝ (Fin d) × γ => T' p.1 p.2) ∧
        ∀ (ω : BoundarySpace d n) (z : γ),
          T' (superLearner quarticLearnerMap ω) z = T (superLearner meanLearnerMap ω) z) ∧
      ∃ T' : EuclideanSpace ℝ (Fin d) → γ → Bool,
        (Measurable fun p : EuclideanSpace ℝ (Fin d) × γ => T' p.1 p.2) ∧
        ∀ (ω : BoundarySpace d n) (z : γ),
          T' (superLearner meanLearnerMap ω) z = T (superLearner quarticLearnerMap ω) z :=
  ⟨⟨quarticTracerOfMean T, measurable_quarticTracerOfMean hT,
      fun ω z => quarticTracerOfMean_decision T (superLearner meanLearnerMap) ω z⟩,
    ⟨meanTracerOfQuartic T, measurable_meanTracerOfQuartic hT, fun _ _ => rfl⟩⟩

end Tracers

section InformationInvariance

variable {d : ℕ} {Ω α γ : Type*} [MeasurableSpace Ω] [MeasurableSpace α] [MeasurableSpace γ]

/-- `I(U; Φ ∘ θ̂) = I(U; θ̂)` in bits. -/
theorem mutualInfo_quarticReleaseMap_right (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → α} {θhat : Ω → EuclideanSpace ℝ (Fin d)} (hU : Measurable U)
    (hθ : Measurable θhat) :
    mutualInfo P U (fun ω => quarticReleaseMap (θhat ω)) = mutualInfo P U θhat :=
  mutualInfo_comp_right_measurableEquiv P hU hθ quarticBijection

/-- `I(Φ ∘ θ̂; U) = I(θ̂; U)` in bits. -/
theorem mutualInfo_quarticReleaseMap_left (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → α} {θhat : Ω → EuclideanSpace ℝ (Fin d)} (hU : Measurable U)
    (hθ : Measurable θhat) :
    mutualInfo P (fun ω => quarticReleaseMap (θhat ω)) U = mutualInfo P θhat U := by
  calc mutualInfo P (fun ω => quarticReleaseMap (θhat ω)) U
      = mutualInfo P U (fun ω => quarticReleaseMap (θhat ω)) :=
        (mutualInfo_symm P (X := fun ω => quarticReleaseMap (θhat ω))
          (measurable_quarticReleaseMap.comp hθ) hU).symm
    _ = mutualInfo P U θhat := mutualInfo_quarticReleaseMap_right P hU hθ
    _ = mutualInfo P θhat U := mutualInfo_symm P hθ hU

/-- `I(U; Φ ∘ θ̂ | S) = I(U; θ̂ | S)` in bits (chain-rule form). -/
theorem condMutualInfo_quarticReleaseMap (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → α} {θhat : Ω → EuclideanSpace ℝ (Fin d)} {S : Ω → γ} (hU : Measurable U)
    (hθ : Measurable θhat) (hS : Measurable S) :
    condMutualInfo P U (fun ω => quarticReleaseMap (θhat ω)) S = condMutualInfo P U θhat S := by
  unfold condMutualInfo
  have h := mutualInfo_comp_right_measurableEquiv P hU (hθ.prodMk hS)
    (quarticBijection.prodCongr (MeasurableEquiv.refl γ))
  exact congrArg (· - mutualInfo P U S) h

variable {n : ℕ}

/-- **Proposition H.5 (ii), model information.** For every data law, the conditional model
information `I(θ̂; U | Z̃)`, its per-coordinate versions `I(θ̂; U_i | Z̃)` and the unconditional
version `I(θ̂; U)` coincide for the mean and the quartic learner. -/
theorem boundary_model_information_eq (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] :
    condMutualInfo (boundaryMeasure n D) superBits (superLearner quarticLearnerMap) superData
        = condMutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap) superData ∧
      (∀ i : Fin n, condMutualInfo (boundaryMeasure n D) (fun ω => superBits ω i)
          (superLearner quarticLearnerMap) superData
        = condMutualInfo (boundaryMeasure n D) (fun ω => superBits ω i)
          (superLearner meanLearnerMap) superData) ∧
      mutualInfo (boundaryMeasure n D) superBits (superLearner quarticLearnerMap)
        = mutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap) := by
  have hθ : Measurable (superLearner meanLearnerMap : BoundarySpace d n → _) :=
    measurable_superLearner measurable_meanLearnerMap
  have hU : Measurable (superBits : BoundarySpace d n → Fin n → Bool) := measurable_superBits
  have hS : Measurable (superData : BoundarySpace d n → Bool × Fin n → _) := measurable_superData
  exact ⟨condMutualInfo_quarticReleaseMap _ hU hθ hS,
    fun i => condMutualInfo_quarticReleaseMap _ ((measurable_pi_apply i).comp hU) hθ hS,
    mutualInfo_quarticReleaseMap_right _ hU hθ⟩

end InformationInvariance

section Unconditional

variable {E Rr Ng Θ : Type*} [MeasurableSpace E] [MeasurableSpace Rr] [MeasurableSpace Ng]
  [MeasurableSpace Θ] {n : ℕ}

/-- **The selection bits are independent of every learner output** in the supersample model: after
the relabelling `superSwap` the output is a function of the slot `0` of the supersample and of the
learner's randomness, both independent of the bits, which the relabelling does not change. -/
theorem indepFun_superBits_superLearner (D : Measure E) [IsProbabilityMeasure D]
    (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
    {A : (Fin n → E) → Rr → Θ} (hA : Measurable fun p : (Fin n → E) × Rr => A p.1 p.2) :
    IndepFun (superBits : SuperSpace E Rr Ng n → Fin n → Bool) (superLearner A)
      (superMeasure n D μR μG) := by
  set μa := Measure.pi fun _ : Bool × Fin n => D
  set μb := Measure.pi fun _ : Fin n => fairBool
  have hassoc : MeasurePreserving
      (MeasurableEquiv.prodAssoc.symm :
        (Bool × Fin n → E) × ((Fin n → Bool) × Rr) ≃ᵐ ((Bool × Fin n → E) × (Fin n → Bool)) × Rr)
      (μa.prod (μb.prod μR)) ((μa.prod μb).prod μR) :=
    (measurePreserving_prodAssoc μa μb μR).symm _
  have hπ := (measurePreserving_prodRearrange μa μb μR).comp hassoc
  have hbase0 : IndepFun (fun q : ((Bool × Fin n → E) × Rr) × (Fin n → Bool) => q.2)
      (fun q => q.1) ((μa.prod μR).prod μb) :=
    (indepFun_prod measurable_id measurable_id).symm
  have hbase := indepFun_comp_measurePreserving hπ measurable_snd measurable_fst hbase0
  have hΩ : IndepFun (fun ω : SuperSpace E Rr Ng n => ω.1.2.1)
      (fun ω : SuperSpace E Rr Ng n => (ω.1.1, ω.1.2.2)) (superMeasure n D μR μG) := by
    unfold superMeasure
    exact indepFun_comp_measurePreserving (π := Prod.fst) measurePreserving_fst
      (measurable_fst.comp measurable_snd) (measurable_fst.prodMk
        (measurable_snd.comp measurable_snd)) hbase
  have hswap := indepFun_comp_measurePreserving (measurePreserving_superSwap (n := n) D μR μG)
    (measurable_fst.comp (measurable_snd.comp measurable_fst))
    ((measurable_fst.comp measurable_fst).prodMk
      (measurable_snd.comp (measurable_snd.comp measurable_fst))) hΩ
  have hg : Measurable fun q : (Bool × Fin n → E) × Rr => A (fun j => q.1 (false, j)) q.2 :=
    hA.comp (f := fun q : (Bool × Fin n → E) × Rr => ((fun j => q.1 (false, j)), q.2))
      ((measurable_pi_lambda _ fun j => (measurable_pi_apply (false, j)).comp
      measurable_fst).prodMk measurable_snd)
  have hcomp := hswap.comp measurable_id hg
  have e2 : (fun ω : SuperSpace E Rr Ng n =>
      A (fun j => (superSwap ω).1.1 (false, j)) (superSwap ω).1.2.2) = superLearner A :=
    funext fun ω => superLearner_eq_swap A ω
  exact (congrArg (fun f => IndepFun superBits f (superMeasure n D μR μG)) e2).mp hcomp

/-- **The unconditional model information vanishes.** For every measurable learner of the
supersample model, `I(U; θ̂) = 0` and `I(θ̂; U) = 0`, since the law of the training set does not
depend on the selection bits. -/
theorem mutualInfo_superBits_superLearner_eq_zero (D : Measure E) [IsProbabilityMeasure D]
    (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
    {A : (Fin n → E) → Rr → Θ} (hA : Measurable fun p : (Fin n → E) × Rr => A p.1 p.2) :
    mutualInfo (superMeasure n D μR μG) superBits (superLearner A) = 0 ∧
      mutualInfo (superMeasure n D μR μG) (superLearner A) superBits = 0 :=
  ⟨mutualInfo_eq_zero_of_indepFun _ measurable_superBits (measurable_superLearner hA)
      (indepFun_superBits_superLearner D μR μG hA),
    mutualInfo_eq_zero_of_indepFun _ (measurable_superLearner hA) measurable_superBits
      (indepFun_superBits_superLearner D μR μG hA).symm⟩

end Unconditional

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BoundaryBijectionRelease.lean <==
import LossOnlyTraceability.BoundaryBijection

/-! Proposition H.5 (ii), the noiseless releases. On a supersample in the closed unit ball, the
noiseless releases `X^{f_2} = −C Z̄_u` and `X^{f_4} = −C T_4(Z̄_u)` of two masks `u, a` coincide
exactly when the training means `Z̄_u, Z̄_a` coincide: equal releases give
`⟪Z̄_u − Z̄_a, T_r(Z̄_u) − T_r(Z̄_a)⟫ = 0` because `Z̄_u − Z̄_a` is a combination of the rows of `C`,
then the power-map inequality and injectivity of `T_r` on the ball give equal means. Hence both
releases induce the same partition of the masks as `Z̄_U`, including on rank-deficient
supersamples, and a measurable decoder (the first mask in a fixed enumeration that is consistent
with the observed release) recovers `Z̄_U` from `(X, Z̃)` almost surely. With data processing in both
directions this gives the exact equalities
`I(U; X^{f_2} | Z̃) = I(U; X^{f_4} | Z̃) = I(U; θ̂^(2) | Z̃) = I(U; θ̂^(4) | Z̃)` for every law on the
unit ball, and at `D_0` with `d ≥ 32 n` all four are at least `n (1 − e^(−225 n/32))` bits by
Lemma H.4 (b). Conditional information is the chain-rule quantity of `condMutualInfo`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Partition

variable {d n : ℕ}

/-- The noiseless mean release `−C Z̄_a` of the mask `a` on the supersample `z`. -/
def meanMaskRelease (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) (a : Fin n → Bool) :
    Fin n → ℝ :=
  pairDifferenceRelease (trainingAverage fun i => z (a i, i)) z

/-- The noiseless quartic release `−C T_4(Z̄_a)` of the mask `a` on the supersample `z`. -/
def quarticMaskRelease (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) (a : Fin n → Bool) :
    Fin n → ℝ :=
  pairDifferenceRelease (quarticReleaseMap (trainingAverage fun i => z (a i, i))) z

/-- The training mean `Z̄_a` of the mask `a` on the supersample `z`. -/
def maskAverage (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) (a : Fin n → Bool) :
    EuclideanSpace ℝ (Fin d) :=
  trainingAverage fun i => z (a i, i)

/-- **Equal power releases force equal training means.** For `r ≥ 2` and a supersample in the
closed unit ball, `−C T_r(Z̄_u) = −C T_r(Z̄_a)` implies `Z̄_u = Z̄_a`, whatever the rank of `C`. -/
theorem maskAverage_eq_of_powerMaskRelease_eq {r : ℝ} (hr : 2 ≤ r)
    (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) (hz : ∀ q, ‖z q‖ ≤ 1) {u a : Fin n → Bool}
    (h : powerMaskRelease r z u = powerMaskRelease r z a) : maskAverage z u = maskAverage z a := by
  set tu := trainingAverage fun i => z (u i, i)
  set ta := trainingAverage fun i => z (a i, i)
  have hrow : ∀ i,
      ⟪z (true, i) - z (false, i), clippedPowerMap r tu - clippedPowerMap r ta⟫_ℝ = 0 := by
    intro i
    have hi := congrFun h i
    simp only [powerMaskRelease, pairDifferenceRelease, neg_inj] at hi
    rw [inner_sub_right, hi, sub_self]
  have hinner : ⟪tu - ta, clippedPowerMap r tu - clippedPowerMap r ta⟫_ℝ = 0 := by
    rw [trainingAverage_mask_sub, real_inner_smul_left, sum_inner]
    simp [real_inner_smul_left, hrow]
  have hpm := inner_clippedPowerMap_sub_ge hr tu ta
  rw [hinner] at hpm
  have h2 : (0 : ℝ) < 2 ^ (2 - r) := Real.rpow_pos_of_pos (by norm_num) _
  have hzero : ‖clippedPowerMap r tu - clippedPowerMap r ta‖ ^ r = 0 := by
    have hnn := Real.rpow_nonneg (norm_nonneg (clippedPowerMap r tu - clippedPowerMap r ta)) r
    nlinarith
  rw [Real.rpow_eq_zero_iff_of_nonneg (norm_nonneg _)] at hzero
  have hT : clippedPowerMap r tu = clippedPowerMap r ta := sub_eq_zero.1 (norm_eq_zero.1 hzero.1)
  have htu : ‖tu‖ ≤ 1 := norm_trainingAverage_le_one fun i => hz _
  have hta : ‖ta‖ ≤ 1 := norm_trainingAverage_le_one fun i => hz _
  exact clippedPowerMap_injOn (by linarith) htu hta hT

/-- **Same partition, mean release.** On a supersample in the closed unit ball,
`−C Z̄_u = −C Z̄_a` if and only if `Z̄_u = Z̄_a`. -/
theorem meanMaskRelease_eq_iff (z : Bool × Fin n → EuclideanSpace ℝ (Fin d))
    (hz : ∀ q, ‖z q‖ ≤ 1) (u a : Fin n → Bool) :
    meanMaskRelease z u = meanMaskRelease z a ↔ maskAverage z u = maskAverage z a := by
  refine ⟨fun h => maskAverage_eq_of_powerMaskRelease_eq (r := 2) (by norm_num) z hz ?_,
    fun h => congrArg (pairDifferenceRelease · z) h⟩
  have hu : ‖maskAverage z u‖ ≤ 1 := norm_trainingAverage_le_one fun i => hz _
  have ha : ‖maskAverage z a‖ ≤ 1 := norm_trainingAverage_le_one fun i => hz _
  show pairDifferenceRelease (clippedPowerMap 2 (maskAverage z u)) z
    = pairDifferenceRelease (clippedPowerMap 2 (maskAverage z a)) z
  rw [clippedPowerMap_two_of_norm_le_one hu, clippedPowerMap_two_of_norm_le_one ha]
  exact h

/-- **Same partition, quartic release.** On a supersample in the closed unit ball,
`−C T_4(Z̄_u) = −C T_4(Z̄_a)` if and only if `Z̄_u = Z̄_a`. -/
theorem quarticMaskRelease_eq_iff (z : Bool × Fin n → EuclideanSpace ℝ (Fin d))
    (hz : ∀ q, ‖z q‖ ≤ 1) (u a : Fin n → Bool) :
    quarticMaskRelease z u = quarticMaskRelease z a ↔ maskAverage z u = maskAverage z a := by
  refine ⟨fun h => maskAverage_eq_of_powerMaskRelease_eq (r := 4) (by norm_num) z hz ?_,
    fun h => congrArg (fun t => pairDifferenceRelease (quarticReleaseMap t) z) h⟩
  have hu : ‖maskAverage z u‖ ≤ 1 := norm_trainingAverage_le_one fun i => hz _
  have ha : ‖maskAverage z a‖ ≤ 1 := norm_trainingAverage_le_one fun i => hz _
  show pairDifferenceRelease (clippedPowerMap 4 (maskAverage z u)) z
    = pairDifferenceRelease (clippedPowerMap 4 (maskAverage z a)) z
  rw [clippedPowerMap_four_of_norm_le_one hu, clippedPowerMap_four_of_norm_le_one ha]
  exact h

/-- The mean release is measurable in the supersample for a fixed mask. -/
theorem measurable_meanMaskRelease (a : Fin n → Bool) :
    Measurable fun z : Bool × Fin n → EuclideanSpace ℝ (Fin d) => meanMaskRelease z a := by
  unfold meanMaskRelease pairDifferenceRelease trainingAverage
  fun_prop

/-- The quartic release is measurable in the supersample for a fixed mask. -/
theorem measurable_quarticMaskRelease (a : Fin n → Bool) :
    Measurable fun z : Bool × Fin n → EuclideanSpace ℝ (Fin d) => quarticMaskRelease z a := by
  have h1 : Measurable fun z : Bool × Fin n → EuclideanSpace ℝ (Fin d) =>
      quarticReleaseMap (trainingAverage fun i => z (a i, i)) :=
    measurable_quarticReleaseMap.comp (by unfold trainingAverage; fun_prop)
  unfold quarticMaskRelease pairDifferenceRelease
  fun_prop

/-- The mask average is measurable in the supersample for a fixed mask. -/
theorem measurable_maskAverage (a : Fin n → Bool) :
    Measurable fun z : Bool × Fin n → EuclideanSpace ℝ (Fin d) => maskAverage z a := by
  unfold maskAverage trainingAverage
  fun_prop

end Partition

section Decoder

open Classical

variable {n : ℕ} {Zs Θ : Type*}

/-- The `k`-th candidate mask is consistent with the observation `y = (x, z)` (vacuous beyond the
number of masks). -/
def maskConsistent (R : Zs → (Fin n → Bool) → (Fin n → ℝ)) (y : (Fin n → ℝ) × Zs) (k : ℕ) :
    Prop :=
  ∀ h : k < Fintype.card (Fin n → Bool), R y.2 ((Fintype.equivFin (Fin n → Bool)).symm ⟨k, h⟩) = y.1

/-- Some index is consistent (the first index past the enumeration). -/
theorem exists_maskConsistent (R : Zs → (Fin n → Bool) → (Fin n → ℝ)) (y : (Fin n → ℝ) × Zs) :
    ∃ k, maskConsistent R y k :=
  ⟨Fintype.card (Fin n → Bool), fun h => absurd h (lt_irrefl _)⟩

/-- The output attached to the `k`-th mask, and a default value beyond the enumeration. -/
def maskOutput (O : Zs → (Fin n → Bool) → Θ) (o0 : Θ) (k : ℕ) (y : (Fin n → ℝ) × Zs) : Θ :=
  if h : k < Fintype.card (Fin n → Bool) then
    O y.2 ((Fintype.equivFin (Fin n → Bool)).symm ⟨k, h⟩) else o0

/-- **The decoder.** Read the release `x` and the supersample `z`, take the first mask `a` in a fixed
enumeration with `R z a = x`, and output `O z a`. -/
def releaseDecoder (R : Zs → (Fin n → Bool) → (Fin n → ℝ)) (O : Zs → (Fin n → Bool) → Θ)
    (o0 : Θ) (y : (Fin n → ℝ) × Zs) : Θ :=
  maskOutput O o0 (Nat.find (exists_maskConsistent R y)) y

/-- The decoder is measurable when every mask release and every mask output is. -/
theorem measurable_releaseDecoder [MeasurableSpace Zs] [MeasurableSpace Θ]
    {R : Zs → (Fin n → Bool) → (Fin n → ℝ)}
    {O : Zs → (Fin n → Bool) → Θ} (o0 : Θ) (hR : ∀ a, Measurable fun z => R z a)
    (hO : ∀ a, Measurable fun z => O z a) : Measurable (releaseDecoder R O o0) := by
  unfold releaseDecoder
  refine Measurable.find (f := maskOutput O o0) (p := fun k y => maskConsistent R y k)
    (fun k => ?_) (fun k => ?_) (exists_maskConsistent R)
  · unfold maskOutput
    by_cases h : k < Fintype.card (Fin n → Bool)
    · simp only [h, dite_true]
      exact (hO _).comp measurable_snd
    · simp only [h, dite_false]
      exact measurable_const
  · by_cases h : k < Fintype.card (Fin n → Bool)
    · have hset : {y : (Fin n → ℝ) × Zs | maskConsistent R y k} =
          {y | R y.2 ((Fintype.equivFin (Fin n → Bool)).symm ⟨k, h⟩) = y.1} := by
        ext y
        simp only [maskConsistent, Set.mem_setOf_eq]
        exact ⟨fun hy => hy h, fun hy _ => hy⟩
      rw [hset]
      exact measurableSet_eq_fun ((hR _).comp measurable_snd) measurable_fst
    · have hset : {y : (Fin n → ℝ) × Zs | maskConsistent R y k} = Set.univ := by
        ext y
        simp only [maskConsistent, Set.mem_setOf_eq, Set.mem_univ, iff_true]
        exact fun h' => absurd h' h
      rw [hset]
      exact MeasurableSet.univ

/-- **The decoder is correct** when masks with equal releases have equal outputs:
`releaseDecoder R O o0 (R z u, z) = O z u`. -/
theorem releaseDecoder_eq {R : Zs → (Fin n → Bool) → (Fin n → ℝ)} {O : Zs → (Fin n → Bool) → Θ}
    (o0 : Θ) (z : Zs) (u : Fin n → Bool) (hpart : ∀ a, R z a = R z u → O z a = O z u) :
    releaseDecoder R O o0 (R z u, z) = O z u := by
  have hk0 : maskConsistent R (R z u, z) (Fintype.equivFin (Fin n → Bool) u) := by
    intro h
    simp
  have hle : Nat.find (exists_maskConsistent R (R z u, z)) ≤ Fintype.equivFin (Fin n → Bool) u :=
    Nat.find_min' _ hk0
  have hlt : Nat.find (exists_maskConsistent R (R z u, z)) < Fintype.card (Fin n → Bool) :=
    lt_of_le_of_lt hle (Fintype.equivFin (Fin n → Bool) u).isLt
  have hspec := Nat.find_spec (exists_maskConsistent R (R z u, z))
  unfold releaseDecoder maskOutput
  rw [dif_pos hlt]
  exact hpart _ (hspec hlt)

end Decoder

section InformationEquality

variable {Ω α β γ Θ : Type*} [MeasurableSpace Ω] [MeasurableSpace α] [MeasurableSpace β]
  [MeasurableSpace γ] [MeasurableSpace Θ]

/-- Mutual information in bits only depends on the almost-sure class of its second argument. -/
theorem mutualInfo_congr_ae_right (P : Measure Ω) {X : Ω → α} {Y Y' : Ω → β}
    (h : Y =ᵐ[P] Y') : mutualInfo P X Y = mutualInfo P X Y' := by
  have hpair : (fun ω => (X ω, Y ω)) =ᵐ[P] fun ω => (X ω, Y' ω) := by
    filter_upwards [h] with ω hω
    rw [hω]
  simp only [mutualInfo, mutualInfoNats, jointLaw, productLaw, Measure.map_congr hpair,
    Measure.map_congr h]

/-- Conditional mutual information (chain-rule form) only depends on the almost-sure class of its
second argument. -/
theorem condMutualInfo_congr_ae (P : Measure Ω) {U : Ω → α} {Y Y' : Ω → β} {S : Ω → γ}
    (h : Y =ᵐ[P] Y') : condMutualInfo P U Y S = condMutualInfo P U Y' S := by
  have hpair : (fun ω => (Y ω, S ω)) =ᵐ[P] fun ω => (Y' ω, S ω) := by
    filter_upwards [h] with ω hω
    rw [hω]
  unfold condMutualInfo
  rw [mutualInfo_congr_ae_right P hpair]

variable {n : ℕ}

/-- **Exact information of a release that determines the model.** If the release `X = r(θ̂, S)` is a
measurable function of the model and the side information, and conversely `θ̂ = g(X, S)` almost
surely for a measurable `g`, then `I(U; X | S) = I(U; θ̂ | S)` in bits, for independent fair selection
bits `U` and standard Borel model and side-information spaces. -/
theorem condMutualInfo_eq_of_recover [StandardBorelSpace Θ] [Nonempty Θ] [StandardBorelSpace γ]
    [Nonempty γ] (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → Fin n → Bool}
    {θhat : Ω → Θ} {S : Ω → γ} {r : Θ × γ → (Fin n → ℝ)} {g : (Fin n → ℝ) × γ → Θ}
    (hU : Measurable U) (hθ : Measurable θhat) (hS : Measurable S) (hr : Measurable r)
    (hg : Measurable g) (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hrec : ∀ᵐ ω ∂P, θhat ω = g (r (θhat ω, S ω), S ω)) :
    condMutualInfo P U (fun ω => r (θhat ω, S ω)) S = condMutualInfo P U θhat S := by
  have hc0 : ((1 : ℝ≥0∞) / 2) ^ n ≠ 0 := pow_ne_zero _ (by norm_num)
  have hc1 : ((1 : ℝ≥0∞) / 2) ^ n ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
  have hctop : ((1 : ℝ≥0∞) / 2) ^ n ≠ ⊤ := ENNReal.pow_ne_top (by norm_num)
  have hunif := measure_preimage_bits P hU hindep hfair
  have hX : Measurable fun ω => r (θhat ω, S ω) := hr.comp (hθ.prodMk hS)
  refine le_antisymm (condMutualInfo_comp_le_of_uniform P hU hθ hS hr hc0 hc1 hctop hunif) ?_
  calc condMutualInfo P U θhat S
      = condMutualInfo P U (fun ω => g (r (θhat ω, S ω), S ω)) S :=
        condMutualInfo_congr_ae P hrec
    _ ≤ condMutualInfo P U (fun ω => r (θhat ω, S ω)) S :=
        condMutualInfo_comp_le_of_uniform P hU hX hS hg hc0 hc1 hctop hunif

end InformationEquality

section Model

variable {d n : ℕ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]

/-- The mean release of the model is the mask release at the model's supersample and mask. -/
theorem meanPairRelease_eq_mask (ω : BoundarySpace d n) :
    meanPairRelease ω = meanMaskRelease (superData ω) (superBits ω) := rfl

/-- The quartic release of the model is the mask release at the model's supersample and mask. -/
theorem quarticPairRelease_eq_mask (ω : BoundarySpace d n) :
    quarticPairRelease ω = quarticMaskRelease (superData ω) (superBits ω) := rfl

/-- The mean learner of the model is the mask average at the model's supersample and mask. -/
theorem meanLearner_eq_mask (ω : BoundarySpace d n) :
    superLearner meanLearnerMap ω = maskAverage (superData ω) (superBits ω) := rfl

/-- **Proposition H.5 (ii), release partition.** On every supersample in the closed unit ball, the
two noiseless releases induce on the masks the same partition as the training mean. -/
theorem boundary_release_partition (z : Bool × Fin n → EuclideanSpace ℝ (Fin d))
    (hz : ∀ q, ‖z q‖ ≤ 1) (u a : Fin n → Bool) :
    (meanMaskRelease z u = meanMaskRelease z a ↔ maskAverage z u = maskAverage z a) ∧
      (quarticMaskRelease z u = quarticMaskRelease z a ↔ maskAverage z u = maskAverage z a) :=
  ⟨meanMaskRelease_eq_iff z hz u a, quarticMaskRelease_eq_iff z hz u a⟩

/-- Under an almost-surely unit-ball law every supersample of the model lies in the unit ball
almost surely. -/
theorem boundary_superData_norm_le_one (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) :
    ∀ᵐ ω ∂(boundaryMeasure n D), ∀ q, ‖superData (ω : BoundarySpace d n) q‖ ≤ 1 := by
  filter_upwards [superPoint_norm_le_one (n := n) D (Measure.dirac ())
    (Measure.pi fun _ : Fin n => gaussianReal 0 1) hD] with ω hω q
  exact hω q.1 q.2

/-- **Proposition H.5 (ii), exact release information.** For every law on the closed unit ball,
`I(U; X^{f_2} | Z̃) = I(U; θ̂^(2) | Z̃)` and `I(U; X^{f_4} | Z̃) = I(U; θ̂^(2) | Z̃)` in bits, and with the
bijection invariance all four quantities `I(U; X^{f_2} | Z̃)`, `I(U; X^{f_4} | Z̃)`, `I(U; θ̂^(2) | Z̃)`,
`I(U; θ̂^(4) | Z̃)` are equal. -/
theorem boundary_release_information_eq (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) :
    condMutualInfo (boundaryMeasure n D) superBits meanPairRelease superData
        = condMutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap)
          superData ∧
      condMutualInfo (boundaryMeasure n D) superBits quarticPairRelease superData
        = condMutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap)
          superData ∧
      condMutualInfo (boundaryMeasure n D) superBits (superLearner quarticLearnerMap) superData
        = condMutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap)
          superData := by
  set P := boundaryMeasure n D
  have hball := boundary_superData_norm_le_one (n := n) hD
  have hθ : Measurable (superLearner meanLearnerMap : BoundarySpace d n → _) :=
    measurable_superLearner measurable_meanLearnerMap
  have hU : Measurable (superBits : BoundarySpace d n → Fin n → Bool) := measurable_superBits
  -- mean release
  have hmean : condMutualInfo P superBits meanPairRelease superData
      = condMutualInfo P superBits (superLearner meanLearnerMap) superData := by
    have hr : Measurable fun q : EuclideanSpace ℝ (Fin d) ×
        (Bool × Fin n → EuclideanSpace ℝ (Fin d)) => pairDifferenceRelease q.1 q.2 :=
      measurable_pairDifferenceRelease
    have hg := measurable_releaseDecoder (n := n) (R := meanMaskRelease (d := d))
      (O := maskAverage) 0 measurable_meanMaskRelease measurable_maskAverage
    have hrec : ∀ᵐ ω ∂P, superLearner meanLearnerMap ω = releaseDecoder meanMaskRelease
        maskAverage 0 (pairDifferenceRelease (superLearner meanLearnerMap ω) (superData ω),
          superData ω) := by
      filter_upwards [hball] with ω hω
      exact (releaseDecoder_eq 0 (superData ω) (superBits ω)
        fun a ha => (meanMaskRelease_eq_iff _ hω a _).1 ha).symm
    exact condMutualInfo_eq_of_recover P hU hθ measurable_superData hr hg boundary_bits_iIndep
      boundary_bits_fair hrec
  -- quartic release: data processing from θ̂^(2) and recovery of θ̂^(2)
  have hquartic : condMutualInfo P superBits quarticPairRelease superData
      = condMutualInfo P superBits (superLearner meanLearnerMap) superData := by
    have hr : Measurable fun q : EuclideanSpace ℝ (Fin d) ×
        (Bool × Fin n → EuclideanSpace ℝ (Fin d)) => pairDifferenceRelease (quarticReleaseMap q.1) q.2 :=
      measurable_pairDifferenceRelease.comp
        ((measurable_quarticReleaseMap.comp measurable_fst).prodMk measurable_snd)
    have hg := measurable_releaseDecoder (n := n) (R := quarticMaskRelease (d := d))
      (O := maskAverage) 0 measurable_quarticMaskRelease measurable_maskAverage
    have hrec : ∀ᵐ ω ∂P, superLearner meanLearnerMap ω = releaseDecoder quarticMaskRelease
        maskAverage 0 (pairDifferenceRelease (quarticReleaseMap (superLearner meanLearnerMap ω))
          (superData ω), superData ω) := by
      filter_upwards [hball] with ω hω
      exact (releaseDecoder_eq 0 (superData ω) (superBits ω)
        fun a ha => (quarticMaskRelease_eq_iff _ hω a _).1 ha).symm
    exact condMutualInfo_eq_of_recover P hU hθ measurable_superData hr hg boundary_bits_iIndep
      boundary_bits_fair hrec
  exact ⟨hmean, hquartic, (boundary_model_information_eq D).1⟩

/-- Under the sign product law every draw lies in the closed unit ball almost surely, in every
dimension (in dimension `0` the space is a point). -/
theorem IsSignProductLaw.ae_norm_le_one {p : Fin d → ℝ} (hD : IsSignProductLaw d p D) :
    ∀ᵐ z ∂D, ‖z‖ ≤ 1 := by
  rcases Nat.eq_zero_or_pos d with rfl | hd
  · refine Filter.Eventually.of_forall fun z => ?_
    have hz : z = 0 := Subsingleton.elim _ _
    simp [hz]
  · exact hD.norm_le_one hd

/-- The release `−C T_r(Z̄)` of Lemma H.4 at `r = 2` is the mean release almost surely. -/
theorem powerPairRelease_two_ae_eq (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) :
    (powerPairRelease 2 : BoundarySpace d n → Fin n → ℝ) =ᵐ[boundaryMeasure n D]
      meanPairRelease := by
  filter_upwards [boundary_superData_norm_le_one (n := n) hD] with ω hω
  have hball : ‖maskAverage (superData ω) (superBits ω)‖ ≤ 1 :=
    norm_trainingAverage_le_one fun i => hω _
  show pairDifferenceRelease (clippedPowerMap 2 (maskAverage (superData ω) (superBits ω)))
      (superData ω) = pairDifferenceRelease (maskAverage (superData ω) (superBits ω)) (superData ω)
  rw [clippedPowerMap_two_of_norm_le_one hball]

/-- The release `−C T_r(Z̄)` of Lemma H.4 at `r = 4` is the quartic release almost surely. -/
theorem powerPairRelease_four_ae_eq (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) :
    (powerPairRelease 4 : BoundarySpace d n → Fin n → ℝ) =ᵐ[boundaryMeasure n D]
      quarticPairRelease := by
  filter_upwards [boundary_superData_norm_le_one (n := n) hD] with ω hω
  have hball : ‖maskAverage (superData ω) (superBits ω)‖ ≤ 1 :=
    norm_trainingAverage_le_one fun i => hω _
  show pairDifferenceRelease (clippedPowerMap 4 (maskAverage (superData ω) (superBits ω)))
      (superData ω) = pairDifferenceRelease (quarticReleaseMap
        (maskAverage (superData ω) (superBits ω))) (superData ω)
  rw [clippedPowerMap_four_of_norm_le_one hball]

/-- **Proposition H.5 (ii) at `D_0`, information lower bounds.** At the zero-mean sign product law
with `d ≥ 32 n`, the common conditional model information `I(θ̂^(2); U | Z̃) = I(θ̂^(4); U | Z̃)` and
the noiseless release informations `I(X^{f_2}; U | Z̃)` and `I(X^{f_4}; U | Z̃)` are all at least
`n (1 − e^(−225 n/32))` bits. -/
theorem boundary_information_lower_bound (hD : IsSignProductLaw d 0 D) (hnd : 32 * n ≤ d) :
    (n : ℝ) * (1 - Real.exp (-(225 * n / 32)))
        ≤ condMutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap) superData ∧
      (n : ℝ) * (1 - Real.exp (-(225 * n / 32)))
        ≤ condMutualInfo (boundaryMeasure n D) superBits (superLearner quarticLearnerMap)
          superData ∧
      (n : ℝ) * (1 - Real.exp (-(225 * n / 32)))
        ≤ condMutualInfo (boundaryMeasure n D) superBits meanPairRelease superData ∧
      (n : ℝ) * (1 - Real.exp (-(225 * n / 32)))
        ≤ condMutualInfo (boundaryMeasure n D) superBits quarticPairRelease superData := by
  have hball := hD.ae_norm_le_one
  have h4 := powerPairRelease_condMutualInfo_ge hD (r := 4) (by norm_num) hnd
  rw [condMutualInfo_congr_ae _ (powerPairRelease_four_ae_eq (n := n) hball)] at h4
  obtain ⟨hm, hq, hθ⟩ := boundary_release_information_eq (n := n) hball
  refine ⟨?_, ?_, ?_, h4⟩
  · rw [← hq]; exact h4
  · rw [hθ, ← hq]; exact h4
  · rw [hm, ← hq]; exact h4

end Model

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BoundaryComplete.lean <==
import LossOnlyTraceability.SampleComplexity
import LossOnlyTraceability.BoundaryTracingAssembly
import LossOnlyTraceability.QuarticLearnerRelease
import LossOnlyTraceability.PowerMapAccuracy
import LossOnlyTraceability.QuarticBregman

/-! **Proposition H.5** (model information does not determine the tradeoff), complete.

The two problems of Proposition H.5 are members of Assumption 2 with the affine link
`φ(t) = −t` (`boundaryLink_class`: `b = L = 1`, `H = 0`) and the regularizers
`g_r(θ) = ‖θ‖^r/r` (`boundaryRegularizer`), `r = 2` with `(a, B, L_g) = (1/2, 1/2, 1)` and
`r = 4` with `(a, B, L_g) = (1/16, 1/4, 1)` (`boundaryRegularizer_two_class`,
`boundaryRegularizer_four_class`); their objective is the power-linear risk
`F_D = E f_r(·, Z)` of `PowerMapAccuracy` (`nativePopulationObjective_boundary`). Proposition 4
(`sample_complexity_proposition`) therefore applies to both, which is the sample-optimality
clause of part (i) (`boundary_sample_optimal`). `boundary_proposition` assembles part (i)–(ii)
(`boundary_bijection_proposition`), part (iii) (`boundary_mean_release_upper_bound`), part (iv)
(`quarticPairRelease_information_lower`), part (v) (`boundary_release_separation`) and the
sample-optimality clause. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

universe u

section BoundaryClass

variable {d : ℕ}

/-- The affine link `φ(t) = −t` of the two problems of Proposition H.5 is a link of
Assumption 2 with `b = L = 1` and `H = 0`. -/
theorem boundaryLink_class : NativeLinkClass (fun t : ℝ => -t) 1 1 0 where
  nbhd := ⟨1, one_pos, contDiff_neg.contDiffOn,
    ⟨convex_Ioo _ _, fun x _ y _ α β _ _ _ => by
      simp only [smul_eq_mul]
      exact le_of_eq (by ring)⟩⟩
  slope_eq := by rw [deriv_neg'']; norm_num
  slope_pos := one_pos
  deriv_le := fun t _ => by rw [deriv_neg'']; norm_num
  curv := fun t _ => by
    have h : deriv (fun x : ℝ => -x) = fun _ => -1 := funext fun x => deriv_neg'' x
    rw [h, deriv_const]
    exact ⟨le_rfl, le_rfl⟩

/-- The regularizer `g_r(θ) = ‖θ‖^r/r` of the problem `f_r` of Proposition H.5. -/
def boundaryRegularizer (r : ℝ) (θ : EuclideanSpace ℝ (Fin d)) : ℝ := ‖θ‖ ^ r / r

/-- The objective of `(φ, g_r) = (−t, ‖θ‖^r/r)` is the power-linear risk of
Proposition H.5. -/
theorem nativePopulationObjective_boundary (r : ℝ) (D : Measure (EuclideanSpace ℝ (Fin d)))
    (θ : EuclideanSpace ℝ (Fin d)) :
    nativePopulationObjective (boundaryRegularizer r) (fun t : ℝ => -t) D θ
      = powerLinearRisk r D θ := by
  rw [nativePopulationObjective, powerLinearRisk]
  refine integral_congr_ae (Filter.Eventually.of_forall fun z => ?_)
  simp only [boundaryRegularizer, powerLinearLoss]
  ring

/-- A function with a global tangent inequality is convex. -/
theorem convexOn_univ_of_tangent {f : EuclideanSpace ℝ (Fin d) → ℝ}
    {G : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d)}
    (h : ∀ x y, f x + ⟪G x, y - x⟫_ℝ ≤ f y) : ConvexOn ℝ Set.univ f := by
  refine ⟨convex_univ, fun x _ y _ α β hα hβ hαβ => ?_⟩
  set z := α • x + β • y with hz
  have hx := h z x
  have hy := h z y
  have hsum : α * ⟪G z, x - z⟫_ℝ + β * ⟪G z, y - z⟫_ℝ = 0 := by
    rw [← real_inner_smul_right, ← real_inner_smul_right, ← inner_add_right]
    have e : α • (x - z) + β • (y - z) = 0 := by
      rw [smul_sub, smul_sub, hz]
      have : α • (α • x + β • y) + β • (α • x + β • y) = α • x + β • y := by
        rw [← add_smul, hαβ, one_smul]
      rw [sub_add_sub_comm, this, sub_self]
    rw [e, inner_zero_right]
  simp only [smul_eq_mul]
  have h1 := mul_le_mul_of_nonneg_left hx hα
  have h2 := mul_le_mul_of_nonneg_left hy hβ
  have h3 : (α + β) * f z = f z := by rw [hαβ, one_mul]
  linarith

/-- `‖θ‖²/2` has gradient `θ`. -/
theorem hasGradientAt_half_norm_sq (x : EuclideanSpace ℝ (Fin d)) :
    HasGradientAt (fun θ : EuclideanSpace ℝ (Fin d) => ‖θ‖ ^ 2 / 2) x x := by
  have h := (hasStrictFDerivAt_norm_sq x).hasFDerivAt.const_mul (1 / 2 : ℝ)
  show HasFDerivAt _ _ _
  convert! h using 1
  · funext y
    ring
  · ext y
    simp

theorem boundaryRegularizer_two_eq :
    (boundaryRegularizer 2 : EuclideanSpace ℝ (Fin d) → ℝ) = fun θ => ‖θ‖ ^ 2 / 2 := by
  funext θ
  rw [boundaryRegularizer, Real.rpow_two]

theorem boundaryRegularizer_four_eq :
    (boundaryRegularizer 4 : EuclideanSpace ℝ (Fin d) → ℝ) = quarticPotential := by
  funext θ
  rw [boundaryRegularizer, quarticPotential,
    show (4 : ℝ) = ((4 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]

/-- `g_2(θ) = ‖θ‖²/2` is a regularizer of Assumption 2 with `(a, B, r, L_g) = (1/2, 1/2, 2, 1)`. -/
theorem boundaryRegularizer_two_class :
    NativeRegularizerClass (boundaryRegularizer 2 : EuclideanSpace ℝ (Fin d) → ℝ)
      (1 / 2) (1 / 2) 2 1 := by
  have hgrad : ∀ x : EuclideanSpace ℝ (Fin d), gradient (boundaryRegularizer 2) x = x := by
    intro x
    rw [boundaryRegularizer_two_eq]
    exact (hasGradientAt_half_norm_sq x).gradient
  have htan : ∀ x y : EuclideanSpace ℝ (Fin d),
      ‖x‖ ^ 2 / 2 + ⟪x, y - x⟫_ℝ + 1 / 2 * ‖y - x‖ ^ 2 = ‖y‖ ^ 2 / 2 := by
    intro x y
    rw [norm_sub_sq_real, inner_sub_right, real_inner_self_eq_norm_sq, real_inner_comm]
    ring
  have hr2 : ∀ x : EuclideanSpace ℝ (Fin d), ‖x‖ ^ (2 : ℝ) = ‖x‖ ^ 2 := fun x => Real.rpow_two _
  refine
    { nbhd := ⟨1, one_pos, ?_, ?_⟩
      zero := by simp [boundaryRegularizer]
      grad_zero := by rw [hgrad]
      grad_le := fun x hx => by rw [hgrad]; exact hx
      two_le := le_rfl
      a_pos := by norm_num
      B_pos := by norm_num
      bregman := fun x y _ _ => ?_
      nonneg := fun x _ => by
        rw [boundaryRegularizer]
        exact div_nonneg (Real.rpow_nonneg (norm_nonneg _) _) (by norm_num)
      le_growth := fun x _ => by rw [boundaryRegularizer]; exact le_of_eq (by ring) }
  · rw [boundaryRegularizer_two_eq]
    refine (convexOn_univ_of_tangent (G := id) fun x y => ?_).subset (Set.subset_univ _)
      (convex_ball _ _)
    have h := htan x y
    have h0 : 0 ≤ 1 / 2 * ‖y - x‖ ^ 2 := by positivity
    simp only [id]
    linarith
  · rw [boundaryRegularizer_two_eq]
    exact ((contDiff_norm_sq ℝ).div_const 2).contDiffOn
  · rw [hgrad, boundaryRegularizer, boundaryRegularizer, hr2, hr2, hr2]
    have h := htan x y
    linarith

/-- The quartic Bregman divergence dominates `‖y − x‖⁴/16`. -/
theorem quarticBregman_ge (x y : EuclideanSpace ℝ (Fin d)) :
    ‖y - x‖ ^ 4 / 16 ≤ quarticBregman y x := by
  rw [quarticBregman_identity]
  set u := y - x with hu
  have hy : y = x + u := by rw [hu]; abel
  have hny : ‖y‖ ^ 2 = ‖x‖ ^ 2 + 2 * ⟪x, u⟫_ℝ + ‖u‖ ^ 2 := by
    rw [hy, norm_add_sq_real]
  have hcs : ⟪x, u⟫_ℝ ^ 2 ≤ ‖x‖ ^ 2 * ‖u‖ ^ 2 := by
    have h := abs_real_inner_le_norm x u
    have h0 : 0 ≤ |⟪x, u⟫_ℝ| := abs_nonneg _
    calc ⟪x, u⟫_ℝ ^ 2 = |⟪x, u⟫_ℝ| ^ 2 := (sq_abs _).symm
      _ ≤ (‖x‖ * ‖u‖) ^ 2 := pow_le_pow_left₀ h0 h 2
      _ = ‖x‖ ^ 2 * ‖u‖ ^ 2 := by ring
  rw [hny]
  set s := ⟪x, u⟫_ℝ
  set X := ‖x‖ ^ 2
  have hU : ‖u‖ ^ 4 = (‖u‖ ^ 2) ^ 2 := by ring
  rw [hU]
  set U := ‖u‖ ^ 2
  nlinarith [sq_nonneg (s + U / 3), sq_nonneg U, hcs]

/-- `g_4(θ) = ‖θ‖⁴/4` is a regularizer of Assumption 2 with
`(a, B, r, L_g) = (1/16, 1/4, 4, 1)`. -/
theorem boundaryRegularizer_four_class :
    NativeRegularizerClass (boundaryRegularizer 4 : EuclideanSpace ℝ (Fin d) → ℝ)
      (1 / 16) (1 / 4) 4 1 := by
  have hgrad : ∀ x : EuclideanSpace ℝ (Fin d),
      gradient (boundaryRegularizer 4) x = quarticMap x := by
    intro x
    rw [boundaryRegularizer_four_eq]
    exact (hasGradientAt_quarticPotential x).gradient
  have hr4 : ∀ x : EuclideanSpace ℝ (Fin d), ‖x‖ ^ (4 : ℝ) = ‖x‖ ^ 4 := fun x => by
    rw [show (4 : ℝ) = ((4 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]
  refine
    { nbhd := ⟨1, one_pos, ?_, ?_⟩
      zero := by simp [boundaryRegularizer]
      grad_zero := by rw [hgrad]; simp [quarticMap]
      grad_le := fun x hx => ?_
      two_le := by norm_num
      a_pos := by norm_num
      B_pos := by norm_num
      bregman := fun x y _ _ => ?_
      nonneg := fun x _ => by
        rw [boundaryRegularizer]
        exact div_nonneg (Real.rpow_nonneg (norm_nonneg _) _) (by norm_num)
      le_growth := fun x _ => by rw [boundaryRegularizer]; exact le_of_eq (by ring) }
  · rw [boundaryRegularizer_four_eq]
    refine (convexOn_univ_of_tangent (G := quarticMap) fun x y => ?_).subset
      (Set.subset_univ _) (convex_ball _ _)
    have h := quarticBregman_nonneg y x
    rw [quarticBregman] at h
    linarith
  · rw [boundaryRegularizer_four_eq]
    have e : (quarticPotential : EuclideanSpace ℝ (Fin d) → ℝ)
        = fun x => (‖x‖ ^ 2) ^ 2 / 4 := by
      funext x
      rw [quarticPotential]
      ring
    rw [e]
    exact (((contDiff_norm_sq ℝ).pow 2).div_const 4).contDiffOn
  · rw [hgrad, quarticMap, norm_smul, Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    have h0 := norm_nonneg x
    have : ‖x‖ ^ 2 * ‖x‖ ≤ 1 * 1 := by
      have h2 : ‖x‖ ^ 2 ≤ 1 := by nlinarith
      exact mul_le_mul h2 hx h0 (by norm_num)
    linarith
  · rw [hgrad, hr4]
    have h := quarticBregman_ge x y
    rw [quarticBregman, ← boundaryRegularizer_four_eq] at h
    linarith

/-- The regularizer `g_r` is measurable. -/
theorem measurable_boundaryRegularizer (r : ℝ) :
    Measurable (boundaryRegularizer r : EuclideanSpace ℝ (Fin d) → ℝ) :=
  (measurable_norm.pow_const r).div_const r

/-- **Sample optimality of the problems of Proposition H.5 (Proposition 4, converse clause).** If
`g_r = ‖·‖^r/r` is a regularizer of Assumption 2 with constants `(a, B, r, 1)`, then for
`0 < ε ≤ β/8` (`β = nativeSlope 1 B r`; the curvature condition is void since `H = 0`) and
`d ≥ (β/4)^{2−2/r} ε^{−(2−2/r)}`, every proper measurable randomized learner on `n` samples that is
`ε`-accurate for `f_r(θ, z) = ‖θ‖^r/r − ⟪θ, z⟫` on every product law needs
`n ≥ c₁ ε^{−(2−2/r)}` with `c₁ = sampleLowerConstant 1 (sampleAlignConstant 1 B r)
(sampleLearnerConstant a 1 B r)`. -/
theorem boundary_sample_optimal {d n : ℕ} {r a B : ℝ}
    (hg : NativeRegularizerClass (boundaryRegularizer r : EuclideanSpace ℝ (Fin d) → ℝ) a B r 1)
    {Rr : Type*} [MeasurableSpace Rr] (μR : Measure Rr) [IsProbabilityMeasure μR] {ε : ℝ}
    (hε : 0 < ε) (hεβ : ε ≤ nativeSlope 1 B r / 8)
    (hdim : (nativeSlope 1 B r / 4) ^ sampleExponent r * ε ^ (-sampleExponent r) ≤ d)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x ρ, ‖A x ρ‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, powerLinearRisk r (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ powerLinearRisk r (signProductLaw d p) θ + ε) :
    sampleLowerConstant 1 (sampleAlignConstant 1 B r) (sampleLearnerConstant a 1 B r)
      * ε ^ (-sampleExponent r) ≤ n := by
  have hεH : 64 * 0 * ε ≤ nativeSlope 1 B r ^ 2 := by
    rw [mul_zero, zero_mul]
    exact sq_nonneg _
  refine native_sample_complexity_lower μR boundaryLink_class measurable_id.neg hg
    (measurable_boundaryRegularizer r) hε hεβ hεH hdim A hA hA1 ?_
  intro p hp θ hθ
  simp only [nativePopulationObjective_boundary]
  exact hacc p hp θ hθ

theorem sampleExponent_two : sampleExponent 2 = 1 := by
  rw [sampleExponent]
  norm_num

theorem sampleExponent_four : sampleExponent 4 = 3 / 2 := by
  rw [sampleExponent]
  norm_num

end BoundaryClass

section BoundaryProposition

/-- **Proposition H.5**, complete. Let `n ≥ 16` and `d ≥ 32 n`.
(i)–(ii) are `boundary_bijection_proposition`: properness and accuracy `1/(2n)` of the mean
learner for `f_2` and `c_{4/3} n^{−2/3}` of the quartic learner for `f_4` on every law on the unit
ball, the bijection `Φ` of the unit ball, the tracer correspondence, the equality and vanishing of
the model informations, the noiseless release informations, the lower bound
`n(1 − e^{−225n/32})` at `D_0`, `(ξ, n(1 − ξ))`-traceability for `d ≥ 32 n ln(2/ξ)` and the
sign transfer for `ξ < 1/4` (the last two are the tracing statements of Appendix H.5).
(iii) For every product law `D_p` and `τ ≠ 0`,
`Is(X^{f_2} + τG) ≤ (2K + 2s(1 + ln 4n))/(2 ln 2 · n τ²) ≤ 3/(n τ²)` in bits.
(iv) At `D_0`, for every real `τ`,
`n^{2/3}(1 + 2/d)^{−4/3}/(2 ln 2 (4.2 n^{−1/3} + n τ²)) ≤ Ii(X^{f_4} + τG) ≤ Is(X^{f_4} + τG)`.
(v) At `τ = n^{−2/3}`, `Is_{D_p}(X^{f_2} + τG) ≤ 3 n^{1/3}` and `Is_{D_0}(X^{f_4} + τG) ≥ n/8`.
(Sample optimality of (i), Proposition 4) For `r = 2` (`s = 2 − 2/r = 1`) and `r = 4`
(`s = 3/2`), the constant `c_r > 0` and, in every dimension `e ≥ (β_r/4)^s ε^{−s}` and for
`0 < ε ≤ β_r/8`, every proper measurable randomized learner on `m` samples that is
`ε`-accurate for `f_r` on every product law needs `m ≥ c_r ε^{−s}`; equivalently no learner beats
the orders `1/n` and `n^{−2/3}` of (i) by more than a constant factor. The product law of
(iii)–(v) is characterised by `IsSignProductLaw`, and the condition `τ > 0` (resp. `τ ≥ 0`) of
Proposition H.5 is relaxed to `τ ≠ 0` (resp. every real `τ`). -/
theorem boundary_proposition {d n : ℕ} (hn : 16 ≤ n) (hnd : 32 * n ≤ d) :
    ((∀ {Ω : Type u} [MeasurableSpace Ω] (P : Measure Ω) [IsProbabilityMeasure P]
          (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]
          (_ : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
          (_ : ∀ i, Measurable (Z i)) (_ : ∀ i, P.map (Z i) = D)
          (_ : Pairwise fun i j => IndepFun (Z i) (Z j) P),
          (∀ᵐ ω ∂P, ‖trainingAverage (fun i => Z i ω)‖ ≤ 1 ∧
            ‖quarticReleaseMap (trainingAverage fun i => Z i ω)‖ ≤ 1) ∧
          ∫ ω, (powerLinearRisk 2 D (trainingAverage fun i => Z i ω)
            - sInf (powerLinearRisk 2 D '' Metric.closedBall 0 1)) ∂P ≤ 1 / (2 * n) ∧
          ∫ ω, (powerLinearRisk 4 D (quarticReleaseMap (trainingAverage fun i => Z i ω))
            - sInf (powerLinearRisk 4 D '' Metric.closedBall 0 1)) ∂P
            ≤ 3 * (2 : ℝ) ^ (2 / 3 : ℝ) / 4 * (n : ℝ) ^ (-(2 / 3 : ℝ)) ∧
          3 * (2 : ℝ) ^ (2 / 3 : ℝ) / 4 < 6 / 5) ∧
      Set.BijOn (quarticReleaseMap : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d))
        (Metric.closedBall 0 1) (Metric.closedBall 0 1) ∧
      (∀ θ : EuclideanSpace ℝ (Fin d), quarticInverseMap (quarticReleaseMap θ) = θ) ∧
      (∀ η : EuclideanSpace ℝ (Fin d), quarticReleaseMap (quarticInverseMap η) = η) ∧
      (∀ T : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d) → Bool,
        (Measurable fun p : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) => T p.1 p.2) →
        (∃ T' : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d) → Bool,
            (Measurable fun p : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) => T' p.1 p.2) ∧
            ∀ (ω : BoundarySpace d n) (z : EuclideanSpace ℝ (Fin d)),
              T' (superLearner quarticLearnerMap ω) z = T (superLearner meanLearnerMap ω) z) ∧
          ∃ T' : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d) → Bool,
            (Measurable fun p : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) => T' p.1 p.2) ∧
            ∀ (ω : BoundarySpace d n) (z : EuclideanSpace ℝ (Fin d)),
              T' (superLearner meanLearnerMap ω) z = T (superLearner quarticLearnerMap ω) z) ∧
      (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
        condMutualInfo (boundaryMeasure n D) superBits (superLearner quarticLearnerMap) superData
            = condMutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap)
              superData ∧
          (∀ i : Fin n, condMutualInfo (boundaryMeasure n D) (fun ω => superBits ω i)
              (superLearner quarticLearnerMap) superData
            = condMutualInfo (boundaryMeasure n D) (fun ω => superBits ω i)
              (superLearner meanLearnerMap) superData) ∧
          mutualInfo (boundaryMeasure n D) superBits (superLearner quarticLearnerMap)
            = mutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap) ∧
          mutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap) = 0 ∧
          mutualInfo (boundaryMeasure n D) superBits (superLearner quarticLearnerMap) = 0) ∧
      (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
        (∀ᵐ z ∂D, ‖z‖ ≤ 1) →
        condMutualInfo (boundaryMeasure n D) superBits meanPairRelease superData
            = condMutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap)
              superData ∧
          condMutualInfo (boundaryMeasure n D) superBits quarticPairRelease superData
            = condMutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap)
              superData ∧
          condMutualInfo (boundaryMeasure n D) superBits (superLearner quarticLearnerMap) superData
            = condMutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap)
              superData) ∧
      (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
        IsSignProductLaw d 0 D → 32 * n ≤ d →
        (n : ℝ) * (1 - Real.exp (-(225 * n / 32)))
            ≤ condMutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap)
              superData ∧
          (n : ℝ) * (1 - Real.exp (-(225 * n / 32)))
            ≤ condMutualInfo (boundaryMeasure n D) superBits (superLearner quarticLearnerMap)
              superData ∧
          (n : ℝ) * (1 - Real.exp (-(225 * n / 32)))
            ≤ condMutualInfo (boundaryMeasure n D) superBits meanPairRelease superData ∧
          (n : ℝ) * (1 - Real.exp (-(225 * n / 32)))
            ≤ condMutualInfo (boundaryMeasure n D) superBits quarticPairRelease superData) ∧
      (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
        IsSignProductLaw d 0 D → ∀ ξ : ℝ, 0 < ξ → ξ < 1 → 32 * n * Real.log (2 / ξ) ≤ d →
        IsTraceableBy (boundaryMeasure n D) (superLearner meanLearnerMap) D
            (boundaryTraining d n) (meanScoreTracer n) ξ (n * (1 - ξ)) ∧
          IsTraceableBy (boundaryMeasure n D) (superLearner quarticLearnerMap) D
            (boundaryTraining d n) (quarticScoreTracer n) ξ (n * (1 - ξ)) ∧
          ∀ (ω : BoundarySpace d n) (z : EuclideanSpace ℝ (Fin d)),
            quarticScoreTracer n (superLearner quarticLearnerMap ω) z
              = meanScoreTracer n (superLearner meanLearnerMap ω) z) ∧
      (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
        IsSignProductLaw d 0 D → ∀ ξ : ℝ, 0 < ξ → ξ < 1 / 4 → 32 * n * Real.log (2 / ξ) ≤ d →
        (n : ℝ) * fanoJ (1 - 4 * ξ) ≤ releaseInfoI (boundaryMeasure n D) meanPairRelease superBits ∧
          (n : ℝ) * fanoJ (1 - 4 * ξ)
            ≤ releaseInfoI (boundaryMeasure n D) quarticPairRelease superBits) ∧
      (IsProbabilityMeasure (signProductLaw d 0) ∧ IsSignProductLaw d 0 (signProductLaw d 0))) ∧
    (∀ (p : Fin d → ℝ) (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
      IsSignProductLaw d p D → ∀ τ : ℝ, τ ≠ 0 →
        releaseInfoS (boundaryMeasure n D) (fun ω => meanPairRelease ω + τ • superNoiseSeed ω)
            superBits superData
          ≤ (2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d * (1 + Real.log (4 * n)))
              / (2 * Real.log 2 * n * τ ^ 2) ∧
        (2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d * (1 + Real.log (4 * n)))
              / (2 * Real.log 2 * n * τ ^ 2) ≤ 3 / (n * τ ^ 2)) ∧
    (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
      IsSignProductLaw d 0 D → ∀ τ : ℝ,
        (n : ℝ) ^ ((2 : ℝ) / 3) * (1 + 2 / (d : ℝ)) ^ (-((4 : ℝ) / 3))
            / (2 * Real.log 2 * (4.2 * (n : ℝ) ^ (-((1 : ℝ) / 3)) + n * τ ^ 2))
          ≤ releaseInfoI (boundaryMeasure n D)
              (fun ω => quarticPairRelease ω + τ • superNoiseSeed ω) superBits ∧
        releaseInfoI (boundaryMeasure n D) (fun ω => quarticPairRelease ω + τ • superNoiseSeed ω)
            superBits
          ≤ releaseInfoS (boundaryMeasure n D)
              (fun ω => quarticPairRelease ω + τ • superNoiseSeed ω) superBits superData) ∧
    (∀ (p : Fin d → ℝ) (Dp : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure Dp]
      (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
      IsSignProductLaw d p Dp → IsSignProductLaw d 0 D →
        releaseInfoS (boundaryMeasure n Dp)
            (fun ω => meanPairRelease ω + (n : ℝ) ^ (-((2 : ℝ) / 3)) • superNoiseSeed ω)
            superBits superData ≤ 3 * (n : ℝ) ^ ((1 : ℝ) / 3) ∧
        (n : ℝ) / 8 ≤ releaseInfoS (boundaryMeasure n D)
            (fun ω => quarticPairRelease ω + (n : ℝ) ^ (-((2 : ℝ) / 3)) • superNoiseSeed ω)
            superBits superData) ∧
    sampleExponent 2 = 1 ∧ sampleExponent 4 = 3 / 2 ∧
    (0 < sampleLowerConstant 1 (sampleAlignConstant 1 (1 / 2) 2)
        (sampleLearnerConstant (1 / 2) 1 (1 / 2) 2) ∧
      ∀ (e m : ℕ) {Rr : Type u} [MeasurableSpace Rr] (μR : Measure Rr)
        [IsProbabilityMeasure μR] (ε : ℝ), 0 < ε → ε ≤ nativeSlope 1 (1 / 2) 2 / 8 →
        (nativeSlope 1 (1 / 2) 2 / 4) ^ sampleExponent 2 * ε ^ (-sampleExponent 2) ≤ e →
        ∀ A : (Fin m → EuclideanSpace ℝ (Fin e)) → Rr → EuclideanSpace ℝ (Fin e),
          (Measurable fun q : (Fin m → EuclideanSpace ℝ (Fin e)) × Rr => A q.1 q.2) →
          (∀ x ρ, ‖A x ρ‖ ≤ 1) →
          (∀ p : Fin e → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
            ∀ θ : EuclideanSpace ℝ (Fin e), ‖θ‖ ≤ 1 →
              (∫ q, powerLinearRisk 2 (signProductLaw e p) (A q.1 q.2)
                ∂((Measure.pi fun _ : Fin m => signProductLaw e p).prod μR))
                ≤ powerLinearRisk 2 (signProductLaw e p) θ + ε) →
          sampleLowerConstant 1 (sampleAlignConstant 1 (1 / 2) 2) (sampleLearnerConstant (1 / 2) 1 (1 / 2) 2)
            * ε ^ (-sampleExponent 2) ≤ m) ∧
    (0 < sampleLowerConstant 1 (sampleAlignConstant 1 (1 / 4) 4)
        (sampleLearnerConstant (1 / 16) 1 (1 / 4) 4) ∧
      ∀ (e m : ℕ) {Rr : Type u} [MeasurableSpace Rr] (μR : Measure Rr)
        [IsProbabilityMeasure μR] (ε : ℝ), 0 < ε → ε ≤ nativeSlope 1 (1 / 4) 4 / 8 →
        (nativeSlope 1 (1 / 4) 4 / 4) ^ sampleExponent 4 * ε ^ (-sampleExponent 4) ≤ e →
        ∀ A : (Fin m → EuclideanSpace ℝ (Fin e)) → Rr → EuclideanSpace ℝ (Fin e),
          (Measurable fun q : (Fin m → EuclideanSpace ℝ (Fin e)) × Rr => A q.1 q.2) →
          (∀ x ρ, ‖A x ρ‖ ≤ 1) →
          (∀ p : Fin e → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
            ∀ θ : EuclideanSpace ℝ (Fin e), ‖θ‖ ≤ 1 →
              (∫ q, powerLinearRisk 4 (signProductLaw e p) (A q.1 q.2)
                ∂((Measure.pi fun _ : Fin m => signProductLaw e p).prod μR))
                ≤ powerLinearRisk 4 (signProductLaw e p) θ + ε) →
          sampleLowerConstant 1 (sampleAlignConstant 1 (1 / 4) 4) (sampleLearnerConstant (1 / 16) 1 (1 / 4) 4)
            * ε ^ (-sampleExponent 4) ≤ m) := by
  have hn0 : 0 < n := by omega
  refine ⟨boundary_bijection_proposition hn0,
    fun p D _ hD τ hτ => boundary_mean_release_upper_bound hD hn hnd hτ,
    fun D _ hD τ => quarticPairRelease_information_lower hD hn hnd τ,
    fun p Dp _ D _ hDp hD => boundary_release_separation hDp hD hn hnd,
    sampleExponent_two, sampleExponent_four, ⟨?_, ?_⟩, ⟨?_, ?_⟩⟩
  · exact sampleLowerConstant_pos one_pos (sampleAlignConstant_pos one_pos (by norm_num)
      (by norm_num)) (sampleLearnerConstant_pos (by norm_num) one_pos (by norm_num) (by norm_num))
  · intro e m Rr _ μR _ ε hε hεβ hdim A hA hA1 hacc
    exact boundary_sample_optimal (boundaryRegularizer_two_class (d := e)) μR hε hεβ hdim A hA
      hA1 hacc
  · exact sampleLowerConstant_pos one_pos (sampleAlignConstant_pos one_pos (by norm_num)
      (by norm_num)) (sampleLearnerConstant_pos (by norm_num) one_pos (by norm_num) (by norm_num))
  · intro e m Rr _ μR _ ε hε hεβ hdim A hA hA1 hacc
    exact boundary_sample_optimal (boundaryRegularizer_four_class (d := e)) μR hε hεβ hdim A hA
      hA1 hacc

end BoundaryProposition

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BoundaryReleaseModel.lean <==
import LossOnlyTraceability.MeanLearnerMoment
import LossOnlyTraceability.SupersampleModel
import LossOnlyTraceability.MatrixTail
import LossOnlyTraceability.WeightedTail
import LossOnlyTraceability.TransferTheorem

/-! The setting of Proposition H.5 (iii)-(v). The supersample model of `SupersampleModel` is
instantiated with features in `EuclideanSpace ℝ (Fin d)`, a data law `D` (the product sign law
`D_p` when `IsSignProductLaw d p D` holds), no learner randomness (`Unit`) and noise randomness
`G ∼ N(0, I_n)` on `Fin n → ℝ`, all four factors independent. The mean learner outputs
`Z̄ = (1/n) ∑_i Z_{U_i,i}`, the quartic learner `T_4(Z̄) = ‖Z̄‖^(−2/3) Z̄` (`T_4(0) = 0`), and the
releases are `X = −C θ̂` with rows `δ_i = Z_{1,i} − Z_{0,i}` of `C`. This module proves that the
training set has the law `D^n`, that the `2 n d` feature coordinates are independent, and the
noise facts used by the information bounds. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section TrainingLaw

variable {E Rr Ng : Type*} [MeasurableSpace E] [MeasurableSpace Rr] [MeasurableSpace Ng] {n : ℕ}
variable (D : Measure E) [IsProbabilityMeasure D] (μR : Measure Rr) [IsProbabilityMeasure μR]
  (μG : Measure Ng) [IsProbabilityMeasure μG]

omit [MeasurableSpace E] [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- After the relabelling `superSwap` the training set is the slot `0` of the supersample. -/
theorem trainingSet_eq_swap (ω : SuperSpace E Rr Ng n) :
    (fun i => trainingPoint superPoint superBits i ω) =
      fun i => superPoint false i (superSwap ω) := by
  funext i
  cases hb : (ω : SuperSpace E Rr Ng n).1.2.1 i <;>
    simp [superPoint, superSwap, superBaseSwap, swapIndex, trainingPoint, superBits, hb]

/-- **The training set of the supersample model has the law `D^n`.** -/
theorem trainingSet_law :
    (superMeasure n D μR μG).map (fun ω i => trainingPoint superPoint superBits i ω) =
      Measure.pi fun _ : Fin n => D := by
  have hslot : iIndepFun (fun (i : Fin n) (ω : SuperSpace E Rr Ng n) => superPoint false i ω)
      (superMeasure n D μR μG) :=
    (iIndepFun_superPoint D μR μG).precomp (g := fun i : Fin n => (false, i))
      (fun a b h => (Prod.ext_iff.1 h).2)
  have hlaw0 : (superMeasure n D μR μG).map (fun ω i => superPoint false i ω) =
      Measure.pi fun _ : Fin n => D := by
    rw [hslot.map_fun_eq_pi_map fun i => (measurable_superPoint false i).aemeasurable]
    exact congrArg Measure.pi (funext fun i => superPoint_law D μR μG false i)
  have hm0 : Measurable fun (ω : SuperSpace E Rr Ng n) (i : Fin n) => superPoint false i ω :=
    measurable_pi_lambda _ fun i => measurable_superPoint false i
  have hswap := measurePreserving_superSwap (n := n) D μR μG
  have hfun : (fun ω i => trainingPoint superPoint superBits i ω) =
      (fun (ω : SuperSpace E Rr Ng n) (i : Fin n) => superPoint false i ω) ∘ superSwap := by
    funext ω
    exact trainingSet_eq_swap ω
  rw [hfun, ← Measure.map_map hm0 measurable_superSwap, hswap.map_eq, hlaw0]

/-- Expectations of functions of the training set are expectations under `D^n`. -/
theorem integral_trainingSet {F : (Fin n → E) → ℝ} (hF : Measurable F) :
    ∫ ω, F (fun i => trainingPoint superPoint superBits i ω) ∂(superMeasure n D μR μG) =
      ∫ x, F x ∂(Measure.pi fun _ : Fin n => D) := by
  rw [← trainingSet_law D μR μG, integral_map measurable_superTraining.aemeasurable
    hF.aestronglyMeasurable]

/-- Almost-sure statements about `D^n` transfer to the training set. -/
theorem ae_trainingSet {q : (Fin n → E) → Prop}
    (h : ∀ᵐ x ∂(Measure.pi fun _ : Fin n => D), q x) :
    ∀ᵐ ω ∂(superMeasure n D μR μG), q (fun i => trainingPoint superPoint superBits i ω) := by
  rw [← trainingSet_law D μR μG] at h
  exact ae_of_ae_map measurable_superTraining.aemeasurable h

/-- **The noise is independent of every function of the other three factors.** -/
theorem indepFun_base_superNoiseSeed {β : Type*} [MeasurableSpace β]
    {F : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) → β} (hF : Measurable F) :
    IndepFun (fun ω : SuperSpace E Rr Ng n => F ω.1) superNoiseSeed (superMeasure n D μR μG) := by
  unfold superMeasure
  exact indepFun_prod hF measurable_id

/-- The noise randomness has the law `μG`. -/
theorem superNoiseSeed_law :
    (superMeasure n D μR μG).map (superNoiseSeed : SuperSpace E Rr Ng n → Ng) = μG := by
  unfold superMeasure
  exact (measurePreserving_snd (μ := (Measure.pi fun _ : Bool × Fin n => D).prod
    ((Measure.pi fun _ : Fin n => fairBool).prod μR)) (ν := μG)).map_eq

end TrainingLaw

section Coordinates

variable {d n : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The `2 n d` feature coordinates of the supersample are independent** when the data law has
independent coordinates. -/
theorem iIndepFun_superPoint_coord (hD : IsSignProductLaw d p D) :
    iIndepFun (fun (q : (Bool × Fin n) × Fin d)
      (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) =>
        (superPoint q.1.1 q.1.2 ω : EuclideanSpace ℝ (Fin d)) q.2)
      (superMeasure n D μR μG) := by
  have hm : ∀ (i : Bool × Fin n) (k : Fin d),
      Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        (superPoint i.1 i.2 ω : EuclideanSpace ℝ (Fin d)) k :=
    fun i k => (measurable_euclidean_coord k).comp (measurable_superPoint i.1 i.2)
  refine iIndepFun_uncurry' (X := fun (i : Bool × Fin n) (k : Fin d)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) =>
      (superPoint i.1 i.2 ω : EuclideanSpace ℝ (Fin d)) k)
    hm ?_ ?_
  · have h := (iIndepFun_superPoint (n := n) D μR μG).comp
      (fun (_ : Bool × Fin n) (z : EuclideanSpace ℝ (Fin d)) (k : Fin d) => z k)
      (fun _ => measurable_pi_lambda _ fun k => measurable_euclidean_coord k)
    exact h
  · intro i
    have hmp : MeasurePreserving (superPoint i.1 i.2 :
        SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d))
        (superMeasure n D μR μG) D :=
      ⟨measurable_superPoint i.1 i.2, superPoint_law D μR μG i.1 i.2⟩
    exact iIndepFun_comp_measurePreserving hmp (fun k => measurable_euclidean_coord k) hD.indep

/-- Every supersample coordinate is almost surely `±1/√d`. -/
theorem superPoint_coord_sign (hD : IsSignProductLaw d p D) (b : Bool) (i : Fin n) (k : Fin d) :
    ∀ᵐ ω ∂(superMeasure n D μR μG),
      (superPoint b i (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
        EuclideanSpace ℝ (Fin d)) k ∈
        Set.Icc (-(1 / Real.sqrt d)) (1 / Real.sqrt d) := by
  have hmap : ∀ᵐ z ∂((superMeasure n D μR μG).map
      (superPoint b i : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _)),
      z k ∈ Set.Icc (-(1 / Real.sqrt d)) (1 / Real.sqrt d) := by
    rw [superPoint_law D μR μG b i]
    filter_upwards [hD.sign] with z hz
    have h0 : 0 ≤ 1 / Real.sqrt d := by positivity
    rcases hz k with h | h <;> rw [h] <;> constructor <;> linarith
  exact ae_of_ae_map (measurable_superPoint b i).aemeasurable hmap

/-- Every supersample coordinate has mean `p_k/√d`. -/
theorem superPoint_coord_integral (hD : IsSignProductLaw d p D) (b : Bool) (i : Fin n)
    (k : Fin d) :
    ∫ ω, (superPoint b i (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
      EuclideanSpace ℝ (Fin d)) k
      ∂(superMeasure n D μR μG) = p k / Real.sqrt d := by
  have h := integral_map (μ := superMeasure n D μR μG)
    (measurable_superPoint (Rr := Rr) (Ng := Ng) (E := EuclideanSpace ℝ (Fin d)) b i).aemeasurable
    (measurable_euclidean_coord k).aestronglyMeasurable
  rw [superPoint_law D μR μG b i, hD.mean k] at h
  exact h.symm

end Coordinates

section Releases

variable {d n : ℕ}

/-- The sample space of Proposition H.5: supersample in `EuclideanSpace ℝ (Fin d)`, selection bits,
no learner randomness, and the randomness `G ∈ ℝ^n` of the noise. -/
abbrev BoundarySpace (d n : ℕ) : Type :=
  SuperSpace (EuclideanSpace ℝ (Fin d)) Unit (Fin n → ℝ) n

/-- The law of the model of Proposition H.5: `2n` independent draws from `D`, independent fair bits,
and independent standard Gaussian noise `G ∼ N(0, I_n)`. -/
def boundaryMeasure (n : ℕ) (D : Measure (EuclideanSpace ℝ (Fin d))) :
    Measure (BoundarySpace d n) :=
  superMeasure n D (Measure.dirac ()) (Measure.pi fun _ : Fin n => gaussianReal 0 1)

instance isProbabilityMeasure_boundaryMeasure (n : ℕ) (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] : IsProbabilityMeasure (boundaryMeasure n D) := by
  unfold boundaryMeasure
  infer_instance

/-- The training mean `Z̄ = (1/n) ∑_i S_i` of a training set `S`. -/
def trainingAverage (S : Fin n → EuclideanSpace ℝ (Fin d)) : EuclideanSpace ℝ (Fin d) :=
  (n : ℝ)⁻¹ • ∑ i, S i

/-- The map `T_4(t) = ‖t‖^(−2/3) t`, with `T_4(0) = 0` (the real power `0^(−2/3)` is `0`). -/
def quarticReleaseMap (t : EuclideanSpace ℝ (Fin d)) : EuclideanSpace ℝ (Fin d) :=
  ‖t‖ ^ (-(2 / 3 : ℝ)) • t

/-- The mean learner `θ̂^(2) = Z̄` (no randomness). -/
def meanLearnerMap : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d) :=
  fun S _ => trainingAverage S

/-- The quartic learner `θ̂^(4) = T_4(Z̄)` (no randomness). -/
def quarticLearnerMap : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d) :=
  fun S _ => quarticReleaseMap (trainingAverage S)

/-- The release `X = −C θ` with rows `δ_i = Z_{1,i} − Z_{0,i}` of `C`:
`X_i = −⟪Z_{1,i} − Z_{0,i}, θ⟫`. -/
def pairDifferenceRelease (θ : EuclideanSpace ℝ (Fin d))
    (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) :
    Fin n → ℝ :=
  fun i => -⟪z (true, i) - z (false, i), θ⟫_ℝ

/-- The release `X^{f_2} = −C Z̄` of the mean learner. -/
def meanPairRelease (ω : BoundarySpace d n) : Fin n → ℝ :=
  pairDifferenceRelease (superLearner meanLearnerMap ω) (superData ω)

/-- The release `X^{f_4} = −C T_4(Z̄)` of the quartic learner. -/
def quarticPairRelease (ω : BoundarySpace d n) : Fin n → ℝ :=
  pairDifferenceRelease (superLearner quarticLearnerMap ω) (superData ω)

/-- The training mean is measurable in the training set. -/
theorem measurable_trainingAverage :
    Measurable (trainingAverage :
      (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d)) := by
  unfold trainingAverage
  fun_prop

/-- `T_4` is measurable. -/
theorem measurable_quarticReleaseMap :
    Measurable (quarticReleaseMap : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d)) := by
  unfold quarticReleaseMap
  exact (measurable_norm.pow_const _).smul measurable_id

/-- The mean learner is jointly measurable. -/
theorem measurable_meanLearnerMap :
    Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Unit => meanLearnerMap q.1 q.2 :=
  measurable_trainingAverage.comp measurable_fst

/-- The quartic learner is jointly measurable. -/
theorem measurable_quarticLearnerMap :
    Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Unit => quarticLearnerMap q.1 q.2 :=
  measurable_quarticReleaseMap.comp (measurable_trainingAverage.comp measurable_fst)

/-- The pair-difference release is jointly measurable in the model and the supersample. -/
theorem measurable_pairDifferenceRelease :
    Measurable fun q : EuclideanSpace ℝ (Fin d) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      pairDifferenceRelease q.1 q.2 := by
  unfold pairDifferenceRelease
  fun_prop

/-- The mean learner output and the supersample are jointly measurable. -/
theorem measurable_meanLearner_superData :
    Measurable fun ω : BoundarySpace d n => (superLearner meanLearnerMap ω, superData ω) := by
  have h1 : Measurable fun ω : BoundarySpace d n => superLearner meanLearnerMap ω :=
    measurable_superLearner measurable_meanLearnerMap
  have h2 : Measurable fun ω : BoundarySpace d n => superData ω := measurable_superData
  exact h1.prodMk h2

/-- The quartic learner output and the supersample are jointly measurable. -/
theorem measurable_quarticLearner_superData :
    Measurable fun ω : BoundarySpace d n => (superLearner quarticLearnerMap ω, superData ω) := by
  have h1 : Measurable fun ω : BoundarySpace d n => superLearner quarticLearnerMap ω :=
    measurable_superLearner measurable_quarticLearnerMap
  have h2 : Measurable fun ω : BoundarySpace d n => superData ω := measurable_superData
  exact h1.prodMk h2

/-- The release of the mean learner is measurable. -/
theorem measurable_meanPairRelease :
    Measurable (meanPairRelease : BoundarySpace d n → Fin n → ℝ) := by
  have h3 := (measurable_pairDifferenceRelease (d := d) (n := n)).comp
    (measurable_meanLearner_superData (d := d) (n := n))
  exact h3

/-- The release of the quartic learner is measurable. -/
theorem measurable_quarticPairRelease :
    Measurable (quarticPairRelease : BoundarySpace d n → Fin n → ℝ) := by
  have h3 := (measurable_pairDifferenceRelease (d := d) (n := n)).comp
    (measurable_quarticLearner_superData (d := d) (n := n))
  exact h3

end Releases

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BoundaryReleaseUpper.lean <==
import LossOnlyTraceability.BoundaryReleaseModel

/-! Proposition H.5 (iii): the upper bound for the release `X^{f_2} = −C Z̄` of the mean learner.
Under the product sign law `D_p`, `E ‖Z̄ − μ_p‖² = (1 − ‖μ_p‖²)/n` and `‖Z̄ − μ_p‖ ≤ 2`; the
pair-matrix tail of Lemma 9 and Lemma 10 (no independence between `C` and `Z̄`) give
`E ‖X^{f_2} − a_p‖² ≤ T̄_4(1/n; 2K, 2s) = (1/n){2K + 2s[1 + ln(4n)]}` with `a_p = −C μ_p`; the
upper bound of Theorem 6 and `ln(1 + x) ≤ x` give
`Is(X^{f_2} + τG) ≤ (2K + 2s(1 + ln 4n))/(2 ln 2 · n τ²)`, which is at most `3/(n τ²)` for
`n ≥ 16`, `d ≥ 32 n`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal Matrix Matrix.Norms.L2Operator

section MeanMoment

variable {d n : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}

/-- Under the sign law in positive dimension the mean vector lies in the unit ball:
`‖μ_p‖ ≤ 1`. -/
theorem IsSignProductLaw.norm_priorMean_le_one [IsProbabilityMeasure D]
    (hD : IsSignProductLaw d p D) (hd : 0 < d) : ‖priorMean p‖ ≤ 1 := by
  have h0 := hD.integral_inner_sub_mean hd (priorMean p)
  have hlin : Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪priorMean p, z⟫_ℝ) D :=
    integrable_of_unit_ball_bound (hD.norm_le_one hd)
      (by fun_prop : Continuous fun z : EuclideanSpace ℝ (Fin d) => ⟪priorMean p, z⟫_ℝ).measurable
      ‖priorMean p‖ fun z hz =>
        (abs_real_inner_le_norm _ _).trans (by nlinarith [norm_nonneg (priorMean p)])
  have hsplit : (fun z : EuclideanSpace ℝ (Fin d) => ⟪priorMean p, z - priorMean p⟫_ℝ) =
      fun z => ⟪priorMean p, z⟫_ℝ - ‖priorMean p‖ ^ 2 := by
    funext z
    rw [inner_sub_right, real_inner_self_eq_norm_sq]
  rw [hsplit, integral_sub hlin (integrable_const _)] at h0
  simp only [integral_const, probReal_univ, smul_eq_mul, one_mul] at h0
  have hle : ∫ z, ⟪priorMean p, z⟫_ℝ ∂D ≤ ∫ _z, ‖priorMean p‖ ∂D := by
    refine integral_mono_ae hlin (integrable_const _) ?_
    filter_upwards [hD.norm_le_one hd] with z hz
    exact (real_inner_le_norm _ _).trans (by nlinarith [norm_nonneg (priorMean p)])
  simp only [integral_const, probReal_univ, smul_eq_mul, one_mul] at hle
  have hsq : ‖priorMean p‖ ^ 2 ≤ ‖priorMean p‖ := by linarith
  nlinarith [norm_nonneg (priorMean p)]

/-- The training mean of a training set in the unit ball lies in the unit ball. -/
theorem norm_trainingAverage_le_one {S : Fin n → EuclideanSpace ℝ (Fin d)} (hS : ∀ i, ‖S i‖ ≤ 1) :
    ‖trainingAverage S‖ ≤ 1 := by
  unfold trainingAverage
  rcases Nat.eq_zero_or_pos n with rfl | hn
  · simp
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  rw [norm_smul, Real.norm_eq_abs, abs_inv, abs_of_pos hn']
  have hsum : ‖∑ i, S i‖ ≤ n := by
    have h := norm_sum_sub_le_of_norm_le_one hS 0
    simpa using h
  rw [inv_mul_le_iff₀ hn']
  linarith

/-- The centred training mean in terms of the centred sum: `Z̄ − μ = n⁻¹ ∑_i (S_i − μ)`. -/
theorem trainingAverage_sub_eq (hn : 0 < n) (S : Fin n → EuclideanSpace ℝ (Fin d))
    (c : EuclideanSpace ℝ (Fin d)) :
    trainingAverage S - c = (n : ℝ)⁻¹ • ∑ i, (S i - c) := by
  unfold trainingAverage
  have hn' : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  rw [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin, smul_sub,
    ← Nat.cast_smul_eq_nsmul ℝ, smul_smul, inv_mul_cancel₀ hn', one_smul]

/-- **The variance step of Proposition H.5 (iii).** Under `D_p^n` in positive dimension,
`E ‖Z̄ − μ_p‖² = (1 − ‖μ_p‖²)/n`. -/
theorem IsSignProductLaw.integral_norm_trainingAverage_sub_sq [IsProbabilityMeasure D]
    (hD : IsSignProductLaw d p D) (hd : 0 < d) (hn : 0 < n) :
    ∫ x, ‖trainingAverage x - priorMean p‖ ^ 2 ∂(Measure.pi fun _ : Fin n => D)
      = (1 - ‖priorMean p‖ ^ 2) / n := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hexp : (fun x : Fin n → EuclideanSpace ℝ (Fin d) => ‖trainingAverage x - priorMean p‖ ^ 2)
      = fun x => ((n : ℝ) ^ 2)⁻¹ * ‖∑ i, (x i - priorMean p)‖ ^ 2 := by
    funext x
    rw [trainingAverage_sub_eq hn, norm_smul, mul_pow, Real.norm_eq_abs, abs_inv, abs_of_pos hn',
      inv_pow]
  rw [hexp, integral_const_mul, hD.integral_norm_sum_sub_mean_sq hd n]
  field_simp

end MeanMoment

section ResidualBound

variable {d n : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}

/-- The Fin-2-indexed feature coordinates of the supersample (`1` coding `true`). -/
def boundaryCoord (b : Fin 2) (i : Fin n) (k : Fin d) (ω : BoundarySpace d n) : ℝ :=
  (superPoint (decide (b = 1)) i ω : EuclideanSpace ℝ (Fin d)) k

/-- The pair matrix `C` with rows `δ_i = Z_{1,i} − Z_{0,i}`. -/
def boundaryPairMatrix (ω : BoundarySpace d n) : Matrix (Fin n) (Fin d) ℝ :=
  entryMatrix (fun i k ω => boundaryCoord 1 i k ω - boundaryCoord 0 i k ω) ω

/-- `∑_i ⟪δ_i, v⟫² ≤ ‖C‖²_op ‖v‖²` for the pair matrix. -/
theorem sum_inner_sq_le_opNorm_sq (ω : BoundarySpace d n) (v : EuclideanSpace ℝ (Fin d)) :
    ∑ i, ⟪superPoint true i ω - superPoint false i ω, v⟫_ℝ ^ 2
      ≤ ‖boundaryPairMatrix ω‖ ^ 2 * ‖v‖ ^ 2 := by
  have h := Matrix.l2_opNorm_mulVec (boundaryPairMatrix ω) v
  have h2 : ‖(EuclideanSpace.equiv (Fin n) ℝ).symm (boundaryPairMatrix ω *ᵥ v)‖ ^ 2
      ≤ (‖boundaryPairMatrix ω‖ * ‖v‖) ^ 2 :=
    pow_le_pow_left₀ (norm_nonneg _) h 2
  rw [mul_pow] at h2
  refine le_trans (le_of_eq ?_) h2
  rw [EuclideanSpace.norm_sq_eq]
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [Real.norm_eq_abs, sq_abs, real_inner_eq_sum_apply]
  congr 1

variable [IsProbabilityMeasure D]

/-- The pair-matrix tail of Lemma 9 in the model:
`P(‖C‖²_op > 2K + 2 s u) ≤ e^{−u}` for `u ≥ 0`. -/
theorem boundaryPairMatrix_tail (hD : IsSignProductLaw d p D) (u : ℝ) (hu : 0 ≤ u) :
    (boundaryMeasure n D).real {ω | 2 * matrixEnergyK ((n : ℝ) / d) +
      2 * matrixEnergyS d * u < ‖boundaryPairMatrix ω‖ ^ 2} ≤ Real.exp (-u) := by
  have hind := iIndepFun_superPoint_coord (n := n) (Measure.dirac ())
    (Measure.pi fun _ : Fin n => gaussianReal 0 1) hD
  have hginj : Function.Injective fun q : Fin 2 × Fin n × Fin d =>
      (((decide (q.1 = 1), q.2.1), q.2.2) : (Bool × Fin n) × Fin d) := by
    intro a b h
    simp only [Prod.mk.injEq] at h
    obtain ⟨⟨h1, h2⟩, h3⟩ := h
    refine Prod.ext ?_ (Prod.ext h2 h3)
    have ha := a.1.isLt
    have hb := b.1.isLt
    rcases a with ⟨⟨a1, _⟩, _⟩
    rcases b with ⟨⟨b1, _⟩, _⟩
    interval_cases a1 <;> interval_cases b1 <;> simp_all
  have hZs : iIndepFun (fun q : Fin 2 × Fin n × Fin d => boundaryCoord q.1 q.2.1 q.2.2)
      (boundaryMeasure n D) := hind.precomp hginj
  have hpinj : Function.Injective fun q : Fin n × Fin d => ((0 : Fin 2), q.1, q.2) := by
    intro a b h
    simp only [Prod.mk.injEq] at h
    exact Prod.ext h.2.1 h.2.2
  have hZ : iIndepFun (fun q : Fin n × Fin d => boundaryCoord 0 q.1 q.2) (boundaryMeasure n D) :=
    hZs.precomp hpinj
  have hm : ∀ b i k, Measurable (boundaryCoord b i k : BoundarySpace d n → ℝ) := fun b i k =>
    (measurable_euclidean_coord k).comp (measurable_superPoint _ i)
  have hb : ∀ b i k, ∀ᵐ ω ∂(boundaryMeasure n D),
      boundaryCoord b i k ω ∈ Set.Icc (-(1 / Real.sqrt d)) (1 / Real.sqrt d) := fun b i k =>
    superPoint_coord_sign _ _ hD _ i k
  have hc : ∀ b i k, ∫ ω, boundaryCoord b i k ω ∂(boundaryMeasure n D) = p k / Real.sqrt d :=
    fun b i k => superPoint_coord_integral _ _ hD _ i k
  exact (matrix_energy_tail (fun k => p k / Real.sqrt d) (fun i k => boundaryCoord 0 i k)
    boundaryCoord (fun i k => hm 0 i k) hZ (fun i k => hb 0 i k) (fun i k => hc 0 i k) hm hZs hb
    hc).2.2.2 u hu

/-- The training mean of the model is almost surely in the unit ball. -/
theorem boundary_trainingAverage_norm_le_one (hD : IsSignProductLaw d p D) (hd : 0 < d) :
    ∀ᵐ ω ∂(boundaryMeasure n D), ‖superLearner meanLearnerMap ω‖ ≤ 1 := by
  have h := superPoint_norm_le_one (n := n) D (Measure.dirac ())
    (Measure.pi fun _ : Fin n => gaussianReal 0 1) (hD.norm_le_one hd)
  filter_upwards [h] with ω hω
  exact norm_trainingAverage_le_one fun i => hω _ i

/-- The residual of the mean release: `X^{f_2}_i − (a_p)_i = −⟪δ_i, Z̄ − μ_p⟫` with
`a_p = −C μ_p`. -/
theorem meanPairRelease_sub_eq (ω : BoundarySpace d n) (i : Fin n) :
    meanPairRelease ω i - pairDifferenceRelease (priorMean p) (superData ω) i
      = -⟪superPoint true i ω - superPoint false i ω,
          superLearner meanLearnerMap ω - priorMean p⟫_ℝ := by
  simp only [meanPairRelease, pairDifferenceRelease, inner_sub_right, superData, superPoint]
  ring

/-- The centre `a_p(Z̃) = −C μ_p` is measurable in the model. -/
theorem measurable_pairDifferenceRelease_priorMean (p : Fin d → ℝ) :
    Measurable fun ω : BoundarySpace d n => pairDifferenceRelease (priorMean p) (superData ω) := by
  have h0 : Measurable fun ω : BoundarySpace d n => (priorMean p, superData ω) :=
    measurable_const.prodMk measurable_superData
  have h3 := (measurable_pairDifferenceRelease (d := d) (n := n)).comp h0
  exact h3

/-- The residual energy `∑_i (X^{f_2}_i − (a_p)_i)²` is measurable in the model. -/
theorem measurable_meanPairRelease_residual (p : Fin d → ℝ) :
    Measurable fun ω : BoundarySpace d n => ∑ i, (meanPairRelease ω i -
      pairDifferenceRelease (priorMean p) (superData ω) i) ^ 2 := by
  have h1 := measurable_meanPairRelease (d := d) (n := n)
  have h2 := measurable_pairDifferenceRelease_priorMean (d := d) (n := n) p
  exact Finset.measurable_sum _ fun i _ =>
    (((measurable_pi_apply i).comp h1).sub ((measurable_pi_apply i).comp h2)).pow_const 2

/-- **The residual energy of Proposition H.5 (iii).** Under the product sign law in positive
dimension with `n > 0`, `E ∑_i (X^{f_2}_i − (a_p)_i)² ≤ T̄_4(1/n; 2K, 2s)` with `a_p = −C μ_p`, and
the residual energy is integrable; no independence between `C` and `Z̄` is used. -/
theorem meanPairRelease_residual_bound (hD : IsSignProductLaw d p D) (hd : 0 < d) (hn : 0 < n) :
    Integrable (fun ω => ∑ i, (meanPairRelease ω i -
        pairDifferenceRelease (priorMean p) (superData ω) i) ^ 2) (boundaryMeasure n D) ∧
      ∫ ω, ∑ i, (meanPairRelease ω i - pairDifferenceRelease (priorMean p) (superData ω) i) ^ 2
        ∂(boundaryMeasure n D)
        ≤ weightedTailBound 4 (1 / n) (2 * matrixEnergyK ((n : ℝ) / d)) (2 * matrixEnergyS d) := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  set N : BoundarySpace d n → ℝ := fun ω => ‖boundaryPairMatrix ω‖ ^ 2 with hNdef
  set W : BoundarySpace d n → ℝ := fun ω => ‖superLearner meanLearnerMap ω - priorMean p‖ ^ 2
    with hWdef
  have hcoordm : ∀ b i k, Measurable (boundaryCoord b i k : BoundarySpace d n → ℝ) := fun b i k =>
    (measurable_euclidean_coord k).comp (measurable_superPoint _ i)
  have hNm : Measurable N := measurable_opNorm_sq_entryMatrix fun i k =>
    (hcoordm 1 i k).sub (hcoordm 0 i k)
  have hLm : Measurable fun ω : BoundarySpace d n => superLearner meanLearnerMap ω :=
    measurable_superLearner measurable_meanLearnerMap
  have hWm : Measurable W := (hLm.sub_const _).norm.pow_const 2
  have hK : 0 ≤ 2 * matrixEnergyK ((n : ℝ) / d) := by
    have := matrixEnergyK_nonneg (ρ := (n : ℝ) / d) (by positivity); linarith
  have hs : 0 ≤ 2 * matrixEnergyS d := by
    unfold matrixEnergyS; have := matrixEnergyC_pos; positivity
  have htail : ∀ u : ℝ, 0 ≤ u → ((boundaryMeasure n D) {ω | 2 * matrixEnergyK ((n : ℝ) / d) +
      2 * matrixEnergyS d * u < N ω}).toReal ≤ Real.exp (-u) := fun u hu =>
    boundaryPairMatrix_tail hD u hu
  have hWb : ∀ᵐ ω ∂(boundaryMeasure n D), 0 ≤ W ω ∧ W ω ≤ 4 := by
    filter_upwards [boundary_trainingAverage_norm_le_one hD hd] with ω hω
    refine ⟨by positivity, ?_⟩
    have h1 : ‖superLearner meanLearnerMap ω - priorMean p‖ ≤ 2 :=
      (norm_sub_le _ _).trans (by linarith [hD.norm_priorMean_le_one hd])
    have h2 := pow_le_pow_left₀ (norm_nonneg _) h1 2
    simp only [hWdef]
    linarith
  have hEW : ∫ ω, W ω ∂(boundaryMeasure n D) ≤ 1 / n := by
    have h := integral_trainingSet (n := n) D (Measure.dirac ())
      (Measure.pi fun _ : Fin n => gaussianReal 0 1)
      (F := fun x => ‖trainingAverage x - priorMean p‖ ^ 2)
      ((measurable_trainingAverage.sub_const _).norm.pow_const 2)
    have h' : ∫ ω, W ω ∂(boundaryMeasure n D) =
        ∫ x, ‖trainingAverage x - priorMean p‖ ^ 2 ∂(Measure.pi fun _ : Fin n => D) := h
    rw [h', hD.integral_norm_trainingAverage_sub_sq hd hn]
    have := sq_nonneg ‖priorMean p‖
    exact div_le_div_of_nonneg_right (by linarith) hn'.le
  have hbound := weighted_tail_bound (boundaryMeasure n D) N W 4 (1 / n)
    (2 * matrixEnergyK ((n : ℝ) / d)) (2 * matrixEnergyS d)
    (Filter.Eventually.of_forall fun ω => by positivity) hNm.aemeasurable htail hK hs hWb
    hWm.aemeasurable (by norm_num) hEW (by positivity)
    (by rw [div_le_iff₀ hn']; have : (1 : ℝ) ≤ n := by exact_mod_cast hn
        linarith)
  have hNW := integrable_mul_of_exponential_tail (boundaryMeasure n D) N W
    (Filter.Eventually.of_forall fun ω => by positivity) hNm.aemeasurable _ _ 4 hK hs htail hWb
    hWm.aemeasurable
  have hpt : ∀ ω, ∑ i, (meanPairRelease ω i - pairDifferenceRelease (priorMean p) (superData ω) i)
      ^ 2 ≤ N ω * W ω := by
    intro ω
    simp_rw [meanPairRelease_sub_eq, neg_sq]
    exact sum_inner_sq_le_opNorm_sq ω _
  have hfm := measurable_meanPairRelease_residual (d := d) (n := n) p
  have hint : Integrable (fun ω : BoundarySpace d n => ∑ i, (meanPairRelease ω i -
      pairDifferenceRelease (priorMean p) (superData ω) i) ^ 2) (boundaryMeasure n D) := by
    refine hNW.mono' hfm.aestronglyMeasurable (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (Finset.sum_nonneg fun i _ => sq_nonneg _)]
    exact hpt ω
  exact ⟨hint, (integral_mono hint hNW hpt).trans hbound⟩

end ResidualBound

section ModelFacts

variable {d n : ℕ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]

/-- The selection bits of the model are independent. -/
theorem boundary_bits_iIndep :
    iIndepFun (fun (i : Fin n) (ω : BoundarySpace d n) => superBits ω i) (boundaryMeasure n D) :=
  iIndepFun_superBits D (Measure.dirac ()) (Measure.pi fun _ : Fin n => gaussianReal 0 1)

/-- The selection bits of the model are fair. -/
theorem boundary_bits_fair (i : Fin n) :
    (boundaryMeasure n D) ((fun ω : BoundarySpace d n => superBits ω i) ⁻¹' {true}) = 1 / 2 :=
  superBits_fair D (Measure.dirac ()) (Measure.pi fun _ : Fin n => gaussianReal 0 1) i

/-- The selection bits of the model are independent of the supersample. -/
theorem boundary_bits_indep_data :
    IndepFun (superBits : BoundarySpace d n → Fin n → Bool) superData (boundaryMeasure n D) :=
  indepFun_superBits_superData D (Measure.dirac ()) (Measure.pi fun _ : Fin n => gaussianReal 0 1)

/-- The noise of the model is standard Gaussian: `G ∼ N(0, I_n)`. -/
theorem boundary_noise_law :
    (boundaryMeasure n D).map (superNoiseSeed : BoundarySpace d n → Fin n → ℝ) =
      Measure.pi fun _ : Fin n => gaussianReal 0 1 :=
  superNoiseSeed_law D (Measure.dirac ()) (Measure.pi fun _ : Fin n => gaussianReal 0 1)

/-- The noise of the model is independent of the bits, the supersample and any release that
depends on the first three factors only. -/
theorem boundary_noise_indep {β : Type*} [MeasurableSpace β] {X : BoundarySpace d n → β}
    (hX : Measurable X) (hXdep : ∀ ω : BoundarySpace d n, X ω = X (ω.1, 0)) :
    IndepFun (fun ω : BoundarySpace d n => ((superBits ω, superData ω), X ω)) superNoiseSeed
      (boundaryMeasure n D) := by
  have hF : Measurable fun ωb : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × ((Fin n → Bool) × Unit)
      => ((ωb.2.1, ωb.1), X (ωb, 0)) :=
    ((measurable_fst.comp measurable_snd).prodMk measurable_fst).prodMk
      (hX.comp (measurable_prodMk_right))
  have h := indepFun_base_superNoiseSeed D (Measure.dirac ())
    (Measure.pi fun _ : Fin n => gaussianReal 0 1) hF
  have e : (fun ω : BoundarySpace d n => ((ω.1.2.1, ω.1.1), X (ω.1, 0))) =
      fun ω => ((superBits ω, superData ω), X ω) := by
    funext ω
    rw [← hXdep ω]
    rfl
  rw [← e]
  exact h

end ModelFacts

section InformationUpper

variable {d n : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D]

/-- The centre map `z ↦ −C(z) μ_p` is measurable on the supersample space. -/
theorem measurable_pairDifferenceRelease_const (θ : EuclideanSpace ℝ (Fin d)) :
    Measurable (pairDifferenceRelease (n := n) θ) := by
  have h0 : Measurable fun z : Bool × Fin n → EuclideanSpace ℝ (Fin d) => (θ, z) :=
    measurable_const.prodMk measurable_id
  have h3 := (measurable_pairDifferenceRelease (d := d) (n := n)).comp h0
  exact h3

/-- The bound `T̄_4(1/n; 2K, 2s)` in closed form: `(1/n){2K + 2s[1 + ln(4n)]}`. -/
theorem weightedTailBound_four_inv (hn : 0 < n) (K s : ℝ) :
    weightedTailBound 4 (1 / n) K s = (1 / n) * (K + s * (1 + Real.log (4 * n))) := by
  have hn' : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  rw [weightedTailBound_of_ne_zero (by positivity)]
  congr 3
  field_simp

/-- **Proposition H.5 (iii), first inequality.** For the product sign law `D_p` in positive
dimension, `n > 0` and `τ ≠ 0` (Proposition H.5 takes `τ > 0`),
`Is(X^{f_2} + τG) ≤ (2K + 2s(1 + ln 4n))/(2 ln 2 · n τ²)` in bits, with `K = K(n/d)`,
`s = 2/(c d)`. -/
theorem meanPairRelease_information_upper (hD : IsSignProductLaw d p D) (hd : 0 < d) (hn : 0 < n)
    {τ : ℝ} (hτ : τ ≠ 0) :
    releaseInfoS (boundaryMeasure n D) (fun ω => meanPairRelease ω + τ • superNoiseSeed ω)
        superBits superData
      ≤ (2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d * (1 + Real.log (4 * n)))
          / (2 * Real.log 2 * n * τ ^ 2) := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  obtain ⟨hint, hres⟩ := meanPairRelease_residual_bound (p := p) hD hd hn
  set Q := 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d * (1 + Real.log (4 * n)) with hQ
  have hDv : weightedTailBound 4 (1 / n) (2 * matrixEnergyK ((n : ℝ) / d)) (2 * matrixEnergyS d)
      = (1 / n) * Q := by
    rw [weightedTailBound_four_inv hn, hQ]
  rw [hDv] at hres
  have hτ2 : 0 < τ ^ 2 := by positivity
  have hQ0 : 0 ≤ (1 / (n : ℝ)) * Q := le_trans
    (integral_nonneg fun ω => Finset.sum_nonneg fun i _ => sq_nonneg _) hres
  have hv : ((Real.toNNReal (τ ^ 2) : ℝ≥0) : ℝ) = τ ^ 2 := Real.coe_toNNReal _ hτ2.le
  have hvne : Real.toNNReal (τ ^ 2) ≠ 0 := by
    intro h
    have := congrArg (fun x : ℝ≥0 => (x : ℝ)) h
    simp only [hv, NNReal.coe_zero] at this
    linarith
  have hwv : ((Real.toNNReal (τ ^ 2 + (1 / (n : ℝ)) * Q / n) : ℝ≥0) : ℝ) =
      ((Real.toNNReal (τ ^ 2) : ℝ≥0) : ℝ) + (1 / (n : ℝ)) * Q / n := by
    rw [hv, Real.coe_toNNReal _ (by positivity)]
  have hmain := releaseInfoS_gaussian_noise_le (boundaryMeasure n D) (U := superBits)
    (Zt := superData) (X := meanPairRelease) (G := superNoiseSeed)
    (a := pairDifferenceRelease (priorMean p)) hn measurable_superBits measurable_superData
    measurable_meanPairRelease measurable_superNoiseSeed
    (measurable_pairDifferenceRelease_const (priorMean p)) hv hvne hwv boundary_noise_law
    (boundary_noise_indep measurable_meanPairRelease fun ω => rfl) boundary_bits_iIndep
    boundary_bits_fair hint hres
  refine hmain.trans ?_
  have hL : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hx : 0 ≤ (1 / (n : ℝ)) * Q / (n * τ ^ 2) := by positivity
  have hlog : Real.log (1 + (1 / (n : ℝ)) * Q / (n * τ ^ 2)) ≤ (1 / (n : ℝ)) * Q / (n * τ ^ 2) := by
    have := Real.log_le_sub_one_of_pos (by linarith : (0 : ℝ) < 1 + (1 / (n : ℝ)) * Q / (n * τ ^ 2))
    linarith
  calc ((n : ℝ) / (2 * Real.log 2)) * Real.log (1 + (1 / (n : ℝ)) * Q / (n * τ ^ 2))
      ≤ ((n : ℝ) / (2 * Real.log 2)) * ((1 / (n : ℝ)) * Q / (n * τ ^ 2)) :=
        mul_le_mul_of_nonneg_left hlog (by positivity)
    _ = Q / (2 * Real.log 2 * n * τ ^ 2) := by
        field_simp

/-- The numerical constant of Proposition H.5 (iii): for `n ≥ 16` and `d ≥ 32 n`,
`2K + 2s(1 + ln 4n) ≤ 6 ln 2`. -/
theorem meanPairRelease_constant_le (hn : 16 ≤ n) (hnd : 32 * n ≤ d) :
    2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d * (1 + Real.log (4 * n))
      ≤ 6 * Real.log 2 := by
  obtain ⟨hK1, hK2⟩ := matrix_energy_constant_bound hnd
  have hn16 : (16 : ℝ) ≤ n := by exact_mod_cast hn
  have hnpos : (0 : ℝ) < n := by linarith
  have hd32 : (32 : ℝ) * n ≤ d := by exact_mod_cast hnd
  have hdpos : (0 : ℝ) < d := by linarith
  have hs0 : 0 ≤ matrixEnergyS d := by
    unfold matrixEnergyS; have := matrixEnergyC_pos; positivity
  have hsn : matrixEnergyS d * n ≤ 2250 / 15979 := by
    unfold matrixEnergyS matrixEnergyC
    rw [div_mul_eq_mul_div, div_le_iff₀ (by positivity)]
    nlinarith
  have hs16 : matrixEnergyS d ≤ 2250 / 15979 / 16 := by
    rw [le_div_iff₀ (by norm_num)]
    nlinarith
  have hL1 := Real.log_two_gt_d9
  have hL2 := Real.log_two_lt_d9
  have hlog : Real.log (4 * n) ≤ 6 * Real.log 2 + n / 16 - 1 := by
    have h64 : Real.log (4 * n) = Real.log 64 + Real.log (n / 16) := by
      rw [← Real.log_mul (by norm_num) (by positivity)]
      congr 1
      ring
    have h6 : Real.log 64 = 6 * Real.log 2 := by
      rw [show (64 : ℝ) = 2 ^ 6 by norm_num, Real.log_pow]
      norm_num
    have hle := Real.log_le_sub_one_of_pos (by positivity : (0 : ℝ) < n / 16)
    rw [h64, h6]
    linarith
  have hstep : 2 * matrixEnergyS d * (1 + Real.log (4 * n))
      ≤ 12 * Real.log 2 * matrixEnergyS d + matrixEnergyS d * n / 8 := by
    have := mul_le_mul_of_nonneg_left (by linarith : 1 + Real.log (4 * n) ≤ 6 * Real.log 2 + n / 16)
      (by positivity : (0 : ℝ) ≤ 2 * matrixEnergyS d)
    linarith
  have hprod : Real.log 2 * matrixEnergyS d ≤ 0.6931471808 * (2250 / 15979 / 16) :=
    mul_le_mul hL2.le hs16 hs0 (by norm_num)
  have hK : 2 * matrixEnergyK ((n : ℝ) / d) ≤ 2 * 2.031 := by linarith
  nlinarith

/-- **Proposition H.5 (iii).** For the product sign law `D_p`, `n ≥ 16`, `d ≥ 32 n` and `τ ≠ 0`
(Proposition H.5 takes `τ > 0`),
`Is(X^{f_2} + τG) ≤ (2K + 2s(1 + ln 4n))/(2 ln 2 · n τ²) ≤ 3/(n τ²)` in bits. -/
theorem boundary_mean_release_upper_bound (hD : IsSignProductLaw d p D) (hn : 16 ≤ n)
    (hnd : 32 * n ≤ d) {τ : ℝ} (hτ : τ ≠ 0) :
    releaseInfoS (boundaryMeasure n D) (fun ω => meanPairRelease ω + τ • superNoiseSeed ω)
        superBits superData
      ≤ (2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d * (1 + Real.log (4 * n)))
          / (2 * Real.log 2 * n * τ ^ 2) ∧
    (2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d * (1 + Real.log (4 * n)))
          / (2 * Real.log 2 * n * τ ^ 2) ≤ 3 / (n * τ ^ 2) := by
  have hn0 : 0 < n := by omega
  have hd0 : 0 < d := by omega
  refine ⟨meanPairRelease_information_upper hD hd0 hn0 hτ, ?_⟩
  have hL : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn0
  have hτ2 : 0 < τ ^ 2 := by positivity
  rw [div_le_div_iff₀ (by positivity) (by positivity)]
  have hc := meanPairRelease_constant_le hn hnd
  have hpos : 0 < (n : ℝ) * τ ^ 2 := by positivity
  nlinarith

end InformationUpper

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BoundarySummary.lean <==
import LossOnlyTraceability.BoundaryComplete
import LossOnlyTraceability.OversamplingCounter

/-! **Proposition H.5 in summary form** (the statement summarized in Section 7), complete.

The summary collects consequences of Proposition H.5 (`boundary_proposition`) for `n ≥ 16` and
`d ≥ 32 n`: the empirical-mean learner for `‖θ‖²/2 − ⟪θ, z⟫` and the quartic power-linear ERM for
`‖θ‖⁴/4 − ⟪θ, z⟫` are related by the bijection `T_4` of the unit ball; both are proper,
accurate at the rates `1/(2n)` and `c_{4/3} n^{−2/3}`, and sample optimal (Proposition 4); tracers
correspond through the bijection with identical decisions; every model information coincides for
the two learners; at the zero-mean law both noiseless releases determine the mask except on an
event of probability at most `e^{−225n/32}` (`boundary_noiseless_mask_determined`, proved here from
the rank tail of Lemma H.4 (b) and the partition identity of Proposition H.5 (ii)); and at
`τ = n^{−2/3}` the releases carry at most `3 n^{1/3}` and at least `n/8` bits. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

universe u

section MaskDetermination

variable {d n : ℕ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]

/-- On a supersample in the closed unit ball whose pair differences are linearly independent,
equal noiseless mean releases come from equal masks. -/
theorem mask_eq_of_meanMaskRelease_eq (z : Bool × Fin n → EuclideanSpace ℝ (Fin d))
    (hz : ∀ q, ‖z q‖ ≤ 1) (hli : LinearIndependent ℝ fun i => z (true, i) - z (false, i))
    {u a : Fin n → Bool} (h : meanMaskRelease z u = meanMaskRelease z a) : u = a := by
  have havg := (meanMaskRelease_eq_iff z hz u a).1 h
  refine mask_eq_of_powerMaskRelease_eq (r := 2) (by norm_num) z hz hli ?_
  show pairDifferenceRelease (clippedPowerMap 2 (maskAverage z u)) z
    = pairDifferenceRelease (clippedPowerMap 2 (maskAverage z a)) z
  rw [havg]

/-- On a supersample in the closed unit ball whose pair differences are linearly independent,
equal noiseless quartic releases come from equal masks. -/
theorem mask_eq_of_quarticMaskRelease_eq (z : Bool × Fin n → EuclideanSpace ℝ (Fin d))
    (hz : ∀ q, ‖z q‖ ≤ 1) (hli : LinearIndependent ℝ fun i => z (true, i) - z (false, i))
    {u a : Fin n → Bool} (h : quarticMaskRelease z u = quarticMaskRelease z a) : u = a := by
  have havg := (quarticMaskRelease_eq_iff z hz u a).1 h
  refine mask_eq_of_powerMaskRelease_eq (r := 2) (by norm_num) z hz hli ?_
  show pairDifferenceRelease (clippedPowerMap 2 (maskAverage z u)) z
    = pairDifferenceRelease (clippedPowerMap 2 (maskAverage z a)) z
  rw [havg]

/-- The event on which the supersample is in the closed unit ball and its pair differences are
linearly independent has complement contained in the rank-deficient event and a null event. -/
theorem boundary_good_supersample (hd : 0 < d) (hD : IsSignProductLaw d 0 D) :
    ∀ᵐ ω ∂(boundaryMeasure n D),
      Submodule.span ℝ (Set.range fun k => counterColumn k ω) = ⊤ →
        (∀ q, ‖superData (ω : BoundarySpace d n) q‖ ≤ 1) ∧
          LinearIndependent ℝ fun i => superData ω (true, i) - superData ω (false, i) := by
  filter_upwards [superPoint_norm_le_one (n := n) D (Measure.dirac ())
    (Measure.pi fun _ : Fin n => gaussianReal 0 1) (hD.norm_le_one hd)] with ω hω hspan
  refine ⟨fun q => hω q.1 q.2, ?_⟩
  refine linearIndependent_of_span_columns_eq_top _ ?_
  convert hspan using 3
  funext k i
  simp [counterColumn, superData, superPoint]

/-- **Mask determination at zero noise (Lemma H.4).** At a zero-mean sign product law with
`d ≥ 32 n`, the probability that some mask other than the true selection `U` produces the same
noiseless mean release, or the same noiseless quartic release, is at most `e^{−225n/32}`. -/
theorem boundary_noiseless_mask_determined (hD : IsSignProductLaw d 0 D) (hnd : 32 * n ≤ d) :
    boundaryMeasure n D {ω | ∃ a : Fin n → Bool,
        meanMaskRelease (superData ω) a = meanPairRelease ω ∧ a ≠ superBits ω}
      ≤ ENNReal.ofReal (Real.exp (-(225 * n / 32))) ∧
    boundaryMeasure n D {ω | ∃ a : Fin n → Bool,
        quarticMaskRelease (superData ω) a = quarticPairRelease ω ∧ a ≠ superBits ω}
      ≤ ENNReal.ofReal (Real.exp (-(225 * n / 32))) := by
  rcases Nat.eq_zero_or_pos n with rfl | hn
  · constructor <;>
    · refine le_trans (le_of_eq (?_ : _ = (0 : ℝ≥0∞))) (by simp)
      rw [measure_eq_zero_iff_ae_notMem]
      filter_upwards with ω
      rintro ⟨a, -, ha⟩
      exact ha (funext fun i => i.elim0)
  have hd : 0 < d := by omega
  set P := boundaryMeasure n D
  have hgood := boundary_good_supersample (n := n) hd hD
  set Bad := {ω : BoundarySpace d n | Submodule.span ℝ (Set.range fun k => counterColumn k ω) ≠ ⊤}
  have hBad : P Bad ≤ ENNReal.ofReal (Real.exp (-(225 * n / 32))) :=
    boundary_columns_span_ne_top_le hD hnd
  have hnull : P {ω | ¬ (Submodule.span ℝ (Set.range fun k => counterColumn k ω) = ⊤ →
      (∀ q, ‖superData (ω : BoundarySpace d n) q‖ ≤ 1) ∧
        LinearIndependent ℝ fun i => superData ω (true, i) - superData ω (false, i))} = 0 :=
    measure_eq_zero_iff_ae_notMem.2 (by
      filter_upwards [hgood] with ω hω h
      exact h hω)
  have key : ∀ S : Set (BoundarySpace d n),
      (∀ ω ∈ S, ∀ hz : ∀ q, ‖superData (ω : BoundarySpace d n) q‖ ≤ 1,
        LinearIndependent ℝ (fun i => superData ω (true, i) - superData ω (false, i)) → False) →
      P S ≤ ENNReal.ofReal (Real.exp (-(225 * n / 32))) := by
    intro S hS
    have hsub : S ⊆ Bad ∪ {ω | ¬ (Submodule.span ℝ (Set.range fun k => counterColumn k ω) = ⊤ →
        (∀ q, ‖superData (ω : BoundarySpace d n) q‖ ≤ 1) ∧
          LinearIndependent ℝ fun i => superData ω (true, i) - superData ω (false, i))} := by
      intro ω hω
      by_contra hcon
      simp only [Set.mem_union, Set.mem_setOf_eq, not_or, not_not, Bad] at hcon
      obtain ⟨hz, hli⟩ := hcon.2 hcon.1
      exact hS ω hω hz hli
    calc P S ≤ P Bad + P {ω | ¬ (Submodule.span ℝ (Set.range fun k => counterColumn k ω) = ⊤ →
          (∀ q, ‖superData (ω : BoundarySpace d n) q‖ ≤ 1) ∧
            LinearIndependent ℝ fun i => superData ω (true, i) - superData ω (false, i))} :=
          (measure_mono hsub).trans (measure_union_le _ _)
      _ ≤ _ := by rw [hnull, add_zero]; exact hBad
  refine ⟨key _ ?_, key _ ?_⟩
  · rintro ω ⟨a, ha, hne⟩ hz hli
    exact hne (mask_eq_of_meanMaskRelease_eq _ hz hli ha)
  · rintro ω ⟨a, ha, hne⟩ hz hli
    exact hne (mask_eq_of_quarticMaskRelease_eq _ hz hli ha)

end MaskDetermination

section Summary
/-- **Proposition H.5 in summary form.** Let `n ≥ 16` and `d ≥ 32 n`.
(a) Both learners are proper and accurate on every law on the unit ball (rates `1/(2n)` for the
mean learner of `f_2` and `c_{4/3} n^{−2/3}`, `c_{4/3} < 6/5`, for the quartic ERM of `f_4`).
(b) `T_4` is a bijection of the closed unit ball with inverse `η ↦ ‖η‖² η`, and the quartic ERM is
`T_4` applied to the mean learner (`superLearner_quarticLearnerMap_eq`).
(c) Every measurable tracer of one learner has a measurable counterpart for the other with
identical decisions.
(d) Every model information coincides: `I(θ̂; U | Z̃)`, `I(θ̂; U_i | Z̃)`, `I(θ̂; U)` (the last one
zero), and on the unit ball the noiseless release informations equal the model information.
(e) At a zero-mean sign product law both noiseless releases determine the mask except with
probability at most `e^{−225n/32}`.
(f) At `τ = n^{−2/3}`, `Is_{D_p}(X^{f_2} + τG) ≤ 3 n^{1/3}` at every sign product law `D_p` and
`Is_{D_0}(X^{f_4} + τG) ≥ n/8` at a zero-mean sign product law.
(g) Sample optimality (Proposition 4): for `f_2` and `f_4` no proper measurable randomized learner
that is `ε`-accurate on every product law uses fewer than `c_r ε^{−s_r}` samples, `s_2 = 1`,
`s_4 = 3/2`, `c_r > 0`, so the rates of (a) are optimal up to constants.
Informations are in bits; conditional informations are the chain-rule quantities. -/
theorem boundary_main_text {d n : ℕ} (hn : 16 ≤ n) (hnd : 32 * n ≤ d) :
    (∀ {Ω : Type u} [MeasurableSpace Ω] (P : Measure Ω) [IsProbabilityMeasure P]
        (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]
        (_ : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
        (_ : ∀ i, Measurable (Z i)) (_ : ∀ i, P.map (Z i) = D)
        (_ : Pairwise fun i j => IndepFun (Z i) (Z j) P),
        (∀ᵐ ω ∂P, ‖trainingAverage (fun i => Z i ω)‖ ≤ 1 ∧
          ‖quarticReleaseMap (trainingAverage fun i => Z i ω)‖ ≤ 1) ∧
        ∫ ω, (powerLinearRisk 2 D (trainingAverage fun i => Z i ω)
          - sInf (powerLinearRisk 2 D '' Metric.closedBall 0 1)) ∂P ≤ 1 / (2 * n) ∧
        ∫ ω, (powerLinearRisk 4 D (quarticReleaseMap (trainingAverage fun i => Z i ω))
          - sInf (powerLinearRisk 4 D '' Metric.closedBall 0 1)) ∂P
          ≤ 3 * (2 : ℝ) ^ (2 / 3 : ℝ) / 4 * (n : ℝ) ^ (-(2 / 3 : ℝ)) ∧
        3 * (2 : ℝ) ^ (2 / 3 : ℝ) / 4 < 6 / 5) ∧
    (Set.BijOn (quarticReleaseMap : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d))
        (Metric.closedBall 0 1) (Metric.closedBall 0 1) ∧
      (∀ θ : EuclideanSpace ℝ (Fin d), quarticInverseMap (quarticReleaseMap θ) = θ) ∧
      (∀ η : EuclideanSpace ℝ (Fin d), quarticReleaseMap (quarticInverseMap η) = η) ∧
      ∀ ω : BoundarySpace d n,
        superLearner quarticLearnerMap ω = quarticReleaseMap (superLearner meanLearnerMap ω)) ∧
    (∀ T : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d) → Bool,
      (Measurable fun p : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) => T p.1 p.2) →
      (∃ T' : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d) → Bool,
          (Measurable fun p : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) => T' p.1 p.2) ∧
          ∀ (ω : BoundarySpace d n) (z : EuclideanSpace ℝ (Fin d)),
            T' (superLearner quarticLearnerMap ω) z = T (superLearner meanLearnerMap ω) z) ∧
        ∃ T' : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d) → Bool,
          (Measurable fun p : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) => T' p.1 p.2) ∧
          ∀ (ω : BoundarySpace d n) (z : EuclideanSpace ℝ (Fin d)),
            T' (superLearner meanLearnerMap ω) z = T (superLearner quarticLearnerMap ω) z) ∧
    (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
      condMutualInfo (boundaryMeasure n D) superBits (superLearner quarticLearnerMap) superData
          = condMutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap)
            superData ∧
        (∀ i : Fin n, condMutualInfo (boundaryMeasure n D) (fun ω => superBits ω i)
            (superLearner quarticLearnerMap) superData
          = condMutualInfo (boundaryMeasure n D) (fun ω => superBits ω i)
            (superLearner meanLearnerMap) superData) ∧
        mutualInfo (boundaryMeasure n D) superBits (superLearner quarticLearnerMap)
          = mutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap) ∧
        mutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap) = 0) ∧
    (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
      (∀ᵐ z ∂D, ‖z‖ ≤ 1) →
      condMutualInfo (boundaryMeasure n D) superBits meanPairRelease superData
          = condMutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap)
            superData ∧
        condMutualInfo (boundaryMeasure n D) superBits quarticPairRelease superData
          = condMutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap)
            superData) ∧
    (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
      IsSignProductLaw d 0 D →
      boundaryMeasure n D {ω | ∃ a : Fin n → Bool,
          meanMaskRelease (superData ω) a = meanPairRelease ω ∧ a ≠ superBits ω}
        ≤ ENNReal.ofReal (Real.exp (-(225 * n / 32))) ∧
      boundaryMeasure n D {ω | ∃ a : Fin n → Bool,
          quarticMaskRelease (superData ω) a = quarticPairRelease ω ∧ a ≠ superBits ω}
        ≤ ENNReal.ofReal (Real.exp (-(225 * n / 32)))) ∧
    (∀ (p : Fin d → ℝ) (Dp : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure Dp]
      (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
      IsSignProductLaw d p Dp → IsSignProductLaw d 0 D →
        releaseInfoS (boundaryMeasure n Dp)
            (fun ω => meanPairRelease ω + (n : ℝ) ^ (-((2 : ℝ) / 3)) • superNoiseSeed ω)
            superBits superData ≤ 3 * (n : ℝ) ^ ((1 : ℝ) / 3) ∧
        (n : ℝ) / 8 ≤ releaseInfoS (boundaryMeasure n D)
            (fun ω => quarticPairRelease ω + (n : ℝ) ^ (-((2 : ℝ) / 3)) • superNoiseSeed ω)
            superBits superData) ∧
    sampleExponent 2 = 1 ∧ sampleExponent 4 = 3 / 2 ∧
    (0 < sampleLowerConstant 1 (sampleAlignConstant 1 (1 / 2) 2)
        (sampleLearnerConstant (1 / 2) 1 (1 / 2) 2) ∧
      ∀ (e m : ℕ) {Rr : Type u} [MeasurableSpace Rr] (μR : Measure Rr)
        [IsProbabilityMeasure μR] (ε : ℝ), 0 < ε → ε ≤ nativeSlope 1 (1 / 2) 2 / 8 →
        (nativeSlope 1 (1 / 2) 2 / 4) ^ sampleExponent 2 * ε ^ (-sampleExponent 2) ≤ e →
        ∀ A : (Fin m → EuclideanSpace ℝ (Fin e)) → Rr → EuclideanSpace ℝ (Fin e),
          (Measurable fun q : (Fin m → EuclideanSpace ℝ (Fin e)) × Rr => A q.1 q.2) →
          (∀ x ρ, ‖A x ρ‖ ≤ 1) →
          (∀ p : Fin e → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
            ∀ θ : EuclideanSpace ℝ (Fin e), ‖θ‖ ≤ 1 →
              (∫ q, powerLinearRisk 2 (signProductLaw e p) (A q.1 q.2)
                ∂((Measure.pi fun _ : Fin m => signProductLaw e p).prod μR))
                ≤ powerLinearRisk 2 (signProductLaw e p) θ + ε) →
          sampleLowerConstant 1 (sampleAlignConstant 1 (1 / 2) 2)
              (sampleLearnerConstant (1 / 2) 1 (1 / 2) 2)
            * ε ^ (-sampleExponent 2) ≤ m) ∧
    (0 < sampleLowerConstant 1 (sampleAlignConstant 1 (1 / 4) 4)
        (sampleLearnerConstant (1 / 16) 1 (1 / 4) 4) ∧
      ∀ (e m : ℕ) {Rr : Type u} [MeasurableSpace Rr] (μR : Measure Rr)
        [IsProbabilityMeasure μR] (ε : ℝ), 0 < ε → ε ≤ nativeSlope 1 (1 / 4) 4 / 8 →
        (nativeSlope 1 (1 / 4) 4 / 4) ^ sampleExponent 4 * ε ^ (-sampleExponent 4) ≤ e →
        ∀ A : (Fin m → EuclideanSpace ℝ (Fin e)) → Rr → EuclideanSpace ℝ (Fin e),
          (Measurable fun q : (Fin m → EuclideanSpace ℝ (Fin e)) × Rr => A q.1 q.2) →
          (∀ x ρ, ‖A x ρ‖ ≤ 1) →
          (∀ p : Fin e → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
            ∀ θ : EuclideanSpace ℝ (Fin e), ‖θ‖ ≤ 1 →
              (∫ q, powerLinearRisk 4 (signProductLaw e p) (A q.1 q.2)
                ∂((Measure.pi fun _ : Fin m => signProductLaw e p).prod μR))
                ≤ powerLinearRisk 4 (signProductLaw e p) θ + ε) →
          sampleLowerConstant 1 (sampleAlignConstant 1 (1 / 4) 4)
              (sampleLearnerConstant (1 / 16) 1 (1 / 4) 4)
            * ε ^ (-sampleExponent 4) ≤ m) := by
  obtain ⟨⟨hacc, hbij, hinv1, hinv2, htracer, hmodel, hrel, -, -, -, -⟩, -, -, hsep, hs2, hs4,
    hopt2, hopt4⟩ := boundary_proposition.{u} hn hnd
  refine ⟨hacc, ⟨hbij, hinv1, hinv2, fun ω => superLearner_quarticLearnerMap_eq ω⟩, htracer,
    fun D _ => ?_, fun D _ hD => ?_, fun D _ hD => boundary_noiseless_mask_determined hD hnd,
    hsep, hs2, hs4, hopt2, hopt4⟩
  · obtain ⟨h1, h2, h3, h4, -⟩ := hmodel D
    exact ⟨h1, h2, h3, h4⟩
  · obtain ⟨h1, h2, -⟩ := hrel D hD
    exact ⟨h1, h2⟩

end Summary
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BoundaryTracing.lean <==
import LossOnlyTraceability.BoundaryTracingTail

/-! Tracing at `D_0` for the two learners of Proposition H.5 (Appendix H.5), and the assembled
statement of Proposition H.5 (i)-(ii).
A tracer with decisions `T(θ, z) ∈ {0, 1}` has fresh-point positive probability
`P(T(θ̂, Z_0) = 1)` for a fresh point `Z_0 ∼ D` independent of `θ̂` (the product of the law of `θ̂`
with `D`; it equals the acceptance probability of every independent point with law `D`, in
particular of each ghost of the supersample) and expected training recall
`∑_i P(T(θ̂, Z_{U_i,i}) = 1)`; it makes `θ̂` `(ξ, m)`-traceable when the first is at most `ξ` and the
second at least `m`. At the zero-mean sign law, `n ≥ 1`, `0 < ξ < 1` and `d ≥ 32 n ln(2/ξ)`, the mean
learner is `(ξ, n (1 − ξ))`-traceable by the centered score `⟪θ, z⟫` with threshold `1/(2n)`, and the
quartic learner by `‖θ‖² ⟪θ, z⟫` with the same threshold, whose decisions at `T_4(Z̄)` are those of
`⟪Z̄, z⟫`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Traceability

variable {Ω Θ E : Type*} [MeasurableSpace Ω] [MeasurableSpace Θ] [MeasurableSpace E] {n : ℕ}

/-- The fresh-point positive probability `P(T(θ̂, Z_0) = 1)` of a tracer, for a fresh point
`Z_0 ∼ D` independent of the learner output: the product of the law of `θ̂` with `D`. -/
def freshAcceptance (P : Measure Ω) (θhat : Ω → Θ) (D : Measure E) (T : Θ → E → Bool) : ℝ :=
  ((P.map θhat).prod D).real {q | T q.1 q.2 = true}

/-- The expected training recall `∑_i P(T(θ̂, Z_i) = 1)` of a tracer on the training points `Z_i`. -/
def trainingRecall (P : Measure Ω) (θhat : Ω → Θ) (Z : Fin n → Ω → E) (T : Θ → E → Bool) : ℝ :=
  ∑ i, P.real {ω | T (θhat ω) (Z i ω) = true}

/-- **`(ξ, m)`-traceability.** The tracer `T` has fresh-point positive probability at most `ξ` at
the law `D` and expected training recall at least `m`. -/
def IsTraceableBy (P : Measure Ω) (θhat : Ω → Θ) (D : Measure E) (Z : Fin n → Ω → E)
    (T : Θ → E → Bool) (ξ m : ℝ) : Prop :=
  freshAcceptance P θhat D T ≤ ξ ∧ m ≤ trainingRecall P θhat Z T

/-- The fresh-point positive probability is the acceptance probability of every measurable point
`W` independent of `θ̂` with law `D`. -/
theorem measureReal_accept_eq_freshAcceptance (P : Measure Ω) [IsProbabilityMeasure P]
    {θhat : Ω → Θ} {W : Ω → E} {D : Measure E} {T : Θ → E → Bool} (hθ : Measurable θhat)
    (hW : Measurable W) (hT : Measurable fun q : Θ × E => T q.1 q.2)
    (hind : IndepFun θhat W P) (hlaw : P.map W = D) :
    P.real {ω | T (θhat ω) (W ω) = true} = freshAcceptance P θhat D T := by
  have hS : MeasurableSet {q : Θ × E | T q.1 q.2 = true} := hT (measurableSet_singleton true)
  rw [freshAcceptance, ← hlaw,
    ← (indepFun_iff_map_prod_eq_prod_map_map hθ.aemeasurable hW.aemeasurable).1 hind,
    measureReal_def, measureReal_def, Measure.map_apply (hθ.prodMk hW) hS]
  rfl

end Traceability

section Transport

variable {d n : ℕ} {Ω γ : Type*} [MeasurableSpace Ω] [MeasurableSpace γ]

/-- The fresh-point positive probability of the transported tracer for `Φ ∘ θ̂` equals that of `T`
for `θ̂`. -/
theorem freshAcceptance_quarticTracerOfMean (P : Measure Ω) [IsProbabilityMeasure P]
    {θhat : Ω → EuclideanSpace ℝ (Fin d)} (hθ : Measurable θhat) (D : Measure γ)
    [IsProbabilityMeasure D] {T : EuclideanSpace ℝ (Fin d) → γ → Bool}
    (hT : Measurable fun q : EuclideanSpace ℝ (Fin d) × γ => T q.1 q.2) :
    freshAcceptance P (fun ω => quarticReleaseMap (θhat ω)) D (quarticTracerOfMean T)
      = freshAcceptance P θhat D T := by
  unfold freshAcceptance
  have hmap : P.map (fun ω => quarticReleaseMap (θhat ω)) = (P.map θhat).map quarticReleaseMap :=
    (Measure.map_map measurable_quarticReleaseMap hθ).symm
  have hprod : ((P.map θhat).map quarticReleaseMap).prod D
      = ((P.map θhat).prod D).map (Prod.map quarticReleaseMap id) := by
    conv_lhs => rw [← Measure.map_id (μ := D)]
    exact Measure.map_prod_map _ _ measurable_quarticReleaseMap measurable_id
  have hS : MeasurableSet
      {q : EuclideanSpace ℝ (Fin d) × γ | quarticTracerOfMean T q.1 q.2 = true} :=
    (measurable_quarticTracerOfMean hT) (measurableSet_singleton true)
  rw [hmap, hprod, measureReal_def, measureReal_def,
    Measure.map_apply (measurable_quarticReleaseMap.prodMap measurable_id) hS]
  congr 2
  ext q
  simp [quarticTracerOfMean, quarticInverseMap_quarticReleaseMap]

omit [MeasurableSpace γ] in
/-- The training recall of the transported tracer for `Φ ∘ θ̂` equals that of `T` for `θ̂`. -/
theorem trainingRecall_quarticTracerOfMean (P : Measure Ω) {θhat : Ω → EuclideanSpace ℝ (Fin d)}
    (Z : Fin n → Ω → γ) (T : EuclideanSpace ℝ (Fin d) → γ → Bool) :
    trainingRecall P (fun ω => quarticReleaseMap (θhat ω)) Z (quarticTracerOfMean T)
      = trainingRecall P θhat Z T := by
  unfold trainingRecall
  simp only [quarticTracerOfMean_decision]

/-- **Traceability transfers along `Φ`.** If `T` makes `θ̂` `(ξ, m)`-traceable, the transported tracer
(with identical decisions) makes `Φ ∘ θ̂` `(ξ, m)`-traceable, and conversely. -/
theorem isTraceableBy_quarticTracerOfMean_iff (P : Measure Ω) [IsProbabilityMeasure P]
    {θhat : Ω → EuclideanSpace ℝ (Fin d)} (hθ : Measurable θhat) (D : Measure γ)
    [IsProbabilityMeasure D] (Z : Fin n → Ω → γ) {T : EuclideanSpace ℝ (Fin d) → γ → Bool}
    (hT : Measurable fun q : EuclideanSpace ℝ (Fin d) × γ => T q.1 q.2) (ξ m : ℝ) :
    IsTraceableBy P (fun ω => quarticReleaseMap (θhat ω)) D Z (quarticTracerOfMean T) ξ m
      ↔ IsTraceableBy P θhat D Z T ξ m := by
  unfold IsTraceableBy
  rw [freshAcceptance_quarticTracerOfMean P hθ D hT, trainingRecall_quarticTracerOfMean]

end Transport

section ScoreTracers

variable {d n : ℕ}

/-- The centered score tracer of the mean learner at `D_0`: accept `z` when `⟪θ, z⟫ ≥ 1/(2n)`. -/
def meanScoreTracer (n : ℕ) (θ z : EuclideanSpace ℝ (Fin d)) : Bool :=
  decide (1 / (2 * (n : ℝ)) ≤ ⟪θ, z⟫_ℝ)

/-- The score tracer of the quartic learner: accept `z` when `‖θ‖² ⟪θ, z⟫ ≥ 1/(2n)`. -/
def quarticScoreTracer (n : ℕ) (θ z : EuclideanSpace ℝ (Fin d)) : Bool :=
  decide (1 / (2 * (n : ℝ)) ≤ ‖θ‖ ^ 2 * ⟪θ, z⟫_ℝ)

/-- The quartic score tracer is the transport of the mean score tracer along `Φ`. -/
theorem quarticScoreTracer_eq (n : ℕ) :
    (quarticScoreTracer n : EuclideanSpace ℝ (Fin d) → _ → Bool)
      = quarticTracerOfMean (meanScoreTracer n) := by
  funext θ z
  simp [quarticScoreTracer, quarticTracerOfMean, meanScoreTracer, quarticInverseMap,
    real_inner_smul_left]

/-- The quartic score at `T_4(t)` is the centered score at `t`: `‖T_4 t‖² ⟪T_4 t, z⟫ = ⟪t, z⟫`. -/
theorem quarticScore_quarticReleaseMap (t z : EuclideanSpace ℝ (Fin d)) :
    ‖quarticReleaseMap t‖ ^ 2 * ⟪quarticReleaseMap t, z⟫_ℝ = ⟪t, z⟫_ℝ := by
  have h := congrArg (fun v => ⟪v, z⟫_ℝ) (quarticInverseMap_quarticReleaseMap t)
  simpa [quarticInverseMap, real_inner_smul_left] using h

/-- The mean score tracer is jointly measurable. -/
theorem measurable_meanScoreTracer (n : ℕ) :
    Measurable fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      meanScoreTracer n q.1 q.2 := by
  refine measurable_to_bool ?_
  have h : (fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      meanScoreTracer n q.1 q.2) ⁻¹' {true} = {q | 1 / (2 * (n : ℝ)) ≤ ⟪q.1, q.2⟫_ℝ} := by
    ext q
    simp [meanScoreTracer]
  rw [h]
  exact measurableSet_le measurable_const
    (Continuous.measurable2 continuous_inner measurable_fst measurable_snd)

/-- The quartic score tracer is jointly measurable. -/
theorem measurable_quarticScoreTracer (n : ℕ) :
    Measurable fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      quarticScoreTracer n q.1 q.2 := by
  rw [quarticScoreTracer_eq]
  exact measurable_quarticTracerOfMean (measurable_meanScoreTracer n)

end ScoreTracers

section Model

variable {d n : ℕ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]

/-- The training points `Z_{U_i, i}` of the model of Proposition H.5. -/
abbrev boundaryTraining (d n : ℕ) : Fin n → BoundarySpace d n → EuclideanSpace ℝ (Fin d) :=
  fun i => trainingPoint superPoint superBits i

/-- The law of the mean learner output is the law of the training mean under `D^n`. -/
theorem boundary_meanLearner_law :
    (boundaryMeasure n D).map (superLearner meanLearnerMap)
      = (Measure.pi fun _ : Fin n => D).map trainingAverage := by
  have h : (superLearner meanLearnerMap : BoundarySpace d n → EuclideanSpace ℝ (Fin d))
      = trainingAverage ∘ fun ω i => trainingPoint superPoint superBits i ω := rfl
  rw [h, ← Measure.map_map measurable_trainingAverage measurable_superTraining, boundaryMeasure,
    trainingSet_law]

/-- **The ghost is a fresh point.** In the model of Proposition H.5 the acceptance probability of
every ghost `Z_{1 − U_i, i}` by a measurable tracer is the fresh-point positive probability. -/
theorem boundary_ghost_accept_eq {T : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d) → Bool}
    (hT : Measurable fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) => T q.1 q.2)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun p : (Fin n → EuclideanSpace ℝ (Fin d)) × Unit => A p.1 p.2) (i : Fin n) :
    (boundaryMeasure n D).real {ω | T (superLearner A ω) (ghostPoint superPoint superBits i ω)
      = true} = freshAcceptance (boundaryMeasure n D) (superLearner A) D T :=
  measureReal_accept_eq_freshAcceptance _ (measurable_superLearner hA)
    (measurable_ghostPoint (fun b j => measurable_superPoint b j) measurable_superBits i) hT
    (indepFun_superLearner_ghostPoint D _ _ hA i) (ghostPoint_law D _ _ i)

/-- **Tracing bounds for the mean learner at `D_0`.** With `n ≥ 1` and `d ≥ 1`, the centered score
tracer with threshold `1/(2n)` has fresh-point positive probability at most
`e^(−d/(32n)) + e^(−4d/5)` and expected training recall at least
`n (1 − e^(−d/(32n)) − e^(−4d/5))`. -/
theorem boundary_mean_tracer_bounds (hD : IsSignProductLaw d 0 D) (hn : 0 < n) (hd : 0 < d) :
    freshAcceptance (boundaryMeasure n D) (superLearner meanLearnerMap) D (meanScoreTracer n)
        ≤ Real.exp (-(d / (32 * n))) + Real.exp (-(4 * d / 5)) ∧
      (n : ℝ) * (1 - (Real.exp (-(d / (32 * n))) + Real.exp (-(4 * d / 5))))
        ≤ trainingRecall (boundaryMeasure n D) (superLearner meanLearnerMap) (boundaryTraining d n)
          (meanScoreTracer n) := by
  set e := Real.exp (-(d / (32 * n))) + Real.exp (-(4 * d / 5)) with hedef
  have he : ENNReal.ofReal (Real.exp (-(d / (32 * n)))) + ENNReal.ofReal (Real.exp (-(4 * d / 5)))
      = ENNReal.ofReal e :=
    (ENNReal.ofReal_add (Real.exp_pos _).le (Real.exp_pos _).le).symm
  refine ⟨?_, ?_⟩
  · unfold freshAcceptance
    rw [boundary_meanLearner_law]
    have hset : {q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) |
        meanScoreTracer n q.1 q.2 = true} = {q | 1 / (2 * (n : ℝ)) ≤ ⟪q.1, q.2⟫_ℝ} := by
      ext q
      simp [meanScoreTracer]
    rw [hset, measureReal_def]
    exact ENNReal.toReal_le_of_le_ofReal (by positivity)
      ((hD.fresh_score_ge_le hn).trans (le_of_eq he))
  · unfold trainingRecall
    have hterm : ∀ i : Fin n, 1 - e ≤ (boundaryMeasure n D).real
        {ω | meanScoreTracer n (superLearner meanLearnerMap ω) (boundaryTraining d n i ω)
          = true} := by
      intro i
      set S : Set (Fin n → EuclideanSpace ℝ (Fin d)) :=
        {x | 1 / (2 * (n : ℝ)) ≤ ⟪trainingAverage x, x i⟫_ℝ} with hSdef
      have hSm : MeasurableSet S :=
        measurableSet_le measurable_const (Continuous.measurable2 continuous_inner
          measurable_trainingAverage (measurable_pi_apply i))
      have hpre : {ω : BoundarySpace d n |
          meanScoreTracer n (superLearner meanLearnerMap ω) (boundaryTraining d n i ω) = true}
          = (fun ω i => trainingPoint superPoint superBits i ω) ⁻¹' S := by
        ext ω
        simp [meanScoreTracer, hSdef, superLearner, meanLearnerMap, boundaryTraining]
      have hlaw : (boundaryMeasure n D).real
          ((fun ω i => trainingPoint superPoint superBits i ω) ⁻¹' S)
          = (Measure.pi fun _ : Fin n => D).real S := by
        rw [measureReal_def, measureReal_def, ← Measure.map_apply measurable_superTraining hSm,
          boundaryMeasure, trainingSet_law]
      rw [hpre, hlaw]
      have hcompl : Sᶜ = {x | ⟪trainingAverage x, x i⟫_ℝ < 1 / (2 * (n : ℝ))} := by
        ext x
        simp [hSdef, not_le]
      have hbad : (Measure.pi fun _ : Fin n => D).real Sᶜ ≤ e := by
        rw [hcompl, measureReal_def]
        exact ENNReal.toReal_le_of_le_ofReal (by positivity)
          ((hD.training_score_lt_le hn hd i).trans (le_of_eq he))
      rw [probReal_compl_eq_one_sub hSm] at hbad
      linarith
    calc (n : ℝ) * (1 - e) = ∑ _i : Fin n, (1 - e) := by
          rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
      _ ≤ _ := Finset.sum_le_sum fun i _ => hterm i

/-- `e^(−d/(32n)) + e^(−4d/5) ≤ ξ` when `n ≥ 1`, `0 < ξ < 1` and `d ≥ 32 n ln(2/ξ)`. -/
theorem boundary_tracing_exponent_le (hn : 0 < n) {ξ : ℝ} (hξ0 : 0 < ξ)
    (hd : 32 * n * Real.log (2 / ξ) ≤ d) :
    Real.exp (-(d / (32 * n))) + Real.exp (-(4 * d / 5)) ≤ ξ := by
  have hn' : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hd0 : (0 : ℝ) ≤ d := Nat.cast_nonneg d
  have h1 : Real.exp (-(d / (32 * n))) ≤ ξ / 2 := by
    have hlog : Real.log (2 / ξ) ≤ d / (32 * n) := by
      rw [le_div_iff₀ (by positivity)]
      linarith
    calc Real.exp (-(d / (32 * n))) ≤ Real.exp (-Real.log (2 / ξ)) :=
          Real.exp_le_exp.2 (neg_le_neg hlog)
      _ = ξ / 2 := by
          rw [Real.exp_neg, Real.exp_log (by positivity)]
          field_simp
  have h2 : Real.exp (-(4 * d / 5)) ≤ Real.exp (-(d / (32 * n))) := by
    refine Real.exp_le_exp.2 (neg_le_neg ?_)
    rw [div_le_iff₀ (by positivity)]
    nlinarith
  linarith

/-- **Tracing at `D_0` (Appendix H.5).** At the zero-mean sign law, for `n ≥ 1`, `0 < ξ < 1`
and `d ≥ 32 n ln(2/ξ)`, the mean learner is `(ξ, n (1 − ξ))`-traceable by the centered score
`⟪θ, z⟫` with threshold `1/(2n)` and the quartic learner by `‖θ‖² ⟪θ, z⟫` with the same threshold;
the two tracers take identical decisions on the two learners. -/
theorem boundary_tracing (hD : IsSignProductLaw d 0 D) (hn : 0 < n) {ξ : ℝ} (hξ0 : 0 < ξ)
    (hξ1 : ξ < 1) (hd : 32 * n * Real.log (2 / ξ) ≤ d) :
    IsTraceableBy (boundaryMeasure n D) (superLearner meanLearnerMap) D (boundaryTraining d n)
        (meanScoreTracer n) ξ (n * (1 - ξ)) ∧
      IsTraceableBy (boundaryMeasure n D) (superLearner quarticLearnerMap) D (boundaryTraining d n)
        (quarticScoreTracer n) ξ (n * (1 - ξ)) ∧
      ∀ (ω : BoundarySpace d n) (z : EuclideanSpace ℝ (Fin d)),
        quarticScoreTracer n (superLearner quarticLearnerMap ω) z
          = meanScoreTracer n (superLearner meanLearnerMap ω) z := by
  have hlog : 0 < Real.log (2 / ξ) := Real.log_pos (by rw [lt_div_iff₀ hξ0]; linarith)
  have hdpos : 0 < d := by
    have : (0 : ℝ) < d := lt_of_lt_of_le (by positivity) hd
    exact_mod_cast this
  have hexp := boundary_tracing_exponent_le hn hξ0 hd
  obtain ⟨hfresh, hrecall⟩ := boundary_mean_tracer_bounds hD hn hdpos
  have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  have hmean : IsTraceableBy (boundaryMeasure n D) (superLearner meanLearnerMap) D
      (boundaryTraining d n) (meanScoreTracer n) ξ (n * (1 - ξ)) :=
    ⟨hfresh.trans hexp, le_trans (by nlinarith) hrecall⟩
  have hθ : Measurable (superLearner meanLearnerMap : BoundarySpace d n → _) :=
    measurable_superLearner measurable_meanLearnerMap
  refine ⟨hmean, ?_, fun ω z => ?_⟩
  · have h := (isTraceableBy_quarticTracerOfMean_iff (boundaryMeasure n D) hθ D
      (boundaryTraining d n) (measurable_meanScoreTracer n) ξ (n * (1 - ξ))).2 hmean
    rw [← quarticScoreTracer_eq] at h
    exact h
  · rw [quarticScoreTracer_eq]
    exact quarticTracerOfMean_decision _ (superLearner meanLearnerMap) ω z

end Model

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BoundaryTracingAssembly.lean <==
import LossOnlyTraceability.BoundaryTracingSign
import LossOnlyTraceability.BoundaryTracingSignLaw

/-! **Proposition H.5 (i)-(ii)**, assembled. (i) Accuracy and properness of the mean learner
`θ̂^(2) = Z̄` and the quartic learner `θ̂^(4) = T_4(Z̄)` on every law on the unit ball. (ii) The map
`Φ = T_4` is a bijection of the unit ball (indeed of the whole space) with inverse `η ↦ ‖η‖² η`;
tracers correspond with identical decisions; the conditional, per-coordinate and unconditional
model informations coincide for the two learners, the unconditional one vanishes; on every law on
the unit ball the two noiseless release informations equal the model information; at `D_0` with
`d ≥ 32 n` all of them are at least `n (1 − e^(−225 n/32))` bits; both learners are
`(ξ, n (1 − ξ))`-traceable when `d ≥ 32 n ln(2/ξ)`, and for `ξ < 1/4` Lemma H.2 gives
`Ii ≥ n J(1 − 4ξ)` for both noiseless releases (in Appendix H.5 these two tracing statements
follow the proof of Proposition H.5; here they are grouped with (ii)). The explicit law
`signProductLaw d 0` is a zero-mean sign product law. The sample-optimality remark of (i) (Proposition 4) is not part of this
statement. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

universe u

/-- **Proposition H.5 (i)-(ii).** For `n ≥ 1`: (i) for every law on the closed unit ball and
pairwise independent draws with that law, both learners are proper almost surely, the mean learner
has expected `f_2` excess risk at most `1/(2n)` and the quartic learner expected `f_4` excess risk at
most `c_{4/3} n^(−2/3)`, `c_{4/3} = 3 · 2^(2/3)/4 < 1.2`; (ii) `Φ` is a bijection of the unit ball
with inverse `η ↦ ‖η‖² η`; every measurable tracer for one learner has a measurable tracer for the
other with identical decisions; for every law the model informations `I(θ̂; U | Z̃)`,
`I(θ̂; U_i | Z̃)` and `I(θ̂; U)` coincide for the two learners and `I(θ̂; U) = 0`; for every law on the
unit ball `I(X^{f_2}; U | Z̃) = I(X^{f_4}; U | Z̃) = I(θ̂^(2); U | Z̃) = I(θ̂^(4); U | Z̃)`; at every zero-mean sign
product law `D_0` with `d ≥ 32 n` the model and noiseless release informations are at least
`n (1 − e^(−225 n/32))` bits; for `0 < ξ < 1` and `d ≥ 32 n ln(2/ξ)` both learners are
`(ξ, n (1 − ξ))`-traceable by `⟪θ, z⟫` and `‖θ‖² ⟪θ, z⟫` with threshold `1/(2n)`, and for `ξ < 1/4`
both noiseless releases have `Ii ≥ n J(1 − 4ξ)`; the explicit law `signProductLaw d 0` is a
zero-mean sign product law. Conditional informations are chain-rule quantities in bits. -/
theorem boundary_bijection_proposition {d n : ℕ} (hn : 0 < n) :
    (∀ {Ω : Type u} [MeasurableSpace Ω] (P : Measure Ω) [IsProbabilityMeasure P]
        (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]
        (_ : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
        (_ : ∀ i, Measurable (Z i)) (_ : ∀ i, P.map (Z i) = D)
        (_ : Pairwise fun i j => IndepFun (Z i) (Z j) P),
        (∀ᵐ ω ∂P, ‖trainingAverage (fun i => Z i ω)‖ ≤ 1 ∧
          ‖quarticReleaseMap (trainingAverage fun i => Z i ω)‖ ≤ 1) ∧
        ∫ ω, (powerLinearRisk 2 D (trainingAverage fun i => Z i ω)
          - sInf (powerLinearRisk 2 D '' Metric.closedBall 0 1)) ∂P ≤ 1 / (2 * n) ∧
        ∫ ω, (powerLinearRisk 4 D (quarticReleaseMap (trainingAverage fun i => Z i ω))
          - sInf (powerLinearRisk 4 D '' Metric.closedBall 0 1)) ∂P
          ≤ 3 * (2 : ℝ) ^ (2 / 3 : ℝ) / 4 * (n : ℝ) ^ (-(2 / 3 : ℝ)) ∧
        3 * (2 : ℝ) ^ (2 / 3 : ℝ) / 4 < 6 / 5) ∧
    Set.BijOn (quarticReleaseMap : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d))
      (Metric.closedBall 0 1) (Metric.closedBall 0 1) ∧
    (∀ θ : EuclideanSpace ℝ (Fin d), quarticInverseMap (quarticReleaseMap θ) = θ) ∧
    (∀ η : EuclideanSpace ℝ (Fin d), quarticReleaseMap (quarticInverseMap η) = η) ∧
    (∀ T : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d) → Bool,
      (Measurable fun p : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) => T p.1 p.2) →
      (∃ T' : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d) → Bool,
          (Measurable fun p : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) => T' p.1 p.2) ∧
          ∀ (ω : BoundarySpace d n) (z : EuclideanSpace ℝ (Fin d)),
            T' (superLearner quarticLearnerMap ω) z = T (superLearner meanLearnerMap ω) z) ∧
        ∃ T' : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d) → Bool,
          (Measurable fun p : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) => T' p.1 p.2) ∧
          ∀ (ω : BoundarySpace d n) (z : EuclideanSpace ℝ (Fin d)),
            T' (superLearner meanLearnerMap ω) z = T (superLearner quarticLearnerMap ω) z) ∧
    (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
      condMutualInfo (boundaryMeasure n D) superBits (superLearner quarticLearnerMap) superData
          = condMutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap)
            superData ∧
        (∀ i : Fin n, condMutualInfo (boundaryMeasure n D) (fun ω => superBits ω i)
            (superLearner quarticLearnerMap) superData
          = condMutualInfo (boundaryMeasure n D) (fun ω => superBits ω i)
            (superLearner meanLearnerMap) superData) ∧
        mutualInfo (boundaryMeasure n D) superBits (superLearner quarticLearnerMap)
          = mutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap) ∧
        mutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap) = 0 ∧
        mutualInfo (boundaryMeasure n D) superBits (superLearner quarticLearnerMap) = 0) ∧
    (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
      (∀ᵐ z ∂D, ‖z‖ ≤ 1) →
      condMutualInfo (boundaryMeasure n D) superBits meanPairRelease superData
          = condMutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap)
            superData ∧
        condMutualInfo (boundaryMeasure n D) superBits quarticPairRelease superData
          = condMutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap)
            superData ∧
        condMutualInfo (boundaryMeasure n D) superBits (superLearner quarticLearnerMap) superData
          = condMutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap)
            superData) ∧
    (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
      IsSignProductLaw d 0 D → 32 * n ≤ d →
      (n : ℝ) * (1 - Real.exp (-(225 * n / 32)))
          ≤ condMutualInfo (boundaryMeasure n D) superBits (superLearner meanLearnerMap)
            superData ∧
        (n : ℝ) * (1 - Real.exp (-(225 * n / 32)))
          ≤ condMutualInfo (boundaryMeasure n D) superBits (superLearner quarticLearnerMap)
            superData ∧
        (n : ℝ) * (1 - Real.exp (-(225 * n / 32)))
          ≤ condMutualInfo (boundaryMeasure n D) superBits meanPairRelease superData ∧
        (n : ℝ) * (1 - Real.exp (-(225 * n / 32)))
          ≤ condMutualInfo (boundaryMeasure n D) superBits quarticPairRelease superData) ∧
    (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
      IsSignProductLaw d 0 D → ∀ ξ : ℝ, 0 < ξ → ξ < 1 → 32 * n * Real.log (2 / ξ) ≤ d →
      IsTraceableBy (boundaryMeasure n D) (superLearner meanLearnerMap) D
          (boundaryTraining d n) (meanScoreTracer n) ξ (n * (1 - ξ)) ∧
        IsTraceableBy (boundaryMeasure n D) (superLearner quarticLearnerMap) D
          (boundaryTraining d n) (quarticScoreTracer n) ξ (n * (1 - ξ)) ∧
        ∀ (ω : BoundarySpace d n) (z : EuclideanSpace ℝ (Fin d)),
          quarticScoreTracer n (superLearner quarticLearnerMap ω) z
            = meanScoreTracer n (superLearner meanLearnerMap ω) z) ∧
    (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
      IsSignProductLaw d 0 D → ∀ ξ : ℝ, 0 < ξ → ξ < 1 / 4 → 32 * n * Real.log (2 / ξ) ≤ d →
      (n : ℝ) * fanoJ (1 - 4 * ξ) ≤ releaseInfoI (boundaryMeasure n D) meanPairRelease superBits ∧
        (n : ℝ) * fanoJ (1 - 4 * ξ)
          ≤ releaseInfoI (boundaryMeasure n D) quarticPairRelease superBits) ∧
    (IsProbabilityMeasure (signProductLaw d 0) ∧ IsSignProductLaw d 0 (signProductLaw d 0)) := by
  have hp0 : ∀ k : Fin d, (0 : Fin d → ℝ) k ∈ Set.Icc (-1 : ℝ) 1 := fun k => by simp
  refine ⟨fun P _ D _ hD Z hZm hlaw hindep =>
      boundary_learners_accurate P hn hD Z hZm hlaw hindep,
    quarticReleaseMap_bijOn_closedBall, quarticInverseMap_quarticReleaseMap,
    quarticReleaseMap_quarticInverseMap, fun T hT => boundary_tracer_correspondence T hT,
    fun D _ => ?_, fun D _ hD => boundary_release_information_eq hD,
    fun D _ hD hnd => boundary_information_lower_bound hD hnd,
    fun D _ hD ξ hξ0 hξ1 hd => boundary_tracing hD hn hξ0 hξ1 hd,
    fun D _ hD ξ hξ0 hξ hd => boundary_sign_transfer hD hn hξ0 hξ hd,
    isProbabilityMeasure_signProductLaw hp0, isSignProductLaw_signProductLaw hp0⟩
  obtain ⟨h1, h2, h3⟩ := boundary_model_information_eq (n := n) D
  exact ⟨h1, h2, h3,
    (mutualInfo_superBits_superLearner_eq_zero D _ _ measurable_meanLearnerMap).1,
    (mutualInfo_superBits_superLearner_eq_zero D _ _ measurable_quarticLearnerMap).1⟩

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BoundaryTracingSign.lean <==
import LossOnlyTraceability.BoundaryTracing

/-! The application of Lemma H.2 to the two learners of Proposition H.5. The affine members have
the link `φ(t) = −t`, so the noiseless loss-difference release coordinate
`φ⟪θ̂, Z_{1,i}⟫ − φ⟪θ̂, Z_{0,i}⟫` is the pair-difference release `−⟪Z_{1,i} − Z_{0,i}, θ̂⟫`. The mean
tracer is of the score form of Lemma H.2 with `χ(t; θ) = t`,
and the quartic tracer with `χ(t; θ) = ‖θ‖² t` for `θ ≠ 0` and `χ(t; 0) = t`, which is strictly
increasing in `t` and changes no decision at the positive threshold `1/(2n)`. The parameter map of
Lemma H.2 must be bounded by `1` everywhere, so it is taken as the identity on the closed unit ball and
`0` outside; both learners lie in the ball almost surely, so nothing changes almost surely. At `D_0`
with `0 < ξ < 1/4` and `d ≥ 32 n ln(2/ξ)`, the tracing clause gives `m = n (1 − ξ)`, and Lemma H.2
yields `∑_i I(X_i; U_i) ≥ n J(1 − 4ξ)` bits for both noiseless releases. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Congr

variable {Ω α β : Type*} [MeasurableSpace Ω] [MeasurableSpace α] [MeasurableSpace β]

/-- Mutual information in bits only depends on the almost-sure class of its first argument. -/
theorem mutualInfo_congr_ae_left (P : Measure Ω) {X X' : Ω → α} {Y : Ω → β}
    (h : X =ᵐ[P] X') : mutualInfo P X Y = mutualInfo P X' Y := by
  have hpair : (fun ω => (X ω, Y ω)) =ᵐ[P] fun ω => (X' ω, Y ω) := by
    filter_upwards [h] with ω hω
    rw [hω]
  simp only [mutualInfo, mutualInfoNats, jointLaw, productLaw, Measure.map_congr hpair,
    Measure.map_congr h]

end Congr

section Model

variable {d n : ℕ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]

/-- The parameter map of Lemma H.2 for the affine members: the identity on the closed unit ball and
`0` outside. -/
def ballParameter (θ : EuclideanSpace ℝ (Fin d)) : EuclideanSpace ℝ (Fin d) :=
  if ‖θ‖ ≤ 1 then θ else 0

/-- The parameter map is bounded by `1`. -/
theorem norm_ballParameter_le_one (θ : EuclideanSpace ℝ (Fin d)) : ‖ballParameter θ‖ ≤ 1 := by
  unfold ballParameter
  split_ifs with h
  · exact h
  · simp

/-- The parameter map is measurable. -/
theorem measurable_ballParameter :
    Measurable (ballParameter : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d)) :=
  Measurable.ite (measurableSet_le measurable_norm measurable_const) measurable_id measurable_const

/-- The score parametrization of the mean tracer, `χ(t; θ) = t`. -/
def meanScoreLink (t : ℝ) (_θ : EuclideanSpace ℝ (Fin d)) : ℝ := t

/-- The score parametrization of the quartic tracer, `χ(t; θ) = ‖θ‖² t` for `θ ≠ 0`, `χ(t; 0) = t`. -/
def quarticScoreLink (t : ℝ) (θ : EuclideanSpace ℝ (Fin d)) : ℝ :=
  if θ = 0 then t else ‖θ‖ ^ 2 * t

/-- `χ(·; θ) = ‖θ‖² ·` (or the identity at `0`) is strictly increasing. -/
theorem quarticScoreLink_strictMono (θ : EuclideanSpace ℝ (Fin d)) :
    StrictMono fun t => quarticScoreLink t θ := by
  intro a b hab
  unfold quarticScoreLink
  split_ifs with h
  · exact hab
  · have : 0 < ‖θ‖ ^ 2 := by
      have := norm_pos_iff.2 h
      positivity
    exact mul_lt_mul_of_pos_left hab this

/-- The quartic score parametrization is jointly measurable. -/
theorem measurable_quarticScoreLink :
    Measurable fun p : ℝ × EuclideanSpace ℝ (Fin d) => quarticScoreLink p.1 p.2 := by
  unfold quarticScoreLink
  exact Measurable.ite (measurableSet_eq_fun measurable_snd measurable_const) measurable_fst
    ((measurable_norm.comp measurable_snd).pow_const 2 |>.mul measurable_fst)

/-- On the closed unit ball the mean tracer is the score tracer of Lemma H.2. -/
theorem scoreTracer_meanScoreLink {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1)
    (z : EuclideanSpace ℝ (Fin d)) :
    scoreTracer meanScoreLink (1 / (2 * (n : ℝ))) ballParameter θ z = meanScoreTracer n θ z := by
  simp [scoreTracer, meanScoreLink, ballParameter, hθ, meanScoreTracer]

/-- On the closed unit ball the quartic tracer is the score tracer of Lemma H.2; the decision at
`θ = 0` is the same because the threshold is positive. -/
theorem scoreTracer_quarticScoreLink {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1)
    (z : EuclideanSpace ℝ (Fin d)) :
    scoreTracer quarticScoreLink (1 / (2 * (n : ℝ))) ballParameter θ z
      = quarticScoreTracer n θ z := by
  by_cases h0 : θ = 0
  · simp [scoreTracer, quarticScoreLink, ballParameter, quarticScoreTracer, h0]
  · simp [scoreTracer, quarticScoreLink, ballParameter, hθ, quarticScoreTracer, h0]

/-- With the link `φ(t) = −t` and a model in the unit ball, the loss-difference release coordinate
is the pair-difference release coordinate. -/
theorem nativeRelease_neg_eq {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1)
    (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) (i : Fin n) :
    -⟪ballParameter θ, z (true, i)⟫_ℝ - -⟪ballParameter θ, z (false, i)⟫_ℝ
      = pairDifferenceRelease θ z i := by
  simp only [ballParameter, hθ, if_true, pairDifferenceRelease, real_inner_comm θ]
  rw [inner_sub_right]
  ring

/-- Recall in the integral form of Lemma H.2 is the training recall. -/
theorem integral_sum_accept_eq_trainingRecall {Ω Θ E : Type*} [MeasurableSpace Ω]
    [MeasurableSpace Θ] [MeasurableSpace E] (P : Measure Ω) [IsFiniteMeasure P] {θhat : Ω → Θ}
    {Z : Fin n → Ω → E} {T : Θ → E → Bool} (hT : ∀ i, Measurable fun ω => T (θhat ω) (Z i ω)) :
    ∫ ω, ∑ i : Fin n, (if T (θhat ω) (Z i ω) then (1 : ℝ) else 0) ∂P
      = trainingRecall P θhat Z T := by
  rw [integral_finsetSum _ fun i _ => integrable_boolIndicator (hT i)]
  exact Finset.sum_congr rfl fun i _ => integral_boolIndicator (hT i)

/-- **Lemma H.2 for the two learners at `D_0`.** For `n ≥ 1`, `0 < ξ < 1/4` and
`d ≥ 32 n ln(2/ξ)`, the individual information of both noiseless releases satisfies
`Ii(X^{f_2}) ≥ n J(1 − 4ξ)` and `Ii(X^{f_4}) ≥ n J(1 − 4ξ)` in bits. -/
theorem boundary_sign_transfer (hD : IsSignProductLaw d 0 D) (hn : 0 < n) {ξ : ℝ} (hξ0 : 0 < ξ)
    (hξ : ξ < 1 / 4) (hd : 32 * n * Real.log (2 / ξ) ≤ d) :
    (n : ℝ) * fanoJ (1 - 4 * ξ) ≤ releaseInfoI (boundaryMeasure n D) meanPairRelease superBits ∧
      (n : ℝ) * fanoJ (1 - 4 * ξ)
        ≤ releaseInfoI (boundaryMeasure n D) quarticPairRelease superBits := by
  set P := boundaryMeasure n D
  obtain ⟨hmean, hquartic, -⟩ := boundary_tracing hD hn hξ0 (by linarith) hd
  have hball := hD.ae_norm_le_one
  have hnorm := boundary_superData_norm_le_one (n := n) hball
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hmn : (n : ℝ) * (1 - ξ) / n - ξ = 1 - 2 * ξ := by field_simp; ring
  have hJ : 2 * ((n : ℝ) * (1 - ξ) / n - ξ) - 1 = 1 - 4 * ξ := by rw [hmn]; ring
  have hhalf : 1 / 2 < (n : ℝ) * (1 - ξ) / n - ξ := by rw [hmn]; linarith
  have hφ : StrictAntiOn (fun t : ℝ => -t) (Set.Icc (-1 : ℝ) 1) :=
    fun a _ b _ hab => neg_lt_neg hab
  have hφm : Measurable fun t : ℝ => -t := measurable_neg
  set i0 : Fin n := ⟨0, hn⟩
  set W := ghostPoint superPoint superBits i0
  have hWm : Measurable (W : BoundarySpace d n → _) :=
    measurable_ghostPoint (fun b j => measurable_superPoint b j) measurable_superBits i0
  have hWlaw : P.map W = D := ghostPoint_law D _ _ i0
  -- the releases as loss-difference releases
  have hrel : ∀ (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d)),
      (∀ᵐ ω ∂P, ‖superLearner A ω‖ ≤ 1) → ∀ i : Fin n,
      nativeRelease (fun t => -t) ballParameter (superLearner A) superPoint i
        =ᵐ[P] fun ω => pairDifferenceRelease (superLearner A ω) (superData ω) i := by
    intro A hA i
    filter_upwards [hA] with ω hω
    exact nativeRelease_neg_eq hω (superData ω) i
  have hmeanball : ∀ᵐ ω ∂P, ‖superLearner meanLearnerMap ω‖ ≤ 1 := by
    filter_upwards [hnorm] with ω hω
    exact norm_trainingAverage_le_one fun i => hω _
  have hquarticball : ∀ᵐ ω ∂P, ‖superLearner quarticLearnerMap ω‖ ≤ 1 := by
    filter_upwards [hnorm] with ω hω
    exact norm_quarticReleaseMap_le_one (norm_trainingAverage_le_one fun i => hω _)
  have hθ2 : Measurable (superLearner meanLearnerMap : BoundarySpace d n → _) :=
    measurable_superLearner measurable_meanLearnerMap
  have hθ4 : Measurable (superLearner quarticLearnerMap : BoundarySpace d n → _) :=
    measurable_superLearner measurable_quarticLearnerMap
  have htrain : ∀ i, Measurable (boundaryTraining d n i) := fun i =>
    measurable_trainingPoint (fun b j => measurable_superPoint b j) measurable_superBits i
  refine ⟨?_, ?_⟩
  · -- the mean learner
    have hfresh : P.real {ω | scoreTracer meanScoreLink (1 / (2 * (n : ℝ))) ballParameter
        (superLearner meanLearnerMap ω) (W ω) = true} ≤ ξ := by
      have hcongr : {ω | scoreTracer meanScoreLink (1 / (2 * (n : ℝ))) ballParameter
          (superLearner meanLearnerMap ω) (W ω) = true}
          =ᵐ[P] {ω | meanScoreTracer n (superLearner meanLearnerMap ω) (W ω) = true} := by
        filter_upwards [hmeanball] with ω hω
        change (scoreTracer meanScoreLink (1 / (2 * (n : ℝ))) ballParameter
          (superLearner meanLearnerMap ω) (W ω) = true)
          = (meanScoreTracer n (superLearner meanLearnerMap ω) (W ω) = true)
        rw [scoreTracer_meanScoreLink hω]
      rw [measureReal_congr hcongr, boundary_ghost_accept_eq (measurable_meanScoreTracer n)
        measurable_meanLearnerMap i0]
      exact hmean.1
    have hrecall : (n : ℝ) * (1 - ξ) ≤ ∫ ω, ∑ i : Fin n,
        (if scoreTracer meanScoreLink (1 / (2 * (n : ℝ))) ballParameter
          (superLearner meanLearnerMap ω) (trainingPoint superPoint superBits i ω)
          then (1 : ℝ) else 0) ∂P := by
      have hcongr : (fun ω => ∑ i : Fin n,
          (if scoreTracer meanScoreLink (1 / (2 * (n : ℝ))) ballParameter
            (superLearner meanLearnerMap ω) (trainingPoint superPoint superBits i ω)
            then (1 : ℝ) else 0))
          =ᵐ[P] fun ω => ∑ i : Fin n,
          (if meanScoreTracer n (superLearner meanLearnerMap ω) (boundaryTraining d n i ω)
            then (1 : ℝ) else 0) := by
        filter_upwards [hmeanball] with ω hω
        simp only [scoreTracer_meanScoreLink hω]
      rw [integral_congr_ae hcongr, integral_sum_accept_eq_trainingRecall P
        (θhat := superLearner meanLearnerMap) (Z := boundaryTraining d n) (T := meanScoreTracer n)
        fun i =>
        (measurable_meanScoreTracer n).comp (hθ2.prodMk (htrain i))]
      exact hmean.2
    have h := zero_noise_information_transfer_supersample (lam := 1 / (2 * (n : ℝ))) D
      (Measure.dirac ()) (Measure.pi fun _ : Fin n => gaussianReal 0 1) hn hφ
      (fun θ => (strictMono_id).strictMonoOn _) norm_ballParameter_le_one hball hφm
      measurable_fst measurable_ballParameter measurable_meanLearnerMap hWm
      (indepFun_superLearner_ghostPoint D _ _ measurable_meanLearnerMap i0) hWlaw hfresh
      hrecall hhalf
    rw [hJ] at h
    refine h.trans (le_of_eq ?_)
    unfold releaseInfoI
    exact Finset.sum_congr rfl fun i _ =>
      mutualInfo_congr_ae_left P (hrel meanLearnerMap hmeanball i)
  · -- the quartic learner
    have hfresh : P.real {ω | scoreTracer quarticScoreLink (1 / (2 * (n : ℝ))) ballParameter
        (superLearner quarticLearnerMap ω) (W ω) = true} ≤ ξ := by
      have hcongr : {ω | scoreTracer quarticScoreLink (1 / (2 * (n : ℝ))) ballParameter
          (superLearner quarticLearnerMap ω) (W ω) = true}
          =ᵐ[P] {ω | quarticScoreTracer n (superLearner quarticLearnerMap ω) (W ω) = true} := by
        filter_upwards [hquarticball] with ω hω
        change (scoreTracer quarticScoreLink (1 / (2 * (n : ℝ))) ballParameter
          (superLearner quarticLearnerMap ω) (W ω) = true)
          = (quarticScoreTracer n (superLearner quarticLearnerMap ω) (W ω) = true)
        rw [scoreTracer_quarticScoreLink hω]
      rw [measureReal_congr hcongr, boundary_ghost_accept_eq (measurable_quarticScoreTracer n)
        measurable_quarticLearnerMap i0]
      exact hquartic.1
    have hrecall : (n : ℝ) * (1 - ξ) ≤ ∫ ω, ∑ i : Fin n,
        (if scoreTracer quarticScoreLink (1 / (2 * (n : ℝ))) ballParameter
          (superLearner quarticLearnerMap ω) (trainingPoint superPoint superBits i ω)
          then (1 : ℝ) else 0) ∂P := by
      have hcongr : (fun ω => ∑ i : Fin n,
          (if scoreTracer quarticScoreLink (1 / (2 * (n : ℝ))) ballParameter
            (superLearner quarticLearnerMap ω) (trainingPoint superPoint superBits i ω)
            then (1 : ℝ) else 0))
          =ᵐ[P] fun ω => ∑ i : Fin n,
          (if quarticScoreTracer n (superLearner quarticLearnerMap ω) (boundaryTraining d n i ω)
            then (1 : ℝ) else 0) := by
        filter_upwards [hquarticball] with ω hω
        simp only [scoreTracer_quarticScoreLink hω]
      have hTm : ∀ i, Measurable fun ω =>
          quarticScoreTracer n (superLearner quarticLearnerMap ω) (boundaryTraining d n i ω) :=
        fun i => (measurable_quarticScoreTracer n).comp
          (f := fun ω => (superLearner quarticLearnerMap ω, boundaryTraining d n i ω))
          (hθ4.prodMk (htrain i))
      rw [integral_congr_ae hcongr, integral_sum_accept_eq_trainingRecall P hTm]
      exact hquartic.2
    have h : (n : ℝ) * fanoJ (2 * ((n : ℝ) * (1 - ξ) / n - ξ) - 1)
        ≤ ∑ i : Fin n, mutualInfo P (nativeRelease (fun t => -t) ballParameter
          (superLearner quarticLearnerMap) superPoint i) (fun ω => superBits ω i) :=
      zero_noise_information_transfer_supersample (lam := 1 / (2 * (n : ℝ))) D
      (Measure.dirac ()) (Measure.pi fun _ : Fin n => gaussianReal 0 1) hn hφ
      (fun θ => (quarticScoreLink_strictMono θ).strictMonoOn _) norm_ballParameter_le_one hball
      hφm measurable_quarticScoreLink measurable_ballParameter measurable_quarticLearnerMap hWm
      (indepFun_superLearner_ghostPoint D _ _ measurable_quarticLearnerMap i0) hWlaw hfresh
      hrecall hhalf
    have hsum : ∑ i : Fin n, mutualInfo P (nativeRelease (fun t => -t) ballParameter
          (superLearner quarticLearnerMap) superPoint i) (fun ω => superBits ω i)
        = releaseInfoI P quarticPairRelease superBits :=
      Finset.sum_congr rfl fun i _ =>
        mutualInfo_congr_ae_left P (hrel quarticLearnerMap hquarticball i)
    calc (n : ℝ) * fanoJ (1 - 4 * ξ) = (n : ℝ) * fanoJ (2 * ((n : ℝ) * (1 - ξ) / n - ξ) - 1) := by
          rw [hJ]
      _ ≤ _ := h
      _ = _ := hsum

end Model

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BoundaryTracingSignLaw.lean <==
import LossOnlyTraceability.BoundaryReleaseModel

/-! A concrete sign product law. For `p : Fin d → ℝ` with every `p_k ∈ [−1, 1]`, `D_p` is the law on
`EuclideanSpace ℝ (Fin d)` of the vector whose coordinates are independent, each equal to `1/√d`
with probability `(1 + p_k)/2` and to `−1/√d` with probability `(1 − p_k)/2`: the image of the
product of these two-point laws under the identification of `Fin d → ℝ` with the Euclidean space.
It is a probability law and satisfies `IsSignProductLaw d p`, so the hypotheses of the
modules on Proposition H.5 are met by an explicit law. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section SignLaw

variable {d : ℕ}

/-- The two-point law with mass `(1 + a)/2` at `1/√d` and `(1 − a)/2` at `−1/√d`. -/
def signCoordLaw (d : ℕ) (a : ℝ) : Measure ℝ :=
  ENNReal.ofReal ((1 + a) / 2) • Measure.dirac (1 / Real.sqrt d)
    + ENNReal.ofReal ((1 - a) / 2) • Measure.dirac (-(1 / Real.sqrt d))

/-- The sign product law `D_p` on `EuclideanSpace ℝ (Fin d)`. -/
def signProductLaw (d : ℕ) (p : Fin d → ℝ) : Measure (EuclideanSpace ℝ (Fin d)) :=
  (Measure.pi fun k => signCoordLaw d (p k)).map (MeasurableEquiv.toLp 2 (Fin d → ℝ))

/-- For `a ∈ [−1, 1]` the two-point law is a probability law. -/
theorem isProbabilityMeasure_signCoordLaw {a : ℝ} (ha : a ∈ Set.Icc (-1 : ℝ) 1) :
    IsProbabilityMeasure (signCoordLaw d a) := by
  constructor
  have h1 : 0 ≤ (1 + a) / 2 := by linarith [ha.1]
  have h2 : 0 ≤ (1 - a) / 2 := by linarith [ha.2]
  simp only [signCoordLaw, Measure.coe_add, Measure.coe_smul, Pi.add_apply, Pi.smul_apply,
    measure_univ, smul_eq_mul, mul_one]
  rw [← ENNReal.ofReal_add h1 h2, show (1 + a) / 2 + (1 - a) / 2 = (1 : ℝ) by ring]
  simp

/-- For `p ∈ [−1, 1]^d` the sign product law is a probability law. -/
theorem isProbabilityMeasure_signProductLaw {p : Fin d → ℝ}
    (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) : IsProbabilityMeasure (signProductLaw d p) := by
  haveI : ∀ k, IsProbabilityMeasure (signCoordLaw d (p k)) :=
    fun k => isProbabilityMeasure_signCoordLaw (hp k)
  unfold signProductLaw
  exact Measure.isProbabilityMeasure_map
    (MeasurableEquiv.toLp 2 (Fin d → ℝ)).measurable.aemeasurable

/-- The two-point law is carried by `{1/√d, −1/√d}`. -/
theorem ae_signCoordLaw (a : ℝ) :
    ∀ᵐ t ∂(signCoordLaw d a), t = 1 / Real.sqrt d ∨ t = -(1 / Real.sqrt d) := by
  rw [ae_iff]
  have hS : MeasurableSet {t : ℝ | ¬(t = 1 / Real.sqrt d ∨ t = -(1 / Real.sqrt d))} :=
    ((measurableSet_singleton _).union (measurableSet_singleton _)).compl
  simp only [signCoordLaw, Measure.coe_add, Measure.coe_smul, Pi.add_apply, Pi.smul_apply,
    Measure.dirac_apply' _ hS, smul_eq_mul]
  simp

/-- The mean of the two-point law is `a/√d`. -/
theorem integral_signCoordLaw {a : ℝ} (ha : a ∈ Set.Icc (-1 : ℝ) 1) :
    ∫ t, t ∂(signCoordLaw d a) = a / Real.sqrt d := by
  have h1 : 0 ≤ (1 + a) / 2 := by linarith [ha.1]
  have h2 : 0 ≤ (1 - a) / 2 := by linarith [ha.2]
  unfold signCoordLaw
  rw [integral_add_measure, integral_smul_measure, integral_smul_measure, integral_dirac,
    integral_dirac, ENNReal.toReal_ofReal h1, ENNReal.toReal_ofReal h2, smul_eq_mul, smul_eq_mul]
  · ring
  · exact (integrable_dirac enorm_lt_top).smul_measure ENNReal.ofReal_ne_top
  · exact (integrable_dirac enorm_lt_top).smul_measure ENNReal.ofReal_ne_top

/-- **The concrete law `D_p` is a sign product law.** For `p ∈ [−1, 1]^d`, `signProductLaw d p`
satisfies `IsSignProductLaw d p`: coordinates `±1/√d` almost surely, coordinate means `p_k/√d`, and
independent coordinates. -/
theorem isSignProductLaw_signProductLaw {p : Fin d → ℝ} (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) :
    IsSignProductLaw d p (signProductLaw d p) := by
  haveI : ∀ k, IsProbabilityMeasure (signCoordLaw d (p k)) :=
    fun k => isProbabilityMeasure_signCoordLaw (hp k)
  haveI := isProbabilityMeasure_signProductLaw hp
  set μ := Measure.pi fun k => signCoordLaw d (p k)
  set e := MeasurableEquiv.toLp 2 (Fin d → ℝ)
  have hcoordae : ∀ k, ∀ᵐ x ∂μ, x k = 1 / Real.sqrt d ∨ x k = -(1 / Real.sqrt d) := by
    intro k
    have hmap : ∀ᵐ t ∂(μ.map fun x => x k), t = 1 / Real.sqrt d ∨ t = -(1 / Real.sqrt d) := by
      rw [(measurePreserving_eval (fun k => signCoordLaw d (p k)) k).map_eq]
      exact ae_signCoordLaw (p k)
    exact ae_of_ae_map (measurable_pi_apply k).aemeasurable hmap
  have hofLp : MeasurePreserving (e.symm : EuclideanSpace ℝ (Fin d) → (Fin d → ℝ))
      (signProductLaw d p) μ := by
    refine ⟨e.symm.measurable, ?_⟩
    unfold signProductLaw
    rw [Measure.map_map e.symm.measurable e.measurable]
    simp only [MeasurableEquiv.symm_comp_self, Measure.map_id]
    rfl
  refine ⟨?_, fun k => ?_, ?_⟩
  · unfold signProductLaw
    rw [e.measurableEmbedding.ae_map_iff]
    rw [ae_all_iff]
    exact hcoordae
  · unfold signProductLaw
    rw [e.measurableEmbedding.integral_map]
    have h := integral_map (μ := μ) (measurable_pi_apply k).aemeasurable
      (f := fun t : ℝ => t) aestronglyMeasurable_id
    rw [(measurePreserving_eval (fun k => signCoordLaw d (p k)) k).map_eq,
      integral_signCoordLaw (hp k)] at h
    exact h.symm
  · have hbase : iIndepFun (fun (k : Fin d) (x : Fin d → ℝ) => x k) μ :=
      iIndepFun_pi (X := fun _ => id) fun _ => aemeasurable_id
    exact iIndepFun_comp_measurePreserving hofLp (fun k => measurable_pi_apply k) hbase

end SignLaw

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BoundaryTracingTail.lean <==
import LossOnlyTraceability.BoundaryBijectionRelease
import Mathlib.Analysis.Complex.ExponentialBounds

/-! Tail bounds for the tracing statement of Appendix H.5 at the zero-mean sign product law
`D_0`. Hoeffding's inequality for the Rademacher sum `⟪s, Z_0⟫ = ∑_k s_k Z_{0,k}` gives
`P(⟪s, Z_0⟫ ≥ c) ≤ exp(−c² d/(2‖s‖²))`, and averaging over an independent `s` gives
`P(⟪S, Z_0⟫ ≥ c) ≤ P(‖S‖² ≥ R) + exp(−c² d/(2R))`. The Gaussian-integral bound from the proof of
Lemma 9 applied to the columns of a sign matrix gives, for a sum of at most `n` independent draws,
`P(‖∑_j Z_j‖² ≥ 4n) ≤ 2^d e^(−3d/2) ≤ e^(−4d/5)`. Together: the fresh point scores at least
`1/(2n)` against `Z̄` with probability at most `e^(−d/(32n)) + e^(−4d/5)`, and each training point
scores below `1/(2n)` with probability at most `e^(−d/(32n)) + e^(−4d/5)` (write
`⟪Z̄, Z_i⟫ = (1 + ⟪S_{−i}, Z_i⟫)/n` with `S_{−i}` independent of `Z_i`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section Hoeffding

variable {d : ℕ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]

/-- Under `D_0` every coordinate is sub-Gaussian with variance proxy `1/d`. -/
theorem IsSignProductLaw.hasSubgaussianMGF_coord (hD : IsSignProductLaw d 0 D) (k : Fin d) :
    HasSubgaussianMGF (fun z : EuclideanSpace ℝ (Fin d) => z k) (d : ℝ≥0)⁻¹ D := by
  refine hasSubgaussianMGF_inv_dim (measurable_euclidean_coord k).aemeasurable
    (a := -(1 / Real.sqrt d)) ?_ ?_
  · filter_upwards [hD.sign] with z hz
    have h0 : 0 ≤ 1 / Real.sqrt d := by positivity
    have h2 : (2 : ℝ) / Real.sqrt d = 2 * (1 / Real.sqrt d) := by ring
    rcases hz k with h | h <;> rw [h] <;> constructor <;> linarith
  · rw [hD.mean k]
    simp

/-- The Euclidean inner product as a coordinate sum. -/
theorem euclidean_inner_eq_sum (s z : EuclideanSpace ℝ (Fin d)) :
    ⟪s, z⟫_ℝ = ∑ k, s k * z k := by
  simp [PiLp.inner_apply, mul_comm]

/-- The squared Euclidean norm as a coordinate sum. -/
theorem euclidean_norm_sq_eq_sum (s : EuclideanSpace ℝ (Fin d)) :
    ‖s‖ ^ 2 = ∑ k, s k ^ 2 := by
  rw [EuclideanSpace.norm_sq_eq]
  simp

/-- **Hoeffding's inequality for a sign vector.** Under `D_0`, for `s ≠ 0` and `c ≥ 0`,
`P(⟪s, Z⟫ ≥ c) ≤ exp(−c² d/(2‖s‖²))`. -/
theorem IsSignProductLaw.measureReal_inner_ge_le (hD : IsSignProductLaw d 0 D)
    {s : EuclideanSpace ℝ (Fin d)} (hs : s ≠ 0) {c : ℝ} (hc : 0 ≤ c) :
    D.real {z | c ≤ ⟪s, z⟫_ℝ} ≤ Real.exp (-(c ^ 2 * d) / (2 * ‖s‖ ^ 2)) := by
  have hd : 0 < d := by
    rcases Nat.eq_zero_or_pos d with rfl | hd
    · exact absurd (Subsingleton.elim s 0) hs
    · exact hd
  have hind : iIndepFun (fun (k : Fin d) (z : EuclideanSpace ℝ (Fin d)) => s k * z k) D :=
    hD.indep.comp (fun k x => s k * x) (fun k => measurable_const_mul (s k))
  have hsub : ∀ k ∈ (Finset.univ : Finset (Fin d)),
      HasSubgaussianMGF (fun z : EuclideanSpace ℝ (Fin d) => s k * z k)
        (⟨s k ^ 2, sq_nonneg _⟩ * (d : ℝ≥0)⁻¹) D :=
    fun k _ => (hD.hasSubgaussianMGF_coord k).const_mul (s k)
  have h := HasSubgaussianMGF.measure_sum_ge_le_of_iIndepFun hind hsub hc
  have hset : {z : EuclideanSpace ℝ (Fin d) | c ≤ ⟪s, z⟫_ℝ}
      = {z | c ≤ ∑ k ∈ Finset.univ, s k * z k} := by
    ext z
    simp [euclidean_inner_eq_sum]
  rw [hset]
  refine h.trans (le_of_eq ?_)
  congr 1
  simp only [NNReal.coe_sum, NNReal.coe_mul, NNReal.coe_inv, NNReal.coe_natCast]
  change -c ^ 2 / (2 * ∑ k, s k ^ 2 * (d : ℝ)⁻¹) = _
  rw [← Finset.sum_mul, ← euclidean_norm_sq_eq_sum]
  have hs2 : 0 < ‖s‖ ^ 2 := by
    have := norm_pos_iff.2 hs
    positivity
  have hd' : (0 : ℝ) < d := by exact_mod_cast hd
  field_simp

/-- **Hoeffding averaged over an independent vector.** For a probability law `μ` of `S`, `c > 0`
and every real `R`, `(μ ⊗ D_0)(⟪S, Z⟫ ≥ c) ≤ μ(‖S‖² ≥ R) + exp(−c² d/(2R))` (for `R ≤ 0` the right
side is at least `1`). -/
theorem IsSignProductLaw.prod_inner_ge_le (hD : IsSignProductLaw d 0 D)
    (μ : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure μ] {c R : ℝ} (hc : 0 < c) :
    (μ.prod D) {q | c ≤ ⟪q.1, q.2⟫_ℝ}
      ≤ μ {s | R ≤ ‖s‖ ^ 2} + ENNReal.ofReal (Real.exp (-(c ^ 2 * d) / (2 * R))) := by
  have hS : MeasurableSet {q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) |
      c ≤ ⟪q.1, q.2⟫_ℝ} :=
    measurableSet_le measurable_const (Continuous.measurable2 continuous_inner measurable_fst
      measurable_snd)
  have hB : MeasurableSet {s : EuclideanSpace ℝ (Fin d) | R ≤ ‖s‖ ^ 2} :=
    measurableSet_le measurable_const (measurable_norm.pow_const 2)
  rw [Measure.prod_apply hS]
  have hpt : ∀ s : EuclideanSpace ℝ (Fin d),
      D (Prod.mk s ⁻¹' {q | c ≤ ⟪q.1, q.2⟫_ℝ})
        ≤ {s | R ≤ ‖s‖ ^ 2}.indicator 1 s + ENNReal.ofReal (Real.exp (-(c ^ 2 * d) / (2 * R))) := by
    intro s
    by_cases hsR : R ≤ ‖s‖ ^ 2
    · rw [Set.indicator_of_mem (show s ∈ {s : EuclideanSpace ℝ (Fin d) | R ≤ ‖s‖ ^ 2} from hsR),
        Pi.one_apply]
      exact prob_le_one.trans le_self_add
    · rw [Set.indicator_of_notMem
        (show s ∉ {s : EuclideanSpace ℝ (Fin d) | R ≤ ‖s‖ ^ 2} from hsR), zero_add]
      by_cases hs0 : s = 0
      · have hempty : Prod.mk s ⁻¹' {q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) |
            c ≤ ⟪q.1, q.2⟫_ℝ} = ∅ := by
          ext z
          simp [hs0, not_le.2 hc]
        rw [hempty, measure_empty]
        exact bot_le
      · change D {z | c ≤ ⟪s, z⟫_ℝ} ≤ _
        rw [← ofReal_measureReal]
        refine ENNReal.ofReal_le_ofReal ((hD.measureReal_inner_ge_le hs0 hc.le).trans ?_)
        refine Real.exp_le_exp.2 ?_
        rw [not_le] at hsR
        have hpos : 0 < ‖s‖ ^ 2 := by
          have := norm_pos_iff.2 hs0
          positivity
        rw [neg_div, neg_div, neg_le_neg_iff]
        exact div_le_div_of_nonneg_left (by positivity) (by positivity) (by linarith)
  calc ∫⁻ s, D (Prod.mk s ⁻¹' {q | c ≤ ⟪q.1, q.2⟫_ℝ}) ∂μ
      ≤ ∫⁻ s, ({s | R ≤ ‖s‖ ^ 2}.indicator 1 s
          + ENNReal.ofReal (Real.exp (-(c ^ 2 * d) / (2 * R)))) ∂μ := lintegral_mono hpt
    _ = μ {s | R ≤ ‖s‖ ^ 2} + ENNReal.ofReal (Real.exp (-(c ^ 2 * d) / (2 * R))) := by
        rw [lintegral_add_right _ measurable_const, lintegral_indicator_one hB, lintegral_const,
          measure_univ, mul_one]

end Hoeffding

section NormTail

variable {d n : ℕ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]

/-- `2^d e^(−3d/2) ≤ e^(−4d/5)`, from `ln 2 < 0.7`. -/
theorem two_pow_mul_exp_le (d : ℕ) :
    (2 : ℝ) ^ d * Real.exp (-(3 * d / 2)) ≤ Real.exp (-(4 * d / 5)) := by
  have h2 : (2 : ℝ) ^ d = Real.exp (d * Real.log 2) := by
    rw [← Real.rpow_natCast, Real.rpow_def_of_pos (by norm_num), mul_comm]
  rw [h2, ← Real.exp_add]
  refine Real.exp_le_exp.2 ?_
  have hlog := Real.log_two_lt_d9
  have hd : (0 : ℝ) ≤ d := Nat.cast_nonneg d
  nlinarith

/-- All `n d` coordinates of `n` independent draws from a sign product law are independent. -/
theorem IsSignProductLaw.iIndepFun_pi_coord {p : Fin d → ℝ} (hD : IsSignProductLaw d p D) :
    iIndepFun (fun (q : Fin n × Fin d) (x : Fin n → EuclideanSpace ℝ (Fin d)) => x q.1 q.2)
      (Measure.pi fun _ : Fin n => D) := by
  refine iIndepFun_uncurry' (X := fun (j : Fin n) (k : Fin d)
    (x : Fin n → EuclideanSpace ℝ (Fin d)) => x j k)
    (fun j k => (measurable_euclidean_coord k).comp (measurable_pi_apply j)) ?_ ?_
  · have h := (iIndepFun_pi (μ := fun _ : Fin n => D) (X := fun _ => id)
      fun _ => aemeasurable_id).comp
      (fun (_ : Fin n) (z : EuclideanSpace ℝ (Fin d)) (k : Fin d) => z k)
      (fun _ => measurable_pi_lambda _ fun k => measurable_euclidean_coord k)
    exact h
  · intro j
    exact iIndepFun_comp_measurePreserving (measurePreserving_eval (fun _ : Fin n => D) j)
      (fun k => measurable_euclidean_coord k) hD.indep

/-- **Norm tail of a sum of sign draws.** Under `D_0^n` with `n ≥ 1`, for every set `s` of at most
`n` indices, `P(‖∑_{j ∈ s} Z_j‖² ≥ 4n) ≤ e^(−4d/5)`. -/
theorem IsSignProductLaw.pi_norm_sum_sq_ge_le (hD : IsSignProductLaw d 0 D) (hn : 0 < n)
    (s : Finset (Fin n)) :
    (Measure.pi fun _ : Fin n => D) {x | 4 * (n : ℝ) ≤ ‖∑ j ∈ s, x j‖ ^ 2}
      ≤ ENNReal.ofReal (Real.exp (-(4 * d / 5))) := by
  set P := Measure.pi fun _ : Fin n => D
  set m := s.card with hmdef
  have hmn : m ≤ n := by
    have := Finset.card_le_univ s
    simpa using this
  rcases Nat.eq_zero_or_pos m with hm0 | hm
  · have hs : s = ∅ := Finset.card_eq_zero.1 hm0
    have hempty : {x : Fin n → EuclideanSpace ℝ (Fin d) | 4 * (n : ℝ) ≤ ‖∑ j ∈ s, x j‖ ^ 2}
        = ∅ := by
      ext x
      have hn' : (0 : ℝ) < n := by exact_mod_cast hn
      simp [hs, hn']
    rw [hempty, measure_empty]
    exact bot_le
  have hm' : (0 : ℝ) < m := by exact_mod_cast hm
  set w : Fin n → ℝ := fun j => if j ∈ s then (Real.sqrt m)⁻¹ else 0 with hwdef
  have hw : ∑ j, w j ^ 2 = 1 := by
    have hsq : ((Real.sqrt m)⁻¹) ^ 2 = (m : ℝ)⁻¹ := by
      rw [inv_pow, Real.sq_sqrt hm'.le]
    simp only [hwdef, ite_pow, hsq, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, zero_pow]
    rw [Finset.sum_ite_mem, Finset.univ_inter, Finset.sum_const, nsmul_eq_mul, ← hmdef,
      mul_inv_cancel₀ hm'.ne']
  set ξ : Fin n → Fin d → (Fin n → EuclideanSpace ℝ (Fin d)) → ℝ := fun j k x => x j k
  have hmeas : ∀ j k, Measurable (ξ j k) :=
    fun j k => (measurable_euclidean_coord k).comp (measurable_pi_apply j)
  have hind : iIndepFun (fun q : Fin n × Fin d => ξ q.1 q.2) P := hD.iIndepFun_pi_coord
  have hb : ∀ j k, ∀ᵐ x ∂P, ξ j k x ∈ Set.Icc (-(1 / Real.sqrt d))
      (-(1 / Real.sqrt d) + 2 / Real.sqrt (d : ℝ)) := by
    intro j k
    have hmap : ∀ᵐ z ∂(P.map fun x => x j), z k ∈ Set.Icc (-(1 / Real.sqrt d))
        (-(1 / Real.sqrt d) + 2 / Real.sqrt (d : ℝ)) := by
      rw [(measurePreserving_eval (fun _ : Fin n => D) j).map_eq]
      filter_upwards [hD.sign] with z hz
      have h0 : 0 ≤ 1 / Real.sqrt d := by positivity
      have h2 : (2 : ℝ) / Real.sqrt d = 2 * (1 / Real.sqrt d) := by ring
      rcases hz k with h | h <;> rw [h] <;> constructor <;> linarith
    exact ae_of_ae_map (measurable_pi_apply j).aemeasurable hmap
  have hc : ∀ j k, ∫ x, ξ j k x ∂P = 0 := by
    intro j k
    have h := integral_map (μ := P) (measurable_pi_apply j).aemeasurable
      (measurable_euclidean_coord (d := d) k).aestronglyMeasurable
    rw [(measurePreserving_eval (fun _ : Fin n => D) j).map_eq, hD.mean k] at h
    simp only [ξ]
    rw [← h]
    simp
  have hl0 : (0 : ℝ) ≤ 3 / 8 := by norm_num
  have hl : (3 : ℝ) / 8 < 1 / 2 := by norm_num
  have hlint := lintegral_exp_columnEnergy_le_of_bounded hmeas hind _ hb hc w hw hl0 hl
  have hsqrt : Real.sqrt (1 - 2 * (3 / 8 : ℝ)) = 1 / 2 := by
    rw [show (1 : ℝ) - 2 * (3 / 8) = (1 / 2) ^ 2 by norm_num]
    exact Real.sqrt_sq (by norm_num)
  rw [hsqrt] at hlint
  have hcol : ∀ x, ‖∑ j ∈ s, x j‖ ^ 2 = m * columnEnergy ξ w x := by
    intro x
    rw [euclidean_norm_sq_eq_sum, columnEnergy, Finset.mul_sum]
    refine Finset.sum_congr rfl fun k _ => ?_
    have hinner : ∑ j, w j * ξ j k x = (Real.sqrt m)⁻¹ * ∑ j ∈ s, x j k := by
      simp only [hwdef, ξ, ite_mul, zero_mul]
      rw [Finset.sum_ite_mem, Finset.univ_inter, Finset.mul_sum]
    have hcoord : (∑ j ∈ s, x j) k = ∑ j ∈ s, x j k := by
      simp
    rw [hinner, hcoord, mul_pow, inv_pow, Real.sq_sqrt hm'.le]
    field_simp
  set t : ℝ := 3 / 8 * d * (4 * n / m) with htdef
  have hsub : {x : Fin n → EuclideanSpace ℝ (Fin d) | 4 * (n : ℝ) ≤ ‖∑ j ∈ s, x j‖ ^ 2}
      ⊆ {x | ENNReal.ofReal (Real.exp t)
          ≤ ENNReal.ofReal (Real.exp (3 / 8 * d * columnEnergy ξ w x))} := by
    intro x hx
    simp only [Set.mem_setOf_eq] at hx ⊢
    refine ENNReal.ofReal_le_ofReal (Real.exp_le_exp.2 ?_)
    rw [hcol x] at hx
    have hce : 4 * n / m ≤ columnEnergy ξ w x := by
      rw [div_le_iff₀ hm']
      linarith
    rw [htdef]
    gcongr
  have hmeasf : AEMeasurable (fun x => ENNReal.ofReal
      (Real.exp (3 / 8 * d * columnEnergy ξ w x))) P := by
    unfold columnEnergy
    exact (Measurable.ennreal_ofReal (by fun_prop)).aemeasurable
  have hmarkov := meas_ge_le_lintegral_div hmeasf
    (ENNReal.ofReal_pos.2 (Real.exp_pos t)).ne' ENNReal.ofReal_ne_top
  refine (measure_mono hsub).trans (hmarkov.trans ?_)
  have htwo : ((1 / 2 : ℝ)⁻¹) ^ d = (2 : ℝ) ^ d := by norm_num
  rw [htwo] at hlint
  calc (∫⁻ x, ENNReal.ofReal (Real.exp (3 / 8 * d * columnEnergy ξ w x)) ∂P)
        / ENNReal.ofReal (Real.exp t)
      ≤ ENNReal.ofReal ((2 : ℝ) ^ d) / ENNReal.ofReal (Real.exp t) := by
        gcongr
    _ = ENNReal.ofReal ((2 : ℝ) ^ d / Real.exp t) :=
        (ENNReal.ofReal_div_of_pos (Real.exp_pos t)).symm
    _ ≤ ENNReal.ofReal (Real.exp (-(4 * d / 5))) := by
        refine ENNReal.ofReal_le_ofReal ?_
        rw [div_eq_mul_inv, ← Real.exp_neg]
        refine le_trans ?_ (two_pow_mul_exp_le d)
        gcongr
        have hnm : (m : ℝ) ≤ n := by exact_mod_cast hmn
        have hratio : 1 ≤ (n : ℝ) / m := by rw [le_div_iff₀ hm']; linarith
        rw [htdef]
        have hd0 : (0 : ℝ) ≤ d := Nat.cast_nonneg d
        have : 4 * (n : ℝ) / m = 4 * (n / m) := by ring
        rw [this]
        nlinarith

end NormTail

section Events

variable {d n : ℕ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]

/-- **Fresh-point event.** Under `D_0` with `n ≥ 1`, a fresh point independent of the training mean
scores at least `1/(2n)`: `((D_0^n ∘ Z̄⁻¹) ⊗ D_0)(⟪Z̄, Z_0⟫ ≥ 1/(2n)) ≤ e^(−d/(32n)) + e^(−4d/5)`. -/
theorem IsSignProductLaw.fresh_score_ge_le (hD : IsSignProductLaw d 0 D) (hn : 0 < n) :
    (((Measure.pi fun _ : Fin n => D).map trainingAverage).prod D)
        {q | 1 / (2 * (n : ℝ)) ≤ ⟪q.1, q.2⟫_ℝ}
      ≤ ENNReal.ofReal (Real.exp (-(d / (32 * n)))) + ENNReal.ofReal (Real.exp (-(4 * d / 5))) := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  haveI : IsProbabilityMeasure ((Measure.pi fun _ : Fin n => D).map trainingAverage) :=
    Measure.isProbabilityMeasure_map measurable_trainingAverage.aemeasurable
  have h := hD.prod_inner_ge_le ((Measure.pi fun _ : Fin n => D).map trainingAverage)
    (c := 1 / (2 * (n : ℝ))) (R := 4 / n) (by positivity)
  have hexp : -((1 / (2 * (n : ℝ))) ^ 2 * d) / (2 * (4 / n)) = -(d / (32 * n)) := by
    field_simp
    ring
  rw [hexp] at h
  refine h.trans ?_
  rw [add_comm (ENNReal.ofReal (Real.exp (-(d / (32 * n)))))]
  gcongr
  · rw [Measure.map_apply measurable_trainingAverage
      (measurableSet_le measurable_const (measurable_norm.pow_const 2))]
    refine (measure_mono fun x hx => ?_).trans
      (hD.pi_norm_sum_sq_ge_le hn Finset.univ)
    simp only [Set.mem_preimage, Set.mem_setOf_eq, trainingAverage] at hx ⊢
    rw [norm_smul, mul_pow, Real.norm_eq_abs, abs_inv, abs_of_pos hn', inv_pow] at hx
    rw [le_inv_mul_iff₀ (by positivity)] at hx
    have : 4 / (n : ℝ) * n ^ 2 = 4 * n := by field_simp
    linarith

/-- **Training-point event.** Under `D_0^n` with `n ≥ 1` and `d ≥ 1`, each training point scores
below `1/(2n)` against the training mean with probability at most `e^(−d/(32n)) + e^(−4d/5)`. -/
theorem IsSignProductLaw.training_score_lt_le (hD : IsSignProductLaw d 0 D) (hn : 0 < n)
    (hd : 0 < d) (i : Fin n) :
    (Measure.pi fun _ : Fin n => D) {x | ⟪trainingAverage x, x i⟫_ℝ < 1 / (2 * (n : ℝ))}
      ≤ ENNReal.ofReal (Real.exp (-(d / (32 * n)))) + ENNReal.ofReal (Real.exp (-(4 * d / 5))) := by
  classical
  set P := Measure.pi fun _ : Fin n => D
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  set T : (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d) :=
    fun x => -∑ j ∈ Finset.univ.erase i, x j with hTdef
  have hTm : Measurable T := by
    simp only [hTdef]
    exact (Finset.measurable_sum _ fun j _ => measurable_pi_apply j).neg
  have hi : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) => x i := measurable_pi_apply i
  -- the unit norm of the training point
  have hunit : ∀ᵐ x ∂P, ‖x i‖ ^ 2 = 1 := by
    have hmap : ∀ᵐ z ∂(P.map fun x => x i), ‖z‖ ^ 2 = 1 := by
      rw [(measurePreserving_eval (fun _ : Fin n => D) i).map_eq]
      exact hD.norm_sq hd
    exact ae_of_ae_map hi.aemeasurable hmap
  have hsub : {x : Fin n → EuclideanSpace ℝ (Fin d) |
      ⟪trainingAverage x, x i⟫_ℝ < 1 / (2 * (n : ℝ))}
      ≤ᵐ[P] {x | 1 / 2 ≤ ⟪T x, x i⟫_ℝ} := by
    filter_upwards [hunit] with x hx hmem
    change ⟪trainingAverage x, x i⟫_ℝ < 1 / (2 * (n : ℝ)) at hmem
    show 1 / 2 ≤ ⟪T x, x i⟫_ℝ
    have hsplit : ∑ j, x j = x i + ∑ j ∈ Finset.univ.erase i, x j :=
      (Finset.add_sum_erase _ _ (Finset.mem_univ i)).symm
    have heq : ⟪trainingAverage x, x i⟫_ℝ = (n : ℝ)⁻¹ * (1 - ⟪T x, x i⟫_ℝ) := by
      simp only [trainingAverage, hTdef, real_inner_smul_left, hsplit, inner_add_left,
        real_inner_self_eq_norm_sq, hx, inner_neg_left, sub_neg_eq_add]
    rw [heq] at hmem
    have h2 : (n : ℝ)⁻¹ * (1 - ⟪T x, x i⟫_ℝ) * n < 1 / (2 * (n : ℝ)) * n :=
      mul_lt_mul_of_pos_right hmem hn'
    have h3 : (n : ℝ)⁻¹ * (1 - ⟪T x, x i⟫_ℝ) * n = 1 - ⟪T x, x i⟫_ℝ := by field_simp
    have h4 : 1 / (2 * (n : ℝ)) * n = 1 / 2 := by field_simp
    linarith
  -- independence of the leave-one-out sum and the training point
  have hpi : iIndepFun (fun (j : Fin n) (x : Fin n → EuclideanSpace ℝ (Fin d)) => x j) P :=
    iIndepFun_pi (X := fun _ => id) fun _ => aemeasurable_id
  have hST : Disjoint (Finset.univ.erase i) ({i} : Finset (Fin n)) := by
    simp [Finset.disjoint_singleton_right]
  have hfin := hpi.indepFun_finset _ _ hST fun j => measurable_pi_apply j
  have hindep : IndepFun T (fun x => x i) P := by
    have h := hfin.comp
      (φ := fun v : ↥(Finset.univ.erase i) → EuclideanSpace ℝ (Fin d) =>
        -∑ j, v j)
      (ψ := fun v : ↥({i} : Finset (Fin n)) → EuclideanSpace ℝ (Fin d) =>
        v ⟨i, Finset.mem_singleton_self i⟩)
      (Finset.measurable_sum _ fun j _ => measurable_pi_apply j).neg
      (measurable_pi_apply _ :
        Measurable fun v : ↥({i} : Finset (Fin n)) → EuclideanSpace ℝ (Fin d) =>
        v ⟨i, Finset.mem_singleton_self i⟩)
    have e1 : (fun v : ↥(Finset.univ.erase i) → EuclideanSpace ℝ (Fin d) =>
        -∑ j, v j) ∘ (fun x (j : ↥(Finset.univ.erase i)) => x j) = T := by
      funext x
      simp only [Function.comp, hTdef]
      rw [Finset.sum_coe_sort (Finset.univ.erase i) x]
    rw [e1] at h
    exact h
  have hS : MeasurableSet {q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) |
      1 / 2 ≤ ⟪q.1, q.2⟫_ℝ} :=
    measurableSet_le measurable_const (Continuous.measurable2 continuous_inner measurable_fst
      measurable_snd)
  have hmapprod : P.map (fun x => (T x, x i)) = (P.map T).prod D := by
    rw [(indepFun_iff_map_prod_eq_prod_map_map hTm.aemeasurable hi.aemeasurable).1 hindep,
      (measurePreserving_eval (fun _ : Fin n => D) i).map_eq]
  haveI : IsProbabilityMeasure (P.map T) := Measure.isProbabilityMeasure_map hTm.aemeasurable
  have hprod : P {x | 1 / 2 ≤ ⟪T x, x i⟫_ℝ} = ((P.map T).prod D)
      {q | 1 / 2 ≤ ⟪q.1, q.2⟫_ℝ} := by
    rw [← hmapprod, Measure.map_apply (hTm.prodMk hi) hS]
    rfl
  refine (measure_mono_ae hsub).trans ?_
  rw [hprod]
  have h := hD.prod_inner_ge_le (P.map T) (c := 1 / 2) (R := 4 * n) (by norm_num)
  have hexp : -((1 / 2 : ℝ) ^ 2 * d) / (2 * (4 * n)) = -(d / (32 * n)) := by
    field_simp
    ring
  rw [hexp] at h
  refine h.trans ?_
  rw [add_comm (ENNReal.ofReal (Real.exp (-(d / (32 * n)))))]
  gcongr
  · rw [Measure.map_apply hTm (measurableSet_le measurable_const (measurable_norm.pow_const 2))]
    refine (measure_mono fun x hx => ?_).trans
      (hD.pi_norm_sum_sq_ge_le hn (Finset.univ.erase i))
    simp only [Set.mem_preimage, Set.mem_setOf_eq, hTdef, norm_neg] at hx ⊢
    exact hx

end Events

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BoundedAverage.lean <==
import LossOnlyTraceability.SecondMoment

/-! The exact second-moment bound for an average of centered bounded observations. -/

noncomputable section
namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

variable {Ω E : Type*} [MeasurableSpace Ω]
  [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [MeasurableSpace E] [BorelSpace E]

/-- Pairwise independence and an almost-sure norm bound imply the exact K²/n bound. -/
theorem integral_norm_centered_average_sq_le {n : ℕ} (hn : 0 < n)
    (μ : Measure Ω) [IsProbabilityMeasure μ] (X : Fin n → Ω → E)
    (hXm : ∀ i, AEStronglyMeasurable (X i) μ)
    (K : ℝ) (hK : 0 ≤ K) (hbound : ∀ i, ∀ᵐ ω ∂μ, ‖X i ω‖ ≤ K)
    (hindep : Pairwise (fun i j => IndepFun (X i) (X j) μ)) :
    (∫ ω, ‖(n : ℝ)⁻¹ • ∑ i, (X i ω - ∫ a, X i a ∂μ)‖ ^ (2 : ℕ) ∂μ) ≤
      K ^ (2 : ℕ) / n := by
  have hXi (i) : Integrable (X i) μ :=
    (integrable_const K).mono' (hXm i) (hbound i)
  have hsqbound (i) : ∀ᵐ ω ∂μ, ‖X i ω‖ ^ (2 : ℕ) ≤ K ^ (2 : ℕ) := by
    filter_upwards [hbound i] with ω hω
    exact pow_le_pow_left₀ (norm_nonneg _) hω 2
  have hsq (i) : Integrable (fun ω => ‖X i ω‖ ^ (2 : ℕ)) μ := by
    apply (integrable_const (K ^ (2 : ℕ))).mono' ((hXm i).norm.pow 2)
    filter_upwards [hsqbound i] with ω hω
    simpa only [Pi.pow_apply, Real.norm_eq_abs, abs_of_nonneg (sq_nonneg ‖X i ω‖)] using hω
  have hmeanbound (i) : ‖∫ a, X i a ∂μ‖ ≤ K := by
    simpa only [probReal_univ, mul_one] using norm_integral_le_of_norm_le_const (hbound i)
  let Y : Fin n → Ω → E := fun i ω => X i ω - ∫ a, X i a ∂μ
  have hYi (i) : Integrable (Y i) μ := (hXi i).sub (integrable_const _)
  have hYbound (i) : ∀ᵐ ω ∂μ, ‖Y i ω‖ ≤ 2 * K := by
    filter_upwards [hbound i] with ω hω
    calc
      ‖Y i ω‖ ≤ ‖X i ω‖ + ‖∫ a, X i a ∂μ‖ := norm_sub_le _ _
      _ ≤ K + K := add_le_add hω (hmeanbound i)
      _ = 2 * K := by ring
  have hinner (i j) : Integrable (fun ω => ⟪Y i ω, Y j ω⟫_ℝ) μ := by
    apply (integrable_const ((2 * K) ^ (2 : ℕ))).mono'
      ((hYi i).aestronglyMeasurable.inner (hYi j).aestronglyMeasurable)
    filter_upwards [hYbound i, hYbound j] with ω hi hj
    rw [Real.norm_eq_abs]
    calc
      |⟪Y i ω, Y j ω⟫_ℝ| ≤ ‖Y i ω‖ * ‖Y j ω‖ := abs_real_inner_le_norm _ _
      _ ≤ (2 * K) * (2 * K) := mul_le_mul hi hj (norm_nonneg _) (mul_nonneg zero_le_two hK)
      _ = (2 * K) ^ (2 : ℕ) := by ring
  have hYmean (i) : (∫ ω, Y i ω ∂μ) = 0 := by
    change (∫ ω, X i ω - ∫ a, X i a ∂μ ∂μ) = 0
    rw [integral_sub (hXi i) (integrable_const _)]
    simp only [integral_const, probReal_univ, one_smul, sub_self]
  have hYindep : Pairwise (fun i j => IndepFun (Y i) (Y j) μ) := by
    intro i j hij
    exact (hindep hij).comp (continuous_id.sub continuous_const).measurable
      (continuous_id.sub continuous_const).measurable
  have hvar (i) : (∫ ω, ‖Y i ω‖ ^ (2 : ℕ) ∂μ) ≤ K ^ (2 : ℕ) := by
    apply (integral_norm_sub_mean_sq_le μ (X i) (hXi i) (hsq i)).trans
    have hi := integral_mono_ae (hsq i) (integrable_const (K ^ (2 : ℕ))) (hsqbound i)
    simpa only [integral_const, probReal_univ, one_smul] using hi
  exact integral_norm_average_sq_le hn μ Y hYi hinner hYmean hYindep (K ^ (2 : ℕ)) hvar

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BridgeAccuracy.lean <==
import LossOnlyTraceability.QuadraticLogisticAccuracy
import LossOnlyTraceability.SquaredMarginAccuracy

/-! Finite accuracy of the exact empirical risk minimizers of the quadratic-regularized logistic
and squared-margin objectives, stated on a general real inner-product space with Borel structure.

Shared data: `n ≥ 1` samples `Z i : Ω → E` on a probability space `(Ω, ν)`, each with the common
law `μ` (`MeasurePreserving (Z i) ν μ`), pairwise independent, and `μ` supported a.e. in the unit
ball. For each link the learner is the exact unconstrained empirical minimizer of the
quadratic-regularized objective, the baseline `F_D^*` is the population objective at a supplied
global unconstrained population minimizer, and the rates are
`ε_n^log = 5/(8n) (1 + e^{-1/2})^{-2}` and `ε_n^sq = 1/n`. The numerical allowance replaces
`ε_n` by `(√ε_n + √((1 + H)/2) η)²` with `H = 1/4` (logistic) and `H = 1` (squared margin). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

variable {E Ω : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [MeasurableSpace Ω]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E] [ProperSpace E]

/-- Accuracy of both exact empirical minimizers together: for `n ≥ 1` pairwise-independent samples with a common
law `μ` supported a.e. in the unit ball, and global unconstrained population minimizers `θl` of the
quadratic-logistic objective and `θq` of the quadratic squared-margin objective, the exact
empirical optimizers satisfy `E[F_D(θ̂)] - F_D^* ≤ 5/(8n) (1 + e^{-1/2})^{-2}` (logistic) and
`E[F_D(θ̂)] - F_D^* ≤ 1/n` (squared margin). -/
theorem bridge_accuracy {n : ℕ} (hn : 0 < n)
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν))
    (θl : E) (hθl : ∀ x, populationQuadraticLogisticRisk μ θl ≤ populationQuadraticLogisticRisk μ x)
    (θq : E) (hθq : ∀ x, populationSquaredMarginRisk μ θq ≤ populationSquaredMarginRisk μ x) :
    ((∫ ω, populationQuadraticLogisticRisk μ (quadraticLogisticOptimizer (fun i => Z i ω)) ∂ν) -
        populationQuadraticLogisticRisk μ θl ≤
        5 / (8 * n) * (1 + Real.exp (-(1 / 2 : ℝ)))⁻¹ ^ 2) ∧
      ((∫ ω, populationSquaredMarginRisk μ (squaredMarginOptimizer (fun i => Z i ω)) ∂ν) -
        populationSquaredMarginRisk μ θq ≤ 1 / (n : ℝ)) :=
  ⟨bridge_accuracy_logistic hn μ hsupport ν Z hZ hindep θl hθl,
    bridge_accuracy_squared_margin hn μ hsupport ν Z hZ hindep θq hθq⟩

/-- Accuracy of both exact empirical minimizers under the iid hypothesis `iIndepFun Z ν` (only its
pairwise consequence is used) with the common law `μ`. -/
theorem bridge_accuracy_iid {n : ℕ} (hn : 0 < n)
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ) (hindep : iIndepFun Z ν)
    (θl : E) (hθl : ∀ x, populationQuadraticLogisticRisk μ θl ≤ populationQuadraticLogisticRisk μ x)
    (θq : E) (hθq : ∀ x, populationSquaredMarginRisk μ θq ≤ populationSquaredMarginRisk μ x) :
    ((∫ ω, populationQuadraticLogisticRisk μ (quadraticLogisticOptimizer (fun i => Z i ω)) ∂ν) -
        populationQuadraticLogisticRisk μ θl ≤
        5 / (8 * n) * (1 + Real.exp (-(1 / 2 : ℝ)))⁻¹ ^ 2) ∧
      ((∫ ω, populationSquaredMarginRisk μ (squaredMarginOptimizer (fun i => Z i ω)) ∂ν) -
        populationSquaredMarginRisk μ θq ≤ 1 / (n : ℝ)) :=
  bridge_accuracy hn μ hsupport ν Z hZ (fun _ _ hij => hindep.indepFun hij) θl hθl θq hθq

/-- Accuracy of both exact empirical minimizers, with the population minimizers supplied by
existence: both population objectives have global unconstrained minimizers of norm at most `1/2`, and the exact
empirical optimizers attain the rates `5/(8n) (1 + e^{-1/2})^{-2}` and `1/n` relative to them. -/
theorem bridge_accuracy_exists_population_minimizers {n : ℕ} (hn : 0 < n)
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν)) :
    (∃ θl : E, (∀ x, populationQuadraticLogisticRisk μ θl ≤ populationQuadraticLogisticRisk μ x) ∧
      ‖θl‖ ≤ (1 / 2 : ℝ) ∧
      (∫ ω, populationQuadraticLogisticRisk μ (quadraticLogisticOptimizer (fun i => Z i ω)) ∂ν) -
        populationQuadraticLogisticRisk μ θl ≤
        5 / (8 * n) * (1 + Real.exp (-(1 / 2 : ℝ)))⁻¹ ^ 2) ∧
    (∃ θq : E, (∀ x, populationSquaredMarginRisk μ θq ≤ populationSquaredMarginRisk μ x) ∧
      ‖θq‖ ≤ (1 / 2 : ℝ) ∧
      (∫ ω, populationSquaredMarginRisk μ (squaredMarginOptimizer (fun i => Z i ω)) ∂ν) -
        populationSquaredMarginRisk μ θq ≤ 1 / (n : ℝ)) :=
  ⟨bridge_accuracy_logistic_exists_population_minimizer hn μ hsupport ν Z hZ hindep,
    bridge_accuracy_squared_margin_exists_population_minimizer hn μ hsupport ν Z hZ hindep⟩

/-- The numerical allowance, both links: measurable outputs `xl` and `xq` that are a.s. within `η`
of the respective exact empirical optimizers have expected excess population objective at most
`(√ε_n + √((1 + H)/2) η)²`, with `ε_n = 5/(8n) (1 + e^{-1/2})^{-2}`, `H = 1/4` for the logistic
link and `ε_n = 1/n`, `H = 1` for the squared-margin link, under the hypotheses of
`bridge_accuracy`. -/
theorem bridge_accuracy_numerical_allowance {n : ℕ} (hn : 0 < n)
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν))
    (θl : E) (hθl : ∀ x, populationQuadraticLogisticRisk μ θl ≤ populationQuadraticLogisticRisk μ x)
    (θq : E) (hθq : ∀ x, populationSquaredMarginRisk μ θq ≤ populationSquaredMarginRisk μ x)
    (η : ℝ) (xl : Ω → E) (hxl : Measurable xl)
    (hl : ∀ᵐ ω ∂ν, ‖xl ω - quadraticLogisticOptimizer (fun i => Z i ω)‖ ≤ η)
    (xq : Ω → E) (hxq : Measurable xq)
    (hq : ∀ᵐ ω ∂ν, ‖xq ω - squaredMarginOptimizer (fun i => Z i ω)‖ ≤ η) :
    ((∫ ω, populationQuadraticLogisticRisk μ (xl ω) ∂ν) - populationQuadraticLogisticRisk μ θl ≤
        (Real.sqrt (5 / (8 * n) * (1 + Real.exp (-(1 / 2 : ℝ)))⁻¹ ^ 2) +
          Real.sqrt ((1 + 1 / 4 : ℝ) / 2) * η) ^ 2) ∧
      ((∫ ω, populationSquaredMarginRisk μ (xq ω) ∂ν) - populationSquaredMarginRisk μ θq ≤
        (Real.sqrt (1 / (n : ℝ)) + Real.sqrt ((1 + 1 : ℝ) / 2) * η) ^ 2) :=
  ⟨bridge_accuracy_numerical_allowance_logistic hn μ hsupport ν Z hZ hindep θl hθl xl hxl η hl,
    bridge_accuracy_numerical_allowance_squared_margin hn μ hsupport ν Z hZ hindep θq hθq xq hxq
      η hq⟩

/-- Feasibility of all minimizers: for any unit-ball
sample the exact empirical optimizers of both objectives have norm at most `1/2`, every population
local minimizer of either objective under a unit-ball law has norm at most `1/2`, and `1/2 < 1`, so
all of them lie in the unit ball `W` and agree with the `W`-constrained minimizers (which are not
formalized separately). -/
theorem bridge_minimizers_feasible {n : ℕ} (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) :
    (∀ z : Fin n → E, (∀ i, ‖z i‖ ≤ 1) →
      ‖quadraticLogisticOptimizer z‖ ≤ (1 / 2 : ℝ) ∧ ‖squaredMarginOptimizer z‖ ≤ (1 / 2 : ℝ)) ∧
    (∀ y : E, IsLocalMin (populationQuadraticLogisticRisk μ) y → ‖y‖ ≤ (1 / 2 : ℝ)) ∧
    (∀ y : E, IsLocalMin (populationSquaredMarginRisk μ) y → ‖y‖ ≤ (1 / 2 : ℝ)) ∧
    (1 / 2 : ℝ) < 1 :=
  ⟨fun z hz => ⟨quadraticLogisticOptimizer_norm_le_half z hz, squaredMarginOptimizer_norm_le_half z⟩,
    fun y hy => populationQuadraticLogistic_localMin_norm_le_half μ hsupport y hy,
    fun y hy => populationSquaredMargin_localMin_norm_le_half μ hsupport y hy,
    by norm_num⟩

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BridgeRemainderBound.lean <==
import LossOnlyTraceability.BridgeRemainderCore
import LossOnlyTraceability.QuadraticLogistic
import LossOnlyTraceability.SwapBudget

/-! **A finite remainder between the nonlinear release and its affine reference.**  On a fixed
supersample the loss-difference release is
`X_i = φ(⟪θ̂, Z_{1,i}⟫) − φ(⟪θ̂, Z_{0,i}⟫)` and its affine reference is
`X⁰ = −b² C Z̄_U`.  With `λ` bounding the squared operator norm of `Z_all`, `‖C‖_op` bounding that
of `C`, `α = λ/n` and the link data `b = −φ'(0)`, `|φ'(t) − φ'(0)| ≤ H |t|`, the module proves
`E_U ‖X − X⁰‖² ≤ R_*²` with the exact constant

`R_* = b² H α ‖C‖_op √u₂ + (H/√2) {b v₄^{1/4} + √λ b H α u₄^{1/4}}²`,

the expectation being the uniform average over the `2^n` masks.  The learner enters only through
the empirical first-order condition and the norm bound `‖θ̂‖ ≤ b ‖Z̄_U‖`; the
quadratic-regularized logistic ERM of `QuadraticLogistic` is supplied as an instance. -/

noncomputable section

namespace LossOnlyTraceability

open scoped InnerProductSpace BigOperators

section Bound

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] {n : ℕ}

/-- The loss-difference release `X_i = φ(⟪θ̂, Z_{1,i}⟫) − φ(⟪θ̂, Z_{0,i}⟫)`. -/
def bridgeRelease (phi : ℝ → ℝ) (Z0 Z1 : Fin n → E) (x : E) (i : Fin n) : ℝ :=
  phi ⟪x, Z1 i⟫_ℝ - phi ⟪x, Z0 i⟫_ℝ

/-- The affine reference channel `X⁰ = −b² C Z̄_U`. -/
def bridgeAffineRelease (b : ℝ) (Z0 Z1 : Fin n → E) (u : Fin n → Bool) (i : Fin n) : ℝ :=
  -(b ^ 2 * ⟪supersampleDiff Z0 Z1 i, maskMean Z0 Z1 u⟫_ℝ)

/-- The nonlinear part `u(t) = φ(t) − φ(0) + b t` of the link. -/
def linkTail (phi : ℝ → ℝ) (b t : ℝ) : ℝ := phi t - phi 0 + b * t

/-- The remainder constant `R_*`. -/
def bridgeRStar (b H lam Cop : ℝ) (Z0 Z1 : Fin n → E) : ℝ :=
  b ^ 2 * H * (lam / (n : ℝ)) * Cop * Real.sqrt (bridgeU2 Z0 Z1) +
    H / Real.sqrt 2 *
      (b * bridgeFourthRoot (bridgeV4 Z0 Z1) +
        Real.sqrt lam * (b * H * (lam / (n : ℝ))) * bridgeFourthRoot (bridgeU4 Z0 Z1)) ^ 2

/-- A sum over the `2n` supersample rows splits into the two members of each pair. -/
theorem sum_bool_prod {ι : Type*} [Fintype ι] (h : Bool × ι → ℝ) :
    ∑ p : Bool × ι, h p = ∑ i, (h (true, i) + h (false, i)) := by
  rw [Fintype.sum_prod_type, Fintype.sum_bool, ← Finset.sum_add_distrib]

/-- The selected rows of a mask obey the energy bound of the whole supersample. -/
theorem bridge_selected_row_bound (Z0 Z1 : Fin n → E) {lam : ℝ}
    (hlam : ∀ x : E, ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, x⟫_ℝ ^ 2 ≤ lam * ‖x‖ ^ 2)
    (u : Fin n → Bool) (x : E) :
    ∑ i, ⟪maskSample Z0 Z1 u i, x⟫_ℝ ^ 2 ≤ lam * ‖x‖ ^ 2 := by
  refine le_trans ?_ (hlam x)
  rw [sum_bool_prod (fun p => ⟪supersampleRow Z0 Z1 p, x⟫_ℝ ^ 2)]
  refine Finset.sum_le_sum fun i _ => ?_
  have h1 : (0 : ℝ) ≤ ⟪supersampleRow Z0 Z1 (true, i), x⟫_ℝ ^ 2 := sq_nonneg _
  have h2 : (0 : ℝ) ≤ ⟪supersampleRow Z0 Z1 (false, i), x⟫_ℝ ^ 2 := sq_nonneg _
  by_cases hu : u i
  · have hr : maskSample Z0 Z1 u i = supersampleRow Z0 Z1 (true, i) := by
      simp [maskSample, supersampleRow, hu]
    rw [hr]; linarith
  · have hr : maskSample Z0 Z1 u i = supersampleRow Z0 Z1 (false, i) := by
      simp [maskSample, supersampleRow, hu]
    rw [hr]; linarith

/-- **The empirical first-order condition rewritten as the training error.**  A stationary point of
the empirical objective satisfies `θ̂ − b Z̄_U = −n^{-1} ∑ u'(⟪θ̂, Z_{U_i,i}⟫) Z_{U_i,i}`. -/
theorem bridge_training_error_eq (Z0 Z1 : Fin n → E) (b : ℝ) (slope : ℝ → ℝ)
    (hslope0 : slope 0 = -b) (x : E) (u : Fin n → Bool)
    (hstat : x + (n : ℝ)⁻¹ • ∑ i, slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ • maskSample Z0 Z1 u i = 0) :
    x - b • maskMean Z0 Z1 u =
      (n : ℝ)⁻¹ • ∑ i, (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) • maskSample Z0 Z1 u i := by
  have h3 : (∑ i, (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) • maskSample Z0 Z1 u i) =
      slope 0 • (∑ i, maskSample Z0 Z1 u i) -
        ∑ i, slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ • maskSample Z0 Z1 u i := by
    rw [Finset.smul_sum, ← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl fun i _ => by rw [sub_smul]
  rw [h3, maskMean, hslope0]
  generalize hA : (∑ i, slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ • maskSample Z0 Z1 u i) = A at hstat ⊢
  have hx : x = -((n : ℝ)⁻¹ • A) := add_eq_zero_iff_eq_neg.mp hstat
  rw [hx]
  module

/-- **The training-error bound `‖θ̂ − b Z̄_U‖ ≤ H α ‖θ̂‖`**, the first step of the remainder bound. -/
theorem bridge_training_error_norm (Z0 Z1 : Fin n → E) (b H lam : ℝ) (hlam0 : 0 ≤ lam)
    (hlam : ∀ x : E, ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, x⟫_ℝ ^ 2 ≤ lam * ‖x‖ ^ 2)
    (slope : ℝ → ℝ) (hslope0 : slope 0 = -b) (hlip : ∀ t, |slope t - slope 0| ≤ H * |t|)
    (x : E) (u : Fin n → Bool)
    (hstat : x + (n : ℝ)⁻¹ • ∑ i, slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ • maskSample Z0 Z1 u i = 0) :
    ‖x - b • maskMean Z0 Z1 u‖ ≤ H * (lam / (n : ℝ)) * ‖x‖ := by
  have hH0 : 0 ≤ H := by
    have h1 := hlip 1
    have h2 : (0 : ℝ) ≤ |slope 1 - slope 0| := abs_nonneg _
    simpa using h2.trans h1
  have h1 : ‖∑ i, (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) • maskSample Z0 Z1 u i‖ ^ 2 ≤
      lam * ∑ i, (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) ^ 2 :=
    bridge_norm_sum_smul_sq_le _ hlam0 (bridge_selected_row_bound Z0 Z1 hlam u) _
  have h2 : (∑ i, (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) ^ 2) ≤
      H ^ 2 * (lam * ‖x‖ ^ 2) := by
    have hstep : ∀ i : Fin n, (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) ^ 2 ≤
        H ^ 2 * ⟪maskSample Z0 Z1 u i, x⟫_ℝ ^ 2 := by
      intro i
      have h := hlip ⟪x, maskSample Z0 Z1 u i⟫_ℝ
      have hA : |slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ| ≤
          H * |⟪x, maskSample Z0 Z1 u i⟫_ℝ| := by rw [abs_sub_comm]; exact h
      have hnn : (0 : ℝ) ≤ |slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ| := abs_nonneg _
      have hsq : (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) ^ 2 ≤
          (H * |⟪x, maskSample Z0 Z1 u i⟫_ℝ|) ^ 2 := by
        nlinarith [sq_abs (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ)]
      have hcomm : ⟪x, maskSample Z0 Z1 u i⟫_ℝ = ⟪maskSample Z0 Z1 u i, x⟫_ℝ :=
        real_inner_comm _ _
      calc (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) ^ 2 ≤
            (H * |⟪x, maskSample Z0 Z1 u i⟫_ℝ|) ^ 2 := hsq
        _ = H ^ 2 * ⟪maskSample Z0 Z1 u i, x⟫_ℝ ^ 2 := by rw [mul_pow, sq_abs, hcomm]
    calc (∑ i, (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) ^ 2)
        ≤ ∑ i, H ^ 2 * ⟪maskSample Z0 Z1 u i, x⟫_ℝ ^ 2 := Finset.sum_le_sum fun i _ => hstep i
      _ = H ^ 2 * ∑ i, ⟪maskSample Z0 Z1 u i, x⟫_ℝ ^ 2 := by rw [Finset.mul_sum]
      _ ≤ H ^ 2 * (lam * ‖x‖ ^ 2) :=
          mul_le_mul_of_nonneg_left (bridge_selected_row_bound Z0 Z1 hlam u x) (by positivity)
  have h3 : ‖x - b • maskMean Z0 Z1 u‖ ^ 2 ≤ (H * (lam / (n : ℝ)) * ‖x‖) ^ 2 := by
    rw [bridge_training_error_eq Z0 Z1 b slope hslope0 x u hstat, norm_smul, mul_pow,
      Real.norm_eq_abs, sq_abs]
    have hkey : ‖∑ i, (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) • maskSample Z0 Z1 u i‖ ^ 2 ≤
        lam * (H ^ 2 * (lam * ‖x‖ ^ 2)) := h1.trans (mul_le_mul_of_nonneg_left h2 hlam0)
    have hinv : ((n : ℝ)⁻¹) ^ 2 * (lam * (H ^ 2 * (lam * ‖x‖ ^ 2))) =
        (H * (lam / (n : ℝ)) * ‖x‖) ^ 2 := by
      field_simp
    calc ((n : ℝ)⁻¹) ^ 2 *
          ‖∑ i, (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) • maskSample Z0 Z1 u i‖ ^ 2
        ≤ ((n : ℝ)⁻¹) ^ 2 * (lam * (H ^ 2 * (lam * ‖x‖ ^ 2))) :=
          mul_le_mul_of_nonneg_left hkey (by positivity)
      _ = (H * (lam / (n : ℝ)) * ‖x‖) ^ 2 := hinv
  exact le_of_sq_le_sq_nonneg (norm_nonneg _) (by positivity) h3

/-- **The pointwise decomposition of the remainder** into the nonlinear release error and the
linearized training error. -/
theorem bridge_remainder_pointwise (phi : ℝ → ℝ) (b : ℝ) (Z0 Z1 : Fin n → E) (x : E)
    (u : Fin n → Bool) (i : Fin n) :
    bridgeRelease phi Z0 Z1 x i - bridgeAffineRelease b Z0 Z1 u i =
      (linkTail phi b ⟪x, Z1 i⟫_ℝ - linkTail phi b ⟪x, Z0 i⟫_ℝ) +
        -(b * ⟪supersampleDiff Z0 Z1 i, x - b • maskMean Z0 Z1 u⟫_ℝ) := by
  have hinner : ⟪supersampleDiff Z0 Z1 i, x - b • maskMean Z0 Z1 u⟫_ℝ =
      ⟪x, Z1 i⟫_ℝ - ⟪x, Z0 i⟫_ℝ - b * ⟪supersampleDiff Z0 Z1 i, maskMean Z0 Z1 u⟫_ℝ := by
    rw [inner_sub_right, real_inner_smul_right]
    have hd : ⟪supersampleDiff Z0 Z1 i, x⟫_ℝ = ⟪x, Z1 i⟫_ℝ - ⟪x, Z0 i⟫_ℝ := by
      simp only [supersampleDiff, inner_sub_left]
      rw [real_inner_comm (Z1 i) x, real_inner_comm (Z0 i) x]
    rw [hd]
  rw [bridgeRelease, bridgeAffineRelease, linkTail, linkTail, hinner]
  ring

set_option maxHeartbeats 1000000 in
/-- **The finite nonlinear remainder bound.**  For a stationary point `θ̂` of the
empirical objective satisfying the norm bound `‖θ̂‖ ≤ b ‖Z̄_U‖` on every mask, the
loss-difference release stays within `R_*` of the affine reference in mask RMS:
`E_U ‖X − X⁰‖² ≤ R_*²` at the fixed supersample. -/
theorem bridge_remainder_bound (Z0 Z1 : Fin n → E)
    (b H lam Cop : ℝ) (hb0 : 0 ≤ b) (hlam0 : 0 ≤ lam) (hCop0 : 0 ≤ Cop)
    (hlam : ∀ x : E, ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, x⟫_ℝ ^ 2 ≤ lam * ‖x‖ ^ 2)
    (hCop : ∀ x : E, ∑ i, ⟪supersampleDiff Z0 Z1 i, x⟫_ℝ ^ 2 ≤ Cop ^ 2 * ‖x‖ ^ 2)
    (phi slope : ℝ → ℝ) (hphi : ∀ t, HasDerivAt phi (slope t) t) (hslope0 : slope 0 = -b)
    (hlip : ∀ t, |slope t - slope 0| ≤ H * |t|)
    (θ : (Fin n → Bool) → E)
    (hstat : ∀ u, θ u +
      (n : ℝ)⁻¹ • ∑ i, slope ⟪θ u, maskSample Z0 Z1 u i⟫_ℝ • maskSample Z0 Z1 u i = 0)
    (hnorm : ∀ u, ‖θ u‖ ≤ b * ‖maskMean Z0 Z1 u‖) :
    cubeAverage (fun u => ∑ i,
        (bridgeRelease phi Z0 Z1 (θ u) i - bridgeAffineRelease b Z0 Z1 u i) ^ 2) ≤
      bridgeRStar b H lam Cop Z0 Z1 ^ 2 := by
  classical
  have hH0 : 0 ≤ H := by
    have h1 := hlip 1
    have h2 : (0 : ℝ) ≤ |slope 1 - slope 0| := abs_nonneg _
    simpa using h2.trans h1
  have halpha0 : (0 : ℝ) ≤ H * (lam / (n : ℝ)) * b := by positivity
  -- the training error and its mask moments
  have herr : ∀ u, ‖θ u - b • maskMean Z0 Z1 u‖ ≤
      H * (lam / (n : ℝ)) * b * ‖maskMean Z0 Z1 u‖ := by
    intro u
    refine (bridge_training_error_norm Z0 Z1 b H lam hlam0 hlam slope hslope0 hlip (θ u) u
      (hstat u)).trans ?_
    have h := hnorm u
    have hc : (0 : ℝ) ≤ H * (lam / (n : ℝ)) := by positivity
    nlinarith [norm_nonneg (θ u)]
  have hE2 : cubeAverage (fun u => ‖θ u - b • maskMean Z0 Z1 u‖ ^ 2) ≤
      (H * (lam / (n : ℝ)) * b) ^ 2 * bridgeU2 Z0 Z1 := by
    have hpt : ∀ u, ‖θ u - b • maskMean Z0 Z1 u‖ ^ 2 ≤
        (H * (lam / (n : ℝ)) * b) ^ 2 * ‖maskMean Z0 Z1 u‖ ^ 2 := by
      intro u
      have h := herr u
      have h0 : (0 : ℝ) ≤ ‖θ u - b • maskMean Z0 Z1 u‖ := norm_nonneg _
      nlinarith [norm_nonneg (maskMean Z0 Z1 u)]
    calc cubeAverage (fun u => ‖θ u - b • maskMean Z0 Z1 u‖ ^ 2)
        ≤ cubeAverage (fun u => (H * (lam / (n : ℝ)) * b) ^ 2 * ‖maskMean Z0 Z1 u‖ ^ 2) :=
          cubeAverage_mono hpt
      _ = (H * (lam / (n : ℝ)) * b) ^ 2 * bridgeU2 Z0 Z1 := by
          rw [cubeAverage_const_mul, bridgeU2]
  have hE4 : cubeAverage (fun u => ‖θ u - b • maskMean Z0 Z1 u‖ ^ 4) ≤
      (H * (lam / (n : ℝ)) * b) ^ 4 * bridgeU4 Z0 Z1 := by
    have hpt : ∀ u, ‖θ u - b • maskMean Z0 Z1 u‖ ^ 4 ≤
        (H * (lam / (n : ℝ)) * b) ^ 4 * ‖maskMean Z0 Z1 u‖ ^ 4 := by
      intro u
      have h := herr u
      have h0 : (0 : ℝ) ≤ ‖θ u - b • maskMean Z0 Z1 u‖ := norm_nonneg _
      have hm : (0 : ℝ) ≤ ‖maskMean Z0 Z1 u‖ := norm_nonneg _
      have hs : ‖θ u - b • maskMean Z0 Z1 u‖ ^ 2 ≤
          (H * (lam / (n : ℝ)) * b) ^ 2 * ‖maskMean Z0 Z1 u‖ ^ 2 := by nlinarith
      have hs0 : (0 : ℝ) ≤ ‖θ u - b • maskMean Z0 Z1 u‖ ^ 2 := sq_nonneg _
      nlinarith [sq_nonneg (‖maskMean Z0 Z1 u‖ * (H * (lam / (n : ℝ)) * b))]
    calc cubeAverage (fun u => ‖θ u - b • maskMean Z0 Z1 u‖ ^ 4)
        ≤ cubeAverage (fun u => (H * (lam / (n : ℝ)) * b) ^ 4 * ‖maskMean Z0 Z1 u‖ ^ 4) :=
          cubeAverage_mono hpt
      _ = (H * (lam / (n : ℝ)) * b) ^ 4 * bridgeU4 Z0 Z1 := by
          rw [cubeAverage_const_mul, bridgeU4]
  -- the quadratic Taylor bound on the nonlinear part of the link
  have htailb : ∀ t, |linkTail phi b t| ≤ H * t ^ 2 / 2 := by
    have htail0 : linkTail phi b 0 = 0 := by simp [linkTail]
    have htaild : ∀ t, HasDerivAt (linkTail phi b) (slope t - slope 0) t := by
      intro t
      have h := ((hphi t).sub_const (phi 0)).add ((hasDerivAt_id t).const_mul b)
      refine HasDerivAt.congr_deriv h ?_
      rw [hslope0]
      ring
    exact fun t => bridge_abs_le_half_mul_sq htaild htail0 hlip t
  -- the two parts of the remainder
  rw [cubeAverage_congr (fun u => Finset.sum_congr rfl fun i _ =>
    by rw [bridge_remainder_pointwise phi b Z0 Z1 (θ u) u i])]
  have hU20 : 0 ≤ bridgeU2 Z0 Z1 := cubeAverage_nonneg fun u => by positivity
  have hU40 : 0 ≤ bridgeU4 Z0 Z1 := cubeAverage_nonneg fun u => by positivity
  have hV40 : 0 ≤ bridgeV4 Z0 Z1 :=
    cubeAverage_nonneg fun u => Finset.sum_nonneg fun p _ => by positivity
  -- the linear part
  have hDg : Real.sqrt (cubeAverage fun u => ∑ i,
      (-(b * ⟪supersampleDiff Z0 Z1 i, θ u - b • maskMean Z0 Z1 u⟫_ℝ)) ^ 2) ≤
      b ^ 2 * H * (lam / (n : ℝ)) * Cop * Real.sqrt (bridgeU2 Z0 Z1) := by
    have hpt : ∀ u, (∑ i, (-(b * ⟪supersampleDiff Z0 Z1 i, θ u - b • maskMean Z0 Z1 u⟫_ℝ)) ^ 2) ≤
        (b * Cop) ^ 2 * ‖θ u - b • maskMean Z0 Z1 u‖ ^ 2 := by
      intro u
      have h1 : (∑ i, (-(b * ⟪supersampleDiff Z0 Z1 i, θ u - b • maskMean Z0 Z1 u⟫_ℝ)) ^ 2) =
          b ^ 2 * ∑ i, ⟪supersampleDiff Z0 Z1 i, θ u - b • maskMean Z0 Z1 u⟫_ℝ ^ 2 := by
        rw [Finset.mul_sum]
        exact Finset.sum_congr rfl fun i _ => by ring
      rw [h1]
      have h2 := hCop (θ u - b • maskMean Z0 Z1 u)
      nlinarith [sq_nonneg b, sq_nonneg (‖θ u - b • maskMean Z0 Z1 u‖)]
    have h3 : (cubeAverage fun u => ∑ i,
        (-(b * ⟪supersampleDiff Z0 Z1 i, θ u - b • maskMean Z0 Z1 u⟫_ℝ)) ^ 2) ≤
        (b * Cop) ^ 2 * ((H * (lam / (n : ℝ)) * b) ^ 2 * bridgeU2 Z0 Z1) := by
      calc (cubeAverage fun u => ∑ i,
            (-(b * ⟪supersampleDiff Z0 Z1 i, θ u - b • maskMean Z0 Z1 u⟫_ℝ)) ^ 2)
          ≤ cubeAverage (fun u => (b * Cop) ^ 2 * ‖θ u - b • maskMean Z0 Z1 u‖ ^ 2) :=
            cubeAverage_mono hpt
        _ = (b * Cop) ^ 2 * cubeAverage (fun u => ‖θ u - b • maskMean Z0 Z1 u‖ ^ 2) :=
            cubeAverage_const_mul _ _
        _ ≤ (b * Cop) ^ 2 * ((H * (lam / (n : ℝ)) * b) ^ 2 * bridgeU2 Z0 Z1) :=
            mul_le_mul_of_nonneg_left hE2 (by positivity)
    have h4 : (b ^ 2 * H * (lam / (n : ℝ)) * Cop * Real.sqrt (bridgeU2 Z0 Z1)) ^ 2 =
        (b * Cop) ^ 2 * ((H * (lam / (n : ℝ)) * b) ^ 2 * bridgeU2 Z0 Z1) := by
      rw [mul_pow, Real.sq_sqrt hU20]
      ring
    refine le_of_sq_le_sq_nonneg (Real.sqrt_nonneg _) (by positivity) ?_
    rw [Real.sq_sqrt (cubeAverage_nonneg fun u => Finset.sum_nonneg fun i _ => sq_nonneg _), h4]
    exact h3
  -- the fourth root of the row moment
  have hSW : bridgeFourthRoot
      (cubeAverage fun u => ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) ≤
      b * bridgeFourthRoot (bridgeV4 Z0 Z1) +
        Real.sqrt lam * (b * (H * (lam / (n : ℝ)))) * bridgeFourthRoot (bridgeU4 Z0 Z1) := by
    have hNsplit : ∀ (u : Fin n → Bool) (p : Bool × Fin n),
        ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ =
          b * ⟪supersampleRow Z0 Z1 p, maskMean Z0 Z1 u⟫_ℝ +
            ⟪supersampleRow Z0 Z1 p, θ u - b • maskMean Z0 Z1 u⟫_ℝ := by
      intro u p
      rw [inner_sub_right, real_inner_smul_right]
      ring
    have hmink := bridge_fourthRoot_cubeAverage_add_le
      (fun (u : Fin n → Bool) (p : Bool × Fin n) =>
        b * ⟪supersampleRow Z0 Z1 p, maskMean Z0 Z1 u⟫_ℝ)
      (fun (u : Fin n → Bool) (p : Bool × Fin n) =>
        ⟪supersampleRow Z0 Z1 p, θ u - b • maskMean Z0 Z1 u⟫_ℝ)
    have hFv : (cubeAverage fun u => ∑ p : Bool × Fin n,
        (b * ⟪supersampleRow Z0 Z1 p, maskMean Z0 Z1 u⟫_ℝ) ^ 4) = b ^ 4 * bridgeV4 Z0 Z1 := by
      have hpt : ∀ u, (∑ p : Bool × Fin n,
          (b * ⟪supersampleRow Z0 Z1 p, maskMean Z0 Z1 u⟫_ℝ) ^ 4) =
          b ^ 4 * ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, maskMean Z0 Z1 u⟫_ℝ ^ 4 := by
        intro u
        rw [Finset.mul_sum]
        exact Finset.sum_congr rfl fun p _ => by ring
      rw [cubeAverage_congr hpt, cubeAverage_const_mul, bridgeV4]
    have hGv : (cubeAverage fun u => ∑ p : Bool × Fin n,
        ⟪supersampleRow Z0 Z1 p, θ u - b • maskMean Z0 Z1 u⟫_ℝ ^ 4) ≤
        (Real.sqrt lam * (b * (H * (lam / (n : ℝ))))) ^ 4 * bridgeU4 Z0 Z1 := by
      have hpt : ∀ u, (∑ p : Bool × Fin n,
          ⟪supersampleRow Z0 Z1 p, θ u - b • maskMean Z0 Z1 u⟫_ℝ ^ 4) ≤
          lam ^ 2 * ‖θ u - b • maskMean Z0 Z1 u‖ ^ 4 := by
        intro u
        have h1 : (∑ p : Bool × Fin n,
            ⟪supersampleRow Z0 Z1 p, θ u - b • maskMean Z0 Z1 u⟫_ℝ ^ 4) ≤
            (∑ p : Bool × Fin n,
              ⟪supersampleRow Z0 Z1 p, θ u - b • maskMean Z0 Z1 u⟫_ℝ ^ 2) ^ 2 := by
          have hkey := bridge_sum_sq_le_sq_sum
            (fun p : Bool × Fin n => ⟪supersampleRow Z0 Z1 p, θ u - b • maskMean Z0 Z1 u⟫_ℝ ^ 2)
            (fun p => sq_nonneg _)
          calc (∑ p : Bool × Fin n,
                ⟪supersampleRow Z0 Z1 p, θ u - b • maskMean Z0 Z1 u⟫_ℝ ^ 4)
              = ∑ p : Bool × Fin n,
                  (⟪supersampleRow Z0 Z1 p, θ u - b • maskMean Z0 Z1 u⟫_ℝ ^ 2) ^ 2 :=
                Finset.sum_congr rfl fun p _ => by ring
            _ ≤ (∑ p : Bool × Fin n,
                  ⟪supersampleRow Z0 Z1 p, θ u - b • maskMean Z0 Z1 u⟫_ℝ ^ 2) ^ 2 := hkey
        have h2 := hlam (θ u - b • maskMean Z0 Z1 u)
        have h3 : (0 : ℝ) ≤ ∑ p : Bool × Fin n,
            ⟪supersampleRow Z0 Z1 p, θ u - b • maskMean Z0 Z1 u⟫_ℝ ^ 2 :=
          Finset.sum_nonneg fun p _ => sq_nonneg _
        nlinarith [norm_nonneg (θ u - b • maskMean Z0 Z1 u),
          sq_nonneg (‖θ u - b • maskMean Z0 Z1 u‖)]
      have h4 : (cubeAverage fun u => ∑ p : Bool × Fin n,
          ⟪supersampleRow Z0 Z1 p, θ u - b • maskMean Z0 Z1 u⟫_ℝ ^ 4) ≤
          lam ^ 2 * ((H * (lam / (n : ℝ)) * b) ^ 4 * bridgeU4 Z0 Z1) := by
        calc (cubeAverage fun u => ∑ p : Bool × Fin n,
              ⟪supersampleRow Z0 Z1 p, θ u - b • maskMean Z0 Z1 u⟫_ℝ ^ 4)
            ≤ cubeAverage (fun u => lam ^ 2 * ‖θ u - b • maskMean Z0 Z1 u‖ ^ 4) :=
              cubeAverage_mono hpt
          _ = lam ^ 2 * cubeAverage (fun u => ‖θ u - b • maskMean Z0 Z1 u‖ ^ 4) :=
              cubeAverage_const_mul _ _
          _ ≤ lam ^ 2 * ((H * (lam / (n : ℝ)) * b) ^ 4 * bridgeU4 Z0 Z1) :=
              mul_le_mul_of_nonneg_left hE4 (by positivity)
      refine h4.trans (le_of_eq ?_)
      have hsq : Real.sqrt lam ^ 4 = lam ^ 2 := by
        have h := Real.sq_sqrt hlam0
        calc Real.sqrt lam ^ 4 = (Real.sqrt lam ^ 2) ^ 2 := by ring
          _ = lam ^ 2 := by rw [h]
      have hexp : (Real.sqrt lam * (b * (H * (lam / (n : ℝ))))) ^ 4 =
          Real.sqrt lam ^ 4 * (b * (H * (lam / (n : ℝ)))) ^ 4 := by ring
      rw [hexp, hsq]
      ring
    have hG0 : 0 ≤ cubeAverage (fun u => ∑ p : Bool × Fin n,
        ⟪supersampleRow Z0 Z1 p, θ u - b • maskMean Z0 Z1 u⟫_ℝ ^ 4) :=
      cubeAverage_nonneg fun u => Finset.sum_nonneg fun p _ => by positivity
    have hcongr : (cubeAverage fun u => ∑ p : Bool × Fin n,
        ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) =
        cubeAverage (fun u => ∑ p : Bool × Fin n,
          (b * ⟪supersampleRow Z0 Z1 p, maskMean Z0 Z1 u⟫_ℝ +
            ⟪supersampleRow Z0 Z1 p, θ u - b • maskMean Z0 Z1 u⟫_ℝ) ^ 4) :=
      cubeAverage_congr fun u => Finset.sum_congr rfl fun p _ => by rw [hNsplit u p]
    rw [hcongr]
    refine hmink.trans ?_
    gcongr
    · rw [hFv, bridgeFourthRoot_mul_pow_four hb0 hV40]
    · exact (bridgeFourthRoot_le_bridgeFourthRoot hG0 hGv).trans
        (le_of_eq (bridgeFourthRoot_mul_pow_four (by positivity) hU40))
  -- the nonlinear part
  have hDf : (cubeAverage fun u => ∑ i,
      (linkTail phi b ⟪θ u, Z1 i⟫_ℝ - linkTail phi b ⟪θ u, Z0 i⟫_ℝ) ^ 2) ≤
      H ^ 2 / 2 * cubeAverage (fun u => ∑ p : Bool × Fin n,
        ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) := by
    have hpt : ∀ u, (∑ i,
        (linkTail phi b ⟪θ u, Z1 i⟫_ℝ - linkTail phi b ⟪θ u, Z0 i⟫_ℝ) ^ 2) ≤
        H ^ 2 / 2 * ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4 := by
      intro u
      rw [sum_bool_prod (fun p => ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4), Finset.mul_sum]
      refine Finset.sum_le_sum fun i _ => ?_
      have e1 : ⟪supersampleRow Z0 Z1 (true, i), θ u⟫_ℝ = ⟪θ u, Z1 i⟫_ℝ := real_inner_comm _ _
      have e2 : ⟪supersampleRow Z0 Z1 (false, i), θ u⟫_ℝ = ⟪θ u, Z0 i⟫_ℝ := real_inner_comm _ _
      rw [e1, e2]
      have h1 : |linkTail phi b ⟪θ u, Z1 i⟫_ℝ| ≤ H * ⟪θ u, Z1 i⟫_ℝ ^ 2 / 2 := htailb _
      have h2 : |linkTail phi b ⟪θ u, Z0 i⟫_ℝ| ≤ H * ⟪θ u, Z0 i⟫_ℝ ^ 2 / 2 := htailb _
      have s1 : linkTail phi b ⟪θ u, Z1 i⟫_ℝ ^ 2 ≤ (H * ⟪θ u, Z1 i⟫_ℝ ^ 2 / 2) ^ 2 := by
        nlinarith [sq_abs (linkTail phi b ⟪θ u, Z1 i⟫_ℝ),
          abs_nonneg (linkTail phi b ⟪θ u, Z1 i⟫_ℝ)]
      have s2 : linkTail phi b ⟪θ u, Z0 i⟫_ℝ ^ 2 ≤ (H * ⟪θ u, Z0 i⟫_ℝ ^ 2 / 2) ^ 2 := by
        nlinarith [sq_abs (linkTail phi b ⟪θ u, Z0 i⟫_ℝ),
          abs_nonneg (linkTail phi b ⟪θ u, Z0 i⟫_ℝ)]
      nlinarith [bridge_sub_sq_le (linkTail phi b ⟪θ u, Z1 i⟫_ℝ)
        (linkTail phi b ⟪θ u, Z0 i⟫_ℝ)]
    calc (cubeAverage fun u => ∑ i,
          (linkTail phi b ⟪θ u, Z1 i⟫_ℝ - linkTail phi b ⟪θ u, Z0 i⟫_ℝ) ^ 2)
        ≤ cubeAverage (fun u => H ^ 2 / 2 * ∑ p : Bool × Fin n,
            ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) := cubeAverage_mono hpt
      _ = H ^ 2 / 2 * cubeAverage (fun u => ∑ p : Bool × Fin n,
            ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) := cubeAverage_const_mul _ _
  -- combine
  have hS0 : 0 ≤ cubeAverage (fun u => ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) :=
    cubeAverage_nonneg fun u => Finset.sum_nonneg fun p _ => by positivity
  have hsqrt2 : (0 : ℝ) ≤ H / Real.sqrt 2 := div_nonneg hH0 (Real.sqrt_nonneg 2)
  have hW0 : 0 ≤ b * bridgeFourthRoot (bridgeV4 Z0 Z1) +
      Real.sqrt lam * (b * (H * (lam / (n : ℝ)))) * bridgeFourthRoot (bridgeU4 Z0 Z1) := by
    have h1 := bridgeFourthRoot_nonneg hV40
    have h2 := bridgeFourthRoot_nonneg hU40
    positivity
  have hSle : Real.sqrt (cubeAverage fun u => ∑ p : Bool × Fin n,
      ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) ≤
      (b * bridgeFourthRoot (bridgeV4 Z0 Z1) +
        Real.sqrt lam * (b * (H * (lam / (n : ℝ)))) * bridgeFourthRoot (bridgeU4 Z0 Z1)) ^ 2 := by
    have h1 : Real.sqrt (cubeAverage fun u => ∑ p : Bool × Fin n,
        ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) =
        bridgeFourthRoot (cubeAverage fun u => ∑ p : Bool × Fin n,
          ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) ^ 2 := (bridgeFourthRoot_sq hS0).symm
    rw [h1]
    have h2 := bridgeFourthRoot_nonneg hS0
    nlinarith [hSW]
  have hhalf : Real.sqrt (H ^ 2 / 2) = H / Real.sqrt 2 := by
    have h : (H / Real.sqrt 2) ^ 2 = H ^ 2 / 2 := by
      rw [div_pow, Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2)]
    rw [← h, Real.sqrt_sq hsqrt2]
  have hDfsqrt : Real.sqrt (cubeAverage fun u => ∑ i,
      (linkTail phi b ⟪θ u, Z1 i⟫_ℝ - linkTail phi b ⟪θ u, Z0 i⟫_ℝ) ^ 2) ≤
      H / Real.sqrt 2 * (b * bridgeFourthRoot (bridgeV4 Z0 Z1) +
        Real.sqrt lam * (b * (H * (lam / (n : ℝ)))) * bridgeFourthRoot (bridgeU4 Z0 Z1)) ^ 2 := by
    have h2 := Real.sqrt_le_sqrt hDf
    have h3 : Real.sqrt (H ^ 2 / 2 * cubeAverage fun u => ∑ p : Bool × Fin n,
        ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) =
        H / Real.sqrt 2 * Real.sqrt (cubeAverage fun u => ∑ p : Bool × Fin n,
          ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) := by
      rw [Real.sqrt_mul (by positivity), hhalf]
    rw [h3] at h2
    exact h2.trans (mul_le_mul_of_nonneg_left hSle hsqrt2)
  have hmink2 := bridge_sqrt_cubeAverage_add_le
    (fun (u : Fin n → Bool) (i : Fin n) =>
      linkTail phi b ⟪θ u, Z1 i⟫_ℝ - linkTail phi b ⟪θ u, Z0 i⟫_ℝ)
    (fun (u : Fin n → Bool) (i : Fin n) =>
      -(b * ⟪supersampleDiff Z0 Z1 i, θ u - b • maskMean Z0 Z1 u⟫_ℝ))
  have hnn : 0 ≤ cubeAverage (fun u => ∑ i,
      ((linkTail phi b ⟪θ u, Z1 i⟫_ℝ - linkTail phi b ⟪θ u, Z0 i⟫_ℝ) +
        -(b * ⟪supersampleDiff Z0 Z1 i, θ u - b • maskMean Z0 Z1 u⟫_ℝ)) ^ 2) :=
    cubeAverage_nonneg fun u => Finset.sum_nonneg fun i _ => sq_nonneg _
  have hfinal : Real.sqrt (cubeAverage fun u => ∑ i,
      ((linkTail phi b ⟪θ u, Z1 i⟫_ℝ - linkTail phi b ⟪θ u, Z0 i⟫_ℝ) +
        -(b * ⟪supersampleDiff Z0 Z1 i, θ u - b • maskMean Z0 Z1 u⟫_ℝ)) ^ 2) ≤
      bridgeRStar b H lam Cop Z0 Z1 := by
    rw [bridgeRStar]
    have hrw : (b * bridgeFourthRoot (bridgeV4 Z0 Z1) +
        Real.sqrt lam * (b * H * (lam / (n : ℝ))) * bridgeFourthRoot (bridgeU4 Z0 Z1)) =
        (b * bridgeFourthRoot (bridgeV4 Z0 Z1) +
          Real.sqrt lam * (b * (H * (lam / (n : ℝ)))) * bridgeFourthRoot (bridgeU4 Z0 Z1)) := by
      ring
    rw [hrw]
    linarith [hmink2, hDg, hDfsqrt]
  have hR0 : 0 ≤ bridgeRStar b H lam Cop Z0 Z1 := le_trans (Real.sqrt_nonneg _) hfinal
  nlinarith [Real.sq_sqrt hnn, hfinal, Real.sqrt_nonneg (cubeAverage fun u => ∑ i,
    ((linkTail phi b ⟪θ u, Z1 i⟫_ℝ - linkTail phi b ⟪θ u, Z0 i⟫_ℝ) +
      -(b * ⟪supersampleDiff Z0 Z1 i, θ u - b • maskMean Z0 Z1 u⟫_ℝ)) ^ 2)]

end Bound

section LogisticInstance

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [ProperSpace E] {n : ℕ}

/-- **The remainder bound for the quadratic-regularized logistic link** (`b = 1/2`, `H = 1/4`), with
`θ̂` the exact empirical minimizer of `QuadraticLogistic`. -/
theorem bridge_remainder_bound_logistic (Z0 Z1 : Fin n → E) (lam Cop : ℝ)
    (hlam0 : 0 ≤ lam) (hCop0 : 0 ≤ Cop)
    (hlam : ∀ x : E, ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, x⟫_ℝ ^ 2 ≤ lam * ‖x‖ ^ 2)
    (hCop : ∀ x : E, ∑ i, ⟪supersampleDiff Z0 Z1 i, x⟫_ℝ ^ 2 ≤ Cop ^ 2 * ‖x‖ ^ 2) :
    cubeAverage (fun u => ∑ i,
        (bridgeRelease logisticLoss Z0 Z1 (quadraticLogisticOptimizer (maskSample Z0 Z1 u)) i -
          bridgeAffineRelease (1 / 2 : ℝ) Z0 Z1 u i) ^ 2) ≤
      bridgeRStar (1 / 2 : ℝ) (1 / 4 : ℝ) lam Cop Z0 Z1 ^ 2 := by
  refine bridge_remainder_bound Z0 Z1 (1 / 2 : ℝ) (1 / 4 : ℝ) lam Cop (by norm_num) hlam0 hCop0
    hlam hCop logisticLoss logisticSlope hasDerivAt_logisticLoss (by simp)
    (fun t => by
      have h := abs_logisticSlope_sub_le_quarter t 0
      rw [sub_zero] at h
      linarith)
    (fun u => quadraticLogisticOptimizer (maskSample Z0 Z1 u)) (fun u => ?_) (fun u => ?_)
  · have h := empiricalQuadraticLogisticGradient_optimizer (maskSample Z0 Z1 u)
    rw [empiricalQuadraticLogisticGradient, quadraticLogisticGradient, logisticGradient] at h
    rw [← h]
    congr 1
    rw [Finset.smul_sum]
    exact Finset.sum_congr rfl fun i _ => by rw [smul_smul]
  · have h := quadraticLogisticOptimizer_norm_le_average (maskSample Z0 Z1 u)
    rw [maskMean]
    exact h

end LogisticInstance

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BridgeRemainderCore.lean <==
import LossOnlyTraceability.BridgeRemainderGram
import Mathlib.Analysis.MeanInequalities
import Mathlib.Analysis.Calculus.Deriv.MeanValue
import Mathlib.Analysis.Calculus.Deriv.Pow

/-! Deterministic analytic ingredients of the computable bounds on the remainder between the
loss-difference release and its affine reference, for quartic logistic ERM and for
quadratic-regularized ERM.  The module collects: the fourth
root used by the `v₄^{1/4}`, `u₄^{1/4}` terms; the elementary bound `∑ a_i² ≤ (∑ a_i)²` for
nonnegative `a` (the step `‖v‖₄ ≤ ‖v‖₂`); the operator-norm inequality
`‖∑ a_i • z_i‖² ≤ λ ∑ a_i²` deduced from the defining bound `∑ ⟪z_i, x⟫² ≤ λ ‖x‖²`; Minkowski's
inequality in `L²` and in `L⁴` for the product of the uniform mask average and a finite counting
measure; and the Taylor bound `|u(t)| ≤ H t²/2` for a function vanishing at `0` whose derivative
obeys `|u'(t)| ≤ H |t|`. -/

noncomputable section

namespace LossOnlyTraceability

open scoped InnerProductSpace BigOperators

section FourthRoot

/-- The fourth root `x^{1/4}`, used for the `u₄^{1/4}` and `v₄^{1/4}` terms. -/
def bridgeFourthRoot (x : ℝ) : ℝ := x ^ ((1 : ℝ) / 4)

/-- The fourth root of a nonnegative number is nonnegative. -/
theorem bridgeFourthRoot_nonneg {x : ℝ} (hx : 0 ≤ x) : 0 ≤ bridgeFourthRoot x :=
  Real.rpow_nonneg hx _

/-- The fourth power of the fourth root. -/
theorem bridgeFourthRoot_pow_four {x : ℝ} (hx : 0 ≤ x) : bridgeFourthRoot x ^ 4 = x := by
  rw [bridgeFourthRoot, ← Real.rpow_natCast (x ^ ((1 : ℝ) / 4)) 4, ← Real.rpow_mul hx]
  norm_num

/-- The square of the fourth root is the square root. -/
theorem bridgeFourthRoot_sq {x : ℝ} (hx : 0 ≤ x) : bridgeFourthRoot x ^ 2 = Real.sqrt x := by
  rw [bridgeFourthRoot, ← Real.rpow_natCast (x ^ ((1 : ℝ) / 4)) 2, ← Real.rpow_mul hx,
    Real.sqrt_eq_rpow]
  norm_num

/-- The fourth root is monotone on the nonnegative reals. -/
theorem bridgeFourthRoot_le_bridgeFourthRoot {x y : ℝ} (hx : 0 ≤ x) (hxy : x ≤ y) :
    bridgeFourthRoot x ≤ bridgeFourthRoot y :=
  Real.rpow_le_rpow hx hxy (by norm_num)

/-- The fourth root of a product with a fourth power. -/
theorem bridgeFourthRoot_mul_pow_four {a x : ℝ} (ha : 0 ≤ a) (hx : 0 ≤ x) :
    bridgeFourthRoot (a ^ 4 * x) = a * bridgeFourthRoot x := by
  rw [bridgeFourthRoot, bridgeFourthRoot, Real.mul_rpow (by positivity) hx,
    ← Real.rpow_natCast a 4, ← Real.rpow_mul ha]
  norm_num

end FourthRoot

section Elementary

/-- For nonnegative terms, `∑ a_i² ≤ (∑ a_i)²`; this is the step `‖v‖₄ ≤ ‖v‖₂`. -/
theorem bridge_sum_sq_le_sq_sum {ι : Type*} [Fintype ι] (a : ι → ℝ) (ha : ∀ i, 0 ≤ a i) :
    ∑ i, a i ^ 2 ≤ (∑ i, a i) ^ 2 := by
  calc ∑ i, a i ^ 2 = ∑ i, a i * a i := by simp [sq]
    _ ≤ ∑ i, a i * ∑ j, a j :=
        Finset.sum_le_sum fun i _ =>
          mul_le_mul_of_nonneg_left
            (Finset.single_le_sum (fun j _ => ha j) (Finset.mem_univ i)) (ha i)
    _ = (∑ i, a i) * ∑ j, a j := by rw [← Finset.sum_mul]
    _ = (∑ i, a i) ^ 2 := by ring

/-- **The operator-norm inequality in the form used on a fixed supersample.**  If
`∑_i ⟪z_i, x⟫² ≤ λ ‖x‖²` for every `x`, then `‖∑_i a_i • z_i‖² ≤ λ ∑_i a_i²`. -/
theorem bridge_norm_sum_smul_sq_le {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    {ι : Type*} [Fintype ι] (z : ι → E) {lam : ℝ} (hlam0 : 0 ≤ lam)
    (hlam : ∀ x : E, ∑ i, ⟪z i, x⟫_ℝ ^ 2 ≤ lam * ‖x‖ ^ 2) (a : ι → ℝ) :
    ‖∑ i, a i • z i‖ ^ 2 ≤ lam * ∑ i, a i ^ 2 := by
  set v : E := ∑ i, a i • z i with hv
  have hexp : ‖v‖ ^ 2 = ∑ i, a i * ⟪z i, v⟫_ℝ := by
    rw [← real_inner_self_eq_norm_sq, hv, sum_inner]
    exact Finset.sum_congr rfl fun i _ => real_inner_smul_left _ _ _
  have hcs : (∑ i, a i * ⟪z i, v⟫_ℝ) ^ 2 ≤ (∑ i, a i ^ 2) * ∑ i, ⟪z i, v⟫_ℝ ^ 2 :=
    Finset.sum_mul_sq_le_sq_mul_sq _ _ _
  have hfour : (‖v‖ ^ 2) ^ 2 ≤ (∑ i, a i ^ 2) * (lam * ‖v‖ ^ 2) := by
    have h1 : (‖v‖ ^ 2) ^ 2 = (∑ i, a i * ⟪z i, v⟫_ℝ) ^ 2 := by rw [hexp]
    rw [h1]
    exact hcs.trans (mul_le_mul_of_nonneg_left (hlam v)
      (Finset.sum_nonneg fun i _ => sq_nonneg _))
  rcases eq_or_lt_of_le (norm_nonneg v) with h | h
  · have hz : ‖v‖ = 0 := h.symm
    rw [hz]
    have : 0 ≤ ∑ i, a i ^ 2 := Finset.sum_nonneg fun i _ => sq_nonneg _
    nlinarith
  · have hpos : 0 < ‖v‖ ^ 2 := by positivity
    nlinarith [hfour]

/-- From `a² ≤ c²` with both sides nonnegative. -/
theorem le_of_sq_le_sq_nonneg {a c : ℝ} (ha : 0 ≤ a) (hc : 0 ≤ c) (h : a ^ 2 ≤ c ^ 2) : a ≤ c := by
  rcases le_or_gt a c with hle | hgt
  · exact hle
  · nlinarith [ha, hc, h, hgt]

/-- `(x − y)² ≤ 2x² + 2y²`. -/
theorem bridge_sub_sq_le (x y : ℝ) : (x - y) ^ 2 ≤ 2 * x ^ 2 + 2 * y ^ 2 := by nlinarith [sq_nonneg (x + y)]

end Elementary

section Minkowski

variable {n : ℕ} {ι : Type*} [Fintype ι]

/-- The mask average of a row sum is a plain sum over the product index, divided by `2^n`. -/
theorem cubeAverage_sum_eq_prod_sum (h : (Fin n → Bool) → ι → ℝ) :
    cubeAverage (fun u => ∑ i, h u i) = (∑ q : (Fin n → Bool) × ι, h q.1 q.2) / 2 ^ n := by
  rw [cubeAverage, Fintype.sum_prod_type]

/-- **Minkowski's inequality in `L²`** for the product of the uniform mask average with a finite
counting measure. -/
theorem bridge_sqrt_cubeAverage_add_le (f g : (Fin n → Bool) → ι → ℝ) :
    Real.sqrt (cubeAverage fun u => ∑ i, (f u i + g u i) ^ 2) ≤
      Real.sqrt (cubeAverage fun u => ∑ i, f u i ^ 2) +
        Real.sqrt (cubeAverage fun u => ∑ i, g u i ^ 2) := by
  set A := cubeAverage fun u => ∑ i, f u i ^ 2 with hA
  set B := cubeAverage fun u => ∑ i, g u i ^ 2 with hB
  set C := cubeAverage fun u => ∑ i, f u i * g u i with hC
  have hA0 : 0 ≤ A := cubeAverage_nonneg fun u => Finset.sum_nonneg fun i _ => sq_nonneg _
  have hB0 : 0 ≤ B := cubeAverage_nonneg fun u => Finset.sum_nonneg fun i _ => sq_nonneg _
  have hpow : (0 : ℝ) < 2 ^ n := by positivity
  have hcs : C ^ 2 ≤ A * B := by
    have h1 : (∑ q : (Fin n → Bool) × ι, f q.1 q.2 * g q.1 q.2) ^ 2 ≤
        (∑ q : (Fin n → Bool) × ι, f q.1 q.2 ^ 2) *
          ∑ q : (Fin n → Bool) × ι, g q.1 q.2 ^ 2 :=
      Finset.sum_mul_sq_le_sq_mul_sq _ _ _
    rw [hA, hB, hC, cubeAverage_sum_eq_prod_sum, cubeAverage_sum_eq_prod_sum,
      cubeAverage_sum_eq_prod_sum, div_pow, div_mul_div_comm]
    exact div_le_div_of_nonneg_right h1 (by positivity) |>.trans_eq (by ring_nf)
  have hsplit : (cubeAverage fun u => ∑ i, (f u i + g u i) ^ 2) = A + 2 * C + B := by
    have hpt : ∀ u, (∑ i, (f u i + g u i) ^ 2) =
        (∑ i, f u i ^ 2) + (2 * ∑ i, f u i * g u i + ∑ i, g u i ^ 2) := by
      intro u
      rw [Finset.mul_sum, ← Finset.sum_add_distrib, ← Finset.sum_add_distrib]
      exact Finset.sum_congr rfl fun i _ => by ring
    rw [cubeAverage_congr hpt,
      cubeAverage_add (fun u => ∑ i, f u i ^ 2)
        (fun u => 2 * (∑ i, f u i * g u i) + ∑ i, g u i ^ 2),
      cubeAverage_add (fun u => 2 * ∑ i, f u i * g u i) (fun u => ∑ i, g u i ^ 2),
      cubeAverage_const_mul (2 : ℝ) (fun u => ∑ i, f u i * g u i)]
    ring
  rw [hsplit]
  have hCle : C ≤ Real.sqrt A * Real.sqrt B := by
    have h1 : C ≤ |C| := le_abs_self C
    have h2 : |C| ≤ Real.sqrt (A * B) := by
      rw [← Real.sqrt_sq_eq_abs]
      exact Real.sqrt_le_sqrt hcs
    rw [← Real.sqrt_mul hA0]
    exact h1.trans h2
  have hgoal : A + 2 * C + B ≤ (Real.sqrt A + Real.sqrt B) ^ 2 := by
    have e1 : Real.sqrt A ^ 2 = A := Real.sq_sqrt hA0
    have e2 : Real.sqrt B ^ 2 = B := Real.sq_sqrt hB0
    nlinarith [hCle]
  calc Real.sqrt (A + 2 * C + B) ≤ Real.sqrt ((Real.sqrt A + Real.sqrt B) ^ 2) :=
        Real.sqrt_le_sqrt hgoal
    _ = Real.sqrt A + Real.sqrt B := by
        rw [Real.sqrt_sq (by positivity)]

/-- **Minkowski's inequality in `L⁴`** for the product of the uniform mask average with a finite
counting measure; this is the step `(E_U ‖Z_all θ̂‖₄⁴)^{1/4} ≤ …` of both remainder bounds. -/
theorem bridge_fourthRoot_cubeAverage_add_le (f g : (Fin n → Bool) → ι → ℝ) :
    bridgeFourthRoot (cubeAverage fun u => ∑ i, (f u i + g u i) ^ 4) ≤
      bridgeFourthRoot (cubeAverage fun u => ∑ i, f u i ^ 4) +
        bridgeFourthRoot (cubeAverage fun u => ∑ i, g u i ^ 4) := by
  have habs : ∀ x : ℝ, |x| ^ (4 : ℝ) = x ^ 4 := by
    intro x
    rw [show (4 : ℝ) = ((4 : ℕ) : ℝ) by norm_num, Real.rpow_natCast, ← abs_pow,
      abs_of_nonneg (by positivity : (0 : ℝ) ≤ x ^ 4)]
  have hmink := Real.Lp_add_le (Finset.univ : Finset ((Fin n → Bool) × ι))
    (fun q => f q.1 q.2) (fun q => g q.1 q.2) (by norm_num : (1 : ℝ) ≤ 4)
  simp only [habs] at hmink
  have hpow : (0 : ℝ) < 2 ^ n := by positivity
  have hnn : ∀ h : (Fin n → Bool) → ι → ℝ,
      (0 : ℝ) ≤ ∑ q : (Fin n → Bool) × ι, h q.1 q.2 ^ 4 :=
    fun h => Finset.sum_nonneg fun q _ => by positivity
  have hdiv : ∀ h : (Fin n → Bool) → ι → ℝ,
      bridgeFourthRoot (cubeAverage fun u => ∑ i, h u i ^ 4) =
        (∑ q : (Fin n → Bool) × ι, h q.1 q.2 ^ 4) ^ ((1 : ℝ) / 4) / ((2 : ℝ) ^ n) ^ ((1 : ℝ) / 4) := by
    intro h
    rw [bridgeFourthRoot, cubeAverage_sum_eq_prod_sum (fun u i => h u i ^ 4),
      Real.div_rpow (hnn h) (by positivity)]
  have hden : (0 : ℝ) < ((2 : ℝ) ^ n) ^ ((1 : ℝ) / 4) := Real.rpow_pos_of_pos hpow _
  have hmink' : (∑ q : (Fin n → Bool) × ι, (f q.1 q.2 + g q.1 q.2) ^ 4) ^ ((1 : ℝ) / 4) ≤
      (∑ q : (Fin n → Bool) × ι, f q.1 q.2 ^ 4) ^ ((1 : ℝ) / 4) +
        (∑ q : (Fin n → Bool) × ι, g q.1 q.2 ^ 4) ^ ((1 : ℝ) / 4) := by
    simpa only [one_div] using hmink
  rw [hdiv (fun u i => f u i + g u i), hdiv f, hdiv g, ← add_div, div_eq_mul_inv, div_eq_mul_inv]
  exact mul_le_mul_of_nonneg_right hmink' (by positivity)

end Minkowski

section Taylor

/-- **The quadratic Taylor bound `|u(t)| ≤ H t²/2`** for a function vanishing at the origin whose
derivative satisfies `|u'(t)| ≤ H |t|`; it is applied to the nonlinear part `u` of the link on
the relevant margins. -/
theorem bridge_abs_le_half_mul_sq {H : ℝ} {v dv : ℝ → ℝ} (hv : ∀ t, HasDerivAt v (dv t) t)
    (h0 : v 0 = 0) (hb : ∀ t, |dv t| ≤ H * |t|) (t : ℝ) : |v t| ≤ H * t ^ 2 / 2 := by
  have hH : 0 ≤ H := by
    have h1 := hb 1
    have h2 : (0 : ℝ) ≤ |dv 1| := abs_nonneg _
    simpa using h2.trans h1
  have hq : ∀ x : ℝ, HasDerivAt (fun y : ℝ => H / 2 * y ^ 2) (H * x) x := by
    intro x
    refine HasDerivAt.congr_deriv ((hasDerivAt_pow 2 x).const_mul (H / 2)) ?_
    push_cast
    ring
  -- a nonnegative derivative on `[0, ∞)` forces nonnegativity at nonnegative points
  have nonneg_right : ∀ (w dw : ℝ → ℝ), (∀ s, HasDerivAt w (dw s) s) → w 0 = 0 →
      (∀ s, 0 < s → 0 ≤ dw s) → ∀ s, 0 ≤ s → 0 ≤ w s := by
    intro w dw hw hw0 hd s hs
    have hmono : MonotoneOn w (Set.Ici (0 : ℝ)) :=
      monotoneOn_of_hasDerivWithinAt_nonneg (convex_Ici 0)
        (fun x _ => (hw x).continuousAt.continuousWithinAt)
        (fun x _ => (hw x).hasDerivWithinAt)
        (fun x hx => hd x (by simpa [interior_Ici] using hx))
    have := hmono (Set.self_mem_Ici) (Set.mem_Ici.mpr hs) hs
    simpa [hw0] using this
  -- a nonpositive derivative on `(-∞, 0]` forces nonnegativity at nonpositive points
  have nonneg_left : ∀ (w dw : ℝ → ℝ), (∀ s, HasDerivAt w (dw s) s) → w 0 = 0 →
      (∀ s, s < 0 → dw s ≤ 0) → ∀ s, s ≤ 0 → 0 ≤ w s := by
    intro w dw hw hw0 hd s hs
    have hanti : AntitoneOn w (Set.Iic (0 : ℝ)) :=
      antitoneOn_of_hasDerivWithinAt_nonpos (convex_Iic 0)
        (fun x _ => (hw x).continuousAt.continuousWithinAt)
        (fun x _ => (hw x).hasDerivWithinAt)
        (fun x hx => hd x (by simpa [interior_Iic] using hx))
    have := hanti (Set.mem_Iic.mpr hs) (Set.self_mem_Iic) hs
    simpa [hw0] using this
  have hupd : ∀ y : ℝ, HasDerivAt (fun y : ℝ => H / 2 * y ^ 2 - v y) (H * y - dv y) y :=
    fun y => (hq y).sub (hv y)
  have hlowd : ∀ y : ℝ, HasDerivAt (fun y : ℝ => H / 2 * y ^ 2 + v y) (H * y + dv y) y :=
    fun y => (hq y).add (hv y)
  have hup : 0 ≤ H / 2 * t ^ 2 - v t := by
    rcases le_total 0 t with ht | ht
    · refine nonneg_right _ _ hupd (by simp [h0]) (fun y hy => ?_) t ht
      have h := hb y
      rw [abs_of_pos hy] at h
      have h2 := (abs_le.mp h).2
      linarith
    · refine nonneg_left _ _ hupd (by simp [h0]) (fun y hy => ?_) t ht
      have h := hb y
      rw [abs_of_neg hy] at h
      have h1 := (abs_le.mp h).1
      linarith
  have hlow : 0 ≤ H / 2 * t ^ 2 + v t := by
    rcases le_total 0 t with ht | ht
    · refine nonneg_right _ _ hlowd (by simp [h0]) (fun y hy => ?_) t ht
      have h := hb y
      rw [abs_of_pos hy] at h
      have h1 := (abs_le.mp h).1
      linarith
    · refine nonneg_left _ _ hlowd (by simp [h0]) (fun y hy => ?_) t ht
      have h := hb y
      rw [abs_of_neg hy] at h
      have h2 := (abs_le.mp h).2
      linarith
  rw [abs_le]
  constructor <;> linarith

end Taylor

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BridgeRemainderGram.lean <==
import LossOnlyTraceability.BridgeRemainderMoments

/-! **The exact finite Rademacher identities for the mask moments `u₂`, `u₄`, `v₄`.**  A
fixed supersample is a pair of families `Z_{0,i}, Z_{1,i}` of
`2n` vectors; `m = (2n)^{-1} ∑_{j,i} Z_{j,i}`, `δ_i = Z_{1,i} − Z_{0,i}` are the rows of `C`, and
the mask average `Z̄_U = n^{-1} ∑_i Z_{U_i,i}` equals `m − Cᵀσ/(2n)` with the Rademacher signs
`σ_i = 1 − 2U_i`.  With `S = C Cᵀ/(4n²)`, `a = Z_all m` and `T = −Z_all Cᵀ/(2n)` the module proves
`u₂ = ‖m‖² + tr S`, `u₄ = u₂² + ‖Cm‖²/n² + 2{‖S‖_F² − ∑_i S_{ii}²}` and
`v₄ = ∑_j {a_j⁴ + 6a_j² ∑_i T_{ji}² + 3(∑_i T_{ji}²)² − 2 ∑_i T_{ji}⁴}`, where the expectation is
the uniform average over the `2^n` masks and nothing else.  The identities hold for every `n`,
including `n = 0`, with the convention that division by zero is zero. -/

noncomputable section

namespace LossOnlyTraceability

open scoped InnerProductSpace BigOperators

section Supersample

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] {n : ℕ}

/-- Row `(j, i)` of the supersample matrix `Z_all`. -/
def supersampleRow (Z0 Z1 : Fin n → E) (p : Bool × Fin n) : E := if p.1 then Z1 p.2 else Z0 p.2

/-- The `i`-th row `δ_i = Z_{1,i} − Z_{0,i}` of the pair-difference matrix `C`. -/
def supersampleDiff (Z0 Z1 : Fin n → E) (i : Fin n) : E := Z1 i - Z0 i

/-- The supersample mean `m = (2n)^{-1} ∑_{j,i} Z_{j,i}`. -/
def supersampleMean (Z0 Z1 : Fin n → E) : E := (2 * (n : ℝ))⁻¹ • ∑ i, (Z0 i + Z1 i)

/-- The mask coefficient `c_i = −δ_i/(2n)`, so that `Z̄_U = m + ∑ σ_i • c_i`. -/
def maskCoeff (Z0 Z1 : Fin n → E) (i : Fin n) : E :=
  (-(2 * (n : ℝ))⁻¹) • supersampleDiff Z0 Z1 i

/-- The selected point `Z_{U_i,i}` of the pair `i`. -/
def maskSample (Z0 Z1 : Fin n → E) (u : Fin n → Bool) (i : Fin n) : E :=
  if u i then Z1 i else Z0 i

/-- The mask average `Z̄_U = n^{-1} ∑_i Z_{U_i,i}`. -/
def maskMean (Z0 Z1 : Fin n → E) (u : Fin n → Bool) : E :=
  ((n : ℝ))⁻¹ • ∑ i, maskSample Z0 Z1 u i

/-- The supersample mean is the average of all `2n` rows. -/
theorem supersampleMean_eq_row_sum (Z0 Z1 : Fin n → E) :
    supersampleMean Z0 Z1 = (2 * (n : ℝ))⁻¹ • ∑ p : Bool × Fin n, supersampleRow Z0 Z1 p := by
  simp only [supersampleMean, supersampleRow, Fintype.sum_prod_type, Fintype.sum_bool]
  congr 1
  rw [← Finset.sum_add_distrib]
  exact Finset.sum_congr rfl fun i _ => by simp [add_comm]

/-- Each selected point splits into its pair mean and a signed half difference. -/
theorem maskSample_eq (Z0 Z1 : Fin n → E) (u : Fin n → Bool) (i : Fin n) :
    maskSample Z0 Z1 u i =
      (2 : ℝ)⁻¹ • (Z0 i + Z1 i) + (-(2 : ℝ)⁻¹ * rademacherSign (u i)) • supersampleDiff Z0 Z1 i := by
  have hd : supersampleDiff Z0 Z1 i = Z1 i - Z0 i := rfl
  cases h : u i
  · have h1 : maskSample Z0 Z1 u i = Z0 i := by simp [maskSample, h]
    rw [h1, hd, rademacherSign_false]
    module
  · have h1 : maskSample Z0 Z1 u i = Z1 i := by simp [maskSample, h]
    rw [h1, hd, rademacherSign_true]
    module

/-- **`Z̄_U = m − Cᵀσ/(2n)`**: the mask average is the vector Rademacher average with mean `m` and
coefficients `c_i = −δ_i/(2n)`. -/
theorem maskMean_eq_signVector (Z0 Z1 : Fin n → E) (u : Fin n → Bool) :
    maskMean Z0 Z1 u = signVector (supersampleMean Z0 Z1) (maskCoeff Z0 Z1) u := by
  have key : ∀ i : Fin n, ((n : ℝ))⁻¹ • maskSample Z0 Z1 u i =
      (2 * (n : ℝ))⁻¹ • (Z0 i + Z1 i) + rademacherSign (u i) • maskCoeff Z0 Z1 i := by
    intro i
    have e1 : ((n : ℝ))⁻¹ * (2 : ℝ)⁻¹ = (2 * (n : ℝ))⁻¹ := by rw [mul_inv]; ring
    have e2 : ((n : ℝ))⁻¹ * (-(2 : ℝ)⁻¹ * rademacherSign (u i)) =
        rademacherSign (u i) * (-(2 * (n : ℝ))⁻¹) := by rw [mul_inv]; ring
    rw [maskSample_eq, maskCoeff, smul_add, smul_smul, smul_smul, smul_smul, e1, e2]
  rw [maskMean, Finset.smul_sum, Finset.sum_congr rfl (fun i (_ : i ∈ Finset.univ) => key i),
    Finset.sum_add_distrib, signVector, supersampleMean, Finset.smul_sum]

end Supersample

section Moments

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] {n : ℕ}

/-- The exact second moment `u₂ = E_U ‖Z̄_U‖²`. -/
def bridgeU2 (Z0 Z1 : Fin n → E) : ℝ := cubeAverage (fun u => ‖maskMean Z0 Z1 u‖ ^ 2)

/-- The exact fourth moment `u₄ = E_U ‖Z̄_U‖⁴`. -/
def bridgeU4 (Z0 Z1 : Fin n → E) : ℝ := cubeAverage (fun u => ‖maskMean Z0 Z1 u‖ ^ 4)

/-- The exact quartic row moment `v₄ = E_U ‖Z_all Z̄_U‖₄⁴`. -/
def bridgeV4 (Z0 Z1 : Fin n → E) : ℝ :=
  cubeAverage fun u => ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, maskMean Z0 Z1 u⟫_ℝ ^ 4

/-- The Gram matrix `S = C Cᵀ/(4n²)` of the pair differences. -/
def bridgeGram (Z0 Z1 : Fin n → E) (i k : Fin n) : ℝ :=
  ⟪supersampleDiff Z0 Z1 i, supersampleDiff Z0 Z1 k⟫_ℝ / (4 * (n : ℝ) ^ 2)

/-- The vector `a = Z_all m` of row pairings with the supersample mean. -/
def bridgeRowMean (Z0 Z1 : Fin n → E) (p : Bool × Fin n) : ℝ :=
  ⟪supersampleRow Z0 Z1 p, supersampleMean Z0 Z1⟫_ℝ

/-- The matrix `T = −Z_all Cᵀ/(2n)`. -/
def bridgeRowDiff (Z0 Z1 : Fin n → E) (p : Bool × Fin n) (i : Fin n) : ℝ :=
  -(⟪supersampleRow Z0 Z1 p, supersampleDiff Z0 Z1 i⟫_ℝ / (2 * (n : ℝ)))

/-- Averaging commutes with a finite sum. -/
theorem cubeAverage_finset_sum {ι : Type*} (s : Finset ι) (f : ι → (Fin n → Bool) → ℝ) :
    cubeAverage (fun u => ∑ i ∈ s, f i u) = ∑ i ∈ s, cubeAverage (f i) := by
  simp only [cubeAverage, Finset.sum_div]
  exact Finset.sum_comm

/-- The Gram entry is the inner product of two mask coefficients. -/
theorem inner_maskCoeff (Z0 Z1 : Fin n → E) (i k : Fin n) :
    ⟪maskCoeff Z0 Z1 i, maskCoeff Z0 Z1 k⟫_ℝ = bridgeGram Z0 Z1 i k := by
  rcases Nat.eq_zero_or_pos n with hn | hn
  · exact absurd i.2 (by omega)
  · have hne : (n : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr hn.ne'
    simp only [maskCoeff, bridgeGram, real_inner_smul_left, real_inner_smul_right]
    field_simp
    ring

/-- The pairing of a mask coefficient with a fixed vector. -/
theorem inner_maskCoeff_left (Z0 Z1 : Fin n → E) (y : E) (i : Fin n) :
    ⟪y, maskCoeff Z0 Z1 i⟫_ℝ = -(⟪y, supersampleDiff Z0 Z1 i⟫_ℝ / (2 * (n : ℝ))) := by
  simp only [maskCoeff, real_inner_smul_right]
  ring

/-- **`u₂ = ‖m‖² + tr S`**. -/
theorem bridge_u2_identity (Z0 Z1 : Fin n → E) :
    bridgeU2 Z0 Z1 = ‖supersampleMean Z0 Z1‖ ^ 2 + ∑ i, bridgeGram Z0 Z1 i i := by
  have h : cubeAverage (fun u => ‖maskMean Z0 Z1 u‖ ^ 2) =
      cubeAverage (fun u => ‖signVector (supersampleMean Z0 Z1) (maskCoeff Z0 Z1) u‖ ^ 2) :=
    cubeAverage_congr fun u => by rw [maskMean_eq_signVector]
  rw [bridgeU2, h, cubeAverage_signVector_norm_sq]
  congr 1
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [← inner_maskCoeff Z0 Z1 i i, real_inner_self_eq_norm_sq]

/-- **`u₄ = u₂² + ‖Cm‖²/n² + 2{‖S‖_F² − ∑_i S_{ii}²}`**. -/
theorem bridge_u4_identity (Z0 Z1 : Fin n → E) :
    bridgeU4 Z0 Z1 = bridgeU2 Z0 Z1 ^ 2 +
      (∑ i, ⟪supersampleDiff Z0 Z1 i, supersampleMean Z0 Z1⟫_ℝ ^ 2) / (n : ℝ) ^ 2 +
      2 * ((∑ i, ∑ k, bridgeGram Z0 Z1 i k ^ 2) - ∑ i, bridgeGram Z0 Z1 i i ^ 2) := by
  have h : cubeAverage (fun u => ‖maskMean Z0 Z1 u‖ ^ 4) =
      cubeAverage (fun u => ‖signVector (supersampleMean Z0 Z1) (maskCoeff Z0 Z1) u‖ ^ 4) :=
    cubeAverage_congr fun u => by rw [maskMean_eq_signVector]
  have htr : (∑ i, ‖maskCoeff Z0 Z1 i‖ ^ 2) = ∑ i, bridgeGram Z0 Z1 i i :=
    Finset.sum_congr rfl fun i _ => by
      rw [← inner_maskCoeff Z0 Z1 i i, real_inner_self_eq_norm_sq]
  have hquart : (∑ i, ‖maskCoeff Z0 Z1 i‖ ^ 4) = ∑ i, bridgeGram Z0 Z1 i i ^ 2 :=
    Finset.sum_congr rfl fun i _ => by
      rw [← inner_maskCoeff Z0 Z1 i i, real_inner_self_eq_norm_sq]
      ring
  have hgram : (∑ i, ∑ k, ⟪maskCoeff Z0 Z1 i, maskCoeff Z0 Z1 k⟫_ℝ ^ 2) =
      ∑ i, ∑ k, bridgeGram Z0 Z1 i k ^ 2 :=
    Finset.sum_congr rfl fun i _ =>
      Finset.sum_congr rfl fun k _ => by rw [inner_maskCoeff]
  have hmean : 4 * ∑ i, ⟪supersampleMean Z0 Z1, maskCoeff Z0 Z1 i⟫_ℝ ^ 2 =
      (∑ i, ⟪supersampleDiff Z0 Z1 i, supersampleMean Z0 Z1⟫_ℝ ^ 2) / (n : ℝ) ^ 2 := by
    rw [Finset.sum_div, Finset.mul_sum]
    refine Finset.sum_congr rfl fun i _ => ?_
    have hne : (n : ℝ) ≠ 0 := by
      rcases Nat.eq_zero_or_pos n with hn | hn
      · exact absurd i.2 (by omega)
      · exact Nat.cast_ne_zero.mpr hn.ne'
    rw [inner_maskCoeff_left, real_inner_comm (supersampleDiff Z0 Z1 i)]
    field_simp
    ring
  rw [bridgeU4, h, cubeAverage_signVector_norm_pow_four, bridge_u2_identity, htr, hquart, hgram,
    hmean]

/-- **`v₄ = ∑_j {a_j⁴ + 6a_j² ∑_i T_{ji}² + 3(∑_i T_{ji}²)² − 2 ∑_i T_{ji}⁴}`**. -/
theorem bridge_v4_identity (Z0 Z1 : Fin n → E) :
    bridgeV4 Z0 Z1 = ∑ p : Bool × Fin n,
      (bridgeRowMean Z0 Z1 p ^ 4 +
        6 * bridgeRowMean Z0 Z1 p ^ 2 * (∑ i, bridgeRowDiff Z0 Z1 p i ^ 2) +
        3 * (∑ i, bridgeRowDiff Z0 Z1 p i ^ 2) ^ 2 - 2 * ∑ i, bridgeRowDiff Z0 Z1 p i ^ 4) := by
  rw [bridgeV4, cubeAverage_finset_sum]
  refine Finset.sum_congr rfl fun p _ => ?_
  have hfun : (fun i => ⟪supersampleRow Z0 Z1 p, maskCoeff Z0 Z1 i⟫_ℝ) =
      fun i => bridgeRowDiff Z0 Z1 p i := by
    funext i
    rw [inner_maskCoeff_left]
    rfl
  have hmean : ⟪supersampleRow Z0 Z1 p, supersampleMean Z0 Z1⟫_ℝ = bridgeRowMean Z0 Z1 p := rfl
  have h : cubeAverage (fun u => ⟪supersampleRow Z0 Z1 p, maskMean Z0 Z1 u⟫_ℝ ^ 4) =
      cubeAverage (fun u =>
        signForm (bridgeRowMean Z0 Z1 p) (fun i => bridgeRowDiff Z0 Z1 p i) u ^ 4) :=
    cubeAverage_congr fun u => by
      rw [maskMean_eq_signVector, inner_signVector, hfun, hmean]
  rw [h, cubeAverage_signForm_pow_four]

end Moments

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BridgeRemainderMoments.lean <==
import LossOnlyTraceability.SwapVarianceCube
import Mathlib.Analysis.InnerProductSpace.Basic

/-! The exact finite Rademacher moments behind the mask moments `u₂`, `u₄`, `v₄` of the
remainder bounds between the loss-difference release and its affine reference.
On a fixed supersample the only expectation is the uniform average over the `2^n` equally probable
masks, formalized here as `cubeAverage f = 2^{-n} ∑_u f u` over `u : Fin n → Bool`, with the
Rademacher sign `σ_i = 1 − 2U_i = rademacherSign (u i)`.  The module proves the first four moments
of an affine sign form `a + ∑ t_i σ_i` and the second and fourth moments of a vector Rademacher
average `m + ∑ σ_i • c_i`.  All statements are exact equalities of finite sums; they follow by
expanding and keeping only even multiplicities of each sign, here organized as an induction that
integrates one sign at a time. -/

noncomputable section

namespace LossOnlyTraceability

open scoped InnerProductSpace BigOperators

section CubeAverage

/-- The Rademacher sign `σ = 1 − 2U` attached to a selection bit. -/
def rademacherSign (b : Bool) : ℝ := if b then -1 else 1

@[simp] theorem rademacherSign_true : rademacherSign true = -1 := rfl

@[simp] theorem rademacherSign_false : rademacherSign false = 1 := rfl

/-- The Rademacher sign squares to one. -/
@[simp] theorem rademacherSign_sq (b : Bool) : rademacherSign b ^ 2 = 1 := by
  cases b <;> norm_num [rademacherSign]

/-- The average of `f` over the `2^n` equally probable masks. -/
def cubeAverage {n : ℕ} (f : (Fin n → Bool) → ℝ) : ℝ := (∑ u, f u) / 2 ^ n

/-- The average of a constant is that constant. -/
@[simp] theorem cubeAverage_const {n : ℕ} (a : ℝ) :
    cubeAverage (fun _ : Fin n → Bool => a) = a := by
  simp [cubeAverage]

/-- Averaging respects pointwise equality. -/
theorem cubeAverage_congr {n : ℕ} {f g : (Fin n → Bool) → ℝ} (h : ∀ u, f u = g u) :
    cubeAverage f = cubeAverage g := by
  simp only [cubeAverage]
  exact congrArg (· / 2 ^ n) (Finset.sum_congr rfl fun u _ => h u)

/-- Averaging is additive. -/
theorem cubeAverage_add {n : ℕ} (f g : (Fin n → Bool) → ℝ) :
    cubeAverage (fun u => f u + g u) = cubeAverage f + cubeAverage g := by
  simp only [cubeAverage, Finset.sum_add_distrib, add_div]

/-- Averaging commutes with scalar multiplication. -/
theorem cubeAverage_const_mul {n : ℕ} (c : ℝ) (f : (Fin n → Bool) → ℝ) :
    cubeAverage (fun u => c * f u) = c * cubeAverage f := by
  simp only [cubeAverage, ← Finset.mul_sum, mul_div_assoc]

/-- Averaging is monotone. -/
theorem cubeAverage_mono {n : ℕ} {f g : (Fin n → Bool) → ℝ} (h : ∀ u, f u ≤ g u) :
    cubeAverage f ≤ cubeAverage g := by
  have hp : (0 : ℝ) < 2 ^ n := by positivity
  simp only [cubeAverage]
  gcongr with u _
  exact h u

/-- The average of a nonnegative function is nonnegative. -/
theorem cubeAverage_nonneg {n : ℕ} {f : (Fin n → Bool) → ℝ} (h : ∀ u, 0 ≤ f u) :
    0 ≤ cubeAverage f := by
  simpa using cubeAverage_mono (f := fun _ : Fin n → Bool => (0 : ℝ)) (g := f) h

/-- Averaging over the cube of dimension `n + 1` splits over the first bit. -/
theorem cubeAverage_succ {n : ℕ} (f : (Fin (n + 1) → Bool) → ℝ) :
    cubeAverage f =
      (cubeAverage (fun r => f (Fin.cons true r)) +
        cubeAverage (fun r => f (Fin.cons false r))) / 2 := by
  simp only [cubeAverage, sum_boolCube_succ f]
  rw [pow_succ]
  field_simp

/-- Half the sum of two averages is the average of the half sum. -/
theorem cubeAverage_half_add {n : ℕ} (f g : (Fin n → Bool) → ℝ) :
    (cubeAverage f + cubeAverage g) / 2 = cubeAverage (fun u => (f u + g u) / 2) := by
  have h : cubeAverage (fun u => (f u + g u) / 2) =
      cubeAverage (fun u => (1 / 2 : ℝ) * (f u + g u)) := cubeAverage_congr fun u => by ring
  rw [h, cubeAverage_const_mul, cubeAverage_add]
  ring

end CubeAverage

section SignForm

/-- The affine Rademacher form `a + ∑ t_i σ_i`. -/
def signForm {n : ℕ} (a : ℝ) (t : Fin n → ℝ) (u : Fin n → Bool) : ℝ :=
  a + ∑ i, t i * rademacherSign (u i)

/-- Splitting the affine sign form off its first coordinate. -/
theorem signForm_cons {n : ℕ} (a : ℝ) (t : Fin (n + 1) → ℝ) (b : Bool) (r : Fin n → Bool) :
    signForm a t (Fin.cons b r) =
      signForm a (fun i => t i.succ) r + t 0 * rademacherSign b := by
  simp only [signForm, Fin.sum_univ_succ, Fin.cons_zero, Fin.cons_succ]
  ring

/-- **The first four Rademacher moments of an affine sign form.**  With `σ_i = 1 − 2U_i` uniform on
the cube, `E(a + ∑ t_iσ_i) = a`, `E(·)² = a² + ∑ t_i²`, `E(·)³ = a³ + 3a ∑ t_i²` and
`E(·)⁴ = a⁴ + 6a² ∑ t_i² + 3(∑ t_i²)² − 2 ∑ t_i⁴`. -/
theorem cubeAverage_signForm_moments :
    ∀ {n : ℕ} (a : ℝ) (t : Fin n → ℝ),
      cubeAverage (fun u => signForm a t u) = a ∧
      cubeAverage (fun u => signForm a t u ^ 2) = a ^ 2 + ∑ i, t i ^ 2 ∧
      cubeAverage (fun u => signForm a t u ^ 3) = a ^ 3 + 3 * a * ∑ i, t i ^ 2 ∧
      cubeAverage (fun u => signForm a t u ^ 4) =
        a ^ 4 + 6 * a ^ 2 * (∑ i, t i ^ 2) + 3 * (∑ i, t i ^ 2) ^ 2 - 2 * ∑ i, t i ^ 4 := by
  intro n
  induction n with
  | zero =>
      intro a t
      have h : ∀ u : Fin 0 → Bool, signForm a t u = a := by intro u; simp [signForm]
      refine ⟨?_, ?_, ?_, ?_⟩ <;>
        · rw [cubeAverage_congr (fun u => by rw [h u])]
          simp
  | succ n ih =>
      intro a t
      obtain ⟨ih1, ih2, ih3, ih4⟩ := ih a (fun i => t i.succ)
      set M : (Fin n → Bool) → ℝ := fun r => signForm a (fun i => t i.succ) r with hM
      have hMdef : ∀ r, signForm a (fun i => t i.succ) r = M r := fun _ => rfl
      have hsum2 : (∑ i, t i ^ 2) = t 0 ^ 2 + ∑ i : Fin n, t i.succ ^ 2 := Fin.sum_univ_succ _
      have hsum4 : (∑ i, t i ^ 4) = t 0 ^ 4 + ∑ i : Fin n, t i.succ ^ 4 := Fin.sum_univ_succ _
      have key : ∀ k : ℕ, cubeAverage (fun u => signForm a t u ^ k) =
          cubeAverage (fun r => ((M r - t 0) ^ k + (M r + t 0) ^ k) / 2) := by
        intro k
        have e1 : cubeAverage (fun r => signForm a t (Fin.cons true r) ^ k) =
            cubeAverage (fun r => (M r - t 0) ^ k) :=
          cubeAverage_congr fun r => by
            rw [signForm_cons, rademacherSign_true, hMdef]; ring_nf
        have e2 : cubeAverage (fun r => signForm a t (Fin.cons false r) ^ k) =
            cubeAverage (fun r => (M r + t 0) ^ k) :=
          cubeAverage_congr fun r => by
            rw [signForm_cons, rademacherSign_false, hMdef]; ring_nf
        rw [cubeAverage_succ (fun u => signForm a t u ^ k), e1, e2, cubeAverage_half_add]
      refine ⟨?_, ?_, ?_, ?_⟩
      · have h1 : cubeAverage (fun u => signForm a t u) =
            cubeAverage (fun u => signForm a t u ^ 1) :=
          cubeAverage_congr fun u => (pow_one _).symm
        have h2 : cubeAverage (fun r => ((M r - t 0) ^ 1 + (M r + t 0) ^ 1) / 2) =
            cubeAverage (fun r => M r) := cubeAverage_congr fun r => by ring
        rw [h1, key 1, h2, ih1]
      · rw [key 2, cubeAverage_congr
          (g := fun r => (1 : ℝ) * M r ^ 2 + t 0 ^ 2) (fun r => by ring)]
        rw [cubeAverage_add (fun r => (1 : ℝ) * M r ^ 2) (fun _ => t 0 ^ 2),
          cubeAverage_const_mul (1 : ℝ) (fun r => M r ^ 2), cubeAverage_const, ih2, hsum2]
        ring
      · rw [key 3, cubeAverage_congr
          (g := fun r => (1 : ℝ) * M r ^ 3 + (3 * t 0 ^ 2) * M r) (fun r => by ring)]
        rw [cubeAverage_add (fun r => (1 : ℝ) * M r ^ 3) (fun r => (3 * t 0 ^ 2) * M r),
          cubeAverage_const_mul (1 : ℝ) (fun r => M r ^ 3),
          cubeAverage_const_mul (3 * t 0 ^ 2) (fun r => M r), ih3, ih1, hsum2]
        ring
      · rw [key 4, cubeAverage_congr
          (g := fun r => (1 : ℝ) * M r ^ 4 + ((6 * t 0 ^ 2) * M r ^ 2 + t 0 ^ 4))
          (fun r => by ring)]
        rw [cubeAverage_add (fun r => (1 : ℝ) * M r ^ 4)
            (fun r => (6 * t 0 ^ 2) * M r ^ 2 + t 0 ^ 4),
          cubeAverage_add (fun r => (6 * t 0 ^ 2) * M r ^ 2) (fun _ => t 0 ^ 4),
          cubeAverage_const_mul (1 : ℝ) (fun r => M r ^ 4),
          cubeAverage_const_mul (6 * t 0 ^ 2) (fun r => M r ^ 2), cubeAverage_const, ih4, ih2,
          hsum2, hsum4]
        ring

/-- The mean of an affine sign form. -/
theorem cubeAverage_signForm {n : ℕ} (a : ℝ) (t : Fin n → ℝ) :
    cubeAverage (fun u => signForm a t u) = a :=
  (cubeAverage_signForm_moments a t).1

/-- The second moment of an affine sign form. -/
theorem cubeAverage_signForm_sq {n : ℕ} (a : ℝ) (t : Fin n → ℝ) :
    cubeAverage (fun u => signForm a t u ^ 2) = a ^ 2 + ∑ i, t i ^ 2 :=
  (cubeAverage_signForm_moments a t).2.1

/-- The third moment of an affine sign form. -/
theorem cubeAverage_signForm_cube {n : ℕ} (a : ℝ) (t : Fin n → ℝ) :
    cubeAverage (fun u => signForm a t u ^ 3) = a ^ 3 + 3 * a * ∑ i, t i ^ 2 :=
  (cubeAverage_signForm_moments a t).2.2.1

/-- The fourth moment of an affine sign form. -/
theorem cubeAverage_signForm_pow_four {n : ℕ} (a : ℝ) (t : Fin n → ℝ) :
    cubeAverage (fun u => signForm a t u ^ 4) =
      a ^ 4 + 6 * a ^ 2 * (∑ i, t i ^ 2) + 3 * (∑ i, t i ^ 2) ^ 2 - 2 * ∑ i, t i ^ 4 :=
  (cubeAverage_signForm_moments a t).2.2.2

end SignForm

section SignVector

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- The Rademacher vector average `m + ∑ σ_i • c_i`. -/
def signVector {n : ℕ} (m : E) (c : Fin n → E) (u : Fin n → Bool) : E :=
  m + ∑ i, rademacherSign (u i) • c i

/-- Splitting the vector sign average off its first coordinate. -/
theorem signVector_cons {n : ℕ} (m : E) (c : Fin (n + 1) → E) (b : Bool) (r : Fin n → Bool) :
    signVector m c (Fin.cons b r) =
      signVector m (fun i => c i.succ) r + rademacherSign b • c 0 := by
  simp only [signVector, Fin.sum_univ_succ, Fin.cons_zero, Fin.cons_succ]
  abel

/-- Pairing the vector sign average with a fixed vector gives an affine sign form. -/
theorem inner_signVector {n : ℕ} (y m : E) (c : Fin n → E) (u : Fin n → Bool) :
    ⟪y, signVector m c u⟫_ℝ = signForm ⟪y, m⟫_ℝ (fun i => ⟪y, c i⟫_ℝ) u := by
  simp only [signVector, signForm, inner_add_right, inner_sum, real_inner_smul_right]
  congr 1
  exact Finset.sum_congr rfl fun i _ => by ring

/-- **The second and fourth moments of a vector Rademacher average.**  For `W = m + ∑ σ_i • c_i`,
`E ‖W‖² = ‖m‖² + ∑ ‖c_i‖²` and
`E ‖W‖⁴ = (‖m‖² + ∑ ‖c_i‖²)² + 4 ∑ ⟪m, c_i⟫² + 2{∑_{i,k} ⟪c_i, c_k⟫² − ∑_i ‖c_i‖⁴}`. -/
theorem cubeAverage_signVector_norm_moments :
    ∀ {n : ℕ} (m : E) (c : Fin n → E),
      cubeAverage (fun u => ‖signVector m c u‖ ^ 2) = ‖m‖ ^ 2 + ∑ i, ‖c i‖ ^ 2 ∧
      cubeAverage (fun u => ‖signVector m c u‖ ^ 4) =
        (‖m‖ ^ 2 + ∑ i, ‖c i‖ ^ 2) ^ 2 + 4 * ∑ i, ⟪m, c i⟫_ℝ ^ 2 +
          2 * ((∑ i, ∑ k, ⟪c i, c k⟫_ℝ ^ 2) - ∑ i, ‖c i‖ ^ 4) := by
  intro n
  induction n with
  | zero =>
      intro m c
      have h : ∀ u : Fin 0 → Bool, signVector m c u = m := by intro u; simp [signVector]
      constructor
      · rw [cubeAverage_congr (fun u => by rw [h u])]; simp
      · rw [cubeAverage_congr (fun u => by rw [h u])]; simp; ring
  | succ n ih =>
      intro m c
      obtain ⟨ih2, ih4⟩ := ih m (fun i => c i.succ)
      set V : (Fin n → Bool) → E := fun r => signVector m (fun i => c i.succ) r with hV
      have hVdef : ∀ r, signVector m (fun i => c i.succ) r = V r := fun _ => rfl
      have hcross : cubeAverage (fun r => ⟪c 0, V r⟫_ℝ ^ 2) =
          ⟪c 0, m⟫_ℝ ^ 2 + ∑ i : Fin n, ⟪c 0, c i.succ⟫_ℝ ^ 2 := by
        rw [cubeAverage_congr (g := fun r =>
          signForm ⟪c 0, m⟫_ℝ (fun i => ⟪c 0, c i.succ⟫_ℝ) r ^ 2)
          (fun r => by rw [← hVdef r, inner_signVector])]
        exact cubeAverage_signForm_sq _ _
      have hplus : ∀ r, ‖V r + c 0‖ ^ 2 = ‖V r‖ ^ 2 + ‖c 0‖ ^ 2 + 2 * ⟪c 0, V r⟫_ℝ := by
        intro r
        rw [norm_add_sq_real, real_inner_comm]
        ring
      have hminus : ∀ r, ‖V r - c 0‖ ^ 2 = ‖V r‖ ^ 2 + ‖c 0‖ ^ 2 - 2 * ⟪c 0, V r⟫_ℝ := by
        intro r
        rw [norm_sub_sq_real, real_inner_comm]
        ring
      have hsum2 : (∑ i, ‖c i‖ ^ 2) = ‖c 0‖ ^ 2 + ∑ i : Fin n, ‖c i.succ‖ ^ 2 :=
        Fin.sum_univ_succ _
      have hsum4 : (∑ i, ‖c i‖ ^ 4) = ‖c 0‖ ^ 4 + ∑ i : Fin n, ‖c i.succ‖ ^ 4 :=
        Fin.sum_univ_succ _
      have hsumm : (∑ i, ⟪m, c i⟫_ℝ ^ 2) = ⟪m, c 0⟫_ℝ ^ 2 + ∑ i : Fin n, ⟪m, c i.succ⟫_ℝ ^ 2 :=
        Fin.sum_univ_succ _
      have hgram : (∑ i, ∑ k, ⟪c i, c k⟫_ℝ ^ 2) =
          ‖c 0‖ ^ 4 + 2 * (∑ i : Fin n, ⟪c 0, c i.succ⟫_ℝ ^ 2) +
            ∑ i : Fin n, ∑ k : Fin n, ⟪c i.succ, c k.succ⟫_ℝ ^ 2 := by
        have hrow : ∀ i : Fin n, (∑ k, ⟪c i.succ, c k⟫_ℝ ^ 2) =
            ⟪c 0, c i.succ⟫_ℝ ^ 2 + ∑ k : Fin n, ⟪c i.succ, c k.succ⟫_ℝ ^ 2 := by
          intro i
          rw [Fin.sum_univ_succ (f := fun k => ⟪c i.succ, c k⟫_ℝ ^ 2), real_inner_comm (c i.succ)]
        rw [Fin.sum_univ_succ (f := fun i => ∑ k, ⟪c i, c k⟫_ℝ ^ 2),
          Fin.sum_univ_succ (f := fun k => ⟪c 0, c k⟫_ℝ ^ 2),
          Finset.sum_congr rfl (fun i _ => hrow i), Finset.sum_add_distrib,
          real_inner_self_eq_norm_sq (c 0)]
        ring
      have hsplit : ∀ k : ℕ, cubeAverage (fun u => ‖signVector m c u‖ ^ k) =
          cubeAverage (fun r => (‖V r - c 0‖ ^ k + ‖V r + c 0‖ ^ k) / 2) := by
        intro k
        have e1 : cubeAverage (fun r => ‖signVector m c (Fin.cons true r)‖ ^ k) =
            cubeAverage (fun r => ‖V r - c 0‖ ^ k) :=
          cubeAverage_congr fun r => by
            rw [signVector_cons, rademacherSign_true, neg_one_smul, ← sub_eq_add_neg, hVdef]
        have e2 : cubeAverage (fun r => ‖signVector m c (Fin.cons false r)‖ ^ k) =
            cubeAverage (fun r => ‖V r + c 0‖ ^ k) :=
          cubeAverage_congr fun r => by
            rw [signVector_cons, rademacherSign_false, one_smul, hVdef]
        rw [cubeAverage_succ (fun u => ‖signVector m c u‖ ^ k), e1, e2, cubeAverage_half_add]
      constructor
      · rw [hsplit 2, cubeAverage_congr
          (g := fun r => (1 : ℝ) * ‖V r‖ ^ 2 + ‖c 0‖ ^ 2)
          (fun r => by rw [hminus r, hplus r]; ring)]
        rw [cubeAverage_add (fun r => (1 : ℝ) * ‖V r‖ ^ 2) (fun _ => ‖c 0‖ ^ 2),
          cubeAverage_const_mul (1 : ℝ) (fun r => ‖V r‖ ^ 2), cubeAverage_const, ih2, hsum2]
        ring
      · have hfour : ∀ r, (‖V r - c 0‖ ^ 4 + ‖V r + c 0‖ ^ 4) / 2 =
            (1 : ℝ) * ‖V r‖ ^ 4 +
              ((2 * ‖c 0‖ ^ 2) * ‖V r‖ ^ 2 + (‖c 0‖ ^ 4 + 4 * ⟪c 0, V r⟫_ℝ ^ 2)) := by
          intro r
          have e1 : ‖V r - c 0‖ ^ 4 = (‖V r - c 0‖ ^ 2) ^ 2 := by ring
          have e2 : ‖V r + c 0‖ ^ 4 = (‖V r + c 0‖ ^ 2) ^ 2 := by ring
          rw [e1, e2, hminus r, hplus r]
          ring
        rw [hsplit 4, cubeAverage_congr hfour]
        rw [cubeAverage_add (fun r => (1 : ℝ) * ‖V r‖ ^ 4)
            (fun r => (2 * ‖c 0‖ ^ 2) * ‖V r‖ ^ 2 + (‖c 0‖ ^ 4 + 4 * ⟪c 0, V r⟫_ℝ ^ 2)),
          cubeAverage_add (fun r => (2 * ‖c 0‖ ^ 2) * ‖V r‖ ^ 2)
            (fun r => ‖c 0‖ ^ 4 + 4 * ⟪c 0, V r⟫_ℝ ^ 2),
          cubeAverage_add (fun _ => ‖c 0‖ ^ 4) (fun r => 4 * ⟪c 0, V r⟫_ℝ ^ 2),
          cubeAverage_const_mul (1 : ℝ) (fun r => ‖V r‖ ^ 4),
          cubeAverage_const_mul (2 * ‖c 0‖ ^ 2) (fun r => ‖V r‖ ^ 2),
          cubeAverage_const_mul (4 : ℝ) (fun r => ⟪c 0, V r⟫_ℝ ^ 2), cubeAverage_const,
          ih4, ih2, hcross, hsum2, hsum4, hsumm, hgram, real_inner_comm (c 0) m]
        ring

/-- The second moment of a vector Rademacher average. -/
theorem cubeAverage_signVector_norm_sq {n : ℕ} (m : E) (c : Fin n → E) :
    cubeAverage (fun u => ‖signVector m c u‖ ^ 2) = ‖m‖ ^ 2 + ∑ i, ‖c i‖ ^ 2 :=
  (cubeAverage_signVector_norm_moments m c).1

/-- The fourth moment of a vector Rademacher average. -/
theorem cubeAverage_signVector_norm_pow_four {n : ℕ} (m : E) (c : Fin n → E) :
    cubeAverage (fun u => ‖signVector m c u‖ ^ 4) =
      (‖m‖ ^ 2 + ∑ i, ‖c i‖ ^ 2) ^ 2 + 4 * ∑ i, ⟪m, c i⟫_ℝ ^ 2 +
        2 * ((∑ i, ∑ k, ⟪c i, c k⟫_ℝ ^ 2) - ∑ i, ‖c i‖ ^ 4) :=
  (cubeAverage_signVector_norm_moments m c).2

end SignVector

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BridgeRemainderSolver.lean <==
import LossOnlyTraceability.BridgeRemainderBound
import LossOnlyTraceability.SquaredMargin
import LossOnlyTraceability.LogisticLipschitz

/-! **The numerical-solver clause of the finite nonlinear remainder bound** and its two link
instances.

The module proves the two-parameter inequality
`‖X(θ) − X(θ')‖ ≤ (L + H) ‖C‖_op ‖θ − θ'‖` for the release
`X(θ)_i = φ⟪θ, Z_{1,i}⟫ − φ⟪θ, Z_{0,i}⟫` on a fixed supersample, by a mean-value argument along
the segment joining two feasible parameters, tested against an arbitrary weight vector.  Combining
it with `bridge_remainder_bound` through Minkowski in `L²` over the uniform mask average yields the
full remainder bound: the exact empirical risk minimizer obeys `E_U ‖X − X⁰‖² ≤ R_*²`, and a
feasible numerical output within `η` of it obeys `E_U ‖X − X⁰‖² ≤ (R_* + (L + H) ‖C‖_op η)²`.
Both links of `bridge_accuracy` are supplied as instances: the quadratic-regularized
logistic link (`b = 1/2`, `H = 1/4`, `L = (1 + e^{-1})^{-1}`) and the squared-margin link
(`b = 1`, `H = 1`, `L = 2`). -/

noncomputable section

namespace LossOnlyTraceability

open scoped InnerProductSpace BigOperators

section SumTools

variable {ι : Type*} [Fintype ι]

/-- The Cauchy–Schwarz bound for a finite sum in absolute value. -/
theorem bridge_abs_sum_mul_le (a b : ι → ℝ) :
    |∑ i, a i * b i| ≤ Real.sqrt (∑ i, a i ^ 2) * Real.sqrt (∑ i, b i ^ 2) := by
  have hle : ∑ i, |a i| * |b i| ≤
      Real.sqrt (∑ i, |a i| ^ 2) * Real.sqrt (∑ i, |b i| ^ 2) :=
    Real.sum_mul_le_sqrt_mul_sqrt _ _ _
  have ha : (∑ i, |a i| ^ 2) = ∑ i, a i ^ 2 :=
    Finset.sum_congr rfl fun i _ => sq_abs _
  have hb : (∑ i, |b i| ^ 2) = ∑ i, b i ^ 2 :=
    Finset.sum_congr rfl fun i _ => sq_abs _
  rw [ha, hb] at hle
  refine (Finset.abs_sum_le_sum_abs _ _).trans ?_
  refine le_trans (le_of_eq ?_) hle
  exact Finset.sum_congr rfl fun i _ => abs_mul _ _

/-- **Minkowski's inequality in `ℓ²`** over a finite index set. -/
theorem bridge_sqrt_sum_add_le (f g : ι → ℝ) :
    Real.sqrt (∑ i, (f i + g i) ^ 2) ≤
      Real.sqrt (∑ i, f i ^ 2) + Real.sqrt (∑ i, g i ^ 2) := by
  set A := ∑ i, f i ^ 2 with hA
  set B := ∑ i, g i ^ 2 with hB
  have hA0 : 0 ≤ A := Finset.sum_nonneg fun i _ => sq_nonneg _
  have hB0 : 0 ≤ B := Finset.sum_nonneg fun i _ => sq_nonneg _
  have hcross : (∑ i, f i * g i) ≤ Real.sqrt A * Real.sqrt B :=
    Real.sum_mul_le_sqrt_mul_sqrt _ _ _
  have hsplit : (∑ i, (f i + g i) ^ 2) = A + 2 * (∑ i, f i * g i) + B := by
    rw [hA, hB, Finset.mul_sum, ← Finset.sum_add_distrib, ← Finset.sum_add_distrib]
    exact Finset.sum_congr rfl fun i _ => by ring
  rw [hsplit]
  have hgoal : A + 2 * (∑ i, f i * g i) + B ≤ (Real.sqrt A + Real.sqrt B) ^ 2 := by
    have e1 : Real.sqrt A ^ 2 = A := Real.sq_sqrt hA0
    have e2 : Real.sqrt B ^ 2 = B := Real.sq_sqrt hB0
    nlinarith [hcross]
  calc Real.sqrt (A + 2 * (∑ i, f i * g i) + B)
      ≤ Real.sqrt ((Real.sqrt A + Real.sqrt B) ^ 2) := Real.sqrt_le_sqrt hgoal
    _ = Real.sqrt A + Real.sqrt B := Real.sqrt_sq (by positivity)

end SumTools

section MeanValue

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] {n : ℕ}

/-- The derivative of the tested release along a segment: the scalar path
`t ↦ ∑_i w_i {φ⟪x + t(y − x), Z_{1,i}⟫ − φ⟪x + t(y − x), Z_{0,i}⟫}` differentiates to the pairing
of `w` with the Fréchet derivative of the release. -/
theorem bridge_hasDerivAt_tested_release (Z0 Z1 : Fin n → E) (phi slope : ℝ → ℝ)
    (hphi : ∀ t, HasDerivAt phi (slope t) t) (w : Fin n → ℝ) (x h : E) (t : ℝ) :
    HasDerivAt (fun s : ℝ => ∑ i, w i * (phi ⟪x + s • h, Z1 i⟫_ℝ - phi ⟪x + s • h, Z0 i⟫_ℝ))
      (∑ i, w i * (slope ⟪x + t • h, Z1 i⟫_ℝ * ⟪h, Z1 i⟫_ℝ -
        slope ⟪x + t • h, Z0 i⟫_ℝ * ⟪h, Z0 i⟫_ℝ)) t := by
  have hlin : ∀ z : E, HasDerivAt (fun s : ℝ => ⟪x + s • h, z⟫_ℝ) ⟪h, z⟫_ℝ t := by
    intro z
    have hfun : (fun s : ℝ => ⟪x + s • h, z⟫_ℝ) = fun s : ℝ => ⟪x, z⟫_ℝ + s * ⟪h, z⟫_ℝ := by
      funext s
      rw [inner_add_left, real_inner_smul_left]
    rw [hfun]
    simpa using ((hasDerivAt_id t).mul_const ⟪h, z⟫_ℝ).const_add ⟪x, z⟫_ℝ
  have hcomp : ∀ z : E, HasDerivAt (fun s : ℝ => phi ⟪x + s • h, z⟫_ℝ)
      (slope ⟪x + t • h, z⟫_ℝ * ⟪h, z⟫_ℝ) t := by
    intro z
    exact HasDerivAt.comp t (hphi ⟪x + t • h, z⟫_ℝ) (hlin z)
  exact HasDerivAt.fun_sum fun i _ => ((hcomp (Z1 i)).sub (hcomp (Z0 i))).const_mul (w i)

/-- **The pointwise Jacobian bound behind the two-parameter inequality.**  Along the segment the tested derivative of
the release is at most `(L + H) ‖C‖_op ‖h‖` times the `ℓ²` norm of the test weights. -/
theorem bridge_tested_derivative_bound (Z0 Z1 : Fin n → E) {L H Cop : ℝ}
    (hCop0 : 0 ≤ Cop)
    (hCop : ∀ v : E, ∑ i, ⟪supersampleDiff Z0 Z1 i, v⟫_ℝ ^ 2 ≤ Cop ^ 2 * ‖v‖ ^ 2)
    (hZ0 : ∀ i, ‖Z0 i‖ ≤ 1) (hZ1 : ∀ i, ‖Z1 i‖ ≤ 1) (slope : ℝ → ℝ)
    (hL : ∀ t : ℝ, |t| ≤ 1 → |slope t| ≤ L)
    (hH : ∀ s t : ℝ, |slope s - slope t| ≤ H * |s - t|)
    (w : Fin n → ℝ) (θ h : E) (hθ : ‖θ‖ ≤ 1) :
    |∑ i, w i * (slope ⟪θ, Z1 i⟫_ℝ * ⟪h, Z1 i⟫_ℝ - slope ⟪θ, Z0 i⟫_ℝ * ⟪h, Z0 i⟫_ℝ)| ≤
      (L + H) * Cop * ‖h‖ * Real.sqrt (∑ i, w i ^ 2) := by
  have hL0 : 0 ≤ L := le_trans (abs_nonneg _) (hL 0 (by norm_num))
  have hH0 : 0 ≤ H := by
    have h1 := hH 1 0
    have h2 : (0 : ℝ) ≤ |slope 1 - slope 0| := abs_nonneg _
    simpa using h2.trans h1
  set e : Fin n → ℝ := fun i => slope ⟪θ, Z0 i⟫_ℝ * ⟪supersampleDiff Z0 Z1 i, h⟫_ℝ with he
  set g : Fin n → ℝ :=
    fun i => (slope ⟪θ, Z1 i⟫_ℝ - slope ⟪θ, Z0 i⟫_ℝ) * ⟪h, Z1 i⟫_ℝ with hg
  have hsplit : ∀ i, slope ⟪θ, Z1 i⟫_ℝ * ⟪h, Z1 i⟫_ℝ - slope ⟪θ, Z0 i⟫_ℝ * ⟪h, Z0 i⟫_ℝ =
      e i + g i := by
    intro i
    have hd : ⟪supersampleDiff Z0 Z1 i, h⟫_ℝ = ⟪h, Z1 i⟫_ℝ - ⟪h, Z0 i⟫_ℝ := by
      simp only [supersampleDiff, inner_sub_left]
      rw [real_inner_comm (Z1 i) h, real_inner_comm (Z0 i) h]
    simp only [he, hg, hd]
    ring
  -- the two halves of the derivative
  have hEsum : (∑ i, e i ^ 2) ≤ (L * Cop * ‖h‖) ^ 2 := by
    have hpt : ∀ i, e i ^ 2 ≤ L ^ 2 * ⟪supersampleDiff Z0 Z1 i, h⟫_ℝ ^ 2 := by
      intro i
      have habs : |slope ⟪θ, Z0 i⟫_ℝ| ≤ L := by
        refine hL _ ?_
        have hb := abs_real_inner_le_norm θ (Z0 i)
        nlinarith [norm_nonneg θ, norm_nonneg (Z0 i), hZ0 i]
      have hsq : slope ⟪θ, Z0 i⟫_ℝ ^ 2 ≤ L ^ 2 := by
        nlinarith [sq_abs (slope ⟪θ, Z0 i⟫_ℝ), abs_nonneg (slope ⟪θ, Z0 i⟫_ℝ)]
      rw [he]
      nlinarith [sq_nonneg ⟪supersampleDiff Z0 Z1 i, h⟫_ℝ]
    calc (∑ i, e i ^ 2) ≤ ∑ i, L ^ 2 * ⟪supersampleDiff Z0 Z1 i, h⟫_ℝ ^ 2 :=
          Finset.sum_le_sum fun i _ => hpt i
      _ = L ^ 2 * ∑ i, ⟪supersampleDiff Z0 Z1 i, h⟫_ℝ ^ 2 := by rw [Finset.mul_sum]
      _ ≤ L ^ 2 * (Cop ^ 2 * ‖h‖ ^ 2) := mul_le_mul_of_nonneg_left (hCop h) (by positivity)
      _ = (L * Cop * ‖h‖) ^ 2 := by ring
  have hGsum : (∑ i, g i ^ 2) ≤ (H * Cop * ‖h‖) ^ 2 := by
    have hpt : ∀ i, g i ^ 2 ≤ H ^ 2 * ‖h‖ ^ 2 * ⟪supersampleDiff Z0 Z1 i, θ⟫_ℝ ^ 2 := by
      intro i
      have hdiff : ⟪θ, Z1 i⟫_ℝ - ⟪θ, Z0 i⟫_ℝ = ⟪supersampleDiff Z0 Z1 i, θ⟫_ℝ := by
        simp only [supersampleDiff, inner_sub_left]
        rw [real_inner_comm (Z1 i) θ, real_inner_comm (Z0 i) θ]
      have h1 : |slope ⟪θ, Z1 i⟫_ℝ - slope ⟪θ, Z0 i⟫_ℝ| ≤
          H * |⟪supersampleDiff Z0 Z1 i, θ⟫_ℝ| := by
        have := hH ⟪θ, Z1 i⟫_ℝ ⟪θ, Z0 i⟫_ℝ
        rwa [hdiff] at this
      have h2 : |⟪h, Z1 i⟫_ℝ| ≤ ‖h‖ := by
        have hb := abs_real_inner_le_norm h (Z1 i)
        nlinarith [norm_nonneg h, norm_nonneg (Z1 i), hZ1 i]
      have hs1 : (slope ⟪θ, Z1 i⟫_ℝ - slope ⟪θ, Z0 i⟫_ℝ) ^ 2 ≤
          H ^ 2 * ⟪supersampleDiff Z0 Z1 i, θ⟫_ℝ ^ 2 := by
        nlinarith [sq_abs (slope ⟪θ, Z1 i⟫_ℝ - slope ⟪θ, Z0 i⟫_ℝ),
          abs_nonneg (slope ⟪θ, Z1 i⟫_ℝ - slope ⟪θ, Z0 i⟫_ℝ),
          abs_nonneg ⟪supersampleDiff Z0 Z1 i, θ⟫_ℝ, sq_abs ⟪supersampleDiff Z0 Z1 i, θ⟫_ℝ]
      have hs2 : ⟪h, Z1 i⟫_ℝ ^ 2 ≤ ‖h‖ ^ 2 := by
        nlinarith [sq_abs ⟪h, Z1 i⟫_ℝ, abs_nonneg ⟪h, Z1 i⟫_ℝ, norm_nonneg h]
      rw [hg]
      have hz1 : (0 : ℝ) ≤ H ^ 2 * ⟪supersampleDiff Z0 Z1 i, θ⟫_ℝ ^ 2 := by positivity
      nlinarith [sq_nonneg (slope ⟪θ, Z1 i⟫_ℝ - slope ⟪θ, Z0 i⟫_ℝ), sq_nonneg ⟪h, Z1 i⟫_ℝ,
        sq_nonneg ‖h‖]
    have hthetasq : ‖θ‖ ^ 2 ≤ 1 := by nlinarith [norm_nonneg θ]
    calc (∑ i, g i ^ 2) ≤ ∑ i, H ^ 2 * ‖h‖ ^ 2 * ⟪supersampleDiff Z0 Z1 i, θ⟫_ℝ ^ 2 :=
          Finset.sum_le_sum fun i _ => hpt i
      _ = H ^ 2 * ‖h‖ ^ 2 * ∑ i, ⟪supersampleDiff Z0 Z1 i, θ⟫_ℝ ^ 2 := by rw [Finset.mul_sum]
      _ ≤ H ^ 2 * ‖h‖ ^ 2 * (Cop ^ 2 * ‖θ‖ ^ 2) :=
          mul_le_mul_of_nonneg_left (hCop θ) (by positivity)
      _ ≤ H ^ 2 * ‖h‖ ^ 2 * (Cop ^ 2 * 1) := by
          have : (0 : ℝ) ≤ H ^ 2 * ‖h‖ ^ 2 * Cop ^ 2 := by positivity
          nlinarith
      _ = (H * Cop * ‖h‖) ^ 2 := by ring
  have hcsum : Real.sqrt (∑ i, (e i + g i) ^ 2) ≤ (L + H) * Cop * ‖h‖ := by
    refine (bridge_sqrt_sum_add_le e g).trans ?_
    have h1 : Real.sqrt (∑ i, e i ^ 2) ≤ L * Cop * ‖h‖ := by
      refine (Real.sqrt_le_sqrt hEsum).trans (le_of_eq ?_)
      exact Real.sqrt_sq (by positivity)
    have h2 : Real.sqrt (∑ i, g i ^ 2) ≤ H * Cop * ‖h‖ := by
      refine (Real.sqrt_le_sqrt hGsum).trans (le_of_eq ?_)
      exact Real.sqrt_sq (by positivity)
    nlinarith
  calc |∑ i, w i * (slope ⟪θ, Z1 i⟫_ℝ * ⟪h, Z1 i⟫_ℝ - slope ⟪θ, Z0 i⟫_ℝ * ⟪h, Z0 i⟫_ℝ)|
      = |∑ i, w i * (e i + g i)| := by
        refine congrArg abs (Finset.sum_congr rfl fun i _ => ?_)
        rw [hsplit i]
    _ ≤ Real.sqrt (∑ i, w i ^ 2) * Real.sqrt (∑ i, (e i + g i) ^ 2) := bridge_abs_sum_mul_le _ _
    _ ≤ Real.sqrt (∑ i, w i ^ 2) * ((L + H) * Cop * ‖h‖) :=
        mul_le_mul_of_nonneg_left hcsum (Real.sqrt_nonneg _)
    _ = (L + H) * Cop * ‖h‖ * Real.sqrt (∑ i, w i ^ 2) := by ring

/-- **The two-parameter inequality for the loss-difference release.**  On a fixed supersample with
rows in the unit ball, the release map is `(L + H) ‖C‖_op`-Lipschitz between feasible parameters:
`‖X(y) − X(x)‖ ≤ (L + H) ‖C‖_op ‖y − x‖`, where `L` bounds `|φ'|` and `H` its modulus of
continuity on the relevant margins. -/
theorem bridge_release_sub_norm_le (Z0 Z1 : Fin n → E) {L H Cop : ℝ}
    (hCop0 : 0 ≤ Cop)
    (hCop : ∀ v : E, ∑ i, ⟪supersampleDiff Z0 Z1 i, v⟫_ℝ ^ 2 ≤ Cop ^ 2 * ‖v‖ ^ 2)
    (hZ0 : ∀ i, ‖Z0 i‖ ≤ 1) (hZ1 : ∀ i, ‖Z1 i‖ ≤ 1)
    (phi slope : ℝ → ℝ) (hphi : ∀ t, HasDerivAt phi (slope t) t)
    (hL : ∀ t : ℝ, |t| ≤ 1 → |slope t| ≤ L)
    (hH : ∀ s t : ℝ, |slope s - slope t| ≤ H * |s - t|)
    (x y : E) (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) :
    Real.sqrt (∑ i, (bridgeRelease phi Z0 Z1 y i - bridgeRelease phi Z0 Z1 x i) ^ 2) ≤
      (L + H) * Cop * ‖y - x‖ := by
  have hL0 : 0 ≤ L := le_trans (abs_nonneg _) (hL 0 (by norm_num))
  have hH0 : 0 ≤ H := by
    have h1 := hH 1 0
    have h2 : (0 : ℝ) ≤ |slope 1 - slope 0| := abs_nonneg _
    simpa using h2.trans h1
  set K : ℝ := (L + H) * Cop * ‖y - x‖ with hK
  have hK0 : 0 ≤ K := by rw [hK]; positivity
  set v : Fin n → ℝ :=
    fun i => bridgeRelease phi Z0 Z1 y i - bridgeRelease phi Z0 Z1 x i with hv
  -- the tested mean-value bound
  have key : ∀ w : Fin n → ℝ, |∑ i, w i * v i| ≤ K * Real.sqrt (∑ i, w i ^ 2) := by
    intro w
    set h : E := y - x with hh
    set f : ℝ → ℝ :=
      fun s => ∑ i, w i * (phi ⟪x + s • h, Z1 i⟫_ℝ - phi ⟪x + s • h, Z0 i⟫_ℝ) with hf
    have hseg : ∀ s : ℝ, s ∈ Set.Icc (0 : ℝ) 1 → ‖x + s • h‖ ≤ 1 := by
      intro s hs
      have hrw : x + s • h = (1 - s) • x + s • y := by rw [hh]; module
      rw [hrw]
      calc ‖(1 - s) • x + s • y‖ ≤ ‖(1 - s) • x‖ + ‖s • y‖ := norm_add_le _ _
        _ = |1 - s| * ‖x‖ + |s| * ‖y‖ := by rw [norm_smul, norm_smul, Real.norm_eq_abs,
              Real.norm_eq_abs]
        _ = (1 - s) * ‖x‖ + s * ‖y‖ := by
              rw [abs_of_nonneg (by linarith [hs.2] : (0 : ℝ) ≤ 1 - s),
                abs_of_nonneg hs.1]
        _ ≤ (1 - s) * 1 + s * 1 := by
              have h1 : (0 : ℝ) ≤ 1 - s := by linarith [hs.2]
              gcongr
              exact hs.1
        _ = 1 := by ring
    have hderiv : ∀ s : ℝ, HasDerivAt f
        (∑ i, w i * (slope ⟪x + s • h, Z1 i⟫_ℝ * ⟪h, Z1 i⟫_ℝ -
          slope ⟪x + s • h, Z0 i⟫_ℝ * ⟪h, Z0 i⟫_ℝ)) s :=
      fun s => bridge_hasDerivAt_tested_release Z0 Z1 phi slope hphi w x h s
    have hbound : ∀ s ∈ Set.Ico (0 : ℝ) 1,
        ‖∑ i, w i * (slope ⟪x + s • h, Z1 i⟫_ℝ * ⟪h, Z1 i⟫_ℝ -
          slope ⟪x + s • h, Z0 i⟫_ℝ * ⟪h, Z0 i⟫_ℝ)‖ ≤ K * Real.sqrt (∑ i, w i ^ 2) := by
      intro s hs
      have hmem : s ∈ Set.Icc (0 : ℝ) 1 := ⟨hs.1, le_of_lt hs.2⟩
      have := bridge_tested_derivative_bound Z0 Z1 hCop0 hCop hZ0 hZ1 slope hL hH w (x + s • h) h
        (hseg s hmem)
      rw [Real.norm_eq_abs]
      refine this.trans (le_of_eq ?_)
      rw [hK, hh]
    have hmv : ‖f 1 - f 0‖ ≤ K * Real.sqrt (∑ i, w i ^ 2) :=
      norm_image_sub_le_of_norm_deriv_le_segment_01'
        (fun s _ => (hderiv s).hasDerivWithinAt) hbound
    have h1 : f 1 = ∑ i, w i * bridgeRelease phi Z0 Z1 y i := by
      rw [hf]
      refine Finset.sum_congr rfl fun i _ => ?_
      have hpt : x + (1 : ℝ) • h = y := by rw [hh]; module
      rw [hpt, bridgeRelease]
    have h0 : f 0 = ∑ i, w i * bridgeRelease phi Z0 Z1 x i := by
      rw [hf]
      refine Finset.sum_congr rfl fun i _ => ?_
      have hpt : x + (0 : ℝ) • h = x := by rw [hh]; module
      rw [hpt, bridgeRelease]
    have hdiff : f 1 - f 0 = ∑ i, w i * v i := by
      rw [h1, h0, ← Finset.sum_sub_distrib]
      refine Finset.sum_congr rfl fun i _ => ?_
      rw [hv]
      ring
    rw [hdiff, Real.norm_eq_abs] at hmv
    exact hmv
  -- test against `v` itself
  have hself := key v
  have hsum0 : 0 ≤ ∑ i, v i ^ 2 := Finset.sum_nonneg fun i _ => sq_nonneg _
  have hid : (∑ i, v i * v i) = ∑ i, v i ^ 2 := Finset.sum_congr rfl fun i _ => by ring
  rw [hid, abs_of_nonneg hsum0] at hself
  have hsq : Real.sqrt (∑ i, v i ^ 2) ^ 2 = ∑ i, v i ^ 2 := Real.sq_sqrt hsum0
  nlinarith [Real.sqrt_nonneg (∑ i, v i ^ 2), hself, hsq, hK0]

end MeanValue

section Solver

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] {n : ℕ}

/-- **The solver allowance of the remainder bound.**  Replacing the exact parameter by a feasible output
within `η` of it enlarges the mask RMS distance to the affine reference by at most
`(L + H) ‖C‖_op η`. -/
theorem bridge_solver_allowance (Z0 Z1 : Fin n → E) {L H Cop eta : ℝ}
    (hCop0 : 0 ≤ Cop) (heta0 : 0 ≤ eta)
    (hCop : ∀ v : E, ∑ i, ⟪supersampleDiff Z0 Z1 i, v⟫_ℝ ^ 2 ≤ Cop ^ 2 * ‖v‖ ^ 2)
    (hZ0 : ∀ i, ‖Z0 i‖ ≤ 1) (hZ1 : ∀ i, ‖Z1 i‖ ≤ 1)
    (phi slope : ℝ → ℝ) (hphi : ∀ t, HasDerivAt phi (slope t) t)
    (hL : ∀ t : ℝ, |t| ≤ 1 → |slope t| ≤ L)
    (hH : ∀ s t : ℝ, |slope s - slope t| ≤ H * |s - t|)
    (θ num : (Fin n → Bool) → E) (hθ : ∀ u, ‖θ u‖ ≤ 1) (hnum : ∀ u, ‖num u‖ ≤ 1)
    (hclose : ∀ u, ‖num u - θ u‖ ≤ eta) (ref : (Fin n → Bool) → Fin n → ℝ) (R : ℝ) (hR0 : 0 ≤ R)
    (hexact : cubeAverage (fun u => ∑ i,
      (bridgeRelease phi Z0 Z1 (θ u) i - ref u i) ^ 2) ≤ R ^ 2) :
    cubeAverage (fun u => ∑ i,
        (bridgeRelease phi Z0 Z1 (num u) i - ref u i) ^ 2) ≤
      (R + (L + H) * Cop * eta) ^ 2 := by
  have hL0 : 0 ≤ L := le_trans (abs_nonneg _) (hL 0 (by norm_num))
  have hH0 : 0 ≤ H := by
    have h1 := hH 1 0
    have h2 : (0 : ℝ) ≤ |slope 1 - slope 0| := abs_nonneg _
    simpa using h2.trans h1
  -- the solver error, mask by mask
  have hstep : ∀ u, (∑ i,
      (bridgeRelease phi Z0 Z1 (num u) i - bridgeRelease phi Z0 Z1 (θ u) i) ^ 2) ≤
      ((L + H) * Cop * eta) ^ 2 := by
    intro u
    have h := bridge_release_sub_norm_le Z0 Z1 hCop0 hCop hZ0 hZ1 phi slope hphi hL hH
      (θ u) (num u) (hθ u) (hnum u)
    have hle : (L + H) * Cop * ‖num u - θ u‖ ≤ (L + H) * Cop * eta := by
      have : (0 : ℝ) ≤ (L + H) * Cop := by positivity
      exact mul_le_mul_of_nonneg_left (hclose u) this
    have hall := h.trans hle
    have hnn : (0 : ℝ) ≤ ∑ i,
        (bridgeRelease phi Z0 Z1 (num u) i - bridgeRelease phi Z0 Z1 (θ u) i) ^ 2 :=
      Finset.sum_nonneg fun i _ => sq_nonneg _
    nlinarith [Real.sq_sqrt hnn, Real.sqrt_nonneg
      (∑ i, (bridgeRelease phi Z0 Z1 (num u) i - bridgeRelease phi Z0 Z1 (θ u) i) ^ 2)]
  have hA : Real.sqrt (cubeAverage fun u => ∑ i,
      (bridgeRelease phi Z0 Z1 (num u) i - bridgeRelease phi Z0 Z1 (θ u) i) ^ 2) ≤
      (L + H) * Cop * eta := by
    have hav : (cubeAverage fun u => ∑ i,
        (bridgeRelease phi Z0 Z1 (num u) i - bridgeRelease phi Z0 Z1 (θ u) i) ^ 2) ≤
        ((L + H) * Cop * eta) ^ 2 := by
      calc (cubeAverage fun u => ∑ i,
            (bridgeRelease phi Z0 Z1 (num u) i - bridgeRelease phi Z0 Z1 (θ u) i) ^ 2)
          ≤ cubeAverage (fun _ : Fin n → Bool => ((L + H) * Cop * eta) ^ 2) :=
            cubeAverage_mono hstep
        _ = ((L + H) * Cop * eta) ^ 2 := cubeAverage_const _
    refine (Real.sqrt_le_sqrt hav).trans (le_of_eq ?_)
    exact Real.sqrt_sq (by positivity)
  have hB : Real.sqrt (cubeAverage fun u => ∑ i,
      (bridgeRelease phi Z0 Z1 (θ u) i - ref u i) ^ 2) ≤ R := by
    refine (Real.sqrt_le_sqrt hexact).trans (le_of_eq ?_)
    exact Real.sqrt_sq hR0
  have hmink := bridge_sqrt_cubeAverage_add_le
    (fun (u : Fin n → Bool) (i : Fin n) =>
      bridgeRelease phi Z0 Z1 (num u) i - bridgeRelease phi Z0 Z1 (θ u) i)
    (fun (u : Fin n → Bool) (i : Fin n) =>
      bridgeRelease phi Z0 Z1 (θ u) i - ref u i)
  have hcongr : (cubeAverage fun u => ∑ i,
      (bridgeRelease phi Z0 Z1 (num u) i - ref u i) ^ 2) =
      cubeAverage (fun u => ∑ i,
        ((bridgeRelease phi Z0 Z1 (num u) i - bridgeRelease phi Z0 Z1 (θ u) i) +
          (bridgeRelease phi Z0 Z1 (θ u) i - ref u i)) ^ 2) :=
    cubeAverage_congr fun u => Finset.sum_congr rfl fun i _ => by ring_nf
  have hnn : 0 ≤ cubeAverage (fun u => ∑ i,
      (bridgeRelease phi Z0 Z1 (num u) i - ref u i) ^ 2) :=
    cubeAverage_nonneg fun u => Finset.sum_nonneg fun i _ => sq_nonneg _
  have hfinal : Real.sqrt (cubeAverage fun u => ∑ i,
      (bridgeRelease phi Z0 Z1 (num u) i - ref u i) ^ 2) ≤
      (L + H) * Cop * eta + R := by
    rw [hcongr]
    linarith [hmink, hA, hB]
  have hrw : (L + H) * Cop * eta + R = R + (L + H) * Cop * eta := by ring
  rw [hrw] at hfinal
  nlinarith [Real.sq_sqrt hnn, Real.sqrt_nonneg (cubeAverage fun u => ∑ i,
    (bridgeRelease phi Z0 Z1 (num u) i - ref u i) ^ 2),
    hfinal, hR0, mul_nonneg (mul_nonneg (by linarith : (0:ℝ) ≤ L + H) hCop0) heta0]

end Solver

section Proposition

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] {n : ℕ}

/-- The remainder constant `R_*` is nonnegative when `H`, `λ` and `‖C‖_op` are nonnegative. -/
theorem bridgeRStar_nonneg (Z0 Z1 : Fin n → E) {b H lam Cop : ℝ}
    (hH0 : 0 ≤ H) (hlam0 : 0 ≤ lam) (hCop0 : 0 ≤ Cop) :
    0 ≤ bridgeRStar b H lam Cop Z0 Z1 := by
  have hU20 : 0 ≤ bridgeU2 Z0 Z1 := cubeAverage_nonneg fun u => by positivity
  have hU40 : 0 ≤ bridgeU4 Z0 Z1 := cubeAverage_nonneg fun u => by positivity
  have hV40 : 0 ≤ bridgeV4 Z0 Z1 :=
    cubeAverage_nonneg fun u => Finset.sum_nonneg fun p _ => by positivity
  have h1 := bridgeFourthRoot_nonneg hV40
  have h2 := bridgeFourthRoot_nonneg hU40
  rw [bridgeRStar]
  positivity

set_option maxHeartbeats 1000000 in
/-- **The finite nonlinear remainder bound**, both clauses at a fixed
supersample: the exact stationary parameter obeying the norm bound
`‖θ̂‖ ≤ b ‖Z̄_U‖` gives `E_U ‖X − X⁰‖² ≤ R_*²`, and a feasible numerical output within `η` of it
gives `E_U ‖X − X⁰‖² ≤ (R_* + (L + H) ‖C‖_op η)²`.  Here `L` bounds `|φ'|` and `H` its modulus of
continuity, `λ` and `‖C‖_op` bound the squared operator norms of `Z_all` and `C`, and the
supersample rows lie in the unit ball. -/
theorem bridge_remainder_proposition (Z0 Z1 : Fin n → E)
    (b H L lam Cop eta : ℝ) (hb0 : 0 ≤ b) (hlam0 : 0 ≤ lam) (hCop0 : 0 ≤ Cop) (heta0 : 0 ≤ eta)
    (hlam : ∀ x : E, ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, x⟫_ℝ ^ 2 ≤ lam * ‖x‖ ^ 2)
    (hCop : ∀ x : E, ∑ i, ⟪supersampleDiff Z0 Z1 i, x⟫_ℝ ^ 2 ≤ Cop ^ 2 * ‖x‖ ^ 2)
    (hZ0 : ∀ i, ‖Z0 i‖ ≤ 1) (hZ1 : ∀ i, ‖Z1 i‖ ≤ 1)
    (phi slope : ℝ → ℝ) (hphi : ∀ t, HasDerivAt phi (slope t) t) (hslope0 : slope 0 = -b)
    (hL : ∀ t : ℝ, |t| ≤ 1 → |slope t| ≤ L)
    (hH : ∀ s t : ℝ, |slope s - slope t| ≤ H * |s - t|)
    (θ num : (Fin n → Bool) → E)
    (hstat : ∀ u, θ u +
      (n : ℝ)⁻¹ • ∑ i, slope ⟪θ u, maskSample Z0 Z1 u i⟫_ℝ • maskSample Z0 Z1 u i = 0)
    (hnorm : ∀ u, ‖θ u‖ ≤ b * ‖maskMean Z0 Z1 u‖) (hfeas : ∀ u, ‖θ u‖ ≤ 1)
    (hnum : ∀ u, ‖num u‖ ≤ 1) (hclose : ∀ u, ‖num u - θ u‖ ≤ eta) :
    cubeAverage (fun u => ∑ i,
        (bridgeRelease phi Z0 Z1 (θ u) i - bridgeAffineRelease b Z0 Z1 u i) ^ 2) ≤
      bridgeRStar b H lam Cop Z0 Z1 ^ 2 ∧
    cubeAverage (fun u => ∑ i,
        (bridgeRelease phi Z0 Z1 (num u) i - bridgeAffineRelease b Z0 Z1 u i) ^ 2) ≤
      (bridgeRStar b H lam Cop Z0 Z1 + (L + H) * Cop * eta) ^ 2 := by
  have hH0 : 0 ≤ H := by
    have h1 := hH 1 0
    have h2 : (0 : ℝ) ≤ |slope 1 - slope 0| := abs_nonneg _
    simpa using h2.trans h1
  have hlip : ∀ t, |slope t - slope 0| ≤ H * |t| := by
    intro t
    have := hH t 0
    simpa using this
  have hexact := bridge_remainder_bound Z0 Z1 b H lam Cop hb0 hlam0 hCop0 hlam hCop phi slope
    hphi hslope0 hlip θ hstat hnorm
  refine ⟨hexact, ?_⟩
  exact bridge_solver_allowance Z0 Z1 hCop0 heta0 hCop hZ0 hZ1 phi slope hphi hL hH θ num hfeas
    hnum hclose (bridgeAffineRelease b Z0 Z1) (bridgeRStar b H lam Cop Z0 Z1)
    (bridgeRStar_nonneg Z0 Z1 hH0 hlam0 hCop0) hexact

end Proposition

section LinkInstances

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [ProperSpace E] {n : ℕ}

/-- **The remainder bound for the quadratic-regularized logistic link** (`b = 1/2`, `H = 1/4`,
`L = (1 + e^{-1})^{-1}`), both clauses: the exact empirical minimizer of `QuadraticLogistic` and
any feasible numerical output within `η` of it. -/
theorem bridge_remainder_proposition_logistic (Z0 Z1 : Fin n → E) (lam Cop eta : ℝ)
    (hlam0 : 0 ≤ lam) (hCop0 : 0 ≤ Cop) (heta0 : 0 ≤ eta)
    (hlam : ∀ x : E, ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, x⟫_ℝ ^ 2 ≤ lam * ‖x‖ ^ 2)
    (hCop : ∀ x : E, ∑ i, ⟪supersampleDiff Z0 Z1 i, x⟫_ℝ ^ 2 ≤ Cop ^ 2 * ‖x‖ ^ 2)
    (hZ0 : ∀ i, ‖Z0 i‖ ≤ 1) (hZ1 : ∀ i, ‖Z1 i‖ ≤ 1)
    (num : (Fin n → Bool) → E) (hnum : ∀ u, ‖num u‖ ≤ 1)
    (hclose : ∀ u, ‖num u - quadraticLogisticOptimizer (maskSample Z0 Z1 u)‖ ≤ eta) :
    cubeAverage (fun u => ∑ i,
        (bridgeRelease logisticLoss Z0 Z1 (quadraticLogisticOptimizer (maskSample Z0 Z1 u)) i -
          bridgeAffineRelease (1 / 2 : ℝ) Z0 Z1 u i) ^ 2) ≤
      bridgeRStar (1 / 2 : ℝ) (1 / 4 : ℝ) lam Cop Z0 Z1 ^ 2 ∧
    cubeAverage (fun u => ∑ i,
        (bridgeRelease logisticLoss Z0 Z1 (num u) i -
          bridgeAffineRelease (1 / 2 : ℝ) Z0 Z1 u i) ^ 2) ≤
      (bridgeRStar (1 / 2 : ℝ) (1 / 4 : ℝ) lam Cop Z0 Z1 +
        (logisticUnitSlopeBound + 1 / 4) * Cop * eta) ^ 2 := by
  have hmask : ∀ (u : Fin n → Bool) (i : Fin n), ‖maskSample Z0 Z1 u i‖ ≤ 1 := by
    intro u i
    by_cases hu : u i
    · simpa [maskSample, hu] using hZ1 i
    · simpa [maskSample, hu] using hZ0 i
  refine bridge_remainder_proposition Z0 Z1 (1 / 2 : ℝ) (1 / 4 : ℝ) logisticUnitSlopeBound
    lam Cop eta (by norm_num) hlam0 hCop0 heta0 hlam hCop hZ0 hZ1
    logisticLoss logisticSlope hasDerivAt_logisticLoss (by simp)
    (fun t ht => abs_logisticSlope_le t (by cases abs_le.mp ht; linarith))
    (fun s t => by
      have h := abs_logisticSlope_sub_le_quarter s t
      linarith)
    (fun u => quadraticLogisticOptimizer (maskSample Z0 Z1 u)) num (fun u => ?_) (fun u => ?_)
    (fun u => ?_) hnum hclose
  · have h := empiricalQuadraticLogisticGradient_optimizer (maskSample Z0 Z1 u)
    rw [empiricalQuadraticLogisticGradient, quadraticLogisticGradient, logisticGradient] at h
    rw [← h]
    congr 1
    rw [Finset.smul_sum]
    exact Finset.sum_congr rfl fun i _ => by rw [smul_smul]
  · have h := quadraticLogisticOptimizer_norm_le_average (maskSample Z0 Z1 u)
    rw [maskMean]
    exact h
  · have h := quadraticLogisticOptimizer_norm_le_half (maskSample Z0 Z1 u) (hmask u)
    linarith

/-- **The remainder bound for the squared-margin link** (`b = 1`, `H = 1`, `L = 2` on unit margins),
both clauses: the exact empirical minimizer of `SquaredMargin` and any feasible numerical output
within `η` of it. -/
theorem bridge_remainder_proposition_squared_margin (Z0 Z1 : Fin n → E) (lam Cop eta : ℝ)
    (hlam0 : 0 ≤ lam) (hCop0 : 0 ≤ Cop) (heta0 : 0 ≤ eta)
    (hlam : ∀ x : E, ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, x⟫_ℝ ^ 2 ≤ lam * ‖x‖ ^ 2)
    (hCop : ∀ x : E, ∑ i, ⟪supersampleDiff Z0 Z1 i, x⟫_ℝ ^ 2 ≤ Cop ^ 2 * ‖x‖ ^ 2)
    (hZ0 : ∀ i, ‖Z0 i‖ ≤ 1) (hZ1 : ∀ i, ‖Z1 i‖ ≤ 1)
    (num : (Fin n → Bool) → E) (hnum : ∀ u, ‖num u‖ ≤ 1)
    (hclose : ∀ u, ‖num u - squaredMarginOptimizer (maskSample Z0 Z1 u)‖ ≤ eta) :
    cubeAverage (fun u => ∑ i,
        (bridgeRelease squaredMarginLoss Z0 Z1 (squaredMarginOptimizer (maskSample Z0 Z1 u)) i -
          bridgeAffineRelease (1 : ℝ) Z0 Z1 u i) ^ 2) ≤
      bridgeRStar (1 : ℝ) (1 : ℝ) lam Cop Z0 Z1 ^ 2 ∧
    cubeAverage (fun u => ∑ i,
        (bridgeRelease squaredMarginLoss Z0 Z1 (num u) i -
          bridgeAffineRelease (1 : ℝ) Z0 Z1 u i) ^ 2) ≤
      (bridgeRStar (1 : ℝ) (1 : ℝ) lam Cop Z0 Z1 + (2 + 1 : ℝ) * Cop * eta) ^ 2 := by
  refine bridge_remainder_proposition Z0 Z1 (1 : ℝ) (1 : ℝ) (2 : ℝ)
    lam Cop eta (by norm_num) hlam0 hCop0 heta0 hlam hCop hZ0 hZ1
    squaredMarginLoss squaredMarginSlope hasDerivAt_squaredMarginLoss (by simp [squaredMarginSlope])
    (fun t ht => by
      rw [squaredMarginSlope]
      cases abs_le.mp ht with
      | intro h1 h2 => rw [abs_le]; constructor <;> linarith)
    (fun s t => by
      simp only [squaredMarginSlope]
      have : s - 1 - (t - 1) = s - t := by ring
      rw [this]
      linarith)
    (fun u => squaredMarginOptimizer (maskSample Z0 Z1 u)) num (fun u => ?_) (fun u => ?_)
    (fun u => ?_) hnum hclose
  · have h := empiricalSquaredMarginGradient_optimizer (maskSample Z0 Z1 u)
    rw [empiricalSquaredMarginGradient, squaredMarginGradient] at h
    rw [← h]
    congr 1
    rw [Finset.smul_sum]
    exact Finset.sum_congr rfl fun i _ => by rw [smul_smul]
  · have h := squaredMarginOptimizer_residual (maskSample Z0 Z1 u) 0
    rw [zero_sub, norm_neg] at h
    refine h.trans (le_of_eq ?_)
    have hgrad : empiricalSquaredMarginGradient (maskSample Z0 Z1 u) 0 =
        -((n : ℝ)⁻¹ • ∑ i, maskSample Z0 Z1 u i) := by
      rw [empiricalSquaredMarginGradient, squaredMarginGradient]
      simp only [squaredMarginSlope, inner_zero_left, zero_sub, mul_neg, mul_one, zero_add,
        neg_smul, Finset.sum_neg_distrib, Finset.smul_sum]
    rw [hgrad, norm_neg, maskMean, one_mul]
  · have h := squaredMarginOptimizer_norm_le_half (maskSample Z0 Z1 u)
    linarith

end LinkInstances

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/BridgeUniversalSigns.lean <==
import LossOnlyTraceability.QuarticConstantsNumeric
import LossOnlyTraceability.NativeBudgetsRecipe

/-! # The signs of the signed budget for quadratic-regularized logistic ERM

This module evaluates the finite signed budget `M` of Proposition 7 (`nativeSignedBudget`) for the
quadratic regularizer `‖θ‖²/2` (`r = 2`, `a = B = 1/2`) and the logistic link (`b = 1/2`,
`H = 1/4`) at `d = 32 n` and at the proved accuracy `ε̃_n` of the numerically solved ERM
(the numerical allowance of `bridge_accuracy_numerical_allowance_logistic`, with solver
tolerance `η = 10⁻¹¹`), and shows `M < 0` at `n = 128` and `M > 0` at `n = 256` and `n = 512`.

* `bridgeLogisticAccuracy n η` is the accuracy bound of `bridge_accuracy_numerical_allowance_logistic`;
* `nativeSignedBudget_bridge`: the signed budget at `r = 2` with these constants in closed form;
* `bridge_signed_lower`, `bridge_signed_upper`: rational certificate lemmas;
* `bridge_universal_logistic_signs`: `M < 0` at `n = 128` and `M > 0` at `n = 256` and `n = 512`
  (certified lower bounds `0.0255` and `0.0439`; certified upper bound `−0.0093` at `n = 128`). -/

noncomputable section

namespace LossOnlyTraceability

open Real

section BridgeSigns

/-- The proved accuracy of the numerically solved quadratic-regularized logistic ERM
(the numerical allowance): `(√ε_n^{log} + √((1 + 1/4)/2) η)²` with
`ε_n^{log} = 5/(8n) (1 + e^{-1/2})^{-2}`. -/
def bridgeLogisticAccuracy (n : ℕ) (η : ℝ) : ℝ :=
  (Real.sqrt (5 / (8 * n) * (1 + Real.exp (-(1 / 2 : ℝ)))⁻¹ ^ 2) +
    Real.sqrt ((1 + 1 / 4 : ℝ) / 2) * η) ^ 2

/-- `0.606530659159 ≤ e^{-1/2} ≤ 0.606530659752`. -/
theorem exp_neg_half_bounds :
    (0.606530659159 : ℝ) ≤ Real.exp (-(1 / 2 : ℝ)) ∧ Real.exp (-(1 / 2 : ℝ)) ≤ 0.606530659752 := by
  have h := Real.exp_bound (x := -(1 / 2 : ℝ)) (by norm_num [abs_of_neg]) (n := 10) (by norm_num)
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, Nat.factorial] at h
  norm_num [abs_of_neg] at h
  constructor <;> linarith [(abs_le.1 h).1, (abs_le.1 h).2]

/-- Rational enclosure of `ε̃_n` from rational enclosures of the two square roots. -/
theorem bridgeLogisticAccuracy_bounds {n : ℕ} (hn : 0 < n) {tl th ul uh el eh : ℝ}
    (htl0 : 0 ≤ tl) (htl : tl ^ 2 ≤ 5 / (8 * n) * (1 + 0.606530659752 : ℝ)⁻¹ ^ 2)
    (hth0 : 0 ≤ th) (hth : 5 / (8 * n) * (1 + 0.606530659159 : ℝ)⁻¹ ^ 2 ≤ th ^ 2)
    (hul0 : 0 ≤ ul) (hul : ul ^ 2 ≤ 5 / 8) (huh0 : 0 ≤ uh) (huh : 5 / 8 ≤ uh ^ 2)
    (hel : el ≤ (tl + ul * (1 / 10 ^ 11)) ^ 2) (heh : (th + uh * (1 / 10 ^ 11)) ^ 2 ≤ eh) :
    el ≤ bridgeLogisticAccuracy n (1 / 10 ^ 11) ∧ bridgeLogisticAccuracy n (1 / 10 ^ 11) ≤ eh := by
  obtain ⟨hE1, hE2⟩ := exp_neg_half_bounds
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  have hc : (0 : ℝ) ≤ 5 / (8 * n) := by positivity
  set L2 := (1 + Real.exp (-(1 / 2 : ℝ)))⁻¹ with hL2def
  have hL2l : (1 + 0.606530659752 : ℝ)⁻¹ ≤ L2 := inv_anti₀ (by positivity) (by linarith)
  have hL2h : L2 ≤ (1 + 0.606530659159 : ℝ)⁻¹ := inv_anti₀ (by norm_num) (by linarith)
  have hL20 : 0 ≤ L2 := by positivity
  have hsq_l : (1 + 0.606530659752 : ℝ)⁻¹ ^ 2 ≤ L2 ^ 2 := pow_le_pow_left₀ (by norm_num) hL2l 2
  have hsq_h : L2 ^ 2 ≤ (1 + 0.606530659159 : ℝ)⁻¹ ^ 2 := pow_le_pow_left₀ hL20 hL2h 2
  have hT_l : tl ≤ Real.sqrt (5 / (8 * n) * L2 ^ 2) :=
    (Real.le_sqrt htl0 (by positivity)).2 (htl.trans (mul_le_mul_of_nonneg_left hsq_l hc))
  have hT_h : Real.sqrt (5 / (8 * n) * L2 ^ 2) ≤ th :=
    (Real.sqrt_le_left hth0).2 ((mul_le_mul_of_nonneg_left hsq_h hc).trans hth)
  have h58 : ((1 + 1 / 4 : ℝ) / 2) = 5 / 8 := by norm_num
  have hU_l : ul ≤ Real.sqrt ((1 + 1 / 4 : ℝ) / 2) := by
    rw [h58]; exact (Real.le_sqrt hul0 (by norm_num)).2 hul
  have hU_h : Real.sqrt ((1 + 1 / 4 : ℝ) / 2) ≤ uh := by
    rw [h58]; exact (Real.sqrt_le_left huh0).2 huh
  have hη : (0 : ℝ) ≤ 1 / 10 ^ 11 := by norm_num
  unfold bridgeLogisticAccuracy
  rw [← hL2def]
  constructor
  · refine hel.trans (pow_le_pow_left₀ (by positivity) ?_ 2)
    exact add_le_add hT_l (mul_le_mul_of_nonneg_right hU_l hη)
  · refine le_trans (pow_le_pow_left₀ (by positivity) ?_ 2) heh
    exact add_le_add hT_h (mul_le_mul_of_nonneg_right hU_h hη)

/-- **The signed budget at `r = 2` for the quadratic-regularized logistic constants, in closed
form**
(`a = B = 1/2`, `b = 1/2`, `H = 1/4`; then `t₀ = 1/3`, `β = 1/12`, `v = 48ε`, `C₀ = 1/2`,
`w = 2ε`, `Q = 12ε`), for `0 ≤ ε ≤ 2`. -/
theorem nativeSignedBudget_bridge {ε : ℝ} (_hε : 0 ≤ ε) (hε2 : ε ≤ 2) (n d : ℕ) :
    nativeSignedBudget (1 / 2) (1 / 2) (1 / 2) 2 ε (1 / 4) n d
      = ((48 * ε)⁻¹ - 1) *
          (4 * ε * (1 + 1 / ((d : ℝ) * (48 * ε)))⁻¹ - ε
            - 1 / 72 * ((48 * ε) ^ 2 * (1 + 2 / (d : ℝ)) + 48 * ε / d))
        - 1 / 4 * Real.sqrt ((n : ℝ) *
            (Real.sqrt (2 * ε * (48 * ε)) + 1 / 2 * (48 * ε) * Real.sqrt (1 + 2 / (d : ℝ))) ^ 2 *
            weightedTailBound 1 (min 1 ((Real.sqrt (2 * ε) + Real.sqrt (12 * ε)) ^ 2))
              (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d))
        - 1 / 4 * weightedTailBound 1 (min 1 ((Real.sqrt (2 * ε) + Real.sqrt (12 * ε)) ^ 2))
              (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) / 2 := by
  have hq := powerDualExponent_two
  have hmargin : nativeMargin (1 / 2) (1 / 2) 2 = 1 / 3 := by
    unfold nativeMargin
    rw [show (1 : ℝ) / (2 - 1) = 1 by norm_num, Real.rpow_one]
    norm_num
  have hslope : nativeSlope (1 / 2) (1 / 2) 2 = 1 / 12 := by
    unfold nativeSlope
    rw [hmargin, hq]
    norm_num
  have hprior : nativePriorVariance (1 / 2) (1 / 2) 2 ε = 48 * ε := by
    unfold nativePriorVariance
    rw [hslope, hq, show (2 : ℝ) / 2 = 1 by norm_num, Real.rpow_one]
    ring
  have hkappa : nativeKappa (1 / 2) (1 / 2) 2 ε = (48 * ε)⁻¹ - 1 := by
    unfold nativeKappa
    rw [hprior]
  have hC0 : nativeOptimizerConstant (1 / 2) (1 / 2) 2 = 1 / 2 := by
    unfold nativeOptimizerConstant
    rw [show (1 : ℝ) / (2 - 1) = 1 by norm_num, Real.rpow_one]
    norm_num
  have hw : nativeErrorScale (1 / 2) 2 ε = 2 * ε := by
    unfold nativeErrorScale
    rw [show (2 : ℝ) / 2 = 1 by norm_num, Real.rpow_one, min_eq_right (by linarith)]
    ring
  have hQ : nativeOptimizerScale (1 / 2) (1 / 2) (1 / 2) 2 ε = 12 * ε := by
    unfold nativeOptimizerScale
    rw [hC0, hprior, hq, show (2 : ℝ) - 1 = 1 by norm_num, Real.rpow_one]
    ring
  have hwθ : nativeLearnerScale (1 / 2) (1 / 2) (1 / 2) 2 ε
      = min 1 ((Real.sqrt (2 * ε) + Real.sqrt (12 * ε)) ^ 2) := by
    unfold nativeLearnerScale
    rw [hw, hQ]
  have hC : nativeEnergyScale (1 / 2) (1 / 2) (1 / 2) 2 ε n d
      = weightedTailBound 1 (min 1 ((Real.sqrt (2 * ε) + Real.sqrt (12 * ε)) ^ 2))
          (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) := by
    unfold nativeEnergyScale
    rw [hwθ]
  have hmixed : nativeMixedScale (1 / 2) (1 / 2) (1 / 2) 2 ε d
      = (Real.sqrt (2 * ε * (48 * ε)) + 1 / 2 * (48 * ε) * Real.sqrt (1 + 2 / (d : ℝ))) ^ 2 := by
    unfold nativeMixedScale
    rw [hw, hprior, hC0, hq, show (2 : ℝ) / 2 = 1 by norm_num, Real.rpow_one,
      show (2 : ℝ) / 4 = 1 / 2 by norm_num, ← Real.sqrt_eq_rpow]
  have hpen : nativePopulationPenalty (1 / 2) (1 / 2) 2 ε (1 / 4) d
      = 1 / 72 * ((48 * ε) ^ 2 * (1 + 2 / (d : ℝ)) + 48 * ε / d) := by
    unfold nativePopulationPenalty
    rw [hmargin, hprior, hq, show (2 : ℝ) / 2 = 1 by norm_num, Real.rpow_one,
      show (2 : ℝ) - 1 = 1 by norm_num, Real.rpow_one, Real.rpow_two]
    ring
  have halign : nativeAlignment (1 / 2) (1 / 2) 2 ε (1 / 4) d
      = 4 * ε * (1 + 1 / ((d : ℝ) * (48 * ε)))⁻¹ - ε
          - 1 / 72 * ((48 * ε) ^ 2 * (1 + 2 / (d : ℝ)) + 48 * ε / d) := by
    unfold nativeAlignment
    rw [hslope, hprior, hq, hpen, show (2 : ℝ) / 2 = 1 by norm_num, Real.rpow_one,
      show -(2 : ℝ) / 2 = -1 by norm_num, Real.rpow_neg_one]
    ring
  unfold nativeSignedBudget
  rw [hkappa, halign, hmixed, hC]

/-- The weighted tail bound `T̄₁(w; K, s)` of a positive `w ≤ 1` lies between `wK` and `wK + s`
for `s ≥ 0`. -/
theorem weightedTailBound_one_bounds {w K s : ℝ} (hw : 0 < w) (hw1 : w ≤ 1) (hs : 0 ≤ s) :
    w * K ≤ weightedTailBound 1 w K s ∧ weightedTailBound 1 w K s ≤ w * K + s := by
  rw [weightedTailBound, if_neg hw.ne']
  have hlog0 : 0 ≤ Real.log (1 / w) := Real.log_nonneg (by rw [le_div_iff₀ hw]; linarith)
  have hlog1 : Real.log (1 / w) ≤ 1 / w - 1 := Real.log_le_sub_one_of_pos (by positivity)
  have e : w * (1 / w) = 1 := by field_simp
  constructor
  · nlinarith [mul_nonneg hw.le (mul_nonneg hs (by linarith : (0 : ℝ) ≤ 1 + Real.log (1 / w)))]
  · have : w * (s * (1 + Real.log (1 / w))) ≤ w * (s * (1 / w)) :=
      mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left (by linarith) hs) hw.le
    nlinarith

/-- The constant `K(n/d)` at `d = 32 n`. -/
theorem matrixEnergyK_ratio_32 {n : ℕ} (hn : 0 < n) :
    matrixEnergyK ((n : ℝ) / ((32 * n : ℕ) : ℝ)) = matrixEnergyK (1 / 32) := by
  have hnR : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  congr 1
  push_cast
  field_simp

set_option maxHeartbeats 1000000 in
/-- **Lower certificate.**  Rational enclosures of `ε` and of the square roots give a lower bound
on the signed budget `M` at `d = 32 n`. -/
theorem bridge_signed_lower {n : ℕ} (hn : 0 < n) {ε el eh a1l a2l a1h a2h b1h rdh Sh : ℝ}
    (hel0 : 0 < el) (hel : el ≤ ε) (heh : ε ≤ eh) (heh1 : 48 * eh ≤ 1)
    (ha1l0 : 0 ≤ a1l) (ha1l : a1l ^ 2 ≤ 2 * el) (ha1h0 : 0 ≤ a1h) (ha1h : 2 * eh ≤ a1h ^ 2)
    (ha2l0 : 0 ≤ a2l) (ha2l : a2l ^ 2 ≤ 12 * el) (ha2h0 : 0 ≤ a2h) (ha2h : 12 * eh ≤ a2h ^ 2)
    (hwh1 : (a1h + a2h) ^ 2 ≤ 1)
    (hb1h0 : 0 ≤ b1h) (hb1h : 96 * eh ^ 2 ≤ b1h ^ 2)
    (hrdh0 : 0 ≤ rdh) (hrdh : 1 + 2 / ((32 * n : ℕ) : ℝ) ≤ rdh ^ 2)
    (hSh0 : 0 ≤ Sh)
    (hSh : (n : ℝ) * (b1h + 24 * eh * rdh) ^ 2 *
        ((a1h + a2h) ^ 2 * ((4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2))
          + matrixEnergyS (32 * n)) ≤ Sh ^ 2)
    (hAl0 : 0 ≤ 4 * el * (1 + 1 / (((32 * n : ℕ) : ℝ) * (48 * el)))⁻¹ - eh
        - 1 / 72 * ((48 * eh) ^ 2 * (1 + 2 / ((32 * n : ℕ) : ℝ)) + 48 * eh / ((32 * n : ℕ) : ℝ))) :
    ((48 * eh)⁻¹ - 1) * (4 * el * (1 + 1 / (((32 * n : ℕ) : ℝ) * (48 * el)))⁻¹ - eh
        - 1 / 72 * ((48 * eh) ^ 2 * (1 + 2 / ((32 * n : ℕ) : ℝ)) + 48 * eh / ((32 * n : ℕ) : ℝ)))
      - Sh / 4
      - ((a1h + a2h) ^ 2 * ((4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2))
          + matrixEnergyS (32 * n)) / 8
      ≤ nativeSignedBudget (1 / 2) (1 / 2) (1 / 2) 2 ε (1 / 4) n (32 * n) := by
  have hε0 : 0 < ε := hel0.trans_le hel
  have hε2 : ε ≤ 2 := by linarith
  rw [nativeSignedBudget_bridge hε0.le hε2, matrixEnergyK_ratio_32 hn]
  set dR : ℝ := ((32 * n : ℕ) : ℝ) with hdR
  have hd0 : 0 < dR := by rw [hdR]; exact_mod_cast (by omega : 0 < 32 * n)
  obtain ⟨-, hKh⟩ := qc_matrixEnergyK_bounds
  set K := matrixEnergyK (1 / 32) with hKdef
  set s := matrixEnergyS (32 * n) with hsdef
  have hs0 : 0 ≤ s := matrixEnergyS_nonneg _
  -- the learner scale
  have hr1l : a1l ≤ Real.sqrt (2 * ε) := (Real.le_sqrt ha1l0 (by positivity)).2 (by linarith)
  have hr1h : Real.sqrt (2 * ε) ≤ a1h := (Real.sqrt_le_left ha1h0).2 (by linarith)
  have hr2l : a2l ≤ Real.sqrt (12 * ε) := (Real.le_sqrt ha2l0 (by positivity)).2 (by linarith)
  have hr2h : Real.sqrt (12 * ε) ≤ a2h := (Real.sqrt_le_left ha2h0).2 (by linarith)
  have hwθh : (Real.sqrt (2 * ε) + Real.sqrt (12 * ε)) ^ 2 ≤ (a1h + a2h) ^ 2 :=
    pow_le_pow_left₀ (by positivity) (add_le_add hr1h hr2h) 2
  have hwθ1 : (Real.sqrt (2 * ε) + Real.sqrt (12 * ε)) ^ 2 ≤ 1 := hwθh.trans hwh1
  have hwθ0 : 0 < (Real.sqrt (2 * ε) + Real.sqrt (12 * ε)) ^ 2 := by
    have : 0 < Real.sqrt (2 * ε) := Real.sqrt_pos.2 (by linarith)
    positivity
  rw [min_eq_right hwθ1]
  set wθ := (Real.sqrt (2 * ε) + Real.sqrt (12 * ε)) ^ 2 with hwθdef
  obtain ⟨-, hEu⟩ := weightedTailBound_one_bounds hwθ0 hwθ1 hs0
  have hK0 : 0 ≤ K := by
    obtain ⟨hKl, -⟩ := qc_matrixEnergyK_bounds
    rw [hKdef]
    exact le_trans (by norm_num) hKl
  have hEh : weightedTailBound 1 wθ K s
      ≤ (a1h + a2h) ^ 2 * ((4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2)) + s := by
    refine hEu.trans ?_
    have := mul_le_mul hwθh hKh hK0 (by positivity)
    linarith
  have hE0 : 0 ≤ weightedTailBound 1 wθ K s := by
    obtain ⟨hEl, -⟩ := weightedTailBound_one_bounds hwθ0 hwθ1 hs0
    exact le_trans (mul_nonneg hwθ0.le hK0) hEl
  -- the mixed moment
  have hb1 : Real.sqrt (2 * ε * (48 * ε)) ≤ b1h :=
    (Real.sqrt_le_left hb1h0).2 (by nlinarith)
  have hrd : Real.sqrt (1 + 2 / dR) ≤ rdh := (Real.sqrt_le_left hrdh0).2 hrdh
  have hQm : (Real.sqrt (2 * ε * (48 * ε)) + 1 / 2 * (48 * ε) * Real.sqrt (1 + 2 / dR)) ^ 2
      ≤ (b1h + 24 * eh * rdh) ^ 2 := by
    refine pow_le_pow_left₀ (by positivity) (add_le_add hb1 ?_) 2
    have h1 : 1 / 2 * (48 * ε) ≤ 24 * eh := by linarith
    exact mul_le_mul h1 hrd (Real.sqrt_nonneg _) (by linarith)
  -- the square-root term
  have hS : Real.sqrt ((n : ℝ) *
      (Real.sqrt (2 * ε * (48 * ε)) + 1 / 2 * (48 * ε) * Real.sqrt (1 + 2 / dR)) ^ 2 *
        weightedTailBound 1 wθ K s) ≤ Sh := by
    refine (Real.sqrt_le_left hSh0).2 (le_trans ?_ hSh)
    have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
    have h1 := mul_le_mul_of_nonneg_left hQm hn0
    have h2 := mul_le_mul h1 hEh hE0 (by positivity)
    linarith
  -- the calibration term
  have hκ : (48 * eh)⁻¹ - 1 ≤ (48 * ε)⁻¹ - 1 := by
    have := inv_anti₀ (by positivity : (0 : ℝ) < 48 * ε) (by linarith : 48 * ε ≤ 48 * eh)
    linarith
  have hκ0 : 0 ≤ (48 * eh)⁻¹ - 1 := by
    have : 1 ≤ (48 * eh)⁻¹ := (one_le_inv₀ (by linarith)).2 heh1
    linarith
  have hX : (1 + 1 / (dR * (48 * el)))⁻¹ ≤ (1 + 1 / (dR * (48 * ε)))⁻¹ := by
    apply inv_anti₀ (by positivity)
    have : 1 / (dR * (48 * ε)) ≤ 1 / (dR * (48 * el)) :=
      one_div_le_one_div_of_le (by positivity)
        (mul_le_mul_of_nonneg_left (by linarith : 48 * el ≤ 48 * ε) hd0.le)
    linarith
  have hX0 : 0 ≤ (1 + 1 / (dR * (48 * el)))⁻¹ := by positivity
  have hA1 : 4 * el * (1 + 1 / (dR * (48 * el)))⁻¹ ≤ 4 * ε * (1 + 1 / (dR * (48 * ε)))⁻¹ :=
    mul_le_mul (by linarith) hX hX0 (by linarith)
  have hP : 1 / 72 * ((48 * ε) ^ 2 * (1 + 2 / dR) + 48 * ε / dR)
      ≤ 1 / 72 * ((48 * eh) ^ 2 * (1 + 2 / dR) + 48 * eh / dR) := by
    have h1 : (48 * ε) ^ 2 ≤ (48 * eh) ^ 2 := pow_le_pow_left₀ (by positivity) (by linarith) 2
    have h2 : 48 * ε / dR ≤ 48 * eh / dR := div_le_div_of_nonneg_right (by linarith) hd0.le
    have h3 : 0 ≤ 1 + 2 / dR := by positivity
    nlinarith [mul_le_mul_of_nonneg_right h1 h3]
  have hA : 4 * el * (1 + 1 / (dR * (48 * el)))⁻¹ - eh
        - 1 / 72 * ((48 * eh) ^ 2 * (1 + 2 / dR) + 48 * eh / dR)
      ≤ 4 * ε * (1 + 1 / (dR * (48 * ε)))⁻¹ - ε
        - 1 / 72 * ((48 * ε) ^ 2 * (1 + 2 / dR) + 48 * ε / dR) := by linarith
  have hκA := mul_le_mul hκ hA hAl0 (by linarith)
  linarith

set_option maxHeartbeats 1000000 in
/-- **Upper certificate.**  Rational enclosures give an upper bound on the signed budget `M` at
`d = 32 n`. -/
theorem bridge_signed_upper {n : ℕ} (hn : 0 < n) {ε el eh a1l a2l a1h a2h b1l rdl Sl : ℝ}
    (hel0 : 0 < el) (hel : el ≤ ε) (heh : ε ≤ eh) (heh1 : 48 * eh ≤ 1)
    (ha1l0 : 0 ≤ a1l) (ha1l : a1l ^ 2 ≤ 2 * el) (ha1h0 : 0 ≤ a1h) (ha1h : 2 * eh ≤ a1h ^ 2)
    (ha2l0 : 0 ≤ a2l) (ha2l : a2l ^ 2 ≤ 12 * el) (ha2h0 : 0 ≤ a2h) (ha2h : 12 * eh ≤ a2h ^ 2)
    (hwh1 : (a1h + a2h) ^ 2 ≤ 1)
    (hb1l0 : 0 ≤ b1l) (hb1l : b1l ^ 2 ≤ 96 * el ^ 2)
    (hrdl0 : 0 ≤ rdl) (hrdl : rdl ^ 2 ≤ 1 + 2 / ((32 * n : ℕ) : ℝ))
    (hSl0 : 0 ≤ Sl)
    (hSl : Sl ^ 2 ≤ (n : ℝ) * (b1l + 24 * el * rdl) ^ 2 *
        ((a1l + a2l) ^ 2 * ((4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2))))
    (hAh0 : 0 ≤ 4 * eh - el) :
    nativeSignedBudget (1 / 2) (1 / 2) (1 / 2) 2 ε (1 / 4) n (32 * n)
      ≤ ((48 * el)⁻¹ - 1) * (4 * eh - el) - Sl / 4
        - (a1l + a2l) ^ 2 * ((4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2)) / 8 := by
  have hε0 : 0 < ε := hel0.trans_le hel
  have hε2 : ε ≤ 2 := by linarith
  rw [nativeSignedBudget_bridge hε0.le hε2, matrixEnergyK_ratio_32 hn]
  set dR : ℝ := ((32 * n : ℕ) : ℝ) with hdR
  have hd0 : 0 < dR := by rw [hdR]; exact_mod_cast (by omega : 0 < 32 * n)
  obtain ⟨hKl, -⟩ := qc_matrixEnergyK_bounds
  set K := matrixEnergyK (1 / 32) with hKdef
  set s := matrixEnergyS (32 * n) with hsdef
  have hs0 : 0 ≤ s := matrixEnergyS_nonneg _
  have hr1l : a1l ≤ Real.sqrt (2 * ε) := (Real.le_sqrt ha1l0 (by positivity)).2 (by linarith)
  have hr1h : Real.sqrt (2 * ε) ≤ a1h := (Real.sqrt_le_left ha1h0).2 (by linarith)
  have hr2l : a2l ≤ Real.sqrt (12 * ε) := (Real.le_sqrt ha2l0 (by positivity)).2 (by linarith)
  have hr2h : Real.sqrt (12 * ε) ≤ a2h := (Real.sqrt_le_left ha2h0).2 (by linarith)
  have hwθl : (a1l + a2l) ^ 2 ≤ (Real.sqrt (2 * ε) + Real.sqrt (12 * ε)) ^ 2 :=
    pow_le_pow_left₀ (by positivity) (add_le_add hr1l hr2l) 2
  have hwθh : (Real.sqrt (2 * ε) + Real.sqrt (12 * ε)) ^ 2 ≤ (a1h + a2h) ^ 2 :=
    pow_le_pow_left₀ (by positivity) (add_le_add hr1h hr2h) 2
  have hwθ1 : (Real.sqrt (2 * ε) + Real.sqrt (12 * ε)) ^ 2 ≤ 1 := hwθh.trans hwh1
  have hwθ0 : 0 < (Real.sqrt (2 * ε) + Real.sqrt (12 * ε)) ^ 2 := by
    have : 0 < Real.sqrt (2 * ε) := Real.sqrt_pos.2 (by linarith)
    positivity
  rw [min_eq_right hwθ1]
  set wθ := (Real.sqrt (2 * ε) + Real.sqrt (12 * ε)) ^ 2 with hwθdef
  obtain ⟨hEl, -⟩ := weightedTailBound_one_bounds hwθ0 hwθ1 hs0
  have hKl0 : (0 : ℝ) ≤ (4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2) := by
    norm_num
  have hElow : (a1l + a2l) ^ 2 * ((4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2))
      ≤ weightedTailBound 1 wθ K s := by
    refine le_trans ?_ hEl
    exact mul_le_mul hwθl hKl hKl0 hwθ0.le
  have hb1 : b1l ≤ Real.sqrt (2 * ε * (48 * ε)) :=
    (Real.le_sqrt hb1l0 (by positivity)).2 (by nlinarith)
  have hrd : rdl ≤ Real.sqrt (1 + 2 / dR) := (Real.le_sqrt hrdl0 (by positivity)).2 hrdl
  have hQm : (b1l + 24 * el * rdl) ^ 2
      ≤ (Real.sqrt (2 * ε * (48 * ε)) + 1 / 2 * (48 * ε) * Real.sqrt (1 + 2 / dR)) ^ 2 := by
    refine pow_le_pow_left₀ (by positivity) (add_le_add hb1 ?_) 2
    have h1 : 24 * el ≤ 1 / 2 * (48 * ε) := by linarith
    exact mul_le_mul h1 hrd hrdl0 (by positivity)
  have hS : Sl ≤ Real.sqrt ((n : ℝ) *
      (Real.sqrt (2 * ε * (48 * ε)) + 1 / 2 * (48 * ε) * Real.sqrt (1 + 2 / dR)) ^ 2 *
        weightedTailBound 1 wθ K s) := by
    refine (Real.le_sqrt hSl0 ?_).2 (le_trans hSl ?_)
    · have : 0 ≤ weightedTailBound 1 wθ K s := le_trans (by positivity) hElow
      positivity
    · have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
      have h1 := mul_le_mul_of_nonneg_left hQm hn0
      have h2 := mul_le_mul h1 hElow (by positivity) (by positivity)
      linarith
  -- the calibration term
  have hκ : (48 * ε)⁻¹ - 1 ≤ (48 * el)⁻¹ - 1 := by
    have := inv_anti₀ (by positivity : (0 : ℝ) < 48 * el) (by linarith : 48 * el ≤ 48 * ε)
    linarith
  have hκ0 : 0 ≤ (48 * ε)⁻¹ - 1 := by
    have : 1 ≤ (48 * ε)⁻¹ := (one_le_inv₀ (by linarith)).2 (by linarith)
    linarith
  have hX1 : (1 + 1 / (dR * (48 * ε)))⁻¹ ≤ 1 := inv_le_one_of_one_le₀ (by
    have : 0 ≤ 1 / (dR * (48 * ε)) := by positivity
    linarith)
  have hP0 : 0 ≤ 1 / 72 * ((48 * ε) ^ 2 * (1 + 2 / dR) + 48 * ε / dR) := by positivity
  have hA : 4 * ε * (1 + 1 / (dR * (48 * ε)))⁻¹ - ε
        - 1 / 72 * ((48 * ε) ^ 2 * (1 + 2 / dR) + 48 * ε / dR) ≤ 4 * eh - el := by
    have := mul_le_mul_of_nonneg_left hX1 (by linarith : (0 : ℝ) ≤ 4 * ε)
    linarith
  have hκA : ((48 * ε)⁻¹ - 1) * (4 * ε * (1 + 1 / (dR * (48 * ε)))⁻¹ - ε
        - 1 / 72 * ((48 * ε) ^ 2 * (1 + 2 / dR) + 48 * ε / dR))
      ≤ ((48 * el)⁻¹ - 1) * (4 * eh - el) := by
    rcases le_or_gt 0 (4 * ε * (1 + 1 / (dR * (48 * ε)))⁻¹ - ε
        - 1 / 72 * ((48 * ε) ^ 2 * (1 + 2 / dR) + 48 * ε / dR)) with hA0 | hA0
    · exact mul_le_mul hκ hA hA0 (by linarith)
    · have h1 : ((48 * ε)⁻¹ - 1) * (4 * ε * (1 + 1 / (dR * (48 * ε)))⁻¹ - ε
          - 1 / 72 * ((48 * ε) ^ 2 * (1 + 2 / dR) + 48 * ε / dR)) ≤ 0 :=
        mul_nonpos_of_nonneg_of_nonpos hκ0 hA0.le
      have h2 : 0 ≤ ((48 * el)⁻¹ - 1) * (4 * eh - el) :=
        mul_nonneg (by linarith) hAh0
      linarith
  linarith

/-- **The signs of the signed budget at `n = 128, 256, 512`.**
At the proved accuracy `ε̃_n` of the numerically solved quadratic-regularized logistic ERM
(tolerance `η = 10⁻¹¹`) and `d = 32 n`, the signed budget `M` of Proposition 7 has `M < 0` at
`n = 128` and
`M > 0` at `n = 256` and `n = 512`. -/
theorem bridge_universal_logistic_signs :
    nativeSignedBudget (1 / 2) (1 / 2) (1 / 2) 2 (bridgeLogisticAccuracy 128 (1 / 10 ^ 11)) (1 / 4)
        128 (32 * 128) < 0 ∧
      0 < nativeSignedBudget (1 / 2) (1 / 2) (1 / 2) 2 (bridgeLogisticAccuracy 256 (1 / 10 ^ 11))
        (1 / 4) 256 (32 * 256) ∧
      0 < nativeSignedBudget (1 / 2) (1 / 2) (1 / 2) 2 (bridgeLogisticAccuracy 512 (1 / 10 ^ 11))
        (1 / 4) 512 (32 * 512) := by
  refine ⟨?_, ?_, ?_⟩
  · obtain ⟨hel, heh⟩ := bridgeLogisticAccuracy_bounds (n := 128) (by norm_num)
      (tl := 0.043495668055) (th := 0.043495668072) (ul := 0.790569415042) (uh := 0.790569415043)
      (el := 0.0018918731402384) (eh := 0.0018918731417174)
      (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
      (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    have h := bridge_signed_upper (n := 128) (hn := by norm_num)
      (hel0 := (by norm_num : (0 : ℝ) < 0.0018918731402384)) (hel := hel) (heh := heh)
      (heh1 := by norm_num)
      (a1l := 0.061512163679) (a1h := 0.061512163704) (a2l := 0.150673413988) (a2h := 0.150673414048)
      (b1l := 0.01853649540664) (rdl := 1.000244110829) (Sl := 0.2187693741)
      (ha1l0 := by norm_num) (ha1l := by norm_num) (ha1h0 := by norm_num) (ha1h := by norm_num)
      (ha2l0 := by norm_num) (ha2l := by norm_num) (ha2h0 := by norm_num) (ha2h := by norm_num)
      (hwh1 := by norm_num) (hb1l0 := by norm_num) (hb1l := by norm_num) (hrdl0 := by norm_num)
      (hrdl := by norm_num) (hSl0 := by norm_num) (hSl := by norm_num) (hAh0 := by norm_num)
    refine h.trans_lt ?_
    norm_num
  · obtain ⟨hel, heh⟩ := bridgeLogisticAccuracy_bounds (n := 256) (by norm_num)
      (tl := 0.030756081833) (th := 0.030756081846) (ul := 0.790569415042) (uh := 0.790569415043)
      (el := 0.0009459365702044) (eh := 0.0009459365710042)
      (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
      (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    have h := bridge_signed_lower (n := 256) (hn := by norm_num)
      (hel0 := (by norm_num : (0 : ℝ) < 0.0009459365702044)) (hel := hel) (heh := heh)
      (heh1 := by norm_num)
      (a1l := 0.043495668064) (a1h := 0.043495668084) (a2l := 0.10654219278) (a2h := 0.106542192826)
      (b1h := 0.009268247712) (rdh := 1.000122062863) (Sh := 0.1100312995)
      (ha1l0 := by norm_num) (ha1l := by norm_num) (ha1h0 := by norm_num) (ha1h := by norm_num)
      (ha2l0 := by norm_num) (ha2l := by norm_num) (ha2h0 := by norm_num) (ha2h := by norm_num)
      (hwh1 := by norm_num) (hb1h0 := by norm_num) (hb1h := by norm_num) (hrdh0 := by norm_num)
      (hrdh := by norm_num) (hSh0 := by norm_num)
      (hSh := by unfold matrixEnergyS matrixEnergyC; norm_num) (hAl0 := by norm_num)
    refine lt_of_lt_of_le ?_ h
    unfold matrixEnergyS matrixEnergyC
    norm_num
  · obtain ⟨hel, heh⟩ := bridgeLogisticAccuracy_bounds (n := 512) (by norm_num)
      (tl := 0.021747834027) (th := 0.021747834036) (ul := 0.790569415042) (uh := 0.790569415043)
      (el := 0.0004729682852098) (eh := 0.0004729682856013)
      (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
      (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    have h := bridge_signed_lower (n := 512) (hn := by norm_num)
      (hel0 := (by norm_num : (0 : ℝ) < 0.0004729682852098)) (hel := hel) (heh := heh)
      (heh1 := by norm_num)
      (a1l := 0.030756081844) (a1h := 0.030756081858) (a2l := 0.075336707006) (a2h := 0.075336707038)
      (b1h := 0.00463412385697) (rdh := 1.000061033294) (Sh := 0.0550132658)
      (ha1l0 := by norm_num) (ha1l := by norm_num) (ha1h0 := by norm_num) (ha1h := by norm_num)
      (ha2l0 := by norm_num) (ha2l := by norm_num) (ha2h0 := by norm_num) (ha2h := by norm_num)
      (hwh1 := by norm_num) (hb1h0 := by norm_num) (hb1h := by norm_num) (hrdh0 := by norm_num)
      (hrdh := by norm_num) (hSh0 := by norm_num)
      (hSh := by unfold matrixEnergyS matrixEnergyC; norm_num) (hAl0 := by norm_num)
    refine lt_of_lt_of_le ?_ h
    unfold matrixEnergyS matrixEnergyC
    norm_num

end BridgeSigns

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CandidateSeparationInformation.lean <==
import LossOnlyTraceability.MainTheoremInformation

/-! A Gaussian information bound for arbitrary candidate dependence, controlled by
expected squared candidate separation rather than an independent-block assumption. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace NNReal

/-- Proper Lipschitz loss releases are controlled by the separation of the candidates. -/
theorem candidate_loss_separation {d n : ℕ} (φ : ℝ → ℝ) {L : ℝ} (hL : 0 ≤ L)
    (hφ : ∀ x y, |φ x - φ y| ≤ L * |x-y|)
    (θ : EuclideanSpace ℝ (Fin d)) (hp : ‖θ‖ ≤ 1)
    (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) :
    (∑ i, (φ ⟪θ,z (true,i)⟫_ℝ - φ ⟪θ,z (false,i)⟫_ℝ)^2) ≤
      L^2 * ∑ i, ‖z (true,i)-z (false,i)‖^2 := by
  rw [Finset.mul_sum]
  apply Finset.sum_le_sum
  intro i _
  have hi : |⟪θ,z (true,i)⟫_ℝ - ⟪θ,z (false,i)⟫_ℝ| ≤ ‖z (true,i)-z (false,i)‖ := by
    rw [← inner_sub_right]
    exact (abs_real_inner_le_norm _ _).trans (by nlinarith [norm_nonneg (z (true,i)-z (false,i))])
  have hh := (hφ ⟪θ,z (true,i)⟫_ℝ ⟪θ,z (false,i)⟫_ℝ).trans (mul_le_mul_of_nonneg_left hi hL)
  have hs := mul_self_le_mul_self (abs_nonneg _) hh
  simpa only [← sq, sq_abs, mul_pow] using hs

/-- Gaussian channel upper bound from any integrable nonnegative energy envelope.
No candidate independence, iid observation or block assumption is made. -/
theorem candidate_envelope_information {Ω γ : Type*} [MeasurableSpace Ω]
    [MeasurableSpace γ] [StandardBorelSpace γ] [Nonempty γ] {n : ℕ}
    (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {Z : Ω → γ} {X G : Ω → Fin n → ℝ}
    {E : Ω → ℝ} {C τ : ℝ} (hn : 0 < n) (hτ : τ ≠ 0)
    (hU : Measurable U) (hZ : Measurable Z) (hX : Measurable X) (hG : Measurable G)
    (hGlaw : P.map G = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hGind : IndepFun (fun ω => ((U ω,Z ω),X ω)) G P)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1/2)
    (hUZ : IndepFun U Z P) (hEi : Integrable E P)
    (hbound : ∀ ω, ∑ i, (X ω i)^2 ≤ E ω) (hC : (∫ ω, E ω ∂P) ≤ C)
    (Q : InfoDirection) :
    directionInfo Q P (fun ω => X ω + τ • G ω) U Z ≤
      min (n : ℝ) (C / (2 * Real.log 2 * τ^2)) := by
  have hnon (ω) : 0 ≤ E ω := (Finset.sum_nonneg fun _ _ => sq_nonneg _).trans (hbound ω)
  have hC0 : 0 ≤ C := (integral_nonneg hnon).trans hC
  have hXm : Measurable (fun ω => ∑ i, (X ω i)^2) := by
    fun_prop
  have hXi : Integrable (fun ω => ∑ i, (X ω i)^2) P :=
    hEi.mono' hXm.aestronglyMeasurable (Filter.Eventually.of_forall fun ω => by
      rw [Real.norm_eq_abs, abs_of_nonneg (Finset.sum_nonneg fun _ _ => sq_nonneg _)]
      exact hbound ω)
  have hXe : (∫ ω, ∑ i, (X ω i)^2 ∂P) ≤ C :=
    (integral_mono hXi hEi hbound).trans hC
  let v : ℝ≥0 := ⟨τ^2, sq_nonneg τ⟩
  let w : ℝ≥0 := ⟨τ^2+C/n, by positivity⟩
  have hv : v ≠ 0 := by
    intro he
    exact pow_ne_zero 2 hτ (congrArg (fun a : ℝ≥0 => (a : ℝ)) he)
  have hupp := release_information_upper_bound P hn hU hZ hX hG
    (a := fun _ => 0) measurable_const (v := v) (w := w) rfl hv rfl
    hGlaw hGind hbits hfair hUZ (by simpa using hXi) (by simpa using hXe)
  have hdir := (directionInfo_between Q P (hX.add (hG.const_smul τ)) hU hZ hbits hfair hUZ).2
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have ht : 0 < τ^2 := sq_pos_of_ne_zero hτ
  have hl : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hlog : Real.log (1+C/(n*τ^2)) ≤ C/(n*τ^2) := by
    have := Real.log_le_sub_one_of_pos (by positivity : 0 < 1+C/(n*τ^2))
    linarith
  have hlin : n/(2*Real.log 2)*Real.log (1+C/(n*τ^2)) ≤ C/(2*Real.log 2*τ^2) := by
    calc _ ≤ n/(2*Real.log 2)*(C/(n*τ^2)) := mul_le_mul_of_nonneg_left hlog (by positivity)
         _ = _ := by field_simp
  exact le_min (hdir.trans (hupp.trans (min_le_left _ _)))
    (hdir.trans ((hupp.trans (min_le_right _ _)).trans hlin))

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CandidateSeparationNative.lean <==
import LossOnlyTraceability.CandidateSeparationInformation

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace

/-- The loss-difference release on any candidate array, without a restriction on its dependence. -/
def candidateNativeRelease {Ω : Type*} {d n : ℕ} (φ : ℝ → ℝ)
    (θ : Ω → EuclideanSpace ℝ (Fin d))
    (Z : Ω → Bool × Fin n → EuclideanSpace ℝ (Fin d)) (ω : Ω) : Fin n → ℝ :=
  fun i => φ ⟪θ ω,Z ω (true,i)⟫_ℝ - φ ⟪θ ω,Z ω (false,i)⟫_ℝ

/-- Quantitative bound on the information of the loss-difference release for arbitrarily dependent
candidates.
All model-specific dependence enters through the expected pair-separation budget C. -/
theorem candidate_native_information {Ω : Type*} [MeasurableSpace Ω] {d n : ℕ}
    (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {Z : Ω → Bool × Fin n → EuclideanSpace ℝ (Fin d)}
    {θ : Ω → EuclideanSpace ℝ (Fin d)} {G : Ω → Fin n → ℝ}
    {φ : ℝ → ℝ} {L C τ : ℝ} (hn : 0 < n) (hτ : τ ≠ 0)
    (hL : 0 ≤ L) (hφ : ∀ x y, |φ x-φ y| ≤ L*|x-y|) (hφm : Measurable φ)
    (hp : ∀ ω, ‖θ ω‖ ≤ 1) (hθ : Measurable θ)
    (hU : Measurable U) (hZ : Measurable Z) (hG : Measurable G)
    (hGlaw : P.map G = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hGind : IndepFun (fun ω => ((U ω,Z ω),candidateNativeRelease φ θ Z ω)) G P)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1/2) (hUZ : IndepFun U Z P)
    (hEi : Integrable (fun ω => ∑ i, ‖Z ω (true,i)-Z ω (false,i)‖^2) P)
    (hC : (∫ ω, ∑ i, ‖Z ω (true,i)-Z ω (false,i)‖^2 ∂P) ≤ C)
    (Q : InfoDirection) :
    directionInfo Q P (fun ω => candidateNativeRelease φ θ Z ω + τ • G ω) U Z ≤
      min (n : ℝ) (L^2*C / (2*Real.log 2*τ^2)) := by
  have hx : Measurable (candidateNativeRelease φ θ Z) := by
    apply measurable_pi_lambda
    intro i
    exact (hφm.comp (measurable_inner_native hθ ((measurable_pi_apply (true,i)).comp hZ))).sub
      (hφm.comp (measurable_inner_native hθ ((measurable_pi_apply (false,i)).comp hZ)))
  apply candidate_envelope_information P hn hτ hU hZ hx hG hGlaw hGind hbits hfair hUZ
    (hEi.const_mul (L^2)) (fun ω => candidate_loss_separation φ hL hφ (θ ω) (hp ω) (Z ω)) _ Q
  rw [integral_const_mul]
  exact mul_le_mul_of_nonneg_left hC (sq_nonneg L)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CertificateConsequence.lean <==
import LossOnlyTraceability.MainTheorem
import LossOnlyTraceability.UniformGeneralization
import LossOnlyTraceability.DiagnosticConsequences

/-! # The loss-range certificate consequence as one theorem

Corollary 5(i), proved in Appendices F.1 and F.2, combines three facts about every learner of the
class of Theorem 3:

* the zero-noise (and, more generally, `|τ| ≤ ε`) lower half of Theorem 3 in the individual
  direction, `sup_p Ii_{D_p}(X + τ G) ≥ (c₁/2) n`;
* a witness law `D_p` of the cube with `∑_i I(X_i; U_i) ≥ (c₁/2) n` for the noiseless release, so
  that, each term being at most one bit, `n⁻¹ ∑_i √I(X_i; U_i) ≥ c₁/2`, and every loss-range-scaled
  expression `range · n⁻¹ ∑_i √I(X_i; U_i)` is at least `range · c₁/2`;
* uniform convergence: on every law on the unit ball, the expected uniform gap of the full
  regularized objective is at most `4L/√n` (symmetrization and contraction; the regularizer
  cancels).

`loss_range_certificate_nonvanishing` states all of them, with `c = c₁/2 > 0`
(`certificateLowerConstant`), for the constants and the regime of `native_loss_information_law`.
It also records that the loss range on attainable margins is at least `b > 0`
(`nativeLink_positive_margin_range`).  The ingredients are proved in other files of the project;
this file assembles them (the witness law is extracted from the supremum by `exists_lt_of_lt_ciSup`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section CertificateConsequence

/-- The constant `c = c₁/2` of the certificate consequence, with `c₁ = mainLowerConstant` the lower
constant of Theorem 3. -/
def certificateLowerConstant (a b B r L cm cp : ℝ) : ℝ :=
  mainLowerConstant a b B r L cm cp / 2

/-- The certificate constant is positive under the class constants of Assumption 2. -/
theorem certificateLowerConstant_pos {a b B r L cm cp : ℝ} (hr : 2 ≤ r) (hb : 0 < b)
    (hB : 0 < B) (hcp : 0 < cp) : 0 < certificateLowerConstant a b B r L cm cp := by
  have h := mainLowerConstant_pos (a := a) (L := L) (cm := cm) hr hb hB hcp
  unfold certificateLowerConstant
  positivity

/-- For `|τ| ≤ ε` the noise factor of Theorem 3 is at least one half:
`n/2 ≤ n/(1 + (τ/ε)²)`. -/
theorem half_le_div_one_add_sq {n ε τ : ℝ} (hn : 0 ≤ n) (hε : 0 < ε) (hτ : |τ| ≤ ε) :
    n / 2 ≤ n / (1 + (τ / ε) ^ 2) := by
  have hq : |τ / ε| ≤ 1 := by
    rw [abs_div, abs_of_pos hε, div_le_one hε]
    exact hτ
  have hsq : (τ / ε) ^ 2 ≤ 1 := (sq_le_one_iff_abs_le_one _).2 hq
  exact div_le_div_of_nonneg_left hn (by positivity) (by linarith)

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

omit [IsProbabilityMeasure μR] [IsProbabilityMeasure μG] in
/-- At zero noise the individual information of the loss-difference release at a law of the cube is the
sum of the per-pair informations `I(X_i; U_i)` of the noiseless release. -/
theorem nativeNoisyInformation_individual_zero {φ : ℝ → ℝ}
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (Gf : Ng → Fin n → ℝ) (p : Fin d → ℝ) :
    nativeNoisyInformation InfoDirection.individual μR μG φ A Gf 0 p
      = ∑ i, mutualInfo (superMeasure n (signProductLaw d p) μR μG)
          (fun ω => nativeLossRelease φ A ω i) (fun ω => superBits ω i) := by
  simp only [nativeNoisyInformation, directionInfo, releaseInfoI, zero_smul, add_zero]
  rfl

/-- **Corollary 5(i), the certificate consequence, as one theorem.**  Under the hypotheses
of Theorem 3 (`native_loss_information_law`), for every learner `A` of the class, with the constant
`c = c₁/2 > 0` (`certificateLowerConstant`), which depends only on the class constants and on
`c₋, c₊`:

1. `0 < c`;
2. for every real `τ` with `|τ| ≤ ε`, `c n ≤ sup_{p ∈ [-1,1]^d} Ii_{D_p}(X + τ G)`;
3. there is a witness law `D_p`, `p ∈ [-1,1]^d`, with `c n ≤ ∑_i I(X_i; U_i)` for the noiseless
   release `X_i = φ(⟪θ̂, Z_{1,i}⟫) − φ(⟪θ̂, Z_{0,i}⟫)`, and for every `range ≥ 0`,
   `range · c ≤ range · n⁻¹ ∑_i √I(X_i; U_i)` (each term is at most one bit);
4. the loss range on attainable margins is positive: `0 < b ≤ φ(−1) − φ(0)`;
5. for every law `μ` on the closed unit ball, the expected uniform gap of the regularized
   objective satisfies `E_S sup_{‖θ‖ ≤ 1} |F_μ(θ) − F̂_S(θ)| ≤ 4L/√n`.

So the unmodified loss-range-scaled expression stays at least `range · c > 0` on the witness law,
uniformly in `ε`, `n`, `d` and the learner, although the uniform gap tends to zero. -/
theorem loss_range_certificate_nonvanishing
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) :
    0 < certificateLowerConstant a b B r L cm cp ∧
    (∀ τ : ℝ, |τ| ≤ ε → certificateLowerConstant a b B r L cm cp * n
        ≤ nativeWorstInformation InfoDirection.individual μR μG φ A Gf τ) ∧
    (∃ p ∈ productCube d,
      certificateLowerConstant a b B r L cm cp * n
          ≤ ∑ i, mutualInfo (superMeasure n (signProductLaw d p) μR μG)
              (fun ω => nativeLossRelease φ A ω i) (fun ω => superBits ω i) ∧
        ∀ range : ℝ, 0 ≤ range →
          range * certificateLowerConstant a b B r L cm cp
            ≤ range * ((∑ i, Real.sqrt (mutualInfo (superMeasure n (signProductLaw d p) μR μG)
                (fun ω => nativeLossRelease φ A ω i) (fun ω => superBits ω i))) / n)) ∧
    (0 < b ∧ b ≤ φ (-1) - φ 0) ∧
    (∀ (μ : Measure (GapBall (EuclideanSpace ℝ (Fin d)))) [IsProbabilityMeasure μ],
      (∫ s : Fin n → GapBall (EuclideanSpace ℝ (Fin d)),
          compactSup (fun θ : GapBall (EuclideanSpace ℝ (Fin d)) =>
            |(∫ z : GapBall (EuclideanSpace ℝ (Fin d)),
                (g θ + φ ⟪(θ : EuclideanSpace ℝ (Fin d)), (z : EuclideanSpace ℝ (Fin d))⟫_ℝ) ∂μ) -
              (n : ℝ)⁻¹ * ∑ i,
                (g θ + φ ⟪(θ : EuclideanSpace ℝ (Fin d)), (s i : EuclideanSpace ℝ (Fin d))⟫_ℝ)|)
        ∂(Measure.pi fun _ : Fin n => μ)) ≤ 4 * L / Real.sqrt n) := by
  have hr := hg.two_le
  have hb := hφ.slope_pos
  have hB := hg.B_pos
  have hc1 := mainLowerConstant_pos (a := a) (L := L) (cm := cm) hr hb hB hcp
  have hc := certificateLowerConstant_pos (a := a) (L := L) (cm := cm) hr hb hB hcp
  have hnpos : (0 : ℝ) < n :=
    lt_of_lt_of_le (mul_pos hcm (Real.rpow_pos_of_pos hε _)) hn1
  have hn : 0 < n := by exact_mod_cast hnpos
  have hlaw := fun τ : ℝ => native_loss_information_law μR μG hφ hφm hg hgm hcm hcp hε hε0
    hn1 hn2 hdim hAcl hGf hGlaw InfoDirection.individual τ
  obtain ⟨hA, -, -⟩ := hAcl
  refine ⟨hc, ?_, ?_, nativeLink_positive_margin_range hφ, ?_⟩
  · intro τ hτ
    have h1 := (hlaw τ).1
    have h2 : (n : ℝ) / 2 ≤ n / (1 + (τ / ε) ^ 2) := half_le_div_one_add_sq hnpos.le hε hτ
    calc certificateLowerConstant a b B r L cm cp * n
        = mainLowerConstant a b B r L cm cp * (n / 2) := by
          unfold certificateLowerConstant
          ring
      _ ≤ mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2)) :=
          mul_le_mul_of_nonneg_left h2 hc1.le
      _ ≤ nativeWorstInformation InfoDirection.individual μR μG φ A Gf τ := h1
  · have h0 := (hlaw 0).1
    have e0 : (n : ℝ) / (1 + ((0 : ℝ) / ε) ^ 2) = n := by simp
    rw [e0] at h0
    have hlt : certificateLowerConstant a b B r L cm cp * n
        < nativeWorstInformation InfoDirection.individual μR μG φ A Gf 0 := by
      have hh : certificateLowerConstant a b B r L cm cp * n
          < mainLowerConstant a b B r L cm cp * n := by
        unfold certificateLowerConstant
        nlinarith
      linarith
    haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
    obtain ⟨⟨p, hp⟩, hpv⟩ := exists_lt_of_lt_ciSup hlt
    haveI := isProbabilityMeasure_signProductLaw hp
    have hpv' : certificateLowerConstant a b B r L cm cp * n
        < ∑ i, mutualInfo (superMeasure n (signProductLaw d p) μR μG)
            (fun ω => nativeLossRelease φ A ω i) (fun ω => superBits ω i) := by
      have e := nativeNoisyInformation_individual_zero (φ := φ) μR μG A Gf p
      rw [← e]
      exact hpv
    refine ⟨p, hp, hpv'.le, fun range hrange => ?_⟩
    have hY : Measurable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        fun i => nativeLossRelease φ A ω i) :=
      measurable_nativeReleaseVector (Ng := Ng) hφm hA
    exact loss_range_certificate_lower_of_release hn (superMeasure n (signProductLaw d p) μR μG)
      hY measurable_superBits (fun i => superBits_fair (signProductLaw d p) μR μG i) hrange
      hpv'.le
  · intro μ _
    exact native_uniform_expected_generalization_regularized μ hn hφ g

end CertificateConsequence

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CertificateLearnerGap.lean <==
import LossOnlyTraceability.UniformGeneralization

/-! # Learner form of the symmetrization bound: every learner's expected generalization gap is at most `4L/√n`

Corollary 5(i) states that every proper learner has expected generalization gap at most `4L/√n`
at every law on the unit ball, by symmetrization and contraction.  The theorem
`native_uniform_expected_generalization_regularized` bounds the expected *uniform* gap
`E_S sup_{‖θ‖≤1} |F_μ(θ) − F̂_S(θ)|`.  This file derives the learner form:

* `learner_expected_generalization_le`: for a continuous link that is `L`-Lipschitz on `[-1, 1]`,
  every jointly measurable randomized proper learner `Â(S, R)` (values in the closed unit ball) and
  every law `μ` on the closed unit ball,
  `|E_{S,R}[F_μ(Â) − F̂_S(Â)]| ≤ E_{S,R}|F_μ(Â) − F̂_S(Â)| ≤ 4L/√n`;
* `native_learner_expected_generalization_le`: the same for a link of Assumption 2 and the full
  regularized objective `g(θ) + φ(⟪θ, z⟫)` with an arbitrary regularizer (it cancels). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section LearnerGap

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [ProperSpace E]
  [MeasurableSpace E] [BorelSpace E] {n : ℕ} {φ : ℝ → ℝ} {L : ℝ}

/-- The population-minus-empirical gap of a parameter `θ` on a training set `s`. -/
def learnerGapFunction (μ : Measure (GapBall E)) (φ : ℝ → ℝ) (s : Fin n → GapBall E)
    (θ : GapBall E) : ℝ :=
  (∫ z : GapBall E, φ ⟪(θ : E), (z : E)⟫_ℝ ∂μ) - (n : ℝ)⁻¹ * ∑ i, φ ⟪(θ : E), (s i : E)⟫_ℝ

omit [ProperSpace E] [MeasurableSpace E] [BorelSpace E] in
/-- A continuous link that is `L`-Lipschitz on `[-1,1]` is bounded by `|φ 0| + L` on margins of
the unit ball. -/
theorem abs_link_margin_le (hL : 0 ≤ L)
    (hlip : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ y ∈ Set.Icc (-1 : ℝ) 1,
      |φ x - φ y| ≤ L * |x - y|) (θ z : GapBall E) :
    |φ ⟪(θ : E), (z : E)⟫_ℝ| ≤ |φ 0| + L := by
  have hm := gapBall_margin θ z
  have h := hlip _ hm 0 (by norm_num)
  have h1 : |⟪(θ : E), (z : E)⟫_ℝ - 0| ≤ 1 := by
    rw [sub_zero]
    exact abs_le.mpr hm
  have h2 : L * |⟪(θ : E), (z : E)⟫_ℝ - 0| ≤ L := mul_le_of_le_one_right hL h1
  have h3 := abs_sub_abs_le_abs_sub (φ ⟪(θ : E), (z : E)⟫_ℝ) (φ 0)
  linarith

omit [ProperSpace E] [MeasurableSpace E] [BorelSpace E] in
/-- The link composed with the margin is continuous in the pair `(θ, z)`. -/
theorem continuous_link_margin (hφ : Continuous φ) :
    Continuous fun p : GapBall E × GapBall E => φ ⟪(p.1 : E), (p.2 : E)⟫_ℝ := by
  fun_prop

/-- The population term is continuous in the parameter. -/
theorem continuous_population_link (μ : Measure (GapBall E)) [IsProbabilityMeasure μ]
    (hφ : Continuous φ) (hL : 0 ≤ L)
    (hlip : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ y ∈ Set.Icc (-1 : ℝ) 1,
      |φ x - φ y| ≤ L * |x - y|) :
    Continuous fun θ : GapBall E => ∫ z : GapBall E, φ ⟪(θ : E), (z : E)⟫_ℝ ∂μ := by
  apply continuous_of_dominated (bound := fun _ => |φ 0| + L)
  · intro θ
    exact ((continuous_link_margin hφ).comp (continuous_const.prodMk continuous_id)).measurable
      |>.aestronglyMeasurable
  · intro θ
    filter_upwards with z
    rw [Real.norm_eq_abs]
    exact abs_link_margin_le hL hlip θ z
  · exact integrable_const _
  · filter_upwards with z
    exact (continuous_link_margin hφ).comp (continuous_id.prodMk continuous_const)

/-- The gap function is jointly continuous in the training set and the parameter. -/
theorem continuous_learnerGapFunction (μ : Measure (GapBall E)) [IsProbabilityMeasure μ]
    (hφ : Continuous φ) (hL : 0 ≤ L)
    (hlip : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ y ∈ Set.Icc (-1 : ℝ) 1,
      |φ x - φ y| ≤ L * |x - y|) :
    Continuous fun p : (Fin n → GapBall E) × GapBall E => learnerGapFunction μ φ p.1 p.2 := by
  have hp := continuous_population_link μ hφ hL hlip
  unfold learnerGapFunction
  apply Continuous.sub (hp.comp continuous_snd)
  apply continuous_const.mul
  apply continuous_finsetSum
  intro i _
  exact (continuous_link_margin hφ).comp (continuous_snd.prodMk
    ((continuous_apply i).comp continuous_fst))

omit [ProperSpace E] [BorelSpace E] in
/-- The gap function is bounded by `2(|φ 0| + L)`. -/
theorem abs_learnerGapFunction_le (μ : Measure (GapBall E)) [IsProbabilityMeasure μ]
    (hL : 0 ≤ L)
    (hlip : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ y ∈ Set.Icc (-1 : ℝ) 1,
      |φ x - φ y| ≤ L * |x - y|) (s : Fin n → GapBall E) (θ : GapBall E) :
    |learnerGapFunction μ φ s θ| ≤ 2 * (|φ 0| + L) := by
  unfold learnerGapFunction
  have h1 : |∫ z : GapBall E, φ ⟪(θ : E), (z : E)⟫_ℝ ∂μ| ≤ |φ 0| + L := by
    have h := norm_integral_le_of_norm_le_const (μ := μ) (C := |φ 0| + L)
      (Filter.Eventually.of_forall fun z => by
        rw [Real.norm_eq_abs]; exact abs_link_margin_le hL hlip θ z)
    simpa using h
  have h2 : |(n : ℝ)⁻¹ * ∑ i, φ ⟪(θ : E), (s i : E)⟫_ℝ| ≤ |φ 0| + L := by
    rcases Nat.eq_zero_or_pos n with rfl | hn
    · simp only [Finset.univ_eq_empty, Finset.sum_empty, mul_zero, abs_zero]
      positivity
    · have hnR : (0 : ℝ) < n := by exact_mod_cast hn
      rw [abs_mul, abs_of_pos (inv_pos.mpr hnR)]
      have hs : |∑ i, φ ⟪(θ : E), (s i : E)⟫_ℝ| ≤ n * (|φ 0| + L) := by
        calc |∑ i, φ ⟪(θ : E), (s i : E)⟫_ℝ| ≤ ∑ i, |φ ⟪(θ : E), (s i : E)⟫_ℝ| :=
              Finset.abs_sum_le_sum_abs _ _
          _ ≤ ∑ _i : Fin n, (|φ 0| + L) :=
              Finset.sum_le_sum fun i _ => abs_link_margin_le hL hlip θ (s i)
          _ = n * (|φ 0| + L) := by
              rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
      rw [inv_mul_le_iff₀ hnR]
      exact hs
  calc |(∫ z : GapBall E, φ ⟪(θ : E), (z : E)⟫_ℝ ∂μ) - (n : ℝ)⁻¹ * ∑ i, φ ⟪(θ : E), (s i : E)⟫_ℝ|
      ≤ |∫ z : GapBall E, φ ⟪(θ : E), (z : E)⟫_ℝ ∂μ| + |(n : ℝ)⁻¹ * ∑ i, φ ⟪(θ : E), (s i : E)⟫_ℝ| :=
        abs_sub _ _
    _ ≤ 2 * (|φ 0| + L) := by linarith

/-- **Every learner's expected generalization gap is at most `4L/√n`.**  For a continuous link that
is `L`-Lipschitz on `[-1,1]`, every law `μ` on the closed unit ball, every probability law `μR` of
the learner randomness and every jointly measurable randomized proper learner `Â` (values in the
closed unit ball), `|E_{S,R}[F_μ(Â) − F̂_S(Â)]| ≤ E_{S,R}|F_μ(Â) − F̂_S(Â)| ≤ 4L/√n`. -/
theorem learner_expected_generalization_le (μ : Measure (GapBall E)) [IsProbabilityMeasure μ]
    (hn : 0 < n) (hφ : Continuous φ) (hL : 0 ≤ L)
    (hlip : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ y ∈ Set.Icc (-1 : ℝ) 1,
      |φ x - φ y| ≤ L * |x - y|)
    {Rr : Type*} [MeasurableSpace Rr] (μR : Measure Rr) [IsProbabilityMeasure μR]
    {A : (Fin n → GapBall E) → Rr → GapBall E}
    (hA : Measurable fun q : (Fin n → GapBall E) × Rr => A q.1 q.2) :
    |∫ q, learnerGapFunction μ φ q.1 (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => μ).prod μR)|
      ≤ ∫ q, |learnerGapFunction μ φ q.1 (A q.1 q.2)| ∂((Measure.pi fun _ : Fin n => μ).prod μR)
    ∧ (∫ q, |learnerGapFunction μ φ q.1 (A q.1 q.2)| ∂((Measure.pi fun _ : Fin n => μ).prod μR))
      ≤ 4 * L / Real.sqrt n := by
  set P := (Measure.pi fun _ : Fin n => μ).prod μR with hPdef
  have hG := continuous_learnerGapFunction (n := n) μ hφ hL hlip
  have hsup : Continuous fun s : Fin n → GapBall E =>
      compactSup (fun θ : GapBall E => |learnerGapFunction μ φ s θ|) :=
    continuous_compactSup (hG.abs)
  have hfm : Measurable fun q : (Fin n → GapBall E) × Rr =>
      learnerGapFunction μ φ q.1 (A q.1 q.2) :=
    hG.measurable.comp (measurable_fst.prodMk hA)
  have hbound : ∀ q : (Fin n → GapBall E) × Rr,
      ‖learnerGapFunction μ φ q.1 (A q.1 q.2)‖ ≤ 2 * (|φ 0| + L) := fun q => by
    rw [Real.norm_eq_abs]
    exact abs_learnerGapFunction_le μ hL hlip q.1 (A q.1 q.2)
  have hfi : Integrable (fun q : (Fin n → GapBall E) × Rr =>
      learnerGapFunction μ φ q.1 (A q.1 q.2)) P :=
    Integrable.of_bound hfm.aestronglyMeasurable _ (Filter.Eventually.of_forall hbound)
  have hsbound : ∀ q : (Fin n → GapBall E) × Rr,
      ‖compactSup (fun θ : GapBall E => |learnerGapFunction μ φ q.1 θ|)‖ ≤ 2 * (|φ 0| + L) :=
    fun q => by
      have hnn : 0 ≤ compactSup (fun θ : GapBall E => |learnerGapFunction μ φ q.1 θ|) :=
        (abs_nonneg _).trans (le_compactSup (hG.comp (continuous_const.prodMk continuous_id)).abs
          (⟨0, by simp⟩ : GapBall E))
      rw [Real.norm_eq_abs, abs_of_nonneg hnn]
      exact compactSup_le (hG.comp (continuous_const.prodMk continuous_id)).abs
        fun θ => abs_learnerGapFunction_le μ hL hlip q.1 θ
  have hsi : Integrable (fun q : (Fin n → GapBall E) × Rr =>
      compactSup (fun θ : GapBall E => |learnerGapFunction μ φ q.1 θ|)) P :=
    Integrable.of_bound (hsup.measurable.comp measurable_fst).aestronglyMeasurable _
      (Filter.Eventually.of_forall hsbound)
  have hpt : ∀ q : (Fin n → GapBall E) × Rr, |learnerGapFunction μ φ q.1 (A q.1 q.2)|
      ≤ compactSup (fun θ : GapBall E => |learnerGapFunction μ φ q.1 θ|) := fun q =>
    le_compactSup (hG.comp (continuous_const.prodMk continuous_id)).abs (A q.1 q.2)
  have hmono := integral_mono hfi.abs hsi hpt
  have hfst : (∫ q, compactSup (fun θ : GapBall E => |learnerGapFunction μ φ q.1 θ|) ∂P)
      = ∫ s, compactSup (fun θ : GapBall E => |learnerGapFunction μ φ s θ|)
        ∂(Measure.pi fun _ : Fin n => μ) :=
    integral_comp_preserving (measurePreserving_fst (μ := Measure.pi fun _ : Fin n => μ)
      (ν := μR)) hsup.measurable.aestronglyMeasurable
  have hunif := uniform_expected_generalization (n := n) μ hn hφ hL hlip
  refine ⟨abs_integral_le_integral_abs, ?_⟩
  calc (∫ q, |learnerGapFunction μ φ q.1 (A q.1 q.2)| ∂P)
      ≤ ∫ q, compactSup (fun θ : GapBall E => |learnerGapFunction μ φ q.1 θ|) ∂P := hmono
    _ = ∫ s, compactSup (fun θ : GapBall E => |learnerGapFunction μ φ s θ|)
        ∂(Measure.pi fun _ : Fin n => μ) := hfst
    _ ≤ 4 * L / Real.sqrt n := hunif

/-- **Assumption-2 links and the full regularized objective.**  For a link of Assumption 2
(`NativeLinkClass φ b L H`), an arbitrary regularizer `g`, every law `μ` on the closed unit ball
and every jointly measurable randomized proper learner `Â`:
`|E_{S,R}[F_μ(Â) − F̂_S(Â)]| ≤ 4L/√n`, where `F_μ(θ) = E_μ[g(θ) + φ(⟪θ, Z⟫)]` and
`F̂_S(θ) = n⁻¹ ∑_i (g(θ) + φ(⟪θ, S_i⟫))`. -/
theorem native_learner_expected_generalization_le {b H : ℝ}
    (μ : Measure (GapBall E)) [IsProbabilityMeasure μ] (hn : 0 < n)
    (hφ : NativeLinkClass φ b L H) (g : E → ℝ)
    {Rr : Type*} [MeasurableSpace Rr] (μR : Measure Rr) [IsProbabilityMeasure μR]
    {A : (Fin n → GapBall E) → Rr → GapBall E}
    (hA : Measurable fun q : (Fin n → GapBall E) × Rr => A q.1 q.2) :
    |∫ q, ((∫ z : GapBall E, (g (A q.1 q.2) + φ ⟪(A q.1 q.2 : E), (z : E)⟫_ℝ) ∂μ)
        - (n : ℝ)⁻¹ * ∑ i, (g (A q.1 q.2) + φ ⟪(A q.1 q.2 : E), (q.1 i : E)⟫_ℝ))
      ∂((Measure.pi fun _ : Fin n => μ).prod μR)| ≤ 4 * L / Real.sqrt n := by
  have hlip : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ y ∈ Set.Icc (-1 : ℝ) 1,
      |unitMarginLink φ x - unitMarginLink φ y| ≤ L * |x - y| := by
    intro x hx y hy
    rw [unitMarginLink_eq hx, unitMarginLink_eq hy]
    have h := (convex_Icc (-1 : ℝ) 1).norm_image_sub_le_of_norm_deriv_le
      (fun t ht => (hφ.differentiableAt ht).1)
      (fun t ht => by simpa only [Real.norm_eq_abs] using hφ.deriv_le t ht) hy hx
    simpa only [Real.norm_eq_abs] using h
  have h := (learner_expected_generalization_le μ hn (continuous_unitMarginLink hφ) hφ.lip_nonneg
    hlip μR hA).1.trans (learner_expected_generalization_le μ hn (continuous_unitMarginLink hφ)
    hφ.lip_nonneg hlip μR hA).2
  have hmargin : ∀ θ z : GapBall E, unitMarginLink φ ⟪(θ : E), (z : E)⟫_ℝ = φ ⟪(θ : E), (z : E)⟫_ℝ :=
    fun θ z => unitMarginLink_eq (gapBall_margin θ z)
  have hi : ∀ θ : GapBall E, Integrable (fun z : GapBall E => φ ⟪(θ : E), (z : E)⟫_ℝ) μ := by
    intro θ
    obtain ⟨C, hC⟩ := hφ.exists_bound
    have hc : Continuous (fun z : GapBall E => φ ⟪(θ : E), (z : E)⟫_ℝ) := by
      have h' : Continuous (fun z : GapBall E => unitMarginLink φ ⟪(θ : E), (z : E)⟫_ℝ) :=
        (continuous_unitMarginLink hφ).comp (by fun_prop)
      simpa only [hmargin] using h'
    apply Integrable.mono' (integrable_const C) hc.measurable.aestronglyMeasurable
    filter_upwards with z
    rw [Real.norm_eq_abs]
    exact hC _ (gapBall_margin θ z)
  have heq : ∀ q : (Fin n → GapBall E) × Rr,
      ((∫ z : GapBall E, (g (A q.1 q.2) + φ ⟪(A q.1 q.2 : E), (z : E)⟫_ℝ) ∂μ)
        - (n : ℝ)⁻¹ * ∑ i, (g (A q.1 q.2) + φ ⟪(A q.1 q.2 : E), (q.1 i : E)⟫_ℝ))
      = learnerGapFunction μ (unitMarginLink φ) q.1 (A q.1 q.2) := by
    intro q
    rw [population_empirical_regularizer_cancel μ hn _ (hi _)]
    simp only [learnerGapFunction, hmargin]
  simp_rw [heq]
  exact h

end LearnerGap

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ConditionalInformation.lean <==
import LossOnlyTraceability.MutualInformation
import LossOnlyTraceability.SelectionBits

/-! Conditional data processing for the chain-rule conditional mutual information: adjoining a
variable independent of the pair does not change the mutual information, data processing holds in
the second argument as well as the first, conditioning on the side information can only increase
the information carried by an independent variable, and post-processing the released variable
together with the side information, or corrupting it by independent noise, can only decrease the
conditional mutual information. The `ℝ≥0∞`-valued (nats) statements are free of finiteness
assumptions; each bits statement carries the finiteness of the larger mutual information in nats,
which for a finitely-valued uniform first argument is supplied by
`mutualInfoNats_ne_top_of_uniform`. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal

section Reshuffle

/-- Exchanging the last two slots of a nested pair, `((v, g), s) ↦ ((v, s), g)`, as a measurable
equivalence. -/
def prodRightSwapEquiv (β γ δ : Type*) [MeasurableSpace β] [MeasurableSpace γ]
    [MeasurableSpace δ] : (β × γ) × δ ≃ᵐ (β × δ) × γ where
  toEquiv :=
    { toFun := fun p => ((p.1.1, p.2), p.1.2)
      invFun := fun p => ((p.1.1, p.2), p.1.2)
      left_inv := fun _ => rfl
      right_inv := fun _ => rfl }
  measurable_toFun :=
    ((measurable_fst.comp measurable_fst).prodMk measurable_snd).prodMk
      (measurable_snd.comp measurable_fst)
  measurable_invFun :=
    ((measurable_fst.comp measurable_fst).prodMk measurable_snd).prodMk
      (measurable_snd.comp measurable_fst)

end Reshuffle

section KlDivProd

variable {α β : Type*} [MeasurableSpace α] [MeasurableSpace β]

/-- Multiplying both arguments by a common independent probability measure does not change the
Kullback-Leibler divergence. -/
theorem klDiv_prod_const (μ ν : Measure α) [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    (ρ : Measure β) [IsProbabilityMeasure ρ] :
    klDiv (μ.prod ρ) (ν.prod ρ) = klDiv μ ν := by
  rw [← Measure.compProd_const (μ := μ) (ν := ρ), ← Measure.compProd_const (μ := ν) (ν := ρ),
    klDiv_compProd_left]

end KlDivProd

section RightTransport

variable {Ω α β δ : Type*} [MeasurableSpace Ω] [MeasurableSpace α] [MeasurableSpace β]
  [MeasurableSpace δ]

/-- Applying a measurable map to the second argument pushes the joint law forward along
`Prod.map id f`. -/
theorem jointLaw_comp_right (P : Measure Ω) {X : Ω → α} {Y : Ω → β} (hX : Measurable X)
    (hY : Measurable Y) {f : β → δ} (hf : Measurable f) :
    jointLaw P X (f ∘ Y) = (jointLaw P X Y).map (Prod.map id f) := by
  rw [jointLaw, jointLaw, Measure.map_map (measurable_id.prodMap hf) (hX.prodMk hY)]
  rfl

/-- Applying a measurable map to the second argument pushes the product law forward along
`Prod.map id f`. -/
theorem productLaw_comp_right (P : Measure Ω) [IsProbabilityMeasure P] (X : Ω → α) {Y : Ω → β}
    (hY : Measurable Y) {f : β → δ} (hf : Measurable f) :
    productLaw P X (f ∘ Y) = (productLaw P X Y).map (Prod.map id f) := by
  simp only [productLaw]
  calc (P.map X).prod (P.map (f ∘ Y)) = ((P.map X).map id).prod ((P.map Y).map f) := by
        rw [Measure.map_map hf hY, Measure.map_id]
    _ = ((P.map X).prod (P.map Y)).map (Prod.map id f) :=
        Measure.map_prod_map _ _ measurable_id hf

/-- Relabelling the second argument by a measurable equivalence does not change the mutual
information in nats. -/
theorem mutualInfoNats_comp_right_measurableEquiv (P : Measure Ω) [IsProbabilityMeasure P]
    {X : Ω → α} {Y : Ω → β} (hX : Measurable X) (hY : Measurable Y) (e : β ≃ᵐ δ) :
    mutualInfoNats P X (fun ω => e (Y ω)) = mutualInfoNats P X Y := by
  haveI := isProbabilityMeasure_jointLaw P hX hY
  haveI := isProbabilityMeasure_productLaw P hX hY
  have hcomp : (fun ω => e (Y ω)) = (⇑e) ∘ Y := rfl
  rw [mutualInfoNats, hcomp, jointLaw_comp_right P hX hY e.measurable,
    productLaw_comp_right P X hY e.measurable,
    klDiv_map_of_leftInverse _ _ (measurable_id.prodMap e.measurable)
      (measurable_id.prodMap e.symm.measurable) (fun p => by simp [Prod.map]), mutualInfoNats]

/-- Relabelling the second argument by a measurable equivalence does not change the mutual
information in bits. -/
theorem mutualInfo_comp_right_measurableEquiv (P : Measure Ω) [IsProbabilityMeasure P]
    {X : Ω → α} {Y : Ω → β} (hX : Measurable X) (hY : Measurable Y) (e : β ≃ᵐ δ) :
    mutualInfo P X (fun ω => e (Y ω)) = mutualInfo P X Y := by
  rw [mutualInfo, mutualInfo, mutualInfoNats_comp_right_measurableEquiv P hX hY e]

/-- The bits form of an inequality between mutual informations in nats, given finiteness of the
larger one. -/
theorem mutualInfo_le_of_mutualInfoNats_le {γ : Type*} [MeasurableSpace γ] {P : Measure Ω}
    {X : Ω → α} {Y : Ω → β} {W : Ω → γ} (hle : mutualInfoNats P X Y ≤ mutualInfoNats P X W)
    (hfin : mutualInfoNats P X W ≠ ⊤) : mutualInfo P X Y ≤ mutualInfo P X W := by
  have h := ENNReal.toReal_mono hfin hle
  have hlog : (0 : ℝ) ≤ (Real.log 2)⁻¹ := inv_nonneg.mpr (Real.log_nonneg (by norm_num))
  simp only [mutualInfo, div_eq_mul_inv]
  exact mul_le_mul_of_nonneg_right h hlog

end RightTransport

section IndepAdjoin

variable {Ω α β γ : Type*} [MeasurableSpace Ω] [MeasurableSpace α] [MeasurableSpace β]
  [MeasurableSpace γ]

/-- **Adjoining an independent variable changes nothing (nats).** If `G` is independent of the pair
`(V, U)` then `I(U; (V, G)) = I(U; V)` in nats. -/
theorem mutualInfoNats_prod_indep_right (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → α}
    {V : Ω → β} {G : Ω → γ} (hU : Measurable U) (hV : Measurable V) (hG : Measurable G)
    (hindep : IndepFun (fun ω => (V ω, U ω)) G P) :
    mutualInfoNats P U (fun ω => (V ω, G ω)) = mutualInfoNats P U V := by
  haveI : IsProbabilityMeasure (P.map G) := P.isProbabilityMeasure_map hG.aemeasurable
  haveI := isProbabilityMeasure_jointLaw P hU hV
  haveI := isProbabilityMeasure_productLaw P hU hV
  have hUV : IndepFun (fun ω => (U ω, V ω)) G P :=
    hindep.comp (φ := Prod.swap) (ψ := id) measurable_swap measurable_id
  have hVG : IndepFun V G P :=
    hindep.comp (φ := Prod.fst) (ψ := id) measurable_fst measurable_id
  have hj : jointLaw P U (fun ω => (V ω, G ω))
      = ((jointLaw P U V).prod (P.map G)).map MeasurableEquiv.prodAssoc := by
    have hmap : P.map (fun ω => ((U ω, V ω), G ω)) = (jointLaw P U V).prod (P.map G) :=
      (indepFun_iff_map_prod_eq_prod_map_map (hU.prodMk hV).aemeasurable hG.aemeasurable).mp hUV
    rw [← hmap, Measure.map_map MeasurableEquiv.prodAssoc.measurable ((hU.prodMk hV).prodMk hG)]
    rfl
  have hp : productLaw P U (fun ω => (V ω, G ω))
      = ((productLaw P U V).prod (P.map G)).map MeasurableEquiv.prodAssoc := by
    have hmap : P.map (fun ω => (V ω, G ω)) = (P.map V).prod (P.map G) :=
      (indepFun_iff_map_prod_eq_prod_map_map hV.aemeasurable hG.aemeasurable).mp hVG
    simp only [productLaw]
    rw [hmap, Measure.prodAssoc_prod]
  rw [mutualInfoNats, hj, hp, klDiv_map_measurableEquiv, klDiv_prod_const, mutualInfoNats]

/-- **Adjoining an independent variable changes nothing (bits).** If `G` is independent of the pair
`(V, U)` then `I(U; (V, G)) = I(U; V)` in bits; no finiteness is needed for this equality. -/
theorem mutualInfo_prod_indep_right (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → α}
    {V : Ω → β} {G : Ω → γ} (hU : Measurable U) (hV : Measurable V) (hG : Measurable G)
    (hindep : IndepFun (fun ω => (V ω, U ω)) G P) :
    mutualInfo P U (fun ω => (V ω, G ω)) = mutualInfo P U V := by
  rw [mutualInfo, mutualInfo, mutualInfoNats_prod_indep_right P hU hV hG hindep]

end IndepAdjoin

section RightDataProcessing

variable {Ω α β γ δ : Type*} [MeasurableSpace Ω] [MeasurableSpace α] [MeasurableSpace β]
  [MeasurableSpace γ] [MeasurableSpace δ]

/-- **Data processing in the second argument (nats):** applying a measurable map to the second
argument cannot increase the mutual information, on standard Borel spaces. -/
theorem mutualInfoNats_comp_right_le [StandardBorelSpace α] [Nonempty α] [StandardBorelSpace β]
    [Nonempty β] (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → α} {V : Ω → β}
    (hU : Measurable U) (hV : Measurable V) {f : β → δ} (hf : Measurable f) :
    mutualInfoNats P U (f ∘ V) ≤ mutualInfoNats P U V := by
  rw [mutualInfoNats_symm P (hf.comp hV) hU, mutualInfoNats_symm P hV hU]
  exact mutualInfoNats_comp_left_le P hV hU hf

/-- **Data processing in the second argument (bits):** applying a measurable map to the second
argument cannot increase the mutual information, on standard Borel spaces and assuming `I(U; V)` is
finite in nats. -/
theorem mutualInfo_comp_right_le [StandardBorelSpace α] [Nonempty α] [StandardBorelSpace β]
    [Nonempty β] (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → α} {V : Ω → β}
    (hU : Measurable U) (hV : Measurable V) {f : β → δ} (hf : Measurable f)
    (hfin : mutualInfoNats P U V ≠ ⊤) : mutualInfo P U (f ∘ V) ≤ mutualInfo P U V :=
  mutualInfo_le_of_mutualInfoNats_le (mutualInfoNats_comp_right_le P hU hV hf) hfin

/-- **A pair carries at least as much information as its first component (nats).** -/
theorem mutualInfoNats_le_mutualInfoNats_pair [StandardBorelSpace α] [Nonempty α]
    [StandardBorelSpace β] [Nonempty β] [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω)
    [IsProbabilityMeasure P] {U : Ω → α} {V : Ω → β} {S : Ω → γ} (hU : Measurable U)
    (hV : Measurable V) (hS : Measurable S) :
    mutualInfoNats P U V ≤ mutualInfoNats P U (fun ω => (V ω, S ω)) :=
  mutualInfoNats_comp_right_le (f := Prod.fst) P hU (hV.prodMk hS) measurable_fst

/-- **A pair carries at least as much information as its first component (bits),** assuming
`I(U; (V, S))` is finite in nats. -/
theorem mutualInfo_le_mutualInfo_pair [StandardBorelSpace α] [Nonempty α] [StandardBorelSpace β]
    [Nonempty β] [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → α} {V : Ω → β} {S : Ω → γ} (hU : Measurable U) (hV : Measurable V)
    (hS : Measurable S) (hfin : mutualInfoNats P U (fun ω => (V ω, S ω)) ≠ ⊤) :
    mutualInfo P U V ≤ mutualInfo P U (fun ω => (V ω, S ω)) :=
  mutualInfo_le_of_mutualInfoNats_le (mutualInfoNats_le_mutualInfoNats_pair P hU hV hS) hfin

end RightDataProcessing

section ConditionalDataProcessing

variable {Ω α β γ δ ε : Type*} [MeasurableSpace Ω] [MeasurableSpace α] [MeasurableSpace β]
  [MeasurableSpace γ] [MeasurableSpace δ] [MeasurableSpace ε]

/-- Post-processing the released variable together with the side information cannot increase the
information about `U` carried by the pair (nats). -/
theorem mutualInfoNats_pair_comp_le [StandardBorelSpace α] [Nonempty α] [StandardBorelSpace β]
    [Nonempty β] [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → α} {V : Ω → β} {S : Ω → γ} (hU : Measurable U) (hV : Measurable V)
    (hS : Measurable S) {f : β × γ → δ} (hf : Measurable f) :
    mutualInfoNats P U (fun ω => (f (V ω, S ω), S ω))
      ≤ mutualInfoNats P U (fun ω => (V ω, S ω)) :=
  mutualInfoNats_comp_right_le (f := fun p : β × γ => (f p, p.2)) P hU (hV.prodMk hS)
    (hf.prodMk measurable_snd)

/-- **Conditional data processing:** for a measurable `f`, the conditional mutual information
`I(U; f(V, S) | S)` is at most `I(U; V | S)`, with the chain-rule definition of the conditional
information and no independence assumption; the bits statement assumes `I(U; (V, S))` finite in
nats. -/
theorem condMutualInfo_comp_le [StandardBorelSpace α] [Nonempty α] [StandardBorelSpace β]
    [Nonempty β] [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → α} {V : Ω → β} {S : Ω → γ} (hU : Measurable U) (hV : Measurable V)
    (hS : Measurable S) {f : β × γ → δ} (hf : Measurable f)
    (hfin : mutualInfoNats P U (fun ω => (V ω, S ω)) ≠ ⊤) :
    condMutualInfo P U (fun ω => f (V ω, S ω)) S ≤ condMutualInfo P U V S := by
  have h : mutualInfo P U (fun ω => (f (V ω, S ω), S ω))
      ≤ mutualInfo P U (fun ω => (V ω, S ω)) :=
    mutualInfo_le_of_mutualInfoNats_le (mutualInfoNats_pair_comp_le P hU hV hS hf) hfin
  simp only [condMutualInfo]
  linarith

/-- Corrupting the released variable by a variable independent of `(U, V, S)` cannot increase the
information about `U` carried by the pair with the side information (nats). -/
theorem mutualInfoNats_pair_indep_noise_le [StandardBorelSpace α] [Nonempty α]
    [StandardBorelSpace β] [Nonempty β] [StandardBorelSpace γ] [Nonempty γ]
    [StandardBorelSpace ε] [Nonempty ε] (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → α}
    {V : Ω → β} {S : Ω → γ} {G : Ω → ε} (hU : Measurable U) (hV : Measurable V)
    (hS : Measurable S) (hG : Measurable G) {h : β × ε → δ} (hh : Measurable h)
    (hindep : IndepFun (fun ω => (U ω, V ω, S ω)) G P) :
    mutualInfoNats P U (fun ω => (h (V ω, G ω), S ω))
      ≤ mutualInfoNats P U (fun ω => (V ω, S ω)) := by
  have hindep2 : IndepFun (fun ω => ((V ω, S ω), U ω)) G P :=
    hindep.comp (φ := fun p : α × β × γ => ((p.2.1, p.2.2), p.1)) (ψ := id)
      (((measurable_fst.comp measurable_snd).prodMk
        (measurable_snd.comp measurable_snd)).prodMk measurable_fst) measurable_id
  have hstep1 : mutualInfoNats P U (fun ω => (h (V ω, G ω), S ω))
      ≤ mutualInfoNats P U (fun ω => ((V ω, G ω), S ω)) :=
    mutualInfoNats_pair_comp_le (f := fun p : (β × ε) × γ => h p.1) P hU (hV.prodMk hG) hS
      (hh.comp measurable_fst)
  have hstep2 : mutualInfoNats P U (fun ω => ((V ω, S ω), G ω))
      = mutualInfoNats P U (fun ω => ((V ω, G ω), S ω)) :=
    mutualInfoNats_comp_right_measurableEquiv P hU ((hV.prodMk hG).prodMk hS)
      (prodRightSwapEquiv β ε γ)
  have hstep3 : mutualInfoNats P U (fun ω => ((V ω, S ω), G ω))
      = mutualInfoNats P U (fun ω => (V ω, S ω)) :=
    mutualInfoNats_prod_indep_right P hU (hV.prodMk hS) hG hindep2
  rw [← hstep2, hstep3] at hstep1
  exact hstep1

/-- **Independent noise cannot help:** for `G` independent of `(U, V, S)` and any measurable `h`,
the conditional mutual information `I(U; h(V, G) | S)` is at most `I(U; V | S)`; the bits statement
assumes `I(U; (V, S))` finite in nats. -/
theorem condMutualInfo_add_indep_noise_le [StandardBorelSpace α] [Nonempty α]
    [StandardBorelSpace β] [Nonempty β] [StandardBorelSpace γ] [Nonempty γ]
    [StandardBorelSpace ε] [Nonempty ε] (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → α}
    {V : Ω → β} {S : Ω → γ} {G : Ω → ε} (hU : Measurable U) (hV : Measurable V)
    (hS : Measurable S) (hG : Measurable G) {h : β × ε → δ} (hh : Measurable h)
    (hindep : IndepFun (fun ω => (U ω, V ω, S ω)) G P)
    (hfin : mutualInfoNats P U (fun ω => (V ω, S ω)) ≠ ⊤) :
    condMutualInfo P U (fun ω => h (V ω, G ω)) S ≤ condMutualInfo P U V S := by
  have hbits : mutualInfo P U (fun ω => (h (V ω, G ω), S ω))
      ≤ mutualInfo P U (fun ω => (V ω, S ω)) :=
    mutualInfo_le_of_mutualInfoNats_le
      (mutualInfoNats_pair_indep_noise_le P hU hV hS hG hh hindep) hfin
  simp only [condMutualInfo]
  linarith

end ConditionalDataProcessing

section IndepSideInformation

variable {Ω α β γ : Type*} [MeasurableSpace Ω] [MeasurableSpace α] [MeasurableSpace β]
  [MeasurableSpace γ]

/-- For side information independent of `U`, the chain-rule conditional mutual information is
nonnegative. -/
theorem condMutualInfo_nonneg_of_indepFun (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → α}
    (V : Ω → β) {S : Ω → γ} (hU : Measurable U) (hS : Measurable S) (hindep : IndepFun U S P) :
    0 ≤ condMutualInfo P U V S := by
  rw [condMutualInfo_eq_of_indepFun P hU hS hindep]
  exact mutualInfo_nonneg P U _

/-- **Conditioning on independent side information can only increase the information:** if `U` and
`S` are independent then `I(U; V) ≤ I(U; V | S)` in bits, assuming `I(U; (V, S))` finite in
nats. -/
theorem mutualInfo_le_condMutualInfo_of_indepFun [StandardBorelSpace α] [Nonempty α]
    [StandardBorelSpace β] [Nonempty β] [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω)
    [IsProbabilityMeasure P] {U : Ω → α} {V : Ω → β} {S : Ω → γ} (hU : Measurable U)
    (hV : Measurable V) (hS : Measurable S) (hindep : IndepFun U S P)
    (hfin : mutualInfoNats P U (fun ω => (V ω, S ω)) ≠ ⊤) :
    mutualInfo P U V ≤ condMutualInfo P U V S := by
  rw [condMutualInfo_eq_of_indepFun P hU hS hindep]
  exact mutualInfo_le_mutualInfo_pair P hU hV hS hfin

end IndepSideInformation

section FiniteFirstArgument

variable {Ω β γ δ ε A : Type*} [MeasurableSpace Ω] [MeasurableSpace β] [MeasurableSpace γ]
  [MeasurableSpace δ] [MeasurableSpace ε] [MeasurableSpace A] [Fintype A] [Nonempty A]
  [MeasurableSingletonClass A]

/-- The mutual information between a fair bit and any measurable observation is finite in nats. -/
theorem mutualInfoNats_ne_top_of_fair_bit (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → Bool}
    {Y : Ω → β} (hU : Measurable U) (hY : Measurable Y) (hfair : P (U ⁻¹' {true}) = 1 / 2) :
    mutualInfoNats P U Y ≠ ⊤ :=
  mutualInfoNats_ne_top_of_uniform P hU hY (by norm_num) (by norm_num) (by norm_num)
    (measure_preimage_bool_eq_half P hU hfair)

/-- Data processing in the second argument (bits) for a fair bit, for which the finiteness side
condition is automatic. -/
theorem mutualInfo_comp_right_le_of_fair_bit [StandardBorelSpace β] [Nonempty β] (P : Measure Ω)
    [IsProbabilityMeasure P] {U : Ω → Bool} {V : Ω → β} (hU : Measurable U) (hV : Measurable V)
    {f : β → δ} (hf : Measurable f) (hfair : P (U ⁻¹' {true}) = 1 / 2) :
    mutualInfo P U (f ∘ V) ≤ mutualInfo P U V :=
  mutualInfo_comp_right_le P hU hV hf (mutualInfoNats_ne_top_of_fair_bit P hU hV hfair)

/-- Conditional data processing for a fair bit, for which the finiteness side condition is
automatic. -/
theorem condMutualInfo_comp_le_of_fair_bit [StandardBorelSpace β] [Nonempty β]
    [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → Bool}
    {V : Ω → β} {S : Ω → γ} (hU : Measurable U) (hV : Measurable V) (hS : Measurable S)
    {f : β × γ → δ} (hf : Measurable f) (hfair : P (U ⁻¹' {true}) = 1 / 2) :
    condMutualInfo P U (fun ω => f (V ω, S ω)) S ≤ condMutualInfo P U V S :=
  condMutualInfo_comp_le P hU hV hS hf
    (mutualInfoNats_ne_top_of_fair_bit P hU (hV.prodMk hS) hfair)

/-- Data processing in the second argument (bits) for a uniform finitely-valued first argument, for
which the finiteness side condition is automatic. -/
theorem mutualInfo_comp_right_le_of_uniform [StandardBorelSpace β] [Nonempty β] (P : Measure Ω)
    [IsProbabilityMeasure P] {U : Ω → A} {V : Ω → β} (hU : Measurable U) (hV : Measurable V)
    {f : β → δ} (hf : Measurable f) {c : ℝ≥0∞} (hc0 : c ≠ 0) (hc1 : c ≤ 1) (hctop : c ≠ ⊤)
    (hunif : ∀ a : A, P (U ⁻¹' {a}) = c) : mutualInfo P U (f ∘ V) ≤ mutualInfo P U V :=
  mutualInfo_comp_right_le P hU hV hf
    (mutualInfoNats_ne_top_of_uniform P hU hV hc0 hc1 hctop hunif)

/-- A pair carries at least as much information as its first component (bits) for a uniform
finitely-valued first argument, for which the finiteness side condition is automatic. -/
theorem mutualInfo_le_mutualInfo_pair_of_uniform [StandardBorelSpace β] [Nonempty β]
    [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → A}
    {V : Ω → β} {S : Ω → γ} (hU : Measurable U) (hV : Measurable V) (hS : Measurable S)
    {c : ℝ≥0∞} (hc0 : c ≠ 0) (hc1 : c ≤ 1) (hctop : c ≠ ⊤) (hunif : ∀ a : A, P (U ⁻¹' {a}) = c) :
    mutualInfo P U V ≤ mutualInfo P U (fun ω => (V ω, S ω)) :=
  mutualInfo_le_mutualInfo_pair P hU hV hS
    (mutualInfoNats_ne_top_of_uniform P hU (hV.prodMk hS) hc0 hc1 hctop hunif)

/-- Conditional data processing for a uniform finitely-valued first argument, for which the
finiteness side condition is automatic. -/
theorem condMutualInfo_comp_le_of_uniform [StandardBorelSpace β] [Nonempty β]
    [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → A}
    {V : Ω → β} {S : Ω → γ} (hU : Measurable U) (hV : Measurable V) (hS : Measurable S)
    {f : β × γ → δ} (hf : Measurable f) {c : ℝ≥0∞} (hc0 : c ≠ 0) (hc1 : c ≤ 1) (hctop : c ≠ ⊤)
    (hunif : ∀ a : A, P (U ⁻¹' {a}) = c) :
    condMutualInfo P U (fun ω => f (V ω, S ω)) S ≤ condMutualInfo P U V S :=
  condMutualInfo_comp_le P hU hV hS hf
    (mutualInfoNats_ne_top_of_uniform P hU (hV.prodMk hS) hc0 hc1 hctop hunif)

/-- Independent noise cannot help, for a uniform finitely-valued first argument, for which the
finiteness side condition is automatic. -/
theorem condMutualInfo_add_indep_noise_le_of_uniform [StandardBorelSpace β] [Nonempty β]
    [StandardBorelSpace γ] [Nonempty γ] [StandardBorelSpace ε] [Nonempty ε] (P : Measure Ω)
    [IsProbabilityMeasure P] {U : Ω → A} {V : Ω → β} {S : Ω → γ} {G : Ω → ε} (hU : Measurable U)
    (hV : Measurable V) (hS : Measurable S) (hG : Measurable G) {h : β × ε → δ}
    (hh : Measurable h) (hindep : IndepFun (fun ω => (U ω, V ω, S ω)) G P) {c : ℝ≥0∞}
    (hc0 : c ≠ 0) (hc1 : c ≤ 1) (hctop : c ≠ ⊤) (hunif : ∀ a : A, P (U ⁻¹' {a}) = c) :
    condMutualInfo P U (fun ω => h (V ω, G ω)) S ≤ condMutualInfo P U V S :=
  condMutualInfo_add_indep_noise_le P hU hV hS hG hh hindep
    (mutualInfoNats_ne_top_of_uniform P hU (hV.prodMk hS) hc0 hc1 hctop hunif)

/-- Conditioning on independent side information can only increase the information, for a uniform
finitely-valued first argument, for which the finiteness side condition is automatic. -/
theorem mutualInfo_le_condMutualInfo_of_indepFun_of_uniform [StandardBorelSpace β] [Nonempty β]
    [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → A}
    {V : Ω → β} {S : Ω → γ} (hU : Measurable U) (hV : Measurable V) (hS : Measurable S)
    (hindep : IndepFun U S P) {c : ℝ≥0∞} (hc0 : c ≠ 0) (hc1 : c ≤ 1) (hctop : c ≠ ⊤)
    (hunif : ∀ a : A, P (U ⁻¹' {a}) = c) : mutualInfo P U V ≤ condMutualInfo P U V S :=
  mutualInfo_le_condMutualInfo_of_indepFun P hU hV hS hindep
    (mutualInfoNats_ne_top_of_uniform P hU (hV.prodMk hS) hc0 hc1 hctop hunif)

end FiniteFirstArgument

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ConditionalKLIntegral.lean <==
import Mathlib.Probability.Kernel.RadonNikodym
import Mathlib.Probability.Kernel.Composition.RadonNikodym
import Mathlib.Probability.Kernel.MeasurableLIntegral
import LossOnlyTraceability.MutualInformation

/-! The integral form of the conditional Kullback-Leibler chain rule for a general (not necessarily
countable) parameter space, together with its mutual-information corollaries: the divergence of two
composition products over a common base measure is the base integral of the pointwise kernel
divergences, the conditional information given a prior coordinate is the prior average of the
fixed-law informations, and the prior average dominates the mixed-law information. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal

section GeneralChainRule

variable {α β : Type*} [MeasurableSpace α] [MeasurableSpace β]
  [MeasurableSpace.CountableOrCountablyGenerated α β]

/-- The pointwise Kullback-Leibler divergence of two finite kernels is a measurable function of the
parameter; measurability of the parameter space pair is the standard `CountableOrCountablyGenerated`
hypothesis under which Mathlib defines the kernel Radon-Nikodym derivative. -/
theorem measurable_klDiv_kernel (κ η : Kernel α β) [IsFiniteKernel κ] [IsFiniteKernel η] :
    Measurable fun a => klDiv (κ a) (η a) := by
  classical
  have hset : MeasurableSet {a | κ a ≪ η a} := Kernel.measurableSet_absolutelyContinuous κ η
  have hfmeas : Measurable fun p : α × β => Kernel.rnDeriv κ η p.1 p.2 :=
    Kernel.measurable_rnDeriv κ η
  have hklm : Measurable
      fun p : α × β => ENNReal.ofReal (klFun (Kernel.rnDeriv κ η p.1 p.2).toReal) := by
    have h1 : Measurable fun x : ℝ≥0∞ => ENNReal.ofReal (klFun x.toReal) := by fun_prop
    exact h1.comp hfmeas
  have hint : Measurable fun a =>
      ∫⁻ b, ENNReal.ofReal (klFun (Kernel.rnDeriv κ η a b).toReal) ∂(η a) :=
    hklm.lintegral_kernel_prod_right'
  have heq : (fun a => klDiv (κ a) (η a))
      = fun a => if κ a ≪ η a then
          ∫⁻ b, ENNReal.ofReal (klFun (Kernel.rnDeriv κ η a b).toReal) ∂(η a) else ⊤ := by
    funext a
    by_cases ha : κ a ≪ η a
    · rw [if_pos ha, klDiv_eq_lintegral_klFun_of_ac ha]
      refine lintegral_congr_ae ?_
      filter_upwards [Kernel.rnDeriv_eq_rnDeriv_measure (κ := κ) (η := η) (a := a)] with b hb
      rw [hb]
    · rw [if_neg ha, klDiv_of_not_ac ha]
  rw [heq]
  exact Measurable.ite hset hint measurable_const

/-- **Conditional chain rule for `klDiv`, integral form, general parameter space.** For a finite
base measure `μ` and two Markov kernels `κ`, `η` from `α` to `β`, the divergence between the two
composition products is the `μ`-integral of the pointwise kernel divergences; in particular both
sides are `⊤` when `κ a ≪ η a` fails on a set of positive `μ`-measure. The only hypothesis beyond
finiteness is Mathlib's standing `CountableOrCountablyGenerated α β` assumption (satisfied when `α`
is countable or `β` is standard Borel), under which `Kernel.rnDeriv` is available. -/
theorem klDiv_compProd_right_eq_lintegral_general (μ : Measure α) [IsFiniteMeasure μ]
    (κ η : Kernel α β) [IsMarkovKernel κ] [IsMarkovKernel η] :
    klDiv (μ ⊗ₘ κ) (μ ⊗ₘ η) = ∫⁻ a, klDiv (κ a) (η a) ∂μ := by
  have hfmeas : Measurable fun p : α × β => Kernel.rnDeriv κ η p.1 p.2 :=
    Kernel.measurable_rnDeriv κ η
  by_cases hac : ∀ᵐ a ∂μ, κ a ≪ η a
  · have hcp : μ ⊗ₘ κ ≪ μ ⊗ₘ η := Measure.absolutelyContinuous_compProd_right_iff.mpr hac
    have hwd : μ ⊗ₘ κ = (μ ⊗ₘ η).withDensity (fun p => Kernel.rnDeriv κ η p.1 p.2) := by
      ext s hs
      rw [withDensity_apply _ hs, ← lintegral_indicator hs,
        Measure.lintegral_compProd (hfmeas.indicator hs), Measure.compProd_apply hs]
      refine lintegral_congr_ae ?_
      filter_upwards [hac] with a ha
      have hpre : MeasurableSet (Prod.mk a ⁻¹' s) := measurable_prodMk_left hs
      have hind : ∀ b : β, s.indicator (fun p : α × β => Kernel.rnDeriv κ η p.1 p.2) (a, b)
          = (Prod.mk a ⁻¹' s).indicator (fun b => Kernel.rnDeriv κ η a b) b := by
        intro b
        by_cases hb : (a, b) ∈ s <;> simp [hb, Set.mem_preimage]
      simp_rw [hind]
      rw [lintegral_indicator hpre]
      exact (Kernel.setLIntegral_rnDeriv ha hpre).symm
    have hrn : (μ ⊗ₘ κ).rnDeriv (μ ⊗ₘ η)
        =ᵐ[μ ⊗ₘ η] fun p => Kernel.rnDeriv κ η p.1 p.2 := by
      rw [hwd]
      exact Measure.rnDeriv_withDensity _ hfmeas
    have hklm : Measurable
        fun p : α × β => ENNReal.ofReal (klFun (Kernel.rnDeriv κ η p.1 p.2).toReal) := by
      have h1 : Measurable fun x : ℝ≥0∞ => ENNReal.ofReal (klFun x.toReal) := by fun_prop
      exact h1.comp hfmeas
    rw [klDiv_eq_lintegral_klFun_of_ac hcp,
      lintegral_congr_ae (hrn.mono fun p hp => by rw [hp]), Measure.lintegral_compProd hklm]
    refine lintegral_congr_ae ?_
    filter_upwards [hac] with a ha
    rw [klDiv_eq_lintegral_klFun_of_ac ha]
    refine lintegral_congr_ae ?_
    filter_upwards [Kernel.rnDeriv_eq_rnDeriv_measure (κ := κ) (η := η) (a := a)] with b hb
    rw [hb]
  · have hnot : ¬ (μ ⊗ₘ κ ≪ μ ⊗ₘ η) := fun hc =>
      hac (Measure.absolutelyContinuous_compProd_right_iff.mp hc)
    have hset : MeasurableSet {a | κ a ≪ η a} := Kernel.measurableSet_absolutelyContinuous κ η
    have hpos : μ {a | κ a ≪ η a}ᶜ ≠ 0 := fun h0 => hac (ae_iff.mpr h0)
    rw [klDiv_of_not_ac hnot]
    refine (top_le_iff.mp ?_).symm
    calc (⊤ : ℝ≥0∞) = ⊤ * μ {a | κ a ≪ η a}ᶜ := by rw [ENNReal.top_mul hpos]
      _ = ∫⁻ _ in {a | κ a ≪ η a}ᶜ, (⊤ : ℝ≥0∞) ∂μ := by rw [setLIntegral_const]
      _ ≤ ∫⁻ a in {a | κ a ≪ η a}ᶜ, klDiv (κ a) (η a) ∂μ := by
          refine lintegral_mono_ae ?_
          filter_upwards [ae_restrict_mem hset.compl] with a ha
          rw [klDiv_of_not_ac ha]
      _ ≤ ∫⁻ a, klDiv (κ a) (η a) ∂μ := setLIntegral_le_lintegral _ _

end GeneralChainRule

section CompProdMap

variable {ι Ω γ δ : Type*} [MeasurableSpace ι] [MeasurableSpace Ω] [MeasurableSpace γ]
  [MeasurableSpace δ]

/-- Applying a measurable map to the second coordinate of a composition product is the composition
product with the mapped kernel. -/
theorem map_compProd_prodMk (pri : Measure ι) [SFinite pri] (P : Kernel ι Ω) [IsSFiniteKernel P]
    {f : Ω → γ} (hf : Measurable f) :
    (pri ⊗ₘ P).map (fun x => (x.1, f x.2)) = pri ⊗ₘ (P.map f) := by
  have hmap : Measurable fun x : ι × Ω => (x.1, f x.2) :=
    measurable_fst.prodMk (hf.comp measurable_snd)
  ext s hs
  rw [Measure.map_apply hmap hs, Measure.compProd_apply (hmap hs), Measure.compProd_apply hs]
  refine lintegral_congr fun a => ?_
  rw [Kernel.map_apply _ hf, Measure.map_apply hf (measurable_prodMk_left hs)]
  rfl

/-- The second marginal of the composition product of a prior with a kernel that is a product of a
constant kernel and a second kernel is the product of the constant law with the second marginal. -/
theorem snd_compProd_const_prod (pri : Measure ι) [IsProbabilityMeasure pri] (ν : Measure γ)
    [IsProbabilityMeasure ν] (κ : Kernel ι δ) [IsMarkovKernel κ] :
    (pri ⊗ₘ ((Kernel.const ι ν) ×ₖ κ)).map Prod.snd
      = ν.prod ((pri ⊗ₘ κ).map Prod.snd) := by
  haveI : IsProbabilityMeasure ((pri ⊗ₘ κ).map Prod.snd) :=
    (pri ⊗ₘ κ).isProbabilityMeasure_map measurable_snd.aemeasurable
  refine (Measure.prod_eq fun s t hs ht => ?_).symm
  have hpre : (Prod.snd ⁻¹' (s ×ˢ t) : Set (ι × (γ × δ))) = Set.univ ×ˢ (s ×ˢ t) := by
    ext x; simp
  rw [Measure.map_apply measurable_snd (hs.prod ht), hpre,
    Measure.compProd_apply_prod MeasurableSet.univ (hs.prod ht)]
  simp_rw [Kernel.prod_apply_prod, Kernel.const_apply]
  rw [Measure.restrict_univ, lintegral_const_mul _ (Kernel.measurable_coe κ ht),
    Measure.map_apply measurable_snd ht]
  congr 1
  have hpre2 : (Prod.snd ⁻¹' t : Set (ι × δ)) = Set.univ ×ˢ t := by ext x; simp
  rw [hpre2, Measure.compProd_apply_prod MeasurableSet.univ ht, Measure.restrict_univ]

end CompProdMap

section PriorAverage

variable {ι Ω α β : Type*} [MeasurableSpace ι] [MeasurableSpace Ω] [MeasurableSpace α]
  [MeasurableSpace β]

/-- The mutual information in nats of `(U, Y)` under the law indexed by `p` is the divergence, at
`p`, between the joint kernel and the product kernel. -/
theorem mutualInfoNats_eq_klDiv_kernel (P : Kernel ι Ω) [IsMarkovKernel P] {U : Ω → α} {Y : Ω → β}
    (hU : Measurable U) (hY : Measurable Y) (p : ι) :
    mutualInfoNats (P p) U Y
      = klDiv ((P.map fun ω => (U ω, Y ω)) p) (((P.map U) ×ₖ (P.map Y)) p) := by
  rw [mutualInfoNats, jointLaw, productLaw, Kernel.map_apply _ (hU.prodMk hY),
    Kernel.prod_apply, Kernel.map_apply _ hU, Kernel.map_apply _ hY]

/-- The prior average of the fixed-law mutual informations is measurable in the prior parameter. -/
theorem measurable_mutualInfoNats_kernel [MeasurableSpace.CountableOrCountablyGenerated ι (α × β)]
    (P : Kernel ι Ω) [IsMarkovKernel P] {U : Ω → α} {Y : Ω → β} (hU : Measurable U)
    (hY : Measurable Y) :
    Measurable fun p => mutualInfoNats (P p) U Y := by
  haveI : IsMarkovKernel (P.map fun ω => (U ω, Y ω)) :=
    Kernel.IsMarkovKernel.map _ (hU.prodMk hY)
  haveI : IsMarkovKernel (P.map U) := Kernel.IsMarkovKernel.map _ hU
  haveI : IsMarkovKernel (P.map Y) := Kernel.IsMarkovKernel.map _ hY
  have heq : (fun p => mutualInfoNats (P p) U Y)
      = fun p => klDiv ((P.map fun ω => (U ω, Y ω)) p) (((P.map U) ×ₖ (P.map Y)) p) :=
    funext fun p => mutualInfoNats_eq_klDiv_kernel P hU hY p
  rw [heq]
  exact measurable_klDiv_kernel _ _

/-- **The conditional information given the prior coordinate is the prior average of the fixed-law
informations.** For a prior `pri` on `ι` and a Markov kernel `P : Kernel ι Ω`, the divergence
between the joint kernel `p ↦ law of (U, Y) under P p` and the product kernel
`p ↦ (law of U) ⊗ (law of Y) under P p`, both composed with the prior, is the prior average of the
fixed-law mutual informations `I_{P p}(U; Y)` in nats. No independence hypothesis is needed. -/
theorem klDiv_compProd_eq_lintegral_mutualInfoNats
    [MeasurableSpace.CountableOrCountablyGenerated ι (α × β)] (pri : Measure ι)
    [IsProbabilityMeasure pri] (P : Kernel ι Ω) [IsMarkovKernel P] {U : Ω → α} {Y : Ω → β}
    (hU : Measurable U) (hY : Measurable Y) :
    klDiv (pri ⊗ₘ (P.map fun ω => (U ω, Y ω))) (pri ⊗ₘ ((P.map U) ×ₖ (P.map Y)))
      = ∫⁻ p, mutualInfoNats (P p) U Y ∂pri := by
  haveI : IsMarkovKernel (P.map fun ω => (U ω, Y ω)) :=
    Kernel.IsMarkovKernel.map _ (hU.prodMk hY)
  haveI : IsMarkovKernel (P.map U) := Kernel.IsMarkovKernel.map _ hU
  haveI : IsMarkovKernel (P.map Y) := Kernel.IsMarkovKernel.map _ hY
  rw [klDiv_compProd_right_eq_lintegral_general]
  exact lintegral_congr fun p => (mutualInfoNats_eq_klDiv_kernel P hU hY p).symm

/-- Under the mixed law `pri ⊗ₘ P`, the joint law of `(U, Y)` read off the second coordinate is the
second marginal of the composition product with the joint kernel. -/
theorem jointLaw_compProd_eq (pri : Measure ι) [SFinite pri] (P : Kernel ι Ω) [IsMarkovKernel P]
    {U : Ω → α} {Y : Ω → β} (hU : Measurable U) (hY : Measurable Y) :
    jointLaw (pri ⊗ₘ P) (fun x => U x.2) (fun x => Y x.2)
      = (pri ⊗ₘ (P.map fun ω => (U ω, Y ω))).map Prod.snd := by
  rw [jointLaw, ← map_compProd_prodMk pri P (hU.prodMk hY),
    Measure.map_map (g := Prod.snd) (f := fun x : ι × Ω => (x.1, U x.2, Y x.2))
      measurable_snd (by fun_prop)]
  rfl

/-- Under the mixed law `pri ⊗ₘ P`, when the law of `U` is the same under every `P p`, the product
of the marginals of `U` and `Y` is the second marginal of the composition product with the product
kernel. -/
theorem productLaw_compProd_eq (pri : Measure ι) [IsProbabilityMeasure pri] (P : Kernel ι Ω)
    [IsMarkovKernel P] {U : Ω → α} {Y : Ω → β} (hU : Measurable U) (hY : Measurable Y)
    {ν : Measure α} [IsProbabilityMeasure ν] (hUlaw : ∀ p, (P p).map U = ν) :
    productLaw (pri ⊗ₘ P) (fun x => U x.2) (fun x => Y x.2)
      = (pri ⊗ₘ ((P.map U) ×ₖ (P.map Y))).map Prod.snd := by
  haveI : IsMarkovKernel (P.map U) := Kernel.IsMarkovKernel.map _ hU
  haveI : IsMarkovKernel (P.map Y) := Kernel.IsMarkovKernel.map _ hY
  have hconst : P.map U = Kernel.const ι ν := by
    ext p s hs
    rw [Kernel.map_apply _ hU, hUlaw p, Kernel.const_apply]
  have hUmar : (pri ⊗ₘ P).map (fun x => U x.2) = ν := by
    have h1 : (pri ⊗ₘ P).map (fun x : ι × Ω => U x.2)
        = ((pri ⊗ₘ P).map (fun x : ι × Ω => (x.1, U x.2))).map Prod.snd :=
      (Measure.map_map (g := Prod.snd) (f := fun x : ι × Ω => (x.1, U x.2))
        measurable_snd (by fun_prop)).symm
    rw [h1, map_compProd_prodMk pri P hU, hconst, Measure.compProd_const]
    exact Measure.snd_prod
  have hYmar : (pri ⊗ₘ P).map (fun x => Y x.2) = (pri ⊗ₘ (P.map Y)).map Prod.snd := by
    have h1 : (pri ⊗ₘ P).map (fun x : ι × Ω => Y x.2)
        = ((pri ⊗ₘ P).map (fun x : ι × Ω => (x.1, Y x.2))).map Prod.snd :=
      (Measure.map_map (g := Prod.snd) (f := fun x : ι × Ω => (x.1, Y x.2))
        measurable_snd (by fun_prop)).symm
    rw [h1, map_compProd_prodMk pri P hY]
  rw [productLaw, hUmar, hYmar, hconst, snd_compProd_const_prod pri ν (P.map Y)]

/-- **The prior average dominates the mixed-law information.** If the law of `U` does not depend on
the prior parameter (as for selection bits that are fair under every law of the family), the mutual
information of `U` and `Y` under the prior-mixed law `pri ⊗ₘ P` is at most the prior average of the
fixed-law mutual informations. Standard Borel hypotheses are used for the data-processing step. -/
theorem mutualInfoNats_mixed_le_lintegral_prior [StandardBorelSpace ι] [Nonempty ι]
    [StandardBorelSpace α] [Nonempty α] [StandardBorelSpace β] [Nonempty β]
    [MeasurableSpace.CountableOrCountablyGenerated ι (α × β)] (pri : Measure ι)
    [IsProbabilityMeasure pri] (P : Kernel ι Ω) [IsMarkovKernel P] {U : Ω → α} {Y : Ω → β}
    (hU : Measurable U) (hY : Measurable Y) {ν : Measure α} [IsProbabilityMeasure ν]
    (hUlaw : ∀ p, (P p).map U = ν) :
    mutualInfoNats (pri ⊗ₘ P) (fun x => U x.2) (fun x => Y x.2)
      ≤ ∫⁻ p, mutualInfoNats (P p) U Y ∂pri := by
  haveI : IsMarkovKernel (P.map fun ω => (U ω, Y ω)) :=
    Kernel.IsMarkovKernel.map _ (hU.prodMk hY)
  haveI : IsMarkovKernel (P.map U) := Kernel.IsMarkovKernel.map _ hU
  haveI : IsMarkovKernel (P.map Y) := Kernel.IsMarkovKernel.map _ hY
  rw [mutualInfoNats, jointLaw_compProd_eq pri P hU hY,
    productLaw_compProd_eq pri P hU hY hUlaw,
    ← klDiv_compProd_eq_lintegral_mutualInfoNats pri P hU hY]
  exact klDiv_map_le _ _ measurable_snd

/-- The same domination in bits, as a Bochner integral, under the finiteness of the prior average
that makes the right-hand side a finite real number. -/
theorem mutualInfo_mixed_le_integral_prior [StandardBorelSpace ι] [Nonempty ι]
    [StandardBorelSpace α] [Nonempty α] [StandardBorelSpace β] [Nonempty β]
    [MeasurableSpace.CountableOrCountablyGenerated ι (α × β)] (pri : Measure ι)
    [IsProbabilityMeasure pri] (P : Kernel ι Ω) [IsMarkovKernel P] {U : Ω → α} {Y : Ω → β}
    (hU : Measurable U) (hY : Measurable Y) {ν : Measure α} [IsProbabilityMeasure ν]
    (hUlaw : ∀ p, (P p).map U = ν)
    (hfin : ∫⁻ p, mutualInfoNats (P p) U Y ∂pri ≠ ⊤) :
    mutualInfo (pri ⊗ₘ P) (fun x => U x.2) (fun x => Y x.2)
      ≤ ∫ p, mutualInfo (P p) U Y ∂pri := by
  have hmeas : Measurable fun p => mutualInfoNats (P p) U Y :=
    measurable_mutualInfoNats_kernel P hU hY
  have hlt : ∀ᵐ p ∂pri, mutualInfoNats (P p) U Y < ⊤ := ae_lt_top hmeas hfin
  have hkey := mutualInfoNats_mixed_le_lintegral_prior pri P hU hY hUlaw
  have hlog : (0 : ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  have hrhs : ∫ p, mutualInfo (P p) U Y ∂pri
      = (∫⁻ p, mutualInfoNats (P p) U Y ∂pri).toReal / Real.log 2 := by
    simp only [mutualInfo]
    rw [integral_div, integral_toReal hmeas.aemeasurable hlt]
  rw [hrhs]
  simp only [mutualInfo]
  exact div_le_div_of_nonneg_right (ENNReal.toReal_mono hfin hkey) hlog.le

end PriorAverage

section PriorCoordinate

variable {ι Ω α β : Type*} [MeasurableSpace ι] [MeasurableSpace Ω] [MeasurableSpace α]
  [MeasurableSpace β]

/-- Moving the prior coordinate from the front of a nested pair to the back,
`(p, (a, b)) ↦ (a, (b, p))`, as a measurable equivalence. -/
def priorFrontToBackEquiv (ι α β : Type*) [MeasurableSpace ι] [MeasurableSpace α]
    [MeasurableSpace β] : ι × (α × β) ≃ᵐ α × (β × ι) where
  toEquiv :=
    { toFun := fun x => (x.2.1, (x.2.2, x.1))
      invFun := fun x => (x.2.2, (x.1, x.2.1))
      left_inv := fun _ => rfl
      right_inv := fun _ => rfl }
  measurable_toFun := (measurable_fst.comp measurable_snd).prodMk
    ((measurable_snd.comp measurable_snd).prodMk measurable_fst)
  measurable_invFun := (measurable_snd.comp measurable_snd).prodMk
    (measurable_fst.prodMk (measurable_fst.comp measurable_snd))

/-- The composition product of a prior with the product of a constant kernel and a second kernel,
read as `(first factor, (second factor, prior))`, is the product of the constant law with the
prior-mixed law of the pair `(second factor, prior)`. -/
theorem map_compProd_const_prod_equiv (pri : Measure ι) [IsProbabilityMeasure pri]
    (ν : Measure α) [IsProbabilityMeasure ν] (κ : Kernel ι β) [IsMarkovKernel κ] :
    (pri ⊗ₘ ((Kernel.const ι ν) ×ₖ κ)).map (priorFrontToBackEquiv ι α β)
      = ν.prod ((pri ⊗ₘ κ).map Prod.swap) := by
  haveI : IsProbabilityMeasure ((pri ⊗ₘ κ).map Prod.swap) :=
    (pri ⊗ₘ κ).isProbabilityMeasure_map measurable_swap.aemeasurable
  refine (Measure.prod_eq fun s t hs ht => ?_).symm
  have hst : MeasurableSet ((priorFrontToBackEquiv ι α β) ⁻¹' (s ×ˢ t)) :=
    (priorFrontToBackEquiv ι α β).measurable (hs.prod ht)
  have hslice : ∀ p : ι, Prod.mk p ⁻¹' ((priorFrontToBackEquiv ι α β) ⁻¹' (s ×ˢ t))
      = s ×ˢ (Prod.mk p ⁻¹' (Prod.swap ⁻¹' t)) := fun p => rfl
  have hmeask : Measurable fun p : ι => κ p (Prod.mk p ⁻¹' (Prod.swap ⁻¹' t)) :=
    Kernel.measurable_kernel_prodMk_left (measurable_swap ht)
  rw [Measure.map_apply (priorFrontToBackEquiv ι α β).measurable (hs.prod ht),
    Measure.compProd_apply hst]
  simp_rw [hslice, Kernel.prod_apply_prod, Kernel.const_apply]
  rw [lintegral_const_mul _ hmeask, Measure.map_apply measurable_swap ht,
    Measure.compProd_apply (measurable_swap ht)]

/-- Under the mixed law, the joint law of `U` and the pair `(Y, prior)`, read back in the order
`(prior, (U, Y))`, is the composition product of the prior with the joint kernel. -/
theorem map_jointLaw_prior_equiv (pri : Measure ι) [SFinite pri] (P : Kernel ι Ω)
    [IsMarkovKernel P] {U : Ω → α} {Y : Ω → β} (hU : Measurable U) (hY : Measurable Y) :
    (jointLaw (pri ⊗ₘ P) (fun x => U x.2) (fun x => (Y x.2, x.1))).map
        (priorFrontToBackEquiv ι α β).symm
      = pri ⊗ₘ (P.map fun ω => (U ω, Y ω)) := by
  have hmapf : Measurable fun x : ι × Ω => (U x.2, (Y x.2, x.1)) := by fun_prop
  rw [jointLaw, Measure.map_map (g := (priorFrontToBackEquiv ι α β).symm)
      (f := fun x : ι × Ω => (U x.2, (Y x.2, x.1)))
      (priorFrontToBackEquiv ι α β).symm.measurable hmapf,
    ← map_compProd_prodMk pri P (hU.prodMk hY)]
  rfl

/-- Under the mixed law, when the law of `U` does not depend on the prior parameter, the product of
the marginal laws of `U` and of the pair `(Y, prior)`, read back in the order `(prior, (U, Y))`, is
the composition product of the prior with the product kernel. -/
theorem map_productLaw_prior_equiv (pri : Measure ι) [IsProbabilityMeasure pri] (P : Kernel ι Ω)
    [IsMarkovKernel P] {U : Ω → α} {Y : Ω → β} (hU : Measurable U) (hY : Measurable Y)
    {ν : Measure α} [IsProbabilityMeasure ν] (hUlaw : ∀ p, (P p).map U = ν) :
    (productLaw (pri ⊗ₘ P) (fun x => U x.2) (fun x => (Y x.2, x.1))).map
        (priorFrontToBackEquiv ι α β).symm
      = pri ⊗ₘ ((P.map U) ×ₖ (P.map Y)) := by
  haveI : IsMarkovKernel (P.map U) := Kernel.IsMarkovKernel.map _ hU
  haveI : IsMarkovKernel (P.map Y) := Kernel.IsMarkovKernel.map _ hY
  have hconst : P.map U = Kernel.const ι ν := by
    ext p s hs
    rw [Kernel.map_apply _ hU, hUlaw p, Kernel.const_apply]
  have hUmar : (pri ⊗ₘ P).map (fun x => U x.2) = ν := by
    have h1 : (pri ⊗ₘ P).map (fun x : ι × Ω => U x.2)
        = ((pri ⊗ₘ P).map (fun x : ι × Ω => (x.1, U x.2))).map Prod.snd :=
      (Measure.map_map (g := Prod.snd) (f := fun x : ι × Ω => (x.1, U x.2))
        measurable_snd (by fun_prop)).symm
    rw [h1, map_compProd_prodMk pri P hU, hconst, Measure.compProd_const]
    exact Measure.snd_prod
  have hYmar : (pri ⊗ₘ P).map (fun x => (Y x.2, x.1))
      = (pri ⊗ₘ (P.map Y)).map Prod.swap := by
    have h1 : (pri ⊗ₘ P).map (fun x : ι × Ω => (Y x.2, x.1))
        = ((pri ⊗ₘ P).map (fun x : ι × Ω => (x.1, Y x.2))).map Prod.swap :=
      (Measure.map_map (g := Prod.swap) (f := fun x : ι × Ω => (x.1, Y x.2))
        measurable_swap (by fun_prop)).symm
    rw [h1, map_compProd_prodMk pri P hY]
  rw [productLaw, hUmar, hYmar, hconst, ← map_compProd_const_prod_equiv pri ν (P.map Y),
    Measure.map_map (priorFrontToBackEquiv ι α β).symm.measurable
      (priorFrontToBackEquiv ι α β).measurable]
  simp

/-- **The information carried jointly with the prior coordinate is the prior average.** For a prior
`pri` on `ι`, a Markov kernel `P`, and `U` whose law does not depend on the prior parameter, the
mutual information in nats between `U` and the pair `(Y, prior)` under the mixed law `pri ⊗ₘ P` is
the prior average of the fixed-law informations `I_{P p}(U; Y)`. -/
theorem mutualInfoNats_prior_pair_eq_lintegral
    [MeasurableSpace.CountableOrCountablyGenerated ι (α × β)] (pri : Measure ι)
    [IsProbabilityMeasure pri] (P : Kernel ι Ω) [IsMarkovKernel P] {U : Ω → α} {Y : Ω → β}
    (hU : Measurable U) (hY : Measurable Y) {ν : Measure α} [IsProbabilityMeasure ν]
    (hUlaw : ∀ p, (P p).map U = ν) :
    mutualInfoNats (pri ⊗ₘ P) (fun x => U x.2) (fun x => (Y x.2, x.1))
      = ∫⁻ p, mutualInfoNats (P p) U Y ∂pri := by
  haveI hjoint : IsProbabilityMeasure
      (jointLaw (pri ⊗ₘ P) (fun x : ι × Ω => U x.2) (fun x : ι × Ω => (Y x.2, x.1))) :=
    isProbabilityMeasure_jointLaw _ (hU.comp measurable_snd)
      ((hY.comp measurable_snd).prodMk measurable_fst)
  haveI hprod : IsProbabilityMeasure
      (productLaw (pri ⊗ₘ P) (fun x : ι × Ω => U x.2) (fun x : ι × Ω => (Y x.2, x.1))) :=
    isProbabilityMeasure_productLaw _ (hU.comp measurable_snd)
      ((hY.comp measurable_snd).prodMk measurable_fst)
  rw [mutualInfoNats, ← klDiv_map_measurableEquiv _ _ (priorFrontToBackEquiv ι α β).symm,
    map_jointLaw_prior_equiv pri P hU hY, map_productLaw_prior_equiv pri P hU hY hUlaw,
    klDiv_compProd_eq_lintegral_mutualInfoNats pri P hU hY]

/-- Under the mixed law, a variable whose law does not depend on the prior parameter is independent
of the prior coordinate. -/
theorem indepFun_prior_coordinate (pri : Measure ι) [IsProbabilityMeasure pri] (P : Kernel ι Ω)
    [IsMarkovKernel P] {U : Ω → α} (hU : Measurable U) {ν : Measure α} [IsProbabilityMeasure ν]
    (hUlaw : ∀ p, (P p).map U = ν) :
    IndepFun (fun x : ι × Ω => U x.2) (Prod.fst : ι × Ω → ι) (pri ⊗ₘ P) := by
  have hUmar : (pri ⊗ₘ P).map (fun x : ι × Ω => U x.2) = ν := by
    have h1 : (pri ⊗ₘ P).map (fun x : ι × Ω => U x.2)
        = ((pri ⊗ₘ P).map (fun x : ι × Ω => (x.1, U x.2))).map Prod.snd :=
      (Measure.map_map (g := Prod.snd) (f := fun x : ι × Ω => (x.1, U x.2))
        measurable_snd (by fun_prop)).symm
    haveI : IsMarkovKernel (P.map U) := Kernel.IsMarkovKernel.map _ hU
    have hconst : P.map U = Kernel.const ι ν := by
      ext p s hs
      rw [Kernel.map_apply _ hU, hUlaw p, Kernel.const_apply]
    rw [h1, map_compProd_prodMk pri P hU, hconst, Measure.compProd_const]
    exact Measure.snd_prod
  have hfst : (pri ⊗ₘ P).map (Prod.fst : ι × Ω → ι) = pri := Measure.fst_compProd pri P
  have hUs : Measurable fun x : ι × Ω => U x.2 := hU.comp measurable_snd
  rw [indepFun_iff_map_prod_eq_prod_map_map (f := fun x : ι × Ω => U x.2)
    (g := (Prod.fst : ι × Ω → ι)) hUs.aemeasurable measurable_fst.aemeasurable, hUmar, hfst]
  refine (Measure.prod_eq fun s t hs ht => ?_).symm
  have hpre : ((fun x : ι × Ω => (U x.2, x.1)) ⁻¹' (s ×ˢ t)) = t ×ˢ (U ⁻¹' s) := by
    ext x; simp [Set.mem_prod, and_comm]
  rw [Measure.map_apply (hUs.prodMk measurable_fst) (hs.prod ht), hpre,
    Measure.compProd_apply_prod ht (hU hs)]
  have hval : ∀ p : ι, P p (U ⁻¹' s) = ν s := fun p => by
    rw [← Measure.map_apply hU hs, hUlaw p]
  simp_rw [hval]
  rw [setLIntegral_const, mul_comm]

/-- A uniform bound on the fixed-law informations makes the prior average finite; for a fair bit as
first argument the bound `Real.log 2` is available from `mutualInfoNats_ne_top_of_fair_bit`. -/
theorem lintegral_mutualInfoNats_ne_top_of_le (pri : Measure ι) [IsProbabilityMeasure pri]
    (P : Kernel ι Ω) {U : Ω → α} {Y : Ω → β} {c : ℝ≥0∞} (hc : c ≠ ⊤)
    (hle : ∀ p, mutualInfoNats (P p) U Y ≤ c) :
    ∫⁻ p, mutualInfoNats (P p) U Y ∂pri ≠ ⊤ := by
  refine ne_top_of_le_ne_top hc ?_
  calc ∫⁻ p, mutualInfoNats (P p) U Y ∂pri ≤ ∫⁻ _, c ∂pri := lintegral_mono hle
    _ = c := by rw [lintegral_const, measure_univ, mul_one]

/-- **The chain-rule conditional information given the prior coordinate is the prior average of the
fixed-law informations**, in bits. The hypotheses are that the law of `U` does not depend on the
prior parameter (as for selection bits that are fair under every law of the family) and that the
prior average is finite, which makes the right-hand side a finite real number. -/
theorem condMutualInfo_prior_coordinate_eq_integral
    [MeasurableSpace.CountableOrCountablyGenerated ι (α × β)] (pri : Measure ι)
    [IsProbabilityMeasure pri] (P : Kernel ι Ω) [IsMarkovKernel P] {U : Ω → α} {Y : Ω → β}
    (hU : Measurable U) (hY : Measurable Y) {ν : Measure α} [IsProbabilityMeasure ν]
    (hUlaw : ∀ p, (P p).map U = ν) (hfin : ∫⁻ p, mutualInfoNats (P p) U Y ∂pri ≠ ⊤) :
    condMutualInfo (pri ⊗ₘ P) (fun x => U x.2) (fun x => Y x.2) (Prod.fst : ι × Ω → ι)
      = ∫ p, mutualInfo (P p) U Y ∂pri := by
  have hmeas : Measurable fun p => mutualInfoNats (P p) U Y :=
    measurable_mutualInfoNats_kernel P hU hY
  have hlt : ∀ᵐ p ∂pri, mutualInfoNats (P p) U Y < ⊤ := ae_lt_top hmeas hfin
  have hlog : (0 : ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  have hrhs : ∫ p, mutualInfo (P p) U Y ∂pri
      = (∫⁻ p, mutualInfoNats (P p) U Y ∂pri).toReal / Real.log 2 := by
    simp only [mutualInfo]
    rw [integral_div, integral_toReal hmeas.aemeasurable hlt]
  have hUs : Measurable fun x : ι × Ω => U x.2 := hU.comp measurable_snd
  rw [condMutualInfo_eq_of_indepFun (X := fun x : ι × Ω => U x.2)
      (Y := fun x : ι × Ω => Y x.2) (S := (Prod.fst : ι × Ω → ι)) _ hUs measurable_fst
      (indepFun_prior_coordinate pri P hU hUlaw), mutualInfo,
    mutualInfoNats_prior_pair_eq_lintegral pri P hU hY hUlaw, hrhs]

end PriorCoordinate

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/Consequences/LinkOscillation.lean <==
import LossOnlyTraceability.Privacy.DPImpossibility
import LossOnlyTraceability.Dimension.Helpers

/-! # The oscillation of a link of Assumption 2 is at most `2L`; the privacy corollaries with `K_φ = 2L`

Appendix F.5 writes `K_φ = sup_{s,t ∈ [-1,1]} |φ(s) − φ(t)|` for the oscillation of the link on
the margin interval and uses `K_φ ≤ 2L` under Assumption 2 (`|φ'| ≤ L` on `[-1, 1]`). The theorems
of `Privacy.DPImpossibility` take an oscillation bound as a hypothesis
`hK : ∀ s ∈ [-1,1], ∀ t ∈ [-1,1], |φ s − φ t| ≤ K`. This file proves that bound with `K = 2L` for
every link of `NativeLinkClass φ b L H` (the link half of Assumption 2) and restates the privacy
corollaries with `K_φ` replaced by `2L`, so that they need no oscillation hypothesis.

* `link_oscillation_le`: `|φ s − φ t| ≤ 2L` for all `s, t ∈ [-1, 1]` (mean value theorem
  `Dimension.abs_sub_le_of_nativeLinkClass`, `|s − t| ≤ 2` and `L ≥ 0`).
  `link_oscillation_iSup_le`: the supremum form `K_φ = sup_{s,t} |φ s − φ t| ≤ 2L`;
  `abs_sub_le_iSup_link_oscillation`: `K_φ` itself bounds every difference (the family is bounded,
  so the real supremum is its least upper bound). `slope_le_lip`: `b ≤ L`.
* Corollary F.3 with `K_φ = 2L`: `dp_budget_combination_two_L`,
  `dp_signed_budget_le_two_L`, `dp_normalized_budgets_two_L`.
* Corollary 5(ii) with `K_φ = 2L`, under the hypotheses of Theorem 3 as in
  `native_loss_information_law`, for an `(ε_DP, δ)`-DP learner of the accurate class with
  `ε_DP ≥ 0`, `m_ε = M/(nε)` and `v_ε = V/(nε²)` (Proposition 7's budgets at the actual `n, d, ε`):
  `dp_impossibility_normalized_two_L` (`m_ε ≤ (e^{ε_DP} − 1) √v_ε + 2Lδ/ε`) and its division form
  `dp_impossibility_normalized_two_L_div` (`e^{ε_DP} − 1 ≥ (m_ε − 2Lδ/ε)/√v_ε`; `v_ε > 0` is proved,
  `regime_normalized_energy_pos`); the same division form for any oscillation bound `K`
  (`dp_impossibility_normalized_div`) and for the supremum `K_φ` itself
  (`dp_impossibility_normalized_osc_div`); `dp_impossibility_main_constants_two_L` and the
  impossibility form `not_isDPLearner_main_constants_two_L`; for `δ ≥ 0`,
  `dp_impossibility_lower_constant_two_L` (`√(2 ln 2 · c₁) ε ≤ (e^{ε_DP} − 1) ε + 2Lδ`) and
  `dp_impossibility_lower_constant_two_L_sub` (`e^{ε_DP} − 1 ≥ √(2 ln 2 · c₁) − 2Lδ/ε`), with
  `c₁ = mainLowerConstant a b B r L c₋ c₊` the lower constant of Theorem 3.
* The order statement `ε_DP = Ω(1)` unless `δ ≳ ε`: `dp_order_two_L` — if `0 ≤ δ` and
  `4Lδ ≤ √(2 ln 2 · c₁) ε`, then `e^{ε_DP} − 1 ≥ √(2 ln 2 · c₁)/2`; `dp_order_two_L_log` — then also
  `ε_DP ≥ ln(1 + √(2 ln 2 · c₁)/2)`; `dp_order_constants_pos` — the constants
  `√(2 ln 2 · c₁)/2`, `√(2 ln 2 · c₁)/(4L)` and `ln(1 + √(2 ln 2 · c₁)/2)` are positive, and they
  depend only on the constants of Assumption 2 and on `c₋, c₊`.
-/

noncomputable section

namespace LossOnlyTraceability.Consequences.LinkOscillation

open MeasureTheory ProbabilityTheory Set
open LossOnlyTraceability LossOnlyTraceability.Privacy
open scoped BigOperators ENNReal

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-! ### `K_φ ≤ 2L` -/

/-- **`K_φ ≤ 2L`, pointwise form.** Every link of Assumption 2 (`NativeLinkClass φ b L H`, in
particular `|φ'| ≤ L` on `[-1, 1]`) has `|φ s − φ t| ≤ 2L` for all `s, t ∈ [-1, 1]`: by the mean
value theorem `|φ s − φ t| ≤ L |s − t|`, and `|s − t| ≤ 2`, `L ≥ 0`. This is the hypothesis `hK`
of `Privacy.DPImpossibility` with `K = 2L`. -/
theorem link_oscillation_le {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) :
    ∀ s ∈ Icc (-1 : ℝ) 1, ∀ t ∈ Icc (-1 : ℝ) 1, |φ s - φ t| ≤ 2 * L := by
  intro s hs t ht
  have h := Dimension.abs_sub_le_of_nativeLinkClass hφ s hs t ht
  have hst : |s - t| ≤ 2 := by
    rw [abs_le]
    constructor <;> linarith [hs.1, hs.2, ht.1, ht.2]
  have hL := hφ.lip_nonneg
  calc |φ s - φ t| ≤ L * |s - t| := h
    _ ≤ L * 2 := mul_le_mul_of_nonneg_left hst hL
    _ = 2 * L := by ring

/-- **`K_φ ≤ 2L`, supremum form.** For every link of Assumption 2 the oscillation
`K_φ = sup_{s,t ∈ [-1,1]} |φ s − φ t|` is at most `2L`. -/
theorem link_oscillation_iSup_le {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) :
    (⨆ s : Icc (-1 : ℝ) 1, ⨆ t : Icc (-1 : ℝ) 1, |φ s - φ t|) ≤ 2 * L := by
  haveI : Nonempty (Icc (-1 : ℝ) 1) := ⟨⟨0, by norm_num, by norm_num⟩⟩
  exact ciSup_le fun s => ciSup_le fun t => link_oscillation_le hφ s s.2 t t.2

/-- The supremum `K_φ = sup_{s,t ∈ [-1,1]} |φ s − φ t|` bounds every difference: for a link of
Assumption 2 the family is bounded (by `2L`), so the real supremum is its least upper bound. Hence
`K = K_φ` is admissible in the theorems of `Privacy.DPImpossibility`. -/
theorem abs_sub_le_iSup_link_oscillation {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) :
    ∀ s ∈ Icc (-1 : ℝ) 1, ∀ t ∈ Icc (-1 : ℝ) 1,
      |φ s - φ t| ≤ ⨆ s' : Icc (-1 : ℝ) 1, ⨆ t' : Icc (-1 : ℝ) 1, |φ s' - φ t'| := by
  intro s hs t ht
  haveI : Nonempty (Icc (-1 : ℝ) 1) := ⟨⟨0, by norm_num, by norm_num⟩⟩
  have hin : BddAbove (Set.range fun t' : Icc (-1 : ℝ) 1 => |φ s - φ t'|) :=
    ⟨2 * L, by
      rintro _ ⟨t', rfl⟩
      exact link_oscillation_le hφ s hs t' t'.2⟩
  have hout : BddAbove
      (Set.range fun s' : Icc (-1 : ℝ) 1 => ⨆ t' : Icc (-1 : ℝ) 1, |φ s' - φ t'|) :=
    ⟨2 * L, by
      rintro _ ⟨s', rfl⟩
      exact ciSup_le fun t' => link_oscillation_le hφ s' s'.2 t' t'.2⟩
  calc |φ s - φ t| ≤ ⨆ t' : Icc (-1 : ℝ) 1, |φ s - φ t'| :=
        le_ciSup (f := fun t' : Icc (-1 : ℝ) 1 => |φ s - φ t'|) hin ⟨t, ht⟩
    _ ≤ ⨆ s' : Icc (-1 : ℝ) 1, ⨆ t' : Icc (-1 : ℝ) 1, |φ s' - φ t'| :=
        le_ciSup (f := fun s' : Icc (-1 : ℝ) 1 => ⨆ t' : Icc (-1 : ℝ) 1, |φ s' - φ t'|) hout
          ⟨s, hs⟩

/-- For a link of Assumption 2, `b = −φ'(0) ≤ |φ'(0)| ≤ L`; in particular `L > 0`. -/
theorem slope_le_lip {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) : b ≤ L := by
  have h0 := hφ.deriv_le 0 ⟨by norm_num, by norm_num⟩
  calc b = -deriv φ 0 := hφ.slope_eq
    _ ≤ |deriv φ 0| := neg_le_abs _
    _ ≤ L := h0

/-! ### Corollary F.3 with `K_φ = 2L` -/

/-- **The DP cap on the prior-averaged audit statistic, with `K_φ = 2L`.**
`dp_budget_combination` for a link of Assumption 2, without an oscillation hypothesis: for every
`c > 0`, `M ≤ (e^{ε_DP} − 1)(V/c + n c)/2 + n · 2L δ`. -/
theorem dp_budget_combination_two_L (hd : 0 < d) {κ : ℝ} (hκ : 0 < κ) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {εdp δ : ℝ} (hεdp : 0 ≤ εdp)
    (hdp : IsDPLearnerOn (signCubeSet d) μR A εdp δ)
    {M V : ℝ} (hM0 : 0 < M)
    (hM : M ≤ ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
      ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d))
    (hV : (∫ p, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
      ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d)) ≤ V)
    {c : ℝ} (hc : 0 < c) :
    M ≤ (Real.exp εdp - 1) * ((V / c + n * c) / 2) + n * (2 * L * δ) :=
  dp_budget_combination μR μG hd hκ hφ hφm (link_oscillation_le hφ) hA hA1 hεdp hdp hM0 hM hV hc

/-- **Proposition 7's budgets under differential privacy, with `K_φ = 2L`.**
`dp_signed_budget_le` without an oscillation hypothesis: for every `c > 0`,
`M ≤ (e^{ε_DP} − 1)(V/c + n c)/2 + n · 2L δ`. -/
theorem dp_signed_budget_le_two_L (hd : 0 < d)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {εdp δ : ℝ} (hεdp : 0 ≤ εdp) (hdp : IsDPLearnerOn (signCubeSet d) μR A εdp δ)
    (hM0 : 0 < nativeSignedBudget a b B r ε H n d) {c : ℝ} (hc : 0 < c) :
    nativeSignedBudget a b B r ε H n d
      ≤ (Real.exp εdp - 1) * ((nativeEnergyBudget a b B r ε L n d / c + n * c) / 2)
        + n * (2 * L * δ) :=
  dp_signed_budget_le μR hd hφ hφm hg hgm hε hv0 hv1 A hA hA1 hacc (link_oscillation_le hφ) hεdp
    hdp hM0 hc

/-- **The normalized form for the budgets of Proposition 7, with `K_φ = 2L`.**
`dp_normalized_budgets` without an oscillation hypothesis:
`m_ε ≤ (e^{ε_DP} − 1) √v_ε + 2L δ/ε`. -/
theorem dp_normalized_budgets_two_L (hd : 0 < d) (hn : 0 < n)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {εdp δ : ℝ} (hεdp : 0 ≤ εdp) (hdp : IsDPLearnerOn (signCubeSet d) μR A εdp δ)
    (hM0 : 0 < nativeSignedBudget a b B r ε H n d) (hV0 : 0 < nativeEnergyBudget a b B r ε L n d) :
    nativeSignedBudget a b B r ε H n d / (n * ε)
      ≤ (Real.exp εdp - 1) * Real.sqrt (nativeEnergyBudget a b B r ε L n d / (n * ε ^ 2))
        + 2 * L * δ / ε :=
  dp_normalized_budgets μR hd hn hφ hφm hg hgm hε hv0 hv1 A hA hA1 hacc (link_oscillation_le hφ)
    hεdp hdp hM0 hV0

/-! ### Corollary 5(ii) with `K_φ = 2L` -/

/-- In the regime of Theorem 3 (hypotheses of `native_loss_information_law`), the normalized
energy budget `v_ε = V/(nε²)` of Proposition 7 at the actual `n, d, ε` is positive. -/
theorem regime_normalized_energy_pos
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d) :
    0 < nativeEnergyBudget a b B r ε L n d / (n * ε ^ 2) := by
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  obtain ⟨hn, hdn, -, -, -, -, -⟩ :=
    main_recipe_orders (L := L) hr ha hb hB hH hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  have hLb : b ≤ L := slope_le_lip hφ
  have hV0 := nativeEnergyBudget_pos (b := b) (B := B) ha hε (lt_of_lt_of_le hb hLb).ne' hn hd
    (L := L) (n := n) (d := d) (r := r)
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  exact div_pos hV0 (mul_pos hn' (pow_pos hε 2))

/-- **Theorem 3's regime with the normalized budgets, `K_φ = 2L`.** Under the hypotheses of
`native_loss_information_law`, for every learner of the accurate class that is `(ε_DP, δ)`-DP with
respect to replacing one training point (on the sign cube), `ε_DP ≥ 0`:
`m_ε ≤ (e^{ε_DP} − 1) √v_ε + 2L δ/ε`, with `m_ε = M/(nε)` and `v_ε = V/(nε²)` the budgets of
Proposition 7 at the actual `n, d, ε`. -/
theorem dp_impossibility_normalized_two_L
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {εdp δ : ℝ} (hεdp : 0 ≤ εdp) (hdp : IsDPLearnerOn (signCubeSet d) μR A εdp δ) :
    nativeSignedBudget a b B r ε H n d / (n * ε)
      ≤ (Real.exp εdp - 1) * Real.sqrt (nativeEnergyBudget a b B r ε L n d / (n * ε ^ 2))
        + 2 * L * δ / ε :=
  dp_impossibility_normalized μR hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl
    (link_oscillation_le hφ) hεdp hdp

/-- **The division form, for any oscillation bound `K`.** Under the hypotheses of
`dp_impossibility_normalized`: `e^{ε_DP} − 1 ≥ (m_ε − K δ/ε)/√v_ε` (here `v_ε > 0`). -/
theorem dp_impossibility_normalized_div
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {K : ℝ} (hK : ∀ s ∈ Icc (-1 : ℝ) 1, ∀ t ∈ Icc (-1 : ℝ) 1, |φ s - φ t| ≤ K)
    {εdp δ : ℝ} (hεdp : 0 ≤ εdp) (hdp : IsDPLearnerOn (signCubeSet d) μR A εdp δ) :
    (nativeSignedBudget a b B r ε H n d / (n * ε) - K * δ / ε)
        / Real.sqrt (nativeEnergyBudget a b B r ε L n d / (n * ε ^ 2))
      ≤ Real.exp εdp - 1 := by
  have key := dp_impossibility_normalized μR hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl hK
    hεdp hdp
  have hv := regime_normalized_energy_pos hφ hg hcm hcp hε hε0 hn1 hn2 hdim
  have hs : 0 < Real.sqrt (nativeEnergyBudget a b B r ε L n d / (n * ε ^ 2)) := Real.sqrt_pos.2 hv
  rw [div_le_iff₀ hs]
  linarith

/-- **The finite bound in the proof of Corollary 5(ii), with `K_φ = 2L`.** Under the hypotheses of
`native_loss_information_law`, for every `(ε_DP, δ)`-DP learner of the accurate class, `ε_DP ≥ 0`:
`e^{ε_DP} − 1 ≥ (m_ε − 2L δ/ε)/√v_ε`. -/
theorem dp_impossibility_normalized_two_L_div
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {εdp δ : ℝ} (hεdp : 0 ≤ εdp) (hdp : IsDPLearnerOn (signCubeSet d) μR A εdp δ) :
    (nativeSignedBudget a b B r ε H n d / (n * ε) - 2 * L * δ / ε)
        / Real.sqrt (nativeEnergyBudget a b B r ε L n d / (n * ε ^ 2))
      ≤ Real.exp εdp - 1 :=
  dp_impossibility_normalized_div μR hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl
    (link_oscillation_le hφ) hεdp hdp

/-- **The finite bound in the proof of Corollary 5(ii), with the oscillation `K_φ` itself.** Under
the hypotheses of `native_loss_information_law`, with `K_φ = sup_{s,t ∈ [-1,1]} |φ s − φ t|` (which
is at most `2L`, `link_oscillation_iSup_le`): `e^{ε_DP} − 1 ≥ (m_ε − K_φ δ/ε)/√v_ε`. -/
theorem dp_impossibility_normalized_osc_div
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {εdp δ : ℝ} (hεdp : 0 ≤ εdp) (hdp : IsDPLearnerOn (signCubeSet d) μR A εdp δ) :
    (nativeSignedBudget a b B r ε H n d / (n * ε)
        - (⨆ s : Icc (-1 : ℝ) 1, ⨆ t : Icc (-1 : ℝ) 1, |φ s - φ t|) * δ / ε)
        / Real.sqrt (nativeEnergyBudget a b B r ε L n d / (n * ε ^ 2))
      ≤ Real.exp εdp - 1 :=
  dp_impossibility_normalized_div μR hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl
    (abs_sub_le_iSup_link_oscillation hφ) hεdp hdp

/-- **Explicit rates of Theorem 3, with `K_φ = 2L`.** `dp_impossibility_main_constants` without an
oscillation hypothesis: `m ε ≤ (e^{ε_DP} − 1) √(max{v, 1}) ε + 2L δ` with `m = m₁/2`, `v = v₀`. -/
theorem dp_impossibility_main_constants_two_L
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {εdp δ : ℝ} (hεdp : 0 ≤ εdp) (hdp : IsDPLearnerOn (signCubeSet d) μR A εdp δ) :
    mainSignalRate b B r cp / 2 * ε
      ≤ (Real.exp εdp - 1) * Real.sqrt (max (mainEnergyRate a b B r L cm) 1) * ε + 2 * L * δ :=
  dp_impossibility_main_constants μR hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl
    (link_oscillation_le hφ) hεdp hdp

/-- **The impossibility form, with `K_φ = 2L`.** Under the hypotheses of
`native_loss_information_law`, no learner of the accurate class is `(ε_DP, δ)`-DP when
`(e^{ε_DP} − 1) √(max{v, 1}) ε + 2L δ < m ε`. -/
theorem not_isDPLearner_main_constants_two_L
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {εdp δ : ℝ} (hεdp : 0 ≤ εdp)
    (hlt : (Real.exp εdp - 1) * Real.sqrt (max (mainEnergyRate a b B r L cm) 1) * ε + 2 * L * δ
      < mainSignalRate b B r cp / 2 * ε) :
    ¬ IsDPLearnerOn (signCubeSet d) μR A εdp δ :=
  not_isDPLearner_main_constants μR hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl
    (link_oscillation_le hφ) hεdp hlt

/-- **The lower-constant form, with `K_φ = 2L`.** Under the hypotheses of
`native_loss_information_law`, for every `(ε_DP, δ)`-DP learner of the accurate class with
`ε_DP ≥ 0` and `δ ≥ 0`, and `c₁ = mainLowerConstant a b B r L c₋ c₊` the lower constant of
Theorem 3: `√(2 ln 2 · c₁) · ε ≤ (e^{ε_DP} − 1) ε + 2L δ`. -/
theorem dp_impossibility_lower_constant_two_L
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {εdp δ : ℝ} (hεdp : 0 ≤ εdp) (hδ : 0 ≤ δ) (hdp : IsDPLearnerOn (signCubeSet d) μR A εdp δ) :
    Real.sqrt (2 * Real.log 2 * mainLowerConstant a b B r L cm cp) * ε
      ≤ (Real.exp εdp - 1) * ε + 2 * L * δ :=
  dp_impossibility_lower_constant μR hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl
    (link_oscillation_le hφ) hεdp hδ hdp

/-- **The lower-constant form divided by `ε`, with `K_φ = 2L`.** Under the hypotheses of
`dp_impossibility_lower_constant_two_L`: `e^{ε_DP} − 1 ≥ √(2 ln 2 · c₁) − 2L δ/ε`. -/
theorem dp_impossibility_lower_constant_two_L_sub
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {εdp δ : ℝ} (hεdp : 0 ≤ εdp) (hδ : 0 ≤ δ) (hdp : IsDPLearnerOn (signCubeSet d) μR A εdp δ) :
    Real.sqrt (2 * Real.log 2 * mainLowerConstant a b B r L cm cp) - 2 * L * δ / ε
      ≤ Real.exp εdp - 1 := by
  have key := dp_impossibility_lower_constant_two_L μR hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim
    hAcl hεdp hδ hdp
  have hεne : ε ≠ 0 := hε.ne'
  have e : 2 * L * δ / ε * ε = 2 * L * δ := div_mul_cancel₀ (2 * L * δ) hεne
  have h2 : (Real.sqrt (2 * Real.log 2 * mainLowerConstant a b B r L cm cp) - 2 * L * δ / ε) * ε
      ≤ (Real.exp εdp - 1) * ε := by
    rw [sub_mul, e]
    linarith
  exact le_of_mul_le_mul_right h2 hε

/-! ### The order statement: `ε_DP = Ω(1)` unless `δ ≳ ε` -/

/-- **The order statement, with `K_φ = 2L`.** Under the hypotheses of
`native_loss_information_law`, for every `(ε_DP, δ)`-DP learner of the accurate class with
`ε_DP ≥ 0` and `0 ≤ δ`: if `4L δ ≤ √(2 ln 2 · c₁) ε`, then `e^{ε_DP} − 1 ≥ √(2 ln 2 · c₁)/2`.
Both constants are positive and depend only on the constants of Assumption 2 and on `c₋, c₊`
(`dp_order_constants_pos`), so `e^{ε_DP} − 1 = Ω(1)` unless `δ > (√(2 ln 2 · c₁)/(4L)) ε`. -/
theorem dp_order_two_L
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {εdp δ : ℝ} (hεdp : 0 ≤ εdp) (hδ : 0 ≤ δ) (hdp : IsDPLearnerOn (signCubeSet d) μR A εdp δ)
    (hsmall : 4 * L * δ ≤ Real.sqrt (2 * Real.log 2 * mainLowerConstant a b B r L cm cp) * ε) :
    Real.sqrt (2 * Real.log 2 * mainLowerConstant a b B r L cm cp) / 2 ≤ Real.exp εdp - 1 := by
  have key := dp_impossibility_lower_constant_two_L μR hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim
    hAcl hεdp hδ hdp
  have h2 : Real.sqrt (2 * Real.log 2 * mainLowerConstant a b B r L cm cp) / 2 * ε
      ≤ (Real.exp εdp - 1) * ε := by
    linarith
  exact le_of_mul_le_mul_right h2 hε

/-- **The order statement for `ε_DP` itself, with `K_φ = 2L`.** Under the hypotheses of
`dp_order_two_L` (in particular `0 ≤ δ` and `4L δ ≤ √(2 ln 2 · c₁) ε`):
`ε_DP ≥ ln(1 + √(2 ln 2 · c₁)/2)`, a positive constant (`dp_order_constants_pos`). -/
theorem dp_order_two_L_log
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {εdp δ : ℝ} (hεdp : 0 ≤ εdp) (hδ : 0 ≤ δ) (hdp : IsDPLearnerOn (signCubeSet d) μR A εdp δ)
    (hsmall : 4 * L * δ ≤ Real.sqrt (2 * Real.log 2 * mainLowerConstant a b B r L cm cp) * ε) :
    Real.log (1 + Real.sqrt (2 * Real.log 2 * mainLowerConstant a b B r L cm cp) / 2) ≤ εdp := by
  have h := dp_order_two_L μR hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl hεdp hδ hdp hsmall
  have hs := Real.sqrt_nonneg (2 * Real.log 2 * mainLowerConstant a b B r L cm cp)
  have hpos : 0 < 1 + Real.sqrt (2 * Real.log 2 * mainLowerConstant a b B r L cm cp) / 2 := by
    linarith
  rw [Real.log_le_iff_le_exp hpos]
  linarith

/-- The constants of the order statement are positive: `√(2 ln 2 · c₁)/2 > 0`,
`√(2 ln 2 · c₁)/(4L) > 0` and `ln(1 + √(2 ln 2 · c₁)/2) > 0`, for
`c₁ = mainLowerConstant a b B r L c₋ c₊`, a link and a regularizer of Assumption 2 and `c₊ > 0`. -/
theorem dp_order_constants_pos
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg)
    {cm cp : ℝ} (hcp : 0 < cp) :
    0 < Real.sqrt (2 * Real.log 2 * mainLowerConstant a b B r L cm cp) / 2 ∧
      0 < Real.sqrt (2 * Real.log 2 * mainLowerConstant a b B r L cm cp) / (4 * L) ∧
      0 < Real.log (1 + Real.sqrt (2 * Real.log 2 * mainLowerConstant a b B r L cm cp) / 2) := by
  have hc1 : 0 < mainLowerConstant a b B r L cm cp :=
    mainLowerConstant_pos hg.two_le hφ.slope_pos hg.B_pos hcp
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hs : 0 < Real.sqrt (2 * Real.log 2 * mainLowerConstant a b B r L cm cp) :=
    Real.sqrt_pos.2 (mul_pos (mul_pos (by norm_num) hlog) hc1)
  have hL : 0 < L := lt_of_lt_of_le hφ.slope_pos (slope_le_lip hφ)
  have h2 : 0 < Real.sqrt (2 * Real.log 2 * mainLowerConstant a b B r L cm cp) / 2 :=
    div_pos hs (by norm_num)
  refine ⟨h2, div_pos hs (mul_pos (by norm_num) hL), Real.log_pos ?_⟩
  linarith

end LossOnlyTraceability.Consequences.LinkOscillation


==> anc/lean/LossOnlyTraceability/Consequences/ModelConverse.lean <==
import LossOnlyTraceability.MainTheorem
import LossOnlyTraceability.DirectionsSupersample
import LossOnlyTraceability.Dimension.Helpers
import LossOnlyTraceability.MainTheoremRemarks.NoisyModel

/-! # The model-level converse of the loss-information law, and the order reading of the
Gaussian-perturbed model bound

* `native_model_information_lower` (the model-level converse of Appendix H.6): under the
  hypotheses of Theorem 3 (`native_loss_information_law`), every learner of the class of Theorem 3
  (`nativeAccurateLearners`: jointly measurable, proper, `ε`-accurate on the product family)
  satisfies
  `c₁ n ≤ sup_{p ∈ [-1,1]^d} I_{D_p}(θ̂; U | Z̃) ≤ n` bits, with `c₁ = mainLowerConstant > 0`.
  The model information is the chain-rule conditional information `condMutualInfo` of the
  selection bits and the learner output given the supersample, the quantity at the top of the
  chain of Lemma H.1 (`information_directions_supersample`).  Proof: at every law of the cube,
  `Is_{D_p}(X) ≤ I(X; U | Z̃) ≤ I(θ̂; U | Z̃)` (Lemma H.1 at `τ = 0`, with the release
  `X = Φ_{Z̃}(θ̂)` of `Dimension.lossDiffMap`), the lower half of Theorem 3 at `τ = 0` for
  `Q = Is`, and the `n`-bit cap `I(θ̂; U | Z̃) ≤ H(U | Z̃) = n` (`condMutualInfo_selection_bits_le`),
  which also makes the supremum a bounded real supremum.  The model information does not involve
  the noise of the release (`model_information_noise_free`), so `native_model_information_lower`
  holds for every probability law of the noise randomness of the model;
  `native_model_information_lower_of_noise` is the direct composition with the Gaussian noise of
  Theorem 3.
* `noisy_model_information_order` (Remark C.1, its order in the window of Theorem 3): under the
  hypotheses of `MainTheoremRemarks.noisy_model_information_le`, with `ε > 0`, `c₋ > 0` and
  `n ≥ c₋ ε^{-2/q}` (`q = r/(r-1)`, the lower end of the sample-size window of Theorem 3),
  `w ≤ (ε/a)^{2/r} ≤ n ε²/(c₋ a^{2/r})` (`nativeErrorScale_le_of_window`), hence
  `I_{D_p}(θ̂ + τ G'; U | Z̃) ≤ min{n, n ε²/(2 ln 2 c₋ a^{2/r} τ²)}` and
  `I_{D_p}(θ̂ + τ G'; U | Z̃) ≤ (1 + 1/(2 ln 2 c₋ a^{2/r})) n/(1 + (τ/ε)²)`, the order of the upper
  half of Theorem 3, with a constant that involves only `a`, `r` and `c₋` (no dimension condition,
  no `L`, `H` or matrix constant of the residual budget).
-/

noncomputable section

namespace LossOnlyTraceability.Consequences.ModelConverse

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

/-! ### The model information does not involve the noise randomness -/

section NoiseFree

variable {Ω₁ Ω₂ α β γ : Type*} [MeasurableSpace Ω₁] [MeasurableSpace Ω₂] [MeasurableSpace α]
  [MeasurableSpace β] [MeasurableSpace γ]

/-- Pushing `μ ⊗ ν` forward along a map of the first coordinate, for a probability measure `ν`,
gives the push-forward of `μ`. -/
theorem map_prod_comp_fst (μ : Measure Ω₁) (ν : Measure Ω₂) [IsProbabilityMeasure ν]
    {F : Ω₁ → α} (hF : Measurable F) :
    (μ.prod ν).map (fun ω => F ω.1) = μ.map F := by
  have h : (fun ω : Ω₁ × Ω₂ => F ω.1) = F ∘ Prod.fst := rfl
  rw [h, ← Measure.map_map hF measurable_fst, Measure.map_fst_prod, measure_univ, one_smul]

/-- The mutual information (in bits) of two variables that read only the first factor of
`μ ⊗ ν`, for a probability measure `ν`, is their mutual information under `μ`. -/
theorem mutualInfo_prod_comp_fst (μ : Measure Ω₁) (ν : Measure Ω₂) [IsProbabilityMeasure ν]
    {X : Ω₁ → α} {Y : Ω₁ → β} (hX : Measurable X) (hY : Measurable Y) :
    mutualInfo (μ.prod ν) (fun ω => X ω.1) (fun ω => Y ω.1) = mutualInfo μ X Y := by
  have hj : jointLaw (μ.prod ν) (fun ω => X ω.1) (fun ω => Y ω.1) = jointLaw μ X Y :=
    map_prod_comp_fst μ ν (hX.prodMk hY)
  have hp : productLaw (μ.prod ν) (fun ω => X ω.1) (fun ω => Y ω.1) = productLaw μ X Y := by
    unfold productLaw
    rw [map_prod_comp_fst μ ν hX, map_prod_comp_fst μ ν hY]
  unfold mutualInfo mutualInfoNats
  rw [hj, hp]

/-- The chain-rule conditional information `I(X; Y | S)` (in bits) of variables that read only
the first factor of `μ ⊗ ν`, for a probability measure `ν`, is their conditional information
under `μ`. -/
theorem condMutualInfo_prod_comp_fst (μ : Measure Ω₁) (ν : Measure Ω₂) [IsProbabilityMeasure ν]
    {X : Ω₁ → α} {Y : Ω₁ → β} {S : Ω₁ → γ} (hX : Measurable X) (hY : Measurable Y)
    (hS : Measurable S) :
    condMutualInfo (μ.prod ν) (fun ω => X ω.1) (fun ω => Y ω.1) (fun ω => S ω.1)
      = condMutualInfo μ X Y S := by
  have h1 := mutualInfo_prod_comp_fst μ ν hX (hY.prodMk hS)
  have h2 := mutualInfo_prod_comp_fst μ ν hX hS
  simp only [condMutualInfo]
  rw [h1, h2]

variable {E Rr Ng Ng' Θ : Type*} [MeasurableSpace E] [MeasurableSpace Rr] [MeasurableSpace Ng]
  [MeasurableSpace Ng'] [MeasurableSpace Θ] {n : ℕ}

/-- **The model information does not involve the noise.**  In the supersample model, the
conditional information `I(U; θ̂ | Z̃)` of the selection bits and the learner output given the
supersample is the same for any two probability laws of the noise randomness (the last factor of
`superMeasure`), for every data law and every jointly measurable learner. -/
theorem model_information_noise_free (D : Measure E) (μR : Measure Rr) (μG : Measure Ng)
    [IsProbabilityMeasure μG] (μG' : Measure Ng') [IsProbabilityMeasure μG']
    {A : (Fin n → E) → Rr → Θ} (hA : Measurable fun p : (Fin n → E) × Rr => A p.1 p.2) :
    condMutualInfo (superMeasure n D μR μG) superBits (superLearner A) superData
      = condMutualInfo (superMeasure n D μR μG') superBits (superLearner A) superData := by
  have hθ₁ : Measurable fun x : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) =>
      superLearner (Ng := Unit) A (x, ()) :=
    (measurable_superLearner (Ng := Unit) hA).comp (measurable_id.prodMk measurable_const)
  have hU : Measurable fun x : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) => x.2.1 :=
    measurable_fst.comp measurable_snd
  have hZ : Measurable fun x : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) => x.1 :=
    measurable_fst
  have h1 : condMutualInfo (superMeasure n D μR μG) superBits (superLearner A) superData
      = condMutualInfo ((Measure.pi fun _ : Bool × Fin n => D).prod
          ((Measure.pi fun _ : Fin n => fairBool).prod μR)) (fun x => x.2.1)
          (fun x => superLearner (Ng := Unit) A (x, ())) (fun x => x.1) :=
    condMutualInfo_prod_comp_fst _ μG hU hθ₁ hZ
  have h2 : condMutualInfo (superMeasure n D μR μG') superBits (superLearner A) superData
      = condMutualInfo ((Measure.pi fun _ : Bool × Fin n => D).prod
          ((Measure.pi fun _ : Fin n => fairBool).prod μR)) (fun x => x.2.1)
          (fun x => superLearner (Ng := Unit) A (x, ())) (fun x => x.1) :=
    condMutualInfo_prod_comp_fst _ μG' hU hθ₁ hZ
  rw [h1, h2]

end NoiseFree

/-! ### The model-level converse -/

section Converse

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The loss-difference map `(θ, z) ↦ Φ_z(θ)`, `Φ_z(θ)_i = φ⟪θ, z_{1,i}⟫ - φ⟪θ, z_{0,i}⟫`, is
jointly measurable for a measurable link. -/
theorem measurable_lossDiffMap_uncurry {φ : ℝ → ℝ} (hφm : Measurable φ) :
    Measurable fun q : EuclideanSpace ℝ (Fin d) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      Dimension.lossDiffMap φ q.2 q.1 :=
  measurable_pi_lambda _ fun i =>
    (hφm.comp (measurable_inner_native measurable_fst
      ((measurable_pi_apply (true, i)).comp measurable_snd))).sub
    (hφm.comp (measurable_inner_native measurable_fst
      ((measurable_pi_apply (false, i)).comp measurable_snd)))

/-- **Lemma H.1 at a law of the cube.**  For a measurable link, a jointly measurable learner, a
measurable noise map and every real `τ`, the strong information of the noisy loss-difference release
at `D_p` is at most the model information: `Is_{D_p}(X + τ G) ≤ I(X; U | Z̃) ≤ I(θ̂; U | Z̃)`. -/
theorem nativeNoisyInformation_strong_le_model {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (τ : ℝ) {p : Fin d → ℝ}
    (hp : p ∈ productCube d) :
    nativeNoisyInformation InfoDirection.strong μR μG φ A Gf τ p
      ≤ condMutualInfo (superMeasure n (signProductLaw d p) μR μG) superBits (superLearner A)
          superData := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have h := information_directions_supersample (signProductLaw d p) μR μG τ hA hGf
    (measurable_lossDiffMap_uncurry (d := d) (n := n) hφm)
  exact h.2.2.1.trans h.2.2.2.1

/-- **The `n`-bit cap for the model information.**  At every law of the cube, for a jointly
measurable learner, `I(θ̂; U | Z̃) ≤ n` bits. -/
theorem model_information_le_card
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    condMutualInfo (superMeasure n (signProductLaw d p) μR μG) superBits (superLearner A)
        superData ≤ n := by
  haveI := isProbabilityMeasure_signProductLaw hp
  exact condMutualInfo_selection_bits_le _ measurable_superBits (measurable_superLearner hA)
    measurable_superData (iIndepFun_superBits (n := n) (signProductLaw d p) μR μG)
    (superBits_fair (n := n) (signProductLaw d p) μR μG)
    (indepFun_superBits_superData (n := n) (signProductLaw d p) μR μG)

/-- **The model-level converse, composed with the Gaussian noise of Theorem 3.**  Under the
hypotheses of `native_loss_information_law` (Theorem 3 with explicit constants), every learner of
the class satisfies `c₁ n ≤ sup_{p ∈ [-1,1]^d} I_{D_p}(θ̂; U | Z̃) ≤ n` bits, with
`c₁ = mainLowerConstant a b B r L c₋ c₊`. -/
theorem native_model_information_lower_of_noise
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) :
    mainLowerConstant a b B r L cm cp * n
        ≤ ⨆ p : productCube d, condMutualInfo (superMeasure n (signProductLaw d p) μR μG)
            superBits (superLearner A) superData ∧
      (⨆ p : productCube d, condMutualInfo (superMeasure n (signProductLaw d p) μR μG)
          superBits (superLearner A) superData) ≤ n := by
  obtain ⟨hA, -, -⟩ := id hAcl
  haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
  have hcap : ∀ p : productCube d, condMutualInfo (superMeasure n (signProductLaw d p) μR μG)
      superBits (superLearner A) superData ≤ n := fun p =>
    model_information_le_card μR μG hA p.2
  have hbdd : BddAbove (Set.range fun p : productCube d =>
      condMutualInfo (superMeasure n (signProductLaw d p) μR μG) superBits (superLearner A)
        superData) := by
    refine ⟨n, ?_⟩
    rintro _ ⟨p, rfl⟩
    exact hcap p
  refine ⟨?_, ciSup_le hcap⟩
  have hlow := (native_loss_information_law μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl
    hGf hGlaw InfoDirection.strong 0).1
  have e : (n : ℝ) / (1 + (0 / ε) ^ 2) = n := by simp
  rw [e] at hlow
  have hmono : nativeWorstInformation InfoDirection.strong μR μG φ A Gf 0
      ≤ ⨆ p : productCube d, condMutualInfo (superMeasure n (signProductLaw d p) μR μG)
          superBits (superLearner A) superData :=
    ciSup_mono hbdd fun p => nativeNoisyInformation_strong_le_model μR μG hφm hA hGf 0 p.2
  exact hlow.trans hmono

/-- **The model-level converse of the loss-information law (Appendix H.6).**  Under
the hypotheses of Theorem 3 (`native_loss_information_law`: Assumption 2, `c₋, c₊ > 0`,
`0 < ε ≤ ε₀`, `c₋ ε^{-2/q} ≤ n ≤ c₊ ε^{-2/q}`, `d ≥ C max{n, ε^{-2/q}}`), every learner of the class
of Theorem 3 (`nativeAccurateLearners`: jointly measurable, proper, `ε`-accurate on the product
family) satisfies
`c₁ n ≤ sup_{p ∈ [-1,1]^d} I_{D_p}(θ̂; U | Z̃) ≤ n` bits,
with the constant `c₁ = mainLowerConstant a b B r L c₋ c₊` of the lower half of Theorem 3, and
`c₁ > 0` (`mainLowerConstant_pos`).
The model information is the chain-rule conditional information of the selection bits and the
learner output given the supersample; it does not involve the noise, and the statement holds for
every probability law `μG` of the noise randomness of the model. -/
theorem native_model_information_lower
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε) :
    0 < mainLowerConstant a b B r L cm cp ∧
      mainLowerConstant a b B r L cm cp * n
        ≤ ⨆ p : productCube d, condMutualInfo (superMeasure n (signProductLaw d p) μR μG)
            superBits (superLearner A) superData ∧
      (⨆ p : productCube d, condMutualInfo (superMeasure n (signProductLaw d p) μR μG)
          superBits (superLearner A) superData) ≤ n := by
  refine ⟨mainLowerConstant_pos hg.two_le hφ.slope_pos hg.B_pos hcp, ?_⟩
  obtain ⟨hA, -, -⟩ := id hAcl
  have h := native_model_information_lower_of_noise μR
    (Measure.pi fun _ : Fin n => gaussianReal 0 1) hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim
    hAcl (Gf := id) measurable_id Measure.map_id
  have e : ∀ p : productCube d,
      condMutualInfo (superMeasure n (signProductLaw d p) μR μG) superBits (superLearner A)
          superData
        = condMutualInfo (superMeasure n (signProductLaw d p) μR
            (Measure.pi fun _ : Fin n => gaussianReal 0 1)) superBits (superLearner A)
            superData := fun p =>
    model_information_noise_free (signProductLaw d p) μR μG _ hA
  have hfun : (fun p : productCube d =>
      condMutualInfo (superMeasure n (signProductLaw d p) μR μG) superBits (superLearner A)
        superData)
      = fun p : productCube d => condMutualInfo (superMeasure n (signProductLaw d p) μR
          (Measure.pi fun _ : Fin n => gaussianReal 0 1)) superBits (superLearner A)
          superData := funext e
  rw [hfun]
  exact h

end Converse

/-! ### The order of Remark C.1 in the window of Theorem 3 -/

section NoisyModelOrder

variable {d n : ℕ} {Rr : Type*} [MeasurableSpace Rr] (μR : Measure Rr) [IsProbabilityMeasure μR]

/-- **The arithmetic step.**  For `r ≥ 2`, `a, ε, c₋ > 0` and `n ≥ c₋ ε^{-2/q}` with
`q = r/(r-1)`: `w = min{4, (ε/a)^{2/r}} ≤ (ε/a)^{2/r} ≤ n ε²/(c₋ a^{2/r})`. -/
theorem nativeErrorScale_le_of_window {a r ε cm : ℝ} (hr : 2 ≤ r) (ha : 0 < a) (hε : 0 < ε)
    (hcm : 0 < cm) (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n) :
    nativeErrorScale a r ε ≤ (ε / a) ^ (2 / r) ∧
      (ε / a) ^ (2 / r) ≤ n * ε ^ 2 / (cm * a ^ (2 / r)) := by
  refine ⟨min_le_right _ _, ?_⟩
  obtain ⟨-, -, hrq⟩ := main_exponent_facts hr
  have h2r : 2 / r = 2 + -(2 / powerDualExponent r) := by
    have e1 : 2 / r = 2 * (1 / r) := by ring
    rw [e1, hrq]
    ring
  have hεpow : ε ^ (2 / r) = ε ^ 2 * ε ^ (-(2 / powerDualExponent r)) := by
    rw [h2r, Real.rpow_add hε, Real.rpow_two]
  have key : cm * ε ^ (2 / r) ≤ n * ε ^ 2 := by
    rw [hεpow]
    have h := mul_le_mul_of_nonneg_left hn1 (sq_nonneg ε)
    calc cm * (ε ^ 2 * ε ^ (-(2 / powerDualExponent r)))
        = ε ^ 2 * (cm * ε ^ (-(2 / powerDualExponent r))) := by ring
      _ ≤ ε ^ 2 * n := h
      _ = n * ε ^ 2 := by ring
  have ha' : 0 < a ^ (2 / r) := Real.rpow_pos_of_pos ha _
  rw [Real.div_rpow hε.le ha.le, div_le_div_iff₀ ha' (mul_pos hcm ha')]
  calc ε ^ (2 / r) * (cm * a ^ (2 / r)) = cm * ε ^ (2 / r) * a ^ (2 / r) := by ring
    _ ≤ n * ε ^ 2 * a ^ (2 / r) := mul_le_mul_of_nonneg_right key ha'.le

/-- **The window arithmetic at both ends.**  For `r ≥ 2`, `a, ε, c₋, c₊ > 0` and
`c₋ ε^{-2/q} ≤ n ≤ c₊ ε^{-2/q}` with `q = r/(r-1)`:
`n ε²/(c₊ a^{2/r}) ≤ (ε/a)^{2/r} ≤ n ε²/(c₋ a^{2/r})`, i.e. `(ε/a)^{2/r} ≍ n ε²` in the window. -/
theorem errorScale_window_two_sided {a r ε cm cp : ℝ} (hr : 2 ≤ r) (ha : 0 < a) (hε : 0 < ε)
    (hcm : 0 < cm) (hcp : 0 < cp) (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r))) :
    n * ε ^ 2 / (cp * a ^ (2 / r)) ≤ (ε / a) ^ (2 / r) ∧
      (ε / a) ^ (2 / r) ≤ n * ε ^ 2 / (cm * a ^ (2 / r)) := by
  refine ⟨?_, (nativeErrorScale_le_of_window hr ha hε hcm hn1).2⟩
  obtain ⟨-, -, hrq⟩ := main_exponent_facts hr
  have h2r : 2 / r = 2 + -(2 / powerDualExponent r) := by
    have e1 : 2 / r = 2 * (1 / r) := by ring
    rw [e1, hrq]
    ring
  have hεpow : ε ^ (2 / r) = ε ^ 2 * ε ^ (-(2 / powerDualExponent r)) := by
    rw [h2r, Real.rpow_add hε, Real.rpow_two]
  have key : n * ε ^ 2 ≤ cp * ε ^ (2 / r) := by
    rw [hεpow]
    have h := mul_le_mul_of_nonneg_left hn2 (sq_nonneg ε)
    calc (n : ℝ) * ε ^ 2 = ε ^ 2 * n := by ring
      _ ≤ ε ^ 2 * (cp * ε ^ (-(2 / powerDualExponent r))) := h
      _ = cp * (ε ^ 2 * ε ^ (-(2 / powerDualExponent r))) := by ring
  have ha' : 0 < a ^ (2 / r) := Real.rpow_pos_of_pos ha _
  rw [Real.div_rpow hε.le ha.le, div_le_div_iff₀ (mul_pos hcp ha') ha']
  calc n * ε ^ 2 * a ^ (2 / r) ≤ cp * ε ^ (2 / r) * a ^ (2 / r) :=
        mul_le_mul_of_nonneg_right key ha'.le
    _ = ε ^ (2 / r) * (cp * a ^ (2 / r)) := by ring

/-- **The order of Remark C.1 in the window of Theorem 3.**  Under the hypotheses of
`MainTheoremRemarks.noisy_model_information_le` (Assumption 2, `p ∈ [-1,1]^d`, a jointly measurable proper
learner that is `ε`-accurate at `D_p` against every point of the unit ball, `τ ≠ 0`, `d ≥ 1`),
with `ε > 0`, `c₋ > 0` and `n ≥ c₋ ε^{-2/q}` (the lower end of the sample-size window of
Theorem 3), the Gaussian-perturbed model `θ̂ + τ G'`, `G' ∼ N(0, I_d)`, satisfies
`I_{D_p}(θ̂ + τ G'; U | Z̃) ≤ min{n, n ε²/(2 ln 2 c₋ a^{2/r} τ²)}` bits, which is `O(n (ε/τ)²)`,
and, in the form of the upper half of Theorem 3,
`I_{D_p}(θ̂ + τ G'; U | Z̃) ≤ (1 + 1/(2 ln 2 c₋ a^{2/r})) n/(1 + (τ/ε)²)`. -/
theorem noisy_model_information_order (hd : 0 < d) {φ : ℝ → ℝ}
    {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε τ cm : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hτ : τ ≠ 0)
    (hε : 0 < ε) (hcm : 0 < cm) (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    {p : Fin d → ℝ} (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
        ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε) :
    condMutualInfo (superMeasure n (signProductLaw d p) μR (MainTheoremRemarks.modelNoiseLaw d))
        superBits (MainTheoremRemarks.noisyModel A τ) superData
      ≤ min (n : ℝ) (n * ε ^ 2 / (2 * Real.log 2 * cm * a ^ (2 / r) * τ ^ 2)) ∧
    condMutualInfo (superMeasure n (signProductLaw d p) μR (MainTheoremRemarks.modelNoiseLaw d))
        superBits (MainTheoremRemarks.noisyModel A τ) superData
      ≤ (1 + 1 / (2 * Real.log 2 * cm * a ^ (2 / r))) * (n / (1 + (τ / ε) ^ 2)) := by
  have hI := MainTheoremRemarks.noisy_model_information_le μR hd hφ hφm hg hgm hτ hp hA hA1 hacc
  obtain ⟨hw1, hw2⟩ := nativeErrorScale_le_of_window (n := n) hg.two_le hg.a_pos hε hcm hn1
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have ha' : 0 < a ^ (2 / r) := Real.rpow_pos_of_pos hg.a_pos _
  have hτ2 : 0 < τ ^ 2 := lt_of_le_of_ne (sq_nonneg τ) (Ne.symm (pow_ne_zero 2 hτ))
  have hε2 : 0 < ε ^ 2 := pow_pos hε 2
  have hK : 0 < 2 * Real.log 2 * cm * a ^ (2 / r) :=
    mul_pos (mul_pos (mul_pos two_pos hl2) hcm) ha'
  have hl2τ : 0 < 2 * Real.log 2 * τ ^ 2 := mul_pos (mul_pos two_pos hl2) hτ2
  have hdiv : nativeErrorScale a r ε / (2 * Real.log 2 * τ ^ 2)
      ≤ n * ε ^ 2 / (2 * Real.log 2 * cm * a ^ (2 / r) * τ ^ 2) := by
    have h1 : nativeErrorScale a r ε / (2 * Real.log 2 * τ ^ 2)
        ≤ n * ε ^ 2 / (cm * a ^ (2 / r)) / (2 * Real.log 2 * τ ^ 2) :=
      div_le_div_of_nonneg_right (hw1.trans hw2) hl2τ.le
    have h2 : n * ε ^ 2 / (cm * a ^ (2 / r)) / (2 * Real.log 2 * τ ^ 2)
        = n * ε ^ 2 / (2 * Real.log 2 * cm * a ^ (2 / r) * τ ^ 2) := by
      ring
    exact h1.trans_eq h2
  have hmain : condMutualInfo (superMeasure n (signProductLaw d p) μR (MainTheoremRemarks.modelNoiseLaw d))
        superBits (MainTheoremRemarks.noisyModel A τ) superData
      ≤ min (n : ℝ) (n * ε ^ 2 / (2 * Real.log 2 * cm * a ^ (2 / r) * τ ^ 2)) :=
    hI.trans (min_le_min le_rfl hdiv)
  refine ⟨hmain, ?_⟩
  have hM1 := hmain.trans (min_le_left _ _)
  have hM2 := hmain.trans (min_le_right _ _)
  have ht0 : 0 ≤ (τ / ε) ^ 2 := sq_nonneg _
  have hden : 0 < 1 + (τ / ε) ^ 2 := by linarith
  have hcancel : n * ε ^ 2 / (2 * Real.log 2 * cm * a ^ (2 / r) * τ ^ 2) * (τ / ε) ^ 2
      = n / (2 * Real.log 2 * cm * a ^ (2 / r)) := by
    rw [div_pow, div_mul_div_comm, div_eq_div_iff (mul_pos (mul_pos hK hτ2) hε2).ne' hK.ne']
    ring
  have hI2 := mul_le_mul_of_nonneg_right hM2 ht0
  rw [hcancel] at hI2
  rw [mul_div_assoc', le_div_iff₀ hden]
  have e1 : (1 + 1 / (2 * Real.log 2 * cm * a ^ (2 / r))) * n
      = n + n / (2 * Real.log 2 * cm * a ^ (2 / r)) := by ring
  rw [e1, mul_add, mul_one]
  linarith

end NoisyModelOrder

end LossOnlyTraceability.Consequences.ModelConverse


==> anc/lean/LossOnlyTraceability/Consequences/PerPairCertificate.lean <==
import LossOnlyTraceability.Unsaturated.Certificate
import LossOnlyTraceability.PairSwapSymmetry

/-! # The per-pair form of the rms-scaled loss-difference bound

The second-moment bound of Section 4 (the remark on second-moment scaling, proved in Appendix F.3)
states, for every proper learner `θ̂ = A(S_n; R)` and every law `D_p`, `p ∈ [-1,1]^d`, with the
loss-difference release `X_i = φ(⟪θ̂, Z_{1,i}⟫) - φ(⟪θ̂, Z_{0,i}⟫)`, the fair selection bits `U_i`,
the signs `σ_i = 1 - 2U_i`, the energy `V_p = ∑ᵢ E_p X_i²` and all informations in bits:

* the binary inequality `(E_p σ_i X_i)² ≤ 2 ln 2 · E_p[X_i²] · I_{D_p}(X_i; U_i)` for every pair
  `i` (`signed_moment_sq_le_perPair`);
* the chain
  `|gen_p| ≤ n⁻¹ ∑ᵢ √(2 ln 2 · E_p[X_i²] · I_{D_p}(X_i; U_i)) ≤ n⁻¹ √(2 ln 2 · V_p · Ii_{D_p}(X))`
  (`abs_gen_le_perPair`);
* the outer term is the certificate `Unsaturated.ldCertificate` in the individual
  direction at `τ = 0`, for every noise map (`ldCertificate_individual_zero_eq`,
  `abs_gen_le_perPair_le_ldCertificate`);
* `X_i` is marginally symmetric, so `E X_i = 0` and `E X_i²` is its variance
  (`integral_nativeLossRelease_eq_zero`, `nativeLossRelease_variance_eq_second_moment`; these two
  hold for every data law `D`, in particular for every `D_p`).

`E_p` is the integral under the supersample law `superMeasure n (signProductLaw d p) μR μG` of
`D_p` (the noise randomness `μG` plays no role at `τ = 0`); `gen_p` is
`Unsaturated.nativeGen g φ μR A p`, the expected generalization gap of the objective
`f = g + φ⟪·,·⟫` for an arbitrary regularizer `g`; `I_{D_p}(X_i; U_i)` is `mutualInfo` in bits and
`Ii_{D_p}(X) = ∑ᵢ I_{D_p}(X_i; U_i)` is `releaseInfoI`.  The proof is that of Appendix F.3: the
fair-bit moment inequality `fair_bit_moment_bound_second_moment` in each pair, the gap identity
(`Unsaturated.native_gen_identity`, `n gen_p = ∑ᵢ E_p σ_i X_i`), the triangle inequality,
and Cauchy-Schwarz across the pairs (`Real.sum_sqrt_mul_sqrt_le`). -/

noncomputable section

namespace LossOnlyTraceability
namespace Consequences
namespace PerPairCertificate

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Elementary

/-- **Cauchy-Schwarz across the pairs.**  For `c ≥ 0` and nonnegative `v`, `w`:
`∑ᵢ √(c vᵢ wᵢ) ≤ √(c (∑ᵢ vᵢ) (∑ᵢ wᵢ))`. -/
theorem sum_sqrt_mul_le_sqrt_mul_sum {n : ℕ} {c : ℝ} (hc : 0 ≤ c) (v w : Fin n → ℝ)
    (hv : ∀ i, 0 ≤ v i) (hw : ∀ i, 0 ≤ w i) :
    ∑ i, Real.sqrt (c * v i * w i) ≤ Real.sqrt (c * (∑ i, v i) * ∑ i, w i) := by
  have hcv : ∀ i, 0 ≤ c * v i := fun i => mul_nonneg hc (hv i)
  have hsum : (∑ i, c * v i) = c * ∑ i, v i := by rw [Finset.mul_sum]
  calc ∑ i, Real.sqrt (c * v i * w i)
      = ∑ i, Real.sqrt (c * v i) * Real.sqrt (w i) :=
        Finset.sum_congr rfl fun i _ => Real.sqrt_mul (hcv i) (w i)
    _ ≤ Real.sqrt (∑ i, c * v i) * Real.sqrt (∑ i, w i) :=
        Real.sum_sqrt_mul_sqrt_le Finset.univ hcv hw
    _ = Real.sqrt (c * (∑ i, v i) * ∑ i, w i) := by
        rw [hsum, ← Real.sqrt_mul (mul_nonneg hc (Finset.sum_nonneg fun i _ => hv i))]

end Elementary

section Model

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The per-pair binary inequality (Section 4).**  For every measurable proper
learner, every link of Assumption 2, every law `D_p` of the cube and every pair `i`,
`(E_p σ_i X_i)² ≤ 2 ln 2 · E_p[X_i²] · I_{D_p}(X_i; U_i)`, the information in bits. -/
theorem signed_moment_sq_le_perPair (hd : 0 < d) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {p : Fin d → ℝ} (hp : p ∈ productCube d) (i : Fin n) :
    (∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG)) ^ 2
      ≤ 2 * Real.log 2
        * (∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG))
        * mutualInfo (superMeasure n (signProductLaw d p) μR μG)
            (fun ω => nativeLossRelease φ A ω i) (fun ω => superBits ω i) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hXi : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A ω i :=
    (measurable_pi_apply i).comp (measurable_nativeReleaseVector (Ng := Ng) hφm hA)
  have hUi : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superBits ω i :=
    (measurable_pi_apply i).comp measurable_superBits
  have hbound := nativeLossRelease_ae_abs_le μR μG hd hC hA1 hp
  have hX2 : MemLp (fun ω => nativeLossRelease φ A ω i) 2
      (superMeasure n (signProductLaw d p) μR μG) := by
    refine MemLp.of_bound hXi.aestronglyMeasurable (2 * C) ?_
    filter_upwards [hbound] with ω hω
    rw [Real.norm_eq_abs]
    exact hω i
  exact fair_bit_moment_bound_second_moment (superMeasure n (signProductLaw d p) μR μG)
    (fun ω => superBits ω i) (fun ω => nativeLossRelease φ A ω i) hUi hXi
    (superBits_fair (n := n) (signProductLaw d p) μR μG i) hX2

/-- **The per-pair form of the rms-scaled bound (Section 4).**  For every measurable
proper learner, every link of Assumption 2, every regularizer `g`, `n ≥ 1`, `d ≥ 1` and every
law `D_p` of the cube:
`|gen_p| ≤ n⁻¹ ∑ᵢ √(2 ln 2 · E_p[X_i²] · I_{D_p}(X_i; U_i)) ≤ n⁻¹ √(2 ln 2 · V_p · Ii_{D_p}(X))`,
with `V_p = ∑ᵢ E_p X_i²` (`nativeEnergy`) and `Ii_{D_p}(X) = ∑ᵢ I_{D_p}(X_i; U_i)`
(`releaseInfoI`), informations in bits. -/
theorem abs_gen_le_perPair (hd : 0 < d) (hn : 0 < n) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ) (g : EuclideanSpace ℝ (Fin d) → ℝ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    |Unsaturated.nativeGen g φ μR A p|
        ≤ (n : ℝ)⁻¹ * ∑ i, Real.sqrt (2 * Real.log 2
            * (∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG))
            * mutualInfo (superMeasure n (signProductLaw d p) μR μG)
                (fun ω => nativeLossRelease φ A ω i) (fun ω => superBits ω i)) ∧
      (n : ℝ)⁻¹ * ∑ i, Real.sqrt (2 * Real.log 2
            * (∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG))
            * mutualInfo (superMeasure n (signProductLaw d p) μR μG)
                (fun ω => nativeLossRelease φ A ω i) (fun ω => superBits ω i))
        ≤ (n : ℝ)⁻¹ * Real.sqrt (2 * Real.log 2 * Unsaturated.nativeEnergy μR μG φ A p
            * releaseInfoI (superMeasure n (signProductLaw d p) μR μG)
                (fun ω => nativeReleaseVector φ A ω) superBits) := by
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hinv : (0 : ℝ) ≤ (n : ℝ)⁻¹ := inv_nonneg.2 hnpos.le
  refine ⟨?_, ?_⟩
  · -- `n |gen_p| = |∑ᵢ E_p σᵢ Xᵢ| ≤ ∑ᵢ |E_p σᵢ Xᵢ| ≤ ∑ᵢ √(2 ln 2 E_p[Xᵢ²] I(Xᵢ; Uᵢ))`
    have hG := Unsaturated.native_gen_identity μR μG hd hn hφ hφm g hA hA1 hp
    have htri := Unsaturated.abs_nativeSigned_le_sum_abs μR μG φ A p
    have hcoord : ∀ i : Fin n, |∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG)|
        ≤ Real.sqrt (2 * Real.log 2
            * (∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG))
            * mutualInfo (superMeasure n (signProductLaw d p) μR μG)
                (fun ω => nativeLossRelease φ A ω i) (fun ω => superBits ω i)) := fun i =>
      Real.abs_le_sqrt (signed_moment_sq_le_perPair μR μG hd hφ hφm hA hA1 hp i)
    have hmul : (n : ℝ) * |Unsaturated.nativeGen g φ μR A p|
        ≤ ∑ i, Real.sqrt (2 * Real.log 2
            * (∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG))
            * mutualInfo (superMeasure n (signProductLaw d p) μR μG)
                (fun ω => nativeLossRelease φ A ω i) (fun ω => superBits ω i)) := by
      have e : (n : ℝ) * |Unsaturated.nativeGen g φ μR A p|
          = |Unsaturated.nativeSigned μR μG φ A p| := by
        rw [← hG, abs_mul, abs_of_pos hnpos]
      rw [e]
      exact htri.trans (Finset.sum_le_sum fun i _ => hcoord i)
    calc |Unsaturated.nativeGen g φ μR A p|
        = (n : ℝ)⁻¹ * ((n : ℝ) * |Unsaturated.nativeGen g φ μR A p|) := by
          rw [← mul_assoc, inv_mul_cancel₀ hnpos.ne', one_mul]
      _ ≤ _ := mul_le_mul_of_nonneg_left hmul hinv
  · -- Cauchy-Schwarz across the pairs
    refine mul_le_mul_of_nonneg_left ?_ hinv
    exact sum_sqrt_mul_le_sqrt_mul_sum Unsaturated.two_log_two_nonneg
      (fun i => ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG))
      (fun i => mutualInfo (superMeasure n (signProductLaw d p) μR μG)
        (fun ω => nativeLossRelease φ A ω i) (fun ω => superBits ω i))
      (fun i => integral_nonneg fun ω => sq_nonneg _) (fun i => mutualInfo_nonneg _ _ _)

omit [IsProbabilityMeasure μR] [IsProbabilityMeasure μG] in
/-- **The outer term is the certificate at `τ = 0`.**  For every noise map `Gf` (no hypothesis is
needed, since `0 • G = 0`), the rms-scaled certificate of `Unsaturated.ldCertificate` in
the individual direction at `τ = 0` is `n⁻¹ √(2 ln 2 · V_p · Ii_{D_p}(X))`. -/
theorem ldCertificate_individual_zero_eq (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (Gf : Ng → Fin n → ℝ) (p : Fin d → ℝ) :
    Unsaturated.ldCertificate InfoDirection.individual μR μG φ A Gf 0 p
      = (n : ℝ)⁻¹ * Real.sqrt (2 * Real.log 2 * Unsaturated.nativeEnergy μR μG φ A p
          * releaseInfoI (superMeasure n (signProductLaw d p) μR μG)
              (fun ω => nativeReleaseVector φ A ω) superBits) := by
  simp only [Unsaturated.ldCertificate, nativeNoisyInformation, directionInfo, zero_smul,
    add_zero, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, zero_pow, mul_zero]

/-- **The per-pair form, with the outer term written as the certificate at `τ = 0`.**  Same
hypotheses as `abs_gen_le_perPair`, and any noise map `Gf`:
`|gen_p| ≤ n⁻¹ ∑ᵢ √(2 ln 2 · E_p[X_i²] · I_{D_p}(X_i; U_i)) ≤ B^{Ii}_p(0)`. -/
theorem abs_gen_le_perPair_le_ldCertificate (hd : 0 < d) (hn : 0 < n) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ) (g : EuclideanSpace ℝ (Fin d) → ℝ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (Gf : Ng → Fin n → ℝ) {p : Fin d → ℝ}
    (hp : p ∈ productCube d) :
    |Unsaturated.nativeGen g φ μR A p|
        ≤ (n : ℝ)⁻¹ * ∑ i, Real.sqrt (2 * Real.log 2
            * (∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG))
            * mutualInfo (superMeasure n (signProductLaw d p) μR μG)
                (fun ω => nativeLossRelease φ A ω i) (fun ω => superBits ω i)) ∧
      (n : ℝ)⁻¹ * ∑ i, Real.sqrt (2 * Real.log 2
            * (∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG))
            * mutualInfo (superMeasure n (signProductLaw d p) μR μG)
                (fun ω => nativeLossRelease φ A ω i) (fun ω => superBits ω i))
        ≤ Unsaturated.ldCertificate InfoDirection.individual μR μG φ A Gf 0 p := by
  rw [ldCertificate_individual_zero_eq μR μG φ A Gf p]
  exact abs_gen_le_perPair μR μG hd hn hφ hφm g hA hA1 hp

end Model

section Symmetry

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **`X_i` is centred.**  For every data law `D`, every measurable link, every jointly measurable
learner and every pair `i`, the marginal symmetry `law(X_i) = law(-X_i)`
(`nativeLossRelease_symmetric`) gives `E X_i = 0` under the supersample law. -/
theorem integral_nativeLossRelease_eq_zero {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) (i : Fin n) :
    ∫ ω, nativeLossRelease φ A ω i ∂(superMeasure n D μR μG) = 0 := by
  have hX : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A ω i :=
    (measurable_pi_apply i).comp (measurable_nativeReleaseVector (Ng := Ng) hφm hA)
  have hsym := nativeLossRelease_symmetric D μR μG hφm hA i
  have h1 : ∫ x, x ∂((superMeasure n D μR μG).map (fun ω => nativeLossRelease φ A ω i))
      = ∫ ω, nativeLossRelease φ A ω i ∂(superMeasure n D μR μG) :=
    integral_map hX.aemeasurable aestronglyMeasurable_id
  have h2 : ∫ x, x ∂((superMeasure n D μR μG).map (fun ω => -nativeLossRelease φ A ω i))
      = ∫ ω, -nativeLossRelease φ A ω i ∂(superMeasure n D μR μG) :=
    integral_map hX.neg.aemeasurable aestronglyMeasurable_id
  rw [hsym, h2, integral_neg] at h1
  linarith

/-- **`E X_i²` is the variance of `X_i`.**  Under the same hypotheses,
`E (X_i - E X_i)² = E X_i²`. -/
theorem nativeLossRelease_variance_eq_second_moment {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) (i : Fin n) :
    ∫ ω, (nativeLossRelease φ A ω i
        - ∫ ω', nativeLossRelease φ A ω' i ∂(superMeasure n D μR μG)) ^ 2
        ∂(superMeasure n D μR μG)
      = ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n D μR μG) := by
  rw [integral_nativeLossRelease_eq_zero D μR μG hφm hA i]
  simp only [sub_zero]

end Symmetry

end PerPairCertificate
end Consequences
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/Consequences/RmsTightness.lean <==
import LossOnlyTraceability.MainTheorem
import LossOnlyTraceability.MainThresholdPositivity
import LossOnlyTraceability.Unsaturated.BestCertificates
import LossOnlyTraceability.ExplicitConstants.ExplicitThresholdLaw

/-! # Tightness of the rms-scaled loss-difference bound at the optimal sample size

The order of the second-moment bound of Section 4 on prior average (Appendix F.3), in the
regime of Theorem 3 (optimal sample size `n ≍ ε^{-2/q}`).  Notation (all from `Unsaturated`):
`gen_p = nativeGen g φ μR A p` is the expected generalization gap at the law `D_p`,
`V_p = nativeEnergy μR μG φ A p = ∑ᵢ E_p Xᵢ²` is the energy of the loss-difference release, and
`B^Q_p(τ) = ldCertificate Q μR μG φ A Gf τ p = n⁻¹ √(2 ln 2 (V_p + nτ²) Q_{D_p}(X + τG))` is the
rms-scaled loss-difference bound (`Q ∈ {Ii, Ij, Is}`).  `Π = prior (nativeKappa b B r ε) d` is the
beta prior `Π_κ` of Section 5.1 on the hard laws.

`rms_certificate_tight_optimal_n` (hypotheses exactly those of `native_loss_information_law`,
i.e. Theorem 3; `m = m₁/2 = mainSignalRate/2`, `v = v₀ = mainEnergyRate`, the Lean-form rates
with `M ≥ m n ε` and `V ≤ v n ε²`):

* (i)   `m ε ≤ E_Π gen_p`;
* (ii)  `E_Π gen_p ≤ E_Π √(V_p/n) ≤ √v ε`;
* (iii) `E_Π gen_p ≤ E_Π B^Q_p(τ) ≤ √(2 ln 2 (v + (τ/ε)²)) ε` for every real `τ`, and hence
  `m E_Π B^Q_p(τ) ≤ √(2 ln 2 (v + (τ/ε)²)) E_Π gen_p` (bound and gap agree in order);
* (iv)  `B^Q_p(0) ≤ √(2 ln 2) √(V_p/n)` at every law of the cube (the information is at most
  `n` bits);
* (v)   `m E_Π √(V_p/n) ≤ √v E_Π gen_p`, `m E_Π √(V_p/n) ≤ √v E_Π B^Q_p(0)` and
  `E_Π B^Q_p(0) ≤ √(2 ln 2) E_Π √(V_p/n)`;

and `m, v > 0`.  (i)-(iii) at `τ = 0` are the sandwich of Appendix F.3 (bound and gap are both
`Θ(ε)` on prior average); (iv)-(v) say that the rms-scaled bound at `τ = 0` is within constant
factors of the information-free bound `√(V_p/n)` on average over the prior, and that the gap is of
the order of the rms loss difference.

`rms_certificate_tight_paper_threshold`: the same conclusions under the hypotheses of
`ExplicitConstants.native_loss_information_law_paper_threshold` (the threshold `ε₁` of
Appendix D.7), with `m = bracket(ε₁)/c₊` and `v = paperEnergyRate(ε₁)`.

Both are assembled from Proposition 7 (`finite_native_budgets_unconditional`),
the orders of the recipe (`main_recipe_orders`, or the explicit rate bounds of
`ExplicitConstants.ExplicitThresholdLaw`), the gap identity, the validity of both bounds at every law,
the per-law cap `Q ≤ n` and Jensen (`Unsaturated`). -/

noncomputable section

namespace LossOnlyTraceability
namespace Consequences
namespace RmsTightness

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Rates

/-- The energy rate `v₀ = mainEnergyRate` of Theorem 3 is positive under Assumption 2 (the slope
bound satisfies `L ≥ |φ'(0)| = b > 0`). -/
theorem mainEnergyRate_pos_of_class {d : ℕ} {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ}
    {b L H a B r Lg cm : ℝ} (hφ : NativeLinkClass φ b L H)
    (hg : NativeRegularizerClass g a B r Lg) (hcm : 0 < cm) :
    0 < mainEnergyRate a b B r L cm := by
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hL : 0 < L := by
    have h1 := hφ.deriv_le 0 NativeLinkClass.zero_mem_margin
    have h2 : deriv φ 0 = -b := by linarith [hφ.slope_eq]
    rw [h2, abs_neg, abs_of_pos hb] at h1
    linarith
  have hC₀ : 0 ≤ nativeOptimizerConstant a b r := Real.rpow_nonneg (by positivity) _
  have hγ₁ := mainScaleGamma_pos hb hB hr
  have hsG := mainScaleRoot_pos hb hB hr
  have hAr : 0 < a ^ (1 / r) := Real.rpow_pos_of_pos ha _
  have hω : 0 < mainLearnerConstant a b B r := by
    unfold mainLearnerConstant
    positivity
  have hκC := mainEnergyConstant_nonneg a b B r
  unfold mainEnergyRate
  positivity

/-- The energy rate `v̄ = paperEnergyRate(ε₁)` at the threshold `ε₁` of Appendix D.7 is positive
under Assumption 2 when `0 < ε₁` and `ω ε₁^{2/r} ≤ 1`. -/
theorem paperEnergyRate_pos_of_class {d : ℕ} {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ}
    {b L H a B r Lg cm ε₁ : ℝ} (hφ : NativeLinkClass φ b L H)
    (hg : NativeRegularizerClass g a B r Lg) (hcm : 0 < cm) (hε₁ : 0 < ε₁)
    (hcap2 : ExplicitConstants.paperOmega a b B r * ε₁ ^ (2 / r) ≤ 1) :
    0 < ExplicitConstants.paperEnergyRate a b B r L cm ε₁ := by
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hL : 0 < L := by
    have h1 := hφ.deriv_le 0 NativeLinkClass.zero_mem_margin
    have h2 : deriv φ 0 = -b := by linarith [hφ.slope_eq]
    rw [h2, abs_neg, abs_of_pos hb] at h1
    linarith
  have hβ : 0 < nativeSlope b B r := nativeSlope_pos hb hB hr
  have hC0 : 0 ≤ nativeOptimizerConstant a b r := ExplicitConstants.gr_nativeOptimizerConstant_nonneg ha hb.le
  have hω : 0 < ExplicitConstants.paperOmega a b B r := by
    have hA : 0 < a ^ (-(1 / r)) := Real.rpow_pos_of_pos ha _
    have hS : 0 ≤ (4 / nativeSlope b B r) ^ (1 / r) := Real.rpow_nonneg (by positivity) _
    unfold ExplicitConstants.paperOmega
    positivity
  have hx : 0 < ExplicitConstants.paperOmega a b B r * ε₁ ^ (2 / r) :=
    mul_pos hω (Real.rpow_pos_of_pos hε₁ _)
  have hlog : 0 ≤ Real.log (1 / (ExplicitConstants.paperOmega a b B r * ε₁ ^ (2 / r))) :=
    Real.log_nonneg ((one_le_div hx).2 hcap2)
  have hK0 : 0 ≤ matrixEnergyK (1 / 32) := matrixEnergyK_nonneg (by norm_num)
  have hc := matrixEnergyC_pos
  have hK : 0 ≤ ExplicitConstants.paperKbar a b B r cm ε₁ := by
    unfold ExplicitConstants.paperKbar
    refine add_nonneg hK0 (mul_nonneg (div_nonneg (Real.rpow_nonneg hε₁.le _) (by positivity)) ?_)
    linarith
  unfold ExplicitConstants.paperEnergyRate
  have hK' : 0 < ExplicitConstants.paperKbar a b B r cm ε₁ + 1 / 32 := by linarith
  positivity

end Rates

section Core

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The tightness sandwich from budgets.**  Under Assumption 2, for `ε > 0` with recipe variance
`0 < v(ε) < 1`, every learner of the class of Theorem 3 (`nativeAccurateLearners`), Gaussian noise
`G = G_f(R_G) ∼ N(0, I_n)`, every direction `Q` and every real `τ`: if the signed budget of
Proposition 7 satisfies `M ≥ m n ε` with `m ≥ 0` and the energy budget satisfies `V ≤ v n ε²`,
then, with `Π = Π_κ`, `κ = nativeKappa b B r ε`:
(i) `m ε ≤ E_Π gen_p`; (ii) `E_Π gen_p ≤ E_Π √(V_p/n) ≤ √v ε`;
(iii) `E_Π gen_p ≤ E_Π B^Q_p(τ) ≤ √(2 ln 2 (v + (τ/ε)²)) ε` and
`m E_Π B^Q_p(τ) ≤ √(2 ln 2 (v + (τ/ε)²)) E_Π gen_p`;
(iv) `B^Q_p(0) ≤ √(2 ln 2) √(V_p/n)` at every `p ∈ [-1,1]^d`;
(v) `m E_Π √(V_p/n) ≤ √v E_Π gen_p`, `m E_Π √(V_p/n) ≤ √v E_Π B^Q_p(0)` and
`E_Π B^Q_p(0) ≤ √(2 ln 2) E_Π √(V_p/n)`. -/
theorem rms_certificate_tight_of_budgets (hd : 0 < d) (hn : 0 < n)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) {ε : ℝ} (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    {m v : ℝ} (hm : 0 ≤ m)
    (hM : (n : ℝ) * ε * m ≤ nativeSignedBudget a b B r ε H n d)
    (hV : nativeEnergyBudget a b B r ε L n d ≤ (n : ℝ) * ε ^ 2 * v)
    (Q : InfoDirection) (τ : ℝ) :
    m * ε ≤ ∫ p, Unsaturated.nativeGen g φ μR A p ∂(prior (nativeKappa b B r ε) d) ∧
      (∫ p, Unsaturated.nativeGen g φ μR A p ∂(prior (nativeKappa b B r ε) d))
        ≤ ∫ p, Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)
          ∂(prior (nativeKappa b B r ε) d) ∧
      (∫ p, Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)
          ∂(prior (nativeKappa b B r ε) d)) ≤ Real.sqrt v * ε ∧
      (∫ p, Unsaturated.nativeGen g φ μR A p ∂(prior (nativeKappa b B r ε) d))
        ≤ ∫ p, Unsaturated.ldCertificate Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d) ∧
      (∫ p, Unsaturated.ldCertificate Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d))
        ≤ Real.sqrt (2 * Real.log 2 * (v + (τ / ε) ^ 2)) * ε ∧
      m * (∫ p, Unsaturated.ldCertificate Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d))
        ≤ Real.sqrt (2 * Real.log 2 * (v + (τ / ε) ^ 2))
          * ∫ p, Unsaturated.nativeGen g φ μR A p ∂(prior (nativeKappa b B r ε) d) ∧
      (∀ p ∈ productCube d, Unsaturated.ldCertificate Q μR μG φ A Gf 0 p
        ≤ Real.sqrt (2 * Real.log 2) * Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)) ∧
      m * (∫ p, Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)
          ∂(prior (nativeKappa b B r ε) d))
        ≤ Real.sqrt v * ∫ p, Unsaturated.nativeGen g φ μR A p ∂(prior (nativeKappa b B r ε) d) ∧
      m * (∫ p, Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)
          ∂(prior (nativeKappa b B r ε) d))
        ≤ Real.sqrt v * ∫ p, Unsaturated.ldCertificate Q μR μG φ A Gf 0 p
          ∂(prior (nativeKappa b B r ε) d) ∧
      (∫ p, Unsaturated.ldCertificate Q μR μG φ A Gf 0 p ∂(prior (nativeKappa b B r ε) d))
        ≤ Real.sqrt (2 * Real.log 2) * ∫ p, Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)
          ∂(prior (nativeKappa b B r ε) d) := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hlog := Unsaturated.two_log_two_nonneg
  -- the prior
  have hκ : 0 < nativeKappa b B r ε := by
    have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  haveI := isProbabilityMeasure_prior hκ d
  have hC : ∀ᵐ p ∂(prior (nativeKappa b B r ε) d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact fun k => Set.Ioo_subset_Icc_self (hp k)
  -- Proposition 7: the prior-averaged signed moment and energy against the budgets
  obtain ⟨h1, h2, -⟩ := finite_native_budgets_unconditional μR μG hd hφ hφm hg hgm hε hv0 hv1
    A hA hA1 hacc
  have hS : (n : ℝ) * ε * m
      ≤ ∫ p, Unsaturated.nativeSigned μR μG φ A p ∂(prior (nativeKappa b B r ε) d) :=
    hM.trans h1
  have hE : (∫ p, Unsaturated.nativeEnergy μR μG φ A p ∂(prior (nativeKappa b B r ε) d))
      ≤ (n : ℝ) * ε ^ 2 * v :=
    h2.trans hV
  -- (i) the gap identity `n gen_p = S_p` averaged over the prior
  have hi : m * ε ≤ ∫ p, Unsaturated.nativeGen g φ μR A p ∂(prior (nativeKappa b B r ε) d) := by
    rw [Unsaturated.integral_nativeGen_eq μR μG hd hn hκ hφ hφm g hA hA1, le_div_iff₀ hn']
    calc m * ε * n = (n : ℝ) * ε * m := by ring
      _ ≤ _ := hS
  -- (ii) the information-free bound and Jensen
  obtain ⟨hgenInfo, hJensen⟩ :=
    Unsaturated.integral_gen_le_infoFree μR μG hd hn hκ hφ hφm g hA hA1
  have hsqrt : (∫ p, Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)
      ∂(prior (nativeKappa b B r ε) d)) ≤ Real.sqrt v * ε := by
    refine hJensen.trans ?_
    have h3 : (∫ p, Unsaturated.nativeEnergy μR μG φ A p ∂(prior (nativeKappa b B r ε) d)) / n
        ≤ v * ε ^ 2 := by
      rw [div_le_iff₀ hn']
      calc _ ≤ (n : ℝ) * ε ^ 2 * v := hE
        _ = v * ε ^ 2 * n := by ring
    calc Real.sqrt ((∫ p, Unsaturated.nativeEnergy μR μG φ A p
            ∂(prior (nativeKappa b B r ε) d)) / n)
        ≤ Real.sqrt (v * ε ^ 2) := Real.sqrt_le_sqrt h3
      _ = Real.sqrt v * ε := by rw [Real.sqrt_mul' v (sq_nonneg ε), Real.sqrt_sq hε.le]
  -- (iii) validity of the rms-scaled bound at every law, averaged
  have hgenint := Unsaturated.integrable_nativeGen μR hd hn hκ hφ hφm g hA hA1
  have hgen_le_cert : ∀ t : ℝ,
      (∫ p, Unsaturated.nativeGen g φ μR A p ∂(prior (nativeKappa b B r ε) d))
        ≤ ∫ p, Unsaturated.ldCertificate Q μR μG φ A Gf t p
          ∂(prior (nativeKappa b B r ε) d) := by
    intro t
    refine integral_mono_ae hgenint
      (Unsaturated.integrable_ldCertificate μR μG hd hκ hφ hφm hA hA1 hGf Q t) ?_
    filter_upwards [hC] with p hp
    exact (le_abs_self _).trans
      (Unsaturated.abs_gen_le_ldCertificate μR μG hd hn hφ hφm g hA hA1 hGf hGlaw Q t hp)
  -- (iii) the cap `Q ≤ n` and Jensen for the prior-averaged bound
  have hcap := Unsaturated.certificate_sq_integral_le_of_cap_dir μR μG hd hφ hφm hA hA1 hGf
    (U := (n : ℝ)) hκ Q τ (Nat.cast_nonneg n)
    (fun p hp => (nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ hp).2.2.2)
  have hτε : (τ / ε) ^ 2 * ε ^ 2 = τ ^ 2 := by
    rw [div_pow, div_mul_cancel₀ _ (pow_ne_zero 2 hε.ne')]
  have hK : (∫ p, 2 * Real.log 2 * (Unsaturated.nativeEnergy μR μG φ A p + n * τ ^ 2)
        * nativeNoisyInformation Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d))
      ≤ 2 * Real.log 2 * (v + (τ / ε) ^ 2) * ((n : ℝ) * ε) ^ 2 := by
    refine hcap.trans ?_
    have e : 2 * Real.log 2 * (v + (τ / ε) ^ 2) * ((n : ℝ) * ε) ^ 2
        = 2 * Real.log 2 * ((n : ℝ) * ε ^ 2 * v + n * τ ^ 2) * n := by
      calc 2 * Real.log 2 * (v + (τ / ε) ^ 2) * ((n : ℝ) * ε) ^ 2
          = 2 * Real.log 2 * ((n : ℝ) * ε ^ 2 * v + n * ((τ / ε) ^ 2 * ε ^ 2)) * n := by ring
        _ = 2 * Real.log 2 * ((n : ℝ) * ε ^ 2 * v + n * τ ^ 2) * n := by rw [hτε]
    rw [e]
    exact mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_left (add_le_add hE le_rfl) hlog) (Nat.cast_nonneg n)
  have hiii := Unsaturated.integral_ldCertificate_le μR μG hd hκ hφ hφm hA hA1 hGf Q τ hK
  rw [Unsaturated.inv_mul_sqrt_mul_sq (by positivity : (0 : ℝ) ≤ n * ε),
    mul_div_cancel_left₀ ε hn'.ne'] at hiii
  -- (iv) the per-law comparison with the information-free bound at `τ = 0`
  have hiv : ∀ p ∈ productCube d, Unsaturated.ldCertificate Q μR μG φ A Gf 0 p
      ≤ Real.sqrt (2 * Real.log 2) * Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n) := by
    intro p hp
    obtain ⟨-, -, -, hQn⟩ := nativeNoisyInformation_bounds μR μG hφm hA hGf Q 0 hp
    have hV0 := Unsaturated.nativeEnergy_nonneg μR μG φ A p
    have e : 2 * Real.log 2 * (Unsaturated.nativeEnergy μR μG φ A p / n) * (n : ℝ) ^ 2
        = 2 * Real.log 2 * (Unsaturated.nativeEnergy μR μG φ A p + n * (0 : ℝ) ^ 2) * n := by
      have h4 : Unsaturated.nativeEnergy μR μG φ A p / n * (n : ℝ) ^ 2
          = Unsaturated.nativeEnergy μR μG φ A p * n := by
        rw [pow_two, ← mul_assoc, div_mul_cancel₀ _ hn'.ne']
      calc 2 * Real.log 2 * (Unsaturated.nativeEnergy μR μG φ A p / n) * (n : ℝ) ^ 2
          = 2 * Real.log 2 * (Unsaturated.nativeEnergy μR μG φ A p / n * (n : ℝ) ^ 2) := by
            ring
        _ = 2 * Real.log 2 * (Unsaturated.nativeEnergy μR μG φ A p * n) := by rw [h4]
        _ = 2 * Real.log 2 * (Unsaturated.nativeEnergy μR μG φ A p + n * (0 : ℝ) ^ 2) * n := by
            ring
    have h5 : 2 * Real.log 2 * (Unsaturated.nativeEnergy μR μG φ A p + n * (0 : ℝ) ^ 2)
          * nativeNoisyInformation Q μR μG φ A Gf 0 p
        ≤ 2 * Real.log 2 * (Unsaturated.nativeEnergy μR μG φ A p / n) * (n : ℝ) ^ 2 := by
      rw [e]
      exact mul_le_mul_of_nonneg_left hQn (mul_nonneg hlog (by positivity))
    unfold Unsaturated.ldCertificate
    calc (n : ℝ)⁻¹ * Real.sqrt (2 * Real.log 2
            * (Unsaturated.nativeEnergy μR μG φ A p + n * (0 : ℝ) ^ 2)
            * nativeNoisyInformation Q μR μG φ A Gf 0 p)
        ≤ (n : ℝ)⁻¹ * Real.sqrt (2 * Real.log 2
            * (Unsaturated.nativeEnergy μR μG φ A p / n) * (n : ℝ) ^ 2) :=
          mul_le_mul_of_nonneg_left (Real.sqrt_le_sqrt h5) (by positivity)
      _ = Real.sqrt (2 * Real.log 2 * (Unsaturated.nativeEnergy μR μG φ A p / n))
            * ((n : ℝ) / n) :=
          Unsaturated.inv_mul_sqrt_mul_sq (Nat.cast_nonneg n)
      _ = Real.sqrt (2 * Real.log 2) * Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n) := by
          rw [div_self hn'.ne', mul_one, Real.sqrt_mul hlog]
  -- (v) the prior-averaged comparisons
  have hsv := Real.sqrt_nonneg v
  have hvi : m * (∫ p, Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)
        ∂(prior (nativeKappa b B r ε) d))
      ≤ Real.sqrt v * ∫ p, Unsaturated.nativeGen g φ μR A p ∂(prior (nativeKappa b B r ε) d) := by
    calc m * (∫ p, Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)
          ∂(prior (nativeKappa b B r ε) d))
        ≤ m * (Real.sqrt v * ε) := mul_le_mul_of_nonneg_left hsqrt hm
      _ = Real.sqrt v * (m * ε) := by ring
      _ ≤ Real.sqrt v * ∫ p, Unsaturated.nativeGen g φ μR A p
          ∂(prior (nativeKappa b B r ε) d) := mul_le_mul_of_nonneg_left hi hsv
  have hv1' : m * (∫ p, Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)
        ∂(prior (nativeKappa b B r ε) d))
      ≤ Real.sqrt v * ∫ p, Unsaturated.ldCertificate Q μR μG φ A Gf 0 p
        ∂(prior (nativeKappa b B r ε) d) :=
    hvi.trans (mul_le_mul_of_nonneg_left (hgen_le_cert 0) hsv)
  have hv2 : (∫ p, Unsaturated.ldCertificate Q μR μG φ A Gf 0 p ∂(prior (nativeKappa b B r ε) d))
      ≤ Real.sqrt (2 * Real.log 2) * ∫ p, Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)
        ∂(prior (nativeKappa b B r ε) d) := by
    rw [← integral_const_mul]
    refine integral_mono_ae
      (Unsaturated.integrable_ldCertificate μR μG hd hκ hφ hφm hA hA1 hGf Q 0)
      ((Unsaturated.integral_sqrt_energy_le μR μG hd hκ hφ hφm hA hA1).1.const_mul _) ?_
    filter_upwards [hC] with p hp
    exact hiv p hp
  -- the prior-averaged bound within a constant factor of the prior-averaged gap
  have hratio : m * (∫ p, Unsaturated.ldCertificate Q μR μG φ A Gf τ p
        ∂(prior (nativeKappa b B r ε) d))
      ≤ Real.sqrt (2 * Real.log 2 * (v + (τ / ε) ^ 2))
        * ∫ p, Unsaturated.nativeGen g φ μR A p ∂(prior (nativeKappa b B r ε) d) := by
    calc m * (∫ p, Unsaturated.ldCertificate Q μR μG φ A Gf τ p
          ∂(prior (nativeKappa b B r ε) d))
        ≤ m * (Real.sqrt (2 * Real.log 2 * (v + (τ / ε) ^ 2)) * ε) :=
          mul_le_mul_of_nonneg_left hiii hm
      _ = Real.sqrt (2 * Real.log 2 * (v + (τ / ε) ^ 2)) * (m * ε) := by ring
      _ ≤ Real.sqrt (2 * Real.log 2 * (v + (τ / ε) ^ 2))
          * ∫ p, Unsaturated.nativeGen g φ μR A p ∂(prior (nativeKappa b B r ε) d) :=
          mul_le_mul_of_nonneg_left hi (Real.sqrt_nonneg _)
  exact ⟨hi, hgenInfo, hsqrt, hgen_le_cert τ, hiii, hratio, hiv, hvi, hv1', hv2⟩

end Core

section Law

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Tightness of the rms-scaled loss-difference bound at the optimal sample size (Appendix F.3).**
Under exactly the hypotheses of Theorem 3 (`native_loss_information_law`): Assumption 2, positive
sample multipliers `c₋, c₊`, `0 < ε ≤ ε₀` (`mainThreshold`), `c₋ ε^{-2/q} ≤ n ≤ c₊ ε^{-2/q}`,
`d ≥ C max{n, ε^{-2/q}}`, every learner of the class (`nativeAccurateLearners`: jointly measurable,
proper, `ε`-accurate on the product family), noise `G = G_f(R_G) ∼ N(0, I_n)`, every
`Q ∈ {Ii, Ij, Is}` and every real `τ`. With `m = m₁/2 = mainSignalRate b B r c₊ / 2 > 0`,
`v = v₀ = mainEnergyRate a b B r L c₋ > 0` and `Π = Π_κ` (`κ = nativeKappa b B r ε`):
(i) `m ε ≤ E_Π gen_p`; (ii) `E_Π gen_p ≤ E_Π √(V_p/n) ≤ √v ε`;
(iii) `E_Π gen_p ≤ E_Π B^Q_p(τ) ≤ √(2 ln 2 (v + (τ/ε)²)) ε` and
`m E_Π B^Q_p(τ) ≤ √(2 ln 2 (v + (τ/ε)²)) E_Π gen_p`;
(iv) `B^Q_p(0) ≤ √(2 ln 2) √(V_p/n)` at every `p ∈ [-1,1]^d`;
(v) `m E_Π √(V_p/n) ≤ √v E_Π gen_p`, `m E_Π √(V_p/n) ≤ √v E_Π B^Q_p(0)` and
`E_Π B^Q_p(0) ≤ √(2 ln 2) E_Π √(V_p/n)`.
So on prior average the bound and the gap are both `Θ(ε)`, and the rms-scaled bound at `τ = 0`
is within constant factors of the information-free bound `√(V_p/n)`. -/
theorem rms_certificate_tight_optimal_n
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    0 < mainSignalRate b B r cp / 2 ∧ 0 < mainEnergyRate a b B r L cm ∧
      mainSignalRate b B r cp / 2 * ε
        ≤ ∫ p, Unsaturated.nativeGen g φ μR A p ∂(prior (nativeKappa b B r ε) d) ∧
      (∫ p, Unsaturated.nativeGen g φ μR A p ∂(prior (nativeKappa b B r ε) d))
        ≤ ∫ p, Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)
          ∂(prior (nativeKappa b B r ε) d) ∧
      (∫ p, Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)
          ∂(prior (nativeKappa b B r ε) d)) ≤ Real.sqrt (mainEnergyRate a b B r L cm) * ε ∧
      (∫ p, Unsaturated.nativeGen g φ μR A p ∂(prior (nativeKappa b B r ε) d))
        ≤ ∫ p, Unsaturated.ldCertificate Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d) ∧
      (∫ p, Unsaturated.ldCertificate Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d))
        ≤ Real.sqrt (2 * Real.log 2 * (mainEnergyRate a b B r L cm + (τ / ε) ^ 2)) * ε ∧
      mainSignalRate b B r cp / 2
          * (∫ p, Unsaturated.ldCertificate Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d))
        ≤ Real.sqrt (2 * Real.log 2 * (mainEnergyRate a b B r L cm + (τ / ε) ^ 2))
          * ∫ p, Unsaturated.nativeGen g φ μR A p ∂(prior (nativeKappa b B r ε) d) ∧
      (∀ p ∈ productCube d, Unsaturated.ldCertificate Q μR μG φ A Gf 0 p
        ≤ Real.sqrt (2 * Real.log 2) * Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)) ∧
      mainSignalRate b B r cp / 2 * (∫ p, Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)
          ∂(prior (nativeKappa b B r ε) d))
        ≤ Real.sqrt (mainEnergyRate a b B r L cm)
          * ∫ p, Unsaturated.nativeGen g φ μR A p ∂(prior (nativeKappa b B r ε) d) ∧
      mainSignalRate b B r cp / 2 * (∫ p, Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)
          ∂(prior (nativeKappa b B r ε) d))
        ≤ Real.sqrt (mainEnergyRate a b B r L cm) * ∫ p, Unsaturated.ldCertificate Q μR μG φ A Gf 0 p
          ∂(prior (nativeKappa b B r ε) d) ∧
      (∫ p, Unsaturated.ldCertificate Q μR μG φ A Gf 0 p ∂(prior (nativeKappa b B r ε) d))
        ≤ Real.sqrt (2 * Real.log 2) * ∫ p, Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)
          ∂(prior (nativeKappa b B r ε) d) := by
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  obtain ⟨hn, hdn, hv0, hv1, hM, hV, -⟩ :=
    main_recipe_orders (L := L) hr ha hb hB hH hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  have hsG := mainScaleRoot_pos hb hB hr
  have hm : 0 < mainSignalRate b B r cp / 2 := by unfold mainSignalRate; positivity
  exact ⟨hm, mainEnergyRate_pos_of_class hφ hg hcm,
    rms_certificate_tight_of_budgets μR μG hd hn hφ hφm hg hgm hε hv0 hv1 hAcl hGf hGlaw hm.le
      hM hV Q τ⟩

/-- **The same tightness at the threshold `ε₁` of Appendix D.7.**  Under exactly the hypotheses of
`ExplicitConstants.native_loss_information_law_paper_threshold` (Assumption 2, `bracket(ε₁) > 0`,
`v(ε₁) < 1`, `ε₁ ≤ 2^r a`, `ω ε₁^{2/r} ≤ 1`, `0 < ε ≤ ε₁`, `c₋ ε^{-2/q} ≤ n ≤ c₊ ε^{-2/q}`,
`d ≥ 32 max{n, v⁻¹}`, every learner of the class, Gaussian noise, every `Q`, every real `τ`), the
conclusions (i)-(v) of `rms_certificate_tight_optimal_n` hold with `m = bracket(ε₁)/c₊ > 0` and
`v = paperEnergyRate(ε₁) > 0` (the constants of Appendix D.7). -/
theorem rms_certificate_tight_paper_threshold
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε₁ ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp)
    (hpos : 0 < ExplicitConstants.paperThresholdBracket a b B r H cm cp ε₁)
    (hv1 : nativePriorVariance b B r ε₁ < 1) (hcap1 : ε₁ ≤ 2 ^ r * a)
    (hcap2 : ExplicitConstants.paperOmega a b B r * ε₁ ^ (2 / r) ≤ 1) (hε : 0 < ε) (hεε : ε ≤ ε₁)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : 32 * max (n : ℝ) (nativePriorVariance b B r ε)⁻¹ ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    0 < ExplicitConstants.paperThresholdBracket a b B r H cm cp ε₁ / cp ∧
      0 < ExplicitConstants.paperEnergyRate a b B r L cm ε₁ ∧
      ExplicitConstants.paperThresholdBracket a b B r H cm cp ε₁ / cp * ε
        ≤ ∫ p, Unsaturated.nativeGen g φ μR A p ∂(prior (nativeKappa b B r ε) d) ∧
      (∫ p, Unsaturated.nativeGen g φ μR A p ∂(prior (nativeKappa b B r ε) d))
        ≤ ∫ p, Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)
          ∂(prior (nativeKappa b B r ε) d) ∧
      (∫ p, Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)
          ∂(prior (nativeKappa b B r ε) d))
        ≤ Real.sqrt (ExplicitConstants.paperEnergyRate a b B r L cm ε₁) * ε ∧
      (∫ p, Unsaturated.nativeGen g φ μR A p ∂(prior (nativeKappa b B r ε) d))
        ≤ ∫ p, Unsaturated.ldCertificate Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d) ∧
      (∫ p, Unsaturated.ldCertificate Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d))
        ≤ Real.sqrt (2 * Real.log 2 * (ExplicitConstants.paperEnergyRate a b B r L cm ε₁ + (τ / ε) ^ 2))
          * ε ∧
      ExplicitConstants.paperThresholdBracket a b B r H cm cp ε₁ / cp
          * (∫ p, Unsaturated.ldCertificate Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d))
        ≤ Real.sqrt (2 * Real.log 2 * (ExplicitConstants.paperEnergyRate a b B r L cm ε₁ + (τ / ε) ^ 2))
          * ∫ p, Unsaturated.nativeGen g φ μR A p ∂(prior (nativeKappa b B r ε) d) ∧
      (∀ p ∈ productCube d, Unsaturated.ldCertificate Q μR μG φ A Gf 0 p
        ≤ Real.sqrt (2 * Real.log 2) * Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)) ∧
      ExplicitConstants.paperThresholdBracket a b B r H cm cp ε₁ / cp
          * (∫ p, Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)
            ∂(prior (nativeKappa b B r ε) d))
        ≤ Real.sqrt (ExplicitConstants.paperEnergyRate a b B r L cm ε₁)
          * ∫ p, Unsaturated.nativeGen g φ μR A p ∂(prior (nativeKappa b B r ε) d) ∧
      ExplicitConstants.paperThresholdBracket a b B r H cm cp ε₁ / cp
          * (∫ p, Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)
            ∂(prior (nativeKappa b B r ε) d))
        ≤ Real.sqrt (ExplicitConstants.paperEnergyRate a b B r L cm ε₁)
          * ∫ p, Unsaturated.ldCertificate Q μR μG φ A Gf 0 p ∂(prior (nativeKappa b B r ε) d) ∧
      (∫ p, Unsaturated.ldCertificate Q μR μG φ A Gf 0 p ∂(prior (nativeKappa b B r ε) d))
        ≤ Real.sqrt (2 * Real.log 2) * ∫ p, Real.sqrt (Unsaturated.nativeEnergy μR μG φ A p / n)
          ∂(prior (nativeKappa b B r ε) d) := by
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  have hβ : 0 < nativeSlope b B r := nativeSlope_pos hb hB hr
  have hε₁ : 0 < ε₁ := hε.trans_le hεε
  have hq0 : 0 < powerDualExponent r := by
    have := one_lt_powerDualExponent (by linarith : (1 : ℝ) < r); linarith
  -- the prior variance at `ε`
  have hv0 : 0 < nativePriorVariance b B r ε := by unfold nativePriorVariance; positivity
  have hvε : nativePriorVariance b B r ε < 1 := by
    refine lt_of_le_of_lt ?_ hv1
    unfold nativePriorVariance
    exact Real.rpow_le_rpow (by positivity)
      (div_le_div_of_nonneg_right (by linarith) hβ.le) (by positivity)
  have hcapε1 : ε ≤ 2 ^ r * a := hεε.trans hcap1
  have hC0 : 0 ≤ nativeOptimizerConstant a b r := ExplicitConstants.gr_nativeOptimizerConstant_nonneg ha hb.le
  have hω : 0 ≤ ExplicitConstants.paperOmega a b B r := by unfold ExplicitConstants.paperOmega; positivity
  have hcapε2 : ExplicitConstants.paperOmega a b B r * ε ^ (2 / r) ≤ 1 := by
    have : ε ^ (2 / r) ≤ ε₁ ^ (2 / r) :=
      Real.rpow_le_rpow hε.le hεε (div_nonneg (by norm_num) (by linarith))
    nlinarith
  -- the dimension conditions
  have hdn : 32 * n ≤ d := by
    have h1 : (32 : ℝ) * n ≤ d := le_trans (by
      have := le_max_left (n : ℝ) (nativePriorVariance b B r ε)⁻¹
      linarith) hdim
    exact_mod_cast h1
  have hdv : 32 ≤ (d : ℝ) * nativePriorVariance b B r ε := by
    have h1 : 32 * (nativePriorVariance b B r ε)⁻¹ ≤ d := le_trans (by
      have := le_max_right (n : ℝ) (nativePriorVariance b B r ε)⁻¹
      linarith) hdim
    have := mul_le_mul_of_nonneg_right h1 hv0.le
    rwa [mul_assoc, inv_mul_cancel₀ hv0.ne', mul_one] at this
  obtain ⟨-, -, -, -, -, -, hnpos, hdpos⟩ :=
    ExplicitConstants.explicit_regime_facts hr ha hb hB hcm hε hn1 hdn hcapε1 hcapε2
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hnpos
  -- the signed rate `M ≥ (bracket(ε₁)/c₊) n ε`
  have hmr := ExplicitConstants.explicit_signed_rate_bound hr ha hb hB hH hcm hcp hpos hv1.le hcap1 hcap2 hε
    hεε hn1 hn2 hdn hdv
  have hM : (n : ℝ) * ε * (ExplicitConstants.paperThresholdBracket a b B r H cm cp ε₁ / cp)
      ≤ nativeSignedBudget a b B r ε H n d := by
    rw [le_div_iff₀ (by positivity)] at hmr
    calc (n : ℝ) * ε * (ExplicitConstants.paperThresholdBracket a b B r H cm cp ε₁ / cp)
        = ExplicitConstants.paperThresholdBracket a b B r H cm cp ε₁ / cp * (n * ε) := by ring
      _ ≤ _ := hmr
  -- the energy rate `V ≤ v̄ n ε²`
  have hvr := ExplicitConstants.explicit_energy_rate_bound (L := L) hr ha hb hB hcm hε hn1 hdn hcapε1 hcapε2
  have hKb := ExplicitConstants.paperKbar_mono hr ha hb hB hcm hε hεε hcap2
  have hvbar : nativeEnergyBudget a b B r ε L n d / (n * ε ^ 2)
      ≤ ExplicitConstants.paperEnergyRate a b B r L cm ε₁ := by
    unfold ExplicitConstants.paperEnergyRate
    refine hvr.trans (div_le_div_of_nonneg_right ?_ hcm.le)
    have := mul_le_mul_of_nonneg_left (by linarith : ExplicitConstants.paperKbar a b B r cm ε + 1 / 32
      ≤ ExplicitConstants.paperKbar a b B r cm ε₁ + 1 / 32) (mul_nonneg (sq_nonneg L) hω)
    linarith
  have hV : nativeEnergyBudget a b B r ε L n d
      ≤ (n : ℝ) * ε ^ 2 * ExplicitConstants.paperEnergyRate a b B r L cm ε₁ := by
    rw [div_le_iff₀ (by positivity)] at hvbar
    calc nativeEnergyBudget a b B r ε L n d
        ≤ ExplicitConstants.paperEnergyRate a b B r L cm ε₁ * (n * ε ^ 2) := hvbar
      _ = (n : ℝ) * ε ^ 2 * ExplicitConstants.paperEnergyRate a b B r L cm ε₁ := by ring
  have hm : 0 < ExplicitConstants.paperThresholdBracket a b B r H cm cp ε₁ / cp := div_pos hpos hcp
  exact ⟨hm, paperEnergyRate_pos_of_class hφ hg hcm hε₁ hcap2,
    rms_certificate_tight_of_budgets μR μG hdpos hnpos hφ hφm hg hgm hε hv0 hvε hAcl hGf hGlaw
      hm.le hM hV Q τ⟩

end Law

end RmsTightness
end Consequences
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/Consequences/SubspaceDimension.lean <==
import LossOnlyTraceability.Dimension.LinearDimension
import LossOnlyTraceability.Dimension.NeededDimension
import Mathlib.Analysis.InnerProductSpace.Projection.Basic

/-! # Proposition 12 for laws supported in a subspace: `d` becomes `k`

For a law supported in a `k`-dimensional subspace the release depends on the learner output `θ̂`
only through its projection onto that subspace, so Proposition 12
(`linear_dimension_information_le`) holds with `d` replaced by `k`.

`subspace_dimension_information_le`: for a link `φ` that is `L`-Lipschitz on `[-1,1]`, every data
law `D` on `ℝ^d` with `‖Z‖ ≤ 1` almost surely and `Z ∈ S` almost surely, where `S` is a linear
subspace of dimension `k`, every measurable proper learner (no accuracy assumption), Gaussian noise
`G ∼ N(0, I_n)` independent of data and learning, every `τ > 0` and every `Q ∈ {Ii, Ij, Is}`:

  `Q_D(X + τ G) ≤ min{n, k log₂(1 + 4 L √n / τ) + 1/(2 ln 2)}`.

`subspace_dimension_needed_of_worst_case` is the corresponding form of the dimension that
Proposition 12 forces (`dimension_needed_of_worst_case`, proved in Appendix G.4): if every law of a
nonempty family satisfies `‖Z‖ ≤ 1` and is supported in a `k`-dimensional subspace, and the worst
case over the family at `τ = ε` is at least `c n`, then
`k ≥ (c n - 1/(2 ln 2)) / log₂(1 + 4 L √n / ε)`, and `k ≥ c n / (6 log₂ n)` in the sample-size
window under the side conditions of Proposition 12.

Proof. Given the supersample `z`, the release is `Φ_z(θ̂)` (`releaseMap`). Almost surely all `2n`
points of the supersample lie in `S` (`superPoint_mem_of_ae_mem`), and then
`⟪θ̂, z_{b,i}⟫ = ⟪P_S θ̂, z_{b,i}⟫`, so `Φ_z(θ̂) = Φ_z(P_S θ̂)` (`releaseMap_starProjection`), where
`P_S` is the orthogonal projection onto `S` and `‖P_S θ̂‖ ≤ ‖θ̂‖ ≤ 1`. An orthonormal basis of `S`
is a linear isometry between `ℝ^k` and `S`; it carries the net of `exists_release_net` in dimension
`k` to `N ≤ (1 + 4 L √n/τ)^k` points of the unit ball of `S` that cover it at the same scale
(`exists_subspace_release_net`). The uniform Gaussian mixture over these points is the reference
kernel; `klDiv_gaussianMixtureKernel_le` at `θ = P_S θ̂` bounds the divergence by `ln N + 1/2` nats
almost surely, and the variational step (`releaseInfoS_noisy_le_of_ae_klDiv_le`) gives
`Is ≤ (k ln(1 + 4L√n/τ) + 1/2)/ln 2` (`subspace_designNoisyInformation_strong_le`); `Ii ≤ Ij ≤ Is`
and the `n`-bit cap finish, exactly as for `linear_dimension_information_le`.

Regularity assumed (as for `linear_dimension_information_le`): the link and the learner
are measurable and the noise is a measurable function of its own randomness. -/

noncomputable section

namespace LossOnlyTraceability.Consequences.SubspaceDimension

open MeasureTheory ProbabilityTheory InformationTheory
open LossOnlyTraceability.TiltFamily LossOnlyTraceability.Dimension
open scoped InnerProductSpace BigOperators ENNReal NNReal

variable {d n : ℕ}

section Support

/-- Every supersample point of the model lies almost surely in a set `s` as soon as the data law
puts full mass on `s`. -/
theorem superPoint_mem_of_ae_mem {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]
    (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
    {s : Set (EuclideanSpace ℝ (Fin d))} (hs : ∀ᵐ z ∂D, z ∈ s) :
    ∀ᵐ ω ∂(superMeasure n D μR μG), ∀ (b : Bool) (j : Fin n),
      superPoint b j (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) ∈ s := by
  rw [ae_all_iff]
  intro b
  rw [ae_all_iff]
  intro j
  have hmap : ∀ᵐ z ∂((superMeasure n D μR μG).map
      (superPoint b j : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _)), z ∈ s := by
    rw [superPoint_law D μR μG b j]
    exact hs
  exact ae_of_ae_map (measurable_superPoint b j).aemeasurable hmap

/-- **The release sees only the projection.** If every supersample point lies in the subspace
`S`, the release map at `θ` equals the release map at the orthogonal projection `P_S θ`. -/
theorem releaseMap_starProjection (φ : ℝ → ℝ) (S : Submodule ℝ (EuclideanSpace ℝ (Fin d)))
    [S.HasOrthogonalProjection] {z : Bool × Fin n → EuclideanSpace ℝ (Fin d)}
    (hz : ∀ b i, z (b, i) ∈ S) (θ : EuclideanSpace ℝ (Fin d)) :
    releaseMap φ z θ = releaseMap φ z (S.starProjection θ) := by
  have key : ∀ w ∈ S, ⟪θ, w⟫_ℝ = ⟪S.starProjection θ, w⟫_ℝ := by
    intro w hw
    have h := Submodule.starProjection_inner_eq_zero θ w hw
    rw [inner_sub_left, sub_eq_zero] at h
    exact h
  funext i
  show φ ⟪θ, z (true, i)⟫_ℝ - φ ⟪θ, z (false, i)⟫_ℝ
      = φ ⟪S.starProjection θ, z (true, i)⟫_ℝ - φ ⟪S.starProjection θ, z (false, i)⟫_ℝ
  rw [key _ (hz true i), key _ (hz false i)]

end Support

section Net

/-- **The net in a `k`-dimensional subspace.** For a subspace `S` of `ℝ^d` of dimension `k`,
`L ≥ 0` and `τ > 0` there are `N ≥ 1` points `θ_j` of the unit ball of `ℝ^d` such that every `θ` of
the unit ball of `S` has some `j` with `4 L² n ‖θ - θ_j‖² ≤ τ²`, and `ln N ≤ k ln(1 + 4 L √n/τ)`:
the image of the net of `exists_release_net` in dimension `k` under the linear isometry
`ℝ^k ≅ S` given by an orthonormal basis of `S`. -/
theorem exists_subspace_release_net (S : Submodule ℝ (EuclideanSpace ℝ (Fin d))) {k : ℕ}
    (hk : Module.finrank ℝ S = k) {L τ : ℝ} (hL : 0 ≤ L) (hτ : 0 < τ) :
    ∃ (N : ℕ) (c : Fin N → EuclideanSpace ℝ (Fin d)), 0 < N ∧ (∀ j, ‖c j‖ ≤ 1) ∧
      (∀ θ ∈ S, ‖θ‖ ≤ 1 → ∃ j, 4 * L ^ 2 * n * ‖θ - c j‖ ^ 2 ≤ τ ^ 2) ∧
      Real.log N ≤ k * Real.log (1 + 4 * L * Real.sqrt n / τ) := by
  subst hk
  obtain ⟨N, c, hN, hc, hcov, hlog⟩ :=
    exists_release_net (d := Module.finrank ℝ S) (n := n) hL hτ
  refine ⟨N, fun j => (((stdOrthonormalBasis ℝ S).repr.symm (c j) : S) :
      EuclideanSpace ℝ (Fin d)), hN, ?_, ?_, hlog⟩
  · intro j
    show ‖(((stdOrthonormalBasis ℝ S).repr.symm (c j) : S) : EuclideanSpace ℝ (Fin d))‖ ≤ 1
    rw [Submodule.norm_coe, LinearIsometryEquiv.norm_map]
    exact hc j
  · intro θ hθS hθ
    have hx : ‖(stdOrthonormalBasis ℝ S).repr ⟨θ, hθS⟩‖ ≤ 1 := by
      rw [LinearIsometryEquiv.norm_map, Submodule.coe_norm]
      exact hθ
    obtain ⟨j, hj⟩ := hcov _ hx
    refine ⟨j, ?_⟩
    have heq : ‖θ - (((stdOrthonormalBasis ℝ S).repr.symm (c j) : S) :
        EuclideanSpace ℝ (Fin d))‖ = ‖(stdOrthonormalBasis ℝ S).repr ⟨θ, hθS⟩ - c j‖ := by
      rw [← LinearIsometryEquiv.norm_map (stdOrthonormalBasis ℝ S).repr.symm, map_sub,
        LinearIsometryEquiv.symm_apply_apply, Submodule.coe_norm, Submodule.coe_sub]
    rw [heq]
    exact hj

end Net

section Proposition

variable {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Proposition 12 in a `k`-dimensional subspace, strong direction, in nats over `ln 2`.** For
every law `D` with `‖Z‖ ≤ 1` and `Z ∈ S` almost surely, `S` a subspace of dimension `k`, every
measurable proper learner and every `τ > 0`,
`Is_D(X + τ G) ≤ (k ln(1 + 4 L √n/τ) + 1/2) / ln 2`. -/
theorem subspace_designNoisyInformation_strong_le (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1)
    (S : Submodule ℝ (EuclideanSpace ℝ (Fin d))) (hS : ∀ᵐ z ∂D, z ∈ S) {k : ℕ}
    (hk : Module.finrank ℝ S = k) {φ : ℝ → ℝ} (hφm : Measurable φ) {L : ℝ}
    (hLip : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) {τ : ℝ} (hτ : 0 < τ) :
    designNoisyInformation InfoDirection.strong μR μG φ A Gf τ D
      ≤ (k * Real.log (1 + 4 * L * Real.sqrt n / τ) + 1 / 2) / Real.log 2 := by
  have hL : 0 ≤ L := lip_nonneg_of_lipOn hLip
  obtain ⟨N, c, hN, hc, hcov, hlogN⟩ := exists_subspace_release_net (n := n) S hk hL hτ
  haveI : NeZero N := ⟨hN.ne'⟩
  have hvne : (⟨τ ^ 2, sq_nonneg τ⟩ : ℝ≥0) ≠ 0 := by
    intro h
    have h2 : τ ^ 2 = 0 := congrArg (fun x : ℝ≥0 => (x : ℝ)) h
    have h3 : 0 < τ ^ 2 := by positivity
    linarith
  haveI := isMarkovKernel_gaussianMixtureKernel (n := n) hφm c hvne
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  obtain ⟨hmap, -, hindep, -⟩ := nativeNoise_facts μR μG D hφm hA hGf hGlaw
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hB : 0 ≤ Real.log N + 1 / 2 := by
    have := Real.log_nonneg hN1
    linarith
  have hpt : ∀ᵐ ω ∂(superMeasure n D μR μG),
      klDiv (Measure.pi fun i => gaussianReal (nativeReleaseVector φ A ω i)
          (⟨τ ^ 2, sq_nonneg τ⟩ : ℝ≥0))
        (gaussianMixtureKernel φ c ⟨τ ^ 2, sq_nonneg τ⟩ (superData ω))
        ≤ ENNReal.ofReal (Real.log N + 1 / 2) := by
    filter_upwards [superPoint_norm_le_one D μR μG hD,
      superPoint_mem_of_ae_mem (n := n) D μR μG hS] with ω hω hωS
    have hzS : ∀ b i, superData ω (b, i) ∈ S := fun b i => hωS b i
    have hθS : S.starProjection (superLearner A ω) ∈ S := S.starProjection_apply_mem _
    have hθ1 : ‖S.starProjection (superLearner A ω)‖ ≤ 1 :=
      (S.norm_starProjection_apply_le _).trans (hA1 _ _)
    obtain ⟨j, hj⟩ := hcov _ hθS hθ1
    have hrel : nativeReleaseVector φ A ω
        = releaseMap φ (superData ω) (S.starProjection (superLearner A ω)) := by
      rw [nativeReleaseVector_eq_releaseMap]
      exact releaseMap_starProjection φ S hzS _
    rw [hrel]
    exact klDiv_gaussianMixtureKernel_le hφm hLip hc hvne (fun b i => hω b i) hθ1 hj
  have hmain := releaseInfoS_noisy_le_of_ae_klDiv_le (superMeasure n D μR μG)
    measurable_superBits measurable_superData hX hG (v := ⟨τ ^ 2, sq_nonneg τ⟩) rfl hvne
    (gaussianMixtureKernel φ c ⟨τ ^ 2, sq_nonneg τ⟩) hmap hindep
    (iIndepFun_superBits (n := n) D μR μG) (superBits_fair (n := n) D μR μG) hB hpt
  have hlog : (0 : ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  show releaseInfoS (superMeasure n D μR μG)
      (fun ω => nativeReleaseVector φ A ω + τ • Gf (superNoiseSeed ω)) superBits superData ≤ _
  refine hmain.trans ?_
  exact div_le_div_of_nonneg_right (by linarith) hlog.le

/-- **Proposition 12 for a law supported in a `k`-dimensional subspace (`d` becomes
`k`).** For a link `φ` that is `L`-Lipschitz on `[-1,1]`, every law `D` on `ℝ^d` with `‖Z‖ ≤ 1`
almost surely and `Z ∈ S` almost surely, where `S` is a linear subspace of dimension `k`, every
measurable proper learner (no accuracy assumption), noise `G = G_f(R_G) ∼ N(0, I_n)` independent
of data and learning, every `τ > 0` and every `Q ∈ {Ii, Ij, Is}`:
`Q_D(X + τ G) ≤ min{n, k log₂(1 + 4 L √n/τ) + 1/(2 ln 2)}`. -/
theorem subspace_dimension_information_le (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1)
    (S : Submodule ℝ (EuclideanSpace ℝ (Fin d))) (hS : ∀ᵐ z ∂D, z ∈ S) {k : ℕ}
    (hk : Module.finrank ℝ S = k) {φ : ℝ → ℝ} (hφm : Measurable φ) {L : ℝ}
    (hLip : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    {τ : ℝ} (hτ : 0 < τ) :
    designNoisyInformation Q μR μG φ A Gf τ D
      ≤ min (n : ℝ) (k * Real.logb 2 (1 + 4 * L * Real.sqrt n / τ) + 1 / (2 * Real.log 2)) := by
  obtain ⟨-, -, hQS, hQn⟩ := bdd_designNoisyInformation_bounds μR μG D hφm hA hGf Q τ
  have hS' := subspace_designNoisyInformation_strong_le μR μG D hD S hS hk hφm hLip hA hA1 hGf
    hGlaw hτ
  have hlog : (0 : ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  have heq : (k * Real.log (1 + 4 * L * Real.sqrt n / τ) + 1 / 2) / Real.log 2
      = k * Real.logb 2 (1 + 4 * L * Real.sqrt n / τ) + 1 / (2 * Real.log 2) := by
    rw [Real.logb]
    field_simp
  exact le_min hQn (hQS.trans (hS'.trans (le_of_eq heq)))

/-- **The dimension that Proposition 12 forces, for laws supported in `k`-dimensional subspaces.**
Let every law `D_i` of a nonempty family satisfy `‖Z‖ ≤ 1` and `Z ∈ S_i` almost surely, with `S_i` a
subspace of dimension `k`. For every measurable proper learner (no accuracy assumption), if the
worst case over the family at `τ = ε` is at least `c n`, `c n ≤ sup_i Q_{D_i}(X + ε G)`, then
`k ≥ (c n - 1/(2 ln 2)) / log₂(1 + 4 L √n / ε)` for every `n ≥ 1`, and, in the window
`c₋ ε^{-2/q} ≤ n` (`0 < q ≤ 2`), `k ≥ c n / (6 log₂ n)` whenever `n ≥ 2`, `n ≥ 2^{2A/3}` with
`A = log₂(1 + 4 L c₋^{-q/2})`, and `n ≥ 1/(c ln 2)`. -/
theorem subspace_dimension_needed_of_worst_case {ι : Type*} [Nonempty ι]
    (Df : ι → Measure (EuclideanSpace ℝ (Fin d))) [∀ i, IsProbabilityMeasure (Df i)]
    (hD : ∀ i, ∀ᵐ z ∂(Df i), ‖z‖ ≤ 1) (S : ι → Submodule ℝ (EuclideanSpace ℝ (Fin d)))
    (hS : ∀ i, ∀ᵐ z ∂(Df i), z ∈ S i) {k : ℕ} (hk : ∀ i, Module.finrank ℝ (S i) = k)
    {φ : ℝ → ℝ} (hφm : Measurable φ) {L : ℝ} (hL : 0 < L)
    (hLip : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    {c ε : ℝ} (hc : 0 < c) (hε : 0 < ε) (hn1 : (1 : ℝ) ≤ n)
    (hsup : c * n ≤ ⨆ i, designNoisyInformation Q μR μG φ A Gf ε (Df i)) :
    (c * n - 1 / (2 * Real.log 2)) / Real.logb 2 (1 + 4 * L * Real.sqrt n / ε) ≤ k ∧
      ∀ {cm q : ℝ}, 0 < cm → 0 < q → q ≤ 2 → (2 : ℝ) ≤ n → cm * ε ^ (-(2 / q)) ≤ n →
        (2 : ℝ) ^ (2 * Real.logb 2 (1 + 4 * L * cm ^ (-(q / 2))) / 3) ≤ n →
        1 / (c * Real.log 2) ≤ n → c * n / (6 * Real.logb 2 n) ≤ k := by
  have hbound : ∀ i, designNoisyInformation Q μR μG φ A Gf ε (Df i)
      ≤ k * Real.logb 2 (1 + 4 * L * Real.sqrt n / ε) + 1 / (2 * Real.log 2) := fun i =>
    (subspace_dimension_information_le μR μG (Df i) (hD i) (S i) (hS i) (hk i) hφm hLip hA hA1
      hGf hGlaw Q hε).trans (min_le_right _ _)
  have h := le_of_le_ciSup_of_forall_le hsup hbound
  have hk0 : (0 : ℝ) ≤ k := Nat.cast_nonneg k
  have hn0 : (0 : ℝ) < n := by linarith
  have hx : 0 < 4 * L * Real.sqrt n / ε :=
    div_pos (mul_pos (by linarith) (Real.sqrt_pos.mpr hn0)) hε
  refine ⟨dimension_ge_of_information_le (logb_two_one_add_pos hx) h, ?_⟩
  intro cm q hcm hq hq2 hn2 hwin hnA hnc
  exact (dimension_needed hc hk0 hL hε hcm hq hq2 hn2 h).2 hwin hnA hnc

end Proposition

end LossOnlyTraceability.Consequences.SubspaceDimension


==> anc/lean/LossOnlyTraceability/ConstantComparisons.lean <==
import LossOnlyTraceability.CurvatureTransitionLower
import LossOnlyTraceability.HeterogeneousFiniteLaw

/-! # Decimal forms of the constants of two laws

* **The curvature-transition law.**  One may take `ε₀ = 4·10⁻⁵` and `c_low = 10⁻⁸`.  The
  threshold is `ctLowerThreshold = 1/25000 = 4·10⁻⁵` exactly (`ctLowerThreshold_eq_paper`), and the
  constant `ctLowerConstant = (1/128)²/(2 ln 2 · 160) ≈ 2.75·10⁻⁷` is at least `10⁻⁸`
  (`ctLowerConstant_ge_paper`); `ct_lower_bound_paper_constants` states the lower bound of
  the curvature-transition law with the constants `4·10⁻⁵` and `10⁻⁸`.
* **The dependent-block law.**  The range `ε ≤ 2⁻²⁴` of the law needs `n ≥ 2³⁹`: on the schedule
  `8 ≤ n ε^{3/2}` of `finite_uniform_law`, `ε ≤ 2⁻²⁴` forces `n ≥ 2³⁹`
  (`coupled_schedule_large_n`); `coupledRateThreshold = 2⁻²⁴` (`coupledRateThreshold_eq`); and with
  `B = 32 n` blocks the physical dimension `|Fin B × Bool| = 2B` is `64 n`
  (`coupled_physical_dimension`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory

section CurvatureTransitionConstants

/-- The threshold of the lower bound of the curvature-transition law is `ε₀ = 4·10⁻⁵`. -/
theorem ctLowerThreshold_eq_paper : ctLowerThreshold = 4 / 10 ^ 5 := by
  norm_num [ctLowerThreshold]

/-- The decimal constant `c_low = 10⁻⁸` is at most the constant
`(1/128)²/(2 ln 2 · 160) ≈ 2.75·10⁻⁷` of the curvature-transition law. -/
theorem ctLowerConstant_ge_paper : (1 : ℝ) / 10 ^ 8 ≤ ctLowerConstant := by
  unfold ctLowerConstant
  have hlog := Real.log_two_lt_d9
  have hlog0 := Real.log_pos (by norm_num : (1 : ℝ) < 2)
  rw [max_eq_left (by norm_num : (1 : ℝ) ≤ 160), div_le_div_iff₀ (by norm_num) (by positivity)]
  norm_num
  linarith

/-- **The lower bound of the curvature-transition law with decimal constants.**  For every
`λ ∈ [0,1]`,
`0 < ε ≤ 4·10⁻⁵`, `n ≥ 24 m_{λ,ε}`, `d ≥ 32 n`, every learner of the accurate class for `f_λ`,
every direction `Q` and every real `τ`:
`10⁻⁸ m_{λ,ε}/(1 + (n/m_{λ,ε})(τ/ε)²) ≤ sup_p Q_{D_p}(X + τ G)`. -/
theorem ct_lower_bound_paper_constants {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr]
    [MeasurableSpace Ng] (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng)
    [IsProbabilityMeasure μG] {lam ε : ℝ} (hlam : 0 ≤ lam) (hlam1 : lam ≤ 1) (hε : 0 < ε)
    (hε0 : ε ≤ 4 / 10 ^ 5) (hn : 24 * ctBudget lam ε ≤ n) (hdn : 32 * n ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR logisticLoss (ctRegularizer lam) ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    (1 / 10 ^ 8) * (ctBudget lam ε / (1 + n / ctBudget lam ε * (τ / ε) ^ 2))
      ≤ nativeWorstInformation Q μR μG logisticLoss A Gf τ := by
  have hε0' : ε ≤ ctLowerThreshold := by rw [ctLowerThreshold_eq_paper]; exact hε0
  have h := ct_lower_bound μR μG hlam hlam1 hε hε0' hn hdn hAcl hGf hGlaw Q τ
  have hρ := ctRadius_pos hlam hε
  have hm : 0 < ctBudget lam ε := by unfold ctBudget; positivity
  have hprof : 0 ≤ ctBudget lam ε / (1 + n / ctBudget lam ε * (τ / ε) ^ 2) := by positivity
  exact le_trans (mul_le_mul_of_nonneg_right ctLowerConstant_ge_paper hprof) h

end CurvatureTransitionConstants

section CoupledRange

/-- The threshold of the dependent-block law is `2⁻²⁴`. -/
theorem coupledRateThreshold_eq : coupledRateThreshold = 1 / 2 ^ 24 := by
  norm_num [coupledRateThreshold]

/-- **The range `ε ≤ 2⁻²⁴` needs `n ≥ 2³⁹`.**  On the schedule `8 ≤ n ε^{3/2}` of
the dependent-block law (`finite_uniform_law`), `0 < ε ≤ 2⁻²⁴` forces `n ≥ 8 · 2³⁶ = 2³⁹`. -/
theorem coupled_schedule_large_n {ε : ℝ} {n : ℕ} (hε : 0 < ε) (hε0 : ε ≤ coupledRateThreshold)
    (hlo : 8 ≤ (n : ℝ) * ε ^ (3 / 2 : ℝ)) : (2 : ℝ) ^ 39 ≤ n := by
  unfold coupledRateThreshold at hε0
  have hsplit : ε ^ (3 / 2 : ℝ) = ε * Real.sqrt ε := by
    rw [show (3 / 2 : ℝ) = 1 + 1 / 2 by norm_num, Real.rpow_add hε, Real.rpow_one,
      Real.sqrt_eq_rpow]
  have hsq : Real.sqrt ε ≤ 1 / 4096 := by
    rw [Real.sqrt_le_iff]
    constructor
    · norm_num
    · calc ε ≤ 1 / 16777216 := hε0
        _ = (1 / 4096) ^ 2 := by norm_num
  have hprod : ε * Real.sqrt ε ≤ 1 / 16777216 * (1 / 4096) :=
    mul_le_mul hε0 hsq (Real.sqrt_nonneg _) (by norm_num)
  rw [hsplit] at hlo
  have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  nlinarith

/-- With `B = 32 n` two-spin blocks the physical dimension is `d = 2B = 64 n`: the learner outputs
of the dependent-block law live in `EuclideanSpace ℝ (Fin B × Bool)`. -/
theorem coupled_physical_dimension (n : ℕ) : Fintype.card (Fin (32 * n) × Bool) = 64 * n := by
  simp only [Fintype.card_prod, Fintype.card_fin, Fintype.card_bool]
  ring

end CoupledRange

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CorrelatedGaussianRelease.lean <==
import LossOnlyTraceability.MainTheorem
import LossOnlyTraceability.BoundaryBijectionRelease

/-! **Covariance-controlled Gaussian releases.**

The isotropic noise `τ G` of Theorem 3 is replaced by `Σ_τ(Z̃)^{1/2} G`, realized as
`S(Z̃) G` (`covNoise`) with `G = G_f(R_G) ∼ N(0, I_n)` independent of data, learning and selection
and `S` a measurable matrix-valued function of the supersample only.  The spectral hypothesis
`c₋ τ² I ⪯ Σ_τ(Z̃) ⪯ c₊ τ² I` is stated as
`c₋ τ² ‖v‖² ≤ ‖S(z) v‖² ≤ c₊ τ² ‖v‖²` for every supersample `z` and vector `v`; for the covariance
`Σ = S Sᵀ` of `S G` this is exactly the Loewner bracket (`S Sᵀ` and `Sᵀ S` have the same spectrum),
and every Gaussian noise with a supersample-measurable covariance square root has this form.

* Lower bound (`cov_information_lower_bound`): conditional zero mean keeps the signed moment, the
  noise adds raw energy at most `c₊ n τ²`, so `M² ≤ 2 ln 2 (V + max{c₊,1} n τ²) sup_p Q_{D_p}`.
* Upper bound (`cov_information_upper_bound`): at each law, whitening by the supersample-measurable
  inverse `S(Z̃)^{-1}` leaves `I(U; Y | Z̃)` invariant and turns the release into `S^{-1}X + G`, whose
  residual from `S^{-1} a_p(Z̃)` has energy at most `D/(c₋ τ²)`; the upper bound of Theorem 6 gives
  `Q_{D_p} ≤ min{n, (n/(2 ln 2)) ln(1 + D/(n c₋ τ²))}` for `τ ≠ 0`, and `≤ n` always.
* `correlated_gaussian_release`: in the regime of Theorem 3,
  `(c₁/max{c₊,1}) n/(1 + (τ/ε)²) ≤ sup_p Q_{D_p}(X + S G) ≤ (C₁/min{c₋,1}) n/(1 + (τ/ε)²)` for each
  `Q ∈ {Ii, Ij, Is}` (the joint conditional information `Is` included) and every real `τ`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section CovMatrix

variable {n : ℕ}

/-- The matrix–vector product `S v` with explicit sums, for a matrix given by its entries. -/
def covApply (S : Fin n → Fin n → ℝ) (v : Fin n → ℝ) : Fin n → ℝ := fun i => ∑ j, S i j * v j

/-- The entries of the inverse matrix `S^{-1}` (the nonsingular inverse of Mathlib). -/
def covInverse (S : Fin n → Fin n → ℝ) : Fin n → Fin n → ℝ := fun i j => (Matrix.of S)⁻¹ i j

theorem covApply_eq_mulVec (S : Fin n → Fin n → ℝ) (v : Fin n → ℝ) :
    covApply S v = (Matrix.of S).mulVec v := by
  funext i
  simp [covApply, Matrix.mulVec, dotProduct]

theorem covApply_sub (S : Fin n → Fin n → ℝ) (v w : Fin n → ℝ) :
    covApply S (v - w) = covApply S v - covApply S w := by
  rw [covApply_eq_mulVec, covApply_eq_mulVec, covApply_eq_mulVec, Matrix.mulVec_sub]

theorem covApply_add (S : Fin n → Fin n → ℝ) (v w : Fin n → ℝ) :
    covApply S (v + w) = covApply S v + covApply S w := by
  rw [covApply_eq_mulVec, covApply_eq_mulVec, covApply_eq_mulVec, Matrix.mulVec_add]

/-- The map `M ↦ M^{-1}` is measurable entrywise. -/
theorem measurable_covInverse :
    Measurable (covInverse : (Fin n → Fin n → ℝ) → Fin n → Fin n → ℝ) := by
  refine measurable_pi_lambda _ fun i => measurable_pi_lambda _ fun j => ?_
  have hdet : Continuous fun M : Fin n → Fin n → ℝ => (Matrix.of M).det :=
    Continuous.matrix_det (A := fun M : Fin n → Fin n → ℝ => Matrix.of M) continuous_id
  have hadj : Continuous fun M : Fin n → Fin n → ℝ => (Matrix.of M).adjugate i j :=
    (Continuous.matrix_adjugate (A := fun M : Fin n → Fin n → ℝ => Matrix.of M)
      continuous_id).matrix_elem i j
  have e : (fun M : Fin n → Fin n → ℝ => covInverse M i j)
      = fun M => ((Matrix.of M).det)⁻¹ * (Matrix.of M).adjugate i j := by
    funext M
    simp only [covInverse, Matrix.inv_def, Matrix.smul_apply, smul_eq_mul, Ring.inverse_eq_inv']
  rw [e]
  exact (measurable_inv.comp hdet.measurable).mul hadj.measurable

/-- A lower spectral bound `c ‖v‖² ≤ ‖S v‖²` with `c > 0` makes `S` invertible, with
`S (S^{-1} v) = v` and `S^{-1} (S v) = v`. -/
theorem covApply_inverse_facts (S : Fin n → Fin n → ℝ) {c : ℝ} (hc : 0 < c)
    (hlow : ∀ v : Fin n → ℝ, c * ∑ i, v i ^ 2 ≤ ∑ i, covApply S v i ^ 2) :
    (∀ v, covApply S (covApply (covInverse S) v) = v) ∧
      (∀ v, covApply (covInverse S) (covApply S v) = v) := by
  have hinj : Function.Injective (Matrix.of S).mulVec := by
    intro v w h
    have h0 : covApply S (v - w) = 0 := by
      rw [covApply_sub, covApply_eq_mulVec, covApply_eq_mulVec, h, sub_self]
    have hl := hlow (v - w)
    rw [h0] at hl
    simp only [Pi.zero_apply, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, zero_pow,
      Finset.sum_const_zero] at hl
    have hsum : ∑ i, (v - w) i ^ 2 = 0 := by
      have hnn : 0 ≤ ∑ i, (v - w) i ^ 2 := Finset.sum_nonneg fun i _ => sq_nonneg _
      nlinarith
    have hz := (Finset.sum_eq_zero_iff_of_nonneg fun i _ => sq_nonneg ((v - w) i)).1 hsum
    funext i
    have := hz i (Finset.mem_univ i)
    have h2 : (v - w) i = 0 := pow_eq_zero_iff (two_ne_zero) |>.1 this
    simpa [sub_eq_zero] using h2
  have hU : IsUnit (Matrix.of S) := Matrix.mulVec_injective_iff_isUnit.1 hinj
  have hdet : IsUnit (Matrix.of S).det := (Matrix.isUnit_iff_isUnit_det _).1 hU
  have hT : Matrix.of (covInverse S) = (Matrix.of S)⁻¹ := by
    ext i j
    rfl
  refine ⟨fun v => ?_, fun v => ?_⟩
  · rw [covApply_eq_mulVec, covApply_eq_mulVec, hT, Matrix.mulVec_mulVec,
      Matrix.mul_nonsing_inv _ hdet, Matrix.one_mulVec]
  · rw [covApply_eq_mulVec, covApply_eq_mulVec, hT, Matrix.mulVec_mulVec,
      Matrix.nonsing_inv_mul _ hdet, Matrix.one_mulVec]

/-- Under the lower spectral bound, `‖S^{-1} w‖² ≤ ‖w‖²/c`. -/
theorem sum_sq_covApply_inverse_le (S : Fin n → Fin n → ℝ) {c : ℝ} (hc : 0 < c)
    (hlow : ∀ v : Fin n → ℝ, c * ∑ i, v i ^ 2 ≤ ∑ i, covApply S v i ^ 2) (w : Fin n → ℝ) :
    ∑ i, covApply (covInverse S) w i ^ 2 ≤ (∑ i, w i ^ 2) / c := by
  have h := hlow (covApply (covInverse S) w)
  rw [(covApply_inverse_facts S hc hlow).1 w] at h
  rw [le_div_iff₀ hc]
  linarith

/-- Under the upper spectral bound `‖S v‖² ≤ C ‖v‖²`, every entry satisfies `S_{ij}² ≤ C`. -/
theorem sq_entry_le_of_upper (S : Fin n → Fin n → ℝ) {C : ℝ}
    (hupp : ∀ v : Fin n → ℝ, ∑ i, covApply S v i ^ 2 ≤ C * ∑ i, v i ^ 2) (i j : Fin n) :
    S i j ^ 2 ≤ C := by
  have h := hupp (Pi.single j 1)
  have hcol : ∀ k, covApply S (Pi.single j 1) k = S k j := by
    intro k
    simp [covApply, Pi.single_apply]
  have hone : ∑ k, (Pi.single j (1 : ℝ) : Fin n → ℝ) k ^ 2 = 1 := by
    simp [Pi.single_apply]
  simp only [hcol, hone, mul_one] at h
  exact le_trans (Finset.single_le_sum (f := fun k => S k j ^ 2) (fun k _ => sq_nonneg _)
    (Finset.mem_univ i)) h

theorem measurable_covApply :
    Measurable fun q : (Fin n → Fin n → ℝ) × (Fin n → ℝ) => covApply q.1 q.2 :=
  measurable_pi_lambda _ fun i => Finset.measurable_sum _ fun j _ =>
    ((measurable_pi_apply j).comp ((measurable_pi_apply i).comp measurable_fst)).mul
      ((measurable_pi_apply j).comp measurable_snd)

end CovMatrix

section Generic

variable {Ω α : Type*} [MeasurableSpace Ω] [MeasurableSpace α] {n : ℕ}

/-- A function of `F` times a coordinate of a centred noise independent of `F` has mean zero. -/
theorem integral_mul_noise_eq_zero (P : Measure Ω) [IsProbabilityMeasure P] {F : Ω → α}
    {G : Ω → Fin n → ℝ} (hF : Measurable F) (hG : Measurable G) (hind : IndepFun F G P)
    {w : α → ℝ} (hw : Measurable w) (j : Fin n) (hmean : ∫ ω, G ω j ∂P = 0) :
    ∫ ω, w (F ω) * G ω j ∂P = 0 := by
  have h := (hind.comp hw (measurable_pi_apply j)).integral_fun_mul_eq_mul_integral
    (hw.comp hF).aestronglyMeasurable ((measurable_pi_apply j).comp hG).aestronglyMeasurable
  simp only [Function.comp_def] at h
  rw [h, hmean, mul_zero]

/-- **The channel inequality with an additive centred noise.** For fair bits `U`, a square
integrable release `X` and an additive noise `N` with `E σ_i N_i = 0`, `E X_i N_i = 0` and
`∑_i E N_i² ≤ W`: `(∑_i E σ_i X_i)² ≤ 2 ln 2 (∑_i E X_i² + W) Ii(X + N)` in bits. -/
theorem sq_signed_moment_le_additive_noise (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {X N : Ω → Fin n → ℝ} {W : ℝ} (hU : Measurable U)
    (hX : Measurable X) (hN : Measurable N) (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hX2 : ∀ i, MemLp (fun ω => X ω i) 2 P) (hN2 : ∀ i, MemLp (fun ω => N ω i) 2 P)
    (hσN : ∀ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * N ω i ∂P = 0)
    (hXN : ∀ i, ∫ ω, X ω i * N ω i ∂P = 0) (hW : ∑ i, ∫ ω, N ω i ^ 2 ∂P ≤ W) :
    (∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P) ^ 2
      ≤ 2 * Real.log 2 * ((∑ i, ∫ ω, X ω i ^ 2 ∂P) + W)
        * releaseInfoI P (fun ω => X ω + N ω) U := by
  have hlog : (0 : ℝ) ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  have hUi : ∀ i, Measurable fun ω => U ω i := fun i => (measurable_pi_apply i).comp hU
  have hXi : ∀ i, Measurable fun ω => X ω i := fun i => (measurable_pi_apply i).comp hX
  have hNi : ∀ i, Measurable fun ω => N ω i := fun i => (measurable_pi_apply i).comp hN
  have hY2 : ∀ i, MemLp (fun ω => X ω i + N ω i) 2 P := fun i => (hX2 i).add (hN2 i)
  have hsgL : ∀ i, MemLp (signOfBit fun ω => U ω i) 2 P := fun i => memLp_signOfBit P (hUi i)
  have hAeq : ∀ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * (X ω i + N ω i) ∂P
      = ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P := by
    intro i
    have h1 : Integrable (fun ω => signOfBit (fun ω' => U ω' i) ω * X ω i) P :=
      integrable_mul_of_memLp_two P (hsgL i) (hX2 i)
    have h2 : Integrable (fun ω => signOfBit (fun ω' => U ω' i) ω * N ω i) P :=
      integrable_mul_of_memLp_two P (hsgL i) (hN2 i)
    have hpt : (fun ω => signOfBit (fun ω' => U ω' i) ω * (X ω i + N ω i))
        = fun ω => signOfBit (fun ω' => U ω' i) ω * X ω i
            + signOfBit (fun ω' => U ω' i) ω * N ω i := by
      funext ω; ring
    rw [hpt, integral_add h1 h2, hσN i, add_zero]
  have hVeq : ∀ i, ∫ ω, (X ω i + N ω i) ^ 2 ∂P
      = (∫ ω, X ω i ^ 2 ∂P) + ∫ ω, N ω i ^ 2 ∂P := by
    intro i
    have hXX : Integrable (fun ω => X ω i ^ 2) P := (hX2 i).integrable_sq
    have hNN : Integrable (fun ω => N ω i ^ 2) P := (hN2 i).integrable_sq
    have hXN' : Integrable (fun ω => X ω i * N ω i) P :=
      integrable_mul_of_memLp_two P (hX2 i) (hN2 i)
    have hpt : (fun ω => (X ω i + N ω i) ^ 2)
        = fun ω => X ω i ^ 2 + 2 * (X ω i * N ω i) + N ω i ^ 2 := by
      funext ω; ring
    have hfirst : Integrable (fun ω => X ω i ^ 2 + 2 * (X ω i * N ω i)) P :=
      hXX.add (hXN'.const_mul 2)
    rw [hpt, integral_add hfirst hNN, integral_add hXX (hXN'.const_mul 2),
      integral_const_mul, hXN i]
    ring
  have hYc : ∀ i : Fin n, (fun ω => (X ω + N ω) i) = fun ω => X ω i + N ω i := by
    intro i; funext ω; simp
  have hcoord : ∀ i : Fin n, (∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P) ^ 2
      ≤ 2 * Real.log 2 * (∫ ω, (X ω i + N ω i) ^ 2 ∂P)
        * mutualInfo P (fun ω => (X ω + N ω) i) (fun ω => U ω i) := by
    intro i
    rw [hYc i, ← hAeq i]
    exact fair_bit_moment_bound_second_moment P (fun ω => U ω i) (fun ω => X ω i + N ω i)
      (hUi i) ((hXi i).add (hNi i)) (hfair i) (hY2 i)
  have hVsum : (∑ i, ∫ ω, (X ω i + N ω i) ^ 2 ∂P) ≤ (∑ i, ∫ ω, X ω i ^ 2 ∂P) + W := by
    rw [Finset.sum_congr rfl fun i _ => hVeq i, Finset.sum_add_distrib]
    linarith
  exact sq_sum_le_of_coordinate_bounds _ (fun i => ∫ ω, (X ω i + N ω i) ^ 2 ∂P)
    (fun i => mutualInfo P (fun ω => (X ω + N ω) i) (fun ω => U ω i)) hlog
    (fun _ => integral_nonneg fun _ => sq_nonneg _) (fun _ => mutualInfo_nonneg P _ _)
    hcoord hVsum le_rfl

end Generic

section Model

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The covariance-controlled noise `S(Z̃) G` with `G = G_f(R_G)`. -/
def covNoise (Sf : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → Fin n → ℝ)
    (Gf : Ng → Fin n → ℝ) (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : Fin n → ℝ :=
  covApply (Sf (superData ω)) (Gf (superNoiseSeed ω))

/-- The information `Q_{D_p}(X + S(Z̃) G)` of the covariance-controlled noisy release. -/
def covNoisyInformation (Q : InfoDirection) (μR : Measure Rr) (μG : Measure Ng) (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (Gf : Ng → Fin n → ℝ) (Sf : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → Fin n → ℝ)
    (p : Fin d → ℝ) : ℝ :=
  directionInfo Q (superMeasure n (signProductLaw d p) μR μG)
    (fun ω => nativeReleaseVector φ A ω + covNoise Sf Gf ω) superBits superData

/-- The worst case `sup_{p ∈ [-1,1]^d} Q_{D_p}(X + S(Z̃) G)`. -/
def covWorstInformation (Q : InfoDirection) (μR : Measure Rr) (μG : Measure Ng) (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (Gf : Ng → Fin n → ℝ) (Sf : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → Fin n → ℝ) :
    ℝ :=
  ⨆ p : productCube d, covNoisyInformation Q μR μG φ A Gf Sf p

theorem measurable_covNoise {Sf : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → Fin n → ℝ}
    (hSf : Measurable Sf) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) :
    Measurable (covNoise Sf Gf : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Fin n → ℝ) :=
  Measurable.comp (g := fun q : (Fin n → Fin n → ℝ) × (Fin n → ℝ) => covApply q.1 q.2)
    (f := fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (Sf (superData ω), Gf (superNoiseSeed ω)))
    measurable_covApply ((hSf.comp measurable_superData).prodMk
      (hGf.comp measurable_superNoiseSeed))

/-- Per-law bounds on the three directions: `Ii ≤ Q`, `0 ≤ Q`, `Q ≤ Is` and `Q ≤ n`. -/
theorem covNoisyInformation_bounds {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    {Sf : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → Fin n → ℝ} (hSf : Measurable Sf)
    (Q : InfoDirection) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    covNoisyInformation InfoDirection.individual μR μG φ A Gf Sf p
        ≤ covNoisyInformation Q μR μG φ A Gf Sf p ∧
      0 ≤ covNoisyInformation Q μR μG φ A Gf Sf p ∧
      covNoisyInformation Q μR μG φ A Gf Sf p
        ≤ covNoisyInformation InfoDirection.strong μR μG φ A Gf Sf p ∧
      covNoisyInformation Q μR μG φ A Gf Sf p ≤ n := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hY : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeReleaseVector φ A ω + covNoise Sf Gf ω := hX.add (measurable_covNoise hSf hGf)
  have hbits := iIndepFun_superBits (n := n) (signProductLaw d p) μR μG
  have hfair := superBits_fair (n := n) (signProductLaw d p) μR μG
  have hUZ := indepFun_superBits_superData (n := n) (signProductLaw d p) μR μG
  have hbetween := directionInfo_between Q (superMeasure n (signProductLaw d p) μR μG) hY
    measurable_superBits measurable_superData hbits hfair hUZ
  have hcap := releaseInfoS_le_card (superMeasure n (signProductLaw d p) μR μG) hY
    measurable_superBits measurable_superData hbits hfair hUZ
  have hI0 := releaseInfoI_nonneg (superMeasure n (signProductLaw d p) μR μG)
    (fun ω => nativeReleaseVector φ A ω + covNoise Sf Gf ω) superBits
  exact ⟨hbetween.1, hI0.trans hbetween.1, hbetween.2, hbetween.2.trans hcap⟩

/-- The worst case over the cube is bounded above by `n` and dominates every law of the cube. -/
theorem covWorstInformation_facts {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    {Sf : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → Fin n → ℝ} (hSf : Measurable Sf)
    (Q : InfoDirection) :
    0 ≤ covWorstInformation Q μR μG φ A Gf Sf ∧
      covWorstInformation Q μR μG φ A Gf Sf ≤ n ∧
      ∀ p ∈ productCube d, covNoisyInformation Q μR μG φ A Gf Sf p
        ≤ covWorstInformation Q μR μG φ A Gf Sf := by
  have hb : ∀ p : productCube d, covNoisyInformation Q μR μG φ A Gf Sf p ≤ n := fun p =>
    (covNoisyInformation_bounds μR μG hφm hA hGf hSf Q p.2).2.2.2
  have hbdd : BddAbove (Set.range fun p : productCube d =>
      covNoisyInformation Q μR μG φ A Gf Sf p) := by
    refine ⟨n, ?_⟩
    rintro _ ⟨p, rfl⟩
    exact hb p
  haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
  refine ⟨?_, ciSup_le hb, fun p hp => le_ciSup hbdd ⟨p, hp⟩⟩
  exact le_ciSup_of_le hbdd ⟨0, zero_mem_productCube d⟩
    (covNoisyInformation_bounds μR μG hφm hA hGf hSf Q (zero_mem_productCube d)).2.1

/-- **The channel inequality with covariance-controlled noise, at one law.** If
`‖S(z) v‖² ≤ C ‖v‖²` for all `z`, `v`, then
`(∑_i E_p σ_i X_i)² ≤ 2 ln 2 (∑_i E_p X_i² + C n) Ii_{D_p}(X + S(Z̃) G)`: the noise has conditional
mean zero given the supersample, the bits and the release, and adds raw energy at most `C n`. -/
theorem cov_channel_inequality (hd : 0 < d) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    {Sf : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → Fin n → ℝ} (hSf : Measurable Sf)
    {C : ℝ}
    (hupp : ∀ z (v : Fin n → ℝ), ∑ i, covApply (Sf z) v i ^ 2 ≤ C * ∑ i, v i ^ 2)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    (∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG)) ^ 2
      ≤ 2 * Real.log 2 * ((∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG)) + C * n)
        * covNoisyInformation InfoDirection.individual μR μG φ A Gf Sf p := by
  haveI := isProbabilityMeasure_signProductLaw hp
  set P := superMeasure n (signProductLaw d p) μR μG with hPdef
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  obtain ⟨-, hcoord, hindep, -⟩ := nativeNoise_facts μR μG (signProductLaw d p) hφm hA hGf hGlaw
  have hGj : ∀ j : Fin n, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) j := fun j => (measurable_pi_apply j).comp hG
  have hmom := fun j => gaussian_noise_standard_moments P (hGj j) (hcoord j)
  have hbound := nativeLossRelease_ae_abs_le μR μG hd hCφ hA1 hp
  have hX2 : ∀ i, MemLp (fun ω => nativeReleaseVector φ A ω i) 2 P := by
    intro i
    refine MemLp.of_bound ((measurable_pi_apply i).comp hX).aestronglyMeasurable (2 * Cφ) ?_
    filter_upwards [hbound] with ω hω
    rw [Real.norm_eq_abs]
    exact hω i
  have hent : ∀ z i j, |Sf z i j| ≤ Real.sqrt C := fun z i j =>
    Real.abs_le_sqrt (sq_entry_le_of_upper (Sf z) (hupp z) i j)
  have hSm : ∀ i j, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Sf (superData ω) i j := fun i j =>
    (measurable_pi_apply j).comp ((measurable_pi_apply i).comp (hSf.comp measurable_superData))
  have hNi : ∀ i, (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => covNoise Sf Gf ω i)
      = fun ω => ∑ j, Sf (superData ω) i j * Gf (superNoiseSeed ω) j := fun i => rfl
  have hterm2 : ∀ i j, MemLp (fun ω => Sf (superData ω) i j * Gf (superNoiseSeed ω) j) 2 P := by
    intro i j
    refine MemLp.of_le ((hmom j).1.const_mul (Real.sqrt C))
      ((hSm i j).mul (hGj j)).aestronglyMeasurable (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_mul, abs_mul, abs_of_nonneg (Real.sqrt_nonneg C)]
    exact mul_le_mul_of_nonneg_right (hent _ i j) (abs_nonneg _)
  have hN2 : ∀ i, MemLp (fun ω => covNoise Sf Gf ω i) 2 P := by
    intro i
    rw [hNi i]
    exact memLp_finsetSum _ fun j _ => hterm2 i j
  set F : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n →
      ((Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d))) × (Fin n → ℝ) :=
    fun ω => ((superBits ω, superData ω), nativeReleaseVector φ A ω) with hFdef
  have hF : Measurable F := (measurable_superBits.prodMk measurable_superData).prodMk hX
  have hint1 : ∀ i j, Integrable (fun ω => (signOfBit (fun ω' => superBits ω' i) ω
      * Sf (superData ω) i j) * Gf (superNoiseSeed ω) j) P := by
    intro i j
    refine Integrable.bdd_mul (c := Real.sqrt C) ((hmom j).1.integrable one_le_two)
      ((measurable_signOfBit _ ((measurable_pi_apply i).comp measurable_superBits)).mul
        (hSm i j)).aestronglyMeasurable (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_mul]
    have hs : |signOfBit (fun ω' => superBits ω' i) ω| = 1 := by
      unfold signOfBit
      split <;> simp
    rw [hs, one_mul]
    exact hent _ i j
  have hσN : ∀ i, ∫ ω, signOfBit (fun ω' => superBits ω' i) ω * covNoise Sf Gf ω i ∂P = 0 := by
    intro i
    have e : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        signOfBit (fun ω' => superBits ω' i) ω * covNoise Sf Gf ω i)
        = fun ω => ∑ j, (signOfBit (fun ω' => superBits ω' i) ω * Sf (superData ω) i j)
          * Gf (superNoiseSeed ω) j := by
      funext ω
      simp only [covNoise, covApply, Finset.mul_sum]
      refine Finset.sum_congr rfl fun j _ => ?_
      ring
    rw [e, integral_finsetSum _ fun j _ => hint1 i j]
    refine Finset.sum_eq_zero fun j _ => ?_
    have hw : Measurable fun t : ((Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d))) ×
        (Fin n → ℝ) => signOfBit (fun t' : ((Fin n → Bool) × (Bool × Fin n →
          EuclideanSpace ℝ (Fin d))) × (Fin n → ℝ) => t'.1.1 i) t * Sf t.1.2 i j :=
      (measurable_signOfBit _ ((measurable_pi_apply i).comp (measurable_fst.comp measurable_fst))).mul
        ((measurable_pi_apply j).comp ((measurable_pi_apply i).comp
          (hSf.comp (measurable_snd.comp measurable_fst))))
    exact integral_mul_noise_eq_zero P hF hG hindep hw j (hmom j).2.1
  have hint2 : ∀ i j, Integrable (fun ω => (nativeReleaseVector φ A ω i
      * Sf (superData ω) i j) * Gf (superNoiseSeed ω) j) P := by
    intro i j
    refine Integrable.bdd_mul (c := 2 * Cφ * Real.sqrt C) ((hmom j).1.integrable one_le_two)
      (((measurable_pi_apply i).comp hX).mul (hSm i j)).aestronglyMeasurable ?_
    filter_upwards [hbound] with ω hω
    rw [Real.norm_eq_abs, abs_mul]
    exact mul_le_mul (hω i) (hent _ i j) (abs_nonneg _) ((abs_nonneg _).trans (hω i))
  have hXN : ∀ i, ∫ ω, nativeReleaseVector φ A ω i * covNoise Sf Gf ω i ∂P = 0 := by
    intro i
    have e : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        nativeReleaseVector φ A ω i * covNoise Sf Gf ω i)
        = fun ω => ∑ j, (nativeReleaseVector φ A ω i * Sf (superData ω) i j)
          * Gf (superNoiseSeed ω) j := by
      funext ω
      simp only [covNoise, covApply, Finset.mul_sum]
      refine Finset.sum_congr rfl fun j _ => ?_
      ring
    rw [e, integral_finsetSum _ fun j _ => hint2 i j]
    refine Finset.sum_eq_zero fun j _ => ?_
    have hw : Measurable fun t : ((Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d))) ×
        (Fin n → ℝ) => t.2 i * Sf t.1.2 i j :=
      ((measurable_pi_apply i).comp measurable_snd).mul
        ((measurable_pi_apply j).comp ((measurable_pi_apply i).comp
          (hSf.comp (measurable_snd.comp measurable_fst))))
    exact integral_mul_noise_eq_zero P hF hG hindep hw j (hmom j).2.1
  have hW : ∑ i, ∫ ω, covNoise Sf Gf ω i ^ 2 ∂P ≤ C * n := by
    rw [← integral_finsetSum _ fun i _ => (hN2 i).integrable_sq]
    have hG2 : Integrable (fun ω => C * ∑ j, Gf (superNoiseSeed ω) j ^ 2) P :=
      (integrable_finsetSum _ fun j _ => (hmom j).1.integrable_sq).const_mul C
    calc (∫ ω, ∑ i, covNoise Sf Gf ω i ^ 2 ∂P)
        ≤ ∫ ω, C * ∑ j, Gf (superNoiseSeed ω) j ^ 2 ∂P :=
          integral_mono (integrable_finsetSum _ fun i _ => (hN2 i).integrable_sq) hG2
            fun ω => hupp (superData ω) (Gf (superNoiseSeed ω))
      _ = C * n := by
          rw [integral_const_mul, integral_finsetSum _ fun j _ => (hmom j).1.integrable_sq]
          simp [fun j => (hmom j).2.2]
  exact sq_signed_moment_le_additive_noise P measurable_superBits hX
    (measurable_covNoise hSf hGf) (superBits_fair (n := n) (signProductLaw d p) μR μG) hX2 hN2
    hσN hXN hW

end Model

section Upper

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The upper bound with covariance-controlled noise, at one law.** Under the hypotheses of
Proposition 7, if `c ‖v‖² ≤ ‖S(z) v‖²` for all `z`, `v` with `c > 0` (so `c = c₋ τ²`), then at
every `p ∈ [-1,1]^d` and for every `Q ∈ {Ii, Ij, Is}`,
`Q_{D_p}(X + S(Z̃) G) ≤ min{n, (n/(2 ln 2)) ln(1 + D/(n c))}` with the residual budget `D`.
Whitening by the supersample-measurable inverse `S(Z̃)^{-1}` keeps `I(U; Y | Z̃)` and gives the
release `S^{-1} X + G`, whose residual from `S^{-1} a_p(Z̃)` has energy at most `D/c`. -/
theorem cov_information_upper_bound (hd : 0 < d) (hn : 0 < n)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    {Sf : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → Fin n → ℝ} (hSf : Measurable Sf)
    {c : ℝ} (hc : 0 < c)
    (hlow : ∀ z (v : Fin n → ℝ), c * ∑ i, v i ^ 2 ≤ ∑ i, covApply (Sf z) v i ^ 2)
    (Q : InfoDirection) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    covNoisyInformation Q μR μG φ A Gf Sf p
      ≤ min (n : ℝ) (((n : ℝ) / (2 * Real.log 2)) *
          Real.log (1 + nativeResidualBudget a r ε L H n d / (n * c))) := by
  obtain ⟨-, -, hQS, -⟩ := covNoisyInformation_bounds μR μG hφm hA hGf hSf Q hp
  refine hQS.trans ?_
  haveI := isProbabilityMeasure_signProductLaw hp
  set P := superMeasure n (signProductLaw d p) μR μG with hPdef
  obtain ⟨-, -, h3⟩ := finite_native_budgets_unconditional μR μG hd hφ hφm hg hgm hε hv0 hv1
    A hA hA1 hacc
  obtain ⟨θs, hθs, hmin⟩ := exists_nativePopulationMinimizer hφ hφm hg
    (isSignProductLaw_signProductLaw hp) hd
  have hD := h3 p hp θs hθs hmin
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  obtain ⟨hmap, -, hindep, -⟩ := nativeNoise_facts μR μG (signProductLaw d p) hφm hA hGf hGlaw
  have hfacts := fun z => covApply_inverse_facts (Sf z) hc (hlow z)
  -- the whitening map and its inverse
  have hTm : Measurable fun z : Bool × Fin n → EuclideanSpace ℝ (Fin d) => covInverse (Sf z) :=
    measurable_covInverse.comp hSf
  have hr : Measurable fun q : (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      covApply (covInverse (Sf q.2)) q.1 :=
    Measurable.comp (g := fun q : (Fin n → Fin n → ℝ) × (Fin n → ℝ) => covApply q.1 q.2)
      (f := fun q : (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
        (covInverse (Sf q.2), q.1))
      measurable_covApply ((hTm.comp measurable_snd).prodMk measurable_fst)
  have hgm2 : Measurable fun q : (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      covApply (Sf q.2) q.1 :=
    Measurable.comp (g := fun q : (Fin n → Fin n → ℝ) × (Fin n → ℝ) => covApply q.1 q.2)
      (f := fun q : (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) => (Sf q.2, q.1))
      measurable_covApply ((hSf.comp measurable_snd).prodMk measurable_fst)
  have hY : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeReleaseVector φ A ω + covNoise Sf Gf ω := hX.add (measurable_covNoise hSf hGf)
  have hbits := iIndepFun_superBits (n := n) (signProductLaw d p) μR μG
  have hfair := superBits_fair (n := n) (signProductLaw d p) μR μG
  have hUZ := indepFun_superBits_superData (n := n) (signProductLaw d p) μR μG
  have hwhite := condMutualInfo_eq_of_recover P measurable_superBits hY measurable_superData hr
    hgm2 hbits hfair (Filter.Eventually.of_forall fun ω => ((hfacts (superData ω)).1 _).symm)
  -- the whitened release is `S^{-1} X + G`
  set Xw : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Fin n → ℝ :=
    fun ω => covApply (covInverse (Sf (superData ω))) (nativeReleaseVector φ A ω) with hXwdef
  have hXw : Measurable Xw :=
    Measurable.comp (g := fun q : (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      covApply (covInverse (Sf q.2)) q.1)
      (f := fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        (nativeReleaseVector φ A ω, superData ω)) hr (hX.prodMk measurable_superData)
  have hsplit : (fun ω => covApply (covInverse (Sf (superData ω)))
      (nativeReleaseVector φ A ω + covNoise Sf Gf ω))
      = fun ω => Xw ω + (1 : ℝ) • Gf (superNoiseSeed ω) := by
    funext ω
    rw [covApply_add, one_smul]
    simp only [covNoise, hXwdef]
    rw [(hfacts (superData ω)).2]
  -- the centre and the residual energy
  set a0 : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → ℝ :=
    fun z i => φ ⟪θs, z (true, i)⟫_ℝ - φ ⟪θs, z (false, i)⟫_ℝ with ha0
  have ha0m : Measurable a0 :=
    measurable_pi_lambda _ fun i =>
      (hφm.comp (measurable_inner_native measurable_const (measurable_pi_apply (true, i)))).sub
      (hφm.comp (measurable_inner_native measurable_const (measurable_pi_apply (false, i))))
  set aw : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → ℝ :=
    fun z => covApply (covInverse (Sf z)) (a0 z) with hawdef
  have hawm : Measurable aw :=
    Measurable.comp (g := fun q : (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      covApply (covInverse (Sf q.2)) q.1)
      (f := fun z : Bool × Fin n → EuclideanSpace ℝ (Fin d) => (a0 z, z)) hr
      (ha0m.prodMk measurable_id)
  have hpt : ∀ ω, ∑ i, (Xw ω i - aw (superData ω) i) ^ 2
      ≤ (∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2) / c := by
    intro ω
    have e : (fun i => Xw ω i - aw (superData ω) i)
        = covApply (covInverse (Sf (superData ω)))
          (fun i => nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) := by
      simp only [hXwdef, hawdef]
      rw [← Pi.sub_def, ← covApply_sub]
      rfl
    have h := sum_sq_covApply_inverse_le (Sf (superData ω)) hc (hlow (superData ω))
      (fun i => nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i)
    rw [← e] at h
    exact h
  have hbd : ∀ᵐ ω ∂P, ‖∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2‖
      ≤ n * (4 * C) ^ 2 := by
    filter_upwards [superPoint_norm_le_one (signProductLaw d p) μR μG
      ((isSignProductLaw_signProductLaw hp).norm_le_one hd)] with ω hω
    rw [Real.norm_eq_abs]
    refine abs_sum_fin_le_mul fun i => ?_
    have hθ : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
    have h1 := abs_le.1 (hC _ (native_margin_mem_Icc hθ (hω true i)))
    have h2 := abs_le.1 (hC _ (native_margin_mem_Icc hθ (hω false i)))
    have h3 := abs_le.1 (hC _ (native_margin_mem_Icc hθs (hω true i)))
    have h4 := abs_le.1 (hC _ (native_margin_mem_Icc hθs (hω false i)))
    have hdiff : |nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i| ≤ 4 * C := by
      unfold nativeLossRelease nativePopulationReference
      exact abs_le.2 ⟨by linarith [h1.1, h2.2, h3.2, h4.1], by linarith [h1.2, h2.1, h3.1, h4.2]⟩
    rw [abs_of_nonneg (sq_nonneg _)]
    have h0 : 0 ≤ 4 * C := (abs_nonneg _).trans hdiff
    nlinarith [abs_nonneg (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i),
      sq_abs (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i)]
  have hresm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2 :=
    Finset.measurable_sum _ fun i _ =>
      (((measurable_pi_apply i).comp hX).sub
        ((measurable_pi_apply i).comp (ha0m.comp measurable_superData))).pow_const 2
  have hresint : Integrable (fun ω => ∑ i,
      (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2) P :=
    Integrable.of_bound hresm.aestronglyMeasurable _ hbd
  have hwm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, (Xw ω i - aw (superData ω) i) ^ 2 :=
    Finset.measurable_sum _ fun i _ =>
      (((measurable_pi_apply i).comp hXw).sub
        ((measurable_pi_apply i).comp (hawm.comp measurable_superData))).pow_const 2
  have hwint : Integrable (fun ω => ∑ i, (Xw ω i - aw (superData ω) i) ^ 2) P := by
    refine (hresint.div_const c).mono' hwm.aestronglyMeasurable
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (Finset.sum_nonneg fun i _ => sq_nonneg _)]
    exact hpt ω
  have hD' : (∫ ω, ∑ i, (Xw ω i - aw (superData ω) i) ^ 2 ∂P)
      ≤ nativeResidualBudget a r ε L H n d / c := by
    calc (∫ ω, ∑ i, (Xw ω i - aw (superData ω) i) ^ 2 ∂P)
        ≤ ∫ ω, (∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2) / c ∂P :=
          integral_mono hwint (hresint.div_const c) hpt
      _ = (∫ ω, ∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2 ∂P)
            / c := integral_div _ _
      _ ≤ nativeResidualBudget a r ε L H n d / c := div_le_div_of_nonneg_right hD hc.le
  have hD0 : 0 ≤ nativeResidualBudget a r ε L H n d :=
    le_trans (integral_nonneg fun ω => Finset.sum_nonneg fun i _ => sq_nonneg _) hD
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  -- independence of the noise from the whitened release
  have hψ : Measurable fun t : ((Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d))) ×
      (Fin n → ℝ) => (t.1, covApply (covInverse (Sf t.1.2)) t.2) :=
    measurable_fst.prodMk (Measurable.comp
      (g := fun q : (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
        covApply (covInverse (Sf q.2)) q.1)
      (f := fun t : ((Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d))) ×
        (Fin n → ℝ) => (t.2, t.1.2)) hr
      (measurable_snd.prodMk (measurable_snd.comp measurable_fst)))
  have hindw : IndepFun (fun ω => ((superBits ω, superData ω), Xw ω))
      (fun ω => Gf (superNoiseSeed ω)) P := hindep.comp hψ measurable_id
  have hup := release_information_upper_bound P hn measurable_superBits measurable_superData
    hXw hG hawm (τ := 1) (D := nativeResidualBudget a r ε L H n d / c) (v := 1)
    (w := ⟨1 + nativeResidualBudget a r ε L H n d / c / n, by positivity⟩) (by simp)
    one_ne_zero rfl hmap hindw hbits hfair hUZ hwint hD'
  have e1 : releaseInfoS P (fun ω => nativeReleaseVector φ A ω + covNoise Sf Gf ω) superBits
      superData = releaseInfoS P (fun ω => Xw ω + (1 : ℝ) • Gf (superNoiseSeed ω)) superBits
        superData := by
    rw [releaseInfoS, releaseInfoS, ← hsplit]
    exact hwhite.symm
  have e2 : nativeResidualBudget a r ε L H n d / c / (n * 1 ^ 2)
      = nativeResidualBudget a r ε L H n d / (n * c) := by
    field_simp
  show releaseInfoS P (fun ω => nativeReleaseVector φ A ω + covNoise Sf Gf ω) superBits superData
    ≤ _
  rw [e1]
  rw [e2] at hup
  exact hup

end Upper

section Corollary

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- `n/(K (1 + x)) ≤ n/(1 + K x)` for `K ≥ 1`, `x ≥ 0`, `n ≥ 0`. -/
theorem div_mul_one_add_le {n K x : ℝ} (hn : 0 ≤ n) (hK : 1 ≤ K) (hx : 0 ≤ x) :
    n / (K * (1 + x)) ≤ n / (1 + K * x) :=
  div_le_div_of_nonneg_left hn (by positivity) (by nlinarith)

/-- `n/(1 + L x) ≤ n/(L (1 + x))` for `0 < L ≤ 1`, `x ≥ 0`, `n ≥ 0`. -/
theorem div_one_add_mul_le {n L x : ℝ} (hn : 0 ≤ n) (hL : 0 < L) (hL1 : L ≤ 1) (hx : 0 ≤ x) :
    n / (1 + L * x) ≤ n / (L * (1 + x)) :=
  div_le_div_of_nonneg_left hn (by positivity) (by nlinarith)

/-- **Covariance-controlled Gaussian releases.** Under Assumption 2, in the regime
of Theorem 3 (`0 < ε ≤ ε₀`, `c₋' ε^{-2/q} ≤ n ≤ c₊' ε^{-2/q}`, `d ≥ C max{n, ε^{-2/q}}`), for every
learner of the class, noise `G = G_f(R_G) ∼ N(0, I_n)` independent of data, learning and selection,
a measurable supersample-dependent covariance square root `S` with
`c₋ τ² ‖v‖² ≤ ‖S(z) v‖² ≤ c₊ τ² ‖v‖²` (`c₋ > 0`), every `Q ∈ {Ii, Ij, Is}` and every real `τ`:
`(c₁/max{c₊,1}) n/(1 + (τ/ε)²) ≤ sup_p Q_{D_p}(X + S(Z̃) G) ≤ (C₁/min{c₋,1}) n/(1 + (τ/ε)²)`
with Theorem 3's constants `c₁ = mainLowerConstant`, `C₁ = mainUpperConstant`; the matching order
of Theorem 3 persists, including the joint conditional information `Is`.  At `τ = 0` the spectral
bracket forces `S = 0` and the statement is Theorem 3's noiseless case. -/
theorem correlated_gaussian_release
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    {Sf : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → Fin n → ℝ} (hSf : Measurable Sf)
    {cL cU τ : ℝ} (hcL : 0 < cL)
    (hlow : ∀ z (v : Fin n → ℝ), cL * τ ^ 2 * ∑ i, v i ^ 2 ≤ ∑ i, covApply (Sf z) v i ^ 2)
    (hupp : ∀ z (v : Fin n → ℝ), ∑ i, covApply (Sf z) v i ^ 2 ≤ cU * τ ^ 2 * ∑ i, v i ^ 2)
    (Q : InfoDirection) :
    mainLowerConstant a b B r L cm cp / max cU 1 * (n / (1 + (τ / ε) ^ 2))
        ≤ covWorstInformation Q μR μG φ A Gf Sf ∧
      covWorstInformation Q μR μG φ A Gf Sf
        ≤ mainUpperConstant a r L H cm / min cL 1 * (n / (1 + (τ / ε) ^ 2)) := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  obtain ⟨hn, hdn, hv0, hv1, hM, hV, hD⟩ :=
    main_recipe_orders (L := L) hr ha hb hB hH hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hsG := mainScaleRoot_pos hb hB hr
  have hm : 0 < mainSignalRate b B r cp / 2 := by unfold mainSignalRate; positivity
  have hMpos : 0 < nativeSignedBudget a b B r ε H n d := lt_of_lt_of_le (by positivity) hM
  have hlog : 0 < 2 * Real.log 2 := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    linarith
  obtain ⟨hS0, hSn, hle⟩ := covWorstInformation_facts μR μG hφm hA hGf hSf Q
  have hx0 : 0 ≤ (τ / ε) ^ 2 := sq_nonneg _
  refine ⟨?_, ?_⟩
  · -- lower bound
    set K := max cU 1 with hKdef
    have hK1 : 1 ≤ K := le_max_right _ _
    have hupp' : ∀ z (v : Fin n → ℝ), ∑ i, covApply (Sf z) v i ^ 2 ≤ K * τ ^ 2 * ∑ i, v i ^ 2 :=
      fun z v => (hupp z v).trans (mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_right (le_max_left _ _) (sq_nonneg τ))
        (Finset.sum_nonneg fun i _ => sq_nonneg _))
    obtain ⟨h1, h2, -⟩ := finite_native_budgets_unconditional μR μG hd hφ hφm hg hgm hε hv0 hv1
      A hA hA1 hacc
    have hκ : 0 < nativeKappa b B r ε := by
      have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
      rw [nativeKappa]
      linarith
    haveI := isProbabilityMeasure_prior hκ d
    have hC : ∀ᵐ p ∂(prior (nativeKappa b B r ε) d), p ∈ productCube d := by
      filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
      exact fun k => Set.Ioo_subset_Icc_self (hp k)
    have hkey0 := sq_le_of_prior_moments (prior (nativeKappa b B r ε) d) hC
      (c := 2 * Real.log 2) (t := K * τ ^ 2 * n) hlog.le (by positivity) hS0
      (fun p hp => cov_channel_inequality μR μG hd hφ hφm hA hA1 hGf hGlaw hSf hupp' hp)
      (fun p _ => Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _)
      (fun p hp => (covNoisyInformation_bounds μR μG hφm hA hGf hSf Q hp).1.trans (hle p hp))
      (integrable_native_energy μR μG hd hκ hφ hφm hA hA1) hMpos h1 h2
    have hτ' : (n : ℝ) * (Real.sqrt K * τ) ^ 2 = K * τ ^ 2 * n := by
      rw [mul_pow, Real.sq_sqrt (by linarith)]
      ring
    have hkey : nativeSignedBudget a b B r ε H n d ^ 2
        ≤ 2 * Real.log 2 * (nativeEnergyBudget a b B r ε L n d + n * (Real.sqrt K * τ) ^ 2)
          * covWorstInformation Q μR μG φ A Gf Sf := by
      rw [hτ']
      exact hkey0
    have halg := main_lower_algebra hn' hε hm hM hV hS0 hlog hkey
    have hx' : (Real.sqrt K * τ / ε) ^ 2 = K * (τ / ε) ^ 2 := by
      rw [mul_div_assoc, mul_pow, Real.sq_sqrt (by linarith)]
    rw [hx'] at halg
    have hc1 : 0 ≤ mainLowerConstant a b B r L cm cp := (mainLowerConstant_pos hr hb hB hcp).le
    calc mainLowerConstant a b B r L cm cp / K * (n / (1 + (τ / ε) ^ 2))
        = mainLowerConstant a b B r L cm cp * (n / (K * (1 + (τ / ε) ^ 2))) := by
          field_simp
      _ ≤ mainLowerConstant a b B r L cm cp * (n / (1 + K * (τ / ε) ^ 2)) :=
          mul_le_mul_of_nonneg_left (div_mul_one_add_le hn'.le hK1 hx0) hc1
      _ ≤ covWorstInformation Q μR μG φ A Gf Sf := halg
  · -- upper bound
    set Lm := min cL 1 with hLdef
    have hL0 : 0 < Lm := lt_min hcL one_pos
    have hL1 : Lm ≤ 1 := min_le_right _ _
    have hLc : Lm ≤ cL := min_le_left _ _
    haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
    have hd0 : 0 ≤ mainResidualRate a r L H cm := by
      have hc := matrixEnergyC_pos
      have hAr : 0 < a ^ (1 / r) := Real.rpow_pos_of_pos ha _
      unfold mainResidualRate
      positivity
    have hC1 : 0 ≤ mainUpperConstant a r L H cm := le_trans zero_le_one
      (one_le_mainUpperConstant ha hcm)
    refine ciSup_le fun p => ?_
    have hQn := (covNoisyInformation_bounds μR μG hφm hA hGf hSf Q p.2).2.2.2
    have hDres0 : 0 ≤ nativeResidualBudget a r ε L H n d :=
      nativeResidualBudget_nonneg ha hε n d
    have hQτ : Real.sqrt Lm * τ ≠ 0 → covNoisyInformation Q μR μG φ A Gf Sf p
        ≤ min (n : ℝ) ((n / (2 * Real.log 2)) *
          Real.log (1 + nativeResidualBudget a r ε L H n d / (n * (Real.sqrt Lm * τ) ^ 2))) := by
      intro hτ
      have hτ0 : τ ≠ 0 := by
        intro h
        apply hτ
        rw [h, mul_zero]
      have hcτ : 0 < cL * τ ^ 2 := by positivity
      have hup := cov_information_upper_bound μR μG hd hn hφ hφm hg hgm hε hv0 hv1 A hA hA1 hacc
        hGf hGlaw hSf hcτ hlow Q p.2
      refine hup.trans (min_le_min_left _ (mul_le_mul_of_nonneg_left ?_ (by positivity)))
      have hs : (Real.sqrt Lm * τ) ^ 2 = Lm * τ ^ 2 := by
        rw [mul_pow, Real.sq_sqrt hL0.le]
      rw [hs]
      have hτ2 : 0 < τ ^ 2 := by positivity
      refine Real.log_le_log (by positivity) ?_
      have : nativeResidualBudget a r ε L H n d / (n * (cL * τ ^ 2))
          ≤ nativeResidualBudget a r ε L H n d / (n * (Lm * τ ^ 2)) :=
        div_le_div_of_nonneg_left hDres0 (by positivity)
          (mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_right hLc hτ2.le) hn'.le)
      linarith
    have halg := main_upper_algebra hn' hε hlog hd0 hDres0 hD hQn hQτ
    have hx' : (Real.sqrt Lm * τ / ε) ^ 2 = Lm * (τ / ε) ^ 2 := by
      rw [mul_div_assoc, mul_pow, Real.sq_sqrt hL0.le]
    rw [hx'] at halg
    calc covNoisyInformation Q μR μG φ A Gf Sf p
        ≤ (1 + mainResidualRate a r L H cm / (2 * Real.log 2)) * (n / (1 + Lm * (τ / ε) ^ 2)) :=
          halg
      _ = mainUpperConstant a r L H cm * (n / (1 + Lm * (τ / ε) ^ 2)) := rfl
      _ ≤ mainUpperConstant a r L H cm * (n / (Lm * (1 + (τ / ε) ^ 2))) :=
          mul_le_mul_of_nonneg_left (div_one_add_mul_le hn'.le hL0 hL1 hx0) hC1
      _ = mainUpperConstant a r L H cm / Lm * (n / (1 + (τ / ε) ^ 2)) := by
          field_simp

end Corollary

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CounterTightness.lean <==
import LossOnlyTraceability.OversamplingLawTheorem
import LossOnlyTraceability.BoundaryComplete
import LossOnlyTraceability.OversamplingCounter

/-! # Order-tightness of the counterexample of Proposition 11 (Section 6, Appendix G.2)

For `g(θ) = ‖θ‖²/2`, the linear link `φ(t) = -t` and the empirical-mean learner, at the design
accuracy `ε = n^{-2/3}` and noise `τ = ε`, the worst-case information is `O(n^{1/3}) = o(n)`
(Proposition 11; Proposition H.5(v): at most `3 n^{1/3}` bits for `n ≥ 16`, `d ≥ 32 n`).  Here we
show that this order cannot be improved by any accurate learner, so that the mean learner's
worst-case information at that design point is `Θ(n^{1/3})`.

The loss `‖θ‖²/2 - ⟪θ, z⟫` is the power-linear loss of Appendix G.1 at `r = 2` (`q = 2`,
`m_ε = ε^{-1}`).  The every-learner lower bound of the oversampling law for power-linear losses
(`oversampling_lower_bound_power`)
needs only `0 < ε ≤ oversamplingPowerThreshold 2 = 1/32` (`oversamplingPowerThreshold_two`),
`n ≥ m_ε` and `d ≥ 32 n`; no upper bound on `d` is needed for the lower half.  At `ε = n^{-2/3}`
these hold for `n ≥ 182` (`counter_eps_le`), and the bound
`c₂ m_ε/(1 + (n/m_ε)(τ/ε)²)` at `τ = ε` equals `c₂ n^{2/3}/(1 + n^{1/3}) ≥ (c₂/2) n^{1/3}` with
`c₂ = oversamplingPowerLowerConstant 2 > 0` (`counter_every_learner_lower`).

The empirical-mean learner is written as the unit-ball ERM `meanERM = T_2(Z̄)`; `T_2` is the
identity on the unit ball, so on every sample in the unit ball (in particular almost surely under
every product law) it is `Z̄` itself.  It is `1/(2n)`-accurate for every law on the unit ball
(`meanERM_accuracy`), hence belongs to the accurate class at `ε = n^{-2/3}`
(`meanERM_mem_counter_class`), its release coincides almost surely with the release of
Proposition H.5 (`nativeNoisyInformation_strong_meanERM`), and so
`(c₂/2) n^{1/3} ≤ sup_p Q_{D_p}(X + n^{-2/3} G) ≤ 3 n^{1/3}` for every `Q ∈ {Ii, Ij, Is}`
(`counter_order_tight`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section CounterConstants

/-- `c_q = 2^{2-q}/q = 1/2` at `r = 2`. -/
theorem powerBregmanConstant_two : powerBregmanConstant 2 = 1 / 2 := by
  unfold powerBregmanConstant
  rw [powerDualExponent_two]
  norm_num

/-- The calibration margin `t₀ = (b/(rB + b))^{1/(r-1)} = 1/2` for `(b, B, r) = (1, 1/2, 2)`. -/
theorem nativeMargin_one_half_two : nativeMargin 1 (1 / 2) 2 = 1 / 2 := by
  unfold nativeMargin
  norm_num

/-- The calibration slope `β = b t₀/q = 1/4` for `(b, B, r) = (1, 1/2, 2)`. -/
theorem nativeSlope_one_half_two : nativeSlope 1 (1 / 2) 2 = 1 / 4 := by
  unfold nativeSlope
  rw [nativeMargin_one_half_two, powerDualExponent_two]
  norm_num

/-- **The explicit threshold of the every-learner lower bound for power-linear losses at
`r = 2`**: `min{1, β/8} = 1/32`. -/
theorem oversamplingPowerThreshold_two : oversamplingPowerThreshold 2 = 1 / 32 := by
  unfold oversamplingPowerThreshold oversamplingLowerThreshold
  rw [nativeSlope_one_half_two, min_eq_right (by norm_num)]
  norm_num

/-- The design accuracy `ε = n^{-2/3}` is below the threshold `1/32` once `n ≥ 182`. -/
theorem counter_eps_le {n : ℕ} (hn : 182 ≤ n) : (n : ℝ) ^ (-((2 : ℝ) / 3)) ≤ 1 / 32 := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast (show 0 < n by omega)
  have h32 : (32 : ℝ) ≤ (n : ℝ) ^ ((2 : ℝ) / 3) := by
    have hn182 : (182 : ℝ) ≤ n := by exact_mod_cast hn
    have h1 : (32 : ℝ) ^ (3 : ℕ) ≤ (n : ℝ) ^ (2 : ℕ) := by nlinarith
    have h2 := Real.rpow_le_rpow (by positivity) h1 (by norm_num : (0 : ℝ) ≤ 1 / 3)
    have e1 : ((32 : ℝ) ^ (3 : ℕ)) ^ ((1 : ℝ) / 3) = 32 := by
      rw [← Real.rpow_natCast, ← Real.rpow_mul (by norm_num)]
      norm_num
    have e2 : ((n : ℝ) ^ (2 : ℕ)) ^ ((1 : ℝ) / 3) = (n : ℝ) ^ ((2 : ℝ) / 3) := by
      rw [← Real.rpow_natCast, ← Real.rpow_mul hn0.le]
      norm_num
    rw [e1, e2] at h2
    exact h2
  rw [Real.rpow_neg hn0.le]
  calc ((n : ℝ) ^ ((2 : ℝ) / 3))⁻¹ ≤ (32 : ℝ)⁻¹ := inv_anti₀ (by norm_num) h32
    _ = 1 / 32 := by norm_num

/-- The mean learner's accuracy `1/(2n)` is at most the design accuracy `n^{-2/3}` for `n ≥ 1`. -/
theorem half_inv_le_counter_eps {n : ℕ} (hn : 1 ≤ n) :
    1 / (2 * (n : ℝ)) ≤ (n : ℝ) ^ (-((2 : ℝ) / 3)) := by
  have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hn0 : (0 : ℝ) < n := by linarith
  have h1 : (n : ℝ) ^ ((2 : ℝ) / 3) ≤ n := by
    calc (n : ℝ) ^ ((2 : ℝ) / 3) ≤ (n : ℝ) ^ (1 : ℝ) :=
          Real.rpow_le_rpow_of_exponent_le hn1 (by norm_num)
      _ = n := Real.rpow_one _
  have hpos : 0 < (n : ℝ) ^ ((2 : ℝ) / 3) := Real.rpow_pos_of_pos hn0 _
  rw [Real.rpow_neg hn0.le, one_div, inv_le_inv₀ (by positivity) hpos]
  linarith

/-- **A numerical lower bound for the constant `c₂` of Appendix G.2** (the constant of the
every-learner lower bound for power-linear losses at `r = 2`):
`c₂ = (1/16)²/(2 ln 2 · v₀) > 2·10⁻⁵`, where `v₀ = 4ω + √ω/(8c) + ω/32`, `ω = (√2 + 4)²` and
`c = (19/40)(29/30)²` (numerically `c₂ ≈ 2.354·10⁻⁵`). -/
theorem oversamplingPowerLowerConstant_two_gt :
    (2 : ℝ) / 100000 < oversamplingPowerLowerConstant 2 := by
  have hcurv : oversamplingCurvature 2 = 1 / 2 := by
    unfold oversamplingCurvature
    norm_num
  have hgamma : mainScaleGamma 1 (1 / 2) 2 = 16 := by
    unfold mainScaleGamma
    rw [nativeSlope_one_half_two]
    norm_num
  have hroot : mainScaleRoot 1 (1 / 2) 2 = 4 := by
    unfold mainScaleRoot
    rw [hgamma, powerDualExponent_two, show (16 : ℝ) = 4 ^ (2 : ℕ) by norm_num,
      ← Real.rpow_natCast, ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 4)]
    norm_num
  have hC0 : nativeOptimizerConstant (1 / 2) 1 2 = 1 := by
    unfold nativeOptimizerConstant
    norm_num
  have hs0 : 0 < (1 / 2 : ℝ) ^ (1 / (2 : ℝ)) := Real.rpow_pos_of_pos (by norm_num) _
  have hs2 : ((1 / 2 : ℝ) ^ (1 / (2 : ℝ))) ^ 2 = 1 / 2 := by
    rw [← Real.rpow_natCast, ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 1 / 2)]
    norm_num
  obtain ⟨x, hxdef⟩ : ∃ x : ℝ, x = 1 / (1 / 2 : ℝ) ^ (1 / (2 : ℝ)) := ⟨_, rfl⟩
  have hx0 : 0 < x := by
    rw [hxdef]
    positivity
  have hx2 : x ^ 2 = 2 := by
    rw [hxdef, div_pow, hs2]
    norm_num
  have hx1 : x < 3 / 2 := by nlinarith
  have hω : mainLearnerConstant (1 / 2) 1 (1 / 2) 2 = (x + 4) ^ 2 := by
    unfold mainLearnerConstant
    rw [hroot, hgamma, hC0, hxdef]
    norm_num
  have hc : matrixEnergyC = 19 / 40 * (29 / 30) ^ 2 := rfl
  have hden : (8 * (19 / 40 * (29 / 30) ^ 2) : ℝ) = 15979 / 4500 := by norm_num
  have hκ : mainEnergyConstant (1 / 2) 1 (1 / 2) 2
      = 4 * (x + 4) ^ 2 + (x + 4) / (15979 / 4500) := by
    unfold mainEnergyConstant
    rw [hω, Real.sqrt_sq (show (0 : ℝ) ≤ x + 4 by linarith), hc, hden]
  have hv : oversamplingEnergyRate (1 / 2) 1 (1 / 2) 2 1
      = 4 * (x + 4) ^ 2 + (x + 4) / (15979 / 4500) + (x + 4) ^ 2 / 32 := by
    unfold oversamplingEnergyRate
    rw [hκ, hω]
    ring
  have hsig : oversamplingSignalRate 1 (1 / 2) 2 = 1 / 16 := by
    unfold oversamplingSignalRate
    rw [hroot]
    norm_num
  have hsq : (x + 4) ^ 2 = 8 * x + 18 := by
    have e : (x + 4) ^ 2 = x ^ 2 + 8 * x + 16 := by ring
    rw [e, hx2]
    ring
  have hdiv0 : 0 ≤ (x + 4) / (15979 / 4500) :=
    div_nonneg (by linarith) (by norm_num)
  have hdiv : (x + 4) / (15979 / 4500) ≤ 2 := by
    rw [div_le_iff₀ (by norm_num)]
    linarith
  unfold oversamplingPowerLowerConstant oversamplingLowerConstant
  rw [hcurv, hsig, hv]
  set E : ℝ := 4 * (x + 4) ^ 2 + (x + 4) / (15979 / 4500) + (x + 4) ^ 2 / 32 with hEdef
  have hv1 : 1 ≤ E := by
    rw [hEdef, hsq]
    linarith
  have hv2 : E ≤ 123 := by
    rw [hEdef, hsq]
    linarith
  rw [max_eq_left hv1]
  have hlog := Real.log_two_lt_d9
  have hlog0 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  rw [lt_div_iff₀ (mul_pos (mul_pos two_pos hlog0) (by linarith))]
  have hlv := mul_le_mul (le_of_lt hlog) hv2 (by linarith) (by norm_num)
  nlinarith

end CounterConstants

section MeanLearner

variable {n d : ℕ}

/-- The empirical-mean learner of Proposition 11, written as the ERM `T_2(Z̄)` of `‖θ‖²/2 - ⟪θ, z⟫` on
the unit ball (`T_2` is the identity on the unit ball); it ignores its randomness. -/
def meanERM {Rr : Type*} (x : Fin n → EuclideanSpace ℝ (Fin d)) (_ρ : Rr) :
    EuclideanSpace ℝ (Fin d) :=
  clippedPowerMap 2 (trainingMean x)

/-- The learner is jointly measurable. -/
theorem measurable_meanERM {Rr : Type*} [MeasurableSpace Rr] :
    Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => meanERM q.1 q.2 :=
  (measurable_clippedPowerMap 2).comp (measurable_trainingMean.comp measurable_fst)

/-- **Accuracy of the mean learner for every law on the unit ball.**  For `n ≥ 1`, every
randomness law and every law `D` on the closed unit ball: `E F_D(θ̂) ≤ F_D(θ) + 1/(2n)` for every
`θ` in the unit ball, `F_D` the risk of `‖θ‖²/2 - ⟪θ, z⟫`. -/
theorem meanERM_accuracy {Rr : Type*} [MeasurableSpace Rr] (hn : 0 < n) (μR : Measure Rr)
    [IsProbabilityMeasure μR] (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]
    (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (θ : EuclideanSpace ℝ (Fin d)) (hθ : ‖θ‖ ≤ 1) :
    (∫ q, powerLinearRisk 2 D (meanERM q.1 q.2) ∂((Measure.pi fun _ : Fin n => D).prod μR))
      ≤ powerLinearRisk 2 D θ + 1 / (2 * n) := by
  set P : Measure (Fin n → EuclideanSpace ℝ (Fin d)) := Measure.pi fun _ : Fin n => D with hP
  have hint : Integrable (fun z => z) D := by
    refine (integrable_const (1 : ℝ)).mono' aestronglyMeasurable_id ?_
    filter_upwards [hD] with z hz using hz
  have e1 : (∫ q, powerLinearRisk 2 D (meanERM q.1 q.2) ∂(P.prod μR))
      = ∫ x, powerLinearRisk 2 D (clippedPowerMap 2 ((n : ℝ)⁻¹ • ∑ i, x i)) ∂P := by
    have : (fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr =>
        powerLinearRisk 2 D (meanERM q.1 q.2))
        = fun q => powerLinearRisk 2 D (clippedPowerMap 2 ((n : ℝ)⁻¹ • ∑ i, q.1 i)) := rfl
    rw [this, integral_fun_fst (fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
      powerLinearRisk 2 D (clippedPowerMap 2 ((n : ℝ)⁻¹ • ∑ i, x i))), probReal_univ, one_smul]
  have hZ : ∀ i : Fin n,
      MeasurePreserving (fun x : Fin n → EuclideanSpace ℝ (Fin d) => x i) P D :=
    fun i => measurePreserving_eval (fun _ : Fin n => D) i
  have hindep : Pairwise (fun i j => IndepFun (fun x : Fin n → EuclideanSpace ℝ (Fin d) => x i)
      (fun x => x j) P) := by
    have h := iIndepFun_pi (μ := fun _ : Fin n => D) (X := fun _ => id)
      (fun _ => aemeasurable_id)
    exact fun i j hij => h.indepFun hij
  have hε : powerBregmanConstant 2 * (n : ℝ) ^ (-(powerDualExponent 2 / 2)) ≤ 1 / (2 * n) := by
    have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
    rw [powerBregmanConstant_two, powerDualExponent_two,
      show -((2 : ℝ) / 2) = -1 by norm_num, Real.rpow_neg_one]
    exact le_of_eq (by ring)
  have hacc := powerLinear_erm_accurate P hn (le_refl (2 : ℝ)) hD (fun i x => x i)
    (fun i => (hZ i).measurable) (fun i => (hZ i).map_eq) hindep hε
  have hacc' : ∫ x, (powerLinearRisk 2 D (clippedPowerMap 2 ((n : ℝ)⁻¹ • ∑ i, x i))
      - sInf (powerLinearRisk 2 D '' Metric.closedBall 0 1)) ∂P ≤ 1 / (2 * n) := hacc
  have hRm : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
      powerLinearRisk 2 D (clippedPowerMap 2 ((n : ℝ)⁻¹ • ∑ i, x i)) :=
    (measurable_powerLinearRisk hint).comp
      ((measurable_clippedPowerMap 2).comp measurable_trainingMean)
  have hμ1 : ‖∫ z, z ∂D‖ ≤ 1 := by simpa using norm_integral_le_of_norm_le_const (μ := D) hD
  have hRb : ∀ x : Fin n → EuclideanSpace ℝ (Fin d),
      ‖powerLinearRisk 2 D (clippedPowerMap 2 ((n : ℝ)⁻¹ • ∑ i, x i))‖ ≤ 1 / 2 + 1 := by
    intro x
    set θ' := clippedPowerMap 2 ((n : ℝ)⁻¹ • ∑ i, x i)
    have h1 : ‖θ'‖ ≤ 1 := norm_clippedPowerMap_le_one (by norm_num) _
    rw [powerLinearRisk_eq hint, Real.norm_eq_abs]
    have h2 : ‖θ'‖ ^ (2 : ℝ) ≤ 1 := Real.rpow_le_one (norm_nonneg _) h1 (by norm_num)
    have h3 : 0 ≤ ‖θ'‖ ^ (2 : ℝ) := Real.rpow_nonneg (norm_nonneg _) _
    have h4 : |⟪θ', ∫ z, z ∂D⟫_ℝ| ≤ 1 := by
      calc |⟪θ', ∫ z, z ∂D⟫_ℝ| ≤ ‖θ'‖ * ‖∫ z, z ∂D‖ := abs_real_inner_le_norm _ _
        _ ≤ 1 * 1 := mul_le_mul h1 hμ1 (norm_nonneg _) zero_le_one
        _ = 1 := one_mul 1
    have h5 : ‖θ'‖ ^ (2 : ℝ) / 2 ≤ 1 / 2 := div_le_div_of_nonneg_right h2 (by norm_num)
    have h6 : 0 ≤ ‖θ'‖ ^ (2 : ℝ) / 2 := div_nonneg h3 (by norm_num)
    rw [abs_le] at h4 ⊢
    constructor <;> linarith [h4.1, h4.2]
  have hRint : Integrable (fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
      powerLinearRisk 2 D (clippedPowerMap 2 ((n : ℝ)⁻¹ • ∑ i, x i))) P :=
    Integrable.of_bound hRm.aestronglyMeasurable _ (Filter.Eventually.of_forall hRb)
  have hsplit : ∫ x, (powerLinearRisk 2 D (clippedPowerMap 2 ((n : ℝ)⁻¹ • ∑ i, x i))
      - sInf (powerLinearRisk 2 D '' Metric.closedBall 0 1)) ∂P
      = (∫ x, powerLinearRisk 2 D (clippedPowerMap 2 ((n : ℝ)⁻¹ • ∑ i, x i)) ∂P)
        - sInf (powerLinearRisk 2 D '' Metric.closedBall 0 1) := by
    rw [integral_sub hRint (integrable_const _), integral_const]
    simp
  have hr1 : (1 : ℝ) < 2 := by norm_num
  have hmin : sInf (powerLinearRisk 2 D '' Metric.closedBall 0 1) ≤ powerLinearRisk 2 D θ :=
    (isLeast_powerLinearRisk hr1 hint).csInf_eq ▸
      ((isLeast_powerLinearRisk hr1 hint).2 ⟨θ, by simpa using hθ, rfl⟩)
  rw [hsplit] at hacc'
  rw [e1]
  linarith

/-- **The mean learner belongs to the accurate class** `nativeAccurateLearners` for
`(φ, g) = (-t, ‖θ‖²/2)` at every `ε ≥ 1/(2n)`: it is measurable, proper and `ε`-accurate on every
product law. -/
theorem meanERM_mem_nativeAccurateLearners {Rr : Type*} [MeasurableSpace Rr] (hn : 0 < n)
    (hd : 0 < d) (μR : Measure Rr) [IsProbabilityMeasure μR] {ε : ℝ}
    (hε : 1 / (2 * (n : ℝ)) ≤ ε) :
    (meanERM : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
      ∈ nativeAccurateLearners n d μR (fun t : ℝ => -t) (boundaryRegularizer 2) ε := by
  refine ⟨measurable_meanERM, fun x ρ => norm_clippedPowerMap_le_one (by norm_num) _,
    fun p hp θ hθ => ?_⟩
  haveI := isProbabilityMeasure_signProductLaw hp
  have hball := (isSignProductLaw_signProductLaw hp).norm_le_one hd
  simp only [nativePopulationObjective_boundary]
  have h := meanERM_accuracy hn μR (signProductLaw d p) hball θ hθ
  linarith

/-- The mean learner is in the accurate class at the design accuracy `ε = n^{-2/3}`. -/
theorem meanERM_mem_counter_class {Rr : Type*} [MeasurableSpace Rr] (hn : 1 ≤ n) (hd : 0 < d)
    (μR : Measure Rr) [IsProbabilityMeasure μR] :
    (meanERM : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
      ∈ nativeAccurateLearners n d μR (fun t : ℝ => -t) (boundaryRegularizer 2)
        ((n : ℝ) ^ (-((2 : ℝ) / 3))) :=
  meanERM_mem_nativeAccurateLearners (by omega) hd μR (half_inv_le_counter_eps hn)

end MeanLearner


section CounterLaw

variable {n d : ℕ}

/-- **The mean learner's loss-difference release is the release of Proposition H.5.**  In the
supersample model of `D_p` (with trivial learner randomness and the standard Gaussian noise seed),
the strong information of the loss-difference release of `meanERM` is the strong information of
the release `X = -C Z̄` of Proposition H.5 (written `-∆Z̄` there), for every real `τ`. -/
theorem nativeNoisyInformation_strong_meanERM (hd : 0 < d) {p : Fin d → ℝ}
    (hp : p ∈ productCube d) (τ : ℝ) :
    nativeNoisyInformation InfoDirection.strong (Measure.dirac ())
        (Measure.pi fun _ : Fin n => gaussianReal 0 1) (fun t : ℝ => -t)
        (meanERM : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d)) id τ p
      = releaseInfoS (boundaryMeasure n (signProductLaw d p))
          (fun ω => meanPairRelease ω + τ • superNoiseSeed ω) superBits superData := by
  haveI := isProbabilityMeasure_signProductLaw hp
  simp only [nativeNoisyInformation, directionInfo, releaseInfoS]
  apply condMutualInfo_congr_ae
  filter_upwards [superPoint_norm_le_one (n := n) (signProductLaw d p) (Measure.dirac ())
    (Measure.pi fun _ : Fin n => gaussianReal 0 1)
    ((isSignProductLaw_signProductLaw hp).norm_le_one hd)] with ω hω
  have hθ : ‖superLearner meanLearnerMap ω‖ ≤ 1 :=
    norm_trainingAverage_le_one (fun i => hω _ i)
  have hclip : superLearner (meanERM : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit →
      EuclideanSpace ℝ (Fin d)) ω = superLearner meanLearnerMap ω :=
    clippedPowerMap_two_of_norm_le_one hθ
  have hrel : nativeReleaseVector (fun t : ℝ => -t)
      (meanERM : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d)) ω
      = meanPairRelease ω := by
    funext i
    have e : ∀ b : Bool, superData ω (b, i) = superPoint b i ω := fun _ => rfl
    simp only [nativeReleaseVector, nativeLossRelease, meanPairRelease, pairDifferenceRelease,
      hclip, e, inner_sub_right, real_inner_comm (superLearner meanLearnerMap ω)]
    ring
  show nativeReleaseVector (fun t : ℝ => -t)
      (meanERM : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d)) ω
      + τ • id (superNoiseSeed ω) = meanPairRelease ω + τ • superNoiseSeed ω
  rw [hrel]
  rfl

/-- **Upper half at the design point (Proposition 11; Proposition H.5(v)).**  For `n ≥ 16` and
`d ≥ 32 n`, the mean learner has `sup_p Q_{D_p}(X + n^{-2/3} G) ≤ 3 n^{1/3}` for every
`Q ∈ {Ii, Ij, Is}`. -/
theorem counter_meanERM_upper (hn : 16 ≤ n) (hnd : 32 * n ≤ d) (Q : InfoDirection) :
    nativeWorstInformation Q (Measure.dirac ()) (Measure.pi fun _ : Fin n => gaussianReal 0 1)
        (fun t : ℝ => -t)
        (meanERM : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d)) id
        ((n : ℝ) ^ (-((2 : ℝ) / 3)))
      ≤ 3 * (n : ℝ) ^ ((1 : ℝ) / 3) := by
  have hd : 0 < d := by omega
  haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
  refine ciSup_le fun p => ?_
  have hbnd := nativeNoisyInformation_bounds (Measure.dirac ())
    (Measure.pi fun _ : Fin n => gaussianReal 0 1) measurable_neg
    (measurable_meanERM (n := n) (d := d) (Rr := Unit)) measurable_id Q
    ((n : ℝ) ^ (-((2 : ℝ) / 3))) p.2
  refine hbnd.2.2.1.trans ?_
  rw [nativeNoisyInformation_strong_meanERM hd p.2]
  haveI := isProbabilityMeasure_signProductLaw p.2
  have h0 : ∀ k, (0 : Fin d → ℝ) k ∈ Set.Icc (-1 : ℝ) 1 := fun k => by simp
  haveI := isProbabilityMeasure_signProductLaw h0
  exact (boundary_release_separation (isSignProductLaw_signProductLaw p.2)
    (isSignProductLaw_signProductLaw h0) hn hnd).1

variable {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

/-- **Lower half at the design point, for every accurate learner (Proposition 11; the
every-learner lower bound for power-linear losses at `r = 2`).**  For `n ≥ 182` and `d ≥ 32 n`,
every measurable proper learner that is `n^{-2/3}`-accurate for `‖θ‖²/2 - ⟪θ, z⟫` on the product
family (a class that contains every learner accurate at every law on the unit ball, in particular
the mean learner) has, for every `Q ∈ {Ii, Ij, Is}`,
`(c₂/2) n^{1/3} ≤ sup_p Q_{D_p}(X + n^{-2/3} G)` with `c₂ = oversamplingPowerLowerConstant 2 > 0`. -/
theorem counter_every_learner_lower (μR : Measure Rr) [IsProbabilityMeasure μR]
    (μG : Measure Ng) [IsProbabilityMeasure μG] (hn : 182 ≤ n) (hnd : 32 * n ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : A ∈ nativeAccurateLearners n d μR (fun t : ℝ => -t) (boundaryRegularizer 2)
      ((n : ℝ) ^ (-((2 : ℝ) / 3))))
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection) :
    oversamplingPowerLowerConstant 2 / 2 * (n : ℝ) ^ ((1 : ℝ) / 3)
      ≤ nativeWorstInformation Q μR μG (fun t : ℝ => -t) A Gf ((n : ℝ) ^ (-((2 : ℝ) / 3))) := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast (show 0 < n by omega)
  have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast (show 1 ≤ n by omega)
  have hε : 0 < (n : ℝ) ^ (-((2 : ℝ) / 3)) := Real.rpow_pos_of_pos hn0 _
  have hε0 : (n : ℝ) ^ (-((2 : ℝ) / 3)) ≤ oversamplingPowerThreshold 2 := by
    rw [oversamplingPowerThreshold_two]
    exact counter_eps_le hn
  have hm : ((n : ℝ) ^ (-((2 : ℝ) / 3))) ^ (-(2 / powerDualExponent 2))
      = (n : ℝ) ^ ((2 : ℝ) / 3) := by
    rw [powerDualExponent_two, ← Real.rpow_mul hn0.le]
    norm_num
  have hnm : ((n : ℝ) ^ (-((2 : ℝ) / 3))) ^ (-(2 / powerDualExponent 2)) ≤ n := by
    rw [hm]
    calc (n : ℝ) ^ ((2 : ℝ) / 3) ≤ (n : ℝ) ^ (1 : ℝ) :=
          Real.rpow_le_rpow_of_exponent_le hn1 (by norm_num)
      _ = n := Real.rpow_one _
  have h := oversampling_lower_bound_power μR μG (le_refl (2 : ℝ)) hε hε0 hnm hnd hA hGf hGlaw Q
    ((n : ℝ) ^ (-((2 : ℝ) / 3)))
  refine le_trans ?_ h
  rw [hm, div_self hε.ne', one_pow, mul_one]
  -- with `t = n^{1/3} ≥ 1`: `n^{2/3} = t²`, `n = t³`, and `t/2 ≤ t²/(1 + t)`
  have ht1 : (1 : ℝ) ≤ (n : ℝ) ^ ((1 : ℝ) / 3) := Real.one_le_rpow hn1 (by norm_num)
  have h2 : (n : ℝ) ^ ((2 : ℝ) / 3) = ((n : ℝ) ^ ((1 : ℝ) / 3)) ^ (2 : ℕ) := by
    rw [← Real.rpow_natCast, ← Real.rpow_mul hn0.le]
    norm_num
  have h3 : (n : ℝ) = ((n : ℝ) ^ ((1 : ℝ) / 3)) ^ (3 : ℕ) := by
    rw [← Real.rpow_natCast, ← Real.rpow_mul hn0.le]
    norm_num
  have hc := oversamplingPowerLowerConstant_pos (le_refl (2 : ℝ))
  set t := (n : ℝ) ^ ((1 : ℝ) / 3) with htdef
  have ht0 : 0 < t := by linarith
  have hratio : (n : ℝ) / (n : ℝ) ^ ((2 : ℝ) / 3) = t := by
    rw [h2]
    nth_rewrite 1 [h3]
    rw [div_eq_iff (pow_ne_zero 2 ht0.ne')]
    ring
  rw [hratio, h2]
  have key : t / 2 ≤ t ^ 2 / (1 + t) := by
    rw [div_le_div_iff₀ (by norm_num) (by linarith)]
    nlinarith
  calc oversamplingPowerLowerConstant 2 / 2 * t
      = oversamplingPowerLowerConstant 2 * (t / 2) := by ring
    _ ≤ oversamplingPowerLowerConstant 2 * (t ^ 2 / (1 + t)) :=
        mul_le_mul_of_nonneg_left key hc.le

/-- **Order-tightness of Proposition 11.**  For `n ≥ 182` and `d ≥ 32 n`, at the design accuracy
`ε = n^{-2/3}` and noise `τ = ε`: the empirical-mean learner (written `meanERM`) is `ε`-accurate
for `‖θ‖²/2 - ⟪θ, z⟫` on the product family (indeed on every law on the unit ball), and for every
`Q ∈ {Ii, Ij, Is}` its worst-case information satisfies
`(c₂/2) n^{1/3} ≤ sup_p Q_{D_p}(X + ε G) ≤ 3 n^{1/3}`, with `c₂ = oversamplingPowerLowerConstant 2`;
the lower bound holds for every accurate learner (`counter_every_learner_lower`), so `Θ(n^{1/3})`
is the minimax order at this design point. -/
theorem counter_order_tight (hn : 182 ≤ n) (hnd : 32 * n ≤ d) :
    (meanERM : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d))
        ∈ nativeAccurateLearners n d (Measure.dirac ()) (fun t : ℝ => -t) (boundaryRegularizer 2)
          ((n : ℝ) ^ (-((2 : ℝ) / 3))) ∧
      0 < oversamplingPowerLowerConstant 2 ∧
      ∀ Q : InfoDirection,
        oversamplingPowerLowerConstant 2 / 2 * (n : ℝ) ^ ((1 : ℝ) / 3)
            ≤ nativeWorstInformation Q (Measure.dirac ())
              (Measure.pi fun _ : Fin n => gaussianReal 0 1) (fun t : ℝ => -t)
              (meanERM : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d)) id
              ((n : ℝ) ^ (-((2 : ℝ) / 3))) ∧
          nativeWorstInformation Q (Measure.dirac ())
              (Measure.pi fun _ : Fin n => gaussianReal 0 1) (fun t : ℝ => -t)
              (meanERM : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d)) id
              ((n : ℝ) ^ (-((2 : ℝ) / 3)))
            ≤ 3 * (n : ℝ) ^ ((1 : ℝ) / 3) := by
  have hd : 0 < d := by omega
  have hmem := meanERM_mem_counter_class (n := n) (Rr := Unit) (by omega) hd (Measure.dirac ())
  refine ⟨hmem, oversamplingPowerLowerConstant_pos (le_refl (2 : ℝ)), fun Q => ⟨?_, ?_⟩⟩
  · exact counter_every_learner_lower (Measure.dirac ())
      (Measure.pi fun _ : Fin n => gaussianReal 0 1) hn hnd hmem measurable_id
      Measure.map_id Q
  · exact counter_meanERM_upper (by omega) hnd Q

/-- **Minimax form at the design point.**  For `n ≥ 182`, `d ≥ 32 n`, `ε = n^{-2/3}` and every set
`𝒜` of learners (with the mean learner's trivial seed space) that are `ε`-accurate on the product
family and that contains the mean learner, and every `Q ∈ {Ii, Ij, Is}`:
`(c₂/2) n^{1/3} ≤ inf_{A ∈ 𝒜} sup_p Q_{D_p}(X_A + ε G) ≤ 3 n^{1/3}`. -/
theorem counter_minimax_infimum (hn : 182 ≤ n) (hnd : 32 * n ≤ d)
    (𝒜 : Set ((Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d)))
    (h𝒜 : 𝒜 ⊆ nativeAccurateLearners n d (Measure.dirac ()) (fun t : ℝ => -t)
      (boundaryRegularizer 2) ((n : ℝ) ^ (-((2 : ℝ) / 3))))
    (hmem : (meanERM : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d)) ∈ 𝒜)
    (Q : InfoDirection) :
    oversamplingPowerLowerConstant 2 / 2 * (n : ℝ) ^ ((1 : ℝ) / 3)
        ≤ ⨅ A : 𝒜, nativeWorstInformation Q (Measure.dirac ())
          (Measure.pi fun _ : Fin n => gaussianReal 0 1) (fun t : ℝ => -t)
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d)) id
          ((n : ℝ) ^ (-((2 : ℝ) / 3))) ∧
      (⨅ A : 𝒜, nativeWorstInformation Q (Measure.dirac ())
          (Measure.pi fun _ : Fin n => gaussianReal 0 1) (fun t : ℝ => -t)
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d)) id
          ((n : ℝ) ^ (-((2 : ℝ) / 3))))
        ≤ 3 * (n : ℝ) ^ ((1 : ℝ) / 3) := by
  haveI : Nonempty 𝒜 := ⟨⟨_, hmem⟩⟩
  have hlow := fun A : 𝒜 => counter_every_learner_lower (Measure.dirac ())
    (Measure.pi fun _ : Fin n => gaussianReal 0 1) hn hnd (h𝒜 A.2) measurable_id
    Measure.map_id Q
  refine ⟨le_ciInf hlow, ?_⟩
  have hbdd : BddBelow (Set.range fun A : 𝒜 => nativeWorstInformation Q (Measure.dirac ())
      (Measure.pi fun _ : Fin n => gaussianReal 0 1) (fun t : ℝ => -t)
      (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d)) id
      ((n : ℝ) ^ (-((2 : ℝ) / 3)))) := by
    refine ⟨oversamplingPowerLowerConstant 2 / 2 * (n : ℝ) ^ ((1 : ℝ) / 3), ?_⟩
    rintro _ ⟨A, rfl⟩
    exact hlow A
  exact (ciInf_le hbdd ⟨_, hmem⟩).trans (counter_meanERM_upper (by omega) hnd Q)

end CounterLaw

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledAccuracyScaling.lean <==
import LossOnlyTraceability.CoupledAccurateLearner

/-! Exact empirical-risk minimization on the coupled-block accuracy schedule. -/

noncomputable section
namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory

/-- The exact quartic ERM accuracy is below `t²` throughout the coupled scaling window.
Only the lower sample-size inequality is needed for this conclusion. -/
theorem quarticAccuracyBound_le_sq_of_schedule {n : ℕ} {t : ℝ}
    (ht0 : 0 < t) (ht1 : t ≤ 1 / 4096) (hn : 8 ≤ (n : ℝ) * t ^ 3) :
    quarticAccuracyBound n ≤ t ^ 2 := by
  have ht3 : 0 < t ^ 3 := pow_pos ht0 3
  have hnprod : 0 < (n : ℝ) * t ^ 3 := lt_of_lt_of_le (by norm_num) hn
  have hnR : 0 < (n : ℝ) := pos_of_mul_pos_left hnprod ht3.le
  have hnNat : 0 < n := Nat.cast_pos.mp hnR
  have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast hnNat
  obtain ⟨ha, hb⟩ := solver_accuracy_coefficients
  have ha1 : 4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ) ≤ 1 :=
    ha.2.trans (by norm_num)
  have hb1 : 4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8 ≤ 1 :=
    hb.2.trans (by norm_num)
  have hpow : (n : ℝ) ^ (-(5 / 6 : ℝ)) ≤ (n : ℝ) ^ (-(2 / 3 : ℝ)) := by
    apply Real.rpow_le_rpow_of_exponent_le hn1
    norm_num
  have hquartic : quarticAccuracyBound n ≤ 2 * (n : ℝ) ^ (-(2 / 3 : ℝ)) := by
    unfold quarticAccuracyBound
    calc
      4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ) *
            (n : ℝ) ^ (-(2 / 3 : ℝ)) +
          4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8 *
            (n : ℝ) ^ (-(5 / 6 : ℝ)) ≤
          1 * (n : ℝ) ^ (-(2 / 3 : ℝ)) +
            1 * (n : ℝ) ^ (-(5 / 6 : ℝ)) := by
              exact add_le_add
                (mul_le_mul_of_nonneg_right ha1 (Real.rpow_nonneg (Nat.cast_nonneg n) _))
                (mul_le_mul_of_nonneg_right hb1 (Real.rpow_nonneg (Nat.cast_nonneg n) _))
      _ ≤ (n : ℝ) ^ (-(2 / 3 : ℝ)) + (n : ℝ) ^ (-(2 / 3 : ℝ)) := by
            simpa only [one_mul] using add_le_add le_rfl hpow
      _ = 2 * (n : ℝ) ^ (-(2 / 3 : ℝ)) := by ring
  have ht32 : (t ^ 3 : ℝ) ^ (2 / 3 : ℝ) = t ^ 2 := by
    rw [← Real.rpow_natCast t 3, ← Real.rpow_mul ht0.le]
    norm_num
  have h832 : (8 : ℝ) ^ (2 / 3 : ℝ) = 4 := by
    rw [show (8 : ℝ) = 2 ^ 3 by norm_num, ← Real.rpow_natCast (2 : ℝ) 3,
      ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 2)]
    norm_num
  have hscaled := Real.rpow_le_rpow (by norm_num : (0 : ℝ) ≤ 8) hn
    (by norm_num : (0 : ℝ) ≤ 2 / 3)
  rw [h832, Real.mul_rpow (Nat.cast_nonneg n) (le_of_lt ht3), ht32] at hscaled
  have hnpow : 0 < (n : ℝ) ^ (2 / 3 : ℝ) := Real.rpow_pos_of_pos hnR _
  have hdiv : 4 / (n : ℝ) ^ (2 / 3 : ℝ) ≤ t ^ 2 :=
    (div_le_iff₀ hnpow).2 (by simpa only [mul_comm] using hscaled)
  have hneg : (n : ℝ) ^ (-(2 / 3 : ℝ)) = ((n : ℝ) ^ (2 / 3 : ℝ))⁻¹ := by
    rw [Real.rpow_neg (Nat.cast_nonneg n)]
  calc
    quarticAccuracyBound n ≤ 2 * (n : ℝ) ^ (-(2 / 3 : ℝ)) := hquartic
    _ ≤ 4 / (n : ℝ) ^ (2 / 3 : ℝ) := by
      rw [hneg, div_eq_mul_inv]
      exact mul_le_mul_of_nonneg_right (by norm_num) (inv_nonneg.mpr hnpow.le)
    _ ≤ t ^ 2 := hdiv

/-- The coupled scaling window has a concrete measurable proper learner with ordinary
comparison accuracy `t²`, uniformly over all field vectors and proper comparators. -/
theorem exists_coupled_accurate_learner_scaling {n B : ℕ} {t : ℝ}
    (ht0 : 0 < t) (ht1 : t ≤ 1 / 4096)
    (hnlo : 8 ≤ (n : ℝ) * t ^ 3) (hnhi : (n : ℝ) * t ^ 3 ≤ 16)
    (hB : 32 * n ≤ B) (J : ℝ)
    {R : Type*} [MeasurableSpace R] (nu : Measure R) [IsProbabilityMeasure nu] :
    ∃ A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool),
      Measurable A ∧ (∀ q, ‖A q‖ ≤ 1) ∧
      ∀ h : Fin B → ℝ × ℝ, ∀ theta : EuclideanSpace ℝ (Fin (2 * B)), ‖theta‖ ≤ 1 →
        (∫ q, nativePopulationObjective quarticPotential logisticLoss
            (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
          ∂((coupledSampleLaw n B J h).prod nu)) ≤
          nativePopulationObjective quarticPotential logisticLoss
            (coupledBlockDataLaw J B h) theta + t ^ 2 := by
  have ht3 : 0 < t ^ 3 := pow_pos ht0 3
  have hnprod : 0 < (n : ℝ) * t ^ 3 := lt_of_lt_of_le (by norm_num) hnlo
  have hnR : 0 < (n : ℝ) := pos_of_mul_pos_left hnprod ht3.le
  have hnNat : 0 < n := Nat.cast_pos.mp hnR
  have hBpos : 0 < B := by omega
  have hacc := quarticAccuracyBound_le_sq_of_schedule ht0 ht1 hnlo
  refine ⟨coupledBlockEmpiricalLearnerSeed,
    measurable_coupledBlockEmpiricalLearnerSeed,
    norm_coupledBlockEmpiricalLearnerSeed_le hnNat hBpos, ?_⟩
  intro h theta _
  exact coupledBlockEmpiricalLearnerSeed_accuracy hnNat hBpos J nu hacc h theta

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledAccurateLearner.lean <==
import LossOnlyTraceability.CoupledSampleIID
import LossOnlyTraceability.CoupledBlockVariance
import LossOnlyTraceability.QuarticAccuracy
import LossOnlyTraceability.QuarticSolverRow262144
import LossOnlyTraceability.NativeOversamplingAccuracy

/-! A concrete accurate learner for the coupled-block family.

The learner is the exact quartic-logistic empirical optimizer applied to the normalized
coupled-block features.  The final declarations put it in the product-index convention used by
the coupled signed-calibration theorem and certify the finite witness `n = 262144`.
-/

noncomputable section
namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace

/-- Exact empirical quartic-logistic optimizer of a raw coupled-block sample. -/
def coupledEmpiricalLearner {n B : ℕ} (σ : CoupledBlockSample n B) :
    EuclideanSpace ℝ (Fin (2 * B)) :=
  empiricalOptimizer fun i => coupledBlockFeature B (σ i)

theorem measurable_coupledEmpiricalLearner {n B : ℕ} :
    Measurable (coupledEmpiricalLearner : CoupledBlockSample n B →
      EuclideanSpace ℝ (Fin (2 * B))) :=
  measurable_of_finite _

theorem norm_coupledEmpiricalLearner_le {n B : ℕ} (hn : 0 < n) (hB : 0 < B)
    (σ : CoupledBlockSample n B) : ‖coupledEmpiricalLearner σ‖ ≤ 1 := by
  exact (empiricalOptimizer_norm_lt_one hn _ fun i => (norm_coupledBlockFeature hB (σ i)).le).le

/-- The exact empirical learner satisfies ordinary comparator accuracy for every field vector. -/
theorem coupledEmpiricalLearner_accuracy {n B : ℕ} (hn : 0 < n) (hB : 0 < B)
    (J : ℝ) (h : Fin B → ℝ × ℝ) {ε : ℝ} (hε : quarticAccuracyBound n ≤ ε)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∫ σ, populationQuarticRisk (coupledBlockDataLaw J B h) (coupledEmpiricalLearner σ)
      ∂coupledSampleLaw n B J h) ≤
      populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε := by
  let D := coupledBlockDataLaw J B h
  let P : Measure (Fin n → EuclideanSpace ℝ (Fin (2 * B))) := Measure.pi fun _ => D
  letI : IsProbabilityMeasure D := isProbabilityMeasure_coupledBlockDataLaw J B h
  letI : IsProbabilityMeasure (coupledSampleLaw n B J h) :=
    isProbabilityMeasure_coupledSampleLaw n B J h
  have hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1 := coupledBlockDataLaw_norm_le_one hB J h
  have hZ : ∀ i : Fin n,
      MeasurePreserving (fun x : Fin n → EuclideanSpace ℝ (Fin (2 * B)) => x i) P D :=
    fun i => measurePreserving_eval (fun _ : Fin n => D) i
  have hindep : Pairwise (fun i j =>
      IndepFun (fun x : Fin n → EuclideanSpace ℝ (Fin (2 * B)) => x i)
        (fun x => x j) P) := by
    have hi := iIndepFun_pi (μ := fun _ : Fin n => D) (X := fun _ => id)
      (fun _ => aemeasurable_id)
    exact fun i j hij => hi.indepFun hij
  obtain ⟨θs, hθs, -, hacc⟩ :=
    quartic_accuracy_exists_population_minimizer hn D hD P (fun i x => x i) hZ hindep
  have hmap :
      (∫ x, populationQuarticRisk D (empiricalOptimizer x) ∂P) =
        ∫ σ, populationQuarticRisk D (coupledEmpiricalLearner σ)
          ∂coupledSampleLaw n B J h := by
    dsimp [P, D]
    rw [← coupledSampleLaw_map_features J h]
    exact integral_map
      (measurable_of_finite
        (fun σ : CoupledBlockSample n B => fun i => coupledBlockFeature B (σ i))).aemeasurable
      (((continuous_populationQuarticRisk D hD).measurable.comp
        measurable_empiricalOptimizer).aestronglyMeasurable)
  rw [← hmap]
  linarith [hθs θ]

/-- Inverse coordinate permutation to `coupledBlockReindex`. -/
def coupledBlockUnreindex (B : ℕ) (v : EuclideanSpace ℝ (Fin (2 * B))) :
    EuclideanSpace ℝ (Fin B × Bool) :=
  WithLp.toLp 2 fun q => v (coupledBlockCoordEquiv B q)

theorem coupledBlockReindex_unreindex (B : ℕ)
    (v : EuclideanSpace ℝ (Fin (2 * B))) :
    coupledBlockReindex B (coupledBlockUnreindex B v) = v := by
  ext j
  simp [coupledBlockReindex, coupledBlockUnreindex]

theorem norm_coupledBlockUnreindex (B : ℕ)
    (v : EuclideanSpace ℝ (Fin (2 * B))) :
    ‖coupledBlockUnreindex B v‖ = ‖v‖ := by
  rw [← norm_coupledBlockReindex B (coupledBlockUnreindex B v),
    coupledBlockReindex_unreindex]

/-- The same learner in the block-coordinate convention of coupled signed calibration. -/
def coupledBlockEmpiricalLearner {n B : ℕ} (σ : CoupledBlockSample n B) :
    EuclideanSpace ℝ (Fin B × Bool) :=
  coupledBlockUnreindex B (coupledEmpiricalLearner σ)

theorem measurable_coupledBlockEmpiricalLearner {n B : ℕ} :
    Measurable (coupledBlockEmpiricalLearner : CoupledBlockSample n B →
      EuclideanSpace ℝ (Fin B × Bool)) :=
  measurable_of_finite _

theorem coupledBlockEmpiricalLearner_reindex {n B : ℕ} (σ : CoupledBlockSample n B) :
    coupledBlockReindex B (coupledBlockEmpiricalLearner σ) = coupledEmpiricalLearner σ :=
  coupledBlockReindex_unreindex B _

theorem norm_coupledBlockEmpiricalLearner_le {n B : ℕ} (hn : 0 < n) (hB : 0 < B)
    (σ : CoupledBlockSample n B) : ‖coupledBlockEmpiricalLearner σ‖ ≤ 1 := by
  rw [coupledBlockEmpiricalLearner, norm_coupledBlockUnreindex]
  exact norm_coupledEmpiricalLearner_le hn hB σ

/-- Adding an independent unused random seed gives the exact interface used by signed calibration. -/
def coupledBlockEmpiricalLearnerSeed {n B : ℕ} {Ω : Type*}
    (q : CoupledBlockSample n B × Ω) : EuclideanSpace ℝ (Fin B × Bool) :=
  coupledBlockEmpiricalLearner q.1

theorem measurable_coupledBlockEmpiricalLearnerSeed {n B : ℕ} {Ω : Type*}
    [MeasurableSpace Ω] :
    Measurable (coupledBlockEmpiricalLearnerSeed : CoupledBlockSample n B × Ω →
      EuclideanSpace ℝ (Fin B × Bool)) :=
  measurable_coupledBlockEmpiricalLearner.comp measurable_fst

theorem norm_coupledBlockEmpiricalLearnerSeed_le {n B : ℕ} {Ω : Type*}
    (hn : 0 < n) (hB : 0 < B) (q : CoupledBlockSample n B × Ω) :
    ‖coupledBlockEmpiricalLearnerSeed q‖ ≤ 1 :=
  norm_coupledBlockEmpiricalLearner_le hn hB q.1

theorem coupledBlockEmpiricalLearnerSeed_accuracy {n B : ℕ} (hn : 0 < n) (hB : 0 < B)
    (J : ℝ) {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    {ε : ℝ} (hε : quarticAccuracyBound n ≤ ε) (h : Fin B → ℝ × ℝ)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h)
        (coupledBlockReindex B (coupledBlockEmpiricalLearnerSeed q))
      ∂((coupledSampleLaw n B J h).prod ν)) ≤
      nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) θ + ε := by
  letI : IsProbabilityMeasure (coupledSampleLaw n B J h) :=
    isProbabilityMeasure_coupledSampleLaw n B J h
  letI : IsProbabilityMeasure (coupledBlockDataLaw J B h) :=
    isProbabilityMeasure_coupledBlockDataLaw J B h
  have hD := coupledBlockDataLaw_norm_le_one hB J h
  simp_rw [coupledBlockEmpiricalLearnerSeed, coupledBlockEmpiricalLearner_reindex,
    nativePopulationObjective_quartic_eq hD]
  rw [integral_fun_fst
    (μ := coupledSampleLaw n B J h) (ν := ν)
    (fun σ => populationQuarticRisk (coupledBlockDataLaw J B h)
      (coupledEmpiricalLearner σ)), probReal_univ, one_smul]
  exact coupledEmpiricalLearner_accuracy hn hB J h hε θ

/-- Certified accuracy threshold used by the finite coupled signed-loss witness. -/
theorem quarticAccuracyBound_262144_lt_witness :
    quarticAccuracyBound 262144 < (1 / 4096 : ℝ) := by
  obtain ⟨ha1, ha2⟩ := solver_accuracy_coefficients
  let x1 : ℝ := (262144 : ℝ) ^ (2 / 3 : ℝ)
  have h1 : SolverInterval x1 4096 4096.0000000000000001 := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using
      (solverInterval_rpow (l := (4096 : ℝ)) (u := (4096.0000000000000001 : ℝ))
        (solverInterval_const (262144 : ℝ)) (by norm_num) (by norm_num) (by norm_num)
        2 3 (by norm_num) (by norm_num) (by norm_num))
  let x2 : ℝ := x1⁻¹
  have h2 : SolverInterval x2 0.0002441406249999 0.000244140625 := by
    exact solverInterval_inv (l := (0.0002441406249999 : ℝ))
      (u := (0.000244140625 : ℝ)) h1 (by norm_num) (by norm_num) (by norm_num)
  let x3 : ℝ := (4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ)) * x2
  have h3 : SolverInterval x3 0.0002356698684345 0.0002356698684347 := by
    exact solverInterval_mul (l := (0.0002356698684345 : ℝ))
      (u := (0.0002356698684347 : ℝ)) ha1 h2
      (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x4 : ℝ := (262144 : ℝ) ^ (5 / 6 : ℝ)
  have h4 : SolverInterval x4 32767.9999999999999999 32768 := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using
      (solverInterval_rpow (l := (32767.9999999999999999 : ℝ)) (u := (32768 : ℝ))
        (solverInterval_const (262144 : ℝ)) (by norm_num) (by norm_num) (by norm_num)
        5 6 (by norm_num) (by norm_num) (by norm_num))
  let x5 : ℝ := x4⁻¹
  have h5 : SolverInterval x5 0.000030517578125 0.0000305175781251 := by
    exact solverInterval_inv (l := (0.000030517578125 : ℝ))
      (u := (0.0000305175781251 : ℝ)) h4 (by norm_num) (by norm_num) (by norm_num)
  let x6 : ℝ :=
    (4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8) * x5
  have h6 : SolverInterval x6 0.0000074958705411 0.0000074958705412 := by
    exact solverInterval_mul (l := (0.0000074958705411 : ℝ))
      (u := (0.0000074958705412 : ℝ)) ha2 h5
      (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h7 : SolverInterval (quarticAccuracyBound 262144)
      0.0002431657389756 0.0002431657389759 := by
    have hs : SolverInterval (x3 + x6) 0.0002431657389756 0.0002431657389759 :=
      solverInterval_add h3 h6 (by norm_num) (by norm_num)
    simpa only [quarticAccuracyBound, Nat.cast_ofNat,
      Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 262144)] using hs
  exact h7.2.trans_lt (by norm_num)

/-- Concrete nonempty accurate class in the finite signed-loss witness regime. -/
theorem exists_coupled_accurate_learner_262144 {B : ℕ} (hB : 8388608 ≤ B) (J : ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν] :
    ∃ A : CoupledBlockSample 262144 B × Ω → EuclideanSpace ℝ (Fin B × Bool),
      Measurable A ∧ (∀ q, ‖A q‖ ≤ 1) ∧
      ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective quarticPotential logisticLoss
            (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
          ∂((coupledSampleLaw 262144 B J h).prod ν)) ≤
          nativePopulationObjective quarticPotential logisticLoss
            (coupledBlockDataLaw J B h) θ + 1 / 4096 := by
  have hB0 : 0 < B := by omega
  refine ⟨coupledBlockEmpiricalLearnerSeed,
    measurable_coupledBlockEmpiricalLearnerSeed,
    norm_coupledBlockEmpiricalLearnerSeed_le (by norm_num) hB0, ?_⟩
  intro h θ _
  exact coupledBlockEmpiricalLearnerSeed_accuracy (by norm_num) hB0 J ν
    quarticAccuracyBound_262144_lt_witness.le h θ

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledAccuratePairResidual.lean <==
import LossOnlyTraceability.CoupledPairResidual
import LossOnlyTraceability.CoupledErrorLocalization

/-! Ordinary accuracy discharges the optimizer-error premise of the nonlinear pair residual. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory

/-- Ordinary comparison accuracy at a proper population minimizer gives the localized
nonlinear release-residual bound on the actual pair experiment. -/
theorem coupledBlock_accurate_pair_residual {n B : ℕ} (hB : 0 < B) {ε : ℝ}
    (J : ℝ) (h : Fin B → ℝ × ℝ) {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : (CoupledBlockSample n B × CoupledBlockSample n B) × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (θs : EuclideanSpace ℝ (Fin (2 * B))) (hs : ‖θs‖ ≤ 1)
    (hmin : IsLocalMin (populationQuarticRisk (coupledBlockDataLaw J B h)) θs)
    (hacc : (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
      ∂((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θs + ε) :
    Integrable (fun q => coupledPairResidualEnergy (A q) θs q.1)
      (((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ∧
    (∫ q, coupledPairResidualEnergy (A q) θs q.1
      ∂((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ≤
      (logisticUnitSlopeBound + 1 / 4) ^ 2 * weightedTailBound 4
        (nativeErrorScale (1 / 16) 4 ε) (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  have he := coupledBlock_accuracy_error_second_moment hB J h
    (((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) A hA hp θs hs hmin hacc
  exact coupledBlock_randomized_pair_residual hB J h ν A hA hp θs hs
    (nativeErrorScale (1 / 16) 4 ε) he (min_le_left _ _)

/-- A proper population minimizer with the certified residual bound exists for every field
vector; no optimizer selection or parameter-error premise is assumed. -/
theorem coupledBlock_accurate_pair_residual_exists {n B : ℕ} (hB : 0 < B) {ε : ℝ}
    (J : ℝ) (h : Fin B → ℝ × ℝ) {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : (CoupledBlockSample n B × CoupledBlockSample n B) × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ≤
          populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε) :
    ∃ θs : EuclideanSpace ℝ (Fin (2 * B)), ‖θs‖ ≤ 1 ∧
      (∀ θ, populationQuarticRisk (coupledBlockDataLaw J B h) θs ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ) ∧
      Integrable (fun q => coupledPairResidualEnergy (A q) θs q.1)
        (((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ∧
      (∫ q, coupledPairResidualEnergy (A q) θs q.1
        ∂((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ≤
        (logisticUnitSlopeBound + 1 / 4) ^ 2 * weightedTailBound 4
          (nativeErrorScale (1 / 16) 4 ε) (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) := by
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  obtain ⟨θs, hm, _, hs⟩ := populationQuartic_exists_feasible_minimizer
    (coupledBlockDataLaw J B h) (coupledBlockDataLaw_norm_le_one hB J h)
  exact ⟨θs, hs.le, hm, coupledBlock_accurate_pair_residual hB J h ν A hA hp θs hs.le
    (Filter.Eventually.of_forall hm) (hacc θs hs.le)⟩

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledBlockCalibration.lean <==
import LossOnlyTraceability.SharpQuarticSigned

/-! # Accuracy-to-alignment calibration for coupled data laws

This file isolates the distributional facts needed by the sharp quartic comparison argument.
Unlike `IsSignProductLaw`, `IsCoupledBlockDataLaw` permits dependent coordinates.  It asks only
for unit-ball support, the prescribed mean, and a directional second-moment bound with covariance
budget `2 / d`.  In particular, none of its fields is an assumption about calibration or about a
learner.

The main consequences are:

* `coupled_quartic_retained_calibration`, the comparison inequality that keeps the regularizer
  and the link term unlinearized;
* `coupled_quartic_alignment`, accuracy of any proper randomized learner implies alignment with
  the mean;
* `coupled_quartic_weighted_calibration`, the derivative-weighted version used by the signed
  argument.

To apply these results to a concrete coupled-block family, one supplies an instance of
`IsCoupledBlockDataLaw`: the mean identity and the directional second-moment bound.
The prior moment calculation in `BlockPriorMoments` is logically independent of this per-law
interface. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace ENNReal

/-- Elementary distributional interface for a possibly dependent `d`-dimensional data law.
The covariance budget is written as a raw second-moment inequality so it can be discharged by
finite-sum calculations for a concrete coupled-block law. -/
structure IsCoupledBlockDataLaw (d : ℕ) (D : Measure (EuclideanSpace ℝ (Fin d)))
    (μ : EuclideanSpace ℝ (Fin d)) : Prop where
  norm_le_one : ∀ᵐ z ∂D, ‖z‖ ≤ 1
  integral_inner : ∀ θ : EuclideanSpace ℝ (Fin d),
    (∫ z, ⟪θ, z⟫_ℝ ∂D) = ⟪θ, μ⟫_ℝ
  integral_inner_sq_le : ∀ θ : EuclideanSpace ℝ (Fin d),
    (∫ z, ⟪θ, z⟫_ℝ ^ 2 ∂D) ≤ ⟪θ, μ⟫_ℝ ^ 2 + 2 * ‖θ‖ ^ 2 / (d : ℝ)

section Law

variable {d : ℕ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]
  {μ : EuclideanSpace ℝ (Fin d)}

/-- Linear statistics are integrable using only unit-ball support. -/
theorem IsCoupledBlockDataLaw.integrable_inner (hD : IsCoupledBlockDataLaw d D μ)
    (θ : EuclideanSpace ℝ (Fin d)) : Integrable (fun z => ⟪θ, z⟫_ℝ) D := by
  refine integrable_of_unit_ball_bound hD.norm_le_one (measurable_inner_const_left θ) ‖θ‖ ?_
  intro z hz
  exact (abs_real_inner_le_norm θ z).trans (by
    simpa using mul_le_mul_of_nonneg_left hz (norm_nonneg θ))

/-- Squared linear statistics are integrable using only unit-ball support. -/
theorem IsCoupledBlockDataLaw.integrable_inner_sq (hD : IsCoupledBlockDataLaw d D μ)
    (θ : EuclideanSpace ℝ (Fin d)) : Integrable (fun z => ⟪θ, z⟫_ℝ ^ 2) D := by
  refine integrable_of_unit_ball_bound hD.norm_le_one
    ((measurable_inner_const_left θ).pow_const 2) (‖θ‖ ^ 2) ?_
  intro z hz
  rw [abs_of_nonneg (sq_nonneg _)]
  have h := (abs_real_inner_le_norm θ z).trans (by
    simpa using mul_le_mul_of_nonneg_left hz (norm_nonneg θ))
  nlinarith [abs_nonneg ⟪θ, z⟫_ℝ, sq_abs ⟪θ, z⟫_ℝ]

/-- A link applied to a proper margin is integrable under a coupled-block data law. -/
theorem IsCoupledBlockDataLaw.integrable_link_inner {φ : ℝ → ℝ} {b L H : ℝ}
    (hD : IsCoupledBlockDataLaw d D μ) (hφ : NativeLinkClass φ b L H)
    (hφm : Measurable φ) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    Integrable (fun z => φ ⟪θ, z⟫_ℝ) D := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  exact integrable_of_unit_ball_bound hD.norm_le_one
    (hφm.comp (measurable_inner_const_left θ)) C fun z hz =>
      hC _ (native_margin_mem_Icc hθ hz)

/-- The declared mean of a unit-ball law also belongs to the unit ball. -/
theorem IsCoupledBlockDataLaw.norm_mean_le_one (hD : IsCoupledBlockDataLaw d D μ) : ‖μ‖ ≤ 1 := by
  have hI := hD.integrable_inner μ
  have hc : Integrable (fun _z : EuclideanSpace ℝ (Fin d) => ‖μ‖) D := integrable_const _
  have hmono : (∫ z, ⟪μ, z⟫_ℝ ∂D) ≤ ∫ _z, ‖μ‖ ∂D := by
    refine integral_mono_ae hI hc ?_
    filter_upwards [hD.norm_le_one] with z hz
    calc
      ⟪μ, z⟫_ℝ ≤ |⟪μ, z⟫_ℝ| := le_abs_self _
      _ ≤ ‖μ‖ * ‖z‖ := abs_real_inner_le_norm μ z
      _ ≤ ‖μ‖ := by simpa using mul_le_mul_of_nonneg_left hz (norm_nonneg μ)
  rw [hD.integral_inner, real_inner_self_eq_norm_sq, integral_const] at hmono
  simp only [probReal_univ, smul_eq_mul, one_mul] at hmono
  nlinarith [norm_nonneg μ]

/-- Population Jensen for a coupled-block law. -/
theorem coupled_link_jensen {φ : ℝ → ℝ} {b L H : ℝ}
    (hD : IsCoupledBlockDataLaw d D μ) (hφ : NativeLinkClass φ b L H)
    (hφm : Measurable φ) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    φ ⟪θ, μ⟫_ℝ ≤ ∫ z, φ ⟪θ, z⟫_ℝ ∂D := by
  have hmem : ∀ᵐ z ∂D, ⟪θ, z⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := by
    filter_upwards [hD.norm_le_one] with z hz
    exact native_margin_mem_Icc hθ hz
  have h := hφ.convexOn_margin.map_integral_le hφ.continuousOn_margin isClosed_Icc hmem
    (hD.integrable_inner θ) (hD.integrable_link_inner hφ hφm hθ)
  rwa [hD.integral_inner] at h

/-- The objective splits into the regularizer plus the expected link value. -/
theorem coupled_nativePopulationObjective_eq {φ : ℝ → ℝ} {b L H : ℝ}
    {g : EuclideanSpace ℝ (Fin d) → ℝ} (hD : IsCoupledBlockDataLaw d D μ)
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    nativePopulationObjective g φ D θ = g θ + ∫ z, φ ⟪θ, z⟫_ℝ ∂D := by
  rw [nativePopulationObjective,
    integral_add (integrable_const _) (hD.integrable_link_inner hφ hφm hθ), integral_const]
  simp

/-- The link-remainder budget with the coupled covariance constant `2 / d`. -/
theorem coupled_integral_link_remainder_le {φ : ℝ → ℝ} {b L H : ℝ}
    (hD : IsCoupledBlockDataLaw d D μ) (hφ : NativeLinkClass φ b L H)
    (hφm : Measurable φ) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    (∫ z, (φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ) ∂D)
      ≤ H / 2 * (⟪θ, μ⟫_ℝ ^ 2 + 2 * ‖θ‖ ^ 2 / (d : ℝ)) := by
  have hI := hD.integrable_link_inner hφ hφm hθ
  have hIn := hD.integrable_inner θ
  have hsq := hD.integrable_inner_sq θ
  have hmono : (∫ z, (φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ) ∂D)
      ≤ ∫ z, H / 2 * ⟪θ, z⟫_ℝ ^ 2 ∂D := by
    refine integral_mono_ae ((hI.sub (integrable_const _)).add (hIn.const_mul b))
      (hsq.const_mul _) ?_
    filter_upwards [hD.norm_le_one] with z hz
    have hq := hφ.le_quadratic (native_margin_mem_Icc hθ hz)
    linarith
  rw [integral_const_mul] at hmono
  exact hmono.trans (mul_le_mul_of_nonneg_left (hD.integral_inner_sq_le θ)
    (by linarith [hφ.curv_nonneg]))

end Law

section Learner

variable {d : ℕ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]
  {μ : EuclideanSpace ℝ (Fin d)} {Ω : Type*} [MeasurableSpace Ω]
  (ν : Measure Ω) [IsProbabilityMeasure ν]
  {φ : ℝ → ℝ} {b L H ε : ℝ} {θhat : Ω → EuclideanSpace ℝ (Fin d)}

/-- The sharp comparison bound, keeping the regularizer and the link term unlinearized, for any
probability law satisfying the elementary coupled-block interface and any proper randomized
learner output. -/
theorem coupled_quartic_retained_calibration (_hd : 0 < d)
    (hD : IsCoupledBlockDataLaw d D μ) (hφ : NativeLinkClass φ b L H)
    (hφm : Measurable φ) (hb1 : b ≤ 1) (hθm : Measurable θhat)
    (hproper : ∀ ω, ‖θhat ω‖ ≤ 1)
    (hacc : (∫ ω, nativePopulationObjective quarticPotential φ D (θhat ω) ∂ν)
      ≤ nativePopulationObjective quarticPotential φ D (sharpComparisonPoint b μ) + ε) :
    sharpSlope b * ‖μ‖ ^ (4 / 3 : ℝ) - ε
        - H * sharpMargin b ^ 2 / 2 *
          (‖μ‖ ^ (8 / 3 : ℝ) + 2 * ‖μ‖ ^ (2 / 3 : ℝ) / (d : ℝ))
      ≤ ∫ ω, (φ 0 - quarticPotential (θhat ω) - φ ⟪θhat ω, μ⟫_ℝ) ∂ν := by
  have hb := hφ.slope_pos
  have hμ1 := hD.norm_mean_le_one
  set θc := sharpComparisonPoint b μ with hθc
  have hθc1 : ‖θc‖ ≤ 1 := sharp_norm_comparisonPoint_le_one hb.le hb1 hμ1
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  have hFmeas := (measurable_nativePopulationObjective hφm sharp_measurable_quarticPotential D).comp hθm
  have hFint : Integrable (fun ω => nativePopulationObjective quarticPotential φ D (θhat ω)) ν := by
    refine Integrable.of_bound hFmeas.aestronglyMeasurable (1 / 4 + Cφ)
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [coupled_nativePopulationObjective_eq hD hφ hφm (hproper ω), Real.norm_eq_abs]
    have hg0 : 0 ≤ quarticPotential (θhat ω) := by rw [quarticPotential]; positivity
    have hg1 : quarticPotential (θhat ω) ≤ 1 / 4 := by
      rw [quarticPotential]
      have := pow_le_one₀ (norm_nonneg (θhat ω)) (hproper ω) (n := 4)
      linarith
    have hbnd : |∫ z, φ ⟪θhat ω, z⟫_ℝ ∂D| ≤ Cφ := by
      simpa using norm_integral_le_of_norm_le_const (μ := D)
        (f := fun z => φ ⟪θhat ω, z⟫_ℝ) (C := Cφ) (by
          filter_upwards [hD.norm_le_one] with z hz
          rw [Real.norm_eq_abs]
          exact hCφ _ (native_margin_mem_Icc (hproper ω) hz))
    rw [abs_le] at hbnd ⊢
    constructor <;> linarith
  have hmI : ∀ ω, ⟪θhat ω, μ⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 :=
    fun ω => native_margin_mem_Icc (hproper ω) hμ1
  have hGm : Measurable fun ω => quarticPotential (θhat ω) + φ ⟪θhat ω, μ⟫_ℝ :=
    (sharp_measurable_quarticPotential.comp hθm).add
      (hφm.comp (measurable_inner_native hθm measurable_const))
  have hGint : Integrable (fun ω => quarticPotential (θhat ω) + φ ⟪θhat ω, μ⟫_ℝ) ν := by
    refine Integrable.of_bound hGm.aestronglyMeasurable (1 / 4 + Cφ)
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs]
    have hg0 : 0 ≤ quarticPotential (θhat ω) := by rw [quarticPotential]; positivity
    have hg1 : quarticPotential (θhat ω) ≤ 1 / 4 := by
      rw [quarticPotential]
      have := pow_le_one₀ (norm_nonneg (θhat ω)) (hproper ω) (n := 4)
      linarith
    have hp := abs_le.1 (hCφ _ (hmI ω))
    rw [abs_le]
    constructor <;> linarith
  have hlow : (∫ ω, (quarticPotential (θhat ω) + φ ⟪θhat ω, μ⟫_ℝ) ∂ν)
      ≤ ∫ ω, nativePopulationObjective quarticPotential φ D (θhat ω) ∂ν := by
    refine integral_mono hGint hFint fun ω => ?_
    rw [coupled_nativePopulationObjective_eq hD hφ hφm (hproper ω)]
    linarith [coupled_link_jensen hD hφ hφm (hproper ω)]
  have hFc := coupled_nativePopulationObjective_eq (g := quarticPotential) hD hφ hφm hθc1
  have hcurv := coupled_integral_link_remainder_le hD hφ hφm hθc1
  have hmean := hD.integral_inner θc
  have hlink : (∫ z, φ ⟪θc, z⟫_ℝ ∂D)
      ≤ φ 0 - b * ⟪θc, μ⟫_ℝ
        + H / 2 * (⟪θc, μ⟫_ℝ ^ 2 + 2 * ‖θc‖ ^ 2 / (d : ℝ)) := by
    have hI := hD.integrable_link_inner hφ hφm hθc1
    have hIn := hD.integrable_inner θc
    have hsub : Integrable (fun z => φ ⟪θc, z⟫_ℝ - φ 0) D :=
      hI.sub (integrable_const _)
    have hmul : Integrable (fun z => b * ⟪θc, z⟫_ℝ) D := hIn.const_mul b
    have hrem : (∫ z, (φ ⟪θc, z⟫_ℝ - φ 0 + b * ⟪θc, z⟫_ℝ) ∂D)
        = (∫ z, φ ⟪θc, z⟫_ℝ ∂D) - φ 0 + b * ⟪θc, μ⟫_ℝ := by
      calc
        _ = (∫ z, (φ ⟪θc, z⟫_ℝ - φ 0) ∂D) + ∫ z, b * ⟪θc, z⟫_ℝ ∂D :=
          integral_add hsub hmul
        _ = _ := by
          rw [integral_sub hI (integrable_const _), integral_const_mul, integral_const, hmean]
          simp
    rw [hrem] at hcurv
    linarith
  have hval := sharp_comparison_value (H := H) hb.le d μ
  rw [← hθc] at hval
  have hval2 : quarticPotential θc - b * ⟪θc, μ⟫_ℝ
      + H / 2 * (⟪θc, μ⟫_ℝ ^ 2 + 2 * ‖θc‖ ^ 2 / (d : ℝ))
      = -(sharpSlope b * ‖μ‖ ^ (4 / 3 : ℝ))
        + H * sharpMargin b ^ 2 / 2 *
          (‖μ‖ ^ (8 / 3 : ℝ) + 2 * ‖μ‖ ^ (2 / 3 : ℝ) / (d : ℝ)) := by
    have hextra : H / 2 * (‖θc‖ ^ 2 / (d : ℝ))
        = H * sharpMargin b ^ 2 / 2 * (‖μ‖ ^ (2 / 3 : ℝ) / (d : ℝ)) := by
      rw [hθc, sharp_norm_comparisonPoint hb.le]
      have hs : (‖μ‖ ^ (1 / 3 : ℝ)) ^ 2 = ‖μ‖ ^ (2 / 3 : ℝ) := by
        rw [sq_rpow_of_nonneg (norm_nonneg μ)]
        norm_num
      rw [mul_pow, hs]
      ring
    rw [quarticPotential]
    calc
      ‖θc‖ ^ 4 / 4 - b * ⟪θc, μ⟫_ℝ
            + H / 2 * (⟪θc, μ⟫_ℝ ^ 2 + 2 * ‖θc‖ ^ 2 / (d : ℝ))
          = (‖θc‖ ^ 4 / 4 - b * ⟪θc, μ⟫_ℝ
              + H / 2 * (⟪θc, μ⟫_ℝ ^ 2 + ‖θc‖ ^ 2 / (d : ℝ)))
            + H / 2 * (‖θc‖ ^ 2 / (d : ℝ)) := by ring
      _ = (-(sharpSlope b * ‖μ‖ ^ (4 / 3 : ℝ))
              + H * sharpMargin b ^ 2 / 2 *
                (‖μ‖ ^ (8 / 3 : ℝ) + ‖μ‖ ^ (2 / 3 : ℝ) / (d : ℝ)))
            + H * sharpMargin b ^ 2 / 2 * (‖μ‖ ^ (2 / 3 : ℝ) / (d : ℝ)) := by
              rw [hval, hextra]
      _ = -(sharpSlope b * ‖μ‖ ^ (4 / 3 : ℝ))
            + H * sharpMargin b ^ 2 / 2 *
              (‖μ‖ ^ (8 / 3 : ℝ) + 2 * ‖μ‖ ^ (2 / 3 : ℝ) / (d : ℝ)) := by ring
  have hsplit : (∫ ω, (φ 0 - quarticPotential (θhat ω) - φ ⟪θhat ω, μ⟫_ℝ) ∂ν)
      = φ 0 - ∫ ω, (quarticPotential (θhat ω) + φ ⟪θhat ω, μ⟫_ℝ) ∂ν := by
    have e : (fun ω => φ 0 - quarticPotential (θhat ω) - φ ⟪θhat ω, μ⟫_ℝ)
        = fun ω => φ 0 - (quarticPotential (θhat ω) + φ ⟪θhat ω, μ⟫_ℝ) := funext fun ω => by ring
    rw [e, integral_sub (integrable_const _) hGint, integral_const]
    simp
  rw [hsplit]
  rw [hFc] at hacc
  linarith [hlow, hacc, hlink, hval2]

/-- Accuracy-to-alignment calibration.  This is the direct form consumed by a proper-learner
lower bound. -/
theorem coupled_quartic_alignment (hd : 0 < d)
    (hD : IsCoupledBlockDataLaw d D μ) (hφ : NativeLinkClass φ b L H)
    (hφm : Measurable φ) (hb1 : b ≤ 1) (hθm : Measurable θhat)
    (hproper : ∀ ω, ‖θhat ω‖ ≤ 1)
    (hacc : (∫ ω, nativePopulationObjective quarticPotential φ D (θhat ω) ∂ν)
      ≤ nativePopulationObjective quarticPotential φ D (sharpComparisonPoint b μ) + ε) :
    sharpSlope b * ‖μ‖ ^ (4 / 3 : ℝ) - ε
        - H * sharpMargin b ^ 2 / 2 *
          (‖μ‖ ^ (8 / 3 : ℝ) + 2 * ‖μ‖ ^ (2 / 3 : ℝ) / (d : ℝ))
      ≤ b * ∫ ω, ⟪θhat ω, μ⟫_ℝ ∂ν := by
  have hret := coupled_quartic_retained_calibration ν hd hD hφ hφm hb1 hθm hproper hacc
  have hμ1 := hD.norm_mean_le_one
  have hm : Measurable fun ω => ⟪θhat ω, μ⟫_ℝ := measurable_inner_native hθm measurable_const
  have hmI : Integrable (fun ω => ⟪θhat ω, μ⟫_ℝ) ν := by
    refine Integrable.of_bound hm.aestronglyMeasurable 1 (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs]
    have hp := hproper ω
    have hnθ := norm_nonneg (θhat ω)
    have hnμ := norm_nonneg μ
    exact (abs_real_inner_le_norm _ _).trans (by nlinarith)
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  have hretI : Integrable (fun ω => φ 0 - quarticPotential (θhat ω) - φ ⟪θhat ω, μ⟫_ℝ) ν := by
    refine Integrable.of_bound
      (((measurable_const.sub (sharp_measurable_quarticPotential.comp hθm)).sub
        (hφm.comp hm)).aestronglyMeasurable) (Cφ + 1 / 4 + Cφ)
      (Filter.Eventually.of_forall fun ω => ?_)
    have hmarg := native_margin_mem_Icc (hproper ω) hμ1
    have h0 := abs_le.1 (hCφ 0 NativeLinkClass.zero_mem_margin)
    have ht := abs_le.1 (hCφ _ hmarg)
    have hg0 : 0 ≤ quarticPotential (θhat ω) := by rw [quarticPotential]; positivity
    have hg1 : quarticPotential (θhat ω) ≤ 1 / 4 := by
      rw [quarticPotential]
      have := pow_le_one₀ (norm_nonneg (θhat ω)) (hproper ω) (n := 4)
      linarith
    rw [Real.norm_eq_abs, abs_le]
    constructor <;> linarith
  have hpoint : ∀ ω, φ 0 - quarticPotential (θhat ω) - φ ⟪θhat ω, μ⟫_ℝ
      ≤ b * ⟪θhat ω, μ⟫_ℝ := by
    intro ω
    have ht := hφ.tangent_le (native_margin_mem_Icc (hproper ω) hμ1)
    have hg : 0 ≤ quarticPotential (θhat ω) := by rw [quarticPotential]; positivity
    linarith
  have hint := integral_mono hretI (hmI.const_mul b) hpoint
  rw [integral_const_mul] at hint
  exact hret.trans hint

/-- Derivative-weighted calibration.  The additional loss is exactly the pointwise curvature
budget `H²‖μ‖⁴/4`, independently of the covariance argument above. -/
theorem coupled_quartic_weighted_calibration (hd : 0 < d)
    (hD : IsCoupledBlockDataLaw d D μ) (hφ : NativeLinkClass φ b L H)
    (hφm : Measurable φ) (hb1 : b ≤ 1) (hθm : Measurable θhat)
    (hproper : ∀ ω, ‖θhat ω‖ ≤ 1)
    (hacc : (∫ ω, nativePopulationObjective quarticPotential φ D (θhat ω) ∂ν)
      ≤ nativePopulationObjective quarticPotential φ D (sharpComparisonPoint b μ) + ε) :
    sharpSlope b * ‖μ‖ ^ (4 / 3 : ℝ) - ε
        - H * sharpMargin b ^ 2 / 2 *
          (‖μ‖ ^ (8 / 3 : ℝ) + 2 * ‖μ‖ ^ (2 / 3 : ℝ) / (d : ℝ))
        - H ^ 2 * ‖μ‖ ^ 4 / 4
      ≤ ∫ ω, (-deriv φ ⟪θhat ω, μ⟫_ℝ * ⟪θhat ω, μ⟫_ℝ) ∂ν := by
  have hret := coupled_quartic_retained_calibration ν hd hD hφ hφm hb1 hθm hproper hacc
  have hμ1 := hD.norm_mean_le_one
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  have hm : Measurable fun ω => ⟪θhat ω, μ⟫_ℝ := measurable_inner_native hθm measurable_const
  have hweighted : Integrable
      (fun ω => -deriv φ ⟪θhat ω, μ⟫_ℝ * ⟪θhat ω, μ⟫_ℝ) ν := by
    refine Integrable.of_bound
      ((((measurable_deriv φ).comp hm).neg.mul hm).aestronglyMeasurable) L
      (Filter.Eventually.of_forall fun ω => ?_)
    have hmarg := native_margin_mem_Icc (hproper ω) hμ1
    have hmargin : |⟪θhat ω, μ⟫_ℝ| ≤ 1 := abs_le.2 hmarg
    rw [Real.norm_eq_abs, abs_mul, abs_neg]
    exact (mul_le_mul (hφ.deriv_le _ hmarg) hmargin (abs_nonneg _) hφ.lip_nonneg).trans_eq
      (mul_one L)
  have hretI : Integrable (fun ω => φ 0 - quarticPotential (θhat ω) - φ ⟪θhat ω, μ⟫_ℝ) ν := by
    refine Integrable.of_bound
      (((measurable_const.sub (sharp_measurable_quarticPotential.comp hθm)).sub
        (hφm.comp hm)).aestronglyMeasurable) (Cφ + 1 / 4 + Cφ)
      (Filter.Eventually.of_forall fun ω => ?_)
    have hmarg := native_margin_mem_Icc (hproper ω) hμ1
    have h0 := abs_le.1 (hCφ 0 NativeLinkClass.zero_mem_margin)
    have ht := abs_le.1 (hCφ _ hmarg)
    have hg0 : 0 ≤ quarticPotential (θhat ω) := by rw [quarticPotential]; positivity
    have hg1 : quarticPotential (θhat ω) ≤ 1 / 4 := by
      rw [quarticPotential]
      have := pow_le_one₀ (norm_nonneg (θhat ω)) (hproper ω) (n := 4)
      linarith
    rw [Real.norm_eq_abs, abs_le]
    constructor <;> linarith
  have hleftI : Integrable (fun ω =>
      φ 0 - quarticPotential (θhat ω) - φ ⟪θhat ω, μ⟫_ℝ - H ^ 2 * ‖μ‖ ^ 4 / 4) ν :=
    hretI.sub (integrable_const _)
  have hpoint : ∀ ω, φ 0 - quarticPotential (θhat ω) - φ ⟪θhat ω, μ⟫_ℝ
        - H ^ 2 * ‖μ‖ ^ 4 / 4
      ≤ -deriv φ ⟪θhat ω, μ⟫_ℝ * ⟪θhat ω, μ⟫_ℝ :=
    fun ω => sharp_pointwise_curvature hφ (hproper ω) hμ1
  have hint := integral_mono hleftI hweighted hpoint
  rw [integral_sub hretI (integrable_const _), integral_const] at hint
  simp only [probReal_univ, smul_eq_mul, one_mul] at hint
  linarith

end Learner

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledBlockCovariance.lean <==
import LossOnlyTraceability.BlockConjugatePrior
import Mathlib.Analysis.Calculus.Deriv.Mul

/-! Elementary covariance facts for one coupled two-spin block.

The results here use the actual finite law `blockProb`.  In particular, no
coordinate-product assumption is made: the two signs may be dependent through
the coupling `J`.
-/

noncomputable section

namespace LossOnlyTraceability

open scoped BigOperators

private theorem blockProb_hasDerivAt_fst_cov (J y : ℝ) (s : Bool × Bool) (x : ℝ) :
    HasDerivAt (fun t => blockProb J (t, y) s)
      (blockProb J (x, y) s * (blockSign s.1 - blockMean J (x, y))) x := by
  have hA : 0 < blockWeight J y := blockWeight_pos J y
  have hB : 0 < blockWeight (-J) y := blockWeight_pos (-J) y
  have hn : HasDerivAt (fun t => blockRawWeight J (t, y) s)
      (blockRawWeight J (x, y) s * blockSign s.1) x := by
    have he := (((hasDerivAt_id x).mul_const (blockSign s.1)).const_add
        (y * blockSign s.2 + J * blockSign s.1 * blockSign s.2)).exp
    convert he using 1
    · funext t
      rw [blockRawWeight]
      congr 1
      simp only [id_eq]
      ring
    · simp only [blockRawWeight, id_eq, one_mul]
      ring
  have hd := binaryPartition_hasDerivAt (blockWeight J y) (blockWeight (-J) y) x
  have hz : binaryPartition (blockWeight J y) (blockWeight (-J) y) x ≠ 0 :=
    (binaryPartition_pos hA hB x).ne'
  apply (hn.div hd (blockPartition_pos J (x, y)).ne').congr_deriv
  simp only [blockProb, blockPartition, blockMean, binaryMean]
  field_simp [hz]

private theorem blockProb_hasDerivAt_snd_cov (J x : ℝ) (s : Bool × Bool) (y : ℝ) :
    HasDerivAt (fun t => blockProb J (x, t) s)
      (blockProb J (x, y) s * (blockSign s.2 - blockMean J (x, y).swap)) y := by
  have h := blockProb_hasDerivAt_fst_cov J x s.swap y
  convert h using 1
  · funext t
    exact blockProb_swap J (t, x) s
  · rw [← blockProb_swap J (y, x) s]
    rfl

/-- A centered linear functional of the two signs in one coupled block. -/
def blockCenteredLinear (J : ℝ) (h : ℝ × ℝ) (a b : ℝ) (s : Bool × Bool) : ℝ :=
  a * (blockSign s.1 - blockMean J h) +
    b * (blockSign s.2 - blockMean J h.swap)

/-- The directional covariance of the two signs in one coupled block. -/
def blockCovarianceQuadratic (J : ℝ) (h : ℝ × ℝ) (a b : ℝ) : ℝ :=
  ∑ s, blockProb J h s * blockCenteredLinear J h a b s ^ 2

private theorem weighted_centered_sq_identity {ι : Type*} [Fintype ι]
    (p x : ι → ℝ) (m : ℝ) (hp : ∑ i, p i = 1) (hm : ∑ i, x i * p i = m) :
    ∑ i, p i * (x i - m) ^ 2 = ∑ i, p i * x i ^ 2 - m ^ 2 := by
  calc
    ∑ i, p i * (x i - m) ^ 2 =
        ∑ i, (p i * x i ^ 2 - 2 * m * (x i * p i) + m ^ 2 * p i) := by
      apply Finset.sum_congr rfl
      intro i _
      ring
    _ = (∑ i, p i * x i ^ 2) - 2 * m * (∑ i, x i * p i) +
        m ^ 2 * (∑ i, p i) := by
      simp only [Finset.sum_add_distrib, Finset.sum_sub_distrib, Finset.mul_sum]
    _ = ∑ i, p i * x i ^ 2 - m ^ 2 := by rw [hp, hm]; ring

private theorem blockSign_sq (s : Bool) : blockSign s ^ 2 = 1 := by
  cases s <;> simp [blockSign]

theorem sum_blockProb_linear (J : ℝ) (h : ℝ × ℝ) (a b : ℝ) :
    ∑ s, (a * blockSign s.1 + b * blockSign s.2) * blockProb J h s =
      a * blockMean J h + b * blockMean J h.swap := by
  calc
    ∑ s, (a * blockSign s.1 + b * blockSign s.2) * blockProb J h s =
        a * (∑ s, blockSign s.1 * blockProb J h s) +
          b * (∑ s, blockSign s.2 * blockProb J h s) := by
      simp only [add_mul, Finset.sum_add_distrib, Finset.mul_sum]
      congr 1 <;> apply Finset.sum_congr rfl <;> intro s _ <;> ring
    _ = _ := by rw [blockProb_mean, blockProb_mean_snd]

theorem blockCovarianceQuadratic_eq_raw_sub_mean_sq (J : ℝ) (h : ℝ × ℝ)
    (a b : ℝ) :
    blockCovarianceQuadratic J h a b =
      (∑ s, blockProb J h s * (a * blockSign s.1 + b * blockSign s.2) ^ 2) -
        (a * blockMean J h + b * blockMean J h.swap) ^ 2 := by
  unfold blockCovarianceQuadratic blockCenteredLinear
  have hid := weighted_centered_sq_identity
    (fun s : Bool × Bool => blockProb J h s)
    (fun s : Bool × Bool => a * blockSign s.1 + b * blockSign s.2)
    (a * blockMean J h + b * blockMean J h.swap)
    (blockProb_sum J h) (sum_blockProb_linear J h a b)
  calc
    ∑ s, blockProb J h s *
        (a * (blockSign s.1 - blockMean J h) +
          b * (blockSign s.2 - blockMean J h.swap)) ^ 2 =
        ∑ s, blockProb J h s *
          ((a * blockSign s.1 + b * blockSign s.2) -
            (a * blockMean J h + b * blockMean J h.swap)) ^ 2 := by
      apply Finset.sum_congr rfl
      intro s _
      congr 2
      ring
    _ = _ := hid

/-- Every directional covariance is nonnegative (positive semidefiniteness). -/
theorem blockCovarianceQuadratic_nonneg (J : ℝ) (h : ℝ × ℝ) (a b : ℝ) :
    0 ≤ blockCovarianceQuadratic J h a b := by
  unfold blockCovarianceQuadratic
  exact Finset.sum_nonneg fun s _ =>
    mul_nonneg (blockProb_pos J h s).le (sq_nonneg _)

/-- The covariance of one two-sign block is dominated by `2 I` in quadratic form. -/
theorem blockCovarianceQuadratic_le (J : ℝ) (h : ℝ × ℝ) (a b : ℝ) :
    blockCovarianceQuadratic J h a b ≤ 2 * (a ^ 2 + b ^ 2) := by
  rw [blockCovarianceQuadratic_eq_raw_sub_mean_sq]
  calc
    (∑ s, blockProb J h s * (a * blockSign s.1 + b * blockSign s.2) ^ 2) -
          (a * blockMean J h + b * blockMean J h.swap) ^ 2 ≤
        ∑ s, blockProb J h s * (a * blockSign s.1 + b * blockSign s.2) ^ 2 := by
      nlinarith [sq_nonneg (a * blockMean J h + b * blockMean J h.swap)]
    _ ≤ ∑ _s : Bool × Bool, blockProb J h _s * (2 * (a ^ 2 + b ^ 2)) := by
      apply Finset.sum_le_sum
      intro s _
      apply mul_le_mul_of_nonneg_left _ (blockProb_pos J h s).le
      have h1 := blockSign_sq s.1
      have h2 := blockSign_sq s.2
      nlinarith [sq_nonneg (a * blockSign s.1 - b * blockSign s.2)]
    _ = 2 * (a ^ 2 + b ^ 2) := by
      rw [← Finset.sum_mul, blockProb_sum, one_mul]

/-- Summing the one-block bounds gives the covariance budget before feature normalization. -/
theorem sum_blockCovarianceQuadratic_le {B : ℕ} (J : ℝ)
    (h : Fin B → ℝ × ℝ) (a b : Fin B → ℝ) :
    (∑ k, blockCovarianceQuadratic J (h k) (a k) (b k)) ≤
      2 * ((∑ k : Fin B, (a k) ^ 2) + ∑ k : Fin B, (b k) ^ 2) := by
  calc
    (∑ k, blockCovarianceQuadratic J (h k) (a k) (b k)) ≤
        ∑ k, 2 * ((a k) ^ 2 + (b k) ^ 2) :=
      Finset.sum_le_sum fun k _ => blockCovarianceQuadratic_le J (h k) (a k) (b k)
    _ = _ := by
      rw [← Finset.mul_sum, Finset.sum_add_distrib]

/-- After the feature normalization by `sqrt (2B)`, the summed block covariance
budget is `2 / (2B)` times the squared coefficient norm.  The product-law calculation
that identifies the full directional covariance with the numerator is kept separate. -/
theorem normalized_sum_blockCovarianceQuadratic_le {B : ℕ} (hB : 0 < B) (J : ℝ)
    (h : Fin B → ℝ × ℝ) (a b : Fin B → ℝ) :
    (∑ k, blockCovarianceQuadratic J (h k) (a k) (b k)) / (2 * (B : ℝ)) ≤
      (2 * ((∑ k : Fin B, (a k) ^ 2) + ∑ k : Fin B, (b k) ^ 2)) /
        (2 * (B : ℝ)) := by
  exact div_le_div_of_nonneg_right (sum_blockCovarianceQuadratic_le J h a b)
    (by positivity)

/-- The `(1,1)` covariance entry of a coupled block. -/
def blockCovarianceFstFst (J : ℝ) (h : ℝ × ℝ) : ℝ :=
  ∑ s, blockProb J h s * (blockSign s.1 - blockMean J h) ^ 2

/-- The `(1,2)` covariance entry of a coupled block. -/
def blockCovarianceFstSnd (J : ℝ) (h : ℝ × ℝ) : ℝ :=
  ∑ s, blockProb J h s *
    (blockSign s.1 - blockMean J h) * (blockSign s.2 - blockMean J h.swap)

/-- The `(2,1)` covariance entry of a coupled block. -/
def blockCovarianceSndFst (J : ℝ) (h : ℝ × ℝ) : ℝ :=
  ∑ s, blockProb J h s *
    (blockSign s.2 - blockMean J h.swap) * (blockSign s.1 - blockMean J h)

/-- The `(2,2)` covariance entry of a coupled block. -/
def blockCovarianceSndSnd (J : ℝ) (h : ℝ × ℝ) : ℝ :=
  ∑ s, blockProb J h s * (blockSign s.2 - blockMean J h.swap) ^ 2

private theorem sum_blockProb_centered_fst (J : ℝ) (h : ℝ × ℝ) :
    ∑ s, blockProb J h s * (blockSign s.1 - blockMean J h) = 0 := by
  calc
    ∑ s, blockProb J h s * (blockSign s.1 - blockMean J h) =
        (∑ s, blockSign s.1 * blockProb J h s) -
          blockMean J h * (∑ s, blockProb J h s) := by
      simp only [mul_sub, Finset.sum_sub_distrib, Finset.mul_sum]
      congr 1 <;> apply Finset.sum_congr rfl <;> intro s _ <;> ring
    _ = 0 := by rw [blockProb_mean, blockProb_sum]; ring

private theorem sum_blockProb_centered_snd (J : ℝ) (h : ℝ × ℝ) :
    ∑ s, blockProb J h s * (blockSign s.2 - blockMean J h.swap) = 0 := by
  calc
    ∑ s, blockProb J h s * (blockSign s.2 - blockMean J h.swap) =
        (∑ s, blockSign s.2 * blockProb J h s) -
          blockMean J h.swap * (∑ s, blockProb J h s) := by
      simp only [mul_sub, Finset.sum_sub_distrib, Finset.mul_sum]
      congr 1 <;> apply Finset.sum_congr rfl <;> intro s _ <;> ring
    _ = 0 := by rw [blockProb_mean_snd, blockProb_sum]; ring

/-- The first-field derivative of the first mean is its variance. -/
theorem blockMean_hasDerivAt_fst (J y x : ℝ) :
    HasDerivAt (fun t => blockMean J (t, y))
      (blockCovarianceFstFst J (x, y)) x := by
  have heq : (fun t => blockMean J (t, y)) =
      fun t => ∑ s : Bool × Bool, blockSign s.1 * blockProb J (t, y) s := by
    funext t
    exact (blockProb_mean J (t, y)).symm
  rw [heq]
  have hd : HasDerivAt
      (fun t => ∑ s : Bool × Bool, blockSign s.1 * blockProb J (t, y) s)
      (∑ s, blockSign s.1 *
        (blockProb J (x, y) s * (blockSign s.1 - blockMean J (x, y)))) x := by
    apply HasDerivAt.fun_sum
    intro s _
    exact (blockProb_hasDerivAt_fst_cov J y s x).const_mul (blockSign s.1)
  apply hd.congr_deriv
  unfold blockCovarianceFstFst
  have hz := sum_blockProb_centered_fst J (x, y)
  calc
    (∑ s, blockSign s.1 *
        (blockProb J (x, y) s * (blockSign s.1 - blockMean J (x, y)))) =
      (∑ s, blockProb J (x, y) s * (blockSign s.1 - blockMean J (x, y)) ^ 2) +
        blockMean J (x, y) *
          (∑ s, blockProb J (x, y) s * (blockSign s.1 - blockMean J (x, y))) := by
      simp only [Finset.mul_sum]
      rw [← Finset.sum_add_distrib]
      apply Finset.sum_congr rfl
      intro s _
      ring
    _ = _ := by rw [hz, mul_zero, add_zero]

/-- The second-field derivative of the first mean is the cross covariance. -/
theorem blockMean_hasDerivAt_snd (J x y : ℝ) :
    HasDerivAt (fun t => blockMean J (x, t))
      (blockCovarianceFstSnd J (x, y)) y := by
  have heq : (fun t => blockMean J (x, t)) =
      fun t => ∑ s : Bool × Bool, blockSign s.1 * blockProb J (x, t) s := by
    funext t
    exact (blockProb_mean J (x, t)).symm
  rw [heq]
  have hd : HasDerivAt
      (fun t => ∑ s : Bool × Bool, blockSign s.1 * blockProb J (x, t) s)
      (∑ s, blockSign s.1 *
        (blockProb J (x, y) s * (blockSign s.2 - blockMean J (x, y).swap))) y := by
    apply HasDerivAt.fun_sum
    intro s _
    exact (blockProb_hasDerivAt_snd_cov J x s y).const_mul (blockSign s.1)
  apply hd.congr_deriv
  unfold blockCovarianceFstSnd
  have hz := sum_blockProb_centered_snd J (x, y)
  calc
    (∑ s, blockSign s.1 *
        (blockProb J (x, y) s * (blockSign s.2 - blockMean J (x, y).swap))) =
      (∑ s, blockProb J (x, y) s *
        (blockSign s.1 - blockMean J (x, y)) *
          (blockSign s.2 - blockMean J (x, y).swap)) +
        blockMean J (x, y) *
          (∑ s, blockProb J (x, y) s *
            (blockSign s.2 - blockMean J (x, y).swap)) := by
      simp only [Finset.mul_sum]
      rw [← Finset.sum_add_distrib]
      apply Finset.sum_congr rfl
      intro s _
      ring
    _ = _ := by rw [hz, mul_zero, add_zero]

/-- The first-field derivative of the second mean is the transposed cross covariance. -/
theorem blockMean_swap_hasDerivAt_fst (J y x : ℝ) :
    HasDerivAt (fun t => blockMean J (t, y).swap)
      (blockCovarianceSndFst J (x, y)) x := by
  have heq : (fun t => blockMean J (t, y).swap) =
      fun t => ∑ s : Bool × Bool, blockSign s.2 * blockProb J (t, y) s := by
    funext t
    exact (blockProb_mean_snd J (t, y)).symm
  rw [heq]
  have hd : HasDerivAt
      (fun t => ∑ s : Bool × Bool, blockSign s.2 * blockProb J (t, y) s)
      (∑ s, blockSign s.2 *
        (blockProb J (x, y) s * (blockSign s.1 - blockMean J (x, y)))) x := by
    apply HasDerivAt.fun_sum
    intro s _
    exact (blockProb_hasDerivAt_fst_cov J y s x).const_mul (blockSign s.2)
  apply hd.congr_deriv
  unfold blockCovarianceSndFst
  have hz := sum_blockProb_centered_fst J (x, y)
  calc
    (∑ s, blockSign s.2 *
        (blockProb J (x, y) s * (blockSign s.1 - blockMean J (x, y)))) =
      (∑ s, blockProb J (x, y) s *
        (blockSign s.2 - blockMean J (x, y).swap) *
          (blockSign s.1 - blockMean J (x, y))) +
        blockMean J (x, y).swap *
          (∑ s, blockProb J (x, y) s *
            (blockSign s.1 - blockMean J (x, y))) := by
      simp only [Finset.mul_sum]
      rw [← Finset.sum_add_distrib]
      apply Finset.sum_congr rfl
      intro s _
      ring
    _ = _ := by rw [hz, mul_zero, add_zero]

/-- The second-field derivative of the second mean is its variance. -/
theorem blockMean_swap_hasDerivAt_snd (J x y : ℝ) :
    HasDerivAt (fun t => blockMean J (x, t).swap)
      (blockCovarianceSndSnd J (x, y)) y := by
  have heq : (fun t => blockMean J (x, t).swap) =
      fun t => ∑ s : Bool × Bool, blockSign s.2 * blockProb J (x, t) s := by
    funext t
    exact (blockProb_mean_snd J (x, t)).symm
  rw [heq]
  have hd : HasDerivAt
      (fun t => ∑ s : Bool × Bool, blockSign s.2 * blockProb J (x, t) s)
      (∑ s, blockSign s.2 *
        (blockProb J (x, y) s * (blockSign s.2 - blockMean J (x, y).swap))) y := by
    apply HasDerivAt.fun_sum
    intro s _
    exact (blockProb_hasDerivAt_snd_cov J x s y).const_mul (blockSign s.2)
  apply hd.congr_deriv
  unfold blockCovarianceSndSnd
  have hz := sum_blockProb_centered_snd J (x, y)
  calc
    (∑ s, blockSign s.2 *
        (blockProb J (x, y) s * (blockSign s.2 - blockMean J (x, y).swap))) =
      (∑ s, blockProb J (x, y) s * (blockSign s.2 - blockMean J (x, y).swap) ^ 2) +
        blockMean J (x, y).swap *
          (∑ s, blockProb J (x, y) s *
            (blockSign s.2 - blockMean J (x, y).swap)) := by
      simp only [Finset.mul_sum]
      rw [← Finset.sum_add_distrib]
      apply Finset.sum_congr rfl
      intro s _
      ring
    _ = _ := by rw [hz, mul_zero, add_zero]

theorem blockCovarianceFstSnd_eq_sndFst (J : ℝ) (h : ℝ × ℝ) :
    blockCovarianceFstSnd J h = blockCovarianceSndFst J h := by
  unfold blockCovarianceFstSnd blockCovarianceSndFst
  apply Finset.sum_congr rfl
  intro s _
  ring

/-- Expanding the quadratic form identifies it with `θᵀ D(mean) θ`. -/
theorem blockCovarianceQuadratic_eq_jacobian_quadratic
    (J : ℝ) (h : ℝ × ℝ) (a b : ℝ) :
    blockCovarianceQuadratic J h a b =
      a ^ 2 * blockCovarianceFstFst J h +
      a * b * blockCovarianceFstSnd J h +
      b * a * blockCovarianceSndFst J h +
      b ^ 2 * blockCovarianceSndSnd J h := by
  unfold blockCovarianceQuadratic blockCenteredLinear blockCovarianceFstFst
    blockCovarianceFstSnd blockCovarianceSndFst blockCovarianceSndSnd
  simp only [Finset.mul_sum]
  rw [← Finset.sum_add_distrib, ← Finset.sum_add_distrib, ← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro s _
  ring

/-- Consequently, the Jacobian quadratic form of the block mean is nonnegative. -/
theorem blockMean_jacobian_quadratic_nonneg (J : ℝ) (h : ℝ × ℝ) (a b : ℝ) :
    0 ≤ a ^ 2 * blockCovarianceFstFst J h +
      a * b * blockCovarianceFstSnd J h +
      b * a * blockCovarianceSndFst J h +
      b ^ 2 * blockCovarianceSndSnd J h := by
  rw [← blockCovarianceQuadratic_eq_jacobian_quadratic]
  exact blockCovarianceQuadratic_nonneg J h a b

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledBlockDataLaw.lean <==
import LossOnlyTraceability.CoupledBlockCovariance
import LossOnlyTraceability.CoupledBlockCalibration
import LossOnlyTraceability.IndependentBlockMoments
import LossOnlyTraceability.BlockPriorMoments

/-! The concrete normalized data law associated with independent coupled two-spin blocks. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

/-- Identify the two coordinates in each of `B` blocks with `Fin (2*B)`. -/
def coupledBlockCoordEquiv (B : ℕ) : Fin B × Bool ≃ Fin (2 * B) :=
  ((Equiv.prodCongr (Equiv.refl (Fin B)) finTwoEquiv.symm).trans finProdFinEquiv).trans
    (finCongr (Nat.mul_comm B 2))

/-- The actual one-block probability measure. -/
def blockSpinMeasure (J : ℝ) (h : ℝ × ℝ) : Measure (Bool × Bool) :=
  ∑ s : Bool × Bool, ENNReal.ofReal (blockProb J h s) • Measure.dirac s

theorem isProbabilityMeasure_blockSpinMeasure (J : ℝ) (h : ℝ × ℝ) :
    IsProbabilityMeasure (blockSpinMeasure J h) := by
  constructor
  simp only [blockSpinMeasure, Measure.finsetSum_apply, MeasurableSet.univ,
    Measure.smul_apply, Measure.dirac_apply_of_mem (Set.mem_univ _), smul_eq_mul, mul_one]
  rw [← ENNReal.ofReal_sum_of_nonneg (fun s _ => (blockProb_pos J h s).le),
    blockProb_sum, ENNReal.ofReal_one]

theorem integral_blockSpinMeasure (J : ℝ) (h : ℝ × ℝ) (f : Bool × Bool → ℝ) :
    ∫ s, f s ∂blockSpinMeasure J h = ∑ s, blockProb J h s * f s := by
  rw [blockSpinMeasure, integral_finsetSum_measure]
  · apply Finset.sum_congr rfl
    intro s _
    rw [integral_smul_measure, integral_dirac, ENNReal.toReal_ofReal (blockProb_pos J h s).le]
    rfl
  · intro s _
    exact (integrable_dirac (by simp)).smul_measure (ENNReal.ofReal_ne_top)

/-- Independent blocks with their block-specific external fields. -/
def coupledBlockSpinProductMeasure {B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ) :
    Measure (Fin B → Bool × Bool) :=
  Measure.pi fun b => blockSpinMeasure J (h b)

theorem isProbabilityMeasure_coupledBlockSpinProductMeasure {B : ℕ} (J : ℝ)
    (h : Fin B → ℝ × ℝ) :
    IsProbabilityMeasure (coupledBlockSpinProductMeasure J h) := by
  letI : ∀ b : Fin B, IsProbabilityMeasure (blockSpinMeasure J (h b)) :=
    fun b => isProbabilityMeasure_blockSpinMeasure J (h b)
  exact inferInstanceAs
    (IsProbabilityMeasure (Measure.pi fun b : Fin B => blockSpinMeasure J (h b)))

/-- The normalized sign feature in dimension `2B`. -/
def coupledBlockFeature (B : ℕ) (τ : Fin B → Bool × Bool) :
    EuclideanSpace ℝ (Fin (2 * B)) :=
  WithLp.toLp 2 fun j =>
    let q := (coupledBlockCoordEquiv B).symm j
    (if q.2 then blockSign (τ q.1).1 else blockSign (τ q.1).2) /
      Real.sqrt (2 * B)

/-- The matching normalized mean vector. -/
def coupledBlockDataMean (J : ℝ) (B : ℕ) (h : Fin B → ℝ × ℝ) :
    EuclideanSpace ℝ (Fin (2 * B)) :=
  WithLp.toLp 2 fun j =>
    let q := (coupledBlockCoordEquiv B).symm j
    (if q.2 then blockMean J (h q.1) else blockMean J (h q.1).swap) /
      Real.sqrt (2 * B)

/-- Reindex a product-indexed coefficient vector into the `Fin (2B)` convention. -/
def coupledBlockReindex (B : ℕ) (v : EuclideanSpace ℝ (Fin B × Bool)) :
    EuclideanSpace ℝ (Fin (2 * B)) :=
  WithLp.toLp 2 fun j => v ((coupledBlockCoordEquiv B).symm j)

theorem norm_coupledBlockReindex (B : ℕ) (v : EuclideanSpace ℝ (Fin B × Bool)) :
    ‖coupledBlockReindex B v‖ = ‖v‖ := by
  rw [EuclideanSpace.norm_eq, EuclideanSpace.norm_eq]
  congr 1
  exact (coupledBlockCoordEquiv B).symm.sum_comp (fun q => ‖v q‖ ^ 2)

theorem inner_coupledBlockReindex (B : ℕ)
    (u v : EuclideanSpace ℝ (Fin B × Bool)) :
    ⟪coupledBlockReindex B u, coupledBlockReindex B v⟫_ℝ = ⟪u, v⟫_ℝ := by
  rw [PiLp.inner_apply, PiLp.inner_apply]
  calc
    (∑ i, ⟪(coupledBlockReindex B u) i, (coupledBlockReindex B v) i⟫_ℝ) =
        ∑ i, u ((coupledBlockCoordEquiv B).symm i) *
          v ((coupledBlockCoordEquiv B).symm i) := by
      apply Finset.sum_congr rfl
      intro i _
      simp [coupledBlockReindex, mul_comm]
    _ = ∑ q, u q * v q :=
      (coupledBlockCoordEquiv B).symm.sum_comp (fun q => u q * v q)
    _ = ∑ q, ⟪u q, v q⟫_ℝ := by
      apply Finset.sum_congr rfl
      intro q _
      simp [mul_comm]

theorem coupledBlockDataMean_eq_reindex (J : ℝ) (B : ℕ) (h : Fin B → ℝ × ℝ) :
    coupledBlockDataMean J B h = coupledBlockReindex B (coupledBlockMeanVector J B h) := by
  rfl

theorem norm_coupledBlockDataMean_eq (J : ℝ) (B : ℕ) (h : Fin B → ℝ × ℝ) :
    ‖coupledBlockDataMean J B h‖ = ‖coupledBlockMeanVector J B h‖ := by
  rw [coupledBlockDataMean_eq_reindex, norm_coupledBlockReindex]

/-- Push forward the independent block law by the normalized sign feature. -/
def coupledBlockDataLaw (J : ℝ) (B : ℕ) (h : Fin B → ℝ × ℝ) :
    Measure (EuclideanSpace ℝ (Fin (2 * B))) :=
  Measure.map (coupledBlockFeature B) (coupledBlockSpinProductMeasure J h)

theorem isProbabilityMeasure_coupledBlockDataLaw (J : ℝ) (B : ℕ)
    (h : Fin B → ℝ × ℝ) :
    IsProbabilityMeasure (coupledBlockDataLaw J B h) := by
  letI : IsProbabilityMeasure (coupledBlockSpinProductMeasure J h) :=
    isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  constructor
  rw [coupledBlockDataLaw, Measure.map_apply_of_aemeasurable
    (measurable_of_finite (coupledBlockFeature B)).aemeasurable MeasurableSet.univ]
  simp

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledBlockDataMoments.lean <==
import LossOnlyTraceability.CoupledBlockDataLaw
import LossOnlyTraceability.IndependentCenteredBlockMoments

noncomputable section
namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace

def coupledBlockCoeffFst {B : ℕ} (θ : EuclideanSpace ℝ (Fin (2 * B))) (b : Fin B) : ℝ :=
  θ (coupledBlockCoordEquiv B (b, true))

def coupledBlockCoeffSnd {B : ℕ} (θ : EuclideanSpace ℝ (Fin (2 * B))) (b : Fin B) : ℝ :=
  θ (coupledBlockCoordEquiv B (b, false))

def coupledBlockCenteredContribution {B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) (b : Fin B) (s : Bool × Bool) : ℝ :=
  coupledBlockCoeffFst θ b * (blockSign s.1 - blockMean J (h b)) +
    coupledBlockCoeffSnd θ b * (blockSign s.2 - blockMean J (h b).swap)

theorem integrable_blockSpinMeasure_of_finite (J : ℝ) (u : ℝ × ℝ)
    (f : Bool × Bool → ℝ) : Integrable f (blockSpinMeasure J u) := by
  letI : IsProbabilityMeasure (blockSpinMeasure J u) := isProbabilityMeasure_blockSpinMeasure J u
  exact Integrable.of_finite

theorem integral_coupledBlockCenteredContribution {B : ℕ} (J : ℝ)
    (h : Fin B → ℝ × ℝ) (θ : EuclideanSpace ℝ (Fin (2 * B))) (b : Fin B) :
    ∫ s, coupledBlockCenteredContribution J h θ b s ∂blockSpinMeasure J (h b) = 0 := by
  rw [integral_blockSpinMeasure]
  unfold coupledBlockCenteredContribution coupledBlockCoeffFst coupledBlockCoeffSnd
  let a := θ (coupledBlockCoordEquiv B (b, true))
  let c := θ (coupledBlockCoordEquiv B (b, false))
  have hid : ∀ s : Bool × Bool,
      blockProb J (h b) s *
        (a * (blockSign s.1 - blockMean J (h b)) +
          c * (blockSign s.2 - blockMean J (h b).swap)) =
      (a * blockSign s.1 + c * blockSign s.2) * blockProb J (h b) s -
        (a * blockMean J (h b) + c * blockMean J (h b).swap) * blockProb J (h b) s := by
    intro s
    ring
  calc
    (∑ s, blockProb J (h b) s *
      (a * (blockSign s.1 - blockMean J (h b)) +
       c * (blockSign s.2 - blockMean J (h b).swap))) =
      (∑ s, (a * blockSign s.1 + c * blockSign s.2) * blockProb J (h b) s) -
        (a * blockMean J (h b) + c * blockMean J (h b).swap) *
          (∑ s, blockProb J (h b) s) := by
      calc
        _ = ∑ s, ((a * blockSign s.1 + c * blockSign s.2) * blockProb J (h b) s -
            (a * blockMean J (h b) + c * blockMean J (h b).swap) * blockProb J (h b) s) :=
          Finset.sum_congr rfl fun s _ => hid s
        _ = _ := by
          rw [Finset.sum_sub_distrib, Finset.mul_sum]
    _ = 0 := by rw [sum_blockProb_linear, blockProb_sum]; ring

theorem integral_coupledBlockCenteredContribution_sq {B : ℕ} (J : ℝ)
    (h : Fin B → ℝ × ℝ) (θ : EuclideanSpace ℝ (Fin (2 * B))) (b : Fin B) :
    (∫ s, coupledBlockCenteredContribution J h θ b s ^ 2 ∂blockSpinMeasure J (h b)) =
      blockCovarianceQuadratic J (h b) (coupledBlockCoeffFst θ b)
        (coupledBlockCoeffSnd θ b) := by
  rw [integral_blockSpinMeasure]
  rfl

theorem inner_coupledBlockFeature_sub_mean {B : ℕ} (hB : 0 < B) (J : ℝ)
    (h : Fin B → ℝ × ℝ) (θ : EuclideanSpace ℝ (Fin (2 * B)))
    (x : Fin B → Bool × Bool) :
    ⟪θ, coupledBlockFeature B x⟫_ℝ - ⟪θ, coupledBlockDataMean J B h⟫_ℝ =
      (∑ b, coupledBlockCenteredContribution J h θ b (x b)) / Real.sqrt (2 * B) := by
  rw [PiLp.inner_apply, PiLp.inner_apply]
  have hs : Real.sqrt (2 * (B : ℝ)) ≠ 0 := by positivity
  have hF : (∑ i, ⟪θ i, coupledBlockFeature B x i⟫_ℝ) =
      ∑ q : Fin B × Bool, θ (coupledBlockCoordEquiv B q) *
        ((if q.2 then blockSign (x q.1).1 else blockSign (x q.1).2) / Real.sqrt (2 * B)) := by
    symm
    apply Fintype.sum_equiv (coupledBlockCoordEquiv B)
    intro q
    simp [coupledBlockFeature, mul_comm]
  have hM : (∑ i, ⟪θ i, coupledBlockDataMean J B h i⟫_ℝ) =
      ∑ q : Fin B × Bool, θ (coupledBlockCoordEquiv B q) *
        ((if q.2 then blockMean J (h q.1) else blockMean J (h q.1).swap) / Real.sqrt (2 * B)) := by
    symm
    apply Fintype.sum_equiv (coupledBlockCoordEquiv B)
    intro q
    simp [coupledBlockDataMean, mul_comm]
  rw [hF, hM, Fintype.sum_prod_type, Fintype.sum_prod_type]
  simp only [Fintype.sum_bool, if_true, Bool.false_eq_true, if_false]
  unfold coupledBlockCenteredContribution coupledBlockCoeffFst coupledBlockCoeffSnd
  rw [← Finset.sum_sub_distrib, Finset.sum_div]
  apply Finset.sum_congr rfl
  intro b _
  ring

theorem norm_coupledBlockFeature {B : ℕ} (hB : 0 < B) (x : Fin B → Bool × Bool) :
    ‖coupledBlockFeature B x‖ = 1 := by
  rw [EuclideanSpace.norm_eq]
  have hs : Real.sqrt (2 * (B : ℝ)) ≠ 0 := by positivity
  have hs2 : Real.sqrt (2 * (B : ℝ)) ^ 2 = 2 * (B : ℝ) := by
    rw [Real.sq_sqrt]
    positivity
  have hsum : (∑ i, ‖coupledBlockFeature B x i‖ ^ 2) = 1 := by
    have he : (∑ i, ‖coupledBlockFeature B x i‖ ^ 2) =
        ∑ q : Fin B × Bool, ‖coupledBlockFeature B x (coupledBlockCoordEquiv B q)‖ ^ 2 := by
      exact ((coupledBlockCoordEquiv B).sum_comp fun i => ‖coupledBlockFeature B x i‖ ^ 2).symm
    rw [he, Fintype.sum_prod_type]
    have hterm : ∀ b : Fin B, ∀ c : Bool,
        ‖coupledBlockFeature B x (coupledBlockCoordEquiv B (b, c))‖ ^ 2 =
          1 / (2 * (B : ℝ)) := by
      intro b c
      simp only [coupledBlockFeature]
      rw [Equiv.symm_apply_apply]
      change |(if c then blockSign (x b).1 else blockSign (x b).2) /
        Real.sqrt (2 * (B : ℝ))| ^ 2 = 1 / (2 * (B : ℝ))
      rw [abs_div, abs_of_nonneg (Real.sqrt_nonneg _), div_pow, hs2]
      cases c <;> cases (x b).1 <;> cases (x b).2 <;> norm_num [blockSign]
    simp_rw [hterm, Fintype.sum_bool]
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    have hBR : (B : ℝ) ≠ 0 := by exact_mod_cast hB.ne'
    field_simp
    norm_num
  rw [hsum, Real.sqrt_one]

theorem integral_inner_coupledBlockDataLaw {B : ℕ} (hB : 0 < B) (J : ℝ)
    (h : Fin B → ℝ × ℝ) (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∫ z, ⟪θ, z⟫_ℝ ∂coupledBlockDataLaw J B h) =
      ⟪θ, coupledBlockDataMean J B h⟫_ℝ := by
  letI : IsProbabilityMeasure (coupledBlockSpinProductMeasure J h) :=
    isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  letI : ∀ b : Fin B, IsProbabilityMeasure (blockSpinMeasure J (h b)) :=
    fun b => isProbabilityMeasure_blockSpinMeasure J (h b)
  rw [coupledBlockDataLaw, integral_map
    (measurable_of_finite (coupledBlockFeature B)).aemeasurable
    (measurable_inner_const_left θ).aestronglyMeasurable]
  have hc := fun b => integral_coupledBlockCenteredContribution J h θ b
  have hcoordInt : ∀ b, Integrable
      (fun x : Fin B → Bool × Bool => coupledBlockCenteredContribution J h θ b (x b))
      (coupledBlockSpinProductMeasure J h) := fun b => by
    exact ((measurePreserving_eval (fun b : Fin B => blockSpinMeasure J (h b)) b).integrable_comp_of_integrable
        (integrable_blockSpinMeasure_of_finite J (h b)
          (coupledBlockCenteredContribution J h θ b))).congr
      (Filter.Eventually.of_forall fun _ => rfl)
  have hiInt : Integrable (fun x : Fin B → Bool × Bool =>
      (∑ b, coupledBlockCenteredContribution J h θ b (x b)) / Real.sqrt (2 * B))
      (coupledBlockSpinProductMeasure J h) :=
    (integrable_finsetSum _ fun b _ => hcoordInt b).div_const _
  have hi : (∫ x, (∑ b, coupledBlockCenteredContribution J h θ b (x b)) /
      Real.sqrt (2 * B) ∂coupledBlockSpinProductMeasure J h) = 0 := by
    have heval : ∀ b, (∫ x, coupledBlockCenteredContribution J h θ b (x b)
        ∂coupledBlockSpinProductMeasure J h) = 0 := by
      intro b
      exact (integral_comp_eval
        (μ := fun b : Fin B => blockSpinMeasure J (h b))
        (integrable_blockSpinMeasure_of_finite J (h b)
          (coupledBlockCenteredContribution J h θ b)).aestronglyMeasurable).trans (hc b)
    rw [integral_div, integral_finsetSum]
    · simp_rw [heval]
      simp
    · intro b _
      exact hcoordInt b
  have hepoint : ∀ x, ⟪θ, coupledBlockFeature B x⟫_ℝ =
      ⟪θ, coupledBlockDataMean J B h⟫_ℝ +
        (∑ b, coupledBlockCenteredContribution J h θ b (x b)) / Real.sqrt (2 * B) := by
    intro x
    linarith [inner_coupledBlockFeature_sub_mean hB J h θ x]
  rw [integral_congr_ae (Filter.Eventually.of_forall hepoint),
    integral_add (integrable_const _) hiInt, integral_const]
  simp only [probReal_univ, smul_eq_mul, one_mul, hi, add_zero]

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledBlockEnergy.lean <==
import LossOnlyTraceability.CoupledBlockEnergySplit
import LossOnlyTraceability.RandomizedQuadraticEnergy

/-! Explicit dependent-energy estimates for the actual coupled-block law.
The two halves need not be independent, and the learner may use the full sample. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory
open scoped InnerProductSpace BigOperators Matrix Matrix.Norms.L2Operator

/-- A sample-dependent proxy controlling every centered quadratic form. -/
def coupledBlockTrainingEnergy {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) : ℝ :=
  max (‖coupledBlockHalfMatrix J h true σ‖ ^ 2) (‖coupledBlockHalfMatrix J h false σ‖ ^ 2)

/-- The analogous proxy for two independent samples. -/
def coupledBlockPairEnergy {n B : ℕ}
    (στ : CoupledBlockSample n B × CoupledBlockSample n B) : ℝ :=
  max (‖coupledBlockPairDifferenceMatrix true στ‖ ^ 2)
    (‖coupledBlockPairDifferenceMatrix false στ‖ ^ 2)

theorem coupledBlockTrainingEnergy_nonneg {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) : 0 ≤ coupledBlockTrainingEnergy J h σ :=
  (sq_nonneg _).trans (le_max_left _ _)

theorem coupledBlockPairEnergy_nonneg {n B : ℕ}
    (στ : CoupledBlockSample n B × CoupledBlockSample n B) : 0 ≤ coupledBlockPairEnergy στ :=
  (sq_nonneg _).trans (le_max_left _ _)

theorem coupledBlockTrainingEnergy_tail {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (u : ℝ) (hu : 0 ≤ u) :
    (coupledSampleLaw n B J h).real
      {σ | coupledMatrixEnergyK n B + matrixEnergyS B * u < coupledBlockTrainingEnergy J h σ}
      ≤ Real.exp (-u) := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  exact max_exponential_tail (coupledSampleLaw n B J h) _ _ _ _
    (fun t _ => (coupledBlockHalfMatrix_energy_tail J h true).2.2 t)
    (fun t _ => (coupledBlockHalfMatrix_energy_tail J h false).2.2 t) u hu

theorem coupledBlockPairEnergy_tail {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (u : ℝ) (hu : 0 ≤ u) :
    ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).real
      {στ | 2 * coupledMatrixEnergyK n B + 2 * matrixEnergyS B * u < coupledBlockPairEnergy στ}
      ≤ Real.exp (-u) := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  have ht := max_exponential_tail
    ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h))
    (fun στ => ‖coupledBlockPairDifferenceMatrix true στ‖ ^ 2)
    (fun στ => ‖coupledBlockPairDifferenceMatrix false στ‖ ^ 2)
    (2 * matrixEnergyK ((n : ℝ) / B)) (2 * matrixEnergyS B)
    (fun t _ => coupledBlockPairDifferenceMatrix_tail J h true t)
    (fun t _ => coupledBlockPairDifferenceMatrix_tail J h false t) u hu
  simpa only [coupledMatrixEnergyK, coupledBlockPairEnergy, mul_add, mul_assoc] using ht

/-- Centered training energy with a freely chosen bound on the learner's second moment. -/
theorem coupledBlock_randomized_training_energy {n B : ℕ} (hB : 0 < B)
    (J : ℝ) (h : Fin B → ℝ × ℝ) {Ξ : Type*} [MeasurableSpace Ξ]
    (ν : Measure Ξ) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ξ → EuclideanSpace ℝ (Fin (2 * B))) (hA : Measurable A)
    (a w : ℝ) (ha : 0 < a) (hb : ∀ q, ‖A q‖ ^ 2 ≤ a)
    (hw : (∫ q, ‖A q‖ ^ 2 ∂(coupledSampleLaw n B J h).prod ν) ≤ w)
    (hw0 : 0 ≤ w) (hwa : w ≤ a) :
    Integrable (fun q => ∑ i, ⟪A q, coupledBlockFeature B (q.1 i) - coupledBlockDataMean J B h⟫_ℝ ^ 2)
      ((coupledSampleLaw n B J h).prod ν) ∧
    (∫ q, ∑ i, ⟪A q, coupledBlockFeature B (q.1 i) - coupledBlockDataMean J B h⟫_ℝ ^ 2
      ∂(coupledSampleLaw n B J h).prod ν) ≤
      weightedTailBound a w (coupledMatrixEnergyK n B) (matrixEnergyS B) := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  exact randomized_quadratic_energy_of_tail (coupledSampleLaw n B J h) ν
    (fun σ i => coupledBlockFeature B (σ i) - coupledBlockDataMean J B h)
    (coupledBlockTrainingEnergy J h) (fun _ => measurable_of_finite _)
    (measurable_of_finite _) (coupledBlockTrainingEnergy_nonneg J h)
    _ _ (coupledMatrixEnergyK_nonneg n B) (matrixEnergyS_nonneg B)
    (coupledBlockTrainingEnergy_tail J h)
    (fun σ θ => coupledBlock_training_energy_le hB J h σ θ) A hA a w ha hb hw hw0 hwa

/-- Pair-difference energy permits any measurable learner of the entire pair and seed. -/
theorem coupledBlock_randomized_pair_energy {n B : ℕ} (hB : 0 < B)
    (J : ℝ) (h : Fin B → ℝ × ℝ) {Ξ : Type*} [MeasurableSpace Ξ]
    (ν : Measure Ξ) [IsProbabilityMeasure ν]
    (A : (CoupledBlockSample n B × CoupledBlockSample n B) × Ξ → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (a w : ℝ) (ha : 0 < a) (hb : ∀ q, ‖A q‖ ^ 2 ≤ a)
    (hw : (∫ q, ‖A q‖ ^ 2 ∂((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ≤ w)
    (hw0 : 0 ≤ w) (hwa : w ≤ a) :
    Integrable (fun q => ∑ i, ⟪A q, coupledBlockFeature B (q.1.1 i) - coupledBlockFeature B (q.1.2 i)⟫_ℝ ^ 2)
      (((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ∧
    (∫ q, ∑ i, ⟪A q, coupledBlockFeature B (q.1.1 i) - coupledBlockFeature B (q.1.2 i)⟫_ℝ ^ 2
      ∂((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ≤
      weightedTailBound a w (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  exact randomized_quadratic_energy_of_tail
    ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)) ν
    (fun στ i => coupledBlockFeature B (στ.1 i) - coupledBlockFeature B (στ.2 i))
    coupledBlockPairEnergy (fun _ => measurable_of_finite _) (measurable_of_finite _)
    coupledBlockPairEnergy_nonneg _ _
    (mul_nonneg (by norm_num) (coupledMatrixEnergyK_nonneg n B))
    (mul_nonneg (by norm_num) (matrixEnergyS_nonneg B)) (coupledBlockPairEnergy_tail J h)
    (fun στ θ => coupledBlock_pair_energy_le hB στ θ) A hA a w ha hb hw hw0 hwa

/-- Proper learners need no extra moment hypothesis for the unlocalized bound. -/
theorem coupledBlock_proper_training_energy {n B : ℕ} (hB : 0 < B)
    (J : ℝ) (h : Fin B → ℝ × ℝ) {Ξ : Type*} [MeasurableSpace Ξ]
    (ν : Measure Ξ) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ξ → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    Integrable (fun q => ∑ i, ⟪A q, coupledBlockFeature B (q.1 i) - coupledBlockDataMean J B h⟫_ℝ ^ 2)
      ((coupledSampleLaw n B J h).prod ν) ∧
    (∫ q, ∑ i, ⟪A q, coupledBlockFeature B (q.1 i) - coupledBlockDataMean J B h⟫_ℝ ^ 2
      ∂(coupledSampleLaw n B J h).prod ν) ≤ coupledMatrixEnergyK n B + matrixEnergyS B := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  exact randomized_proper_quadratic_energy_of_tail (coupledSampleLaw n B J h) ν
    (fun σ i => coupledBlockFeature B (σ i) - coupledBlockDataMean J B h)
    (coupledBlockTrainingEnergy J h) (fun _ => measurable_of_finite _)
    (measurable_of_finite _) (coupledBlockTrainingEnergy_nonneg J h)
    _ _ (coupledMatrixEnergyK_nonneg n B) (matrixEnergyS_nonneg B)
    (coupledBlockTrainingEnergy_tail J h)
    (fun σ θ => coupledBlock_training_energy_le hB J h σ θ) A hA hp

/-- Uniform energy bound for a proper learner of the full supersample and seed. -/
theorem coupledBlock_proper_pair_energy {n B : ℕ} (hB : 0 < B)
    (J : ℝ) (h : Fin B → ℝ × ℝ) {Ξ : Type*} [MeasurableSpace Ξ]
    (ν : Measure Ξ) [IsProbabilityMeasure ν]
    (A : (CoupledBlockSample n B × CoupledBlockSample n B) × Ξ → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    Integrable (fun q => ∑ i, ⟪A q, coupledBlockFeature B (q.1.1 i) - coupledBlockFeature B (q.1.2 i)⟫_ℝ ^ 2)
      (((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ∧
    (∫ q, ∑ i, ⟪A q, coupledBlockFeature B (q.1.1 i) - coupledBlockFeature B (q.1.2 i)⟫_ℝ ^ 2
      ∂((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ≤
      2 * coupledMatrixEnergyK n B + 2 * matrixEnergyS B := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  exact randomized_proper_quadratic_energy_of_tail
    ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)) ν
    (fun στ i => coupledBlockFeature B (στ.1 i) - coupledBlockFeature B (στ.2 i))
    coupledBlockPairEnergy (fun _ => measurable_of_finite _) (measurable_of_finite _)
    coupledBlockPairEnergy_nonneg _ _
    (mul_nonneg (by norm_num) (coupledMatrixEnergyK_nonneg n B))
    (mul_nonneg (by norm_num) (matrixEnergyS_nonneg B)) (coupledBlockPairEnergy_tail J h)
    (fun στ θ => coupledBlock_pair_energy_le hB στ θ) A hA hp

/-- A uniform constant below `2.32` in physical dimension at least `64n`. -/
theorem coupledBlock_proper_training_energy_lt {n B : ℕ} (hn : 0 < n) (hnd : 32 * n ≤ B)
    (J : ℝ) (h : Fin B → ℝ × ℝ) {Ξ : Type*} [MeasurableSpace Ξ]
    (ν : Measure Ξ) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ξ → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    (∫ q, ∑ i, ⟪A q, coupledBlockFeature B (q.1 i) - coupledBlockDataMean J B h⟫_ℝ ^ 2
      ∂(coupledSampleLaw n B J h).prod ν) < 58 / 25 :=
  (coupledBlock_proper_training_energy (by omega) J h ν A hA hp).2.trans_lt
    (coupledMatrixEnergyK_add_S_lt hn hnd)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledBlockEnergySplit.lean <==
import LossOnlyTraceability.NativeOperatorBridge
import LossOnlyTraceability.CoupledBlockDataMoments
import LossOnlyTraceability.CoupledBlockSamples
import LossOnlyTraceability.CoupledBlockMatrixLaw

/-! Deterministic quadratic-energy bounds for a coupled two-coordinate block feature.

The two coordinate halves are normalized at scale `1 / sqrt B`, while the actual
`2B`-dimensional feature is normalized at scale `1 / sqrt (2B)`.  The factor
`1 / sqrt 2` between those normalizations lets us control the actual quadratic
energy by the larger of the two half-matrix operator energies.
-/

noncomputable section

namespace LossOnlyTraceability

open scoped BigOperators InnerProductSpace Matrix Matrix.Norms.L2Operator

section DeterministicSplit

variable {n B : ℕ}

/-- Split an actual `2B`-dimensional coefficient vector into its first-coordinate half. -/
def coupledBlockCoeffTrue (B : ℕ) (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    EuclideanSpace ℝ (Fin B) :=
  WithLp.toLp 2 fun b => θ (coupledBlockCoordEquiv B (b, true))

/-- Split an actual `2B`-dimensional coefficient vector into its second-coordinate half. -/
def coupledBlockCoeffFalse (B : ℕ) (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    EuclideanSpace ℝ (Fin B) :=
  WithLp.toLp 2 fun b => θ (coupledBlockCoordEquiv B (b, false))

/-- The squared norms of the two coefficient halves add to the full squared norm. -/
theorem norm_sq_coupledBlockCoeffTrue_add_false (B : ℕ)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    ‖coupledBlockCoeffTrue B θ‖ ^ 2 + ‖coupledBlockCoeffFalse B θ‖ ^ 2 = ‖θ‖ ^ 2 := by
  simp only [EuclideanSpace.norm_sq_eq, coupledBlockCoeffTrue, coupledBlockCoeffFalse]
  rw [← Finset.sum_add_distrib]
  calc
    (∑ b, (‖θ (coupledBlockCoordEquiv B (b, true))‖ ^ 2 +
        ‖θ (coupledBlockCoordEquiv B (b, false))‖ ^ 2)) =
        ∑ q : Fin B × Bool, ‖θ (coupledBlockCoordEquiv B q)‖ ^ 2 := by
          rw [Fintype.sum_prod_type]
          simp only [Fintype.sum_bool]
    _ = ∑ j, ‖θ j‖ ^ 2 := by
      simpa only using
        ((coupledBlockCoordEquiv B).sum_comp (fun j : Fin (2 * B) => ‖θ j‖ ^ 2))

/-- A deterministic two-half operator bound.  Each half row is normalized at its
own `B`-coordinate scale, and the combined row pairing has the extra actual-feature
factor `1 / sqrt 2`. -/
theorem sum_sq_half_pairing_le_max_opNorm_sq
    (Atrue Afalse : Matrix (Fin n) (Fin B) ℝ)
    (θtrue θfalse : EuclideanSpace ℝ (Fin B)) :
    (∑ i, (((∑ b, Atrue i b * θtrue b) + (∑ b, Afalse i b * θfalse b)) /
        Real.sqrt 2) ^ 2) ≤
      max (‖Atrue‖ ^ 2) (‖Afalse‖ ^ 2) * (‖θtrue‖ ^ 2 + ‖θfalse‖ ^ 2) := by
  have hsqrt : Real.sqrt (2 : ℝ) ^ 2 = 2 := by norm_num
  have hpoint : ∀ i : Fin n,
      (((∑ b, Atrue i b * θtrue b) + (∑ b, Afalse i b * θfalse b)) /
          Real.sqrt 2) ^ 2 ≤
        (∑ b, Atrue i b * θtrue b) ^ 2 +
          (∑ b, Afalse i b * θfalse b) ^ 2 := by
    intro i
    rw [div_pow, hsqrt]
    nlinarith [sq_nonneg
      ((∑ b, Atrue i b * θtrue b) - (∑ b, Afalse i b * θfalse b))]
  have htrue := sum_sq_mulVec_le_l2_opNorm_sq Atrue θtrue
  have hfalse := sum_sq_mulVec_le_l2_opNorm_sq Afalse θfalse
  calc
    (∑ i, (((∑ b, Atrue i b * θtrue b) + (∑ b, Afalse i b * θfalse b)) /
        Real.sqrt 2) ^ 2) ≤
        ∑ i, ((∑ b, Atrue i b * θtrue b) ^ 2 +
          (∑ b, Afalse i b * θfalse b) ^ 2) :=
      Finset.sum_le_sum fun i _ => hpoint i
    _ = (∑ i, (∑ b, Atrue i b * θtrue b) ^ 2) +
        ∑ i, (∑ b, Afalse i b * θfalse b) ^ 2 := Finset.sum_add_distrib
    _ ≤ ‖Atrue‖ ^ 2 * ‖θtrue‖ ^ 2 + ‖Afalse‖ ^ 2 * ‖θfalse‖ ^ 2 :=
      add_le_add htrue hfalse
    _ ≤ max (‖Atrue‖ ^ 2) (‖Afalse‖ ^ 2) *
        (‖θtrue‖ ^ 2 + ‖θfalse‖ ^ 2) := by
      have ht : ‖Atrue‖ ^ 2 ≤ max (‖Atrue‖ ^ 2) (‖Afalse‖ ^ 2) := le_max_left _ _
      have hf : ‖Afalse‖ ^ 2 ≤ max (‖Atrue‖ ^ 2) (‖Afalse‖ ^ 2) := le_max_right _ _
      nlinarith [sq_nonneg ‖θtrue‖, sq_nonneg ‖θfalse‖]

/-- The same split bound with the actual `2B` coefficient norm on the right. -/
theorem sum_sq_half_pairing_coupledBlock_le_max_opNorm_sq
    (Atrue Afalse : Matrix (Fin n) (Fin B) ℝ)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∑ i, (((∑ b, Atrue i b * coupledBlockCoeffTrue B θ b) +
        (∑ b, Afalse i b * coupledBlockCoeffFalse B θ b)) / Real.sqrt 2) ^ 2) ≤
      max (‖Atrue‖ ^ 2) (‖Afalse‖ ^ 2) * ‖θ‖ ^ 2 := by
  simpa [norm_sq_coupledBlockCoeffTrue_add_false] using
    (sum_sq_half_pairing_le_max_opNorm_sq Atrue Afalse
      (coupledBlockCoeffTrue B θ) (coupledBlockCoeffFalse B θ))

/-- A centered actual-feature margin is the `1 / sqrt 2` combination of the two
half-matrix row pairings. -/
theorem inner_coupledBlockFeature_sub_mean_eq_half_pairing
    {n B : ℕ} (hB : 0 < B) (J : ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) (θ : EuclideanSpace ℝ (Fin (2 * B))) (i : Fin n) :
    ⟪θ, coupledBlockFeature B (σ i) - coupledBlockDataMean J B h⟫_ℝ =
      ((∑ b, coupledBlockHalfMatrix J h true σ i b * coupledBlockCoeffTrue B θ b) +
        (∑ b, coupledBlockHalfMatrix J h false σ i b * coupledBlockCoeffFalse B θ b)) /
          Real.sqrt 2 := by
  rw [inner_sub_right, inner_coupledBlockFeature_sub_mean hB J h θ (σ i)]
  rw [show Real.sqrt (2 * (B : ℝ)) = Real.sqrt 2 * Real.sqrt B by
    rw [Real.sqrt_mul (by positivity)]]
  unfold coupledBlockHalfMatrix entryMatrix coupledBlockHalfCenteredEntry
    coupledBlockHalfEntry coupledBlockHalfMean coupledBlockCoeffTrue coupledBlockCoeffFalse
    coupledBlockCenteredContribution coupledBlockCoeffFst coupledBlockCoeffSnd
  simp only [Matrix.of_apply, if_true, Bool.false_eq_true, if_false]
  have hsB : Real.sqrt (B : ℝ) ≠ 0 := by positivity
  have hs2 : Real.sqrt (2 : ℝ) ≠ 0 := by positivity
  field_simp
  rw [← Finset.sum_add_distrib]
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro b _
  field_simp [hsB]

/-- Pointwise centered training energy controlled by the worse half-matrix operator energy. -/
theorem coupledBlock_training_energy_le
    {n B : ℕ} (hB : 0 < B) (J : ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∑ i, ⟪θ, coupledBlockFeature B (σ i) - coupledBlockDataMean J B h⟫_ℝ ^ 2) ≤
      max (‖coupledBlockHalfMatrix J h true σ‖ ^ 2)
          (‖coupledBlockHalfMatrix J h false σ‖ ^ 2) * ‖θ‖ ^ 2 := by
  simp_rw [inner_coupledBlockFeature_sub_mean_eq_half_pairing hB J h σ θ]
  exact sum_sq_half_pairing_coupledBlock_le_max_opNorm_sq
    (coupledBlockHalfMatrix J h true σ) (coupledBlockHalfMatrix J h false σ) θ

/-- An actual feature-pair margin is the `1 / sqrt 2` combination of the two
half difference-matrix row pairings. -/
theorem inner_coupledBlockFeature_pair_eq_half_pairing
    {n B : ℕ} (hB : 0 < B) (στ : CoupledBlockSample n B × CoupledBlockSample n B)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) (i : Fin n) :
    ⟪θ, coupledBlockFeature B (στ.1 i) - coupledBlockFeature B (στ.2 i)⟫_ℝ =
      ((∑ b, coupledBlockPairDifferenceMatrix true στ i b *
          coupledBlockCoeffTrue B θ b) +
        (∑ b, coupledBlockPairDifferenceMatrix false στ i b *
          coupledBlockCoeffFalse B θ b)) / Real.sqrt 2 := by
  let J : ℝ := 0
  let h : Fin B → ℝ × ℝ := fun _ => (0, 0)
  have h1 := inner_coupledBlockFeature_sub_mean_eq_half_pairing
    hB J h στ.1 θ i
  have h2 := inner_coupledBlockFeature_sub_mean_eq_half_pairing
    hB J h στ.2 θ i
  calc
    ⟪θ, coupledBlockFeature B (στ.1 i) - coupledBlockFeature B (στ.2 i)⟫_ℝ =
        ⟪θ, coupledBlockFeature B (στ.1 i) - coupledBlockDataMean J B h⟫_ℝ -
          ⟪θ, coupledBlockFeature B (στ.2 i) - coupledBlockDataMean J B h⟫_ℝ := by
            simp only [inner_sub_right]
            ring
    _ = (((∑ b, coupledBlockHalfMatrix J h true στ.1 i b *
          coupledBlockCoeffTrue B θ b) +
        (∑ b, coupledBlockHalfMatrix J h false στ.1 i b *
          coupledBlockCoeffFalse B θ b)) / Real.sqrt 2) -
        (((∑ b, coupledBlockHalfMatrix J h true στ.2 i b *
          coupledBlockCoeffTrue B θ b) +
        (∑ b, coupledBlockHalfMatrix J h false στ.2 i b *
          coupledBlockCoeffFalse B θ b)) / Real.sqrt 2) := by rw [h1, h2]
    _ = _ := by
      unfold coupledBlockHalfMatrix coupledBlockPairDifferenceMatrix entryMatrix
        coupledBlockHalfCenteredEntry coupledBlockPairDifferenceEntry
      simp only [Matrix.of_apply]
      simp_rw [sub_mul, Finset.sum_sub_distrib]
      ring

/-- Pointwise actual pair-difference energy controlled by the worse half difference-matrix
operator energy. -/
theorem coupledBlock_pair_energy_le
    {n B : ℕ} (hB : 0 < B)
    (στ : CoupledBlockSample n B × CoupledBlockSample n B)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∑ i, ⟪θ, coupledBlockFeature B (στ.1 i) -
        coupledBlockFeature B (στ.2 i)⟫_ℝ ^ 2) ≤
      max (‖coupledBlockPairDifferenceMatrix true στ‖ ^ 2)
          (‖coupledBlockPairDifferenceMatrix false στ‖ ^ 2) * ‖θ‖ ^ 2 := by
  simp_rw [inner_coupledBlockFeature_pair_eq_half_pairing hB στ θ]
  exact sum_sq_half_pairing_coupledBlock_le_max_opNorm_sq
    (coupledBlockPairDifferenceMatrix true στ)
    (coupledBlockPairDifferenceMatrix false στ) θ

end DeterministicSplit

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledBlockFingerprint.lean <==
import LossOnlyTraceability.CoupledBlockStein

/-! Weighted and differentiated fingerprinting under the constructed block prior.
The score derivative premise in this generic transfer lemma is discharged for
the actual iid sample law by the sample-score module. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory Filter
open scoped BigOperators

/-- Product-rule transfer of the first-field Stein identity. The final integral
is the explicit derivative of the statistic, with its sign kept. -/
theorem coupledPrior_weighted_fingerprint_fst {κ : ℝ} {B : ℕ}
    (hκ : 0 < κ) (J : ℝ) (k : Fin B)
    {W S T U : (Fin B → ℝ × ℝ) → ℝ}
    (hW : Continuous W) (hS : Continuous S) (hT : Continuous T) (hU : Continuous U)
    (hdW : ∀ h x y, HasDerivAt (fun t => W (Function.update h k (t,y)))
      (W (Function.update h k (x,y)) * S (Function.update h k (x,y))) x)
    (hdT : ∀ h x y, HasDerivAt (fun t => T (Function.update h k (t,y)))
      (U (Function.update h k (x,y))) x)
    {K C D : ℝ} (_hK : 0 ≤ K) (hC : 0 ≤ C) (_hD : 0 ≤ D)
    (hbW : ∀ h, |W h| ≤ 1) (hbS : ∀ h, |S h| ≤ K)
    (hbT : ∀ h, |T h| ≤ C) (hbU : ∀ h, |U h| ≤ D) :
    (∫ h, W h * T h * S h ∂coupledBlockPrior J κ B) =
      κ * (∫ h, W h * T h * blockMean J (h k) ∂coupledBlockPrior J κ B) -
      ∫ h, W h * U h ∂coupledBlockPrior J κ B := by
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hbWT : ∀ h, |W h * T h| ≤ C := fun h => by
    rw [abs_mul]
    exact (mul_le_of_le_one_left (abs_nonneg _) (hbW h)).trans (hbT h)
  have hbSWT : ∀ h, |W h * T h * S h| ≤ C * K := fun h => by
    rw [abs_mul]
    exact mul_le_mul (hbWT h) (hbS h) (abs_nonneg _) hC
  have hbWU : ∀ h, |W h * U h| ≤ D := fun h => by
    rw [abs_mul]
    exact (mul_le_of_le_one_left (abs_nonneg _) (hbW h)).trans (hbU h)
  have hbG : ∀ h, |W h * T h * S h + W h * U h| ≤ C * K + D := fun h =>
    (abs_add_le _ _).trans (add_le_add (hbSWT h) (hbWU h))
  have hSF : Continuous (fun h => W h * T h * S h) := (hW.mul hT).mul hS
  have hUF : Continuous (fun h => W h * U h) := hW.mul hU
  have hd : ∀ h x y, HasDerivAt (fun t => W (Function.update h k (t,y)) * T (Function.update h k (t,y)))
      (W (Function.update h k (x,y)) * T (Function.update h k (x,y)) * S (Function.update h k (x,y)) +
        W (Function.update h k (x,y)) * U (Function.update h k (x,y))) x := by
    intro h x y
    exact ((hdW h x y).mul (hdT h x y)).congr_deriv (by ring)
  have hs := coupledBlockPrior_stein_fst hκ J k (hW.mul hT) (hSF.add hUF) hd hbWT hbG
  have hiS : Integrable (fun h => W h * T h * S h) (coupledBlockPrior J κ B) :=
    Integrable.of_bound hSF.aestronglyMeasurable (C * K)
      (Eventually.of_forall fun h => by simpa only [Real.norm_eq_abs] using hbSWT h)
  have hiU : Integrable (fun h => W h * U h) (coupledBlockPrior J κ B) :=
    Integrable.of_bound hUF.aestronglyMeasurable D
      (Eventually.of_forall fun h => by simpa only [Real.norm_eq_abs] using hbWU h)
  simp only [Pi.add_apply, Pi.mul_apply] at hs
  rw [integral_add hiS hiU] at hs
  have he : (∫ h, blockMean J (h k) * (W h * T h) ∂coupledBlockPrior J κ B) =
      ∫ h, W h * T h * blockMean J (h k) ∂coupledBlockPrior J κ B :=
    integral_congr_ae (Eventually.of_forall fun h => by ring)
  rw [he] at hs
  linarith

/-- The second-field product-rule transfer, keeping the statistic derivative. -/
theorem coupledPrior_weighted_fingerprint_snd {κ : ℝ} {B : ℕ}
    (hκ : 0 < κ) (J : ℝ) (k : Fin B)
    {W S T U : (Fin B → ℝ × ℝ) → ℝ}
    (hW : Continuous W) (hS : Continuous S) (hT : Continuous T) (hU : Continuous U)
    (hdW : ∀ h x y, HasDerivAt (fun t => W (Function.update h k (x,t)))
      (W (Function.update h k (x,y)) * S (Function.update h k (x,y))) y)
    (hdT : ∀ h x y, HasDerivAt (fun t => T (Function.update h k (x,t)))
      (U (Function.update h k (x,y))) y)
    {K C D : ℝ} (_hK : 0 ≤ K) (hC : 0 ≤ C) (_hD : 0 ≤ D)
    (hbW : ∀ h, |W h| ≤ 1) (hbS : ∀ h, |S h| ≤ K)
    (hbT : ∀ h, |T h| ≤ C) (hbU : ∀ h, |U h| ≤ D) :
    (∫ h, W h * T h * S h ∂coupledBlockPrior J κ B) =
      κ * (∫ h, W h * T h * blockMean J (h k).swap ∂coupledBlockPrior J κ B) -
      ∫ h, W h * U h ∂coupledBlockPrior J κ B := by
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hbWT : ∀ h, |W h * T h| ≤ C := fun h => by
    rw [abs_mul]
    exact (mul_le_of_le_one_left (abs_nonneg _) (hbW h)).trans (hbT h)
  have hbSWT : ∀ h, |W h * T h * S h| ≤ C * K := fun h => by
    rw [abs_mul]
    exact mul_le_mul (hbWT h) (hbS h) (abs_nonneg _) hC
  have hbWU : ∀ h, |W h * U h| ≤ D := fun h => by
    rw [abs_mul]
    exact (mul_le_of_le_one_left (abs_nonneg _) (hbW h)).trans (hbU h)
  have hbG : ∀ h, |W h * T h * S h + W h * U h| ≤ C * K + D := fun h =>
    (abs_add_le _ _).trans (add_le_add (hbSWT h) (hbWU h))
  have hSF : Continuous (fun h => W h * T h * S h) := (hW.mul hT).mul hS
  have hUF : Continuous (fun h => W h * U h) := hW.mul hU
  have hd : ∀ h x y, HasDerivAt (fun t => W (Function.update h k (x,t)) * T (Function.update h k (x,t)))
      (W (Function.update h k (x,y)) * T (Function.update h k (x,y)) * S (Function.update h k (x,y)) +
        W (Function.update h k (x,y)) * U (Function.update h k (x,y))) y := by
    intro h x y
    exact ((hdW h x y).mul (hdT h x y)).congr_deriv (by ring)
  have hs := coupledBlockPrior_stein_snd hκ J k (hW.mul hT) (hSF.add hUF) hd hbWT hbG
  have hiS : Integrable (fun h => W h * T h * S h) (coupledBlockPrior J κ B) :=
    Integrable.of_bound hSF.aestronglyMeasurable (C * K)
      (Eventually.of_forall fun h => by simpa only [Real.norm_eq_abs] using hbSWT h)
  have hiU : Integrable (fun h => W h * U h) (coupledBlockPrior J κ B) :=
    Integrable.of_bound hUF.aestronglyMeasurable D
      (Eventually.of_forall fun h => by simpa only [Real.norm_eq_abs] using hbWU h)
  simp only [Pi.add_apply, Pi.mul_apply] at hs
  rw [integral_add hiS hiU] at hs
  have he : (∫ h, blockMean J (h k).swap * (W h * T h) ∂coupledBlockPrior J κ B) =
      ∫ h, W h * T h * blockMean J (h k).swap ∂coupledBlockPrior J κ B :=
    integral_congr_ae (Eventually.of_forall fun h => by ring)
  rw [he] at hs
  linarith

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledBlockLocalization.lean <==
import LossOnlyTraceability.CoupledBlockVariance
import LossOnlyTraceability.CoupledBlockRemainder
import LossOnlyTraceability.CoupledPriorCalibrationMoments
import LossOnlyTraceability.CoupledSampleLaw
import LossOnlyTraceability.FeasibleRiskIntegrability
import LossOnlyTraceability.NativeLocalization
import LossOnlyTraceability.PopulationMinimizer
import LossOnlyTraceability.RiskComparison
import LossOnlyTraceability.BoundaryComplete
import LossOnlyTraceability.CurvatureTransitionLowerLaw
import LossOnlyTraceability.QuadraticLogistic

/-! # Concrete localization for the coupled-block learner

Ordinary comparison accuracy against every proper comparator localizes a proper learner around
the actual population minimizer.  The minimizer is obtained separately for each coupled law, so
no measurable-selection assumption is needed.  Its norm is controlled by the concrete mean, and
the prescribed coupled prior then turns the pointwise estimate into a prior-averaged second-moment
bound of order `sqrt ε + v^(1/3)`.
-/

noncomputable section
namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory Filter
open scoped InnerProductSpace ENNReal

/-- A population minimizer for a coupled-block law has a mean-sensitive cubic norm bound. -/
theorem coupledBlock_populationMinimizer_norm_cubic {B : ℕ} (hB : 0 < B) (J : ℝ)
    (h : Fin B → ℝ × ℝ) (θs : EuclideanSpace ℝ (Fin (2 * B)))
    (hmin : IsLocalMin (populationQuarticRisk (coupledBlockDataLaw J B h)) θs) :
    ‖θs‖ ^ (3 : ℕ) ≤ (1 / 2 : ℝ) * ‖coupledBlockMeanVector J B h‖ := by
  let D := coupledBlockDataLaw J B h
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  have hD := coupledBlockDataLaw_norm_le_one hB J h
  have hstat := populationQuarticGradient_zero_at_localMin D hD θs hmin
  have hp := congrArg (fun u : EuclideanSpace ℝ (Fin (2 * B)) => ⟪u, θs⟫_ℝ) hstat
  simp only [populationQuarticGradient, quarticMap, inner_add_left,
    real_inner_smul_left, real_inner_self_eq_norm_sq, inner_zero_left] at hp
  have hm := populationLogisticGradient_monotonicity D hD θs 0
  simp only [sub_zero, inner_sub_left] at hm
  have hu : -⟪populationLogisticGradient D 0, θs⟫_ℝ ≤
      (1 / 2 : ℝ) * ‖coupledBlockMeanVector J B h‖ * ‖θs‖ := by
    have hi := integrable_id_unitBall D hD
    have he : (∫ z, ⟪θs, z⟫_ℝ ∂D) = ⟪θs, ∫ z, z ∂D⟫_ℝ :=
      integral_inner hi θs
    have hmean := integral_inner_coupledBlockDataLaw hB J h θs
    have hpair : ⟪∫ z, z ∂D, θs⟫_ℝ =
        ⟪coupledBlockDataMean J B h, θs⟫_ℝ := by
      calc
        ⟪∫ z, z ∂D, θs⟫_ℝ = ⟪θs, ∫ z, z ∂D⟫_ℝ := real_inner_comm _ _
        _ = ∫ z, ⟪θs, z⟫_ℝ ∂D := he.symm
        _ = ⟪θs, coupledBlockDataMean J B h⟫_ℝ := hmean
        _ = ⟪coupledBlockDataMean J B h, θs⟫_ℝ := real_inner_comm _ _
    calc
      -⟪populationLogisticGradient D 0, θs⟫_ℝ =
          ⟪(1 / 2 : ℝ) • (∫ z, z ∂D), θs⟫_ℝ := by
            rw [populationLogisticGradient_zero_eq_mean D]
            simp
      _ = ⟪(1 / 2 : ℝ) • coupledBlockDataMean J B h, θs⟫_ℝ := by
        simp only [real_inner_smul_left]
        rw [hpair]
      _ ≤ ‖(1 / 2 : ℝ) • coupledBlockDataMean J B h‖ * ‖θs‖ :=
        real_inner_le_norm _ _
      _ = (1 / 2 : ℝ) * ‖coupledBlockMeanVector J B h‖ * ‖θs‖ := by
        rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg (by norm_num : (0 : ℝ) ≤ 1 / 2),
          norm_coupledBlockDataMean_eq]
  by_cases hz : ‖θs‖ = 0
  · simp [hz]
  · have hpos : 0 < ‖θs‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hz)
    apply (mul_le_mul_iff_left₀ hpos).mp
    nlinarith

/-- Squared form of the mean-sensitive optimizer bound. -/
theorem coupledBlock_populationMinimizer_norm_sq {B : ℕ} (hB : 0 < B) (J : ℝ)
    (h : Fin B → ℝ × ℝ) (θs : EuclideanSpace ℝ (Fin (2 * B)))
    (hmin : IsLocalMin (populationQuarticRisk (coupledBlockDataLaw J B h)) θs) :
    ‖θs‖ ^ 2 ≤ (1 / 2 : ℝ) ^ (2 / 3 : ℝ) *
      ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ) := by
  have hc := coupledBlock_populationMinimizer_norm_cubic hB J h θs hmin
  have hm0 : 0 ≤ (1 / 2 : ℝ) * ‖coupledBlockMeanVector J B h‖ := by positivity
  have hr := (Real.le_rpow_inv_iff_of_pos (norm_nonneg θs) hm0
    (by norm_num : (0 : ℝ) < 3)).mpr (by
      simpa only [Real.rpow_ofNat] using hc)
  have hs0 : 0 ≤ ((1 / 2 : ℝ) * ‖coupledBlockMeanVector J B h‖) ^ (1 / 3 : ℝ) :=
    Real.rpow_nonneg hm0 _
  have hsquare := pow_le_pow_left₀ (norm_nonneg θs) hr 2
  calc
    ‖θs‖ ^ 2 ≤ (((1 / 2 : ℝ) * ‖coupledBlockMeanVector J B h‖) ^ (1 / 3 : ℝ)) ^ 2 :=
      by simpa only [show (3 : ℝ)⁻¹ = 1 / 3 by norm_num] using hsquare
    _ = ((1 / 2 : ℝ) * ‖coupledBlockMeanVector J B h‖) ^ (2 / 3 : ℝ) := by
      rw [← Real.rpow_natCast]
      rw [← Real.rpow_mul hm0]
      norm_num
    _ = (1 / 2 : ℝ) ^ (2 / 3 : ℝ) *
        ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ) := by
      rw [Real.mul_rpow (by norm_num) (norm_nonneg (coupledBlockMeanVector J B h))]

/-- Quartic uniform convexity of the actual population risk at any supplied minimizer. -/
theorem coupledBlock_populationRisk_growth {B : ℕ} (hB : 0 < B) (J : ℝ)
    (h : Fin B → ℝ × ℝ) (θ θs : EuclideanSpace ℝ (Fin (2 * B)))
    (hmin : IsLocalMin (populationQuarticRisk (coupledBlockDataLaw J B h)) θs) :
    (1 / 16 : ℝ) * ‖θ - θs‖ ^ (4 : ℝ) ≤
      populationQuarticRisk (coupledBlockDataLaw J B h) θ -
        populationQuarticRisk (coupledBlockDataLaw J B h) θs := by
  let D := coupledBlockDataLaw J B h
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  have hD := coupledBlockDataLaw_norm_le_one hB J h
  have heq := populationRisk_gap_eq_bregman D hD θ θs hmin
  have hq := quarticBregman_ge θs θ
  have hp := populationPredictionBregman_nonneg D hD θ θs
  rw [heq]
  calc
    (1 / 16 : ℝ) * ‖θ - θs‖ ^ (4 : ℝ) = ‖θ - θs‖ ^ 4 / 16 := by
      rw [Real.rpow_ofNat]
      ring
    _ ≤ quarticBregman θ θs := hq
    _ ≤ quarticBregman θ θs + populationPredictionBregman D θ θs :=
      le_add_of_nonneg_right hp

/-- The quartic error scale has the square-root form. -/
theorem nativeErrorScale_quartic_le_sqrt {ε : ℝ} (hε : 0 ≤ ε) :
    nativeErrorScale (1 / 16) 4 ε ≤ 4 * ε ^ (1 / 2 : ℝ) := by
  refine (min_le_right (4 : ℝ) ((ε / (1 / 16)) ^ (2 / (4 : ℝ)))).trans ?_
  rw [show ε / (1 / 16) = 16 * ε by ring,
    show (2 / (4 : ℝ)) = 1 / 2 by norm_num,
    Real.mul_rpow (by norm_num : (0 : ℝ) ≤ 16) hε]
  norm_num

/-- Ordinary comparison accuracy localizes the learner's conditional second moment for every
coupled law.  The comparator is a global population minimizer, whose existence is used only inside the
proof; hence the statement requires no measurable optimizer map. -/
theorem coupledBlock_accuracy_second_moment {n B : ℕ} (hB : 0 < B) {ε : ℝ}
    (J : ℝ) (h : Fin B → ℝ × ℝ) {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hproper : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε) :
    (∫ q, ‖A q‖ ^ 2 ∂((coupledSampleLaw n B J h).prod ν)) ≤
      2 * nativeErrorScale (1 / 16) 4 ε +
        2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) *
          ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ) := by
  let D := coupledBlockDataLaw J B h
  let Q := (coupledSampleLaw n B J h).prod ν
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  letI : IsProbabilityMeasure Q := inferInstance
  have hD := coupledBlockDataLaw_norm_le_one hB J h
  obtain ⟨θs, hmins, hθs, hθlt⟩ := populationQuartic_exists_feasible_minimizer D hD
  have hmin : IsLocalMin (populationQuarticRisk D) θs := Filter.Eventually.of_forall hmins
  let er : CoupledBlockSample n B × Ω → ℝ := fun q => ‖A q - θs‖
  let exc : CoupledBlockSample n B × Ω → ℝ := fun q =>
    populationQuarticRisk D (A q) - populationQuarticRisk D θs
  have her : ∀ᵐ q ∂Q, 0 ≤ er q ∧ er q ≤ 2 := Filter.Eventually.of_forall fun q =>
    native_error_norm_le_two (A q) θs (hproper q) hθlt.le
  have herm : Measurable er := measurable_norm.comp (hA.sub measurable_const)
  have her4 : Integrable (fun q => er q ^ (4 : ℝ)) Q := by
    refine Integrable.of_bound (herm.pow_const 4).aestronglyMeasurable 16
      (her.mono fun q hq => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.rpow_nonneg hq.1 _)]
    norm_num only [Real.rpow_ofNat]
    have hp4 := pow_le_pow_left₀ hq.1 hq.2 4
    norm_num at hp4
    exact hp4
  have her2 : Integrable (fun q => er q ^ 2) Q := by
    refine Integrable.of_bound (herm.pow_const 2).aestronglyMeasurable 4
      (her.mono fun q hq => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    nlinarith
  have hArisk0 := integrable_populationQuarticRisk_of_measurable_unitBall D hD Q A hA
    (Filter.Eventually.of_forall hproper)
  have hArisk : Integrable (fun q => populationQuarticRisk D (A q)) Q := by
    change Integrable (populationQuarticRisk D ∘ A) Q
    exact hArisk0
  have hexc : Integrable exc Q := hArisk.sub (integrable_const _)
  have hgrow : ∀ᵐ q ∂Q, (1 / 16 : ℝ) * er q ^ (4 : ℝ) ≤ exc q :=
    Filter.Eventually.of_forall fun q => coupledBlock_populationRisk_growth hB J h (A q) θs hmin
  have haccs : (∫ q, exc q ∂Q) ≤ ε := by
    change (∫ q, populationQuarticRisk D (A q) - populationQuarticRisk D θs ∂Q) ≤ ε
    rw [integral_sub hArisk (integrable_const _), integral_const]
    simp only [probReal_univ, smul_eq_mul, one_mul]
    apply sub_le_iff_le_add.mpr
    simpa only [D, Q, add_comm] using hacc θs hθlt.le
  have herr := native_error_second_moment_le (μ := Q) (by norm_num : (0 : ℝ) < 1 / 16)
    (by norm_num : (2 : ℝ) ≤ 4) er exc her hgrow her4 her2 hexc haccs
  have hθsq := coupledBlock_populationMinimizer_norm_sq hB J h θs hmin
  have hA2 : Integrable (fun q => ‖A q‖ ^ 2) Q := by
    refine Integrable.of_bound ((measurable_norm.comp hA).pow_const 2).aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun q => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    exact pow_le_one₀ (norm_nonneg (A q)) (hproper q)
  have hpoint : ∀ q, ‖A q‖ ^ 2 ≤ 2 * er q ^ 2 + 2 * ‖θs‖ ^ 2 := by
    intro q
    have ht : ‖A q‖ ≤ er q + ‖θs‖ := by
      calc
        ‖A q‖ = ‖(A q - θs) + θs‖ := by congr 1; abel
        _ ≤ ‖A q - θs‖ + ‖θs‖ := norm_add_le _ _
        _ = er q + ‖θs‖ := rfl
    nlinarith [norm_nonneg (A q), norm_nonneg θs, norm_nonneg (A q - θs),
      sq_nonneg (er q - ‖θs‖)]
  have hmono : (∫ q, ‖A q‖ ^ 2 ∂Q) ≤ ∫ q, (2 * er q ^ 2 + 2 * ‖θs‖ ^ 2) ∂Q := by
    refine integral_mono hA2 ((her2.const_mul 2).add (integrable_const _)) hpoint
  rw [integral_add (her2.const_mul 2) (integrable_const _), integral_const_mul,
    integral_const] at hmono
  simp only [probReal_univ, smul_eq_mul, one_mul] at hmono
  calc
    (∫ q, ‖A q‖ ^ 2 ∂Q) ≤ 2 * (∫ q, er q ^ 2 ∂Q) + 2 * ‖θs‖ ^ 2 := hmono
    _ ≤ 2 * nativeErrorScale (1 / 16) 4 ε + 2 * ‖θs‖ ^ 2 := by linarith
    _ ≤ _ := by nlinarith

/-- Direct accuracy-to-residual bridge at a fixed coupled field.  The explicit localization scale
must lie in `[0,1]` only through the displayed upper-bound hypothesis; its nonnegativity follows
from the learner's second moment and the accuracy-derived estimate. -/
theorem coupledBlock_accuracy_training_remainder {n B : ℕ} (hB : 0 < B) {ε : ℝ}
    (J : ℝ) (h : Fin B → ℝ × ℝ) {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hproper : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε)
    (hw1 : 2 * nativeErrorScale (1 / 16) 4 ε +
        2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) *
          ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ) ≤ 1) :
    Integrable (fun q => ∑ i, coupledBlockLogisticResidual (A q)
      (coupledBlockFeature B (q.1 i)) (coupledBlockDataMean J B h))
      ((coupledSampleLaw n B J h).prod ν) ∧
    (∫ q, ∑ i, coupledBlockLogisticResidual (A q)
        (coupledBlockFeature B (q.1 i)) (coupledBlockDataMean J B h)
      ∂(coupledSampleLaw n B J h).prod ν) ≤
      (1 / 8 : ℝ) * weightedTailBound 1
        (2 * nativeErrorScale (1 / 16) 4 ε +
          2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) *
            ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ))
        (coupledMatrixEnergyK n B) (matrixEnergyS B) := by
  exact coupledBlock_randomized_training_remainder hB J h ν A hA hproper _
    (coupledBlock_accuracy_second_moment hB J h ν A hA hproper hacc) hw1

/-- Capped version of `coupledBlock_accuracy_training_remainder`, valid for every coupled field.
Properness supplies the competing bound `E ‖A‖² ≤ 1`, so no smallness assumption on the
field-dependent localization scale is needed. -/
theorem coupledBlock_accuracy_training_remainder_capped {n B : ℕ} (hB : 0 < B) {ε : ℝ}
    (J : ℝ) (h : Fin B → ℝ × ℝ) {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hproper : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε) :
    Integrable (fun q => ∑ i, coupledBlockLogisticResidual (A q)
      (coupledBlockFeature B (q.1 i)) (coupledBlockDataMean J B h))
      ((coupledSampleLaw n B J h).prod ν) ∧
    (∫ q, ∑ i, coupledBlockLogisticResidual (A q)
        (coupledBlockFeature B (q.1 i)) (coupledBlockDataMean J B h)
      ∂(coupledSampleLaw n B J h).prod ν) ≤
      (1 / 8 : ℝ) * weightedTailBound 1
        (min 1 (2 * nativeErrorScale (1 / 16) 4 ε +
          2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) *
            ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ)))
        (coupledMatrixEnergyK n B) (matrixEnergyS B) := by
  let Q := (coupledSampleLaw n B J h).prod ν
  let w := 2 * nativeErrorScale (1 / 16) 4 ε +
    2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) *
      ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ)
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  have hAi : Integrable (fun q => ‖A q‖ ^ 2) Q := by
    refine Integrable.of_bound ((measurable_norm.comp hA).pow_const 2).aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun q => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    nlinarith [norm_nonneg (A q), hproper q]
  have hAle : (∫ q, ‖A q‖ ^ 2 ∂Q) ≤ 1 := by
    have hm : (∫ q, ‖A q‖ ^ 2 ∂Q) ≤ ∫ _q, (1 : ℝ) ∂Q :=
      integral_mono hAi (integrable_const _) fun q => by
        nlinarith [norm_nonneg (A q), hproper q]
    simpa using hm
  have hAw : (∫ q, ‖A q‖ ^ 2 ∂Q) ≤ w :=
    coupledBlock_accuracy_second_moment hB J h ν A hA hproper hacc
  exact coupledBlock_randomized_training_remainder hB J h ν A hA hproper (min 1 w)
    (le_min hAle hAw) (min_le_left _ _)

/-- Prior-integrated learner localization at the prescribed coupled scale. -/
theorem coupledBlock_prior_accuracy_second_moment {n B : ℕ} (hB : 0 < B)
    {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1) (J : ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hproper : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε) :
    (∫ h, ∫ q, ‖A q‖ ^ 2 ∂((coupledSampleLaw n B J h).prod ν)
      ∂coupledBlockPrior J (1 / v - 1) B) ≤
      2 * nativeErrorScale (1 / 16) 4 ε +
        2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ) := by
  have hκ : 0 < 1 / v - 1 := sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  let F : Ω → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ :=
    fun ω σ _h => ‖A (σ, ω)‖ ^ 2
  have hFm : ∀ σ, Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => F z.1 σ z.2) := by
    intro σ
    exact ((measurable_norm.comp (hA.comp (measurable_const.prodMk measurable_fst))).pow_const 2)
  have hFb : ∀ ω σ h, |F ω σ h| ≤ 1 := by
    intro ω σ h
    dsimp [F]
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [norm_nonneg (A (σ, ω)), hproper (σ, ω)]
  have hleft := integrable_coupledSampleAverage_prior ν hκ J F hFm hFb
  have hmu := integrable_coupledBlockMeanVector_rpow hκ hB J
    (s := (2 / 3 : ℝ)) (by norm_num)
  have hright : Integrable (fun h : Fin B → ℝ × ℝ =>
      2 * nativeErrorScale (1 / 16) 4 ε +
        2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) *
          ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ))
      (coupledBlockPrior J (1 / v - 1) B) :=
    (integrable_const _).add (hmu.const_mul _)
  have hpoint : ∀ h : Fin B → ℝ × ℝ,
      (∫ σ, ∫ ω, F ω σ h ∂ν ∂coupledSampleLaw n B J h) ≤
        2 * nativeErrorScale (1 / 16) 4 ε +
          2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) *
            ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ) := by
    intro h
    letI := isProbabilityMeasure_coupledSampleLaw n B J h
    have hp := coupledBlock_accuracy_second_moment hB J h ν A hA hproper (hacc h)
    have hi : Integrable (fun q => ‖A q‖ ^ 2) ((coupledSampleLaw n B J h).prod ν) := by
      refine Integrable.of_bound ((measurable_norm.comp hA).pow_const 2).aestronglyMeasurable 1
        (Filter.Eventually.of_forall fun q => ?_)
      rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
      exact pow_le_one₀ (norm_nonneg (A q)) (hproper q)
    rw [integral_prod _ hi] at hp
    simpa only [F] using hp
  have hmono := integral_mono hleft hright hpoint
  rw [integral_add (integrable_const _) (hmu.const_mul _), integral_const,
    integral_const_mul] at hmono
  simp only [probReal_univ, smul_eq_mul, one_mul] at hmono
  have hc := mul_le_mul_of_nonneg_left (coupled_prior_two_thirds_le hB hv0 hv1 J)
    (show 0 ≤ 2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) by positivity)
  have hbound := hmono.trans (add_le_add (le_refl _) hc)
  apply le_of_eq_of_le ?_ hbound
  apply integral_congr_ae
  filter_upwards [] with h
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  have hi : Integrable (fun q => ‖A q‖ ^ 2) ((coupledSampleLaw n B J h).prod ν) := by
    refine Integrable.of_bound ((measurable_norm.comp hA).pow_const 2).aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun q => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    exact pow_le_one₀ (norm_nonneg (A q)) (hproper q)
  rw [integral_prod _ hi]

/-- Explicit `sqrt ε + v^(1/3)` form of the prior-integrated localization bound. -/
theorem coupledBlock_prior_accuracy_second_moment_sqrt {n B : ℕ} (hB : 0 < B)
    {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1) (hε : 0 ≤ ε) (J : ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hproper : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε) :
    (∫ h, ∫ q, ‖A q‖ ^ 2 ∂((coupledSampleLaw n B J h).prod ν)
      ∂coupledBlockPrior J (1 / v - 1) B) ≤
      8 * ε ^ (1 / 2 : ℝ) +
        2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ) := by
  refine (coupledBlock_prior_accuracy_second_moment hB hv0 hv1 J ν A hA hproper hacc).trans ?_
  have hw := nativeErrorScale_quartic_le_sqrt hε
  linarith

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledBlockLossEnergy.lean <==
import LossOnlyTraceability.CoupledBlockEnergy
import LossOnlyTraceability.LogisticLipschitz

/-! The logistic loss-difference energy inherits the dependent
pair-energy bound. The learner may depend on both samples and its independent seed. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory
open scoped InnerProductSpace BigOperators

/-- Unit-ball logistic loss differences are controlled by the same pair margin. -/
theorem logistic_pair_loss_sq_le {d : ℕ} (θ z₁ z₀ : EuclideanSpace ℝ (Fin d))
    (hθ : ‖θ‖ ≤ 1) (h₁ : ‖z₁‖ ≤ 1) (h₀ : ‖z₀‖ ≤ 1) :
    (logisticLoss ⟪θ, z₁⟫_ℝ - logisticLoss ⟪θ, z₀⟫_ℝ) ^ 2 ≤
      logisticUnitSlopeBound ^ 2 * ⟪θ, z₁ - z₀⟫_ℝ ^ 2 := by
  have hm : ∀ z : EuclideanSpace ℝ (Fin d), ‖z‖ ≤ 1 → ⟪θ, z⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := by
    intro z hz
    apply abs_le.mp
    exact (abs_real_inner_le_norm θ z).trans (by nlinarith [norm_nonneg θ, norm_nonneg z])
  have ha := abs_logisticLoss_sub_le _ _ (hm z₁ h₁) (hm z₀ h₀)
  have hs := pow_le_pow_left₀ (abs_nonneg _) ha 2
  simpa only [mul_pow, sq_abs, inner_sub_right] using hs

/-- Transfer an integrable quadratic pair-energy bound to the nonlinear logistic loss. -/
theorem logistic_loss_energy_of_quadratic {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) {n d : ℕ}
    (A : Ω → EuclideanSpace ℝ (Fin d)) (hA : Measurable A) (hp : ∀ ω, ‖A ω‖ ≤ 1)
    (z₁ z₀ : Ω → Fin n → EuclideanSpace ℝ (Fin d))
    (hm₁ : ∀ i, Measurable (fun ω => z₁ ω i)) (hm₀ : ∀ i, Measurable (fun ω => z₀ ω i))
    (hb₁ : ∀ ω i, ‖z₁ ω i‖ ≤ 1) (hb₀ : ∀ ω i, ‖z₀ ω i‖ ≤ 1)
    (hQi : Integrable (fun ω => ∑ i, ⟪A ω, z₁ ω i - z₀ ω i⟫_ℝ ^ 2) P)
    (V : ℝ) (hV : (∫ ω, ∑ i, ⟪A ω, z₁ ω i - z₀ ω i⟫_ℝ ^ 2 ∂P) ≤ V) :
    Integrable (fun ω => ∑ i, (logisticLoss ⟪A ω, z₁ ω i⟫_ℝ - logisticLoss ⟪A ω, z₀ ω i⟫_ℝ) ^ 2) P ∧
    (∫ ω, ∑ i, (logisticLoss ⟪A ω, z₁ ω i⟫_ℝ - logisticLoss ⟪A ω, z₀ ω i⟫_ℝ) ^ 2 ∂P) ≤
      logisticUnitSlopeBound ^ 2 * V := by
  have hc : Continuous logisticLoss := continuous_iff_continuousAt.mpr
    (fun t => (hasDerivAt_logisticLoss t).continuousAt)
  have hFm : Measurable (fun ω => ∑ i,
      (logisticLoss ⟪A ω, z₁ ω i⟫_ℝ - logisticLoss ⟪A ω, z₀ ω i⟫_ℝ) ^ 2) := by
    apply Finset.measurable_sum
    intro i _
    exact ((hc.measurable.comp ((continuous_fst.inner continuous_snd).measurable.comp
      (hA.prodMk (hm₁ i)))).sub (hc.measurable.comp
      ((continuous_fst.inner continuous_snd).measurable.comp (hA.prodMk (hm₀ i))))).pow_const 2
  have hpt : ∀ ω, (∑ i, (logisticLoss ⟪A ω, z₁ ω i⟫_ℝ - logisticLoss ⟪A ω, z₀ ω i⟫_ℝ) ^ 2) ≤
      logisticUnitSlopeBound ^ 2 * ∑ i, ⟪A ω, z₁ ω i - z₀ ω i⟫_ℝ ^ 2 := by
    intro ω
    rw [Finset.mul_sum]
    exact Finset.sum_le_sum fun i _ => logistic_pair_loss_sq_le _ _ _ (hp ω) (hb₁ ω i) (hb₀ ω i)
  have hdom := hQi.const_mul (logisticUnitSlopeBound ^ 2)
  have hFi : Integrable (fun ω => ∑ i,
      (logisticLoss ⟪A ω, z₁ ω i⟫_ℝ - logisticLoss ⟪A ω, z₀ ω i⟫_ℝ) ^ 2) P :=
    hdom.mono' hFm.aestronglyMeasurable (Filter.Eventually.of_forall fun ω => by
      simpa only [Real.norm_eq_abs, abs_of_nonneg (Finset.sum_nonneg fun i _ => sq_nonneg
        (logisticLoss ⟪A ω, z₁ ω i⟫_ℝ - logisticLoss ⟪A ω, z₀ ω i⟫_ℝ))] using hpt ω)
  refine ⟨hFi, (integral_mono hFi hdom hpt).trans ?_⟩
  rw [integral_const_mul]
  exact mul_le_mul_of_nonneg_left hV (sq_nonneg _)

/-- Dependent-block logistic loss-difference energy, with no accuracy or moment assumption
beyond measurable properness. Selection-based learners are special cases of this interface. -/
theorem coupledBlock_proper_logistic_loss_energy {n B : ℕ} (hB : 0 < B)
    (J : ℝ) (h : Fin B → ℝ × ℝ) {Ξ : Type*} [MeasurableSpace Ξ]
    (ν : Measure Ξ) [IsProbabilityMeasure ν]
    (A : (CoupledBlockSample n B × CoupledBlockSample n B) × Ξ → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    Integrable (fun q => ∑ i,
      (logisticLoss ⟪A q, coupledBlockFeature B (q.1.1 i)⟫_ℝ -
        logisticLoss ⟪A q, coupledBlockFeature B (q.1.2 i)⟫_ℝ) ^ 2)
      (((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ∧
    (∫ q, ∑ i, (logisticLoss ⟪A q, coupledBlockFeature B (q.1.1 i)⟫_ℝ -
        logisticLoss ⟪A q, coupledBlockFeature B (q.1.2 i)⟫_ℝ) ^ 2
      ∂((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ≤
      logisticUnitSlopeBound ^ 2 * (2 * coupledMatrixEnergyK n B + 2 * matrixEnergyS B) := by
  obtain ⟨hi, hb⟩ := coupledBlock_proper_pair_energy hB J h ν A hA hp
  exact logistic_loss_energy_of_quadratic _ A hA hp
    (fun q i => coupledBlockFeature B (q.1.1 i)) (fun q i => coupledBlockFeature B (q.1.2 i))
    (fun i => (measurable_of_finite (fun στ : CoupledBlockSample n B × CoupledBlockSample n B =>
      coupledBlockFeature B (στ.1 i))).comp measurable_fst)
    (fun i => (measurable_of_finite (fun στ : CoupledBlockSample n B × CoupledBlockSample n B =>
      coupledBlockFeature B (στ.2 i))).comp measurable_fst)
    (fun q i => (norm_coupledBlockFeature hB (q.1.1 i)).le)
    (fun q i => (norm_coupledBlockFeature hB (q.1.2 i)).le) hi _ hb

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledBlockMatrixLaw.lean <==
import LossOnlyTraceability.CoupledSampleIID
import LossOnlyTraceability.CoupledBlockDataMoments
import LossOnlyTraceability.MatrixTail
import LossOnlyTraceability.CoupledPairSampleLaw

/-! Concrete one-coordinate-per-block matrices under the coupled sample law. -/

noncomputable section
namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped ENNReal NNReal Matrix Matrix.Norms.L2Operator

/-- One selected spin from every coupled block, normalized in dimension `B`. -/
def coupledBlockHalfEntry {n : ℕ} (B : ℕ) (s : Bool) (i : Fin n) (b : Fin B)
    (σ : CoupledBlockSample n B) : ℝ :=
  (if s then blockSign (σ i b).1 else blockSign (σ i b).2) / Real.sqrt B

/-- The exact mean of a selected normalized spin. -/
def coupledBlockHalfMean (J : ℝ) (B : ℕ) (h : Fin B → ℝ × ℝ) (s : Bool) (b : Fin B) : ℝ :=
  (if s then blockMean J (h b) else blockMean J (h b).swap) / Real.sqrt B

/-- A selected half-entry centered by its exact mean. -/
def coupledBlockHalfCenteredEntry {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (s : Bool) (i : Fin n) (b : Fin B) (σ : CoupledBlockSample n B) : ℝ :=
  coupledBlockHalfEntry B s i b σ - coupledBlockHalfMean J B h s b

/-- The centered `n × B` matrix formed from one coordinate of every coupled block. -/
def coupledBlockHalfMatrix {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ) (s : Bool)
    (σ : CoupledBlockSample n B) : Matrix (Fin n) (Fin B) ℝ :=
  entryMatrix (coupledBlockHalfCenteredEntry J h s) σ

theorem measurable_coupledBlockHalfEntry {n B : ℕ} (s : Bool) (i : Fin n) (b : Fin B) :
    Measurable (coupledBlockHalfEntry B s i b) := measurable_of_finite _

theorem coupledBlockHalfEntry_mem_Icc {n B : ℕ} (s : Bool) (i : Fin n) (b : Fin B)
    (σ : CoupledBlockSample n B) :
    coupledBlockHalfEntry B s i b σ ∈
      Set.Icc (-(1 / Real.sqrt (B : ℝ))) (1 / Real.sqrt (B : ℝ)) := by
  unfold coupledBlockHalfEntry
  have hs : 0 ≤ (Real.sqrt (B : ℝ))⁻¹ := inv_nonneg.mpr (Real.sqrt_nonneg _)
  cases s <;> cases (σ i b).1 <;> cases (σ i b).2 <;>
    simp [blockSign, div_eq_mul_inv, hs]

theorem integral_blockSpinMeasure_half (J : ℝ) (u : ℝ × ℝ) (B : ℕ) (s : Bool) :
    (∫ x, (if s then blockSign x.1 else blockSign x.2) / Real.sqrt B
      ∂blockSpinMeasure J u) =
      (if s then blockMean J u else blockMean J u.swap) / Real.sqrt B := by
  rw [integral_blockSpinMeasure]
  cases s
  · simp only [Bool.false_eq_true, if_false]
    rw [← blockProb_mean_snd J u, Finset.sum_div]
    apply Finset.sum_congr rfl
    intro x _
    ring
  · simp only [if_true]
    rw [← blockProb_mean J u, Finset.sum_div]
    apply Finset.sum_congr rfl
    intro x _
    ring

theorem integral_coupledBlockHalfEntry {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (s : Bool) (i : Fin n) (b : Fin B) :
    (∫ σ, coupledBlockHalfEntry B s i b σ ∂coupledSampleLaw n B J h) =
      coupledBlockHalfMean J B h s b := by
  letI : ∀ b : Fin B, IsProbabilityMeasure (blockSpinMeasure J (h b)) :=
    fun b => isProbabilityMeasure_blockSpinMeasure J (h b)
  letI : IsProbabilityMeasure (coupledBlockSpinProductMeasure J h) :=
    isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  rw [coupledSampleLaw_eq_iid]
  change (∫ σ, (if s then blockSign (σ i b).1 else blockSign (σ i b).2) / Real.sqrt B
      ∂Measure.pi (fun _ : Fin n => coupledBlockSpinProductMeasure J h)) = _
  have hinner : Integrable
      (fun τ : Fin B → Bool × Bool =>
        (if s then blockSign (τ b).1 else blockSign (τ b).2) / Real.sqrt B)
      (coupledBlockSpinProductMeasure J h) := Integrable.of_finite
  calc
    _ = ∫ τ, (if s then blockSign (τ b).1 else blockSign (τ b).2) / Real.sqrt B
        ∂coupledBlockSpinProductMeasure J h :=
      integral_comp_eval (i := i)
        (μ := fun _ : Fin n => coupledBlockSpinProductMeasure J h)
        hinner.aestronglyMeasurable
    _ = _ := by
      have hblock : Integrable
          (fun x : Bool × Bool => (if s then blockSign x.1 else blockSign x.2) / Real.sqrt B)
          (blockSpinMeasure J (h b)) := Integrable.of_finite
      calc
        _ = ∫ x, (if s then blockSign x.1 else blockSign x.2) / Real.sqrt B
            ∂blockSpinMeasure J (h b) :=
          integral_comp_eval (i := b)
            (μ := fun b : Fin B => blockSpinMeasure J (h b))
            hblock.aestronglyMeasurable
        _ = _ := integral_blockSpinMeasure_half J (h b) B s

theorem iIndepFun_coupledBlockHalfEntry {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (s : Bool) :
    iIndepFun (fun p : Fin n × Fin B => coupledBlockHalfEntry B s p.1 p.2)
      (coupledSampleLaw n B J h) := by
  rw [coupledSampleLaw_eq_iid]
  unfold coupledBlockSpinProductMeasure
  haveI hprob : ∀ (i : Fin n) (b : Fin B),
      IsProbabilityMeasure (blockSpinMeasure J (h b)) :=
    fun _ b => isProbabilityMeasure_blockSpinMeasure J (h b)
  haveI hblockProb : ∀ b : Fin B, IsProbabilityMeasure (blockSpinMeasure J (h b)) :=
    fun b => isProbabilityMeasure_blockSpinMeasure J (h b)
  haveI : ∀ _i : Fin n,
      IsProbabilityMeasure (Measure.pi fun b : Fin B => blockSpinMeasure J (h b)) :=
    fun _ => inferInstance
  rw [← Measure.infinitePi_eq_pi]
  simp_rw [← Measure.infinitePi_eq_pi]
  change iIndepFun
    (fun p : Fin n × Fin B => fun σ : Fin n → Fin B → Bool × Bool =>
      (if s then blockSign (σ p.1 p.2).1 else blockSign (σ p.1 p.2).2) / Real.sqrt B)
    (Measure.infinitePi fun _ : Fin n =>
      Measure.infinitePi fun b : Fin B => blockSpinMeasure J (h b))
  have hi := @iIndepFun_uncurry_infinitePi
    (Fin n) (fun _ : Fin n => Fin B)
    (fun _ _ => ℝ) (fun _ _ => inferInstance)
    (fun _ _ => Bool × Bool) (fun _ _ => inferInstance)
    (fun _ _ (x : Bool × Bool) =>
      (if s then blockSign x.1 else blockSign x.2) / Real.sqrt B)
    (fun _ : Fin n => fun b : Fin B => blockSpinMeasure J (h b))
    hprob
    (fun _ _ => measurable_of_finite _)
  exact hi.precomp (Equiv.sigmaEquivProd (Fin n) (Fin B)).symm.injective

theorem hasSubgaussianMGF_coupledBlockHalfCenteredEntry {n B : ℕ} (J : ℝ)
    (h : Fin B → ℝ × ℝ) (s : Bool) (i : Fin n) (b : Fin B) :
    HasSubgaussianMGF (coupledBlockHalfCenteredEntry J h s i b) (B : ℝ≥0)⁻¹
      (coupledSampleLaw n B J h) := by
  letI : IsProbabilityMeasure (coupledSampleLaw n B J h) :=
    isProbabilityMeasure_coupledSampleLaw n B J h
  exact hasSubgaussianMGF_centered_feature
    (measurable_coupledBlockHalfEntry s i b)
    (ae_of_all _ (coupledBlockHalfEntry_mem_Icc s i b))
    (integral_coupledBlockHalfEntry J h s i b)

theorem iIndepFun_coupledBlockHalfCenteredEntry {n B : ℕ} (J : ℝ)
    (h : Fin B → ℝ × ℝ) (s : Bool) :
    iIndepFun (fun p : Fin n × Fin B => coupledBlockHalfCenteredEntry J h s p.1 p.2)
      (coupledSampleLaw n B J h) := by
  exact (iIndepFun_coupledBlockHalfEntry J h s).comp
    (fun p x => x - coupledBlockHalfMean J B h s p.2)
    (fun _ => measurable_id.sub measurable_const)

/-- The complete matrix-energy API for either actual half of the coupled sample. -/
theorem coupledBlockHalfMatrix_energy_tail {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (s : Bool) :
    Integrable (fun σ => ‖coupledBlockHalfMatrix J h s σ‖ ^ 2) (coupledSampleLaw n B J h) ∧
      (∫ σ, ‖coupledBlockHalfMatrix J h s σ‖ ^ 2 ∂coupledSampleLaw n B J h) ≤
        matrixEnergyK ((n : ℝ) / B) ∧
      ∀ u : ℝ, (coupledSampleLaw n B J h).real
        {σ | matrixEnergyK ((n : ℝ) / B) + matrixEnergyS B * u <
          ‖coupledBlockHalfMatrix J h s σ‖ ^ 2} ≤ Real.exp (-u) := by
  exact opNorm_sq_entryMatrix_energy_tail
    (fun i b => (measurable_coupledBlockHalfEntry s i b).sub measurable_const)
    (iIndepFun_coupledBlockHalfCenteredEntry J h s)
    (hasSubgaussianMGF_coupledBlockHalfCenteredEntry J h s)

/-- Difference of corresponding half-entries from two independent actual samples. -/
def coupledBlockPairDifferenceEntry {n : ℕ} (B : ℕ) (s : Bool) (i : Fin n) (b : Fin B)
    (στ : CoupledBlockSample n B × CoupledBlockSample n B) : ℝ :=
  coupledBlockHalfEntry B s i b στ.1 - coupledBlockHalfEntry B s i b στ.2

/-- The difference matrix of two independent actual half-samples. -/
def coupledBlockPairDifferenceMatrix {n B : ℕ} (s : Bool)
    (στ : CoupledBlockSample n B × CoupledBlockSample n B) : Matrix (Fin n) (Fin B) ℝ :=
  entryMatrix (coupledBlockPairDifferenceEntry B s) στ

/-- The two copies of every centered half-entry are independent under the actual paired law. -/
theorem iIndepFun_coupledBlockHalfCenteredEntry_pair {n B : ℕ} (J : ℝ)
    (h : Fin B → ℝ × ℝ) (s : Bool) :
    iIndepFun (fun q : Fin 2 × Fin n × Fin B =>
      fun στ : CoupledBlockSample n B × CoupledBlockSample n B =>
        coupledBlockHalfCenteredEntry J h s q.2.1 q.2.2
          (MeasurableEquiv.finTwoArrow.symm στ q.1))
      ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)) := by
  letI : IsProbabilityMeasure (coupledSampleLaw n B J h) :=
    isProbabilityMeasure_coupledSampleLaw n B J h
  exact iIndepFun_pair_copies (coupledSampleLaw n B J h)
    (fun p : Fin n × Fin B => coupledBlockHalfCenteredEntry J h s p.1 p.2)
    (fun p => (measurable_coupledBlockHalfEntry s p.1 p.2).sub measurable_const)
    (iIndepFun_coupledBlockHalfCenteredEntry J h s)

/-- Each selected centered copy retains proxy `1/B` under the actual paired law. -/
theorem hasSubgaussianMGF_coupledBlockHalfCenteredEntry_pair {n B : ℕ} (J : ℝ)
    (h : Fin B → ℝ × ℝ) (s : Bool) (a : Fin 2) (i : Fin n) (b : Fin B) :
    HasSubgaussianMGF
      (fun στ : CoupledBlockSample n B × CoupledBlockSample n B =>
        coupledBlockHalfCenteredEntry J h s i b
          (MeasurableEquiv.finTwoArrow.symm στ a))
      (B : ℝ≥0)⁻¹ ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)) := by
  let P := coupledSampleLaw n B J h
  letI : IsProbabilityMeasure P := isProbabilityMeasure_coupledSampleLaw n B J h
  have hmp : MeasurePreserving
      (fun στ : CoupledBlockSample n B × CoupledBlockSample n B =>
        MeasurableEquiv.finTwoArrow.symm στ a) (P.prod P) P :=
    (measurePreserving_eval (fun _ : Fin 2 => P) a).comp
      (MeasurePreserving.symm MeasurableEquiv.finTwoArrow (measurePreserving_finTwoArrow P))
  change HasSubgaussianMGF
    (coupledBlockHalfCenteredEntry J h s i b ∘
      fun στ : CoupledBlockSample n B × CoupledBlockSample n B =>
        MeasurableEquiv.finTwoArrow.symm στ a) (B : ℝ≥0)⁻¹ (P.prod P)
  apply HasSubgaussianMGF.of_map hmp.measurable.aemeasurable
  rw [hmp.map_eq]
  exact hasSubgaussianMGF_coupledBlockHalfCenteredEntry J h s i b

/-- The difference of two independent actual half-samples has the proxy-`2/B` matrix tail. -/
theorem coupledBlockPairDifferenceMatrix_tail {n B : ℕ} (J : ℝ)
    (h : Fin B → ℝ × ℝ) (s : Bool) (u : ℝ) :
    ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).real
      {στ | 2 * matrixEnergyK ((n : ℝ) / B) + 2 * matrixEnergyS B * u <
        ‖coupledBlockPairDifferenceMatrix s στ‖ ^ 2} ≤ Real.exp (-u) := by
  let P := coupledSampleLaw n B J h
  let ξ : Fin 2 → Fin n → Fin B →
      (CoupledBlockSample n B × CoupledBlockSample n B) → ℝ :=
    fun a i b στ => coupledBlockHalfCenteredEntry J h s i b
      (MeasurableEquiv.finTwoArrow.symm στ a)
  have hmeas : ∀ a i b, Measurable (ξ a i b) := by
    intro a i b
    exact ((measurable_coupledBlockHalfEntry s i b).sub measurable_const).comp
      ((measurable_pi_apply a).comp MeasurableEquiv.finTwoArrow.symm.measurable)
  have hind : iIndepFun (fun q : Fin 2 × Fin n × Fin B => ξ q.1 q.2.1 q.2.2) (P.prod P) :=
    iIndepFun_coupledBlockHalfCenteredEntry_pair J h s
  have hsub : ∀ a i b, HasSubgaussianMGF (ξ a i b) (B : ℝ≥0)⁻¹ (P.prod P) :=
    hasSubgaussianMGF_coupledBlockHalfCenteredEntry_pair J h s
  have ht := opNorm_sq_difference_tail hmeas hind hsub u
  have hmatrix : ∀ στ, entryMatrix (fun i b στ => ξ 1 i b στ - ξ 0 i b στ) στ =
      -coupledBlockPairDifferenceMatrix s στ := by
    intro στ
    ext i b
    simp only [entryMatrix, Matrix.of_apply, Matrix.neg_apply, ξ,
      coupledBlockPairDifferenceMatrix, coupledBlockPairDifferenceEntry,
      coupledBlockHalfCenteredEntry]
    simp
  have hset : {στ | 2 * matrixEnergyK ((n : ℝ) / B) + 2 * matrixEnergyS B * u <
      ‖entryMatrix (fun i b στ => ξ 1 i b στ - ξ 0 i b στ) στ‖ ^ 2} =
      {στ | 2 * matrixEnergyK ((n : ℝ) / B) + 2 * matrixEnergyS B * u <
        ‖coupledBlockPairDifferenceMatrix s στ‖ ^ 2} := by
    ext στ
    simp only [Set.mem_setOf_eq, hmatrix, norm_neg]
  rw [hset] at ht
  exact ht

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledBlockRemainder.lean <==
import LossOnlyTraceability.CoupledBlockEnergy
import LossOnlyTraceability.LogisticTaylor

/-! Logistic Taylor remainders under the coupled-block training law.

The learner may depend on the entire dependent sample and on an independent
random seed.  The remainder is centered at the population mean margin, so the
centered quadratic-energy estimate of `CoupledBlockEnergy` applies directly. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory
open scoped InnerProductSpace BigOperators

/-- The scalar logistic Taylor remainder is nonnegative. -/
theorem logisticLoss_remainder_nonneg (a b : ℝ) :
    0 ≤ logisticLoss a - logisticLoss b - logisticSlope b * (a - b) := by
  have hconv : ConvexOn ℝ Set.univ logisticLoss := by
    refine Monotone.convexOn_univ_of_deriv
      (fun t => (hasDerivAt_logisticLoss t).differentiableAt) ?_
    have hd : deriv logisticLoss = logisticSlope := by
      funext t
      exact (hasDerivAt_logisticLoss t).deriv
    rw [hd]
    exact logisticSlope_monotone
  rcases lt_trichotomy b a with h | h | h
  · have hs := hconv.le_slope_of_hasDerivAt (Set.mem_univ b) (Set.mem_univ a) h
      (hasDerivAt_logisticLoss b)
    rw [slope_def_field, le_div_iff₀ (by linarith)] at hs
    linarith
  · rw [h]
    simp
  · have hs := hconv.slope_le_of_hasDerivAt (Set.mem_univ a) (Set.mem_univ b) h
      (hasDerivAt_logisticLoss b)
    rw [slope_def_field, div_le_iff₀ (by linarith)] at hs
    linarith

/-- The exact logistic Taylor residual centered at the mean feature margin. -/
def coupledBlockLogisticResidual {d : ℕ}
    (θ z μ : EuclideanSpace ℝ (Fin d)) : ℝ :=
  logisticLoss ⟪θ, z⟫_ℝ - logisticLoss ⟪θ, μ⟫_ℝ -
    logisticSlope ⟪θ, μ⟫_ℝ * ⟪θ, z - μ⟫_ℝ

theorem coupledBlockLogisticResidual_nonneg {d : ℕ}
    (θ z μ : EuclideanSpace ℝ (Fin d)) :
    0 ≤ coupledBlockLogisticResidual θ z μ := by
  simpa only [coupledBlockLogisticResidual, inner_sub_right] using
    logisticLoss_remainder_nonneg ⟪θ, z⟫_ℝ ⟪θ, μ⟫_ℝ

theorem coupledBlockLogisticResidual_le {d : ℕ}
    (θ z μ : EuclideanSpace ℝ (Fin d)) :
    coupledBlockLogisticResidual θ z μ ≤ (1 / 8 : ℝ) * ⟪θ, z - μ⟫_ℝ ^ 2 := by
  simpa only [coupledBlockLogisticResidual, inner_sub_right] using
    logisticLoss_remainder_le ⟪θ, z⟫_ℝ ⟪θ, μ⟫_ℝ

theorem coupledBlockLogisticResidual_sq_le {d : ℕ}
    (θ z μ : EuclideanSpace ℝ (Fin d)) :
    coupledBlockLogisticResidual θ z μ ^ 2 ≤
      (1 / 64 : ℝ) * ⟪θ, z - μ⟫_ℝ ^ 4 := by
  have hs := pow_le_pow_left₀ (coupledBlockLogisticResidual_nonneg θ z μ)
    (coupledBlockLogisticResidual_le θ z μ) 2
  calc
    coupledBlockLogisticResidual θ z μ ^ 2 ≤
        ((1 / 8 : ℝ) * ⟪θ, z - μ⟫_ℝ ^ 2) ^ 2 := hs
    _ = (1 / 64 : ℝ) * ⟪θ, z - μ⟫_ℝ ^ 4 := by ring

/-- For a measurable proper learner with second moment at most `w`, the expected
sum of mean-centered logistic Taylor remainders is controlled by one eighth of
the weighted centered energy of `CoupledBlockEnergy`. -/
theorem coupledBlock_randomized_training_remainder {n B : ℕ} (hB : 0 < B)
    (J : ℝ) (h : Fin B → ℝ × ℝ) {Ξ : Type*} [MeasurableSpace Ξ]
    (ν : Measure Ξ) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ξ → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) (w : ℝ)
    (hw : (∫ q, ‖A q‖ ^ 2 ∂(coupledSampleLaw n B J h).prod ν) ≤ w)
    (hw1 : w ≤ 1) :
    Integrable (fun q => ∑ i, coupledBlockLogisticResidual (A q)
      (coupledBlockFeature B (q.1 i)) (coupledBlockDataMean J B h))
      ((coupledSampleLaw n B J h).prod ν) ∧
    (∫ q, ∑ i, coupledBlockLogisticResidual (A q)
        (coupledBlockFeature B (q.1 i)) (coupledBlockDataMean J B h)
      ∂(coupledSampleLaw n B J h).prod ν) ≤
      (1 / 8 : ℝ) * weightedTailBound 1 w
        (coupledMatrixEnergyK n B) (matrixEnergyS B) := by
  have hp_sq : ∀ q, ‖A q‖ ^ 2 ≤ (1 : ℝ) := by
    intro q
    nlinarith [norm_nonneg (A q), hp q]
  have hw0 : 0 ≤ w :=
    (integral_nonneg fun q => sq_nonneg ‖A q‖).trans hw
  obtain ⟨hEi, hEb⟩ := coupledBlock_randomized_training_energy hB J h ν A hA
    1 w (by norm_num) hp_sq hw hw0 hw1
  have hcLoss : Continuous logisticLoss := continuous_iff_continuousAt.mpr
    (fun t => (hasDerivAt_logisticLoss t).continuousAt)
  have hcSlope : Continuous logisticSlope := continuous_iff_continuousAt.mpr
    (fun t => (hasDerivAt_logisticSlope t).continuousAt)
  have hRm : Measurable (fun q => ∑ i, coupledBlockLogisticResidual (A q)
      (coupledBlockFeature B (q.1 i)) (coupledBlockDataMean J B h)) := by
    apply Finset.measurable_sum
    intro i _
    have hz : Measurable (fun q : CoupledBlockSample n B × Ξ =>
        coupledBlockFeature B (q.1 i)) :=
      (measurable_of_finite (fun σ : CoupledBlockSample n B =>
        coupledBlockFeature B (σ i))).comp measurable_fst
    have hmz : Measurable (fun q : CoupledBlockSample n B × Ξ =>
        ⟪A q, coupledBlockFeature B (q.1 i)⟫_ℝ) :=
      (continuous_fst.inner continuous_snd).measurable.comp (hA.prodMk hz)
    have hmm : Measurable (fun q : CoupledBlockSample n B × Ξ =>
        ⟪A q, coupledBlockDataMean J B h⟫_ℝ) :=
      (continuous_fst.inner continuous_snd).measurable.comp
        (hA.prodMk measurable_const)
    have hmc : Measurable (fun q : CoupledBlockSample n B × Ξ =>
        ⟪A q, coupledBlockFeature B (q.1 i) - coupledBlockDataMean J B h⟫_ℝ) :=
      (continuous_fst.inner continuous_snd).measurable.comp
        (hA.prodMk (hz.sub measurable_const))
    exact ((hcLoss.measurable.comp hmz).sub (hcLoss.measurable.comp hmm)).sub
      ((hcSlope.measurable.comp hmm).mul hmc)
  have hpt : ∀ q, (∑ i, coupledBlockLogisticResidual (A q)
      (coupledBlockFeature B (q.1 i)) (coupledBlockDataMean J B h)) ≤
      (1 / 8 : ℝ) * ∑ i,
        ⟪A q, coupledBlockFeature B (q.1 i) - coupledBlockDataMean J B h⟫_ℝ ^ 2 := by
    intro q
    rw [Finset.mul_sum]
    exact Finset.sum_le_sum fun i _ => coupledBlockLogisticResidual_le _ _ _
  have hRn : ∀ q, 0 ≤ ∑ i, coupledBlockLogisticResidual (A q)
      (coupledBlockFeature B (q.1 i)) (coupledBlockDataMean J B h) := by
    intro q
    exact Finset.sum_nonneg fun i _ => coupledBlockLogisticResidual_nonneg _ _ _
  have hEn : ∀ q, 0 ≤ (1 / 8 : ℝ) * ∑ i,
      ⟪A q, coupledBlockFeature B (q.1 i) - coupledBlockDataMean J B h⟫_ℝ ^ 2 := by
    intro q
    exact mul_nonneg (by norm_num) (Finset.sum_nonneg fun i _ => sq_nonneg _)
  have hdom := hEi.const_mul (1 / 8 : ℝ)
  have hRi : Integrable (fun q => ∑ i, coupledBlockLogisticResidual (A q)
      (coupledBlockFeature B (q.1 i)) (coupledBlockDataMean J B h))
      ((coupledSampleLaw n B J h).prod ν) :=
    hdom.mono' hRm.aestronglyMeasurable (Filter.Eventually.of_forall fun q => by
      simpa only [Real.norm_eq_abs, abs_of_nonneg (hRn q), abs_of_nonneg (hEn q)] using hpt q)
  refine ⟨hRi, (integral_mono hRi hdom hpt).trans ?_⟩
  rw [integral_const_mul]
  exact mul_le_mul_of_nonneg_left hEb (by norm_num)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledBlockSamples.lean <==
import LossOnlyTraceability.BlockConjugatePrior
import Mathlib.Analysis.Calculus.Deriv.Mul

/-! The finite iid sample law associated with the coupled two-spin blocks, together
with its two coordinate likelihood scores. -/

noncomputable section

namespace LossOnlyTraceability

open scoped BigOperators

/-- An `n`-sample from `B` coupled two-spin blocks. -/
abbrev CoupledBlockSample (n B : ℕ) := Fin n → Fin B → Bool × Bool

/-- The iid sample weight, keeping the dependence between the two spins in each block. -/
def coupledBlockSampleWeight {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) : ℝ :=
  ∏ b, ∏ i, blockProb J (h b) (σ i b)

/-- The sample weight is strictly positive for every finite field vector. -/
theorem coupledBlockSampleWeight_pos {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) : 0 < coupledBlockSampleWeight J h σ := by
  unfold coupledBlockSampleWeight
  exact Finset.prod_pos fun b _ => Finset.prod_pos fun i _ => blockProb_pos J (h b) (σ i b)

/-- In particular, every sample weight is nonnegative. -/
theorem coupledBlockSampleWeight_nonneg {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) : 0 ≤ coupledBlockSampleWeight J h σ :=
  (coupledBlockSampleWeight_pos J h σ).le

/-- The finite sample weights sum to one. -/
theorem sum_coupledBlockSampleWeight {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ) :
    ∑ σ : CoupledBlockSample n B, coupledBlockSampleWeight J h σ = 1 := by
  simp only [coupledBlockSampleWeight]
  calc
    (∑ σ : Fin n → Fin B → Bool × Bool, ∏ b, ∏ i, blockProb J (h b) (σ i b)) =
        ∑ σ : Fin n → Fin B → Bool × Bool, ∏ i, ∏ b, blockProb J (h b) (σ i b) := by
          apply Finset.sum_congr rfl
          intro σ _
          rw [Finset.prod_comm]
    _ = ∏ i : Fin n, ∑ τ : Fin B → Bool × Bool, ∏ b, blockProb J (h b) (τ b) :=
      (Fintype.prod_sum fun (i : Fin n) (τ : Fin B → Bool × Bool) =>
        ∏ b, blockProb J (h b) (τ b)).symm
    _ = ∏ i : Fin n, ∏ b : Fin B, ∑ s : Bool × Bool, blockProb J (h b) s := by
      apply Finset.prod_congr rfl
      intro i _
      exact (Fintype.prod_sum fun (b : Fin B) (s : Bool × Bool) => blockProb J (h b) s).symm
    _ = 1 := by simp only [blockProb_sum, Finset.prod_const_one]

/-- Each single-block probability depends continuously on both fields. -/
theorem continuous_blockProb (J : ℝ) (s : Bool × Bool) :
    Continuous (fun h : ℝ × ℝ => blockProb J h s) := by
  apply Continuous.div
  · unfold blockRawWeight
    fun_prop
  · exact continuous_blockPartition J
  · exact fun h => (blockPartition_pos J h).ne'

/-- Every fixed sample weight is continuous in the complete block-field vector. -/
theorem continuous_coupledBlockSampleWeight {n B : ℕ} (J : ℝ)
    (σ : CoupledBlockSample n B) :
    Continuous (fun h : Fin B → ℝ × ℝ => coupledBlockSampleWeight J h σ) := by
  unfold coupledBlockSampleWeight
  apply continuous_finsetProd
  intro b _
  apply continuous_finsetProd
  intro i _
  exact (continuous_blockProb J (σ i b)).comp (continuous_apply b)

/-- Replace only the first field of block `k`. -/
def updateBlockFst {B : ℕ} (h : Fin B → ℝ × ℝ) (k : Fin B) (t : ℝ) :
    Fin B → ℝ × ℝ :=
  Function.update h k (t, (h k).2)

/-- Replace only the second field of block `k`. -/
def updateBlockSnd {B : ℕ} (h : Fin B → ℝ × ℝ) (k : Fin B) (t : ℝ) :
    Fin B → ℝ × ℝ :=
  Function.update h k ((h k).1, t)

/-- Centered first-spin score of block `k` across the sample. -/
def coupledBlockScoreFst {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (k : Fin B) (σ : CoupledBlockSample n B) : ℝ :=
  ∑ i, blockSign (σ i k).1 - (n : ℝ) * blockMean J (h k)

/-- Centered second-spin score of block `k` across the sample. -/
def coupledBlockScoreSnd {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (k : Fin B) (σ : CoupledBlockSample n B) : ℝ :=
  ∑ i, blockSign (σ i k).2 - (n : ℝ) * blockMean J (h k).swap

/-- The first-field likelihood score for one coupled block. -/
theorem blockProb_hasDerivAt_fst (J y : ℝ) (s : Bool × Bool) (x : ℝ) :
    HasDerivAt (fun t => blockProb J (t, y) s)
      (blockProb J (x, y) s * (blockSign s.1 - blockMean J (x, y))) x := by
  have hA : 0 < blockWeight J y := blockWeight_pos J y
  have hB : 0 < blockWeight (-J) y := blockWeight_pos (-J) y
  have hn : HasDerivAt (fun t => blockRawWeight J (t, y) s)
      (blockRawWeight J (x, y) s * blockSign s.1) x := by
    have he := (((hasDerivAt_id x).mul_const (blockSign s.1)).const_add
        (y * blockSign s.2 + J * blockSign s.1 * blockSign s.2)).exp
    convert he using 1
    · funext t
      rw [blockRawWeight]
      congr 1
      simp only [id_eq]
      ring
    · simp only [blockRawWeight, id_eq, one_mul]
      ring_nf
  have hd := binaryPartition_hasDerivAt (blockWeight J y) (blockWeight (-J) y) x
  have hz : binaryPartition (blockWeight J y) (blockWeight (-J) y) x ≠ 0 :=
    (binaryPartition_pos hA hB x).ne'
  apply (hn.div hd (blockPartition_pos J (x, y)).ne').congr_deriv
  simp only [blockProb, blockPartition, blockMean, binaryMean]
  field_simp [hz]

/-- The second-field likelihood score for one coupled block. -/
theorem blockProb_hasDerivAt_snd (J x : ℝ) (s : Bool × Bool) (y : ℝ) :
    HasDerivAt (fun t => blockProb J (x, t) s)
      (blockProb J (x, y) s * (blockSign s.2 - blockMean J (x, y).swap)) y := by
  have h := blockProb_hasDerivAt_fst J x s.swap y
  convert h using 1
  · funext t
    exact blockProb_swap J (t, x) s
  · rw [← blockProb_swap J (y, x) s]
    rfl

theorem coupledBlockSampleWeight_update_fst {n B : ℕ} (J : ℝ)
    (h : Fin B → ℝ × ℝ) (k : Fin B) (t : ℝ) (σ : CoupledBlockSample n B) :
    coupledBlockSampleWeight J (updateBlockFst h k t) σ =
      (∏ b ∈ Finset.univ.erase k, ∏ i, blockProb J (h b) (σ i b)) *
        ∏ i, blockProb J (t, (h k).2) (σ i k) := by
  rw [coupledBlockSampleWeight]
  calc
    (∏ b, ∏ i, blockProb J (updateBlockFst h k t b) (σ i b)) =
        (∏ b ∈ Finset.univ.erase k,
          ∏ i, blockProb J (updateBlockFst h k t b) (σ i b)) *
          ∏ i, blockProb J (updateBlockFst h k t k) (σ i k) := by
            rw [Finset.prod_erase_mul _ _ (Finset.mem_univ k)]
    _ = _ := by
      congr 1
      · apply Finset.prod_congr rfl
        intro b hb
        rw [updateBlockFst, Function.update_of_ne (Finset.ne_of_mem_erase hb)]
      · rw [updateBlockFst, Function.update_self]

theorem coupledBlockSampleWeight_update_snd {n B : ℕ} (J : ℝ)
    (h : Fin B → ℝ × ℝ) (k : Fin B) (t : ℝ) (σ : CoupledBlockSample n B) :
    coupledBlockSampleWeight J (updateBlockSnd h k t) σ =
      (∏ b ∈ Finset.univ.erase k, ∏ i, blockProb J (h b) (σ i b)) *
        ∏ i, blockProb J ((h k).1, t) (σ i k) := by
  rw [coupledBlockSampleWeight]
  calc
    (∏ b, ∏ i, blockProb J (updateBlockSnd h k t b) (σ i b)) =
        (∏ b ∈ Finset.univ.erase k,
          ∏ i, blockProb J (updateBlockSnd h k t b) (σ i b)) *
          ∏ i, blockProb J (updateBlockSnd h k t k) (σ i k) := by
            rw [Finset.prod_erase_mul _ _ (Finset.mem_univ k)]
    _ = _ := by
      congr 1
      · apply Finset.prod_congr rfl
        intro b hb
        rw [updateBlockSnd, Function.update_of_ne (Finset.ne_of_mem_erase hb)]
      · rw [updateBlockSnd, Function.update_self]

private theorem sum_prod_erase_mul_eq_prod_mul_sum {n : ℕ} (p q : Fin n → ℝ) :
    ∑ i, (∏ j ∈ Finset.univ.erase i, p j) * (p i * q i) =
      (∏ i, p i) * ∑ i, q i := by
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i _
  rw [← Finset.prod_erase_mul _ _ (Finset.mem_univ i)]
  ring

/-- Varying the first field of one block differentiates the sample weight by its
centered first-spin score. -/
theorem coupledBlockSampleWeight_hasDerivAt_fst {n B : ℕ} (J : ℝ)
    (h : Fin B → ℝ × ℝ) (k : Fin B) (t : ℝ) (σ : CoupledBlockSample n B) :
    HasDerivAt (fun x => coupledBlockSampleWeight J (updateBlockFst h k x) σ)
      (coupledBlockSampleWeight J (updateBlockFst h k t) σ *
        coupledBlockScoreFst J (updateBlockFst h k t) k σ) t := by
  let C := ∏ b ∈ Finset.univ.erase k, ∏ i, blockProb J (h b) (σ i b)
  let p : Fin n → ℝ := fun i => blockProb J (t, (h k).2) (σ i k)
  let q : Fin n → ℝ := fun i => blockSign (σ i k).1 - blockMean J (t, (h k).2)
  have hp : ∀ i ∈ (Finset.univ : Finset (Fin n)),
      HasDerivAt (fun x => blockProb J (x, (h k).2) (σ i k)) (p i * q i) t := by
    intro i _
    exact blockProb_hasDerivAt_fst J (h k).2 (σ i k) t
  have hd := HasDerivAt.const_mul C (HasDerivAt.fun_finsetProd
    (u := (Finset.univ : Finset (Fin n))) hp)
  rw [show (fun x => coupledBlockSampleWeight J (updateBlockFst h k x) σ) =
      fun x => C * ∏ i, blockProb J (x, (h k).2) (σ i k) by
        funext x
        exact coupledBlockSampleWeight_update_fst J h k x σ]
  apply hd.congr_deriv
  change C * (∑ i, (∏ j ∈ Finset.univ.erase i, p j) * (p i * q i)) = _
  rw [sum_prod_erase_mul_eq_prod_mul_sum p q]
  have hq : ∑ i, q i = coupledBlockScoreFst J (updateBlockFst h k t) k σ := by
    rw [coupledBlockScoreFst, updateBlockFst, Function.update_self]
    simp only [q, Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
      Fintype.card_fin, nsmul_eq_mul]
  rw [hq, coupledBlockSampleWeight_update_fst J h k t σ]
  simp only [C, p]
  ring

/-- Varying the second field of one block differentiates the sample weight by its
centered second-spin score. -/
theorem coupledBlockSampleWeight_hasDerivAt_snd {n B : ℕ} (J : ℝ)
    (h : Fin B → ℝ × ℝ) (k : Fin B) (t : ℝ) (σ : CoupledBlockSample n B) :
    HasDerivAt (fun y => coupledBlockSampleWeight J (updateBlockSnd h k y) σ)
      (coupledBlockSampleWeight J (updateBlockSnd h k t) σ *
        coupledBlockScoreSnd J (updateBlockSnd h k t) k σ) t := by
  let C := ∏ b ∈ Finset.univ.erase k, ∏ i, blockProb J (h b) (σ i b)
  let p : Fin n → ℝ := fun i => blockProb J ((h k).1, t) (σ i k)
  let q : Fin n → ℝ := fun i => blockSign (σ i k).2 - blockMean J ((h k).1, t).swap
  have hp : ∀ i ∈ (Finset.univ : Finset (Fin n)),
      HasDerivAt (fun y => blockProb J ((h k).1, y) (σ i k)) (p i * q i) t := by
    intro i _
    exact blockProb_hasDerivAt_snd J (h k).1 (σ i k) t
  have hd := HasDerivAt.const_mul C (HasDerivAt.fun_finsetProd
    (u := (Finset.univ : Finset (Fin n))) hp)
  rw [show (fun y => coupledBlockSampleWeight J (updateBlockSnd h k y) σ) =
      fun y => C * ∏ i, blockProb J ((h k).1, y) (σ i k) by
        funext y
        exact coupledBlockSampleWeight_update_snd J h k y σ]
  apply hd.congr_deriv
  change C * (∑ i, (∏ j ∈ Finset.univ.erase i, p j) * (p i * q i)) = _
  rw [sum_prod_erase_mul_eq_prod_mul_sum p q]
  have hq : ∑ i, q i = coupledBlockScoreSnd J (updateBlockSnd h k t) k σ := by
    rw [coupledBlockScoreSnd, updateBlockSnd, Function.update_self]
    simp only [q, Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
      Fintype.card_fin, nsmul_eq_mul]
  rw [hq, coupledBlockSampleWeight_update_snd J h k t σ]
  simp only [C, p]
  ring

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledBlockStein.lean <==
import LossOnlyTraceability.BlockPriorMoments

/-! Whole-line Stein identities for the actual normalized coupled-block prior.
All boundary and integrability conditions below are derived from bounded
statistics and bounded derivatives, not postulated as integration identities. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory Filter
open scoped Topology BigOperators

/-- A bounded measurable statistic times a nonnegative integrable density. -/
theorem integrable_bounded_mul_density {Ω : Type*} [MeasurableSpace Ω] {ν : Measure Ω}
    {ρ F : Ω → ℝ} (hρ : Integrable ρ ν) (hρ0 : ∀ x, 0 ≤ ρ x)
    (hF : Measurable F) {C : ℝ} (hFC : ∀ x, |F x| ≤ C) :
    Integrable (fun x => F x * ρ x) ν := by
  apply (hρ.const_mul C).mono' (hF.aestronglyMeasurable.mul hρ.aestronglyMeasurable)
  filter_upwards [] with x
  dsimp only [Pi.mul_apply]
  rw [Real.norm_eq_abs, abs_mul, abs_of_nonneg (hρ0 x)]
  exact mul_le_mul_of_nonneg_right (hFC x) (hρ0 x)

/-- The scalar Stein identity on the whole line, with endpoint terms discharged. -/
theorem binaryPrior_stein {A B κ : ℝ} (hA : 0 < A) (hB : 0 < B) (hκ : 0 < κ)
    {F F' : ℝ → ℝ} (hd : ∀ x, HasDerivAt F (F' x) x)
    (hF' : Measurable F') {C D : ℝ} (hb : ∀ x, |F x| ≤ C) (hb' : ∀ x, |F' x| ≤ D) :
    (∫ x, F' x * binaryPriorDensity A B κ x) =
      κ * ∫ x, binaryMean A B x * F x * binaryPriorDensity A B κ x := by
  have hρ := integrable_binaryPriorDensity hA hB hκ
  have hρ0 : ∀ x, 0 ≤ binaryPriorDensity A B κ x := fun _ => (Real.exp_pos _).le
  have hF : Continuous F := continuous_iff_continuousAt.mpr fun x => (hd x).continuousAt
  have hi := integrable_bounded_mul_density hρ hρ0 hF.measurable hb
  have hi' := integrable_bounded_mul_density hρ hρ0 hF' hb'
  have hm : Continuous (binaryMean A B) := continuous_iff_continuousAt.mpr
    fun x => (binaryMean_hasDerivAt hA hB x).continuousAt
  have hbM : ∀ x, |binaryMean A B x * F x| ≤ C := by
    intro x
    rw [abs_mul]
    exact (mul_le_of_le_one_left (abs_nonneg _) (binaryMean_abs_le_one hA hB x)).trans (hb x)
  have hiM : Integrable (fun x => binaryMean A B x * F x * binaryPriorDensity A B κ x) := by
    simpa only [Pi.mul_apply] using integrable_bounded_mul_density hρ hρ0 (hm.mul hF).measurable hbM
  have hdP : ∀ x, HasDerivAt (fun t => F t * binaryPriorDensity A B κ t)
      (F' x * binaryPriorDensity A B κ x -
        κ * (binaryMean A B x * F x * binaryPriorDensity A B κ x)) x := by
    intro x
    apply ((hd x).mul (binaryPriorDensity_hasDerivAt hA hB κ x)).congr_deriv
    ring
  have hz := integral_eq_zero_of_hasDerivAt_of_integrable hdP (hi'.sub (hiM.const_mul κ)) hi
  rw [integral_sub hi' (hiM.const_mul κ), integral_const_mul] at hz
  linarith

/-- First natural-field Stein identity for the normalized two-field prior. -/
theorem blockPrior_stein_fst {κ : ℝ} (hκ : 0 < κ) (J : ℝ)
    {F G : ℝ × ℝ → ℝ} (hF : Continuous F) (hG : Continuous G)
    (hd : ∀ x y, HasDerivAt (fun t => F (t, y)) (G (x, y)) x)
    {C D : ℝ} (hb : ∀ h, |F h| ≤ C) (hb' : ∀ h, |G h| ≤ D) :
    ∫ h, G h ∂blockPrior J κ = κ * ∫ h, blockMean J h * F h ∂blockPrior J κ := by
  have hρ := integrable_blockPriorDensity hκ J
  have hρ0 : ∀ h, 0 ≤ blockPriorDensity J κ h := fun _ => (Real.exp_pos _).le
  have hiG := integrable_bounded_mul_density hρ hρ0 hG.measurable hb'
  have hbM : ∀ h, |blockMean J h * F h| ≤ C := by
    intro h
    rw [abs_mul]
    exact (mul_le_of_le_one_left (abs_nonneg _) (blockMean_abs_le_one J h)).trans (hb h)
  have hiM : Integrable (fun h => blockMean J h * F h * blockPriorDensity J κ h) (volume.prod volume) := by
    simpa only [Pi.mul_apply] using integrable_bounded_mul_density hρ hρ0 ((continuous_blockMean J).mul hF).measurable hbM
  rw [integral_blockPrior hκ J, integral_blockPrior hκ J,
    integral_prod_symm _ hiG, integral_prod_symm _ hiM]
  have hs : ∀ y, (∫ x, G (x,y) * blockPriorDensity J κ (x,y)) =
      κ * ∫ x, blockMean J (x,y) * F (x,y) * blockPriorDensity J κ (x,y) := by
    intro y
    exact binaryPrior_stein (blockWeight_pos _ _) (blockWeight_pos _ _) hκ
      (fun x => hd x y) (hG.comp (continuous_id.prodMk continuous_const)).measurable
      (fun x => hb (x,y)) (fun x => hb' (x,y))
  simp_rw [hs]
  rw [integral_const_mul]
  ring

/-- Second natural-field Stein identity, obtained from the actual swap-invariant prior. -/
theorem blockPrior_stein_snd {κ : ℝ} (hκ : 0 < κ) (J : ℝ)
    {F G : ℝ × ℝ → ℝ} (hF : Continuous F) (hG : Continuous G)
    (hd : ∀ x y, HasDerivAt (fun t => F (x, t)) (G (x, y)) y)
    {C D : ℝ} (hb : ∀ h, |F h| ≤ C) (hb' : ∀ h, |G h| ≤ D) :
    ∫ h, G h ∂blockPrior J κ = κ * ∫ h, blockMean J h.swap * F h ∂blockPrior J κ := by
  have hs := blockPrior_stein_fst hκ J (hF.comp continuous_swap) (hG.comp continuous_swap)
    (fun x y => hd y x) (fun h => hb h.swap) (fun h => hb' h.swap)
  change (∫ h, G h.swap ∂blockPrior J κ) =
    κ * ∫ h, blockMean J h * F h.swap ∂blockPrior J κ at hs
  rw [integral_blockPrior_swap hκ J G] at hs
  have he := integral_blockPrior_swap hκ J (fun h => blockMean J h.swap * F h)
  simpa only [Prod.swap_swap] using hs.trans (congrArg (κ * ·) he)

/-- Refreshing one block from its own law preserves the independent-block prior. -/
def refreshBlock {Ω : Type*} {B : ℕ} (k : Fin B) (z : Ω × (Fin B → Ω)) :=
  Function.update z.2 k z.1

theorem measurable_refreshBlock {Ω : Type*} [MeasurableSpace Ω] {B : ℕ} (k : Fin B) :
    Measurable (refreshBlock (Ω := Ω) k) := by
  refine measurable_pi_lambda _ fun j => ?_
  by_cases h : j = k
  · simpa only [refreshBlock, h, Function.update_self] using (measurable_fst : Measurable fun z : Ω × (Fin B → Ω) => z.1)
  · simpa only [refreshBlock, Function.update_of_ne h, Function.comp_def] using
      (measurable_pi_apply j).comp (measurable_snd : Measurable fun z : Ω × (Fin B → Ω) => z.2)

theorem measurePreserving_refreshBlock {Ω : Type*} [MeasurableSpace Ω] {ν : Measure Ω}
    [IsProbabilityMeasure ν] {B : ℕ} (k : Fin B) :
    MeasurePreserving (refreshBlock k) (ν.prod (independentBlockLaw ν B)) (independentBlockLaw ν B) := by
  haveI : IsProbabilityMeasure (independentBlockLaw ν B) :=
    inferInstanceAs (IsProbabilityMeasure (Measure.pi fun _ : Fin B => ν))
  refine ⟨measurable_refreshBlock k, ?_⟩
  refine (Measure.pi_eq fun s hs => ?_).symm
  have hpre : refreshBlock k ⁻¹' (Set.univ.pi s) =
      s k ×ˢ Set.univ.pi (Function.update s k Set.univ) := by
    ext z
    simp only [Set.mem_preimage, Set.mem_univ_pi, Set.mem_prod, refreshBlock]
    constructor
    · intro h
      refine ⟨by simpa only [Function.update_self] using h k, fun j => ?_⟩
      by_cases hj : j = k
      · subst hj; simp
      · simpa only [Function.update_of_ne hj] using h j
    · rintro ⟨h1,h2⟩ j
      by_cases hj : j = k
      · subst hj; simpa only [Function.update_self] using h1
      · have hj2 := h2 j
        rw [Function.update_of_ne hj] at hj2
        simpa only [Function.update_of_ne hj] using hj2
  rw [Measure.map_apply (measurable_refreshBlock k) (MeasurableSet.univ_pi hs), hpre,
    Measure.prod_prod, independentBlockLaw, Measure.pi_pi]
  have hprod : (∏ j, ν (Function.update s k Set.univ j)) =
      ∏ j ∈ Finset.univ.erase k, ν (s j) := by
    rw [← Finset.mul_prod_erase Finset.univ
      (fun j : Fin B => ν (Function.update s k Set.univ j)) (Finset.mem_univ k)]
    simp only [Function.update_self, measure_univ, one_mul]
    exact Finset.prod_congr rfl fun j hj => by rw [Function.update_of_ne (Finset.ne_of_mem_erase hj)]
  rw [hprod, ← Finset.mul_prod_erase Finset.univ (fun j : Fin B => ν (s j)) (Finset.mem_univ k)]

theorem integral_independentBlockLaw_update {Ω : Type*} [MeasurableSpace Ω] {ν : Measure Ω}
    [IsProbabilityMeasure ν] {B : ℕ} (k : Fin B) {F : (Fin B → Ω) → ℝ}
    (hF : Measurable F) (hi : Integrable F (independentBlockLaw ν B)) :
    ∫ h, F h ∂independentBlockLaw ν B =
      ∫ h, ∫ x, F (Function.update h k x) ∂ν ∂independentBlockLaw ν B := by
  haveI : IsProbabilityMeasure (independentBlockLaw ν B) :=
    inferInstanceAs (IsProbabilityMeasure (Measure.pi fun _ : Fin B => ν))
  have hmp := measurePreserving_refreshBlock (ν := ν) k
  have hintc : Integrable (fun z => F (refreshBlock k z)) (ν.prod (independentBlockLaw ν B)) := by
    simpa only [Function.comp_def] using hmp.integrable_comp_of_integrable hi
  have he : (∫ h, F h ∂independentBlockLaw ν B) =
      ∫ z, F (refreshBlock k z) ∂(ν.prod (independentBlockLaw ν B)) := by
    conv_lhs => rw [← hmp.map_eq]
    exact integral_map hmp.measurable.aemeasurable hF.aestronglyMeasurable
  rw [he, integral_prod_symm _ hintc]
  rfl

/-- Tensorized Stein identity for the first field of any block. -/
theorem coupledBlockPrior_stein_fst {κ : ℝ} {B : ℕ} (hκ : 0 < κ) (J : ℝ) (k : Fin B)
    {F G : (Fin B → ℝ × ℝ) → ℝ} (hF : Continuous F) (hG : Continuous G)
    (hd : ∀ h x y, HasDerivAt (fun t => F (Function.update h k (t,y)))
      (G (Function.update h k (x,y))) x)
    {C D : ℝ} (hb : ∀ h, |F h| ≤ C) (hb' : ∀ h, |G h| ≤ D) :
    ∫ h, G h ∂coupledBlockPrior J κ B =
      κ * ∫ h, blockMean J (h k) * F h ∂coupledBlockPrior J κ B := by
  haveI := isProbabilityMeasure_blockPrior hκ J
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hMF : Continuous (fun h : Fin B → ℝ × ℝ => blockMean J (h k) * F h) :=
    ((continuous_blockMean J).comp (continuous_apply k)).mul hF
  have hMFb : ∀ h, |blockMean J (h k) * F h| ≤ C := by
    intro h
    rw [abs_mul]
    exact (mul_le_of_le_one_left (abs_nonneg _) (blockMean_abs_le_one J (h k))).trans (hb h)
  have hGi : Integrable G (coupledBlockPrior J κ B) := Integrable.of_bound hG.aestronglyMeasurable D
    (Eventually.of_forall fun h => by simpa only [Real.norm_eq_abs] using hb' h)
  have hMi : Integrable (fun h => blockMean J (h k) * F h) (coupledBlockPrior J κ B) :=
    Integrable.of_bound hMF.aestronglyMeasurable C
      (Eventually.of_forall fun h => by simpa only [Real.norm_eq_abs] using hMFb h)
  rw [coupledBlockPrior, integral_independentBlockLaw_update k hG.measurable hGi,
    integral_independentBlockLaw_update k hMF.measurable hMi]
  have hs : ∀ h : Fin B → ℝ × ℝ,
      (∫ x, G (Function.update h k x) ∂blockPrior J κ) =
      κ * ∫ x, blockMean J ((Function.update h k x) k) * F (Function.update h k x) ∂blockPrior J κ := by
    intro h
    have hu : Continuous (fun x : ℝ × ℝ => Function.update h k x) := continuous_const.update k continuous_id
    simpa only [Function.update_self, Function.comp_def] using blockPrior_stein_fst hκ J (hF.comp hu) (hG.comp hu)
      (hd h) (fun x => hb (Function.update h k x)) (fun x => hb' (Function.update h k x))
  simp_rw [hs]
  exact integral_const_mul _ _

/-- Tensorized identity for the second field of any block. -/
theorem coupledBlockPrior_stein_snd {κ : ℝ} {B : ℕ} (hκ : 0 < κ) (J : ℝ) (k : Fin B)
    {F G : (Fin B → ℝ × ℝ) → ℝ} (hF : Continuous F) (hG : Continuous G)
    (hd : ∀ h x y, HasDerivAt (fun t => F (Function.update h k (x,t)))
      (G (Function.update h k (x,y))) y)
    {C D : ℝ} (hb : ∀ h, |F h| ≤ C) (hb' : ∀ h, |G h| ≤ D) :
    ∫ h, G h ∂coupledBlockPrior J κ B =
      κ * ∫ h, blockMean J (h k).swap * F h ∂coupledBlockPrior J κ B := by
  haveI := isProbabilityMeasure_blockPrior hκ J
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hMF : Continuous (fun h : Fin B → ℝ × ℝ => blockMean J (h k).swap * F h) :=
    ((continuous_blockMean J).comp (continuous_swap.comp (continuous_apply k))).mul hF
  have hMFb : ∀ h, |blockMean J (h k).swap * F h| ≤ C := by
    intro h
    rw [abs_mul]
    exact (mul_le_of_le_one_left (abs_nonneg _) (blockMean_abs_le_one J (h k).swap)).trans (hb h)
  have hGi : Integrable G (coupledBlockPrior J κ B) := Integrable.of_bound hG.aestronglyMeasurable D
    (Eventually.of_forall fun h => by simpa only [Real.norm_eq_abs] using hb' h)
  have hMi : Integrable (fun h => blockMean J (h k).swap * F h) (coupledBlockPrior J κ B) :=
    Integrable.of_bound hMF.aestronglyMeasurable C
      (Eventually.of_forall fun h => by simpa only [Real.norm_eq_abs] using hMFb h)
  rw [coupledBlockPrior, integral_independentBlockLaw_update k hG.measurable hGi,
    integral_independentBlockLaw_update k hMF.measurable hMi]
  have hs : ∀ h : Fin B → ℝ × ℝ,
      (∫ x, G (Function.update h k x) ∂blockPrior J κ) =
      κ * ∫ x, blockMean J ((Function.update h k x) k).swap * F (Function.update h k x) ∂blockPrior J κ := by
    intro h
    have hu : Continuous (fun x : ℝ × ℝ => Function.update h k x) := continuous_const.update k continuous_id
    simpa only [Function.update_self, Function.comp_def] using blockPrior_stein_snd hκ J (hF.comp hu) (hG.comp hu)
      (hd h) (fun x => hb (Function.update h k x)) (fun x => hb' (Function.update h k x))
  simp_rw [hs]
  exact integral_const_mul _ _

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledBlockVariance.lean <==
import LossOnlyTraceability.CoupledBlockDataMoments

/-! Exact directional second moments for the concrete coupled-block data law. -/

noncomputable section
namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory Filter
open scoped BigOperators InnerProductSpace

theorem sum_coupledBlockCoeff_sq_eq_norm_sq {B : ℕ}
    (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∑ b, coupledBlockCoeffFst θ b ^ 2) + (∑ b, coupledBlockCoeffSnd θ b ^ 2) = ‖θ‖ ^ 2 := by
  calc
    _ = ∑ b, (coupledBlockCoeffFst θ b ^ 2 + coupledBlockCoeffSnd θ b ^ 2) :=
      Finset.sum_add_distrib.symm
    _ = ∑ q : Fin B × Bool, θ (coupledBlockCoordEquiv B q) ^ 2 := by
      rw [Fintype.sum_prod_type]
      simp only [Fintype.sum_bool, coupledBlockCoeffFst, coupledBlockCoeffSnd]
    _ = ∑ i : Fin (2 * B), θ i ^ 2 :=
      (coupledBlockCoordEquiv B).sum_comp (fun i => θ i ^ 2)
    _ = ‖θ‖ ^ 2 := by
      rw [← real_inner_self_eq_norm_sq, PiLp.inner_apply]
      apply Finset.sum_congr rfl
      intro i _
      simp [pow_two]

/-- The concrete law is supported on the Euclidean unit sphere. -/
theorem coupledBlockDataLaw_norm_le_one {B : ℕ} (hB : 0 < B) (J : ℝ)
    (h : Fin B → ℝ × ℝ) :
    ∀ᵐ z ∂coupledBlockDataLaw J B h, ‖z‖ ≤ 1 := by
  rw [coupledBlockDataLaw, ae_map_iff
    (measurable_of_finite (coupledBlockFeature B)).aemeasurable
    (measurableSet_le continuous_norm.measurable measurable_const)]
  exact Eventually.of_forall fun x => (norm_coupledBlockFeature hB x).le

/-- Exact centered directional variance of the actual independent-block law. -/
theorem integral_coupledBlockDataLaw_centered_sq {B : ℕ} (hB : 0 < B) (J : ℝ)
    (h : Fin B → ℝ × ℝ) (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∫ z, (⟪θ, z⟫_ℝ - ⟪θ, coupledBlockDataMean J B h⟫_ℝ) ^ 2
      ∂coupledBlockDataLaw J B h) =
      (∑ b, blockCovarianceQuadratic J (h b) (coupledBlockCoeffFst θ b)
        (coupledBlockCoeffSnd θ b)) / (2 * (B : ℝ)) := by
  letI : ∀ b : Fin B, IsProbabilityMeasure (blockSpinMeasure J (h b)) :=
    fun b => isProbabilityMeasure_blockSpinMeasure J (h b)
  have hf : AEMeasurable (coupledBlockFeature B) (coupledBlockSpinProductMeasure J h) :=
    (measurable_of_finite (coupledBlockFeature B)).aemeasurable
  have hg : AEStronglyMeasurable
      (fun z : EuclideanSpace ℝ (Fin (2 * B)) =>
        (⟪θ, z⟫_ℝ - ⟪θ, coupledBlockDataMean J B h⟫_ℝ) ^ 2)
      (coupledBlockDataLaw J B h) :=
    (((measurable_inner_const_left θ).sub measurable_const).pow_const 2).aestronglyMeasurable
  rw [coupledBlockDataLaw, integral_map hf hg]
  have hs : Real.sqrt (2 * (B : ℝ)) ^ 2 = 2 * (B : ℝ) := by
    rw [Real.sq_sqrt]
    positivity
  have hp : ∀ x : Fin B → Bool × Bool,
      (⟪θ, coupledBlockFeature B x⟫_ℝ - ⟪θ, coupledBlockDataMean J B h⟫_ℝ) ^ 2 =
        (∑ b, coupledBlockCenteredContribution J h θ b (x b)) ^ 2 / (2 * (B : ℝ)) := by
    intro x
    rw [inner_coupledBlockFeature_sub_mean hB J h θ x, div_pow, hs]
  rw [integral_congr_ae (Eventually.of_forall hp), integral_div]
  change (∫ x, (∑ b, coupledBlockCenteredContribution J h θ b (x b)) ^ 2
    ∂Measure.pi (fun b : Fin B => blockSpinMeasure J (h b))) / (2 * (B : ℝ)) = _
  rw [integral_independent_centered_sum_sq
    (fun b : Fin B => blockSpinMeasure J (h b))
    (fun b => coupledBlockCenteredContribution J h θ b)
    (fun b => integrable_blockSpinMeasure_of_finite J (h b) _)
    (fun b => integrable_blockSpinMeasure_of_finite J (h b) _)
    (fun b => integral_coupledBlockCenteredContribution J h θ b)]
  simp_rw [integral_coupledBlockCenteredContribution_sq]

/-- The centered variance has covariance budget `2 / (2B)`. -/
theorem integral_coupledBlockDataLaw_centered_sq_le {B : ℕ} (hB : 0 < B) (J : ℝ)
    (h : Fin B → ℝ × ℝ) (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∫ z, (⟪θ, z⟫_ℝ - ⟪θ, coupledBlockDataMean J B h⟫_ℝ) ^ 2
      ∂coupledBlockDataLaw J B h) ≤ 2 * ‖θ‖ ^ 2 / (2 * (B : ℝ)) := by
  rw [integral_coupledBlockDataLaw_centered_sq hB J h θ]
  apply div_le_div_of_nonneg_right _ (by positivity)
  have hc := sum_blockCovarianceQuadratic_le J h
    (fun b => coupledBlockCoeffFst θ b) (fun b => coupledBlockCoeffSnd θ b)
  rw [sum_coupledBlockCoeff_sq_eq_norm_sq] at hc
  exact hc

private theorem integrable_inner_coupledBlockDataLaw {B : ℕ} (hB : 0 < B) (J : ℝ)
    (h : Fin B → ℝ × ℝ) (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    Integrable (fun z => ⟪θ, z⟫_ℝ) (coupledBlockDataLaw J B h) := by
  letI : IsProbabilityMeasure (coupledBlockDataLaw J B h) :=
    isProbabilityMeasure_coupledBlockDataLaw J B h
  exact integrable_of_unit_ball_bound (coupledBlockDataLaw_norm_le_one hB J h)
    (measurable_inner_const_left θ) ‖θ‖ fun z hz =>
      (abs_real_inner_le_norm θ z).trans (by
        simpa using mul_le_mul_of_nonneg_left hz (norm_nonneg θ))

private theorem integrable_inner_sq_coupledBlockDataLaw {B : ℕ} (hB : 0 < B) (J : ℝ)
    (h : Fin B → ℝ × ℝ) (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    Integrable (fun z => ⟪θ, z⟫_ℝ ^ 2) (coupledBlockDataLaw J B h) := by
  letI : IsProbabilityMeasure (coupledBlockDataLaw J B h) :=
    isProbabilityMeasure_coupledBlockDataLaw J B h
  refine integrable_of_unit_ball_bound (coupledBlockDataLaw_norm_le_one hB J h)
    ((measurable_inner_const_left θ).pow_const 2) (‖θ‖ ^ 2) ?_
  intro z hz
  rw [abs_of_nonneg (sq_nonneg _)]
  have hi := (abs_real_inner_le_norm θ z).trans (by
    simpa using mul_le_mul_of_nonneg_left hz (norm_nonneg θ))
  nlinarith [abs_nonneg ⟪θ, z⟫_ℝ, sq_abs ⟪θ, z⟫_ℝ]

/-- Raw second moment equals squared mean plus centered variance. -/
theorem integral_coupledBlockDataLaw_inner_sq_eq {B : ℕ} (hB : 0 < B) (J : ℝ)
    (h : Fin B → ℝ × ℝ) (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∫ z, ⟪θ, z⟫_ℝ ^ 2 ∂coupledBlockDataLaw J B h) =
      ⟪θ, coupledBlockDataMean J B h⟫_ℝ ^ 2 +
        ∫ z, (⟪θ, z⟫_ℝ - ⟪θ, coupledBlockDataMean J B h⟫_ℝ) ^ 2
          ∂coupledBlockDataLaw J B h := by
  letI : IsProbabilityMeasure (coupledBlockDataLaw J B h) :=
    isProbabilityMeasure_coupledBlockDataLaw J B h
  let m := ⟪θ, coupledBlockDataMean J B h⟫_ℝ
  have hi := integrable_inner_coupledBlockDataLaw hB J h θ
  have hi2 := integrable_inner_sq_coupledBlockDataLaw hB J h θ
  have hp : ∀ z, (⟪θ, z⟫_ℝ - m) ^ 2 =
      ⟪θ, z⟫_ℝ ^ 2 - 2 * m * ⟪θ, z⟫_ℝ + m ^ 2 := by
    intro z
    ring
  have hcenter : (∫ z, (⟪θ, z⟫_ℝ - m) ^ 2 ∂coupledBlockDataLaw J B h) =
      ∫ z, (⟪θ, z⟫_ℝ ^ 2 - 2 * m * ⟪θ, z⟫_ℝ + m ^ 2)
        ∂coupledBlockDataLaw J B h := integral_congr_ae (Eventually.of_forall hp)
  have hadd : (∫ z, (⟪θ, z⟫_ℝ ^ 2 - 2 * m * ⟪θ, z⟫_ℝ + m ^ 2)
      ∂coupledBlockDataLaw J B h) =
      (∫ z, (⟪θ, z⟫_ℝ ^ 2 - 2 * m * ⟪θ, z⟫_ℝ)
        ∂coupledBlockDataLaw J B h) + ∫ _z, m ^ 2 ∂coupledBlockDataLaw J B h :=
    integral_add (hi2.sub (hi.const_mul (2 * m))) (integrable_const _)
  have hsub : (∫ z, (⟪θ, z⟫_ℝ ^ 2 - 2 * m * ⟪θ, z⟫_ℝ)
      ∂coupledBlockDataLaw J B h) =
      (∫ z, ⟪θ, z⟫_ℝ ^ 2 ∂coupledBlockDataLaw J B h) -
        ∫ z, 2 * m * ⟪θ, z⟫_ℝ ∂coupledBlockDataLaw J B h :=
    integral_sub hi2 (hi.const_mul (2 * m))
  rw [hcenter, hadd, hsub, integral_const_mul,
    integral_const, integral_inner_coupledBlockDataLaw hB J h θ]
  simp only [probReal_univ, smul_eq_mul, one_mul, m]
  ring

/-- The concrete coupled-block law satisfies the abstract calibration interface. -/
theorem isCoupledBlockDataLaw_coupledBlockDataLaw {B : ℕ} (hB : 0 < B) (J : ℝ)
    (h : Fin B → ℝ × ℝ) :
    IsCoupledBlockDataLaw (2 * B) (coupledBlockDataLaw J B h)
      (coupledBlockDataMean J B h) := by
  refine ⟨coupledBlockDataLaw_norm_le_one hB J h,
    integral_inner_coupledBlockDataLaw hB J h, ?_⟩
  intro θ
  rw [integral_coupledBlockDataLaw_inner_sq_eq hB J h θ]
  simpa only [Nat.cast_mul, Nat.cast_ofNat, add_comm] using
    add_le_add_left (integral_coupledBlockDataLaw_centered_sq_le hB J h θ)
      (⟪θ, coupledBlockDataMean J B h⟫_ℝ ^ 2)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledEnergyScaling.lean <==
import LossOnlyTraceability.CoupledGaussianBounds
import LossOnlyTraceability.QuarticConstantsCertificate

/-! Linear small-scale bounds for the localized selected-release energy budgets. -/

noncomputable section

namespace LossOnlyTraceability

/-- The schedule makes both doubled pair-energy constants uniformly small. -/
private theorem coupled_energy_schedule_constants {n B : ℕ} {t : ℝ}
    (ht0 : 0 < t) (ht : t ≤ 1 / 4096)
    (hnt : 8 ≤ (n : ℝ) * t ^ 3) (hBn : 32 * n ≤ B) :
    2 * coupledMatrixEnergyK n B ≤ 5 ∧ 2 * matrixEnergyS B ≤ t := by
  have hn : 0 < n := by
    by_contra hn
    have hn0 : n = 0 := Nat.eq_zero_of_not_pos hn
    subst n
    norm_num at hnt
  have hB0 : 0 < B := lt_of_lt_of_le (Nat.mul_pos (by norm_num) hn) hBn
  have hKsum := coupledMatrixEnergyK_add_S_lt hn hBn
  have hK0 := coupledMatrixEnergyK_nonneg n B
  have hs0 := matrixEnergyS_nonneg B
  have hK : 2 * coupledMatrixEnergyK n B ≤ 5 := by
    nlinarith
  have ht1 : t ≤ 1 := ht.trans (by norm_num)
  have ht3 : t ^ 3 ≤ t := by
    have hm : 0 ≤ (t * (1 - t)) * (1 + t) :=
      mul_nonneg (mul_nonneg ht0.le (sub_nonneg.mpr ht1)) (by linarith)
    nlinarith
  have hntr : 8 ≤ (n : ℝ) * t := by
    exact hnt.trans (mul_le_mul_of_nonneg_left ht3 (Nat.cast_nonneg n))
  have hBnR : 32 * (n : ℝ) ≤ (B : ℝ) := by exact_mod_cast hBn
  have hBt : (256 : ℝ) ≤ (B : ℝ) * t := by
    have hmul := mul_le_mul_of_nonneg_right hBnR ht0.le
    nlinarith
  have hc : (4 : ℝ) ≤ matrixEnergyC * 256 := by
    norm_num [matrixEnergyC]
  have hcBt : (4 : ℝ) ≤ (matrixEnergyC * (B : ℝ)) * t := by
    calc
      (4 : ℝ) ≤ matrixEnergyC * 256 := hc
      _ ≤ matrixEnergyC * ((B : ℝ) * t) :=
        mul_le_mul_of_nonneg_left hBt matrixEnergyC_pos.le
      _ = (matrixEnergyC * (B : ℝ)) * t := by ring
  have hden : 0 < matrixEnergyC * (B : ℝ) :=
    mul_pos matrixEnergyC_pos (by exact_mod_cast hB0)
  have hs : 2 * matrixEnergyS B ≤ t := by
    rw [show 2 * matrixEnergyS B = 4 / (matrixEnergyC * (B : ℝ)) by
      unfold matrixEnergyS
      ring]
    apply (div_le_iff₀ hden).2
    nlinarith
  exact ⟨hK, hs⟩

/-- The residual budget is nonnegative at every nonnegative accuracy level. -/
theorem coupledSelectedResidualBudget_nonneg {n B : ℕ} {ε : ℝ} (hε : 0 ≤ ε) :
    0 ≤ coupledSelectedResidualBudget ε n B := by
  let w := nativeErrorScale (1 / 16) 4 ε
  have hw0 : 0 ≤ w := nativeErrorScale_nonneg (by positivity)
  have hw4 : w ≤ 4 := nativeErrorScale_le_four _ _ _
  have hK0 : 0 ≤ 2 * coupledMatrixEnergyK n B := by
    positivity [coupledMatrixEnergyK_nonneg n B]
  have hs0 : 0 ≤ 2 * matrixEnergyS B := by positivity [matrixEnergyS_nonneg B]
  have htail0 : 0 ≤ weightedTailBound 4 w (2 * coupledMatrixEnergyK n B)
      (2 * matrixEnergyS B) := by
    exact (mul_nonneg hw0 (add_nonneg hK0 hs0)).trans
      (qc_lin_le_weightedTail (K := 2 * coupledMatrixEnergyK n B) hw0 hw4 hs0)
  unfold coupledSelectedResidualBudget
  exact mul_nonneg (sq_nonneg _) htail0

/-- On `ε=t²`, `v=(8t)³`, the localized raw selected-release energy is at most
`1000t`. -/
theorem coupledSelectedEnergyBudget_scaling {n B : ℕ} {t : ℝ}
    (ht0 : 0 < t) (ht : t ≤ 1 / 4096)
    (hnt : 8 ≤ (n : ℝ) * t ^ 3) (hBn : 32 * n ≤ B) :
    coupledSelectedEnergyBudget ((8 * t) ^ 3) (t ^ 2) n B ≤ 1000 * t := by
  obtain ⟨hK, hs⟩ := coupled_energy_schedule_constants ht0 ht hnt hBn
  have hroot2 : (t ^ 2) ^ (1 / 2 : ℝ) = t := by
    simpa only [show (1 / 2 : ℝ) = ((2 : ℕ) : ℝ)⁻¹ by norm_num] using
      (Real.pow_rpow_inv_natCast ht0.le (by norm_num : (2 : ℕ) ≠ 0))
  have hroot3 : (((8 * t) ^ 3 : ℝ) ^ (1 / 3 : ℝ)) = 8 * t := by
    simpa only [show (1 / 3 : ℝ) = ((3 : ℕ) : ℝ)⁻¹ by norm_num] using
      (Real.pow_rpow_inv_natCast (show (0 : ℝ) ≤ 8 * t by positivity)
        (by norm_num : (3 : ℕ) ≠ 0))
  let W := min 1 (8 * (t ^ 2) ^ (1 / 2 : ℝ) +
    2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * ((8 * t) ^ 3) ^ (1 / 3 : ℝ))
  have hhalf : (1 / 2 : ℝ) ^ (2 / 3 : ℝ) ≤ 1 :=
    Real.rpow_le_one (by norm_num) (by norm_num) (by norm_num)
  have hW0 : 0 ≤ W := by
    dsimp [W]
    apply le_min
    · norm_num
    · positivity
  have hW1 : W ≤ 1 := min_le_left _ _
  have hW : W ≤ 24 * t := by
    dsimp [W]
    apply (min_le_right _ _).trans
    rw [hroot2, hroot3]
    have hm := mul_le_mul_of_nonneg_right hhalf (show (0 : ℝ) ≤ 16 * t by positivity)
    nlinarith
  have hK0 : 0 ≤ 2 * coupledMatrixEnergyK n B := by
    positivity [coupledMatrixEnergyK_nonneg n B]
  have hs0 : 0 ≤ 2 * matrixEnergyS B := by positivity [matrixEnergyS_nonneg B]
  have htail := qc_weightedTail_le_lin (K := 2 * coupledMatrixEnergyK n B) hW0 hW1 hs0
  have hprod := mul_le_mul hW hK hK0 (show (0 : ℝ) ≤ 24 * t by positivity)
  have htail_le : weightedTailBound 1 W (2 * coupledMatrixEnergyK n B)
      (2 * matrixEnergyS B) ≤ 121 * t := by
    nlinarith
  have htail0 : 0 ≤ weightedTailBound 1 W (2 * coupledMatrixEnergyK n B)
      (2 * matrixEnergyS B) := by
    exact (mul_nonneg hW0 (add_nonneg hK0 hs0)).trans
      (qc_lin_le_weightedTail (K := 2 * coupledMatrixEnergyK n B) hW0 hW1 hs0)
  have hL0 := logisticUnitSlopeBound_nonneg
  have hL1 := logisticUnitSlopeBound_le_three_quarters
  have hLsq : logisticUnitSlopeBound ^ 2 ≤ 1 := by
    nlinarith [mul_nonneg hL0 (sub_nonneg.mpr hL1)]
  unfold coupledSelectedEnergyBudget
  change logisticUnitSlopeBound ^ 2 * weightedTailBound 1 W
    (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) ≤ 1000 * t
  calc
    logisticUnitSlopeBound ^ 2 * weightedTailBound 1 W
        (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) ≤
      weightedTailBound 1 W (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) :=
        by simpa using mul_le_mul_of_nonneg_right hLsq htail0
    _ ≤ 121 * t := htail_le
    _ ≤ 1000 * t := by nlinarith

/-- On `ε=t²`, the optimizer-centered selected-release residual energy is at most
`1000t`. -/
theorem coupledSelectedResidualBudget_scaling {n B : ℕ} {t : ℝ}
    (ht0 : 0 < t) (ht : t ≤ 1 / 4096)
    (hnt : 8 ≤ (n : ℝ) * t ^ 3) (hBn : 32 * n ≤ B) :
    coupledSelectedResidualBudget (t ^ 2) n B ≤ 1000 * t := by
  obtain ⟨hK, hs⟩ := coupled_energy_schedule_constants ht0 ht hnt hBn
  have hroot2 : (t ^ 2) ^ (1 / 2 : ℝ) = t := by
    simpa only [show (1 / 2 : ℝ) = ((2 : ℕ) : ℝ)⁻¹ by norm_num] using
      (Real.pow_rpow_inv_natCast ht0.le (by norm_num : (2 : ℕ) ≠ 0))
  let w := nativeErrorScale (1 / 16) 4 (t ^ 2)
  have hw0 : 0 ≤ w := by
    exact nativeErrorScale_nonneg (by positivity)
  have hw : w ≤ 4 * t := by
    dsimp [w]
    exact (nativeErrorScale_quartic_le_sqrt (sq_nonneg t)).trans_eq (by rw [hroot2])
  have hw4 : w ≤ 4 := hw.trans (by nlinarith)
  have hK0 : 0 ≤ 2 * coupledMatrixEnergyK n B := by
    positivity [coupledMatrixEnergyK_nonneg n B]
  have hs0 : 0 ≤ 2 * matrixEnergyS B := by positivity [matrixEnergyS_nonneg B]
  have htail := qc_weightedTail_le_lin (K := 2 * coupledMatrixEnergyK n B) hw0 hw4 hs0
  have hprod := mul_le_mul hw hK hK0 (show (0 : ℝ) ≤ 4 * t by positivity)
  have htail_le : weightedTailBound 4 w (2 * coupledMatrixEnergyK n B)
      (2 * matrixEnergyS B) ≤ 24 * t := by
    nlinarith
  have htail0 : 0 ≤ weightedTailBound 4 w (2 * coupledMatrixEnergyK n B)
      (2 * matrixEnergyS B) := by
    exact (mul_nonneg hw0 (add_nonneg hK0 hs0)).trans
      (qc_lin_le_weightedTail (K := 2 * coupledMatrixEnergyK n B) hw0 hw4 hs0)
  have hL0 := logisticUnitSlopeBound_nonneg
  have hL1 := logisticUnitSlopeBound_le_three_quarters
  have hcoef0 : 0 ≤ logisticUnitSlopeBound + 1 / 4 := by positivity
  have hcoef1 : logisticUnitSlopeBound + 1 / 4 ≤ 1 := by linarith
  have hcoef : (logisticUnitSlopeBound + 1 / 4) ^ 2 ≤ 1 := by
    nlinarith [mul_nonneg hcoef0 (sub_nonneg.mpr hcoef1)]
  unfold coupledSelectedResidualBudget
  change (logisticUnitSlopeBound + 1 / 4) ^ 2 * weightedTailBound 4 w
    (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) ≤ 1000 * t
  calc
    (logisticUnitSlopeBound + 1 / 4) ^ 2 * weightedTailBound 4 w
        (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) ≤
      weightedTailBound 4 w (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) :=
        by simpa using mul_le_mul_of_nonneg_right hcoef htail0
    _ ≤ 24 * t := htail_le
    _ ≤ 1000 * t := by nlinarith

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledEnergyTail.lean <==
import LossOnlyTraceability.NativeBudgetsRecipe
import LossOnlyTraceability.WeightedTail
import Mathlib.MeasureTheory.Measure.Prod

/-! Two dependent halves can be combined by a union bound. The weight in the
energy estimate may depend on the same sample as the energy proxy. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory

/-- Cost of combining the two coordinate positions without assuming independence. -/
def coupledMatrixEnergyK (n B : ℕ) : ℝ :=
  matrixEnergyK ((n : ℝ) / B) + matrixEnergyS B * Real.log 2

theorem coupledMatrixEnergyK_nonneg (n B : ℕ) : 0 ≤ coupledMatrixEnergyK n B :=
  add_nonneg (matrixEnergyK_nonneg (by positivity))
    (mul_nonneg (matrixEnergyS_nonneg B) (Real.log_nonneg (by norm_num)))

/-- The two variables may be arbitrarily dependent. -/
theorem max_exponential_tail {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] (N₀ N₁ : Ω → ℝ) (K s : ℝ)
    (h₀ : ∀ u : ℝ, 0 ≤ u → P.real {ω | K + s * u < N₀ ω} ≤ Real.exp (-u))
    (h₁ : ∀ u : ℝ, 0 ≤ u → P.real {ω | K + s * u < N₁ ω} ≤ Real.exp (-u))
    (u : ℝ) (hu : 0 ≤ u) :
    P.real {ω | (K + s * Real.log 2) + s * u < max (N₀ ω) (N₁ ω)} ≤ Real.exp (-u) := by
  have hv : 0 ≤ u + Real.log 2 := add_nonneg hu (Real.log_nonneg (by norm_num))
  have heq : (K + s * Real.log 2) + s * u = K + s * (u + Real.log 2) := by ring
  have hset : {ω | (K + s * Real.log 2) + s * u < max (N₀ ω) (N₁ ω)} =
      {ω | K + s * (u + Real.log 2) < N₀ ω} ∪
      {ω | K + s * (u + Real.log 2) < N₁ ω} := by
    ext ω
    simp only [Set.mem_setOf_eq, Set.mem_union, heq, lt_max_iff]
  rw [hset]
  refine (measureReal_union_le _ _).trans ((add_le_add (h₀ _ hv) (h₁ _ hv)).trans ?_)
  have hexp : Real.exp (-(u + Real.log 2)) = Real.exp (-u) / 2 := by
    rw [neg_add, Real.exp_add, Real.exp_neg (Real.log 2), Real.exp_log (by norm_num : (0 : ℝ) < 2)]
    ring
  rw [hexp]
  linarith

/-- An independent random seed preserves a sample-only tail bound. -/
theorem exponential_tail_prod_seed {Ω Ξ : Type*} [MeasurableSpace Ω] [MeasurableSpace Ξ]
    (P : Measure Ω) (ν : Measure Ξ) [IsProbabilityMeasure P] [IsProbabilityMeasure ν]
    (N : Ω → ℝ) (K s : ℝ)
    (ht : ∀ u : ℝ, 0 ≤ u → P.real {ω | K + s * u < N ω} ≤ Real.exp (-u)) :
    ∀ u : ℝ, 0 ≤ u → (P.prod ν).real {q | K + s * u < N q.1} ≤ Real.exp (-u) := by
  intro u hu
  have heq : {q : Ω × Ξ | K + s * u < N q.1} =
      {ω | K + s * u < N ω} ×ˢ (Set.univ : Set Ξ) := by ext q; simp
  rw [heq, measureReal_prod_prod]
  simpa using ht u hu

/-- A pointwise quadratic-energy bound and an exponential tail imply a weighted
expectation bound, even when the statistic and its weight depend on the sample.
All integrability conclusions are derived. -/
theorem dependent_energy_of_tail {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] (F N W : Ω → ℝ) (A w K s : ℝ)
    (hFm : AEMeasurable F P) (hNm : AEMeasurable N P) (hWm : AEMeasurable W P)
    (hF : ∀ᵐ ω ∂P, 0 ≤ F ω ∧ F ω ≤ N ω * W ω)
    (hN : ∀ᵐ ω ∂P, 0 ≤ N ω) (hW : ∀ᵐ ω ∂P, 0 ≤ W ω ∧ W ω ≤ A)
    (hK : 0 ≤ K) (hs : 0 ≤ s) (hA : 0 < A)
    (ht : ∀ u : ℝ, 0 ≤ u → P.real {ω | K + s * u < N ω} ≤ Real.exp (-u))
    (hw : (∫ ω, W ω ∂P) ≤ w) (hw0 : 0 ≤ w) (hwA : w ≤ A) :
    Integrable F P ∧ (∫ ω, F ω ∂P) ≤ weightedTailBound A w K s := by
  have hi := integrable_mul_of_exponential_tail P N W hN hNm K s A hK hs ht hW hWm
  have hFi : Integrable F P := hi.mono' hFm.aestronglyMeasurable (hF.mono fun ω hω => by
    simpa only [Real.norm_eq_abs, abs_of_nonneg hω.1] using hω.2)
  refine ⟨hFi, (integral_mono_ae hFi hi (hF.mono fun _ h => h.2)).trans ?_⟩
  exact weighted_tail_bound P N W A w K s hN hNm ht hK hs hW hWm hA hw hw0 hwA

/-- A dimension-linear regime gives a uniform explicit proper-learner energy
constant. The physical dimension condition is `2B ≥ 64n`, with `n > 0`. -/
theorem coupledMatrixEnergyK_add_S_lt {n B : ℕ} (hn : 0 < n) (hnd : 32 * n ≤ B) :
    coupledMatrixEnergyK n B + matrixEnergyS B < 58 / 25 := by
  have hB : 32 ≤ B := (show 32 ≤ 32 * n by omega).trans hnd
  have hBr : (32 : ℝ) ≤ B := by exact_mod_cast hB
  have hpos : 0 < matrixEnergyC * (B : ℝ) := mul_pos matrixEnergyC_pos (by linarith)
  have hs : matrixEnergyS B ≤ 1 / 7 := by
    unfold matrixEnergyS
    apply (div_le_iff₀ hpos).mpr
    norm_num [matrixEnergyC]
    linarith
  have hlog : Real.log 2 ≤ 1 := by
    simpa only [show (2 : ℝ) - 1 = 1 by norm_num] using
      Real.log_le_sub_one_of_pos (by norm_num : (0 : ℝ) < 2)
  have hp : matrixEnergyS B * Real.log 2 ≤ matrixEnergyS B :=
    mul_le_of_le_one_right (matrixEnergyS_nonneg B) hlog
  have hk := matrix_energy_constant_bound hnd
  unfold coupledMatrixEnergyK
  linarith [hk.1.trans_lt hk.2]

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledErrorLocalization.lean <==
import LossOnlyTraceability.CoupledBlockLocalization

/-! # Sample-space-independent coupled error localization

This extracts the optimizer-centered error estimate from the concrete coupled-block argument.
The probability space can be a single sample, a sample pair, or any other law.  Only ordinary
comparison accuracy at the supplied population minimizer, measurability, and properness enter.
-/

noncomputable section
namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory Filter

/-- Ordinary accuracy at a proper population minimizer controls the learner's optimizer-centered
second moment on an arbitrary probability space. -/
theorem coupledBlock_accuracy_error_second_moment {B : ℕ} (hB : 0 < B) {ε : ℝ}
    (J : ℝ) (h : Fin B → ℝ × ℝ) {Ω : Type*} [MeasurableSpace Ω]
    (Q : Measure Ω) [IsProbabilityMeasure Q]
    (A : Ω → EuclideanSpace ℝ (Fin (2 * B))) (hA : Measurable A)
    (hproper : ∀ ω, ‖A ω‖ ≤ 1)
    (θs : EuclideanSpace ℝ (Fin (2 * B))) (hθs : ‖θs‖ ≤ 1)
    (hmin : IsLocalMin (populationQuarticRisk (coupledBlockDataLaw J B h)) θs)
    (hacc : (∫ ω, populationQuarticRisk (coupledBlockDataLaw J B h) (A ω) ∂Q) ≤
      populationQuarticRisk (coupledBlockDataLaw J B h) θs + ε) :
    (∫ ω, ‖A ω - θs‖ ^ 2 ∂Q) ≤ nativeErrorScale (1 / 16) 4 ε := by
  let D := coupledBlockDataLaw J B h
  let er : Ω → ℝ := fun ω => ‖A ω - θs‖
  let exc : Ω → ℝ := fun ω => populationQuarticRisk D (A ω) - populationQuarticRisk D θs
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  have hD := coupledBlockDataLaw_norm_le_one hB J h
  have her : ∀ᵐ ω ∂Q, 0 ≤ er ω ∧ er ω ≤ 2 := Filter.Eventually.of_forall fun ω =>
    native_error_norm_le_two (A ω) θs (hproper ω) hθs
  have herm : Measurable er := measurable_norm.comp (hA.sub measurable_const)
  have her4 : Integrable (fun ω => er ω ^ (4 : ℝ)) Q := by
    refine Integrable.of_bound (herm.pow_const 4).aestronglyMeasurable 16
      (her.mono fun ω hω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.rpow_nonneg hω.1 _)]
    norm_num only [Real.rpow_ofNat]
    have hp4 := pow_le_pow_left₀ hω.1 hω.2 4
    norm_num at hp4
    exact hp4
  have her2 : Integrable (fun ω => er ω ^ 2) Q := by
    refine Integrable.of_bound (herm.pow_const 2).aestronglyMeasurable 4
      (her.mono fun ω hω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    nlinarith
  have hArisk0 := integrable_populationQuarticRisk_of_measurable_unitBall D hD Q A hA
    (Filter.Eventually.of_forall hproper)
  have hArisk : Integrable (fun ω => populationQuarticRisk D (A ω)) Q := by
    change Integrable (populationQuarticRisk D ∘ A) Q
    exact hArisk0
  have hexc : Integrable exc Q := hArisk.sub (integrable_const _)
  have hgrow : ∀ᵐ ω ∂Q, (1 / 16 : ℝ) * er ω ^ (4 : ℝ) ≤ exc ω :=
    Filter.Eventually.of_forall fun ω =>
      coupledBlock_populationRisk_growth hB J h (A ω) θs hmin
  have haccs : (∫ ω, exc ω ∂Q) ≤ ε := by
    change (∫ ω, populationQuarticRisk D (A ω) - populationQuarticRisk D θs ∂Q) ≤ ε
    rw [integral_sub hArisk (integrable_const _), integral_const]
    simp only [probReal_univ, smul_eq_mul, one_mul]
    apply sub_le_iff_le_add.mpr
    simpa only [D, add_comm] using hacc
  exact native_error_second_moment_le (μ := Q) (by norm_num : (0 : ℝ) < 1 / 16)
    (by norm_num : (2 : ℝ) ≤ 4) er exc her hgrow her4 her2 hexc haccs

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledExpectationPairings.lean <==
import LossOnlyTraceability.CoupledSampleLaw

/-! Coordinate sums coincide with the joint expectation of the normalized pairing. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory
open scoped BigOperators

theorem coupledMeanExpectation_eq_jointAverage {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℝ)
    (T : Bool → Fin B → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hT : ∀ s k σ, Continuous (T s k σ)) {C : ℝ}
    (hbT : ∀ s k σ h, |T s k σ h| ≤ C) :
    coupledMeanExpectation J κ T = coupledJointAverage J κ (fun σ h =>
      (∑ k, (T true k σ h * blockMean J (h k) + T false k σ h * blockMean J (h k).swap)) /
        Real.sqrt (2 * B)) := by
  have hiF : ∀ k σ, Integrable (fun h => coupledBlockSampleWeight J h σ *
      (T true k σ h * blockMean J (h k))) (coupledBlockPrior J κ B) := by
    intro k σ
    apply integrable_coupled_weighted_statistic hκ J σ
      ((hT true k σ).mul ((continuous_blockMean J).comp (continuous_apply k)))
    intro h
    simp only [Pi.mul_apply, Function.comp_def, abs_mul]
    exact (mul_le_of_le_one_right (abs_nonneg _) (blockMean_abs_le_one J (h k))).trans (hbT true k σ h)
  have hiS : ∀ k σ, Integrable (fun h => coupledBlockSampleWeight J h σ *
      (T false k σ h * blockMean J (h k).swap)) (coupledBlockPrior J κ B) := by
    intro k σ
    apply integrable_coupled_weighted_statistic hκ J σ
      ((hT false k σ).mul ((continuous_blockMean J).comp (continuous_swap.comp (continuous_apply k))))
    intro h
    simp only [Pi.mul_apply, Function.comp_def, abs_mul]
    exact (mul_le_of_le_one_right (abs_nonneg _) (blockMean_abs_le_one J (h k).swap)).trans (hbT false k σ h)
  symm
  rw [coupledJointAverage_div, coupledJointAverage_sum]
  · unfold coupledMeanExpectation
    congr 1
    apply Finset.sum_congr rfl
    intro k _
    exact coupledJointAverage_add J κ _ _ (hiF k) (hiS k)
  · intro k σ
    apply ((hiF k σ).add (hiS k σ)).congr
    filter_upwards [] with h
    simp only [Pi.add_apply, mul_add]

theorem coupledScoreExpectation_eq_jointAverage {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℝ)
    (T : Bool → Fin B → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hT : ∀ s k σ, Continuous (T s k σ)) {C : ℝ} (hC : 0 ≤ C)
    (hbT : ∀ s k σ h, |T s k σ h| ≤ C) :
    coupledScoreExpectation J κ T = coupledJointAverage J κ (fun σ h =>
      (∑ k, (T true k σ h * coupledBlockScoreFst J h k σ +
        T false k σ h * coupledBlockScoreSnd J h k σ)) / Real.sqrt (2 * B)) := by
  have hiF : ∀ k σ, Integrable (fun h => coupledBlockSampleWeight J h σ *
      (T true k σ h * coupledBlockScoreFst J h k σ)) (coupledBlockPrior J κ B) := by
    intro k σ
    apply integrable_coupled_weighted_statistic hκ J σ
      ((hT true k σ).mul (continuous_coupled_score_fst J k σ)) (C := C * (2 * n))
    intro h
    simp only [Pi.mul_apply, Function.comp_def, abs_mul]
    exact mul_le_mul (hbT true k σ h) (coupled_score_fst_bound J h k σ) (abs_nonneg _) hC
  have hiS : ∀ k σ, Integrable (fun h => coupledBlockSampleWeight J h σ *
      (T false k σ h * coupledBlockScoreSnd J h k σ)) (coupledBlockPrior J κ B) := by
    intro k σ
    apply integrable_coupled_weighted_statistic hκ J σ
      ((hT false k σ).mul (continuous_coupled_score_snd J k σ)) (C := C * (2 * n))
    intro h
    simp only [Pi.mul_apply, Function.comp_def, abs_mul]
    exact mul_le_mul (hbT false k σ h) (coupled_score_snd_bound J h k σ) (abs_nonneg _) hC
  symm
  rw [coupledJointAverage_div, coupledJointAverage_sum]
  · unfold coupledScoreExpectation
    congr 1
    apply Finset.sum_congr rfl
    intro k _
    exact coupledJointAverage_add J κ _ _ (hiF k) (hiS k)
  · intro k σ
    apply ((hiF k σ).add (hiS k σ)).congr
    filter_upwards [] with h
    simp only [Pi.add_apply, mul_add]

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledGaussianBounds.lean <==
import LossOnlyTraceability.CoupledGaussianUpper
import LossOnlyTraceability.CoupledSelectedLocalizedEnergy
import LossOnlyTraceability.CoupledAccurateLearner

/-! Finite Gaussian information bounds on the same actual dependent-block release. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped BigOperators

/-- Localized raw-release energy budget. -/
def coupledSelectedEnergyBudget (v ε : ℝ) (n B : ℕ) : ℝ :=
  logisticUnitSlopeBound ^ 2 * weightedTailBound 1
    (min 1 (8 * ε ^ (1 / 2 : ℝ) +
      2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ)))
    (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B)

/-- Optimizer-centered nonlinear release-residual budget. -/
def coupledSelectedResidualBudget (ε : ℝ) (n B : ℕ) : ℝ :=
  (logisticUnitSlopeBound + 1 / 4) ^ 2 * weightedTailBound 4
    (nativeErrorScale (1 / 16) 4 ε) (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B)

/-- Ordinary accuracy and a positive calibrated signed budget give a strictly positive,
prior-averaged information lower bound at every real noise scale. -/
theorem coupled_selected_gaussian_localized_lower {n B : ℕ} (hB : 0 < B)
    {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1) (hε : 0 ≤ ε) (J : ℝ)
    {R : Type*} [MeasurableSpace R] (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε)
    (hM : 0 < coupledSignedLossBudget v ε n B) (τ : ℝ) :
    let I := ∫ h, releaseInfoI (superMeasure n (coupledBlockSpinProductMeasure J h) ν
      (Measure.pi fun _ : Fin n => gaussianReal 0 1))
      (fun ω => coupledSelectedLossRelease (fun q => coupledBlockReindex B (A q)) ω +
        τ • superNoiseSeed ω) superBits ∂coupledBlockPrior J (1 / v - 1) B
    0 < I ∧ coupledSignedLossBudget v ε n B ^ 2 /
      (2 * Real.log 2 * (coupledSelectedEnergyBudget v ε n B + n * τ ^ 2)) ≤ I := by
  let AR := fun q => coupledBlockReindex B (A q)
  have hAR : Measurable AR := (continuous_coupledBlockReindex B).measurable.comp hA
  have hpAR : ∀ q, ‖AR q‖ ≤ 1 := fun q => by
    dsimp [AR]
    rw [norm_coupledBlockReindex]
    exact hp q
  have haccR : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (AR q)
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε := by
    intro h θ hθ
    letI := isProbabilityMeasure_coupledBlockDataLaw J B h
    simpa only [Function.comp_apply,
      nativePopulationObjective_quartic_eq (coupledBlockDataLaw_norm_le_one hB J h)]
      using hacc h θ hθ
  have hκ : 0 < 1 / v - 1 := sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  have hb := coupled_selected_gaussian_lower_of_budgets hB J hκ ν AR hAR hpAR τ hM.le
    (coupled_selected_signed_channel_budget hB hv0 hv1 J ν
      (Measure.pi fun _ : Fin n => gaussianReal 0 1) A hA hp hacc)
    (coupled_selected_prior_accuracy_localized_energy hB hv0 hv1 hε J ν
      (Measure.pi fun _ : Fin n => gaussianReal 0 1) AR hAR hpAR haccR)
  let I := ∫ h, releaseInfoI (superMeasure n (coupledBlockSpinProductMeasure J h) ν
    (Measure.pi fun _ : Fin n => gaussianReal 0 1))
    (fun ω => coupledSelectedLossRelease AR ω + τ • superNoiseSeed ω) superBits
    ∂coupledBlockPrior J (1 / v - 1) B
  let F := 2 * Real.log 2 * (coupledSelectedEnergyBudget v ε n B + n * τ ^ 2)
  change coupledSignedLossBudget v ε n B ^ 2 ≤ F * I at hb
  have hI0 : 0 ≤ I := integral_nonneg fun h => Finset.sum_nonneg fun i _ => mutualInfo_nonneg _ _ _
  have hprod : 0 < F * I := (sq_pos_of_pos hM).trans_le hb
  have hF : 0 < F := by
    rcases mul_pos_iff.mp hprod with hp | hn
    · exact hp.1
    · linarith [hn.2]
  have hI : 0 < I := by
    by_contra! hn
    have := mul_nonpos_of_nonneg_of_nonpos hF.le hn
    linarith
  exact ⟨hI, (div_le_iff₀ hF).mpr (by simpa only [mul_comm] using hb)⟩

/-- Complete finite lower/upper information statements for the same selected nonlinear release.
The lower bound is prior averaged, while directions and the upper bound hold at every field. -/
theorem coupled_selected_gaussian_information_bounds {n B : ℕ} (hn : 0 < n) (hB : 0 < B)
    {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1) (hε : 0 ≤ ε) (J : ℝ)
    {R : Type*} [MeasurableSpace R] (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε)
    (hM : 0 < coupledSignedLossBudget v ε n B) (τ : ℝ) :
    let AR := fun q => coupledBlockReindex B (A q)
    let P := fun h : Fin B → ℝ × ℝ => superMeasure n (coupledBlockSpinProductMeasure J h) ν
      (Measure.pi fun _ : Fin n => gaussianReal 0 1)
    let Y := fun ω : SuperSpace (Fin B → Bool × Bool) R (Fin n → ℝ) n =>
      coupledSelectedLossRelease AR ω + τ • superNoiseSeed ω
    (0 < ∫ h, releaseInfoI (P h) Y superBits ∂coupledBlockPrior J (1 / v - 1) B) ∧
    (coupledSignedLossBudget v ε n B ^ 2 /
      (2 * Real.log 2 * (coupledSelectedEnergyBudget v ε n B + n * τ ^ 2)) ≤
        ∫ h, releaseInfoI (P h) Y superBits ∂coupledBlockPrior J (1 / v - 1) B) ∧
    (∀ h, releaseInfoI (P h) Y superBits ≤ releaseInfoJ (P h) Y superBits ∧
      releaseInfoJ (P h) Y superBits ≤ releaseInfoS (P h) Y superBits superData ∧
      releaseInfoS (P h) Y superBits superData ≤ n) ∧
    (τ ≠ 0 → ∀ h, releaseInfoS (P h) Y superBits superData ≤
      min (n : ℝ) ((n / (2 * Real.log 2)) * Real.log
        (1 + coupledSelectedResidualBudget ε n B / (n * τ ^ 2)))) := by
  dsimp only
  have hlow := coupled_selected_gaussian_localized_lower hB hv0 hv1 hε J ν A hA hp hacc hM τ
  have hAR := (continuous_coupledBlockReindex B).measurable.comp hA
  have hpAR : ∀ q, ‖coupledBlockReindex B (A q)‖ ≤ 1 := fun q => by
    rw [norm_coupledBlockReindex]
    exact hp q
  refine ⟨hlow.1, hlow.2, ?_, ?_⟩
  · intro h
    exact coupled_selected_gaussian_directions J h ν _ hAR τ
  · intro hτ h
    apply coupled_selected_gaussian_upper hn hB J h ν _ hAR hpAR _ hτ
    intro θ hθ
    letI := isProbabilityMeasure_coupledBlockDataLaw J B h
    simpa only [Function.comp_apply,
      nativePopulationObjective_quartic_eq (coupledBlockDataLaw_norm_le_one hB J h)]
      using hacc h θ hθ

/-- The positive selected-information regime contains an explicitly proved accurate learner.
The assertion holds for every finite real noise scale, including zero. -/
theorem exists_coupled_positive_information_learner {B : ℕ} (hB : 8388608 ≤ B) (J : ℝ)
    {R : Type*} [MeasurableSpace R] (ν : Measure R) [IsProbabilityMeasure ν] :
    ∃ A : CoupledBlockSample 262144 B × R → EuclideanSpace ℝ (Fin B × Bool),
      Measurable A ∧ (∀ q, ‖A q‖ ≤ 1) ∧
      (∀ τ : ℝ, 0 < ∫ h, releaseInfoI
        (superMeasure 262144 (coupledBlockSpinProductMeasure J h) ν
          (Measure.pi fun _ : Fin 262144 => gaussianReal 0 1))
        (fun ω => coupledSelectedLossRelease (fun q => coupledBlockReindex B (A q)) ω +
          τ • superNoiseSeed ω) superBits ∂coupledBlockPrior J 511 B) := by
  obtain ⟨A, hA, hp, hacc⟩ := exists_coupled_accurate_learner_262144 hB J ν
  refine ⟨A, hA, hp, fun τ => ?_⟩
  have hm : 0 < coupledSignedLossBudget (1 / 512) (1 / 4096) 262144 B :=
    lt_trans (by norm_num) (coupledSignedLossBudget_witness (by norm_num) (by omega) (by omega) le_rfl)
  have hl := (coupled_selected_gaussian_localized_lower (by omega : 0 < B)
    (by norm_num : (0 : ℝ) < 1 / 512) (by norm_num : (1 / 512 : ℝ) < 1)
    (by norm_num : (0 : ℝ) ≤ 1 / 4096) J ν A hA hp hacc hm τ).1
  norm_num at hl
  exact hl

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledGaussianUpper.lean <==
import LossOnlyTraceability.CoupledSelectedChannel
import LossOnlyTraceability.CoupledSelectedResidual

/-! Concrete strong-information upper bound under ordinary selected-sample accuracy. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory

/-- The information ordering and the `n`-bit cap for the actual coupled-block release,
including at zero noise. -/
theorem coupled_selected_gaussian_directions {n B : ℕ} (J : ℝ)
    (h : Fin B → ℝ × ℝ) {R : Type*} [MeasurableSpace R]
    (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (τ : ℝ) :
    let P := superMeasure n (coupledBlockSpinProductMeasure J h) ν
      (Measure.pi fun _ : Fin n => gaussianReal 0 1)
    let Y := fun ω : SuperSpace (Fin B → Bool × Bool) R (Fin n → ℝ) n =>
      coupledSelectedLossRelease A ω + τ • superNoiseSeed ω
    releaseInfoI P Y superBits ≤ releaseInfoJ P Y superBits ∧
      releaseInfoJ P Y superBits ≤ releaseInfoS P Y superBits superData ∧
      releaseInfoS P Y superBits superData ≤ n := by
  letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  exact superGaussian_information_directions (coupledBlockSpinProductMeasure J h) ν
    (fun σ r => A (σ, r)) hA (coupledReleaseMap n B) (measurable_coupledReleaseMap n B) τ

/-- Ordinary comparison accuracy gives the Gaussian strong-information upper bound at each field.
The reference optimizer and all supersample/noise independence premises are supplied by proofs. -/
theorem coupled_selected_gaussian_upper {n B : ℕ} (hn : 0 < n) (hB : 0 < B)
    {ε : ℝ} (J : ℝ) (h : Fin B → ℝ × ℝ) {R : Type*} [MeasurableSpace R]
    (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
          populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε)
    {τ : ℝ} (hτ : τ ≠ 0) :
    releaseInfoS (superMeasure n (coupledBlockSpinProductMeasure J h) ν
      (Measure.pi fun _ : Fin n => gaussianReal 0 1))
      (fun ω => coupledSelectedLossRelease A ω + τ • superNoiseSeed ω) superBits superData ≤
      min (n : ℝ) ((n / (2 * Real.log 2)) * Real.log
        (1 + ((logisticUnitSlopeBound + 1 / 4) ^ 2 * weightedTailBound 4
          (nativeErrorScale (1 / 16) 4 ε) (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B)) /
          (n * τ ^ 2))) := by
  letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  obtain ⟨θs, _, _, hi, hb⟩ := coupled_selected_accurate_residual_exists hB J h ν
    (Measure.pi fun _ : Fin n => gaussianReal 0 1) A hA hp hacc
  have ha : Measurable (fun z : Bool × Fin n → Fin B → Bool × Bool =>
      coupledReleaseMap n B (θs, z)) :=
    (measurable_coupledReleaseMap n B).comp (measurable_const.prodMk measurable_id)
  exact superGaussian_information_upper_bound (coupledBlockSpinProductMeasure J h) ν hn
    (fun σ r => A (σ, r)) hA (coupledReleaseMap n B) (measurable_coupledReleaseMap n B)
    (fun z => coupledReleaseMap n B (θs, z)) ha hτ hi hb

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledInformationModel.lean <==
import LossOnlyTraceability.CoupledGaussianBounds
import LossOnlyTraceability.MainTheoremInformation

/-! The accurate class and worst-field information for the dependent-block model. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped BigOperators

variable {n B : ℕ} {R : Type*} [MeasurableSpace R]

/-- Ordinary comparator accuracy on every field of the fixed-coupling block family. -/
def coupledAccurateLearners (n B : ℕ) (J : ℝ) (ν : Measure R) (ε : ℝ) :
    Set (CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool)) :=
  {A | Measurable A ∧ (∀ q, ‖A q‖ ≤ 1) ∧
    ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε}

/-- The integral objective equals the split quartic population risk on this law. -/
theorem coupledAccurateLearners_quartic_accuracy {J ε : ℝ} {ν : Measure R}
    [IsProbabilityMeasure ν] {A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool)}
    (hB : 0 < B) (hA : A ∈ coupledAccurateLearners n B J ν ε)
    (h : Fin B → ℝ × ℝ) (θ : EuclideanSpace ℝ (Fin (2 * B))) (hθ : ‖θ‖ ≤ 1) :
    (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
      ∂((coupledSampleLaw n B J h).prod ν)) ≤
      populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε := by
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  simpa only [nativePopulationObjective_quartic_eq (coupledBlockDataLaw_norm_le_one hB J h)]
    using hA.2.2 h θ hθ

/-- Information in one of the three directions, with independent standard Gaussian noise. -/
def coupledNoisyInformation (Q : InfoDirection) (J : ℝ) (ν : Measure R)
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (τ : ℝ) (h : Fin B → ℝ × ℝ) : ℝ :=
  directionInfo Q (superMeasure n (coupledBlockSpinProductMeasure J h) ν
    (Measure.pi fun _ : Fin n => gaussianReal 0 1))
    (fun ω => coupledSelectedLossRelease (fun q => coupledBlockReindex B (A q)) ω +
      τ • superNoiseSeed ω) superBits superData

/-- Worst case over all real fields; the coupling is fixed, not optimized over. -/
def coupledWorstInformation (Q : InfoDirection) (J : ℝ) (ν : Measure R)
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool)) (τ : ℝ) : ℝ :=
  ⨆ h : Fin B → ℝ × ℝ, coupledNoisyInformation Q J ν A τ h

/-- Pointwise information is between the individual and strong directions, and below n. -/
theorem coupledNoisyInformation_bounds (J : ℝ) (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (Q : InfoDirection) (τ : ℝ) (h : Fin B → ℝ × ℝ) :
    0 ≤ coupledNoisyInformation Q J ν A τ h ∧
    coupledNoisyInformation .individual J ν A τ h ≤ coupledNoisyInformation Q J ν A τ h ∧
    coupledNoisyInformation Q J ν A τ h ≤ coupledNoisyInformation .strong J ν A τ h ∧
    coupledNoisyInformation Q J ν A τ h ≤ n := by
  have hb := coupled_selected_gaussian_directions J h ν
    (fun q => coupledBlockReindex B (A q))
    ((continuous_coupledBlockReindex B).measurable.comp hA) τ
  have h0 : 0 ≤ coupledNoisyInformation .individual J ν A τ h := by
    unfold coupledNoisyInformation directionInfo releaseInfoI
    exact Finset.sum_nonneg fun i _ => mutualInfo_nonneg _ _ _
  cases Q <;> dsimp only [coupledNoisyInformation, directionInfo] at *
  · exact ⟨h0, le_rfl, hb.1.trans hb.2.1, (hb.1.trans hb.2.1).trans hb.2.2⟩
  · exact ⟨h0.trans hb.1, hb.1, hb.2.1, hb.2.1.trans hb.2.2⟩
  · exact ⟨h0.trans (hb.1.trans hb.2.1), hb.1.trans hb.2.1, le_rfl, hb.2.2⟩

/-- The real supremum is well defined and bounds every field's information. -/
theorem coupledWorstInformation_facts (J : ℝ) (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (Q : InfoDirection) (τ : ℝ) :
    0 ≤ coupledWorstInformation Q J ν A τ ∧
    coupledWorstInformation Q J ν A τ ≤ n ∧
    ∀ h, coupledNoisyInformation Q J ν A τ h ≤ coupledWorstInformation Q J ν A τ := by
  have hbdd : BddAbove (Set.range (coupledNoisyInformation Q J ν A τ)) := by
    refine ⟨n, ?_⟩
    rintro _ ⟨h, rfl⟩
    exact (coupledNoisyInformation_bounds J ν A hA Q τ h).2.2.2
  have hle (h) : coupledNoisyInformation Q J ν A τ h ≤ coupledWorstInformation Q J ν A τ :=
    le_ciSup hbdd h
  exact ⟨(coupledNoisyInformation_bounds J ν A hA Q τ 0).1.trans (hle 0),
    ciSup_le (fun h => (coupledNoisyInformation_bounds J ν A hA Q τ h).2.2.2), hle⟩

/-- The concrete prior-averaged individual information is below every worst-field direction. -/
theorem coupled_prior_information_le_worst (J : ℝ) {κ : ℝ} (hκ : 0 < κ)
    (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (Q : InfoDirection) (τ : ℝ) :
    (∫ h, coupledNoisyInformation .individual J ν A τ h ∂coupledBlockPrior J κ B) ≤
      coupledWorstInformation Q J ν A τ := by
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hAR : Measurable (fun q => coupledBlockReindex B (A q)) :=
    (continuous_coupledBlockReindex B).measurable.comp hA
  have hY : Measurable (fun ω : SuperSpace (Fin B → Bool × Bool) R (Fin n → ℝ) n =>
      coupledSelectedLossRelease (fun q => coupledBlockReindex B (A q)) ω +
        τ • superNoiseSeed ω) :=
    (measurable_coupledSelectedLossRelease (Ng := Fin n → ℝ) hAR).add
      (measurable_superNoiseSeed.const_smul τ)
  have hi := integrable_coupledSuper_information J hκ ν
    (Measure.pi fun _ : Fin n => gaussianReal 0 1) _ hY
  have hw := coupledWorstInformation_facts J ν A hA Q τ
  have hb := integral_mono hi (integrable_const (coupledWorstInformation Q J ν A τ))
    (fun h => (coupledNoisyInformation_bounds J ν A hA Q τ h).2.1.trans (hw.2.2 h))
  simpa only [coupledNoisyInformation, directionInfo, Function.comp_apply,
    Pi.add_apply, Pi.smul_apply, integral_const, probReal_univ, one_smul] using hb

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledJointFingerprint.lean <==
import LossOnlyTraceability.CoupledSampleFingerprint

/-! Finite-sample aggregation of the actual coupled-prior fingerprint identity.
The averages sum over every sample configuration and every block. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory Filter
open scoped BigOperators

/-- Prior/sample expectation, with the actual normalized finite sample weights. -/
def coupledJointAverage {n B : ℕ} (J κ : ℝ)
    (F : CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ) : ℝ :=
  ∑ σ, ∫ h, coupledBlockSampleWeight J h σ * F σ h ∂coupledBlockPrior J κ B

/-- Expected pairing with the sum of centered normalized training examples. -/
def coupledScoreExpectation {n B : ℕ} (J κ : ℝ)
    (T : Bool → Fin B → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ) : ℝ :=
  (∑ k, (coupledJointAverage J κ (fun σ h => T true k σ h * coupledBlockScoreFst J h k σ) +
    coupledJointAverage J κ (fun σ h => T false k σ h * coupledBlockScoreSnd J h k σ))) / Real.sqrt (2 * B)

/-- Expected pairing with the normalized population mean. -/
def coupledMeanExpectation {n B : ℕ} (J κ : ℝ)
    (T : Bool → Fin B → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ) : ℝ :=
  (∑ k, (coupledJointAverage J κ (fun σ h => T true k σ h * blockMean J (h k)) +
    coupledJointAverage J κ (fun σ h => T false k σ h * blockMean J (h k).swap))) / Real.sqrt (2 * B)

theorem coupledJointAverage_one {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℝ) :
    coupledJointAverage (n := n) (B := B) J κ (fun _ _ => 1) = 1 := by
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hi : ∀ σ : CoupledBlockSample n B,
      Integrable (fun h => coupledBlockSampleWeight J h σ) (coupledBlockPrior J κ B) := by
    intro σ
    exact Integrable.of_bound (continuous_coupledBlockSampleWeight J σ).aestronglyMeasurable 1
      (Eventually.of_forall fun h => by
        rw [Real.norm_eq_abs, abs_of_nonneg (coupledBlockSampleWeight_nonneg J h σ)]
        exact coupled_sample_weight_le_one J h σ)
  unfold coupledJointAverage
  simp only [mul_one]
  rw [← integral_finsetSum _ (fun σ _ => hi σ)]
  simp only [sum_coupledBlockSampleWeight]
  simp

/-- Each coordinate contributes the exact derivative correction. The common
normalization is the feature scale `sqrt (2B)`, not the number of samples. -/
theorem coupled_joint_fingerprint {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℝ)
    (T U : Bool → Fin B → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hT : ∀ s k σ, Continuous (T s k σ)) (hU : ∀ s k σ, Continuous (U s k σ))
    (hdF : ∀ k σ h t, HasDerivAt (fun x => T true k σ (updateBlockFst h k x))
      (U true k σ (updateBlockFst h k t)) t)
    (hdS : ∀ k σ h t, HasDerivAt (fun x => T false k σ (updateBlockSnd h k x))
      (U false k σ (updateBlockSnd h k t)) t)
    {C D : ℝ} (hC : 0 ≤ C) (hD : 0 ≤ D)
    (hbT : ∀ s k σ h, |T s k σ h| ≤ C) (hbU : ∀ s k σ h, |U s k σ h| ≤ D) :
    (∑ k, (coupledJointAverage J κ (fun σ h => T true k σ h * coupledBlockScoreFst J h k σ) +
      coupledJointAverage J κ (fun σ h => T false k σ h * coupledBlockScoreSnd J h k σ))) / Real.sqrt (2 * B) =
    κ * ((∑ k, (coupledJointAverage J κ (fun σ h => T true k σ h * blockMean J (h k)) +
      coupledJointAverage J κ (fun σ h => T false k σ h * blockMean J (h k).swap))) / Real.sqrt (2 * B)) -
    (∑ k, (coupledJointAverage J κ (U true k) + coupledJointAverage J κ (U false k))) / Real.sqrt (2 * B) := by
  have hf : ∀ k, coupledJointAverage J κ (fun σ h => T true k σ h * coupledBlockScoreFst J h k σ) =
      κ * coupledJointAverage J κ (fun σ h => T true k σ h * blockMean J (h k)) -
        coupledJointAverage J κ (U true k) := by
    intro k
    unfold coupledJointAverage
    simp only [← mul_assoc]
    simp_rw [coupled_sample_fingerprint_fst hκ J k _ (hT true k _) (hU true k _)
      (hdF k _) hC hD (hbT true k _) (hbU true k _)]
    rw [Finset.sum_sub_distrib, Finset.mul_sum]
  have hs : ∀ k, coupledJointAverage J κ (fun σ h => T false k σ h * coupledBlockScoreSnd J h k σ) =
      κ * coupledJointAverage J κ (fun σ h => T false k σ h * blockMean J (h k).swap) -
        coupledJointAverage J κ (U false k) := by
    intro k
    unfold coupledJointAverage
    simp only [← mul_assoc]
    simp_rw [coupled_sample_fingerprint_snd hκ J k _ (hT false k _) (hU false k _)
      (hdS k _) hC hD (hbT false k _) (hbU false k _)]
    rw [Finset.sum_sub_distrib, Finset.mul_sum]
  simp_rw [hf, hs]
  simp only [Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum]
  ring

/-- A nonpositive summed divergence gives the signed score inequality. Its sign
is required only after summing both fields; cross covariances are kept. -/
theorem coupled_joint_divergence_nonpos {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℝ)
    (U : Bool → Fin B → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hU : ∀ s k σ, Continuous (U s k σ)) {D : ℝ}
    (hbU : ∀ s k σ h, |U s k σ h| ≤ D)
    (hdiv : ∀ σ h, ∑ k, (U true k σ h + U false k σ h) ≤ 0) :
    ∑ k, (coupledJointAverage J κ (U true k) + coupledJointAverage J κ (U false k)) ≤ 0 := by
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hi : ∀ s k σ, Integrable (fun h => coupledBlockSampleWeight J h σ * U s k σ h)
      (coupledBlockPrior J κ B) := by
    intro s k σ
    apply Integrable.of_bound ((continuous_coupledBlockSampleWeight J σ).mul (hU s k σ)).aestronglyMeasurable D
    filter_upwards [] with h
    simp only [Pi.mul_apply, Real.norm_eq_abs, abs_mul]
    exact (mul_le_of_le_one_left (abs_nonneg _) (by
      rw [abs_of_nonneg (coupledBlockSampleWeight_nonneg J h σ)]
      exact coupled_sample_weight_le_one J h σ)).trans (hbU s k σ h)
  unfold coupledJointAverage
  simp only [← Finset.sum_add_distrib]
  rw [Finset.sum_comm]
  apply Finset.sum_nonpos
  intro σ _
  have he : (∑ k, ((∫ h, coupledBlockSampleWeight J h σ * U true k σ h ∂coupledBlockPrior J κ B) +
      ∫ h, coupledBlockSampleWeight J h σ * U false k σ h ∂coupledBlockPrior J κ B)) =
      ∫ h, coupledBlockSampleWeight J h σ * (∑ k, (U true k σ h + U false k σ h)) ∂coupledBlockPrior J κ B := by
    simp_rw [← integral_add (hi true _ σ) (hi false _ σ)]
    have hisum : ∀ k : Fin B, Integrable (fun h =>
        coupledBlockSampleWeight J h σ * U true k σ h +
        coupledBlockSampleWeight J h σ * U false k σ h) (coupledBlockPrior J κ B) := by
      intro k
      exact (hi true k σ).add (hi false k σ)
    rw [← integral_finsetSum _ (fun k _ => hisum k)]
    apply integral_congr_ae
    filter_upwards [] with h
    simp only [Finset.mul_sum, mul_add]
  rw [he]
  apply integral_nonpos_of_ae
  exact Eventually.of_forall fun h => mul_nonpos_of_nonneg_of_nonpos
    (coupledBlockSampleWeight_nonneg J h σ) (hdiv σ h)

/-- Signed fingerprinting for the actual coupled sample law. -/
theorem coupled_joint_signed_fingerprint {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℝ)
    (T U : Bool → Fin B → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hT : ∀ s k σ, Continuous (T s k σ)) (hU : ∀ s k σ, Continuous (U s k σ))
    (hdF : ∀ k σ h t, HasDerivAt (fun x => T true k σ (updateBlockFst h k x))
      (U true k σ (updateBlockFst h k t)) t)
    (hdS : ∀ k σ h t, HasDerivAt (fun x => T false k σ (updateBlockSnd h k x))
      (U false k σ (updateBlockSnd h k t)) t)
    {C D : ℝ} (hC : 0 ≤ C) (hD : 0 ≤ D)
    (hbT : ∀ s k σ h, |T s k σ h| ≤ C) (hbU : ∀ s k σ h, |U s k σ h| ≤ D)
    (hdiv : ∀ σ h, ∑ k, (U true k σ h + U false k σ h) ≤ 0) :
    κ * coupledMeanExpectation J κ T ≤ coupledScoreExpectation J κ T := by
  have he := coupled_joint_fingerprint hκ J T U hT hU hdF hdS hC hD hbT hbU
  have hn := coupled_joint_divergence_nonpos hκ J U hU hbU hdiv
  have hd := div_nonpos_of_nonpos_of_nonneg hn (Real.sqrt_nonneg (2 * (B : ℝ)))
  change coupledScoreExpectation J κ T = κ * coupledMeanExpectation J κ T - _ at he
  linarith

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledLocalizedAccuracy.lean <==
import LossOnlyTraceability.CoupledBlockLocalization
import LossOnlyTraceability.CoupledLocalizedAverage

/-! Prior-averaged localized energy and Taylor residual under ordinary accuracy. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory
open scoped InnerProductSpace BigOperators

/-- Ordinary comparison accuracy controls the prior-averaged centered training energy at the
explicit capped scale `min 1 (8 * sqrt ε + 2 * (1/2)^(2/3) * v^(1/3))`. -/
theorem coupledBlock_prior_accuracy_localized_training_energy {n B : ℕ} (hB : 0 < B)
    {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1) (hε : 0 ≤ ε) (J : ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε) :
    (∫ h, ∫ σ, ∫ ω, ∑ i,
        ⟪A (σ, ω), coupledBlockFeature B (σ i) - coupledBlockDataMean J B h⟫_ℝ ^ 2
      ∂ν ∂coupledSampleLaw n B J h ∂coupledBlockPrior J (1 / v - 1) B) ≤
      weightedTailBound 1
        (min 1 (8 * ε ^ (1 / 2 : ℝ) +
          2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ)))
        (coupledMatrixEnergyK n B) (matrixEnergyS B) := by
  have hκ : 0 < 1 / v - 1 :=
    sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  let M := coupledBlockConditionalLearnerMoment ν J A
  let W := min 1 (8 * ε ^ (1 / 2 : ℝ) +
    2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ))
  have hMmem : ∀ h, M h ∈ Set.Icc (0 : ℝ) 1 := fun h =>
    coupledBlockConditionalLearnerMoment_mem_Icc ν J h A hA hp
  have hMmeas : Measurable M := measurable_coupledBlockConditionalLearnerMoment ν J A
  have hMint : Integrable M (coupledBlockPrior J (1 / v - 1) B) :=
    Integrable.of_bound hMmeas.aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun h => by
        rw [Real.norm_eq_abs, abs_of_nonneg (hMmem h).1]
        exact (hMmem h).2)
  have hMone : (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤ 1 := by
    have hm := integral_mono hMint (integrable_const (1 : ℝ)) fun h => (hMmem h).2
    calc
      (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤
          ∫ _h, (1 : ℝ) ∂coupledBlockPrior J (1 / v - 1) B := hm
      _ = 1 := by
        rw [integral_const]
        simp only [probReal_univ, smul_eq_mul, one_mul]
  have hMscale : (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤
      8 * ε ^ (1 / 2 : ℝ) +
        2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ) := by
    refine le_of_eq_of_le ?_
      (coupledBlock_prior_accuracy_second_moment_sqrt hB hv0 hv1 hε J ν A hA hp hacc)
    apply integral_congr_ae
    filter_upwards [] with h
    exact coupledBlockConditionalLearnerMoment_eq_prod ν J h A hA hp
  have hW : (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤ W :=
    le_min hMone hMscale
  have hW0 : 0 ≤ W := by
    apply le_min
    · norm_num
    · positivity
  have hW1 : W ≤ 1 := min_le_left _ _
  exact coupledBlock_prior_localized_training_energy_of_moment hB hκ J ν A hA hp W
    hW hW0 hW1

/-- Under the same ordinary accuracy hypothesis, the prior-averaged exact mean-centered logistic
Taylor residual is at most one eighth of the globally localized weighted-tail bound. -/
theorem coupledBlock_prior_accuracy_localized_training_remainder {n B : ℕ} (hB : 0 < B)
    {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1) (hε : 0 ≤ ε) (J : ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε) :
    (∫ h, ∫ σ, ∫ ω, ∑ i, coupledBlockLogisticResidual (A (σ, ω))
        (coupledBlockFeature B (σ i)) (coupledBlockDataMean J B h)
      ∂ν ∂coupledSampleLaw n B J h ∂coupledBlockPrior J (1 / v - 1) B) ≤
      (1 / 8 : ℝ) * weightedTailBound 1
        (min 1 (8 * ε ^ (1 / 2 : ℝ) +
          2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ)))
        (coupledMatrixEnergyK n B) (matrixEnergyS B) := by
  have hκ : 0 < 1 / v - 1 :=
    sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  let M := coupledBlockConditionalLearnerMoment ν J A
  let W := min 1 (8 * ε ^ (1 / 2 : ℝ) +
    2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ))
  have hMmem : ∀ h, M h ∈ Set.Icc (0 : ℝ) 1 := fun h =>
    coupledBlockConditionalLearnerMoment_mem_Icc ν J h A hA hp
  have hMmeas : Measurable M := measurable_coupledBlockConditionalLearnerMoment ν J A
  have hMint : Integrable M (coupledBlockPrior J (1 / v - 1) B) :=
    Integrable.of_bound hMmeas.aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun h => by
        rw [Real.norm_eq_abs, abs_of_nonneg (hMmem h).1]
        exact (hMmem h).2)
  have hMone : (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤ 1 := by
    have hm := integral_mono hMint (integrable_const (1 : ℝ)) fun h => (hMmem h).2
    calc
      (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤
          ∫ _h, (1 : ℝ) ∂coupledBlockPrior J (1 / v - 1) B := hm
      _ = 1 := by
        rw [integral_const]
        simp only [probReal_univ, smul_eq_mul, one_mul]
  have hMscale : (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤
      8 * ε ^ (1 / 2 : ℝ) +
        2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ) := by
    refine le_of_eq_of_le ?_
      (coupledBlock_prior_accuracy_second_moment_sqrt hB hv0 hv1 hε J ν A hA hp hacc)
    apply integral_congr_ae
    filter_upwards [] with h
    exact coupledBlockConditionalLearnerMoment_eq_prod ν J h A hA hp
  have hW : (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤ W :=
    le_min hMone hMscale
  have hW0 : 0 ≤ W := by
    apply le_min
    · norm_num
    · positivity
  have hW1 : W ≤ 1 := min_le_left _ _
  exact coupledBlock_prior_localized_training_remainder_of_moment hB hκ J ν A hA hp W
    hW hW0 hW1

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledLocalizedAverage.lean <==
import LossOnlyTraceability.CoupledBlockRemainder
import LossOnlyTraceability.CoupledSampleLaw
import LossOnlyTraceability.CoupledPriorCalibrationMoments
import LossOnlyTraceability.CoupledMeanContinuity
import LossOnlyTraceability.WeightedTailAverage

/-! Prior-averaged localized energy for the actual coupled-block training law. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory
open scoped InnerProductSpace BigOperators

private theorem continuous_coupledBlockReindex_local (B : ℕ) :
    Continuous (coupledBlockReindex B) := by
  unfold coupledBlockReindex
  apply (PiLp.continuous_toLp 2 (fun _ : Fin (2 * B) => ℝ)).comp
  apply continuous_pi
  intro j
  exact PiLp.continuous_apply 2 (fun _ : Fin B × Bool => ℝ) ((coupledBlockCoordEquiv B).symm j)

/-- The conditional learner second moment, written as the sample/seed iterated integral. -/
def coupledBlockConditionalLearnerMoment {n B : ℕ} {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) (J : ℝ)
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (h : Fin B → ℝ × ℝ) : ℝ :=
  ∫ σ, ∫ ω, ‖A (σ, ω)‖ ^ 2 ∂ν ∂coupledSampleLaw n B J h

theorem measurable_coupledBlockConditionalLearnerMoment {n B : ℕ}
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) (J : ℝ)
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B))) :
    Measurable (coupledBlockConditionalLearnerMoment ν J A) := by
  unfold coupledBlockConditionalLearnerMoment
  simp_rw [integral_coupledSampleLaw]
  apply Finset.measurable_sum
  intro σ _
  exact (continuous_coupledBlockSampleWeight J σ).measurable.mul measurable_const

theorem coupledBlockConditionalLearnerMoment_eq_prod {n B : ℕ}
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (J : ℝ) (h : Fin B → ℝ × ℝ)
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    coupledBlockConditionalLearnerMoment ν J A h =
      ∫ q, ‖A q‖ ^ 2 ∂(coupledSampleLaw n B J h).prod ν := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  have hi : Integrable (fun q => ‖A q‖ ^ 2) ((coupledSampleLaw n B J h).prod ν) := by
    refine Integrable.of_bound ((measurable_norm.comp hA).pow_const 2).aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun q => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    nlinarith [norm_nonneg (A q), hp q]
  exact (integral_prod _ hi).symm

theorem coupledBlockConditionalLearnerMoment_mem_Icc {n B : ℕ}
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (J : ℝ) (h : Fin B → ℝ × ℝ)
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    coupledBlockConditionalLearnerMoment ν J A h ∈ Set.Icc (0 : ℝ) 1 := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  rw [coupledBlockConditionalLearnerMoment_eq_prod ν J h A hA hp]
  constructor
  · exact integral_nonneg fun q => sq_nonneg ‖A q‖
  · have hi : Integrable (fun q => ‖A q‖ ^ 2) ((coupledSampleLaw n B J h).prod ν) := by
      refine Integrable.of_bound ((measurable_norm.comp hA).pow_const 2).aestronglyMeasurable 1
        (Filter.Eventually.of_forall fun q => ?_)
      rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
      nlinarith [norm_nonneg (A q), hp q]
    have hm := integral_mono hi (integrable_const (1 : ℝ)) fun q => by
      nlinarith [norm_nonneg (A q), hp q]
    simpa using hm

/-- Averaging the exact conditional learner moment before applying the weighted-tail
bound gives a global prior-averaged centered training-energy estimate. -/
theorem coupledBlock_prior_localized_training_energy_of_moment {n B : ℕ} (hB : 0 < B)
    {κ : ℝ} (hκ : 0 < κ) (J : ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (W : ℝ)
    (hW : (∫ h, coupledBlockConditionalLearnerMoment ν J A h
      ∂coupledBlockPrior J κ B) ≤ W) (hW0 : 0 ≤ W) (hW1 : W ≤ 1) :
    (∫ h, ∫ σ, ∫ ω, ∑ i,
        ⟪A (σ, ω), coupledBlockFeature B (σ i) - coupledBlockDataMean J B h⟫_ℝ ^ 2
      ∂ν ∂coupledSampleLaw n B J h ∂coupledBlockPrior J κ B) ≤
      weightedTailBound 1 W
        (coupledMatrixEnergyK n B) (matrixEnergyS B) := by
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have heM := measurable_coupledBlockConditionalLearnerMoment ν J A
  have heb : ∀ h, coupledBlockConditionalLearnerMoment ν J A h ∈ Set.Icc (0 : ℝ) 1 :=
    fun h => coupledBlockConditionalLearnerMoment_mem_Icc ν J h A hA hp
  have henergyI : Integrable (fun h => ∫ σ, ∫ ω, ∑ i,
      ⟪A (σ, ω), coupledBlockFeature B (σ i) - coupledBlockDataMean J B h⟫_ℝ ^ 2
      ∂ν ∂coupledSampleLaw n B J h) (coupledBlockPrior J κ B) := by
    apply integrable_coupledSampleAverage_prior ν hκ J
      (fun ω σ h => ∑ i,
        ⟪A (σ, ω), coupledBlockFeature B (σ i) - coupledBlockDataMean J B h⟫_ℝ ^ 2)
    · intro σ
      have ha : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => A (σ, z.1)) :=
        hA.comp (measurable_const.prodMk measurable_fst)
      have hm : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) =>
          coupledBlockDataMean J B z.2) := by
        simp only [coupledBlockDataMean_eq_reindex]
        exact ((continuous_coupledBlockReindex_local B).comp
          (continuous_coupledMeanVector J B)).measurable.comp measurable_snd
      apply Finset.measurable_sum
      intro i _
      exact ((continuous_fst.inner continuous_snd).measurable.comp
        (ha.prodMk (measurable_const.sub hm))).pow_const 2
    · intro ω σ h
      rw [abs_of_nonneg (Finset.sum_nonneg fun i _ => sq_nonneg _)]
      calc
        (∑ i, ⟪A (σ, ω), coupledBlockFeature B (σ i) -
            coupledBlockDataMean J B h⟫_ℝ ^ 2) ≤ ∑ _i : Fin n, (4 : ℝ) := by
          apply Finset.sum_le_sum
          intro i _
          have hm : ‖coupledBlockDataMean J B h‖ ≤ 1 := by
            rw [norm_coupledBlockDataMean_eq]
            exact norm_coupledBlockMeanVector_le_one hB J h
          have hz := norm_sub_le (coupledBlockFeature B (σ i)) (coupledBlockDataMean J B h)
          rw [norm_coupledBlockFeature hB] at hz
          have hi := abs_real_inner_le_norm (A (σ, ω))
            (coupledBlockFeature B (σ i) - coupledBlockDataMean J B h)
          have habs : |⟪A (σ, ω), coupledBlockFeature B (σ i) -
              coupledBlockDataMean J B h⟫_ℝ| ≤ 2 := by
            apply hi.trans
            nlinarith [norm_nonneg (A (σ, ω)),
              norm_nonneg (coupledBlockFeature B (σ i) - coupledBlockDataMean J B h),
              hp (σ, ω)]
          calc
            ⟪A (σ, ω), coupledBlockFeature B (σ i) -
                coupledBlockDataMean J B h⟫_ℝ ^ 2 =
                |⟪A (σ, ω), coupledBlockFeature B (σ i) -
                  coupledBlockDataMean J B h⟫_ℝ| ^ 2 := (sq_abs _).symm
            _ ≤ (2 : ℝ) ^ 2 := pow_le_pow_left₀ (abs_nonneg _) habs 2
            _ = 4 := by norm_num
        _ = 4 * n := by simp; ring
  have henergy : ∀ h, (∫ σ, ∫ ω, ∑ i,
      ⟪A (σ, ω), coupledBlockFeature B (σ i) - coupledBlockDataMean J B h⟫_ℝ ^ 2
      ∂ν ∂coupledSampleLaw n B J h) ≤
      weightedTailBound 1 (coupledBlockConditionalLearnerMoment ν J A h)
        (coupledMatrixEnergyK n B) (matrixEnergyS B) := by
    intro h
    letI := isProbabilityMeasure_coupledSampleLaw n B J h
    obtain ⟨hi, hb⟩ := coupledBlock_randomized_training_energy hB J h ν A hA
      1 (coupledBlockConditionalLearnerMoment ν J A h) (by norm_num)
      (fun q => by nlinarith [norm_nonneg (A q), hp q])
      (by rw [← coupledBlockConditionalLearnerMoment_eq_prod ν J h A hA hp])
      (heb h).1 (heb h).2
    rw [integral_prod _ hi] at hb
    exact hb
  have htailI := integrable_weightedTailBound_one
    (coupledBlockPrior J κ B)
    (coupledBlockConditionalLearnerMoment ν J A) heM heb
    (coupledMatrixEnergyK n B) (matrixEnergyS B)
  have hfirst := integral_mono henergyI htailI henergy
  refine hfirst.trans (integral_weightedTailBound_le_of_integral_le
    (coupledBlockPrior J κ B)
    (coupledBlockConditionalLearnerMoment ν J A) heM heb
    W (coupledMatrixEnergyK n B) (matrixEnergyS B) hW hW0 hW1
    (coupledMatrixEnergyK_nonneg n B) (matrixEnergyS_nonneg B))

/-- The same averaged learner moment controls the exact mean-centered logistic
Taylor residual, with the global curvature factor `1/8`. -/
theorem coupledBlock_prior_localized_training_remainder_of_moment {n B : ℕ} (hB : 0 < B)
    {κ : ℝ} (hκ : 0 < κ) (J : ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (W : ℝ)
    (hW : (∫ h, coupledBlockConditionalLearnerMoment ν J A h
      ∂coupledBlockPrior J κ B) ≤ W) (hW0 : 0 ≤ W) (hW1 : W ≤ 1) :
    (∫ h, ∫ σ, ∫ ω, ∑ i, coupledBlockLogisticResidual (A (σ, ω))
        (coupledBlockFeature B (σ i)) (coupledBlockDataMean J B h)
      ∂ν ∂coupledSampleLaw n B J h ∂coupledBlockPrior J κ B) ≤
      (1 / 8 : ℝ) * weightedTailBound 1 W
        (coupledMatrixEnergyK n B) (matrixEnergyS B) := by
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have heM := measurable_coupledBlockConditionalLearnerMoment ν J A
  have heb : ∀ h, coupledBlockConditionalLearnerMoment ν J A h ∈ Set.Icc (0 : ℝ) 1 :=
    fun h => coupledBlockConditionalLearnerMoment_mem_Icc ν J h A hA hp
  have hresI : Integrable (fun h => ∫ σ, ∫ ω, ∑ i,
      coupledBlockLogisticResidual (A (σ, ω)) (coupledBlockFeature B (σ i))
        (coupledBlockDataMean J B h)
      ∂ν ∂coupledSampleLaw n B J h) (coupledBlockPrior J κ B) := by
    apply integrable_coupledSampleAverage_prior ν hκ J
      (fun ω σ h => ∑ i, coupledBlockLogisticResidual (A (σ, ω))
        (coupledBlockFeature B (σ i)) (coupledBlockDataMean J B h))
    · intro σ
      have ha : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => A (σ, z.1)) :=
        hA.comp (measurable_const.prodMk measurable_fst)
      have hm : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) =>
          coupledBlockDataMean J B z.2) := by
        simp only [coupledBlockDataMean_eq_reindex]
        exact ((continuous_coupledBlockReindex_local B).comp
          (continuous_coupledMeanVector J B)).measurable.comp measurable_snd
      have hz (i : Fin n) : Measurable (fun _z : Ω × (Fin B → ℝ × ℝ) =>
          coupledBlockFeature B (σ i)) := measurable_const
      have hcLoss : Continuous logisticLoss := continuous_iff_continuousAt.mpr
        (fun t => (hasDerivAt_logisticLoss t).continuousAt)
      have hcSlope : Continuous logisticSlope := continuous_iff_continuousAt.mpr
        (fun t => (hasDerivAt_logisticSlope t).continuousAt)
      apply Finset.measurable_sum
      intro i _
      unfold coupledBlockLogisticResidual
      have hmz : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) =>
          ⟪A (σ, z.1), coupledBlockFeature B (σ i)⟫_ℝ) :=
        (continuous_fst.inner continuous_snd).measurable.comp (ha.prodMk (hz i))
      have hmm : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) =>
          ⟪A (σ, z.1), coupledBlockDataMean J B z.2⟫_ℝ) :=
        (continuous_fst.inner continuous_snd).measurable.comp (ha.prodMk hm)
      have hmc : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) =>
          ⟪A (σ, z.1), coupledBlockFeature B (σ i) -
            coupledBlockDataMean J B z.2⟫_ℝ) :=
        (continuous_fst.inner continuous_snd).measurable.comp
          (ha.prodMk ((hz i).sub hm))
      exact ((hcLoss.measurable.comp hmz).sub (hcLoss.measurable.comp hmm)).sub
        ((hcSlope.measurable.comp hmm).mul hmc)
    · intro ω σ h
      rw [abs_of_nonneg (Finset.sum_nonneg fun i _ =>
        coupledBlockLogisticResidual_nonneg _ _ _)]
      calc
        (∑ i, coupledBlockLogisticResidual (A (σ, ω))
            (coupledBlockFeature B (σ i)) (coupledBlockDataMean J B h)) ≤
            ∑ _i : Fin n, (1 / 2 : ℝ) := by
          apply Finset.sum_le_sum
          intro i _
          have hm : ‖coupledBlockDataMean J B h‖ ≤ 1 := by
            rw [norm_coupledBlockDataMean_eq]
            exact norm_coupledBlockMeanVector_le_one hB J h
          have hzsub := norm_sub_le (coupledBlockFeature B (σ i))
            (coupledBlockDataMean J B h)
          rw [norm_coupledBlockFeature hB] at hzsub
          have hi := abs_real_inner_le_norm (A (σ, ω))
            (coupledBlockFeature B (σ i) - coupledBlockDataMean J B h)
          have habs : |⟪A (σ, ω), coupledBlockFeature B (σ i) -
              coupledBlockDataMean J B h⟫_ℝ| ≤ 2 := by
            apply hi.trans
            nlinarith [norm_nonneg (A (σ, ω)),
              norm_nonneg (coupledBlockFeature B (σ i) - coupledBlockDataMean J B h),
              hp (σ, ω)]
          have hsq : ⟪A (σ, ω), coupledBlockFeature B (σ i) -
              coupledBlockDataMean J B h⟫_ℝ ^ 2 ≤ 4 := by
            calc
              _ = |⟪A (σ, ω), coupledBlockFeature B (σ i) -
                    coupledBlockDataMean J B h⟫_ℝ| ^ 2 := (sq_abs _).symm
              _ ≤ (2 : ℝ) ^ 2 := pow_le_pow_left₀ (abs_nonneg _) habs 2
              _ = 4 := by norm_num
          exact (coupledBlockLogisticResidual_le _ _ _).trans (by nlinarith)
        _ = (1 / 2 : ℝ) * n := by simp; ring
  have hres : ∀ h, (∫ σ, ∫ ω, ∑ i, coupledBlockLogisticResidual (A (σ, ω))
      (coupledBlockFeature B (σ i)) (coupledBlockDataMean J B h)
      ∂ν ∂coupledSampleLaw n B J h) ≤
      (1 / 8 : ℝ) * weightedTailBound 1 (coupledBlockConditionalLearnerMoment ν J A h)
        (coupledMatrixEnergyK n B) (matrixEnergyS B) := by
    intro h
    letI := isProbabilityMeasure_coupledSampleLaw n B J h
    obtain ⟨hi, hb⟩ := coupledBlock_randomized_training_remainder hB J h ν A hA hp
      (coupledBlockConditionalLearnerMoment ν J A h)
      (by rw [← coupledBlockConditionalLearnerMoment_eq_prod ν J h A hA hp]) (heb h).2
    rw [integral_prod _ hi] at hb
    exact hb
  have htailI := integrable_weightedTailBound_one
    (coupledBlockPrior J κ B)
    (coupledBlockConditionalLearnerMoment ν J A) heM heb
    (coupledMatrixEnergyK n B) (matrixEnergyS B)
  have hfirst := integral_mono hresI (htailI.const_mul (1 / 8 : ℝ)) hres
  rw [integral_const_mul] at hfirst
  refine hfirst.trans (mul_le_mul_of_nonneg_left
    (integral_weightedTailBound_le_of_integral_le
      (coupledBlockPrior J κ B)
      (coupledBlockConditionalLearnerMoment ν J A) heM heb
      W (coupledMatrixEnergyK n B) (matrixEnergyS B) hW hW0 hW1
      (coupledMatrixEnergyK_nonneg n B) (matrixEnergyS_nonneg B)) (by norm_num))

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledLogisticRandomized.lean <==
import LossOnlyTraceability.CoupledWeightedStatistic
import LossOnlyTraceability.CoupledRandomizedFingerprint
import LossOnlyTraceability.CoupledMeanContinuity
import LossOnlyTraceability.CoupledExpectationPairings
import LossOnlyTraceability.CoupledPriorCalibrationMoments

/-! Independent randomization for the actual logistic weighted statistic. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory
open scoped BigOperators InnerProductSpace

variable {Ω : Type*} [MeasurableSpace Ω] {n B : ℕ}

/-- A measurable learner and the continuous mean map give a jointly measurable margin. -/
theorem measurable_coupledBlockAlignment_seed (J : ℝ)
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (σ : CoupledBlockSample n B) :
    Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => coupledBlockAlignment J B (A (σ, z.1)) z.2) := by
  have ha : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => A (σ, z.1)) :=
    hA.comp (measurable_const.prodMk measurable_fst)
  have hm : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => coupledBlockMeanVector J B z.2) :=
    (continuous_coupledMeanVector J B).measurable.comp measurable_snd
  simpa only [coupledBlockAlignment_eq_inner, Function.comp_def] using
    (continuous_fst.inner continuous_snd).measurable.comp (ha.prodMk hm)

/-- Joint measurability needed to integrate the fingerprint bound over arbitrary seeds. -/
theorem measurable_coupledLogisticWeightedT_seed (J : ℝ)
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (s : Bool) (k : Fin B) (σ : CoupledBlockSample n B) :
    Measurable (fun z : Ω × (Fin B → ℝ × ℝ) =>
      coupledLogisticWeightedT J (fun τ => A (τ, z.1)) s k σ z.2) := by
  have hm := measurable_coupledBlockAlignment_seed J A hA σ
  have hls : Continuous logisticSlope :=
    continuous_iff_continuousAt.mpr fun r => (hasDerivAt_logisticSlope r).continuousAt
  have ha : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => A (σ, z.1)) :=
    hA.comp (measurable_const.prodMk measurable_fst)
  have hc (q : Fin B × Bool) : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => (A (σ, z.1)) q) :=
    (PiLp.continuous_apply 2 (fun _ : Fin B × Bool => ℝ) q).measurable.comp ha
  cases s
  · simpa only [coupledLogisticWeightedT, Bool.false_eq_true, ↓reduceIte,
      coupledWeightedStatisticSnd, Function.comp_def] using
      (hls.measurable.comp hm).fun_neg.fun_mul (hc (k, false))
  · simpa only [coupledLogisticWeightedT, ↓reduceIte,
      coupledWeightedStatisticFst, Function.comp_def] using
      (hls.measurable.comp hm).fun_neg.fun_mul (hc (k, true))

/-- Independent randomized proper learners satisfy the concrete signed score bound. -/
theorem coupled_logistic_randomized_signed_fingerprint (ν : Measure Ω) [IsProbabilityMeasure ν]
    {κ : ℝ} (hκ : 0 < κ) (hB : 0 < B) (J : ℝ)
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hproper : ∀ q, ‖A q‖ ≤ 1) :
    κ * (∫ ω, coupledMeanExpectation J κ
        (coupledLogisticWeightedT J (fun σ => A (σ, ω))) ∂ν) ≤
      ∫ ω, coupledScoreExpectation J κ
        (coupledLogisticWeightedT J (fun σ => A (σ, ω))) ∂ν := by
  let T := fun ω => coupledLogisticWeightedT J (fun σ => A (σ, ω))
  have hm : ∀ s k σ, Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => T z.1 s k σ z.2) :=
    measurable_coupledLogisticWeightedT_seed J A hA
  have hb : ∀ ω s k σ h, |T ω s k σ h| ≤ 1 := fun ω =>
    coupledLogisticWeightedT_abs_le_one J (fun σ => A (σ, ω)) (fun σ => hproper (σ, ω))
  rw [← integral_const_mul]
  apply integral_mono ((integrable_coupledMeanExpectation_seed ν hκ J T hm hb).const_mul κ)
    (integrable_coupledScoreExpectation_seed ν hκ J T hm (by norm_num) hb)
  intro ω
  exact coupled_logistic_signed_fingerprint hκ hB J (fun σ => A (σ, ω))
    (fun σ => hproper (σ, ω))

/-- The coordinate form of the weighted mean pairing equals the ordinary weighted margin. -/
theorem coupled_logistic_mean_expectation {κ : ℝ} (hκ : 0 < κ) (J : ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (hproper : ∀ σ, ‖θ σ‖ ≤ 1) :
    coupledMeanExpectation J κ (coupledLogisticWeightedT J θ) =
      coupledJointAverage J κ (fun σ h =>
        -logisticSlope ⟪θ σ, coupledBlockMeanVector J B h⟫_ℝ *
          ⟪θ σ, coupledBlockMeanVector J B h⟫_ℝ) := by
  rw [coupledMeanExpectation_eq_jointAverage hκ J _
    (continuous_coupledLogisticWeightedT J θ)
    (coupledLogisticWeightedT_abs_le_one J θ hproper)]
  congr 1
  funext σ h
  simp only [coupledLogisticWeightedT, Bool.false_eq_true, ↓reduceIte,
    coupledWeightedStatisticFst, coupledWeightedStatisticSnd]
  rw [← coupledBlockAlignment_eq_inner]
  have he : (∑ k, ((-logisticSlope (coupledBlockAlignment J B (θ σ) h) * (θ σ) (k, true)) * blockMean J (h k) +
      (-logisticSlope (coupledBlockAlignment J B (θ σ) h) * (θ σ) (k, false)) * blockMean J (h k).swap)) =
      -logisticSlope (coupledBlockAlignment J B (θ σ) h) *
        (∑ k, ((θ σ) (k, true) * blockMean J (h k) + (θ σ) (k, false) * blockMean J (h k).swap)) := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro k _
    ring
  rw [he, mul_div_assoc]
  rfl

/-- The randomized weighted-mean term is exactly the prior/sample/seed average
used by ordinary accuracy calibration. -/
theorem coupled_logistic_randomized_mean_expectation (ν : Measure Ω) [IsProbabilityMeasure ν]
    {κ : ℝ} (hκ : 0 < κ) (hB : 0 < B) (J : ℝ)
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hproper : ∀ q, ‖A q‖ ≤ 1) :
    (∫ ω, coupledMeanExpectation J κ
      (coupledLogisticWeightedT J (fun σ => A (σ, ω))) ∂ν) =
      ∫ h, ∫ σ, ∫ ω, (-logisticSlope ⟪A (σ, ω), coupledBlockMeanVector J B h⟫_ℝ *
        ⟪A (σ, ω), coupledBlockMeanVector J B h⟫_ℝ) ∂ν
        ∂coupledSampleLaw n B J h ∂coupledBlockPrior J κ B := by
  have he : ∀ ω, coupledMeanExpectation J κ (coupledLogisticWeightedT J (fun σ => A (σ, ω))) =
      coupledJointAverage J κ (fun σ h =>
        -logisticSlope ⟪A (σ, ω), coupledBlockMeanVector J B h⟫_ℝ *
          ⟪A (σ, ω), coupledBlockMeanVector J B h⟫_ℝ) := fun ω =>
    coupled_logistic_mean_expectation hκ J _ (fun σ => hproper (σ, ω))
  simp_rw [he]
  apply coupled_randomized_average_swap ν hκ J
  · intro σ
    have hm : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) =>
        ⟪A (σ, z.1), coupledBlockMeanVector J B z.2⟫_ℝ) := by
      simpa only [coupledBlockAlignment_eq_inner] using measurable_coupledBlockAlignment_seed J A hA σ
    have hls : Continuous logisticSlope :=
      continuous_iff_continuousAt.mpr fun r => (hasDerivAt_logisticSlope r).continuousAt
    exact (hls.measurable.comp hm).fun_neg.fun_mul hm
  · intro ω σ h
    rw [abs_mul, abs_neg]
    have hm : |⟪A (σ, ω), coupledBlockMeanVector J B h⟫_ℝ| ≤ 1 :=
      (abs_real_inner_le_norm _ _).trans ((mul_le_mul (hproper (σ, ω))
        (norm_coupledBlockMeanVector_le_one hB J h) (norm_nonneg _) (by norm_num)).trans_eq (one_mul 1))
    exact (mul_le_mul (abs_logisticSlope_le_one _) hm (abs_nonneg _) (by norm_num)).trans_eq (one_mul 1)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledMeanContinuity.lean <==
import LossOnlyTraceability.BlockPriorMoments

noncomputable section
namespace LossOnlyTraceability

/-- Continuity of the actual normalized mean map, including both block coordinates. -/
theorem continuous_coupledMeanVector (J : ℝ) (B : ℕ) :
    Continuous (coupledBlockMeanVector J B) := by
  unfold coupledBlockMeanVector normalizedBlockMeanVector
  apply (PiLp.continuous_toLp 2 (fun _ : Fin B × Bool => ℝ)).comp
  apply continuous_pi
  intro q
  cases hs : q.2
  · simpa only [hs, Bool.false_eq_true, ↓reduceIte, Function.comp_def] using
      (((continuous_blockMean J).comp (continuous_swap.comp (continuous_apply q.1))).div_const
        (Real.sqrt (2 * (B : ℝ))))
  · simpa only [hs, ↓reduceIte, Function.comp_def] using
      (((continuous_blockMean J).comp (continuous_apply q.1)).div_const
        (Real.sqrt (2 * (B : ℝ))))

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledPairResidual.lean <==
import LossOnlyTraceability.CoupledBlockEnergy
import LossOnlyTraceability.NativeBudgetsEnergy
import LossOnlyTraceability.SharpQuarticClass

/-! Optimizer-centered nonlinear loss-release residuals on the actual sample pair.
This is distinct from the scalar Taylor remainder used for the signed moment. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory
open scoped BigOperators InnerProductSpace

/-- Squared distance between the pair loss-difference releases at `θ` and `θs`; the regularizer
cancels. -/
def coupledPairResidualEnergy {n B : ℕ}
    (θ θs : EuclideanSpace ℝ (Fin (2 * B)))
    (στ : CoupledBlockSample n B × CoupledBlockSample n B) : ℝ :=
  ∑ i, ((logisticLoss ⟪θ, coupledBlockFeature B (στ.1 i)⟫_ℝ -
    logisticLoss ⟪θ, coupledBlockFeature B (στ.2 i)⟫_ℝ) -
    (logisticLoss ⟪θs, coupledBlockFeature B (στ.1 i)⟫_ℝ -
    logisticLoss ⟪θs, coupledBlockFeature B (στ.2 i)⟫_ℝ)) ^ 2

/-- The nonlinear release is Lipschitz in the learner with the concrete pair-energy proxy. -/
theorem coupledPairResidualEnergy_le {n B : ℕ} (hB : 0 < B)
    (θ θs : EuclideanSpace ℝ (Fin (2 * B))) (hp : ‖θ‖ ≤ 1) (hs : ‖θs‖ ≤ 1)
    (στ : CoupledBlockSample n B × CoupledBlockSample n B) :
    coupledPairResidualEnergy θ θs στ ≤
      (logisticUnitSlopeBound + 1 / 4) ^ 2 * (coupledBlockPairEnergy στ * ‖θ - θs‖ ^ 2) := by
  have hφ := sharp_logisticLoss_nativeLinkClass
  have he := sum_sq_residual_le (φ := logisticLoss) (dφ := deriv logisticLoss)
    (L := logisticUnitSlopeBound) (H := 1 / 4) (Cn := Real.sqrt (coupledBlockPairEnergy στ))
    (fun t ht => hφ.hasDerivAt ht) hφ.deriv_continuousOn hφ.deriv_le hφ.deriv_lipschitz
    hφ.lip_nonneg hφ.curv_nonneg (Real.sqrt_nonneg _) θs θ hs hp
    (fun i => coupledBlockFeature B (στ.1 i)) (fun i => coupledBlockFeature B (στ.2 i))
    (fun i => (norm_coupledBlockFeature hB _).le) (fun i => (norm_coupledBlockFeature hB _).le)
    (fun a => by
      rw [Real.sq_sqrt (coupledBlockPairEnergy_nonneg στ)]
      exact coupledBlock_pair_energy_le hB στ a)
  simpa only [coupledPairResidualEnergy, Real.sq_sqrt (coupledBlockPairEnergy_nonneg στ)] using he

/-- Actual nonlinear pair-release residual energy with a localized parameter-error budget.
The learner can depend on both full samples and its independent seed. -/
theorem coupledBlock_randomized_pair_residual {n B : ℕ} (hB : 0 < B)
    (J : ℝ) (h : Fin B → ℝ × ℝ) {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : (CoupledBlockSample n B × CoupledBlockSample n B) × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (θs : EuclideanSpace ℝ (Fin (2 * B))) (hs : ‖θs‖ ≤ 1) (w : ℝ)
    (hw : (∫ q, ‖A q - θs‖ ^ 2
      ∂((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ≤ w)
    (hw4 : w ≤ 4) :
    Integrable (fun q => coupledPairResidualEnergy (A q) θs q.1)
      (((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ∧
    (∫ q, coupledPairResidualEnergy (A q) θs q.1
      ∂((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ≤
      (logisticUnitSlopeBound + 1 / 4) ^ 2 *
        weightedTailBound 4 w (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  let P := ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν
  let N := fun q : (CoupledBlockSample n B × CoupledBlockSample n B) × Ω => coupledBlockPairEnergy q.1
  let W := fun q : (CoupledBlockSample n B × CoupledBlockSample n B) × Ω => ‖A q - θs‖ ^ 2
  have hNm : Measurable N := (measurable_of_finite coupledBlockPairEnergy).comp measurable_fst
  have hWm : Measurable W := ((hA.sub measurable_const).norm).pow_const 2
  have hW : ∀ᵐ q ∂P, 0 ≤ W q ∧ W q ≤ 4 := Filter.Eventually.of_forall fun q => by
    have he := native_error_norm_le_two (A q) θs (hp q) hs
    dsimp [W]
    exact ⟨sq_nonneg _, by nlinarith [he.1, he.2]⟩
  have hN : ∀ᵐ q ∂P, 0 ≤ N q := Filter.Eventually.of_forall fun q => coupledBlockPairEnergy_nonneg q.1
  have hK : 0 ≤ 2 * coupledMatrixEnergyK n B := by positivity [coupledMatrixEnergyK_nonneg n B]
  have hS : 0 ≤ 2 * matrixEnergyS B := by positivity [matrixEnergyS_nonneg B]
  have ht := exponential_tail_prod_seed
    ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)) ν coupledBlockPairEnergy
    (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) (coupledBlockPairEnergy_tail J h)
  have hI := integrable_mul_of_exponential_tail P N W hN hNm.aemeasurable
    (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) 4 hK hS ht hW hWm.aemeasurable
  have hw0 : 0 ≤ w := (integral_nonneg fun q => sq_nonneg ‖A q - θs‖).trans hw
  have hE := weighted_tail_bound P N W 4 w (2 * coupledMatrixEnergyK n B)
    (2 * matrixEnergyS B) hN hNm.aemeasurable ht hK hS hW hWm.aemeasurable
    (by norm_num) hw hw0 hw4
  have hFm : Measurable (fun q => coupledPairResidualEnergy (A q) θs q.1) := by
    unfold coupledPairResidualEnergy
    apply Finset.measurable_sum
    intro i _
    have hz1 : Measurable (fun q : (CoupledBlockSample n B × CoupledBlockSample n B) × Ω =>
        coupledBlockFeature B (q.1.1 i)) :=
      (measurable_of_finite (fun στ : CoupledBlockSample n B × CoupledBlockSample n B =>
        coupledBlockFeature B (στ.1 i))).comp measurable_fst
    have hz0 : Measurable (fun q : (CoupledBlockSample n B × CoupledBlockSample n B) × Ω =>
        coupledBlockFeature B (q.1.2 i)) :=
      (measurable_of_finite (fun στ : CoupledBlockSample n B × CoupledBlockSample n B =>
        coupledBlockFeature B (στ.2 i))).comp measurable_fst
    exact (((sharp_measurable_logisticLoss.comp (measurable_inner_native hA hz1)).sub
      (sharp_measurable_logisticLoss.comp (measurable_inner_native hA hz0))).sub
      ((sharp_measurable_logisticLoss.comp (measurable_inner_native measurable_const hz1)).sub
        (sharp_measurable_logisticLoss.comp (measurable_inner_native measurable_const hz0)))).pow_const 2
  have hdom := hI.const_mul ((logisticUnitSlopeBound + 1 / 4) ^ 2)
  have hFi : Integrable (fun q => coupledPairResidualEnergy (A q) θs q.1) P := by
    apply hdom.mono' hFm.aestronglyMeasurable
    filter_upwards [] with q
    rw [Real.norm_eq_abs, abs_of_nonneg (Finset.sum_nonneg fun i _ => sq_nonneg _)]
    exact coupledPairResidualEnergy_le hB (A q) θs (hp q) hs q.1
  refine ⟨hFi, (integral_mono hFi hdom
    (fun q => coupledPairResidualEnergy_le hB (A q) θs (hp q) hs q.1)).trans ?_⟩
  rw [integral_const_mul]
  exact mul_le_mul_of_nonneg_left hE (sq_nonneg _)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledPairSampleLaw.lean <==
import LossOnlyTraceability.CoupledSampleIID
import Mathlib.Probability.Independence.InfinitePi

/-! Transport finite independent families to two independent sample copies. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory

/-- Independence of a finite family is preserved by a measure-preserving pullback. -/
theorem iIndepFun_of_measurePreserving {Ω Ξ ι : Type*}
    [MeasurableSpace Ω] [MeasurableSpace Ξ] [Fintype ι]
    (P : Measure Ω) (Q : Measure Ξ) [IsProbabilityMeasure P] [IsProbabilityMeasure Q]
    (g : Ω → Ξ) (hg : MeasurePreserving g P Q) (X : ι → Ξ → ℝ)
    (hX : ∀ i, Measurable (X i)) (hi : iIndepFun X Q) :
    iIndepFun (fun i ω => X i (g ω)) P := by
  apply (iIndepFun_iff_map_fun_eq_pi_map (fun i => ((hX i).comp hg.measurable).aemeasurable)).mpr
  change P.map (fun ω i => X i (g ω)) = Measure.pi (fun i => P.map (fun ω => X i (g ω)))
  have hm : Measurable (fun ω i => X i ω) := measurable_pi_lambda _ hX
  have hall : P.map (fun ω i => X i (g ω)) = Q.map (fun ω i => X i ω) := by
    change P.map ((fun ω i => X i ω) ∘ g) = _
    rw [← Measure.map_map hm hg.measurable, hg.map_eq]
  rw [hall, iIndepFun.map_fun_eq_pi_map (fun i => (hX i).aemeasurable) hi]
  congr 1
  funext i
  change Q.map (X i) = P.map (X i ∘ g)
  rw [← Measure.map_map (hX i) hg.measurable, hg.map_eq]

/-- Two independent copies of an independent finite family give independence
across both the side and the index of the family. -/
theorem iIndepFun_pair_copies {Ω ι : Type*} [MeasurableSpace Ω] [Fintype ι]
    (P : Measure Ω) [IsProbabilityMeasure P] (X : ι → Ω → ℝ)
    (hX : ∀ i, Measurable (X i)) (hi : iIndepFun X P) :
    iIndepFun (fun q : Fin 2 × ι => fun p : Ω × Ω =>
      X q.2 (MeasurableEquiv.finTwoArrow.symm p q.1)) (P.prod P) := by
  let Q : Measure (Fin 2 → Ω) := Measure.pi fun _ => P
  have hfull : iIndepFun (fun q : Fin 2 × ι => fun f : Fin 2 → Ω => X q.2 (f q.1)) Q := by
    apply iIndepFun_uncurry' (P := Q) (X := fun (b : Fin 2) (i : ι) (f : Fin 2 → Ω) => X i (f b))
      (fun b i => (hX i).comp (measurable_pi_apply b))
    · exact iIndepFun_pi (μ := fun _ : Fin 2 => P)
        (X := fun _ ω i => X i ω) (fun _ => (measurable_pi_lambda _ hX).aemeasurable)
    · intro b
      exact iIndepFun_of_measurePreserving Q P (fun f => f b)
        (measurePreserving_eval (fun _ : Fin 2 => P) b) X hX hi
  exact iIndepFun_of_measurePreserving (P.prod P) Q MeasurableEquiv.finTwoArrow.symm
    (MeasurePreserving.symm MeasurableEquiv.finTwoArrow (measurePreserving_finTwoArrow P))
    (fun (q : Fin 2 × ι) (f : Fin 2 → Ω) => X q.2 (f q.1)) (fun q => (hX q.2).comp (measurable_pi_apply q.1)) hfull

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledPopulationContrast.lean <==
import LossOnlyTraceability.CoupledSignedLoss

/-! Population/empirical logistic contrast for the genuine dependent feature law. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory
open scoped BigOperators InnerProductSpace

/-- Exact finite representation of a logistic population loss under the actual law. -/
theorem coupled_population_loss_eq_sum {B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∫ z, logisticLoss ⟪θ, z⟫_ℝ ∂coupledBlockDataLaw J B h) =
      ∑ τ : Fin B → Bool × Bool, (∏ b, blockProb J (h b) (τ b)) *
        logisticLoss ⟪θ, coupledBlockFeature B τ⟫_ℝ := by
  letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  have hf : Measurable (fun z : EuclideanSpace ℝ (Fin (2 * B)) => logisticLoss ⟪θ, z⟫_ℝ) :=
    sharp_measurable_logisticLoss.comp (measurable_inner_const_left θ)
  rw [coupledBlockDataLaw, integral_map (measurable_of_finite (coupledBlockFeature B)).aemeasurable
    hf.aestronglyMeasurable,
    integral_fintype (show Integrable (fun τ => logisticLoss ⟪θ, coupledBlockFeature B τ⟫_ℝ)
      (coupledBlockSpinProductMeasure J h) from Integrable.of_finite)]
  apply Finset.sum_congr rfl
  intro τ _
  rw [Measure.real, coupledBlockSpinProductMeasure_singleton, ENNReal.toReal_prod]
  simp only [smul_eq_mul, ENNReal.toReal_ofReal (le_of_lt (blockProb_pos _ _ _))]

/-- Sum of population minus training loss; the regularizer cancels in this contrast. -/
def coupledPopulationLossContrast {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) (θ : EuclideanSpace ℝ (Fin (2 * B))) : ℝ :=
  ∑ i, ((∫ z, logisticLoss ⟪θ, z⟫_ℝ ∂coupledBlockDataLaw J B h) -
    logisticLoss ⟪θ, coupledBlockFeature B (σ i)⟫_ℝ)

/-- Exact cancellation of the quartic regularizer in the loss contrast. -/
theorem coupledPopulationLossContrast_eq_native {n B : ℕ} (hB : 0 < B)
    (J : ℝ) (h : Fin B → ℝ × ℝ) (σ : CoupledBlockSample n B)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) (hp : ‖θ‖ ≤ 1) :
    coupledPopulationLossContrast J h σ θ =
      ∑ i, (nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ -
        (quarticPotential θ + logisticLoss ⟪θ, coupledBlockFeature B (σ i)⟫_ℝ)) := by
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  rw [coupled_nativePopulationObjective_eq (isCoupledBlockDataLaw_coupledBlockDataLaw hB J h)
    sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss hp]
  apply Finset.sum_congr rfl
  intro i _
  ring

theorem measurable_coupledPopulationLossContrast_seed {n B : ℕ} {Ω : Type*} [MeasurableSpace Ω]
    (J : ℝ) (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (σ : CoupledBlockSample n B) :
    Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => coupledPopulationLossContrast J z.2 σ (A (σ, z.1))) := by
  have ha : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => A (σ, z.1)) :=
    hA.comp (measurable_const.prodMk measurable_fst)
  unfold coupledPopulationLossContrast
  simp_rw [coupled_population_loss_eq_sum]
  apply Finset.measurable_sum
  intro i _
  apply Measurable.sub
  · apply Finset.measurable_sum
    intro τ _
    apply Measurable.mul
    · apply Finset.measurable_prod
      intro b _
      exact (continuous_blockProb J (τ b)).measurable.comp ((measurable_pi_apply b).comp measurable_snd)
    · exact sharp_measurable_logisticLoss.comp (measurable_inner_native ha measurable_const)
  · exact sharp_measurable_logisticLoss.comp (measurable_inner_native ha measurable_const)

theorem abs_coupledPopulationLossContrast_le {n B : ℕ} (hB : 0 < B) (J : ℝ)
    (h : Fin B → ℝ × ℝ) (σ : CoupledBlockSample n B)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) (hp : ‖θ‖ ≤ 1) :
    |coupledPopulationLossContrast J h σ θ| ≤ 2 * n := by
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  have hD := isCoupledBlockDataLaw_coupledBlockDataLaw hB J h
  apply (Finset.abs_sum_le_sum_abs _ _).trans
  calc
    _ ≤ ∑ _i : Fin n, (2 : ℝ) := by
      apply Finset.sum_le_sum
      intro i _
      have he : (∫ z, logisticLoss ⟪θ, z⟫_ℝ ∂coupledBlockDataLaw J B h) -
          logisticLoss ⟪θ, coupledBlockFeature B (σ i)⟫_ℝ =
          ∫ z, (logisticLoss ⟪θ, z⟫_ℝ - logisticLoss ⟪θ, coupledBlockFeature B (σ i)⟫_ℝ)
            ∂coupledBlockDataLaw J B h := by
        rw [integral_sub (hD.integrable_link_inner sharp_logisticLoss_nativeLinkClass
          sharp_measurable_logisticLoss hp) (integrable_const _), integral_const]
        simp
      rw [he]
      have hb : ∀ᵐ z ∂coupledBlockDataLaw J B h,
          ‖logisticLoss ⟪θ, z⟫_ℝ - logisticLoss ⟪θ, coupledBlockFeature B (σ i)⟫_ℝ‖ ≤ 2 := by
        filter_upwards [hD.norm_le_one] with z hz
        rw [Real.norm_eq_abs]
        apply (abs_logisticLoss_sub_le_global _ _).trans
        have h1 := (abs_real_inner_le_norm θ z).trans (mul_le_mul hp hz (norm_nonneg _) (by norm_num : (0 : ℝ) ≤ 1))
        have h2 := abs_real_inner_le_norm θ (coupledBlockFeature B (σ i))
        rw [norm_coupledBlockFeature hB, mul_one] at h2
        have ht := abs_sub_le ⟪θ, z⟫_ℝ 0 ⟪θ, coupledBlockFeature B (σ i)⟫_ℝ
        simp only [sub_zero, zero_sub, abs_neg] at ht
        nlinarith
      simpa only [Real.norm_eq_abs, probReal_univ, one_mul, mul_one] using norm_integral_le_of_norm_le_const hb
    _ = _ := by simp; ring

/-- Bounded measurable pointwise inequalities lift through all three actual expectations. -/
theorem coupled_average_mono_bounded {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (F G : Ω → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hF : ∀ σ, Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => F z.1 σ z.2))
    (hG : ∀ σ, Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => G z.1 σ z.2))
    (C : ℝ) (hbF : ∀ ω σ h, |F ω σ h| ≤ C) (hbG : ∀ ω σ h, |G ω σ h| ≤ C)
    (hle : ∀ ω σ h, F ω σ h ≤ G ω σ h) :
    (∫ h, ∫ σ, ∫ ω, F ω σ h ∂ν ∂coupledSampleLaw n B J h ∂coupledBlockPrior J κ B) ≤
      ∫ h, ∫ σ, ∫ ω, G ω σ h ∂ν ∂coupledSampleLaw n B J h ∂coupledBlockPrior J κ B := by
  apply integral_mono (integrable_coupledSampleAverage_prior ν hκ J F hF hbF)
    (integrable_coupledSampleAverage_prior ν hκ J G hG hbG)
  intro h
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  apply integral_mono Integrable.of_finite Integrable.of_finite
  intro σ
  have hFm : Measurable (fun ω => F ω σ h) :=
    (hF σ).comp (measurable_id.prodMk measurable_const)
  have hGm : Measurable (fun ω => G ω σ h) :=
    (hG σ).comp (measurable_id.prodMk measurable_const)
  have hFi : Integrable (fun ω => F ω σ h) ν :=
    Integrable.of_bound hFm.aestronglyMeasurable C
      (Filter.Eventually.of_forall fun ω => by simpa only [Real.norm_eq_abs] using hbF ω σ h)
  have hGi : Integrable (fun ω => G ω σ h) ν :=
    Integrable.of_bound hGm.aestronglyMeasurable C
      (Filter.Eventually.of_forall fun ω => by simpa only [Real.norm_eq_abs] using hbG ω σ h)
  exact integral_mono hFi hGi (fun ω => hle ω σ h)

/-- Jensen lifts from the fixed learner to the actual prior/sample/seed average. -/
theorem coupled_mean_contrast_average_le_population {n B : ℕ} (hB : 0 < B)
    {κ : ℝ} (hκ : 0 < κ) (J : ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (AR : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hAR : Measurable AR) (hpR : ∀ q, ‖AR q‖ ≤ 1) :
    (∫ h, ∫ σ, ∫ ω, coupledMeanLossContrast J h σ (AR (σ, ω)) ∂ν
        ∂coupledSampleLaw n B J h ∂coupledBlockPrior J κ B) ≤
      ∫ h, ∫ σ, ∫ ω, coupledPopulationLossContrast J h σ (AR (σ, ω)) ∂ν
        ∂coupledSampleLaw n B J h ∂coupledBlockPrior J κ B :=
  coupled_average_mono_bounded hκ J ν
    (fun ω σ h => coupledMeanLossContrast J h σ (AR (σ, ω)))
    (fun ω σ h => coupledPopulationLossContrast J h σ (AR (σ, ω)))
    (measurable_coupledMeanLossContrast_seed J AR hAR)
    (measurable_coupledPopulationLossContrast_seed J AR hAR) (2 * n)
    (fun ω σ h => abs_coupledMeanLossContrast_le hB J h σ (AR (σ, ω)) (hpR (σ, ω)))
    (fun ω σ h => abs_coupledPopulationLossContrast_le hB J h σ (AR (σ, ω)) (hpR (σ, ω)))
    (fun ω σ h => coupledMeanLossContrast_le_population hB J h σ (AR (σ, ω)) (hpR (σ, ω)))

/-- The conservative signed budget also lower-bounds genuine population minus training loss. -/
theorem coupled_logistic_population_loss_lower_bound {n B : ℕ} (hB : 0 < B) {v ε : ℝ}
    (hv0 : 0 < v) (hv1 : v < 1) (J : ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε) :
    coupledSignedLossBudget v ε n B ≤
      ∫ h, ∫ σ, ∫ ω, coupledPopulationLossContrast J h σ (coupledBlockReindex B (A (σ, ω))) ∂ν
        ∂coupledSampleLaw n B J h ∂coupledBlockPrior J (1 / v - 1) B := by
  have hκ : 0 < 1 / v - 1 := sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  exact (coupled_logistic_signed_loss_lower_bound hB hv0 hv1 J ν A hA hp hacc).trans
    (coupled_mean_contrast_average_le_population hB hκ J ν
      (fun q => coupledBlockReindex B (A q)) ((continuous_coupledBlockReindex B).measurable.comp hA)
      (fun q => by rw [norm_coupledBlockReindex]; exact hp q))

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledPriorCalibrationMoments.lean <==
import LossOnlyTraceability.BlockPriorMoments
import LossOnlyTraceability.SharpQuarticPrior

/-! Fractional moments of the actual independent coupled-block prior.

Writing `d = 2B` and `J_B = 1 + 4/d`, `BlockPriorMoments` gives
`E ‖μ‖² = v` and `E ‖μ‖⁴ ≤ v² J_B`.  This file derives exactly the three fractional moments
used by sharp quartic calibration. -/

noncomputable section
namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace ENNReal BigOperators

/-- The fourth-moment inflation factor for `B` two-coordinate blocks (`d = 2B`). -/
def coupledFourthFactor (B : ℕ) : ℝ := 1 + 4 / (2 * (B : ℝ))

/-- The norm of the coupled-block mean vector is measurable. -/
theorem measurable_norm_coupledBlockMeanVector {B : ℕ} (hB : 0 < B) (J : ℝ) :
    Measurable fun h => ‖coupledBlockMeanVector J B h‖ := by
  have he : (fun h : Fin B → ℝ × ℝ => ‖coupledBlockMeanVector J B h‖) =
      fun h => Real.sqrt (coupledBlockMeanEnergy J B h) := by
    funext h
    rw [← norm_coupledBlockMeanVector_sq hB, Real.sqrt_sq (norm_nonneg _)]
  rw [he]
  apply Real.continuous_sqrt.measurable.comp
  unfold coupledBlockMeanEnergy normalizedBlockEnergy blockEnergy
  apply Measurable.div_const
  apply Finset.measurable_sum
  intro b _
  have hmb : Measurable fun h : Fin B → ℝ × ℝ => blockMean J (h b) :=
    (continuous_blockMean J).measurable.comp (measurable_pi_apply b)
  have hms : Measurable fun h : Fin B → ℝ × ℝ => blockMean J (h b).swap :=
    ((continuous_blockMean J).comp continuous_swap).measurable.comp (measurable_pi_apply b)
  exact ((hmb.pow_const 2).add (hms.pow_const 2)).div_const 2

/-- Every coupled-block prior mean belongs to the unit ball. -/
theorem norm_coupledBlockMeanVector_le_one {B : ℕ} (hB : 0 < B) (J : ℝ)
    (h : Fin B → ℝ × ℝ) : ‖coupledBlockMeanVector J B h‖ ≤ 1 := by
  have hBpos : (0 : ℝ) < B := by exact_mod_cast hB
  have hsum : (∑ b, blockEnergy J (h b)) ≤ ∑ _b : Fin B, (1 : ℝ) :=
    Finset.sum_le_sum fun b _ => blockEnergy_le_one J (h b)
  have henergy : coupledBlockMeanEnergy J B h ≤ 1 := by
    rw [coupledBlockMeanEnergy, normalizedBlockEnergy, div_le_one hBpos]
    simpa using hsum
  have hsq := norm_coupledBlockMeanVector_sq hB J h
  nlinarith [norm_nonneg (coupledBlockMeanVector J B h)]

/-- All nonnegative real powers of the coupled-block prior mean norm are integrable. -/
theorem integrable_coupledBlockMeanVector_rpow {κ : ℝ} (hκ : 0 < κ) {B : ℕ}
    (hB : 0 < B) (J : ℝ) {s : ℝ} (hs : 0 ≤ s) :
    Integrable (fun h => ‖coupledBlockMeanVector J B h‖ ^ s) (coupledBlockPrior J κ B) := by
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  refine Integrable.of_bound
    (((measurable_norm_coupledBlockMeanVector hB J).pow_const s).aestronglyMeasurable) 1
    (Filter.Eventually.of_forall fun h => ?_)
  rw [Real.norm_eq_abs, abs_of_nonneg (Real.rpow_nonneg (norm_nonneg _) _)]
  exact Real.rpow_le_one (norm_nonneg _) (norm_coupledBlockMeanVector_le_one hB J h) hs

section PrescribedScale

variable {B : ℕ} {v : ℝ}

private theorem coupled_kappa_pos (hv0 : 0 < v) (hv1 : v < 1) : 0 < 1 / v - 1 :=
  sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))

/-- The exact prescribed second moment, restated for the fractional-moment API. -/
theorem coupled_prior_second (hB : 0 < B) (hv0 : 0 < v) (hv1 : v < 1) (J : ℝ) :
    ∫ h, ‖coupledBlockMeanVector J B h‖ ^ 2 ∂coupledBlockPrior J (1 / v - 1) B = v :=
  (coupledBlockPrior_prescribed_scale hv0 hv1 hB J).1

/-- The coupled prior fourth moment has inflation at most `1 + 4/d`, `d = 2B`. -/
theorem coupled_prior_fourth_le (hB : 0 < B) (hv0 : 0 < v) (hv1 : v < 1) (J : ℝ) :
    ∫ h, ‖coupledBlockMeanVector J B h‖ ^ 4 ∂coupledBlockPrior J (1 / v - 1) B
      ≤ v ^ 2 * coupledFourthFactor B := by
  simpa [coupledFourthFactor] using (coupledBlockPrior_prescribed_scale hv0 hv1 hB J).2

/-- Concavity gives `E ‖μ‖^(2/3) ≤ v^(1/3)`. -/
theorem coupled_prior_two_thirds_le (hB : 0 < B) (hv0 : 0 < v) (hv1 : v < 1)
    (J : ℝ) :
    ∫ h, ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ)
        ∂coupledBlockPrior J (1 / v - 1) B ≤ v ^ (1 / 3 : ℝ) := by
  have hκ := coupled_kappa_pos hv0 hv1
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  let P := coupledBlockPrior J (1 / v - 1) B
  let U : (Fin B → ℝ × ℝ) → ℝ := fun h => ‖coupledBlockMeanVector J B h‖ ^ 2
  have hU0 : ∀ᵐ h ∂P, 0 ≤ U h := Filter.Eventually.of_forall fun h => sq_nonneg _
  have hUI : Integrable U P := by
    simpa [P, U] using integrable_coupledBlockMeanVector_rpow hκ hB J (s := (2 : ℝ)) (by norm_num)
  have hUrI : Integrable (fun h => (U h) ^ (1 / 3 : ℝ)) P := by
    apply (integrable_coupledBlockMeanVector_rpow hκ hB J (s := (2 / 3 : ℝ)) (by norm_num)).congr
    filter_upwards [] with h
    dsimp [U]
    rw [pow_rpow_of_nonneg (norm_nonneg _) 2 (1 / 3)]
    norm_num
  have hpos : 0 < ∫ h, U h ∂P := by
    rw [show (∫ h, U h ∂P) = v by simpa [P, U] using coupled_prior_second hB hv0 hv1 J]
    exact hv0
  have hj := integral_rpow_le_rpow_integral hU0 hUI (by norm_num : (0 : ℝ) ≤ 1 / 3)
    (by norm_num : (1 / 3 : ℝ) ≤ 1) hUrI hpos
  have hrw : ∀ h, (U h) ^ (1 / 3 : ℝ) = ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ) := by
    intro h
    dsimp [U]
    rw [pow_rpow_of_nonneg (norm_nonneg _) 2 (1 / 3)]
    norm_num
  simp_rw [hrw] at hj
  rw [show (∫ h, U h ∂P) = v by simpa [P, U] using coupled_prior_second hB hv0 hv1 J] at hj
  exact hj

/-- Jensen plus the fourth moment gives
`E ‖μ‖^(8/3) ≤ v^(4/3) (1 + 4/d)^(2/3)`. -/
theorem coupled_prior_eight_thirds_le (hB : 0 < B) (hv0 : 0 < v) (hv1 : v < 1)
    (J : ℝ) :
    ∫ h, ‖coupledBlockMeanVector J B h‖ ^ (8 / 3 : ℝ)
        ∂coupledBlockPrior J (1 / v - 1) B
      ≤ v ^ (4 / 3 : ℝ) * coupledFourthFactor B ^ (2 / 3 : ℝ) := by
  have hκ := coupled_kappa_pos hv0 hv1
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  let P := coupledBlockPrior J (1 / v - 1) B
  let U : (Fin B → ℝ × ℝ) → ℝ := fun h => ‖coupledBlockMeanVector J B h‖ ^ 4
  have hU0 : ∀ᵐ h ∂P, 0 ≤ U h := Filter.Eventually.of_forall fun h => by positivity
  have hUI : Integrable U P := by
    simpa [P, U] using integrable_coupledBlockMeanVector_rpow hκ hB J (s := (4 : ℝ)) (by norm_num)
  have hUrI : Integrable (fun h => (U h) ^ (2 / 3 : ℝ)) P := by
    apply (integrable_coupledBlockMeanVector_rpow hκ hB J (s := (8 / 3 : ℝ)) (by norm_num)).congr
    filter_upwards [] with h
    dsimp [U]
    rw [pow_rpow_of_nonneg (norm_nonneg _) 4 (2 / 3)]
    norm_num
  have hE4pos : 0 < ∫ h, U h ∂P := by
    have hcs := integral_mul_le_Lp_mul_Lq_of_nonneg (μ := P)
        (show (2 : ℝ).HolderConjugate 2 by rw [Real.holderConjugate_iff]; norm_num)
        (Filter.Eventually.of_forall fun h => sq_nonneg ‖coupledBlockMeanVector J B h‖)
        (Filter.Eventually.of_forall fun _h => (by norm_num : (0 : ℝ) ≤ 1))
        (MemLp.of_bound ((measurable_norm_coupledBlockMeanVector hB J).pow_const 2).aestronglyMeasurable 1
          (Filter.Eventually.of_forall fun h => by
            rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
            exact pow_le_one₀ (norm_nonneg _) (norm_coupledBlockMeanVector_le_one hB J h)))
        (memLp_const (1 : ℝ))
    have hcs' : v ≤ (∫ h, U h ∂P) ^ (1 / 2 : ℝ) := by
      have heq : (∫ h, (‖coupledBlockMeanVector J B h‖ ^ 2) ^ 2 ∂P) =
          ∫ h, U h ∂P := by
        apply integral_congr_ae
        filter_upwards [] with h
        simp only [U]
        ring
      calc
        v = ∫ h, ‖coupledBlockMeanVector J B h‖ ^ 2 ∂P := by
          simpa [P] using (coupled_prior_second hB hv0 hv1 J).symm
        _ = ∫ h, ‖coupledBlockMeanVector J B h‖ ^ 2 * 1 ∂P := by simp
        _ ≤ ((∫ h, (‖coupledBlockMeanVector J B h‖ ^ 2) ^ 2 ∂P) ^ (1 / 2 : ℝ)) *
              ((∫ _h : Fin B → ℝ × ℝ, (1 : ℝ) ^ 2 ∂P) ^ (1 / 2 : ℝ)) := hcs
        _ = (∫ h, U h ∂P) ^ (1 / 2 : ℝ) := by
          calc
            _ = (∫ h, (‖coupledBlockMeanVector J B h‖ ^ 2) ^ 2 ∂P) ^ (1 / 2 : ℝ) := by simp
            _ = _ := congrArg (fun x : ℝ => x ^ (1 / 2 : ℝ)) heq
    have : 0 < (∫ h, U h ∂P) ^ (1 / 2 : ℝ) := lt_of_lt_of_le hv0 hcs'
    have hnonneg : 0 ≤ ∫ h, U h ∂P := integral_nonneg fun h => by positivity
    by_contra hn
    have hz : (∫ h, U h ∂P) = 0 := le_antisymm (le_of_not_gt hn) hnonneg
    rw [hz] at this
    norm_num at this
  have hj := integral_rpow_le_rpow_integral hU0 hUI (by norm_num : (0 : ℝ) ≤ 2 / 3)
    (by norm_num : (2 / 3 : ℝ) ≤ 1) hUrI hE4pos
  have hrw : ∀ h, (U h) ^ (2 / 3 : ℝ) = ‖coupledBlockMeanVector J B h‖ ^ (8 / 3 : ℝ) := by
    intro h
    dsimp [U]
    rw [pow_rpow_of_nonneg (norm_nonneg _) 4 (2 / 3)]
    norm_num
  simp_rw [hrw] at hj
  have hE4 := coupled_prior_fourth_le hB hv0 hv1 J
  have hpow := Real.rpow_le_rpow (integral_nonneg fun h => by positivity) hE4
    (by norm_num : (0 : ℝ) ≤ 2 / 3)
  refine hj.trans (hpow.trans_eq ?_)
  rw [Real.mul_rpow (by positivity) (by
    rw [coupledFourthFactor]
    positivity), pow_rpow_of_nonneg hv0.le 2 (2 / 3)]
  norm_num

/-- Hölder plus the second and fourth moments gives
`v^(2/3) (1 + 4/d)^(-1/3) ≤ E ‖μ‖^(4/3)`. -/
theorem coupled_prior_four_thirds_ge (hB : 0 < B) (hv0 : 0 < v) (hv1 : v < 1)
    (J : ℝ) :
    v ^ (2 / 3 : ℝ) * coupledFourthFactor B ^ (-(1 / 3 : ℝ))
      ≤ ∫ h, ‖coupledBlockMeanVector J B h‖ ^ (4 / 3 : ℝ)
          ∂coupledBlockPrior J (1 / v - 1) B := by
  have hκ := coupled_kappa_pos hv0 hv1
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  let P := coupledBlockPrior J (1 / v - 1) B
  let M : (Fin B → ℝ × ℝ) → ℝ := fun h => ‖coupledBlockMeanVector J B h‖
  have hL : ∀ r : ℝ≥0∞, MemLp M r P := fun r =>
    MemLp.of_bound (measurable_norm_coupledBlockMeanVector hB J).aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun h => by
        simpa [M] using norm_coupledBlockMeanVector_le_one hB J h)
  have hpq : (4 / 3 : ℝ).HolderConjugate 4 := by
    rw [Real.holderConjugate_iff]
    norm_num
  have hH := integral_mul_le_Lp_mul_Lq_of_nonneg (μ := P) hpq
    (Filter.Eventually.of_forall fun h => by simp [M])
    (Filter.Eventually.of_forall fun h => by simp [M]) (hL _) (hL _)
  have hl : (∫ h, M h * M h ∂P) = v := by
    rw [← coupled_prior_second hB hv0 hv1 J]
    exact integral_congr_ae (Filter.Eventually.of_forall fun h => by simp [M, pow_two])
  rw [hl] at hH
  set I := ∫ h, M h ^ (4 / 3 : ℝ) ∂P with hI
  set X := ∫ h, M h ^ (4 : ℝ) ∂P with hX
  have hI0 : 0 ≤ I := integral_nonneg fun h => Real.rpow_nonneg (by simp [M]) _
  have hX0 : 0 < X := by
    have hcs := integral_mul_le_Lp_mul_Lq_of_nonneg (μ := P)
        (show (2 : ℝ).HolderConjugate 2 by rw [Real.holderConjugate_iff]; norm_num)
        (Filter.Eventually.of_forall fun h => by positivity)
        (Filter.Eventually.of_forall fun _h => (by norm_num : (0 : ℝ) ≤ 1))
        (MemLp.of_bound ((measurable_norm_coupledBlockMeanVector hB J).pow_const 2).aestronglyMeasurable 1
          (Filter.Eventually.of_forall fun h => by
            rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
            exact pow_le_one₀ (norm_nonneg _) (norm_coupledBlockMeanVector_le_one hB J h)))
        (memLp_const (1 : ℝ))
    have hcs' : v ≤ X ^ (1 / 2 : ℝ) := by
      have hl2 : (∫ h, M h ^ 2 ∂P) = v := by
        rw [← hl]
        apply integral_congr_ae
        filter_upwards [] with h
        ring
      have heq : (∫ h, (M h ^ 2) ^ 2 ∂P) = X := by
        rw [hX]
        apply integral_congr_ae
        filter_upwards [] with h
        calc
          (M h ^ (2 : ℕ)) ^ (2 : ℕ) = M h ^ (4 : ℕ) := by ring
          _ = M h ^ (4 : ℝ) := (Real.rpow_natCast (M h) 4).symm
      calc
        v = ∫ h, M h ^ 2 ∂P := hl2.symm
        _ = ∫ h, ‖coupledBlockMeanVector J B h‖ ^ 2 * 1 ∂P := by simp [M]
        _ ≤ ((∫ h, (‖coupledBlockMeanVector J B h‖ ^ 2) ^ 2 ∂P) ^ (1 / 2 : ℝ)) *
              ((∫ _h : Fin B → ℝ × ℝ, (1 : ℝ) ^ 2 ∂P) ^ (1 / 2 : ℝ)) := hcs
        _ = X ^ (1 / 2 : ℝ) := by
          have heq' : (∫ h, (‖coupledBlockMeanVector J B h‖ ^ 2) ^ 2 ∂P) = X := by
            simpa [M] using heq
          calc
            _ = (∫ h, (‖coupledBlockMeanVector J B h‖ ^ 2) ^ 2 ∂P) ^ (1 / 2 : ℝ) := by simp
            _ = _ := congrArg (fun x : ℝ => x ^ (1 / 2 : ℝ)) heq'
    have : 0 < X ^ (1 / 2 : ℝ) := lt_of_lt_of_le hv0 hcs'
    have hnonneg : 0 ≤ X := by rw [hX]; exact integral_nonneg fun h => Real.rpow_nonneg (by simp [M]) _
    by_contra hn
    have hz : X = 0 := le_antisymm (le_of_not_gt hn) hnonneg
    rw [hz] at this
    norm_num at this
  have hH' : v ≤ I ^ (3 / 4 : ℝ) * X ^ (1 / 4 : ℝ) := by
    simpa [I, X] using hH
  have hE4 : X ≤ v ^ 2 * coupledFourthFactor B := by
    have hxnat : X = ∫ h, M h ^ 4 ∂P := by
      apply integral_congr_ae
      filter_upwards [] with h
      exact Real.rpow_natCast (M h) 4
    rw [hxnat]
    simpa [P, M] using coupled_prior_fourth_le hB hv0 hv1 J
  have hJ0 : 0 < coupledFourthFactor B := by
    rw [coupledFourthFactor]
    positivity
  have hUpper0 : 0 < v ^ 2 * coupledFourthFactor B := mul_pos (sq_pos_of_pos hv0) hJ0
  have hXquarter := Real.rpow_le_rpow hX0.le hE4 (by norm_num : (0 : ℝ) ≤ 1 / 4)
  have hHU : v ≤ I ^ (3 / 4 : ℝ) * (v ^ 2 * coupledFourthFactor B) ^ (1 / 4 : ℝ) :=
    hH'.trans (mul_le_mul_of_nonneg_left hXquarter (Real.rpow_nonneg hI0 _))
  have hpow := Real.rpow_le_rpow hv0.le hHU (by norm_num : (0 : ℝ) ≤ 4 / 3)
  rw [Real.mul_rpow (Real.rpow_nonneg hI0 _) (Real.rpow_nonneg hUpper0.le _),
    ← Real.rpow_mul hI0, ← Real.rpow_mul hUpper0.le] at hpow
  norm_num at hpow
  have hU3 : (v ^ 2 * coupledFourthFactor B) ^ (1 / 3 : ℝ)
      = v ^ (2 / 3 : ℝ) * coupledFourthFactor B ^ (1 / 3 : ℝ) := by
    rw [Real.mul_rpow (by positivity) hJ0.le, pow_rpow_of_nonneg hv0.le 2 (1 / 3)]
    norm_num
  rw [hU3] at hpow
  have hv43 : v ^ (4 / 3 : ℝ) = v ^ (2 / 3 : ℝ) * v ^ (2 / 3 : ℝ) := by
    rw [← Real.rpow_add hv0]
    norm_num
  rw [hv43] at hpow
  have hcancel : coupledFourthFactor B ^ (-(1 / 3 : ℝ))
      * coupledFourthFactor B ^ (1 / 3 : ℝ) = 1 := by
    rw [← Real.rpow_add hJ0]
    norm_num
  have hv23 : 0 < v ^ (2 / 3 : ℝ) := Real.rpow_pos_of_pos hv0 _
  have hJ13 : 0 < coupledFourthFactor B ^ (1 / 3 : ℝ) := Real.rpow_pos_of_pos hJ0 _
  have key : v ^ (2 / 3 : ℝ) * coupledFourthFactor B ^ (-(1 / 3 : ℝ))
      * (v ^ (2 / 3 : ℝ) * coupledFourthFactor B ^ (1 / 3 : ℝ))
      ≤ I * (v ^ (2 / 3 : ℝ) * coupledFourthFactor B ^ (1 / 3 : ℝ)) := by
    calc
      _ = v ^ (2 / 3 : ℝ) * v ^ (2 / 3 : ℝ) *
          (coupledFourthFactor B ^ (-(1 / 3 : ℝ)) *
            coupledFourthFactor B ^ (1 / 3 : ℝ)) := by ring
      _ = v ^ (2 / 3 : ℝ) * v ^ (2 / 3 : ℝ) := by rw [hcancel, mul_one]
      _ ≤ _ := hpow
  exact le_of_mul_le_mul_right key (mul_pos hv23 hJ13)

/-- The explicit prior-averaged scalar budget supplied by the coupled-block moments. -/
def coupledCalibrationBudget (b H v ε : ℝ) (B : ℕ) : ℝ :=
  sharpSlope b * (v ^ (2 / 3 : ℝ) * coupledFourthFactor B ^ (-(1 / 3 : ℝ))) - ε
    - H * sharpMargin b ^ 2 / 2 *
      (v ^ (4 / 3 : ℝ) * coupledFourthFactor B ^ (2 / 3 : ℝ)
        + 2 * v ^ (1 / 3 : ℝ) / (2 * (B : ℝ)))
    - H ^ 2 * (v ^ 2 * coupledFourthFactor B) / 4

/-- Integrability of the pointwise scalar calibration expression for every positive prior
exponent.  This is the input needed for a later `integral_mono` over the field prior. -/
theorem integrable_coupled_calibration_integrand {κ : ℝ} (hκ : 0 < κ) {B : ℕ}
    (hB : 0 < B) (J b H ε : ℝ) :
    Integrable (fun h =>
      sharpSlope b * ‖coupledBlockMeanVector J B h‖ ^ (4 / 3 : ℝ) - ε
        - H * sharpMargin b ^ 2 / 2 *
          (‖coupledBlockMeanVector J B h‖ ^ (8 / 3 : ℝ)
            + 2 * ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ) / (2 * (B : ℝ)))
        - H ^ 2 * ‖coupledBlockMeanVector J B h‖ ^ 4 / 4)
      (coupledBlockPrior J κ B) := by
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have h43 := integrable_coupledBlockMeanVector_rpow hκ hB J
    (s := (4 / 3 : ℝ)) (by norm_num)
  have h83 := integrable_coupledBlockMeanVector_rpow hκ hB J
    (s := (8 / 3 : ℝ)) (by norm_num)
  have h23 := integrable_coupledBlockMeanVector_rpow hκ hB J
    (s := (2 / 3 : ℝ)) (by norm_num)
  have h4 : Integrable (fun h => ‖coupledBlockMeanVector J B h‖ ^ 4)
      (coupledBlockPrior J κ B) := by
    apply (integrable_coupledBlockMeanVector_rpow hκ hB J (s := (4 : ℝ)) (by norm_num)).congr
    filter_upwards [] with h
    exact Real.rpow_natCast _ 4
  exact (((h43.const_mul _).sub (integrable_const _)).sub
    ((h83.add ((h23.const_mul 2).div_const _)).const_mul _)).sub
      ((h4.const_mul (H ^ 2)).div_const 4)

/-- Integrating the pointwise weighted-calibration expression against the actual coupled prior
is at least `coupledCalibrationBudget`.  This theorem uses only ordinary sign conditions and the
four moment bounds above; it has no learner or calibration hypothesis. -/
theorem coupled_prior_integrated_calibration_budget (hB : 0 < B) (hv0 : 0 < v)
    (hv1 : v < 1) (J : ℝ) {b H ε : ℝ} (hb : 0 ≤ b) (hH : 0 ≤ H) :
    coupledCalibrationBudget b H v ε B ≤
      ∫ h, (sharpSlope b * ‖coupledBlockMeanVector J B h‖ ^ (4 / 3 : ℝ) - ε
        - H * sharpMargin b ^ 2 / 2 *
          (‖coupledBlockMeanVector J B h‖ ^ (8 / 3 : ℝ)
            + 2 * ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ) / (2 * (B : ℝ)))
        - H ^ 2 * ‖coupledBlockMeanVector J B h‖ ^ 4 / 4)
        ∂coupledBlockPrior J (1 / v - 1) B := by
  have hκ := coupled_kappa_pos hv0 hv1
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  let P := coupledBlockPrior J (1 / v - 1) B
  let M : (Fin B → ℝ × ℝ) → ℝ := fun h => ‖coupledBlockMeanVector J B h‖
  have h43 : Integrable (fun h => M h ^ (4 / 3 : ℝ)) P := by
    simpa [P, M] using integrable_coupledBlockMeanVector_rpow hκ hB J
      (s := (4 / 3 : ℝ)) (by norm_num)
  have h83 : Integrable (fun h => M h ^ (8 / 3 : ℝ)) P := by
    simpa [P, M] using integrable_coupledBlockMeanVector_rpow hκ hB J
      (s := (8 / 3 : ℝ)) (by norm_num)
  have h23 : Integrable (fun h => M h ^ (2 / 3 : ℝ)) P := by
    simpa [P, M] using integrable_coupledBlockMeanVector_rpow hκ hB J
      (s := (2 / 3 : ℝ)) (by norm_num)
  have h4 : Integrable (fun h => M h ^ 4) P := by
    apply (integrable_coupledBlockMeanVector_rpow hκ hB J (s := (4 : ℝ)) (by norm_num)).congr
    filter_upwards [] with h
    simpa [M] using Real.rpow_natCast (M h) 4
  have hcalc :
      (∫ h, (sharpSlope b * M h ^ (4 / 3 : ℝ) - ε
        - H * sharpMargin b ^ 2 / 2 *
          (M h ^ (8 / 3 : ℝ) + 2 * M h ^ (2 / 3 : ℝ) / (2 * (B : ℝ)))
        - H ^ 2 * M h ^ 4 / 4) ∂P)
      = sharpSlope b * (∫ h, M h ^ (4 / 3 : ℝ) ∂P) - ε
        - H * sharpMargin b ^ 2 / 2 *
          ((∫ h, M h ^ (8 / 3 : ℝ) ∂P)
            + 2 * (∫ h, M h ^ (2 / 3 : ℝ) ∂P) / (2 * (B : ℝ)))
        - H ^ 2 * (∫ h, M h ^ 4 ∂P) / 4 := by
    have hbase : Integrable (fun h => sharpSlope b * M h ^ (4 / 3 : ℝ) - ε) P :=
      (h43.const_mul _).sub (integrable_const _)
    have hinside : Integrable
        (fun h => M h ^ (8 / 3 : ℝ) + 2 * M h ^ (2 / 3 : ℝ) / (2 * (B : ℝ))) P :=
      h83.add ((h23.const_mul 2).div_const _)
    have hpenalty : Integrable (fun h => H * sharpMargin b ^ 2 / 2 *
        (M h ^ (8 / 3 : ℝ) + 2 * M h ^ (2 / 3 : ℝ) / (2 * (B : ℝ)))) P :=
      hinside.const_mul _
    have hfirst : Integrable (fun h => sharpSlope b * M h ^ (4 / 3 : ℝ) - ε
        - H * sharpMargin b ^ 2 / 2 *
          (M h ^ (8 / 3 : ℝ) + 2 * M h ^ (2 / 3 : ℝ) / (2 * (B : ℝ)))) P :=
      hbase.sub hpenalty
    have hlast : Integrable (fun h => H ^ 2 * M h ^ 4 / 4) P :=
      (h4.const_mul (H ^ 2)).div_const 4
    rw [integral_sub hfirst hlast, integral_sub hbase hpenalty,
      integral_sub (h43.const_mul _) (integrable_const _), integral_const_mul,
      integral_const, integral_const_mul, integral_add h83 ((h23.const_mul 2).div_const _),
      integral_div, integral_const_mul, integral_div, integral_const_mul]
    simp only [probReal_univ, smul_eq_mul, one_mul]
  have hlo := coupled_prior_four_thirds_ge hB hv0 hv1 J
  have hhi := coupled_prior_eight_thirds_le hB hv0 hv1 J
  have hco := coupled_prior_two_thirds_le hB hv0 hv1 J
  have hfour := coupled_prior_fourth_le hB hv0 hv1 J
  have hslope : 0 ≤ sharpSlope b := by
    rw [sharpSlope]
    positivity
  have hpen : 0 ≤ H * sharpMargin b ^ 2 / 2 := by positivity
  have hdpos : (0 : ℝ) < 2 * (B : ℝ) := by positivity
  have s1 := mul_le_mul_of_nonneg_left hlo hslope
  have s23 : 2 * (∫ h, M h ^ (2 / 3 : ℝ) ∂P) / (2 * (B : ℝ))
      ≤ 2 * v ^ (1 / 3 : ℝ) / (2 * (B : ℝ)) := by
    exact (div_le_div_iff_of_pos_right hdpos).2 (mul_le_mul_of_nonneg_left hco (by norm_num))
  have s2 : (∫ h, M h ^ (8 / 3 : ℝ) ∂P)
        + 2 * (∫ h, M h ^ (2 / 3 : ℝ) ∂P) / (2 * (B : ℝ))
      ≤ v ^ (4 / 3 : ℝ) * coupledFourthFactor B ^ (2 / 3 : ℝ)
        + 2 * v ^ (1 / 3 : ℝ) / (2 * (B : ℝ)) := add_le_add hhi s23
  have s3 := mul_le_mul_of_nonneg_left s2 hpen
  have s4 := mul_le_mul_of_nonneg_left hfour (sq_nonneg H)
  rw [coupledCalibrationBudget]
  change _ ≤ ∫ h, (sharpSlope b * M h ^ (4 / 3 : ℝ) - ε
    - H * sharpMargin b ^ 2 / 2 *
      (M h ^ (8 / 3 : ℝ) + 2 * M h ^ (2 / 3 : ℝ) / (2 * (B : ℝ)))
    - H ^ 2 * M h ^ 4 / 4) ∂P
  rw [hcalc]
  linarith

end PrescribedScale

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledRandomizedFingerprint.lean <==
import LossOnlyTraceability.CoupledSampleLaw

/-! Signed fingerprinting with arbitrary independent measurable learner randomness.
All integrability conditions follow from the bounded statistic. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory
open scoped BigOperators

variable {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
  {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℝ)

include hκ

/-- Randomized mean pairings are integrable. -/
theorem integrable_coupledMeanExpectation_seed
    (T : Ω → Bool → Fin B → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hT : ∀ s k σ, Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => T z.1 s k σ z.2))
    {C : ℝ} (hbT : ∀ ω s k σ h, |T ω s k σ h| ≤ C) :
    Integrable (fun ω => coupledMeanExpectation J κ (T ω)) ν := by
  apply Integrable.div_const
  apply integrable_finsetSum
  intro k _
  apply Integrable.add
  · apply integrable_coupledJointAverage_seed ν hκ J
      (fun ω σ h => T ω true k σ h * blockMean J (h k)) (C := C)
    · intro σ
      simpa only [Function.comp_def] using (hT true k σ).fun_mul (((continuous_blockMean J).comp (continuous_apply k)).measurable.comp measurable_snd)
    · intro ω σ h
      rw [abs_mul]
      exact (mul_le_of_le_one_right (abs_nonneg _) (blockMean_abs_le_one J (h k))).trans (hbT ω true k σ h)
  · apply integrable_coupledJointAverage_seed ν hκ J
      (fun ω σ h => T ω false k σ h * blockMean J (h k).swap) (C := C)
    · intro σ
      simpa only [Function.comp_def] using (hT false k σ).fun_mul (((continuous_blockMean J).comp (continuous_swap.comp (continuous_apply k))).measurable.comp measurable_snd)
    · intro ω σ h
      rw [abs_mul]
      exact (mul_le_of_le_one_right (abs_nonneg _) (blockMean_abs_le_one J (h k).swap)).trans (hbT ω false k σ h)

/-- Randomized training-score pairings are integrable with the actual `n`-sample bound. -/
theorem integrable_coupledScoreExpectation_seed
    (T : Ω → Bool → Fin B → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hT : ∀ s k σ, Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => T z.1 s k σ z.2))
    {C : ℝ} (hC : 0 ≤ C) (hbT : ∀ ω s k σ h, |T ω s k σ h| ≤ C) :
    Integrable (fun ω => coupledScoreExpectation J κ (T ω)) ν := by
  apply Integrable.div_const
  apply integrable_finsetSum
  intro k _
  apply Integrable.add
  · apply integrable_coupledJointAverage_seed ν hκ J
      (fun ω σ h => T ω true k σ h * coupledBlockScoreFst J h k σ) (C := C * (2 * n))
    · intro σ
      simpa only [Function.comp_def] using (hT true k σ).fun_mul ((continuous_coupled_score_fst J k σ).measurable.comp measurable_snd)
    · intro ω σ h
      rw [abs_mul]
      exact mul_le_mul (hbT ω true k σ h) (coupled_score_fst_bound J h k σ) (abs_nonneg _) hC
  · apply integrable_coupledJointAverage_seed ν hκ J
      (fun ω σ h => T ω false k σ h * coupledBlockScoreSnd J h k σ) (C := C * (2 * n))
    · intro σ
      simpa only [Function.comp_def] using (hT false k σ).fun_mul ((continuous_coupled_score_snd J k σ).measurable.comp measurable_snd)
    · intro ω σ h
      rw [abs_mul]
      exact mul_le_mul (hbT ω false k σ h) (coupled_score_snd_bound J h k σ) (abs_nonneg _) hC

/-- The signed identity remains valid after independent learner randomization;
there is no interchange of differentiation and seed integration. -/
theorem coupled_randomized_signed_fingerprint
    (T U : Ω → Bool → Fin B → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hTm : ∀ s k σ, Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => T z.1 s k σ z.2))
    (hT : ∀ ω s k σ, Continuous (T ω s k σ))
    (hU : ∀ ω s k σ, Continuous (U ω s k σ))
    (hdF : ∀ ω k σ h t, HasDerivAt (fun x => T ω true k σ (updateBlockFst h k x))
      (U ω true k σ (updateBlockFst h k t)) t)
    (hdS : ∀ ω k σ h t, HasDerivAt (fun x => T ω false k σ (updateBlockSnd h k x))
      (U ω false k σ (updateBlockSnd h k t)) t)
    {C D : ℝ} (hC : 0 ≤ C) (hD : 0 ≤ D)
    (hbT : ∀ ω s k σ h, |T ω s k σ h| ≤ C)
    (hbU : ∀ ω s k σ h, |U ω s k σ h| ≤ D)
    (hdiv : ∀ ω σ h, ∑ k, (U ω true k σ h + U ω false k σ h) ≤ 0) :
    κ * (∫ ω, coupledMeanExpectation J κ (T ω) ∂ν) ≤
      ∫ ω, coupledScoreExpectation J κ (T ω) ∂ν := by
  rw [← integral_const_mul]
  apply integral_mono ((integrable_coupledMeanExpectation_seed ν hκ J T hTm hbT).const_mul κ)
    (integrable_coupledScoreExpectation_seed ν hκ J T hTm hC hbT)
  intro ω
  exact coupled_joint_signed_fingerprint hκ J (T ω) (U ω) (hT ω) (hU ω)
    (hdF ω) (hdS ω) hC hD (hbT ω) (hbU ω) (hdiv ω)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledRateAlgebra.lean <==
import LossOnlyTraceability.OversamplingLawTheorem

/-! Elementary conversion of the coupled-block finite budgets to a uniform noise rate. -/
noncomputable section
namespace LossOnlyTraceability

/-- Conservative absolute lower constant; no coupling or dimension dependence. -/
def coupledRateLowerConstant : ℝ := (1 / 8192 : ℝ) ^ 2 / (2 * Real.log 2 * 1000)

/-- Conservative absolute upper constant. -/
def coupledRateUpperConstant : ℝ := 2 * max 1 (1000 / (2 * Real.log 2))

theorem coupledRateLowerConstant_pos : 0 < coupledRateLowerConstant := by
  have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
  unfold coupledRateLowerConstant
  positivity

theorem coupledRateUpperConstant_pos : 0 < coupledRateUpperConstant := by
  unfold coupledRateUpperConstant
  have : (1 : ℝ) ≤ max 1 (1000 / (2 * Real.log 2)) := le_max_left _ _
  linarith

/-- The sample schedule converts inverse-scale signal and scale-sized energy to the
ordinary sample-optimal Gaussian rate, including zero noise. -/
theorem coupled_rate_lower_algebra {t n M V I τ : ℝ} (ht : 0 < t) (hn : 0 < n)
    (hlo : 8 ≤ n * t ^ 3) (hhi : n * t ^ 3 ≤ 16)
    (hM : 1 / (512 * t) ≤ M) (hV : V ≤ 1000 * t) (hI : 0 ≤ I)
    (hkey : M ^ 2 ≤ 2 * Real.log 2 * (V + n * τ ^ 2) * I) :
    coupledRateLowerConstant * (n / (1 + (τ / t ^ 2) ^ 2)) ≤ I := by
  have hs : n * t ^ 2 * (1 / 8192 : ℝ) ≤ 1 / (512 * t) := by
    apply (le_div_iff₀ (by positivity : (0 : ℝ) < 512 * t)).mpr
    nlinarith
  have he : V ≤ n * (t ^ 2) ^ 2 * 1000 := by
    have hh := mul_le_mul_of_nonneg_right hlo ht.le
    nlinarith
  have hlog : 0 < 2 * Real.log 2 := by positivity
  have hb := oversampling_lower_algebra (m := n) (ε := t ^ 2) (c₁ := 1 / 8192)
    (v := 1000) hn hn (sq_pos_of_pos ht) (by norm_num) (hs.trans hM) he hI hlog hkey
  simpa only [coupledRateLowerConstant, div_self (ne_of_gt hn), one_mul,
    max_eq_left (by norm_num : (1 : ℝ) ≤ 1000)] using hb

/-- The entropy cap and logarithmic Gaussian bound give the same rational rate.
Only the nonzero-noise branch uses the logarithmic formula. -/
theorem coupled_rate_upper_algebra {t n D I τ : ℝ} (ht : 0 < t) (hn : 0 < n)
    (hlo : 8 ≤ n * t ^ 3) (hD0 : 0 ≤ D) (hD : D ≤ 1000 * t)
    (hcap : I ≤ n)
    (hlog : τ ≠ 0 → I ≤ n / (2 * Real.log 2) * Real.log (1 + D / (n * τ ^ 2))) :
    I ≤ coupledRateUpperConstant * (n / (1 + (τ / t ^ 2) ^ 2)) := by
  have hln : 0 < 2 * Real.log 2 := by positivity
  have he : D ≤ n * (t ^ 2) ^ 2 * 1000 := by
    have hh := mul_le_mul_of_nonneg_right hlo ht.le
    nlinarith
  have htail : τ ≠ 0 → I ≤ (1000 / (2 * Real.log 2)) *
      (n ^ 2 * (t ^ 2) ^ 2 / (n * τ ^ 2)) := by
    intro hτ
    have hd : 0 < n * τ ^ 2 := mul_pos hn (sq_pos_of_ne_zero hτ)
    have hp : 0 < 1 + D / (n * τ ^ 2) := by positivity
    have hl := Real.log_le_sub_one_of_pos hp
    have hscale : 0 ≤ n / (2 * Real.log 2) := (div_pos hn hln).le
    calc
      I ≤ n / (2 * Real.log 2) * Real.log (1 + D / (n * τ ^ 2)) := hlog hτ
      _ ≤ n / (2 * Real.log 2) * (D / (n * τ ^ 2)) := by
        apply mul_le_mul_of_nonneg_left _ hscale
        linarith
      _ ≤ n / (2 * Real.log 2) * ((n * (t ^ 2) ^ 2 * 1000) / (n * τ ^ 2)) :=
        mul_le_mul_of_nonneg_left (div_le_div_of_nonneg_right he hd.le) hscale
      _ = _ := by ring
  have hb := oversampling_upper_algebra (A := 1) (B := 1000 / (2 * Real.log 2))
    (m := n) (ε := t ^ 2) (by norm_num) hn hn (sq_pos_of_pos ht)
    (by simpa using hcap) htail
  simpa only [coupledRateUpperConstant, div_self (ne_of_gt hn), one_mul] using hb

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledRateSchedule.lean <==
import LossOnlyTraceability.CoupledRateAlgebra

/-! Nonempty sample schedules and the accuracy-coordinate representation. -/
noncomputable section
namespace LossOnlyTraceability

/-- The explicit accuracy threshold used in the uniform coupled-block law. -/
def coupledRateThreshold : ℝ := 1 / 16777216

theorem coupledRateThreshold_pos : 0 < coupledRateThreshold := by
  norm_num [coupledRateThreshold]

/-- A positive scheduled sample size and block count. -/
theorem coupled_schedule_pos {t : ℝ} {n B : ℕ} (ht : 0 < t)
    (hlo : 8 ≤ (n : ℝ) * t ^ 3) (hBn : 32 * n ≤ B) : 0 < n ∧ 0 < B := by
  have hn : 0 < n := by
    by_contra! hz
    have : n = 0 := by omega
    norm_num [this] at hlo
  exact ⟨hn, by omega⟩

/-- Every sufficiently small accuracy admits an integer sample size in the displayed window. -/
theorem exists_coupled_sample_schedule {t : ℝ} (ht : 0 < t) (ht1 : t ≤ 1) :
    ∃ n : ℕ, 8 ≤ (n : ℝ) * t ^ 3 ∧ (n : ℝ) * t ^ 3 ≤ 16 := by
  let n := ⌈8 / t ^ 3⌉₊
  have hp : 0 < t ^ 3 := pow_pos ht _
  have hl : 8 / t ^ 3 ≤ (n : ℝ) := Nat.le_ceil _
  have hu : (n : ℝ) < 8 / t ^ 3 + 1 := Nat.ceil_lt_add_one (by positivity)
  have hpow : t ^ 3 ≤ 1 := pow_le_one₀ ht.le ht1
  refine ⟨n, (div_le_iff₀ hp).mp hl, ?_⟩
  have hh := (mul_lt_mul_of_pos_right hu hp)
  have he : (8 / t ^ 3 + 1) * t ^ 3 = 8 + t ^ 3 := by field_simp
  rw [he] at hh
  linarith

/-- Square-root coordinates recover the usual epsilon parameter and sample scale exactly. -/
theorem coupled_accuracy_scale {ε : ℝ} (hε : 0 < ε) (hε0 : ε ≤ coupledRateThreshold) :
    0 < Real.sqrt ε ∧ Real.sqrt ε ≤ 1 / 4096 ∧
    (Real.sqrt ε) ^ 2 = ε ∧ (Real.sqrt ε) ^ 3 = ε ^ (3 / 2 : ℝ) := by
  refine ⟨Real.sqrt_pos.mpr hε, ?_, Real.sq_sqrt hε.le, ?_⟩
  · apply Real.sqrt_le_iff.mpr
    constructor
    · norm_num
    · norm_num [coupledRateThreshold] at hε0 ⊢
      exact hε0
  · rw [Real.sqrt_eq_rpow, ← Real.rpow_natCast, ← Real.rpow_mul hε.le]
    norm_num

/-- The matched sample window is nonempty at every positive accuracy below the threshold. -/
theorem exists_coupled_accuracy_schedule {ε : ℝ} (hε : 0 < ε)
    (hε0 : ε ≤ coupledRateThreshold) :
    ∃ n : ℕ, 8 ≤ (n : ℝ) * ε ^ (3 / 2 : ℝ) ∧ (n : ℝ) * ε ^ (3 / 2 : ℝ) ≤ 16 := by
  obtain ⟨ht, ht1, _, he⟩ := coupled_accuracy_scale hε hε0
  obtain ⟨n, hlo, hhi⟩ := exists_coupled_sample_schedule ht (by linarith)
  exact ⟨n, by simpa only [he] using hlo, by simpa only [he] using hhi⟩

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledSampleFingerprint.lean <==
import LossOnlyTraceability.CoupledBlockFingerprint
import LossOnlyTraceability.CoupledBlockSamples

/-! Differentiated fingerprinting for the actual finite iid coupled-block sample
law, under the normalized prior. The correction is never discarded. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory
open scoped BigOperators

theorem coupled_sample_weight_le_one {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) : coupledBlockSampleWeight J h σ ≤ 1 := by
  have he := Finset.single_le_sum (fun τ (_ : τ ∈ Finset.univ) =>
    coupledBlockSampleWeight_nonneg J h τ) (Finset.mem_univ σ)
  exact he.trans_eq (sum_coupledBlockSampleWeight J h)

theorem coupled_score_fst_bound {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (k : Fin B) (σ : CoupledBlockSample n B) : |coupledBlockScoreFst J h k σ| ≤ 2 * n := by
  have hb : ∀ s : Bool, |blockSign s| = 1 := by intro s; cases s <;> norm_num [blockSign]
  have hs : |∑ i, blockSign (σ i k).1| ≤ n := by
    calc
      _ ≤ ∑ i : Fin n, |blockSign (σ i k).1| := Finset.abs_sum_le_sum_abs _ _
      _ = n := by simp only [hb, Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, mul_one]
  have hm : |(n : ℝ) * blockMean J (h k)| ≤ n := by
    rw [abs_mul, abs_of_nonneg (Nat.cast_nonneg n)]
    exact mul_le_of_le_one_right (Nat.cast_nonneg n) (blockMean_abs_le_one J (h k))
  unfold coupledBlockScoreFst
  exact (abs_sub _ _).trans (by linarith)

theorem coupled_score_snd_bound {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (k : Fin B) (σ : CoupledBlockSample n B) : |coupledBlockScoreSnd J h k σ| ≤ 2 * n := by
  have hb : ∀ s : Bool, |blockSign s| = 1 := by intro s; cases s <;> norm_num [blockSign]
  have hs : |∑ i, blockSign (σ i k).2| ≤ n := by
    calc
      _ ≤ ∑ i : Fin n, |blockSign (σ i k).2| := Finset.abs_sum_le_sum_abs _ _
      _ = n := by simp only [hb, Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, mul_one]
  have hm : |(n : ℝ) * blockMean J (h k).swap| ≤ n := by
    rw [abs_mul, abs_of_nonneg (Nat.cast_nonneg n)]
    exact mul_le_of_le_one_right (Nat.cast_nonneg n) (blockMean_abs_le_one J (h k).swap)
  unfold coupledBlockScoreSnd
  exact (abs_sub _ _).trans (by linarith)

theorem continuous_coupled_score_fst {n B : ℕ} (J : ℝ) (k : Fin B) (σ : CoupledBlockSample n B) :
    Continuous (fun h => coupledBlockScoreFst J h k σ) :=
  continuous_const.sub (((continuous_blockMean J).comp (continuous_apply k)).const_mul (n : ℝ))

theorem continuous_coupled_score_snd {n B : ℕ} (J : ℝ) (k : Fin B) (σ : CoupledBlockSample n B) :
    Continuous (fun h => coupledBlockScoreSnd J h k σ) :=
  continuous_const.sub (((continuous_blockMean J).comp (continuous_swap.comp (continuous_apply k))).const_mul (n : ℝ))

/-- Exact first-coordinate identity for any bounded smooth sample statistic. -/
theorem coupled_sample_fingerprint_fst {n B : ℕ} {κ : ℝ} (hκ : 0 < κ)
    (J : ℝ) (k : Fin B) (σ : CoupledBlockSample n B)
    {T U : (Fin B → ℝ × ℝ) → ℝ} (hT : Continuous T) (hU : Continuous U)
    (hdT : ∀ h t, HasDerivAt (fun x => T (updateBlockFst h k x)) (U (updateBlockFst h k t)) t)
    {C D : ℝ} (hC : 0 ≤ C) (hD : 0 ≤ D) (hbT : ∀ h, |T h| ≤ C) (hbU : ∀ h, |U h| ≤ D) :
    (∫ h, coupledBlockSampleWeight J h σ * T h * coupledBlockScoreFst J h k σ ∂coupledBlockPrior J κ B) =
      κ * (∫ h, coupledBlockSampleWeight J h σ * T h * blockMean J (h k) ∂coupledBlockPrior J κ B) -
      ∫ h, coupledBlockSampleWeight J h σ * U h ∂coupledBlockPrior J κ B := by
  apply coupledPrior_weighted_fingerprint_fst hκ J k
    (continuous_coupledBlockSampleWeight J σ) (continuous_coupled_score_fst J k σ) hT hU
    ?_ ?_ (by positivity : 0 ≤ 2 * (n : ℝ)) hC hD ?_ (fun h => coupled_score_fst_bound J h k σ) hbT hbU
  · intro h x y
    simpa only [updateBlockFst, Function.update_self, Function.update_idem] using
      coupledBlockSampleWeight_hasDerivAt_fst J (Function.update h k (x,y)) k x σ
  · intro h x y
    simpa only [updateBlockFst, Function.update_self, Function.update_idem] using hdT (Function.update h k (x,y)) x
  · intro h
    rw [abs_of_nonneg (coupledBlockSampleWeight_nonneg J h σ)]
    exact coupled_sample_weight_le_one J h σ

/-- Exact second-coordinate identity, with the same explicit derivative correction. -/
theorem coupled_sample_fingerprint_snd {n B : ℕ} {κ : ℝ} (hκ : 0 < κ)
    (J : ℝ) (k : Fin B) (σ : CoupledBlockSample n B)
    {T U : (Fin B → ℝ × ℝ) → ℝ} (hT : Continuous T) (hU : Continuous U)
    (hdT : ∀ h t, HasDerivAt (fun x => T (updateBlockSnd h k x)) (U (updateBlockSnd h k t)) t)
    {C D : ℝ} (hC : 0 ≤ C) (hD : 0 ≤ D) (hbT : ∀ h, |T h| ≤ C) (hbU : ∀ h, |U h| ≤ D) :
    (∫ h, coupledBlockSampleWeight J h σ * T h * coupledBlockScoreSnd J h k σ ∂coupledBlockPrior J κ B) =
      κ * (∫ h, coupledBlockSampleWeight J h σ * T h * blockMean J (h k).swap ∂coupledBlockPrior J κ B) -
      ∫ h, coupledBlockSampleWeight J h σ * U h ∂coupledBlockPrior J κ B := by
  apply coupledPrior_weighted_fingerprint_snd hκ J k
    (continuous_coupledBlockSampleWeight J σ) (continuous_coupled_score_snd J k σ) hT hU
    ?_ ?_ (by positivity : 0 ≤ 2 * (n : ℝ)) hC hD ?_ (fun h => coupled_score_snd_bound J h k σ) hbT hbU
  · intro h x y
    simpa only [updateBlockSnd, Function.update_self, Function.update_idem] using
      coupledBlockSampleWeight_hasDerivAt_snd J (Function.update h k (x,y)) k y σ
  · intro h x y
    simpa only [updateBlockSnd, Function.update_self, Function.update_idem] using hdT (Function.update h k (x,y)) y
  · intro h
    rw [abs_of_nonneg (coupledBlockSampleWeight_nonneg J h σ)]
    exact coupled_sample_weight_le_one J h σ

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledSampleIID.lean <==
import LossOnlyTraceability.CoupledSampleLaw
import LossOnlyTraceability.CoupledBlockDataLaw

/-! The finite likelihood used in fingerprinting is exactly the iid sampling
law of the concrete dependent-block distribution. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory
open scoped BigOperators ENNReal

theorem blockSpinMeasure_singleton (J : ℝ) (h : ℝ × ℝ) (s : Bool × Bool) :
    blockSpinMeasure J h {s} = ENNReal.ofReal (blockProb J h s) := by
  classical
  simp [blockSpinMeasure, Measure.finsetSum_apply, Measure.smul_apply,
    Measure.dirac_apply', smul_eq_mul, Pi.single_apply]

theorem coupledSampleLaw_singleton {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) :
    coupledSampleLaw n B J h {σ} = ENNReal.ofReal (coupledBlockSampleWeight J h σ) := by
  classical
  simp [coupledSampleLaw, Measure.finsetSum_apply, Measure.smul_apply,
    Measure.dirac_apply', smul_eq_mul, Pi.single_apply]

theorem coupledBlockSpinProductMeasure_singleton {B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (τ : Fin B → Bool × Bool) :
    coupledBlockSpinProductMeasure J h {τ} = ∏ b, ENNReal.ofReal (blockProb J (h b) (τ b)) := by
  haveI : ∀ b : Fin B, IsProbabilityMeasure (blockSpinMeasure J (h b)) :=
    fun b => isProbabilityMeasure_blockSpinMeasure J (h b)
  rw [coupledBlockSpinProductMeasure, Measure.pi_singleton]
  simp_rw [blockSpinMeasure_singleton]

/-- Equality with `n` iid copies of the independent-block sign law. -/
theorem coupledSampleLaw_eq_iid {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ) :
    coupledSampleLaw n B J h = Measure.pi (fun _ : Fin n => coupledBlockSpinProductMeasure J h) := by
  haveI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  apply Measure.ext_of_singleton
  intro σ
  rw [coupledSampleLaw_singleton, Measure.pi_singleton]
  simp_rw [coupledBlockSpinProductMeasure_singleton]
  rw [coupledBlockSampleWeight, Finset.prod_comm]
  rw [ENNReal.ofReal_prod_of_nonneg (fun i _ => Finset.prod_nonneg (fun b _ => (blockProb_pos J (h b) (σ i b)).le))]
  apply Finset.prod_congr rfl
  intro i _
  exact ENNReal.ofReal_prod_of_nonneg (fun b _ => (blockProb_pos J (h b) (σ i b)).le)

/-- Normalizing each sample gives exactly iid draws from the concrete data law. -/
theorem coupledSampleLaw_map_features {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ) :
    (coupledSampleLaw n B J h).map (fun σ i => coupledBlockFeature B (σ i)) =
      Measure.pi (fun _ : Fin n => coupledBlockDataLaw J B h) := by
  haveI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  rw [coupledSampleLaw_eq_iid]
  exact Measure.pi_map_pi (fun _ => (measurable_of_finite (coupledBlockFeature B)).aemeasurable)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledSampleLaw.lean <==
import LossOnlyTraceability.CoupledJointFingerprint

/-! The actual iid sample weights as a probability measure, including an exact
finite-sum integration rule. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory Filter
open scoped BigOperators ENNReal

/-- Probability measure on all `n`-sample, `B`-block sign configurations. -/
def coupledSampleLaw (n B : ℕ) (J : ℝ) (h : Fin B → ℝ × ℝ) :
    Measure (CoupledBlockSample n B) :=
  ∑ σ, ENNReal.ofReal (coupledBlockSampleWeight J h σ) • Measure.dirac σ

theorem isProbabilityMeasure_coupledSampleLaw (n B : ℕ) (J : ℝ) (h : Fin B → ℝ × ℝ) :
    IsProbabilityMeasure (coupledSampleLaw n B J h) := by
  constructor
  simp only [coupledSampleLaw, Measure.finsetSum_apply, Measure.smul_apply,
    Measure.dirac_apply_of_mem (Set.mem_univ _), smul_eq_mul, mul_one]
  rw [← ENNReal.ofReal_sum_of_nonneg (fun σ _ => coupledBlockSampleWeight_nonneg J h σ),
    sum_coupledBlockSampleWeight, ENNReal.ofReal_one]

theorem integral_coupledSampleLaw {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (f : CoupledBlockSample n B → ℝ) :
    (∫ σ, f σ ∂coupledSampleLaw n B J h) =
      ∑ σ, coupledBlockSampleWeight J h σ * f σ := by
  unfold coupledSampleLaw
  rw [integral_finsetSum_measure]
  · apply Finset.sum_congr rfl
    intro σ _
    rw [integral_smul_measure, integral_dirac,
      ENNReal.toReal_ofReal (coupledBlockSampleWeight_nonneg J h σ), smul_eq_mul]
  · intro σ _
    exact (integrable_dirac (by finiteness)).smul_measure ENNReal.ofReal_ne_top

/-- Integrability under the prior follows from continuity and a uniform bound. -/
theorem integrable_coupled_weighted_statistic {n B : ℕ} {κ : ℝ} (hκ : 0 < κ)
    (J : ℝ) (σ : CoupledBlockSample n B) {F : (Fin B → ℝ × ℝ) → ℝ}
    (hF : Continuous F) {C : ℝ} (hb : ∀ h, |F h| ≤ C) :
    Integrable (fun h => coupledBlockSampleWeight J h σ * F h) (coupledBlockPrior J κ B) := by
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  apply Integrable.of_bound ((continuous_coupledBlockSampleWeight J σ).mul hF).aestronglyMeasurable C
  filter_upwards [] with h
  simp only [Real.norm_eq_abs, Pi.mul_apply, abs_mul]
  have hw : |coupledBlockSampleWeight J h σ| ≤ 1 := by
    rw [abs_of_nonneg (coupledBlockSampleWeight_nonneg J h σ)]
    exact coupled_sample_weight_le_one J h σ
  exact (mul_le_of_le_one_left (abs_nonneg _) hw).trans (hb h)

/-- The finite-sum convention for prior/sample expectation equals the iterated
expectation against the genuine sample probability measure. -/
theorem coupledJointAverage_eq_integral {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℝ)
    (F : CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hF : ∀ σ, Continuous (F σ)) {C : ℝ} (hb : ∀ σ h, |F σ h| ≤ C) :
    coupledJointAverage J κ F =
      ∫ h, ∫ σ, F σ h ∂coupledSampleLaw n B J h ∂coupledBlockPrior J κ B := by
  simp only [integral_coupledSampleLaw, coupledJointAverage]
  exact (integral_finsetSum _ (fun σ _ =>
    integrable_coupled_weighted_statistic hκ J σ (hF σ) (hb σ))).symm

/-- Finite sums commute with the actual joint expectation. -/
theorem coupledJointAverage_sum {ι : Type*} [Fintype ι] {n B : ℕ} (J κ : ℝ)
    (F : ι → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hi : ∀ i σ, Integrable (fun h => coupledBlockSampleWeight J h σ * F i σ h)
      (coupledBlockPrior J κ B)) :
    coupledJointAverage J κ (fun σ h => ∑ i, F i σ h) = ∑ i, coupledJointAverage J κ (F i) := by
  unfold coupledJointAverage
  simp only [Finset.mul_sum]
  simp_rw [integral_finsetSum _ (fun i _ => hi i _)]
  exact Finset.sum_comm

theorem coupledJointAverage_add {n B : ℕ} (J κ : ℝ)
    (F G : CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hiF : ∀ σ, Integrable (fun h => coupledBlockSampleWeight J h σ * F σ h) (coupledBlockPrior J κ B))
    (hiG : ∀ σ, Integrable (fun h => coupledBlockSampleWeight J h σ * G σ h) (coupledBlockPrior J κ B)) :
    coupledJointAverage J κ (fun σ h => F σ h + G σ h) =
      coupledJointAverage J κ F + coupledJointAverage J κ G := by
  unfold coupledJointAverage
  simp only [mul_add]
  simp_rw [integral_add (hiF _) (hiG _)]
  exact Finset.sum_add_distrib

theorem coupledJointAverage_div {n B : ℕ} (J κ a : ℝ)
    (F : CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ) :
    coupledJointAverage J κ (fun σ h => F σ h / a) = coupledJointAverage J κ F / a := by
  simp only [coupledJointAverage, ← mul_div_assoc, integral_div, Finset.sum_div]

/-- Bounded jointly measurable statistics are integrable over an independent
random seed and the constructed prior. -/
theorem integrable_coupled_randomized_weighted {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν] {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℝ)
    (σ : CoupledBlockSample n B) (F : Ω → (Fin B → ℝ × ℝ) → ℝ)
    (hF : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => F z.1 z.2))
    {C : ℝ} (hb : ∀ ω h, |F ω h| ≤ C) :
    Integrable (fun z : Ω × (Fin B → ℝ × ℝ) => coupledBlockSampleWeight J z.2 σ * F z.1 z.2)
      (ν.prod (coupledBlockPrior J κ B)) := by
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  apply Integrable.of_bound
    ((((continuous_coupledBlockSampleWeight J σ).measurable.comp measurable_snd).mul hF).aestronglyMeasurable) C
  filter_upwards [] with z
  simp only [Real.norm_eq_abs, Pi.mul_apply, abs_mul]
  have hw : |coupledBlockSampleWeight J z.2 σ| ≤ 1 := by
    rw [abs_of_nonneg (coupledBlockSampleWeight_nonneg J z.2 σ)]
    exact coupled_sample_weight_le_one J z.2 σ
  exact (mul_le_of_le_one_left (abs_nonneg _) hw).trans (hb z.1 z.2)

theorem integrable_coupledJointAverage_seed {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν] {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℝ)
    (F : Ω → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hF : ∀ σ, Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => F z.1 σ z.2))
    {C : ℝ} (hb : ∀ ω σ h, |F ω σ h| ≤ C) :
    Integrable (fun ω => coupledJointAverage J κ (F ω)) ν := by
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  apply integrable_finsetSum
  intro σ _
  exact (integrable_coupled_randomized_weighted ν hκ J σ (fun ω h => F ω σ h)
    (hF σ) (fun ω h => hb ω σ h)).integral_prod_left

/-- The conditional randomized sample expectation is integrable under the prior. -/
theorem integrable_coupledSampleAverage_prior {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν] {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℝ)
    (F : Ω → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hF : ∀ σ, Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => F z.1 σ z.2))
    {C : ℝ} (hb : ∀ ω σ h, |F ω σ h| ≤ C) :
    Integrable (fun h => ∫ σ, ∫ ω, F ω σ h ∂ν ∂coupledSampleLaw n B J h)
      (coupledBlockPrior J κ B) := by
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hi : Integrable (fun h => ∑ σ, ∫ ω, coupledBlockSampleWeight J h σ * F ω σ h ∂ν)
      (coupledBlockPrior J κ B) := by
    apply integrable_finsetSum
    intro σ _
    exact (integrable_coupled_randomized_weighted ν hκ J σ (fun ω h => F ω σ h)
      (hF σ) (fun ω h => hb ω σ h)).integral_prod_right
  simpa only [integral_const_mul, integral_coupledSampleLaw] using hi

/-- Independent learner randomness can be averaged without differentiating an
expectation: bounded measurable statistics admit the required Fubini exchange. -/
theorem coupled_randomized_average_swap {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν] {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℝ)
    (F : Ω → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hF : ∀ σ, Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => F z.1 σ z.2))
    {C : ℝ} (hb : ∀ ω σ h, |F ω σ h| ≤ C) :
    (∫ ω, coupledJointAverage J κ (F ω) ∂ν) =
      ∫ h, ∫ σ, ∫ ω, F ω σ h ∂ν ∂coupledSampleLaw n B J h ∂coupledBlockPrior J κ B := by
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hi : ∀ σ, Integrable (fun z : Ω × (Fin B → ℝ × ℝ) =>
      coupledBlockSampleWeight J z.2 σ * F z.1 σ z.2) (ν.prod (coupledBlockPrior J κ B)) := by
    intro σ
    apply Integrable.of_bound
      ((((continuous_coupledBlockSampleWeight J σ).measurable.comp measurable_snd).mul
        (hF σ)).aestronglyMeasurable) C
    filter_upwards [] with z
    simp only [Real.norm_eq_abs, Pi.mul_apply, abs_mul]
    have hw : |coupledBlockSampleWeight J z.2 σ| ≤ 1 := by
      rw [abs_of_nonneg (coupledBlockSampleWeight_nonneg J z.2 σ)]
      exact coupled_sample_weight_le_one J z.2 σ
    exact (mul_le_of_le_one_left (abs_nonneg _) hw).trans (hb z.1 σ z.2)
  unfold coupledJointAverage
  rw [integral_finsetSum _ (fun σ _ => (hi σ).integral_prod_left)]
  have hswap : ∀ σ, (∫ ω, ∫ h, coupledBlockSampleWeight J h σ * F ω σ h
      ∂coupledBlockPrior J κ B ∂ν) = ∫ h, ∫ ω, coupledBlockSampleWeight J h σ * F ω σ h
      ∂ν ∂coupledBlockPrior J κ B := by
    intro σ
    exact integral_integral_swap (f := fun ω h => coupledBlockSampleWeight J h σ * F ω σ h) (hi σ)
  simp_rw [hswap]
  rw [← integral_finsetSum _ (fun σ _ => (hi σ).integral_prod_right)]
  apply integral_congr_ae
  filter_upwards [] with h
  rw [integral_coupledSampleLaw]
  apply Finset.sum_congr rfl
  intro σ _
  exact integral_const_mul _ _

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledSelectedChannel.lean <==
import LossOnlyTraceability.CoupledSelectedRelease
import LossOnlyTraceability.CoupledSuperKernel
import LossOnlyTraceability.SupersampleGaussianChannel

/-! Gaussian information transfer for the actual coupled-block selected loss release. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

/-- The release is a function of the fitted parameter and candidate data only. -/
def coupledReleaseMap (n B : ℕ) :
    EuclideanSpace ℝ (Fin (2 * B)) × (Bool × Fin n → Fin B → Bool × Bool) → Fin n → ℝ :=
  fun q i => logisticLoss ⟪q.1, coupledBlockFeature B (q.2 (true, i))⟫_ℝ -
    logisticLoss ⟪q.1, coupledBlockFeature B (q.2 (false, i))⟫_ℝ

theorem measurable_coupledReleaseMap (n B : ℕ) : Measurable (coupledReleaseMap n B) := by
  apply measurable_pi_lambda
  intro i
  have hz (b : Bool) : Measurable (fun q : EuclideanSpace ℝ (Fin (2 * B)) ×
      (Bool × Fin n → Fin B → Bool × Bool) => coupledBlockFeature B (q.2 (b, i))) :=
    (measurable_of_finite (fun z : Bool × Fin n → Fin B → Bool × Bool =>
      coupledBlockFeature B (z (b, i)))).comp measurable_snd
  exact (sharp_measurable_logisticLoss.comp (measurable_inner_native measurable_fst (hz true))).sub
    (sharp_measurable_logisticLoss.comp (measurable_inner_native measurable_fst (hz false)))

/-- Raw release coordinates are square integrable, with no additional moment premise. -/
theorem memLp_coupledSelectedLossRelease {n B : ℕ} (hB : 0 < B) (J : ℝ)
    (h : Fin B → ℝ × ℝ) {R G : Type*} [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν] (γ : Measure G) [IsProbabilityMeasure γ]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) (i : Fin n) :
    MemLp (fun ω => coupledSelectedLossRelease A ω i) 2
      (superMeasure n (coupledBlockSpinProductMeasure J h) ν γ) := by
  letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  apply MemLp.of_bound
    (((measurable_pi_apply i).comp (measurable_coupledSelectedLossRelease hA)).aestronglyMeasurable) 2
  exact Filter.Eventually.of_forall fun ω => by
    simpa only [Real.norm_eq_abs, Function.comp_apply] using
      abs_coupledSelectedLossRelease_le_two hB A hp ω i

/-- Both the signed and raw-energy moments are integrable functions of the fields. -/
theorem integrable_coupledSelected_moments {n B : ℕ} (hB : 0 < B) (J : ℝ)
    {κ : ℝ} (hκ : 0 < κ) {R G : Type*} [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν] (γ : Measure G) [IsProbabilityMeasure γ]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    Integrable (fun h => ∑ i, ∫ ω,
      signOfBit (fun ω' => superBits ω' i) ω * coupledSelectedLossRelease A ω i
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ) (coupledBlockPrior J κ B) ∧
    Integrable (fun h => ∑ i, ∫ ω, coupledSelectedLossRelease A ω i ^ 2
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ) (coupledBlockPrior J κ B) := by
  have hXi (i : Fin n) : Measurable (fun ω : SuperSpace (Fin B → Bool × Bool) R G n =>
      coupledSelectedLossRelease A ω i) :=
    (measurable_pi_apply i).comp (measurable_coupledSelectedLossRelease hA)
  constructor
  · apply integrable_finsetSum
    intro i _
    apply integrable_coupledSuper_average J hκ ν γ (C := 2)
      (fun q => signOfBit (fun ω => superBits ω i) q.2 * coupledSelectedLossRelease A q.2 i)
    · exact ((measurable_signOfBit _ ((measurable_pi_apply i).comp measurable_superBits)).mul
        (hXi i)).comp measurable_snd
    · intro q
      rw [abs_mul]
      have hs : |signOfBit (fun ω => superBits ω i) q.2| = 1 := by
        unfold signOfBit
        split_ifs <;> norm_num
      rw [hs, one_mul]
      exact abs_coupledSelectedLossRelease_le_two hB A hp q.2 i
  · apply integrable_finsetSum
    intro i _
    apply integrable_coupledSuper_average J hκ ν γ (C := 4)
      (fun q => coupledSelectedLossRelease A q.2 i ^ 2)
    · exact ((hXi i).pow_const 2).comp measurable_snd
    · intro q
      rw [abs_of_nonneg (sq_nonneg _)]
      have hb := abs_coupledSelectedLossRelease_le_two hB A hp q.2 i
      have hs := pow_le_pow_left₀ (abs_nonneg (coupledSelectedLossRelease A q.2 i)) hb 2
      norm_num only [sq_abs] at hs
      exact hs

/-- Prior-averaged Gaussian information lower bound for the actual selected release.
Every model and integrability premise is derived; only the two displayed numerical moment
budgets enter this reusable channel step. -/
theorem coupled_selected_gaussian_lower_of_budgets {n B : ℕ} (hB : 0 < B) (J : ℝ)
    {κ : ℝ} (hκ : 0 < κ) {R : Type*} [MeasurableSpace R]
    (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) (τ : ℝ) {M V : ℝ} (hM0 : 0 ≤ M)
    (hM : M ≤ ∫ h, ∑ i, ∫ ω,
      signOfBit (fun ω' => superBits ω' i) ω * coupledSelectedLossRelease A ω i
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν
        (Measure.pi fun _ : Fin n => gaussianReal 0 1) ∂coupledBlockPrior J κ B)
    (hV : (∫ h, ∑ i, ∫ ω, coupledSelectedLossRelease A ω i ^ 2
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν
        (Measure.pi fun _ : Fin n => gaussianReal 0 1) ∂coupledBlockPrior J κ B) ≤ V) :
    M ^ 2 ≤ 2 * Real.log 2 * (V + n * τ ^ 2) *
      ∫ h, releaseInfoI (superMeasure n (coupledBlockSpinProductMeasure J h) ν
        (Measure.pi fun _ : Fin n => gaussianReal 0 1))
        (fun ω => coupledSelectedLossRelease A ω + τ • superNoiseSeed ω) superBits
        ∂coupledBlockPrior J κ B := by
  let γ := Measure.pi fun _ : Fin n => gaussianReal 0 1
  let P := fun h : Fin B → ℝ × ℝ => superMeasure n (coupledBlockSpinProductMeasure J h) ν γ
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hP (h) : IsProbabilityMeasure (P h) := by
    letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
    dsimp [P, γ]
    infer_instance
  have hX := measurable_coupledSelectedLossRelease (Ng := Fin n → ℝ) hA
  have hf : ∀ h i, (P h) ((fun ω => superBits ω i) ⁻¹' {true}) = 1 / 2 := by
    intro h i
    letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
    exact superBits_fair _ ν γ i
  have hg : ∀ h (i : Fin n), (P h).map
      (fun ω : SuperSpace (Fin B → Bool × Bool) R (Fin n → ℝ) n => superNoiseSeed ω i) =
        gaussianReal 0 1 := by
    intro h i
    letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
    change (P h).map ((fun x : Fin n → ℝ => x i) ∘ superNoiseSeed) = _
    rw [← Measure.map_map (measurable_pi_apply i) measurable_superNoiseSeed]
    rw [show (P h).map superNoiseSeed = γ from superGaussian_noise_law _ ν]
    exact (measurePreserving_eval (fun _ : Fin n => gaussianReal 0 1) i).map_eq
  have hi : ∀ h, IndepFun (fun ω => (superBits ω, coupledSelectedLossRelease A ω))
      superNoiseSeed (P h) := by
    intro h
    letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
    have ht := superGaussian_release_noise_independent (coupledBlockSpinProductMeasure J h) ν
      (fun σ r => A (σ, r)) hA (coupledReleaseMap n B) (measurable_coupledReleaseMap n B)
    exact ht.comp ((measurable_fst.comp measurable_fst).prodMk measurable_snd) measurable_id
  obtain ⟨hmi, hvi⟩ := integrable_coupledSelected_moments hB J hκ ν γ A hA hp
  exact prior_averaged_information_lower_bound_gaussian (coupledBlockPrior J κ B) P hP
    measurable_superBits hX measurable_superNoiseSeed hf
    (fun h i => memLp_coupledSelectedLossRelease hB J h ν γ A hA hp i) hg hi hmi hvi
    (integrable_coupledSuper_information J hκ ν γ _ (hX.add (measurable_superNoiseSeed.const_smul τ)))
    hM0 hM hV

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledSelectedLocalizedEnergy.lean <==
import LossOnlyTraceability.CoupledSelectedResidual
import LossOnlyTraceability.CoupledSelectedMomentTransport
import LossOnlyTraceability.CoupledLocalizedAccuracy

/-! Globally localized selected-release energy under ordinary accuracy. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory
open scoped BigOperators

/-- Ordinary comparison accuracy localizes the prior-averaged raw selected logistic release
energy.  The learner depends only on the selected sample and its independent seed. -/
theorem coupled_selected_prior_accuracy_localized_energy
    {n B : ℕ} (hB : 0 < B) {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1)
    (hε : 0 ≤ ε) (J : ℝ)
    {R G : Type*} [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν]
    (γ : Measure G) [IsProbabilityMeasure γ]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε) :
    (∫ h, ∑ i, ∫ w, coupledSelectedLossRelease A w i ^ 2
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ
      ∂coupledBlockPrior J (1 / v - 1) B) ≤
      logisticUnitSlopeBound ^ 2 * weightedTailBound 1
        (min 1 (8 * ε ^ (1 / 2 : ℝ) +
          2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ)))
        (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) := by
  have hκ : 0 < 1 / v - 1 :=
    sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  let M := coupledBlockConditionalLearnerMoment ν J A
  let W := min 1 (8 * ε ^ (1 / 2 : ℝ) +
    2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ))
  have hMmem : ∀ h, M h ∈ Set.Icc (0 : ℝ) 1 := fun h =>
    coupledBlockConditionalLearnerMoment_mem_Icc ν J h A hA hp
  have hMmeas : Measurable M := measurable_coupledBlockConditionalLearnerMoment ν J A
  have hMint : Integrable M (coupledBlockPrior J (1 / v - 1) B) :=
    Integrable.of_bound hMmeas.aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun h => by
        rw [Real.norm_eq_abs, abs_of_nonneg (hMmem h).1]
        exact (hMmem h).2)
  have hMone : (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤ 1 := by
    have hm := integral_mono hMint (integrable_const (1 : ℝ)) fun h => (hMmem h).2
    calc
      (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤
          ∫ _h, (1 : ℝ) ∂coupledBlockPrior J (1 / v - 1) B := hm
      _ = 1 := by
        rw [integral_const]
        simp only [probReal_univ, smul_eq_mul, one_mul]
  have hMscale : (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤
      8 * ε ^ (1 / 2 : ℝ) +
        2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ) := by
    refine le_of_eq_of_le ?_
      (coupledBlock_prior_accuracy_second_moment_sqrt hB hv0 hv1 hε J ν A hA hp hacc)
    apply integral_congr_ae
    filter_upwards [] with h
    exact coupledBlockConditionalLearnerMoment_eq_prod ν J h A hA hp
  have hMW : (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤ W :=
    le_min hMone hMscale
  have hW0 : 0 ≤ W := by
    apply le_min
    · norm_num
    · positivity
  have hW1 : W ≤ 1 := min_le_left _ _
  have henergyI :=
    (integrable_coupledSelected_moments hB J hκ ν γ A hA hp).2
  have htailI := integrable_weightedTailBound_one
    (coupledBlockPrior J (1 / v - 1) B) M hMmeas hMmem
    (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B)
  have hpoint : ∀ h, (∑ i, ∫ w, coupledSelectedLossRelease A w i ^ 2
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ) ≤
      logisticUnitSlopeBound ^ 2 * weightedTailBound 1 (M h)
        (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) := by
    intro h
    have hw : (∫ q, ‖A q‖ ^ 2 ∂((coupledSampleLaw n B J h).prod ν)) ≤ M h := by
      rw [← coupledBlockConditionalLearnerMoment_eq_prod ν J h A hA hp]
    have hb := (coupled_selected_logistic_energy_weighted hB J h ν γ A hA hp
      hw (hMmem h).2).2
    change (∫ ω, ∑ i, coupledSelectedLossRelease A ω i ^ 2
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ) ≤
      logisticUnitSlopeBound ^ 2 * weightedTailBound 1 (M h)
        (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) at hb
    rw [coupledSelected_energy_integral_sum hB J h ν γ A hA hp] at hb
    exact hb
  have hfirst := integral_mono henergyI
    (htailI.const_mul (logisticUnitSlopeBound ^ 2)) hpoint
  rw [integral_const_mul] at hfirst
  refine hfirst.trans (mul_le_mul_of_nonneg_left
    (integral_weightedTailBound_le_of_integral_le
      (coupledBlockPrior J (1 / v - 1) B) M hMmeas hMmem W
      (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) hMW hW0 hW1
      (by positivity [coupledMatrixEnergyK_nonneg n B])
      (by positivity [matrixEnergyS_nonneg B])) (sq_nonneg _))

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledSelectedMomentTransport.lean <==
import LossOnlyTraceability.CoupledSelectedChannel
import LossOnlyTraceability.CoupledSelectedSigned

/-! Match the exact signed-release expectation with the sum-of-coordinate convention of
information transfer. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped BigOperators

/-- The signed moment has equivalent integral-of-sum and sum-of-integrals forms. -/
theorem coupledSelected_signed_integral_sum {n B : ℕ} (hB : 0 < B) (J : ℝ)
    (h : Fin B → ℝ × ℝ) {R G : Type*} [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν] (γ : Measure G) [IsProbabilityMeasure γ]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    (∫ ω, ∑ i, signOfBit (fun ω' => superBits ω' i) ω * coupledSelectedLossRelease A ω i
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ) =
    ∑ i, ∫ ω, signOfBit (fun ω' => superBits ω' i) ω * coupledSelectedLossRelease A ω i
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ := by
  letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  apply integral_finsetSum
  intro i _
  exact integrable_mul_of_memLp_two _
    (memLp_signOfBit _ ((measurable_pi_apply i).comp measurable_superBits))
    (memLp_coupledSelectedLossRelease hB J h ν γ A hA hp i)

/-- The raw energy has the corresponding equivalent expectation conventions. -/
theorem coupledSelected_energy_integral_sum {n B : ℕ} (hB : 0 < B) (J : ℝ)
    (h : Fin B → ℝ × ℝ) {R G : Type*} [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν] (γ : Measure G) [IsProbabilityMeasure γ]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    (∫ ω, ∑ i, coupledSelectedLossRelease A ω i ^ 2
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ) =
    ∑ i, ∫ ω, coupledSelectedLossRelease A ω i ^ 2
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ := by
  exact integral_finsetSum _ (fun i _ =>
    (memLp_coupledSelectedLossRelease hB J h ν γ A hA hp i).integrable_sq)

/-- Ordinary comparison accuracy supplies the signed budget in the channel convention. -/
theorem coupled_selected_signed_channel_budget {n B : ℕ} (hB : 0 < B)
    {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1) (J : ℝ)
    {R G : Type*} [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν] (γ : Measure G) [IsProbabilityMeasure γ]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε) :
    coupledSignedLossBudget v ε n B ≤
      ∫ h, ∑ i, ∫ ω, signOfBit (fun ω' => superBits ω' i) ω *
        coupledSelectedLossRelease (fun q => coupledBlockReindex B (A q)) ω i
        ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ
        ∂coupledBlockPrior J (1 / v - 1) B := by
  refine (coupled_selected_logistic_signed_lower_bound hB hv0 hv1 J ν γ A hA hp hacc).trans_eq ?_
  apply integral_congr_ae
  filter_upwards [] with h
  exact coupledSelected_signed_integral_sum hB J h ν γ
    (fun q => coupledBlockReindex B (A q)) ((continuous_coupledBlockReindex B).measurable.comp hA)
    (fun q => by rw [norm_coupledBlockReindex]; exact hp q)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledSelectedRelease.lean <==
import LossOnlyTraceability.CoupledPopulationContrast
import LossOnlyTraceability.NativeBudgetsAssembly

/-! Logistic releases on the raw coupled-block selection-bit experiment. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory
open scoped InnerProductSpace

/-- Logistic pair release evaluated at the learner trained on the selected raw block sample. -/
def coupledSelectedLossRelease {n B : ℕ} {Rr Ng : Type*}
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (w : SuperSpace (Fin B → Bool × Bool) Rr Ng n) : Fin n → ℝ :=
  fun i => logisticLoss ⟪superLearner (fun σ r => A (σ, r)) w,
      coupledBlockFeature B (superPoint true i w)⟫_ℝ -
    logisticLoss ⟪superLearner (fun σ r => A (σ, r)) w,
      coupledBlockFeature B (superPoint false i w)⟫_ℝ

theorem measurable_coupledSelectedLossRelease {n B : ℕ} {Rr Ng : Type*}
    [MeasurableSpace Rr] [MeasurableSpace Ng]
    {A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B))}
    (hA : Measurable A) :
    Measurable (coupledSelectedLossRelease (Ng := Ng) A) := by
  apply measurable_pi_lambda
  intro i
  have hθ : Measurable (superLearner (fun σ r => A (σ, r)) :
      SuperSpace (Fin B → Bool × Bool) Rr Ng n → EuclideanSpace ℝ (Fin (2 * B))) :=
    measurable_superLearner hA
  have hz (b : Bool) : Measurable (fun w : SuperSpace (Fin B → Bool × Bool) Rr Ng n =>
      coupledBlockFeature B (superPoint b i w)) :=
    (measurable_of_finite (coupledBlockFeature B)).comp (measurable_superPoint b i)
  exact (sharp_measurable_logisticLoss.comp (measurable_inner_native hθ (hz true))).sub
    (sharp_measurable_logisticLoss.comp (measurable_inner_native hθ (hz false)))

/-- Multiplication by the selector sign turns the fixed-slot release into ghost loss minus
selected-training loss. -/
theorem coupledSelectedLossRelease_signed_eq {n B : ℕ} {Rr Ng : Type*}
    [MeasurableSpace Rr] [MeasurableSpace Ng]
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (w : SuperSpace (Fin B → Bool × Bool) Rr Ng n) (i : Fin n) :
    signOfBit (fun w' => superBits w' i) w * coupledSelectedLossRelease A w i =
      logisticLoss ⟪superLearner (fun σ r => A (σ, r)) w,
        coupledBlockFeature B (ghostPoint superPoint superBits i w)⟫_ℝ -
      logisticLoss ⟪superLearner (fun σ r => A (σ, r)) w,
        coupledBlockFeature B (trainingPoint superPoint superBits i w)⟫_ℝ := by
  unfold coupledSelectedLossRelease trainingPoint ghostPoint signOfBit
  cases h : superBits w i <;> simp [h]

/-- Every coordinate of the selected logistic release is bounded by two. -/
theorem abs_coupledSelectedLossRelease_le_two {n B : ℕ} (hB : 0 < B)
    {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (hp : ∀ q, ‖A q‖ ≤ 1)
    (w : SuperSpace (Fin B → Bool × Bool) Rr Ng n) (i : Fin n) :
    |coupledSelectedLossRelease A w i| ≤ 2 := by
  unfold coupledSelectedLossRelease
  apply (abs_logisticLoss_sub_le_global _ _).trans
  have habs : |⟪superLearner (fun σ r => A (σ, r)) w,
      coupledBlockFeature B (superPoint true i w)⟫_ℝ -
      ⟪superLearner (fun σ r => A (σ, r)) w,
      coupledBlockFeature B (superPoint false i w)⟫_ℝ| ≤
      |⟪superLearner (fun σ r => A (σ, r)) w,
        coupledBlockFeature B (superPoint true i w)⟫_ℝ| +
      |⟪superLearner (fun σ r => A (σ, r)) w,
        coupledBlockFeature B (superPoint false i w)⟫_ℝ| := by
    simpa only [sub_zero, zero_sub, abs_neg] using
      abs_sub_le
        ⟪superLearner (fun σ r => A (σ, r)) w,
          coupledBlockFeature B (superPoint true i w)⟫_ℝ 0
        ⟪superLearner (fun σ r => A (σ, r)) w,
          coupledBlockFeature B (superPoint false i w)⟫_ℝ
  apply habs.trans
  have hθ : ‖superLearner (fun σ r => A (σ, r)) w‖ ≤ 1 := hp _
  have ht := abs_real_inner_le_norm (superLearner (fun σ r => A (σ, r)) w)
    (coupledBlockFeature B (superPoint true i w))
  have hf := abs_real_inner_le_norm (superLearner (fun σ r => A (σ, r)) w)
    (coupledBlockFeature B (superPoint false i w))
  rw [norm_coupledBlockFeature hB, mul_one] at ht hf
  nlinarith

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledSelectedResidual.lean <==
import LossOnlyTraceability.CoupledSelectionLaw
import LossOnlyTraceability.CoupledAccuratePairResidual
import LossOnlyTraceability.CoupledBlockLossEnergy

/-! Concrete residual and loss-energy bounds for an ordinary learner lifted to the raw
coupled-block supersample. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory
open scoped BigOperators InnerProductSpace

/-- Optimizer-centered nonlinear pair residual on the raw supersample. -/
def coupledSelectedResidualEnergy {n B : ℕ} {Rr Ng : Type*}
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (θs : EuclideanSpace ℝ (Fin (2 * B)))
    (ω : SuperSpace (CoupledRawObservation B) Rr Ng n) : ℝ :=
  coupledPairResidualEnergy (superLearner (fun σ r => A (σ, r)) ω) θs
    (coupledSuperRawPair ω)

/-- Squared logistic pair-release norm on the raw supersample. -/
def coupledSelectedLogisticPairEnergy {n B : ℕ} {Rr Ng : Type*}
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (ω : SuperSpace (CoupledRawObservation B) Rr Ng n) : ℝ :=
  ∑ i, (logisticLoss ⟪superLearner (fun σ r => A (σ, r)) ω,
      coupledBlockFeature B (superPoint true i ω)⟫_ℝ -
    logisticLoss ⟪superLearner (fun σ r => A (σ, r)) ω,
      coupledBlockFeature B (superPoint false i ω)⟫_ℝ) ^ 2

section Bounds

variable {n B : ℕ} (hB : 0 < B) {ε w : ℝ} (J : ℝ) (h : Fin B → ℝ × ℝ)
  {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR]
  (μG : Measure Ng) [IsProbabilityMeasure μG]
  (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
  (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)

include hB hA hp

private theorem selected_pair_accuracy
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod μR)) ≤
          populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε) :
    ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h)
        (coupledSelectedPairLearner (Ng := Ng) A q)
        ∂(((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod
          (coupledSelectionSeedLaw n μR μG))) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε := by
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  have hRisk : Measurable (populationQuarticRisk (coupledBlockDataLaw J B h)) :=
    (continuous_populationQuarticRisk (coupledBlockDataLaw J B h)
      (coupledBlockDataLaw_norm_le_one hB J h)).measurable
  intro θ hθ
  rw [coupled_integral_selectedPairLearner J h μR μG A hA hRisk]
  exact hacc θ hθ

/-- Ordinary `n`-sample accuracy yields an optimizer and the concrete nonlinear residual
bound on the selected raw supersample. -/
theorem coupled_selected_accurate_residual_exists
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod μR)) ≤
          populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε) :
    ∃ θs : EuclideanSpace ℝ (Fin (2 * B)), ‖θs‖ ≤ 1 ∧
      (∀ θ, populationQuarticRisk (coupledBlockDataLaw J B h) θs ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ) ∧
      Integrable (coupledSelectedResidualEnergy (Ng := Ng) A θs)
        (superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) ∧
      (∫ ω, coupledSelectedResidualEnergy A θs ω
        ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG)) ≤
        (logisticUnitSlopeBound + 1 / 4) ^ 2 * weightedTailBound 4
          (nativeErrorScale (1 / 16) 4 ε)
          (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) := by
  let ν := coupledSelectionSeedLaw n μR μG
  letI : IsProbabilityMeasure ν := by
    dsimp [ν, coupledSelectionSeedLaw]
    infer_instance
  let As := coupledSelectedPairLearner (Ng := Ng) A
  have hAs : Measurable As := measurable_coupledSelectedPairLearner A hA
  have hpAs : ∀ q, ‖As q‖ ≤ 1 := fun q => hp _
  obtain ⟨θs, hs, hmin, hi, hb⟩ := coupledBlock_accurate_pair_residual_exists hB J h ν
    As hAs hpAs (selected_pair_accuracy hB J h μR μG A hA hp hacc)
  have hfun : (fun ω => coupledPairResidualEnergy
      (As (coupledSuperRawPairSeed ω)) θs (coupledSuperRawPairSeed ω).1) =
      coupledSelectedResidualEnergy A θs := by
    funext ω
    dsimp only [As, coupledSelectedResidualEnergy]
    rw [coupledSelectedPairLearner_super]
    rfl
  refine ⟨θs, hs, hmin, ?_, ?_⟩
  · have hc := (measurePreserving_coupledSuperRawPairSeed J h μR μG).integrable_comp_of_integrable hi
    exact hc.congr (Filter.Eventually.of_forall fun ω => congrFun hfun ω)
  · have heq :
        (∫ ω, coupledPairResidualEnergy
          (As (coupledSuperRawPairSeed ω)) θs (coupledSuperRawPairSeed ω).1
          ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG)) =
        ∫ q, coupledPairResidualEnergy (As q) θs q.1
          ∂(((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) := by
      have hmap : (superMeasure n (coupledBlockSpinProductMeasure J h) μR μG).map
          coupledSuperRawPairSeed =
          ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν := by
        simpa only [ν] using coupledSuperRawPairSeed_law (n := n) J h μR μG
      have hi' : AEStronglyMeasurable
          (fun q => coupledPairResidualEnergy (As q) θs q.1)
          ((superMeasure n (coupledBlockSpinProductMeasure J h) μR μG).map
            coupledSuperRawPairSeed) := by
        rw [hmap]
        exact hi.aestronglyMeasurable
      calc
        _ = ∫ q, coupledPairResidualEnergy (As q) θs q.1
            ∂((superMeasure n (coupledBlockSpinProductMeasure J h) μR μG).map
              coupledSuperRawPairSeed) :=
          (integral_map measurable_coupledSuperRawPairSeed.aemeasurable hi').symm
        _ = _ := by rw [hmap]
    have heq' :
        (∫ ω, coupledSelectedResidualEnergy A θs ω
          ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG)) =
        ∫ q, coupledPairResidualEnergy (As q) θs q.1
          ∂(((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) := by
      calc
        _ = ∫ ω, coupledPairResidualEnergy
            (As (coupledSuperRawPairSeed ω)) θs (coupledSuperRawPairSeed ω).1
            ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) := by
          apply integral_congr_ae
          exact Filter.Eventually.of_forall fun ω => (congrFun hfun ω).symm
        _ = _ := heq
    rw [heq']
    exact hb

private theorem selected_norm_sq_integral :
    (∫ q, ‖coupledSelectedPairLearner (Ng := Ng) A q‖ ^ 2
      ∂(((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod
        (coupledSelectionSeedLaw n μR μG))) =
      ∫ q, ‖A q‖ ^ 2 ∂((coupledSampleLaw n B J h).prod μR) := by
  exact coupled_integral_selectedPairLearner J h μR μG A hA
    ((measurable_norm.pow_const 2))

/-- A supplied ordinary learner second moment gives the localized selected logistic energy. -/
theorem coupled_selected_logistic_energy_weighted
    (hw : (∫ q, ‖A q‖ ^ 2 ∂((coupledSampleLaw n B J h).prod μR)) ≤ w)
    (hw1 : w ≤ 1) :
    Integrable (coupledSelectedLogisticPairEnergy (Ng := Ng) A)
      (superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) ∧
    (∫ ω, coupledSelectedLogisticPairEnergy A ω
      ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG)) ≤
      logisticUnitSlopeBound ^ 2 * weightedTailBound 1 w
        (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) := by
  let ν := coupledSelectionSeedLaw n μR μG
  letI : IsProbabilityMeasure ν := by
    dsimp [ν, coupledSelectionSeedLaw]
    infer_instance
  let As := coupledSelectedPairLearner (Ng := Ng) A
  let P := ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν
  have hAs : Measurable As := measurable_coupledSelectedPairLearner A hA
  have hpAs : ∀ q, ‖As q‖ ≤ 1 := fun q => hp _
  have hsq : ∀ q, ‖As q‖ ^ 2 ≤ (1 : ℝ) := fun q => by
    nlinarith [norm_nonneg (As q), hpAs q]
  have hw' : (∫ q, ‖As q‖ ^ 2 ∂P) ≤ w := by
    rw [show P = (((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod
      (coupledSelectionSeedLaw n μR μG)) from rfl,
      selected_norm_sq_integral hB J h μR μG A hA hp]
    exact hw
  have hw0 : 0 ≤ w := (integral_nonneg fun q => sq_nonneg ‖As q‖).trans hw'
  obtain ⟨hQi, hQ⟩ := coupledBlock_randomized_pair_energy hB J h ν As hAs 1 w
    (by norm_num) hsq hw' hw0 hw1
  obtain ⟨hLi, hL⟩ := logistic_loss_energy_of_quadratic P As hAs hpAs
    (fun q i => coupledBlockFeature B (q.1.1 i))
    (fun q i => coupledBlockFeature B (q.1.2 i))
    (fun i => (measurable_of_finite (fun στ : CoupledBlockSample n B × CoupledBlockSample n B =>
      coupledBlockFeature B (στ.1 i))).comp measurable_fst)
    (fun i => (measurable_of_finite (fun στ : CoupledBlockSample n B × CoupledBlockSample n B =>
      coupledBlockFeature B (στ.2 i))).comp measurable_fst)
    (fun q i => (norm_coupledBlockFeature hB (q.1.1 i)).le)
    (fun q i => (norm_coupledBlockFeature hB (q.1.2 i)).le) hQi _ hQ
  let L : ((CoupledBlockSample n B × CoupledBlockSample n B) × CoupledSelectionSeed Rr Ng n) → ℝ :=
    fun q => ∑ i, (logisticLoss ⟪As q, coupledBlockFeature B (q.1.1 i)⟫_ℝ -
      logisticLoss ⟪As q, coupledBlockFeature B (q.1.2 i)⟫_ℝ) ^ 2
  have hc := (measurePreserving_coupledSuperRawPairSeed J h μR μG).integrable_comp_of_integrable hLi
  have hfun : L ∘ coupledSuperRawPairSeed = coupledSelectedLogisticPairEnergy A := by
    funext ω
    dsimp only [Function.comp_apply, L, As, coupledSelectedLogisticPairEnergy]
    rw [coupledSelectedPairLearner_super]
    rfl
  have heq : (∫ ω, L (coupledSuperRawPairSeed ω)
      ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG)) = ∫ q, L q ∂P := by
    have hmap : (superMeasure n (coupledBlockSpinProductMeasure J h) μR μG).map
        coupledSuperRawPairSeed = P := by
      simpa only [P, ν] using (measurePreserving_coupledSuperRawPairSeed J h μR μG).map_eq
    have hLi' : AEStronglyMeasurable L
        ((superMeasure n (coupledBlockSpinProductMeasure J h) μR μG).map
          coupledSuperRawPairSeed) := by
      rw [hmap]
      exact hLi.aestronglyMeasurable
    rw [← hmap]
    exact (integral_map measurable_coupledSuperRawPairSeed.aemeasurable hLi').symm
  refine ⟨?_, ?_⟩
  · exact hc.congr (Filter.Eventually.of_forall fun ω => congrFun hfun ω)
  · have heq' : (∫ ω, coupledSelectedLogisticPairEnergy A ω
        ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG)) = ∫ q, L q ∂P := by
      calc
        _ = ∫ ω, L (coupledSuperRawPairSeed ω)
            ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) := by
          apply integral_congr_ae
          exact Filter.Eventually.of_forall fun ω => (congrFun hfun ω).symm
        _ = _ := heq
    rw [heq']
    exact hL

/-- Coarse selected loss-energy bound requiring only properness. -/
theorem coupled_selected_logistic_energy :
    Integrable (coupledSelectedLogisticPairEnergy (Ng := Ng) A)
      (superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) ∧
    (∫ ω, coupledSelectedLogisticPairEnergy A ω
      ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG)) ≤
      logisticUnitSlopeBound ^ 2 *
        (2 * coupledMatrixEnergyK n B + 2 * matrixEnergyS B) := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  have hw : (∫ q, ‖A q‖ ^ 2 ∂((coupledSampleLaw n B J h).prod μR)) ≤ (1 : ℝ) := by
    have hb : ∀ᵐ q ∂((coupledSampleLaw n B J h).prod μR), ‖‖A q‖ ^ 2‖ ≤ (1 : ℝ) :=
      Filter.Eventually.of_forall fun q => by
        rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
        nlinarith [norm_nonneg (A q), hp q]
    have hi := norm_integral_le_of_norm_le_const hb
    rw [Real.norm_eq_abs, abs_of_nonneg (integral_nonneg fun q => sq_nonneg ‖A q‖)] at hi
    simpa only [probReal_univ, one_mul] using hi
  have hb := coupled_selected_logistic_energy_weighted hB J h μR μG A hA hp hw le_rfl
  simpa [weightedTailBound] using hb

end Bounds
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledSelectedSigned.lean <==
import LossOnlyTraceability.CoupledSelectedRelease
import LossOnlyTraceability.CoupledSignedWitness
import LossOnlyTraceability.CoupledSampleIID
import LossOnlyTraceability.NativeBudgetsAssemblyLaw
import LossOnlyTraceability.NativeFingerprintTransport

/-! Signed logistic releases on the actual coupled-block selection-bit experiment. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace

private theorem abs_coupledSelectedLogisticLoss_le {B : ℕ} (hB : 0 < B)
    (t : EuclideanSpace ℝ (Fin (2 * B))) (ht : ‖t‖ ≤ 1)
    (z : Fin B → Bool × Bool) :
    |logisticLoss ⟪t, coupledBlockFeature B z⟫_ℝ| ≤ 1 + |logisticLoss 0| := by
  have hm := abs_real_inner_le_norm t (coupledBlockFeature B z)
  rw [norm_coupledBlockFeature hB, mul_one] at hm
  have hl := abs_logisticLoss_sub_le_global ⟪t, coupledBlockFeature B z⟫_ℝ 0
  simp only [sub_zero] at hl
  calc
    |logisticLoss ⟪t, coupledBlockFeature B z⟫_ℝ| =
        |(logisticLoss ⟪t, coupledBlockFeature B z⟫_ℝ - logisticLoss 0) +
          logisticLoss 0| := by ring_nf
    _ ≤ |logisticLoss ⟪t, coupledBlockFeature B z⟫_ℝ - logisticLoss 0| +
        |logisticLoss 0| := abs_add_le _ _
    _ ≤ 1 + |logisticLoss 0| := by linarith

private theorem integral_coupledSelected_ghost_loss_eq_population
    {n B : ℕ} (hB : 0 < B) (J : ℝ) (h : Fin B → ℝ × ℝ)
    {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
    (μR : Measure Rr) [IsProbabilityMeasure μR]
    (μG : Measure Ng) [IsProbabilityMeasure μG]
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) (i : Fin n) :
    (∫ w, logisticLoss ⟪superLearner (fun σ r => A (σ, r)) w,
        coupledBlockFeature B (ghostPoint superPoint superBits i w)⟫_ℝ
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) =
      ∫ w, (∫ z, logisticLoss ⟪superLearner (fun σ r => A (σ, r)) w, z⟫_ℝ
        ∂coupledBlockDataLaw J B h)
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) μR μG := by
  let D := coupledBlockSpinProductMeasure J h
  letI : IsProbabilityMeasure D := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  let P := superMeasure n D μR μG
  let θhat : SuperSpace (Fin B → Bool × Bool) Rr Ng n → EuclideanSpace ℝ (Fin (2 * B)) :=
    superLearner (fun σ r => A (σ, r))
  let gh : SuperSpace (Fin B → Bool × Bool) Rr Ng n → (Fin B → Bool × Bool) :=
    ghostPoint superPoint superBits i
  change (∫ w, logisticLoss ⟪θhat w, coupledBlockFeature B (gh w)⟫_ℝ ∂P) =
    ∫ w, (∫ z, logisticLoss ⟪θhat w, z⟫_ℝ ∂coupledBlockDataLaw J B h) ∂P
  have hθm : Measurable θhat := measurable_superLearner hA
  have hgm : Measurable gh :=
    measurable_ghostPoint (fun b j => measurable_superPoint b j) measurable_superBits i
  have hFm : Measurable (fun q : EuclideanSpace ℝ (Fin (2 * B)) × (Fin B → Bool × Bool) =>
      logisticLoss ⟪q.1, coupledBlockFeature B q.2⟫_ℝ) :=
    sharp_measurable_logisticLoss.comp (measurable_inner_native measurable_fst
      ((measurable_of_finite (coupledBlockFeature B)).comp measurable_snd))
  have hgi : Integrable (fun w => logisticLoss ⟪θhat w, coupledBlockFeature B (gh w)⟫_ℝ) P := by
    refine Integrable.of_bound (hFm.comp (hθm.prodMk hgm)).aestronglyMeasurable
      (1 + |logisticLoss 0|) (Filter.Eventually.of_forall fun w => ?_)
    rw [Real.norm_eq_abs]
    exact abs_coupledSelectedLogisticLoss_le hB (θhat w) (hp _) (gh w)
  have hpair := integral_of_indepFun_pair hθm hgm
    (indepFun_superLearner_ghostPoint D μR μG hA i)
    (F := fun q : EuclideanSpace ℝ (Fin (2 * B)) × (Fin B → Bool × Bool) =>
      logisticLoss ⟪q.1, coupledBlockFeature B q.2⟫_ℝ)
    hFm.aestronglyMeasurable hgi
  rw [ghostPoint_law D μR μG i] at hpair
  have hdata (t : EuclideanSpace ℝ (Fin (2 * B))) :
      (∫ z, logisticLoss ⟪t, coupledBlockFeature B z⟫_ℝ ∂D) =
        ∫ z, logisticLoss ⟪t, z⟫_ℝ ∂coupledBlockDataLaw J B h := by
    unfold coupledBlockDataLaw
    simpa only [Function.comp_apply] using
      (integral_map (measurable_of_finite (coupledBlockFeature B)).aemeasurable
        (sharp_measurable_logisticLoss.comp
          (measurable_inner_const_left t)).aestronglyMeasurable).symm
  have hGm : Measurable (fun t : EuclideanSpace ℝ (Fin (2 * B)) =>
      ∫ z, logisticLoss ⟪t, z⟫_ℝ ∂coupledBlockDataLaw J B h) :=
    ((sharp_measurable_logisticLoss.comp
      (continuous_fst.inner continuous_snd).measurable).stronglyMeasurable.integral_prod_right').measurable
  have hmap : (∫ x, (∫ z, logisticLoss ⟪x, z⟫_ℝ
      ∂coupledBlockDataLaw J B h) ∂P.map θhat) =
      ∫ w, (∫ z, logisticLoss ⟪θhat w, z⟫_ℝ
        ∂coupledBlockDataLaw J B h) ∂P :=
    integral_map hθm.aemeasurable hGm.aestronglyMeasurable
  calc
    (∫ w, logisticLoss ⟪θhat w, coupledBlockFeature B (gh w)⟫_ℝ ∂P) =
        ∫ x, ∫ y, logisticLoss ⟪x, coupledBlockFeature B y⟫_ℝ ∂D ∂P.map θhat := hpair
    _ =
        ∫ x, ∫ z, logisticLoss ⟪x, z⟫_ℝ ∂coupledBlockDataLaw J B h ∂P.map θhat := by
      apply integral_congr_ae
      filter_upwards [] with x
      exact hdata x
    _ = ∫ w, (∫ z, logisticLoss ⟪θhat w, z⟫_ℝ
        ∂coupledBlockDataLaw J B h) ∂P := hmap

private theorem measurable_coupledPopulationLossContrast_fixed
    {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    {Rr : Type*} [MeasurableSpace Rr]
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) :
    Measurable (fun q => coupledPopulationLossContrast J h q.1 (A q)) := by
  unfold coupledPopulationLossContrast
  simp_rw [coupled_population_loss_eq_sum]
  apply Finset.measurable_sum
  intro i _
  apply Measurable.sub
  · apply Finset.measurable_sum
    intro τ _
    exact measurable_const.mul (sharp_measurable_logisticLoss.comp
      (measurable_inner_native hA measurable_const))
  · have hz : Measurable (fun q : CoupledBlockSample n B × Rr =>
        coupledBlockFeature B (q.1 i)) :=
      (measurable_of_finite (fun σ : CoupledBlockSample n B =>
        coupledBlockFeature B (σ i))).comp measurable_fst
    exact sharp_measurable_logisticLoss.comp (measurable_inner_native hA hz)

/-- The signed selected-pair expectation is exactly the ordinary population-minus-training
contrast under the actual coupled training law. -/
theorem coupled_selected_signed_expectation_eq_population_contrast
    {n B : ℕ} (hB : 0 < B) (J : ℝ) (h : Fin B → ℝ × ℝ)
    {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
    (μR : Measure Rr) [IsProbabilityMeasure μR]
    (μG : Measure Ng) [IsProbabilityMeasure μG]
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    (∫ w, ∑ i, signOfBit (fun w' => superBits w' i) w *
        coupledSelectedLossRelease A w i
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) =
      ∫ σ, ∫ r, coupledPopulationLossContrast J h σ (A (σ, r)) ∂μR
        ∂coupledSampleLaw n B J h := by
  let D := coupledBlockSpinProductMeasure J h
  letI : IsProbabilityMeasure D := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  let P := superMeasure n D μR μG
  let θhat : SuperSpace (Fin B → Bool × Bool) Rr Ng n → EuclideanSpace ℝ (Fin (2 * B)) :=
    superLearner (fun σ r => A (σ, r))
  let tr (i : Fin n) : SuperSpace (Fin B → Bool × Bool) Rr Ng n → (Fin B → Bool × Bool) :=
    trainingPoint superPoint superBits i
  let gh (i : Fin n) : SuperSpace (Fin B → Bool × Bool) Rr Ng n → (Fin B → Bool × Bool) :=
    ghostPoint superPoint superBits i
  let pop (w : SuperSpace (Fin B → Bool × Bool) Rr Ng n) : ℝ :=
    ∫ z, logisticLoss ⟪θhat w, z⟫_ℝ ∂coupledBlockDataLaw J B h
  have hθm : Measurable θhat := measurable_superLearner hA
  have hθp (w : SuperSpace (Fin B → Bool × Bool) Rr Ng n) : ‖θhat w‖ ≤ 1 :=
    hp ((fun i => trainingPoint superPoint superBits i w), superSeed w)
  have htrm (i : Fin n) : Measurable (tr i) :=
    measurable_trainingPoint (fun b j => measurable_superPoint b j) measurable_superBits i
  have hghm (i : Fin n) : Measurable (gh i) :=
    measurable_ghostPoint (fun b j => measurable_superPoint b j) measurable_superBits i
  have hlossm (Z : SuperSpace (Fin B → Bool × Bool) Rr Ng n → (Fin B → Bool × Bool))
      (hZ : Measurable Z) : Measurable (fun w => logisticLoss ⟪θhat w, coupledBlockFeature B (Z w)⟫_ℝ) :=
    sharp_measurable_logisticLoss.comp (measurable_inner_native hθm
      ((measurable_of_finite (coupledBlockFeature B)).comp hZ))
  have hlossI (Z : SuperSpace (Fin B → Bool × Bool) Rr Ng n → (Fin B → Bool × Bool))
      (hZ : Measurable Z) : Integrable (fun w => logisticLoss ⟪θhat w, coupledBlockFeature B (Z w)⟫_ℝ) P := by
    refine Integrable.of_bound (hlossm Z hZ).aestronglyMeasurable (1 + |logisticLoss 0|)
      (Filter.Eventually.of_forall fun w => ?_)
    rw [Real.norm_eq_abs]
    exact abs_coupledSelectedLogisticLoss_le hB (θhat w) (hθp w) (Z w)
  have hpopm : Measurable pop :=
    ((sharp_measurable_logisticLoss.comp
      (continuous_fst.inner continuous_snd).measurable).stronglyMeasurable.integral_prod_right').measurable.comp hθm
  have hpopI : Integrable pop P := by
    have hD := isCoupledBlockDataLaw_coupledBlockDataLaw hB J h
    refine Integrable.of_bound hpopm.aestronglyMeasurable (1 + |logisticLoss 0|)
      (Filter.Eventually.of_forall fun w => ?_)
    have hb : ∀ᵐ z ∂coupledBlockDataLaw J B h,
        ‖logisticLoss ⟪θhat w, z⟫_ℝ‖ ≤ 1 + |logisticLoss 0| := by
      filter_upwards [hD.norm_le_one] with z hz
      rw [Real.norm_eq_abs]
      have hm := abs_real_inner_le_norm (θhat w) z
      have hmargin : |⟪θhat w, z⟫_ℝ| ≤ 1 := by
        nlinarith [norm_nonneg (θhat w), norm_nonneg z, hθp w]
      have hl := abs_logisticLoss_sub_le_global ⟪θhat w, z⟫_ℝ 0
      simp only [sub_zero] at hl
      calc
        |logisticLoss ⟪θhat w, z⟫_ℝ| ≤
            |logisticLoss ⟪θhat w, z⟫_ℝ - logisticLoss 0| + |logisticLoss 0| := by
              nth_rewrite 1 [show logisticLoss ⟪θhat w, z⟫_ℝ =
                (logisticLoss ⟪θhat w, z⟫_ℝ - logisticLoss 0) + logisticLoss 0 by ring]
              exact abs_add_le _ _
        _ ≤ 1 + |logisticLoss 0| := by linarith
    simpa only [pop, probReal_univ, mul_one] using norm_integral_le_of_norm_le_const hb
  have hghost (i : Fin n) :
      (∫ w, logisticLoss ⟪θhat w, coupledBlockFeature B (gh i w)⟫_ℝ ∂P) =
        ∫ w, pop w ∂P :=
    integral_coupledSelected_ghost_loss_eq_population hB J h μR μG A hA hp i
  have hcontrastm := measurable_coupledPopulationLossContrast_fixed J h A hA
  have hcontrastI : Integrable (fun q => coupledPopulationLossContrast J h q.1 (A q))
      ((Measure.pi fun _ : Fin n => D).prod μR) := by
    refine Integrable.of_bound hcontrastm.aestronglyMeasurable (2 * n)
      (Filter.Eventually.of_forall fun q => ?_)
    rw [Real.norm_eq_abs]
    exact abs_coupledPopulationLossContrast_le hB J h q.1 (A q) (hp q)
  calc
    (∫ w, ∑ i, signOfBit (fun w' => superBits w' i) w *
        coupledSelectedLossRelease A w i ∂P) =
        ∫ w, ∑ i, (logisticLoss ⟪θhat w, coupledBlockFeature B (gh i w)⟫_ℝ -
          logisticLoss ⟪θhat w, coupledBlockFeature B (tr i w)⟫_ℝ) ∂P := by
      apply integral_congr_ae
      filter_upwards [] with w
      apply Finset.sum_congr rfl
      intro i _
      exact coupledSelectedLossRelease_signed_eq A w i
    _ = ∑ i, ∫ w, (logisticLoss ⟪θhat w, coupledBlockFeature B (gh i w)⟫_ℝ -
        logisticLoss ⟪θhat w, coupledBlockFeature B (tr i w)⟫_ℝ) ∂P := by
      simpa only [Pi.sub_apply] using integral_finsetSum Finset.univ (fun i _ =>
        (hlossI (gh i) (hghm i)).sub (hlossI (tr i) (htrm i)))
    _ = ∑ i, ((∫ w, logisticLoss ⟪θhat w, coupledBlockFeature B (gh i w)⟫_ℝ ∂P) -
        ∫ w, logisticLoss ⟪θhat w, coupledBlockFeature B (tr i w)⟫_ℝ ∂P) := by
      apply Finset.sum_congr rfl
      intro i _
      rw [integral_sub (hlossI (gh i) (hghm i)) (hlossI (tr i) (htrm i))]
    _ = ∑ i, ((∫ w, pop w ∂P) -
        ∫ w, logisticLoss ⟪θhat w, coupledBlockFeature B (tr i w)⟫_ℝ ∂P) := by
      apply Finset.sum_congr rfl
      intro i _
      rw [hghost i]
    _ = ∑ i, ∫ w, (pop w -
        logisticLoss ⟪θhat w, coupledBlockFeature B (tr i w)⟫_ℝ) ∂P := by
      apply Finset.sum_congr rfl
      intro i _
      rw [integral_sub hpopI (hlossI (tr i) (htrm i))]
    _ = ∫ w, ∑ i, (pop w -
        logisticLoss ⟪θhat w, coupledBlockFeature B (tr i w)⟫_ℝ) ∂P := by
      symm
      simpa only [Pi.sub_apply] using integral_finsetSum Finset.univ (fun i _ =>
        hpopI.sub (hlossI (tr i) (htrm i)))
    _ = ∫ w, coupledPopulationLossContrast J h
        (fun i => trainingPoint superPoint superBits i w) (θhat w) ∂P := rfl
    _ = ∫ q, coupledPopulationLossContrast J h q.1 (A q)
        ∂((Measure.pi fun _ : Fin n => D).prod μR) := by
      exact integral_superTraining_superSeed D μR μG hcontrastm
    _ = ∫ q, coupledPopulationLossContrast J h q.1 (A q)
        ∂((coupledSampleLaw n B J h).prod μR) := by
      rw [coupledSampleLaw_eq_iid]
    _ = ∫ σ, ∫ r, coupledPopulationLossContrast J h σ (A (σ, r)) ∂μR
        ∂coupledSampleLaw n B J h := integral_prod _ (by
          rw [coupledSampleLaw_eq_iid]
          exact hcontrastI)

/-- The signed budget `coupledSignedLossBudget` transfers exactly to the selection-bit
experiment. -/
theorem coupled_selected_logistic_signed_lower_bound
    {n B : ℕ} (hB : 0 < B) {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1) (J : ℝ)
    {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
    (μR : Measure Rr) [IsProbabilityMeasure μR]
    (μG : Measure Ng) [IsProbabilityMeasure μG]
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod μR)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε) :
    coupledSignedLossBudget v ε n B ≤
      ∫ h, ∫ w, ∑ i, signOfBit (fun w' => superBits w' i) w *
          coupledSelectedLossRelease (fun q => coupledBlockReindex B (A q)) w i
        ∂superMeasure n (coupledBlockSpinProductMeasure J h) μR μG
        ∂coupledBlockPrior J (1 / v - 1) B := by
  have hb := coupled_logistic_population_loss_lower_bound hB hv0 hv1 J μR A hA hp hacc
  refine hb.trans_eq ?_
  apply integral_congr_ae
  filter_upwards [] with h
  exact (coupled_selected_signed_expectation_eq_population_contrast hB J h μR μG
    (fun q => coupledBlockReindex B (A q))
    ((continuous_coupledBlockReindex B).measurable.comp hA)
    (fun q => by rw [norm_coupledBlockReindex]; exact hp q)).symm

/-- In the explicit witness regime the actual selected signed logistic release has expectation
strictly larger than one fifth, uniformly in the fixed coupling. -/
theorem coupled_selected_logistic_signed_positive
    {n B : ℕ} (hn : 0 < n) (hBn : 32 * n ≤ B) (hB64 : 64 ≤ B)
    {ε : ℝ} (hε : ε ≤ 1 / 4096) (J : ℝ)
    {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
    (μR : Measure Rr) [IsProbabilityMeasure μR]
    (μG : Measure Ng) [IsProbabilityMeasure μG]
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod μR)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε) :
    (1 / 5 : ℝ) <
      ∫ h, ∫ w, ∑ i, signOfBit (fun w' => superBits w' i) w *
          coupledSelectedLossRelease (fun q => coupledBlockReindex B (A q)) w i
        ∂superMeasure n (coupledBlockSpinProductMeasure J h) μR μG
        ∂coupledBlockPrior J 511 B := by
  have hp0 := coupled_logistic_population_loss_positive hn hBn hB64 hε J μR A hA hp hacc
  refine hp0.trans_eq ?_
  apply integral_congr_ae
  filter_upwards [] with h
  exact (coupled_selected_signed_expectation_eq_population_contrast (by omega : 0 < B)
    J h μR μG (fun q => coupledBlockReindex B (A q))
    ((continuous_coupledBlockReindex B).measurable.comp hA)
    (fun q => by rw [norm_coupledBlockReindex]; exact hp q)).symm

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledSelectionLaw.lean <==
import LossOnlyTraceability.CoupledSampleIID
import LossOnlyTraceability.NativeBudgetsAssemblyLaw

/-! Law transport from the raw coupled-block supersample to two iid raw samples.

The elementary observation is a complete `B`-block spin vector.  Keeping the
observations raw here is important: normalization into `EuclideanSpace` happens
only when a loss or residual is evaluated. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory

/-- One raw observation containing both spins in every one of the `B` blocks. -/
abbrev CoupledRawObservation (B : ℕ) := Fin B → Bool × Bool

/-- The randomness independent of the two raw sample rows: selection bits, learner seed,
and auxiliary noise seed. -/
abbrev CoupledSelectionSeed (Rr Ng : Type*) (n : ℕ) := ((Fin n → Bool) × Rr) × Ng

/-- Its product law, in the same association order as `superMeasure`. -/
def coupledSelectionSeedLaw {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
    (n : ℕ) (μR : Measure Rr) (μG : Measure Ng) : Measure (CoupledSelectionSeed Rr Ng n) :=
  ((Measure.pi fun _ : Fin n => fairBool).prod μR).prod μG

/-- The two unselected rows of the supersample, ordered `(true, false)`. -/
def coupledSuperRawPair {n B : ℕ} {Rr Ng : Type*}
    (ω : SuperSpace (CoupledRawObservation B) Rr Ng n) :
    CoupledBlockSample n B × CoupledBlockSample n B :=
  ((fun i => superPoint true i ω), fun i => superPoint false i ω)

/-- Raw pair together with every random variable independent of that pair. -/
def coupledSuperRawPairSeed {n B : ℕ} {Rr Ng : Type*}
    (ω : SuperSpace (CoupledRawObservation B) Rr Ng n) :
    (CoupledBlockSample n B × CoupledBlockSample n B) × CoupledSelectionSeed Rr Ng n :=
  (coupledSuperRawPair ω, ((superBits ω, superSeed ω), superNoiseSeed ω))

/-- Select the learner's `n` observations from an ordered `(true, false)` row pair. -/
def coupledSelectRawSample {n B : ℕ}
    (στ : CoupledBlockSample n B × CoupledBlockSample n B) (u : Fin n → Bool) :
    CoupledBlockSample n B :=
  fun i => if u i then στ.1 i else στ.2 i

/-- Regard an ordinary randomized learner as a learner on the independent pair experiment.
The auxiliary noise seed is deliberately ignored. -/
def coupledSelectedPairLearner {n B : ℕ} {Rr Ng : Type*}
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (q : (CoupledBlockSample n B × CoupledBlockSample n B) × CoupledSelectionSeed Rr Ng n) :
    EuclideanSpace ℝ (Fin (2 * B)) :=
  A (coupledSelectRawSample q.1 q.2.1.1, q.2.1.2)

@[simp] theorem coupledSelectedPairLearner_super {n B : ℕ} {Rr Ng : Type*}
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (ω : SuperSpace (CoupledRawObservation B) Rr Ng n) :
    coupledSelectedPairLearner A (coupledSuperRawPairSeed ω) =
      superLearner (fun σ r => A (σ, r)) ω := by
  apply congrArg A
  apply Prod.ext
  · funext i
    cases hb : superBits ω i <;> simp only [superBits] at hb <;>
      simp [coupledSuperRawPairSeed, coupledSuperRawPair, coupledSelectRawSample,
        trainingPoint, superBits, hb]
  · rfl

theorem measurable_coupledSuperRawPair {n B : ℕ} {Rr Ng : Type*}
    [MeasurableSpace Rr] [MeasurableSpace Ng] :
    Measurable (coupledSuperRawPair :
      SuperSpace (CoupledRawObservation B) Rr Ng n →
        CoupledBlockSample n B × CoupledBlockSample n B) := by
  exact (measurable_pi_lambda _ fun i => measurable_superPoint true i).prodMk
    (measurable_pi_lambda _ fun i => measurable_superPoint false i)

theorem measurable_coupledSuperRawPairSeed {n B : ℕ} {Rr Ng : Type*}
    [MeasurableSpace Rr] [MeasurableSpace Ng] :
    Measurable (coupledSuperRawPairSeed :
      SuperSpace (CoupledRawObservation B) Rr Ng n →
        (CoupledBlockSample n B × CoupledBlockSample n B) ×
          CoupledSelectionSeed Rr Ng n) := by
  exact measurable_coupledSuperRawPair.prodMk
    ((measurable_superBits.prodMk measurable_superSeed).prodMk measurable_superNoiseSeed)

theorem measurable_coupledSelectRawSample {n B : ℕ} :
    Measurable (Function.uncurry
      (coupledSelectRawSample : (CoupledBlockSample n B × CoupledBlockSample n B) →
        (Fin n → Bool) → CoupledBlockSample n B)) :=
  measurable_of_finite _

theorem measurable_coupledSelectedPairLearner {n B : ℕ} {Rr Ng : Type*}
    [MeasurableSpace Rr] [MeasurableSpace Ng]
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) : Measurable (coupledSelectedPairLearner (Ng := Ng) A) := by
  apply hA.comp
  exact (measurable_coupledSelectRawSample.comp
    (measurable_fst.prodMk (measurable_fst.comp (measurable_fst.comp measurable_snd)))).prodMk
      (measurable_snd.comp (measurable_fst.comp measurable_snd))

section Law

variable {n B : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (J : ℝ) (h : Fin B → ℝ × ℝ)
  (μR : Measure Rr) [IsProbabilityMeasure μR]
  (μG : Measure Ng) [IsProbabilityMeasure μG]

private theorem rawRow_law (b : Bool) :
    (Measure.pi fun _ : Bool × Fin n => coupledBlockSpinProductMeasure J h).map
        (fun z i => z (b, i)) = coupledSampleLaw n B J h := by
  let D := coupledBlockSpinProductMeasure J h
  let P := Measure.pi fun _ : Bool × Fin n => D
  haveI : IsProbabilityMeasure D := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  have hpi : iIndepFun (fun (p : Bool × Fin n) (z : Bool × Fin n → CoupledRawObservation B) => z p) P :=
    iIndepFun_pi (X := fun _ => id) fun _ => aemeasurable_id
  have hind : iIndepFun (fun i (z : Bool × Fin n → CoupledRawObservation B) => z (b, i)) P :=
    hpi.precomp (fun _ _ he => congrArg Prod.snd he)
  haveI : ∀ i : Fin n, IsProbabilityMeasure (P.map (fun z => z (b, i))) :=
    fun i => Measure.isProbabilityMeasure_map (measurable_pi_apply (b, i)).aemeasurable
  have hm := hind.map_fun_eq_infinitePi_map (fun i => measurable_pi_apply (b, i))
  rw [Measure.infinitePi_eq_pi] at hm
  have hev : ∀ i : Fin n, P.map (fun z => z (b, i)) = D := fun i =>
    (measurePreserving_eval (fun _ : Bool × Fin n => D) (b, i)).map_eq
  simp_rw [hev] at hm
  rw [coupledSampleLaw_eq_iid]
  exact hm

private theorem rawRows_indep :
    IndepFun (fun z : Bool × Fin n → CoupledRawObservation B => fun i => z (true, i))
      (fun z : Bool × Fin n → CoupledRawObservation B => fun i => z (false, i))
      (Measure.pi fun _ : Bool × Fin n => coupledBlockSpinProductMeasure J h) := by
  let D := coupledBlockSpinProductMeasure J h
  let P := Measure.pi fun _ : Bool × Fin n => D
  haveI : IsProbabilityMeasure D := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  have hpi : iIndepFun (fun (p : Bool × Fin n) (z : Bool × Fin n → CoupledRawObservation B) => z p) P :=
    iIndepFun_pi (X := fun _ => id) fun _ => aemeasurable_id
  let S := Finset.filter (fun p : Bool × Fin n => p.1 = true) Finset.univ
  let T := Finset.filter (fun p : Bool × Fin n => p.1 = false) Finset.univ
  have hST : Disjoint S T := by
    rw [Finset.disjoint_left]
    intro p hpS hpT
    simp only [S, T, Finset.mem_filter, Finset.mem_univ, true_and] at hpS hpT
    simp_all
  have hfin := hpi.indepFun_finset S T hST (fun p => measurable_pi_apply p)
  exact hfin.comp
    (measurable_pi_lambda _ fun i => measurable_pi_apply
      (⟨(true, i), by simp [S]⟩ : S))
    (measurable_pi_lambda _ fun i => measurable_pi_apply
      (⟨(false, i), by simp [T]⟩ : T))

/-- The two raw supersample rows are independent copies of `coupledSampleLaw`. -/
theorem coupledSuperRawPair_data_law :
    (Measure.pi fun _ : Bool × Fin n => coupledBlockSpinProductMeasure J h).map
        (fun z => ((fun i => z (true, i)), fun i => z (false, i))) =
      (coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h) := by
  letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  rw [(indepFun_iff_map_prod_eq_prod_map_map
    (measurable_pi_lambda _ fun i => measurable_pi_apply (true, i)).aemeasurable
    (measurable_pi_lambda _ fun i => measurable_pi_apply (false, i)).aemeasurable).1
      (rawRows_indep J h), rawRow_law J h true, rawRow_law J h false]

/-- Exact law of the raw pair and the independent bits/seed/noise package. -/
theorem coupledSuperRawPairSeed_law :
    (superMeasure n (coupledBlockSpinProductMeasure J h) μR μG).map
        (coupledSuperRawPairSeed :
          SuperSpace (CoupledRawObservation B) Rr Ng n → _) =
      ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod
        (coupledSelectionSeedLaw n μR μG) := by
  unfold superMeasure coupledSuperRawPairSeed coupledSuperRawPair coupledSelectionSeedLaw
  let row : (Bool × Fin n → CoupledRawObservation B) →
      CoupledBlockSample n B × CoupledBlockSample n B :=
    fun z => ((fun i => z (true, i)), fun i => z (false, i))
  have hrow : MeasurePreserving row
      (Measure.pi fun _ : Bool × Fin n => coupledBlockSpinProductMeasure J h)
      ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)) :=
    ⟨(measurable_pi_lambda _ fun i => measurable_pi_apply (true, i)).prodMk
        (measurable_pi_lambda _ fun i => measurable_pi_apply (false, i)),
      coupledSuperRawPair_data_law J h⟩
  have hbase := hrow.prod (MeasurePreserving.id
    ((Measure.pi fun _ : Fin n => fairBool).prod μR))
  have hfull := hbase.prod (MeasurePreserving.id μG)
  have hassoc : MeasurePreserving
      (MeasurableEquiv.prodAssoc :
        (((CoupledBlockSample n B × CoupledBlockSample n B) ×
          ((Fin n → Bool) × Rr)) × Ng) →
          (CoupledBlockSample n B × CoupledBlockSample n B) ×
            (((Fin n → Bool) × Rr) × Ng))
      ((((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod
        ((Measure.pi fun _ : Fin n => fairBool).prod μR)).prod μG)
      (((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod
        (((Measure.pi fun _ : Fin n => fairBool).prod μR).prod μG)) :=
    ⟨MeasurableEquiv.prodAssoc.measurable, Measure.prodAssoc_prod⟩
  exact (hassoc.comp hfull).map_eq

/-- Measure-preserving form of `coupledSuperRawPairSeed_law`. -/
theorem measurePreserving_coupledSuperRawPairSeed :
    MeasurePreserving (coupledSuperRawPairSeed :
      SuperSpace (CoupledRawObservation B) Rr Ng n → _)
      (superMeasure n (coupledBlockSpinProductMeasure J h) μR μG)
      (((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod
        (coupledSelectionSeedLaw n μR μG)) :=
  ⟨measurable_coupledSuperRawPairSeed, coupledSuperRawPairSeed_law J h μR μG⟩

/-- The selected raw training sample and learner seed have the ordinary sample/seed law. -/
theorem coupled_integral_superTraining_superSeed
    {F : CoupledBlockSample n B × Rr → ℝ} (hF : Measurable F) :
    ∫ ω, F ((fun i => trainingPoint superPoint superBits i ω), superSeed ω)
        ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) =
      ∫ q, F q ∂((coupledSampleLaw n B J h).prod μR) := by
  letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  rw [coupledSampleLaw_eq_iid]
  exact integral_superTraining_superSeed (coupledBlockSpinProductMeasure J h) μR μG hF

/-- Integral transport to the independent raw-pair experiment. -/
theorem coupled_integral_superRawPairSeed
    {F : (CoupledBlockSample n B × CoupledBlockSample n B) ×
      CoupledSelectionSeed Rr Ng n → ℝ} (hF : Measurable F) :
    ∫ ω, F (coupledSuperRawPairSeed ω)
        ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) =
      ∫ q, F q ∂(((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod
        (coupledSelectionSeedLaw n μR μG)) := by
  rw [← coupledSuperRawPairSeed_law J h μR μG,
    integral_map measurable_coupledSuperRawPairSeed.aemeasurable hF.aestronglyMeasurable]

/-- An ordinary learner evaluated after pair selection has exactly its usual sample/seed law. -/
theorem coupled_integral_selectedPairLearner
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) {F : EuclideanSpace ℝ (Fin (2 * B)) → ℝ} (hF : Measurable F) :
    ∫ q, F (coupledSelectedPairLearner (Ng := Ng) A q)
        ∂(((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod
          (coupledSelectionSeedLaw n μR μG)) =
      ∫ q, F (A q) ∂((coupledSampleLaw n B J h).prod μR) := by
  calc
    _ = ∫ ω, F (coupledSelectedPairLearner A (coupledSuperRawPairSeed ω))
        ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) :=
      (coupled_integral_superRawPairSeed J h μR μG
        (hF.comp (measurable_coupledSelectedPairLearner A hA))).symm
    _ = ∫ ω, F (A ((fun i => trainingPoint superPoint superBits i ω), superSeed ω))
        ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) := by
      apply integral_congr_ae
      filter_upwards [] with ω
      rw [coupledSelectedPairLearner_super]
      rfl
    _ = _ := coupled_integral_superTraining_superSeed J h μR μG (hF.comp hA)

end Law

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledSignedAdmissibility.lean <==
import LossOnlyTraceability.CoupledPriorCalibrationMoments
import LossOnlyTraceability.CoupledEnergyTail
import LossOnlyTraceability.QuarticConstantsBase

/-! # An explicit admissible regime for the coupled signed-loss budget

At prior scale `v = 1/512`, accuracy at most `1/4096`, and number of two-coordinate blocks
`B ≥ max 64 (32n)` (physical dimension `d = 2B`), the calibration term exceeds the dependent-energy correction by more than
`1/5`.  The statement is expanded rather than importing the final signed-loss assembly module,
so it can be used there without creating an import cycle.
-/

noncomputable section
namespace LossOnlyTraceability

open scoped ENNReal

/-- A conservative rational lower bound on the coupled calibration budget at `v = 1/512`. -/
theorem coupledCalibrationBudget_witness {B : ℕ} (hB64 : 64 ≤ B) {ε : ℝ}
    (hε : ε ≤ 1 / 4096) :
    (10943 / 8388608 : ℝ) ≤
      coupledCalibrationBudget (1 / 2) (1 / 4) (1 / 512) ε B := by
  have hB0 : 0 < B := lt_of_lt_of_le (by norm_num) hB64
  have hBr : (64 : ℝ) ≤ B := by exact_mod_cast hB64
  let t : ℝ := (1 / 2 : ℝ) ^ (1 / 3 : ℝ)
  let F : ℝ := coupledFourthFactor B
  have ht0 : 0 ≤ t := Real.rpow_nonneg (by norm_num) _
  have ht : (3 / 4 : ℝ) ≤ t := by
    dsimp [t]
    simpa only [Nat.cast_one, Nat.cast_ofNat] using
      (qc_le_rpow_of_pow_le (x := (1 / 2 : ℝ)) (q := (3 / 4 : ℝ))
        (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num))
  have ht1 : t ≤ 1 := by
    dsimp [t]
    exact Real.rpow_le_one (by norm_num) (by norm_num) (by norm_num)
  have ht2 : t ^ 2 ≤ 1 := by nlinarith
  have hslope : (243 / 1024 : ℝ) ≤ sharpSlope (1 / 2) := by
    have hp := pow_le_pow_left₀ (by norm_num : (0 : ℝ) ≤ 3 / 4) ht 4
    rw [sharpSlope]
    have he : ((1 / 2 : ℝ) ^ (4 / 3 : ℝ)) = t ^ 4 := by
      symm
      exact sharp_cbrt_pow_four (by norm_num)
    rw [he]
    norm_num at hp ⊢
    linarith
  have hF0 : 0 < F := by
    dsimp [F, coupledFourthFactor]
    positivity
  have hF1 : 1 ≤ F := by
    dsimp [F, coupledFourthFactor]
    exact le_add_of_nonneg_right (by positivity)
  have hF2 : F ≤ 2 := by
    dsimp [F, coupledFourthFactor]
    have hBpos : (0 : ℝ) < 2 * B := by positivity
    have hf : (4 : ℝ) / (2 * (B : ℝ)) ≤ 1 :=
      (div_le_one hBpos).2 (by linarith)
    linarith
  have hv13 : (1 / 512 : ℝ) ^ (1 / 3 : ℝ) = 1 / 8 := by
    rw [show (1 / 512 : ℝ) = (1 / 8 : ℝ) ^ 3 by norm_num, ← Real.rpow_natCast,
      ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 1 / 8)]
    norm_num
  have hv23 : (1 / 512 : ℝ) ^ (2 / 3 : ℝ) = 1 / 64 := by
    rw [show (1 / 512 : ℝ) = (1 / 8 : ℝ) ^ 3 by norm_num, ← Real.rpow_natCast,
      ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 1 / 8)]
    norm_num
  have hv43 : (1 / 512 : ℝ) ^ (4 / 3 : ℝ) = 1 / 4096 := by
    rw [show (1 / 512 : ℝ) = (1 / 8 : ℝ) ^ 3 by norm_num, ← Real.rpow_natCast,
      ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 1 / 8)]
    norm_num
  have hv2 : (1 / 512 : ℝ) ^ 2 = 1 / 262144 := by norm_num
  have hFneg : (1 / 2 : ℝ) ≤ F ^ (-(1 / 3 : ℝ)) := by
    calc
      (1 / 2 : ℝ) = (2 : ℝ) ^ (-1 : ℝ) := by rw [Real.rpow_neg_one]; norm_num
      _ ≤ (2 : ℝ) ^ (-(1 / 3 : ℝ)) :=
        Real.rpow_le_rpow_of_exponent_le (by norm_num) (by norm_num)
      _ ≤ F ^ (-(1 / 3 : ℝ)) :=
        Real.rpow_le_rpow_of_nonpos hF0 hF2 (by norm_num)
  have hF23 : F ^ (2 / 3 : ℝ) ≤ 2 := by
    calc
      F ^ (2 / 3 : ℝ) ≤ (2 : ℝ) ^ (2 / 3 : ℝ) :=
        Real.rpow_le_rpow hF0.le hF2 (by norm_num)
      _ ≤ (2 : ℝ) ^ (1 : ℝ) :=
        Real.rpow_le_rpow_of_exponent_le (by norm_num) (by norm_num)
      _ = 2 := by simp
  have hlead : (243 / 131072 : ℝ) ≤
      sharpSlope (1 / 2) *
        ((1 / 512 : ℝ) ^ (2 / 3 : ℝ) * F ^ (-(1 / 3 : ℝ))) := by
    rw [hv23]
    have hprod := mul_le_mul hslope hFneg (by norm_num : (0 : ℝ) ≤ 1 / 2)
      (by positivity : (0 : ℝ) ≤ sharpSlope (1 / 2))
    nlinarith
  have hinside :
      (1 / 512 : ℝ) ^ (4 / 3 : ℝ) * F ^ (2 / 3 : ℝ) +
          2 * (1 / 512 : ℝ) ^ (1 / 3 : ℝ) / (2 * (B : ℝ)) ≤ 5 / 2048 := by
    rw [hv43, hv13]
    have hden : 2 * (B : ℝ) > 0 := by positivity
    have hsecond : 2 * (1 / 8 : ℝ) / (2 * (B : ℝ)) ≤ 1 / 512 := by
      apply (div_le_iff₀ hden).2
      nlinarith
    nlinarith
  have hmargin : sharpMargin (1 / 2) = t := rfl
  have hpen : (1 / 4 : ℝ) * sharpMargin (1 / 2) ^ 2 / 2 *
      ((1 / 512 : ℝ) ^ (4 / 3 : ℝ) * F ^ (2 / 3 : ℝ) +
        2 * (1 / 512 : ℝ) ^ (1 / 3 : ℝ) / (2 * (B : ℝ))) ≤ 5 / 16384 := by
    rw [hmargin]
    have hc : (1 / 4 : ℝ) * t ^ 2 / 2 ≤ 1 / 8 := by nlinarith
    have hi0 : 0 ≤ (1 / 512 : ℝ) ^ (4 / 3 : ℝ) * F ^ (2 / 3 : ℝ) +
        2 * (1 / 512 : ℝ) ^ (1 / 3 : ℝ) / (2 * (B : ℝ)) := by positivity
    exact (mul_le_mul hc hinside hi0 (by norm_num)).trans_eq (by norm_num)
  have hlast : (1 / 4 : ℝ) ^ 2 * ((1 / 512 : ℝ) ^ 2 * F) / 4 ≤
      1 / 8388608 := by
    rw [hv2]
    nlinarith
  rw [coupledCalibrationBudget]
  change (10943 / 8388608 : ℝ) ≤
    sharpSlope (1 / 2) * ((1 / 512 : ℝ) ^ (2 / 3 : ℝ) * F ^ (-(1 / 3 : ℝ))) - ε -
      (1 / 4 : ℝ) * sharpMargin (1 / 2) ^ 2 / 2 *
        ((1 / 512 : ℝ) ^ (4 / 3 : ℝ) * F ^ (2 / 3 : ℝ) +
          2 * (1 / 512 : ℝ) ^ (1 / 3 : ℝ) / (2 * (B : ℝ))) -
      (1 / 4 : ℝ) ^ 2 * ((1 / 512 : ℝ) ^ 2 * F) / 4
  linarith

/-- A fully explicit nonvacuous signed-loss regime.  This is the unfolded positivity certificate
for `coupledSignedLossBudget (1/512) ε n B`. -/
theorem coupled_signed_loss_admissible {n B : ℕ} (hn : 0 < n)
    (hBn : 32 * n ≤ B) (hB64 : 64 ≤ B) {ε : ℝ} (hε : ε ≤ 1 / 4096) :
    (1 / 5 : ℝ) <
      (1 / (1 / 512 : ℝ) - 1) *
          coupledCalibrationBudget (1 / 2) (1 / 4) (1 / 512) ε B -
        (coupledMatrixEnergyK n B + matrixEnergyS B) / 8 := by
  have hcal := coupledCalibrationBudget_witness hB64 hε
  have henergy := coupledMatrixEnergyK_add_S_lt hn hBn
  norm_num at hcal ⊢
  nlinarith

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledSignedCalibration.lean <==
import LossOnlyTraceability.CoupledBlockVariance
import LossOnlyTraceability.CoupledBlockCalibration
import LossOnlyTraceability.CoupledSampleLaw
import LossOnlyTraceability.CoupledPriorCalibrationMoments
import LossOnlyTraceability.CoupledMeanContinuity

/-! Prior-averaged logistic calibration for a randomized proper learner on coupled blocks. -/

noncomputable section
namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace ENNReal

private theorem measurable_coupledBlockReindex (B : ℕ) : Measurable (coupledBlockReindex B) := by
  apply Continuous.measurable
  unfold coupledBlockReindex
  apply (PiLp.continuous_toLp 2 (fun _ : Fin (2 * B) => ℝ)).comp
  apply continuous_pi
  intro j
  exact PiLp.continuous_apply 2 (fun _ : Fin B × Bool => ℝ) ((coupledBlockCoordEquiv B).symm j)

/-- The final accuracy-to-weighted-alignment step for the actual coupled-block sample and data
laws.  Accuracy is the ordinary comparison promise against every proper comparator. -/
theorem coupled_logistic_signed_calibration {n B : ℕ} (hB : 0 < B) {v ε : ℝ}
    (hv0 : 0 < v) (hv1 : v < 1) (J : ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hproper : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
          (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod ν))
        ≤ nativePopulationObjective quarticPotential logisticLoss
            (coupledBlockDataLaw J B h) θ + ε) :
    coupledCalibrationBudget (1 / 2) (1 / 4) v ε B ≤
      ∫ h, ∫ σ, ∫ ω,
        (-logisticSlope ⟪A (σ, ω), coupledBlockMeanVector J B h⟫_ℝ *
          ⟪A (σ, ω), coupledBlockMeanVector J B h⟫_ℝ) ∂ν
        ∂coupledSampleLaw n B J h ∂coupledBlockPrior J (1 / v - 1) B := by
  have hκ : 0 < 1 / v - 1 :=
    sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  let F : Ω → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ := fun ω σ h =>
    -logisticSlope ⟪A (σ, ω), coupledBlockMeanVector J B h⟫_ℝ *
      ⟪A (σ, ω), coupledBlockMeanVector J B h⟫_ℝ
  have hFmeas : ∀ σ, Measurable
      (fun z : Ω × (Fin B → ℝ × ℝ) => F z.1 σ z.2) := by
    intro σ
    have hAσ : Measurable fun z : Ω × (Fin B → ℝ × ℝ) => A (σ, z.1) :=
      hA.comp (measurable_const.prodMk measurable_fst)
    have hμ : Measurable fun z : Ω × (Fin B → ℝ × ℝ) =>
        coupledBlockMeanVector J B z.2 :=
      (continuous_coupledMeanVector J B).measurable.comp measurable_snd
    have hm : Measurable fun z : Ω × (Fin B → ℝ × ℝ) =>
        ⟪A (σ, z.1), coupledBlockMeanVector J B z.2⟫_ℝ :=
      (continuous_fst.inner continuous_snd).measurable.comp (hAσ.prodMk hμ)
    exact Measurable.fun_mul (((sharp_contDiff_logisticSlope (k := 0)).continuous.measurable.comp hm).neg) hm
  have hFbound : ∀ ω σ h, |F ω σ h| ≤ 1 := by
    intro ω σ h
    have hm : |⟪A (σ, ω), coupledBlockMeanVector J B h⟫_ℝ| ≤ 1 :=
      (abs_real_inner_le_norm _ _).trans (by
        have hp := hproper (σ, ω)
        have hμ := norm_coupledBlockMeanVector_le_one hB J h
        nlinarith [norm_nonneg (A (σ, ω)), norm_nonneg (coupledBlockMeanVector J B h)])
    dsimp [F]
    rw [abs_mul, abs_neg]
    exact (mul_le_mul (abs_logisticSlope_le_one _) hm (abs_nonneg _) (by norm_num)).trans_eq
      (mul_one 1)
  have hRint := integrable_coupledSampleAverage_prior ν hκ J F hFmeas hFbound
  have hLint := integrable_coupled_calibration_integrand hκ hB J (1 / 2) (1 / 4) ε
  have hpoint : ∀ h : Fin B → ℝ × ℝ,
      sharpSlope (1 / 2) * ‖coupledBlockMeanVector J B h‖ ^ (4 / 3 : ℝ) - ε
          - (1 / 4) * sharpMargin (1 / 2) ^ 2 / 2 *
            (‖coupledBlockMeanVector J B h‖ ^ (8 / 3 : ℝ)
              + 2 * ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ) / (2 * (B : ℝ)))
          - (1 / 4 : ℝ) ^ 2 * ‖coupledBlockMeanVector J B h‖ ^ 4 / 4
        ≤ ∫ σ, ∫ ω, F ω σ h ∂ν ∂coupledSampleLaw n B J h := by
    intro h
    letI := isProbabilityMeasure_coupledBlockDataLaw J B h
    letI := isProbabilityMeasure_coupledSampleLaw n B J h
    have hd : 0 < 2 * B := Nat.mul_pos (by norm_num) hB
    have hθm : Measurable fun q : CoupledBlockSample n B × Ω => coupledBlockReindex B (A q) :=
      (measurable_coupledBlockReindex B).comp hA
    have hθproper : ∀ q : CoupledBlockSample n B × Ω, ‖coupledBlockReindex B (A q)‖ ≤ 1 :=
      fun q => by rw [norm_coupledBlockReindex]; exact hproper q
    have hD := isCoupledBlockDataLaw_coupledBlockDataLaw hB J h
    have hcomp : ‖sharpComparisonPoint (1 / 2) (coupledBlockDataMean J B h)‖ ≤ 1 :=
      sharp_norm_comparisonPoint_le_one (by norm_num) (by norm_num) hD.norm_mean_le_one
    have hw := coupled_quartic_weighted_calibration
      ((coupledSampleLaw n B J h).prod ν) hd hD sharp_logisticLoss_nativeLinkClass
      sharp_measurable_logisticLoss (by norm_num) hθm hθproper
      (hacc h _ hcomp)
    rw [sharp_deriv_logisticLoss] at hw
    rw [norm_coupledBlockDataMean_eq] at hw
    have hWint : Integrable (fun q : CoupledBlockSample n B × Ω =>
        -logisticSlope ⟪coupledBlockReindex B (A q), coupledBlockDataMean J B h⟫_ℝ *
          ⟪coupledBlockReindex B (A q), coupledBlockDataMean J B h⟫_ℝ)
        ((coupledSampleLaw n B J h).prod ν) := by
      refine Integrable.of_bound ?_ 1 (Filter.Eventually.of_forall fun q => ?_)
      · have hm : Measurable fun q : CoupledBlockSample n B × Ω =>
            ⟪coupledBlockReindex B (A q), coupledBlockDataMean J B h⟫_ℝ :=
          (continuous_fst.inner continuous_snd).measurable.comp (hθm.prodMk measurable_const)
        exact (Measurable.fun_mul
          (((sharp_contDiff_logisticSlope (k := 0)).continuous.measurable.comp hm).neg) hm).aestronglyMeasurable
      · rw [Real.norm_eq_abs, abs_mul, abs_neg]
        have hm : |⟪coupledBlockReindex B (A q), coupledBlockDataMean J B h⟫_ℝ| ≤ 1 :=
          (abs_real_inner_le_norm _ _).trans (by
            rw [norm_coupledBlockReindex, norm_coupledBlockDataMean_eq]
            have hp := hproper q
            have hμ := norm_coupledBlockMeanVector_le_one hB J h
            nlinarith [norm_nonneg (A q), norm_nonneg (coupledBlockMeanVector J B h)])
        exact (mul_le_mul (abs_logisticSlope_le_one _) hm (abs_nonneg _) (by norm_num)).trans_eq
          (mul_one 1)
    rw [integral_prod _ hWint] at hw
    simpa only [coupledBlockDataMean_eq_reindex, inner_coupledBlockReindex, F,
      Nat.cast_mul, Nat.cast_ofNat] using hw
  have hmono :
      (∫ h, (sharpSlope (1 / 2) * ‖coupledBlockMeanVector J B h‖ ^ (4 / 3 : ℝ) - ε
          - (1 / 4) * sharpMargin (1 / 2) ^ 2 / 2 *
            (‖coupledBlockMeanVector J B h‖ ^ (8 / 3 : ℝ)
              + 2 * ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ) / (2 * (B : ℝ)))
          - (1 / 4 : ℝ) ^ 2 * ‖coupledBlockMeanVector J B h‖ ^ 4 / 4)
        ∂coupledBlockPrior J (1 / v - 1) B)
      ≤ ∫ h, ∫ σ, ∫ ω, F ω σ h ∂ν ∂coupledSampleLaw n B J h
          ∂coupledBlockPrior J (1 / v - 1) B :=
    integral_mono hLint hRint hpoint
  exact (coupled_prior_integrated_calibration_budget hB hv0 hv1 J
    (b := (1 / 2)) (H := (1 / 4)) (ε := ε) (by norm_num) (by norm_num)).trans hmono

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledSignedLoss.lean <==
import LossOnlyTraceability.CoupledTrainingScore
import LossOnlyTraceability.LogisticTaylor

/-! A signed logistic-loss contrast from concrete score calibration and dependent energy. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory
open scoped BigOperators InnerProductSpace

/-- A conservative loss contrast: loss at the population mean minus each training loss. -/
def coupledMeanLossContrast {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) (θ : EuclideanSpace ℝ (Fin (2 * B))) : ℝ :=
  ∑ i, (logisticLoss ⟪θ, coupledBlockDataMean J B h⟫_ℝ -
    logisticLoss ⟪θ, coupledBlockFeature B (σ i)⟫_ℝ)

/-- Taylor's upper remainder costs one eighth of the centered training energy. -/
theorem coupledMeanLossContrast_lower {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    coupledTrainingScore J h σ θ - (1 / 8 : ℝ) *
      (∑ i, ⟪θ, coupledBlockFeature B (σ i) - coupledBlockDataMean J B h⟫_ℝ ^ 2)
      ≤ coupledMeanLossContrast J h σ θ := by
  unfold coupledTrainingScore coupledMeanLossContrast
  rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
  apply Finset.sum_le_sum
  intro i _
  have ht := logisticLoss_remainder_le ⟪θ, coupledBlockFeature B (σ i)⟫_ℝ
    ⟪θ, coupledBlockDataMean J B h⟫_ℝ
  rw [inner_sub_right]
  linarith

theorem abs_coupledMeanLossContrast_le {n B : ℕ} (hB : 0 < B) (J : ℝ)
    (h : Fin B → ℝ × ℝ) (σ : CoupledBlockSample n B)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) (hp : ‖θ‖ ≤ 1) :
    |coupledMeanLossContrast J h σ θ| ≤ 2 * n := by
  have hm : ‖coupledBlockDataMean J B h‖ ≤ 1 := by
    rw [norm_coupledBlockDataMean_eq]
    exact norm_coupledBlockMeanVector_le_one hB J h
  apply (Finset.abs_sum_le_sum_abs _ _).trans
  calc
    _ ≤ ∑ _i : Fin n, (2 : ℝ) := by
      apply Finset.sum_le_sum
      intro i _
      apply (abs_logisticLoss_sub_le_global _ _).trans
      have h1 := (abs_real_inner_le_norm θ (coupledBlockDataMean J B h)).trans
        (mul_le_mul hp hm (norm_nonneg _) (by norm_num : (0 : ℝ) ≤ 1))
      have h2 := abs_real_inner_le_norm θ (coupledBlockFeature B (σ i))
      rw [norm_coupledBlockFeature hB, mul_one] at h2
      have ht := abs_sub_le ⟪θ, coupledBlockDataMean J B h⟫_ℝ 0 ⟪θ, coupledBlockFeature B (σ i)⟫_ℝ
      simp only [sub_zero, zero_sub, abs_neg] at ht
      nlinarith
    _ = _ := by simp; ring

theorem measurable_coupledMeanLossContrast_seed {n B : ℕ} {Ω : Type*} [MeasurableSpace Ω]
    (J : ℝ) (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (σ : CoupledBlockSample n B) :
    Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => coupledMeanLossContrast J z.2 σ (A (σ, z.1))) := by
  have ha : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => A (σ, z.1)) :=
    hA.comp (measurable_const.prodMk measurable_fst)
  have hm : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => coupledBlockDataMean J B z.2) := by
    simp only [coupledBlockDataMean_eq_reindex]
    exact ((continuous_coupledBlockReindex B).comp (continuous_coupledMeanVector J B)).measurable.comp measurable_snd
  unfold coupledMeanLossContrast
  apply Finset.measurable_sum
  intro i _
  exact (sharp_measurable_logisticLoss.comp (measurable_inner_native ha hm)).sub
    (sharp_measurable_logisticLoss.comp (measurable_inner_native ha measurable_const))

/-- At every field vector, actual sample/seed loss contrast dominates score minus energy. -/
theorem coupledMeanLossContrast_expectation_lower {n B : ℕ} (hB : 0 < B)
    (J : ℝ) (h : Fin B → ℝ × ℝ) {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    (∫ σ, ∫ ω, coupledTrainingScore J h σ (A (σ, ω)) ∂ν ∂coupledSampleLaw n B J h) -
      (coupledMatrixEnergyK n B + matrixEnergyS B) / 8 ≤
      ∫ σ, ∫ ω, coupledMeanLossContrast J h σ (A (σ, ω)) ∂ν ∂coupledSampleLaw n B J h := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  let P := (coupledSampleLaw n B J h).prod ν
  have hSm : Measurable fun q => coupledTrainingScore J h q.1 (A q) := by
    unfold coupledTrainingScore
    apply Finset.measurable_sum
    intro i _
    exact (((sharp_contDiff_logisticSlope (k := 0)).continuous.measurable.comp
      (measurable_inner_native hA measurable_const)).neg).mul
      (measurable_inner_native hA ((measurable_of_finite (fun σ : CoupledBlockSample n B =>
        coupledBlockFeature B (σ i) - coupledBlockDataMean J B h)).comp measurable_fst))
  have hCm : Measurable fun q => coupledMeanLossContrast J h q.1 (A q) := by
    unfold coupledMeanLossContrast
    apply Finset.measurable_sum
    intro i _
    exact (sharp_measurable_logisticLoss.comp (measurable_inner_native hA measurable_const)).sub
      (sharp_measurable_logisticLoss.comp
        (measurable_inner_native hA ((measurable_of_finite (fun σ : CoupledBlockSample n B =>
          coupledBlockFeature B (σ i))).comp measurable_fst)))
  have hSi : Integrable (fun q => coupledTrainingScore J h q.1 (A q)) P :=
    Integrable.of_bound hSm.aestronglyMeasurable (2 * n)
      (Filter.Eventually.of_forall fun q => by simpa only [Real.norm_eq_abs] using
        (abs_coupledTrainingScore_le hB J h q.1 (A q) (hp q)))
  have hCi : Integrable (fun q => coupledMeanLossContrast J h q.1 (A q)) P :=
    Integrable.of_bound hCm.aestronglyMeasurable (2 * n)
      (Filter.Eventually.of_forall fun q => by simpa only [Real.norm_eq_abs] using
        (abs_coupledMeanLossContrast_le hB J h q.1 (A q) (hp q)))
  obtain ⟨hEi, hE⟩ := coupledBlock_proper_training_energy hB J h ν A hA hp
  have hb := integral_mono (hSi.sub (hEi.const_mul (1 / 8 : ℝ))) hCi
    (fun q => coupledMeanLossContrast_lower J h q.1 (A q))
  simp only [Pi.sub_apply] at hb
  rw [integral_sub hSi (hEi.const_mul (1 / 8 : ℝ)), integral_const_mul] at hb
  rw [← integral_prod _ hSi, ← integral_prod _ hCi]
  linarith

/-- Explicit signed loss budget; its admissibility is separate from the lower-bound theorem. -/
def coupledSignedLossBudget (v ε : ℝ) (n B : ℕ) : ℝ :=
  (1 / v - 1) * coupledCalibrationBudget (1 / 2) (1 / 4) v ε B -
    (coupledMatrixEnergyK n B + matrixEnergyS B) / 8

/-- Ordinary comparison accuracy forces a positive contrast whenever the explicit budget is positive. -/
theorem coupled_logistic_signed_loss_lower_bound {n B : ℕ} (hB : 0 < B) {v ε : ℝ}
    (hv0 : 0 < v) (hv1 : v < 1) (J : ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε) :
    coupledSignedLossBudget v ε n B ≤
      ∫ h, ∫ σ, ∫ ω, coupledMeanLossContrast J h σ (coupledBlockReindex B (A (σ, ω))) ∂ν
        ∂coupledSampleLaw n B J h ∂coupledBlockPrior J (1 / v - 1) B := by
  have hκ : 0 < 1 / v - 1 := sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  let AR := fun q => coupledBlockReindex B (A q)
  have hAR : Measurable AR := (continuous_coupledBlockReindex B).measurable.comp hA
  have hpR : ∀ q, ‖AR q‖ ≤ 1 := fun q => by dsimp [AR]; rw [norm_coupledBlockReindex]; exact hp q
  have hSi := integrable_coupledSampleAverage_prior ν hκ J
    (fun ω σ h => coupledTrainingScore J h σ (AR (σ, ω)))
    (measurable_coupledTrainingScore_seed J AR hAR)
    (fun ω σ h => abs_coupledTrainingScore_le hB J h σ _ (hpR _))
  have hCi := integrable_coupledSampleAverage_prior ν hκ J
    (fun ω σ h => coupledMeanLossContrast J h σ (AR (σ, ω)))
    (measurable_coupledMeanLossContrast_seed J AR hAR)
    (fun ω σ h => abs_coupledMeanLossContrast_le hB J h σ _ (hpR _))
  have hb := integral_mono (hSi.sub (integrable_const ((coupledMatrixEnergyK n B + matrixEnergyS B) / 8))) hCi
    (fun h => coupledMeanLossContrast_expectation_lower hB J h ν AR hAR hpR)
  simp only [Pi.sub_apply] at hb
  rw [integral_sub hSi (integrable_const _), integral_const] at hb
  simp only [probReal_univ, smul_eq_mul, one_mul] at hb
  have hs := coupled_logistic_training_score_lower_bound hB hv0 hv1 J ν A hA hp hacc
  rw [coupled_randomized_training_score_eq hB hκ J ν A hA hp] at hs
  exact (sub_le_sub_right hs _).trans hb

/-- Population loss is at least mean loss, with the actual dependent data law. -/
theorem coupledMeanLossContrast_le_population {n B : ℕ} (hB : 0 < B)
    (J : ℝ) (h : Fin B → ℝ × ℝ) (σ : CoupledBlockSample n B)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) (hp : ‖θ‖ ≤ 1) :
    coupledMeanLossContrast J h σ θ ≤
      ∑ i, ((∫ z, logisticLoss ⟪θ, z⟫_ℝ ∂coupledBlockDataLaw J B h) -
        logisticLoss ⟪θ, coupledBlockFeature B (σ i)⟫_ℝ) := by
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  apply Finset.sum_le_sum
  intro i _
  exact sub_le_sub_right (coupled_link_jensen (isCoupledBlockDataLaw_coupledBlockDataLaw hB J h)
    sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss hp) _

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledSignedScaling.lean <==
import LossOnlyTraceability.CoupledSignedLoss
import LossOnlyTraceability.CoupledSignedAdmissibility

/-! A small-scale schedule on which the coupled signed-loss budget grows like `1/t`.

Here `B` is the number of two-spin blocks, so the physical dimension is `2B`. -/
noncomputable section
namespace LossOnlyTraceability

set_option maxHeartbeats 800000

/-- On the schedule `ε=t²`, `v=(8t)³`, calibration retains a uniform `4t²` margin. -/
theorem coupledCalibrationBudget_scaling {n B : ℕ} {t : ℝ}
    (ht0 : 0 < t) (ht : t ≤ 1 / 4096)
    (hnt : 8 ≤ (n : ℝ) * t ^ 3) (hBn : 32 * n ≤ B) :
    4 * t ^ 2 ≤ coupledCalibrationBudget (1 / 2) (1 / 4) ((8 * t) ^ 3) (t ^ 2) B := by
  have hn : 0 < n := by
    by_contra hn
    have hn0 : n = 0 := Nat.eq_zero_of_not_pos hn
    subst n
    norm_num at hnt
  have hB0 : 0 < B := lt_of_lt_of_le (Nat.mul_pos (by norm_num) hn) hBn
  have hBnR : 32 * (n : ℝ) ≤ (B : ℝ) := by exact_mod_cast hBn
  have hBpos : (0 : ℝ) < B := by exact_mod_cast hB0
  let F : ℝ := coupledFourthFactor B
  have hF0 : 0 < F := by
    dsimp [F, coupledFourthFactor]
    positivity
  have hF2 : F ≤ 2 := by
    dsimp [F, coupledFourthFactor]
    have hd : (0 : ℝ) < 2 * B := by positivity
    have hB2 : 2 ≤ B := by omega
    have hfour : (4 : ℝ) ≤ 2 * B := by exact_mod_cast (show 4 ≤ 2 * B by omega)
    have hf : (4 : ℝ) / (2 * (B : ℝ)) ≤ 1 := (div_le_one hd).2 hfour
    linarith
  have hslope : (243 / 1024 : ℝ) ≤ sharpSlope (1 / 2) := by
    let q : ℝ := (1 / 2 : ℝ) ^ (1 / 3 : ℝ)
    have hq : (3 / 4 : ℝ) ≤ q := by
      dsimp [q]
      simpa only [Nat.cast_one, Nat.cast_ofNat] using
        (qc_le_rpow_of_pow_le (x := (1 / 2 : ℝ)) (q := (3 / 4 : ℝ))
          (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num))
    have hp := pow_le_pow_left₀ (by norm_num : (0 : ℝ) ≤ 3 / 4) hq 4
    rw [sharpSlope]
    have he : ((1 / 2 : ℝ) ^ (4 / 3 : ℝ)) = q ^ 4 := by
      dsimp [q]
      symm
      exact sharp_cbrt_pow_four (by norm_num)
    rw [he]
    norm_num at hp ⊢
    linarith
  have hFneg : (1 / 2 : ℝ) ≤ F ^ (-(1 / 3 : ℝ)) := by
    calc
      (1 / 2 : ℝ) = (2 : ℝ) ^ (-1 : ℝ) := by rw [Real.rpow_neg_one]; norm_num
      _ ≤ (2 : ℝ) ^ (-(1 / 3 : ℝ)) :=
        Real.rpow_le_rpow_of_exponent_le (by norm_num) (by norm_num)
      _ ≤ F ^ (-(1 / 3 : ℝ)) :=
        Real.rpow_le_rpow_of_nonpos hF0 hF2 (by norm_num)
  have hF23 : F ^ (2 / 3 : ℝ) ≤ 2 := by
    calc
      F ^ (2 / 3 : ℝ) ≤ (2 : ℝ) ^ (2 / 3 : ℝ) :=
        Real.rpow_le_rpow hF0.le hF2 (by norm_num)
      _ ≤ (2 : ℝ) ^ (1 : ℝ) :=
        Real.rpow_le_rpow_of_exponent_le (by norm_num) (by norm_num)
      _ = 2 := by simp
  have hv13 : ((8 * t) ^ 3 : ℝ) ^ (1 / 3 : ℝ) = 8 * t := by
    rw [← Real.rpow_natCast, ← Real.rpow_mul (by positivity : (0 : ℝ) ≤ 8 * t)]
    norm_num
  have hv23 : ((8 * t) ^ 3 : ℝ) ^ (2 / 3 : ℝ) = 64 * t ^ 2 := by
    rw [← Real.rpow_natCast, ← Real.rpow_mul (by positivity : (0 : ℝ) ≤ 8 * t)]
    norm_num
    ring
  have hv43 : ((8 * t) ^ 3 : ℝ) ^ (4 / 3 : ℝ) = 4096 * t ^ 4 := by
    rw [← Real.rpow_natCast, ← Real.rpow_mul (by positivity : (0 : ℝ) ≤ 8 * t)]
    norm_num
    ring
  have hv2 : ((8 * t) ^ 3 : ℝ) ^ 2 = 262144 * t ^ 6 := by ring
  have hlead : (243 / 32 : ℝ) * t ^ 2 ≤
      sharpSlope (1 / 2) *
        (((8 * t) ^ 3 : ℝ) ^ (2 / 3 : ℝ) * F ^ (-(1 / 3 : ℝ))) := by
    rw [hv23]
    have hs0 : 0 ≤ sharpSlope (1 / 2) :=
      (by norm_num : (0 : ℝ) ≤ 243 / 1024).trans hslope
    have hsf0 := mul_le_mul hslope hFneg (by norm_num : (0 : ℝ) ≤ 1 / 2) hs0
    have hsf : (243 / 2048 : ℝ) ≤
        sharpSlope (1 / 2) * F ^ (-(1 / 3 : ℝ)) := by
      norm_num at hsf0 ⊢
      exact hsf0
    have hm := mul_le_mul_of_nonneg_right hsf (show 0 ≤ 64 * t ^ 2 by positivity)
    nlinarith
  have hBt3 : (256 : ℝ) ≤ (B : ℝ) * t ^ 3 := by
    have h1 : (256 : ℝ) ≤ 32 * ((n : ℝ) * t ^ 3) := by nlinarith
    have h2 := mul_le_mul_of_nonneg_right hBnR (show 0 ≤ t ^ 3 by positivity)
    nlinarith
  have hsecond : 2 * (8 * t) / (2 * (B : ℝ)) ≤ t ^ 4 / 32 := by
    apply (div_le_iff₀ (show (0 : ℝ) < 2 * B by positivity)).2
    have hm := mul_le_mul_of_nonneg_right hBt3 ht0.le
    nlinarith [sq_nonneg (t ^ 2)]
  have hinside :
      ((8 * t) ^ 3 : ℝ) ^ (4 / 3 : ℝ) * F ^ (2 / 3 : ℝ) +
          2 * ((8 * t) ^ 3 : ℝ) ^ (1 / 3 : ℝ) / (2 * (B : ℝ)) ≤
        8193 * t ^ 4 := by
    rw [hv43, hv13]
    have hfirst := mul_le_mul_of_nonneg_left hF23 (show 0 ≤ 4096 * t ^ 4 by positivity)
    nlinarith
  have ht1 : t ≤ 1 := ht.trans (by norm_num)
  have ht2 : t ^ 2 ≤ (1 / 4096 : ℝ) ^ 2 := pow_le_pow_left₀ ht0.le ht 2
  have hpen : (1 / 4 : ℝ) * sharpMargin (1 / 2) ^ 2 / 2 *
      (((8 * t) ^ 3 : ℝ) ^ (4 / 3 : ℝ) * F ^ (2 / 3 : ℝ) +
        2 * ((8 * t) ^ 3 : ℝ) ^ (1 / 3 : ℝ) / (2 * (B : ℝ))) ≤ t ^ 2 := by
    have hmarg : sharpMargin (1 / 2) ^ 2 ≤ 1 := by
      let q : ℝ := (1 / 2 : ℝ) ^ (1 / 3 : ℝ)
      have hq0 : 0 ≤ q := Real.rpow_nonneg (by norm_num) _
      have hq1 : q ≤ 1 := Real.rpow_le_one (by norm_num) (by norm_num) (by norm_num)
      change q ^ 2 ≤ 1
      nlinarith
    have hc : (1 / 4 : ℝ) * sharpMargin (1 / 2) ^ 2 / 2 ≤ 1 / 8 := by nlinarith
    have hi0 : 0 ≤ ((8 * t) ^ 3 : ℝ) ^ (4 / 3 : ℝ) * F ^ (2 / 3 : ℝ) +
        2 * ((8 * t) ^ 3 : ℝ) ^ (1 / 3 : ℝ) / (2 * (B : ℝ)) := by positivity
    have hm := mul_le_mul hc hinside hi0 (by norm_num)
    have htight : (8193 / 8 : ℝ) * t ^ 4 ≤ t ^ 2 := by
      nlinarith [sq_nonneg t]
    exact hm.trans (by nlinarith)
  have hlast : (1 / 4 : ℝ) ^ 2 * (((8 * t) ^ 3 : ℝ) ^ 2 * F) / 4 ≤ t ^ 2 := by
    rw [hv2]
    have hm := mul_le_mul_of_nonneg_left hF2 (show 0 ≤ 262144 * t ^ 6 by positivity)
    have htight : (8192 : ℝ) * t ^ 6 ≤ t ^ 2 := by
      have ht4 : t ^ 4 ≤ (1 / 4096 : ℝ) ^ 4 := pow_le_pow_left₀ ht0.le ht 4
      nlinarith [sq_nonneg (t ^ 2)]
    nlinarith
  rw [coupledCalibrationBudget]
  change 4 * t ^ 2 ≤
    sharpSlope (1 / 2) * (((8 * t) ^ 3 : ℝ) ^ (2 / 3 : ℝ) * F ^ (-(1 / 3 : ℝ))) - t ^ 2 -
      (1 / 4 : ℝ) * sharpMargin (1 / 2) ^ 2 / 2 *
        (((8 * t) ^ 3 : ℝ) ^ (4 / 3 : ℝ) * F ^ (2 / 3 : ℝ) +
          2 * ((8 * t) ^ 3 : ℝ) ^ (1 / 3 : ℝ) / (2 * (B : ℝ))) -
      (1 / 4 : ℝ) ^ 2 * (((8 * t) ^ 3 : ℝ) ^ 2 * F) / 4
  nlinarith [sq_nonneg t]

/-- The actual signed-loss budget grows at least as `1/(512t)` on the small-scale schedule. -/
theorem coupledSignedLossBudget_scaling {n B : ℕ} {t : ℝ}
    (ht0 : 0 < t) (ht : t ≤ 1 / 4096)
    (hnt : 8 ≤ (n : ℝ) * t ^ 3) (hBn : 32 * n ≤ B) :
    1 / (512 * t) ≤ coupledSignedLossBudget ((8 * t) ^ 3) (t ^ 2) n B := by
  have hn : 0 < n := by
    by_contra hn
    have hn0 : n = 0 := Nat.eq_zero_of_not_pos hn
    subst n
    norm_num at hnt
  have hcal := coupledCalibrationBudget_scaling ht0 ht hnt hBn
  have henergy := coupledMatrixEnergyK_add_S_lt hn hBn
  rw [coupledSignedLossBudget]
  have hv0 : (0 : ℝ) < (8 * t) ^ 3 := by positivity
  have htone : t ≤ (1 : ℝ) := ht.trans (by norm_num)
  have htinv : (1 : ℝ) ≤ 1 / t := (le_div_iff₀ ht0).2 (by simpa using htone)
  have hv : 1 / ((8 * t) ^ 3) = 1 / (512 * t ^ 3) := by ring
  rw [hv]
  have hmain : 1 / (512 * t) + 4 * t ^ 2 + 29 / 100 ≤ 1 / (128 * t) := by
    have htinv' : (4096 : ℝ) ≤ 1 / t := by
      exact (le_div_iff₀ ht0).2 (by nlinarith)
    have ht2 : t ^ 2 ≤ 1 := by nlinarith [sq_nonneg t]
    have h512 : 1 / (512 * t) = (1 / t) / 512 := by field_simp [ht0.ne']
    have h128 : 1 / (128 * t) = (1 / t) / 128 := by field_simp [ht0.ne']
    rw [h512, h128]
    nlinarith
  have hscale : (1 / (512 * t ^ 3) - 1) * (4 * t ^ 2) =
      1 / (128 * t) - 4 * t ^ 2 := by
    field_simp [ht0.ne']
    ring
  have hmult0 : 0 ≤ 1 / (512 * t ^ 3) - 1 := by
    have ht3 : t ^ 3 ≤ (1 / 4096 : ℝ) ^ 3 := pow_le_pow_left₀ ht0.le ht 3
    have : (512 : ℝ) * t ^ 3 ≤ 1 := by nlinarith
    have hinv : (1 : ℝ) ≤ 1 / (512 * t ^ 3) :=
      (le_div_iff₀ (show (0 : ℝ) < 512 * t ^ 3 by positivity)).2 (by simpa using this)
    linarith
  have hprod := mul_le_mul_of_nonneg_left hcal hmult0
  rw [hscale] at hprod
  nlinarith

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledSignedScore.lean <==
import LossOnlyTraceability.CoupledSignedCalibration
import LossOnlyTraceability.CoupledLogisticRandomized
import LossOnlyTraceability.CoupledSampleIID

/-! # Signed calibration for the actual dependent-block logistic family

The theorem quantifies over measurable proper randomized learners, assumes only
ordinary comparison accuracy, and uses the normalized prior and actual iid sample
law.  It concludes a weighted centered-training-score bound.  The dependent-energy
estimate and the two-sided noisy-information law are separate statements.
-/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory
open scoped InnerProductSpace

/-- Accuracy forces a signed centered training-score signal, uniformly over every
fixed real coupling `J`.  Nonzero couplings give genuinely dependent coordinates. -/
theorem coupled_logistic_training_score_lower_bound {n B : ℕ} (hB : 0 < B) {v ε : ℝ}
    (hv0 : 0 < v) (hv1 : v < 1) (J : ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hproper : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε) :
    (1 / v - 1) * coupledCalibrationBudget (1 / 2) (1 / 4) v ε B ≤
      ∫ ω, coupledScoreExpectation J (1 / v - 1)
        (coupledLogisticWeightedT J (fun σ => A (σ, ω))) ∂ν := by
  have hκ : 0 < 1 / v - 1 :=
    sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  have hcal := coupled_logistic_signed_calibration hB hv0 hv1 J ν A hA hproper hacc
  have hfp := coupled_logistic_randomized_signed_fingerprint ν hκ hB J A hA hproper
  rw [coupled_logistic_randomized_mean_expectation ν hκ hB J A hA hproper] at hfp
  exact (mul_le_mul_of_nonneg_left hcal hκ.le).trans hfp

/-- The per-training-example form makes the sample-size normalization explicit. -/
theorem coupled_logistic_average_training_score_lower_bound {n B : ℕ} (hn : 0 < n)
    (hB : 0 < B) {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1) (J : ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hproper : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε) :
    ((1 / v - 1) / n) * coupledCalibrationBudget (1 / 2) (1 / 4) v ε B ≤
      (∫ ω, coupledScoreExpectation J (1 / v - 1)
        (coupledLogisticWeightedT J (fun σ => A (σ, ω))) ∂ν) / n := by
  have he := div_le_div_of_nonneg_right
    (coupled_logistic_training_score_lower_bound hB hv0 hv1 J ν A hA hproper hacc)
    (show (0 : ℝ) ≤ n by exact_mod_cast hn.le)
  simpa only [div_mul_eq_mul_div] using he

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledSignedWitness.lean <==
import LossOnlyTraceability.CoupledPopulationContrast
import LossOnlyTraceability.CoupledSignedAdmissibility

/-! An explicit positive signed-loss bound for dependent two-spin blocks. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory

/-- The actual budget is strictly positive throughout this finite parameter regime. -/
theorem coupledSignedLossBudget_witness {n B : ℕ} (hn : 0 < n)
    (hBn : 32 * n ≤ B) (hB64 : 64 ≤ B) {ε : ℝ} (hε : ε ≤ 1 / 4096) :
    (1 / 5 : ℝ) < coupledSignedLossBudget (1 / 512) ε n B :=
  coupled_signed_loss_admissible hn hBn hB64 hε

/-- Every accurate proper randomized learner has positive prior-averaged
population-minus-training loss sum.  The coupling is any fixed real number. -/
theorem coupled_logistic_population_loss_positive {n B : ℕ} (hn : 0 < n)
    (hBn : 32 * n ≤ B) (hB64 : 64 ≤ B) {ε : ℝ} (hε : ε ≤ 1 / 4096) (J : ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε) :
    (1 / 5 : ℝ) <
      ∫ h, ∫ σ, ∫ ω, coupledPopulationLossContrast J h σ (coupledBlockReindex B (A (σ, ω))) ∂ν
        ∂coupledSampleLaw n B J h ∂coupledBlockPrior J 511 B := by
  have hb := coupled_logistic_population_loss_lower_bound (by omega : 0 < B)
    (by norm_num : (0 : ℝ) < 1 / 512) (by norm_num : (1 / 512 : ℝ) < 1) J ν A hA hp hacc
  have hp := (coupledSignedLossBudget_witness hn hBn hB64 hε).trans_le hb
  norm_num at hp
  exact hp

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledSuperKernel.lean <==
import LossOnlyTraceability.CoupledSampleIID
import LossOnlyTraceability.NativeBudgetsAssemblyLaw
import LossOnlyTraceability.TransferTheoremFull

/-! The actual dependent-block supersample as a measurable kernel in its fields. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped ENNReal

/-- Finite iid raw block laws vary measurably with all external fields. -/
theorem measurable_coupledRawIIDLaw (ι : Type*) [Fintype ι] (B : ℕ) (J : ℝ) :
    Measurable (fun h : Fin B → ℝ × ℝ =>
      Measure.pi (fun _ : ι => coupledBlockSpinProductMeasure J h)) := by
  classical
  refine Measure.measurable_of_measurable_coe _ fun s hs => ?_
  have he : ∀ h : Fin B → ℝ × ℝ,
      (Measure.pi (fun _ : ι => coupledBlockSpinProductMeasure J h)) s =
        ∑' σ : ι → Fin B → Bool × Bool,
          (∏ i, ∏ b, ENNReal.ofReal (blockProb J (h b) (σ i b))) * Measure.dirac σ s := by
    intro h
    letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
    conv_lhs => rw [← Measure.sum_smul_dirac
      (Measure.pi (fun _ : ι => coupledBlockSpinProductMeasure J h))]
    rw [Measure.sum_apply _ hs]
    apply tsum_congr
    intro σ
    rw [Measure.smul_apply, smul_eq_mul, Measure.pi_singleton]
    simp_rw [coupledBlockSpinProductMeasure_singleton]
  simp_rw [he]
  apply Measurable.tsum
  intro σ
  apply Measurable.mul_const
  apply Finset.measurable_prod
  intro i _
  apply Finset.measurable_prod
  intro b _
  exact ENNReal.measurable_ofReal.comp
    ((continuous_blockProb J (σ i b)).measurable.comp (measurable_pi_apply b))

/-- The raw `2n` iid candidates, keeping the two coordinates within a block dependent. -/
def coupledDataKernel (n B : ℕ) (J : ℝ) :
    Kernel (Fin B → ℝ × ℝ) (Bool × Fin n → Fin B → Bool × Bool) where
  toFun h := Measure.pi fun _ : Bool × Fin n => coupledBlockSpinProductMeasure J h
  measurable' := measurable_coupledRawIIDLaw (Bool × Fin n) B J

instance isMarkovKernel_coupledDataKernel (n B : ℕ) (J : ℝ) :
    IsMarkovKernel (coupledDataKernel n B J) := by
  refine ⟨fun h => ?_⟩
  letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  change IsProbabilityMeasure (Measure.pi fun _ : Bool × Fin n => coupledBlockSpinProductMeasure J h)
  infer_instance

/-- The actual selection experiment, including independent learner and noise seeds. -/
def coupledSuperKernel (n B : ℕ) (J : ℝ) {R G : Type*}
    [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν] (γ : Measure G) [IsProbabilityMeasure γ] :
    Kernel (Fin B → ℝ × ℝ) (SuperSpace (Fin B → Bool × Bool) R G n) :=
  (coupledDataKernel n B J ×ₖ Kernel.const _ ((Measure.pi fun _ : Fin n => fairBool).prod ν)) ×ₖ
    Kernel.const _ γ

instance isMarkovKernel_coupledSuperKernel (n B : ℕ) (J : ℝ) {R G : Type*}
    [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν] (γ : Measure G) [IsProbabilityMeasure γ] :
    IsMarkovKernel (coupledSuperKernel n B J ν γ) := by
  unfold coupledSuperKernel
  infer_instance

theorem coupledSuperKernel_apply (n B : ℕ) (J : ℝ) {R G : Type*}
    [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν] (γ : Measure G) [IsProbabilityMeasure γ]
    (h : Fin B → ℝ × ℝ) :
    coupledSuperKernel n B J ν γ h = superMeasure n (coupledBlockSpinProductMeasure J h) ν γ := by
  rw [coupledSuperKernel, Kernel.prod_apply, Kernel.prod_apply, Kernel.const_apply, Kernel.const_apply]
  rfl

/-- Bounded jointly measurable statistics have integrable fieldwise expectations. -/
theorem integrable_coupledSuper_average {n B : ℕ} (J : ℝ) {κ : ℝ} (hκ : 0 < κ)
    {R G : Type*} [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν] (γ : Measure G) [IsProbabilityMeasure γ]
    (F : (Fin B → ℝ × ℝ) × SuperSpace (Fin B → Bool × Bool) R G n → ℝ)
    (hF : Measurable F) {C : ℝ} (hb : ∀ x, |F x| ≤ C) :
    Integrable (fun h => ∫ ω, F (h, ω)
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ) (coupledBlockPrior J κ B) := by
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hm : StronglyMeasurable (fun h => ∫ ω, F (h, ω) ∂coupledSuperKernel n B J ν γ h) :=
    hF.stronglyMeasurable.integral_kernel_prod_right'
  have hi : Integrable (fun h => ∫ ω, F (h, ω) ∂coupledSuperKernel n B J ν γ h)
      (coupledBlockPrior J κ B) := by
    apply Integrable.of_bound hm.aestronglyMeasurable C
    filter_upwards [] with h
    have hn := norm_integral_le_of_norm_le_const (μ := coupledSuperKernel n B J ν γ h)
      (f := fun ω => F (h, ω)) (C := C)
      (Filter.Eventually.of_forall fun ω => by simpa only [Real.norm_eq_abs] using hb (h, ω))
    simpa using hn
  simpa only [coupledSuperKernel_apply] using hi

/-- No prior-integrability assumption is needed for individual information of a measurable
observation of the actual independent fair selection bits. -/
theorem integrable_coupledSuper_information {n B : ℕ} (J : ℝ) {κ : ℝ} (hκ : 0 < κ)
    {R G : Type*} [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν] (γ : Measure G) [IsProbabilityMeasure γ]
    (Y : SuperSpace (Fin B → Bool × Bool) R G n → Fin n → ℝ) (hY : Measurable Y) :
    Integrable (fun h => releaseInfoI (superMeasure n (coupledBlockSpinProductMeasure J h) ν γ)
      Y superBits) (coupledBlockPrior J κ B) := by
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hi := integrable_releaseInfoI_kernel (coupledBlockPrior J κ B)
    (coupledSuperKernel n B J ν γ) measurable_superBits hY (fun h i => by
      rw [coupledSuperKernel_apply]
      letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
      exact superBits_fair (coupledBlockSpinProductMeasure J h) ν γ i)
  simpa only [coupledSuperKernel_apply] using hi

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledTrainingScore.lean <==
import LossOnlyTraceability.CoupledSignedScore
import LossOnlyTraceability.CoupledBlockEnergy

/-! The fingerprint score is the actual normalized centered-margin statistic. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory
open scoped BigOperators InnerProductSpace

theorem continuous_coupledBlockReindex (B : ℕ) : Continuous (coupledBlockReindex B) := by
  unfold coupledBlockReindex
  apply (PiLp.continuous_toLp 2 (fun _ : Fin (2 * B) => ℝ)).comp
  apply continuous_pi
  intro j
  exact PiLp.continuous_apply 2 (fun _ : Fin B × Bool => ℝ) ((coupledBlockCoordEquiv B).symm j)

/-- Weighted centered training score in physical feature coordinates. -/
def coupledTrainingScore {n B : ℕ} (J : ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) (θ : EuclideanSpace ℝ (Fin (2 * B))) : ℝ :=
  ∑ i, -logisticSlope ⟪θ, coupledBlockDataMean J B h⟫_ℝ *
    ⟪θ, coupledBlockFeature B (σ i) - coupledBlockDataMean J B h⟫_ℝ

theorem coupledTrainingScore_eq_coordinates {n B : ℕ} (hB : 0 < B) (J : ℝ)
    (h : Fin B → ℝ × ℝ) (σ : CoupledBlockSample n B)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) :
    coupledTrainingScore J h σ (coupledBlockReindex B θ) =
      (∑ k, (coupledLogisticWeightedT J (fun _ => θ) true k σ h * coupledBlockScoreFst J h k σ +
        coupledLogisticWeightedT J (fun _ => θ) false k σ h * coupledBlockScoreSnd J h k σ)) /
          Real.sqrt (2 * B) := by
  unfold coupledTrainingScore
  simp_rw [inner_sub_right, inner_coupledBlockFeature_sub_mean hB J h]
  simp only [coupledBlockDataMean_eq_reindex, inner_coupledBlockReindex]
  simp only [coupledLogisticWeightedT, coupledWeightedStatisticFst, coupledWeightedStatisticSnd,
    if_true, Bool.false_eq_true, if_false, coupledBlockAlignment_eq_inner]
  simp only [coupledBlockCenteredContribution, coupledBlockCoeffFst, coupledBlockCoeffSnd,
    coupledBlockReindex, Equiv.symm_apply_apply]
  rw [← Finset.mul_sum, ← Finset.sum_div, Finset.sum_comm]
  rw [← mul_div_assoc, Finset.mul_sum]
  congr 1
  apply Finset.sum_congr rfl
  intro k _
  simp only [coupledBlockScoreFst, coupledBlockScoreSnd, mul_sub, Finset.sum_add_distrib,
    Finset.sum_sub_distrib, ← Finset.mul_sum, Finset.sum_const, Finset.card_univ,
    Fintype.card_fin, nsmul_eq_mul]
  ring

theorem abs_coupledTrainingScore_le {n B : ℕ} (hB : 0 < B) (J : ℝ)
    (h : Fin B → ℝ × ℝ) (σ : CoupledBlockSample n B)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) (hp : ‖θ‖ ≤ 1) :
    |coupledTrainingScore J h σ θ| ≤ 2 * n := by
  have hm : ‖coupledBlockDataMean J B h‖ ≤ 1 := by
    rw [norm_coupledBlockDataMean_eq]
    exact norm_coupledBlockMeanVector_le_one hB J h
  apply (Finset.abs_sum_le_sum_abs _ _).trans
  calc
    _ ≤ ∑ _i : Fin n, (2 : ℝ) := by
      apply Finset.sum_le_sum
      intro i _
      rw [abs_mul, abs_neg]
      have hb : |⟪θ, coupledBlockFeature B (σ i) - coupledBlockDataMean J B h⟫_ℝ| ≤ 2 := by
        apply (abs_real_inner_le_norm _ _).trans
        have hz := norm_sub_le (coupledBlockFeature B (σ i)) (coupledBlockDataMean J B h)
        rw [norm_coupledBlockFeature hB] at hz
        nlinarith [norm_nonneg θ, norm_nonneg (coupledBlockFeature B (σ i) - coupledBlockDataMean J B h)]
      exact (mul_le_mul (abs_logisticSlope_le_one _) hb (abs_nonneg _) (by norm_num)).trans_eq (one_mul 2)
    _ = _ := by simp; ring

theorem measurable_coupledTrainingScore_seed {n B : ℕ} {Ω : Type*} [MeasurableSpace Ω]
    (J : ℝ) (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (σ : CoupledBlockSample n B) :
    Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => coupledTrainingScore J z.2 σ (A (σ, z.1))) := by
  have ha : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => A (σ, z.1)) :=
    hA.comp (measurable_const.prodMk measurable_fst)
  have hm : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => coupledBlockDataMean J B z.2) := by
    simp only [coupledBlockDataMean_eq_reindex]
    exact ((continuous_coupledBlockReindex B).comp (continuous_coupledMeanVector J B)).measurable.comp measurable_snd
  unfold coupledTrainingScore
  apply Finset.measurable_sum
  intro i _
  exact (((sharp_contDiff_logisticSlope (k := 0)).continuous.measurable.comp
    (measurable_inner_native ha hm)).neg).mul
    (measurable_inner_native ha (measurable_const.sub hm))

theorem coupled_randomized_training_score_eq {n B : ℕ} (hB : 0 < B) {κ : ℝ}
    (hκ : 0 < κ) (J : ℝ) {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    (∫ ω, coupledScoreExpectation J κ (coupledLogisticWeightedT J (fun σ => A (σ, ω))) ∂ν) =
      ∫ h, ∫ σ, ∫ ω, coupledTrainingScore J h σ (coupledBlockReindex B (A (σ, ω))) ∂ν
        ∂coupledSampleLaw n B J h ∂coupledBlockPrior J κ B := by
  have he : ∀ ω, coupledScoreExpectation J κ (coupledLogisticWeightedT J (fun σ => A (σ, ω))) =
      coupledJointAverage J κ (fun σ h => coupledTrainingScore J h σ (coupledBlockReindex B (A (σ, ω)))) := by
    intro ω
    rw [coupledScoreExpectation_eq_jointAverage hκ J _
      (continuous_coupledLogisticWeightedT J _) (by norm_num : (0 : ℝ) ≤ 1)
      (coupledLogisticWeightedT_abs_le_one J _ (fun σ => hp (σ, ω)))]
    congr 1
    funext σ h
    exact (coupledTrainingScore_eq_coordinates hB J h σ (A (σ, ω))).symm
  simp_rw [he]
  apply coupled_randomized_average_swap ν hκ J
  · exact measurable_coupledTrainingScore_seed J (fun q => coupledBlockReindex B (A q))
      ((continuous_coupledBlockReindex B).measurable.comp hA)
  · intro ω σ h
    exact abs_coupledTrainingScore_le hB J h σ _ (by rw [norm_coupledBlockReindex]; exact hp _)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledUniformLaw.lean <==
import LossOnlyTraceability.CoupledInformationModel
import LossOnlyTraceability.CoupledRateSchedule
import LossOnlyTraceability.CoupledSignedScaling
import LossOnlyTraceability.CoupledEnergyScaling
import LossOnlyTraceability.CoupledAccuracyScaling

/-! Uniform sample-optimal loss-information law for iid observations with dependent blocks. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped BigOperators

variable {n B : ℕ} {R : Type*} [MeasurableSpace R]

/-- The scale-selected conjugate prior is admissible. -/
theorem coupled_rate_prior_admissible {t : ℝ} (ht : 0 < t) (ht1 : t ≤ 1 / 4096) :
    0 < (8 * t) ^ 3 ∧ (8 * t) ^ 3 < 1 := by
  refine ⟨by positivity, ?_⟩
  have hb : 8 * t < 1 := by linarith
  exact pow_lt_one₀ (by positivity) hb (by norm_num)

/-- Prior-averaged individual-information rate, before passing to worst-case fields. -/
theorem coupled_uniform_prior_lower {t : ℝ} (ht : 0 < t) (ht1 : t ≤ 1 / 4096)
    (hlo : 8 ≤ (n : ℝ) * t ^ 3) (hhi : (n : ℝ) * t ^ 3 ≤ 16)
    (hBn : 32 * n ≤ B) (J : ℝ) (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : A ∈ coupledAccurateLearners n B J ν (t ^ 2)) (τ : ℝ) :
    coupledRateLowerConstant * (n / (1 + (τ / t ^ 2) ^ 2)) ≤
      ∫ h, coupledNoisyInformation .individual J ν A τ h
        ∂coupledBlockPrior J (1 / (8 * t) ^ 3 - 1) B := by
  obtain ⟨hn, hB⟩ := coupled_schedule_pos ht hlo hBn
  obtain ⟨hv0, hv1⟩ := coupled_rate_prior_admissible ht ht1
  have hκ : 0 < 1 / (8 * t) ^ 3 - 1 :=
    sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  let AR := fun q => coupledBlockReindex B (A q)
  have hAR : Measurable AR := (continuous_coupledBlockReindex B).measurable.comp hA.1
  have hp : ∀ q, ‖AR q‖ ≤ 1 := fun q => by
    dsimp [AR]
    rw [norm_coupledBlockReindex]
    exact hA.2.1 q
  have hm := coupledSignedLossBudget_scaling ht ht1 hlo hBn
  have hm0 : 0 ≤ coupledSignedLossBudget ((8 * t) ^ 3) (t ^ 2) n B :=
    (by positivity : (0 : ℝ) ≤ 1 / (512 * t)).trans hm
  have hkey := coupled_selected_gaussian_lower_of_budgets hB J hκ ν AR hAR hp τ hm0
    (coupled_selected_signed_channel_budget hB hv0 hv1 J ν
      (Measure.pi fun _ : Fin n => gaussianReal 0 1) A hA.1 hA.2.1 hA.2.2)
    (coupled_selected_prior_accuracy_localized_energy hB hv0 hv1 (sq_nonneg t) J ν
      (Measure.pi fun _ : Fin n => gaussianReal 0 1) AR hAR hp
      (coupledAccurateLearners_quartic_accuracy hB hA))
  have hi : 0 ≤ ∫ h, coupledNoisyInformation .individual J ν A τ h
      ∂coupledBlockPrior J (1 / (8 * t) ^ 3 - 1) B :=
    integral_nonneg fun h => (coupledNoisyInformation_bounds J ν A hA.1 .individual τ h).1
  exact coupled_rate_lower_algebra ht (by exact_mod_cast hn) hlo hhi hm
    (coupledSelectedEnergyBudget_scaling ht ht1 hlo hBn) hi hkey

/-- Every field and every information direction obey the uniform rational upper rate. -/
theorem coupled_uniform_pointwise_upper {t : ℝ} (ht : 0 < t) (ht1 : t ≤ 1 / 4096)
    (hlo : 8 ≤ (n : ℝ) * t ^ 3) (hBn : 32 * n ≤ B)
    (J : ℝ) (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : A ∈ coupledAccurateLearners n B J ν (t ^ 2))
    (Q : InfoDirection) (τ : ℝ) (h : Fin B → ℝ × ℝ) :
    coupledNoisyInformation Q J ν A τ h ≤
      coupledRateUpperConstant * (n / (1 + (τ / t ^ 2) ^ 2)) := by
  obtain ⟨hn, hB⟩ := coupled_schedule_pos ht hlo hBn
  have hb := coupledNoisyInformation_bounds J ν A hA.1 Q τ h
  apply coupled_rate_upper_algebra (D := coupledSelectedResidualBudget (t ^ 2) n B)
    ht (by exact_mod_cast hn) hlo (coupledSelectedResidualBudget_nonneg (sq_nonneg t))
    (coupledSelectedResidualBudget_scaling ht ht1 hlo hBn) hb.2.2.2
  intro hτ
  have hp : ∀ q, ‖coupledBlockReindex B (A q)‖ ≤ 1 := fun q => by
    rw [norm_coupledBlockReindex]
    exact hA.2.1 q
  have hu := coupled_selected_gaussian_upper hn hB J h ν
    (fun q => coupledBlockReindex B (A q))
    ((continuous_coupledBlockReindex B).measurable.comp hA.1) hp
    (coupledAccurateLearners_quartic_accuracy hB hA h) hτ
  exact hb.2.2.1.trans (hu.trans (min_le_right _ _))

/-- Every accurate learner satisfies a two-sided worst-field law, uniformly over noise,
fixed real coupling, block count, and independent learner randomness. -/
theorem coupled_uniform_law_scale {t : ℝ} (ht : 0 < t) (ht1 : t ≤ 1 / 4096)
    (hlo : 8 ≤ (n : ℝ) * t ^ 3) (hhi : (n : ℝ) * t ^ 3 ≤ 16)
    (hBn : 32 * n ≤ B) (J : ℝ) (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : A ∈ coupledAccurateLearners n B J ν (t ^ 2)) (Q : InfoDirection) (τ : ℝ) :
    coupledRateLowerConstant * (n / (1 + (τ / t ^ 2) ^ 2)) ≤
      coupledWorstInformation Q J ν A τ ∧
    coupledWorstInformation Q J ν A τ ≤
      coupledRateUpperConstant * (n / (1 + (τ / t ^ 2) ^ 2)) := by
  obtain ⟨hv0, hv1⟩ := coupled_rate_prior_admissible ht ht1
  have hκ : 0 < 1 / (8 * t) ^ 3 - 1 :=
    sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  exact ⟨(coupled_uniform_prior_lower ht ht1 hlo hhi hBn J ν A hA τ).trans
      (coupled_prior_information_le_worst J hκ ν A hA.1 Q τ),
    ciSup_le (fun h => coupled_uniform_pointwise_upper ht ht1 hlo hBn J ν A hA Q τ h)⟩

/-- The uniform law in accuracy coordinates, for all three information directions and all noise. -/
theorem coupled_uniform_law {ε : ℝ} (hε : 0 < ε) (hε0 : ε ≤ coupledRateThreshold)
    (hlo : 8 ≤ (n : ℝ) * ε ^ (3 / 2 : ℝ)) (hhi : (n : ℝ) * ε ^ (3 / 2 : ℝ) ≤ 16)
    (hBn : 32 * n ≤ B) (J : ℝ) (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : A ∈ coupledAccurateLearners n B J ν ε) (Q : InfoDirection) (τ : ℝ) :
    coupledRateLowerConstant * (n / (1 + (τ / ε) ^ 2)) ≤ coupledWorstInformation Q J ν A τ ∧
    coupledWorstInformation Q J ν A τ ≤ coupledRateUpperConstant * (n / (1 + (τ / ε) ^ 2)) := by
  obtain ⟨ht, ht1, he, he3⟩ := coupled_accuracy_scale hε hε0
  have hb := coupled_uniform_law_scale ht ht1 (by simpa only [he3] using hlo)
    (by simpa only [he3] using hhi) hBn J ν A (by simpa only [he] using hA) Q τ
  simpa only [he] using hb

/-- The class is nonempty at every accuracy and sample size of the uniform theorem. -/
theorem coupled_uniform_accurate_class_nonempty {ε : ℝ} (hε : 0 < ε)
    (hε0 : ε ≤ coupledRateThreshold)
    (hlo : 8 ≤ (n : ℝ) * ε ^ (3 / 2 : ℝ)) (hhi : (n : ℝ) * ε ^ (3 / 2 : ℝ) ≤ 16)
    (hBn : 32 * n ≤ B) (J : ℝ) (ν : Measure R) [IsProbabilityMeasure ν] :
    (coupledAccurateLearners n B J ν ε).Nonempty := by
  obtain ⟨ht, ht1, he, he3⟩ := coupled_accuracy_scale hε hε0
  obtain ⟨A, hA⟩ := exists_coupled_accurate_learner_scaling ht ht1
    (by simpa only [he3] using hlo) (by simpa only [he3] using hhi) hBn J ν
  exact ⟨A, by simpa only [coupledAccurateLearners, Set.mem_setOf_eq, he] using hA⟩

/-- The same uniform rate holds for the infimum over the entire nonempty accurate class. -/
theorem coupled_uniform_minimax_law {ε : ℝ} (hε : 0 < ε) (hε0 : ε ≤ coupledRateThreshold)
    (hlo : 8 ≤ (n : ℝ) * ε ^ (3 / 2 : ℝ)) (hhi : (n : ℝ) * ε ^ (3 / 2 : ℝ) ≤ 16)
    (hBn : 32 * n ≤ B) (J : ℝ) (ν : Measure R) [IsProbabilityMeasure ν]
    (Q : InfoDirection) (τ : ℝ) :
    coupledRateLowerConstant * (n / (1 + (τ / ε) ^ 2)) ≤
      ⨅ A : coupledAccurateLearners n B J ν ε, coupledWorstInformation Q J ν A.1 τ ∧
    (⨅ A : coupledAccurateLearners n B J ν ε, coupledWorstInformation Q J ν A.1 τ) ≤
      coupledRateUpperConstant * (n / (1 + (τ / ε) ^ 2)) := by
  obtain ⟨A, hA⟩ := coupled_uniform_accurate_class_nonempty hε hε0 hlo hhi hBn J ν
  letI : Nonempty (coupledAccurateLearners n B J ν ε) := ⟨⟨A, hA⟩⟩
  have hall := fun (a : coupledAccurateLearners n B J ν ε) =>
    coupled_uniform_law hε hε0 hlo hhi hBn J ν a.1 a.2 Q τ
  have hbdd : BddBelow (Set.range fun a : coupledAccurateLearners n B J ν ε =>
      coupledWorstInformation Q J ν a.1 τ) := by
    refine ⟨coupledRateLowerConstant * (n / (1 + (τ / ε) ^ 2)), ?_⟩
    rintro _ ⟨a, rfl⟩
    exact (hall a).1
  exact ⟨le_ciInf (fun a => (hall a).1), (ciInf_le hbdd ⟨A, hA⟩).trans (hall ⟨A, hA⟩).2⟩

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledUnknownCoupling.lean <==
import LossOnlyTraceability.CoupledUniformLaw

/-! One learner for all couplings, and the corresponding unknown-coupling minimax law. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory

variable {n B : ℕ} {R : Type*} [MeasurableSpace R]

/-- A single sample-and-seed map accurate at every coupling and every field. -/
def coupledUniversallyAccurateLearners (n B : ℕ) (ν : Measure R) (ε : ℝ) :
    Set (CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool)) :=
  {A | ∀ J : ℝ, A ∈ coupledAccurateLearners n B J ν ε}

/-- The adversary chooses both the coupling and the fields after the learner is fixed. -/
def coupledUnknownInformation (Q : InfoDirection) (ν : Measure R)
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool)) (τ : ℝ) : ℝ :=
  ⨆ J : ℝ, coupledWorstInformation Q J ν A τ

/-- The exact ERM is one concrete witness for all couplings simultaneously.
In particular, the witness is not chosen separately for each coupling. -/
theorem coupled_erm_accurate_all_couplings {ε : ℝ} (hε : 0 < ε)
    (hε0 : ε ≤ coupledRateThreshold)
    (hlo : 8 ≤ (n : ℝ) * ε ^ (3 / 2 : ℝ)) (hBn : 32 * n ≤ B)
    (ν : Measure R) [IsProbabilityMeasure ν] :
    (coupledBlockEmpiricalLearnerSeed : CoupledBlockSample n B × R →
      EuclideanSpace ℝ (Fin B × Bool)) ∈ coupledUniversallyAccurateLearners n B ν ε := by
  obtain ⟨ht, ht1, he, he3⟩ := coupled_accuracy_scale hε hε0
  have hlo' : 8 ≤ (n : ℝ) * (Real.sqrt ε) ^ 3 := by simpa only [he3] using hlo
  obtain ⟨hn, hB⟩ := coupled_schedule_pos ht hlo' hBn
  have hacc : quarticAccuracyBound n ≤ ε := by
    simpa only [he] using quarticAccuracyBound_le_sq_of_schedule ht ht1 hlo'
  intro J
  refine ⟨measurable_coupledBlockEmpiricalLearnerSeed,
    norm_coupledBlockEmpiricalLearnerSeed_le hn hB, ?_⟩
  intro h θ _
  exact coupledBlockEmpiricalLearnerSeed_accuracy hn hB J ν hacc h θ

/-- Uniform accuracy over an unbounded, unknown coupling does not make the class empty. -/
theorem coupled_universal_accurate_class_nonempty {ε : ℝ} (hε : 0 < ε)
    (hε0 : ε ≤ coupledRateThreshold)
    (hlo : 8 ≤ (n : ℝ) * ε ^ (3 / 2 : ℝ)) (hBn : 32 * n ≤ B)
    (ν : Measure R) [IsProbabilityMeasure ν] :
    (coupledUniversallyAccurateLearners n B ν ε).Nonempty :=
  ⟨coupledBlockEmpiricalLearnerSeed, coupled_erm_accurate_all_couplings hε hε0 hlo hBn ν⟩

/-- Every universally accurate learner has the same rate when both coupling and fields
are chosen adversarially. No bounded-coupling or small-dependence hypothesis is used. -/
theorem coupled_unknown_coupling_law {ε : ℝ} (hε : 0 < ε)
    (hε0 : ε ≤ coupledRateThreshold)
    (hlo : 8 ≤ (n : ℝ) * ε ^ (3 / 2 : ℝ)) (hhi : (n : ℝ) * ε ^ (3 / 2 : ℝ) ≤ 16)
    (hBn : 32 * n ≤ B) (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : A ∈ coupledUniversallyAccurateLearners n B ν ε) (Q : InfoDirection) (τ : ℝ) :
    coupledRateLowerConstant * (n / (1 + (τ / ε) ^ 2)) ≤ coupledUnknownInformation Q ν A τ ∧
    coupledUnknownInformation Q ν A τ ≤ coupledRateUpperConstant * (n / (1 + (τ / ε) ^ 2)) := by
  have hall := fun J => coupled_uniform_law hε hε0 hlo hhi hBn J ν A (hA J) Q τ
  have hbdd : BddAbove (Set.range (fun J => coupledWorstInformation Q J ν A τ)) := by
    refine ⟨coupledRateUpperConstant * (n / (1 + (τ / ε) ^ 2)), ?_⟩
    rintro _ ⟨J, rfl⟩
    exact (hall J).2
  exact ⟨(hall 0).1.trans (le_ciSup hbdd 0), ciSup_le (fun J => (hall J).2)⟩

/-- The minimax rate when one learner must be accurate for every unknown coupling. -/
theorem coupled_unknown_coupling_minimax {ε : ℝ} (hε : 0 < ε)
    (hε0 : ε ≤ coupledRateThreshold)
    (hlo : 8 ≤ (n : ℝ) * ε ^ (3 / 2 : ℝ)) (hhi : (n : ℝ) * ε ^ (3 / 2 : ℝ) ≤ 16)
    (hBn : 32 * n ≤ B) (ν : Measure R) [IsProbabilityMeasure ν]
    (Q : InfoDirection) (τ : ℝ) :
    coupledRateLowerConstant * (n / (1 + (τ / ε) ^ 2)) ≤
      ⨅ A : coupledUniversallyAccurateLearners n B ν ε, coupledUnknownInformation Q ν A.1 τ ∧
    (⨅ A : coupledUniversallyAccurateLearners n B ν ε, coupledUnknownInformation Q ν A.1 τ) ≤
      coupledRateUpperConstant * (n / (1 + (τ / ε) ^ 2)) := by
  obtain ⟨A, hA⟩ := coupled_universal_accurate_class_nonempty hε hε0 hlo hBn ν
  letI : Nonempty (coupledUniversallyAccurateLearners n B ν ε) := ⟨⟨A, hA⟩⟩
  have hall := fun (a : coupledUniversallyAccurateLearners n B ν ε) =>
    coupled_unknown_coupling_law hε hε0 hlo hhi hBn ν a.1 a.2 Q τ
  have hbdd : BddBelow (Set.range fun a : coupledUniversallyAccurateLearners n B ν ε =>
      coupledUnknownInformation Q ν a.1 τ) := by
    refine ⟨coupledRateLowerConstant * (n / (1 + (τ / ε) ^ 2)), ?_⟩
    rintro _ ⟨a, rfl⟩
    exact (hall a).1
  exact ⟨le_ciInf (fun a => (hall a).1), (ciInf_le hbdd ⟨A, hA⟩).trans (hall ⟨A, hA⟩).2⟩

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CoupledWeightedStatistic.lean <==
import LossOnlyTraceability.CoupledBlockCovariance
import LossOnlyTraceability.CoupledBlockSamples
import LossOnlyTraceability.BlockPriorMoments
import LossOnlyTraceability.CoupledJointFingerprint
import LossOnlyTraceability.LogisticCurvature
import LossOnlyTraceability.PopulationGlobal

/-! Derivative correction for the radial weighted statistic
`c (⟨θ, μ(h)⟩) θ` under the actual coupled-block mean map. -/

noncomputable section

namespace LossOnlyTraceability

open scoped BigOperators InnerProductSpace

/-- The alignment with the normalized actual block-mean vector. -/
def coupledBlockAlignment (J : ℝ) (B : ℕ)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (h : Fin B → ℝ × ℝ) : ℝ :=
  (∑ b, (θ (b, true) * blockMean J (h b) +
    θ (b, false) * blockMean J (h b).swap)) / Real.sqrt (2 * B)

theorem coupledBlockAlignment_eq_inner {B : ℕ} (J : ℝ)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (h : Fin B → ℝ × ℝ) :
    coupledBlockAlignment J B θ h = ⟪θ, coupledBlockMeanVector J B h⟫_ℝ := by
  rw [PiLp.inner_apply]
  simp only [coupledBlockAlignment, coupledBlockMeanVector, normalizedBlockMeanVector_apply,
    Fintype.sum_prod_type, Fintype.sum_bool, RCLike.inner_apply, conj_trivial,
    if_true, Bool.false_eq_true, if_false]
  rw [Finset.sum_div]
  apply Finset.sum_congr rfl
  intro b _
  ring

/-- First component of `c (⟨θ, μ(h)⟩) θ` in block `k`. -/
def coupledWeightedStatisticFst {B : ℕ} (J : ℝ) (c : ℝ → ℝ)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (k : Fin B) (h : Fin B → ℝ × ℝ) : ℝ :=
  c (coupledBlockAlignment J B θ h) * θ (k, true)

/-- Second component of `c (⟨θ, μ(h)⟩) θ` in block `k`. -/
def coupledWeightedStatisticSnd {B : ℕ} (J : ℝ) (c : ℝ → ℝ)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (k : Fin B) (h : Fin B → ℝ × ℝ) : ℝ :=
  c (coupledBlockAlignment J B θ h) * θ (k, false)

/-- First-field derivative of the normalized alignment, including the cross covariance. -/
theorem coupledBlockAlignment_hasDerivAt_fst {B : ℕ} (J : ℝ)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (h : Fin B → ℝ × ℝ)
    (k : Fin B) (x : ℝ) :
    HasDerivAt (fun t => coupledBlockAlignment J B θ (updateBlockFst h k t))
      ((θ (k, true) * blockCovarianceFstFst J (x, (h k).2) +
        θ (k, false) * blockCovarianceSndFst J (x, (h k).2)) /
        Real.sqrt (2 * B)) x := by
  unfold coupledBlockAlignment
  let d : ℝ := θ (k, true) * blockCovarianceFstFst J (x, (h k).2) +
    θ (k, false) * blockCovarianceSndFst J (x, (h k).2)
  have hd := HasDerivAt.fun_sum (u := (Finset.univ : Finset (Fin B)))
    (A := fun b t => θ (b, true) * blockMean J (updateBlockFst h k t b) +
      θ (b, false) * blockMean J (updateBlockFst h k t b).swap)
    (A' := fun b => if b = k then d else 0) (fun b _ => by
      by_cases hb : b = k
      · subst b
        simp only [updateBlockFst, Function.update_self, d]
        exact ((blockMean_hasDerivAt_fst J (h k).2 x).const_mul (θ (k, true))).add
          ((blockMean_swap_hasDerivAt_fst J (h k).2 x).const_mul (θ (k, false)))
      · simp only [if_neg hb]
        have he : ∀ t, updateBlockFst h k t b = h b := fun t => by
          rw [updateBlockFst, Function.update_of_ne hb]
        convert (hasDerivAt_const x
          (θ (b, true) * blockMean J (h b) + θ (b, false) * blockMean J (h b).swap)) using 1
        funext t
        rw [he t])
  simpa only [Finset.sum_ite_eq', Finset.mem_univ, if_true, d] using
    hd.div_const (Real.sqrt (2 * B))

/-- Second-field derivative of the normalized alignment, including the cross covariance. -/
theorem coupledBlockAlignment_hasDerivAt_snd {B : ℕ} (J : ℝ)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (h : Fin B → ℝ × ℝ)
    (k : Fin B) (y : ℝ) :
    HasDerivAt (fun t => coupledBlockAlignment J B θ (updateBlockSnd h k t))
      ((θ (k, true) * blockCovarianceFstSnd J ((h k).1, y) +
        θ (k, false) * blockCovarianceSndSnd J ((h k).1, y)) /
        Real.sqrt (2 * B)) y := by
  unfold coupledBlockAlignment
  let d : ℝ := θ (k, true) * blockCovarianceFstSnd J ((h k).1, y) +
    θ (k, false) * blockCovarianceSndSnd J ((h k).1, y)
  have hd := HasDerivAt.fun_sum (u := (Finset.univ : Finset (Fin B)))
    (A := fun b t => θ (b, true) * blockMean J (updateBlockSnd h k t b) +
      θ (b, false) * blockMean J (updateBlockSnd h k t b).swap)
    (A' := fun b => if b = k then d else 0) (fun b _ => by
      by_cases hb : b = k
      · subst b
        simp only [updateBlockSnd, Function.update_self, d]
        exact ((blockMean_hasDerivAt_snd J (h k).1 y).const_mul (θ (k, true))).add
          ((blockMean_swap_hasDerivAt_snd J (h k).1 y).const_mul (θ (k, false)))
      · simp only [if_neg hb]
        have he : ∀ t, updateBlockSnd h k t b = h b := fun t => by
          rw [updateBlockSnd, Function.update_of_ne hb]
        convert (hasDerivAt_const y
          (θ (b, true) * blockMean J (h b) + θ (b, false) * blockMean J (h b).swap)) using 1
        funext t
        rw [he t])
  simpa only [Finset.sum_ite_eq', Finset.mem_univ, if_true, d] using
    hd.div_const (Real.sqrt (2 * B))

/-- Diagonal first-field derivative of the weighted statistic. -/
theorem coupledWeightedStatistic_hasDerivAt_fst {B : ℕ} (J : ℝ)
    (c c' : ℝ → ℝ) (hc : ∀ r, HasDerivAt c (c' r) r)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (h : Fin B → ℝ × ℝ)
    (k : Fin B) (x : ℝ) :
    HasDerivAt (fun t => coupledWeightedStatisticFst J c θ k (updateBlockFst h k t))
      (c' (coupledBlockAlignment J B θ (updateBlockFst h k x)) *
        ((θ (k, true) * blockCovarianceFstFst J (x, (h k).2) +
          θ (k, false) * blockCovarianceSndFst J (x, (h k).2)) /
          Real.sqrt (2 * B)) * θ (k, true)) x := by
  unfold coupledWeightedStatisticFst
  exact ((hc _).comp x (coupledBlockAlignment_hasDerivAt_fst J θ h k x)).mul_const _

/-- Diagonal second-field derivative of the weighted statistic. -/
theorem coupledWeightedStatistic_hasDerivAt_snd {B : ℕ} (J : ℝ)
    (c c' : ℝ → ℝ) (hc : ∀ r, HasDerivAt c (c' r) r)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (h : Fin B → ℝ × ℝ)
    (k : Fin B) (y : ℝ) :
    HasDerivAt (fun t => coupledWeightedStatisticSnd J c θ k (updateBlockSnd h k t))
      (c' (coupledBlockAlignment J B θ (updateBlockSnd h k y)) *
        ((θ (k, true) * blockCovarianceFstSnd J ((h k).1, y) +
          θ (k, false) * blockCovarianceSndSnd J ((h k).1, y)) /
          Real.sqrt (2 * B)) * θ (k, false)) y := by
  unfold coupledWeightedStatisticSnd
  exact ((hc _).comp y (coupledBlockAlignment_hasDerivAt_snd J θ h k y)).mul_const _

/-- The sum of all diagonal derivative corrections. -/
def coupledWeightedDivergence {B : ℕ} (J : ℝ) (c' : ℝ → ℝ)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (h : Fin B → ℝ × ℝ) : ℝ :=
  ∑ k, (c' (coupledBlockAlignment J B θ h) *
      ((θ (k, true) * blockCovarianceFstFst J (h k) +
        θ (k, false) * blockCovarianceSndFst J (h k)) /
        Real.sqrt (2 * B)) * θ (k, true) +
    c' (coupledBlockAlignment J B θ h) *
      ((θ (k, true) * blockCovarianceFstSnd J (h k) +
        θ (k, false) * blockCovarianceSndSnd J (h k)) /
        Real.sqrt (2 * B)) * θ (k, false))

theorem coupledWeightedDivergence_eq {B : ℕ} (J : ℝ) (c' : ℝ → ℝ)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (h : Fin B → ℝ × ℝ) :
    coupledWeightedDivergence J c' θ h =
      c' (coupledBlockAlignment J B θ h) / Real.sqrt (2 * B) *
        ∑ k, blockCovarianceQuadratic J (h k) (θ (k, true)) (θ (k, false)) := by
  unfold coupledWeightedDivergence
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro k _
  rw [blockCovarianceQuadratic_eq_jacobian_quadratic]
  ring

/-- A nonincreasing radial weight makes the complete derivative correction nonpositive. -/
theorem coupledWeightedDivergence_nonpos {B : ℕ} (_hB : 0 < B) (J : ℝ)
    (c' : ℝ → ℝ) (hc' : ∀ r, c' r ≤ 0)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (h : Fin B → ℝ × ℝ) :
    coupledWeightedDivergence J c' θ h ≤ 0 := by
  rw [coupledWeightedDivergence_eq]
  apply mul_nonpos_of_nonpos_of_nonneg
  · exact div_nonpos_of_nonpos_of_nonneg (hc' _) (Real.sqrt_nonneg _)
  · exact Finset.sum_nonneg fun k _ =>
      blockCovarianceQuadratic_nonneg J (h k) (θ (k, true)) (θ (k, false))

theorem continuous_coupledBlockAlignment {B : ℕ} (J : ℝ)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) :
    Continuous (coupledBlockAlignment J B θ) := by
  unfold coupledBlockAlignment
  apply Continuous.div_const
  apply continuous_finsetSum
  intro b _
  exact (continuous_const.mul ((continuous_blockMean J).comp (continuous_apply b))).add
    (continuous_const.mul
      ((continuous_blockMean J).comp (continuous_swap.comp (continuous_apply b))))

theorem continuous_blockCovarianceFstFst (J : ℝ) :
    Continuous (blockCovarianceFstFst J) := by
  unfold blockCovarianceFstFst
  apply continuous_finsetSum
  intro s _
  exact (continuous_blockProb J s).mul
    ((continuous_const.sub (continuous_blockMean J)).pow 2)

theorem continuous_blockCovarianceFstSnd (J : ℝ) :
    Continuous (blockCovarianceFstSnd J) := by
  unfold blockCovarianceFstSnd
  apply continuous_finsetSum
  intro s _
  exact ((continuous_blockProb J s).mul
    (continuous_const.sub (continuous_blockMean J))).mul
      (continuous_const.sub ((continuous_blockMean J).comp continuous_swap))

theorem continuous_blockCovarianceSndFst (J : ℝ) :
    Continuous (blockCovarianceSndFst J) := by
  unfold blockCovarianceSndFst
  apply continuous_finsetSum
  intro s _
  exact ((continuous_blockProb J s).mul
    (continuous_const.sub ((continuous_blockMean J).comp continuous_swap))).mul
      (continuous_const.sub (continuous_blockMean J))

theorem continuous_blockCovarianceSndSnd (J : ℝ) :
    Continuous (blockCovarianceSndSnd J) := by
  unfold blockCovarianceSndSnd
  apply continuous_finsetSum
  intro s _
  exact (continuous_blockProb J s).mul
    ((continuous_const.sub ((continuous_blockMean J).comp continuous_swap)).pow 2)

theorem continuous_logisticCurvature : Continuous logisticCurvature := by
  unfold logisticCurvature
  exact Real.continuous_exp.div ((continuous_const.add Real.continuous_exp).pow 2)
    (fun t => pow_ne_zero 2 (by positivity : 1 + Real.exp t ≠ 0))

private theorem continuous_logisticSlope_weighted : Continuous logisticSlope :=
  continuous_iff_continuousAt.mpr fun r => (hasDerivAt_logisticSlope r).continuousAt

/-- The concrete logistic statistic `-logisticSlope(⟨θ,μ⟩) θ`. -/
def coupledLogisticWeightedT {n B : ℕ} (J : ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (s : Bool) (k : Fin B) (σ : CoupledBlockSample n B) (h : Fin B → ℝ × ℝ) : ℝ :=
  if s then coupledWeightedStatisticFst J (fun r => -logisticSlope r) (θ σ) k h
  else coupledWeightedStatisticSnd J (fun r => -logisticSlope r) (θ σ) k h

/-- Its exact coordinate derivative correction. -/
def coupledLogisticWeightedU {n B : ℕ} (J : ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (s : Bool) (k : Fin B) (σ : CoupledBlockSample n B) (h : Fin B → ℝ × ℝ) : ℝ :=
  if s then
    -logisticCurvature (coupledBlockAlignment J B (θ σ) h) *
      (((θ σ) (k, true) * blockCovarianceFstFst J (h k) +
        (θ σ) (k, false) * blockCovarianceSndFst J (h k)) / Real.sqrt (2 * B)) *
      (θ σ) (k, true)
  else
    -logisticCurvature (coupledBlockAlignment J B (θ σ) h) *
      (((θ σ) (k, true) * blockCovarianceFstSnd J (h k) +
        (θ σ) (k, false) * blockCovarianceSndSnd J (h k)) / Real.sqrt (2 * B)) *
      (θ σ) (k, false)

theorem continuous_coupledLogisticWeightedT {n B : ℕ} (J : ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (s : Bool) (k : Fin B) (σ : CoupledBlockSample n B) :
    Continuous (coupledLogisticWeightedT J θ s k σ) := by
  cases s
  · change Continuous (fun h => -logisticSlope (coupledBlockAlignment J B (θ σ) h) *
      (θ σ) (k, false))
    exact (continuous_logisticSlope_weighted.comp
      (continuous_coupledBlockAlignment J (θ σ))).neg.mul continuous_const
  · change Continuous (fun h => -logisticSlope (coupledBlockAlignment J B (θ σ) h) *
      (θ σ) (k, true))
    exact (continuous_logisticSlope_weighted.comp
      (continuous_coupledBlockAlignment J (θ σ))).neg.mul continuous_const

theorem continuous_coupledLogisticWeightedU {n B : ℕ} (J : ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (s : Bool) (k : Fin B) (σ : CoupledBlockSample n B) :
    Continuous (coupledLogisticWeightedU J θ s k σ) := by
  cases s
  · change Continuous (fun h =>
      (-logisticCurvature (coupledBlockAlignment J B (θ σ) h) *
        (((θ σ) (k, true) * blockCovarianceFstSnd J (h k) +
          (θ σ) (k, false) * blockCovarianceSndSnd J (h k)) / Real.sqrt (2 * B))) *
        (θ σ) (k, false))
    exact (((continuous_logisticCurvature.comp
        (continuous_coupledBlockAlignment J (θ σ))).neg.mul
        (((continuous_const.mul ((continuous_blockCovarianceFstSnd J).comp
          (continuous_apply k))).add
          (continuous_const.mul ((continuous_blockCovarianceSndSnd J).comp
            (continuous_apply k)))).div_const _)).mul continuous_const)
  · change Continuous (fun h =>
      (-logisticCurvature (coupledBlockAlignment J B (θ σ) h) *
        (((θ σ) (k, true) * blockCovarianceFstFst J (h k) +
          (θ σ) (k, false) * blockCovarianceSndFst J (h k)) / Real.sqrt (2 * B))) *
        (θ σ) (k, true))
    exact (((continuous_logisticCurvature.comp
        (continuous_coupledBlockAlignment J (θ σ))).neg.mul
        (((continuous_const.mul ((continuous_blockCovarianceFstFst J).comp
          (continuous_apply k))).add
          (continuous_const.mul ((continuous_blockCovarianceSndFst J).comp
            (continuous_apply k)))).div_const _)).mul continuous_const)

theorem coupledLogisticWeightedT_hasDerivAt_fst {n B : ℕ} (J : ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (k : Fin B) (σ : CoupledBlockSample n B) (h : Fin B → ℝ × ℝ) (x : ℝ) :
    HasDerivAt (fun t => coupledLogisticWeightedT J θ true k σ (updateBlockFst h k t))
      (coupledLogisticWeightedU J θ true k σ (updateBlockFst h k x)) x := by
  simpa only [coupledLogisticWeightedT, coupledLogisticWeightedU, if_true,
    updateBlockFst, Function.update_self] using
    coupledWeightedStatistic_hasDerivAt_fst J (fun r => -logisticSlope r)
      (fun r => -logisticCurvature r) (fun r => (hasDerivAt_logisticSlope r).neg)
      (θ σ) h k x

theorem coupledLogisticWeightedT_hasDerivAt_snd {n B : ℕ} (J : ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (k : Fin B) (σ : CoupledBlockSample n B) (h : Fin B → ℝ × ℝ) (y : ℝ) :
    HasDerivAt (fun t => coupledLogisticWeightedT J θ false k σ (updateBlockSnd h k t))
      (coupledLogisticWeightedU J θ false k σ (updateBlockSnd h k y)) y := by
  simpa only [coupledLogisticWeightedT, coupledLogisticWeightedU, Bool.false_eq_true, if_false,
    updateBlockSnd, Function.update_self] using
    coupledWeightedStatistic_hasDerivAt_snd J (fun r => -logisticSlope r)
      (fun r => -logisticCurvature r) (fun r => (hasDerivAt_logisticSlope r).neg)
      (θ σ) h k y

theorem coupledLogisticWeightedU_sum_nonpos {n B : ℕ} (hB : 0 < B) (J : ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (σ : CoupledBlockSample n B) (h : Fin B → ℝ × ℝ) :
    ∑ k, (coupledLogisticWeightedU J θ true k σ h +
      coupledLogisticWeightedU J θ false k σ h) ≤ 0 := by
  change coupledWeightedDivergence J (fun r => -logisticCurvature r) (θ σ) h ≤ 0
  exact coupledWeightedDivergence_nonpos hB J _
    (fun r => neg_nonpos.mpr (logisticCurvature_nonneg r)) (θ σ) h

/-- Every entry of the two-spin covariance matrix has absolute value at most two. -/
theorem blockCovariance_entries_abs_le_two (J : ℝ) (h : ℝ × ℝ) :
    |blockCovarianceFstFst J h| ≤ 2 ∧ |blockCovarianceFstSnd J h| ≤ 2 ∧
      |blockCovarianceSndFst J h| ≤ 2 ∧ |blockCovarianceSndSnd J h| ≤ 2 := by
  have hff0 := blockMean_jacobian_quadratic_nonneg J h 1 0
  have hss0 := blockMean_jacobian_quadratic_nonneg J h 0 1
  have hff2 := blockCovarianceQuadratic_le J h 1 0
  have hss2 := blockCovarianceQuadratic_le J h 0 1
  rw [blockCovarianceQuadratic_eq_jacobian_quadratic] at hff2 hss2
  have hp := blockMean_jacobian_quadratic_nonneg J h 1 1
  have hm := blockMean_jacobian_quadratic_nonneg J h 1 (-1)
  have hcross : blockCovarianceFstSnd J h = blockCovarianceSndFst J h :=
    blockCovarianceFstSnd_eq_sndFst J h
  norm_num at hff0 hss0 hff2 hss2 hp hm
  rw [← hcross] at hp hm
  constructor
  · rw [abs_of_nonneg hff0]
    exact hff2
  constructor
  · rw [abs_le]
    constructor <;> nlinarith
  constructor
  · rw [← hcross, abs_le]
    constructor <;> nlinarith
  · rw [abs_of_nonneg hss0]
    exact hss2

private theorem abs_euclidean_apply_le_one {B : ℕ}
    (v : EuclideanSpace ℝ (Fin B × Bool)) (hv : ‖v‖ ≤ 1) (q : Fin B × Bool) :
    |v q| ≤ 1 := by
  rw [← Real.norm_eq_abs]
  exact (PiLp.norm_apply_le v q).trans hv

theorem coupledLogisticWeightedT_abs_le_one {n B : ℕ} (J : ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (hθ : ∀ σ, ‖θ σ‖ ≤ 1) (s : Bool) (k : Fin B) (σ : CoupledBlockSample n B)
    (h : Fin B → ℝ × ℝ) : |coupledLogisticWeightedT J θ s k σ h| ≤ 1 := by
  cases s <;> simp only [coupledLogisticWeightedT, Bool.false_eq_true, if_false, if_true,
    coupledWeightedStatisticFst, coupledWeightedStatisticSnd, abs_mul, abs_neg]
  · calc
      |logisticSlope (coupledBlockAlignment J B (θ σ) h)| * |(θ σ) (k, false)| ≤
          1 * 1 := mul_le_mul (abs_logisticSlope_le_one _) (abs_euclidean_apply_le_one _ (hθ σ) _)
            (abs_nonneg _) (by norm_num)
      _ = 1 := by ring
  · calc
      |logisticSlope (coupledBlockAlignment J B (θ σ) h)| * |(θ σ) (k, true)| ≤
          1 * 1 := mul_le_mul (abs_logisticSlope_le_one _) (abs_euclidean_apply_le_one _ (hθ σ) _)
            (abs_nonneg _) (by norm_num)
      _ = 1 := by ring

private theorem one_le_sqrt_two_mul_nat {B : ℕ} (hB : 0 < B) :
    (1 : ℝ) ≤ Real.sqrt (2 * B) := by
  rw [← Real.sqrt_one]
  apply Real.sqrt_le_sqrt
  exact_mod_cast (show 1 ≤ 2 * B by omega)

theorem coupledLogisticWeightedU_abs_le_one {n B : ℕ} (hB : 0 < B) (J : ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (hθ : ∀ σ, ‖θ σ‖ ≤ 1) (s : Bool) (k : Fin B) (σ : CoupledBlockSample n B)
    (h : Fin B → ℝ × ℝ) : |coupledLogisticWeightedU J θ s k σ h| ≤ 1 := by
  have ht : ∀ q, |(θ σ) q| ≤ 1 := fun q => abs_euclidean_apply_le_one _ (hθ σ) q
  have hc := blockCovariance_entries_abs_le_two J (h k)
  have hs0 : 0 < Real.sqrt (2 * (B : ℝ)) := Real.sqrt_pos.2 (by positivity)
  have hs1 : 1 ≤ Real.sqrt (2 * (B : ℝ)) := one_le_sqrt_two_mul_nat hB
  have hrowF : |(θ σ) (k, true) * blockCovarianceFstFst J (h k) +
      (θ σ) (k, false) * blockCovarianceSndFst J (h k)| ≤ 4 := by
    calc
      _ ≤ |(θ σ) (k, true)| * |blockCovarianceFstFst J (h k)| +
          |(θ σ) (k, false)| * |blockCovarianceSndFst J (h k)| := by
            simpa only [abs_mul] using abs_add_le
              ((θ σ) (k, true) * blockCovarianceFstFst J (h k))
              ((θ σ) (k, false) * blockCovarianceSndFst J (h k))
      _ ≤ 1 * 2 + 1 * 2 := add_le_add
        (mul_le_mul (ht _) hc.1 (abs_nonneg _) (by norm_num))
        (mul_le_mul (ht _) hc.2.2.1 (abs_nonneg _) (by norm_num))
      _ = 4 := by norm_num
  have hrowS : |(θ σ) (k, true) * blockCovarianceFstSnd J (h k) +
      (θ σ) (k, false) * blockCovarianceSndSnd J (h k)| ≤ 4 := by
    calc
      _ ≤ |(θ σ) (k, true)| * |blockCovarianceFstSnd J (h k)| +
          |(θ σ) (k, false)| * |blockCovarianceSndSnd J (h k)| := by
            simpa only [abs_mul] using abs_add_le
              ((θ σ) (k, true) * blockCovarianceFstSnd J (h k))
              ((θ σ) (k, false) * blockCovarianceSndSnd J (h k))
      _ ≤ 1 * 2 + 1 * 2 := add_le_add
        (mul_le_mul (ht _) hc.2.1 (abs_nonneg _) (by norm_num))
        (mul_le_mul (ht _) hc.2.2.2 (abs_nonneg _) (by norm_num))
      _ = 4 := by norm_num
  have hdivF : |((θ σ) (k, true) * blockCovarianceFstFst J (h k) +
      (θ σ) (k, false) * blockCovarianceSndFst J (h k)) / Real.sqrt (2 * B)| ≤ 4 := by
    rw [abs_div, abs_of_pos hs0, div_le_iff₀ hs0]
    exact hrowF.trans (by nlinarith)
  have hdivS : |((θ σ) (k, true) * blockCovarianceFstSnd J (h k) +
      (θ σ) (k, false) * blockCovarianceSndSnd J (h k)) / Real.sqrt (2 * B)| ≤ 4 := by
    rw [abs_div, abs_of_pos hs0, div_le_iff₀ hs0]
    exact hrowS.trans (by nlinarith)
  have hcurv : |logisticCurvature (coupledBlockAlignment J B (θ σ) h)| ≤ 1 / 4 := by
    rw [abs_of_nonneg (logisticCurvature_nonneg _)]
    exact logisticCurvature_le_quarter _
  cases s <;> simp only [coupledLogisticWeightedU, Bool.false_eq_true, if_false, if_true,
    abs_mul, abs_neg]
  · calc
      _ ≤ (1 / 4 : ℝ) * 4 * 1 := mul_le_mul
        (mul_le_mul hcurv hdivS (abs_nonneg _) (by norm_num)) (ht _) (abs_nonneg _) (by norm_num)
      _ = 1 := by norm_num
  · calc
      _ ≤ (1 / 4 : ℝ) * 4 * 1 := mul_le_mul
        (mul_le_mul hcurv hdivF (abs_nonneg _) (by norm_num)) (ht _) (abs_nonneg _) (by norm_num)
      _ = 1 := by norm_num

/-- Fixed unit-ball learners satisfy the signed coupled-block fingerprint inequality. -/
theorem coupled_logistic_signed_fingerprint {n B : ℕ} {κ : ℝ} (hκ : 0 < κ)
    (hB : 0 < B) (J : ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (hproper : ∀ σ, ‖θ σ‖ ≤ 1) :
    κ * coupledMeanExpectation J κ (coupledLogisticWeightedT J θ) ≤
      coupledScoreExpectation J κ (coupledLogisticWeightedT J θ) := by
  exact coupled_joint_signed_fingerprint hκ J
    (coupledLogisticWeightedT J θ) (coupledLogisticWeightedU J θ)
    (continuous_coupledLogisticWeightedT J θ)
    (continuous_coupledLogisticWeightedU J θ)
    (coupledLogisticWeightedT_hasDerivAt_fst J θ)
    (coupledLogisticWeightedT_hasDerivAt_snd J θ)
    (by norm_num) (by norm_num)
    (coupledLogisticWeightedT_abs_le_one J θ hproper)
    (coupledLogisticWeightedU_abs_le_one hB J θ hproper)
    (coupledLogisticWeightedU_sum_nonpos hB J θ)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CovarianceDiscrepancy.lean <==
import LossOnlyTraceability.RankOneQuadratic
import LossOnlyTraceability.RiskBregman
import Mathlib.Analysis.Normed.Lp.MeasurableSpace

/-! Empirical and population covariance features and the quadratic-discrepancy bound. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

variable {d : ℕ}

/-- The vectorized empirical covariance `n⁻¹ ∑ zᵢzᵢᵀ` with uniform weights. -/
def empiricalCovarianceFeature {n : ℕ} (z : Fin n → EuclideanSpace ℝ (Fin d)) :
    EuclideanSpace ℝ (Fin d × Fin d) :=
  (n : ℝ)⁻¹ • ∑ i, rankOneFeature (z i)

/-- The vectorized population covariance `∫ zzᵀ dμ` (Bochner integral). -/
def populationCovarianceFeature (μ : Measure (EuclideanSpace ℝ (Fin d))) :
    EuclideanSpace ℝ (Fin d × Fin d) :=
  ∫ z, rankOneFeature z ∂μ

/-- The vectorized covariance error `Σ - Σ̂`. -/
def covarianceDiscrepancy {n : ℕ} (μ : Measure (EuclideanSpace ℝ (Fin d)))
    (z : Fin n → EuclideanSpace ℝ (Fin d)) : EuclideanSpace ℝ (Fin d × Fin d) :=
  populationCovarianceFeature μ - empiricalCovarianceFeature z

/-- The empirical quadratic form is the pairing of `eeᵀ` with the empirical covariance. -/
theorem empiricalQuadratic_eq_inner_feature {n : ℕ} (z : Fin n → EuclideanSpace ℝ (Fin d))
    (e : EuclideanSpace ℝ (Fin d)) :
    empiricalQuadratic z e = ⟪rankOneFeature e, empiricalCovarianceFeature z⟫_ℝ := by
  unfold empiricalQuadratic empiricalCovarianceFeature
  rw [real_inner_smul_right, inner_sum]
  simp only [rankOneFeature_inner]

/-- Under an almost-sure unit-ball law, the rank-one feature is Bochner integrable. -/
theorem integrable_rankOneFeature (μ : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) :
    Integrable (rankOneFeature : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d × Fin d))
      μ := by
  apply (integrable_const (1 : ℝ)).mono' continuous_rankOneFeature.aestronglyMeasurable
  filter_upwards [hsupport] with z hz
  exact rankOneFeature_norm_le_one z hz

/-- The population quadratic form is the pairing of `eeᵀ` with the population covariance. -/
theorem populationQuadratic_eq_inner_feature (μ : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (e : EuclideanSpace ℝ (Fin d)) :
    populationQuadratic μ e = ⟪rankOneFeature e, populationCovarianceFeature μ⟫_ℝ := by
  unfold populationQuadratic populationCovarianceFeature
  rw [← integral_inner (integrable_rankOneFeature μ hsupport) (rankOneFeature e)]
  simp only [rankOneFeature_inner]

/-- The quadratic discrepancy is controlled by the covariance-error norm times `‖e‖²`. -/
theorem quadratic_discrepancy_le {n : ℕ} (μ : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (z : Fin n → EuclideanSpace ℝ (Fin d)) (e : EuclideanSpace ℝ (Fin d)) :
    populationQuadratic μ e - empiricalQuadratic z e ≤
      ‖covarianceDiscrepancy μ z‖ * ‖e‖ ^ (2 : ℕ) := by
  rw [populationQuadratic_eq_inner_feature μ hsupport e, empiricalQuadratic_eq_inner_feature,
    ← inner_sub_right]
  calc
    ⟪rankOneFeature e, populationCovarianceFeature μ - empiricalCovarianceFeature z⟫_ℝ ≤
        ‖rankOneFeature e‖ * ‖covarianceDiscrepancy μ z‖ := real_inner_le_norm _ _
    _ = ‖covarianceDiscrepancy μ z‖ * ‖e‖ ^ (2 : ℕ) := by
      rw [rankOneFeature_norm, mul_comm]

/-- The covariance error is minus the centered average of the sample rank-one features. -/
theorem covarianceDiscrepancy_eq_neg_centered_average {n : ℕ} (hn : 0 < n)
    (μ : Measure (EuclideanSpace ℝ (Fin d))) (z : Fin n → EuclideanSpace ℝ (Fin d)) :
    covarianceDiscrepancy μ z =
      -((n : ℝ)⁻¹ • ∑ i, (rankOneFeature (z i) - populationCovarianceFeature μ)) := by
  have hn0 : (n : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.ne_of_gt hn)
  unfold covarianceDiscrepancy empiricalCovarianceFeature
  rw [Finset.sum_sub_distrib, smul_sub, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
    ← Nat.cast_smul_eq_nsmul ℝ, smul_smul, inv_mul_cancel₀ hn0, one_smul, neg_sub]

/-- Norm form of the centered-average identity, with the population mean as an integral. -/
theorem norm_covarianceDiscrepancy_eq_centered_average {n : ℕ} (hn : 0 < n)
    (μ : Measure (EuclideanSpace ℝ (Fin d))) (z : Fin n → EuclideanSpace ℝ (Fin d)) :
    ‖covarianceDiscrepancy μ z‖ =
      ‖(n : ℝ)⁻¹ • ∑ i, (rankOneFeature (z i) - ∫ w, rankOneFeature w ∂μ)‖ := by
  rw [covarianceDiscrepancy_eq_neg_centered_average hn, norm_neg]
  rfl

/-- The population covariance feature has norm at most one under a unit-ball law. -/
theorem norm_populationCovarianceFeature_le_one (μ : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) :
    ‖populationCovarianceFeature μ‖ ≤ 1 := by
  have h : ∀ᵐ z ∂μ, ‖rankOneFeature z‖ ≤ 1 := by
    filter_upwards [hsupport] with z hz
    exact rankOneFeature_norm_le_one z hz
  unfold populationCovarianceFeature
  simpa only [probReal_univ, mul_one] using norm_integral_le_of_norm_le_const h

/-- The empirical covariance feature has norm at most one for unit-ball samples. -/
theorem norm_empiricalCovarianceFeature_le_one {n : ℕ}
    (z : Fin n → EuclideanSpace ℝ (Fin d)) (hz : ∀ i, ‖z i‖ ≤ 1) :
    ‖empiricalCovarianceFeature z‖ ≤ 1 := by
  unfold empiricalCovarianceFeature
  rw [norm_smul, Real.norm_eq_abs, abs_inv, Nat.abs_cast]
  calc
    (n : ℝ)⁻¹ * ‖∑ i, rankOneFeature (z i)‖ ≤ (n : ℝ)⁻¹ * ∑ i, ‖rankOneFeature (z i)‖ :=
      mul_le_mul_of_nonneg_left (norm_sum_le _ _) (by positivity)
    _ ≤ (n : ℝ)⁻¹ * ∑ _i : Fin n, (1 : ℝ) :=
      mul_le_mul_of_nonneg_left
        (Finset.sum_le_sum fun i _ => rankOneFeature_norm_le_one _ (hz i)) (by positivity)
    _ = (n : ℝ)⁻¹ * n := by simp
    _ ≤ 1 := by
      rcases Nat.eq_zero_or_pos n with h | h
      · simp [h]
      · rw [inv_mul_cancel₀ (Nat.cast_ne_zero.mpr (Nat.ne_of_gt h))]

/-- The covariance error has norm at most two for unit-ball samples and laws. -/
theorem norm_covarianceDiscrepancy_le_two {n : ℕ} (μ : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (z : Fin n → EuclideanSpace ℝ (Fin d)) (hz : ∀ i, ‖z i‖ ≤ 1) :
    ‖covarianceDiscrepancy μ z‖ ≤ 2 := by
  unfold covarianceDiscrepancy
  calc
    ‖populationCovarianceFeature μ - empiricalCovarianceFeature z‖ ≤
        ‖populationCovarianceFeature μ‖ + ‖empiricalCovarianceFeature z‖ := norm_sub_le _ _
    _ ≤ 1 + 1 := add_le_add (norm_populationCovarianceFeature_le_one μ hsupport)
        (norm_empiricalCovarianceFeature_le_one z hz)
    _ = 2 := by norm_num

/-- The empirical covariance feature is continuous in the sample. -/
theorem continuous_empiricalCovarianceFeature {n : ℕ} :
    Continuous (empiricalCovarianceFeature :
      (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d × Fin d)) := by
  unfold empiricalCovarianceFeature
  exact (continuous_finsetSum _ fun i _ =>
    continuous_rankOneFeature.comp (continuous_apply i)).const_smul ((n : ℝ)⁻¹)

/-- The covariance error is continuous in the sample. -/
theorem continuous_covarianceDiscrepancy {n : ℕ} (μ : Measure (EuclideanSpace ℝ (Fin d))) :
    Continuous (covarianceDiscrepancy μ :
      (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d × Fin d)) := by
  unfold covarianceDiscrepancy
  exact continuous_const.sub continuous_empiricalCovarianceFeature

/-- The covariance-error norm is a measurable function of the sample. -/
theorem measurable_norm_covarianceDiscrepancy {n : ℕ} (μ : Measure (EuclideanSpace ℝ (Fin d))) :
    Measurable (fun z : Fin n → EuclideanSpace ℝ (Fin d) => ‖covarianceDiscrepancy μ z‖) :=
  (continuous_covarianceDiscrepancy μ).norm.measurable

/-- Composed with measurable sample coordinates, the covariance-error norm is measurable. -/
theorem measurable_norm_covarianceDiscrepancy_comp {Ω : Type*} [MeasurableSpace Ω] {n : ℕ}
    (μ : Measure (EuclideanSpace ℝ (Fin d))) (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
    (hZ : ∀ i, Measurable (Z i)) :
    Measurable (fun ω => ‖covarianceDiscrepancy μ (fun i => Z i ω)‖) :=
  (measurable_norm_covarianceDiscrepancy μ).comp (measurable_pi_lambda _ hZ)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CovarianceMoment.lean <==
import LossOnlyTraceability.CovarianceDiscrepancy
import LossOnlyTraceability.BoundedAverage

/-! The covariance-error second moment `1/n` for pairwise-independent unit-ball samples. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

variable {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]

/-- For pairwise-independent samples with common unit-ball law μ, the vectorized covariance
error has second moment at most `1/n`; no independence with the gradient noise is used. -/
theorem integral_norm_covarianceDiscrepancy_sq_le {n : ℕ} (hn : 0 < n)
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (μ : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν)) :
    (∫ ω, ‖covarianceDiscrepancy μ (fun i => Z i ω)‖ ^ (2 : ℕ) ∂ν) ≤ 1 / n := by
  have hXm (i : Fin n) : AEStronglyMeasurable (fun ω => rankOneFeature (Z i ω)) ν :=
    (continuous_rankOneFeature.measurable.comp (hZ i).measurable).aestronglyMeasurable
  have hb (i : Fin n) : ∀ᵐ ω ∂ν, ‖rankOneFeature (Z i ω)‖ ≤ 1 := by
    filter_upwards [(hZ i).quasiMeasurePreserving.ae hsupport] with ω hω
    exact rankOneFeature_norm_le_one (Z i ω) hω
  have hi : Pairwise (fun i j =>
      IndepFun (fun ω => rankOneFeature (Z i ω)) (fun ω => rankOneFeature (Z j ω)) ν) := by
    intro i j hij
    exact (hindep hij).comp continuous_rankOneFeature.measurable
      continuous_rankOneFeature.measurable
  have hmean (i : Fin n) : (∫ ω, rankOneFeature (Z i ω) ∂ν) = populationCovarianceFeature μ := by
    calc
      (∫ ω, rankOneFeature (Z i ω) ∂ν) = ∫ z, rankOneFeature z ∂Measure.map (Z i) ν :=
        (integral_map (hZ i).measurable.aemeasurable
          continuous_rankOneFeature.aestronglyMeasurable).symm
      _ = populationCovarianceFeature μ := by rw [(hZ i).map_eq]; rfl
  have h := integral_norm_centered_average_sq_le hn ν
    (fun i ω => rankOneFeature (Z i ω)) hXm 1 zero_le_one hb hi
  have heq (ω : Ω) : ‖covarianceDiscrepancy μ (fun i => Z i ω)‖ =
      ‖(n : ℝ)⁻¹ • ∑ i, (rankOneFeature (Z i ω) - populationCovarianceFeature μ)‖ := by
    rw [covarianceDiscrepancy_eq_neg_centered_average hn, norm_neg]
  simp only [hmean, one_pow] at h
  simpa only [heq] using h

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CurvatureTransitionAccuracy.lean <==
import LossOnlyTraceability.CurvatureTransitionAccuracyLearner
import LossOnlyTraceability.CurvatureTransitionNoise

/-! The accuracy clause of the curvature-transition law: the objective-perturbed ERM
for `f_λ = φ(⟪θ, z⟫) + (λ/2)‖θ‖² + ‖θ‖⁴/4` at the noise scale `η_{λ,ε} = ε/(5ρ)`
satisfies the accuracy condition of Section 2 at every law on the unit ball, uniformly in
`λ ∈ [0, 1]`, for `0 < ε ≤ 0.09`, `n ≥ 24 m_{λ,ε}` and `32 n ≤ d`.

The numerics split into two branches: if `λ ≤ ρ²` the quartic branch
(`ctAccuracyBoundQuartic`, total at most `0.76 ε`); if `λ > ρ²` the quadratic branch
(`ctAccuracyBoundQuadratic`, total at most `0.22 ε`); the Chernoff tail contributes at most
`ε/100` in both. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory Filter Topology
open scoped InnerProductSpace BigOperators ENNReal

section Numerics

variable {n d : ℕ}

/-- The common facts of the curvature-transition scales: with `W = λ + ρ²`, `ε = ρ² W`,
`η² = εW/25` and `1/n ≤ εW/24` when `n ≥ 24 m_{λ,ε}`. -/
theorem ct_scale_facts {lam ε : ℝ} (hlam : 0 ≤ lam) (hε : 0 < ε)
    (hn : 24 * ctBudget lam ε ≤ n) :
    0 < ctRadius lam ε ∧ ε = ctRadius lam ε ^ 2 * (lam + ctRadius lam ε ^ 2) ∧
      ctNoiseScale lam ε ^ 2 = ε * (lam + ctRadius lam ε ^ 2) / 25 ∧
      0 < ctNoiseScale lam ε ∧ (0 : ℝ) < n ∧
      1 / (n : ℝ) ≤ ε * (lam + ctRadius lam ε ^ 2) / 24 := by
  have hρ := ctRadius_pos hlam hε
  have heq := ctRadius_equation hlam hε
  have hW : 0 < lam + ctRadius lam ε ^ 2 := by positivity
  have hm : 0 < ctBudget lam ε := by unfold ctBudget; positivity
  have hn0 : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
  refine ⟨hρ, by nlinarith, ctNoiseScale_sq hlam hε, by unfold ctNoiseScale; positivity, hn0, ?_⟩
  unfold ctBudget at hn
  rw [div_le_div_iff₀ hn0 (by norm_num)]
  have h1 : 24 * (1 / (ε * (lam + ctRadius lam ε ^ 2))) * (ε * (lam + ctRadius lam ε ^ 2)) = 24 := by
    field_simp
  nlinarith [mul_le_mul_of_nonneg_right hn (by positivity : (0 : ℝ) ≤ ε * (lam + ctRadius lam ε ^ 2))]

/-- The tail term: `2(1 + L + λ) e^{-3d/2} ≤ ε/100` whenever `λ ≤ 1`, `0 < W ≤ 2`,
`1/n ≤ εW/24` and `32 n ≤ d`. -/
theorem ct_tail_le {lam ε W : ℝ} (hlam1 : lam ≤ 1) (hε : 0 < ε) (hW : 0 < W) (hW2 : W ≤ 2)
    (hn0 : (0 : ℝ) < n) (hninv : 1 / (n : ℝ) ≤ ε * W / 24) (hdn : 32 * n ≤ d) :
    2 * (1 + logisticUnitSlopeBound + lam) * Real.exp (-(3 / 2 * d)) ≤ ε / 100 := by
  have hL := logisticUnitSlopeBound_le_three_quarters
  have hL0 := logisticUnitSlopeBound_nonneg
  have hd : (32 * n : ℝ) ≤ d := by exact_mod_cast hdn
  have hd0 : (0 : ℝ) < d := by linarith
  have hexp : Real.exp (-(3 / 2 * d)) ≤ 2 / (3 * d) := by
    rw [Real.exp_neg, inv_le_comm₀ (Real.exp_pos _) (by positivity)]
    have := Real.add_one_le_exp (3 / 2 * (d : ℝ))
    rw [inv_div]
    linarith
  have hn1 : 24 / (ε * W) ≤ n := by
    rw [div_le_iff₀ (by positivity)]
    rw [div_le_div_iff₀ hn0 (by norm_num)] at hninv
    linarith
  have hdε : 384 / ε ≤ d := by
    have h1 : 384 / ε ≤ 32 * (24 / (ε * W)) := by
      rw [div_le_iff₀ hε]
      have : 32 * (24 / (ε * W)) * ε = 768 / W := by field_simp; norm_num
      rw [this, le_div_iff₀ hW]
      linarith
    linarith
  have h2 : 2 / (3 * d) ≤ ε / 576 := by
    rw [div_le_div_iff₀ (by positivity) (by norm_num)]
    rw [div_le_iff₀ hε] at hdε
    nlinarith
  have hc : 2 * (1 + logisticUnitSlopeBound + lam) ≤ 11 / 2 := by linarith
  calc 2 * (1 + logisticUnitSlopeBound + lam) * Real.exp (-(3 / 2 * d))
      ≤ 11 / 2 * (ε / 576) :=
        mul_le_mul hc (hexp.trans h2) (Real.exp_pos _).le (by norm_num)
    _ ≤ ε / 100 := by nlinarith

/-- The first quartic-branch term: `4^{1/3} a^{2/3} ≤ ε/5` when `a ≤ (9/16)(X/24)` and
`X² ≤ 2ε³`. -/
theorem ct_quartic_term_one {a X ε : ℝ} (hε : 0 < ε) (ha0 : 0 ≤ a) (hale : a ≤ 9 / 16 * (X / 24))
    (hXsq : X ^ 2 ≤ 2 * ε ^ 3) :
    4 ^ (1 / 3 : ℝ) * a ^ (2 / 3 : ℝ) ≤ 1 / 5 * ε := by
  have e : 4 ^ (1 / 3 : ℝ) * a ^ (2 / 3 : ℝ) = (4 * a ^ 2) ^ (1 / ((3 : ℕ) : ℝ)) := by
    rw [Real.mul_rpow (by norm_num) (pow_nonneg ha0 2), show (2 / 3 : ℝ) = ((2 : ℕ) : ℝ) / (3 : ℕ)
      by norm_num, rpow_div_nat_eq ha0]
    norm_num
  rw [e]
  refine rpow_inv_nat_le_of_le_pow (by norm_num) (mul_nonneg (by norm_num) (pow_nonneg ha0 2))
    (by linarith) ?_
  have h1 : a ^ 2 ≤ (9 / 16 * (X / 24)) ^ 2 := pow_le_pow_left₀ ha0 hale 2
  nlinarith [pow_pos hε 3]

/-- The second quartic-branch term: `(4^{2/3}/8) n^{-1/2} a^{1/3} ≤ ε/20` when `1/n ≤ X/24`,
`a ≤ (9/16)(X/24)`, `X² ≤ 2ε³`, `X ≤ 2ε` and `ε ≤ 1`. -/
theorem ct_quartic_term_two {n : ℕ} {a X ε : ℝ} (hn0 : (0 : ℝ) < n) (hε : 0 < ε) (hε1 : ε ≤ 1)
    (ha0 : 0 ≤ a) (hale : a ≤ 9 / 16 * (X / 24)) (hninv : 1 / (n : ℝ) ≤ X / 24) (hX0 : 0 ≤ X)
    (hXsq : X ^ 2 ≤ 2 * ε ^ 3) (hX2 : X ≤ 2 * ε) :
    4 ^ (2 / 3 : ℝ) / 8 * ((1 / (n : ℝ)) ^ (1 / 2 : ℝ) * a ^ (1 / 3 : ℝ)) ≤ 1 / 20 * ε := by
  have hn1 : (0 : ℝ) ≤ 1 / n := div_nonneg zero_le_one hn0.le
  have e : 4 ^ (2 / 3 : ℝ) * ((1 / (n : ℝ)) ^ (1 / 2 : ℝ) * a ^ (1 / 3 : ℝ))
      = (4 ^ 4 * ((1 / (n : ℝ)) ^ 3 * a ^ 2)) ^ (1 / ((6 : ℕ) : ℝ)) := by
    rw [Real.mul_rpow (by norm_num) (mul_nonneg (pow_nonneg hn1 3) (pow_nonneg ha0 2)),
      Real.mul_rpow (pow_nonneg hn1 3) (pow_nonneg ha0 2),
      show (2 / 3 : ℝ) = ((4 : ℕ) : ℝ) / (6 : ℕ) by norm_num,
      show (1 / 2 : ℝ) = ((3 : ℕ) : ℝ) / (6 : ℕ) by norm_num,
      show (1 / 3 : ℝ) = ((2 : ℕ) : ℝ) / (6 : ℕ) by norm_num,
      rpow_div_nat_eq (by norm_num : (0 : ℝ) ≤ 4), rpow_div_nat_eq hn1, rpow_div_nat_eq ha0]
  have h1 : (1 / (n : ℝ)) ^ 3 ≤ (X / 24) ^ 3 := pow_le_pow_left₀ hn1 hninv 3
  have h2 : a ^ 2 ≤ (9 / 16 * (X / 24)) ^ 2 := pow_le_pow_left₀ ha0 hale 2
  have h3 : (1 / (n : ℝ)) ^ 3 * a ^ 2 ≤ (X / 24) ^ 3 * (9 / 16 * (X / 24)) ^ 2 :=
    mul_le_mul h1 h2 (pow_nonneg ha0 2) (pow_nonneg (by linarith) 3)
  have h5 : X ^ 5 ≤ 8 * ε ^ 7 := by
    have e5 : X ^ 5 = (X ^ 2) ^ 2 * X := by ring
    have h52 : (X ^ 2) ^ 2 ≤ (2 * ε ^ 3) ^ 2 := pow_le_pow_left₀ (pow_nonneg hX0 2) hXsq 2
    rw [e5]
    calc (X ^ 2) ^ 2 * X ≤ (2 * ε ^ 3) ^ 2 * (2 * ε) :=
          mul_le_mul h52 hX2 hX0 (by positivity)
      _ = 8 * ε ^ 7 := by ring
  have h7 : ε ^ 7 ≤ ε ^ 6 := by
    have : ε ^ 7 = ε ^ 6 * ε := by ring
    rw [this]; nlinarith [pow_pos hε 6]
  have h6 : (4 ^ 4 * ((1 / (n : ℝ)) ^ 3 * a ^ 2)) ^ (1 / ((6 : ℕ) : ℝ)) ≤ 8 * (1 / 20 * ε) := by
    refine rpow_inv_nat_le_of_le_pow (by norm_num)
      (mul_nonneg (by norm_num) (mul_nonneg (pow_nonneg hn1 3) (pow_nonneg ha0 2)))
      (by linarith) ?_
    have h8 : 4 ^ 4 * ((1 / (n : ℝ)) ^ 3 * a ^ 2) ≤ 81 / 7962624 * X ^ 5 := by
      have := mul_le_mul_of_nonneg_left h3 (by norm_num : (0 : ℝ) ≤ 4 ^ 4)
      calc 4 ^ 4 * ((1 / (n : ℝ)) ^ 3 * a ^ 2)
          ≤ 4 ^ 4 * ((X / 24) ^ 3 * (9 / 16 * (X / 24)) ^ 2) := this
        _ = 81 / 7962624 * X ^ 5 := by ring
    have h9 : (8 * (1 / 20 * ε)) ^ 6 = 64 / 15625 * ε ^ 6 := by ring
    rw [h9]
    nlinarith [pow_pos hε 6]
  calc 4 ^ (2 / 3 : ℝ) / 8 * ((1 / (n : ℝ)) ^ (1 / 2 : ℝ) * a ^ (1 / 3 : ℝ))
      = (4 ^ (2 / 3 : ℝ) * ((1 / (n : ℝ)) ^ (1 / 2 : ℝ) * a ^ (1 / 3 : ℝ))) / 8 := by ring
    _ ≤ (8 * (1 / 20 * ε)) / 8 := by rw [e]; linarith
    _ = 1 / 20 * ε := by ring

/-- The third quartic-branch term: `4^{1/3} a^{1/6} η ≤ ε/4` when `η = ε/(5ρ)`,
`a ≤ (9/16)(ε²/(24ρ²))` and `ε ≤ 2ρ⁴`. -/
theorem ct_quartic_term_three {a ε ρ : ℝ} (hε : 0 < ε) (hρ : 0 < ρ) (ha0 : 0 ≤ a)
    (hale : a ≤ 9 / 16 * (ε ^ 2 / ρ ^ 2 / 24)) (hε2 : ε ≤ 2 * ρ ^ 4) :
    4 ^ (1 / 3 : ℝ) * a ^ (1 / 6 : ℝ) * (ε / (5 * ρ)) ≤ 1 / 4 * ε := by
  have e : 4 ^ (1 / 3 : ℝ) * a ^ (1 / 6 : ℝ) = (4 ^ 2 * a) ^ (1 / ((6 : ℕ) : ℝ)) := by
    rw [Real.mul_rpow (by norm_num) ha0, show (1 / 3 : ℝ) = ((2 : ℕ) : ℝ) / (6 : ℕ) by norm_num,
      rpow_div_nat_eq (by norm_num : (0 : ℝ) ≤ 4)]
    norm_num
  have h6 : (4 ^ 2 * a) ^ (1 / ((6 : ℕ) : ℝ)) ≤ 5 * ρ / 4 := by
    refine rpow_inv_nat_le_of_le_pow (by norm_num) (mul_nonneg (by norm_num) ha0)
      (by linarith) ?_
    have h1 : 4 ^ 2 * a ≤ 3 * ε ^ 2 / (8 * ρ ^ 2) := by
      calc 4 ^ 2 * a ≤ 4 ^ 2 * (9 / 16 * (ε ^ 2 / ρ ^ 2 / 24)) :=
            mul_le_mul_of_nonneg_left hale (by norm_num)
        _ = 3 * ε ^ 2 / (8 * ρ ^ 2) := by field_simp; ring
    refine h1.trans ?_
    rw [div_le_iff₀ (by positivity)]
    have : ε ^ 2 ≤ 4 * ρ ^ 8 := by nlinarith
    nlinarith [pow_pos hρ 8]
  rw [e]
  calc (4 ^ 2 * a) ^ (1 / ((6 : ℕ) : ℝ)) * (ε / (5 * ρ)) ≤ 5 * ρ / 4 * (ε / (5 * ρ)) :=
        mul_le_mul_of_nonneg_right h6 (by positivity)
    _ = 1 / 4 * ε := by field_simp

/-- The fourth quartic-branch term: `4^{1/3} η^{4/3} ≤ ε/4` when `η ≥ 0` and `η⁴ ≤ 2ε³/625`. -/
theorem ct_quartic_term_four {η ε : ℝ} (hε : 0 < ε) (hη : 0 ≤ η) (hη4 : η ^ 4 ≤ 2 * ε ^ 3 / 625) :
    4 ^ (1 / 3 : ℝ) * η ^ (4 / 3 : ℝ) ≤ 1 / 4 * ε := by
  have e : 4 ^ (1 / 3 : ℝ) * η ^ (4 / 3 : ℝ) = (4 * η ^ 4) ^ (1 / ((3 : ℕ) : ℝ)) := by
    rw [Real.mul_rpow (by norm_num) (pow_nonneg hη 4), show (4 / 3 : ℝ) = ((4 : ℕ) : ℝ) / (3 : ℕ)
      by norm_num, rpow_div_nat_eq hη]
    norm_num
  rw [e]
  refine rpow_inv_nat_le_of_le_pow (by norm_num) (mul_nonneg (by norm_num) (pow_nonneg hη 4))
    (by linarith) ?_
  nlinarith [pow_pos hε 3]

/-- **The quartic-branch numerics.**  For `0 ≤ λ ≤ ρ²`, `0 < ε ≤ 0.09`, `n ≥ 24 m_{λ,ε}` and
`32 n ≤ d`: `ctAccuracyBoundQuartic n d λ η_{λ,ε} ≤ ε`. -/
theorem ctAccuracyBoundQuartic_le {lam ε : ℝ} (hlam : 0 ≤ lam) (hε : 0 < ε) (hε0 : ε ≤ 9 / 100)
    (hsmall : lam ≤ ctRadius lam ε ^ 2) (hn : 24 * ctBudget lam ε ≤ n) (hdn : 32 * n ≤ d) :
    ctAccuracyBoundQuartic n d lam (ctNoiseScale lam ε) ≤ ε := by
  obtain ⟨hρ, hεW, hη2, hη, hn0, hninv⟩ := ct_scale_facts hlam hε hn
  have hρ4 : ctRadius lam ε ^ 4 ≤ ε := ctRadius_pow_four_le hlam hε
  have hρ2 : ctRadius lam ε ^ 2 ≤ 1 := by nlinarith [sq_nonneg (ctRadius lam ε ^ 2)]
  have hW : 0 < lam + ctRadius lam ε ^ 2 := by positivity
  have hε2 : ε ≤ 2 * ctRadius lam ε ^ 4 := by
    have : ctRadius lam ε ^ 2 * (lam + ctRadius lam ε ^ 2) ≤ 2 * ctRadius lam ε ^ 4 := by
      nlinarith [sq_nonneg (ctRadius lam ε)]
    linarith
  have hL := logisticUnitSlopeBound_le_three_quarters
  have hL0 := logisticUnitSlopeBound_nonneg
  have hηe : ctNoiseScale lam ε = ε / (5 * ctRadius lam ε) := rfl
  have hη4 : ctNoiseScale lam ε ^ 4 ≤ 2 * ε ^ 3 / 625 := by
    have e : ctNoiseScale lam ε ^ 4 = ε ^ 4 / (625 * ctRadius lam ε ^ 4) := by
      rw [hηe]; field_simp; ring
    rw [e, div_le_div_iff₀ (by positivity) (by norm_num)]
    nlinarith [pow_pos hε 3]
  have hXe : ε * (lam + ctRadius lam ε ^ 2) = ε ^ 2 / ctRadius lam ε ^ 2 := by
    rw [eq_div_iff (by positivity)]; nlinarith
  have hale : logisticUnitSlopeBound ^ (2 : ℕ) / (n : ℝ)
      ≤ 9 / 16 * (ε * (lam + ctRadius lam ε ^ 2) / 24) := by
    have h1 : logisticUnitSlopeBound ^ 2 ≤ 9 / 16 := by nlinarith
    rw [div_eq_mul_one_div]
    exact mul_le_mul h1 hninv (div_nonneg zero_le_one hn0.le) (by norm_num)
  have ha0 : 0 ≤ logisticUnitSlopeBound ^ (2 : ℕ) / (n : ℝ) := by positivity
  have hX0 : 0 ≤ ε * (lam + ctRadius lam ε ^ 2) := by positivity
  have hXsq : (ε * (lam + ctRadius lam ε ^ 2)) ^ 2 ≤ 2 * ε ^ 3 := by
    rw [hXe, div_pow, div_le_iff₀ (by positivity)]
    nlinarith [pow_pos hε 3, pow_pos hρ 4]
  have hX2 : ε * (lam + ctRadius lam ε ^ 2) ≤ 2 * ε := by nlinarith
  have hT1 := ct_quartic_term_one hε ha0 hale hXsq
  have hT2 := ct_quartic_term_two hn0 hε (by linarith) ha0 hale hninv hX0 hXsq hX2
  have hT3 := ct_quartic_term_three (a := logisticUnitSlopeBound ^ (2 : ℕ) / (n : ℝ)) hε hρ ha0
    (by rw [← hXe]; exact hale) hε2
  have hT4 := ct_quartic_term_four hε hη.le hη4
  have hT5 := ct_tail_le (lam := lam) (d := d) (le_trans hsmall hρ2) hε hW (by linarith) hn0
    hninv hdn
  rw [← hηe] at hT3
  unfold ctAccuracyBoundQuartic nativeOsSampleBound
  linarith [hT1, hT2, hT3, hT4, hT5]

/-- **The quadratic-branch numerics.**  For `ρ² < λ ≤ 1`, `0 < ε ≤ 0.09`, `n ≥ 24 m_{λ,ε}` and
`32 n ≤ d`: `ctAccuracyBoundQuadratic n d λ η_{λ,ε} ≤ ε`. -/
theorem ctAccuracyBoundQuadratic_le {lam ε : ℝ} (hlam1 : lam ≤ 1) (hε : 0 < ε)
    (hε0 : ε ≤ 9 / 100) (hbig : ctRadius lam ε ^ 2 < lam) (hn : 24 * ctBudget lam ε ≤ n)
    (hdn : 32 * n ≤ d) :
    ctAccuracyBoundQuadratic n d lam (ctNoiseScale lam ε) ≤ ε := by
  have hlam0 : 0 ≤ lam := le_trans (sq_nonneg _) hbig.le
  obtain ⟨hρ, hεW, hη2, hη, hn0, hninv⟩ := ct_scale_facts hlam0 hε hn
  set ρ := ctRadius lam ε with hρdef
  set η := ctNoiseScale lam ε with hηdef
  set W := lam + ρ ^ 2 with hWdef
  have hlam : 0 < lam := lt_of_le_of_lt (by positivity) hbig
  have hW : 0 < W := by positivity
  have hW2 : W ≤ 2 * lam := by rw [hWdef]; linarith
  have hL := logisticUnitSlopeBound_le_three_quarters
  have hL0 := logisticUnitSlopeBound_nonneg
  have hQ1 : ctQuadraticSampleBound n / lam ≤ 1 / 16 * ε := by
    unfold ctQuadraticSampleBound
    have h1 : logisticUnitSlopeBound ^ 2 + logisticUnitSlopeBound / 4 ≤ 3 / 4 := by nlinarith
    have h2 : (logisticUnitSlopeBound ^ 2 + logisticUnitSlopeBound / 4) / n
        ≤ 3 / 4 * (ε * W / 24) := by
      rw [div_eq_mul_one_div]
      exact mul_le_mul h1 hninv (by positivity) (by norm_num)
    rw [div_le_iff₀ hlam]
    nlinarith
  have hQ3 : η ^ 2 / lam ≤ 2 / 25 * ε := by
    rw [hη2, div_le_iff₀ hlam]
    nlinarith
  have hQ2 : logisticUnitSlopeBound / Real.sqrt n / lam * η ≤ 1 / 16 * ε := by
    have hq0 : 0 ≤ logisticUnitSlopeBound / Real.sqrt n / lam * η := by positivity
    have hsq : (logisticUnitSlopeBound / Real.sqrt n / lam * η) ^ 2
        = logisticUnitSlopeBound ^ 2 * (1 / (n : ℝ)) * η ^ 2 / lam ^ 2 := by
      rw [mul_pow, div_pow, div_pow, Real.sq_sqrt hn0.le]; ring
    have hle : (logisticUnitSlopeBound / Real.sqrt n / lam * η) ^ 2 ≤ (1 / 16 * ε) ^ 2 := by
      rw [hsq, hη2, div_le_iff₀ (by positivity)]
      have h1 : logisticUnitSlopeBound ^ 2 ≤ 9 / 16 := by nlinarith
      have h3 : logisticUnitSlopeBound ^ 2 * (1 / (n : ℝ)) ≤ 9 / 16 * (ε * W / 24) :=
        mul_le_mul h1 hninv (by positivity) (by norm_num)
      have h4 : (ε * W) ^ 2 ≤ 4 * ε ^ 2 * lam ^ 2 := by
        calc (ε * W) ^ 2 ≤ (ε * (2 * lam)) ^ 2 :=
              pow_le_pow_left₀ (by positivity) (mul_le_mul_of_nonneg_left hW2 hε.le) 2
          _ = 4 * ε ^ 2 * lam ^ 2 := by ring
      calc logisticUnitSlopeBound ^ 2 * (1 / (n : ℝ)) * (ε * W / 25)
          ≤ 9 / 16 * (ε * W / 24) * (ε * W / 25) :=
            mul_le_mul_of_nonneg_right h3 (by positivity)
        _ = 9 / 9600 * (ε * W) ^ 2 := by ring
        _ ≤ 9 / 9600 * (4 * ε ^ 2 * lam ^ 2) := by gcongr
        _ ≤ (1 / 16 * ε) ^ 2 * lam ^ 2 := by
            rw [show (1 / 16 * ε) ^ 2 * lam ^ 2 = 1 / 256 * (ε ^ 2 * lam ^ 2) by ring,
              show 9 / 9600 * (4 * ε ^ 2 * lam ^ 2) = 36 / 9600 * (ε ^ 2 * lam ^ 2) by ring]
            exact mul_le_mul_of_nonneg_right (by norm_num) (by positivity)
    by_contra hc
    push Not at hc
    nlinarith
  have hT5 := ct_tail_le (lam := lam) (d := d) hlam1 hε hW (by linarith) hn0 hninv hdn
  unfold ctAccuracyBoundQuadratic
  linarith

end Numerics

section Promise

variable {d n : ℕ}

/-- The population objective of `f_λ` (logistic link, regularizer `g_λ`) is `F^λ_D`. -/
theorem nativePopulationObjective_ctRegularizer_eq {D : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (lam : ℝ) (θ : EuclideanSpace ℝ (Fin d)) :
    nativePopulationObjective (ctRegularizer lam) logisticLoss D θ = ctPopRisk D lam θ := by
  unfold nativePopulationObjective ctPopRisk populationQuarticRisk ctRegularizer
  rw [integral_add (integrable_const _) (integrable_logisticLoss_global D hD θ), integral_const]
  simp only [probReal_univ, smul_eq_mul, one_mul]
  ring

/-- **Accuracy at every law on the unit ball for the curvature-transition learner (the accuracy
clause of the curvature-transition law), uniformly in `λ ∈ [0, 1]`.**  For `0 ≤ λ ≤ 1`, `0 < ε ≤ 0.09`,
`n ≥ 24 m_{λ,ε}`, `32 n ≤ d`, the learner `nativeOsLearner λ η_{λ,ε}`, every law `D` on the unit
ball and every `θ`: `E F^λ_D(θ̂) ≤ F^λ_D(θ) + ε`.  The learner is proper
(`norm_nativeOsLearner_le`). -/
theorem ctLearner_all_distributions {lam ε : ℝ} (hlam : 0 ≤ lam) (hlam1 : lam ≤ 1) (hε : 0 < ε)
    (hε0 : ε ≤ 9 / 100) (hn : 24 * ctBudget lam ε ≤ n) (hdn : 32 * n ≤ d)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1)
    (θ : EuclideanSpace ℝ (Fin d)) :
    (∫ q, ctPopRisk D lam (nativeOsLearner lam (ctNoiseScale lam ε) q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod (gaussianSeedLaw d)))
      ≤ ctPopRisk D lam θ + ε := by
  obtain ⟨hρ, hεW, hη2, hη, hn0, hninv⟩ := ct_scale_facts hlam hε hn
  have hnn : 0 < n := by exact_mod_cast hn0
  have hd : 0 < d := by omega
  have hρ4 : ctRadius lam ε ^ 4 ≤ ε := ctRadius_pow_four_le hlam hε
  have hρ2 : ctRadius lam ε ^ 2 ≤ 1 := by nlinarith [sq_nonneg (ctRadius lam ε ^ 2)]
  have hηsmall : ctNoiseScale lam ε ^ 2 ≤ 1 / 32 := by
    rw [hη2]
    have : ε * (lam + ctRadius lam ε ^ 2) ≤ 9 / 100 * 2 := by
      apply mul_le_mul hε0 (by linarith) (by positivity) (by norm_num)
    linarith
  have hmin := ctPopMinimizer_zero_isMin hD hlam θ
  rcases le_or_gt lam (ctRadius lam ε ^ 2) with hsmall | hbig
  · have h1 := ctLearner_accuracy_quartic (n := n) hnn hd hlam hη hηsmall D hD
    have h2 := ctAccuracyBoundQuartic_le (n := n) (d := d) hlam hε hε0 hsmall hn hdn
    linarith
  · have hlam0 : 0 < lam := lt_of_le_of_lt (by positivity) hbig
    have h1 := ctLearner_accuracy_quadratic (n := n) hnn hd hlam0 hη hηsmall D hD
    have h2 := ctAccuracyBoundQuadratic_le (n := n) (d := d) hlam1 hε hε0 hbig hn hdn
    linarith

/-- **Membership in the accurate class, uniformly in `λ ∈ [0, 1]`.**  Under the hypotheses of
`ctLearner_all_distributions`, the curvature-transition learner is measurable, proper and
`ε`-accurate on the product family for the pair `(φ, g) = (logistic, g_λ)`. -/
theorem ctLearner_mem_accurate {lam ε : ℝ} (hlam : 0 ≤ lam) (hlam1 : lam ≤ 1) (hε : 0 < ε)
    (hε0 : ε ≤ 9 / 100) (hn : 24 * ctBudget lam ε ≤ n) (hdn : 32 * n ≤ d) :
    (nativeOsLearner lam (ctNoiseScale lam ε) :
        (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
      ∈ nativeAccurateLearners n d (gaussianSeedLaw d) logisticLoss (ctRegularizer lam) ε := by
  obtain ⟨-, -, -, -, hn0, -⟩ := ct_scale_facts hlam hε hn
  have hnn : 0 < n := by exact_mod_cast hn0
  have hd : 0 < d := by omega
  refine ⟨measurable_nativeOsLearner hlam _, fun x g => norm_nativeOsLearner_le _ _ _ _,
    fun p hp θ _ => ?_⟩
  haveI := isProbabilityMeasure_signProductLaw hp
  have hDsp := isSignProductLaw_signProductLaw hp
  have hball := hDsp.norm_le_one hd
  simp_rw [nativePopulationObjective_ctRegularizer_eq hball]
  exact ctLearner_all_distributions hlam hlam1 hε hε0 hn hdn _ hball θ

end Promise

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CurvatureTransitionAccuracyCore.lean <==
import LossOnlyTraceability.NativeOversamplingAccuracy

/-! Pathwise ingredients of the accuracy step of the curvature-transition law (the accuracy of the
objective-perturbed ERM) for the mixed regularizer `g_λ(θ) = (λ/2)‖θ‖² + ‖θ‖⁴/4`, `λ ≥ 0`.

* `ctRegularizer lam`, `ctPopRisk μ lam = F_D + (λ/2)‖·‖²` (the population objective of `f_λ`) and
  the perturbed objective `ctPopObjective μ lam b = F^λ_D + ⟪b, ·⟫`.
* `ctPopMinimizer μ lam b`: the root of `λθ + ∇F_D(θ) = -b`; it minimizes the perturbed objective,
  `‖θ*_b‖³ ≤ 1/2 + ‖b‖`, and `‖θ*_b - θ*_0‖` is at most `(4‖b‖)^{1/3}` and `‖b‖/λ` (through the
  monotonicity estimate `λt² + t⁴/4 ≤ ‖b‖t`).
* `ct_empirical_population_pairing`: `λt² + t⁴/4 ≤ ‖ξ‖t` for `t = ‖θ̂_b - θ*_b‖`, hence
  `t³ ≤ 4‖ξ‖` and `λt ≤ ‖ξ‖`.
* `ct_perturbed_gap_pathwise`: `F_b(θ̂_b) - F_b(θ*_b) ≤ ‖ξ‖t + (A/8)t²` (the argument of the accuracy
  bound for quartic ERM, with `λ‖e‖² + ‖e‖⁴/4 ≤ ‖ξ‖‖e‖`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory Filter Topology
open scoped InnerProductSpace BigOperators ENNReal

section CtPopulation

variable {d : ℕ} (μ : Measure (EuclideanSpace ℝ (Fin d)))

/-- The mixed regularizer `g_λ(θ) = (λ/2)‖θ‖² + ‖θ‖⁴/4` of the curvature-transition law. -/
def ctRegularizer (lam : ℝ) (θ : EuclideanSpace ℝ (Fin d)) : ℝ :=
  lam / 2 * ‖θ‖ ^ 2 + quarticPotential θ

/-- The population objective of `f_λ`: `F^λ_D(θ) = F_D(θ) + (λ/2)‖θ‖²`. -/
def ctPopRisk (lam : ℝ) (θ : EuclideanSpace ℝ (Fin d)) : ℝ :=
  populationQuarticRisk μ θ + lam / 2 * ‖θ‖ ^ 2

/-- The perturbed population objective `F^λ_D(θ) + ⟪b, θ⟫`. -/
def ctPopObjective (lam : ℝ) (b θ : EuclideanSpace ℝ (Fin d)) : ℝ :=
  ctPopRisk μ lam θ + ⟪b, θ⟫_ℝ

/-- The population gradient map `λθ + ∇F_D(θ)`. -/
def ctPopGradient (lam : ℝ) (θ : EuclideanSpace ℝ (Fin d)) : EuclideanSpace ℝ (Fin d) :=
  lam • θ + populationQuarticGradient μ θ

variable {μ} [IsProbabilityMeasure μ]

theorem hasGradientAt_ctPopObjective (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (lam : ℝ)
    (b θ : EuclideanSpace ℝ (Fin d)) :
    HasGradientAt (ctPopObjective μ lam b) (ctPopGradient μ lam θ + b) θ := by
  have h0 : HasFDerivAt (fun y : EuclideanSpace ℝ (Fin d) => lam / 2 * ‖y‖ ^ 2)
      ((lam / 2) • (2 • innerSL ℝ θ)) θ :=
    ((hasStrictFDerivAt_norm_sq θ).hasFDerivAt).const_mul (lam / 2)
  have e0 : (lam / 2) • (2 • innerSL ℝ θ) = lam • innerSL ℝ θ := by
    rw [two_smul, smul_add, ← add_smul]
    congr 1
    ring
  rw [e0] at h0
  have h1 := h0
  have h2 := (hasGradientAt_populationQuarticRisk μ hsupport θ).hasFDerivAt
  have h3 : HasFDerivAt (fun y : EuclideanSpace ℝ (Fin d) => ⟪b, y⟫_ℝ) (innerSL ℝ b) θ :=
    (innerSL ℝ b).hasFDerivAt
  change HasFDerivAt _ _ _
  convert! (h2.add h1).add h3 using 1
  ext v
  simp [ctPopGradient]
  ring

omit [IsProbabilityMeasure μ] in
theorem ctPopObjective_coercive {lam : ℝ} (hlam : 0 ≤ lam) (b : EuclideanSpace ℝ (Fin d)) :
    Tendsto (ctPopObjective μ lam b) (cocompact _) atTop := by
  have hcube : Tendsto (fun t : ℝ => t ^ 3 / 4 - ‖b‖) atTop atTop := by
    have h := (tendsto_pow_atTop (by decide : (3 : ℕ) ≠ 0)).atTop_div_const
      (by norm_num : (0 : ℝ) < 4)
    exact tendsto_atTop_add_const_right _ (-‖b‖) h
  have hprod : Tendsto (fun t : ℝ => t * (t ^ 3 / 4 - ‖b‖)) atTop atTop :=
    tendsto_id.atTop_mul_atTop₀ hcube
  refine tendsto_atTop_mono (fun θ => ?_) (hprod.comp tendsto_norm_cocompact_atTop)
  have h1 := quarticPotential_le_populationQuarticRisk μ θ
  have h2 : -(‖b‖ * ‖θ‖) ≤ ⟪b, θ⟫_ℝ := by
    have := abs_real_inner_le_norm b θ
    linarith [neg_abs_le ⟪b, θ⟫_ℝ]
  have h3 : 0 ≤ lam / 2 * ‖θ‖ ^ 2 := by positivity
  simp only [quarticPotential] at h1
  simp only [Function.comp_apply, ctPopObjective, ctPopRisk]
  nlinarith

theorem continuous_ctPopRisk (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (lam : ℝ) :
    Continuous (ctPopRisk μ lam) :=
  (continuous_populationQuarticRisk μ hsupport).add (by fun_prop)

theorem ctPopObjective_exists_minimizer (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) {lam : ℝ} (hlam : 0 ≤ lam)
    (b : EuclideanSpace ℝ (Fin d)) :
    ∃ y, ∀ θ, ctPopObjective μ lam b y ≤ ctPopObjective μ lam b θ := by
  have hc : Continuous (ctPopObjective μ lam b) :=
    (continuous_ctPopRisk hsupport lam).add (continuous_const.inner continuous_id)
  exact hc.exists_forall_le (ctPopObjective_coercive hlam b)

/-- The monotonicity of the population gradient map of `f_λ`:
`λ‖x - y‖² + ‖x - y‖⁴/4 ≤ ⟪G(x) - G(y), x - y⟫`. -/
theorem ctPopGradient_monotone (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (lam : ℝ)
    (x y : EuclideanSpace ℝ (Fin d)) :
    lam * ‖x - y‖ ^ 2 + ‖x - y‖ ^ 4 / 4
      ≤ ⟪ctPopGradient μ lam x - ctPopGradient μ lam y, x - y⟫_ℝ := by
  have hm := populationQuarticGradient_monotone_quartic hsupport x y
  have e : ctPopGradient μ lam x - ctPopGradient μ lam y
      = lam • (x - y) + (populationQuarticGradient μ x - populationQuarticGradient μ y) := by
    simp only [ctPopGradient, smul_sub]; abel
  rw [e, inner_add_left, real_inner_smul_left, real_inner_self_eq_norm_sq]
  linarith

/-- The scalar consequence of a monotonicity pairing: if `λt² + t⁴/4 ≤ c t` with `t, c, λ ≥ 0`,
then `t³ ≤ 4c` and `λt ≤ c`. -/
theorem ct_scalar_of_pairing {lam t c : ℝ} (hlam : 0 ≤ lam) (ht : 0 ≤ t) (hc : 0 ≤ c)
    (h : lam * t ^ 2 + t ^ 4 / 4 ≤ c * t) : t ^ 3 ≤ 4 * c ∧ lam * t ≤ c := by
  rcases ht.eq_or_lt with h0 | hpos
  · rw [← h0]
    refine ⟨?_, ?_⟩ <;> simp <;> positivity
  · have h1 : (lam * t + t ^ 3 / 4) * t ≤ c * t := by nlinarith
    have h2 : lam * t + t ^ 3 / 4 ≤ c := le_of_mul_le_mul_right h1 hpos
    have h3 : 0 ≤ lam * t := by positivity
    have h4 : 0 ≤ t ^ 3 := by positivity
    constructor <;> linarith

/-- The distance of two points from their gradient difference:
`λ‖x - y‖² + ‖x - y‖⁴/4 ≤ ‖G(x) - G(y)‖ ‖x - y‖`. -/
theorem ctPopGradient_pairing_le (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (lam : ℝ)
    (x y : EuclideanSpace ℝ (Fin d)) :
    lam * ‖x - y‖ ^ 2 + ‖x - y‖ ^ 4 / 4
      ≤ ‖ctPopGradient μ lam x - ctPopGradient μ lam y‖ * ‖x - y‖ :=
  (ctPopGradient_monotone hsupport lam x y).trans (real_inner_le_norm _ _)

/-- The population gradient map of `f_λ` is injective for `λ ≥ 0`. -/
theorem ctPopGradient_injective (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) {lam : ℝ} (hlam : 0 ≤ lam) :
    Function.Injective (ctPopGradient μ lam) := by
  intro x y h
  have hm := ctPopGradient_pairing_le hsupport lam x y
  rw [h, sub_self, norm_zero, zero_mul] at hm
  have h1 : 0 ≤ lam * ‖x - y‖ ^ 2 := by positivity
  have h4 : ‖x - y‖ ^ 4 = 0 := by
    have := pow_nonneg (norm_nonneg (x - y)) 4
    linarith
  have : ‖x - y‖ = 0 := pow_eq_zero_iff (by norm_num) |>.1 h4
  exact sub_eq_zero.1 (norm_eq_zero.1 this)

theorem ctPop_root_of_isMin (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) {lam : ℝ} {b y : EuclideanSpace ℝ (Fin d)}
    (hy : ∀ θ, ctPopObjective μ lam b y ≤ ctPopObjective μ lam b θ) :
    ctPopGradient μ lam y = -b := by
  have h := gradient_zero_at_localMin (hasGradientAt_ctPopObjective hsupport lam b y)
    (Filter.Eventually.of_forall hy)
  exact eq_neg_of_add_eq_zero_left h

variable (μ) in
/-- The perturbed population minimizer `θ*_b` of `f_λ`, the root of `λθ + ∇F_D(θ) = -b`. -/
def ctPopMinimizer (lam : ℝ) (b : EuclideanSpace ℝ (Fin d)) : EuclideanSpace ℝ (Fin d) :=
  open Classical in
  if h : ∃ y, ctPopGradient μ lam y = -b then Classical.choose h else 0

theorem ctPopMinimizer_spec (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) {lam : ℝ} (hlam : 0 ≤ lam)
    (b : EuclideanSpace ℝ (Fin d)) : ctPopGradient μ lam (ctPopMinimizer μ lam b) = -b := by
  have h : ∃ y, ctPopGradient μ lam y = -b := by
    obtain ⟨y, hy⟩ := ctPopObjective_exists_minimizer hsupport hlam b
    exact ⟨y, ctPop_root_of_isMin hsupport hy⟩
  unfold ctPopMinimizer
  rw [dif_pos h]
  exact Classical.choose_spec h

/-- The perturbed population minimizer minimizes the perturbed objective. -/
theorem ctPopMinimizer_isMin (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) {lam : ℝ} (hlam : 0 ≤ lam)
    (b θ : EuclideanSpace ℝ (Fin d)) :
    ctPopObjective μ lam b (ctPopMinimizer μ lam b) ≤ ctPopObjective μ lam b θ := by
  obtain ⟨y, hy⟩ := ctPopObjective_exists_minimizer hsupport hlam b
  have : ctPopMinimizer μ lam b = y :=
    ctPopGradient_injective hsupport hlam ((ctPopMinimizer_spec hsupport hlam b).trans
      (ctPop_root_of_isMin hsupport hy).symm)
  rw [this]
  exact hy θ

/-- At `b = 0` the perturbed population minimizer minimizes `F^λ_D`. -/
theorem ctPopMinimizer_zero_isMin (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) {lam : ℝ} (hlam : 0 ≤ lam)
    (θ : EuclideanSpace ℝ (Fin d)) :
    ctPopRisk μ lam (ctPopMinimizer μ lam 0) ≤ ctPopRisk μ lam θ := by
  have h := ctPopMinimizer_isMin hsupport hlam 0 θ
  simpa [ctPopObjective] using h

/-- The minimizer norm bound `‖θ*_b‖³ ≤ 1/2 + ‖b‖`. -/
theorem ctPopMinimizer_norm_cube_le (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) {lam : ℝ} (hlam : 0 ≤ lam)
    (b : EuclideanSpace ℝ (Fin d)) :
    ‖ctPopMinimizer μ lam b‖ ^ 3 ≤ 1 / 2 + ‖b‖ := by
  have hy := ctPopMinimizer_spec hsupport hlam b
  generalize ctPopMinimizer μ lam b = y at hy ⊢
  have hm := populationLogisticGradient_monotonicity μ hsupport y 0
  have hzero := populationLogisticGradient_zero_norm_le μ hsupport
  have key : lam * ‖y‖ ^ 2 + ‖y‖ ^ 2 * ‖y‖ ^ 2 ≤ ⟪-b - populationLogisticGradient μ 0, y⟫_ℝ := by
    have h1 : ⟪-b - populationLogisticGradient μ 0, y⟫_ℝ
        = lam * ‖y‖ ^ 2 + ‖y‖ ^ 2 * ‖y‖ ^ 2
          + ⟪populationLogisticGradient μ y - populationLogisticGradient μ 0, y⟫_ℝ := by
      rw [← hy]
      simp only [ctPopGradient, populationQuarticGradient, quarticMap, inner_sub_left,
        inner_add_left, real_inner_smul_left, real_inner_self_eq_norm_sq]
      ring
    rw [h1]
    simp only [sub_zero] at hm
    linarith
  have hc : ⟪-b - populationLogisticGradient μ 0, y⟫_ℝ ≤ (‖b‖ + 1 / 2) * ‖y‖ := by
    refine (real_inner_le_norm _ _).trans (mul_le_mul_of_nonneg_right ?_ (norm_nonneg _))
    refine (norm_sub_le _ _).trans ?_
    rw [norm_neg]; linarith
  have hl0 : 0 ≤ lam * ‖y‖ ^ 2 := by positivity
  rcases (norm_nonneg y).eq_or_lt with h0 | hpos
  · rw [← h0]; simp; positivity
  · have : ‖y‖ ^ 3 * ‖y‖ ≤ (1 / 2 + ‖b‖) * ‖y‖ := by nlinarith
    exact le_of_mul_le_mul_right this hpos

/-- Stability of the perturbed population minimizer: with `t = ‖θ*_b - θ*_{b'}‖`,
`t³ ≤ 4‖b - b'‖` and `λt ≤ ‖b - b'‖`. -/
theorem ctPopMinimizer_sub_le (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) {lam : ℝ} (hlam : 0 ≤ lam)
    (b b' : EuclideanSpace ℝ (Fin d)) :
    ‖ctPopMinimizer μ lam b - ctPopMinimizer μ lam b'‖ ^ 3 ≤ 4 * ‖b - b'‖ ∧
      lam * ‖ctPopMinimizer μ lam b - ctPopMinimizer μ lam b'‖ ≤ ‖b - b'‖ := by
  have h := ctPopGradient_pairing_le hsupport lam (ctPopMinimizer μ lam b)
    (ctPopMinimizer μ lam b')
  rw [ctPopMinimizer_spec hsupport hlam, ctPopMinimizer_spec hsupport hlam] at h
  have e : -b - -b' = -(b - b') := by abel
  rw [e, norm_neg] at h
  exact ct_scalar_of_pairing hlam (norm_nonneg _) (norm_nonneg _) h

end CtPopulation

section CtPathwise

variable {d n : ℕ} {μ : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure μ]

omit [IsProbabilityMeasure μ] in
/-- The empirical-population pairing for `f_λ`: for the empirical root `x` (`G_z(x) = -b`) and the
population root `y` (`λy + ∇F_D(y) = -b`): `λt² + t⁴/4 ≤ ‖ξ(y)‖ t` with `t = ‖x - y‖`. -/
theorem ct_empirical_population_pairing {lam : ℝ}
    (z : Fin n → EuclideanSpace ℝ (Fin d)) {b x y : EuclideanSpace ℝ (Fin d)}
    (hx : nativeOsGradMap lam z x = -b) (hy : ctPopGradient μ lam y = -b) :
    lam * ‖x - y‖ ^ 2 + ‖x - y‖ ^ 4 / 4 ≤ ‖empiricalGradientNoise μ z y‖ * ‖x - y‖ := by
  have hq := quartic_monotonicity x y
  have hl := logisticGradient_monotonicity (fun _ => (n : ℝ)⁻¹) z (fun _ => by positivity) x y
  have eT : lam • (x - y) + (quarticMap x - quarticMap y)
      = -(logisticGradient (fun _ => (n : ℝ)⁻¹) z x - logisticGradient (fun _ => (n : ℝ)⁻¹) z y)
        - empiricalGradientNoise μ z y := by
    have hx' : lam • x + quarticMap x = -b - logisticGradient (fun _ => (n : ℝ)⁻¹) z x := by
      rw [← hx]; simp [nativeOsGradMap, nativeOsEmpiricalGradient]
    have hy' : lam • y + quarticMap y = -b - populationLogisticGradient μ y := by
      rw [← hy]; simp [ctPopGradient, populationQuarticGradient]; abel
    have e1 : lam • (x - y) + (quarticMap x - quarticMap y)
        = (lam • x + quarticMap x) - (lam • y + quarticMap y) := by
      rw [smul_sub]; abel
    rw [e1, hx', hy', empiricalGradientNoise]
    abel
  have hpair := congrArg (fun v => ⟪v, x - y⟫_ℝ) eT
  simp only [inner_add_left, inner_sub_left, inner_neg_left, real_inner_smul_left] at hpair
  have hc := real_inner_le_norm (-empiricalGradientNoise μ z y) (x - y)
  rw [inner_neg_left, norm_neg] at hc
  rw [inner_sub_left] at hq hl
  have hsq : ⟪x, x - y⟫_ℝ - ⟪y, x - y⟫_ℝ = ‖x - y‖ ^ 2 := by
    rw [← inner_sub_left, real_inner_self_eq_norm_sq]
  rw [hsq] at hpair
  linarith

/-- **The perturbed pathwise comparison for `f_λ`.**  For training points in the unit ball, the
empirical root `x` and the population root `y` of the perturbed problems with `‖x‖, ‖y‖ ≤ 1`, and a
covariance-discrepancy bound `A`: `F_b(x) - F_b(y) ≤ ‖ξ(y)‖ t + (A/8) t²` with `t = ‖x - y‖`. -/
theorem ct_perturbed_gap_pathwise (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) {lam : ℝ} (hlam : 0 ≤ lam)
    (z : Fin n → EuclideanSpace ℝ (Fin d)) (hz : ∀ i, ‖z i‖ ≤ 1)
    {b x y : EuclideanSpace ℝ (Fin d)} (hx : nativeOsGradMap lam z x = -b)
    (hy : ctPopGradient μ lam y = -b) (hx1 : ‖x‖ ≤ 1) (hy1 : ‖y‖ ≤ 1)
    (A : ℝ)
    (hdiscrep : populationQuadratic μ (x - y) - empiricalQuadratic z (x - y) ≤ A * ‖x - y‖ ^ 2) :
    ctPopObjective μ lam b x - ctPopObjective μ lam b y
      ≤ ‖empiricalGradientNoise μ z y‖ * ‖x - y‖ + A / 8 * ‖x - y‖ ^ 2 := by
  set ξ := empiricalGradientNoise μ z y with hξ
  have hemp := empiricalLogisticGradient_pairing_ge_quadratic z x y hx1 hy1 hz
  have hpop := populationPredictionBregman_le_quadratic μ hsupport x y
  have hg := quarticBregman_le_pairing x y
  have hnormsq : ‖x‖ ^ 2 - ‖y‖ ^ 2 - 2 * ⟪y, x - y⟫_ℝ = ‖x - y‖ ^ 2 := by
    rw [@norm_sub_sq_real, inner_sub_right, real_inner_self_eq_norm_sq, real_inner_comm]
    ring
  -- the Bregman decomposition of the perturbed gap
  have hgap : ctPopObjective μ lam b x - ctPopObjective μ lam b y
      = quarticBregman x y + populationPredictionBregman μ x y + lam / 2 * ‖x - y‖ ^ 2 := by
    have hy' : lam • y + (quarticMap y + populationLogisticGradient μ y) = -b := hy
    have e := congrArg (fun v => ⟪v, x - y⟫_ℝ) hy'
    simp only [inner_add_left, inner_neg_left, real_inner_smul_left] at e
    unfold ctPopObjective ctPopRisk populationQuarticRisk quarticBregman
      populationPredictionBregman
    simp only [inner_sub_right] at e ⊢
    rw [← hnormsq, inner_sub_right]
    linarith
  -- the pairing through the two first-order conditions
  have hT : ⟪quarticMap x - quarticMap y, x - y⟫_ℝ
      = -lam * ‖x - y‖ ^ 2 - ⟪ξ, x - y⟫_ℝ - ⟪logisticGradient (fun _ => (n : ℝ)⁻¹) z x
          - logisticGradient (fun _ => (n : ℝ)⁻¹) z y, x - y⟫_ℝ := by
    have hx' : quarticMap x = -b - lam • x - logisticGradient (fun _ => (n : ℝ)⁻¹) z x := by
      rw [← hx]; simp [nativeOsGradMap, nativeOsEmpiricalGradient]; abel
    have hy' : quarticMap y = -b - lam • y - populationLogisticGradient μ y := by
      rw [← hy]; simp [ctPopGradient, populationQuarticGradient]
    have e : quarticMap x - quarticMap y
        = -(lam • (x - y)) - ξ - (logisticGradient (fun _ => (n : ℝ)⁻¹) z x
          - logisticGradient (fun _ => (n : ℝ)⁻¹) z y) := by
      rw [hx', hy', hξ, empiricalGradientNoise, smul_sub]
      abel
    rw [e, inner_sub_left, inner_sub_left, inner_neg_left, real_inner_smul_left,
      real_inner_self_eq_norm_sq]
    ring
  have hi : -⟪ξ, x - y⟫_ℝ ≤ ‖ξ‖ * ‖x - y‖ := by
    simpa only [inner_neg_left, norm_neg] using real_inner_le_norm (-ξ) (x - y)
  have hl0 : 0 ≤ lam * ‖x - y‖ ^ 2 := by positivity
  rw [hgap]
  nlinarith

end CtPathwise

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CurvatureTransitionAccuracyLearner.lean <==
import LossOnlyTraceability.CurvatureTransitionAccuracySample

/-! The accuracy of the objective-perturbed learner for `f_λ` averaged over the Gaussian seed
(the accuracy step of the curvature-transition law).

* `measureReal_norm_nativeOsPerturbation_gt_le_exp`: the Chernoff tail
  `P(‖b‖ > 1/2) ≤ e^{-3d/2}` for `η² ≤ 1/32`, from `E exp(‖g‖²/4) = 2^{d/2}`;
* `ctLearner_accuracy_quartic` (every `λ ≥ 0`):
  `E F^λ(θ̂) ≤ F^λ(θ*) + ε̄_n + 4^{1/3}(L²/n)^{1/6} η + 4^{1/3} η^{4/3} + 2(1 + L + λ) e^{-3d/2}`;
* `ctLearner_accuracy_quadratic` (`λ > 0`):
  `E F^λ(θ̂) ≤ F^λ(θ*) + (L² + L/4)/(λn) + (L/√n) η/λ + η²/λ + 2(1 + L + λ) e^{-3d/2}`,
where on `{‖b‖ > 1/2}` the projected output costs at most `2(1 + L + λ)`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory Filter Topology
open scoped InnerProductSpace BigOperators ENNReal

section Tail

variable {d : ℕ}

/-- `E exp(x²/4) ≤ 3/2` under the standard Gaussian, with integrability. -/
theorem integral_exp_quarter_sq_gaussianReal_le :
    Integrable (fun x : ℝ => Real.exp (1 / 4 * x ^ 2)) (gaussianReal 0 1) ∧
      ∫ x, Real.exp (1 / 4 * x ^ 2) ∂(gaussianReal 0 1) ≤ 3 / 2 := by
  have hlin := lintegral_exp_mul_sq_gaussianReal (a := 1 / 4) (by norm_num)
  have hm : Measurable fun x : ℝ => Real.exp (1 / 4 * x ^ 2) := by fun_prop
  have hint : Integrable (fun x : ℝ => Real.exp (1 / 4 * x ^ 2)) (gaussianReal 0 1) := by
    refine ⟨hm.aestronglyMeasurable, ?_⟩
    unfold HasFiniteIntegral
    simp_rw [Real.enorm_eq_ofReal (Real.exp_pos _).le]
    rw [hlin]
    exact ENNReal.ofReal_lt_top
  refine ⟨hint, ?_⟩
  rw [integral_eq_lintegral_of_nonneg_ae (ae_of_all _ fun _ => (Real.exp_pos _).le)
    hm.aestronglyMeasurable, hlin, ENNReal.toReal_ofReal (by positivity)]
  have h1 : (2 / 3 : ℝ) ≤ Real.sqrt (1 - 2 * (1 / 4)) := by
    rw [Real.le_sqrt (by norm_num) (by norm_num)]; norm_num
  rw [inv_le_comm₀ (by positivity) (by norm_num)]
  linarith

/-- **The Chernoff tail of the perturbation.**  For `d ≥ 1` and `η² ≤ 1/32`:
`P(‖b‖ > 1/2) ≤ e^{-3d/2}`. -/
theorem measureReal_norm_nativeOsPerturbation_gt_le_exp (hd : 0 < d) {η : ℝ}
    (hη2 : η ^ 2 ≤ 1 / 32) :
    (gaussianSeedLaw d).real {g | 1 / 2 < ‖nativeOsPerturbation (d := d) η g‖}
      ≤ Real.exp (-(3 / 2 * d)) := by
  obtain ⟨hint1, hval1⟩ := integral_exp_quarter_sq_gaussianReal_le
  set f : (Fin d → ℝ) → ℝ := fun g => ∏ i, Real.exp (1 / 4 * g i ^ 2) with hf
  have hfint : Integrable f (gaussianSeedLaw d) :=
    Integrable.fintype_prod (f := fun _ x => Real.exp (1 / 4 * x ^ 2)) (fun _ => hint1)
  have hfval : ∫ g, f g ∂(gaussianSeedLaw d) ≤ (3 / 2 : ℝ) ^ d := by
    have h := integral_fintype_prod_eq_pow (ι := Fin d) (fun x : ℝ => Real.exp (1 / 4 * x ^ 2))
      (μ := gaussianReal 0 1)
    rw [gaussianSeedLaw, hf, h, Fintype.card_fin]
    exact pow_le_pow_left₀ (integral_nonneg fun _ => (Real.exp_pos _).le) hval1 d
  have hfe : ∀ g, f g = Real.exp (1 / 4 * ∑ i, g i ^ 2) := by
    intro g
    rw [hf, Finset.mul_sum, Real.exp_sum]
  have hd' : (0 : ℝ) < d := by exact_mod_cast hd
  have hsub : {g | 1 / 2 < ‖nativeOsPerturbation (d := d) η g‖}
      ⊆ {g | Real.exp (2 * d) ≤ f g} := by
    intro g hg
    simp only [Set.mem_setOf_eq] at hg ⊢
    rw [hfe, Real.exp_le_exp]
    have h1 : 1 / 4 < ‖nativeOsPerturbation (d := d) η g‖ ^ 2 := by nlinarith
    rw [norm_nativeOsPerturbation_sq hd] at h1
    have hS : 0 ≤ ∑ i, g i ^ 2 := Finset.sum_nonneg fun i _ => sq_nonneg _
    have h2 : d / 4 ≤ η ^ 2 * ∑ i, g i ^ 2 := by
      have := mul_le_mul_of_nonneg_left h1.le hd'.le
      rw [mul_div_assoc', mul_comm (d : ℝ) (η ^ 2 / d * _)] at this
      field_simp at this
      linarith
    have h3 : η ^ 2 * ∑ i, g i ^ 2 ≤ 1 / 32 * ∑ i, g i ^ 2 := mul_le_mul_of_nonneg_right hη2 hS
    linarith
  have hm := mul_meas_ge_le_integral_of_nonneg (Filter.Eventually.of_forall fun g =>
    (show 0 ≤ f g from Finset.prod_nonneg fun i _ => (Real.exp_pos _).le)) hfint
    (Real.exp (2 * d))
  have h2 := measureReal_mono hsub (μ := gaussianSeedLaw d)
  have hpow : (3 / 2 : ℝ) ^ d ≤ Real.exp (1 / 2 * d) := by
    have h32 : (3 / 2 : ℝ) ≤ Real.exp (1 / 2) := by
      have := Real.add_one_le_exp (1 / 2 : ℝ); linarith
    calc (3 / 2 : ℝ) ^ d ≤ Real.exp (1 / 2) ^ d := pow_le_pow_left₀ (by norm_num) h32 d
      _ = Real.exp (1 / 2 * d) := by rw [← Real.exp_nat_mul]; ring_nf
  have hexp : Real.exp (2 * d) * Real.exp (-(3 / 2 * d)) = Real.exp (1 / 2 * d) := by
    rw [← Real.exp_add]; ring_nf
  have hP0 : 0 ≤ (gaussianSeedLaw d).real {g | 1 / 2 < ‖nativeOsPerturbation (d := d) η g‖} :=
    measureReal_nonneg
  have h4 := mul_le_mul_of_nonneg_left h2 (Real.exp_pos (2 * d)).le
  by_contra hc
  push Not at hc
  have := mul_lt_mul_of_pos_left hc (Real.exp_pos (2 * d))
  linarith

end Tail

section LearnerAccuracy

variable {d n : ℕ}

/-- **Averaging over the seed.**  If at every seed with `‖b‖ ≤ 1/2` the sample average of
`F^λ(θ̂_b)` is at most `F^λ(θ*) + S + k‖b‖ + h(g)` with `S, k, h ≥ 0` and `h` integrable, then the
learner's expected risk is at most `F^λ(θ*) + S + kη + E h + 2(1 + L + λ) P(‖b‖ > 1/2)`. -/
theorem ctLearner_accuracy_of_seed (hd : 0 < d) {lam η : ℝ} (hlam : 0 ≤ lam) (hη : 0 < η)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1)
    {S k : ℝ} (hS : 0 ≤ S) (hk : 0 ≤ k) {h : (Fin d → ℝ) → ℝ}
    (hhint : Integrable h (gaussianSeedLaw d)) (hh0 : ∀ g, 0 ≤ h g)
    (hseed : ∀ g, ‖nativeOsPerturbation (d := d) η g‖ ≤ 1 / 2 →
      ∫ x, ctPopRisk D lam (nativeOsMinimizer lam (fun i => x i) (nativeOsPerturbation η g))
          ∂(Measure.pi fun _ : Fin n => D)
        ≤ ctPopRisk D lam (ctPopMinimizer D lam 0) + S
          + k * ‖nativeOsPerturbation (d := d) η g‖ + h g) :
    Integrable (fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
        ctPopRisk D lam (nativeOsLearner lam η q.1 q.2))
        ((Measure.pi fun _ : Fin n => D).prod (gaussianSeedLaw d)) ∧
      ∫ q, ctPopRisk D lam (nativeOsLearner lam η q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => D).prod (gaussianSeedLaw d))
        ≤ ctPopRisk D lam (ctPopMinimizer D lam 0) + S + k * η
          + ∫ g, h g ∂(gaussianSeedLaw d)
          + 2 * (1 + logisticUnitSlopeBound + lam)
            * (gaussianSeedLaw d).real {g | 1 / 2 < ‖nativeOsPerturbation (d := d) η g‖} := by
  set P := Measure.pi fun _ : Fin n => D with hP
  set F := ctPopRisk D lam with hF
  set y0 := ctPopMinimizer D lam 0 with hy0
  set C := 2 * (1 + logisticUnitSlopeBound + lam) with hC
  have hL := logisticUnitSlopeBound_nonneg
  have hC0 : 0 ≤ C := by rw [hC]; positivity
  have hFc : Continuous F := continuous_ctPopRisk hD lam
  have hA := measurable_nativeOsLearner (n := n) (d := d) hlam η
  have hFA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
      F (nativeOsLearner lam η q.1 q.2) := hFc.measurable.comp hA
  have hcube_le_one : ∀ {t : ℝ}, 0 ≤ t → t ^ 3 ≤ 1 → t ≤ 1 := fun {t} ht h =>
    (pow_le_one_iff_of_nonneg ht (by norm_num)).1 h
  have hy01 : ‖y0‖ ≤ 1 := hcube_le_one (norm_nonneg _)
    ((ctPopMinimizer_norm_cube_le hD hlam 0).trans (by simp; norm_num))
  have hLip := ctPopRisk_lipschitz_unitBall D hD hlam
  have hbd : ∀ q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ),
      ‖F (nativeOsLearner lam η q.1 q.2)‖ ≤ |F 0| + (1 + logisticUnitSlopeBound + lam) := by
    intro q
    have h1 := hLip (nativeOsLearner lam η q.1 q.2) 0 (norm_nativeOsLearner_le _ _ _ _) (by simp)
    rw [sub_zero] at h1
    rw [Real.norm_eq_abs]
    have h2 : |F (nativeOsLearner lam η q.1 q.2)| ≤ |F 0|
        + |F (nativeOsLearner lam η q.1 q.2) - F 0| := by
      have := abs_add_le (F 0) (F (nativeOsLearner lam η q.1 q.2) - F 0)
      simpa using this
    have h3 : (1 + logisticUnitSlopeBound + lam) * ‖nativeOsLearner lam η q.1 q.2‖
        ≤ 1 + logisticUnitSlopeBound + lam :=
      mul_le_of_le_one_right (by positivity) (norm_nativeOsLearner_le _ _ _ _)
    linarith
  have hint : Integrable (fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
      F (nativeOsLearner lam η q.1 q.2)) (P.prod (gaussianSeedLaw d)) :=
    Integrable.of_bound hFA.aestronglyMeasurable _ (Filter.Eventually.of_forall hbd)
  refine ⟨hint, ?_⟩
  rw [integral_prod_symm _ hint]
  have hZ : ∀ i : Fin n, MeasurePreserving (fun x : Fin n → EuclideanSpace ℝ (Fin d) => x i) P D :=
    fun i => measurePreserving_eval (fun _ : Fin n => D) i
  have hae := ae_samples_unitBall P D hD (fun i x => x i) hZ
  set T : Set (Fin d → ℝ) := {g | 1 / 2 < ‖nativeOsPerturbation (d := d) η g‖} with hT
  have hTm : MeasurableSet T :=
    measurableSet_lt measurable_const (measurable_nativeOsPerturbation η).norm
  have hinner : ∀ g : Fin d → ℝ, ∫ x, F (nativeOsLearner lam η x g) ∂P
      ≤ (F y0 + S + k * ‖nativeOsPerturbation (d := d) η g‖ + h g) + T.indicator (fun _ => C) g := by
    intro g
    by_cases hg : g ∈ T
    · rw [Set.indicator_of_mem hg]
      have hle : ∀ x : Fin n → EuclideanSpace ℝ (Fin d),
          F (nativeOsLearner lam η x g) ≤ F y0 + C :=
        fun x => ctPopRisk_le_add_of_unitBall hD hlam (norm_nativeOsLearner_le lam η x g) hy01
      have hxint : Integrable (fun x => F (nativeOsLearner lam η x g)) P :=
        Integrable.of_bound (hFA.comp (measurable_id.prodMk measurable_const)).aestronglyMeasurable
          _ (Filter.Eventually.of_forall fun x => hbd (x, g))
      refine (integral_mono hxint (integrable_const _) hle).trans ?_
      rw [integral_const]
      simp only [probReal_univ, smul_eq_mul, one_mul]
      have : 0 ≤ k * ‖nativeOsPerturbation (d := d) η g‖ := by positivity
      have := hh0 g
      linarith
    · rw [Set.indicator_of_notMem hg, add_zero]
      have hb : ‖nativeOsPerturbation (d := d) η g‖ ≤ 1 / 2 := by
        simp only [hT, Set.mem_setOf_eq, not_lt] at hg; exact hg
      have hS' := hseed g hb
      have heq : ∀ᵐ x ∂P, F (nativeOsLearner lam η x g)
          = F (nativeOsMinimizer lam (fun i => x i) (nativeOsPerturbation η g)) := by
        filter_upwards [hae] with x hx
        have hc := nativeOsMinimizer_norm_cube_le hlam hx (nativeOsPerturbation η g)
        have h1 : ‖nativeOsMinimizer lam x (nativeOsPerturbation η g)‖ ≤ 1 :=
          hcube_le_one (norm_nonneg _) (hc.trans (by linarith))
        simp only [nativeOsLearner, ballProjection_of_norm_le_one h1]
      rw [integral_congr_ae heq]
      exact hS'
  obtain ⟨hb1int, hb1⟩ := integral_norm_nativeOsPerturbation_le (d := d) hd hη
  have hRint : Integrable (fun g => (F y0 + S + k * ‖nativeOsPerturbation (d := d) η g‖ + h g)
      + T.indicator (fun _ => C) g) (gaussianSeedLaw d) :=
    ((((integrable_const _).add (hb1int.const_mul _))).add hhint).add
      ((integrable_const _).indicator hTm)
  have hinnerint : Integrable (fun g => ∫ x, F (nativeOsLearner lam η x g) ∂P)
      (gaussianSeedLaw d) := hint.integral_prod_right
  refine (integral_mono hinnerint hRint hinner).trans ?_
  have hI1 : Integrable (fun g => k * ‖nativeOsPerturbation (d := d) η g‖) (gaussianSeedLaw d) :=
    hb1int.const_mul _
  have hI3 : Integrable (fun g => T.indicator (fun _ => C) g) (gaussianSeedLaw d) :=
    (integrable_const _).indicator hTm
  have hI01 : Integrable (fun g => F y0 + S + k * ‖nativeOsPerturbation (d := d) η g‖)
      (gaussianSeedLaw d) := (integrable_const _).add hI1
  have hI012 : Integrable (fun g => F y0 + S + k * ‖nativeOsPerturbation (d := d) η g‖ + h g)
      (gaussianSeedLaw d) := hI01.add hhint
  rw [integral_add hI012 hI3, integral_add hI01 hhint, integral_add (integrable_const _) hI1,
    integral_const, integral_const_mul, integral_indicator_const _ hTm]
  simp only [probReal_univ, smul_eq_mul, one_mul]
  have h1 : k * ∫ g, ‖nativeOsPerturbation (d := d) η g‖ ∂(gaussianSeedLaw d) ≤ k * η :=
    mul_le_mul_of_nonneg_left hb1 hk
  have e : (gaussianSeedLaw d).real T * C = C * (gaussianSeedLaw d).real T := mul_comm _ _
  linarith

/-- The quartic-branch accuracy budget
`ε̄_n + 4^{1/3}(L²/n)^{1/6} η + 4^{1/3} η^{4/3} + 2(1 + L + λ) e^{-3d/2}`. -/
def ctAccuracyBoundQuartic (n d : ℕ) (lam η : ℝ) : ℝ :=
  nativeOsSampleBound n + 4 ^ (1 / 3 : ℝ) * (logisticUnitSlopeBound ^ (2 : ℕ) / n) ^ (1 / 6 : ℝ) * η
    + 4 ^ (1 / 3 : ℝ) * η ^ (4 / 3 : ℝ)
    + 2 * (1 + logisticUnitSlopeBound + lam) * Real.exp (-(3 / 2 * d))

/-- The quadratic-branch accuracy budget
`(L² + L/4)/(λn) + (L/√n) η/λ + η²/λ + 2(1 + L + λ) e^{-3d/2}`. -/
def ctAccuracyBoundQuadratic (n d : ℕ) (lam η : ℝ) : ℝ :=
  ctQuadraticSampleBound n / lam + logisticUnitSlopeBound / Real.sqrt n / lam * η + η ^ 2 / lam
    + 2 * (1 + logisticUnitSlopeBound + lam) * Real.exp (-(3 / 2 * d))

/-- **Accuracy of the perturbed learner for `f_λ`, quartic branch.**  For `λ ≥ 0`, `n, d ≥ 1`,
`0 < η` with `η² ≤ 1/32`, every law `D` on the unit ball and i.i.d. samples:
`E F^λ_D(θ̂) ≤ F^λ_D(θ*) + ctAccuracyBoundQuartic n d λ η`, with `θ*` the population minimizer. -/
theorem ctLearner_accuracy_quartic (hn : 0 < n) (hd : 0 < d) {lam η : ℝ} (hlam : 0 ≤ lam)
    (hη : 0 < η) (hη2 : η ^ 2 ≤ 1 / 32)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) :
    ∫ q, ctPopRisk D lam (nativeOsLearner lam η q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod (gaussianSeedLaw d))
      ≤ ctPopRisk D lam (ctPopMinimizer D lam 0) + ctAccuracyBoundQuartic n d lam η := by
  have hZ : ∀ i : Fin n, MeasurePreserving (fun x : Fin n → EuclideanSpace ℝ (Fin d) => x i)
      (Measure.pi fun _ : Fin n => D) D :=
    fun i => measurePreserving_eval (fun _ : Fin n => D) i
  have hindep : Pairwise (fun i j => IndepFun (fun x : Fin n → EuclideanSpace ℝ (Fin d) => x i)
      (fun x => x j) (Measure.pi fun _ : Fin n => D)) := by
    have h := iIndepFun_pi (μ := fun _ : Fin n => D) (X := fun _ => id)
      (fun _ => aemeasurable_id)
    exact fun i j hij => h.indepFun hij
  obtain ⟨hb43int, hb43⟩ := integral_norm_rpow_four_thirds_nativeOsPerturbation_le (d := d) hd hη
  have hS0 : 0 ≤ nativeOsSampleBound n := by unfold nativeOsSampleBound; positivity
  have hseed : ∀ g, ‖nativeOsPerturbation (d := d) η g‖ ≤ 1 / 2 →
      ∫ x, ctPopRisk D lam (nativeOsMinimizer lam (fun i => x i) (nativeOsPerturbation η g))
          ∂(Measure.pi fun _ : Fin n => D)
        ≤ ctPopRisk D lam (ctPopMinimizer D lam 0) + nativeOsSampleBound n
          + 4 ^ (1 / 3 : ℝ) * (logisticUnitSlopeBound ^ (2 : ℕ) / n) ^ (1 / 6 : ℝ)
            * ‖nativeOsPerturbation (d := d) η g‖
          + 4 ^ (1 / 3 : ℝ) * ‖nativeOsPerturbation (d := d) η g‖ ^ (4 / 3 : ℝ) := by
    intro g hb
    have := ct_sample_expectation_quartic hn hlam D hD (Measure.pi fun _ : Fin n => D)
      (fun i x => x i) hZ hindep (nativeOsPerturbation (d := d) η g) hb
    exact this.2
  have hk0 : (0 : ℝ) ≤ 4 ^ (1 / 3 : ℝ) * (logisticUnitSlopeBound ^ (2 : ℕ) / n)
      ^ (1 / 6 : ℝ) := by positivity
  have hhint : Integrable (fun g => 4 ^ (1 / 3 : ℝ) * ‖nativeOsPerturbation (d := d) η g‖
      ^ (4 / 3 : ℝ)) (gaussianSeedLaw d) := hb43int.const_mul _
  obtain ⟨-, h⟩ := ctLearner_accuracy_of_seed (n := n) hd hlam hη D hD hS0 hk0 hhint
    (fun g => by positivity) hseed
  have hT := measureReal_norm_nativeOsPerturbation_gt_le_exp (d := d) hd hη2
  have hL := logisticUnitSlopeBound_nonneg
  have h2 : 2 * (1 + logisticUnitSlopeBound + lam)
      * (gaussianSeedLaw d).real {g | 1 / 2 < ‖nativeOsPerturbation (d := d) η g‖}
      ≤ 2 * (1 + logisticUnitSlopeBound + lam) * Real.exp (-(3 / 2 * d)) :=
    mul_le_mul_of_nonneg_left hT (by positivity)
  rw [integral_const_mul] at h
  have h3 : 4 ^ (1 / 3 : ℝ) * ∫ g, ‖nativeOsPerturbation (d := d) η g‖ ^ (4 / 3 : ℝ)
      ∂(gaussianSeedLaw d) ≤ 4 ^ (1 / 3 : ℝ) * η ^ (4 / 3 : ℝ) :=
    mul_le_mul_of_nonneg_left hb43 (by positivity)
  unfold ctAccuracyBoundQuartic
  linarith

/-- **Accuracy of the perturbed learner for `f_λ`, quadratic branch.**  For `λ > 0`, `n, d ≥ 1`,
`0 < η` with `η² ≤ 1/32`, every law `D` on the unit ball and i.i.d. samples:
`E F^λ_D(θ̂) ≤ F^λ_D(θ*) + ctAccuracyBoundQuadratic n d λ η`. -/
theorem ctLearner_accuracy_quadratic (hn : 0 < n) (hd : 0 < d) {lam η : ℝ} (hlam : 0 < lam)
    (hη : 0 < η) (hη2 : η ^ 2 ≤ 1 / 32)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) :
    ∫ q, ctPopRisk D lam (nativeOsLearner lam η q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod (gaussianSeedLaw d))
      ≤ ctPopRisk D lam (ctPopMinimizer D lam 0) + ctAccuracyBoundQuadratic n d lam η := by
  have hZ : ∀ i : Fin n, MeasurePreserving (fun x : Fin n → EuclideanSpace ℝ (Fin d) => x i)
      (Measure.pi fun _ : Fin n => D) D :=
    fun i => measurePreserving_eval (fun _ : Fin n => D) i
  have hindep : Pairwise (fun i j => IndepFun (fun x : Fin n → EuclideanSpace ℝ (Fin d) => x i)
      (fun x => x j) (Measure.pi fun _ : Fin n => D)) := by
    have h := iIndepFun_pi (μ := fun _ : Fin n => D) (X := fun _ => id)
      (fun _ => aemeasurable_id)
    exact fun i j hij => h.indepFun hij
  obtain ⟨hb2int, hb2⟩ := integral_norm_sq_nativeOsPerturbation (d := d) hd η
  have hS0 : 0 ≤ ctQuadraticSampleBound n / lam := by
    unfold ctQuadraticSampleBound
    have := logisticUnitSlopeBound_nonneg
    positivity
  have hk0 : 0 ≤ logisticUnitSlopeBound / Real.sqrt n / lam := by
    have := logisticUnitSlopeBound_nonneg
    positivity
  have hseed : ∀ g, ‖nativeOsPerturbation (d := d) η g‖ ≤ 1 / 2 →
      ∫ x, ctPopRisk D lam (nativeOsMinimizer lam (fun i => x i) (nativeOsPerturbation η g))
          ∂(Measure.pi fun _ : Fin n => D)
        ≤ ctPopRisk D lam (ctPopMinimizer D lam 0) + ctQuadraticSampleBound n / lam
          + logisticUnitSlopeBound / Real.sqrt n / lam * ‖nativeOsPerturbation (d := d) η g‖
          + ‖nativeOsPerturbation (d := d) η g‖ ^ 2 / lam := by
    intro g hb
    have := ct_sample_expectation_quadratic hn hlam D hD (Measure.pi fun _ : Fin n => D)
      (fun i x => x i) hZ hindep (nativeOsPerturbation (d := d) η g) hb
    exact this.2
  have hhint : Integrable (fun g => ‖nativeOsPerturbation (d := d) η g‖ ^ 2 / lam)
      (gaussianSeedLaw d) := hb2int.div_const _
  obtain ⟨-, h⟩ := ctLearner_accuracy_of_seed (n := n) hd hlam.le hη D hD hS0 hk0 hhint
    (fun g => by positivity) hseed
  have hT := measureReal_norm_nativeOsPerturbation_gt_le_exp (d := d) hd hη2
  have hL := logisticUnitSlopeBound_nonneg
  have h2 : 2 * (1 + logisticUnitSlopeBound + lam)
      * (gaussianSeedLaw d).real {g | 1 / 2 < ‖nativeOsPerturbation (d := d) η g‖}
      ≤ 2 * (1 + logisticUnitSlopeBound + lam) * Real.exp (-(3 / 2 * d)) :=
    mul_le_mul_of_nonneg_left hT (by positivity)
  rw [integral_div, hb2] at h
  unfold ctAccuracyBoundQuadratic
  linarith

end LearnerAccuracy

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CurvatureTransitionAccuracySample.lean <==
import LossOnlyTraceability.CurvatureTransitionAccuracyCore

/-! The sample average in the accuracy step of the curvature-transition law, at a fixed
perturbation `b` with `‖b‖ ≤ 1/2`, for the objective-perturbed ERM of `f_λ`, in two branches
(quartic and quadratic).

* `ct_sample_expectation_quartic` (every `λ ≥ 0`):
  `E F^λ(θ̂_b) ≤ F^λ(θ*) + ε̄_n + 4^{1/3} (L²/n)^{1/6} ‖b‖ + 4^{1/3} ‖b‖^{4/3}`, the bound of the
  objective-perturbed quartic logistic ERM with the same `ε̄_n = nativeOsSampleBound n`.
* `ct_sample_expectation_quadratic` (`λ > 0`):
  `E F^λ(θ̂_b) ≤ F^λ(θ*) + (L² + L/4)/(λn) + (L/√n)‖b‖/λ + ‖b‖²/λ`, from `λt ≤ ‖ξ‖`, `t ≤ 2` and
  `λ‖θ*_b - θ*‖ ≤ ‖b‖` (a sample term of the form `L²/(λn) + c/(λn)`, with the
  covariance term bounded by `E[‖Σ - Σ̂‖ ‖ξ‖] ≤ L/n`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory Filter Topology
open scoped InnerProductSpace BigOperators ENNReal

section Lipschitz

variable {d : ℕ}

/-- On the unit ball `F^λ_D` is `(1 + L + λ)`-Lipschitz. -/
theorem ctPopRisk_lipschitz_unitBall (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) {lam : ℝ} (hlam : 0 ≤ lam)
    (x y : EuclideanSpace ℝ (Fin d)) (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) :
    |ctPopRisk D lam x - ctPopRisk D lam y| ≤ (1 + logisticUnitSlopeBound + lam) * ‖x - y‖ := by
  have h1 := populationQuarticRisk_lipschitz_unitBall D hD x y hx hy
  have h2 : |‖x‖ ^ 2 - ‖y‖ ^ 2| ≤ 2 * ‖x - y‖ := by
    have e : ‖x‖ ^ 2 - ‖y‖ ^ 2 = (‖x‖ - ‖y‖) * (‖x‖ + ‖y‖) := by ring
    rw [e, abs_mul]
    have h3 : |‖x‖ - ‖y‖| ≤ ‖x - y‖ := abs_norm_sub_norm_le x y
    have h4 : |‖x‖ + ‖y‖| ≤ 2 := by
      rw [abs_of_nonneg (by positivity)]; linarith
    nlinarith [abs_nonneg (‖x‖ - ‖y‖), abs_nonneg (‖x‖ + ‖y‖)]
  have e : ctPopRisk D lam x - ctPopRisk D lam y
      = (populationQuarticRisk D x - populationQuarticRisk D y)
        + lam / 2 * (‖x‖ ^ 2 - ‖y‖ ^ 2) := by
    unfold ctPopRisk; ring
  rw [e]
  refine (abs_add_le _ _).trans ?_
  rw [abs_mul, abs_of_nonneg (by positivity : 0 ≤ lam / 2)]
  nlinarith

/-- On the unit ball, `F^λ_D(θ) ≤ F^λ_D(θ') + 2(1 + L + λ)`. -/
theorem ctPopRisk_le_add_of_unitBall {D : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) {lam : ℝ} (hlam : 0 ≤ lam)
    {θ θ' : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) (hθ' : ‖θ'‖ ≤ 1) :
    ctPopRisk D lam θ ≤ ctPopRisk D lam θ' + 2 * (1 + logisticUnitSlopeBound + lam) := by
  have h := ctPopRisk_lipschitz_unitBall D hD hlam θ θ' hθ hθ'
  have h2 : ‖θ - θ'‖ ≤ 2 := (norm_sub_le _ _).trans (by linarith)
  have hL := logisticUnitSlopeBound_nonneg
  have := le_abs_self (ctPopRisk D lam θ - ctPopRisk D lam θ')
  nlinarith

end Lipschitz

section Sample

variable {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]

/-- **The quartic branch of the perturbed ERM accuracy for `f_λ`.**  For `λ ≥ 0`, `n ≥ 1` pairwise
independent samples with a common law `μ` on the unit ball and `‖b‖ ≤ 1/2`:
`E F^λ(θ̂_b) ≤ F^λ(θ*) + ε̄_n + 4^{1/3} (L²/n)^{1/6} ‖b‖ + 4^{1/3} ‖b‖^{4/3}`. -/
theorem ct_sample_expectation_quartic {n : ℕ} (hn : 0 < n) {lam : ℝ} (hlam : 0 ≤ lam)
    (μ : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (ν : Measure Ω) [IsProbabilityMeasure ν]
    (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d)) (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν)) (b : EuclideanSpace ℝ (Fin d))
    (hb : ‖b‖ ≤ 1 / 2) :
    Integrable (fun ω => ctPopRisk μ lam (nativeOsMinimizer lam (fun i => Z i ω) b)) ν ∧
      ∫ ω, ctPopRisk μ lam (nativeOsMinimizer lam (fun i => Z i ω) b) ∂ν
        ≤ ctPopRisk μ lam (ctPopMinimizer μ lam 0) + nativeOsSampleBound n
          + 4 ^ (1 / 3 : ℝ) * (logisticUnitSlopeBound ^ (2 : ℕ) / n) ^ (1 / 6 : ℝ) * ‖b‖
          + 4 ^ (1 / 3 : ℝ) * ‖b‖ ^ (4 / 3 : ℝ) := by
  set a := logisticUnitSlopeBound ^ (2 : ℕ) / (n : ℝ) with ha_def
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have ha : 0 < a := by have := logisticUnitSlopeBound_pos; positivity
  set x : Ω → EuclideanSpace ℝ (Fin d) := fun ω => nativeOsMinimizer lam (fun i => Z i ω) b
    with hxdef
  set y := ctPopMinimizer μ lam b with hydef
  set y0 := ctPopMinimizer μ lam 0 with hy0def
  have hZm : Measurable fun ω => (fun i => Z i ω) := measurable_pi_lambda _ fun i => (hZ i).measurable
  have hxm : Measurable x := by
    have hc := (continuous_nativeOsMinimizer (E := EuclideanSpace ℝ (Fin d)) (n := n)
      hlam).measurable
    have h := hc.comp (hZm.prodMk measurable_const : Measurable fun ω =>
      ((fun i => Z i ω, b) : (Fin n → EuclideanSpace ℝ (Fin d)) × EuclideanSpace ℝ (Fin d)))
    simpa [Function.comp_def] using h
  have hae := ae_samples_unitBall ν μ hsupport Z hZ
  have hcube_le_one : ∀ {t : ℝ}, 0 ≤ t → t ^ 3 ≤ 1 → t ≤ 1 := fun {t} ht h =>
    (pow_le_one_iff_of_nonneg ht (by norm_num)).1 h
  have hx1 : ∀ᵐ ω ∂ν, ‖x ω‖ ≤ 1 := by
    filter_upwards [hae] with ω hω
    exact hcube_le_one (norm_nonneg _) ((nativeOsMinimizer_norm_cube_le hlam hω b).trans
      (by linarith))
  have hy1 : ‖y‖ ≤ 1 := hcube_le_one (norm_nonneg _)
    ((ctPopMinimizer_norm_cube_le hsupport hlam b).trans (by linarith))
  have hy01 : ‖y0‖ ≤ 1 := hcube_le_one (norm_nonneg _)
    ((ctPopMinimizer_norm_cube_le hsupport hlam 0).trans (by simp; norm_num))
  have hyroot := ctPopMinimizer_spec hsupport hlam b
  set U : Ω → ℝ := fun ω => ‖empiricalGradientNoise μ (fun i => Z i ω) y‖ with hUdef
  set D : Ω → ℝ := fun ω => ‖covarianceDiscrepancy μ (fun i => Z i ω)‖ with hDdef
  set G : Ω → ℝ := fun ω => ctPopObjective μ lam b (x ω) - ctPopObjective μ lam b y
    with hGdef
  have hUL := memLp_norm_empiricalGradientNoise hn μ hsupport ν Z hZ y
  have hDL := memLp_norm_covarianceDiscrepancy μ hsupport ν Z hZ
  have hFc := continuous_ctPopRisk hsupport lam
  have hGm : Measurable G := by
    have h1 : Measurable fun ω => ctPopObjective μ lam b (x ω) :=
      ((hFc.add (continuous_const.inner continuous_id)).measurable).comp hxm
    exact h1.sub measurable_const
  have hLip := ctPopRisk_lipschitz_unitBall μ hsupport hlam
  have hL0 := logisticUnitSlopeBound_nonneg
  have hGbd : ∀ᵐ ω ∂ν, ‖G ω‖ ≤ (1 + logisticUnitSlopeBound + lam) * 2 + 2 * ‖b‖ := by
    filter_upwards [hx1] with ω hω
    have h1 := hLip (x ω) y hω hy1
    have h2 : ‖x ω - y‖ ≤ 2 := (norm_sub_le _ _).trans (by linarith)
    have h3 : |⟪b, x ω⟫_ℝ - ⟪b, y⟫_ℝ| ≤ 2 * ‖b‖ := by
      rw [← inner_sub_right]
      exact (abs_real_inner_le_norm _ _).trans (by nlinarith [norm_nonneg b])
    rw [Real.norm_eq_abs]
    simp only [hGdef, ctPopObjective]
    have : ctPopRisk μ lam (x ω) + ⟪b, x ω⟫_ℝ - (ctPopRisk μ lam y + ⟪b, y⟫_ℝ)
        = (ctPopRisk μ lam (x ω) - ctPopRisk μ lam y) + (⟪b, x ω⟫_ℝ - ⟪b, y⟫_ℝ) := by ring
    rw [this]
    refine (abs_add_le _ _).trans ?_
    nlinarith [mul_le_mul_of_nonneg_left h2
      (by positivity : (0 : ℝ) ≤ 1 + logisticUnitSlopeBound + lam)]
  have hGint : Integrable G ν := Integrable.of_bound hGm.aestronglyMeasurable _ hGbd
  have hpathG : ∀ᵐ ω ∂ν, G ω ≤ 4 ^ (1 / 3 : ℝ) * U ω ^ (4 / 3 : ℝ) +
      4 ^ (2 / 3 : ℝ) / 8 * (D ω * U ω ^ (2 / 3 : ℝ)) := by
    filter_upwards [hae, hx1] with ω hω hxω
    have hgap := ct_perturbed_gap_pathwise hsupport hlam _ hω
      (nativeOsMinimizer_spec hlam _ b) hyroot hxω hy1 (D ω)
      (quadratic_discrepancy_le μ hsupport _ _)
    have hpair := ct_empirical_population_pairing (μ := μ) _
      (nativeOsMinimizer_spec hlam (fun i => Z i ω) b) hyroot
    obtain ⟨hd3, -⟩ := ct_scalar_of_pairing hlam (norm_nonneg _) (norm_nonneg _) hpair
    have hd : ‖x ω - y‖ ≤ (4 * U ω) ^ (1 / 3 : ℝ) :=
      le_rpow_third_of_cube_le (norm_nonneg _) hd3
    have hlin := mul_le_mul_of_nonneg_left hd (norm_nonneg (empiricalGradientNoise μ
      (fun i => Z i ω) y))
    have hsq := mul_le_mul_of_nonneg_left
      (pow_le_pow_left₀ (norm_nonneg (x ω - y)) hd 2)
      (div_nonneg (norm_nonneg (covarianceDiscrepancy μ (fun i => Z i ω)))
        (by norm_num : (0 : ℝ) ≤ 8))
    have h : G ω ≤ U ω * (4 * U ω) ^ (1 / 3 : ℝ)
        + D ω / 8 * ((4 * U ω) ^ (1 / 3 : ℝ)) ^ (2 : ℕ) := by
      simp only [hGdef, hUdef, hDdef] at hgap ⊢
      linarith
    rw [mul_rpow_four_thirds (norm_nonneg _), sq_rpow_two_thirds (norm_nonneg _)] at h
    exact h.trans (le_of_eq (by ring))
  have hEG : ∫ ω, G ω ∂ν ≤ nativeOsSampleBound n := by
    have h := expected_excess_le_of_moments_of_memLp ν G U D hGint hUL hDL
      (Filter.Eventually.of_forall fun ω => norm_nonneg _)
      (Filter.Eventually.of_forall fun ω => norm_nonneg _) hpathG a (1 / n) (by positivity)
      (integral_empiricalGradientNoise_sq_le_unit hn ν μ hsupport Z hZ hindep y hy1)
      (integral_norm_covarianceDiscrepancy_sq_le hn ν μ hsupport Z hZ hindep)
    exact h
  -- the cube-root moment of the gradient noise
  have hU2 : Integrable (fun ω => U ω ^ 2) ν := hUL.integrable_sq
  have hU2val : ∫ ω, U ω ^ 2 ∂ν ≤ a := by
    have h := integral_empiricalGradientNoise_sq_le_unit hn ν μ hsupport Z hZ hindep y hy1
    exact h
  have hUm : Measurable U := measurable_norm_empiricalGradientNoise_comp μ Z
    (fun i => (hZ i).measurable) y
  have hU3pt : ∀ ω, U ω ^ (1 / 3 : ℝ) ≤ 1 / 6 * (a ^ (-(5 / 6 : ℝ)) * U ω ^ 2)
      + 5 / 6 * a ^ (1 / 6 : ℝ) := fun ω => rpow_third_le_tangent (norm_nonneg _) ha
  have hU3bd : Integrable (fun ω => 1 / 6 * (a ^ (-(5 / 6 : ℝ)) * U ω ^ 2)
      + 5 / 6 * a ^ (1 / 6 : ℝ)) ν := ((hU2.const_mul _).const_mul _).add (integrable_const _)
  have hU3int : Integrable (fun ω => U ω ^ (1 / 3 : ℝ)) ν :=
    hU3bd.mono' (hUm.pow_const _).aestronglyMeasurable (Filter.Eventually.of_forall fun ω => by
      rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]; exact hU3pt ω)
  have hU3val : ∫ ω, U ω ^ (1 / 3 : ℝ) ∂ν ≤ a ^ (1 / 6 : ℝ) := by
    refine (integral_mono hU3int hU3bd hU3pt).trans ?_
    rw [integral_add ((hU2.const_mul _).const_mul _) (integrable_const _), integral_const_mul,
      integral_const_mul, integral_const]
    simp only [probReal_univ, smul_eq_mul, one_mul]
    have h1 : a ^ (-(5 / 6 : ℝ)) * ∫ ω, U ω ^ 2 ∂ν ≤ a ^ (-(5 / 6 : ℝ)) * a :=
      mul_le_mul_of_nonneg_left hU2val (by positivity)
    have h2 : a ^ (-(5 / 6 : ℝ)) * a = a ^ (1 / 6 : ℝ) := by
      rw [← Real.rpow_add_one ha.ne']; norm_num
    rw [h2] at h1
    linarith
  -- the pathwise comparison with the unperturbed minimizer
  have hFx : ∀ᵐ ω ∂ν, ctPopRisk μ lam (x ω) ≤ ctPopRisk μ lam y0 + G ω
      + ‖b‖ * (4 ^ (1 / 3 : ℝ) * U ω ^ (1 / 3 : ℝ)) + 4 ^ (1 / 3 : ℝ) * ‖b‖ ^ (4 / 3 : ℝ) := by
    filter_upwards [hae] with ω hω
    have hmin := ctPopMinimizer_isMin hsupport hlam b y0
    have hd1 : ‖x ω - y‖ ≤ 4 ^ (1 / 3 : ℝ) * U ω ^ (1 / 3 : ℝ) := by
      have hpair := ct_empirical_population_pairing (μ := μ) _
        (nativeOsMinimizer_spec hlam (fun i => Z i ω) b) hyroot
      obtain ⟨h, -⟩ := ct_scalar_of_pairing hlam (norm_nonneg _) (norm_nonneg _) hpair
      rw [← Real.mul_rpow (by norm_num) (norm_nonneg _)]
      exact le_rpow_third_of_cube_le (norm_nonneg _) h
    have hd2 : ‖b‖ * ‖y - y0‖ ≤ 4 ^ (1 / 3 : ℝ) * ‖b‖ ^ (4 / 3 : ℝ) := by
      obtain ⟨h, -⟩ := ctPopMinimizer_sub_le hsupport hlam b 0
      rw [sub_zero] at h
      rw [← mul_rpow_four_thirds (norm_nonneg b)]
      exact mul_le_mul_of_nonneg_left (le_rpow_third_of_cube_le (norm_nonneg _) h)
        (norm_nonneg _)
    have hinner : -⟪b, x ω - y0⟫_ℝ ≤ ‖b‖ * (‖x ω - y‖ + ‖y - y0‖) := by
      have h1 := abs_real_inner_le_norm b (x ω - y0)
      have h2 : ‖x ω - y0‖ ≤ ‖x ω - y‖ + ‖y - y0‖ := by
        have := norm_sub_le (x ω - y) (y0 - y)
        simp only [sub_sub_sub_cancel_right] at this
        rw [norm_sub_rev y0 y] at this
        exact this
      nlinarith [neg_abs_le ⟪b, x ω - y0⟫_ℝ, norm_nonneg b]
    simp only [hGdef, ctPopObjective] at hmin ⊢
    rw [inner_sub_right] at hinner
    nlinarith [mul_le_mul_of_nonneg_left hd1 (norm_nonneg b)]
  -- integrate
  have hFxm : Measurable fun ω => ctPopRisk μ lam (x ω) := hFc.measurable.comp hxm
  have hRint : Integrable (fun ω => ctPopRisk μ lam y0 + G ω
      + ‖b‖ * (4 ^ (1 / 3 : ℝ) * U ω ^ (1 / 3 : ℝ)) + 4 ^ (1 / 3 : ℝ) * ‖b‖ ^ (4 / 3 : ℝ)) ν :=
    (((integrable_const _).add hGint).add ((hU3int.const_mul _).const_mul _)).add
      (integrable_const _)
  have hFxint : Integrable (fun ω => ctPopRisk μ lam (x ω)) ν := by
    refine Integrable.of_bound hFxm.aestronglyMeasurable
      (|ctPopRisk μ lam 0| + (1 + logisticUnitSlopeBound + lam)) ?_
    filter_upwards [hx1] with ω hω
    have h := hLip (x ω) 0 hω (by simp)
    rw [sub_zero] at h
    rw [Real.norm_eq_abs]
    have : |ctPopRisk μ lam (x ω)| ≤ |ctPopRisk μ lam 0|
        + |ctPopRisk μ lam (x ω) - ctPopRisk μ lam 0| := by
      have := abs_add_le (ctPopRisk μ lam 0) (ctPopRisk μ lam (x ω) - ctPopRisk μ lam 0)
      simpa using this
    nlinarith [abs_nonneg (ctPopRisk μ lam 0)]
  refine ⟨hFxint, (integral_mono_ae hFxint hRint hFx).trans ?_⟩
  have e : (fun ω => ctPopRisk μ lam y0 + G ω
      + ‖b‖ * (4 ^ (1 / 3 : ℝ) * U ω ^ (1 / 3 : ℝ)) + 4 ^ (1 / 3 : ℝ) * ‖b‖ ^ (4 / 3 : ℝ))
      = fun ω => (ctPopRisk μ lam y0 + 4 ^ (1 / 3 : ℝ) * ‖b‖ ^ (4 / 3 : ℝ))
        + (G ω + (‖b‖ * 4 ^ (1 / 3 : ℝ)) * U ω ^ (1 / 3 : ℝ)) := funext fun ω => by ring
  have hI3 : Integrable (fun ω => (‖b‖ * 4 ^ (1 / 3 : ℝ)) * U ω ^ (1 / 3 : ℝ)) ν :=
    hU3int.const_mul _
  have hI2 : Integrable (fun ω => G ω + (‖b‖ * 4 ^ (1 / 3 : ℝ)) * U ω ^ (1 / 3 : ℝ)) ν :=
    hGint.add hI3
  rw [e, integral_add (integrable_const _) hI2, integral_add hGint hI3, integral_const_mul,
    integral_const]
  simp only [probReal_univ, smul_eq_mul, one_mul]
  have h3 : (‖b‖ * 4 ^ (1 / 3 : ℝ)) * ∫ ω, U ω ^ (1 / 3 : ℝ) ∂ν
      ≤ (‖b‖ * 4 ^ (1 / 3 : ℝ)) * a ^ (1 / 6 : ℝ) :=
    mul_le_mul_of_nonneg_left hU3val (by positivity)
  nlinarith

/-- The quadratic-branch sample constant `(L² + L/4)/n`. -/
def ctQuadraticSampleBound (n : ℕ) : ℝ :=
  (logisticUnitSlopeBound ^ 2 + logisticUnitSlopeBound / 4) / n

set_option maxHeartbeats 1000000 in
/-- **The quadratic branch of the perturbed ERM accuracy for `f_λ`.**  For `λ > 0`, `n ≥ 1` pairwise
independent samples with a common law `μ` on the unit ball and `‖b‖ ≤ 1/2`:
`E F^λ(θ̂_b) ≤ F^λ(θ*) + (L² + L/4)/(λn) + (L/√n)‖b‖/λ + ‖b‖²/λ`. -/
theorem ct_sample_expectation_quadratic {n : ℕ} (hn : 0 < n) {lam : ℝ} (hlam : 0 < lam)
    (μ : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (ν : Measure Ω) [IsProbabilityMeasure ν]
    (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d)) (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν)) (b : EuclideanSpace ℝ (Fin d))
    (hb : ‖b‖ ≤ 1 / 2) :
    Integrable (fun ω => ctPopRisk μ lam (nativeOsMinimizer lam (fun i => Z i ω) b)) ν ∧
      ∫ ω, ctPopRisk μ lam (nativeOsMinimizer lam (fun i => Z i ω) b) ∂ν
        ≤ ctPopRisk μ lam (ctPopMinimizer μ lam 0) + ctQuadraticSampleBound n / lam
          + logisticUnitSlopeBound / Real.sqrt n / lam * ‖b‖ + ‖b‖ ^ 2 / lam := by
  have hlam0 := hlam.le
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  set L := logisticUnitSlopeBound with hLdef
  have hL : 0 < L := logisticUnitSlopeBound_pos
  set x : Ω → EuclideanSpace ℝ (Fin d) := fun ω => nativeOsMinimizer lam (fun i => Z i ω) b
    with hxdef
  set y := ctPopMinimizer μ lam b with hydef
  set y0 := ctPopMinimizer μ lam 0 with hy0def
  have hZm : Measurable fun ω => (fun i => Z i ω) := measurable_pi_lambda _ fun i => (hZ i).measurable
  have hxm : Measurable x := by
    have hc := (continuous_nativeOsMinimizer (E := EuclideanSpace ℝ (Fin d)) (n := n)
      hlam0).measurable
    have h := hc.comp (hZm.prodMk measurable_const : Measurable fun ω =>
      ((fun i => Z i ω, b) : (Fin n → EuclideanSpace ℝ (Fin d)) × EuclideanSpace ℝ (Fin d)))
    simpa [Function.comp_def] using h
  have hae := ae_samples_unitBall ν μ hsupport Z hZ
  have hcube_le_one : ∀ {t : ℝ}, 0 ≤ t → t ^ 3 ≤ 1 → t ≤ 1 := fun {t} ht h =>
    (pow_le_one_iff_of_nonneg ht (by norm_num)).1 h
  have hx1 : ∀ᵐ ω ∂ν, ‖x ω‖ ≤ 1 := by
    filter_upwards [hae] with ω hω
    exact hcube_le_one (norm_nonneg _) ((nativeOsMinimizer_norm_cube_le hlam0 hω b).trans
      (by linarith))
  have hy1 : ‖y‖ ≤ 1 := hcube_le_one (norm_nonneg _)
    ((ctPopMinimizer_norm_cube_le hsupport hlam0 b).trans (by linarith))
  have hyroot := ctPopMinimizer_spec hsupport hlam0 b
  set U : Ω → ℝ := fun ω => ‖empiricalGradientNoise μ (fun i => Z i ω) y‖ with hUdef
  set D : Ω → ℝ := fun ω => ‖covarianceDiscrepancy μ (fun i => Z i ω)‖ with hDdef
  have hUL := memLp_norm_empiricalGradientNoise hn μ hsupport ν Z hZ y
  have hDL := memLp_norm_covarianceDiscrepancy μ hsupport ν Z hZ
  have hU2 : Integrable (fun ω => U ω ^ 2) ν := hUL.integrable_sq
  have hD2 : Integrable (fun ω => D ω ^ 2) ν := hDL.integrable_sq
  have hU2val : ∫ ω, U ω ^ 2 ∂ν ≤ L ^ 2 / n :=
    integral_empiricalGradientNoise_sq_le_unit hn ν μ hsupport Z hZ hindep y hy1
  have hD2val : ∫ ω, D ω ^ 2 ∂ν ≤ 1 / n :=
    integral_norm_covarianceDiscrepancy_sq_le hn ν μ hsupport Z hZ hindep
  set c := L / Real.sqrt n with hc
  have hsn : 0 < Real.sqrt n := Real.sqrt_pos.2 hn0
  have hc0 : 0 < c := by positivity
  have hsq : Real.sqrt n ^ 2 = n := Real.sq_sqrt hn0.le
  -- the pointwise bound
  set α : ℝ := (1 + 1 / (8 * L) + ‖b‖ / (2 * c)) / lam with hα
  set β : ℝ := L / (8 * lam) with hβ
  set γ : ℝ := ‖b‖ * c / (2 * lam) with hγ
  set Φ : Ω → ℝ := fun ω => α * U ω ^ 2 + β * D ω ^ 2 + γ with hΦ
  have hFx : ∀ᵐ ω ∂ν, ctPopRisk μ lam (x ω) ≤ ctPopRisk μ lam y0 + Φ ω + ‖b‖ ^ 2 / lam := by
    filter_upwards [hae, hx1] with ω hω hxω
    have hmin := ctPopMinimizer_isMin hsupport hlam0 b y0
    have hgap := ct_perturbed_gap_pathwise hsupport hlam0 _ hω
      (nativeOsMinimizer_spec hlam0 _ b) hyroot hxω hy1 (D ω)
      (quadratic_discrepancy_le μ hsupport _ _)
    have hpair := ct_empirical_population_pairing (μ := μ) _
      (nativeOsMinimizer_spec hlam0 (fun i => Z i ω) b) hyroot
    obtain ⟨-, hlt⟩ := ct_scalar_of_pairing hlam0 (norm_nonneg _) (norm_nonneg _) hpair
    obtain ⟨-, hlb⟩ := ctPopMinimizer_sub_le hsupport hlam0 b 0
    rw [sub_zero] at hlb
    set t := ‖x ω - y‖ with ht
    set s := ‖y - y0‖ with hs
    have ht0 : 0 ≤ t := norm_nonneg _
    have hs0 : 0 ≤ s := norm_nonneg _
    have ht2 : t ≤ 2 := (norm_sub_le _ _).trans (by linarith)
    have hU0 : 0 ≤ U ω := norm_nonneg _
    have hD0 : 0 ≤ D ω := norm_nonneg _
    have htU : t ≤ U ω / lam := by rw [le_div_iff₀ hlam]; linarith
    have hsb : s ≤ ‖b‖ / lam := by rw [le_div_iff₀ hlam]; linarith
    have hinner : -⟪b, x ω - y0⟫_ℝ ≤ ‖b‖ * (t + s) := by
      have h1 := abs_real_inner_le_norm b (x ω - y0)
      have h2 : ‖x ω - y0‖ ≤ t + s := by
        have := norm_sub_le (x ω - y) (y0 - y)
        simp only [sub_sub_sub_cancel_right] at this
        rw [norm_sub_rev y0 y] at this
        exact this
      nlinarith [neg_abs_le ⟪b, x ω - y0⟫_ℝ, norm_nonneg b]
    -- the three branch estimates
    have e1 : U ω * t ≤ U ω ^ 2 / lam := by
      have := mul_le_mul_of_nonneg_left htU hU0
      calc U ω * t ≤ U ω * (U ω / lam) := this
        _ = U ω ^ 2 / lam := by ring
    have e2 : D ω / 8 * t ^ 2 ≤ (L * D ω ^ 2 + U ω ^ 2 / L) / 8 / lam := by
      have h1 : t ^ 2 ≤ 2 * (U ω / lam) := by nlinarith
      have h2 : D ω * (2 * U ω) ≤ L * D ω ^ 2 + U ω ^ 2 / L := by
        have key : L * D ω ^ 2 + U ω ^ 2 / L - D ω * (2 * U ω) = (L * D ω - U ω) ^ 2 / L := by
          field_simp; ring
        have : 0 ≤ (L * D ω - U ω) ^ 2 / L := by positivity
        linarith
      calc D ω / 8 * t ^ 2 ≤ D ω / 8 * (2 * (U ω / lam)) :=
            mul_le_mul_of_nonneg_left h1 (by positivity)
        _ = D ω * (2 * U ω) / 8 / lam := by field_simp
        _ ≤ (L * D ω ^ 2 + U ω ^ 2 / L) / 8 / lam := by gcongr
    have e3 : ‖b‖ * t ≤ ‖b‖ * (U ω ^ 2 / c + c) / 2 / lam := by
      have h1 : U ω ≤ (U ω ^ 2 / c + c) / 2 := by
        have key : (U ω ^ 2 / c + c) / 2 - U ω = (U ω - c) ^ 2 / (2 * c) := by
          field_simp; ring
        have : 0 ≤ (U ω - c) ^ 2 / (2 * c) := by positivity
        linarith
      have h2 : t ≤ (U ω ^ 2 / c + c) / 2 / lam :=
        htU.trans (div_le_div_of_nonneg_right h1 hlam0)
      calc ‖b‖ * t ≤ ‖b‖ * ((U ω ^ 2 / c + c) / 2 / lam) :=
            mul_le_mul_of_nonneg_left h2 (norm_nonneg _)
        _ = ‖b‖ * (U ω ^ 2 / c + c) / 2 / lam := by ring
    have e4 : ‖b‖ * s ≤ ‖b‖ ^ 2 / lam := by
      calc ‖b‖ * s ≤ ‖b‖ * (‖b‖ / lam) := mul_le_mul_of_nonneg_left hsb (norm_nonneg _)
        _ = ‖b‖ ^ 2 / lam := by ring
    have hΦω : Φ ω = U ω ^ 2 / lam + (L * D ω ^ 2 + U ω ^ 2 / L) / 8 / lam
        + ‖b‖ * (U ω ^ 2 / c + c) / 2 / lam := by
      simp only [hΦ, hα, hβ, hγ]; field_simp; ring
    rw [hΦω]
    simp only [ctPopObjective] at hmin hgap
    rw [inner_sub_right] at hinner
    have hbt : ‖b‖ * (t + s) = ‖b‖ * t + ‖b‖ * s := by ring
    linarith
  -- integrate
  have hFc := continuous_ctPopRisk hsupport lam
  have hFxm : Measurable fun ω => ctPopRisk μ lam (x ω) := hFc.measurable.comp hxm
  have hLip := ctPopRisk_lipschitz_unitBall μ hsupport hlam0
  have hFxint : Integrable (fun ω => ctPopRisk μ lam (x ω)) ν := by
    refine Integrable.of_bound hFxm.aestronglyMeasurable
      (|ctPopRisk μ lam 0| + (1 + logisticUnitSlopeBound + lam)) ?_
    filter_upwards [hx1] with ω hω
    have h := hLip (x ω) 0 hω (by simp)
    rw [sub_zero] at h
    rw [Real.norm_eq_abs]
    have : |ctPopRisk μ lam (x ω)| ≤ |ctPopRisk μ lam 0|
        + |ctPopRisk μ lam (x ω) - ctPopRisk μ lam 0| := by
      have := abs_add_le (ctPopRisk μ lam 0) (ctPopRisk μ lam (x ω) - ctPopRisk μ lam 0)
      simpa using this
    have h2 : (1 + logisticUnitSlopeBound + lam) * ‖x ω‖ ≤ 1 + logisticUnitSlopeBound + lam :=
      mul_le_of_le_one_right (by positivity) hω
    linarith
  have hUα : Integrable (fun ω => α * U ω ^ 2) ν := hU2.const_mul α
  have hDβ : Integrable (fun ω => β * D ω ^ 2) ν := hD2.const_mul β
  have hΦ2 : Integrable (fun ω => α * U ω ^ 2 + β * D ω ^ 2) ν := hUα.add hDβ
  have hΦint : Integrable Φ ν := hΦ2.add (integrable_const γ)
  have hRint : Integrable (fun ω => ctPopRisk μ lam y0 + Φ ω + ‖b‖ ^ 2 / lam) ν :=
    ((integrable_const _).add hΦint).add (integrable_const _)
  refine ⟨hFxint, (integral_mono_ae hFxint hRint hFx).trans ?_⟩
  have hΦval : ∫ ω, Φ ω ∂ν ≤ ctQuadraticSampleBound n / lam + c / lam * ‖b‖ := by
    have hval : ∫ ω, Φ ω ∂ν = α * (∫ ω, U ω ^ 2 ∂ν) + β * (∫ ω, D ω ^ 2 ∂ν) + γ := by
      simp only [hΦ]
      rw [integral_add hΦ2 (integrable_const γ),
        integral_add hUα hDβ, integral_const_mul,
        integral_const_mul, integral_const]
      simp
    rw [hval]
    set EU := ∫ ω, U ω ^ 2 ∂ν
    set ED := ∫ ω, D ω ^ 2 ∂ν
    have hEU0 : 0 ≤ EU := integral_nonneg fun ω => sq_nonneg _
    have h1 : EU / L ≤ L / n := by
      rw [div_le_div_iff₀ hL hn0]
      have := mul_le_mul_of_nonneg_right hU2val hn0.le
      rw [div_mul_cancel₀ _ hn0.ne'] at this
      nlinarith
    have h2 : L * ED ≤ L / n := by
      have := mul_le_mul_of_nonneg_left hD2val hL.le
      calc L * ED ≤ L * (1 / n) := this
        _ = L / n := by ring
    have h3 : EU / c ≤ c := by
      rw [div_le_iff₀ hc0, hc, div_mul_div_comm, Real.mul_self_sqrt hn0.le, ← sq]
      exact hU2val
    have hb0 := norm_nonneg b
    have e : α * EU + β * ED + γ
        = (EU + EU / L / 8 + ‖b‖ * (EU / c) / 2 + L * ED / 8 + ‖b‖ * c / 2) / lam := by
      simp only [hα, hβ, hγ]; field_simp
    rw [e]
    have hkey : EU + EU / L / 8 + ‖b‖ * (EU / c) / 2 + L * ED / 8 + ‖b‖ * c / 2
        ≤ (L ^ 2 + L / 4) / n + c * ‖b‖ := by
      have h4 := mul_le_mul_of_nonneg_left h3 hb0
      have h5 : (L ^ 2 + L / 4) / n = L ^ 2 / n + L / n / 8 + L / n / 8 := by ring
      rw [h5]
      linarith
    calc (EU + EU / L / 8 + ‖b‖ * (EU / c) / 2 + L * ED / 8 + ‖b‖ * c / 2) / lam
        ≤ ((L ^ 2 + L / 4) / n + c * ‖b‖) / lam := div_le_div_of_nonneg_right hkey hlam0
      _ = ctQuadraticSampleBound n / lam + c / lam * ‖b‖ := by
          unfold ctQuadraticSampleBound; rw [← hLdef]; ring
  have hI1 : Integrable (fun ω => ctPopRisk μ lam y0 + Φ ω) ν := (integrable_const _).add hΦint
  rw [integral_add hI1 (integrable_const _), integral_add (integrable_const _) hΦint,
    integral_const, integral_const]
  simp only [probReal_univ, smul_eq_mul, one_mul]
  linarith

end Sample

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CurvatureTransitionComplete.lean <==
import LossOnlyTraceability.NativeOversamplingComplete
import LossOnlyTraceability.CurvatureTransitionAccuracy
import LossOnlyTraceability.CurvatureTransitionLower

/-! The curvature-transition law for the logistic link and the mixed regularizer
`g_λ(θ) = (λ/2)‖θ‖² + ‖θ‖⁴/4`, assembled end to end uniformly in `λ ∈ [0, 1]`, with explicit
constants.

For `0 ≤ λ ≤ 1`, `0 < ε ≤ ε₀ = 1/25000`, `n ≥ 24 m_{λ,ε}`, `32 n ≤ d ≤ D₊ n` and Gaussian noise
`G = G_f(R_G) ∼ N(0, I_n)`:

* (i) the objective-perturbed learner for `f_λ` at `η_{λ,ε}` (`nativeOsLearner λ (ctNoiseScale λ ε)`)
  is measurable, proper, satisfies the accuracy condition of Section 2 at every law on the unit
  ball, and for every product law `p`, `Q ∈ {Ii, Ij, Is}` and real `τ` satisfies the upper bound
  `Q ≤ min{n, C₀ (d/n) m_{λ,ε} + ψ}`, for `τ ≠ 0` also `Q ≤ C₁' m_{λ,ε}² ε²/(n τ²)`, and
  `Q ≤ 2 max{C₀ D₊, C₁'} m_{λ,ε}/(1 + (n/m_{λ,ε})(τ/ε)²)` (`ct_upper_complete`);
* (ii) every measurable proper learner that is `ε`-accurate on the product family for `f_λ` satisfies
  the lower bound `c_low m_{λ,ε}/(1 + (n/m_{λ,ε})(τ/ε)²) ≤ sup_p Q` with `c_low = ctLowerConstant`
  (`ct_lower_bound`);
* hence the two-sided law `c_low m/(1 + x) ≤ inf_A sup_p Q ≤ 2 max{C₀ D₊, C₁'} m/(1 + x)`,
  `x = (n/m_{λ,ε})(τ/ε)²`, for every real `τ` (`ct_law_complete`).

Here `C₀ = zeroNoiseCapConstant`, `ψ = zeroNoiseCapPsi = 0`, `C₁' = ctNoiseConstant` (below `1051`,
`ctNoiseConstant_lt_1051`) and `c_low = ctLowerConstant` (at least `10⁻⁸`,
`ctLowerConstant_ge_paper`); the threshold is `ε₀ = 1/25000 = 4·10⁻⁵`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Complete

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The lower-bound threshold `ε₀ = 1/25000` lies below the accuracy threshold `0.09` and below `1`. -/
theorem ctLowerThreshold_le : ctLowerThreshold ≤ 9 / 100 ∧ ctLowerThreshold ≤ 1 := by
  unfold ctLowerThreshold; norm_num

/-- **The curvature-transition law, part (i), uniformly in `λ ∈ [0, 1]`.**  For `0 ≤ λ ≤ 1`, `0 < ε ≤ ε₀`,
`n ≥ 24 m_{λ,ε}`, `32 n ≤ d ≤ D₊ n` and noise `G = G_f(R_G) ∼ N(0, I_n)` (`G_f` measurable), the
learner for `f_λ` at `η_{λ,ε}` is measurable, proper, `ε`-accurate for `F^λ_D` on every law `D` on
the unit ball, and for every `p ∈ [-1,1]^d`, `Q ∈ {Ii, Ij, Is}` and real `τ` satisfies
`Q ≤ min{n, C₀ (d/n) m + ψ}`, `Q ≤ C₁' m² ε²/(n τ²)` when `τ ≠ 0`, and
`Q ≤ 2 max{C₀ D₊, C₁'} m/(1 + (n/m)(τ/ε)²)`, with `m = m_{λ,ε}`. -/
theorem ct_upper_complete {lam ε : ℝ} (hlam : 0 ≤ lam) (hlam1 : lam ≤ 1) (hε : 0 < ε)
    (hε0 : ε ≤ ctLowerThreshold) (hn : 24 * ctBudget lam ε ≤ n) (hdn : 32 * n ≤ d) {Dp : ℝ}
    (hdD : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) :
    (Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
        nativeOsLearner lam (ctNoiseScale lam ε) q.1 q.2) ∧
      (∀ (x : Fin n → EuclideanSpace ℝ (Fin d)) (g : Fin d → ℝ),
        ‖nativeOsLearner lam (ctNoiseScale lam ε) x g‖ ≤ 1) ∧
      (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
        (∀ᵐ z ∂D, ‖z‖ ≤ 1) → ∀ θ : EuclideanSpace ℝ (Fin d),
          (∫ q, ctPopRisk D lam (nativeOsLearner lam (ctNoiseScale lam ε) q.1 q.2)
            ∂((Measure.pi fun _ : Fin n => D).prod (gaussianSeedLaw d)))
            ≤ ctPopRisk D lam θ + ε) ∧
      (nativeOsLearner lam (ctNoiseScale lam ε) :
          (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
        ∈ nativeAccurateLearners n d (gaussianSeedLaw d) logisticLoss (ctRegularizer lam) ε ∧
      (∀ (Q : InfoDirection) (τ : ℝ) {p : Fin d → ℝ}, p ∈ productCube d →
        nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
            (nativeOsLearner lam (ctNoiseScale lam ε)) Gf τ p
          ≤ min (n : ℝ) (zeroNoiseCapConstant * ((d / n : ℝ) * ctBudget lam ε)
            + zeroNoiseCapPsi)) ∧
      (∀ (Q : InfoDirection) {τ : ℝ}, τ ≠ 0 → ∀ {p : Fin d → ℝ}, p ∈ productCube d →
        nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
            (nativeOsLearner lam (ctNoiseScale lam ε)) Gf τ p
          ≤ ctNoiseConstant * (ctBudget lam ε ^ 2 * ε ^ 2 / (n * τ ^ 2))) ∧
      (∀ (Q : InfoDirection) (τ : ℝ) {p : Fin d → ℝ}, p ∈ productCube d →
        nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
            (nativeOsLearner lam (ctNoiseScale lam ε)) Gf τ p
          ≤ 2 * max (zeroNoiseCapConstant * Dp) ctNoiseConstant
            * (ctBudget lam ε / (1 + n / ctBudget lam ε * (τ / ε) ^ 2))) := by
  obtain ⟨hε9, hε1⟩ := ctLowerThreshold_le
  have hρ := ctRadius_pos hlam hε
  have hm : 0 < ctBudget lam ε := by unfold ctBudget; positivity
  have hn0 : 0 < n := by
    have : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
    exact_mod_cast this
  have hε9' : ε ≤ 9 / 100 := hε0.trans hε9
  have hε1' : ε ≤ 1 := hε0.trans hε1
  have hlog : Measurable logisticLoss := by unfold logisticLoss; fun_prop
  have hA := measurable_nativeOsLearner (n := n) (d := d) hlam (ctNoiseScale lam ε)
  refine ⟨hA, fun x g => norm_nativeOsLearner_le _ _ _ _,
    fun D _ hD θ => ctLearner_all_distributions hlam hlam1 hε hε9' hn hdn D hD θ,
    ctLearner_mem_accurate hlam hlam1 hε hε9' hn hdn, fun Q τ p hp => le_min
      (nativeNoisyInformation_bounds (gaussianSeedLaw d) μG hlog hA hGf Q τ hp).2.2.2 ?_,
    fun Q τ hτ p hp => ct_third_entry μG hlam hlam1 hε hε1' hn0 hdn hGf hGlaw Q hτ hp,
    fun Q τ p hp => ct_upper_all_tau μG hlam hlam1 hε hε1' hn0 hdn hdD hGf hGlaw Q τ hp⟩
  have h := ct_zero_noise_cap μG hlam hlam1 hε hε1' hn0 hdn hGf Q τ hp
  unfold zeroNoiseCapPsi
  linarith

/-- **The curvature-transition law, two-sided, uniformly in `λ ∈ [0, 1]`.**  For `0 ≤ λ ≤ 1`, `0 < ε ≤ ε₀`,
`n ≥ 24 m_{λ,ε}`, `32 n ≤ d ≤ D₊ n`, noise `G ∼ N(0, I_n)` (`G_f` measurable), every set `𝒜` of
learners with Gaussian seed that are measurable, proper and `ε`-accurate on the product family for
`f_λ` and that contains the curvature-transition learner, every `Q ∈ {Ii, Ij, Is}` and every real
`τ`: every `A ∈ 𝒜` has `c_low m/(1 + x) ≤ sup_p Q_{D_p}(X_A + τ G)` (part (ii)), and
`c_low m/(1 + x) ≤ inf_{A ∈ 𝒜} sup_p Q ≤ 2 max{C₀ D₊, C₁'} m/(1 + x)`, with `m = m_{λ,ε}` and
`x = (n/m)(τ/ε)²`. -/
theorem ct_law_complete {lam ε : ℝ} (hlam : 0 ≤ lam) (hlam1 : lam ≤ 1) (hε : 0 < ε)
    (hε0 : ε ≤ ctLowerThreshold) (hn : 24 * ctBudget lam ε ≤ n) (hdn : 32 * n ≤ d) {Dp : ℝ}
    (hdD : (d : ℝ) ≤ Dp * n)
    (𝒜 : Set ((Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)))
    (h𝒜 : 𝒜 ⊆ nativeAccurateLearners n d (gaussianSeedLaw d) logisticLoss (ctRegularizer lam) ε)
    (hmem : nativeOsLearner lam (ctNoiseScale lam ε) ∈ 𝒜)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    (∀ A ∈ 𝒜, ctLowerConstant * (ctBudget lam ε / (1 + n / ctBudget lam ε * (τ / ε) ^ 2))
        ≤ nativeWorstInformation Q (gaussianSeedLaw d) μG logisticLoss A Gf τ) ∧
      ctLowerConstant * (ctBudget lam ε / (1 + n / ctBudget lam ε * (τ / ε) ^ 2))
        ≤ ⨅ A : 𝒜, nativeWorstInformation Q (gaussianSeedLaw d) μG logisticLoss
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ ∧
      (⨅ A : 𝒜, nativeWorstInformation Q (gaussianSeedLaw d) μG logisticLoss
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ)
        ≤ 2 * max (zeroNoiseCapConstant * Dp) ctNoiseConstant
          * (ctBudget lam ε / (1 + n / ctBudget lam ε * (τ / ε) ^ 2)) := by
  obtain ⟨-, hε1⟩ := ctLowerThreshold_le
  have hρ := ctRadius_pos hlam hε
  have hm : 0 < ctBudget lam ε := by unfold ctBudget; positivity
  have hn0 : 0 < n := by
    have : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
    exact_mod_cast this
  have hlow : ∀ A ∈ 𝒜, ctLowerConstant * (ctBudget lam ε / (1 + n / ctBudget lam ε * (τ / ε) ^ 2))
      ≤ nativeWorstInformation Q (gaussianSeedLaw d) μG logisticLoss A Gf τ :=
    fun A hA => ct_lower_bound (gaussianSeedLaw d) μG hlam hlam1 hε hε0 hn hdn (h𝒜 hA) hGf
      hGlaw Q τ
  haveI : Nonempty 𝒜 := ⟨⟨_, hmem⟩⟩
  refine ⟨hlow, le_ciInf fun A => hlow A.1 A.2, ?_⟩
  have hbdd : BddBelow (Set.range fun A : 𝒜 => nativeWorstInformation Q (gaussianSeedLaw d) μG
      logisticLoss
      (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ) := by
    refine ⟨ctLowerConstant * (ctBudget lam ε / (1 + n / ctBudget lam ε * (τ / ε) ^ 2)), ?_⟩
    rintro _ ⟨A, rfl⟩
    exact hlow A.1 A.2
  refine (ciInf_le hbdd ⟨_, hmem⟩).trans ?_
  haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
  exact ciSup_le fun p => ct_upper_all_tau μG hlam hlam1 hε (hε0.trans hε1) hn0 hdn hdD hGf
    hGlaw Q τ p.2

end Complete

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CurvatureTransitionLower.lean <==
import LossOnlyTraceability.CurvatureTransitionLowerLaw

/-! The every-learner lower bound of the curvature-transition law, uniformly in `λ ∈ [0, 1]`, with
explicit constants.

The proof uses the prior `Π_κ` with coordinate variance `v = 64/m_{λ,ε}`
(`κ = v⁻¹ - 1 ≥ m_{λ,ε}/128`), the calibration `A_φ ≥ 2ε` from the comparison point `θ_c = ρ μ_p/‖μ_p‖`
and `E_Π‖μ_p‖ ≥ √v (1 + 1/(dv))⁻¹`, the moments `E_Π‖θ̂‖² ≤ 136ρ²` and `E_Π[‖θ̂‖²‖μ_p‖²] ≤ 9000ε²` from
the localization `E_p‖θ̂ - θ*_p‖² ≤ 4ρ²` and the minimizer bound `λt + (5/16)t³ ≤ ‖μ_p‖/2` (the branch
`λ ≥ ρ²` uses `t ≤ ‖μ_p‖/(2λ)`, the branch `λ < ρ²` uses `t³ ≤ (8/5)‖μ_p‖`), the weighted energy
`C_θ ≤ 278ρ²`, hence `M ≥ m_{λ,ε} ε/128` and `V ≤ 160 m_{λ,ε} ε²`, and the transfer inequality.

* `ctLowerThreshold = 1/25000` (that is, `ε₀ = 4·10⁻⁵`);
* `ctLowerConstant = (1/128)²/(2 ln 2 · 160)` (about `2.7·10⁻⁷`, hence at least `10⁻⁸`);
* `ct_lower_bound`: for `0 ≤ λ ≤ 1`, `0 < ε ≤ ε₀`, `n ≥ 24 m_{λ,ε}`, `32 n ≤ d`, every measurable
  proper learner (any randomness law) that is `ε`-accurate on the product family for
  `f_λ = φ(⟪θ, z⟫) + g_λ(θ)`, noise `G = G_f(R_G) ∼ N(0, I_n)`, every `Q ∈ {Ii, Ij, Is}` and every
  real `τ`: `c_low m_{λ,ε}/(1 + (n/m_{λ,ε})(τ/ε)²) ≤ sup_p Q_{D_p}(X + τ G)`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section PriorIntegrals

variable {d : ℕ}

/-- The prior integrals of a quadratic profile `T = α‖μ_p‖² + β`: with `v = 1/(κ+1)`,
`E_Π[2T + c] = 2αv + 2β + c` and `E_Π[(2T + c)‖μ_p‖²] ≤ 2α(v² + v/d) + (2β + c)v`. -/
theorem ct_prior_profile_integrals {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d) {α β c : ℝ} (hα : 0 ≤ α) :
    (∫ p, (2 * (α * ‖priorMean p‖ ^ 2 + β) + c) ∂(prior κ d))
        = 2 * α * (1 / (κ + 1)) + 2 * β + c ∧
      (∫ p, (2 * (α * ‖priorMean p‖ ^ 2 + β) + c) * ‖priorMean p‖ ^ 2 ∂(prior κ d))
        ≤ 2 * α * ((1 / (κ + 1)) ^ 2 + (1 / (κ + 1)) / (d : ℝ)) + (2 * β + c) * (1 / (κ + 1)) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hn2 : Integrable (fun p : Fin d → ℝ => ‖priorMean p‖ ^ 2) (prior κ d) :=
    integrable_of_continuous_prior hκ ((continuous_norm_priorMean hd).pow 2)
  have hn4 : Integrable (fun p : Fin d → ℝ => ‖priorMean p‖ ^ 4) (prior κ d) :=
    integrable_of_continuous_prior hκ ((continuous_norm_priorMean hd).pow 4)
  have h2 := integral_prior_norm_priorMean_sq hκ hd
  have h4 := integral_prior_norm_priorMean_pow_four_le_variance hκ hd
  constructor
  · have e : (fun p : Fin d → ℝ => 2 * (α * ‖priorMean p‖ ^ 2 + β) + c)
        = fun p => (2 * α) * ‖priorMean p‖ ^ 2 + (2 * β + c) := funext fun p => by ring
    rw [e, integral_add (hn2.const_mul _) (integrable_const _), integral_const_mul, h2,
      integral_const]
    simp only [probReal_univ, smul_eq_mul, one_mul]
    ring
  · have e : (fun p : Fin d → ℝ => (2 * (α * ‖priorMean p‖ ^ 2 + β) + c) * ‖priorMean p‖ ^ 2)
        = fun p => (2 * α) * ‖priorMean p‖ ^ 4 + (2 * β + c) * ‖priorMean p‖ ^ 2 :=
      funext fun p => by ring
    rw [e, integral_add (hn4.const_mul _) (hn2.const_mul _), integral_const_mul,
      integral_const_mul, h2]
    have := mul_le_mul_of_nonneg_left h4 (by positivity : (0 : ℝ) ≤ 2 * α)
    linarith

/-- The first moment of the prior mean from below: if `r ≥ 0` and `r² = v = 1/(κ+1)` then
`r/(1 + 1/(dv)) ≤ E_Π‖μ_p‖` (a weaker form of the lower prior-moment bound of Appendix B.1 at
`q = 1`, which has the exponent `−1/2` in place of `−1`). -/
theorem ct_prior_mean_norm_ge {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d) {r : ℝ} (hr : 0 ≤ r)
    (hrv : r ^ 2 = 1 / (κ + 1)) :
    r / (1 + 1 / ((d : ℝ) * (1 / (κ + 1)))) ≤ ∫ p, ‖priorMean p‖ ∂(prior κ d) := by
  have h := integral_prior_norm_priorMean_rpow_low hκ hd (q := 1) le_rfl (by norm_num)
  simp only [Real.rpow_one] at h
  have hκ1 : (0 : ℝ) < κ + 1 := by linarith
  have hv0 : 0 < 1 / (κ + 1) := by positivity
  set x := 1 + 1 / ((d : ℝ) * (1 / (κ + 1))) with hx
  have hx0 : 0 ≤ 1 / ((d : ℝ) * (1 / (κ + 1))) := by positivity
  have hx1 : 1 ≤ x := by rw [hx]; linarith
  have hsq : (1 / (κ + 1)) ^ ((1 : ℝ) / 2) = r := by
    rw [← hrv, ← Real.rpow_natCast, ← Real.rpow_mul hr]; norm_num
  have hpow : x ^ (-(1 : ℝ) / 2) ≥ x⁻¹ := by
    rw [← Real.rpow_neg_one]
    exact Real.rpow_le_rpow_of_exponent_le hx1 (by norm_num)
  rw [hsq] at h
  calc r / x = r * x⁻¹ := div_eq_mul_inv _ _
    _ ≤ r * x ^ (-(1 : ℝ) / 2) := mul_le_mul_of_nonneg_left hpow hr
    _ ≤ _ := h

end PriorIntegrals

section WeightedTailNumerics

/-- `T̄₁(w; K, s) ≤ w(K + s) + s` for `0 ≤ w ≤ 1` (as `w ln(1/w) ≤ 1`). -/
theorem weightedTailBound_one_le {w K s : ℝ} (hw0 : 0 ≤ w) (hK : 0 ≤ K) (hs : 0 ≤ s) :
    weightedTailBound 1 w K s ≤ w * (K + s) + s := by
  rcases hw0.eq_or_lt with h0 | hpos
  · rw [← h0, weightedTailBound_zero]; positivity
  · rw [weightedTailBound_of_ne_zero hpos.ne']
    have hlog : Real.log (1 / w) ≤ 1 / w := by
      have := Real.log_le_sub_one_of_pos (by positivity : (0 : ℝ) < 1 / w)
      linarith
    have h1 : w * Real.log (1 / w) ≤ 1 := by
      calc w * Real.log (1 / w) ≤ w * (1 / w) := mul_le_mul_of_nonneg_left hlog hw0
        _ = 1 := by field_simp
    nlinarith [mul_le_mul_of_nonneg_left h1 hs]

end WeightedTailNumerics

section Profile

variable {d : ℕ}

/-- The quadratic-branch numerics of the minimizer profile (`α = 1/(4λ²)`, `β = 0`). -/
theorem ct_profile_quadratic_numerics {ε ρ W lam dinv : ℝ} (hε : 0 < ε) (hρ : 0 < ρ)
    (hlam : 0 < lam) (hW : 0 < W) (hεW : ε = ρ ^ 2 * W) (hW2 : W ≤ 2 * lam) (hdinv0 : 0 ≤ dinv)
    (hdinv : dinv ≤ ε * W / 768) :
    2 * (1 / (4 * lam ^ 2)) * (64 * ε * W) + 2 * 0 + 8 * ρ ^ 2 ≤ 136 * ρ ^ 2 ∧
      2 * (1 / (4 * lam ^ 2)) * ((64 * ε * W) ^ 2 + 64 * ε * W * dinv)
        + (2 * 0 + 8 * ρ ^ 2) * (64 * ε * W) ≤ 9000 * ε ^ 2 := by
  have hW2sq : W ^ 2 ≤ 4 * lam ^ 2 := by nlinarith
  have hl2 : 0 < lam ^ 2 := by positivity
  constructor
  · have hv : 64 * ε * W ≤ 256 * ρ ^ 2 * lam ^ 2 := by
      rw [hεW]; nlinarith [mul_le_mul_of_nonneg_left hW2sq (by positivity : (0 : ℝ) ≤ ρ ^ 2)]
    have e : 2 * (1 / (4 * lam ^ 2)) * (64 * ε * W) = 64 * ε * W / (2 * lam ^ 2) := by
      field_simp; ring
    rw [e]
    have h2 : 64 * ε * W / (2 * lam ^ 2) ≤ 128 * ρ ^ 2 := by
      rw [div_le_iff₀ (by positivity)]; linarith
    linarith
  · have hv2 : (64 * ε * W) ^ 2 ≤ 16384 * ε ^ 2 * lam ^ 2 := by
      have : (64 * ε * W) ^ 2 = 4096 * ε ^ 2 * W ^ 2 := by ring
      rw [this]; nlinarith [mul_le_mul_of_nonneg_left hW2sq (by positivity : (0 : ℝ) ≤ ε ^ 2)]
    have hvd : 64 * ε * W * dinv ≤ ε ^ 2 * lam ^ 2 / 3 := by
      calc 64 * ε * W * dinv ≤ 64 * ε * W * (ε * W / 768) :=
            mul_le_mul_of_nonneg_left hdinv (by positivity)
        _ = ε ^ 2 * W ^ 2 / 12 := by ring
        _ ≤ ε ^ 2 * lam ^ 2 / 3 := by
            nlinarith [mul_le_mul_of_nonneg_left hW2sq (by positivity : (0 : ℝ) ≤ ε ^ 2)]
    have h8 : (2 * 0 + 8 * ρ ^ 2) * (64 * ε * W) = 512 * ε ^ 2 := by rw [hεW]; ring
    have e : 2 * (1 / (4 * lam ^ 2)) * ((64 * ε * W) ^ 2 + 64 * ε * W * dinv)
        = ((64 * ε * W) ^ 2 + 64 * ε * W * dinv) / (2 * lam ^ 2) := by
      field_simp; ring
    rw [e, h8]
    have h3 : ((64 * ε * W) ^ 2 + 64 * ε * W * dinv) / (2 * lam ^ 2)
        ≤ 8192 * ε ^ 2 + ε ^ 2 / 6 := by
      rw [div_le_iff₀ (by positivity)]; nlinarith
    nlinarith [sq_nonneg ε]

/-- The quartic-branch numerics of the minimizer profile (`α = 1/(30ε)`,
`β = 32ε/(15ρ²) + 4ρ²/3`). -/
theorem ct_profile_quartic_numerics {ε ρ W dinv : ℝ} (hε : 0 < ε) (hρ : 0 < ρ) (hW : 0 < W)
    (hεW : ε = ρ ^ 2 * W) (hW2 : W ≤ 2 * ρ ^ 2) (hρ4 : ρ ^ 4 ≤ ε)
    (hdinv : dinv ≤ ε * W / 768) :
    2 * (1 / (30 * ε)) * (64 * ε * W) + 2 * (32 * ε / (15 * ρ ^ 2) + 4 * ρ ^ 2 / 3)
        + 8 * ρ ^ 2 ≤ 136 * ρ ^ 2 ∧
      2 * (1 / (30 * ε)) * ((64 * ε * W) ^ 2 + 64 * ε * W * dinv)
        + (2 * (32 * ε / (15 * ρ ^ 2) + 4 * ρ ^ 2 / 3) + 8 * ρ ^ 2) * (64 * ε * W)
        ≤ 9000 * ε ^ 2 := by
  have hWsq : W ^ 2 ≤ 4 * ε := by nlinarith
  have e1 : 2 * (1 / (30 * ε)) * (64 * ε * W) = 64 * W / 15 := by field_simp; ring
  have e2 : 2 * (32 * ε / (15 * ρ ^ 2) + 4 * ρ ^ 2 / 3) = 64 * W / 15 + 8 * ρ ^ 2 / 3 := by
    rw [hεW]; field_simp; ring
  constructor
  · rw [e1, e2]; linarith
  · have e3 : 2 * (1 / (30 * ε)) * ((64 * ε * W) ^ 2 + 64 * ε * W * dinv)
        = 4096 * ε * W ^ 2 / 15 + 64 * W * dinv / 15 := by field_simp; ring
    rw [e3, e2]
    have h1 : 4096 * ε * W ^ 2 / 15 ≤ 16384 / 15 * ε ^ 2 := by nlinarith
    have h2 : 64 * W * dinv / 15 ≤ ε ^ 2 / 45 := by
      calc 64 * W * dinv / 15 ≤ 64 * W * (ε * W / 768) / 15 := by
            gcongr
        _ = ε * W ^ 2 / 180 := by ring
        _ ≤ ε ^ 2 / 45 := by nlinarith
    have h3 : (64 * W / 15 + 8 * ρ ^ 2 / 3 + 8 * ρ ^ 2) * (64 * ε * W) ≤ 12288 / 5 * ε ^ 2 := by
      have ha : 64 * W / 15 + 8 * ρ ^ 2 / 3 + 8 * ρ ^ 2 ≤ 96 / 5 * ρ ^ 2 := by linarith
      have hb : 64 * ε * W ≤ 128 * ε * ρ ^ 2 := by nlinarith
      calc (64 * W / 15 + 8 * ρ ^ 2 / 3 + 8 * ρ ^ 2) * (64 * ε * W)
          ≤ 96 / 5 * ρ ^ 2 * (128 * ε * ρ ^ 2) := mul_le_mul ha hb (by positivity) (by positivity)
        _ = 12288 / 5 * ε * ρ ^ 4 := by ring
        _ ≤ 12288 / 5 * ε ^ 2 := by nlinarith
    nlinarith [sq_nonneg ε]

/-- **The minimizer profile uniformly in `λ ≥ 0`.**  For `0 ≤ λ`, `0 < ε`,
`ρ = ρ(λ, ε)`, `v = 64 ε(λ + ρ²)` and `1/d ≤ ε(λ + ρ²)/768`, there are `α, β ≥ 0` with
`‖θ*_p‖² ≤ α‖μ_p‖² + β` for every `p ∈ [-1,1]^d`, `2αv + 2β + 8ρ² ≤ 136ρ²` and
`2α(v² + v/d) + (2β + 8ρ²)v ≤ 9000ε²` (the branch `λ ≥ ρ²` takes `α = 1/(4λ²)`, `β = 0`; the branch
`λ < ρ²` takes `α = 1/(30ε)`, `β = 32ε/(15ρ²) + 4ρ²/3`). -/
theorem ct_minimizer_profile (hd : 0 < d) {lam ε : ℝ} (hlam : 0 ≤ lam) (hε : 0 < ε)
    (hdinv : 1 / (d : ℝ) ≤ ε * (lam + ctRadius lam ε ^ 2) / 768) :
    ∃ α β : ℝ, 0 ≤ α ∧ 0 ≤ β ∧
      (∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
        ‖ctPopMinimizer (signProductLaw d p) lam 0‖ ^ 2 ≤ α * ‖priorMean p‖ ^ 2 + β) ∧
      2 * α * (64 * ε * (lam + ctRadius lam ε ^ 2)) + 2 * β + 8 * ctRadius lam ε ^ 2
        ≤ 136 * ctRadius lam ε ^ 2 ∧
      2 * α * ((64 * ε * (lam + ctRadius lam ε ^ 2)) ^ 2
          + 64 * ε * (lam + ctRadius lam ε ^ 2) / (d : ℝ))
        + (2 * β + 8 * ctRadius lam ε ^ 2) * (64 * ε * (lam + ctRadius lam ε ^ 2))
        ≤ 9000 * ε ^ 2 := by
  have hρ := ctRadius_pos hlam hε
  have heq := ctRadius_equation hlam hε
  have hρ4 : ctRadius lam ε ^ 4 ≤ ε := ctRadius_pow_four_le hlam hε
  have hd0 : (0 : ℝ) < d := by exact_mod_cast hd
  have hdv : ∀ c : ℝ, c / (d : ℝ) = c * (1 / (d : ℝ)) := fun c => div_eq_mul_one_div _ _
  rw [hdv]
  have hdinv0 : (0 : ℝ) ≤ 1 / (d : ℝ) := by positivity
  set ρ := ctRadius lam ε with hρdef
  set W := lam + ρ ^ 2 with hWdef
  have hW : 0 < W := by positivity
  have hεW : ε = ρ ^ 2 * W := by rw [hWdef]; nlinarith
  -- the minimizer bound at every law of the cube
  have hmin : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      lam * ‖ctPopMinimizer (signProductLaw d p) lam 0‖
        + 5 / 16 * ‖ctPopMinimizer (signProductLaw d p) lam 0‖ ^ 3 ≤ ‖priorMean p‖ / 2 := by
    intro p hp
    haveI := isProbabilityMeasure_signProductLaw hp
    exact ct_minimizer_norm_le (isSignProductLaw_signProductLaw hp) hd hlam
  rcases le_or_gt (ρ ^ 2) lam with hbig | hsmall
  · -- the quadratic branch
    have hlam0 : 0 < lam := lt_of_lt_of_le (by positivity) hbig
    have hW2 : W ≤ 2 * lam := by rw [hWdef]; linarith
    obtain ⟨h1, h2⟩ := ct_profile_quadratic_numerics hε hρ hlam0 hW hεW hW2 hdinv0 hdinv
    refine ⟨1 / (4 * lam ^ 2), 0, by positivity, le_rfl, fun p hp => ?_, h1, h2⟩
    have h := hmin p hp
    set t := ‖ctPopMinimizer (signProductLaw d p) lam 0‖
    have ht0 : 0 ≤ t := norm_nonneg _
    have hlt : lam * t ≤ ‖priorMean p‖ / 2 := by nlinarith [pow_nonneg ht0 3]
    have hlt0 : 0 ≤ lam * t := by positivity
    have hsq : (lam * t) ^ 2 ≤ (‖priorMean p‖ / 2) ^ 2 := pow_le_pow_left₀ hlt0 hlt 2
    rw [add_zero, div_mul_eq_mul_div, one_mul, le_div_iff₀ (by positivity)]
    nlinarith
  · -- the quartic branch
    have hW2 : W ≤ 2 * ρ ^ 2 := by rw [hWdef]; linarith
    obtain ⟨h1, h2⟩ := ct_profile_quartic_numerics hε hρ hW hεW hW2 hρ4 hdinv
    refine ⟨1 / (30 * ε), 32 * ε / (15 * ρ ^ 2) + 4 * ρ ^ 2 / 3, by positivity, by positivity,
      fun p hp => ?_, h1, h2⟩
    have h := hmin p hp
    set t := ‖ctPopMinimizer (signProductLaw d p) lam 0‖
    set μn := ‖priorMean p‖
    have ht0 : 0 ≤ t := norm_nonneg _
    have hμ0 : 0 ≤ μn := norm_nonneg _
    have hlt0 : 0 ≤ lam * t := by positivity
    have ht3 : t ^ 3 ≤ 8 / 5 * μn := by linarith
    have hamgm : t ^ 2 ≤ t ^ 3 / (3 * ρ) + 4 * ρ ^ 2 / 3 := by
      have key : t ^ 3 / (3 * ρ) + 4 * ρ ^ 2 / 3 - t ^ 2 = (t - 2 * ρ) ^ 2 * (t + ρ) / (3 * ρ) := by
        field_simp; ring
      have : 0 ≤ (t - 2 * ρ) ^ 2 * (t + ρ) / (3 * ρ) := by positivity
      linarith
    have h2' : t ^ 3 / (3 * ρ) ≤ 8 / 5 * μn / (3 * ρ) :=
      div_le_div_of_nonneg_right ht3 (by positivity)
    have h3 : 8 / 5 * μn / (3 * ρ) ≤ 1 / (30 * ε) * μn ^ 2 + 32 * ε / (15 * ρ ^ 2) := by
      have key : 1 / (30 * ε) * μn ^ 2 + 32 * ε / (15 * ρ ^ 2) - 8 / 5 * μn / (3 * ρ)
          = (ρ * μn - 8 * ε) ^ 2 / (30 * ε * ρ ^ 2) := by
        field_simp; ring
      have : 0 ≤ (ρ * μn - 8 * ε) ^ 2 / (30 * ε * ρ ^ 2) := by positivity
      linarith
    linarith

end Profile

section LowerBound

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The explicit threshold `ε₀ = 1/25000 = 4·10⁻⁵` of the curvature-transition lower bound. -/
def ctLowerThreshold : ℝ := 1 / 25000

/-- The explicit constant `c_low = (1/128)²/(2 ln 2 · 160)` of the curvature-transition lower
bound. -/
def ctLowerConstant : ℝ := (1 / 128) ^ 2 / (2 * Real.log 2 * max 160 1)

theorem ctLowerConstant_pos : 0 < ctLowerConstant := by
  unfold ctLowerConstant
  have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
  positivity

/-- The calibration numerics: if `8ε/ρ · (1 - x) ≤ E₁` with `x ≤ 1/49152`, `ρ²v = 64ε²`,
`ρ²/d ≤ ε²/768` and `ε ≤ 1/25000`, then `2ε ≤ ρE₁/2 - (3/2)ε - (1/8)ρ²(v + 1/d)`. -/
theorem ct_calibration_numerics {ε ρ v x dinv E₁ : ℝ} (hε : 0 < ε) (hε0 : ε ≤ 1 / 25000)
    (hρ : 0 < ρ) (hx : x ≤ 1 / 49152) (hρv : ρ ^ 2 * v = 64 * ε ^ 2)
    (hρd : ρ ^ 2 * dinv ≤ ε ^ 2 / 768) (hE : 8 * ε / ρ * (1 - x) ≤ E₁) :
    2 * ε ≤ ρ * E₁ / 2 - 3 / 2 * ε - 1 / 8 * ρ ^ 2 * (v + dinv) := by
  have h1 : 8 * ε * (1 - x) ≤ ρ * E₁ := by
    have := mul_le_mul_of_nonneg_left hE hρ.le
    have e : ρ * (8 * ε / ρ * (1 - x)) = 8 * ε * (1 - x) := by field_simp
    linarith
  have h5 : 8 * ε * x ≤ 8 * ε * (1 / 49152) := mul_le_mul_of_nonneg_left hx (by positivity)
  have hε2 : ε ^ 2 ≤ ε / 25000 := by
    calc ε ^ 2 = ε * ε := by ring
      _ ≤ ε * (1 / 25000) := mul_le_mul_of_nonneg_left hε0 hε.le
      _ = ε / 25000 := by ring
  have e2 : 1 / 8 * ρ ^ 2 * (v + dinv) = 1 / 8 * (ρ ^ 2 * v) + 1 / 8 * (ρ ^ 2 * dinv) := by ring
  rw [e2, hρv]
  nlinarith

/-- The signed-budget numerics: for `m > 0`, `κ ≥ m/128`, `ρ² = mε²`, `C_θ ≤ 280ρ²` and
`0 < ε ≤ 1/25000`: `mε/128 ≤ κ(2ε) - κ(H · 9000ε²) - H C_θ/2` with `H = 1/4`. -/
theorem ct_signed_numerics {m ε κ Cθ ρ : ℝ} (hε : 0 < ε) (hε0 : ε ≤ 1 / 25000) (hm0 : 0 < m)
    (hκm : m / 128 ≤ κ) (hρm : ρ ^ 2 = m * ε ^ 2) (hC : Cθ ≤ 280 * ρ ^ 2) :
    m * ε * (1 / 128) ≤ κ * (2 * ε) - κ * (1 / 4 * (9000 * ε ^ 2)) - 1 / 4 * Cθ / 2 := by
  have h1 : κ * (2 * ε) - κ * (1 / 4 * (9000 * ε ^ 2)) = κ * (ε * (2 - 2250 * ε)) := by ring
  have hpos : 0 ≤ ε * (2 - 2250 * ε) := by nlinarith
  have h2 : m / 128 * (ε * (2 - 2250 * ε)) ≤ κ * (ε * (2 - 2250 * ε)) :=
    mul_le_mul_of_nonneg_right hκm hpos
  have h3 : 1 / 4 * Cθ / 2 ≤ 35 * (m * ε ^ 2) := by rw [← hρm]; linarith
  have hmε : 0 < m * ε := mul_pos hm0 hε
  have h4 : 35 * (m * ε ^ 2) ≤ m * ε * (35 / 25000) := by
    have e : m * ε ^ 2 = m * ε * ε := by ring
    rw [e]
    nlinarith
  have h5 : m / 128 * (ε * (2 - 2250 * ε)) = m * ε * (2 / 128) - m * ε * ε * (2250 / 128) := by
    ring
  have h6 : m * ε * ε ≤ m * ε * (1 / 25000) := mul_le_mul_of_nonneg_left hε0 hmε.le
  rw [h1]
  nlinarith

/-- The energy numerics: `L²(C_θ + r w) ≤ 160 mε²` for `0 ≤ C_θ ≤ 280ρ²`, `0 ≤ r ≤ 1/32`,
`w = 136ρ²`, `0 ≤ L ≤ 3/4`, `ρ² = mε²`. -/
theorem ct_energy_numerics {m ε ρ Cθ r w L : ℝ} (hC0 : 0 ≤ Cθ) (hC : Cθ ≤ 280 * ρ ^ 2)
    (hr0 : 0 ≤ r) (hr : r ≤ 1 / 32) (hw : w = 136 * ρ ^ 2) (hL0 : 0 ≤ L) (hL : L ≤ 3 / 4)
    (hρm : ρ ^ 2 = m * ε ^ 2) :
    L ^ 2 * (Cθ + r * w) ≤ m * ε ^ 2 * 160 := by
  subst hw
  have hw0 : 0 ≤ 136 * ρ ^ 2 := by positivity
  have h1 : r * (136 * ρ ^ 2) ≤ 1 / 32 * (136 * ρ ^ 2) := mul_le_mul_of_nonneg_right hr hw0
  have hL2 : L ^ 2 ≤ 9 / 16 := by nlinarith
  have h2 : Cθ + r * (136 * ρ ^ 2) ≤ 2275 / 8 * ρ ^ 2 := by linarith
  have h3 : 0 ≤ Cθ + r * (136 * ρ ^ 2) := by positivity
  calc L ^ 2 * (Cθ + r * (136 * ρ ^ 2)) ≤ 9 / 16 * (2275 / 8 * ρ ^ 2) := mul_le_mul hL2 h2 h3 (by norm_num)
    _ ≤ m * ε ^ 2 * 160 := by
        rw [hρm]
        have : 0 ≤ m * ε ^ 2 := by rw [← hρm]; positivity
        nlinarith

/-- The weighted-energy numerics: `w(K + s) + s ≤ 280ρ²` for `w = 136ρ²`, `K < 2.031`,
`0 ≤ s ≤ (3/100)ρ²` and `ρ² ≤ 1/100`. -/
theorem ct_weighted_numerics {w K s ρ : ℝ} (hw : w = 136 * ρ ^ 2) (hK : K < 2.031)
    (hs0 : 0 ≤ s) (hs : s ≤ 3 / 100 * ρ ^ 2) (hρ2 : ρ ^ 2 ≤ 1 / 100) :
    w * (K + s) + s ≤ 280 * ρ ^ 2 := by
  subst hw
  have hρ0 : 0 ≤ ρ ^ 2 := sq_nonneg ρ
  have hs' : s ≤ 3 / 10000 := by linarith
  have h1 : K + s ≤ 2.031 + 3 / 10000 := by linarith
  have h2 : 136 * ρ ^ 2 * (K + s) ≤ 136 * ρ ^ 2 * (2.031 + 3 / 10000) :=
    mul_le_mul_of_nonneg_left h1 (by positivity)
  norm_num at h2 ⊢
  linarith

/-- `r/(1 + x) ≥ r(1 - x)` for `r, x ≥ 0`. -/
theorem div_one_add_ge_mul_one_sub {r x : ℝ} (hr : 0 ≤ r) (hx : 0 ≤ x) :
    r * (1 - x) ≤ r / (1 + x) := by
  rw [le_div_iff₀ (by linarith)]
  nlinarith [mul_nonneg hr (mul_nonneg hx hx)]

set_option maxHeartbeats 1000000 in
/-- **The every-learner lower bound of the curvature-transition law, uniformly in `λ ∈ [0, 1]`.**
For `0 ≤ λ ≤ 1`, `0 < ε ≤ ε₀ = 1/25000` (`ctLowerThreshold`), `n ≥ 24 m_{λ,ε}` (no upper bound on
`n/m_{λ,ε}`), `32 n ≤ d`, every measurable proper learner (any randomness law `μR`) that is
`ε`-accurate on the product family for `f_λ(θ, z) = φ(⟪θ, z⟫) + (λ/2)‖θ‖² + ‖θ‖⁴/4` with the logistic
link, noise `G = G_f(R_G) ∼ N(0, I_n)`, every `Q ∈ {Ii, Ij, Is}` and every real `τ`:
`c_low m_{λ,ε}/(1 + (n/m_{λ,ε})(τ/ε)²) ≤ sup_{p ∈ [-1,1]^d} Q_{D_p}(X + τ G)` with
`c_low = ctLowerConstant > 0`.  The learner is assumed measurable, the noise is realized as a
measurable function of its seed, and accuracy is required only on the product family. -/
theorem ct_lower_bound {lam ε : ℝ} (hlam : 0 ≤ lam) (hlam1 : lam ≤ 1) (hε : 0 < ε)
    (hε0 : ε ≤ ctLowerThreshold) (hn : 24 * ctBudget lam ε ≤ n) (hdn : 32 * n ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR logisticLoss (ctRegularizer lam) ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    ctLowerConstant * (ctBudget lam ε / (1 + n / ctBudget lam ε * (τ / ε) ^ 2))
      ≤ nativeWorstInformation Q μR μG logisticLoss A Gf τ := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  unfold ctLowerThreshold at hε0
  obtain ⟨hρ, hεW, -, -, hn0, hninv⟩ := ct_scale_facts hlam hε hn
  have heq := ctRadius_equation hlam hε
  have hρ4 : ctRadius lam ε ^ 4 ≤ ε := ctRadius_pow_four_le hlam hε
  have hφ := logisticLoss_nativeLinkClass
  have hφm : Measurable logisticLoss := by unfold logisticLoss; fun_prop
  have hL := logisticUnitSlopeBound_le_three_quarters
  have hL0 := logisticUnitSlopeBound_nonneg
  have hnn : 0 < n := by exact_mod_cast hn0
  have hd : 0 < d := by omega
  have hd0 : (0 : ℝ) < d := by exact_mod_cast hd
  obtain ⟨ρ, hρdef⟩ : ∃ ρ, ρ = ctRadius lam ε := ⟨_, rfl⟩
  rw [← hρdef] at hρ hεW hninv heq hρ4
  obtain ⟨m, hmdef⟩ : ∃ m, m = ctBudget lam ε := ⟨_, rfl⟩
  rw [← hmdef]
  have hW : 0 < lam + ρ ^ 2 := by positivity
  have hρ2 : ρ ^ 2 ≤ 1 := by nlinarith [sq_nonneg (ρ ^ 2)]
  have hρ1 : ρ ≤ 1 := by nlinarith
  have hW2 : lam + ρ ^ 2 ≤ 2 := by linarith
  have hm : m = 1 / (ε * (lam + ρ ^ 2)) := by rw [hmdef, hρdef]; rfl
  have hm0 : 0 < m := by rw [hm]; positivity
  have hρm : ρ ^ 2 = m * ε ^ 2 := by rw [hm, hεW]; field_simp
  have hdn' : (32 * n : ℝ) ≤ d := by exact_mod_cast hdn
  have hdinv : 1 / (d : ℝ) ≤ ε * (lam + ρ ^ 2) / 768 := by
    have h1 : 1 / (d : ℝ) ≤ 1 / (32 * n) := one_div_le_one_div_of_le (by positivity) hdn'
    have h2 : 1 / (32 * (n : ℝ)) = 1 / (n : ℝ) / 32 := by field_simp
    rw [h2] at h1
    linarith
  -- the prior of variance `v = 64/m = 64 ε(λ + ρ²)`
  obtain ⟨v, hvdef⟩ : ∃ v, v = 64 * ε * (lam + ρ ^ 2) := ⟨_, rfl⟩
  have hv0 : 0 < v := by rw [hvdef]; positivity
  have hv1 : v < 1 := by rw [hvdef]; nlinarith
  obtain ⟨κ, hκdef⟩ : ∃ κ, κ = 1 / v - 1 := ⟨_, rfl⟩
  have hκ : 0 < κ := by
    rw [hκdef, sub_pos, lt_div_iff₀ hv0]; linarith
  have hκv : 1 / (κ + 1) = v := by rw [hκdef]; field_simp; ring
  have hmv : m * v = 64 := by rw [hm, hvdef]; field_simp
  have hκm : m / 128 ≤ κ := by
    have hm128 : 128 ≤ m := by
      rw [hm, le_div_iff₀ (by positivity)]; nlinarith
    have h1 : 1 / v = m / 64 := by rw [eq_div_iff (by norm_num), ← hmv]; field_simp
    rw [hκdef, h1]; linarith
  -- scalar facts used below
  have hx0 : 0 ≤ 1 / ((d : ℝ) * v) := by positivity
  have hx : 1 / ((d : ℝ) * v) ≤ 1 / 49152 := by
    rw [div_le_div_iff₀ (by positivity) (by norm_num)]
    have h1 := mul_le_mul_of_nonneg_left hdinv hd0.le
    rw [mul_one_div_cancel hd0.ne'] at h1
    rw [hvdef]
    nlinarith
  have hρv : ρ ^ 2 * v = 64 * ε ^ 2 := by rw [hvdef, hεW]; ring
  have hρd : ρ ^ 2 * (1 / (d : ℝ)) ≤ ε ^ 2 / 768 := by
    calc ρ ^ 2 * (1 / (d : ℝ)) ≤ ρ ^ 2 * (ε * (lam + ρ ^ 2) / 768) :=
          mul_le_mul_of_nonneg_left hdinv (by positivity)
      _ = ε ^ 2 / 768 := by rw [hεW]; ring
  have hr : (8 * ε / ρ) ^ 2 = 1 / (κ + 1) := by
    rw [hκv, hvdef, hεW]; field_simp; ring
  have hw0 : 0 ≤ 136 * ρ ^ 2 := by positivity
  have hw1 : 136 * ρ ^ 2 ≤ 1 := by
    have : (136 * ρ ^ 2) ^ 2 ≤ 1 := by nlinarith
    nlinarith [sq_nonneg (136 * ρ ^ 2 - 1)]
  obtain ⟨hK, hK2⟩ := matrix_energy_constant_bound hdn
  have hK0 := matrixEnergyK_ratio_nonneg n d
  have hs0 := matrixEnergyS_nonneg d
  have hs : matrixEnergyS d ≤ 3 / 100 * ρ ^ 2 := by
    unfold matrixEnergyS matrixEnergyC
    rw [div_le_iff₀ (by positivity)]
    have h1 := mul_le_mul_of_nonneg_left hdinv hd0.le
    rw [mul_one_div_cancel hd0.ne'] at h1
    have h2 : ε * (lam + ρ ^ 2) ≤ 2 * ρ ^ 2 * 2 := by rw [hεW]; nlinarith
    nlinarith
  have hρ2' : ρ ^ 2 ≤ 1 / 100 := by nlinarith [sq_nonneg (ρ ^ 2)]
  have hC280 : weightedTailBound 1 (136 * ρ ^ 2) (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d)
      ≤ 280 * ρ ^ 2 :=
    (weightedTailBound_one_le hw0 hK0 hs0).trans
      (ct_weighted_numerics rfl (lt_of_le_of_lt hK hK2) hs0 hs hρ2')
  have hC0 : 0 ≤ weightedTailBound 1 (136 * ρ ^ 2) (matrixEnergyK ((n : ℝ) / d))
      (matrixEnergyS d) := by
    rcases hw0.eq_or_lt with h0 | hpos
    · rw [← h0, weightedTailBound_zero]
    · rw [weightedTailBound_of_ne_zero hpos.ne']
      have : 0 ≤ Real.log (1 / (136 * ρ ^ 2)) :=
        Real.log_nonneg (by rw [le_div_iff₀ hpos]; linarith)
      positivity
  have hnd0 : (0 : ℝ) ≤ (n : ℝ) / d := by positivity
  have hnd : (n : ℝ) / d ≤ 1 / 32 := by
    rw [div_le_div_iff₀ hd0 (by norm_num)]; linarith
  have hsignedNum := ct_signed_numerics hε hε0 hm0 hκm hρm hC280
  have henergyNum := ct_energy_numerics hC0 hC280 hnd0 hnd rfl hL0 hL hρm
  haveI := isProbabilityMeasure_prior hκ d
  -- the learner moment and the mixed moment
  obtain ⟨α, β, hα, hβ, hT, hwint, hQint⟩ := ct_minimizer_profile hd hlam hε
    (by rw [← hρdef]; exact hdinv)
  rw [← hρdef, ← hvdef] at hwint hQint
  have hT' : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1) →
      ‖ctPopMinimizer (signProductLaw d p) lam 0‖ ^ 2 ≤ α * ‖priorMean p‖ ^ 2 + β :=
    fun p hp => hT p fun k => Set.Ioo_subset_Icc_self (hp k)
  have hTc : Continuous fun p : Fin d → ℝ => α * ‖priorMean p‖ ^ 2 + β :=
    (continuous_const.mul ((continuous_norm_priorMean hd).pow 2)).add continuous_const
  obtain ⟨hI1, hI2⟩ := ct_prior_profile_integrals (d := d) hκ hd (β := β) (c := 8 * ρ ^ 2) hα
  rw [hκv] at hI1 hI2
  have hwle := ((ct_joint_learner_sq_le μR μG hκ hd hlam hρ heq hA hA1 hacc hTc hT').trans
    (le_of_eq hI1)).trans hwint
  have hQle := ((ct_joint_mixed_le μR μG hκ hd hlam hρ heq hA hA1 hacc hTc hT').trans
    hI2).trans hQint
  -- the calibration `2ε ≤ b E_Π⟪θ̂, μ_p⟫`
  have hal := ct_joint_alignment μR μG hκ hd hlam hρ hρ1 heq hA hA1 hacc
  rw [integral_prior_norm_priorMean_sq hκ hd, hκv] at hal
  have hmean := ct_prior_mean_norm_ge hκ hd (by positivity) hr
  rw [hκv] at hmean
  have hmean' := (div_one_add_ge_mul_one_sub (r := 8 * ε / ρ) (by positivity) hx0).trans hmean
  have hcal : 2 * ε ≤ 1 / 2 * ∫ x, ⟪superLearner A x.2, priorMean x.1⟫_ℝ
      ∂(nativeJointMeasure κ n d μR μG) :=
    (ct_calibration_numerics hε hε0 hρ hx hρv hρd hmean').trans hal
  -- the signed budget and the energy
  have hsigned := ct_budgets_signed_part μR μG hd hφ A hA hA1 hκ (Aφ := 2 * ε)
    (Qx := 9000 * ε ^ 2) hw0 hw1 hwle hQle hcal
  have henergy := ct_budgets_energy_part μR μG hd hφ hφm A hA hA1 hκ hw0 hw1 hwle
  -- the transfer inequality on the prior mixture
  have hC' : ∀ᵐ p ∂(prior κ d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact fun k => Set.Ioo_subset_Icc_self (hp k)
  obtain ⟨-, hS0, -, hle⟩ := nativeWorstInformation_facts μR μG hφm hA hGf Q τ
  have hlog : (0 : ℝ) < 2 * Real.log 2 := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    linarith
  have hM0 : 0 < m * ε * (1 / 128) := by positivity
  have hkey := sq_le_of_prior_moments (prior κ d) hC' hlog.le (by positivity : (0 : ℝ) ≤ n * τ ^ 2)
    hS0 (fun p hp => native_channel_inequality μR μG hd hφ hφm hA hA1 hGf hGlaw τ hp)
    (fun p _ => Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _)
    (fun p hp => (nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ hp).1.trans (hle p hp))
    (integrable_native_energy μR μG hd hκ hφ hφm hA hA1) hM0 (hsignedNum.trans hsigned)
    (henergy.trans henergyNum)
  exact oversampling_lower_algebra hn0 hm0 hε (by norm_num : (0 : ℝ) < 1 / 128) le_rfl le_rfl hS0
    hlog hkey

end LowerBound

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CurvatureTransitionLowerBudget.lean <==
import LossOnlyTraceability.NativeOversamplingLower

/-! The arbitrary-sample budgets for smooth links (the signed budget `M` and the raw energy `V`)
with the regularizer-dependent inputs taken as scalars, for the every-learner lower bound of the
curvature-transition law.  The budgets depend on the regularizer only through three inputs: the
calibration `A_φ ≤ b E_Π⟪θ̂, μ_p⟫`, the mixed moment `E_Π[‖θ̂‖²‖μ_p‖²] ≤ Q_θ` and the learner moment
`E_Π‖θ̂‖² ≤ w ≤ 1`.

* `ct_signed_moment_budget`, `ct_raw_energy_budget`: the scalar steps (versions of
  `nativeOs_signed_moment_budget` and `native_raw_energy_budget` with the recipe replaced by these
  inputs);
* `ct_budgets_signed_part`: `κ(A_φ - H Q_θ) - H C_θ/2 ≤ E_Π ∑_i E_p[σ_i X_i]`, `C_θ = T̄₁(w; K, s)`;
* `ct_budgets_energy_part`: `E_Π ∑_i E_p X_i² ≤ L²(C_θ + (n/d) w)`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal Matrix.Norms.L2Operator

section ScalarBudgets

variable {Ω : Type*} [MeasurableSpace Ω]

/-- **The signed budget from a signed cross-term bound, with scalar inputs.**  The train–ghost
Taylor argument with the fingerprint identity `∑_i E s_i = κ E m`, the calibration `A_φ ≤ b E m`, the
signed cross-term bound `E[(φ'(m) + b) ∑_i s_i] ≤ κ H Q_θ` and the energy `E ∑_i s_i² ≤ C_θ` gives
`κ A_φ - κ H Q_θ - H C_θ/2 ≤ ∑_i E Δ_i`. -/
theorem ct_signed_moment_budget {b H κ Aφ Qx Cθ : ℝ} {n : ℕ} {μ : Measure Ω}
    [IsProbabilityMeasure μ] (φ dφ : ℝ → ℝ) (Delta sTr : Ω → Fin n → ℝ)
    (gh : Ω → Fin n → ℝ) (mm : Ω → ℝ)
    (hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (dφ t) t)
    (hcont : ContinuousOn dφ (Set.Icc (-1 : ℝ) 1))
    (hHb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, ∀ u ∈ Set.Icc (-1 : ℝ) 1, |dφ t - dφ u| ≤ H * |t - u|)
    (hH0 : 0 ≤ H)
    (hmem : ∀ᵐ ω ∂μ, mm ω ∈ Set.Icc (-1 : ℝ) 1 ∧
      ∀ i, mm ω + sTr ω i ∈ Set.Icc (-1 : ℝ) 1)
    (hrelease : ∀ᵐ ω ∂μ, ∀ i, Delta ω i = φ (gh ω i) - φ (mm ω + sTr ω i))
    (hDeltaint : Integrable (fun ω => ∑ i, Delta ω i) μ)
    (hDeltaeach : ∀ i, Integrable (fun ω => Delta ω i) μ)
    (hghint : ∀ i, Integrable (fun ω => φ (gh ω i)) μ)
    (hghsum : Integrable (fun ω => ∑ i, φ (gh ω i)) μ)
    (hmmint : Integrable (fun ω => φ (mm ω)) μ)
    (hssum : Integrable (fun ω => ∑ i, sTr ω i) μ)
    (hseach : ∀ i, Integrable (fun ω => sTr ω i) μ)
    (hsqint : Integrable (fun ω => ∑ i, sTr ω i ^ 2) μ)
    (hduint : Integrable (fun ω => dφ (mm ω) * ∑ i, sTr ω i) μ)
    (hjensen : ∀ i, (∫ ω, φ (mm ω) + b * mm ω ∂μ) ≤ ∫ ω, φ (gh ω i) + b * gh ω i ∂μ)
    (hcenter : ∀ i, (∫ ω, gh ω i ∂μ) = ∫ ω, mm ω ∂μ)
    (hmmL : Integrable mm μ)
    (hghL : ∀ i, Integrable (fun ω => gh ω i) μ)
    (hfp : (∑ i, ∫ ω, sTr ω i ∂μ) = κ * ∫ ω, mm ω ∂μ)
    (hkappa : 0 ≤ κ)
    (hcal : Aφ ≤ b * ∫ ω, mm ω ∂μ)
    (hcross : (∫ ω, (dφ (mm ω) + b) * ∑ i, sTr ω i ∂μ)
      ≤ κ * (H * Qx))
    (henergy : (∫ ω, ∑ i, sTr ω i ^ 2 ∂μ) ≤ Cθ) :
    κ * Aφ - κ * (H * Qx) - H * Cθ / 2 ≤ ∑ i, ∫ ω, Delta ω i ∂μ := by
  have htaylor : ∀ᵐ ω ∂μ, (∑ i, Delta ω i)
      ≥ (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω) - dφ (mm ω) * (∑ i, sTr ω i)
        - H / 2 * ∑ i, sTr ω i ^ 2 := by
    filter_upwards [hmem, hrelease] with ω hmemω hrel
    have hstep : ∀ i : Fin n, Delta ω i
        ≥ φ (gh ω i) - φ (mm ω) - dφ (mm ω) * sTr ω i - H / 2 * sTr ω i ^ 2 := by
      intro i
      have hdesc := native_descent_bound (φ := φ) (dφ := dφ) (H := H) (x := mm ω)
        (y := mm ω + sTr ω i) hderiv hcont hHb hH0 hmemω.1 (hmemω.2 i)
      have hsimp : mm ω + sTr ω i - mm ω = sTr ω i := by ring
      rw [hsimp] at hdesc
      rw [hrel i]
      linarith [hdesc]
    have hsum := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
    have hexp : (∑ i : Fin n, (φ (gh ω i) - φ (mm ω) - dφ (mm ω) * sTr ω i
        - H / 2 * sTr ω i ^ 2))
        = (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω) - dφ (mm ω) * (∑ i, sTr ω i)
          - H / 2 * ∑ i, sTr ω i ^ 2 := by
      rw [Finset.sum_sub_distrib, Finset.sum_sub_distrib, Finset.sum_sub_distrib,
        ← Finset.mul_sum, ← Finset.mul_sum, Finset.sum_const, Finset.card_univ,
        Fintype.card_fin, nsmul_eq_mul]
    rw [hexp] at hsum
    exact hsum
  have hintRHS : Integrable (fun ω => (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) μ :=
    ((hghsum.sub (hmmint.const_mul _)).sub hduint).sub (hsqint.const_mul _)
  have hmain : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      ≤ ∫ ω, ∑ i, Delta ω i ∂μ :=
    integral_mono_ae hintRHS hDeltaint htaylor
  have hsub1 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      = (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
          - dφ (mm ω) * (∑ i, sTr ω i)) ∂μ) - ∫ ω, (H / 2 * ∑ i, sTr ω i ^ 2) ∂μ :=
    integral_sub ((hghsum.sub (hmmint.const_mul _)).sub hduint) (hsqint.const_mul _)
  have hsub2 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i)) ∂μ)
      = (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)) ∂μ)
        - ∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ :=
    integral_sub (hghsum.sub (hmmint.const_mul _)) hduint
  have hsub3 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)) ∂μ)
      = (∫ ω, ∑ i, φ (gh ω i) ∂μ) - ∫ ω, (n : ℝ) * φ (mm ω) ∂μ :=
    integral_sub hghsum (hmmint.const_mul _)
  have hcm1 : (∫ ω, (n : ℝ) * φ (mm ω) ∂μ) = (n : ℝ) * ∫ ω, φ (mm ω) ∂μ :=
    integral_const_mul _ _
  have hcm2 : (∫ ω, (H / 2 * ∑ i, sTr ω i ^ 2) ∂μ) = H / 2 * ∫ ω, ∑ i, sTr ω i ^ 2 ∂μ :=
    integral_const_mul _ _
  have hfs : (∫ ω, ∑ i, φ (gh ω i) ∂μ) = ∑ i, ∫ ω, φ (gh ω i) ∂μ :=
    integral_finsetSum _ fun i _ => hghint i
  have hsplitint : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      = (∑ i, ∫ ω, φ (gh ω i) ∂μ) - (n : ℝ) * ∫ ω, φ (mm ω) ∂μ
        - (∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ) - H / 2 * ∫ ω, ∑ i, sTr ω i ^ 2 ∂μ := by
    rw [hsub1, hsub2, hsub3, hcm1, hcm2, hfs]
  have hjen : (n : ℝ) * (∫ ω, φ (mm ω) ∂μ) ≤ ∑ i, ∫ ω, φ (gh ω i) ∂μ := by
    have hstep : ∀ i : Fin n, (∫ ω, φ (mm ω) ∂μ) ≤ ∫ ω, φ (gh ω i) ∂μ := by
      intro i
      have h := hjensen i
      rw [integral_add hmmint (hmmL.const_mul b), integral_add (hghint i) ((hghL i).const_mul b),
        integral_const_mul, integral_const_mul, hcenter i] at h
      linarith [h]
    have := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at this
    exact this
  have hdusplit : (∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ)
      = (∫ ω, (dφ (mm ω) + b) * (∑ i, sTr ω i) ∂μ) - b * ∫ ω, ∑ i, sTr ω i ∂μ := by
    have hrw : (fun ω => (dφ (mm ω) + b) * (∑ i, sTr ω i))
        = fun ω => dφ (mm ω) * (∑ i, sTr ω i) + b * ∑ i, sTr ω i := by
      funext ω; ring
    rw [hrw, integral_add hduint (hssum.const_mul b), integral_const_mul]
    ring
  have hcrossle : (∫ ω, (dφ (mm ω) + b) * (∑ i, sTr ω i) ∂μ)
      ≤ κ * (H * Qx) := hcross
  have hsumss : (∫ ω, ∑ i, sTr ω i ∂μ) = κ * ∫ ω, mm ω ∂μ := by
    rw [integral_finsetSum _ fun i _ => hseach i]
    exact hfp
  have hsignal : κ * Aφ
      ≤ b * ∫ ω, ∑ i, sTr ω i ∂μ := by
    rw [hsumss]
    have h : κ * Aφ
        ≤ κ * (b * ∫ ω, mm ω ∂μ) :=
      mul_le_mul_of_nonneg_left hcal hkappa
    linarith [h]
  have hDeltaeq : (∫ ω, ∑ i, Delta ω i ∂μ) = ∑ i, ∫ ω, Delta ω i ∂μ :=
    integral_finsetSum _ fun i _ => hDeltaeach i
  rw [hsplitint, hdusplit] at hmain
  rw [hDeltaeq] at hmain
  linarith [hmain, hjen, hcrossle, hsignal,
    mul_le_mul_of_nonneg_left henergy (by linarith : (0 : ℝ) ≤ H / 2)]

/-- **The raw energy budget with the learner moment as input**: `∑_i E X_i² ≤ L²(C_θ + (n/d) w)`
with `C_θ = T̄₁(w; K, s)` from the mean-value bound `|X_i| ≤ L|s_i - s_i^gh|`, `∑_i s_i² ≤ ‖θ̂‖²‖B_tr‖²`,
the ghost orthogonality and second moment, the Lemma 9 tail and `E‖θ̂‖² ≤ w ≤ 1`. -/
theorem ct_raw_energy_budget {n d : ℕ} {w L : ℝ} {μ : Measure Ω}
    [IsProbabilityMeasure μ] (tn Bop : Ω → ℝ) (X sTr sGh : Ω → Fin n → ℝ)
    (htn : ∀ᵐ ω ∂μ, 0 ≤ tn ω ∧ tn ω ≤ 1) (htnm : AEMeasurable (fun ω => tn ω ^ 2) μ)
    (hBop0 : ∀ᵐ ω ∂μ, 0 ≤ Bop ω) (hBopm : AEMeasurable Bop μ)
    (htail : ∀ u : ℝ, 0 ≤ u →
      (μ {ω | matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u < Bop ω}).toReal
        ≤ Real.exp (-u))
    (hw : (∫ ω, tn ω ^ 2 ∂μ) ≤ w) (hw0 : 0 ≤ w) (hw1 : w ≤ 1)
    (hX : ∀ᵐ ω ∂μ, ∀ i, |X ω i| ≤ L * |sTr ω i - sGh ω i|)
    (hXint : ∀ i, Integrable (fun ω => X ω i ^ 2) μ)
    (hsL : ∀ i, MemLp (fun ω => sTr ω i) 2 μ) (hgL : ∀ i, MemLp (fun ω => sGh ω i) 2 μ)
    (hsq : ∀ᵐ ω ∂μ, (∑ i, sTr ω i ^ 2) ≤ tn ω ^ 2 * Bop ω)
    (hcross : ∀ i, (∫ ω, sTr ω i * sGh ω i ∂μ) = 0)
    (hghost : ∀ i, (∫ ω, sGh ω i ^ 2 ∂μ) ≤ (1 / (d : ℝ)) * ∫ ω, tn ω ^ 2 ∂μ) :
    (∑ i, ∫ ω, X ω i ^ 2 ∂μ)
      ≤ L ^ 2 * (weightedTailBound 1 w (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d)
        + ((n : ℝ) / d) * w) := by
  have htn2 : ∀ᵐ ω ∂μ, 0 ≤ tn ω ^ 2 ∧ tn ω ^ 2 ≤ 1 := by
    filter_upwards [htn] with ω hω
    exact ⟨sq_nonneg _, by nlinarith [hω.1, hω.2]⟩
  have hprod : Integrable (fun ω => Bop ω * tn ω ^ 2) μ :=
    integrable_mul_of_exponential_tail μ Bop (fun ω => tn ω ^ 2) hBop0 hBopm
      (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) 1 (matrixEnergyK_ratio_nonneg n d)
      (matrixEnergyS_nonneg d) htail htn2 htnm
  have hsgint : ∀ i, Integrable (fun ω => sTr ω i * sGh ω i) μ := by
    intro i
    have hb : Integrable (fun ω => (sTr ω i ^ 2 + sGh ω i ^ 2) / 2) μ :=
      ((hsL i).integrable_sq.add (hgL i).integrable_sq).div_const 2
    refine Integrable.mono' hb
      ((hsL i).aestronglyMeasurable.mul (hgL i).aestronglyMeasurable) ?_
    filter_upwards with ω
    rw [Real.norm_eq_abs, abs_mul]
    nlinarith [sq_nonneg (|sTr ω i| - |sGh ω i|), abs_nonneg (sTr ω i), abs_nonneg (sGh ω i),
      sq_abs (sTr ω i), sq_abs (sGh ω i)]
  have hdiff : ∀ i, (∫ ω, (sTr ω i - sGh ω i) ^ 2 ∂μ)
      = (∫ ω, sTr ω i ^ 2 ∂μ) + ∫ ω, sGh ω i ^ 2 ∂μ := by
    intro i
    have hpt : (∫ ω, (sTr ω i - sGh ω i) ^ 2 ∂μ)
        = ∫ ω, (sTr ω i ^ 2 - 2 * (sTr ω i * sGh ω i) + sGh ω i ^ 2) ∂μ :=
      integral_congr_ae (Filter.Eventually.of_forall fun ω => by ring)
    have h1 : Integrable (fun ω => sTr ω i ^ 2 - 2 * (sTr ω i * sGh ω i)) μ :=
      (hsL i).integrable_sq.sub ((hsgint i).const_mul 2)
    rw [hpt, integral_add h1 (hgL i).integrable_sq,
      integral_sub (hsL i).integrable_sq ((hsgint i).const_mul 2), integral_const_mul, hcross i]
    ring
  have hstep : ∀ i, (∫ ω, X ω i ^ 2 ∂μ)
      ≤ L ^ 2 * ((∫ ω, sTr ω i ^ 2 ∂μ) + ∫ ω, sGh ω i ^ 2 ∂μ) := by
    intro i
    have hsub : MemLp (fun ω => sTr ω i - sGh ω i) 2 μ := (hsL i).sub (hgL i)
    have hmono : (∫ ω, X ω i ^ 2 ∂μ) ≤ ∫ ω, L ^ 2 * (sTr ω i - sGh ω i) ^ 2 ∂μ := by
      refine integral_mono_ae (hXint i) (hsub.integrable_sq.const_mul _) ?_
      filter_upwards [hX] with ω hω
      have h := hω i
      nlinarith [sq_abs (X ω i), abs_nonneg (X ω i), abs_nonneg (sTr ω i - sGh ω i),
        sq_abs (sTr ω i - sGh ω i), sq_nonneg L, h]
    rw [integral_const_mul, hdiff i] at hmono
    exact hmono
  have hsum : (∑ i, ∫ ω, X ω i ^ 2 ∂μ)
      ≤ L ^ 2 * ((∑ i, ∫ ω, sTr ω i ^ 2 ∂μ) + ∑ i, ∫ ω, sGh ω i ^ 2 ∂μ) := by
    have h := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
    calc (∑ i, ∫ ω, X ω i ^ 2 ∂μ)
        ≤ ∑ i, L ^ 2 * ((∫ ω, sTr ω i ^ 2 ∂μ) + ∫ ω, sGh ω i ^ 2 ∂μ) := h
      _ = L ^ 2 * ((∑ i, ∫ ω, sTr ω i ^ 2 ∂μ) + ∑ i, ∫ ω, sGh ω i ^ 2 ∂μ) := by
          rw [← Finset.mul_sum, Finset.sum_add_distrib]
  have htrain : (∑ i, ∫ ω, sTr ω i ^ 2 ∂μ)
      ≤ weightedTailBound 1 w (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) := by
    have hswap : (∑ i, ∫ ω, sTr ω i ^ 2 ∂μ) = ∫ ω, ∑ i, sTr ω i ^ 2 ∂μ :=
      (integral_finsetSum _ fun i _ => (hsL i).integrable_sq).symm
    have hle : (∫ ω, ∑ i, sTr ω i ^ 2 ∂μ) ≤ ∫ ω, Bop ω * tn ω ^ 2 ∂μ := by
      refine integral_mono_ae
        (integrable_finsetSum _ fun i _ => (hsL i).integrable_sq) hprod ?_
      filter_upwards [hsq] with ω hω
      calc (∑ i, sTr ω i ^ 2) ≤ tn ω ^ 2 * Bop ω := hω
        _ = Bop ω * tn ω ^ 2 := by ring
    rw [hswap]
    exact le_trans hle
      (weighted_tail_bound μ Bop (fun ω => tn ω ^ 2) 1 w _ _ hBop0 hBopm htail
        (matrixEnergyK_ratio_nonneg n d) (matrixEnergyS_nonneg d) htn2 htnm one_pos hw hw0 hw1)
  have hghostsum : (∑ i, ∫ ω, sGh ω i ^ 2 ∂μ)
      ≤ ((n : ℝ) / d) * w := by
    have h : (∑ i, ∫ ω, sGh ω i ^ 2 ∂μ)
        ≤ ∑ _i : Fin n, (1 / (d : ℝ)) * ∫ ω, tn ω ^ 2 ∂μ :=
      Finset.sum_le_sum fun i _ => hghost i
    have hcard : (∑ _i : Fin n, (1 / (d : ℝ)) * ∫ ω, tn ω ^ 2 ∂μ)
        = ((n : ℝ) / d) * ∫ ω, tn ω ^ 2 ∂μ := by
      rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
      ring
    rw [hcard] at h
    refine le_trans h ?_
    exact mul_le_mul_of_nonneg_left hw (by positivity)
  have hL2 : (0 : ℝ) ≤ L ^ 2 := sq_nonneg L
  calc (∑ i, ∫ ω, X ω i ^ 2 ∂μ)
      ≤ L ^ 2 * ((∑ i, ∫ ω, sTr ω i ^ 2 ∂μ) + ∑ i, ∫ ω, sGh ω i ^ 2 ∂μ) := hsum
    _ ≤ L ^ 2 * (weightedTailBound 1 w (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d)
        + ((n : ℝ) / d) * w) :=
        mul_le_mul_of_nonneg_left (add_le_add htrain hghostsum) hL2

end ScalarBudgets

section JointBudgets

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

set_option maxHeartbeats 1000000 in
/-- **The arbitrary-sample signed budget on the prior mixture with the calibration as input.**
For the logistic link, a prior exponent `κ > 0` and a measurable proper randomized learner with
`E_Π‖θ̂‖² ≤ w ≤ 1`, `E_Π[‖θ̂‖²‖μ_p‖²] ≤ Q_θ` and `A_φ ≤ b E_Π⟪θ̂, μ_p⟫`:
`κ(A_φ - H Q_θ) - H C_θ/2 ≤ E_Π ∑_i E_p[σ_i X_i]` with `C_θ = T̄₁(w; K, s)`; this is the
arbitrary-sample signed budget for smooth links, which depends on the regularizer only through
these three inputs. -/
theorem ct_budgets_signed_part (hd : 0 < d) {L H : ℝ}
    (hφ : NativeLinkClass logisticLoss (1 / 2) L H)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {κ : ℝ} (hκ : 0 < κ) {Aφ Qx w : ℝ} (hw0 : 0 ≤ w) (hw1 : w ≤ 1)
    (hw : (∫ x, ‖superLearner A x.2‖ ^ 2 ∂(nativeJointMeasure κ n d μR μG)) ≤ w)
    (hQ : (∫ x, (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2
      ∂(nativeJointMeasure κ n d μR μG)) ≤ Qx)
    (hcal : Aφ ≤ 1 / 2 * ∫ x, ⟪superLearner A x.2, priorMean x.1⟫_ℝ
      ∂(nativeJointMeasure κ n d μR μG)) :
    κ * Aφ - κ * (H * Qx)
        - H * weightedTailBound 1 w (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) / 2
      ≤ ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease logisticLoss A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d) := by
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  set φ : ℝ → ℝ := logisticLoss with hφdef
  set b : ℝ := 1 / 2 with hbdef
  have hφm : Measurable φ := by rw [hφdef]; unfold logisticLoss; fun_prop
  -- the link
  have hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (deriv φ t) t := fun t ht =>
    hφ.hasDerivAt ht
  have hcont := hφ.deriv_continuousOn
  have hHb := hφ.deriv_lipschitz
  have hH0 := hφ.curv_nonneg
  have hL0 := hφ.lip_nonneg
  have hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L := hφ.deriv_le
  have hzero : deriv φ 0 = -b := by linarith [hφ.slope_eq]
  have hb := hφ.slope_pos
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  have hCφ0 : 0 ≤ Cφ := le_trans (abs_nonneg _) (hCφ 0 NativeLinkClass.zero_mem_margin)
  -- measurability on the mixture space
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have htr := fun i => measurable_joint_train (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hgh := fun i => measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hZ : ∀ (c : Bool) (i : Fin n), Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superPoint c i x.2 :=
    fun c i => (measurable_superPoint c i).comp measurable_snd
  have hmm := measurable_inner_native hth hμ
  have hsTr : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((htr i).sub hμ)
  have hsGh : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((hgh i).sub hμ)
  have hghm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ :=
    fun i => measurable_inner_native hth (hgh i)
  have hXm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i := fun i =>
    (hφm.comp (measurable_inner_native hth (hZ true i))).sub
      (hφm.comp (measurable_inner_native hth (hZ false i)))
  have hsgnm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng
      n =>
      nativeSelectorSign x.2 i := by
    intro i
    have hbit : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        superBits x.2 i := (measurable_pi_apply i).comp (measurable_superBits.comp measurable_snd)
    exact Measurable.ite (hbit (measurableSet_singleton true)) measurable_const measurable_const
  -- pointwise bounds on the good event
  have hmargin : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → ∀ (c : Bool) (i : Fin n),
        ⟪superLearner A x.2, superPoint c i x.2⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := fun x hx c i =>
    native_margin_mem_Icc (hA1 _ _) (hx.2 c i)
  have hXC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    unfold nativeLossRelease
    have h1 := hCφ _ (hmargin x hx true i)
    have h2 := hCφ _ (hmargin x hx false i)
    calc |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ
          - φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ|
        ≤ |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ|
          + |φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ| := abs_sub _ _
      _ ≤ 2 * Cφ := by linarith
  have hsgnabs : ∀ (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) i,
      |nativeSelectorSign ω i| = 1 := by
    intro ω i
    unfold nativeSelectorSign
    split_ifs <;> simp
  have hDC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    rw [abs_mul, hsgnabs, one_mul]
    exact hXC i x hx
  have hsTrC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_train i) (hx.norm_priorMean hd)
  have hsGhC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_ghost i) (hx.norm_priorMean hd)
  have hmmC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 1 := fun x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_priorMean hd)
  have hghC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ 1 := fun i x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_ghost i)
  have hgood := nativeJoint_ae_good (n := n) μR μG hκ hd
  have hint : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, NativeGood x → |f x| ≤ C) →
        Integrable f (nativeJointMeasure κ n d μR μG) := fun hf _ hC =>
    nativeJoint_integrable μR μG hκ hd hf hC
  -- the learner norm and the training-matrix energy
  have htn : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      0 ≤ ‖superLearner A x.2‖ ∧ ‖superLearner A x.2‖ ≤ 1 :=
    Filter.Eventually.of_forall fun x => ⟨norm_nonneg _, hA1 _ _⟩
  have htnm : AEMeasurable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 2) (nativeJointMeasure κ n d μR μG) :=
    (hth.norm.pow_const 2).aemeasurable
  have hBop0 : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG), 0 ≤ nativeJointTrainOp x :=
    Filter.Eventually.of_forall fun x => sq_nonneg _
  have hBopm : AEMeasurable nativeJointTrainOp (nativeJointMeasure κ n d μR μG) :=
    measurable_nativeJointTrainOp.aemeasurable
  have htail := native_joint_training_tail (n := n) (d := d) μR μG hκ
  have hsq : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2)
        ≤ ‖superLearner A x.2‖ ^ 2 * nativeJointTrainOp x := fun x =>
    sum_sq_joint_train_margin_le A x
  have htn2 : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      0 ≤ ‖superLearner A x.2‖ ^ 2 ∧ ‖superLearner A x.2‖ ^ 2 ≤ 1 := by
    filter_upwards [htn] with x hx
    exact ⟨sq_nonneg _, by nlinarith [hx.1, hx.2]⟩
  have hprod : Integrable (fun x => nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2)
      (nativeJointMeasure κ n d μR μG) :=
    integrable_mul_of_exponential_tail _ nativeJointTrainOp _ hBop0 hBopm
      (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) 1 (matrixEnergyK_ratio_nonneg n d)
      (matrixEnergyS_nonneg d) htail htn2 htnm
  have hweighted : (∫ x, nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
      ∂(nativeJointMeasure κ n d μR μG))
        ≤ weightedTailBound 1 w (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) :=
    weighted_tail_bound (nativeJointMeasure κ n d μR μG) nativeJointTrainOp
      (fun x => ‖superLearner A x.2‖ ^ 2) 1 w _ _ hBop0 hBopm htail
      (matrixEnergyK_ratio_nonneg n d) (matrixEnergyS_nonneg d) htn2 htnm one_pos hw hw0 hw1
  have hsqint : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2)
      (nativeJointMeasure κ n d μR μG) := by
    refine hint (Finset.measurable_sum _ fun i _ => (hsTr i).pow_const 2) (C := n * 4)
      fun x hx => abs_sum_fin_le_mul fun i => ?_
    have h1 := hsTrC i x hx
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [abs_nonneg ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - priorMean x.1⟫_ℝ, sq_abs ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - priorMean x.1⟫_ℝ]
  have henergy : (∫ x, ∑ i, ⟪superLearner A x.2,
      trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2
        ∂(nativeJointMeasure κ n d μR μG))
        ≤ weightedTailBound 1 w (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) := by
    refine le_trans (integral_mono hsqint hprod fun x => ?_) hweighted
    have := hsq x
    show _ ≤ nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
    linarith
  -- the fingerprinted cross term (fingerprinting a prior-dependent statistic)
  have hdφ : deriv φ = logisticSlope := funext fun t => (hasDerivAt_logisticLoss t).deriv
  have hYm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) * ∑ i, ⟪superLearner A x.2,
        trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    (((measurable_deriv φ).comp hmm).add measurable_const).mul
      (Finset.measurable_sum _ fun i _ => hsTr i)
  have hslope1 : ∀ t : ℝ, |deriv φ t + b| ≤ 3 / 2 := by
    intro t
    rw [hdφ]
    refine (abs_add_le _ _).trans ?_
    have := abs_logisticSlope_le_one t
    rw [hbdef]; norm_num; linarith
  have hYC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |(deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) * ∑ i, ⟪superLearner A x.2,
        trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 3 / 2 * (n * 2) := by
    intro x hx
    rw [abs_mul]
    exact mul_le_mul (hslope1 _) (abs_sum_fin_le_mul fun i => hsTrC i x hx) (abs_nonneg _)
      (by norm_num)
  have hZm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (logisticSlope ⟪superLearner A x.2, priorMean x.1⟫_ℝ + 1 / 2) *
        ⟪superLearner A x.2, priorMean x.1⟫_ℝ :=
    ((contDiff_logisticSlope.continuous.measurable.comp hmm).add measurable_const).mul hmm
  have hZC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |(logisticSlope ⟪superLearner A x.2, priorMean x.1⟫_ℝ + 1 / 2) *
        ⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 3 / 2 * 1 := by
    intro x hx
    rw [abs_mul]
    have h1 := hslope1 ⟪superLearner A x.2, priorMean x.1⟫_ℝ
    rw [hdφ, hbdef] at h1
    exact mul_le_mul h1 (hmmC x hx) (abs_nonneg _) (by norm_num)
  have hcross : (∫ x, (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) * ∑ i, ⟪superLearner A
      x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
        ∂(nativeJointMeasure κ n d μR μG)) ≤ κ * (H * Qx) := by
    rw [nativeJoint_integral_eq μR μG hκ hd hYm hYC]
    have hsplit : ∀ᵐ p ∂(prior κ d),
        (∫ ω, (deriv φ ⟪superLearner A (p, ω).2, priorMean (p, ω).1⟫_ℝ + b) * ∑ i,
          ⟪superLearner A (p, ω).2, trainingPoint superPoint superBits i (p, ω).2
            - priorMean (p, ω).1⟫_ℝ ∂(superMeasure n (signProductLaw d p) μR μG))
          = ∑ i, ∫ ω, (logisticSlope ⟪superLearner A ω, priorMean p⟫_ℝ + 1 / 2) *
            ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ
            ∂(superMeasure n (signProductLaw d p) μR μG) := by
      filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
      have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
      haveI := isProbabilityMeasure_signProductLaw hpI
      have hDp := isSignProductLaw_signProductLaw hpI
      have hμp : ‖priorMean p‖ ≤ 1 := hDp.norm_priorMean_le_one hd
      simp only [hdφ, hbdef, Finset.mul_sum]
      refine integral_finsetSum _ fun i _ => ?_
      have htm : Measurable (trainingPoint superPoint superBits i :
          SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) :=
        measurable_trainingPoint (fun b j => measurable_superPoint b j) measurable_superBits i
      have hth2 : Measurable (superLearner A : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) :=
        measurable_superLearner hA
      refine Integrable.of_bound (((contDiff_logisticSlope.continuous.measurable.comp
        (measurable_inner_native hth2 measurable_const)).add measurable_const).mul
          (measurable_inner_native hth2 (htm.sub measurable_const))).aestronglyMeasurable
        (3 / 2 * 2) ?_
      filter_upwards [ae_norm_trainingPoint_le_one μR μG hDp hd i] with ω hω
      rw [Real.norm_eq_abs, abs_mul]
      have h1 : |logisticSlope ⟪superLearner A ω, priorMean p⟫_ℝ + 1 / 2| ≤ 3 / 2 := by
        have := hslope1 ⟪superLearner A ω, priorMean p⟫_ℝ
        rwa [hdφ, hbdef] at this
      have h2 : |⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ|
          ≤ 2 := abs_inner_sub_le_two (hA1 _ _) hω hμp
      exact mul_le_mul h1 h2 (abs_nonneg _) (by norm_num)
    rw [integral_congr_ae hsplit]
    refine (nativeOs_fingerprint_transport_le μR μG hκ hd hA hA1).trans ?_
    rw [← nativeJoint_integral_eq μR μG hκ hd hZm hZC]
    refine mul_le_mul_of_nonneg_left ?_ hκ.le
    have hFm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2 := (hth.norm.mul hμ.norm).pow_const 2
    have hFint : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2) (nativeJointMeasure κ n d μR μG) := by
      refine hint hFm (C := 1) fun x hx => ?_
      have h1 : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
      have h2 := hx.norm_priorMean hd
      rw [abs_of_nonneg (sq_nonneg _)]
      have : ‖superLearner A x.2‖ * ‖priorMean x.1‖ ≤ 1 := by
        nlinarith [norm_nonneg (superLearner A x.2), norm_nonneg (priorMean x.1)]
      nlinarith [norm_nonneg (superLearner A x.2), norm_nonneg (priorMean x.1),
        mul_nonneg (norm_nonneg (superLearner A x.2)) (norm_nonneg (priorMean x.1))]
    have hZint := hint hZm hZC
    calc (∫ x, (logisticSlope ⟪superLearner A x.2, priorMean x.1⟫_ℝ + 1 / 2) *
          ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂(nativeJointMeasure κ n d μR μG))
        ≤ ∫ x, H * (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2
          ∂(nativeJointMeasure κ n d μR μG) := by
          refine integral_mono_ae hZint (hFint.const_mul H) ?_
          filter_upwards [hgood] with x hx
          have hmI := native_margin_mem_Icc (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _)
            (hx.norm_priorMean hd)
          have hL := hHb _ hmI 0 NativeLinkClass.zero_mem_margin
          rw [hdφ] at hL
          simp only [logisticSlope_zero, sub_zero] at hL
          set m := ⟪superLearner A x.2, priorMean x.1⟫_ℝ
          have hmm : |m| ≤ ‖superLearner A x.2‖ * ‖priorMean x.1‖ := abs_real_inner_le_norm _ _
          have hsq : m ^ 2 ≤ (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2 := by
            rw [← sq_abs]; exact pow_le_pow_left₀ (abs_nonneg _) hmm 2
          have hprod : (logisticSlope m + 1 / 2) * m ≤ H * m ^ 2 := by
            have e : logisticSlope m + 1 / 2 = logisticSlope m - (-(1 / 2)) := by ring
            have h1 : (logisticSlope m + 1 / 2) * m ≤ |logisticSlope m + 1 / 2| * |m| := by
              rw [← abs_mul]; exact le_abs_self _
            rw [e] at h1 ⊢
            calc (logisticSlope m - -(1 / 2)) * m ≤ |logisticSlope m - -(1 / 2)| * |m| := h1
              _ ≤ H * |m| * |m| := mul_le_mul_of_nonneg_right hL (abs_nonneg _)
              _ = H * m ^ 2 := by rw [mul_assoc, ← sq, sq_abs]
          exact hprod.trans (mul_le_mul_of_nonneg_left hsq hH0)
      _ = H * ∫ x, (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2
          ∂(nativeJointMeasure κ n d μR μG) := integral_const_mul _ _
      _ ≤ H * Qx := mul_le_mul_of_nonneg_left hQ hH0
  -- the remaining supersample steps
  have hmem : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 ∧
      ∀ i, ⟪superLearner A x.2, priorMean x.1⟫_ℝ
        + ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
          ∈ Set.Icc (-1 : ℝ) 1 := by
    filter_upwards [hgood] with x hx
    refine ⟨native_margin_mem_Icc (hA1 _ _) (hx.norm_priorMean hd), fun i => ?_⟩
    rw [inner_sub_right, add_sub_cancel]
    exact native_margin_mem_Icc (hA1 _ _) (hx.norm_train i)
  have hrelease : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG), ∀ i,
      nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i
        = φ ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ
          - φ (⟪superLearner A x.2, priorMean x.1⟫_ℝ + ⟪superLearner A x.2,
            trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ) := by
    refine Filter.Eventually.of_forall fun x i => ?_
    rw [inner_sub_right, add_sub_cancel]
    exact nativeSelectorSign_mul_release φ A x.2 i
  have hDm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i := fun i => (hsgnm i).mul (hXm i)
  have hφgh : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |φ ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ Cφ := fun i x hx =>
    hCφ _ (native_margin_mem_Icc (hA1 _ _) (hx.norm_ghost i))
  have hsigned := ct_signed_moment_budget (μ := nativeJointMeasure κ n d μR μG)
    (b := b) (H := H) (κ := κ) (Aφ := Aφ) (Qx := Qx)
    (Cθ := weightedTailBound 1 w (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d)) (n := n)
    φ (deriv φ)
    (fun x i => nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i)
    (fun x i => ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ)
    (fun x i => ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ)
    (fun x => ⟪superLearner A x.2, priorMean x.1⟫_ℝ)
    hderiv hcont hHb hH0 hmem hrelease
    (hint (Finset.measurable_sum _ fun i _ => hDm i) (C := n * (2 * Cφ))
      fun x hx => abs_sum_fin_le_mul fun i => hDC i x hx)
    (fun i => hint (hDm i) (hDC i))
    (fun i => hint (hφm.comp (hghm i)) (hφgh i))
    (hint (Finset.measurable_sum _ fun i _ => hφm.comp (hghm i)) (C := n * Cφ)
      fun x hx => abs_sum_fin_le_mul fun i => hφgh i x hx)
    (hint (hφm.comp hmm) (C := Cφ) fun x hx =>
      hCφ _ (native_margin_mem_Icc (hA1 _ _) (hx.norm_priorMean hd)))
    (hint (Finset.measurable_sum _ fun i _ => hsTr i) (C := n * 2)
      fun x hx => abs_sum_fin_le_mul fun i => hsTrC i x hx)
    (fun i => hint (hsTr i) (hsTrC i)) hsqint
    (hint (((measurable_deriv φ).comp hmm).mul (Finset.measurable_sum _ fun i _ => hsTr i))
      (C := L * (n * 2)) fun x hx => by
        have hmI := native_margin_mem_Icc (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _)
            (hx.norm_priorMean hd)
        rw [abs_mul]
        exact mul_le_mul (hLb _ hmI) (abs_sum_fin_le_mul fun i => hsTrC i x hx) (abs_nonneg _)
          hL0)
    (fun i => native_joint_ghost_jensen μR μG hκ hd hφ hφm hA hA1 i)
    (fun i => native_joint_ghost_center μR μG hκ hd hA hA1 i)
    (hint hmm hmmC) (fun i => hint (hghm i) (hghC i))
    (native_joint_fingerprint μR μG hκ hd hA hA1) hκ.le hcal hcross
    henergy
  rw [nativeJoint_sum_integral_eq μR μG hκ hd hDm hDC] at hsigned
  exact hsigned

set_option maxHeartbeats 1000000 in
/-- **The raw-energy budget on the prior mixture with the learner moment as input.**  For a link of
Assumption 2, a prior exponent `κ > 0` and a measurable proper randomized learner with
`E_Π‖θ̂‖² ≤ w ≤ 1`: `E_Π ∑_i E_p X_i² ≤ L²(C_θ + (n/d) w)` with `C_θ = T̄₁(w; K, s)`. -/
theorem ct_budgets_energy_part (hd : 0 < d) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {κ : ℝ} (hκ : 0 < κ) {w : ℝ} (hw0 : 0 ≤ w) (hw1 : w ≤ 1)
    (hw : (∫ x, ‖superLearner A x.2‖ ^ 2 ∂(nativeJointMeasure κ n d μR μG)) ≤ w) :
    (∫ p, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
        ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d))
      ≤ L ^ 2 * (weightedTailBound 1 w (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d)
        + ((n : ℝ) / d) * w) := by
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  -- the link
  have hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (deriv φ t) t := fun t ht =>
    hφ.hasDerivAt ht
  have hcont := hφ.deriv_continuousOn
  have hHb := hφ.deriv_lipschitz
  have hH0 := hφ.curv_nonneg
  have hL0 := hφ.lip_nonneg
  have hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L := hφ.deriv_le
  have hzero : deriv φ 0 = -b := by linarith [hφ.slope_eq]
  have hb := hφ.slope_pos
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  have hCφ0 : 0 ≤ Cφ := le_trans (abs_nonneg _) (hCφ 0 NativeLinkClass.zero_mem_margin)
  -- measurability on the mixture space
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have htr := fun i => measurable_joint_train (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hgh := fun i => measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hZ : ∀ (c : Bool) (i : Fin n), Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superPoint c i x.2 :=
    fun c i => (measurable_superPoint c i).comp measurable_snd
  have hmm := measurable_inner_native hth hμ
  have hsTr : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((htr i).sub hμ)
  have hsGh : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((hgh i).sub hμ)
  have hghm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ :=
    fun i => measurable_inner_native hth (hgh i)
  have hXm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i := fun i =>
    (hφm.comp (measurable_inner_native hth (hZ true i))).sub
      (hφm.comp (measurable_inner_native hth (hZ false i)))
  have hsgnm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng
      n =>
      nativeSelectorSign x.2 i := by
    intro i
    have hbit : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        superBits x.2 i := (measurable_pi_apply i).comp (measurable_superBits.comp measurable_snd)
    exact Measurable.ite (hbit (measurableSet_singleton true)) measurable_const measurable_const
  -- pointwise bounds on the good event
  have hmargin : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → ∀ (c : Bool) (i : Fin n),
        ⟪superLearner A x.2, superPoint c i x.2⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := fun x hx c i =>
    native_margin_mem_Icc (hA1 _ _) (hx.2 c i)
  have hXC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    unfold nativeLossRelease
    have h1 := hCφ _ (hmargin x hx true i)
    have h2 := hCφ _ (hmargin x hx false i)
    calc |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ
          - φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ|
        ≤ |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ|
          + |φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ| := abs_sub _ _
      _ ≤ 2 * Cφ := by linarith
  have hsgnabs : ∀ (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) i,
      |nativeSelectorSign ω i| = 1 := by
    intro ω i
    unfold nativeSelectorSign
    split_ifs <;> simp
  have hDC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    rw [abs_mul, hsgnabs, one_mul]
    exact hXC i x hx
  have hsTrC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_train i) (hx.norm_priorMean hd)
  have hsGhC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_ghost i) (hx.norm_priorMean hd)
  have hmmC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 1 := fun x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_priorMean hd)
  have hghC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ 1 := fun i x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_ghost i)
  have hgood := nativeJoint_ae_good (n := n) μR μG hκ hd
  have hint : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, NativeGood x → |f x| ≤ C) →
        Integrable f (nativeJointMeasure κ n d μR μG) := fun hf _ hC =>
    nativeJoint_integrable μR μG hκ hd hf hC
  -- the learner norm and the training-matrix energy
  have htn : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      0 ≤ ‖superLearner A x.2‖ ∧ ‖superLearner A x.2‖ ≤ 1 :=
    Filter.Eventually.of_forall fun x => ⟨norm_nonneg _, hA1 _ _⟩
  have htnm : AEMeasurable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 2) (nativeJointMeasure κ n d μR μG) :=
    (hth.norm.pow_const 2).aemeasurable
  have hBop0 : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG), 0 ≤ nativeJointTrainOp x :=
    Filter.Eventually.of_forall fun x => sq_nonneg _
  have hBopm : AEMeasurable nativeJointTrainOp (nativeJointMeasure κ n d μR μG) :=
    measurable_nativeJointTrainOp.aemeasurable
  have htail := native_joint_training_tail (n := n) (d := d) μR μG hκ
  have hsq : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2)
        ≤ ‖superLearner A x.2‖ ^ 2 * nativeJointTrainOp x := fun x =>
    sum_sq_joint_train_margin_le A x
  have htn2 : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      0 ≤ ‖superLearner A x.2‖ ^ 2 ∧ ‖superLearner A x.2‖ ^ 2 ≤ 1 := by
    filter_upwards [htn] with x hx
    exact ⟨sq_nonneg _, by nlinarith [hx.1, hx.2]⟩
  have hprod : Integrable (fun x => nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2)
      (nativeJointMeasure κ n d μR μG) :=
    integrable_mul_of_exponential_tail _ nativeJointTrainOp _ hBop0 hBopm
      (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) 1 (matrixEnergyK_ratio_nonneg n d)
      (matrixEnergyS_nonneg d) htail htn2 htnm
  have hX : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG), ∀ i,
      |nativeLossRelease φ A x.2 i|
        ≤ L * |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
          - ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| := by
    filter_upwards [hgood] with x hx i
    have hdiff : ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
        - ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
        = ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2⟫_ℝ
          - ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ := by
      rw [inner_sub_right, inner_sub_right]
      ring
    rw [hdiff, abs_train_sub_ghost_margin]
    exact abs_link_sub_le_mul_abs hderiv hLb (hmargin x hx true i) (hmargin x hx false i)
  have hX2m : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i ^ 2 := fun i => (hXm i).pow_const 2
  have hX2C : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeLossRelease φ A x.2 i ^ 2| ≤ (2 * Cφ) ^ 2 := by
    intro i x hx
    rw [abs_pow]
    exact pow_le_pow_left₀ (abs_nonneg _) (hXC i x hx) 2
  have hmemLp : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, NativeGood x → |f x| ≤ C) →
        MemLp f 2 (nativeJointMeasure κ n d μR μG) := fun hf C hC =>
    MemLp.of_bound hf.aestronglyMeasurable C (by
      filter_upwards [hgood] with x hx
      rw [Real.norm_eq_abs]
      exact hC x hx)
  have henergyV := ct_raw_energy_budget (μ := nativeJointMeasure κ n d μR μG) (w := w)
    (L := L) (n := n) (d := d)
    (fun x => ‖superLearner A x.2‖) nativeJointTrainOp
    (fun x i => nativeLossRelease φ A x.2 i)
    (fun x i => ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ)
    (fun x i => ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ)
    htn htnm hBop0 hBopm htail hw hw0 hw1 hX (fun i => hint (hX2m i) (hX2C i))
    (fun i => hmemLp (hsTr i) (hsTrC i)) (fun i => hmemLp (hsGh i) (hsGhC i))
    (Filter.Eventually.of_forall hsq)
    (fun i => native_joint_ghost_orth μR μG hκ hd hA hA1 i)
    (fun i => native_joint_ghost_sq_le μR μG hκ hd hA hA1 i)
  rw [nativeJoint_sum_integral_eq μR μG hκ hd hX2m hX2C] at henergyV
  exact henergyV

end JointBudgets

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CurvatureTransitionLowerLaw.lean <==
import LossOnlyTraceability.CurvatureTransitionLowerBudget
import LossOnlyTraceability.CurvatureTransitionAccuracy

/-! The per-law steps of the every-learner lower bound of the curvature-transition law for an
arbitrary learner that is `ε`-accurate for `f_λ` on a sign product law `D_p`.

* `ctPopRisk_growth`: `F^λ(θ) - F^λ(θ*) ≥ λ‖θ - θ*‖²/2 + ‖θ - θ*‖⁴/16 = Γ(‖θ - θ*‖)` at the
  population minimizer `θ*` (the Bregman decomposition with the logistic Bregman term `≥ 0`);
* `ct_minimizer_norm_le`: `λt + (5/16)t³ ≤ ‖μ_p‖/2` for `t = ‖θ*_p‖` (growth against `0` and
  `F_p(θ) ≥ φ(0) - b⟪θ, μ_p⟫ + g_λ(θ)`), hence `λt ≤ ‖μ_p‖/2` and `t³ ≤ (8/5)‖μ_p‖`;
* `ct_super_error_sq_le`: `E_p‖θ̂ - θ*_p‖² ≤ 4ρ²` when `λρ² + ρ⁴ = ε` (from `E Γ ≤ ε` and
  `Γ(t) ≥ (λ + ρ²)t²/2 - ρ⁴`);
* `ct_super_alignment`: the calibration
  `bρ‖μ_p‖ - (3/2)ε - (H/2)ρ²(‖μ_p‖² + 1/d) ≤ b E_p⟪θ̂, μ_p⟫` with `θ_c = ρ μ_p/‖μ_p‖`;
* the prior averages `ct_joint_learner_sq_le`, `ct_joint_mixed_le`, `ct_joint_alignment`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory Filter Topology
open scoped InnerProductSpace BigOperators ENNReal

section Growth

variable {d : ℕ}

/-- The tangent inequality of the logistic loss: `φ(t) + φ'(t)(s - t) ≤ φ(s)`. -/
theorem logisticLoss_tangent_le (s t : ℝ) :
    logisticLoss t + logisticSlope t * (s - t) ≤ logisticLoss s := by
  have hconv : ConvexOn ℝ Set.univ logisticLoss := by
    refine Monotone.convexOn_univ_of_deriv
      (fun t => (hasDerivAt_logisticLoss t).differentiableAt) ?_
    rw [deriv_logisticLoss]
    exact logisticSlope_monotone
  rcases lt_trichotomy t s with h | h | h
  · have hs := hconv.le_slope_of_hasDerivAt (Set.mem_univ t) (Set.mem_univ s) h
      (hasDerivAt_logisticLoss t)
    rw [slope_def_field, le_div_iff₀ (by linarith)] at hs
    linarith
  · rw [h]; simp
  · have hs := hconv.slope_le_of_hasDerivAt (Set.mem_univ s) (Set.mem_univ t) h
      (hasDerivAt_logisticLoss t)
    rw [slope_def_field, div_le_iff₀ (by linarith)] at hs
    linarith

/-- The logistic prediction Bregman divergence is nonnegative. -/
theorem populationPredictionBregman_nonneg (μ : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : EuclideanSpace ℝ (Fin d)) :
    0 ≤ populationPredictionBregman μ x y := by
  have hix := integrable_logisticLoss_global μ hsupport x
  have hiy := integrable_logisticLoss_global μ hsupport y
  have hig := integrable_logisticSampleGradient μ hsupport y
  have hid : Integrable (fun z => logisticLoss ⟪x, z⟫_ℝ - logisticLoss ⟪y, z⟫_ℝ) μ :=
    hix.sub hiy
  have hil : Integrable (fun z => ⟪logisticSampleGradient y z, x - y⟫_ℝ) μ :=
    hig.inner_const (x - y)
  have hip : (∫ z, ⟪logisticSampleGradient y z, x - y⟫_ℝ ∂μ) =
      ⟪populationLogisticGradient μ y, x - y⟫_ℝ := by
    simpa only [populationLogisticGradient, real_inner_comm] using integral_inner hig (x - y)
  have hpoint (z : EuclideanSpace ℝ (Fin d)) :
      0 ≤ logisticLoss ⟪x, z⟫_ℝ - logisticLoss ⟪y, z⟫_ℝ -
        ⟪logisticSampleGradient y z, x - y⟫_ℝ := by
    simp only [logisticSampleGradient, real_inner_smul_left]
    rw [inner_sub_right, real_inner_comm z x, real_inner_comm z y]
    linarith [logisticLoss_tangent_le ⟪z, x⟫_ℝ ⟪z, y⟫_ℝ]
  unfold populationPredictionBregman
  rw [← hip, ← integral_sub hix hiy, ← integral_sub hid hil]
  exact integral_nonneg hpoint

/-- **The growth `Γ` of `F^λ` at its minimizer.**  For a law on the unit ball, `λ ≥ 0` and the
population minimizer `θ* = θ*_0`: `λ‖θ - θ*‖²/2 + ‖θ - θ*‖⁴/16 ≤ F^λ(θ) - F^λ(θ*)` for every `θ`. -/
theorem ctPopRisk_growth {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]
    (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) {lam : ℝ} (hlam : 0 ≤ lam) (θ : EuclideanSpace ℝ (Fin d)) :
    lam / 2 * ‖θ - ctPopMinimizer D lam 0‖ ^ 2 + ‖θ - ctPopMinimizer D lam 0‖ ^ 4 / 16
      ≤ ctPopRisk D lam θ - ctPopRisk D lam (ctPopMinimizer D lam 0) := by
  set y := ctPopMinimizer D lam 0 with hydef
  have hy := ctPopMinimizer_spec hD hlam 0
  rw [← hydef] at hy
  have hnormsq : ‖θ‖ ^ 2 - ‖y‖ ^ 2 - 2 * ⟪y, θ - y⟫_ℝ = ‖θ - y‖ ^ 2 := by
    rw [@norm_sub_sq_real, inner_sub_right, real_inner_self_eq_norm_sq, real_inner_comm]
    ring
  have hgap : ctPopRisk D lam θ - ctPopRisk D lam y
      = quarticBregman θ y + populationPredictionBregman D θ y + lam / 2 * ‖θ - y‖ ^ 2 := by
    have hy' : lam • y + (quarticMap y + populationLogisticGradient D y) = -0 := hy
    have e := congrArg (fun v => ⟪v, θ - y⟫_ℝ) hy'
    simp only [inner_add_left, real_inner_smul_left, inner_zero_left, neg_zero] at e
    unfold ctPopRisk populationQuarticRisk quarticBregman populationPredictionBregman
    simp only [inner_sub_right] at e ⊢
    rw [← hnormsq, inner_sub_right]
    linarith
  have hq := quarticBregman_ge y θ
  have hp := populationPredictionBregman_nonneg D hD θ y
  rw [hgap]
  linarith

end Growth

section PerLaw

variable {d n : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

/-- The population minimizer lies in the unit ball. -/
theorem norm_ctPopMinimizer_zero_le_one (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) {lam : ℝ} (hlam : 0 ≤ lam) :
    ‖ctPopMinimizer D lam 0‖ ≤ 1 := by
  have h := ctPopMinimizer_norm_cube_le hD hlam 0
  rw [norm_zero] at h
  have h3 : ‖ctPopMinimizer D lam 0‖ ^ 3 ≤ 1 := by linarith
  exact (pow_le_one_iff_of_nonneg (norm_nonneg _) (by norm_num : (3 : ℕ) ≠ 0)).1 h3

/-- **The minimizer norm at a sign law.**  For `λ ≥ 0` and `t = ‖θ*_p‖`:
`λt + (5/16)t³ ≤ ‖μ_p‖/2`. -/
theorem ct_minimizer_norm_le (hD : IsSignProductLaw d p D) (hd : 0 < d) {lam : ℝ}
    (hlam : 0 ≤ lam) :
    lam * ‖ctPopMinimizer D lam 0‖ + 5 / 16 * ‖ctPopMinimizer D lam 0‖ ^ 3
      ≤ ‖priorMean p‖ / 2 := by
  have hball := hD.norm_le_one hd
  set y := ctPopMinimizer D lam 0 with hydef
  have hy1 : ‖y‖ ≤ 1 := norm_ctPopMinimizer_zero_le_one hball hlam
  have hgr := ctPopRisk_growth hball hlam 0
  rw [← hydef, zero_sub, norm_neg] at hgr
  have hlow := nativePopulationObjective_lower (g := ctRegularizer lam)
    logisticLoss_nativeLinkClass (by unfold logisticLoss; fun_prop) hD hd hy1
  rw [nativePopulationObjective_ctRegularizer_eq hball] at hlow
  have h0 : ctPopRisk D lam 0 = logisticLoss 0 := by
    unfold ctPopRisk populationQuarticRisk quarticPotential
    simp
  have hg : ctRegularizer lam y = lam / 2 * ‖y‖ ^ 2 + ‖y‖ ^ 4 / 4 := by
    unfold ctRegularizer quarticPotential; ring
  rw [hg] at hlow
  have hin : ⟪y, priorMean p⟫_ℝ ≤ ‖y‖ * ‖priorMean p‖ := real_inner_le_norm _ _
  have key : (lam * ‖y‖ + 5 / 16 * ‖y‖ ^ 3) * ‖y‖ ≤ ‖priorMean p‖ / 2 * ‖y‖ := by nlinarith
  rcases (norm_nonneg y).eq_or_lt with h0' | hpos
  · rw [← h0']; simp; positivity
  · exact le_of_mul_le_mul_right key hpos

/-- The accuracy condition for `f_λ` read on the supersample. -/
theorem ct_super_objective_le (hball : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (lam : ℝ)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {θ : EuclideanSpace ℝ (Fin d)} {ε : ℝ}
    (hacc : (∫ q, ctPopRisk D lam (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => D).prod μR))
      ≤ ctPopRisk D lam θ + ε) :
    (∫ ω, ctPopRisk D lam (superLearner A ω) ∂(superMeasure n D μR μG))
      ≤ ctPopRisk D lam θ + ε := by
  have h := integral_superTraining_superSeed D μR μG
    ((continuous_ctPopRisk hball lam).measurable.comp hA)
  have h' : (∫ ω, ctPopRisk D lam (superLearner A ω) ∂(superMeasure n D μR μG))
      = ∫ q, ctPopRisk D lam (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => D).prod μR) := h
  rw [h']
  exact hacc

/-- The objective of a proper learner is integrable on the supersample. -/
theorem integrable_ct_super_objective (hball : ∀ᵐ z ∂D, ‖z‖ ≤ 1) {lam : ℝ} (hlam : 0 ≤ lam)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    Integrable (fun ω => ctPopRisk D lam (superLearner A ω)) (superMeasure n D μR μG) := by
  refine Integrable.of_bound (((continuous_ctPopRisk hball lam).measurable.comp
    (measurable_superLearner hA)).aestronglyMeasurable)
    (|ctPopRisk D lam 0| + (1 + logisticUnitSlopeBound + lam)) (Filter.Eventually.of_forall
      fun ω => ?_)
  have hθ : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
  have h := ctPopRisk_lipschitz_unitBall D hball hlam (superLearner A ω) 0 hθ (by simp)
  rw [sub_zero] at h
  rw [Real.norm_eq_abs]
  have h2 : |ctPopRisk D lam (superLearner A ω)| ≤ |ctPopRisk D lam 0|
      + |ctPopRisk D lam (superLearner A ω) - ctPopRisk D lam 0| := by
    have := abs_add_le (ctPopRisk D lam 0) (ctPopRisk D lam (superLearner A ω) - ctPopRisk D lam 0)
    simpa using this
  have h3 : (1 + logisticUnitSlopeBound + lam) * ‖superLearner A ω‖
      ≤ 1 + logisticUnitSlopeBound + lam :=
    mul_le_of_le_one_right (by have := logisticUnitSlopeBound_nonneg; positivity) hθ
  linarith

/-- **The localization at one law.**  For `λ ≥ 0`, `ρ > 0` with `λρ² + ρ⁴ = ε` and a proper
learner `ε`-accurate against `θ*_p`: `E_p‖θ̂ - θ*_p‖² ≤ 4ρ²`. -/
theorem ct_super_error_sq_le (hball : ∀ᵐ z ∂D, ‖z‖ ≤ 1) {lam ε ρ : ℝ} (hlam : 0 ≤ lam)
    (hρ : 0 < ρ) (hε : lam * ρ ^ 2 + ρ ^ 4 = ε)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : (∫ q, ctPopRisk D lam (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => D).prod μR))
      ≤ ctPopRisk D lam (ctPopMinimizer D lam 0) + ε) :
    (∫ ω, ‖superLearner A ω - ctPopMinimizer D lam 0‖ ^ 2 ∂(superMeasure n D μR μG))
      ≤ 4 * ρ ^ 2 := by
  set y := ctPopMinimizer D lam 0 with hydef
  have hy1 : ‖y‖ ≤ 1 := norm_ctPopMinimizer_zero_le_one hball hlam
  have hth : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have hem : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A ω - y‖ := (hth.sub_const y).norm
  have hsqint : Integrable (fun ω => ‖superLearner A ω - y‖ ^ 2) (superMeasure n D μR μG) := by
    refine Integrable.of_bound (hem.pow_const 2).aestronglyMeasurable 4
      (Filter.Eventually.of_forall fun ω => ?_)
    have h1 : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
    have h := (native_error_norm_le_two _ _ h1 hy1).2
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    nlinarith [norm_nonneg (superLearner A ω - y)]
  have hFint := integrable_ct_super_objective μR μG hball hlam hA hA1
  have hsup := ct_super_objective_le μR μG hball lam hA hacc
  have hW : 0 < lam + ρ ^ 2 := by positivity
  -- the pointwise inequality `(λ + ρ²) t²/2 ≤ F(θ̂) - F(θ*) + ρ⁴`
  have hpt : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, (lam + ρ ^ 2) / 2 * ‖superLearner A ω - y‖ ^ 2
      ≤ ctPopRisk D lam (superLearner A ω) - ctPopRisk D lam y + ρ ^ 4 := by
    intro ω
    have hg := ctPopRisk_growth hball hlam (superLearner A ω)
    rw [← hydef] at hg
    nlinarith [sq_nonneg (‖superLearner A ω - y‖ ^ 2 / 4 - ρ ^ 2)]
  have hint1 : Integrable (fun ω => ctPopRisk D lam (superLearner A ω) - ctPopRisk D lam y)
      (superMeasure n D μR μG) := hFint.sub (integrable_const _)
  have hint2 : Integrable (fun ω => ctPopRisk D lam (superLearner A ω) - ctPopRisk D lam y
      + ρ ^ 4) (superMeasure n D μR μG) := hint1.add (integrable_const _)
  have hmono := integral_mono (hsqint.const_mul ((lam + ρ ^ 2) / 2)) hint2 hpt
  rw [integral_const_mul, integral_add hint1 (integrable_const _),
    integral_sub hFint (integrable_const _), integral_const, integral_const] at hmono
  simp only [probReal_univ, smul_eq_mul, one_mul] at hmono
  have h2 : (lam + ρ ^ 2) / 2 * (∫ ω, ‖superLearner A ω - y‖ ^ 2 ∂(superMeasure n D μR μG))
      ≤ (lam + ρ ^ 2) / 2 * (4 * ρ ^ 2) := by
    have : (lam + ρ ^ 2) / 2 * (4 * ρ ^ 2) = 2 * lam * ρ ^ 2 + 2 * ρ ^ 4 := by ring
    rw [this]
    nlinarith [sq_nonneg ρ, pow_pos hρ 2]
  exact le_of_mul_le_mul_left h2 (by positivity)

/-- **The learner second moment at one law.**  Under the hypotheses of `ct_super_error_sq_le`:
`E_p‖θ̂‖² ≤ 2‖θ*_p‖² + 8ρ²`. -/
theorem ct_super_learner_sq_le (hball : ∀ᵐ z ∂D, ‖z‖ ≤ 1) {lam ε ρ : ℝ} (hlam : 0 ≤ lam)
    (hρ : 0 < ρ) (hε : lam * ρ ^ 2 + ρ ^ 4 = ε)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : (∫ q, ctPopRisk D lam (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => D).prod μR))
      ≤ ctPopRisk D lam (ctPopMinimizer D lam 0) + ε) :
    (∫ ω, ‖superLearner A ω‖ ^ 2 ∂(superMeasure n D μR μG))
      ≤ 2 * ‖ctPopMinimizer D lam 0‖ ^ 2 + 8 * ρ ^ 2 := by
  set y := ctPopMinimizer D lam 0 with hydef
  have hy1 : ‖y‖ ≤ 1 := norm_ctPopMinimizer_zero_le_one hball hlam
  have herr := ct_super_error_sq_le μR μG hball hlam hρ hε hA hA1 hacc
  rw [← hydef] at herr
  have hth : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have hsqint : Integrable (fun ω => ‖superLearner A ω - y‖ ^ 2) (superMeasure n D μR μG) := by
    refine Integrable.of_bound ((hth.sub_const y).norm.pow_const 2).aestronglyMeasurable 4
      (Filter.Eventually.of_forall fun ω => ?_)
    have h1 : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
    have h := (native_error_norm_le_two _ _ h1 hy1).2
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    nlinarith [norm_nonneg (superLearner A ω - y)]
  have hθint : Integrable (fun ω => ‖superLearner A ω‖ ^ 2) (superMeasure n D μR μG) := by
    refine Integrable.of_bound (hth.norm.pow_const 2).aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun ω => ?_)
    have h : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    nlinarith [norm_nonneg (superLearner A ω)]
  have hpt : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, ‖superLearner A ω‖ ^ 2 ≤ 2 * ‖superLearner A ω - y‖ ^ 2 + 2 * ‖y‖ ^ 2 := by
    intro ω
    have h1 : ‖superLearner A ω‖ ≤ ‖superLearner A ω - y‖ + ‖y‖ := by
      calc ‖superLearner A ω‖ = ‖(superLearner A ω - y) + y‖ := by rw [sub_add_cancel]
        _ ≤ ‖superLearner A ω - y‖ + ‖y‖ := norm_add_le _ _
    nlinarith [sq_nonneg (‖superLearner A ω - y‖ - ‖y‖), norm_nonneg (superLearner A ω)]
  have hI2 : Integrable (fun ω => 2 * ‖superLearner A ω - y‖ ^ 2) (superMeasure n D μR μG) :=
    hsqint.const_mul 2
  have hI3 : Integrable (fun ω => 2 * ‖superLearner A ω - y‖ ^ 2 + 2 * ‖y‖ ^ 2)
      (superMeasure n D μR μG) := hI2.add (integrable_const _)
  have hmono := integral_mono hθint hI3 hpt
  rw [integral_add hI2 (integrable_const _), integral_const_mul,
    integral_const] at hmono
  simp only [probReal_univ, smul_eq_mul, one_mul] at hmono
  linarith

/-- **The calibration at one law.**  For `λ ≥ 0`, `0 < ρ ≤ 1` with
`λρ² + ρ⁴ = ε`, and a proper learner `ε`-accurate on `D_p` against every `θ` of the unit ball:
`ρ‖μ_p‖/2 - (3/2)ε - (1/8)ρ²(‖μ_p‖² + 1/d) ≤ E_p⟪θ̂, μ_p⟫/2`. -/
theorem ct_super_alignment (hD : IsSignProductLaw d p D) (hd : 0 < d) {lam ε ρ : ℝ}
    (hlam : 0 ≤ lam) (hρ : 0 < ρ) (hρ1 : ρ ≤ 1) (hε : lam * ρ ^ 2 + ρ ^ 4 = ε)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, ctPopRisk D lam (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => D).prod μR))
        ≤ ctPopRisk D lam θ + ε) :
    ρ * ‖priorMean p‖ / 2 - 3 / 2 * ε - 1 / 8 * ρ ^ 2 * (‖priorMean p‖ ^ 2 + 1 / (d : ℝ))
      ≤ 1 / 2 * ∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ ∂(superMeasure n D μR μG) := by
  have hball := hD.norm_le_one hd
  have hφ := logisticLoss_nativeLinkClass
  have hφm : Measurable logisticLoss := by unfold logisticLoss; fun_prop
  have hμ1 : ‖priorMean p‖ ≤ 1 := hD.norm_priorMean_le_one hd
  have hth : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have hmint : Integrable (fun ω => ⟪superLearner A ω, priorMean p⟫_ℝ)
      (superMeasure n D μR μG) := by
    refine Integrable.of_bound (((by fun_prop : Continuous fun x : EuclideanSpace ℝ (Fin d) =>
      ⟪x, priorMean p⟫_ℝ).measurable.comp hth).aestronglyMeasurable) 1
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs]
    exact (native_margin_mem_Icc (hA1 _ _) hμ1).elim (fun h1 h2 => abs_le.2 ⟨h1, h2⟩)
  have hFint := integrable_ct_super_objective μR μG hball hlam hA hA1
  have hg0 : ∀ θ : EuclideanSpace ℝ (Fin d), 0 ≤ ctRegularizer lam θ := fun θ => by
    unfold ctRegularizer quarticPotential; positivity
  -- the lower bound `φ(0) - b E m ≤ E F(θ̂)`
  have hlower : logisticLoss 0
      - 1 / 2 * (∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ ∂(superMeasure n D μR μG))
      ≤ ∫ ω, ctPopRisk D lam (superLearner A ω) ∂(superMeasure n D μR μG) := by
    have hI : Integrable (fun ω => logisticLoss 0 - 1 / 2 * ⟪superLearner A ω, priorMean p⟫_ℝ)
        (superMeasure n D μR μG) := (integrable_const _).sub (hmint.const_mul _)
    have hmono := integral_mono hI hFint fun ω => by
        have hθ1 : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
        have h1 := nativePopulationObjective_lower (g := ctRegularizer lam) hφ hφm hD hd hθ1
        rw [nativePopulationObjective_ctRegularizer_eq hball] at h1
        have h2 := hg0 (superLearner A ω)
        show logisticLoss 0 - 1 / 2 * ⟪superLearner A ω, priorMean p⟫_ℝ
          ≤ ctPopRisk D lam (superLearner A ω)
        linarith
    rw [integral_sub (integrable_const _) (hmint.const_mul _), integral_const,
      integral_const_mul] at hmono
    simpa using hmono
  by_cases hμ0 : ‖priorMean p‖ = 0
  · have hm0 : (∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ ∂(superMeasure n D μR μG)) = 0 := by
      rw [norm_eq_zero.1 hμ0]; simp
    rw [hm0, hμ0]
    have hε0 : 0 ≤ ε := by rw [← hε]; positivity
    have : 0 ≤ 1 / 8 * ρ ^ 2 * (0 ^ 2 + 1 / (d : ℝ)) := by positivity
    linarith
  · have hμpos : 0 < ‖priorMean p‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hμ0)
    set θc : EuclideanSpace ℝ (Fin d) := (ρ / ‖priorMean p‖) • priorMean p with hθc
    have hθcn : ‖θc‖ = ρ := by
      rw [hθc, norm_smul, Real.norm_eq_abs, abs_of_pos (by positivity)]
      field_simp
    have hθc1 : ‖θc‖ ≤ 1 := hθcn ▸ hρ1
    have hθcm : ⟪θc, priorMean p⟫_ℝ = ρ * ‖priorMean p‖ := by
      rw [hθc, real_inner_smul_left, real_inner_self_eq_norm_sq]
      field_simp
    have hup := ct_super_objective_le μR μG hball lam hA (hacc θc hθc1)
    have hdec := nativePopulationObjective_decomp (g := ctRegularizer lam) hφ hφm hD hd hθc1
    rw [nativePopulationObjective_ctRegularizer_eq hball] at hdec
    have hrem := integral_link_remainder_le hφ hφm hD hd hθc1
    have hgc : ctRegularizer lam θc ≤ ε / 2 := by
      unfold ctRegularizer quarticPotential
      rw [hθcn]
      nlinarith [pow_nonneg hρ.le 4, mul_nonneg hlam (sq_nonneg ρ)]
    rw [hθcm, hθcn] at hrem
    rw [hθcm] at hdec
    have e1 : (ρ * ‖priorMean p‖) ^ 2 = ρ ^ 2 * ‖priorMean p‖ ^ 2 := by ring
    rw [e1] at hrem
    have h1 := hlower.trans hup
    rw [hdec] at h1
    have h2 : 1 / 4 / 2 * (ρ ^ 2 * ‖priorMean p‖ ^ 2 + ρ ^ 2 / (d : ℝ))
        = 1 / 8 * ρ ^ 2 * (‖priorMean p‖ ^ 2 + 1 / (d : ℝ)) := by ring
    rw [h2] at hrem
    linarith

end PerLaw

section Joint

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

omit [IsProbabilityMeasure μR] in
/-- The accuracy condition of the class for `(logistic, g_λ)` in terms of `F^λ`. -/
theorem ct_accuracy_of_class (hd : 0 < d) {lam ε : ℝ}
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective (ctRegularizer lam) logisticLoss (signProductLaw d p)
          (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective (ctRegularizer lam) logisticLoss (signProductLaw d p) θ + ε)
    {p : Fin d → ℝ} (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) (θ : EuclideanSpace ℝ (Fin d))
    (hθ : ‖θ‖ ≤ 1) :
    (∫ q, ctPopRisk (signProductLaw d p) lam (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
      ≤ ctPopRisk (signProductLaw d p) lam θ + ε := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hball := (isSignProductLaw_signProductLaw hp).norm_le_one hd
  have h := hacc p hp θ hθ
  simp_rw [nativePopulationObjective_ctRegularizer_eq hball] at h
  exact h

/-- **`E_Π‖θ̂‖²` through a bound on the minimizer norm.**  For an `ε`-accurate proper learner for
`f_λ`, `ρ > 0` with `λρ² + ρ⁴ = ε`, and a continuous `T` with `‖θ*_p‖² ≤ T(p)` on `(-1,1)^d`:
`E_Π‖θ̂‖² ≤ E_Π[2T + 8ρ²]`. -/
theorem ct_joint_learner_sq_le {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d) {lam ε ρ : ℝ}
    (hlam : 0 ≤ lam) (hρ : 0 < ρ) (hε : lam * ρ ^ 2 + ρ ^ 4 = ε)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective (ctRegularizer lam) logisticLoss (signProductLaw d p)
          (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective (ctRegularizer lam) logisticLoss (signProductLaw d p) θ + ε)
    {T : (Fin d → ℝ) → ℝ} (hT : Continuous T)
    (hTle : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1) →
      ‖ctPopMinimizer (signProductLaw d p) lam 0‖ ^ 2 ≤ T p) :
    (∫ x, ‖superLearner A x.2‖ ^ 2 ∂(nativeJointMeasure κ n d μR μG))
      ≤ ∫ p, (2 * T p + 8 * ρ ^ 2) ∂(prior κ d) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hth : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      superLearner A x.2 := (measurable_superLearner hA).comp measurable_snd
  have hfm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 2 := hth.norm.pow_const 2
  have hfC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → |‖superLearner A x.2‖ ^ 2| ≤ 1 := by
    intro x _
    have h1 : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [norm_nonneg (superLearner A x.2)]
  refine nativeJoint_integral_le_prior μR μG hκ hd hfm hfC
    (integrable_of_continuous_prior hκ ((hT.const_smul (2 : ℝ)).add continuous_const))
    fun p hp => ?_
  have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
  haveI := isProbabilityMeasure_signProductLaw hpI
  have hball := (isSignProductLaw_signProductLaw hpI).norm_le_one hd
  have hy1 := norm_ctPopMinimizer_zero_le_one hball hlam
  have h := ct_super_learner_sq_le μR μG hball hlam hρ hε hA hA1
    (ct_accuracy_of_class μR hd hacc hpI _ hy1)
  have := hTle p hp
  show (∫ ω, ‖superLearner A ω‖ ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG)) ≤ _
  linarith

/-- **The mixed moment `E_Π[‖θ̂‖²‖μ_p‖²]` through a bound on the minimizer norm.**  Under the
hypotheses of `ct_joint_learner_sq_le`: `E_Π[‖θ̂‖²‖μ_p‖²] ≤ E_Π[(2T + 8ρ²)‖μ_p‖²]`. -/
theorem ct_joint_mixed_le {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d) {lam ε ρ : ℝ}
    (hlam : 0 ≤ lam) (hρ : 0 < ρ) (hε : lam * ρ ^ 2 + ρ ^ 4 = ε)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective (ctRegularizer lam) logisticLoss (signProductLaw d p)
          (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective (ctRegularizer lam) logisticLoss (signProductLaw d p) θ + ε)
    {T : (Fin d → ℝ) → ℝ} (hT : Continuous T)
    (hTle : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1) →
      ‖ctPopMinimizer (signProductLaw d p) lam 0‖ ^ 2 ≤ T p) :
    (∫ x, (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2 ∂(nativeJointMeasure κ n d μR μG))
      ≤ ∫ p, (2 * T p + 8 * ρ ^ 2) * ‖priorMean p‖ ^ 2 ∂(prior κ d) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hth : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      superLearner A x.2 := (measurable_superLearner hA).comp measurable_snd
  have hfm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2 :=
    (hth.norm.mul (measurable_priorMean_native.comp measurable_fst).norm).pow_const 2
  have hfC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → |(‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2| ≤ 1 := by
    intro x hx
    have h1 : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
    have h2 := hx.norm_priorMean hd
    rw [abs_of_nonneg (sq_nonneg _)]
    have h3 : ‖superLearner A x.2‖ * ‖priorMean x.1‖ ≤ 1 := by
      nlinarith [norm_nonneg (superLearner A x.2), norm_nonneg (priorMean x.1)]
    nlinarith [mul_nonneg (norm_nonneg (superLearner A x.2)) (norm_nonneg (priorMean x.1))]
  have hcont : Continuous fun p : Fin d → ℝ => (2 * T p + 8 * ρ ^ 2) * ‖priorMean p‖ ^ 2 :=
    ((hT.const_smul (2 : ℝ)).add continuous_const).mul ((continuous_norm_priorMean hd).pow 2)
  refine nativeJoint_integral_le_prior μR μG hκ hd hfm hfC
    (integrable_of_continuous_prior hκ hcont) fun p hp => ?_
  have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
  haveI := isProbabilityMeasure_signProductLaw hpI
  have hball := (isSignProductLaw_signProductLaw hpI).norm_le_one hd
  have hy1 := norm_ctPopMinimizer_zero_le_one hball hlam
  have h := ct_super_learner_sq_le μR μG hball hlam hρ hε hA hA1
    (ct_accuracy_of_class μR hd hacc hpI _ hy1)
  have hTp := hTle p hp
  have hrw : (∫ ω, (‖superLearner A ω‖ * ‖priorMean p‖) ^ 2
        ∂(superMeasure n (signProductLaw d p) μR μG))
      = (∫ ω, ‖superLearner A ω‖ ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG))
        * ‖priorMean p‖ ^ 2 := by
    simp_rw [mul_pow]
    exact integral_mul_const _ _
  show (∫ ω, (‖superLearner A ω‖ * ‖priorMean p‖) ^ 2
      ∂(superMeasure n (signProductLaw d p) μR μG)) ≤ _
  rw [hrw]
  exact mul_le_mul_of_nonneg_right (by linarith) (sq_nonneg _)

/-- **The calibration averaged over the prior.**  For an `ε`-accurate proper learner for `f_λ`,
`0 < ρ ≤ 1` with `λρ² + ρ⁴ = ε`:
`ρ E_Π‖μ_p‖/2 - (3/2)ε - (1/8)ρ²(E_Π‖μ_p‖² + 1/d) ≤ E_Π⟪θ̂, μ_p⟫/2`. -/
theorem ct_joint_alignment {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d) {lam ε ρ : ℝ}
    (hlam : 0 ≤ lam) (hρ : 0 < ρ) (hρ1 : ρ ≤ 1) (hε : lam * ρ ^ 2 + ρ ^ 4 = ε)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective (ctRegularizer lam) logisticLoss (signProductLaw d p)
          (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective (ctRegularizer lam) logisticLoss (signProductLaw d p) θ + ε) :
    ρ * (∫ p, ‖priorMean p‖ ∂(prior κ d)) / 2 - 3 / 2 * ε
        - 1 / 8 * ρ ^ 2 * ((∫ p, ‖priorMean p‖ ^ 2 ∂(prior κ d)) + 1 / (d : ℝ))
      ≤ 1 / 2 * ∫ x, ⟪superLearner A x.2, priorMean x.1⟫_ℝ
        ∂(nativeJointMeasure κ n d μR μG) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have hm1 := measurable_inner_native hth hμ
  have hC1 : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 1 := fun x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_priorMean hd)
  set m0 : (Fin d → ℝ) → ℝ := fun p => ∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ
    ∂(superMeasure n (signProductLaw d p) μR μG) with hm0
  have hm0int : Integrable m0 (prior κ d) :=
    nativeKernel_integral_integrable μR μG hκ hd hm1 hC1
  have hn1 : Integrable (fun p : Fin d → ℝ => ‖priorMean p‖) (prior κ d) :=
    integrable_of_continuous_prior hκ (continuous_norm_priorMean hd)
  have hn2 : Integrable (fun p : Fin d → ℝ => ‖priorMean p‖ ^ 2) (prior κ d) :=
    integrable_of_continuous_prior hκ ((continuous_norm_priorMean hd).pow 2)
  set lhs : (Fin d → ℝ) → ℝ := fun p => ρ * ‖priorMean p‖ / 2 - 3 / 2 * ε
    - 1 / 8 * ρ ^ 2 * (‖priorMean p‖ ^ 2 + 1 / (d : ℝ)) with hlhs
  have hlint : Integrable lhs (prior κ d) :=
    (((hn1.const_mul ρ).div_const 2).sub (integrable_const _)).sub
      ((hn2.add (integrable_const _)).const_mul _)
  have hle : ∀ᵐ p ∂(prior κ d), lhs p ≤ 1 / 2 * m0 p := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
    haveI := isProbabilityMeasure_signProductLaw hpI
    exact ct_super_alignment μR μG (isSignProductLaw_signProductLaw hpI) hd hlam hρ hρ1 hε hA
      hA1 (fun θ hθ => ct_accuracy_of_class μR hd hacc hpI θ hθ)
  have hmono := integral_mono_ae hlint (hm0int.const_mul (1 / 2)) hle
  rw [integral_const_mul] at hmono
  rw [nativeJoint_integral_eq μR μG hκ hd hm1 hC1]
  have hval : ∫ p, lhs p ∂(prior κ d) = ρ * (∫ p, ‖priorMean p‖ ∂(prior κ d)) / 2 - 3 / 2 * ε
      - 1 / 8 * ρ ^ 2 * ((∫ p, ‖priorMean p‖ ^ 2 ∂(prior κ d)) + 1 / (d : ℝ)) := by
    have hI1 : Integrable (fun p : Fin d → ℝ => ρ * ‖priorMean p‖ / 2) (prior κ d) :=
      (hn1.const_mul ρ).div_const 2
    have hI2 : Integrable (fun p : Fin d → ℝ => ρ * ‖priorMean p‖ / 2 - 3 / 2 * ε) (prior κ d) :=
      hI1.sub (integrable_const _)
    have hI3 : Integrable (fun p : Fin d → ℝ => ‖priorMean p‖ ^ 2 + 1 / (d : ℝ)) (prior κ d) :=
      hn2.add (integrable_const _)
    have hI4 : Integrable (fun p : Fin d → ℝ => 1 / 8 * ρ ^ 2 * (‖priorMean p‖ ^ 2 + 1 / (d : ℝ)))
        (prior κ d) := hI3.const_mul _
    simp only [hlhs]
    rw [integral_sub hI2 hI4, integral_sub hI1 (integrable_const _), integral_div,
      integral_const_mul ρ, integral_const_mul (1 / 8 * ρ ^ 2),
      integral_add hn2 (integrable_const _), integral_const, integral_const]
    simp
  rw [← hval]
  exact hmono

end Joint

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/CurvatureTransitionNoise.lean <==
import LossOnlyTraceability.NativeOversamplingUpper

/-! The scales of the curvature-transition law and the large-noise entry of its upper bound.

For the mixed regularizer `g_λ(θ) = (λ/2)‖θ‖² + ‖θ‖⁴/4`, `0 ≤ λ ≤ 1`, and `0 < ε ≤ 1`:

* `ctRadius λ ε = ρ`, the positive root of `λρ² + ρ⁴ = ε`, given in closed form
  `ρ² = (√(λ² + 4ε) - λ)/2`; `ρ⁴ ≤ ε`, `ρ² ≤ 1`;
* `ctBudget λ ε = m_{λ,ε} = 1/(ε(λ + ρ²))`, `ctNoiseScale λ ε = η = ε/(5ρ)`, with
  `η² = 1/(25 m_{λ,ε})` and `m_{λ,ε}² ε² = (λ + ρ²)⁻²`;
* `ct_third_entry`: for the objective-perturbed learner for `f_λ` at `η`, every `n ≥ 1`, `32 n ≤ d`,
  `p ∈ [-1,1]^d`, `Q ∈ {Ii, Ij, Is}` and `τ ≠ 0`:
  `Q_{D_p}(X + τ G) ≤ C₁' m_{λ,ε}² ε²/(n τ²)` with the absolute constant `C₁'`
  (`ctNoiseConstant`), uniformly in `λ ∈ [0, 1]`.  The curvature floor is `λ` when `λ ≥ ρ²` and the
  lower norm bound `‖P b‖^{2/3}` when `λ < ρ²`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Scales

/-- The squared localization radius `ρ² = (√(λ² + 4ε) - λ)/2`. -/
def ctRadiusSq (lam ε : ℝ) : ℝ := (Real.sqrt (lam ^ 2 + 4 * ε) - lam) / 2

/-- The localization radius `ρ(λ, ε)`, the positive root of `λρ² + ρ⁴ = ε`. -/
def ctRadius (lam ε : ℝ) : ℝ := Real.sqrt (ctRadiusSq lam ε)

/-- The budget `m_{λ,ε} = 1/(ε(λ + ρ²))`. -/
def ctBudget (lam ε : ℝ) : ℝ := 1 / (ε * (lam + ctRadius lam ε ^ 2))

/-- The noise scale `η_{λ,ε} = ε/(5ρ)` of the objective perturbation. -/
def ctNoiseScale (lam ε : ℝ) : ℝ := ε / (5 * ctRadius lam ε)

theorem ctRadiusSq_pos {lam ε : ℝ} (hlam : 0 ≤ lam) (hε : 0 < ε) : 0 < ctRadiusSq lam ε := by
  unfold ctRadiusSq
  have h : lam < Real.sqrt (lam ^ 2 + 4 * ε) := by
    rw [show lam = Real.sqrt (lam ^ 2) by rw [Real.sqrt_sq hlam]]
    exact Real.sqrt_lt_sqrt (sq_nonneg _) (by
      have : Real.sqrt (lam ^ 2) ^ 2 = lam ^ 2 := Real.sq_sqrt (sq_nonneg _)
      nlinarith)
  linarith

theorem ctRadius_sq {lam ε : ℝ} (hlam : 0 ≤ lam) (hε : 0 < ε) :
    ctRadius lam ε ^ 2 = ctRadiusSq lam ε :=
  Real.sq_sqrt (ctRadiusSq_pos hlam hε).le

theorem ctRadius_pos {lam ε : ℝ} (hlam : 0 ≤ lam) (hε : 0 < ε) : 0 < ctRadius lam ε :=
  Real.sqrt_pos.2 (ctRadiusSq_pos hlam hε)

/-- **The defining equation of the radius**: `λ ρ² + ρ⁴ = ε`. -/
theorem ctRadius_equation {lam ε : ℝ} (hlam : 0 ≤ lam) (hε : 0 < ε) :
    lam * ctRadius lam ε ^ 2 + ctRadius lam ε ^ 4 = ε := by
  have h4 : ctRadius lam ε ^ 4 = (ctRadius lam ε ^ 2) ^ 2 := by ring
  rw [h4, ctRadius_sq hlam hε]
  unfold ctRadiusSq
  have hs : Real.sqrt (lam ^ 2 + 4 * ε) ^ 2 = lam ^ 2 + 4 * ε :=
    Real.sq_sqrt (by positivity)
  nlinarith

theorem ctRadius_pow_four_le {lam ε : ℝ} (hlam : 0 ≤ lam) (hε : 0 < ε) :
    ctRadius lam ε ^ 4 ≤ ε := by
  have h := ctRadius_equation hlam hε
  have : 0 ≤ lam * ctRadius lam ε ^ 2 := by positivity
  linarith

/-- `λ + ρ² = ε/ρ²`, hence `m_{λ,ε} = ρ²/ε²` and `m_{λ,ε}² ε² = (λ + ρ²)⁻²`. -/
theorem ctBudget_sq_mul {lam ε : ℝ} (hlam : 0 ≤ lam) (hε : 0 < ε) :
    ctBudget lam ε ^ 2 * ε ^ 2 = 1 / (lam + ctRadius lam ε ^ 2) ^ 2 := by
  have hρ := ctRadius_pos hlam hε
  unfold ctBudget
  have : 0 < lam + ctRadius lam ε ^ 2 := by positivity
  field_simp

/-- `η² = 1/(25 m_{λ,ε})`. -/
theorem ctNoiseScale_sq {lam ε : ℝ} (hlam : 0 ≤ lam) (hε : 0 < ε) :
    ctNoiseScale lam ε ^ 2 = ε * (lam + ctRadius lam ε ^ 2) / 25 := by
  have hρ := ctRadius_pos hlam hε
  have h := ctRadius_equation hlam hε
  unfold ctNoiseScale
  rw [div_pow, mul_pow]
  have : ε * (lam + ctRadius lam ε ^ 2) = ε ^ 2 / ctRadius lam ε ^ 2 := by
    rw [eq_div_iff (by positivity)]
    nlinarith
  rw [this]
  field_simp
  norm_num

end Scales

section ThirdEntry

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The floor-moment constant `Φ₀ = 32 (200/7)^{2/3} + 2 (200/7)^{1/3} + 34`, so that the floor moment
is at most `Φ₀ (λ + ρ²)⁻²` uniformly in `λ ∈ [0, 1]`. -/
def ctFloorConstant : ℝ :=
  32 * (200 / 7 : ℝ) ^ (2 / 3 : ℝ) + 2 * (200 / 7 : ℝ) ^ (1 / 3 : ℝ) + 34

/-- The constant `C₁'` of the large-noise entry of the curvature-transition upper bound. -/
def ctNoiseConstant : ℝ :=
  (logisticUnitSlopeBound + 1 / 4) ^ 2 * (2 * matrixEnergyK (1 / 32) + 2 * matrixEnergyS 32)
    * ctFloorConstant / (2 * Real.log 2)

theorem ctFloorConstant_nonneg : 0 ≤ ctFloorConstant := by
  unfold ctFloorConstant; positivity

theorem ctNoiseConstant_nonneg : 0 ≤ ctNoiseConstant := by
  unfold ctNoiseConstant
  have h1 := matrixEnergyK_ratio_nonneg 1 32
  have h2 := matrixEnergyS_nonneg 32
  have hK : 0 ≤ matrixEnergyK (1 / 32) := by simpa using h1
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have := ctFloorConstant_nonneg
  positivity

/-- **The uniform floor moment.**  For `0 ≤ λ ≤ 1`, `0 < ε ≤ 1`, `n ≥ 1`, `32 n ≤ d` and every
supersample, with `η = η_{λ,ε}`: `E_g (8 x² + x/2) ≤ Φ₀/(λ + ρ²)²` for the extended inverse `x` of the
curvature floor. -/
theorem ct_floor_moment_le {lam ε : ℝ} (hlam : 0 ≤ lam) (hlam1 : lam ≤ 1) (hε : 0 < ε)
    (hε1 : ε ≤ 1) (hn : 0 < n) (hdn : 32 * n ≤ d) (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) :
    ∫⁻ g, (8 * (ENNReal.ofReal (nativeOsCurvatureFloor lam z
        (nativeOsPerturbation (ctNoiseScale lam ε) g)))⁻¹ ^ 2
      + (ENNReal.ofReal (nativeOsCurvatureFloor lam z
        (nativeOsPerturbation (ctNoiseScale lam ε) g)))⁻¹ / 2) ∂(gaussianSeedLaw d)
      ≤ ENNReal.ofReal (ctFloorConstant / (lam + ctRadius lam ε ^ 2) ^ 2) := by
  set ρ := ctRadius lam ε with hρdef
  have hρ : 0 < ρ := ctRadius_pos hlam hε
  have hρ4 : ρ ^ 4 ≤ ε := ctRadius_pow_four_le hlam hε
  have hρ2 : ρ ^ 2 ≤ 1 := by nlinarith [sq_nonneg (ρ ^ 2)]
  have hsum : lam + ρ ^ 2 ≤ 2 := by linarith
  have hspos : 0 < lam + ρ ^ 2 := by positivity
  have hC0 := ctFloorConstant_nonneg
  rcases le_or_gt (ρ ^ 2) lam with hbig | hsmall
  · -- the quadratic part dominates: the floor is at least `λ`
    have hlam0 : 0 < lam := lt_of_lt_of_le (by positivity) hbig
    refine (nativeOs_floor_moment_le_lam hlam0 z).trans (ENNReal.ofReal_le_ofReal ?_)
    have h1 : 1 / lam ^ 2 ≤ 4 / (lam + ρ ^ 2) ^ 2 := by
      rw [div_le_div_iff₀ (by positivity) (by positivity)]
      nlinarith
    have h2 : 1 / (2 * lam) ≤ 2 / (lam + ρ ^ 2) ^ 2 := by
      rw [div_le_div_iff₀ (by positivity) (by positivity)]
      nlinarith
    have h3 : 8 / lam ^ 2 + 1 / (2 * lam) ≤ 34 / (lam + ρ ^ 2) ^ 2 := by
      have : 8 / lam ^ 2 = 8 * (1 / lam ^ 2) := by ring
      rw [this]
      have : (34 : ℝ) / (lam + ρ ^ 2) ^ 2 = 8 * (4 / (lam + ρ ^ 2) ^ 2) + 2 / (lam + ρ ^ 2) ^ 2 := by
        ring
      rw [this]; linarith
    refine h3.trans ?_
    apply div_le_div_of_nonneg_right _ (by positivity)
    unfold ctFloorConstant
    have : 0 ≤ 32 * (200 / 7 : ℝ) ^ (2 / 3 : ℝ) + 2 * (200 / 7 : ℝ) ^ (1 / 3 : ℝ) := by positivity
    linarith
  · -- the quartic part dominates: the lower norm bound
    have hd3 : 2 * n + 3 ≤ d := by omega
    have hη : 0 < ctNoiseScale lam ε := by unfold ctNoiseScale; positivity
    refine (nativeOs_floor_moment_le hlam hη hd3 z).trans (ENNReal.ofReal_le_ofReal ?_)
    set a := nativeOsInverseMoment n d (ctNoiseScale lam ε) with ha
    have ha0 : 0 < a := nativeOsInverseMoment_pos hd3 hη
    have hη2 := ctNoiseScale_sq hlam hε
    have hale : a ≤ 200 / 7 * ρ ^ (-(6 : ℤ)) := by
      rw [ha]
      unfold nativeOsInverseMoment
      have hd' : (32 * n : ℝ) ≤ d := by exact_mod_cast hdn
      have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast hn
      have hden : 7 / 8 * (d : ℝ) ≤ (d : ℝ) - 2 * n - 2 := by linarith
      have hdpos : (0 : ℝ) < d := by linarith
      have hdd : (d : ℝ) / ((d : ℝ) - 2 * n - 2) ≤ 8 / 7 := by
        rw [div_le_div_iff₀ (by linarith) (by norm_num)]; linarith
      rw [hη2]
      have hL : ε * (lam + ρ ^ 2) = ε ^ 2 / ρ ^ 2 := by
        have h := ctRadius_equation hlam hε
        rw [← hρdef] at h
        field_simp
        nlinarith
      rw [hL]
      have hε2 : ρ ^ 8 ≤ ε ^ 2 := by nlinarith [pow_le_pow_left₀ (by positivity) hρ4 2]
      rw [zpow_neg, zpow_ofNat]
      calc (d : ℝ) / (((d : ℝ) - 2 * n - 2) * (ε ^ 2 / ρ ^ 2 / 25))
          = (d : ℝ) / ((d : ℝ) - 2 * n - 2) * (25 * ρ ^ 2 / ε ^ 2) := by
            field_simp
        _ ≤ 8 / 7 * (25 * ρ ^ 2 / ρ ^ 8) := by
            apply mul_le_mul hdd _ (by positivity) (by norm_num)
            apply div_le_div_of_nonneg_left (by positivity) (by positivity) hε2
        _ = 200 / 7 * (ρ ^ 6)⁻¹ := by field_simp; ring
    have h23 : a ^ (2 / 3 : ℝ) ≤ (200 / 7 : ℝ) ^ (2 / 3 : ℝ) * ρ ^ (-(4 : ℤ)) := by
      calc a ^ (2 / 3 : ℝ) ≤ (200 / 7 * ρ ^ (-(6 : ℤ))) ^ (2 / 3 : ℝ) :=
            Real.rpow_le_rpow ha0.le hale (by norm_num)
        _ = (200 / 7 : ℝ) ^ (2 / 3 : ℝ) * ρ ^ (-(4 : ℤ)) := by
            rw [Real.mul_rpow (by norm_num) (by positivity), ← Real.rpow_intCast,
              ← Real.rpow_mul hρ.le, ← Real.rpow_intCast]
            norm_num
    have h13 : a ^ (1 / 3 : ℝ) ≤ (200 / 7 : ℝ) ^ (1 / 3 : ℝ) * ρ ^ (-(2 : ℤ)) := by
      calc a ^ (1 / 3 : ℝ) ≤ (200 / 7 * ρ ^ (-(6 : ℤ))) ^ (1 / 3 : ℝ) :=
            Real.rpow_le_rpow ha0.le hale (by norm_num)
        _ = (200 / 7 : ℝ) ^ (1 / 3 : ℝ) * ρ ^ (-(2 : ℤ)) := by
            rw [Real.mul_rpow (by norm_num) (by positivity), ← Real.rpow_intCast,
              ← Real.rpow_mul hρ.le, ← Real.rpow_intCast]
            norm_num
    have hr4 : ρ ^ (-(4 : ℤ)) ≤ 4 / (lam + ρ ^ 2) ^ 2 := by
      rw [zpow_neg, zpow_ofNat, inv_eq_one_div, div_le_div_iff₀ (by positivity) (by positivity)]
      nlinarith
    have hr2 : ρ ^ (-(2 : ℤ)) ≤ 4 / (lam + ρ ^ 2) ^ 2 := by
      rw [zpow_neg, zpow_ofNat, inv_eq_one_div, div_le_div_iff₀ (by positivity) (by positivity)]
      nlinarith
    have hc1 : 0 ≤ (200 / 7 : ℝ) ^ (2 / 3 : ℝ) := by positivity
    have hc2 : 0 ≤ (200 / 7 : ℝ) ^ (1 / 3 : ℝ) := by positivity
    calc 8 * a ^ (2 / 3 : ℝ) + a ^ (1 / 3 : ℝ) / 2
        ≤ 8 * ((200 / 7 : ℝ) ^ (2 / 3 : ℝ) * (4 / (lam + ρ ^ 2) ^ 2))
          + (200 / 7 : ℝ) ^ (1 / 3 : ℝ) * (4 / (lam + ρ ^ 2) ^ 2) / 2 := by
          gcongr
          · exact h23.trans (mul_le_mul_of_nonneg_left hr4 hc1)
          · exact h13.trans (mul_le_mul_of_nonneg_left hr2 hc2)
      _ = (32 * (200 / 7 : ℝ) ^ (2 / 3 : ℝ) + 2 * (200 / 7 : ℝ) ^ (1 / 3 : ℝ))
          / (lam + ρ ^ 2) ^ 2 := by ring
      _ ≤ ctFloorConstant / (lam + ρ ^ 2) ^ 2 := by
          apply div_le_div_of_nonneg_right _ (by positivity)
          unfold ctFloorConstant; linarith

/-- **The large-noise entry of the curvature-transition upper bound (its third entry).**  For `0 ≤ λ ≤ 1`,
`0 < ε ≤ 1`, `n ≥ 1`, `32 n ≤ d`, the objective-perturbed learner for `f_λ` at `η_{λ,ε}`, noise
`G ∼ N(0, I_n)`, every `p ∈ [-1,1]^d`, `Q ∈ {Ii, Ij, Is}` and `τ ≠ 0`:
`Q_{D_p}(X + τ G) ≤ C₁' m_{λ,ε}² ε²/(n τ²)` with the absolute constant `C₁' = ctNoiseConstant`. -/
theorem ct_third_entry {lam ε : ℝ} (hlam : 0 ≤ lam) (hlam1 : lam ≤ 1) (hε : 0 < ε) (hε1 : ε ≤ 1)
    (hn : 0 < n) (hdn : 32 * n ≤ d) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) {τ : ℝ} (hτ : τ ≠ 0) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner lam (ctNoiseScale lam ε)) Gf τ p
      ≤ ctNoiseConstant * (ctBudget lam ε ^ 2 * ε ^ 2 / (n * τ ^ 2)) := by
  have hd0 : 0 < d := by omega
  have hρ := ctRadius_pos hlam hε
  have hspos : 0 < lam + ctRadius lam ε ^ 2 := by positivity
  set Φ := ctFloorConstant / (lam + ctRadius lam ε ^ 2) ^ 2 with hΦ
  have hΦ0 : 0 ≤ Φ := div_nonneg ctFloorConstant_nonneg (by positivity)
  have hlog := nativeOs_noise_information_log_le μG hlam hn hd0 hΦ0
    (fun z _ => ct_floor_moment_le hlam hlam1 hε hε1 hn hdn z) hGf hGlaw Q hτ hp
  set Lc := (logisticUnitSlopeBound + 1 / 4) ^ 2 with hLc
  set KC := 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d with hKC
  have hKC0 : 0 ≤ KC := by
    have := matrixEnergyK_ratio_nonneg n d
    have := matrixEnergyS_nonneg d
    rw [hKC]; linarith
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hτ2 : 0 < τ ^ 2 := by positivity
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hx : 0 ≤ Lc * KC * Φ / n / (n * τ ^ 2) := by positivity
  have hlin : ((n : ℝ) / (2 * Real.log 2)) * Real.log (1 + Lc * KC * Φ / n / (n * τ ^ 2))
      ≤ Lc * KC * Φ / (2 * Real.log 2 * n * τ ^ 2) := by
    have h := Real.log_le_sub_one_of_pos (by linarith : 0 < 1 + Lc * KC * Φ / n / (n * τ ^ 2))
    calc ((n : ℝ) / (2 * Real.log 2)) * Real.log (1 + Lc * KC * Φ / n / (n * τ ^ 2))
        ≤ ((n : ℝ) / (2 * Real.log 2)) * (Lc * KC * Φ / n / (n * τ ^ 2)) :=
          mul_le_mul_of_nonneg_left (by linarith) (by positivity)
      _ = Lc * KC * Φ / (2 * Real.log 2 * n * τ ^ 2) := by field_simp
  refine hlog.trans (hlin.trans ?_)
  have hKCle : KC ≤ 2 * matrixEnergyK (1 / 32) + 2 * matrixEnergyS 32 := by
    obtain ⟨hK, -⟩ := matrix_energy_constant_bound hdn
    have hs : matrixEnergyS d ≤ matrixEnergyS 32 := by
      unfold matrixEnergyS
      have hc := matrixEnergyC_pos
      have hd32 : (32 : ℝ) ≤ d := by
        have h1 : (1 : ℝ) ≤ n := by exact_mod_cast hn
        have h2 : (32 * n : ℝ) ≤ d := by exact_mod_cast hdn
        linarith
      apply div_le_div_of_nonneg_left (by norm_num) (by positivity)
      exact mul_le_mul_of_nonneg_left (by exact_mod_cast hd32) hc.le
    rw [hKC]; linarith
  have hLc0 : 0 ≤ Lc := sq_nonneg _
  rw [ctBudget_sq_mul hlam hε]
  unfold ctNoiseConstant
  rw [← hLc]
  have key : Lc * KC * Φ ≤ Lc * (2 * matrixEnergyK (1 / 32) + 2 * matrixEnergyS 32)
      * (ctFloorConstant * (1 / (lam + ctRadius lam ε ^ 2) ^ 2)) := by
    apply mul_le_mul (mul_le_mul_of_nonneg_left hKCle hLc0) (le_of_eq (by rw [hΦ]; ring)) hΦ0
    have h1 := matrixEnergyK_ratio_nonneg 1 32
    have h2 := matrixEnergyS_nonneg 32
    have hK : 0 ≤ matrixEnergyK (1 / 32) := by simpa using h1
    positivity
  have hden : 0 < 2 * Real.log 2 * n * τ ^ 2 := by positivity
  calc Lc * KC * Φ / (2 * Real.log 2 * n * τ ^ 2)
      ≤ Lc * (2 * matrixEnergyK (1 / 32) + 2 * matrixEnergyS 32)
        * (ctFloorConstant * (1 / (lam + ctRadius lam ε ^ 2) ^ 2))
          / (2 * Real.log 2 * n * τ ^ 2) := div_le_div_of_nonneg_right key hden.le
    _ = _ := by field_simp

end ThirdEntry

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/DiagnosticConsequences.lean <==
import LossOnlyTraceability.TransferTheoremFull
import LossOnlyTraceability.SampleComplexityAttainable
import Mathlib.Analysis.Convex.Deriv
import Mathlib.Analysis.Calculus.Gradient.Basic

/-! Convex optimization certificates and the unmodified loss-range information consequence. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

/-- The first-order convex certificate on the unit ball, against every feasible competitor. -/
theorem convex_unit_ball_gap {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {f : E → ℝ} {x z g : E}
    (hf : ConvexOn ℝ (Metric.closedBall (0 : E) 1) f)
    (hx : ‖x‖ ≤ 1) (hz : ‖z‖ ≤ 1) (hg : HasGradientAt f g x) :
    f x - f z ≤ ⟪g, x⟫_ℝ + ‖g‖ := by
  let l : ℝ →ᵃ[ℝ] E := AffineMap.lineMap x z
  have hpath : HasDerivAt (fun t : ℝ => t • (z - x) + x) (z - x) 0 := by
    simpa using ((hasDerivAt_id (0 : ℝ)).smul_const (z - x)).add_const x
  have hgf : HasFDerivAt f (InnerProductSpace.toDual ℝ E g) ((0 : ℝ) • (z - x) + x) := by
    simpa using hg.hasFDerivAt
  have hder : HasDerivAt (f ∘ l) ⟪g, z - x⟫_ℝ 0 := by
    simpa [l, Function.comp_def, AffineMap.lineMap_apply_module',
      InnerProductSpace.toDual_apply_apply] using hgf.comp_hasDerivAt 0 hpath
  have hs := (hf.comp_affineMap l).le_slope_of_hasDerivAt
    (by simpa [l, mem_closedBall_zero_iff] using hx)
    (by simpa [l, mem_closedBall_zero_iff] using hz) (by norm_num : (0 : ℝ) < 1) hder
  simp only [slope_def_field, Function.comp_apply, l, AffineMap.lineMap_apply_zero,
    AffineMap.lineMap_apply_one, sub_zero, div_one] at hs
  have hc : -⟪g, z⟫_ℝ ≤ ‖g‖ := by
    have hh := abs_real_inner_le_norm g z
    have hb := mul_le_mul_of_nonneg_left hz (norm_nonneg g)
    rw [mul_one] at hb
    exact (neg_le_abs _).trans (hh.trans hb)
  rw [inner_sub_right] at hs
  linarith

/-- For probabilities/information coordinates in `[0,1]`, taking square roots cannot
reduce the normalized sum. -/
theorem normalized_sum_sqrt_ge {n : ℕ} (I : Fin n → ℝ)
    (hI : ∀ i, 0 ≤ I i ∧ I i ≤ 1) :
    (∑ i, I i) / n ≤ (∑ i, Real.sqrt (I i)) / n := by
  apply div_le_div_of_nonneg_right _ (Nat.cast_nonneg n)
  apply Finset.sum_le_sum
  intro i _
  have hs := Real.sq_sqrt (hI i).1
  have hn := Real.sqrt_nonneg (I i)
  nlinarith [hI i, mul_nonneg (hI i).1 (sub_nonneg.mpr (hI i).2)]

/-- A fixed positive loss range and an extensive information lower bound give a
fixed positive lower bound on the loss-range-scaled square-root expression. -/
theorem loss_range_information_certificate_lower {n : ℕ} (hn : 0 < n)
    (I : Fin n → ℝ) (hI : ∀ i, 0 ≤ I i ∧ I i ≤ 1)
    {c range : ℝ} (hrange : 0 ≤ range) (hinfo : c * n ≤ ∑ i, I i) :
    range * c ≤ range * ((∑ i, Real.sqrt (I i)) / n) := by
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  have hc : c ≤ (∑ i, I i) / n := (le_div_iff₀ hnR).2 hinfo
  exact mul_le_mul_of_nonneg_left (hc.trans (normalized_sum_sqrt_ge I hI)) hrange

/-- The certificate comparison specialized to actual individual mutual informations. -/
theorem loss_range_certificate_lower_of_release {Ω β : Type*}
    [MeasurableSpace Ω] [MeasurableSpace β] [StandardBorelSpace β] [Nonempty β]
    {n : ℕ} (hn : 0 < n) (P : Measure Ω) [IsProbabilityMeasure P]
    {Y : Ω → Fin n → β} {U : Ω → Fin n → Bool}
    (hY : Measurable Y) (hU : Measurable U)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    {c range : ℝ} (hrange : 0 ≤ range) (hinfo : c * n ≤ releaseInfoI P Y U) :
    range * c ≤ range * ((∑ i, Real.sqrt
      (mutualInfo P (fun ω => Y ω i) (fun ω => U ω i))) / n) := by
  apply loss_range_information_certificate_lower hn _ _ hrange hinfo
  intro i
  refine ⟨mutualInfo_nonneg _ _ _, ?_⟩
  have hUi : Measurable (fun ω => U ω i) := (measurable_pi_apply i).comp hU
  have hYi : Measurable (fun ω => Y ω i) := (measurable_pi_apply i).comp hY
  rw [mutualInfo_symm P hUi hYi]
  exact mutualInfo_bit_le_one P hUi hYi (hfair i)

/-- The nonzero slope supplies a fixed positive link range on attainable margins. -/
theorem nativeLink_positive_margin_range {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) :
    0 < b ∧ b ≤ φ (-1) - φ 0 := by
  have ht := nativeLink_tangent_le_at hφ
    (by norm_num : (0 : ℝ) ∈ Set.Icc (-1 : ℝ) 1)
    (by norm_num : (-1 : ℝ) ∈ Set.Icc (-1 : ℝ) 1)
  constructor
  · exact hφ.slope_pos
  · have hs := hφ.slope_eq
    norm_num at ht
    linarith

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/Dimension/DimensionNeededLaw.lean <==
import LossOnlyTraceability.Dimension.LinearDimension
import LossOnlyTraceability.Dimension.NeededDimension
import LossOnlyTraceability.BoundaryBijectionRelease

/-! # The dimension that Proposition 12 forces, with the lower bound as premise (no dimension hypothesis)

`dimension_needed_of_worst_case`: for every measurable proper learner (no accuracy assumption and
no hypothesis on `d`), if the worst case over the product family at `τ = ε` is at least `c n`,
`c n ≤ sup_{p ∈ [-1,1]^d} Q_{D_p}(X + ε G)`, then

* `d ≥ (c n - 1/(2 ln 2)) / log₂(1 + 4 L √n / ε)` for every `n ≥ 1`, and
* in the window `c₋ ε^{-2/q} ≤ n` (`0 < q ≤ 2`), `d ≥ c n / (6 log₂ n)` whenever `n ≥ 2`,
  `n ≥ 2^{2A/3}` with `A = log₂(1 + 4 L c₋^{-q/2})`, and `n ≥ 1/(c ln 2)`.

So no lower bound of order `n` at `τ = ε` with a fixed constant can hold, for any learner, in
dimension `d < c n / (6 log₂ n)`. This is the consequence stated in Proposition 12 (proved in
Appendix G.4), read as a necessity statement; a form that assumes Theorem 3's own dimension
window `d ≥ C max{n, ε^{-2/q}}` would be weaker than its hypothesis. Proof: the bound of
Proposition 12 (`linear_dimension_information_le`) at every `D_p`, which is a probability law
supported in the unit ball, bounds each term of the supremum by its second entry; `le_of_le_ciSup_of_forall_le` and `dimension_needed` finish. -/

noncomputable section

namespace LossOnlyTraceability.Dimension

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

/-- **The dimension that Proposition 12 forces.** A lower bound `c n` on the worst-case information at `τ = ε`
forces `d ≥ (c n - 1/(2 ln 2)) / log₂(1 + 4 L √n / ε)`, and `d ≥ c n / (6 log₂ n)` in the
sample-size window for `n ≥ max{2, 2^{2A/3}, 1/(c ln 2)}`; no accuracy and no dimension
hypothesis. -/
theorem dimension_needed_of_worst_case (μR : Measure Rr) [IsProbabilityMeasure μR]
    (μG : Measure Ng) [IsProbabilityMeasure μG] {φ : ℝ → ℝ} (hφm : Measurable φ) {L : ℝ}
    (hL : 0 < L)
    (hLip : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    {c ε : ℝ} (hc : 0 < c) (hε : 0 < ε) (hn1 : (1 : ℝ) ≤ n)
    (hsup : c * n ≤ nativeWorstInformation Q μR μG φ A Gf ε) :
    (c * n - 1 / (2 * Real.log 2)) / Real.logb 2 (1 + 4 * L * Real.sqrt n / ε) ≤ d ∧
      ∀ {cm q : ℝ}, 0 < cm → 0 < q → q ≤ 2 → (2 : ℝ) ≤ n → cm * ε ^ (-(2 / q)) ≤ n →
        (2 : ℝ) ^ (2 * Real.logb 2 (1 + 4 * L * cm ^ (-(q / 2))) / 3) ≤ n →
        1 / (c * Real.log 2) ≤ n → c * n / (6 * Real.logb 2 n) ≤ d := by
  have hbound : ∀ p : productCube d, nativeNoisyInformation Q μR μG φ A Gf ε p
      ≤ d * Real.logb 2 (1 + 4 * L * Real.sqrt n / ε) + 1 / (2 * Real.log 2) := by
    intro p
    have hp : ∀ k, p.1 k ∈ Set.Icc (-1 : ℝ) 1 := p.2
    haveI := isProbabilityMeasure_signProductLaw hp
    exact (linear_dimension_information_le μR μG (signProductLaw d p.1)
      (isSignProductLaw_signProductLaw hp).ae_norm_le_one hφm hLip hA hA1 hGf hGlaw Q hε).trans
      (min_le_right _ _)
  haveI : Nonempty (productCube d) := ⟨⟨0, by simp [productCube]⟩⟩
  have hsup' : c * n ≤ ⨆ p : productCube d, nativeNoisyInformation Q μR μG φ A Gf ε p := hsup
  have h := le_of_le_ciSup_of_forall_le hsup' hbound
  have hd : (0 : ℝ) ≤ d := Nat.cast_nonneg d
  have hn0 : (0 : ℝ) < n := by linarith
  have hx : 0 < 4 * L * Real.sqrt n / ε :=
    div_pos (mul_pos (by linarith) (Real.sqrt_pos.mpr hn0)) hε
  refine ⟨dimension_ge_of_information_le (logb_two_one_add_pos hx) h, ?_⟩
  intro cm q hcm hq hq2 hn2 hwin hnA hnc
  exact (dimension_needed hc hd hL hε hcm hq hq2 hn2 h).2 hwin hnA hnc

end LossOnlyTraceability.Dimension


==> anc/lean/LossOnlyTraceability/Dimension/Helpers.lean <==
import LossOnlyTraceability.GaussianKL
import LossOnlyTraceability.NativeBudgetsAssemblyClass
import LossOnlyTraceability.MainTheoremInformation
import LossOnlyTraceability.SphereNet

/-! # Generic helper lemmas for Proposition 12 (linear dimension is necessary up to a logarithm)

Three self-contained ingredients of the proof of Proposition 12. Every divergence is Mathlib's
`InformationTheory.klDiv` (in nats), the notion used by `InformationVariational`
(`releaseInfoS_le_klDiv_compProd`) and by the Gaussian computation of `TransferTheorem`
(`releaseInfoS_gaussian_noise_le`).

1. **Finite-mixture reference.** For a probability measure `ρ` on a finite index set, a Markov
   kernel `κ` and an index `j` of positive mass,
   `KL(P ‖ Σ_k ρ{k} κ_k) ≤ KL(P ‖ κ_j) + log (1/ρ{j})`, where the mixture is written
   `(ρ ⊗ₘ κ).snd` (`klDiv_le_compProd_snd`); the same bound for an explicit finite sum
   `Σ_k w_k • Q_k` (`klDiv_le_finite_mixture`) and for the uniform mixture, with `log N`
   (`klDiv_le_uniform_mixture`). The proof is data processing along `Prod.snd` from
   `δ_j ⊗ P` to `ρ ⊗ₘ κ`, the chain rule, and `KL(δ_j ‖ ρ) = log (1/ρ{j})` (`klDiv_dirac_eq_log_inv_mass`).
2. **Gaussians with equal isotropic covariance.**
   `KL(N(m, v I_n) ‖ N(a, v I_n)) = Σ_i (m_i - a_i)² / (2 v)` nats
   (`klDiv_pi_gaussianReal_common_var`), in the coordinatewise product form of `GaussianKL`, and the
   Gaussian-mixture bound combining 1 and 2 (`klDiv_gaussian_le_mixture`).
3. **Lipschitz bound of the loss-difference release map**
   `Φ_z(θ)_i = φ⟪θ, z_{1,i}⟫ - φ⟪θ, z_{0,i}⟫` (`lossDiffMap`, which is the loss-difference release
   `nativeReleaseVector` at the supersample, `nativeReleaseVector_eq_lossDiffMap`): if every
   `‖z_{b,i}‖ ≤ 1`, `φ` is `L`-Lipschitz on `[-1,1]` and `‖θ‖, ‖θ'‖ ≤ 1, then
   `Σ_i (Φ_z(θ)_i - Φ_z(θ')_i)² ≤ 4 L² n ‖θ - θ'‖²`, i.e. `‖Φ_z(θ) - Φ_z(θ')‖₂ ≤ 2 L √n ‖θ - θ'‖`
   (`sum_sq_lossDiffMap_sub_le`, `sqrt_sum_sq_lossDiffMap_sub_le`). Every link of
   `NativeLinkClass φ b L H` is `L`-Lipschitz on `[-1,1]` (`abs_sub_le_of_nativeLinkClass`).

Assembly helpers: uniform mixing laws on `Fin N` (`klDiv_le_compProd_snd_of_uniform`, for any
law giving each point mass `1/N`), the release of a unit-ball
parameter against the Gaussian mixture over a `δ`-net (`klDiv_release_le_net_mixture`:
`≤ log N + 1/2` nats when `4 L² n δ² ≤ τ²`), and a `Fin N`-indexed `δ`-net of the closed unit ball
with `N ≤ (1 + 2/δ)^d` (`exists_unitBall_net_fin`).
-/

noncomputable section

namespace LossOnlyTraceability.Dimension

open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section Mixture

variable {J β : Type*} [MeasurableSpace J] [MeasurableSpace β]

/-- **Divergence of a point mass.** For a probability measure `ρ` on a finite space with measurable
singletons and a point `j` of positive mass, `KL(δ_j ‖ ρ) = log (1/ρ{j})` nats. -/
theorem klDiv_dirac_eq_log_inv_mass [Finite J] [MeasurableSingletonClass J] (ρ : Measure J)
    [IsProbabilityMeasure ρ] (j : J) (hj : ρ {j} ≠ 0) :
    klDiv (Measure.dirac j) ρ = ENNReal.ofReal (Real.log (ρ {j}).toReal⁻¹) := by
  have hjtop : ρ {j} ≠ ⊤ := measure_ne_top ρ _
  set f : J → ℝ≥0∞ := Set.indicator {j} (fun _ => (ρ {j})⁻¹) with hfdef
  have hfm : Measurable f := measurable_const.indicator (measurableSet_singleton j)
  have hwd : Measure.dirac j = ρ.withDensity f := by
    refine Measure.ext_of_singleton fun a => ?_
    rw [withDensity_apply _ (measurableSet_singleton a), lintegral_singleton]
    rcases eq_or_ne a j with rfl | ha
    · rw [Measure.dirac_apply_of_mem (Set.mem_singleton a), hfdef,
        Set.indicator_of_mem (Set.mem_singleton a), ENNReal.inv_mul_cancel hj hjtop]
    · have hja : j ∉ ({a} : Set J) := fun h => ha (Set.mem_singleton_iff.mp h).symm
      have hfa : f a = 0 := Set.indicator_of_notMem (fun h => ha (Set.mem_singleton_iff.mp h)) _
      rw [hfa, zero_mul, Measure.dirac_apply, Set.indicator_of_notMem hja]
  have hac : Measure.dirac j ≪ ρ := by
    rw [hwd]
    exact withDensity_absolutelyContinuous ρ f
  have hae : (Measure.dirac j).rnDeriv ρ =ᵐ[ρ] f := by
    rw [hwd]
    exact Measure.rnDeriv_withDensity ρ hfm
  have hrn : (Measure.dirac j).rnDeriv ρ j = (ρ {j})⁻¹ := by
    have h := (ae_iff_of_countable (μ := ρ)).mp hae j hj
    rw [h, hfdef, Set.indicator_of_mem (Set.mem_singleton j)]
  have hint : Integrable (llr (Measure.dirac j) ρ) (Measure.dirac j) := Integrable.of_finite
  rw [klDiv_of_ac_of_integrable hac hint, integral_dirac]
  simp only [llr, hrn, probReal_univ, ENNReal.toReal_inv, add_sub_cancel_right]

/-- **Finite-mixture reference, kernel form.** For a probability measure `ρ` on a finite index set,
a Markov kernel `κ` and an index `j` with `ρ{j} > 0`, the divergence from the mixture
`(ρ ⊗ₘ κ).snd = Σ_k ρ{k} κ_k` is at most the divergence from the component `κ_j` plus
`log (1/ρ{j})` nats. -/
theorem klDiv_le_compProd_snd [Finite J] [MeasurableSingletonClass J] [StandardBorelSpace J]
    [StandardBorelSpace β] [Nonempty β] (P : Measure β) [IsProbabilityMeasure P]
    (ρ : Measure J) [IsProbabilityMeasure ρ] (κ : Kernel J β) [IsMarkovKernel κ] (j : J)
    (hj : ρ {j} ≠ 0) :
    klDiv P (ρ ⊗ₘ κ).snd ≤ klDiv P (κ j) + ENNReal.ofReal (Real.log (ρ {j}).toReal⁻¹) := by
  haveI : Nonempty J := ⟨j⟩
  have hP : (Measure.dirac j ⊗ₘ Kernel.const J P).snd = P := by
    rw [Measure.compProd_const, Measure.snd_prod]
  have hdpi : klDiv (Measure.dirac j ⊗ₘ Kernel.const J P).snd (ρ ⊗ₘ κ).snd
      ≤ klDiv (Measure.dirac j ⊗ₘ Kernel.const J P) (ρ ⊗ₘ κ) := by
    rw [Measure.snd, Measure.snd]
    exact klDiv_map_le _ _ measurable_snd
  rw [hP] at hdpi
  refine hdpi.trans (le_of_eq ?_)
  rw [klDiv_compProd_eq_add, klDiv_compProd_right_eq_lintegral, lintegral_dirac,
    Kernel.const_apply, klDiv_dirac_eq_log_inv_mass ρ j hj, add_comm]

/-- **Finite-mixture reference, explicit sum.** For weights `w_k` summing to one and probability
measures `Q_k` on a standard Borel space,
`KL(P ‖ Σ_k w_k Q_k) ≤ KL(P ‖ Q_j) + log (1/w_j)` nats for every `j` with `w_j > 0`. -/
theorem klDiv_le_finite_mixture [Fintype J] [MeasurableSingletonClass J] [StandardBorelSpace J]
    [StandardBorelSpace β] [Nonempty β] (P : Measure β) [IsProbabilityMeasure P]
    (w : J → ℝ≥0∞) (hw : ∑ k, w k = 1) (Q : J → Measure β) [∀ k, IsProbabilityMeasure (Q k)]
    (j : J) (hj : w j ≠ 0) :
    klDiv P (∑ k, w k • Q k) ≤ klDiv P (Q j) + ENNReal.ofReal (Real.log (w j).toReal⁻¹) := by
  classical
  set ρ : Measure J := ∑ k, w k • Measure.dirac k with hρ
  have hρs : ∀ a, ρ {a} = w a := by
    intro a
    rw [hρ, Measure.coe_finsetSum, Finset.sum_apply]
    simp only [Measure.smul_apply, smul_eq_mul, Measure.dirac_apply, Set.indicator_apply,
      Set.mem_singleton_iff, Pi.one_apply, mul_ite, mul_one, mul_zero]
    rw [Finset.sum_ite_eq' Finset.univ a w, if_pos (Finset.mem_univ a)]
  haveI : IsProbabilityMeasure ρ := by
    constructor
    rw [hρ, Measure.coe_finsetSum, Finset.sum_apply]
    simp only [Measure.smul_apply, smul_eq_mul, measure_univ, mul_one]
    exact hw
  let κ : Kernel J β := Kernel.ofFunOfCountable Q
  haveI : IsMarkovKernel κ := ⟨fun a => by
    change IsProbabilityMeasure (Q a)
    infer_instance⟩
  have hmix : (ρ ⊗ₘ κ).snd = ∑ k, w k • Q k := by
    rw [Measure.snd_compProd, Measure.comp_eq_sum_of_countable, Measure.sum_fintype]
    refine Finset.sum_congr rfl fun k _ => ?_
    rw [hρs k]
    rfl
  have h := klDiv_le_compProd_snd P ρ κ j (by rw [hρs j]; exact hj)
  rw [hmix, hρs j] at h
  exact h

/-- **Uniform finite mixture.** For `N ≥ 1` probability measures `Q_k` on a standard Borel space,
`KL(P ‖ N⁻¹ Σ_k Q_k) ≤ KL(P ‖ Q_j) + log N` nats for every `j`. -/
theorem klDiv_le_uniform_mixture {N : ℕ} [StandardBorelSpace β] [Nonempty β]
    (P : Measure β) [IsProbabilityMeasure P] (Q : Fin N → Measure β)
    [∀ k, IsProbabilityMeasure (Q k)] (j : Fin N) :
    klDiv P (∑ k, ((N : ℝ≥0∞)⁻¹) • Q k) ≤ klDiv P (Q j) + ENNReal.ofReal (Real.log N) := by
  have hN : (N : ℝ≥0∞) ≠ 0 := by
    have : 0 < N := Fin.pos j
    exact_mod_cast this.ne'
  have hw : ∑ _k : Fin N, ((N : ℝ≥0∞)⁻¹) = 1 := by
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul,
      ENNReal.mul_inv_cancel hN (ENNReal.natCast_ne_top N)]
  have hw0 : ((N : ℝ≥0∞)⁻¹) ≠ 0 := ENNReal.inv_ne_zero.mpr (ENNReal.natCast_ne_top N)
  have h := klDiv_le_finite_mixture P (fun _ => ((N : ℝ≥0∞)⁻¹)) hw Q j hw0
  have hlog : Real.log (((N : ℝ≥0∞)⁻¹).toReal)⁻¹ = Real.log N := by
    rw [ENNReal.toReal_inv, inv_inv, ENNReal.toReal_natCast]
  rw [hlog] at h
  exact h

end Mixture

section Gaussian

/-- **Kullback-Leibler divergence between Gaussians with equal isotropic covariance.**
`KL(N(m, v I_n) ‖ N(a, v I_n)) = Σ_i (m_i - a_i)² / (2 v)` nats, i.e. `‖m - a‖² / (2 v)`. -/
theorem klDiv_pi_gaussianReal_common_var {n : ℕ} (m a : Fin n → ℝ) {v : ℝ≥0} (hv : v ≠ 0) :
    klDiv (Measure.pi fun i => gaussianReal (m i) v) (Measure.pi fun i => gaussianReal (a i) v)
      = ENNReal.ofReal ((∑ i, (m i - a i) ^ 2) / (2 * v)) := by
  have hv0 : (0 : ℝ) < v := by
    have : (0 : ℝ≥0) < v := pos_iff_ne_zero.mpr hv
    exact_mod_cast this
  have hvne : (v : ℝ) ≠ 0 := hv0.ne'
  rw [klDiv_pi_gaussianReal m a hv hv, Finset.sum_div]
  congr 1
  refine Finset.sum_congr rfl fun i _ => ?_
  have hhalf : (v : ℝ) / (2 * v) = 1 / 2 := by
    rw [mul_comm (2 : ℝ) (v : ℝ), ← div_div, div_self hvne]
  rw [div_self hvne, Real.log_one, zero_div, add_zero, add_div, hhalf]
  ring

/-- The equal-covariance Gaussian divergence is at most `D / (2 v)` whenever the squared distance of
the means is at most `D`. -/
theorem klDiv_pi_gaussianReal_common_var_le {n : ℕ} (m a : Fin n → ℝ) {v : ℝ≥0} (hv : v ≠ 0)
    {D : ℝ} (hD : ∑ i, (m i - a i) ^ 2 ≤ D) :
    klDiv (Measure.pi fun i => gaussianReal (m i) v) (Measure.pi fun i => gaussianReal (a i) v)
      ≤ ENNReal.ofReal (D / (2 * v)) := by
  rw [klDiv_pi_gaussianReal_common_var m a hv]
  exact ENNReal.ofReal_le_ofReal (div_le_div_of_nonneg_right hD (by positivity))

variable {J : Type*} [MeasurableSpace J]

/-- **Gaussian observation against a Gaussian mixture reference.** If the mixture components are
`κ_k = N(a_k, v I_n)`, then for every index `j` of positive mass,
`KL(N(m, v I_n) ‖ Σ_k ρ{k} κ_k) ≤ log (1/ρ{j}) + ‖m - a_j‖² / (2 v)` nats. -/
theorem klDiv_gaussian_le_mixture {n : ℕ} [Finite J] [MeasurableSingletonClass J]
    [StandardBorelSpace J] (m : Fin n → ℝ) {v : ℝ≥0} (hv : v ≠ 0) (ρ : Measure J)
    [IsProbabilityMeasure ρ] (a : J → Fin n → ℝ) (κ : Kernel J (Fin n → ℝ)) [IsMarkovKernel κ]
    (hκ : ∀ k, κ k = Measure.pi fun i => gaussianReal (a k i) v) (j : J) (hj : ρ {j} ≠ 0) :
    klDiv (Measure.pi fun i => gaussianReal (m i) v) (ρ ⊗ₘ κ).snd
      ≤ ENNReal.ofReal (Real.log (ρ {j}).toReal⁻¹ + (∑ i, (m i - a j i) ^ 2) / (2 * v)) := by
  have h := klDiv_le_compProd_snd (Measure.pi fun i => gaussianReal (m i) v) ρ κ j hj
  rw [hκ j, klDiv_pi_gaussianReal_common_var m (a j) hv] at h
  have hlog : 0 ≤ Real.log (ρ {j}).toReal⁻¹ := by
    rw [Real.log_inv]
    have h1 : (ρ {j}).toReal ≤ 1 := by
      have := prob_le_one (μ := ρ) (s := {j})
      exact ENNReal.toReal_le_of_le_ofReal zero_le_one (by simpa using this)
    have h2 := Real.log_nonpos ENNReal.toReal_nonneg h1
    linarith
  have hsq : 0 ≤ (∑ i, (m i - a j i) ^ 2) / (2 * (v : ℝ)) := by positivity
  rw [ENNReal.ofReal_add hlog hsq, add_comm (ENNReal.ofReal (Real.log (ρ {j}).toReal⁻¹))]
  exact h

end Gaussian

section Lipschitz

variable {d n : ℕ}

/-- The loss-difference release map at a fixed supersample `z`:
`Φ_z(θ)_i = φ(⟪θ, z_{1,i}⟫) - φ(⟪θ, z_{0,i}⟫)` (coordinate `true` codes `1`). -/
def lossDiffMap (φ : ℝ → ℝ) (z : Bool × Fin n → EuclideanSpace ℝ (Fin d))
    (θ : EuclideanSpace ℝ (Fin d)) : Fin n → ℝ :=
  fun i => φ ⟪θ, z (true, i)⟫_ℝ - φ ⟪θ, z (false, i)⟫_ℝ

/-- The loss-difference release vector is the loss-difference map of the supersample evaluated at
the learner's output. -/
theorem nativeReleaseVector_eq_lossDiffMap {Rr Ng : Type*} (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    nativeReleaseVector φ A ω = lossDiffMap φ (superData ω) (superLearner A ω) :=
  rfl

/-- The population reference at a parameter `θ` is the loss-difference map of the
supersample at `θ`. -/
theorem nativePopulationReference_eq_lossDiffMap {Rr Ng : Type*} (φ : ℝ → ℝ)
    (θ : EuclideanSpace ℝ (Fin d)) (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    (fun i => nativePopulationReference φ θ ω i) = lossDiffMap φ (superData ω) θ :=
  rfl

/-- Every link of the class `NativeLinkClass φ b L H` is `L`-Lipschitz on the margin interval
`[-1,1]` (mean value theorem with `|φ'| ≤ L`). -/
theorem abs_sub_le_of_nativeLinkClass {φ : ℝ → ℝ} {b L H : ℝ} (h : NativeLinkClass φ b L H) :
    ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t| := by
  intro s hs t ht
  have hmv := (convex_Icc (-1 : ℝ) 1).norm_image_sub_le_of_norm_deriv_le (f := φ) (C := L)
    (fun x hx => (h.differentiableAt hx).1)
    (fun x hx => by rw [Real.norm_eq_abs]; exact h.deriv_le x hx) ht hs
  simpa [Real.norm_eq_abs] using hmv

/-- A Lipschitz constant on `[-1,1]` is nonnegative. -/
theorem lipschitz_const_nonneg {φ : ℝ → ℝ} {L : ℝ}
    (hφ : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|) :
    0 ≤ L := by
  have h := hφ 1 ⟨by norm_num, le_refl _⟩ (-1) ⟨le_refl _, by norm_num⟩
  have h2 : |(1 : ℝ) - (-1)| = 2 := by norm_num
  rw [h2] at h
  linarith [abs_nonneg (φ 1 - φ (-1))]

/-- Margins of unit-ball parameters at unit-ball points lie in `[-1,1]`. -/
theorem inner_mem_Icc_of_norm_le_one {θ z : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1)
    (hz : ‖z‖ ≤ 1) : ⟪θ, z⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := by
  have h := abs_real_inner_le_norm θ z
  have h1 : ‖θ‖ * ‖z‖ ≤ 1 := by
    calc ‖θ‖ * ‖z‖ ≤ 1 * 1 := mul_le_mul hθ hz (norm_nonneg _) zero_le_one
      _ = 1 := one_mul 1
  obtain ⟨h2, h3⟩ := abs_le.mp (h.trans h1)
  exact ⟨h2, h3⟩

/-- **Coordinatewise Lipschitz bound.** `|Φ_z(θ)_i - Φ_z(θ')_i| ≤ 2 L ‖θ - θ'‖`. -/
theorem abs_lossDiffMap_sub_le {φ : ℝ → ℝ} {L : ℝ}
    (hφ : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|)
    {z : Bool × Fin n → EuclideanSpace ℝ (Fin d)} (hz : ∀ p, ‖z p‖ ≤ 1)
    {θ θ' : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) (hθ' : ‖θ'‖ ≤ 1) (i : Fin n) :
    |lossDiffMap φ z θ i - lossDiffMap φ z θ' i| ≤ 2 * L * ‖θ - θ'‖ := by
  have hL : 0 ≤ L := lipschitz_const_nonneg hφ
  have key : ∀ b : Bool, |φ ⟪θ, z (b, i)⟫_ℝ - φ ⟪θ', z (b, i)⟫_ℝ| ≤ L * ‖θ - θ'‖ := by
    intro b
    have h1 := hφ _ (inner_mem_Icc_of_norm_le_one hθ (hz (b, i))) _
      (inner_mem_Icc_of_norm_le_one hθ' (hz (b, i)))
    have h2 : |⟪θ, z (b, i)⟫_ℝ - ⟪θ', z (b, i)⟫_ℝ| ≤ ‖θ - θ'‖ := by
      rw [← inner_sub_left]
      calc |⟪θ - θ', z (b, i)⟫_ℝ| ≤ ‖θ - θ'‖ * ‖z (b, i)‖ := abs_real_inner_le_norm _ _
        _ ≤ ‖θ - θ'‖ * 1 := mul_le_mul_of_nonneg_left (hz _) (norm_nonneg _)
        _ = ‖θ - θ'‖ := mul_one _
    calc |φ ⟪θ, z (b, i)⟫_ℝ - φ ⟪θ', z (b, i)⟫_ℝ|
        ≤ L * |⟪θ, z (b, i)⟫_ℝ - ⟪θ', z (b, i)⟫_ℝ| := h1
      _ ≤ L * ‖θ - θ'‖ := mul_le_mul_of_nonneg_left h2 hL
  have e : lossDiffMap φ z θ i - lossDiffMap φ z θ' i
      = (φ ⟪θ, z (true, i)⟫_ℝ - φ ⟪θ', z (true, i)⟫_ℝ)
        - (φ ⟪θ, z (false, i)⟫_ℝ - φ ⟪θ', z (false, i)⟫_ℝ) := by
    simp only [lossDiffMap]
    ring
  obtain ⟨ht1, ht2⟩ := abs_le.mp (key true)
  obtain ⟨hf1, hf2⟩ := abs_le.mp (key false)
  rw [e, abs_le]
  constructor <;> linarith

/-- **Lipschitz bound of the loss-difference release map (squared form).**
`Σ_i (Φ_z(θ)_i - Φ_z(θ')_i)² ≤ 4 L² n ‖θ - θ'‖²` for `‖z_{b,i}‖ ≤ 1`, `φ` `L`-Lipschitz on
`[-1,1]` and `θ, θ'` in the closed unit ball. -/
theorem sum_sq_lossDiffMap_sub_le {φ : ℝ → ℝ} {L : ℝ}
    (hφ : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|)
    {z : Bool × Fin n → EuclideanSpace ℝ (Fin d)} (hz : ∀ p, ‖z p‖ ≤ 1)
    {θ θ' : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) (hθ' : ‖θ'‖ ≤ 1) :
    ∑ i, (lossDiffMap φ z θ i - lossDiffMap φ z θ' i) ^ 2 ≤ 4 * L ^ 2 * n * ‖θ - θ'‖ ^ 2 := by
  have hterm : ∀ i, (lossDiffMap φ z θ i - lossDiffMap φ z θ' i) ^ 2
      ≤ 4 * L ^ 2 * ‖θ - θ'‖ ^ 2 := by
    intro i
    obtain ⟨h1, h2⟩ := abs_le.mp (abs_lossDiffMap_sub_le hφ hz hθ hθ' i)
    have hsq := sq_le_sq' h1 h2
    calc (lossDiffMap φ z θ i - lossDiffMap φ z θ' i) ^ 2 ≤ (2 * L * ‖θ - θ'‖) ^ 2 := hsq
      _ = 4 * L ^ 2 * ‖θ - θ'‖ ^ 2 := by ring
  calc ∑ i, (lossDiffMap φ z θ i - lossDiffMap φ z θ' i) ^ 2
      ≤ ∑ _i : Fin n, 4 * L ^ 2 * ‖θ - θ'‖ ^ 2 := Finset.sum_le_sum fun i _ => hterm i
    _ = 4 * L ^ 2 * n * ‖θ - θ'‖ ^ 2 := by
      rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
      ring

/-- **Lipschitz bound of the loss-difference release map (Euclidean form).**
`‖Φ_z(θ) - Φ_z(θ')‖₂ ≤ 2 L √n ‖θ - θ'‖`. -/
theorem sqrt_sum_sq_lossDiffMap_sub_le {φ : ℝ → ℝ} {L : ℝ}
    (hφ : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|)
    {z : Bool × Fin n → EuclideanSpace ℝ (Fin d)} (hz : ∀ p, ‖z p‖ ≤ 1)
    {θ θ' : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) (hθ' : ‖θ'‖ ≤ 1) :
    Real.sqrt (∑ i, (lossDiffMap φ z θ i - lossDiffMap φ z θ' i) ^ 2)
      ≤ 2 * L * Real.sqrt n * ‖θ - θ'‖ := by
  have hL : 0 ≤ L := lipschitz_const_nonneg hφ
  have hc : 0 ≤ 2 * L * Real.sqrt n * ‖θ - θ'‖ :=
    mul_nonneg (mul_nonneg (mul_nonneg zero_le_two hL) (Real.sqrt_nonneg _)) (norm_nonneg _)
  have e : (2 * L * Real.sqrt n * ‖θ - θ'‖) ^ 2 = 4 * L ^ 2 * n * ‖θ - θ'‖ ^ 2 := by
    rw [mul_pow, mul_pow, mul_pow, Real.sq_sqrt (Nat.cast_nonneg n)]
    ring
  calc Real.sqrt (∑ i, (lossDiffMap φ z θ i - lossDiffMap φ z θ' i) ^ 2)
      ≤ Real.sqrt ((2 * L * Real.sqrt n * ‖θ - θ'‖) ^ 2) := by
        apply Real.sqrt_le_sqrt
        rw [e]
        exact sum_sq_lossDiffMap_sub_le hφ hz hθ hθ'
    _ = 2 * L * Real.sqrt n * ‖θ - θ'‖ := Real.sqrt_sq hc

/-- **Net-point form.** If `‖θ - θ'‖ ≤ δ` and `4 L² n δ² ≤ τ²`, the squared distance of the two
releases is at most `τ²`. -/
theorem sum_sq_lossDiffMap_sub_le_of_dist_le {φ : ℝ → ℝ} {L : ℝ}
    (hφ : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|)
    {z : Bool × Fin n → EuclideanSpace ℝ (Fin d)} (hz : ∀ p, ‖z p‖ ≤ 1)
    {θ θ' : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) (hθ' : ‖θ'‖ ≤ 1) {δ τ : ℝ}
    (hθδ : ‖θ - θ'‖ ≤ δ) (hδτ : 4 * L ^ 2 * n * δ ^ 2 ≤ τ ^ 2) :
    ∑ i, (lossDiffMap φ z θ i - lossDiffMap φ z θ' i) ^ 2 ≤ τ ^ 2 := by
  have h1 := sum_sq_lossDiffMap_sub_le hφ hz hθ hθ'
  have h2 : ‖θ - θ'‖ ^ 2 ≤ δ ^ 2 :=
    sq_le_sq' (by linarith [norm_nonneg (θ - θ')]) hθδ
  have h3 : 4 * L ^ 2 * n * ‖θ - θ'‖ ^ 2 ≤ 4 * L ^ 2 * n * δ ^ 2 :=
    mul_le_mul_of_nonneg_left h2 (by positivity)
  linarith

/-- The net radius `δ = τ / (2 L √n)` makes `4 L² n δ² = τ²`. -/
theorem net_radius_sq {L τ : ℝ} {n : ℕ} (hL : 0 < L) (hn : 0 < n) :
    4 * L ^ 2 * n * (τ / (2 * L * Real.sqrt n)) ^ 2 = τ ^ 2 := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hs : Real.sqrt n ^ 2 = n := Real.sq_sqrt hn0.le
  have hden : (2 : ℝ) ^ 2 * L ^ 2 * n ≠ 0 :=
    mul_ne_zero (mul_ne_zero (by norm_num) (pow_ne_zero 2 hL.ne')) hn0.ne'
  rw [div_pow, mul_pow, mul_pow, hs, mul_div_assoc', div_eq_iff hden]
  ring

/-- With `δ = τ / (2 L √n)`, the net-size exponent is `2/δ = 4 L √n / τ`. -/
theorem two_div_net_radius (τ L : ℝ) (n : ℕ) :
    2 / (τ / (2 * L * Real.sqrt n)) = 4 * L * Real.sqrt n / τ := by
  rw [div_div_eq_mul_div]
  ring

end Lipschitz

section NetCount

/-- The logarithm of a net size `1 ≤ N ≤ (1 + 2/δ)^d` is at most `d log (1 + 2/δ)`. -/
theorem log_card_le_of_le_pow {N : ℕ} {d : ℕ} {δ : ℝ} (hN : 1 ≤ N)
    (hcard : (N : ℝ) ≤ (1 + 2 / δ) ^ d) :
    Real.log N ≤ d * Real.log (1 + 2 / δ) := by
  have hN0 : (0 : ℝ) < N := by exact_mod_cast hN
  rw [← Real.log_pow]
  exact Real.log_le_log hN0 hcard

end NetCount


section Assembly

variable {β : Type*} [MeasurableSpace β]

/-- **Uniform finite-mixture reference, kernel form.** If `ρ` gives every point of `Fin N` mass
`1/N`, then `KL(P ‖ (ρ ⊗ₘ κ).snd) ≤ KL(P ‖ κ_j) + log N` nats for every `j`. -/
theorem klDiv_le_compProd_snd_of_uniform {N : ℕ} [StandardBorelSpace β] [Nonempty β]
    (P : Measure β) [IsProbabilityMeasure P] (ρ : Measure (Fin N)) [IsProbabilityMeasure ρ]
    (hρ : ∀ k, ρ {k} = (N : ℝ≥0∞)⁻¹) (κ : Kernel (Fin N) β) [IsMarkovKernel κ] (j : Fin N) :
    klDiv P (ρ ⊗ₘ κ).snd ≤ klDiv P (κ j) + ENNReal.ofReal (Real.log N) := by
  have hj : ρ {j} ≠ 0 := by
    rw [hρ j]
    exact ENNReal.inv_ne_zero.mpr (ENNReal.natCast_ne_top N)
  have h := klDiv_le_compProd_snd P ρ κ j hj
  rwa [hρ j, ENNReal.toReal_inv, inv_inv, ENNReal.toReal_natCast] at h

/-- **Gaussian observation against a uniform Gaussian mixture.** -/
theorem klDiv_gaussian_le_uniform_mixture {n N : ℕ} (m : Fin n → ℝ) {v : ℝ≥0} (hv : v ≠ 0)
    (ρ : Measure (Fin N)) [IsProbabilityMeasure ρ] (hρ : ∀ k, ρ {k} = (N : ℝ≥0∞)⁻¹)
    (a : Fin N → Fin n → ℝ) (κ : Kernel (Fin N) (Fin n → ℝ)) [IsMarkovKernel κ]
    (hκ : ∀ k, κ k = Measure.pi fun i => gaussianReal (a k i) v) (j : Fin N) :
    klDiv (Measure.pi fun i => gaussianReal (m i) v) (ρ ⊗ₘ κ).snd
      ≤ ENNReal.ofReal (Real.log N + (∑ i, (m i - a j i) ^ 2) / (2 * v)) := by
  have hj : ρ {j} ≠ 0 := by
    rw [hρ j]
    exact ENNReal.inv_ne_zero.mpr (ENNReal.natCast_ne_top N)
  have h := klDiv_gaussian_le_mixture m hv ρ a κ hκ j hj
  rwa [hρ j, ENNReal.toReal_inv, inv_inv, ENNReal.toReal_natCast] at h

/-- **Release against the Gaussian mixture over a net.** Let `net : Fin N → W` be points of the
closed unit ball and let the mixture components be `κ_k = N(Φ_z(net k), v I_n)`, mixed by a law
`ρ` giving each index mass `1/N`. If `‖θ‖ ≤ 1`, `‖θ - net j‖ ≤ δ` and `4 L² n δ² ≤ v`, then
`KL(N(Φ_z(θ), v I_n) ‖ Σ_k N⁻¹ κ_k) ≤ log N + 1/2` nats. With `v = τ²` and
`δ = τ / (2 L √n)` the last condition is an equality (`net_radius_sq`). -/
theorem klDiv_release_le_net_mixture {n d N : ℕ} {φ : ℝ → ℝ} {L : ℝ}
    (hφ : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|)
    {z : Bool × Fin n → EuclideanSpace ℝ (Fin d)} (hz : ∀ p, ‖z p‖ ≤ 1)
    (net : Fin N → EuclideanSpace ℝ (Fin d)) (hnet : ∀ k, ‖net k‖ ≤ 1)
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) {δ : ℝ} (j : Fin N) (hj : ‖θ - net j‖ ≤ δ)
    {v : ℝ≥0} (hv : v ≠ 0) (hδv : 4 * L ^ 2 * n * δ ^ 2 ≤ v)
    (ρ : Measure (Fin N)) [IsProbabilityMeasure ρ] (hρ : ∀ k, ρ {k} = (N : ℝ≥0∞)⁻¹)
    (κ : Kernel (Fin N) (Fin n → ℝ)) [IsMarkovKernel κ]
    (hκ : ∀ k, κ k = Measure.pi fun i => gaussianReal (lossDiffMap φ z (net k) i) v) :
    klDiv (Measure.pi fun i => gaussianReal (lossDiffMap φ z θ i) v) (ρ ⊗ₘ κ).snd
      ≤ ENNReal.ofReal (Real.log N + 1 / 2) := by
  have h := klDiv_gaussian_le_uniform_mixture (lossDiffMap φ z θ) hv ρ hρ
    (fun k => lossDiffMap φ z (net k)) κ hκ j
  beta_reduce at h
  refine h.trans (ENNReal.ofReal_le_ofReal ?_)
  have hv0 : (0 : ℝ) < v := by
    have : (0 : ℝ≥0) < v := pos_iff_ne_zero.mpr hv
    exact_mod_cast this
  have hS : ∑ i, (lossDiffMap φ z θ i - lossDiffMap φ z (net j) i) ^ 2 ≤ (v : ℝ) := by
    have h1 := sum_sq_lossDiffMap_sub_le hφ hz hθ (hnet j)
    have h2 : ‖θ - net j‖ ^ 2 ≤ δ ^ 2 := sq_le_sq' (by linarith [norm_nonneg (θ - net j)]) hj
    have h3 : 4 * L ^ 2 * n * ‖θ - net j‖ ^ 2 ≤ 4 * L ^ 2 * n * δ ^ 2 :=
      mul_le_mul_of_nonneg_left h2 (by positivity)
    linarith
  have hdiv : (∑ i, (lossDiffMap φ z θ i - lossDiffMap φ z (net j) i) ^ 2) / (2 * (v : ℝ))
      ≤ 1 / 2 := by
    rw [div_le_iff₀ (by linarith : (0 : ℝ) < 2 * (v : ℝ))]
    linarith
  linarith

/-- **A `Fin N`-indexed `δ`-net of the closed unit ball.** For `δ > 0` there are `N ≥ 1` points of
the closed unit ball of `ℝ^d` such that every point of the ball is within `δ` of one of them, and
`N ≤ (1 + 2/δ)^d` (maximal separated set and volumetric packing, `exists_net_of_subset_unitBall`). -/
theorem exists_unitBall_net_fin {d : ℕ} {δ : ℝ} (hδ : 0 < δ) :
    ∃ N : ℕ, 0 < N ∧ ∃ net : Fin N → EuclideanSpace ℝ (Fin d), (∀ k, ‖net k‖ ≤ 1) ∧
      (∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 → ∃ k, ‖θ - net k‖ ≤ δ) ∧
      (N : ℝ) ≤ (1 + 2 / δ) ^ d := by
  classical
  obtain ⟨S, hSA, hcover, hcard⟩ := exists_net_of_subset_unitBall hδ
    {θ : EuclideanSpace ℝ (Fin d) | ‖θ‖ ≤ 1} (fun x hx => hx)
  have h0 : (0 : EuclideanSpace ℝ (Fin d)) ∈ {θ : EuclideanSpace ℝ (Fin d) | ‖θ‖ ≤ 1} := by
    simp
  obtain ⟨w0, hw0, -⟩ := hcover 0 h0
  have hpos : 0 < S.card := Finset.card_pos.mpr ⟨w0, hw0⟩
  refine ⟨S.card, hpos, fun k => (S.equivFin.symm k : EuclideanSpace ℝ (Fin d)), ?_, ?_, hcard⟩
  · intro k
    exact hSA (S.equivFin.symm k).2
  · intro θ hθ
    obtain ⟨w, hw, hdist⟩ := hcover θ hθ
    refine ⟨S.equivFin ⟨w, hw⟩, ?_⟩
    have e : ((S.equivFin.symm (S.equivFin ⟨w, hw⟩) : EuclideanSpace ℝ (Fin d))) = w := by
      rw [Equiv.symm_apply_apply]
    show ‖θ - (S.equivFin.symm (S.equivFin ⟨w, hw⟩) : EuclideanSpace ℝ (Fin d))‖ ≤ δ
    rw [e, ← dist_eq_norm]
    exact hdist.le

end Assembly

end LossOnlyTraceability.Dimension


==> anc/lean/LossOnlyTraceability/Dimension/LinearDimension.lean <==
import LossOnlyTraceability.Dimension.MixtureKL
import LossOnlyTraceability.SphereNet
import LossOnlyTraceability.TiltFamily.BoundedUpper
import Mathlib.Analysis.SpecialFunctions.Log.Base

/-! **Proposition 12**: in fixed dimension every proper learner releases at most
`d log₂(1 + 4L√n/τ) + 1/(2 ln 2)` bits, whatever its accuracy.

For a link `φ` that is `L`-Lipschitz on `[-1,1]`, every data law `D` on `ℝ^d` with `‖Z‖ ≤ 1`
almost surely, every measurable proper learner (no accuracy assumption), Gaussian noise
`G ∼ N(0, I_n)` independent of data and learning, every `τ > 0` and every `Q ∈ {Ii, Ij, Is}`:

  `Q_D(X + τ G) ≤ min{n, d log₂(1 + 4 L √n / τ) + 1/(2 ln 2)}`
  (`linear_dimension_information_le`).

Proof. Given the supersample `z`, the release is `X = Φ_z(θ̂)` with
`Φ_z(θ)_i = φ⟪θ, z_{1,i}⟫ - φ⟪θ, z_{0,i}⟫`, and `‖Φ_z(θ) - Φ_z(θ')‖² ≤ 4 L² n ‖θ - θ'‖²` on the unit
ball (`releaseMap_sq_dist_le`). A `δ`-net `{θ_j}_{j ≤ N}` of the unit ball with
`δ = τ/(2 L √n)` has `N ≤ (1 + 4 L √n/τ)^d` points (`exists_release_net`, from the volumetric
packing bound `card_le_of_separated_unitBall`). The reference kernel is the uniform Gaussian mixture
`K(z) = N⁻¹ Σ_j N(Φ_z(θ_j), τ² I_n)` (`gaussianMixtureKernel`). With `j` the net point nearest to
`θ̂`, `KL(N(X, τ² I) ‖ K(z)) ≤ ln N + ‖X - Φ_z(θ_j)‖²/(2τ²) ≤ ln N + 1/2`
(`klDiv_gaussianMixtureKernel_le`), so the variational step gives
`Is ≤ (d ln(1 + 4L√n/τ) + 1/2)/ln 2` (`designNoisyInformation_strong_le`); `Ii ≤ Ij ≤ Is` and the
`n`-bit cap finish.

Regularity assumed in the formal statement (as in the other formal statements): the link and the learner are
measurable and the noise is a measurable function of its own randomness; the reference-kernel step
uses that the supersample space is standard Borel, which holds for `(ℝ^d)^{2n}`. -/

noncomputable section

namespace LossOnlyTraceability.Dimension

open MeasureTheory ProbabilityTheory InformationTheory
open LossOnlyTraceability.TiltFamily
open scoped InnerProductSpace BigOperators ENNReal NNReal

variable {d n : ℕ}

section Lipschitz

/-- A link that is `L`-Lipschitz on `[-1,1]` has `L ≥ 0`. -/
theorem lip_nonneg_of_lipOn {φ : ℝ → ℝ} {L : ℝ}
    (hLip : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|) :
    0 ≤ L := by
  have h := hLip 1 ⟨by norm_num, by norm_num⟩ (-1) ⟨by norm_num, by norm_num⟩
  have h2 : |(1 : ℝ) - -1| = 2 := by norm_num
  rw [h2] at h
  linarith [abs_nonneg (φ 1 - φ (-1))]

/-- The release map `Φ_z(θ)_i = φ⟪θ, z_{1,i}⟫ - φ⟪θ, z_{0,i}⟫` at a fixed supersample `z`. -/
def releaseMap (φ : ℝ → ℝ) (z : Bool × Fin n → EuclideanSpace ℝ (Fin d))
    (θ : EuclideanSpace ℝ (Fin d)) : Fin n → ℝ :=
  fun i => φ ⟪θ, z (true, i)⟫_ℝ - φ ⟪θ, z (false, i)⟫_ℝ

/-- The loss-difference release is the release map at the supersample and the learner output. -/
theorem nativeReleaseVector_eq_releaseMap {Rr Ng : Type*} (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    nativeReleaseVector φ A ω = releaseMap φ (superData ω) (superLearner A ω) := rfl

/-- **The Lipschitz bound of the release map.** On the unit ball, for a supersample in the unit
ball and an `L`-Lipschitz link on `[-1,1]`, `‖Φ_z(θ) - Φ_z(θ')‖² ≤ 4 L² n ‖θ - θ'‖²`. -/
theorem releaseMap_sq_dist_le {φ : ℝ → ℝ} {L : ℝ}
    (hLip : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|)
    {z : Bool × Fin n → EuclideanSpace ℝ (Fin d)} (hz : ∀ b i, ‖z (b, i)‖ ≤ 1)
    {θ θ' : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) (hθ' : ‖θ'‖ ≤ 1) :
    ∑ i, (releaseMap φ z θ i - releaseMap φ z θ' i) ^ 2 ≤ 4 * L ^ 2 * n * ‖θ - θ'‖ ^ 2 := by
  have hL := lip_nonneg_of_lipOn hLip
  have hin : ∀ b i, |⟪θ, z (b, i)⟫_ℝ - ⟪θ', z (b, i)⟫_ℝ| ≤ ‖θ - θ'‖ := by
    intro b i
    rw [← inner_sub_left]
    exact (abs_real_inner_le_norm _ _).trans
      (mul_le_of_le_one_right (norm_nonneg _) (hz b i))
  have hcoord : ∀ i, |releaseMap φ z θ i - releaseMap φ z θ' i| ≤ 2 * L * ‖θ - θ'‖ := by
    intro i
    have h1 := hLip _ (native_margin_mem_Icc hθ (hz true i)) _
      (native_margin_mem_Icc hθ' (hz true i))
    have h0 := hLip _ (native_margin_mem_Icc hθ (hz false i)) _
      (native_margin_mem_Icc hθ' (hz false i))
    have e1 := mul_le_mul_of_nonneg_left (hin true i) hL
    have e0 := mul_le_mul_of_nonneg_left (hin false i) hL
    have hsplit : releaseMap φ z θ i - releaseMap φ z θ' i
        = (φ ⟪θ, z (true, i)⟫_ℝ - φ ⟪θ', z (true, i)⟫_ℝ)
          - (φ ⟪θ, z (false, i)⟫_ℝ - φ ⟪θ', z (false, i)⟫_ℝ) := by
      unfold releaseMap
      ring
    set x1 := φ ⟪θ, z (true, i)⟫_ℝ - φ ⟪θ', z (true, i)⟫_ℝ
    set x0 := φ ⟪θ, z (false, i)⟫_ℝ - φ ⟪θ', z (false, i)⟫_ℝ
    have htri : |x1 - x0| ≤ |x1| + |x0| :=
      abs_le.mpr ⟨by linarith [neg_abs_le x1, le_abs_self x0],
        by linarith [le_abs_self x1, neg_abs_le x0]⟩
    rw [hsplit]
    linarith
  calc ∑ i, (releaseMap φ z θ i - releaseMap φ z θ' i) ^ 2
      ≤ ∑ _i : Fin n, (2 * L * ‖θ - θ'‖) ^ 2 := by
        refine Finset.sum_le_sum fun i _ => ?_
        rw [← sq_abs]
        exact pow_le_pow_left₀ (abs_nonneg _) (hcoord i) 2
    _ = 4 * L ^ 2 * n * ‖θ - θ'‖ ^ 2 := by
        rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
        ring

end Lipschitz

section Net

/-- **The net.** For `L ≥ 0` and `τ > 0` there are `N ≥ 1` points `θ_j` of the unit ball of `ℝ^d`
such that every `θ` of the unit ball has some `j` with `4 L² n ‖θ - θ_j‖² ≤ τ²`, and
`ln N ≤ d ln(1 + 4 L √n/τ)`: a maximal `τ/(2L√n)`-separated set when `L √n > 0`
(`exists_net_of_subset_unitBall`), the single point `0` otherwise. -/
theorem exists_release_net {L τ : ℝ} (hL : 0 ≤ L) (hτ : 0 < τ) :
    ∃ (N : ℕ) (c : Fin N → EuclideanSpace ℝ (Fin d)), 0 < N ∧ (∀ j, ‖c j‖ ≤ 1) ∧
      (∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 → ∃ j, 4 * L ^ 2 * n * ‖θ - c j‖ ^ 2 ≤ τ ^ 2) ∧
      Real.log N ≤ d * Real.log (1 + 4 * L * Real.sqrt n / τ) := by
  have hs : Real.sqrt n ^ 2 = n := Real.sq_sqrt (Nat.cast_nonneg n)
  have hsq : ∀ x : ℝ, 4 * L ^ 2 * n * x ^ 2 = (2 * (L * Real.sqrt n) * x) ^ 2 := by
    intro x
    calc 4 * L ^ 2 * n * x ^ 2 = 4 * L ^ 2 * Real.sqrt n ^ 2 * x ^ 2 := by rw [hs]
      _ = (2 * (L * Real.sqrt n) * x) ^ 2 := by ring
  by_cases hLn : L * Real.sqrt n = 0
  · refine ⟨1, fun _ => 0, one_pos, fun _ => by simp, fun θ _ => ⟨0, ?_⟩, ?_⟩
    · rw [hsq, hLn]
      simp only [mul_zero, zero_mul, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
        zero_pow]
      positivity
    · have h4 : 4 * L * Real.sqrt n / τ = 0 := by
        rw [mul_assoc, hLn, mul_zero, zero_div]
      rw [h4, add_zero, Real.log_one, mul_zero, Nat.cast_one, Real.log_one]
  · have hLn0 : 0 < L * Real.sqrt n :=
      lt_of_le_of_ne (mul_nonneg hL (Real.sqrt_nonneg _)) (Ne.symm hLn)
    set δ : ℝ := τ / (2 * (L * Real.sqrt n)) with hδ
    have hδ0 : 0 < δ := by positivity
    obtain ⟨S, hSA, hcov, hcard⟩ := exists_net_of_subset_unitBall hδ0
      {θ : EuclideanSpace ℝ (Fin d) | ‖θ‖ ≤ 1} (fun x hx => hx)
    have hSne : S.Nonempty := by
      obtain ⟨w, hw, -⟩ := hcov 0 (by show ‖(0 : EuclideanSpace ℝ (Fin d))‖ ≤ 1; simp)
      exact ⟨w, hw⟩
    refine ⟨S.card, fun j => ((S.equivFin.symm j : S) : EuclideanSpace ℝ (Fin d)),
      Finset.card_pos.mpr hSne, fun j => hSA (S.equivFin.symm j).2, ?_, ?_⟩
    · intro θ hθ
      obtain ⟨w, hw, hdist⟩ := hcov θ hθ
      refine ⟨S.equivFin ⟨w, hw⟩, ?_⟩
      simp only [Equiv.symm_apply_apply]
      have h1 : 2 * (L * Real.sqrt n) * ‖θ - w‖ ≤ τ := by
        have h := hdist
        rw [dist_eq_norm, hδ, lt_div_iff₀ (by positivity)] at h
        linarith
      rw [hsq]
      exact pow_le_pow_left₀ (by positivity) h1 2
    · have h2δ : 2 / δ = 4 * L * Real.sqrt n / τ := by
        rw [hδ, div_div_eq_mul_div]
        ring
      have hpos : (0 : ℝ) < S.card := by exact_mod_cast Finset.card_pos.mpr hSne
      calc Real.log S.card ≤ Real.log ((1 + 2 / δ) ^ d) := Real.log_le_log hpos hcard
        _ = d * Real.log (1 + 2 / δ) := by rw [Real.log_pow]
        _ = d * Real.log (1 + 4 * L * Real.sqrt n / τ) := by rw [h2δ]

end Net

section MixtureKernel

/-- The uniform law on `Fin N`. -/
def uniformFin (N : ℕ) : Measure (Fin N) := (N : ℝ≥0∞)⁻¹ • Measure.count

theorem uniformFin_singleton (N : ℕ) (j : Fin N) : uniformFin N {j} = (N : ℝ≥0∞)⁻¹ := by
  rw [uniformFin, Measure.smul_apply, Measure.count_singleton, smul_eq_mul, mul_one]

instance isProbabilityMeasure_uniformFin (N : ℕ) [NeZero N] :
    IsProbabilityMeasure (uniformFin N) := by
  constructor
  rw [uniformFin, Measure.smul_apply, ← Finset.coe_univ, Measure.count_apply_finset,
    Finset.card_univ, Fintype.card_fin, smul_eq_mul]
  exact ENNReal.inv_mul_cancel (Nat.cast_ne_zero.mpr (NeZero.ne N)) (ENNReal.natCast_ne_top N)

theorem uniformFin_real_singleton (N : ℕ) (j : Fin N) :
    (uniformFin N).real {j} = (N : ℝ)⁻¹ := by
  rw [measureReal_def, uniformFin_singleton, ENNReal.toReal_inv, ENNReal.toReal_natCast]

/-- The mean map `(z, j) ↦ Φ_z(θ_j)` of the mixture reference is measurable. -/
theorem measurable_releaseMap_prod {φ : ℝ → ℝ} (hφm : Measurable φ) {N : ℕ}
    (c : Fin N → EuclideanSpace ℝ (Fin d)) :
    Measurable fun p : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × Fin N =>
      releaseMap φ p.1 (c p.2) := by
  refine measurable_from_prod_countable_left fun j => ?_
  show Measurable fun z : Bool × Fin n → EuclideanSpace ℝ (Fin d) => releaseMap φ z (c j)
  unfold releaseMap
  exact measurable_pi_lambda _ fun i =>
    (hφm.comp (measurable_inner_native measurable_const (measurable_pi_apply (true, i)))).sub
      (hφm.comp (measurable_inner_native measurable_const (measurable_pi_apply (false, i))))

/-- **The reference kernel.** The uniform Gaussian mixture `K(z) = N⁻¹ Σ_j N(Φ_z(θ_j), v I_n)`,
as the second marginal of `uniform ⊗ (j ↦ N(Φ_z(θ_j), v I_n))`. -/
def gaussianMixtureKernel (φ : ℝ → ℝ) {N : ℕ} (c : Fin N → EuclideanSpace ℝ (Fin d)) (v : ℝ≥0) :
    Kernel (Bool × Fin n → EuclideanSpace ℝ (Fin d)) (Fin n → ℝ) :=
  (Kernel.const _ (uniformFin N) ⊗ₖ
    gaussianPiKernel (fun p : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × Fin N =>
      releaseMap φ p.1 (c p.2)) v).map Prod.snd

theorem isMarkovKernel_gaussianMixtureKernel {φ : ℝ → ℝ} (hφm : Measurable φ) {N : ℕ} [NeZero N]
    (c : Fin N → EuclideanSpace ℝ (Fin d)) {v : ℝ≥0} (hv : v ≠ 0) :
    IsMarkovKernel (gaussianMixtureKernel (n := n) φ c v) := by
  haveI := isMarkovKernel_gaussianPiKernel (measurable_releaseMap_prod (n := n) hφm c) hv
  unfold gaussianMixtureKernel
  exact Kernel.IsMarkovKernel.map _ measurable_snd

theorem gaussianMixtureKernel_apply {φ : ℝ → ℝ} (hφm : Measurable φ) {N : ℕ} [NeZero N]
    (c : Fin N → EuclideanSpace ℝ (Fin d)) {v : ℝ≥0} (hv : v ≠ 0)
    (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) :
    gaussianMixtureKernel φ c v z
      = ((uniformFin N) ⊗ₘ Kernel.sectR (gaussianPiKernel
          (fun p : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × Fin N =>
            releaseMap φ p.1 (c p.2)) v) z).map Prod.snd := by
  haveI := isMarkovKernel_gaussianPiKernel (measurable_releaseMap_prod (n := n) hφm c) hv
  rw [gaussianMixtureKernel, Kernel.map_apply _ measurable_snd,
    Kernel.compProd_apply_eq_compProd_sectR, Kernel.const_apply]

/-- **The pointwise reference bound.** If `θ` is within `4 L² n ‖θ - θ_j‖² ≤ v` of a net point,
the divergence from `N(Φ_z(θ), v I_n)` to the mixture is at most `ln N + 1/2` nats. -/
theorem klDiv_gaussianMixtureKernel_le {φ : ℝ → ℝ} (hφm : Measurable φ) {L : ℝ}
    (hLip : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|)
    {N : ℕ} [NeZero N] {c : Fin N → EuclideanSpace ℝ (Fin d)} (hc : ∀ j, ‖c j‖ ≤ 1)
    {v : ℝ≥0} (hv : v ≠ 0) {z : Bool × Fin n → EuclideanSpace ℝ (Fin d)}
    (hz : ∀ b i, ‖z (b, i)‖ ≤ 1) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) {j : Fin N}
    (hj : 4 * L ^ 2 * n * ‖θ - c j‖ ^ 2 ≤ v) :
    klDiv (Measure.pi fun i => gaussianReal (releaseMap φ z θ i) v)
        (gaussianMixtureKernel φ c v z)
      ≤ ENNReal.ofReal (Real.log N + 1 / 2) := by
  have hm := measurable_releaseMap_prod (n := n) hφm c
  haveI := isMarkovKernel_gaussianPiKernel hm hv
  have hv0 : (0 : ℝ) < v := by
    have : (0 : ℝ≥0) < v := pos_iff_ne_zero.mpr hv
    exact_mod_cast this
  have hj0 : uniformFin N {j} ≠ 0 := by
    rw [uniformFin_singleton]
    exact ENNReal.inv_ne_zero.mpr (ENNReal.natCast_ne_top N)
  rw [gaussianMixtureKernel_apply hφm c hv]
  refine (klDiv_map_snd_compProd_le _ (uniformFin N) _ hj0).trans ?_
  simp only [Kernel.sectR_apply, gaussianPiKernel_apply hm hv]
  rw [klDiv_pi_gaussianReal_eq_sq_div _ _ hv, uniformFin_real_singleton, inv_inv]
  have hres := releaseMap_sq_dist_le hLip hz hθ (hc j)
  have h1 : (∑ i, (releaseMap φ z θ i - releaseMap φ z (c j) i) ^ 2) / (2 * (v : ℝ)) ≤ 1 / 2 := by
    rw [div_le_iff₀ (by positivity)]
    linarith
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast Nat.one_le_iff_ne_zero.mpr (NeZero.ne N)
  have hlogN : 0 ≤ Real.log N := Real.log_nonneg hN1
  have hnn : 0 ≤ (∑ i, (releaseMap φ z θ i - releaseMap φ z (c j) i) ^ 2) / (2 * (v : ℝ)) := by
    positivity
  rw [← ENNReal.ofReal_add hnn hlogN]
  exact ENNReal.ofReal_le_ofReal (by linarith)

end MixtureKernel

section Proposition

variable {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Proposition 12, strong direction, in nats over `ln 2`.** For every law `D` with `‖Z‖ ≤ 1`
almost surely, every measurable proper learner and every `τ > 0`,
`Is_D(X + τ G) ≤ (d ln(1 + 4 L √n/τ) + 1/2) / ln 2`. -/
theorem designNoisyInformation_strong_le (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) {φ : ℝ → ℝ} (hφm : Measurable φ) {L : ℝ}
    (hLip : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) {τ : ℝ} (hτ : 0 < τ) :
    designNoisyInformation InfoDirection.strong μR μG φ A Gf τ D
      ≤ (d * Real.log (1 + 4 * L * Real.sqrt n / τ) + 1 / 2) / Real.log 2 := by
  have hL : 0 ≤ L := lip_nonneg_of_lipOn hLip
  obtain ⟨N, c, hN, hc, hcov, hlogN⟩ := exists_release_net (d := d) (n := n) hL hτ
  haveI : NeZero N := ⟨hN.ne'⟩
  have hvne : (⟨τ ^ 2, sq_nonneg τ⟩ : ℝ≥0) ≠ 0 := by
    intro h
    have h2 : τ ^ 2 = 0 := congrArg (fun x : ℝ≥0 => (x : ℝ)) h
    have h3 : 0 < τ ^ 2 := by positivity
    linarith
  haveI := isMarkovKernel_gaussianMixtureKernel (n := n) hφm c hvne
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  obtain ⟨hmap, -, hindep, -⟩ := nativeNoise_facts μR μG D hφm hA hGf hGlaw
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hB : 0 ≤ Real.log N + 1 / 2 := by
    have := Real.log_nonneg hN1
    linarith
  have hpt : ∀ᵐ ω ∂(superMeasure n D μR μG),
      klDiv (Measure.pi fun i => gaussianReal (nativeReleaseVector φ A ω i)
          (⟨τ ^ 2, sq_nonneg τ⟩ : ℝ≥0))
        (gaussianMixtureKernel φ c ⟨τ ^ 2, sq_nonneg τ⟩ (superData ω))
        ≤ ENNReal.ofReal (Real.log N + 1 / 2) := by
    filter_upwards [superPoint_norm_le_one D μR μG hD] with ω hω
    obtain ⟨j, hj⟩ := hcov (superLearner A ω) (hA1 _ _)
    exact klDiv_gaussianMixtureKernel_le hφm hLip hc hvne (fun b i => hω b i) (hA1 _ _) hj
  have hmain := releaseInfoS_noisy_le_of_ae_klDiv_le (superMeasure n D μR μG)
    measurable_superBits measurable_superData hX hG (v := ⟨τ ^ 2, sq_nonneg τ⟩) rfl hvne
    (gaussianMixtureKernel φ c ⟨τ ^ 2, sq_nonneg τ⟩) hmap hindep
    (iIndepFun_superBits (n := n) D μR μG) (superBits_fair (n := n) D μR μG) hB hpt
  have hlog : (0 : ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  show releaseInfoS (superMeasure n D μR μG)
      (fun ω => nativeReleaseVector φ A ω + τ • Gf (superNoiseSeed ω)) superBits superData ≤ _
  refine hmain.trans ?_
  exact div_le_div_of_nonneg_right (by linarith) hlog.le

/-- **Proposition 12 (linear dimension is necessary up to a logarithm).** For a link `φ` that is
`L`-Lipschitz on `[-1,1]`, every law `D` on `ℝ^d` with `‖Z‖ ≤ 1` almost surely, every measurable
proper learner (no accuracy assumption), noise `G = G_f(R_G) ∼ N(0, I_n)` independent of data and
learning, every `τ > 0` and every `Q ∈ {Ii, Ij, Is}`:
`Q_D(X + τ G) ≤ min{n, d log₂(1 + 4 L √n/τ) + 1/(2 ln 2)}`. -/
theorem linear_dimension_information_le (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) {φ : ℝ → ℝ} (hφm : Measurable φ) {L : ℝ}
    (hLip : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    {τ : ℝ} (hτ : 0 < τ) :
    designNoisyInformation Q μR μG φ A Gf τ D
      ≤ min (n : ℝ) (d * Real.logb 2 (1 + 4 * L * Real.sqrt n / τ) + 1 / (2 * Real.log 2)) := by
  obtain ⟨-, -, hQS, hQn⟩ := bdd_designNoisyInformation_bounds μR μG D hφm hA hGf Q τ
  have hS := designNoisyInformation_strong_le μR μG D hD hφm hLip hA hA1 hGf hGlaw hτ
  have hlog : (0 : ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  have heq : (d * Real.log (1 + 4 * L * Real.sqrt n / τ) + 1 / 2) / Real.log 2
      = d * Real.logb 2 (1 + 4 * L * Real.sqrt n / τ) + 1 / (2 * Real.log 2) := by
    rw [Real.logb]
    field_simp
  exact le_min hQn (hQS.trans (hS.trans (le_of_eq heq)))

/-- `1/(2 ln 2) ≤ 1`, from `ln 2 ≥ 1 - 1/2`. -/
theorem one_div_two_log_two_le_one : 1 / (2 * Real.log 2) ≤ 1 := by
  have h := Real.one_sub_inv_le_log_of_pos (by norm_num : (0 : ℝ) < 2)
  have hl : 0 < 2 * Real.log 2 := by linarith
  rw [div_le_one hl]
  linarith

/-- **Proposition 12, rounded form.** Under the hypotheses of `linear_dimension_information_le`,
`Q_D(X + τ G) ≤ d log₂(1 + 4 L √n/τ) + 1`. -/
theorem linear_dimension_information_le_add_one (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) {φ : ℝ → ℝ} (hφm : Measurable φ) {L : ℝ}
    (hLip : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    {τ : ℝ} (hτ : 0 < τ) :
    designNoisyInformation Q μR μG φ A Gf τ D
      ≤ d * Real.logb 2 (1 + 4 * L * Real.sqrt n / τ) + 1 := by
  have h := (linear_dimension_information_le μR μG D hD hφm hLip hA hA1 hGf hGlaw Q hτ).trans
    (min_le_right _ _)
  linarith [one_div_two_log_two_le_one]

/-- **The bound of Proposition 12 for bounded learners.** If the learner satisfies `‖θ̂‖ ≤ R` for some `R > 0`
(not necessarily proper) and `φ` is `L`-Lipschitz on `[-R, R]`, then for every law `D` with
`‖Z‖ ≤ 1` almost surely, every `τ > 0` and every `Q ∈ {Ii, Ij, Is}`:
`Q_D(X + τ G) ≤ min{n, d log₂(1 + 4 L R √n/τ) + 1/(2 ln 2)}`. The release is invariant under the
rescaling `θ̂ ↦ θ̂/R`, `φ ↦ φ(R ·)`, which reduces to `linear_dimension_information_le`. -/
theorem linear_dimension_information_le_of_norm_le (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) {φ : ℝ → ℝ} (hφm : Measurable φ)
    {L R : ℝ} (hR : 0 < R)
    (hLip : ∀ s ∈ Set.Icc (-R) R, ∀ t ∈ Set.Icc (-R) R, |φ s - φ t| ≤ L * |s - t|)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ R) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    {τ : ℝ} (hτ : 0 < τ) :
    designNoisyInformation Q μR μG φ A Gf τ D
      ≤ min (n : ℝ)
          (d * Real.logb 2 (1 + 4 * (L * R) * Real.sqrt n / τ) + 1 / (2 * Real.log 2)) := by
  have hφ'm : Measurable fun t : ℝ => φ (R * t) := hφm.comp (measurable_id.const_mul R)
  have hLip' : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1,
      |φ (R * s) - φ (R * t)| ≤ (L * R) * |s - t| := by
    intro s hs t ht
    have hs' : R * s ∈ Set.Icc (-R) R := ⟨by nlinarith [hs.1], by nlinarith [hs.2]⟩
    have ht' : R * t ∈ Set.Icc (-R) R := ⟨by nlinarith [ht.1], by nlinarith [ht.2]⟩
    have h := hLip _ hs' _ ht'
    have e : |R * s - R * t| = R * |s - t| := by
      rw [← mul_sub, abs_mul, abs_of_pos hR]
    rw [e] at h
    calc |φ (R * s) - φ (R * t)| ≤ L * (R * |s - t|) := h
      _ = L * R * |s - t| := by ring
  have hA'm : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => R⁻¹ • A q.1 q.2 :=
    hA.const_smul R⁻¹
  have hA'1 : ∀ x r, ‖R⁻¹ • A x r‖ ≤ 1 := by
    intro x r
    rw [norm_smul, Real.norm_eq_abs, abs_inv, abs_of_pos hR, inv_mul_le_iff₀ hR, mul_one]
    exact hA1 x r
  have hrel : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      nativeReleaseVector (fun t => φ (R * t)) (fun x r => R⁻¹ • A x r) ω
        = nativeReleaseVector φ A ω := by
    intro ω
    funext i
    simp only [nativeReleaseVector, nativeLossRelease, superLearner, real_inner_smul_left,
      mul_inv_cancel_left₀ hR.ne']
  have heq : designNoisyInformation Q μR μG φ A Gf τ D
      = designNoisyInformation Q μR μG (fun t => φ (R * t)) (fun x r => R⁻¹ • A x r) Gf τ D := by
    simp only [designNoisyInformation, hrel]
  rw [heq]
  exact linear_dimension_information_le μR μG D hD hφ'm hLip' hA'm hA'1 hGf hGlaw Q hτ

end Proposition

end LossOnlyTraceability.Dimension


==> anc/lean/LossOnlyTraceability/Dimension/MixtureKL.lean <==
import LossOnlyTraceability.TransferTheorem
import LossOnlyTraceability.ConditionalKLIntegral

/-! Proposition 12 (generic layer): divergence to a finite mixture, the divergence
between two Gaussians with the same covariance, and the variational step of the upper bound of
Theorem 6 for an arbitrary reference kernel.

* `klDiv_dirac_eq_log_inv`: `KL(δ_j ‖ ν) = ln (1/ν{j})` for a probability law `ν` on a finite set with
  `ν{j} > 0`;
* `klDiv_map_snd_compProd_le`: for a mixture `Σ_j ν{j} η_j` (written `(ν ⊗ₘ η).map Prod.snd`),
  `KL(P ‖ Σ_j ν{j} η_j) ≤ KL(P ‖ η_j) + ln (1/ν{j})` for every component `j` with `ν{j} > 0`
  (data processing along the second projection plus the chain rule);
* `klDiv_pi_gaussianReal_eq_sq_div`: `KL(N(x, v I) ‖ N(m, v I)) = ‖x - m‖² / (2 v)`;
* `klDiv_jointLaw_le_lintegral_kernel`: the data-processing step of the upper bound of Theorem 6 with an arbitrary
  Markov reference kernel `K` from the supersample (the Gaussian kernel of
  `klDiv_jointLaw_le_lintegral_gaussian` is one instance);
* `releaseInfoS_noisy_le_of_ae_klDiv_le`: if `KL(N(X, τ² I) ‖ K(Z̃)) ≤ B` almost surely, then
  `Is(X + τ G) ≤ B / ln 2`.

Regularity assumed in the formal statements: the observation space of the mixture lemma and the
supersample space are standard Borel (as for the variational step of Theorem 6). -/

noncomputable section

namespace LossOnlyTraceability.Dimension

open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section Dirac

variable {ι : Type*} [MeasurableSpace ι] [MeasurableSingletonClass ι]

omit [MeasurableSingletonClass ι] in
/-- A point mass is absolutely continuous with respect to every law charging its atom. -/
theorem dirac_ac_of_ne_zero (ν : Measure ι) {j : ι} (hj : ν {j} ≠ 0) :
    Measure.dirac j ≪ ν := by
  refine Measure.AbsolutelyContinuous.mk fun s hs hs0 => ?_
  by_cases hjs : j ∈ s
  · exact absurd (measure_mono_null (Set.singleton_subset_iff.mpr hjs) hs0) hj
  · rw [Measure.dirac_apply' j hs]
    simp [hjs]

/-- The density of the point mass `δ_j` with respect to `ν` at the atom `j` is `ν{j}⁻¹`. -/
theorem rnDeriv_dirac_self (ν : Measure ι) [IsFiniteMeasure ν] {j : ι} (hj : ν {j} ≠ 0) :
    (Measure.dirac j).rnDeriv ν j = (ν {j})⁻¹ := by
  have hac := dirac_ac_of_ne_zero ν hj
  have h1 : ν.withDensity ((Measure.dirac j).rnDeriv ν) = Measure.dirac j :=
    Measure.withDensity_rnDeriv_eq _ _ hac
  have h2 := congrArg (fun m : Measure ι => m {j}) h1
  rw [withDensity_apply _ (measurableSet_singleton j), lintegral_singleton,
    Measure.dirac_apply_of_mem (Set.mem_singleton j)] at h2
  exact ENNReal.eq_inv_of_mul_eq_one_left h2

variable [Finite ι]

/-- **Divergence of a point mass.** `KL(δ_j ‖ ν) = ln (1/ν{j})` for a probability law `ν` on a
finite set with `ν{j} > 0`. -/
theorem klDiv_dirac_eq_log_inv (ν : Measure ι) [IsProbabilityMeasure ν] {j : ι} (hj : ν {j} ≠ 0) :
    klDiv (Measure.dirac j) ν = ENNReal.ofReal (Real.log (ν.real {j})⁻¹) := by
  have hac := dirac_ac_of_ne_zero ν hj
  have hint : Integrable (llr (Measure.dirac j) ν) (Measure.dirac j) := Integrable.of_finite
  rw [klDiv_of_ac_of_integrable hac hint, integral_dirac, llr, rnDeriv_dirac_self ν hj,
    ENNReal.toReal_inv, probReal_univ, probReal_univ, measureReal_def]
  congr 1
  ring

end Dirac

section Mixture

variable {N : ℕ} {β : Type*} [MeasurableSpace β] [StandardBorelSpace β] [Nonempty β]

/-- **Divergence to a finite mixture.** For a probability law `ν` on `Fin N`, a Markov kernel
`η : Fin N → Measure β` and the mixture `Σ_j ν{j} η_j = (ν ⊗ₘ η).map Prod.snd`, every component
`j` with `ν{j} > 0` gives `KL(P ‖ Σ_j ν{j} η_j) ≤ KL(P ‖ η_j) + ln (1/ν{j})`. -/
theorem klDiv_map_snd_compProd_le (P : Measure β) [IsProbabilityMeasure P]
    (ν : Measure (Fin N)) [IsProbabilityMeasure ν] (η : Kernel (Fin N) β) [IsMarkovKernel η]
    {j : Fin N} (hj : ν {j} ≠ 0) :
    klDiv P ((ν ⊗ₘ η).map Prod.snd)
      ≤ klDiv P (η j) + ENNReal.ofReal (Real.log (ν.real {j})⁻¹) := by
  haveI : Nonempty (Fin N) := ⟨j⟩
  have hP : ((Measure.dirac j) ⊗ₘ Kernel.const (Fin N) P).map Prod.snd = P := by
    rw [Measure.compProd_const, Measure.map_snd_prod]
    simp
  have hdp := klDiv_map_le ((Measure.dirac j) ⊗ₘ Kernel.const (Fin N) P) (ν ⊗ₘ η)
    (measurable_snd (α := Fin N) (β := β))
  rw [hP] at hdp
  have hchain := klDiv_compProd_eq_add (Measure.dirac j) ν (Kernel.const (Fin N) P) η
  have hcond : klDiv ((Measure.dirac j) ⊗ₘ Kernel.const (Fin N) P) ((Measure.dirac j) ⊗ₘ η)
      = klDiv P (η j) := by
    rw [klDiv_compProd_right_eq_lintegral_general, lintegral_dirac, Kernel.const_apply]
  rw [hchain, hcond, klDiv_dirac_eq_log_inv ν hj] at hdp
  rw [add_comm]
  exact hdp

end Mixture

section Gaussian

/-- **Gaussians with the same covariance.** `KL(N(x, v I_n) ‖ N(m, v I_n)) = ‖x - m‖² / (2 v)`. -/
theorem klDiv_pi_gaussianReal_eq_sq_div {n : ℕ} (x m : Fin n → ℝ) {v : ℝ≥0} (hv : v ≠ 0) :
    klDiv (Measure.pi fun i => gaussianReal (x i) v) (Measure.pi fun i => gaussianReal (m i) v)
      = ENNReal.ofReal ((∑ i, (x i - m i) ^ 2) / (2 * v)) := by
  rw [klDiv_pi_gaussianReal x m hv hv]
  congr 1
  have hv0 : (0 : ℝ) < v := by
    have : (0 : ℝ≥0) < v := pos_iff_ne_zero.mpr hv
    exact_mod_cast this
  rw [Finset.sum_div]
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [div_self hv0.ne', Real.log_one]
  field_simp
  ring

end Gaussian

section VariationalKernel

variable {Ω γ : Type*} [MeasurableSpace Ω] [MeasurableSpace γ] {n : ℕ}

/-- **The variational step of the upper bound of Theorem 6 at an arbitrary reference kernel.** For a release `X`
with `n` real coordinates, standard Gaussian noise `G ∼ N(0, I_n)` independent of `(U, Z̃, X)`,
and any Markov kernel `K` from the supersample to `ℝ^n`, the divergence of the joint law of
`((U, Z̃), X + τ G)` from the reference law in which the release is drawn from `K(· | Z̃)` is at most
the average divergence `E KL(N(X, τ² I_n) ‖ K(Z̃))`. -/
theorem klDiv_jointLaw_le_lintegral_kernel [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω)
    [IsProbabilityMeasure P] {U : Ω → Fin n → Bool} {Zt : Ω → γ} {X G : Ω → Fin n → ℝ}
    {τ : ℝ} {v : ℝ≥0} (hU : Measurable U) (hZt : Measurable Zt) (hX : Measurable X)
    (hG : Measurable G) (hv : (v : ℝ) = τ ^ 2) (hvne : v ≠ 0)
    (K : Kernel γ (Fin n → ℝ)) [IsMarkovKernel K]
    (hGlaw : P.map G = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hindep : IndepFun (fun ω => ((U ω, Zt ω), X ω)) G P) :
    klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω))
        (jointLaw P U Zt ⊗ₘ K.comap Prod.snd measurable_snd)
      ≤ ∫⁻ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v) (K (Zt ω)) ∂P := by
  classical
  have hW : Measurable fun ω => (U ω, Zt ω) := hU.prodMk hZt
  have hV : Measurable fun ω => ((U ω, Zt ω), X ω) := hW.prodMk hX
  have hY : Measurable fun ω => X ω + τ • G ω := hX.add (hG.const_smul τ)
  set V : Ω → ((Fin n → Bool) × γ) × (Fin n → ℝ) := fun ω => ((U ω, Zt ω), X ω) with hVdef
  set μV : Measure (((Fin n → Bool) × γ) × (Fin n → ℝ)) := P.map V with hμVdef
  haveI : IsProbabilityMeasure μV := Measure.isProbabilityMeasure_map hV.aemeasurable
  set K₁ : Kernel (((Fin n → Bool) × γ) × (Fin n → ℝ)) (Fin n → ℝ) :=
    gaussianPiKernel (fun q => q.2) v with hK1def
  haveI hM1 : IsMarkovKernel K₁ := isMarkovKernel_gaussianPiKernel measurable_snd hvne
  set K₂ : Kernel (((Fin n → Bool) × γ) × (Fin n → ℝ)) (Fin n → ℝ) :=
    (K.comap Prod.snd measurable_snd).comap Prod.fst measurable_fst with hK2def
  haveI hM2 : IsMarkovKernel K₂ := by
    rw [hK2def]
    infer_instance
  have hK1val : ∀ q, K₁ q = Measure.pi fun i => gaussianReal (q.2 i) v := fun q =>
    gaussianPiKernel_apply measurable_snd hvne q
  have hK2val : ∀ q, K₂ q = K q.1.2 := by
    intro q
    rw [hK2def, Kernel.comap_apply, Kernel.comap_apply]
  have hF : Measurable fun q : (((Fin n → Bool) × γ) × (Fin n → ℝ)) × (Fin n → ℝ) =>
      (q.1.1, q.2) := (measurable_fst.comp measurable_fst).prodMk measurable_snd
  have hVG : P.map (fun ω => (V ω, G ω)) = μV.prod (P.map G) :=
    (indepFun_iff_map_prod_eq_prod_map_map hV.aemeasurable hG.aemeasurable).mp hindep
  have hshift : Measurable (Function.uncurry
      (fun (q : ((Fin n → Bool) × γ) × (Fin n → ℝ)) (g : Fin n → ℝ) => q.2 + τ • g)) :=
    (measurable_snd.comp measurable_fst).add (measurable_snd.const_smul τ)
  have hstep1 : jointLaw P V (fun ω => X ω + τ • G ω) = μV ⊗ₘ K₁ := by
    have hcomp : (fun ω => (V ω, X ω + τ • G ω))
        = (fun q : (((Fin n → Bool) × γ) × (Fin n → ℝ)) × (Fin n → ℝ) => (q.1, q.1.2 + τ • q.2))
          ∘ (fun ω => (V ω, G ω)) := rfl
    have hPhim : Measurable fun q : (((Fin n → Bool) × γ) × (Fin n → ℝ)) × (Fin n → ℝ) =>
        (q.1, q.1.2 + τ • q.2) :=
      measurable_fst.prodMk
        ((measurable_snd.comp measurable_fst).add (measurable_snd.const_smul τ))
    rw [jointLaw, hcomp, ← Measure.map_map hPhim (hV.prodMk hG), hVG, hGlaw]
    refine map_prod_eq_compProd μV _ hshift K₁ fun q => ?_
    rw [hK1val q]
    exact (map_shift_scale_pi_gaussianReal q.2 τ hv).symm
  have hstep2 : (jointLaw P V (fun ω => X ω + τ • G ω)).map (fun q => (q.1.1, q.2))
      = jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω) := by
    rw [jointLaw, jointLaw, Measure.map_map hF (hV.prodMk hY)]
    rfl
  have hstep3 : (μV ⊗ₘ K₂).map (fun q => (q.1.1, q.2))
      = jointLaw P U Zt ⊗ₘ K.comap Prod.snd measurable_snd := by
    rw [hK2def, map_compProd_comap μV measurable_fst (K.comap Prod.snd measurable_snd), hμVdef,
      Measure.map_map measurable_fst hV]
    rfl
  have hdp : klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω))
      (jointLaw P U Zt ⊗ₘ K.comap Prod.snd measurable_snd) ≤ klDiv (μV ⊗ₘ K₁) (μV ⊗ₘ K₂) := by
    rw [← hstep2, ← hstep3, hstep1]
    exact klDiv_map_le _ _ hF
  have hstep5 : klDiv (μV ⊗ₘ K₁) (μV ⊗ₘ K₂) = ∫⁻ q, klDiv (K₁ q) (K₂ q) ∂μV :=
    klDiv_compProd_right_eq_lintegral_general μV K₁ K₂
  have hmeasg : Measurable fun q : ((Fin n → Bool) × γ) × (Fin n → ℝ) => klDiv (K₁ q) (K₂ q) :=
    measurable_klDiv_kernel K₁ K₂
  have hstep6 : (∫⁻ q, klDiv (K₁ q) (K₂ q) ∂μV) = ∫⁻ ω, klDiv (K₁ (V ω)) (K₂ (V ω)) ∂P := by
    rw [hμVdef, lintegral_map hmeasg hV]
  have hfinal : (∫⁻ ω, klDiv (K₁ (V ω)) (K₂ (V ω)) ∂P)
      = ∫⁻ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v) (K (Zt ω)) ∂P := by
    refine lintegral_congr fun ω => ?_
    rw [hK1val (V ω), hK2val (V ω)]
  calc klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω))
        (jointLaw P U Zt ⊗ₘ K.comap Prod.snd measurable_snd)
      ≤ klDiv (μV ⊗ₘ K₁) (μV ⊗ₘ K₂) := hdp
    _ = ∫⁻ q, klDiv (K₁ q) (K₂ q) ∂μV := hstep5
    _ = ∫⁻ ω, klDiv (K₁ (V ω)) (K₂ (V ω)) ∂P := hstep6
    _ = ∫⁻ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v) (K (Zt ω)) ∂P := hfinal

/-- **Strong direction from an almost-sure reference bound.** Under the hypotheses of
`klDiv_jointLaw_le_lintegral_kernel`, with independent fair selection bits, if
`KL(N(X, τ² I_n) ‖ K(Z̃)) ≤ B` nats almost surely (`B ≥ 0`), then `Is(X + τ G) ≤ B / ln 2` bits.
The bits need not be independent of the supersample here. -/
theorem releaseInfoS_noisy_le_of_ae_klDiv_le [StandardBorelSpace γ] [Nonempty γ]
    (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → Fin n → Bool} {Zt : Ω → γ}
    {X G : Ω → Fin n → ℝ} {τ B : ℝ} {v : ℝ≥0} (hU : Measurable U) (hZt : Measurable Zt)
    (hX : Measurable X) (hG : Measurable G) (hv : (v : ℝ) = τ ^ 2) (hvne : v ≠ 0)
    (K : Kernel γ (Fin n → ℝ)) [IsMarkovKernel K]
    (hGlaw : P.map G = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hindep : IndepFun (fun ω => ((U ω, Zt ω), X ω)) G P)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (hB : 0 ≤ B)
    (hpt : ∀ᵐ ω ∂P, klDiv (Measure.pi fun i => gaussianReal (X ω i) v) (K (Zt ω))
      ≤ ENNReal.ofReal B) :
    releaseInfoS P (fun ω => X ω + τ • G ω) U Zt ≤ B / Real.log 2 := by
  have hbound : klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω))
      (jointLaw P U Zt ⊗ₘ K.comap Prod.snd measurable_snd) ≤ ENNReal.ofReal B := by
    refine (klDiv_jointLaw_le_lintegral_kernel P hU hZt hX hG hv hvne K hGlaw hindep).trans ?_
    calc (∫⁻ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v) (K (Zt ω)) ∂P)
        ≤ ∫⁻ _ω, ENNReal.ofReal B ∂P := lintegral_mono_ae hpt
      _ = ENNReal.ofReal B := by rw [lintegral_const, measure_univ, mul_one]
  have hQfin : klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω))
      (jointLaw P U Zt ⊗ₘ K.comap Prod.snd measurable_snd) ≠ ⊤ :=
    ne_top_of_le_ne_top ENNReal.ofReal_ne_top hbound
  have hstep := releaseInfoS_le_klDiv_compProd P (hX.add (hG.const_smul τ)) hU hZt hbits hfair
    K hQfin
  have hlog : (0 : ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  have htoReal := ENNReal.toReal_le_of_le_ofReal hB hbound
  exact hstep.trans (div_le_div_of_nonneg_right htoReal hlog.le)

end VariationalKernel

end LossOnlyTraceability.Dimension


==> anc/lean/LossOnlyTraceability/Dimension/Necessity.lean <==
import LossOnlyTraceability.Dimension.LinearDimension
import LossOnlyTraceability.TiltFamily.MainTheorem
import LossOnlyTraceability.BoundaryBijectionRelease

/-! **The dimension that Proposition 12 forces**: the extensive regime of Theorem 3 (and of the
tilt-family law `tilt_loss_information_law`) needs `d ≳ n / log n`.

Under Theorem 3's hypotheses, at `τ = ε` the lower bound `c₁ n/(1 + (τ/ε)²) = c₁ n/2` of the law
and Proposition 12 (`linear_dimension_information_le`) give

  `c₁ n / 2 ≤ d log₂(1 + 4 L √n/ε) + 1/(2 ln 2)`   (`linear_dimension_necessary`),

with `c₁ = mainLowerConstant a b B r L c₋ c₊` and `L` the link's derivative bound of Assumption 2;
equivalently `d ≥ (c₁ n/2 - 1/(2 ln 2)) / log₂(1 + 4 L √n/ε)`
(`linear_dimension_necessary_dim`). The same holds for the tilt-family law with `c_T = tiltLowerConstant`
in place of `c₁` (`linear_dimension_necessary_tilt`, `linear_dimension_necessary_tilt_dim`).
The links of Assumption 2 are `L`-Lipschitz on `[-1,1]` (`lipOn_of_nativeLinkClass`).

**Necessity reading.** Theorem 3's hypotheses include `d ≥ C n`, so the instances above only check
consistency with exact constants. The necessity statement assumes no dimension window:
`law_lower_half_forces_dimension` (and `tilt_law_lower_half_forces_dimension`) say that, in every
dimension, any measurable proper learner whose release obeys the lower half of Theorem 3,
`c n/(1 + (τ/ε)²) ≤ sup Q(X + τ G)`, has `c n/(1 + (τ/ε)²) ≤ d log₂(1 + 4 L √n/τ) + 1/(2 ln 2)`;
at `τ = ε` and in the window `c₋ ε^{-2/q} ≤ n` this gives
`d ≥ (c n/2 - 1/(2 ln 2)) / log₂(1 + 4 L √n (n/c₋)^{q/2}) = Ω(n / log n)`
(`law_lower_half_forces_dimension_window`). -/

noncomputable section

namespace LossOnlyTraceability.Dimension

open MeasureTheory ProbabilityTheory
open LossOnlyTraceability.TiltFamily
open scoped InnerProductSpace BigOperators ENNReal NNReal

/-- **The links of Assumption 2 are `L`-Lipschitz on `[-1,1]`** (mean value theorem with
`|φ'| ≤ L` on `[-1,1]`). -/
theorem lipOn_of_nativeLinkClass {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) :
    ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t| := by
  intro s hs t ht
  have h := Convex.norm_image_sub_le_of_norm_hasDerivWithin_le (f := φ) (f' := deriv φ)
    (s := Set.Icc (-1 : ℝ) 1) (fun x hx => (hφ.hasDerivAt hx).hasDerivWithinAt)
    (fun x hx => by rw [Real.norm_eq_abs]; exact hφ.deriv_le x hx) (convex_Icc _ _) ht hs
  simpa only [Real.norm_eq_abs] using h

/-- The derivative bound of a link of Assumption 2 is positive: `L ≥ |φ'(0)| = b > 0`. -/
theorem lip_pos_of_nativeLinkClass {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) :
    0 < L := by
  have h1 := hφ.deriv_le 0 NativeLinkClass.zero_mem_margin
  have h2 := hφ.slope_eq
  have h3 := hφ.slope_pos
  have h4 := neg_abs_le (deriv φ 0)
  linarith

/-- `log₂(1 + 4 L √n/ε) > 0` for `L, ε > 0` and `n ≥ 1`. -/
theorem logb_dimension_pos {L ε : ℝ} {n : ℕ} (hL : 0 < L) (hε : 0 < ε) (hn : (0 : ℝ) < n) :
    0 < Real.logb 2 (1 + 4 * L * Real.sqrt n / ε) := by
  have hs : 0 < Real.sqrt n := Real.sqrt_pos.mpr hn
  have h : 0 < 4 * L * Real.sqrt n / ε := by positivity
  exact Real.logb_pos (by norm_num) (by linarith)

/-- In the `n`-window `c₋ ε^{-2/q} ≤ n`: `1/ε ≤ (n/c₋)^{q/2}`. -/
theorem inv_le_of_window {cm ε q : ℝ} {n : ℕ} (hcm : 0 < cm) (hε : 0 < ε) (hq : 0 < q)
    (hn1 : cm * ε ^ (-(2 / q)) ≤ n) : ε⁻¹ ≤ ((n : ℝ) / cm) ^ (q / 2) := by
  have h1 : ε ^ (-(2 / q)) ≤ (n : ℝ) / cm := by
    rw [le_div_iff₀ hcm]
    linarith [mul_comm cm (ε ^ (-(2 / q)))]
  have h0 : 0 ≤ ε ^ (-(2 / q)) := (Real.rpow_pos_of_pos hε _).le
  have h2 := Real.rpow_le_rpow h0 h1 (by positivity : 0 ≤ q / 2)
  have hexp : -(2 / q) * (q / 2) = -1 := by
    have hq0 : q ≠ 0 := hq.ne'
    calc -(2 / q) * (q / 2) = -((2 / q) * q / 2) := by ring
      _ = -(2 / 2) := by rw [div_mul_cancel₀ 2 hq0]
      _ = -1 := by norm_num
  rw [← Real.rpow_mul hε.le, hexp, Real.rpow_neg_one] at h2
  exact h2

/-- In the `n`-window, `log₂(1 + 4 L √n/ε) ≤ log₂(1 + 4 L √n (n/c₋)^{q/2})`, a quantity of order
`log n`. -/
theorem logb_window_le {L ε cm q : ℝ} {n : ℕ} (hL : 0 ≤ L) (hcm : 0 < cm) (hε : 0 < ε)
    (hq : 0 < q) (hn1 : cm * ε ^ (-(2 / q)) ≤ n) :
    Real.logb 2 (1 + 4 * L * Real.sqrt n / ε)
      ≤ Real.logb 2 (1 + 4 * L * Real.sqrt n * ((n : ℝ) / cm) ^ (q / 2)) := by
  have hinv := inv_le_of_window hcm hε hq hn1
  have h4 : 0 ≤ 4 * L * Real.sqrt n := by positivity
  have hpos : 0 < 1 + 4 * L * Real.sqrt n / ε := by
    have : 0 ≤ 4 * L * Real.sqrt n / ε := div_nonneg h4 hε.le
    linarith
  refine Real.logb_le_logb_of_le (by norm_num) hpos ?_
  rw [div_eq_mul_inv]
  linarith [mul_le_mul_of_nonneg_left hinv h4]

/-- `log₂(1 + 4 L √n (n/c₋)^{q/2}) > 0` for `L, c₋ > 0` and `n ≥ 1`. -/
theorem logb_window_pos {L cm q : ℝ} {n : ℕ} (hL : 0 < L) (hcm : 0 < cm) (hn : (0 : ℝ) < n) :
    0 < Real.logb 2 (1 + 4 * L * Real.sqrt n * ((n : ℝ) / cm) ^ (q / 2)) := by
  have hs : 0 < Real.sqrt n := Real.sqrt_pos.mpr hn
  have hp : 0 < ((n : ℝ) / cm) ^ (q / 2) := Real.rpow_pos_of_pos (div_pos hn hcm) _
  have h : 0 < 4 * L * Real.sqrt n * ((n : ℝ) / cm) ^ (q / 2) := by positivity
  exact Real.logb_pos (by norm_num) (by linarith)

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

section Worst

/-- **Proposition 12 over a family of laws.** For every nonempty family of laws in the unit ball,
`sup_i Q_{D_i}(X + τ G) ≤ min{n, d log₂(1 + 4 L √n/τ) + 1/(2 ln 2)}`. -/
theorem iSup_designNoisyInformation_le {ι : Type*} [Nonempty ι]
    (Ds : ι → Measure (EuclideanSpace ℝ (Fin d))) [∀ i, IsProbabilityMeasure (Ds i)]
    (hDs : ∀ i, ∀ᵐ z ∂(Ds i), ‖z‖ ≤ 1) {φ : ℝ → ℝ} (hφm : Measurable φ) {L : ℝ}
    (hLip : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    {τ : ℝ} (hτ : 0 < τ) :
    (⨆ i, designNoisyInformation Q μR μG φ A Gf τ (Ds i))
      ≤ min (n : ℝ) (d * Real.logb 2 (1 + 4 * L * Real.sqrt n / τ) + 1 / (2 * Real.log 2)) :=
  ciSup_le fun i =>
    linear_dimension_information_le μR μG (Ds i) (hDs i) hφm hLip hA hA1 hGf hGlaw Q hτ

/-- **Proposition 12 for the worst case of Theorem 3.** For every measurable proper learner (no
accuracy assumption) and every `τ > 0`:
`sup_{p ∈ [-1,1]^d} Q_{D_p}(X + τ G) ≤ min{n, d log₂(1 + 4 L √n/τ) + 1/(2 ln 2)}`. -/
theorem nativeWorstInformation_le_dimension {φ : ℝ → ℝ} (hφm : Measurable φ) {L : ℝ}
    (hLip : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    {τ : ℝ} (hτ : 0 < τ) :
    nativeWorstInformation Q μR μG φ A Gf τ
      ≤ min (n : ℝ) (d * Real.logb 2 (1 + 4 * L * Real.sqrt n / τ) + 1 / (2 * Real.log 2)) := by
  haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
  refine ciSup_le fun p => ?_
  haveI := isProbabilityMeasure_signProductLaw p.2
  exact linear_dimension_information_le μR μG (signProductLaw d p)
    (isSignProductLaw_signProductLaw p.2).ae_norm_le_one hφm hLip hA hA1 hGf hGlaw Q hτ

/-- **Proposition 12 for the worst case of the tilt-family law.** For every base `ν`, every measurable proper
learner (no accuracy assumption) and every `τ > 0`:
`sup_{h ∈ ℝ^d} Q_{D_h}(X + τ G) ≤ min{n, d log₂(1 + 4 L √n/τ) + 1/(2 ln 2)}`. -/
theorem tiltWorstInformation_le_dimension {m : ℕ} [NeZero m] (ν : TiltBase d m) {φ : ℝ → ℝ}
    (hφm : Measurable φ) {L : ℝ}
    (hLip : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    {τ : ℝ} (hτ : 0 < τ) :
    tiltWorstInformation ν Q μR μG φ A Gf τ
      ≤ min (n : ℝ) (d * Real.logb 2 (1 + 4 * L * Real.sqrt n / τ) + 1 / (2 * Real.log 2)) :=
  ciSup_le fun h => linear_dimension_information_le μR μG (tiltProductLaw ν h)
    (ae_norm_le_one_tiltProductLaw ν h) hφm hLip hA hA1 hGf hGlaw Q hτ

end Worst

section Forces

/-- **The law forces `d ≳ n / log n`, any `τ`.** In every dimension `d` (no
dimension window assumed), for every measurable proper learner, every `τ > 0`, every constant `c`
and every `Q ∈ {Ii, Ij, Is}`: if the release obeys the lower half of Theorem 3,
`c n/(1 + (τ/ε)²) ≤ sup_{p ∈ [-1,1]^d} Q_{D_p}(X + τ G)`, then
`c n/(1 + (τ/ε)²) ≤ d log₂(1 + 4 L √n/τ) + 1/(2 ln 2)`. -/
theorem law_lower_half_forces_dimension {φ : ℝ → ℝ} (hφm : Measurable φ) {L : ℝ}
    (hLip : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    {c ε τ : ℝ} (hτ : 0 < τ)
    (hlow : c * (n / (1 + (τ / ε) ^ 2)) ≤ nativeWorstInformation Q μR μG φ A Gf τ) :
    c * (n / (1 + (τ / ε) ^ 2))
      ≤ d * Real.logb 2 (1 + 4 * L * Real.sqrt n / τ) + 1 / (2 * Real.log 2) :=
  hlow.trans ((nativeWorstInformation_le_dimension μR μG hφm hLip hA hA1 hGf hGlaw Q hτ).trans
    (min_le_right _ _))

/-- **The law forces `d = Ω(n / log n)`, at `τ = ε`, dimension form.** In every
dimension `d`, for every measurable proper learner and every `Q`: if the lower half of Theorem 3
holds at `τ = ε` with a constant `c`, `c n/2 ≤ sup_p Q_{D_p}(X + ε G)`, and `n` lies in the
window `c₋ ε^{-2/q} ≤ n` (`q > 0`), then
`d ≥ (c n/2 - 1/(2 ln 2)) / log₂(1 + 4 L √n (n/c₋)^{q/2})`, a bound of order `n / log n`. -/
theorem law_lower_half_forces_dimension_window {φ : ℝ → ℝ} (hφm : Measurable φ) {L : ℝ}
    (hL : 0 < L)
    (hLip : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    {c ε cm q : ℝ} (hε : 0 < ε) (hcm : 0 < cm) (hq : 0 < q) (hn1 : cm * ε ^ (-(2 / q)) ≤ n)
    (hlow : c * (n / 2) ≤ nativeWorstInformation Q μR μG φ A Gf ε) :
    (c * n / 2 - 1 / (2 * Real.log 2))
        / Real.logb 2 (1 + 4 * L * Real.sqrt n * ((n : ℝ) / cm) ^ (q / 2)) ≤ d := by
  have hone : (1 + (ε / ε) ^ 2) = (2 : ℝ) := by
    rw [div_self hε.ne']
    norm_num
  have h := law_lower_half_forces_dimension μR μG hφm hLip hA hA1 hGf hGlaw Q (c := c) (ε := ε)
    hε (by rw [hone]; exact hlow)
  rw [hone] at h
  have hn : (0 : ℝ) < n := lt_of_lt_of_le (mul_pos hcm (Real.rpow_pos_of_pos hε _)) hn1
  have hlog := logb_window_le hL.le hcm hε hq hn1
  have hd : (0 : ℝ) ≤ d := Nat.cast_nonneg d
  have hpos := logb_window_pos (q := q) hL hcm hn
  rw [div_le_iff₀ hpos]
  nlinarith [mul_le_mul_of_nonneg_left hlog hd]

/-- **The dimension forced by the lower half of the tilt-family law, any `τ`.** In every dimension `d`, for every base `ν`,
every measurable proper learner, every `τ > 0` and every `Q`: if
`c n/(1 + (τ/ε)²) ≤ sup_{h ∈ ℝ^d} Q_{D_h}(X + τ G)`, then
`c n/(1 + (τ/ε)²) ≤ d log₂(1 + 4 L √n/τ) + 1/(2 ln 2)`. -/
theorem tilt_law_lower_half_forces_dimension {m : ℕ} [NeZero m] (ν : TiltBase d m) {φ : ℝ → ℝ}
    (hφm : Measurable φ) {L : ℝ}
    (hLip : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    {c ε τ : ℝ} (hτ : 0 < τ)
    (hlow : c * (n / (1 + (τ / ε) ^ 2)) ≤ tiltWorstInformation ν Q μR μG φ A Gf τ) :
    c * (n / (1 + (τ / ε) ^ 2))
      ≤ d * Real.logb 2 (1 + 4 * L * Real.sqrt n / τ) + 1 / (2 * Real.log 2) :=
  hlow.trans ((tiltWorstInformation_le_dimension μR μG ν hφm hLip hA hA1 hGf hGlaw Q hτ).trans
    (min_le_right _ _))

/-- **The dimension forced by the lower half of the tilt-family law, at `τ = ε`, dimension form.** In every dimension `d`, for
every base `ν`, every measurable proper learner and every `Q`: if
`c n/2 ≤ sup_h Q_{D_h}(X + ε G)` and `c₋ ε^{-2/q} ≤ n` (`q > 0`), then
`d ≥ (c n/2 - 1/(2 ln 2)) / log₂(1 + 4 L √n (n/c₋)^{q/2})`. -/
theorem tilt_law_lower_half_forces_dimension_window {m : ℕ} [NeZero m] (ν : TiltBase d m)
    {φ : ℝ → ℝ} (hφm : Measurable φ) {L : ℝ} (hL : 0 < L)
    (hLip : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ s - φ t| ≤ L * |s - t|)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    {c ε cm q : ℝ} (hε : 0 < ε) (hcm : 0 < cm) (hq : 0 < q) (hn1 : cm * ε ^ (-(2 / q)) ≤ n)
    (hlow : c * (n / 2) ≤ tiltWorstInformation ν Q μR μG φ A Gf ε) :
    (c * n / 2 - 1 / (2 * Real.log 2))
        / Real.logb 2 (1 + 4 * L * Real.sqrt n * ((n : ℝ) / cm) ^ (q / 2)) ≤ d := by
  have hone : (1 + (ε / ε) ^ 2) = (2 : ℝ) := by
    rw [div_self hε.ne']
    norm_num
  have h := tilt_law_lower_half_forces_dimension μR μG ν hφm hLip hA hA1 hGf hGlaw Q (c := c)
    (ε := ε) hε (by rw [hone]; exact hlow)
  rw [hone] at h
  have hn : (0 : ℝ) < n := lt_of_lt_of_le (mul_pos hcm (Real.rpow_pos_of_pos hε _)) hn1
  have hlog := logb_window_le hL.le hcm hε hq hn1
  have hd : (0 : ℝ) ≤ d := Nat.cast_nonneg d
  have hpos := logb_window_pos (q := q) hL hcm hn
  rw [div_le_iff₀ hpos]
  nlinarith [mul_le_mul_of_nonneg_left hlog hd]

end Forces

section MainLaw
/-- **The dimension forced by Theorem 3.** Under the hypotheses of Theorem 3
(`native_loss_information_law`), for every learner of its class and every `Q ∈ {Ii, Ij, Is}`:
`c₁ n/2 ≤ d log₂(1 + 4 L √n/ε) + 1/(2 ln 2)`, with `c₁ = mainLowerConstant a b B r L c₋ c₊`. -/
theorem linear_dimension_necessary
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection) :
    mainLowerConstant a b B r L cm cp * n / 2
      ≤ d * Real.logb 2 (1 + 4 * L * Real.sqrt n / ε) + 1 / (2 * Real.log 2) := by
  have hlaw := (native_loss_information_law μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim
    hAcl hGf hGlaw Q ε).1
  have hone : (1 + (ε / ε) ^ 2) = (2 : ℝ) := by
    rw [div_self hε.ne']
    norm_num
  rw [hone] at hlaw
  obtain ⟨hA, hA1, -⟩ := hAcl
  haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
  have hsup : nativeWorstInformation Q μR μG φ A Gf ε
      ≤ d * Real.logb 2 (1 + 4 * L * Real.sqrt n / ε) + 1 / (2 * Real.log 2) := by
    refine ciSup_le fun p => ?_
    haveI := isProbabilityMeasure_signProductLaw p.2
    exact (linear_dimension_information_le μR μG (signProductLaw d p)
      (isSignProductLaw_signProductLaw p.2).ae_norm_le_one hφm (lipOn_of_nativeLinkClass hφ)
      hA hA1 hGf hGlaw Q hε).trans (min_le_right _ _)
  calc mainLowerConstant a b B r L cm cp * n / 2
      = mainLowerConstant a b B r L cm cp * (n / 2) := by ring
    _ ≤ nativeWorstInformation Q μR μG φ A Gf ε := hlaw
    _ ≤ d * Real.logb 2 (1 + 4 * L * Real.sqrt n / ε) + 1 / (2 * Real.log 2) := hsup

/-- **The dimension forced by Theorem 3, dimension form.** Under the same hypotheses,
`d ≥ (c₁ n/2 - 1/(2 ln 2)) / log₂(1 + 4 L √n/ε)`. -/
theorem linear_dimension_necessary_dim
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection) :
    (mainLowerConstant a b B r L cm cp * n / 2 - 1 / (2 * Real.log 2))
        / Real.logb 2 (1 + 4 * L * Real.sqrt n / ε) ≤ d := by
  have h := linear_dimension_necessary μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl hGf
    hGlaw Q
  have hn : (0 : ℝ) < n :=
    lt_of_lt_of_le (mul_pos hcm (Real.rpow_pos_of_pos hε _)) hn1
  have hpos := logb_dimension_pos (lip_pos_of_nativeLinkClass hφ) hε hn
  rw [div_le_iff₀ hpos]
  linarith

/-- **The dimension forced by Theorem 3, window form.** Under the same hypotheses, with
`q = powerDualExponent r`: `c₁ n/2 ≤ d log₂(1 + 4 L √n (n/c₋)^{q/2}) + 1/(2 ln 2)`, whose right side
depends on `n` only through `log n`. -/
theorem linear_dimension_necessary_window
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection) :
    mainLowerConstant a b B r L cm cp * n / 2
      ≤ d * Real.logb 2 (1 + 4 * L * Real.sqrt n * ((n : ℝ) / cm) ^ (powerDualExponent r / 2))
        + 1 / (2 * Real.log 2) := by
  have h := linear_dimension_necessary μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl hGf
    hGlaw Q
  have hq : 0 < powerDualExponent r :=
    lt_trans one_pos (one_lt_powerDualExponent (by linarith [hg.two_le]))
  have hlog := logb_window_le (lip_pos_of_nativeLinkClass hφ).le hcm hε hq hn1
  have hd : (0 : ℝ) ≤ d := Nat.cast_nonneg d
  linarith [mul_le_mul_of_nonneg_left hlog hd]

/-- **The dimension forced by Theorem 3, window form, dimension form.**
`d ≥ (c₁ n/2 - 1/(2 ln 2)) / log₂(1 + 4 L √n (n/c₋)^{q/2})`, i.e. `d = Ω(n / log n)`. -/
theorem linear_dimension_necessary_window_dim
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection) :
    (mainLowerConstant a b B r L cm cp * n / 2 - 1 / (2 * Real.log 2))
        / Real.logb 2 (1 + 4 * L * Real.sqrt n * ((n : ℝ) / cm) ^ (powerDualExponent r / 2))
      ≤ d := by
  have h := linear_dimension_necessary_window μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim
    hAcl hGf hGlaw Q
  have hn : (0 : ℝ) < n :=
    lt_of_lt_of_le (mul_pos hcm (Real.rpow_pos_of_pos hε _)) hn1
  have hpos := logb_window_pos (q := powerDualExponent r) (lip_pos_of_nativeLinkClass hφ) hcm hn
  rw [div_le_iff₀ hpos]
  linarith

end MainLaw
section TiltFamilyLaw
variable {m : ℕ} [NeZero m]

/-- **The dimension forced by the tilt-family law.** Under the hypotheses of the tilt-family law
(`tilt_loss_information_law`), for every learner of its class and every `Q ∈ {Ii, Ij, Is}`:
`c_T n/2 ≤ d log₂(1 + 4 L √n/ε) + 1/(2 ln 2)`, with `c_T = tiltLowerConstant a b B r L c₋ c₊ c`. -/
theorem linear_dimension_necessary_tilt (ν : TiltBase d m) {c : ℝ} (hc0 : 0 < c) (hc1 : c ≤ 1)
    (hc : ν.Spread c)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ tiltThreshold a b B r H cm cp c)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ tiltAccurateLearners ν n μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection) :
    tiltLowerConstant a b B r L cm cp c * n / 2
      ≤ d * Real.logb 2 (1 + 4 * L * Real.sqrt n / ε) + 1 / (2 * Real.log 2) := by
  have hlaw := (tilt_loss_information_law μR μG ν hc0 hc1 hc hφ hφm hg hgm hcm hcp hε hε0 hn1
    hn2 hdim hAcl hGf hGlaw Q ε).1
  have hone : (1 + (ε / ε) ^ 2) = (2 : ℝ) := by
    rw [div_self hε.ne']
    norm_num
  rw [hone] at hlaw
  obtain ⟨hA, hA1, -⟩ := hAcl
  have hsup : tiltWorstInformation ν Q μR μG φ A Gf ε
      ≤ d * Real.logb 2 (1 + 4 * L * Real.sqrt n / ε) + 1 / (2 * Real.log 2) := by
    refine ciSup_le fun h => ?_
    exact (linear_dimension_information_le μR μG (tiltProductLaw ν h)
      (ae_norm_le_one_tiltProductLaw ν h) hφm (lipOn_of_nativeLinkClass hφ)
      hA hA1 hGf hGlaw Q hε).trans (min_le_right _ _)
  calc tiltLowerConstant a b B r L cm cp c * n / 2
      = tiltLowerConstant a b B r L cm cp c * (n / 2) := by ring
    _ ≤ tiltWorstInformation ν Q μR μG φ A Gf ε := hlaw
    _ ≤ d * Real.logb 2 (1 + 4 * L * Real.sqrt n / ε) + 1 / (2 * Real.log 2) := hsup

/-- **The dimension forced by the tilt-family law, dimension form.** Under the same hypotheses,
`d ≥ (c_T n/2 - 1/(2 ln 2)) / log₂(1 + 4 L √n/ε)`. -/
theorem linear_dimension_necessary_tilt_dim (ν : TiltBase d m) {c : ℝ} (hc0 : 0 < c)
    (hc1 : c ≤ 1) (hc : ν.Spread c)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ tiltThreshold a b B r H cm cp c)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ tiltAccurateLearners ν n μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection) :
    (tiltLowerConstant a b B r L cm cp c * n / 2 - 1 / (2 * Real.log 2))
        / Real.logb 2 (1 + 4 * L * Real.sqrt n / ε) ≤ d := by
  have h := linear_dimension_necessary_tilt μR μG ν hc0 hc1 hc hφ hφm hg hgm hcm hcp hε hε0 hn1
    hn2 hdim hAcl hGf hGlaw Q
  have hn : (0 : ℝ) < n :=
    lt_of_lt_of_le (mul_pos hcm (Real.rpow_pos_of_pos hε _)) hn1
  have hpos := logb_dimension_pos (lip_pos_of_nativeLinkClass hφ) hε hn
  rw [div_le_iff₀ hpos]
  linarith

/-- **The dimension forced by the tilt-family law, window form.** Under the hypotheses of the
tilt-family law, with
`q = powerDualExponent r`: `c_T n/2 ≤ d log₂(1 + 4 L √n (n/c₋)^{q/2}) + 1/(2 ln 2)`. -/
theorem linear_dimension_necessary_tilt_window (ν : TiltBase d m) {c : ℝ} (hc0 : 0 < c)
    (hc1 : c ≤ 1) (hc : ν.Spread c)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ tiltThreshold a b B r H cm cp c)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ tiltAccurateLearners ν n μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection) :
    tiltLowerConstant a b B r L cm cp c * n / 2
      ≤ d * Real.logb 2 (1 + 4 * L * Real.sqrt n * ((n : ℝ) / cm) ^ (powerDualExponent r / 2))
        + 1 / (2 * Real.log 2) := by
  have h := linear_dimension_necessary_tilt μR μG ν hc0 hc1 hc hφ hφm hg hgm hcm hcp hε hε0 hn1
    hn2 hdim hAcl hGf hGlaw Q
  have hq : 0 < powerDualExponent r :=
    lt_trans one_pos (one_lt_powerDualExponent (by linarith [hg.two_le]))
  have hlog := logb_window_le (lip_pos_of_nativeLinkClass hφ).le hcm hε hq hn1
  have hd : (0 : ℝ) ≤ d := Nat.cast_nonneg d
  linarith [mul_le_mul_of_nonneg_left hlog hd]

end TiltFamilyLaw
end LossOnlyTraceability.Dimension


==> anc/lean/LossOnlyTraceability/Dimension/NeededDimension.lean <==
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Analysis.SpecialFunctions.Log.Base

/-! # The dimension needed for the extensive regime (arithmetic of the dimension that Proposition 12 forces)

Proposition 12 bounds every direction of the information of the noisy loss-difference release of every
proper learner by `d log₂(1 + 4 L √n / τ) + 1/(2 ln 2)` bits. At `τ = ε`, a lower bound `c n` on the
worst-case information therefore forces

* `d ≥ (c n - 1/(2 ln 2)) / log₂(1 + 4 L √n / ε)` (`dimension_ge_of_information_le`);
* in the sample-size window `c₋ ε^{-2/q} ≤ n`,
  `log₂(1 + 4 L √n / ε) ≤ ((1+q)/2) log₂ n + log₂(1 + 4 L c₋^{-q/2})`
  (`logb_one_add_le_window`);
* hence `d ≥ c n / (6 log₂ n)` as soon as `n ≥ 2`, `n ≥ 2^{2A/3}` with
  `A = log₂(1 + 4 L c₋^{-q/2})`, `n ≥ 1/(c ln 2)` and `q ≤ 2` (`dimension_ge_div_log`).

`dimension_needed` packages the three statements in the form of the consequence stated in
Proposition 12, and `le_of_le_ciSup_of_forall_le` turns a lower bound on the worst case plus
Proposition 12 at every law into the hypothesis `h`. Everything here is real arithmetic; the information bound itself is the
hypothesis `h`.
-/

noncomputable section

namespace LossOnlyTraceability.Dimension

/-- **From the worst case to the bound.** If `a` is at most the supremum of a family that is
bounded above by `B` at every index, then `a ≤ B`; used with the family `p ↦ Q_{D_p}(X + ε G)`
over the (nonempty) parameter cube and the bound `B` of Proposition 12. -/
theorem le_of_le_ciSup_of_forall_le {ι : Type*} [Nonempty ι] {f : ι → ℝ} {a B : ℝ}
    (h : a ≤ ⨆ i, f i) (hf : ∀ i, f i ≤ B) : a ≤ B :=
  h.trans (ciSup_le hf)

/-- **Rearranged dimension bound.** If `c n ≤ d ℓ + 1/(2 ln 2)` with `ℓ > 0`, then
`(c n - 1/(2 ln 2)) / ℓ ≤ d`. -/
theorem dimension_ge_of_information_le {c n d ℓ : ℝ} (hℓ : 0 < ℓ)
    (h : c * n ≤ d * ℓ + 1 / (2 * Real.log 2)) :
    (c * n - 1 / (2 * Real.log 2)) / ℓ ≤ d := by
  rw [div_le_iff₀ hℓ]
  linarith

/-- The logarithmic factor `log₂(1 + x)` is positive for `x > 0`. -/
theorem logb_two_one_add_pos {x : ℝ} (hx : 0 < x) : 0 < Real.logb 2 (1 + x) :=
  Real.logb_pos (by norm_num) (by linarith)

/-- **The logarithm in the sample-size window.** If `c₋ ε^{-2/q} ≤ n` with `n ≥ 1`, `c₋, q, ε > 0`
and `L ≥ 0`, then `log₂(1 + 4 L √n / ε) ≤ ((1+q)/2) log₂ n + log₂(1 + 4 L c₋^{-q/2})`. -/
theorem logb_one_add_le_window {L ε n cm q : ℝ} (hL : 0 ≤ L) (hε : 0 < ε) (hn : 1 ≤ n)
    (hcm : 0 < cm) (hq : 0 < q) (hwin : cm * ε ^ (-(2 / q)) ≤ n) :
    Real.logb 2 (1 + 4 * L * Real.sqrt n / ε)
      ≤ (1 + q) / 2 * Real.logb 2 n + Real.logb 2 (1 + 4 * L * cm ^ (-(q / 2))) := by
  have hn0 : 0 < n := by linarith
  have hqne : q ≠ 0 := hq.ne'
  have h1 : ε ^ (-(2 / q)) ≤ n / cm := by
    rw [le_div_iff₀ hcm, mul_comm]
    exact hwin
  have h2 : (ε ^ (-(2 / q))) ^ (q / 2) ≤ (n / cm) ^ (q / 2) :=
    Real.rpow_le_rpow (Real.rpow_nonneg hε.le _) h1 (by positivity)
  have hexp : -(2 / q) * (q / 2) = (-1 : ℝ) := by
    field_simp
  have h3 : (ε ^ (-(2 / q))) ^ (q / 2) = ε⁻¹ := by
    rw [← Real.rpow_mul hε.le, hexp, Real.rpow_neg_one]
  have h4 : (n / cm) ^ (q / 2) = cm ^ (-(q / 2)) * n ^ (q / 2) := by
    rw [Real.div_rpow hn0.le hcm.le, Real.rpow_neg hcm.le, div_eq_mul_inv, mul_comm]
  have h2' : (ε ^ (-(2 / q))) ^ (q / 2) ≤ cm ^ (-(q / 2)) * n ^ (q / 2) := by
    rw [← h4]
    exact h2
  have hX1 : 1 ≤ n ^ ((1 + q) / 2) := Real.one_le_rpow hn (by positivity)
  have hsqrt : Real.sqrt n * n ^ (q / 2) = n ^ ((1 + q) / 2) := by
    rw [Real.sqrt_eq_rpow, ← Real.rpow_add hn0]
    congr 1
    ring
  have hc0 : 0 ≤ cm ^ (-(q / 2)) := Real.rpow_nonneg hcm.le _
  have h5 : Real.sqrt n / ε ≤ cm ^ (-(q / 2)) * n ^ ((1 + q) / 2) := by
    rw [div_eq_mul_inv, ← h3]
    calc Real.sqrt n * (ε ^ (-(2 / q))) ^ (q / 2)
        ≤ Real.sqrt n * (cm ^ (-(q / 2)) * n ^ (q / 2)) :=
          mul_le_mul_of_nonneg_left h2' (Real.sqrt_nonneg _)
      _ = cm ^ (-(q / 2)) * (Real.sqrt n * n ^ (q / 2)) := by ring
      _ = cm ^ (-(q / 2)) * n ^ ((1 + q) / 2) := by rw [hsqrt]
  have h4L : 0 ≤ 4 * L := by linarith
  have hB : 0 ≤ 4 * L * cm ^ (-(q / 2)) := mul_nonneg h4L hc0
  have h6 : 4 * L * Real.sqrt n / ε ≤ 4 * L * cm ^ (-(q / 2)) * n ^ ((1 + q) / 2) := by
    rw [mul_div_assoc]
    calc 4 * L * (Real.sqrt n / ε) ≤ 4 * L * (cm ^ (-(q / 2)) * n ^ ((1 + q) / 2)) :=
          mul_le_mul_of_nonneg_left h5 h4L
      _ = 4 * L * cm ^ (-(q / 2)) * n ^ ((1 + q) / 2) := by ring
  have h7 : 1 + 4 * L * Real.sqrt n / ε
      ≤ (1 + 4 * L * cm ^ (-(q / 2))) * n ^ ((1 + q) / 2) := by
    rw [add_mul, one_mul]
    linarith
  have hpos : 0 < 1 + 4 * L * Real.sqrt n / ε := by
    have : 0 ≤ 4 * L * Real.sqrt n / ε :=
      div_nonneg (mul_nonneg h4L (Real.sqrt_nonneg _)) hε.le
    linarith
  have hB1 : 0 < 1 + 4 * L * cm ^ (-(q / 2)) := by linarith
  have hX0 : 0 < n ^ ((1 + q) / 2) := by linarith
  calc Real.logb 2 (1 + 4 * L * Real.sqrt n / ε)
      ≤ Real.logb 2 ((1 + 4 * L * cm ^ (-(q / 2))) * n ^ ((1 + q) / 2)) :=
        Real.logb_le_logb_of_le (by norm_num) hpos h7
    _ = Real.logb 2 (1 + 4 * L * cm ^ (-(q / 2))) + Real.logb 2 (n ^ ((1 + q) / 2)) :=
        Real.logb_mul hB1.ne' hX0.ne'
    _ = (1 + q) / 2 * Real.logb 2 n + Real.logb 2 (1 + 4 * L * cm ^ (-(q / 2))) := by
        rw [Real.logb_rpow_eq_mul_logb_of_pos hn0]
        ring

/-- **`d = Ω(n / log n)`.** If `ℓ ≤ ((1+q)/2) log₂ n + A` with `q ≤ 2`, `n ≥ 2`,
`2^{2A/3} ≤ n` and `n ≥ 1/(c ln 2)`, and `c n ≤ d ℓ + 1/(2 ln 2)` with `d ≥ 0`, then
`d ≥ c n / (6 log₂ n)`. -/
theorem dimension_ge_div_log {c n d ℓ q A : ℝ} (hc : 0 < c) (hd : 0 ≤ d) (hq2 : q ≤ 2)
    (hn2 : 2 ≤ n) (hnA : (2 : ℝ) ^ (2 * A / 3) ≤ n) (hnc : 1 / (c * Real.log 2) ≤ n)
    (hℓ : ℓ ≤ (1 + q) / 2 * Real.logb 2 n + A)
    (h : c * n ≤ d * ℓ + 1 / (2 * Real.log 2)) :
    c * n / (6 * Real.logb 2 n) ≤ d := by
  have hn0 : 0 < n := by linarith
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hlogn : 1 ≤ Real.logb 2 n := by
    rw [Real.le_logb_iff_rpow_le (by norm_num) hn0]
    simpa using hn2
  have hA : 2 * A / 3 ≤ Real.logb 2 n := (Real.le_logb_iff_rpow_le (by norm_num) hn0).mpr hnA
  have hℓ3 : ℓ ≤ 3 * Real.logb 2 n := by
    have : (1 + q) / 2 * Real.logb 2 n ≤ 3 / 2 * Real.logb 2 n :=
      mul_le_mul_of_nonneg_right (by linarith) (by linarith)
    linarith
  have hcl : 0 < c * Real.log 2 := mul_pos hc hlog2
  have hnc' : 1 ≤ n * (c * Real.log 2) := by
    rw [div_le_iff₀ hcl] at hnc
    exact hnc
  have h1 : 1 / Real.log 2 ≤ c * n := by
    rw [div_le_iff₀ hlog2]
    calc (1 : ℝ) ≤ n * (c * Real.log 2) := hnc'
      _ = c * n * Real.log 2 := by ring
  have h2 : 1 / (2 * Real.log 2) = (1 / Real.log 2) / 2 := by ring
  have hnum : c * n / 2 ≤ c * n - 1 / (2 * Real.log 2) := by
    rw [h2]
    linarith
  have hdl : c * n / 2 ≤ d * (3 * Real.logb 2 n) := by
    have := mul_le_mul_of_nonneg_left hℓ3 hd
    linarith
  rw [div_le_iff₀ (by linarith)]
  linarith

/-- **The dimension that Proposition 12 forces (arithmetic form).** Let `c, L, ε, c₋, q > 0` with `q ≤ 2`,
`d ≥ 0` and `n ≥ 2`. If `c n ≤ d log₂(1 + 4 L √n / ε) + 1/(2 ln 2)` (Proposition 12 at `τ = ε`
combined with a lower bound `c n` on the worst-case information), then
`d ≥ (c n - 1/(2 ln 2)) / log₂(1 + 4 L √n / ε)`, and, in the window `c₋ ε^{-2/q} ≤ n`, whenever
`n ≥ 2^{2A/3}` with `A = log₂(1 + 4 L c₋^{-q/2})` and `n ≥ 1/(c ln 2)`, `d ≥ c n / (6 log₂ n)`. -/
theorem dimension_needed {c d L ε n cm q : ℝ} (hc : 0 < c) (hd : 0 ≤ d) (hL : 0 < L)
    (hε : 0 < ε) (hcm : 0 < cm) (hq : 0 < q) (hq2 : q ≤ 2) (hn2 : 2 ≤ n)
    (h : c * n ≤ d * Real.logb 2 (1 + 4 * L * Real.sqrt n / ε) + 1 / (2 * Real.log 2)) :
    (c * n - 1 / (2 * Real.log 2)) / Real.logb 2 (1 + 4 * L * Real.sqrt n / ε) ≤ d ∧
      (cm * ε ^ (-(2 / q)) ≤ n →
        (2 : ℝ) ^ (2 * Real.logb 2 (1 + 4 * L * cm ^ (-(q / 2))) / 3) ≤ n →
        1 / (c * Real.log 2) ≤ n → c * n / (6 * Real.logb 2 n) ≤ d) := by
  have hn0 : 0 < n := by linarith
  have hx : 0 < 4 * L * Real.sqrt n / ε :=
    div_pos (mul_pos (by linarith) (Real.sqrt_pos.mpr hn0)) hε
  refine ⟨dimension_ge_of_information_le (logb_two_one_add_pos hx) h, ?_⟩
  intro hwin hnA hnc
  exact dimension_ge_div_log hc hd hq2 hn2 hnA hnc
    (logb_one_add_le_window hL.le hε (by linarith) hcm hq hwin) h

end LossOnlyTraceability.Dimension


==> anc/lean/LossOnlyTraceability/DirectionsSupersample.lean <==
import LossOnlyTraceability.SupersampleModel

/-! # Lemma H.1 in the supersample experiment

`information_directions` (the chain of inequalities of Lemma H.1) and
`information_directions_tracer` (its tracer clause) take the independence facts (fair independent
selection bits, bits independent of the supersample,
noise independent of bits, model and supersample) and the ghost-acceptance bound as hypotheses.
In the paper they follow from the construction.  This file derives them in the supersample model
`superMeasure` (2n iid candidates, independent fair bits, independent learner and noise
randomness), for an arbitrary data law and an arbitrary jointly measurable learner:

* `information_directions_supersample`: the complete chain
  `Ii ≤ Ij ≤ Is ≤ I(X; U | Z̃) ≤ I(θ̂; U | Z̃)` for `X = r(θ̂, Z̃)` and every real `τ`, together with
  the per-coordinate clause;
* `measureReal_accept_le_of_fresh_point_tracer`: fresh-point soundness transfers to any point
  independent of the model with the data law, for an arbitrary measurable tracer;
* `information_directions_tracer_supersample`: the tracer clause with the ghost-acceptance bound
  derived from fresh-point soundness (the ghost is independent of `θ̂` and has the law `D`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section FreshPoint

variable {Ω Θ E : Type*} [MeasurableSpace Ω] [MeasurableSpace Θ] [MeasurableSpace E]

/-- **Fresh-point soundness for an arbitrary measurable tracer.**  If `W` and `W'` are both
independent of the model and have the same law, a measurable tracer accepts them with the same
probability. -/
theorem measureReal_accept_le_of_fresh_point_tracer (P : Measure Ω) [IsProbabilityMeasure P]
    {ξ : ℝ} {D : Measure E} {T : Θ → E → Bool} {θhat : Ω → Θ} {W W' : Ω → E}
    (hT : Measurable fun p : Θ × E => T p.1 p.2) (hθ : Measurable θhat)
    (hW : Measurable W) (hW' : Measurable W')
    (hindep : IndepFun θhat W P) (hindep' : IndepFun θhat W' P)
    (hlaw : P.map W = D) (hlaw' : P.map W' = D)
    (hfresh : P.real {ω | T (θhat ω) (W' ω) = true} ≤ ξ) :
    P.real {ω | T (θhat ω) (W ω) = true} ≤ ξ := by
  have hSmeas : MeasurableSet {p : Θ × E | T p.1 p.2 = true} := hT (measurableSet_singleton true)
  have key : ∀ V : Ω → E, Measurable V → IndepFun θhat V P → P.map V = D →
      P {ω | T (θhat ω) (V ω) = true} = ((P.map θhat).prod D) {p : Θ × E | T p.1 p.2 = true} := by
    intro V hV hind hlawV
    have hpair : P.map (fun ω => (θhat ω, V ω)) = (P.map θhat).prod (P.map V) :=
      hind.map_prod_eq_prod_map_map hθ.aemeasurable hV.aemeasurable
    have hpre : {ω | T (θhat ω) (V ω) = true}
        = (fun ω => (θhat ω, V ω)) ⁻¹' {p : Θ × E | T p.1 p.2 = true} := rfl
    rw [hpre, ← Measure.map_apply (hθ.prodMk hV) hSmeas, hpair, hlawV]
  have heq : P {ω | T (θhat ω) (W ω) = true} = P {ω | T (θhat ω) (W' ω) = true} := by
    rw [key W hW hindep hlaw, key W' hW' hindep' hlaw']
  have hreal : P.real {ω | T (θhat ω) (W ω) = true} = P.real {ω | T (θhat ω) (W' ω) = true} := by
    simp only [measureReal_def, heq]
  exact hreal.trans_le hfresh

end FreshPoint

section DirectionsSupersample

variable {E Rr Ng Θ : Type*} [MeasurableSpace E] [StandardBorelSpace E] [Nonempty E]
  [MeasurableSpace Rr] [MeasurableSpace Ng] [MeasurableSpace Θ] [StandardBorelSpace Θ]
  [Nonempty Θ] {n : ℕ} {A : (Fin n → E) → Rr → Θ}

variable (D : Measure E) [IsProbabilityMeasure D] (μR : Measure Rr) [IsProbabilityMeasure μR]
  (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The chain of Lemma H.1 in the supersample model.**  For every data law `D`, jointly measurable
learner `A`, measurable release map `r` of `(θ̂, Z̃)`, measurable noise map `g` of the noise
randomness and real `τ`, with `X = r(θ̂, Z̃)` and `Y = X + τ g(R_G)`:
`Ii(Y) ≤ Ij(Y) ≤ Is(Y) ≤ I(X; U | Z̃) ≤ I(θ̂; U | Z̃)` and
`I(X_i; U_i | Z̃) ≤ I(θ̂; U_i | Z̃)` for every `i`.  The independence and fairness hypotheses of
`information_directions` are derived from the construction. -/
theorem information_directions_supersample (τ : ℝ)
    (hA : Measurable fun p : (Fin n → E) × Rr => A p.1 p.2) {g : Ng → (Fin n → ℝ)}
    (hg : Measurable g) {r : Θ × (Bool × Fin n → E) → (Fin n → ℝ)} (hr : Measurable r) :
    releaseInfoI (superMeasure n D μR μG)
        (fun ω => r (superLearner A ω, superData ω) + τ • g (superNoiseSeed ω)) superBits
      ≤ releaseInfoJ (superMeasure n D μR μG)
        (fun ω => r (superLearner A ω, superData ω) + τ • g (superNoiseSeed ω)) superBits ∧
    releaseInfoJ (superMeasure n D μR μG)
        (fun ω => r (superLearner A ω, superData ω) + τ • g (superNoiseSeed ω)) superBits
      ≤ releaseInfoS (superMeasure n D μR μG)
        (fun ω => r (superLearner A ω, superData ω) + τ • g (superNoiseSeed ω)) superBits
        superData ∧
    releaseInfoS (superMeasure n D μR μG)
        (fun ω => r (superLearner A ω, superData ω) + τ • g (superNoiseSeed ω)) superBits
        superData
      ≤ condMutualInfo (superMeasure n D μR μG) superBits
        (fun ω => r (superLearner A ω, superData ω)) superData ∧
    condMutualInfo (superMeasure n D μR μG) superBits
        (fun ω => r (superLearner A ω, superData ω)) superData
      ≤ condMutualInfo (superMeasure n D μR μG) superBits (superLearner A) superData ∧
    ∀ i : Fin n, condMutualInfo (superMeasure n D μR μG) (fun ω => superBits ω i)
        (fun ω => r (superLearner A ω, superData ω) i) superData
      ≤ condMutualInfo (superMeasure n D μR μG) (fun ω => superBits ω i) (superLearner A)
        superData :=
  information_directions (superMeasure n D μR μG) τ (measurable_superLearner hA)
    measurable_superData measurable_superBits (hg.comp measurable_superNoiseSeed) hr
    (iIndepFun_superBits D μR μG) (fun i => superBits_fair D μR μG i)
    (indepFun_superBits_superData D μR μG) (indepFun_superNoise D μR μG hA hg)

end DirectionsSupersample

section TracerSupersample

variable {E Rr Ng Θ : Type*} [MeasurableSpace E] [MeasurableSpace Rr] [MeasurableSpace Ng]
  [MeasurableSpace Θ] {n : ℕ} {A : (Fin n → E) → Rr → Θ}

variable (D : Measure E) [IsProbabilityMeasure D] (μR : Measure Rr) [IsProbabilityMeasure μR]
  (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The tracer clause of Lemma H.1 in the supersample model.**  For a measurable tracer
`T` with fresh-point soundness `ξ` (for one point `W` independent of `θ̂` with the data law `D`)
and expected training recall at least `m`:
`(m − nξ)₊²/(2 ln 2 · n) ≤ ∑_i I((T_{0,i}, T_{1,i}); U_i)` in bits.  The ghost-acceptance bound
and the fairness of the bits are derived from the construction. -/
theorem information_directions_tracer_supersample (hn : 0 < n)
    (hA : Measurable fun p : (Fin n → E) × Rr => A p.1 p.2)
    {T : Θ → E → Bool} (hT : Measurable fun p : Θ × E => T p.1 p.2)
    {m ξ : ℝ} {W : SuperSpace E Rr Ng n → E} (hW : Measurable W)
    (hWindep : IndepFun (superLearner A) W (superMeasure n D μR μG))
    (hWlaw : (superMeasure n D μR μG).map W = D)
    (hfresh : (superMeasure n D μR μG).real {ω | T (superLearner A ω) (W ω) = true} ≤ ξ)
    (hrecall : m ≤ ∫ ω, ∑ i : Fin n,
      tracerDecision T (superLearner A) (trainingPoint superPoint superBits i) ω
        ∂(superMeasure n D μR μG)) :
    max (m - n * ξ) 0 ^ 2 / (2 * Real.log 2 * n)
      ≤ ∑ i : Fin n, mutualInfo (superMeasure n D μR μG)
          (decisionPair T (superLearner A) superPoint i) (fun ω => superBits ω i) :=
  information_directions_tracer (superMeasure n D μR μG) hn hT (measurable_superLearner hA)
    (fun b j => measurable_superPoint b j) measurable_superBits
    (fun i => superBits_fair D μR μG i)
    (fun i => measureReal_accept_le_of_fresh_point_tracer (superMeasure n D μR μG) hT
      (measurable_superLearner hA)
      (measurable_ghostPoint (fun b j => measurable_superPoint b j) measurable_superBits i) hW
      (indepFun_superLearner_ghostPoint D μR μG hA i) hWindep (ghostPoint_law D μR μG i) hWlaw
      hfresh)
    hrecall

end TracerSupersample

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/DuplicateCandidateObstruction.lean <==
import LossOnlyTraceability.MainTheoremInformation

/-! Arbitrarily dependent candidate pairs can erase every selection signal,
even when the selected training sample has the given sample law (possibly iid). -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace

/-- Two identical copies of each training observation. -/
def duplicateCandidates {E : Type*} {n : ℕ} (s : Fin n → E) : Bool × Fin n → E :=
  fun q => s q.2

theorem duplicateCandidates_selected {E : Type*} {n : ℕ}
    (s : Fin n → E) (u : Fin n → Bool) :
    (fun i => duplicateCandidates s (u i, i)) = s := rfl

theorem duplicateCandidates_loss_zero {E Θ : Type*} {n : ℕ}
    (loss : Θ → E → ℝ) (a : Θ) (s : Fin n → E) :
    (fun i => loss a (duplicateCandidates s (true, i)) -
      loss a (duplicateCandidates s (false, i))) = 0 := by
  funext i
  exact sub_self _

/-- The loss-difference release on a duplicated supersample is zero for every learner. -/
theorem duplicateCandidates_native_zero {d n : ℕ} {R G : Type*}
    (φ : ℝ → ℝ) (A : (Fin n → EuclideanSpace ℝ (Fin d)) → R → EuclideanSpace ℝ (Fin d))
    (s : Fin n → EuclideanSpace ℝ (Fin d)) (u : Fin n → Bool) (r : R) (g : G) :
    nativeReleaseVector φ A ((duplicateCandidates s, (u, r)), g) = 0 := by
  funext i
  exact sub_self _

section Experiment
variable {E : Type*} [MeasurableSpace E] {n : ℕ}
/-- Arbitrary sample law; masks and observation noise are independent of that sample. -/
def duplicateExperiment (μ : Measure (Fin n → E)) (η : Measure (Fin n → ℝ)) :=
  (μ.prod (Measure.pi fun _ : Fin n => fairBool)).prod η

instance duplicateExperiment_probability (μ : Measure (Fin n → E)) [IsProbabilityMeasure μ]
    (η : Measure (Fin n → ℝ)) [IsProbabilityMeasure η] :
    IsProbabilityMeasure (duplicateExperiment μ η) := by
  unfold duplicateExperiment
  infer_instance

/-- The selected training sample has the sample law `μ`: selection does not change it. -/
theorem duplicateExperiment_training_law (μ : Measure (Fin n → E)) [IsProbabilityMeasure μ]
    (η : Measure (Fin n → ℝ)) [IsProbabilityMeasure η] :
    (duplicateExperiment μ η).map (fun w =>
      fun i => duplicateCandidates w.1.1 (w.1.2 i, i)) = μ := by
  change ((μ.prod (Measure.pi fun _ : Fin n => fairBool)).prod η).map
    (Prod.fst ∘ Prod.fst) = μ
  rw [← Measure.map_map measurable_fst measurable_fst]
  simp

/-- Every information direction vanishes at every noise scale, including zero.
The noise law is arbitrary; independent Gaussian noise is a special case. -/
theorem duplicateExperiment_information_zero (μ : Measure (Fin n → E)) [IsProbabilityMeasure μ]
    (η : Measure (Fin n → ℝ)) [IsProbabilityMeasure η] (τ : ℝ) (Q : InfoDirection) :
    directionInfo Q (duplicateExperiment μ η)
      (fun w => τ • w.2) (fun w => w.1.2)
      (fun w => duplicateCandidates w.1.1) = 0 := by
  let β := Measure.pi fun _ : Fin n => fairBool
  have hb : IndepFun (fun w : (Fin n → E) × (Fin n → Bool) => w.1)
      (fun w => w.2) (μ.prod β) := indepFun_prod measurable_id measurable_id
  have hbase := (indepFun_prodMk_snd_of_indepFun (μ.prod β) η
    measurable_fst measurable_snd hb).symm
  have hd : Measurable (duplicateCandidates (E := E) (n := n)) :=
    measurable_pi_lambda _ fun q => measurable_pi_apply q.2
  have hj : IndepFun (fun w : ((Fin n → E) × (Fin n → Bool)) × (Fin n → ℝ) => w.1.2)
      (fun w => (τ • w.2, duplicateCandidates w.1.1)) (duplicateExperiment μ η) :=
    hbase.comp measurable_id ((measurable_snd.const_smul τ).prodMk (hd.comp measurable_fst))
  have hu : Measurable (fun w : ((Fin n → E) × (Fin n → Bool)) × (Fin n → ℝ) => w.1.2) :=
    measurable_snd.comp measurable_fst
  have hy : Measurable (fun w : ((Fin n → E) × (Fin n → Bool)) × (Fin n → ℝ) => τ • w.2) :=
    measurable_snd.const_smul τ
  have hz : Measurable (fun w : ((Fin n → E) × (Fin n → Bool)) × (Fin n → ℝ) =>
      duplicateCandidates w.1.1) := hd.comp (measurable_fst.comp measurable_fst)
  have huy := hj.comp measurable_id measurable_fst
  have huz := hj.comp measurable_id measurable_snd
  cases Q with
  | individual =>
      change (∑ i : Fin n, mutualInfo (duplicateExperiment μ η) (fun w => (τ • w.2) i) (fun w => w.1.2 i)) = 0
      apply Finset.sum_eq_zero
      intro i _
      exact mutualInfo_eq_zero_of_indepFun _ ((measurable_pi_apply i).comp hy)
        ((measurable_pi_apply i).comp hu)
        (huy.symm.comp (measurable_pi_apply i) (measurable_pi_apply i))
  | joint => exact mutualInfo_eq_zero_of_indepFun _ hy hu huy.symm
  | strong =>
      change condMutualInfo _ _ _ _ = 0
      rw [condMutualInfo_eq_of_indepFun _ hu hz huz]
      exact mutualInfo_eq_zero_of_indepFun _ hu (hy.prodMk hz) hj

/-- Consequently no strictly positive universal lower bound covers this experiment. -/
theorem duplicateExperiment_no_positive_lower (μ : Measure (Fin n → E)) [IsProbabilityMeasure μ]
    (η : Measure (Fin n → ℝ)) [IsProbabilityMeasure η] (τ : ℝ) (Q : InfoDirection)
    {c : ℝ} (hc : 0 < c) :
    ¬ c ≤ directionInfo Q (duplicateExperiment μ η) (fun w => τ • w.2)
      (fun w => w.1.2) (fun w => duplicateCandidates w.1.1) := by
  rw [duplicateExperiment_information_zero]
  exact not_le.mpr hc
end Experiment
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ErasureDecisionSharpness.lean <==
import LossOnlyTraceability.BitEncoder
import LossOnlyTraceability.SupersampleModel
import Mathlib.Probability.Distributions.Bernoulli
import Mathlib.MeasureTheory.Constructions.Pi

/-! The moment-class sharpness example for the clipped decoder of Appendix C.3.
Independent fair signs are kept with independent Bernoulli probability `z`.
The entire released vector and any independent decoder randomness cannot predict an erased
sign better than chance. This is an observation-channel example, not a learner construction. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory unitInterval
open scoped ENNReal BigOperators Classical

abbrev ErasureSource (n : ℕ) := (Fin n → Bool) × (Fin n → Bool)

/-- Independent fair secret bits and independent Bernoulli retention bits. -/
def erasureSourceLaw (n : ℕ) (z : I) : Measure (ErasureSource n) :=
  (Measure.pi fun _ : Fin n => fairBool).prod
    (Measure.pi fun _ : Fin n => bernoulliMeasure true false z)

instance (n : ℕ) (z : I) : IsProbabilityMeasure (erasureSourceLaw n z) := by
  unfold erasureSourceLaw
  infer_instance

/-- Arbitrary independent randomness used by a joint decoder. -/
def erasureRandomizedLaw {R : Type*} [MeasurableSpace R] (n : ℕ) (z : I)
    (ρ : Measure R) : Measure (ErasureSource n × R) := (erasureSourceLaw n z).prod ρ

instance {R : Type*} [MeasurableSpace R] (n : ℕ) (z : I) (ρ : Measure R)
    [IsProbabilityMeasure ρ] : IsProbabilityMeasure (erasureRandomizedLaw n z ρ) := by
  unfold erasureRandomizedLaw
  infer_instance

/-- Signed erasure release; `a = V/M` is the amplitude of Appendix C.3. -/
def erasureRelease {n : ℕ} (a : ℝ) (ω : ErasureSource n) (i : Fin n) : ℝ :=
  a * (if ω.1 i then -1 else 1) * (if ω.2 i then 1 else 0)

private theorem integral_comp_preserving {A B : Type*} [MeasurableSpace A]
    [MeasurableSpace B] {μ : Measure A} {ν : Measure B} {f : A → B}
    (hf : MeasurePreserving f μ ν) {g : B → ℝ} (hg : Measurable g) :
    (∫ x, g (f x) ∂μ) = ∫ y, g y ∂ν := by
  have h := integral_map (μ := μ) hf.measurable.aemeasurable hg.aestronglyMeasurable
  rw [hf.map_eq] at h
  exact h.symm

private theorem erasure_retention_preserving {n : ℕ} (z : I) (i : Fin n) :
    MeasurePreserving (fun ω : ErasureSource n => ω.2 i)
      (erasureSourceLaw n z) (bernoulliMeasure true false z) :=
  (measurePreserving_eval (fun _ : Fin n => bernoulliMeasure true false z) i).comp
    measurePreserving_snd

/-- The mean retention probability of each coordinate is exactly `z`. -/
theorem erasure_retention_mean {n : ℕ} (z : I) (i : Fin n) :
    (∫ ω : ErasureSource n, (if ω.2 i then (1 : ℝ) else 0) ∂erasureSourceLaw n z) = z := by
  calc
    _ = ∫ b : Bool, (if b then (1 : ℝ) else 0) ∂bernoulliMeasure true false z :=
      integral_comp_preserving (erasure_retention_preserving z i) (measurable_of_finite _)
    _ = z := by simp [integral_bernoulliMeasure]

/-- The signed first moment of each erased coordinate. -/
theorem erasure_signed_moment {n : ℕ} (z : I) (a : ℝ) (i : Fin n) :
    (∫ ω : ErasureSource n, (if ω.1 i then (-1 : ℝ) else 1) *
      erasureRelease a ω i ∂erasureSourceLaw n z) = a * z := by
  have hpoint (ω : ErasureSource n) :
      (if ω.1 i then (-1 : ℝ) else 1) * erasureRelease a ω i =
        a * (if ω.2 i then 1 else 0) := by
    unfold erasureRelease
    cases ω.1 i <;> cases ω.2 i <;> simp
  simp_rw [hpoint]
  rw [integral_const_mul, erasure_retention_mean]

/-- The second moment of each erased coordinate. -/
theorem erasure_square_moment {n : ℕ} (z : I) (a : ℝ) (i : Fin n) :
    (∫ ω : ErasureSource n, (erasureRelease a ω i) ^ 2 ∂erasureSourceLaw n z) = a ^ 2 * z := by
  have hpoint (ω : ErasureSource n) :
      (erasureRelease a ω i) ^ 2 = a ^ 2 * (if ω.2 i then 1 else 0) := by
    unfold erasureRelease
    cases ω.1 i <;> cases ω.2 i <;> simp
  simp_rw [hpoint]
  rw [integral_const_mul, erasure_retention_mean]

/-- With `z=M²/(nV)` and amplitude `V/M`, both prescribed moments are attained exactly. -/
theorem erasure_exact_moments {n : ℕ} {M V : ℝ} (hn : 0 < n) (hM : 0 < M)
    (hV : 0 < V) (z : I) (hz : (z : ℝ) = M ^ 2 / ((n : ℝ) * V)) :
    (∑ i : Fin n, ∫ ω : ErasureSource n, (if ω.1 i then (-1 : ℝ) else 1) *
      erasureRelease (V / M) ω i ∂erasureSourceLaw n z) = M ∧
    (∑ i : Fin n, ∫ ω : ErasureSource n, (erasureRelease (V / M) ω i) ^ 2
      ∂erasureSourceLaw n z) = V := by
  have hn0 : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  simp only [erasure_signed_moment, erasure_square_moment, Finset.sum_const,
    Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, hz]
  constructor <;> field_simp

private def erasureFlipSign {n : ℕ} (i : Fin n) (s : Fin n → Bool) : Fin n → Bool :=
  fun j => if j = i then !(s j) else s j

private theorem fairBool_not_preserving : MeasurePreserving Bool.not fairBool fairBool := by
  refine ⟨measurable_of_finite _, ?_⟩
  apply Measure.ext_of_singleton
  intro b
  cases b <;> simp [Measure.map_apply (measurable_of_finite _) (measurableSet_singleton _), fairBool]

private theorem erasureFlipSign_preserving {n : ℕ} (i : Fin n) :
    MeasurePreserving (erasureFlipSign i) (Measure.pi fun _ : Fin n => fairBool)
      (Measure.pi fun _ : Fin n => fairBool) := by
  exact measurePreserving_pi (fun _ : Fin n => fairBool) (fun _ : Fin n => fairBool)
    (f := fun j b => if j = i then !b else b) (by
      intro j
      by_cases h : j = i
      · simpa [h] using fairBool_not_preserving
      · refine ⟨measurable_of_finite _, ?_⟩
        apply Measure.ext
        intro t ht
        rw [Measure.map_apply (measurable_of_finite _) ht]
        congr 1
        ext b
        simp [h])

private def erasureFlip {n : ℕ} {R : Type*} (i : Fin n) (ω : ErasureSource n × R) :
    ErasureSource n × R := ((erasureFlipSign i ω.1.1, ω.1.2), ω.2)

private theorem erasureFlip_preserving {n : ℕ} {R : Type*} [MeasurableSpace R]
    (z : I) (ρ : Measure R) [IsProbabilityMeasure ρ] (i : Fin n) :
    MeasurePreserving (erasureFlip i) (erasureRandomizedLaw n z ρ)
      (erasureRandomizedLaw n z ρ) :=
  ((erasureFlipSign_preserving i).prod (MeasurePreserving.id _)).prod
    (MeasurePreserving.id _)

private theorem erasureRelease_flip_of_erased {n : ℕ} (a : ℝ) (i : Fin n)
    (ω : ErasureSource n) (he : ω.2 i = false) :
    erasureRelease a (erasureFlipSign i ω.1, ω.2) = erasureRelease a ω := by
  funext j
  by_cases hji : j = i
  · subst j
    simp [erasureRelease, he]
  · simp [erasureRelease, erasureFlipSign, hji]

/-- Success indicator for a decoder that sees the whole release and its independent seed. -/
def erasureDecoderSuccess {n : ℕ} {R : Type*} (a : ℝ)
    (D : ((Fin n → ℝ) × R) → Fin n → Bool) (i : Fin n)
    (ω : ErasureSource n × R) : ℝ :=
  if D (erasureRelease a ω.1, ω.2) i = ω.1.1 i then 1 else 0

private theorem measurable_erasureDecoderSuccess {n : ℕ} {R : Type*} [MeasurableSpace R]
    (a : ℝ) {D : ((Fin n → ℝ) × R) → Fin n → Bool} (hD : Measurable D) (i : Fin n) :
    Measurable (erasureDecoderSuccess a D i) := by
  unfold erasureDecoderSuccess
  apply Measurable.ite
  · exact measurableSet_eq_fun (((measurable_pi_apply i).comp hD).comp
      (((measurable_of_finite (erasureRelease a)).comp measurable_fst).prodMk
        measurable_snd)) ((measurable_pi_apply i).comp
          (measurable_fst.comp measurable_fst))
  · exact measurable_const
  · exact measurable_const

private theorem integrable_erasureDecoderSuccess {n : ℕ} {R : Type*} [MeasurableSpace R]
    (z : I) (ρ : Measure R) [IsProbabilityMeasure ρ] (a : ℝ)
    {D : ((Fin n → ℝ) × R) → Fin n → Bool} (hD : Measurable D) (i : Fin n) :
    Integrable (erasureDecoderSuccess a D i) (erasureRandomizedLaw n z ρ) := by
  apply Integrable.of_bound (measurable_erasureDecoderSuccess a hD i).aestronglyMeasurable 1
  exact Filter.Eventually.of_forall fun ω => by
    unfold erasureDecoderSuccess
    split <;> norm_num

/-- The entire decoder input is invariant under flipping an erased secret. -/
private theorem erasureDecoderSuccess_flip_bound {n : ℕ} {R : Type*} (a : ℝ)
    (D : ((Fin n → ℝ) × R) → Fin n → Bool) (i : Fin n) (ω : ErasureSource n × R) :
    erasureDecoderSuccess a D i ω + erasureDecoderSuccess a D i (erasureFlip i ω) ≤
      1 + (if ω.1.2 i then (1 : ℝ) else 0) := by
  cases he : ω.1.2 i
  · have hx := erasureRelease_flip_of_erased a i ω.1 he
    simp only [erasureDecoderSuccess, erasureFlip, erasureFlipSign, ite_true, hx]
    cases hb : ω.1.1 i <;> cases hd : D (erasureRelease a ω.1, ω.2) i <;>
      simp
  · unfold erasureDecoderSuccess
    split <;> split <;> simp

/-- Even a joint randomized decoder cannot succeed above `(1+z)/2` on any secret bit. -/
theorem erasure_joint_decoder_upper {n : ℕ} {R : Type*} [MeasurableSpace R]
    (z : I) (ρ : Measure R) [IsProbabilityMeasure ρ] (a : ℝ)
    {D : ((Fin n → ℝ) × R) → Fin n → Bool} (hD : Measurable D) (i : Fin n) :
    (∫ ω, erasureDecoderSuccess a D i ω ∂erasureRandomizedLaw n z ρ) ≤ (1 + (z : ℝ)) / 2 := by
  let P := erasureRandomizedLaw n z ρ
  let f := erasureDecoderSuccess a D i
  let e : ErasureSource n × R → ℝ := fun ω => if ω.1.2 i then 1 else 0
  have hf : Integrable f P := integrable_erasureDecoderSuccess z ρ a hD i
  have hfm : Measurable f := measurable_erasureDecoderSuccess a hD i
  have he : Measurable e := (measurable_of_finite (fun ω : ErasureSource n =>
    if ω.2 i then (1 : ℝ) else 0)).comp measurable_fst
  have hei : Integrable e P := by
    apply Integrable.of_bound he.aestronglyMeasurable 1
    exact Filter.Eventually.of_forall fun ω => by dsimp [e]; split <;> norm_num
  have heint : (∫ ω, e ω ∂P) = z := by
    exact (integral_comp_preserving (measurePreserving_fst (μ := erasureSourceLaw n z)
      (ν := ρ)) (measurable_of_finite (fun w : ErasureSource n =>
        if w.2 i then (1 : ℝ) else 0))).trans (erasure_retention_mean z i)
  have hflip := erasureFlip_preserving z ρ i
  have hfli : Integrable (fun ω => f (erasureFlip i ω)) P := by
    exact hflip.integrable_comp_of_integrable hf
  have hflipint : (∫ ω, f (erasureFlip i ω) ∂P) = ∫ ω, f ω ∂P :=
    integral_comp_preserving hflip hfm
  have hbound := integral_mono (hf.add hfli) ((integrable_const (1 : ℝ)).add hei)
    (fun ω => erasureDecoderSuccess_flip_bound a D i ω)
  simp only [Pi.add_apply] at hbound
  rw [integral_add hf hfli, integral_add (integrable_const (1 : ℝ)) hei,
    hflipint, heint] at hbound
  simp only [integral_const, probReal_univ, smul_eq_mul, one_mul] at hbound
  linarith

/-- The average success upper bound for an arbitrary joint randomized decoder. -/
theorem erasure_joint_decoder_average_upper {n : ℕ} (hn : 0 < n)
    {R : Type*} [MeasurableSpace R] (z : I) (ρ : Measure R) [IsProbabilityMeasure ρ]
    (a : ℝ) {D : ((Fin n → ℝ) × R) → Fin n → Bool} (hD : Measurable D) :
    (1 / (n : ℝ)) * ∑ i : Fin n,
      ∫ ω, erasureDecoderSuccess a D i ω ∂erasureRandomizedLaw n z ρ ≤ (1 + (z : ℝ)) / 2 := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hs := Finset.sum_le_sum fun (i : Fin n) (_ : i ∈ Finset.univ) =>
    erasure_joint_decoder_upper z ρ a hD i
  have hm := mul_le_mul_of_nonneg_left hs (le_of_lt (one_div_pos.mpr hn0))
  simpa [Finset.sum_const, nsmul_eq_mul, ← mul_assoc, hn0.ne'] using hm


/-- The independent uniform random variables used by the clipping rule. -/
def erasureUniformSeedLaw (n : ℕ) : Measure (Fin n → ℝ) :=
  Measure.pi fun _ : Fin n => volume.restrict (Set.Icc (0 : ℝ) 1)

private instance erasure_uniform_probability :
    IsProbabilityMeasure (volume.restrict (Set.Icc (0 : ℝ) 1)) := by
  constructor
  simp

instance (n : ℕ) : IsProbabilityMeasure (erasureUniformSeedLaw n) := by
  unfold erasureUniformSeedLaw
  infer_instance

/-- The clipping encoder and sign decoder of Appendix C.3. -/
def erasureClippingDecoder {n : ℕ} (h : ℝ) :
    ((Fin n → ℝ) × (Fin n → ℝ)) → Fin n → Bool :=
  fun w i => signDecoder (bitEncoder h Prod.fst Prod.snd i w)

theorem measurable_erasureClippingDecoder {n : ℕ} (h : ℝ) :
    Measurable (erasureClippingDecoder (n := n) h) := by
  exact measurable_pi_lambda _ fun i => measurable_signDecoder.comp
    (measurable_bitEncoder measurable_fst measurable_snd i)

/-- Integrating a decoder's success indicator gives its success probability. -/
theorem erasureDecoderSuccess_integral {n : ℕ} {R : Type*} [MeasurableSpace R]
    (z : I) (ρ : Measure R) [IsProbabilityMeasure ρ] (a : ℝ)
    {D : ((Fin n → ℝ) × R) → Fin n → Bool} (hD : Measurable D) (i : Fin n) :
    (∫ ω, erasureDecoderSuccess a D i ω ∂erasureRandomizedLaw n z ρ) =
      (erasureRandomizedLaw n z ρ).real
        {ω | D (erasureRelease a ω.1, ω.2) i = ω.1.1 i} := by
  have hs : MeasurableSet {ω : ErasureSource n × R |
      D (erasureRelease a ω.1, ω.2) i = ω.1.1 i} :=
    measurableSet_eq_fun (((measurable_pi_apply i).comp hD).comp
      (((measurable_of_finite (erasureRelease a)).comp measurable_fst).prodMk
        measurable_snd)) ((measurable_pi_apply i).comp
          (measurable_fst.comp measurable_fst))
  simpa only [erasureDecoderSuccess, Set.indicator_apply, Set.mem_setOf_eq, smul_eq_mul, mul_one] using
    (integral_indicator_const (μ := erasureRandomizedLaw n z ρ) (1 : ℝ) hs)

/-- The clipping rule attains the joint-decoder upper bound on the erasure law. -/
theorem erasure_clipping_attains {n : ℕ} {M V : ℝ} (hn : 0 < n) (hM : 0 < M)
    (hV : 0 < V) (z : I) (hz : (z : ℝ) = M ^ 2 / ((n : ℝ) * V)) :
    (1 / (n : ℝ)) * ∑ i : Fin n,
      ∫ ω, erasureDecoderSuccess (V / M) (erasureClippingDecoder (V / (2 * M))) i ω
        ∂erasureRandomizedLaw n z (erasureUniformSeedLaw n) = (1 + (z : ℝ)) / 2 := by
  let P := erasureRandomizedLaw n z (erasureUniformSeedLaw n)
  let U : ErasureSource n × (Fin n → ℝ) → Fin n → Bool := fun ω => ω.1.1
  let X : ErasureSource n × (Fin n → ℝ) → Fin n → ℝ := fun ω => erasureRelease (V / M) ω.1
  let R : ErasureSource n × (Fin n → ℝ) → Fin n → ℝ := Prod.snd
  have hU : Measurable U := measurable_fst.comp measurable_fst
  have hX : Measurable X := (measurable_of_finite (erasureRelease (V / M))).comp measurable_fst
  have hR : Measurable R := measurable_snd
  have hfirst : MeasurePreserving Prod.fst P (erasureSourceLaw n z) := measurePreserving_fst
  have hindep (i : Fin n) : IndepFun (fun ω => (U ω, X ω)) (fun ω => R ω i) P :=
    indepFun_prod (measurable_of_finite (fun w : ErasureSource n =>
      (w.1, erasureRelease (V / M) w))) (measurable_pi_apply i)
  have hlaw (i : Fin n) : P.map (fun ω => R ω i) = volume.restrict (Set.Icc (0 : ℝ) 1) :=
    ((measurePreserving_eval (fun _ : Fin n => volume.restrict (Set.Icc (0 : ℝ) 1)) i).comp
      measurePreserving_snd).map_eq
  have hXi (i : Fin n) : Integrable (fun ω => X ω i) P := by
    apply Integrable.of_bound ((measurable_pi_apply i).comp hX).aestronglyMeasurable |V / M|
    exact Filter.Eventually.of_forall fun ω => by
      dsimp [X, erasureRelease]
      cases ω.1.1 i <;> cases ω.1.2 i <;> simp
  have hXsq (i : Fin n) : Integrable (fun ω => (X ω i) ^ 2) P := by
    apply Integrable.of_bound (((measurable_pi_apply i).comp hX).pow_const 2).aestronglyMeasurable
      ((V / M) ^ 2)
    exact Filter.Eventually.of_forall fun ω => by
      dsimp [X, erasureRelease]
      cases ω.1.1 i <;> cases ω.1.2 i <;> simp [sq_nonneg]
  have hm (i : Fin n) : (∫ ω, signOfBit (fun ω => U ω i) ω * X ω i ∂P) =
      ∫ ω : ErasureSource n, (if ω.1 i then (-1 : ℝ) else 1) *
        erasureRelease (V / M) ω i ∂erasureSourceLaw n z :=
    integral_comp_preserving hfirst (measurable_of_finite (fun w : ErasureSource n =>
      (if w.1 i then (-1 : ℝ) else 1) * erasureRelease (V / M) w i))
  have hv (i : Fin n) : (∫ ω, (X ω i) ^ 2 ∂P) =
      ∫ ω : ErasureSource n, (erasureRelease (V / M) ω i) ^ 2 ∂erasureSourceLaw n z :=
    integral_comp_preserving hfirst (measurable_of_finite (fun w : ErasureSource n =>
      (erasureRelease (V / M) w i) ^ 2))
  obtain ⟨hMex, hVex⟩ := erasure_exact_moments hn hM hV z hz
  have hMb : M ≤ ∑ i : Fin n, ∫ ω, signOfBit (fun ω => U ω i) ω * X ω i ∂P := by
    simp_rw [hm]
    exact hMex.ge
  have hVb : (∑ i : Fin n, ∫ ω, (X ω i) ^ 2 ∂P) ≤ V := by
    simp_rw [hv]
    exact hVex.le
  have hlower := bit_encoder_success P hn hM hV hU hX hR hindep hlaw hXi hXsq hMb hVb
  have hupper := erasure_joint_decoder_average_upper hn z (erasureUniformSeedLaw n) (V / M)
    (measurable_erasureClippingDecoder (V / (2 * M)))
  have hprob (i : Fin n) :
      (∫ ω, erasureDecoderSuccess (V / M) (erasureClippingDecoder (V / (2 * M))) i ω ∂P) =
        P.real {ω | signDecoder (bitEncoder (V / (2 * M)) X R i ω) = U ω i} :=
    erasureDecoderSuccess_integral z (erasureUniformSeedLaw n) (V / M)
      (measurable_erasureClippingDecoder (V / (2 * M))) i
  apply le_antisymm hupper
  calc
    (1 + (z : ℝ)) / 2 = 1 / 2 + M ^ 2 / (2 * (n : ℝ) * V) := by rw [hz]; ring
    _ ≤ (1 / (n : ℝ)) * ∑ i : Fin n,
        P.real {ω | signDecoder (bitEncoder (V / (2 * M)) X R i ω) = U ω i} := hlower
    _ = _ := congrArg (fun t : ℝ => (1 / (n : ℝ)) * t)
      (Finset.sum_congr rfl fun i _ => (hprob i).symm)

/-- A feasible positive moment pair determines a genuine Bernoulli retention probability. -/
def erasureMomentRetention {n : ℕ} {M V : ℝ} (hn : 0 < n) (hV : 0 < V)
    (hfeasible : M ^ 2 ≤ (n : ℝ) * V) : I :=
  ⟨M ^ 2 / ((n : ℝ) * V), by
    have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
    exact ⟨div_nonneg (sq_nonneg _) (mul_pos hn0 hV).le,
      (div_le_one (mul_pos hn0 hV)).mpr hfeasible⟩⟩

/-- In probability notation, the complete observed vector and any independent decoder seed
have average success at most the abstract moment-class sharp value. -/
theorem erasure_joint_decoder_probability_upper {n : ℕ} (hn : 0 < n)
    {R : Type*} [MeasurableSpace R] (z : I) (ρ : Measure R) [IsProbabilityMeasure ρ]
    (a : ℝ) {D : ((Fin n → ℝ) × R) → Fin n → Bool} (hD : Measurable D) :
    (1 / (n : ℝ)) * ∑ i : Fin n, (erasureRandomizedLaw n z ρ).real
      {ω | D (erasureRelease a ω.1, ω.2) i = ω.1.1 i} ≤ (1 + (z : ℝ)) / 2 := by
  have h := erasure_joint_decoder_average_upper hn z ρ a hD
  simpa only [erasureDecoderSuccess_integral z ρ a hD] using h

/-- The specified clipping rule reaches the bound, stated as actual success probabilities. -/
theorem erasure_clipping_probability_attains {n : ℕ} {M V : ℝ} (hn : 0 < n)
    (hM : 0 < M) (hV : 0 < V) (z : I) (hz : (z : ℝ) = M ^ 2 / ((n : ℝ) * V)) :
    (1 / (n : ℝ)) * ∑ i : Fin n,
      (erasureRandomizedLaw n z (erasureUniformSeedLaw n)).real
        {ω | erasureClippingDecoder (V / (2 * M))
          (erasureRelease (V / M) ω.1, ω.2) i = ω.1.1 i} = (1 + (z : ℝ)) / 2 := by
  have h := erasure_clipping_attains hn hM hV z hz
  simpa only [erasureDecoderSuccess_integral z (erasureUniformSeedLaw n) (V / M)
    (measurable_erasureClippingDecoder (V / (2 * M)))] using h

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ExcessRiskMoment.lean <==
import LossOnlyTraceability.FractionalMoment
import LossOnlyTraceability.LogisticCurvature
import Mathlib.MeasureTheory.Function.LpSeminorm.CompareExp

/-! Expected excess risk from second moments, and the exact `n^(-2/3)`, `n^(-5/6)` normalization
of the accuracy bound for quartic logistic ERM. Everything here is scalar: the pathwise bound and the two moment bounds are
taken as hypotheses on abstract real functions `G`, `U`, `D` on a probability space. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

variable {Ω : Type*} [MeasurableSpace Ω]

/-- Cube-root product normalization: `U * (4U)^(1/3) = 4^(1/3) * U^(4/3)` for `U ≥ 0`. -/
theorem mul_rpow_four_thirds {U : ℝ} (hU : 0 ≤ U) :
    U * (4 * U) ^ (1 / 3 : ℝ) = 4 ^ (1 / 3 : ℝ) * U ^ (4 / 3 : ℝ) := by
  rw [Real.mul_rpow (by norm_num) hU]
  have h : U ^ (4 / 3 : ℝ) = U ^ (1 : ℝ) * U ^ (1 / 3 : ℝ) := by
    rw [← Real.rpow_add' hU (by norm_num)]
    norm_num
  rw [h, Real.rpow_one]
  ring

/-- Cube-root square normalization: `((4U)^(1/3))^2 = 4^(2/3) * U^(2/3)` for `U ≥ 0`. -/
theorem sq_rpow_two_thirds {U : ℝ} (hU : 0 ≤ U) :
    ((4 * U) ^ (1 / 3 : ℝ)) ^ (2 : ℕ) = 4 ^ (2 / 3 : ℝ) * U ^ (2 / 3 : ℝ) := by
  rw [← Real.rpow_natCast, ← Real.rpow_mul (by positivity : (0 : ℝ) ≤ 4 * U),
    Real.mul_rpow (by norm_num) hU]
  norm_num

/-- The accuracy bound for quartic logistic ERM, `ε_n^(4) = 4^(1/3) L_*^(4/3) n^(-2/3) + 4^(2/3) L_*^(2/3)/8 n^(-5/6)`
with `L_* = logisticOptimizerSlopeBound`. -/
def quarticAccuracyBound (n : ℕ) : ℝ :=
  4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ) * (n : ℝ) ^ (-(2 / 3 : ℝ)) +
    4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8 * (n : ℝ) ^ (-(5 / 6 : ℝ))

/-- The moment-form constant with `a = L_*^2/n`, `b = 1/n` equals `quarticAccuracyBound n`
for `0 < n`; pure real-power algebra. -/
theorem moments_eq_quarticAccuracyBound {n : ℕ} (hn : 0 < n) :
    4 ^ (1 / 3 : ℝ) * (logisticOptimizerSlopeBound ^ (2 : ℕ) / n) ^ (2 / 3 : ℝ) +
      4 ^ (2 / 3 : ℝ) / 8 * ((1 / (n : ℝ)) ^ (1 / 2 : ℝ) *
        (logisticOptimizerSlopeBound ^ (2 : ℕ) / n) ^ (1 / 3 : ℝ)) =
      quarticAccuracyBound n := by
  have hnpos : (0 : ℝ) < n := Nat.cast_pos.mpr hn
  have hL := logisticOptimizerSlopeBound_nonneg
  have h1 : (logisticOptimizerSlopeBound ^ (2 : ℕ) / n) ^ (2 / 3 : ℝ) =
      logisticOptimizerSlopeBound ^ (4 / 3 : ℝ) * (n : ℝ) ^ (-(2 / 3 : ℝ)) := by
    rw [Real.div_rpow (by positivity) hnpos.le, ← Real.rpow_natCast, ← Real.rpow_mul hL,
      Real.rpow_neg hnpos.le, div_eq_mul_inv]
    norm_num
  have h2 : (1 / (n : ℝ)) ^ (1 / 2 : ℝ) *
      (logisticOptimizerSlopeBound ^ (2 : ℕ) / n) ^ (1 / 3 : ℝ) =
      logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) * (n : ℝ) ^ (-(5 / 6 : ℝ)) := by
    have hsplit : (n : ℝ) ^ (-(5 / 6 : ℝ)) =
        (n : ℝ) ^ (-(1 / 2 : ℝ)) * (n : ℝ) ^ (-(1 / 3 : ℝ)) := by
      rw [← Real.rpow_add hnpos]
      norm_num
    rw [hsplit, Real.div_rpow zero_le_one hnpos.le,
      Real.div_rpow (x := logisticOptimizerSlopeBound ^ (2 : ℕ)) (by positivity) hnpos.le,
      Real.one_rpow, ← Real.rpow_natCast, ← Real.rpow_mul hL, Real.rpow_neg hnpos.le,
      Real.rpow_neg hnpos.le]
    norm_num
    ring
  unfold quarticAccuracyBound
  rw [h1, h2]
  ring

/-- Integrating the normalized pathwise bound: with `U, D ∈ L²`, a.e. nonnegative,
`G ≤ 4^(1/3) U^(4/3) + (4^(2/3)/8) D U^(2/3)` a.e., `∫ U² ≤ a` and `∫ D² ≤ b`, the expectation of
`G` is at most `4^(1/3) a^(2/3) + (4^(2/3)/8) b^(1/2) a^(1/3)`. Integrability of the right-hand
side is derived from the `L²` hypotheses alone; no independence of `U` and `D` is used. -/
theorem expected_excess_le_of_moments_of_memLp (ν : Measure Ω) [IsProbabilityMeasure ν]
    (G U D : Ω → ℝ) (hG : Integrable G ν) (hU : MemLp U 2 ν) (hD : MemLp D 2 ν)
    (hUn : ∀ᵐ ω ∂ν, 0 ≤ U ω) (hDn : ∀ᵐ ω ∂ν, 0 ≤ D ω)
    (hpath : ∀ᵐ ω ∂ν, G ω ≤ 4 ^ (1 / 3 : ℝ) * U ω ^ (4 / 3 : ℝ) +
      4 ^ (2 / 3 : ℝ) / 8 * (D ω * U ω ^ (2 / 3 : ℝ)))
    (a b : ℝ) (hb : 0 ≤ b)
    (hUa : ∫ ω, U ω ^ (2 : ℕ) ∂ν ≤ a) (hDb2 : ∫ ω, D ω ^ (2 : ℕ) ∂ν ≤ b) :
    ∫ ω, G ω ∂ν ≤ 4 ^ (1 / 3 : ℝ) * a ^ (2 / 3 : ℝ) +
      4 ^ (2 / 3 : ℝ) / 8 * (b ^ (1 / 2 : ℝ) * a ^ (1 / 3 : ℝ)) := by
  -- integrability of the two right-hand terms
  have hI1 : Integrable (fun ω => U ω ^ (4 / 3 : ℝ)) ν :=
    (memLp_rpow_four_thirds ν U hU hUn).integrable
      (by rw [ENNReal.one_le_ofReal]; norm_num)
  have hg3 := hU.norm_rpow_div (ENNReal.ofReal (2 / 3 : ℝ))
  have he : (2 : ENNReal) / ENNReal.ofReal (2 / 3 : ℝ) = 3 := by
    calc
      _ = ENNReal.ofReal (2 / (2 / 3 : ℝ)) := by
        rw [ENNReal.ofReal_div_of_pos (by norm_num : (0 : ℝ) < 2 / 3)]
        norm_num
      _ = _ := by norm_num
  rw [he] at hg3
  have hg : MemLp (fun ω => U ω ^ (2 / 3 : ℝ)) 2 ν := by
    apply MemLp.ae_eq (hf_Lp := hg3.mono_exponent (by norm_num : (2 : ENNReal) ≤ 3))
    filter_upwards [hUn] with ω hω
    simp only [Real.norm_of_nonneg hω, ENNReal.toReal_ofReal (by norm_num : (0 : ℝ) ≤ 2 / 3)]
  have hI2 : Integrable (fun ω => D ω * U ω ^ (2 / 3 : ℝ)) ν :=
    memLp_one_iff_integrable.mp (MemLp.mul' hg hD)
  -- moment bounds
  have hU2 : 0 ≤ ∫ ω, U ω ^ (2 : ℕ) ∂ν := integral_nonneg fun ω => sq_nonneg (U ω)
  have hD2 : 0 ≤ ∫ ω, D ω ^ (2 : ℕ) ∂ν := integral_nonneg fun ω => sq_nonneg (D ω)
  have hm1 : ∫ ω, U ω ^ (4 / 3 : ℝ) ∂ν ≤ a ^ (2 / 3 : ℝ) :=
    (integral_rpow_four_thirds_le ν U hU hUn).trans
      (Real.rpow_le_rpow hU2 hUa (by norm_num))
  have hm2 : ∫ ω, D ω * U ω ^ (2 / 3 : ℝ) ∂ν ≤ b ^ (1 / 2 : ℝ) * a ^ (1 / 3 : ℝ) :=
    (integral_mul_rpow_two_thirds_le ν U D hU hD hUn hDn).trans
      (mul_le_mul (Real.rpow_le_rpow hD2 hDb2 (by norm_num))
        (Real.rpow_le_rpow hU2 hUa (by norm_num)) (Real.rpow_nonneg hU2 _)
        (Real.rpow_nonneg hb _))
  calc
    ∫ ω, G ω ∂ν ≤ ∫ ω, (4 ^ (1 / 3 : ℝ) * U ω ^ (4 / 3 : ℝ) +
        4 ^ (2 / 3 : ℝ) / 8 * (D ω * U ω ^ (2 / 3 : ℝ))) ∂ν :=
      integral_mono_ae hG ((hI1.const_mul _).add (hI2.const_mul _)) hpath
    _ = 4 ^ (1 / 3 : ℝ) * ∫ ω, U ω ^ (4 / 3 : ℝ) ∂ν +
        4 ^ (2 / 3 : ℝ) / 8 * ∫ ω, D ω * U ω ^ (2 / 3 : ℝ) ∂ν := by
      rw [integral_add (hI1.const_mul _) (hI2.const_mul _), integral_const_mul,
        integral_const_mul]
    _ ≤ 4 ^ (1 / 3 : ℝ) * a ^ (2 / 3 : ℝ) +
        4 ^ (2 / 3 : ℝ) / 8 * (b ^ (1 / 2 : ℝ) * a ^ (1 / 3 : ℝ)) :=
      add_le_add (mul_le_mul_of_nonneg_left hm1 (by positivity))
        (mul_le_mul_of_nonneg_left hm2 (by positivity))

/-- Specialization to the moments `∫ U² ≤ L_*²/n` and `∫ D² ≤ 1/n`: the expected
excess is at most `quarticAccuracyBound n`. -/
theorem expected_excess_le_quarticAccuracyBound {n : ℕ} (hn : 0 < n)
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (G U D : Ω → ℝ) (hG : Integrable G ν) (hU : MemLp U 2 ν) (hD : MemLp D 2 ν)
    (hUn : ∀ᵐ ω ∂ν, 0 ≤ U ω) (hDn : ∀ᵐ ω ∂ν, 0 ≤ D ω)
    (hpath : ∀ᵐ ω ∂ν, G ω ≤ 4 ^ (1 / 3 : ℝ) * U ω ^ (4 / 3 : ℝ) +
      4 ^ (2 / 3 : ℝ) / 8 * (D ω * U ω ^ (2 / 3 : ℝ)))
    (hUa : ∫ ω, U ω ^ (2 : ℕ) ∂ν ≤ logisticOptimizerSlopeBound ^ (2 : ℕ) / n)
    (hDb2 : ∫ ω, D ω ^ (2 : ℕ) ∂ν ≤ 1 / (n : ℝ)) :
    ∫ ω, G ω ∂ν ≤ quarticAccuracyBound n := by
  rw [← moments_eq_quarticAccuracyBound hn]
  exact expected_excess_le_of_moments_of_memLp ν G U D hG hU hD hUn hDn hpath _ _
    (by positivity) hUa hDb2

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ExpectedRiskTransfer.lean <==
import LossOnlyTraceability.PopulationRisk

/-!
Expected-risk transfer for approximate outputs on an arbitrary training probability
space. The baseline is an arbitrary real comparison value. Integrability is explicit;
no independence or claim that the baseline is an optimum is assumed.
-/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory Filter

variable {E Ω : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E] [MeasurableSpace Ω]

/-- An almost-sure parameter approximation transfers an expected population-risk bound. -/
theorem expected_populationQuarticRisk_approximation
    (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (x y : Ω → E)
    (hx : ∀ᵐ ω ∂ν, ‖x ω‖ ≤ 1) (hy : ∀ᵐ ω ∂ν, ‖y ω‖ ≤ 1)
    (η : ℝ) (herror : ∀ᵐ ω ∂ν, ‖x ω - y ω‖ ≤ η)
    (hix : Integrable (populationQuarticRisk μ ∘ x) ν)
    (hiy : Integrable (populationQuarticRisk μ ∘ y) ν)
    (baseline ε : ℝ)
    (hbound : (∫ ω, populationQuarticRisk μ (y ω) ∂ν) ≤ baseline + ε) :
    (∫ ω, populationQuarticRisk μ (x ω) ∂ν) ≤
      baseline + ε + (1 + logisticUnitSlopeBound) * η := by
  have hae : ∀ᵐ ω ∂ν, populationQuarticRisk μ (x ω) ≤
      populationQuarticRisk μ (y ω) + (1 + logisticUnitSlopeBound) * η := by
    filter_upwards [hx, hy, herror] with ω hxω hyω herrorω
    exact populationQuarticRisk_approximation μ hsupport (x ω) (y ω) hxω hyω η herrorω
  have hc : Integrable (fun _ : Ω => (1 + logisticUnitSlopeBound) * η) ν :=
    integrable_const _
  have hiy' : Integrable (fun ω => populationQuarticRisk μ (y ω)) ν := hiy
  have hi := integral_mono_ae hix (hiy'.add hc) hae
  simp only [Pi.add_apply, Function.comp_apply] at hi
  rw [integral_add hiy' hc, integral_const] at hi
  simp only [probReal_univ, one_smul] at hi
  exact hi.trans (add_le_add hbound le_rfl)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ExplicitConstants/ExplicitBracket.lean <==
import LossOnlyTraceability.MainTheorem

/-! # The explicit two-sided bracket of Theorem 3 at finite parameters (Appendix D.7)

The two-sided bound in normalized form of Appendix D.7 states, in the normalization
`m_ε = M/(nε)`, `v_ε = V/(nε²)`, `d_ε = D/(nε²)` of the Proposition 7 budgets (written `M̄`, `V̄`,
`V̄_res` in Appendix D.7, where the residual budget `D` is called `V_res`),

`m_ε²/(2 ln 2) · n/(v_ε + (τ/ε)²) ≤ sup_p Q_{D_p}(X + τG)
   ≤ n min{1, ln(1 + d_ε (ε/τ)²)/(2 ln 2)} ≤ (1 + d_ε/(2 ln 2)) · n/(1 + (τ/ε)²)`.

`explicit_bracket` proves it for every `n, d ≥ 1`, every `ε > 0` with `0 < v < 1` and `M > 0`,
every learner of the class `nativeAccurateLearners`, every `Q ∈ {Ii, Ij, Is}` and every real `τ`
(the middle term for `τ ≠ 0`; at `τ = 0` it is read as `n`, and the outer bound is proved for every
`τ`).  It is a composition of `main_information_lower_bound`, `main_information_upper_bound`
(through `ciSup_le`), and `main_upper_algebra`; the budgets are exactly those of Proposition 7
(`nativeSignedBudget`, `nativeEnergyBudget`, `nativeResidualBudget`). -/

noncomputable section

namespace LossOnlyTraceability

namespace ExplicitConstants

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section Ratios

/-- The normalized signed constant `m_ε = M/(nε)` of the bracket. -/
def explicitSignedRatio (a b B r ε H : ℝ) (n d : ℕ) : ℝ :=
  nativeSignedBudget a b B r ε H n d / (n * ε)

/-- The normalized energy constant `v_ε = V/(nε²)` of the bracket. -/
def explicitEnergyRatio (a b B r ε L : ℝ) (n d : ℕ) : ℝ :=
  nativeEnergyBudget a b B r ε L n d / (n * ε ^ 2)

/-- The normalized residual constant `d_ε = D/(nε²)` of the bracket. -/
def explicitResidualRatio (a r ε L H : ℝ) (n d : ℕ) : ℝ :=
  nativeResidualBudget a r ε L H n d / (n * ε ^ 2)

end Ratios

section Algebra

/-- The lower-bound algebra of the bracket: from `M > 0`, `S ≥ 0` and `M² ≤ c (V + nτ²) S` with `c > 0`,
`(M/(nε))²/c · n/(V/(nε²) + (τ/ε)²) ≤ S`. -/
theorem explicit_lower_algebra {M V S n ε τ c : ℝ} (hn : 0 < n) (hε : 0 < ε) (hM : 0 < M)
    (hS : 0 ≤ S) (hc : 0 < c) (hkey : M ^ 2 ≤ c * (V + n * τ ^ 2) * S) :
    (M / (n * ε)) ^ 2 / c * (n / (V / (n * ε ^ 2) + (τ / ε) ^ 2)) ≤ S := by
  have hW : 0 < V + n * τ ^ 2 := by
    by_contra hneg
    have h := not_lt.mp hneg
    have h1 : c * (V + n * τ ^ 2) * S ≤ 0 :=
      mul_nonpos_of_nonpos_of_nonneg (mul_nonpos_of_nonneg_of_nonpos hc.le h) hS
    have h2 : 0 < M ^ 2 := by positivity
    linarith
  have e1 : V / (n * ε ^ 2) + (τ / ε) ^ 2 = (V + n * τ ^ 2) / (n * ε ^ 2) := by
    field_simp
  have e2 : (M / (n * ε)) ^ 2 / c * (n / ((V + n * τ ^ 2) / (n * ε ^ 2)))
      = M ^ 2 / (c * (V + n * τ ^ 2)) := by
    field_simp
  rw [e1, e2, div_le_iff₀ (by positivity)]
  linarith

/-- `n · min{1, x/c} = min{n, (n/c) x}` for `n ≥ 0`. -/
theorem mul_min_one_div {n x c : ℝ} (hn : 0 ≤ n) :
    n * min 1 (x / c) = min n ((n / c) * x) := by
  rw [mul_min_of_nonneg _ _ hn, mul_one]
  congr 1
  ring

end Algebra

section Bracket

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The two-sided bracket of Appendix D.7 at finite parameters.**  For `n, d ≥ 1`, `ε > 0` with
prior variance `0 < v < 1` and positive signed budget `M`, every measurable proper learner that
is `ε`-accurate on the product family, every `Q ∈ {Ii, Ij, Is}` and every real `τ`:
`m_ε²/(2 ln 2) · n/(v_ε + (τ/ε)²) ≤ sup_p Q_{D_p}(X + τG)`, for `τ ≠ 0`
`sup_p Q_{D_p}(X + τG) ≤ n min{1, ln(1 + d_ε (ε/τ)²)/(2 ln 2)}`, and for every `τ`
`sup_p Q_{D_p}(X + τG) ≤ (1 + d_ε/(2 ln 2)) · n/(1 + (τ/ε)²)`, with `m_ε = M/(nε)`,
`v_ε = V/(nε²)`, `d_ε = D/(nε²)` the normalized Proposition 7 budgets. -/
theorem explicit_bracket (hd : 0 < d) (hn : 0 < n)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (hM0 : 0 < nativeSignedBudget a b B r ε H n d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    explicitSignedRatio a b B r ε H n d ^ 2 / (2 * Real.log 2)
        * (n / (explicitEnergyRatio a b B r ε L n d + (τ / ε) ^ 2))
        ≤ nativeWorstInformation Q μR μG φ A Gf τ ∧
      (τ ≠ 0 → nativeWorstInformation Q μR μG φ A Gf τ
        ≤ n * min 1 (Real.log (1 + explicitResidualRatio a r ε L H n d * (ε / τ) ^ 2)
          / (2 * Real.log 2))) ∧
      nativeWorstInformation Q μR μG φ A Gf τ
        ≤ (1 + explicitResidualRatio a r ε L H n d / (2 * Real.log 2)) * (n / (1 + (τ / ε) ^ 2)) := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  have ha := hg.a_pos
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hlog : 0 < 2 * Real.log 2 := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    linarith
  obtain ⟨-, hS0, hSn, -⟩ := nativeWorstInformation_facts μR μG hφm hA hGf Q τ
  -- the pointwise upper bound, lifted to the supremum
  have hsup : τ ≠ 0 → nativeWorstInformation Q μR μG φ A Gf τ
      ≤ min (n : ℝ) (((n : ℝ) / (2 * Real.log 2)) *
          Real.log (1 + nativeResidualBudget a r ε L H n d / (n * τ ^ 2))) := by
    intro hτ
    haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
    refine ciSup_le fun p => ?_
    obtain ⟨-, -, hQτ⟩ := main_information_upper_bound μR μG hd hn hφ hφm hg hgm hε hv0 hv1
      A hA hA1 hacc hGf hGlaw Q τ p.2
    exact hQτ hτ
  have hD0 : 0 ≤ nativeResidualBudget a r ε L H n d := nativeResidualBudget_nonneg ha hε n d
  have hdd : explicitResidualRatio a r ε L H n d * (ε / τ) ^ 2
      = nativeResidualBudget a r ε L H n d / (n * τ ^ 2) := by
    unfold explicitResidualRatio
    rcases eq_or_ne τ 0 with hτ | hτ
    · subst hτ; simp
    · field_simp
  refine ⟨?_, ?_, ?_⟩
  · have hkey := main_information_lower_bound μR μG hd hφ hφm hg hgm hε hv0 hv1 A hA hA1 hacc
      hGf hGlaw hM0 Q τ
    exact explicit_lower_algebra hn' hε hM0 hS0 hlog hkey
  · intro hτ
    rw [hdd, mul_min_one_div hn'.le]
    exact hsup hτ
  · have hd₀ : 0 ≤ explicitResidualRatio a r ε L H n d := by
      unfold explicitResidualRatio; positivity
    have hD : nativeResidualBudget a r ε L H n d
        ≤ n * ε ^ 2 * explicitResidualRatio a r ε L H n d := by
      unfold explicitResidualRatio
      rw [mul_div_cancel₀ _ (by positivity)]
    exact main_upper_algebra hn' hε hlog hd₀ hD0 hD hSn hsup

/-- **The bracket, infimum form.**  The same bracket holds for the infimum over any nonempty set of
learners of the class. -/
theorem explicit_bracket_infimum (hd : 0 < d) (hn : 0 < n)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (hM0 : 0 < nativeSignedBudget a b B r ε H n d)
    (𝒜 : Set ((Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)))
    (h𝒜 : 𝒜 ⊆ nativeAccurateLearners n d μR φ g ε) (hne : 𝒜.Nonempty)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    explicitSignedRatio a b B r ε H n d ^ 2 / (2 * Real.log 2)
        * (n / (explicitEnergyRatio a b B r ε L n d + (τ / ε) ^ 2))
        ≤ ⨅ A : 𝒜, nativeWorstInformation Q μR μG φ (A : (Fin n → EuclideanSpace ℝ (Fin d)) →
          Rr → EuclideanSpace ℝ (Fin d)) Gf τ ∧
      (⨅ A : 𝒜, nativeWorstInformation Q μR μG φ (A : (Fin n → EuclideanSpace ℝ (Fin d)) →
          Rr → EuclideanSpace ℝ (Fin d)) Gf τ)
        ≤ (1 + explicitResidualRatio a r ε L H n d / (2 * Real.log 2)) * (n / (1 + (τ / ε) ^ 2)) := by
  haveI := hne.to_subtype
  have hlaw := fun A : 𝒜 => explicit_bracket μR μG hd hn hφ hφm hg hgm hε hv0 hv1 hM0
    (h𝒜 A.2) hGf hGlaw Q τ
  refine ⟨le_ciInf fun A => (hlaw A).1, ?_⟩
  obtain ⟨A0, hA0⟩ := hne
  have hbdd : BddBelow (Set.range fun A : 𝒜 => nativeWorstInformation Q μR μG φ
      (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) Gf τ) := by
    refine ⟨explicitSignedRatio a b B r ε H n d ^ 2 / (2 * Real.log 2)
        * (n / (explicitEnergyRatio a b B r ε L n d + (τ / ε) ^ 2)), ?_⟩
    rintro _ ⟨A, rfl⟩
    exact (hlaw A).1
  exact (ciInf_le hbdd ⟨A0, hA0⟩).trans (hlaw ⟨A0, hA0⟩).2.2

end Bracket

end ExplicitConstants

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ExplicitConstants/ExplicitLimits.lean <==
import LossOnlyTraceability.ExplicitConstants.ExplicitThresholdLaw

/-! # The regime bounds on the explicit constants as `ε → 0`

After the limits along a schedule, Appendix D.7 states that over the whole regime of
Theorem 3 (`c₋ε^{-2/q} ≤ n ≤ c₊ε^{-2/q}`, `d ≥ 32 max{n, v⁻¹}`)

`liminf m_ε ≥ α⁻¹(4(32/33)^{q/2} - 1)/c₊`, `limsup v_ε ≤ L²(K* + 1/32)ω/c₋`,
`limsup d_ε ≤ 2K*(L+H)²a^{-2/r}/c₋`,

with `m_ε = M/(nε)`, `v_ε = V/(nε²)`, `d_ε = D/(nε²)` (`M̄`, `V̄`, `V̄_res` in Appendix D.7, which
writes `c_v`, `c_w`, `a₋`, `K₀*` for `α`, `ω`, `a`, `K*`).  `explicit_regime_limits` proves these
three statements in their uniform form: for every `η > 0` there is `ε₂ > 0` such that for every
`ε ∈ (0, ε₂]` and every `(n, d)` in the regime, `m_ε ≥ α⁻¹(4(32/33)^{q/2} - 1)/c₊ - η`,
`v_ε ≤ L²(K* + 1/32)ω/c₋ + η` and `d_ε ≤ 2K*(L+H)²a^{-2/r}/c₋ + η`.

The ingredients are the limits `paperThresholdBracket_tendsto` (the bracket of the lower bound
on `M` tends to `α⁻¹(4(32/33)^{q/2} - 1)` as `ε → 0⁺`), `paperKbar_tendsto`, `paperResidualKbar_tendsto`
(both tend to `K* = K(1/32)`, via `ε^p log ε → 0`), and the finite bounds of `ExplicitThreshold` and `ExplicitThresholdMono`.

The exact limits of Appendix D.7 along a schedule `n = cε^{-2/q}`, `d = δn` are proved in
`ExplicitScheduleLimits.lean` (`explicit_schedule_limits`). -/

noncomputable section

namespace LossOnlyTraceability

namespace ExplicitConstants

open Filter Topology Real Set

section Limits

theorem et_rpow_tendsto_zero {p : ℝ} (hp : 0 < p) :
    Tendsto (fun ε : ℝ => ε ^ p) (𝓝[>] 0) (𝓝 0) := by
  have h : Tendsto (fun x : ℝ => x ^ p) (𝓝 0) (𝓝 ((0 : ℝ) ^ p)) :=
    (Real.continuousAt_rpow_const 0 p (Or.inr hp.le)).tendsto
  rw [Real.zero_rpow hp.ne'] at h
  exact tendsto_nhdsWithin_of_tendsto_nhds h

theorem et_id_tendsto_zero : Tendsto (fun ε : ℝ => ε) (𝓝[>] 0) (𝓝 0) :=
  tendsto_nhdsWithin_of_tendsto_nhds tendsto_id

/-- `ε^p (1 + ln(1/(ωε^s))) → 0` as `ε → 0⁺`, for `p > 0`, `ω > 0`. -/
theorem et_logterm_tendsto {p s ω : ℝ} (hp : 0 < p) (hω : 0 < ω) :
    Tendsto (fun ε : ℝ => ε ^ p * (1 + Real.log (1 / (ω * ε ^ s)))) (𝓝[>] 0) (𝓝 0) := by
  have h1 := et_rpow_tendsto_zero hp
  have h2 := tendsto_log_mul_rpow_nhdsGT_zero hp
  have h3 : Tendsto (fun ε : ℝ => ε ^ p * (1 - Real.log ω) - s * (Real.log ε * ε ^ p))
      (𝓝[>] 0) (𝓝 (0 * (1 - Real.log ω) - s * 0)) := (h1.mul_const _).sub (h2.const_mul _)
  rw [show (0 : ℝ) * (1 - Real.log ω) - s * 0 = 0 by ring] at h3
  refine h3.congr' ?_
  filter_upwards [self_mem_nhdsWithin] with ε hε
  have hε' : (0 : ℝ) < ε := hε
  rw [one_div, Real.log_inv, Real.log_mul hω.ne' (Real.rpow_pos_of_pos hε' _).ne',
    Real.log_rpow hε']
  ring

variable {a b B r H L cm cp : ℝ}

theorem et_two_div_q_pos (hr : 2 ≤ r) : 0 < 2 / powerDualExponent r := by
  have := one_lt_powerDualExponent (by linarith : (1 : ℝ) < r)
  exact div_pos (by norm_num) (by linarith)

/-- `K̄(ε) → K*` as `ε → 0⁺`. -/
theorem paperKbar_tendsto (hr : 2 ≤ r) (ha : 0 < a) (hb : 0 < b) (hB : 0 < B) :
    Tendsto (fun ε => paperKbar a b B r cm ε) (𝓝[>] 0) (𝓝 (matrixEnergyK (1 / 32))) := by
  have hq0 := et_two_div_q_pos hr
  have hβ := nativeSlope_pos hb hB hr
  have hC0 := gr_nativeOptimizerConstant_nonneg (r := r) ha hb.le
  have hω : 0 < paperOmega a b B r := by unfold paperOmega; positivity
  have h := (et_logterm_tendsto (s := 2 / r) hq0 hω).div_const (16 * matrixEnergyC * cm)
  have h2 := (tendsto_const_nhds : Tendsto (fun _ : ℝ => matrixEnergyK (1 / 32)) (𝓝[>] 0)
    (𝓝 (matrixEnergyK (1 / 32)))).add h
  rw [zero_div, add_zero] at h2
  refine h2.congr' (Eventually.of_forall fun ε => ?_)
  dsimp only
  unfold paperKbar
  ring

/-- `K̄_D(ε) → K*` as `ε → 0⁺`. -/
theorem paperResidualKbar_tendsto (hr : 2 ≤ r) (ha : 0 < a) :
    Tendsto (fun ε => paperResidualKbar a r cm ε) (𝓝[>] 0) (𝓝 (matrixEnergyK (1 / 32))) := by
  have hq0 := et_two_div_q_pos hr
  have hr0 : 0 < r := by linarith
  have hω : 0 < a ^ (-(2 / r)) / 4 := by positivity
  have h := (et_logterm_tendsto (s := 2 / r) hq0 hω).div_const (16 * matrixEnergyC * cm)
  have h2 := (tendsto_const_nhds : Tendsto (fun _ : ℝ => matrixEnergyK (1 / 32)) (𝓝[>] 0)
    (𝓝 (matrixEnergyK (1 / 32)))).add h
  rw [zero_div, add_zero] at h2
  refine h2.congr' (Eventually.of_forall fun ε => ?_)
  dsimp only
  unfold paperResidualKbar
  ring

/-- The prior variance `v(ε) → 0` as `ε → 0⁺`. -/
theorem et_prior_tendsto (hr : 2 ≤ r) (hb : 0 < b) (hB : 0 < B) :
    Tendsto (fun ε => nativePriorVariance b B r ε) (𝓝[>] 0) (𝓝 0) := by
  have hq0 := et_two_div_q_pos hr
  have hβ := nativeSlope_pos hb hB hr
  have h := (et_rpow_tendsto_zero hq0).const_mul (paperAlpha b B r)
  rw [mul_zero] at h
  refine h.congr' ?_
  filter_upwards [self_mem_nhdsWithin] with ε hε
  have hε' : (0 : ℝ) < ε := hε
  unfold nativePriorVariance paperAlpha
  rw [← Real.mul_rpow (by positivity) hε'.le]
  congr 1
  ring

/-- `(1 + v(ε)/16)^p → 1` as `ε → 0⁺`. -/
theorem et_prior_pow_tendsto (hr : 2 ≤ r) (hb : 0 < b) (hB : 0 < B) (p : ℝ) :
    Tendsto (fun ε => (1 + nativePriorVariance b B r ε / 16) ^ p) (𝓝[>] 0) (𝓝 1) := by
  have hc : ContinuousAt (fun x : ℝ => (1 + x / 16) ^ p) 0 :=
    ((continuous_const.add (continuous_id.div_const 16)).continuousAt).rpow_const
      (Or.inl (by norm_num))
  have h2 : Tendsto (fun ε => (1 + nativePriorVariance b B r ε / 16) ^ p) (𝓝[>] 0)
      (𝓝 ((1 + 0 / 16) ^ p)) := hc.tendsto.comp (et_prior_tendsto hr hb hB)
  rwa [zero_div, add_zero, Real.one_rpow] at h2

/-- **The bracket of the lower bound on `M` tends to `α⁻¹(4(32/33)^{q/2} - 1)` as `ε → 0⁺`.** -/
theorem paperThresholdBracket_tendsto (hr : 2 ≤ r) (ha : 0 < a) (hb : 0 < b) (hB : 0 < B) :
    Tendsto (fun ε => paperThresholdBracket a b B r H cm cp ε) (𝓝[>] 0)
      (𝓝 ((paperAlpha b B r)⁻¹ * (4 * (32 / 33 : ℝ) ^ (powerDualExponent r / 2) - 1))) := by
  have hq0 := et_two_div_q_pos hr
  have hK := paperKbar_tendsto (cm := cm) hr ha hb hB
  have hid := et_id_tendsto_zero
  have he := et_rpow_tendsto_zero hq0
  have hP : Tendsto (fun ε => paperPbar b B r H ε) (𝓝[>] 0) (𝓝 0) := by
    have h := (hid.const_mul (H * nativeMargin b B r ^ 2 / 2 * (4 / nativeSlope b B r) ^ 2)).mul
      ((et_prior_pow_tendsto hr hb hB (powerDualExponent r / 2)).add_const (1 / 32))
    rw [mul_zero, zero_mul] at h
    refine h.congr' (Eventually.of_forall fun ε => ?_)
    dsimp only
    unfold paperPbar
    ring
  have hγ : Tendsto (fun ε => paperGamma a b B r ε) (𝓝[>] 0)
      (𝓝 (a ^ (-(1 / r)) * (4 / nativeSlope b B r) ^ (1 / powerDualExponent r)
        + nativeOptimizerConstant a b r * (4 / nativeSlope b B r) * 1)) := by
    have h := (tendsto_const_nhds : Tendsto (fun _ : ℝ => a ^ (-(1 / r))
        * (4 / nativeSlope b B r) ^ (1 / powerDualExponent r)) (𝓝[>] 0)
        (𝓝 (a ^ (-(1 / r)) * (4 / nativeSlope b B r) ^ (1 / powerDualExponent r)))).add
      ((et_prior_pow_tendsto hr hb hB (powerDualExponent r / 4)).const_mul
        (nativeOptimizerConstant a b r * (4 / nativeSlope b B r)))
    refine h.congr' (Eventually.of_forall fun ε => ?_)
    dsimp only
    unfold paperGamma
    ring
  have hs : Tendsto (fun ε => Real.sqrt (cp * paperOmega a b B r * paperKbar a b B r cm ε))
      (𝓝[>] 0) (𝓝 (Real.sqrt (cp * paperOmega a b B r * matrixEnergyK (1 / 32)))) :=
    (Real.continuous_sqrt.tendsto _).comp (hK.const_mul (cp * paperOmega a b B r))
  have hbig := (((tendsto_const_nhds : Tendsto (fun _ : ℝ => (paperAlpha b B r)⁻¹) (𝓝[>] 0)
      (𝓝 (paperAlpha b B r)⁻¹)).sub he).mul ((tendsto_const_nhds : Tendsto (fun _ : ℝ =>
      4 * (32 / 33 : ℝ) ^ (powerDualExponent r / 2) - 1) (𝓝[>] 0)
      (𝓝 (4 * (32 / 33 : ℝ) ^ (powerDualExponent r / 2) - 1))).sub hP)).sub
    ((hid.const_mul H).mul ((hγ.mul hs).add ((hK.const_mul (paperOmega a b B r)).div_const 2)))
  have hbig' : Tendsto (fun ε => paperThresholdBracket a b B r H cm cp ε) (𝓝[>] 0)
      (𝓝 (((paperAlpha b B r)⁻¹ - 0) * (4 * (32 / 33 : ℝ) ^ (powerDualExponent r / 2) - 1 - 0)
      - H * 0 * ((a ^ (-(1 / r)) * (4 / nativeSlope b B r) ^ (1 / powerDualExponent r)
        + nativeOptimizerConstant a b r * (4 / nativeSlope b B r) * 1)
        * Real.sqrt (cp * paperOmega a b B r * matrixEnergyK (1 / 32))
        + paperOmega a b B r * matrixEnergyK (1 / 32) / 2))) := by
    refine hbig.congr' (Eventually.of_forall fun ε => ?_)
    dsimp only
    unfold paperThresholdBracket
    ring
  rw [show ((paperAlpha b B r)⁻¹ - 0) * (4 * (32 / 33 : ℝ) ^ (powerDualExponent r / 2) - 1 - 0)
      - H * 0 * ((a ^ (-(1 / r)) * (4 / nativeSlope b B r) ^ (1 / powerDualExponent r)
        + nativeOptimizerConstant a b r * (4 / nativeSlope b B r) * 1)
        * Real.sqrt (cp * paperOmega a b B r * matrixEnergyK (1 / 32))
        + paperOmega a b B r * matrixEnergyK (1 / 32) / 2)
      = (paperAlpha b B r)⁻¹ * (4 * (32 / 33 : ℝ) ^ (powerDualExponent r / 2) - 1) by ring]
    at hbig'
  exact hbig'

end Limits

section Regime

variable {a b B r H L cm cp : ℝ}

set_option maxHeartbeats 1000000 in
/-- **Regime bounds.**  For every `η > 0` there is `ε₂ > 0` such that for every
`ε ∈ (0, ε₂]` and every `(n, d)` with `c₋ε^{-2/q} ≤ n ≤ c₊ε^{-2/q}` and
`d ≥ 32 max{n, v⁻¹}`: `M/(nε) ≥ α⁻¹(4(32/33)^{q/2} - 1)/c₊ - η`,
`V/(nε²) ≤ L²(K* + 1/32)ω/c₋ + η` and `D/(nε²) ≤ 2K*(L+H)²a^{-2/r}/c₋ + η`.  These are the
bounds on `liminf m_ε`, `limsup v_ε`, `limsup d_ε` of Appendix D.7 over the whole regime of
Theorem 3. -/
theorem explicit_regime_limits (hr : 2 ≤ r) (ha : 0 < a) (hb : 0 < b) (hB : 0 < B) (hH : 0 ≤ H)
    (hcm : 0 < cm) (hcp : 0 < cp) {η : ℝ} (hη : 0 < η) :
    ∃ ε₂ > 0, ∀ ε : ℝ, 0 < ε → ε ≤ ε₂ → ∀ n d : ℕ,
      cm * ε ^ (-(2 / powerDualExponent r)) ≤ n →
      (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)) →
      32 * max (n : ℝ) (nativePriorVariance b B r ε)⁻¹ ≤ d →
      (paperAlpha b B r)⁻¹ * (4 * (32 / 33 : ℝ) ^ (powerDualExponent r / 2) - 1) / cp - η
          ≤ nativeSignedBudget a b B r ε H n d / (n * ε) ∧
        nativeEnergyBudget a b B r ε L n d / (n * ε ^ 2)
          ≤ L ^ 2 * (matrixEnergyK (1 / 32) + 1 / 32) * paperOmega a b B r / cm + η ∧
        nativeResidualBudget a r ε L H n d / (n * ε ^ 2)
          ≤ 2 * matrixEnergyK (1 / 32) * (L + H) ^ 2 * a ^ (-(2 / r)) / cm + η := by
  have hr0 : 0 < r := by linarith
  have hq0 := et_two_div_q_pos hr
  have hq1 := one_lt_powerDualExponent (by linarith : (1 : ℝ) < r)
  have hβ := nativeSlope_pos hb hB hr
  have hC0 := gr_nativeOptimizerConstant_nonneg (r := r) ha hb.le
  have hω : 0 < paperOmega a b B r := by unfold paperOmega; positivity
  have hα : 0 < paperAlpha b B r := by unfold paperAlpha; positivity
  -- the limit of the bracket is positive
  have h3233 : (32 / 33 : ℝ) ≤ (32 / 33 : ℝ) ^ (powerDualExponent r / 2) := by
    have hq2 : powerDualExponent r / 2 ≤ 1 := by
      have := powerDualExponent_le_two hr; linarith
    have := Real.rpow_le_rpow_of_exponent_ge (by norm_num : (0 : ℝ) < 32 / 33)
      (by norm_num : (32 / 33 : ℝ) ≤ 1) hq2
    rwa [Real.rpow_one] at this
  have hℓ0 : 0 < (paperAlpha b B r)⁻¹ * (4 * (32 / 33 : ℝ) ^ (powerDualExponent r / 2) - 1) :=
    mul_pos (inv_pos.2 hα) (by linarith)
  -- tolerances
  have hWv : 0 ≤ L ^ 2 * paperOmega a b B r := by positivity
  have hWd : 0 ≤ 2 * (L + H) ^ 2 * a ^ (-(2 / r)) := by positivity
  set η₁ := η * cm / (L ^ 2 * paperOmega a b B r + 1) with hη₁
  set η₂ := η * cm / (2 * (L + H) ^ 2 * a ^ (-(2 / r)) + 1) with hη₂
  have hη₁0 : 0 < η₁ := by rw [hη₁]; positivity
  have hη₂0 : 0 < η₂ := by rw [hη₂]; positivity
  -- eventual facts
  have hB1 := paperThresholdBracket_tendsto (H := H) (cm := cm) (cp := cp) hr ha hb hB
  have hηcp := mul_pos hη hcp
  have e1 := hB1.eventually (lt_mem_nhds (by linarith : (paperAlpha b B r)⁻¹
    * (4 * (32 / 33 : ℝ) ^ (powerDualExponent r / 2) - 1) - η * cp
    < (paperAlpha b B r)⁻¹ * (4 * (32 / 33 : ℝ) ^ (powerDualExponent r / 2) - 1)))
  have e1' := hB1.eventually (lt_mem_nhds hℓ0)
  have e2 := (paperKbar_tendsto (cm := cm) hr ha hb hB).eventually
    (gt_mem_nhds (by linarith : matrixEnergyK (1 / 32) < matrixEnergyK (1 / 32) + η₁))
  have e3 := (paperResidualKbar_tendsto (cm := cm) hr ha).eventually
    (gt_mem_nhds (by linarith : matrixEnergyK (1 / 32) < matrixEnergyK (1 / 32) + η₂))
  have e4 := (et_prior_tendsto hr hb hB).eventually (gt_mem_nhds (zero_lt_one : (0 : ℝ) < 1))
  have h2ra : (0 : ℝ) < 2 ^ r * a := by positivity
  have e5 := et_id_tendsto_zero.eventually (gt_mem_nhds h2ra)
  have e6 : ∀ᶠ ε in 𝓝[>] (0 : ℝ), paperOmega a b B r * ε ^ (2 / r) < 1 := by
    have h := (et_rpow_tendsto_zero (div_pos (by norm_num : (0 : ℝ) < 2) hr0)).const_mul
      (paperOmega a b B r)
    rw [mul_zero] at h
    exact h.eventually (gt_mem_nhds zero_lt_one)
  have hall := e1.and (e1'.and (e2.and (e3.and (e4.and (e5.and e6)))))
  obtain ⟨ε₂, hε₂, hsub⟩ := (nhdsGT_basis_Ioc (0 : ℝ)).mem_iff.1 hall
  refine ⟨ε₂, hε₂, fun ε hε hεε n d hn1 hn2 hdim => ?_⟩
  obtain ⟨hb1, hb2, hK1, hK2, hv1, hc1, hc2⟩ := hsub ⟨hε, hεε⟩
  -- the dimension conditions
  have hv0 : 0 < nativePriorVariance b B r ε := by unfold nativePriorVariance; positivity
  have hdn : 32 * n ≤ d := by
    have h1 : (32 : ℝ) * n ≤ d := le_trans (by
      have := le_max_left (n : ℝ) (nativePriorVariance b B r ε)⁻¹
      linarith) hdim
    exact_mod_cast h1
  have hdv : 32 ≤ (d : ℝ) * nativePriorVariance b B r ε := by
    have h1 : 32 * (nativePriorVariance b B r ε)⁻¹ ≤ d := le_trans (by
      have := le_max_right (n : ℝ) (nativePriorVariance b B r ε)⁻¹
      linarith) hdim
    have := mul_le_mul_of_nonneg_right h1 hv0.le
    rwa [mul_assoc, inv_mul_cancel₀ hv0.ne', mul_one] at this
  refine ⟨?_, ?_, ?_⟩
  · have hm := explicit_signed_rate_bound hr ha hb hB hH hcm hcp hb2 hv1.le hc1.le hc2.le hε le_rfl
      hn1 hn2 hdn hdv
    have h1 : (paperAlpha b B r)⁻¹ * (4 * (32 / 33 : ℝ) ^ (powerDualExponent r / 2) - 1) / cp - η
        ≤ paperThresholdBracket a b B r H cm cp ε / cp := by
      have h2 := div_le_div_of_nonneg_right hb1.le hcp.le
      have e : (paperAlpha b B r)⁻¹ * (4 * (32 / 33 : ℝ) ^ (powerDualExponent r / 2) - 1) / cp - η
          = ((paperAlpha b B r)⁻¹ * (4 * (32 / 33 : ℝ) ^ (powerDualExponent r / 2) - 1)
            - η * cp) / cp := by
        rw [sub_div, mul_div_assoc η cp cp, div_self hcp.ne', mul_one]
      rw [e]
      exact h2
    exact h1.trans hm
  · have hvr := explicit_energy_rate_bound (L := L) hr ha hb hB hcm hε hn1 hdn hc1.le hc2.le
    have h1 : L ^ 2 * paperOmega a b B r * (paperKbar a b B r cm ε + 1 / 32)
        ≤ L ^ 2 * paperOmega a b B r * (matrixEnergyK (1 / 32) + 1 / 32) + η * cm := by
      have h2 := mul_le_mul_of_nonneg_left (by linarith : paperKbar a b B r cm ε + 1 / 32
        ≤ matrixEnergyK (1 / 32) + η₁ + 1 / 32) hWv
      have h3 : L ^ 2 * paperOmega a b B r * η₁ ≤ η * cm := by
        rw [hη₁, mul_div_assoc', div_le_iff₀ (by positivity)]
        linarith [mul_pos hη hcm]
      linarith
    calc nativeEnergyBudget a b B r ε L n d / (n * ε ^ 2)
        ≤ L ^ 2 * paperOmega a b B r * (paperKbar a b B r cm ε + 1 / 32) / cm := hvr
      _ ≤ (L ^ 2 * paperOmega a b B r * (matrixEnergyK (1 / 32) + 1 / 32) + η * cm) / cm :=
          div_le_div_of_nonneg_right h1 hcm.le
      _ = L ^ 2 * (matrixEnergyK (1 / 32) + 1 / 32) * paperOmega a b B r / cm + η := by
          rw [add_div, mul_div_assoc η cm cm, div_self hcm.ne', mul_one]
          ring
  · have hdr := explicit_residual_rate_bound (L := L) (H := H) hr ha hb hB hcm hε hn1 hdn hc1.le
      hc2.le
    have h1 : 2 * (L + H) ^ 2 * a ^ (-(2 / r)) * paperResidualKbar a r cm ε
        ≤ 2 * (L + H) ^ 2 * a ^ (-(2 / r)) * matrixEnergyK (1 / 32) + η * cm := by
      have h2 := mul_le_mul_of_nonneg_left hK2.le hWd
      have h3 : 2 * (L + H) ^ 2 * a ^ (-(2 / r)) * η₂ ≤ η * cm := by
        rw [hη₂, mul_div_assoc', div_le_iff₀ (by positivity)]
        linarith [mul_pos hη hcm]
      linarith
    calc nativeResidualBudget a r ε L H n d / (n * ε ^ 2)
        ≤ 2 * (L + H) ^ 2 * a ^ (-(2 / r)) * paperResidualKbar a r cm ε / cm := hdr
      _ ≤ (2 * (L + H) ^ 2 * a ^ (-(2 / r)) * matrixEnergyK (1 / 32) + η * cm) / cm :=
          div_le_div_of_nonneg_right h1 hcm.le
      _ = 2 * matrixEnergyK (1 / 32) * (L + H) ^ 2 * a ^ (-(2 / r)) / cm + η := by
          rw [add_div, mul_div_assoc η cm cm, div_self hcm.ne', mul_one]
          ring

end Regime

end ExplicitConstants

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ExplicitConstants/ExplicitScheduleLimits.lean <==
import LossOnlyTraceability.ExplicitConstants.ExplicitLimits

/-! # The limits of the explicit constants along a schedule (Appendix D.7)

The limits of Appendix D.7 (which writes `d = n/ρ`, so `δ = 1/ρ`): along a schedule
`n = cε^{-2/q}`, `d = δn` with fixed `c`, `δ`,
`m_ε → α⁻¹[4(1 + 1/(δcα))^{-q/2} - 1]/c`, `v_ε → L²(K_δ + δ⁻¹)ω/c`,
`d_ε → 2K_δ(L+H)²a^{-2/r}/c` as `ε ↓ 0`, where `K_δ = K(1/δ)`.

`explicit_schedule_limits` proves these three limits for any natural-number schedule
`n = N(ε)`, `d = D(ε)` with `N(ε)ε^{2/q} → c > 0` and `D(ε)ε^{2/q} → δc`, `δ > 0` (for instance
`N(ε) = ⌈cε^{-2/q}⌉`, `D(ε) = ⌈δN(ε)⌉`); the side condition `δcα ≥ 32` of Appendix D.7 is not
needed.

The proof writes each normalized budget exactly (`explicit_normalized_forms`) through
`ε`, `e = ε^{2/q}`, `ν = ne`, `X = de` and the two log terms `e(1 + ln(1/(ωε^{2/r})))`,
`e(1 + ln(4/w))`, which tend to `0`, `0`, `c`, `δc`, `0`, `0`. -/

noncomputable section

namespace LossOnlyTraceability

namespace ExplicitConstants

open Filter Topology Real Set

section Forms

/-- The normalized signed budget as a function of `(ε, e, ν, X, ℓ)`. -/
def schedSigned (a b B r H ε e ν X ℓ : ℝ) : ℝ :=
  ((paperAlpha b B r)⁻¹ - e) / ν *
      (4 * (1 + 1 / (paperAlpha b B r * X)) ^ (-(powerDualExponent r) / 2) - 1 -
        H * nativeMargin b B r ^ 2 / 2 * ((4 / nativeSlope b B r) ^ 2 * ε
          * (1 + 2 * e / X) ^ (powerDualExponent r / 2)
          + (4 / nativeSlope b B r) ^ (2 / r) * ε / X)) -
    H * Real.sqrt ((a ^ (-(1 / r)) * (4 / nativeSlope b B r) ^ (1 / powerDualExponent r)
        + nativeOptimizerConstant a b r * (4 / nativeSlope b B r)
          * (1 + 2 * e / X) ^ (powerDualExponent r / 4)) ^ 2
      * (paperOmega a b B r * (matrixEnergyK (ν / X) + 2 / (matrixEnergyC * X) * ℓ))
      * (ε ^ 2 / ν)) -
    H * (paperOmega a b B r * (matrixEnergyK (ν / X) + 2 / (matrixEnergyC * X) * ℓ))
      * (ε / ν) / 2

/-- The normalized energy budget as a function of `(ν, X, ℓ)`. -/
def schedEnergy (a b B r L ν X ℓ : ℝ) : ℝ :=
  L ^ 2 * (paperOmega a b B r * (matrixEnergyK (ν / X) + 2 / (matrixEnergyC * X) * ℓ)
    + paperOmega a b B r * (ν / X)) / ν

/-- The normalized residual budget as a function of `(ν, X, ℓ_D)`. -/
def schedResidual (a r L H ν X ℓD : ℝ) : ℝ :=
  (L + H) ^ 2 * a ^ (-(2 / r)) * (2 * matrixEnergyK (ν / X) + 2 * (2 / (matrixEnergyC * X) * ℓD))
    / ν

variable {a b B r H L : ℝ}

/-- **Exact normalized forms of the three budgets below the caps.** -/
theorem explicit_normalized_forms (hr : 2 ≤ r) (ha : 0 < a) (hb : 0 < b) (hB : 0 < B) {ε : ℝ}
    (hε : 0 < ε) (hcap1 : ε ≤ 2 ^ r * a) (hcap2 : paperOmega a b B r * ε ^ (2 / r) ≤ 1)
    {n d : ℕ} (hn : 0 < n) (hd : 0 < d) :
    nativeSignedBudget a b B r ε H n d / (n * ε)
        = schedSigned a b B r H ε (ε ^ (2 / powerDualExponent r))
          (n * ε ^ (2 / powerDualExponent r)) (d * ε ^ (2 / powerDualExponent r))
          (ε ^ (2 / powerDualExponent r) * (1 + Real.log (1 / (paperOmega a b B r * ε ^ (2 / r))))) ∧
      nativeEnergyBudget a b B r ε L n d / (n * ε ^ 2)
        = schedEnergy a b B r L (n * ε ^ (2 / powerDualExponent r))
          (d * ε ^ (2 / powerDualExponent r))
          (ε ^ (2 / powerDualExponent r) * (1 + Real.log (1 / (paperOmega a b B r * ε ^ (2 / r))))) ∧
      nativeResidualBudget a r ε L H n d / (n * ε ^ 2)
        = schedResidual a r L H (n * ε ^ (2 / powerDualExponent r))
          (d * ε ^ (2 / powerDualExponent r))
          (ε ^ (2 / powerDualExponent r)
            * (1 + Real.log (1 / (a ^ (-(2 / r)) / 4 * ε ^ (2 / r))))) := by
  -- exponents
  have hr1 : 1 < r := by linarith
  have hr0 : 0 < r := by linarith
  have hq1 := one_lt_powerDualExponent hr1
  have hq0 : 0 < powerDualExponent r := by linarith
  have hqne : powerDualExponent r ≠ 0 := hq0.ne'
  have hrne : r ≠ 0 := hr0.ne'
  have hr1ne : r - 1 ≠ 0 := by linarith
  have hq_inv : 1 / powerDualExponent r = (r - 1) / r := by
    unfold powerDualExponent; rw [one_div_div]
  have hqr : 1 / r + 1 / powerDualExponent r = 1 := by
    rw [hq_inv, ← add_div, show 1 + (r - 1) = r by ring, div_self hrne]
  have hqm1 : 2 / powerDualExponent r * (powerDualExponent r - 1) = 2 / r := by
    rw [powerDualExponent_sub_one hr1,
      show 2 / powerDualExponent r = 2 * (1 / powerDualExponent r) by ring, hq_inv]
    first | (field_simp; ring) | field_simp
  have hq2 : 2 / powerDualExponent r * (powerDualExponent r / 2) = 1 := by
    first | (field_simp; ring) | field_simp
  have hq3 : 2 / powerDualExponent r * powerDualExponent r = 2 := by
    first | (field_simp; ring) | field_simp
  -- constants
  have hβ : 0 < nativeSlope b B r := nativeSlope_pos hb hB hr
  have hβne : nativeSlope b B r ≠ 0 := hβ.ne'
  have hx : 0 < 4 / nativeSlope b B r := by positivity
  have hC0 : 0 ≤ nativeOptimizerConstant a b r := gr_nativeOptimizerConstant_nonneg ha hb.le
  have hA1 : 0 < a ^ (-(1 / r)) := Real.rpow_pos_of_pos ha _
  have hX1 : 0 < (4 / nativeSlope b B r) ^ (1 / powerDualExponent r) := Real.rpow_pos_of_pos hx _
  have hα : 0 < paperAlpha b B r := by unfold paperAlpha; positivity
  have hαne : paperAlpha b B r ≠ 0 := hα.ne'
  have hω : 0 < paperOmega a b B r := by unfold paperOmega; positivity
  have hcK := matrixEnergyC_pos
  have hcKne : matrixEnergyC ≠ 0 := hcK.ne'
  have h4e : 0 ≤ 4 * ε / nativeSlope b B r := by positivity
  have he : 0 < ε ^ (2 / powerDualExponent r) := Real.rpow_pos_of_pos hε _
  have hene : ε ^ (2 / powerDualExponent r) ≠ 0 := he.ne'
  have hεne : ε ≠ 0 := hε.ne'
  have hnr : (0 : ℝ) < n := by exact_mod_cast hn
  have hdr : (0 : ℝ) < d := by exact_mod_cast hd
  have hnne : (n : ℝ) ≠ 0 := hnr.ne'
  have hdne : (d : ℝ) ≠ 0 := hdr.ne'
  -- the pointwise identities
  have hvα : nativePriorVariance b B r ε = paperAlpha b B r * ε ^ (2 / powerDualExponent r) := by
    unfold nativePriorVariance paperAlpha
    rw [← Real.mul_rpow hx.le hε.le]
    congr 1
    ring
  have hvq2 : nativePriorVariance b B r ε ^ (powerDualExponent r / 2)
      = 4 / nativeSlope b B r * ε := by
    unfold nativePriorVariance
    rw [← Real.rpow_mul h4e, hq2, Real.rpow_one]
    ring
  have hvq : nativePriorVariance b B r ε ^ powerDualExponent r
      = (4 / nativeSlope b B r * ε) ^ 2 := by
    unfold nativePriorVariance
    rw [← Real.rpow_mul h4e, hq3, Real.rpow_two]
    ring
  have hvq1 : nativePriorVariance b B r ε ^ (powerDualExponent r - 1)
      = (4 / nativeSlope b B r) ^ (2 / r) * ε ^ (2 / r) := by
    unfold nativePriorVariance
    rw [← Real.rpow_mul h4e, hqm1, show 4 * ε / nativeSlope b B r = 4 / nativeSlope b B r * ε by
      ring, Real.mul_rpow hx.le hε.le]
  have hee : ε ^ (2 / r) * ε ^ (2 / powerDualExponent r) = ε ^ 2 := by
    rw [← Real.rpow_add hε, show 2 / r + 2 / powerDualExponent r = (2 : ℝ) by
      rw [show 2 / r + 2 / powerDualExponent r = 2 * (1 / r + 1 / powerDualExponent r) by ring,
        hqr]; norm_num, Real.rpow_two]
  have h2r : ε ^ (2 / r) = ε ^ 2 / ε ^ (2 / powerDualExponent r) := by
    rw [eq_div_iff hene]; exact hee
  obtain ⟨hw, hwθ, -⟩ := explicit_regime_facts (cm := 1)
    (n := ⌈ε ^ (-(2 / powerDualExponent r))⌉₊) (d := 32 * ⌈ε ^ (-(2 / powerDualExponent r))⌉₊)
    hr ha hb hB one_pos hε (by rw [one_mul]; exact Nat.le_ceil _) le_rfl hcap1 hcap2
  have ha2 : (a ^ (-(1 / r))) ^ 2 = a ^ (-(2 / r)) := by
    rw [← Real.rpow_mul_natCast ha.le]
    congr 1
    push_cast
    ring
  have hwv : Real.sqrt (nativeErrorScale a r ε * nativePriorVariance b B r ε)
      = a ^ (-(1 / r)) * (4 / nativeSlope b B r) ^ (1 / powerDualExponent r) * ε := by
    have e1 : nativeErrorScale a r ε * nativePriorVariance b B r ε
        = (a ^ (-(1 / r)) * (4 / nativeSlope b B r) ^ (1 / powerDualExponent r) * ε) ^ 2 := by
      rw [hw, hvα, mul_pow, mul_pow, ha2, et_sq_rpow hx, ← hee]
      unfold paperAlpha
      ring
    rw [e1]
    exact Real.sqrt_sq (by positivity)
  have hwθ0 : 0 < paperOmega a b B r * ε ^ (2 / r) := by positivity
  have hw0 : 0 < a ^ (-(2 / r)) * ε ^ (2 / r) := by positivity
  have hβx : nativeSlope b B r * (4 / nativeSlope b B r * ε) = 4 * ε := by
    first | (field_simp; ring) | field_simp
  refine ⟨?_, ?_, ?_⟩
  · -- the signed budget
    unfold nativeSignedBudget nativeKappa nativeAlignment nativePopulationPenalty
      nativeMixedScale nativeEnergyScale schedSigned
    rw [hwv, hvq2, hvq, hvq1, hvα, hwθ, weightedTailBound_of_ne_zero hwθ0.ne', hβx]
    unfold matrixEnergyS
    rw [show (d : ℝ) * (paperAlpha b B r * ε ^ (2 / powerDualExponent r))
        = paperAlpha b B r * (d * ε ^ (2 / powerDualExponent r)) by ring,
      show 2 * ε ^ (2 / powerDualExponent r) / (d * ε ^ (2 / powerDualExponent r)) = 2 / (d : ℝ) by
        field_simp,
      show (n : ℝ) * ε ^ (2 / powerDualExponent r) / (d * ε ^ (2 / powerDualExponent r))
        = n / d by field_simp]
    generalize hJ : (1 + 1 / (paperAlpha b B r * (d * ε ^ (2 / powerDualExponent r))))
      ^ (-(powerDualExponent r) / 2) = J
    generalize hP2 : (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 2) = P2
    generalize hP4 : (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 4) = P4
    generalize hK : matrixEnergyK ((n : ℝ) / d) = K
    generalize hLG : Real.log (1 / (paperOmega a b B r * ε ^ (2 / r))) = LG
    have hsqrt : Real.sqrt ((n : ℝ) * (a ^ (-(1 / r)) * (4 / nativeSlope b B r)
          ^ (1 / powerDualExponent r) * ε + nativeOptimizerConstant a b r
          * (4 / nativeSlope b B r * ε) * P4) ^ 2
          * (paperOmega a b B r * ε ^ (2 / r) * (K + 2 / (matrixEnergyC * d) * (1 + LG))))
        = Real.sqrt ((a ^ (-(1 / r)) * (4 / nativeSlope b B r) ^ (1 / powerDualExponent r)
          + nativeOptimizerConstant a b r * (4 / nativeSlope b B r) * P4) ^ 2
          * (paperOmega a b B r * (K + 2 / (matrixEnergyC * (d * ε ^ (2 / powerDualExponent r)))
            * (ε ^ (2 / powerDualExponent r) * (1 + LG))))
          * (ε ^ 2 / (n * ε ^ (2 / powerDualExponent r)))) * (n * ε) := by
      rw [← Real.sqrt_sq (by positivity : (0 : ℝ) ≤ n * ε), ← Real.sqrt_mul' _ (sq_nonneg _)]
      congr 1
      rw [h2r]
      first | (field_simp; ring) | field_simp
    rw [hsqrt]
    generalize hS : Real.sqrt ((a ^ (-(1 / r)) * (4 / nativeSlope b B r) ^ (1 / powerDualExponent r)
          + nativeOptimizerConstant a b r * (4 / nativeSlope b B r) * P4) ^ 2
          * (paperOmega a b B r * (K + 2 / (matrixEnergyC * (d * ε ^ (2 / powerDualExponent r)))
            * (ε ^ (2 / powerDualExponent r) * (1 + LG))))
          * (ε ^ 2 / (n * ε ^ (2 / powerDualExponent r)))) = S
    rw [h2r]
    first | (field_simp; ring) | field_simp
  · -- the energy budget
    unfold nativeEnergyBudget nativeEnergyScale schedEnergy
    rw [hwθ, weightedTailBound_of_ne_zero hwθ0.ne']
    unfold matrixEnergyS
    rw [show (n : ℝ) * ε ^ (2 / powerDualExponent r) / (d * ε ^ (2 / powerDualExponent r))
        = n / d by field_simp]
    generalize hK : matrixEnergyK ((n : ℝ) / d) = K
    generalize hLG : Real.log (1 / (paperOmega a b B r * ε ^ (2 / r))) = LG
    rw [h2r]
    first | (field_simp; ring) | field_simp
  · -- the residual budget
    unfold nativeResidualBudget schedResidual
    rw [hw, weightedTailBound_of_ne_zero hw0.ne']
    unfold matrixEnergyS
    rw [show (n : ℝ) * ε ^ (2 / powerDualExponent r) / (d * ε ^ (2 / powerDualExponent r))
        = n / d by field_simp,
      show (4 : ℝ) / (a ^ (-(2 / r)) * ε ^ (2 / r)) = 1 / (a ^ (-(2 / r)) / 4 * ε ^ (2 / r)) by
        field_simp]
    generalize hK : matrixEnergyK ((n : ℝ) / d) = K
    generalize hLG : Real.log (1 / (a ^ (-(2 / r)) / 4 * ε ^ (2 / r))) = LG
    rw [h2r]
    first | (field_simp; ring) | field_simp

end Forms

section Limits

variable {a b B r H L : ℝ}

/-- `K` is continuous. -/
theorem matrixEnergyK_continuous' : Continuous matrixEnergyK := by
  unfold matrixEnergyK
  fun_prop

set_option maxHeartbeats 2000000 in
/-- **The limits of Appendix D.7 along a schedule.**  Let `N, D : ℝ → ℕ` with
`N(ε)ε^{2/q} → c > 0` and `D(ε)ε^{2/q} → δc`, `δ > 0`, as `ε → 0⁺` (e.g. `n = cε^{-2/q}`,
`d = δn`, rounded).  Then `m_ε = M/(nε) → α⁻¹[4(1 + 1/(δcα))^{-q/2} - 1]/c`,
`v_ε = V/(nε²) → L²(K(1/δ) + δ⁻¹)ω/c` and `d_ε = D/(nε²) → 2K(1/δ)(L+H)²a^{-2/r}/c`. -/
theorem explicit_schedule_limits (hr : 2 ≤ r) (ha : 0 < a) (hb : 0 < b) (hB : 0 < B)
    {c δ : ℝ} (hc : 0 < c) (hδ : 0 < δ) (N D : ℝ → ℕ)
    (hN : Tendsto (fun ε => (N ε : ℝ) * ε ^ (2 / powerDualExponent r)) (𝓝[>] 0) (𝓝 c))
    (hD : Tendsto (fun ε => (D ε : ℝ) * ε ^ (2 / powerDualExponent r)) (𝓝[>] 0) (𝓝 (δ * c))) :
    Tendsto (fun ε => nativeSignedBudget a b B r ε H (N ε) (D ε) / (N ε * ε)) (𝓝[>] 0)
        (𝓝 ((paperAlpha b B r)⁻¹ * (4 * (1 + 1 / (δ * c * paperAlpha b B r))
          ^ (-(powerDualExponent r) / 2) - 1) / c)) ∧
      Tendsto (fun ε => nativeEnergyBudget a b B r ε L (N ε) (D ε) / (N ε * ε ^ 2)) (𝓝[>] 0)
        (𝓝 (L ^ 2 * (matrixEnergyK (1 / δ) + δ⁻¹) * paperOmega a b B r / c)) ∧
      Tendsto (fun ε => nativeResidualBudget a r ε L H (N ε) (D ε) / (N ε * ε ^ 2)) (𝓝[>] 0)
        (𝓝 (2 * matrixEnergyK (1 / δ) * (L + H) ^ 2 * a ^ (-(2 / r)) / c)) := by
  have hr0 : 0 < r := by linarith
  have hqe := et_two_div_q_pos hr
  have hβ := nativeSlope_pos hb hB hr
  have hC0 := gr_nativeOptimizerConstant_nonneg (r := r) ha hb.le
  have hω : 0 < paperOmega a b B r := by unfold paperOmega; positivity
  have hα : 0 < paperAlpha b B r := by unfold paperAlpha; positivity
  have hcK := matrixEnergyC_pos
  have hδc : 0 < δ * c := mul_pos hδ hc
  -- the basic limits
  have hε0 := et_id_tendsto_zero
  have he := et_rpow_tendsto_zero hqe
  have hℓ := et_logterm_tendsto (s := 2 / r) hqe hω
  have hωD : 0 < a ^ (-(2 / r)) / 4 := by positivity
  have hℓD := et_logterm_tendsto (s := 2 / r) hqe hωD
  -- eventually below the caps and with a positive schedule
  have hcapA : ∀ᶠ ε in 𝓝[>] (0 : ℝ), ε ≤ 2 ^ r * a :=
    (hε0.eventually (gt_mem_nhds (by positivity : (0 : ℝ) < 2 ^ r * a))).mono fun _ h => h.le
  have hcapB : ∀ᶠ ε in 𝓝[>] (0 : ℝ), paperOmega a b B r * ε ^ (2 / r) ≤ 1 := by
    have h := (et_rpow_tendsto_zero (div_pos (by norm_num : (0 : ℝ) < 2) hr0)).const_mul
      (paperOmega a b B r)
    rw [mul_zero] at h
    exact (h.eventually (gt_mem_nhds zero_lt_one)).mono fun _ h => h.le
  have hNpos : ∀ᶠ ε in 𝓝[>] (0 : ℝ), 0 < (N ε : ℝ) * ε ^ (2 / powerDualExponent r) :=
    hN.eventually (lt_mem_nhds hc)
  have hDpos : ∀ᶠ ε in 𝓝[>] (0 : ℝ), 0 < (D ε : ℝ) * ε ^ (2 / powerDualExponent r) :=
    hD.eventually (lt_mem_nhds hδc)
  have hpos : ∀ᶠ ε in 𝓝[>] (0 : ℝ), 0 < ε := self_mem_nhdsWithin
  have hforms : ∀ᶠ ε in 𝓝[>] (0 : ℝ),
      nativeSignedBudget a b B r ε H (N ε) (D ε) / (N ε * ε)
          = schedSigned a b B r H ε (ε ^ (2 / powerDualExponent r))
            (N ε * ε ^ (2 / powerDualExponent r)) (D ε * ε ^ (2 / powerDualExponent r))
            (ε ^ (2 / powerDualExponent r)
              * (1 + Real.log (1 / (paperOmega a b B r * ε ^ (2 / r))))) ∧
        nativeEnergyBudget a b B r ε L (N ε) (D ε) / (N ε * ε ^ 2)
          = schedEnergy a b B r L (N ε * ε ^ (2 / powerDualExponent r))
            (D ε * ε ^ (2 / powerDualExponent r))
            (ε ^ (2 / powerDualExponent r)
              * (1 + Real.log (1 / (paperOmega a b B r * ε ^ (2 / r))))) ∧
        nativeResidualBudget a r ε L H (N ε) (D ε) / (N ε * ε ^ 2)
          = schedResidual a r L H (N ε * ε ^ (2 / powerDualExponent r))
            (D ε * ε ^ (2 / powerDualExponent r))
            (ε ^ (2 / powerDualExponent r)
              * (1 + Real.log (1 / (a ^ (-(2 / r)) / 4 * ε ^ (2 / r))))) := by
    filter_upwards [hpos, hcapA, hcapB, hNpos, hDpos] with ε hε h1 h2 h3 h4
    have hn : 0 < N ε := by
      rcases Nat.eq_zero_or_pos (N ε) with h | h
      · rw [h, Nat.cast_zero, zero_mul] at h3; exact absurd h3 (lt_irrefl 0)
      · exact h
    have hd : 0 < D ε := by
      rcases Nat.eq_zero_or_pos (D ε) with h | h
      · rw [h, Nat.cast_zero, zero_mul] at h4; exact absurd h4 (lt_irrefl 0)
      · exact h
    exact explicit_normalized_forms hr ha hb hB hε h1 h2 hn hd
  -- the common pieces
  have hK := (matrixEnergyK_continuous'.tendsto _).comp (hN.div hD hδc.ne')
  have hcdc : c / (δ * c) = 1 / δ := by field_simp
  rw [hcdc] at hK
  have hsl : Tendsto (fun ε => 2 / (matrixEnergyC * ((D ε : ℝ) * ε ^ (2 / powerDualExponent r)))
      * (ε ^ (2 / powerDualExponent r) * (1 + Real.log (1 / (paperOmega a b B r
        * ε ^ (2 / r)))))) (𝓝[>] 0) (𝓝 (2 / (matrixEnergyC * (δ * c)) * 0)) :=
    (tendsto_const_nhds.div (hD.const_mul matrixEnergyC) (by positivity)).mul hℓ
  rw [mul_zero] at hsl
  have hC : Tendsto (fun ε => paperOmega a b B r * (matrixEnergyK
      ((N ε : ℝ) * ε ^ (2 / powerDualExponent r) / ((D ε : ℝ) * ε ^ (2 / powerDualExponent r)))
      + 2 / (matrixEnergyC * ((D ε : ℝ) * ε ^ (2 / powerDualExponent r)))
        * (ε ^ (2 / powerDualExponent r) * (1 + Real.log (1 / (paperOmega a b B r
          * ε ^ (2 / r))))))) (𝓝[>] 0) (𝓝 (paperOmega a b B r * (matrixEnergyK (1 / δ) + 0))) :=
    (hK.add hsl).const_mul _
  refine ⟨?_, ?_, ?_⟩
  · -- the signed limit
    refine Tendsto.congr' (hforms.mono fun ε h => h.1.symm) ?_
    have hX := hD
    have hJ : Tendsto (fun ε => (1 + 1 / (paperAlpha b B r * ((D ε : ℝ)
        * ε ^ (2 / powerDualExponent r)))) ^ (-(powerDualExponent r) / 2)) (𝓝[>] 0)
        (𝓝 ((1 + 1 / (paperAlpha b B r * (δ * c))) ^ (-(powerDualExponent r) / 2))) :=
      ((tendsto_const_nhds.div (hX.const_mul (paperAlpha b B r)) (by positivity)).const_add 1).rpow_const
        (Or.inl (by positivity))
    have hP : ∀ p : ℝ, Tendsto (fun ε => (1 + 2 * ε ^ (2 / powerDualExponent r)
        / ((D ε : ℝ) * ε ^ (2 / powerDualExponent r))) ^ p) (𝓝[>] 0) (𝓝 1) := by
      intro p
      have h := (((he.const_mul 2).div hX hδc.ne').const_add 1).rpow_const (p := p)
        (Or.inl (by norm_num))
      rwa [mul_zero, zero_div, add_zero, Real.one_rpow] at h
    have hpen : Tendsto (fun ε => H * nativeMargin b B r ^ 2 / 2 * ((4 / nativeSlope b B r) ^ 2 * ε
        * (1 + 2 * ε ^ (2 / powerDualExponent r) / ((D ε : ℝ) * ε ^ (2 / powerDualExponent r)))
          ^ (powerDualExponent r / 2)
        + (4 / nativeSlope b B r) ^ (2 / r) * ε / ((D ε : ℝ) * ε ^ (2 / powerDualExponent r))))
        (𝓝[>] 0) (𝓝 (H * nativeMargin b B r ^ 2 / 2 * ((4 / nativeSlope b B r) ^ 2 * 0 * 1
          + (4 / nativeSlope b B r) ^ (2 / r) * 0 / (δ * c)))) :=
      (((hε0.const_mul _).mul (hP _)).add ((hε0.const_mul _).div hX hδc.ne')).const_mul _
    have hfirst := (((tendsto_const_nhds : Tendsto (fun _ : ℝ => (paperAlpha b B r)⁻¹) (𝓝[>] 0)
      (𝓝 (paperAlpha b B r)⁻¹)).sub he).div hN hc.ne').mul
      (((hJ.const_mul 4).sub_const 1).sub hpen)
    have hQ : Tendsto (fun ε => (a ^ (-(1 / r)) * (4 / nativeSlope b B r) ^ (1 / powerDualExponent r)
        + nativeOptimizerConstant a b r * (4 / nativeSlope b B r)
          * (1 + 2 * ε ^ (2 / powerDualExponent r) / ((D ε : ℝ) * ε ^ (2 / powerDualExponent r)))
            ^ (powerDualExponent r / 4)) ^ 2) (𝓝[>] 0)
        (𝓝 ((a ^ (-(1 / r)) * (4 / nativeSlope b B r) ^ (1 / powerDualExponent r)
          + nativeOptimizerConstant a b r * (4 / nativeSlope b B r) * 1) ^ 2)) :=
      (tendsto_const_nhds.add ((hP _).const_mul _)).pow 2
    have hroot := (Real.continuous_sqrt.tendsto _).comp ((hQ.mul hC).mul ((hε0.pow 2).div hN hc.ne'))
    have hlast := ((hC.const_mul H).mul (hε0.div hN hc.ne')).div_const 2
    have hall' := (hfirst.sub (hroot.const_mul H)).sub hlast
    have hlim : ((paperAlpha b B r)⁻¹ - 0) / c * (4 * (1 + 1 / (paperAlpha b B r * (δ * c)))
          ^ (-(powerDualExponent r) / 2) - 1 - H * nativeMargin b B r ^ 2 / 2
          * ((4 / nativeSlope b B r) ^ 2 * 0 * 1 + (4 / nativeSlope b B r) ^ (2 / r) * 0 / (δ * c)))
        - H * Real.sqrt ((a ^ (-(1 / r)) * (4 / nativeSlope b B r) ^ (1 / powerDualExponent r)
          + nativeOptimizerConstant a b r * (4 / nativeSlope b B r) * 1) ^ 2
          * (paperOmega a b B r * (matrixEnergyK (1 / δ) + 0)) * ((0 : ℝ) ^ 2 / c))
        - H * (paperOmega a b B r * (matrixEnergyK (1 / δ) + 0)) * (0 / c) / 2
        = (paperAlpha b B r)⁻¹ * (4 * (1 + 1 / (δ * c * paperAlpha b B r))
          ^ (-(powerDualExponent r) / 2) - 1) / c := by
      rw [show paperAlpha b B r * (δ * c) = δ * c * paperAlpha b B r by ring,
        show ((a ^ (-(1 / r)) * (4 / nativeSlope b B r) ^ (1 / powerDualExponent r)
          + nativeOptimizerConstant a b r * (4 / nativeSlope b B r) * 1) ^ 2
          * (paperOmega a b B r * (matrixEnergyK (1 / δ) + 0)) * ((0 : ℝ) ^ 2 / c)) = 0 by ring,
        Real.sqrt_zero]
      ring
    have hfin : Tendsto (fun ε => schedSigned a b B r H ε (ε ^ (2 / powerDualExponent r))
        (N ε * ε ^ (2 / powerDualExponent r)) (D ε * ε ^ (2 / powerDualExponent r))
        (ε ^ (2 / powerDualExponent r) * (1 + Real.log (1 / (paperOmega a b B r
          * ε ^ (2 / r)))))) (𝓝[>] 0) (𝓝 (((paperAlpha b B r)⁻¹ - 0) / c
          * (4 * (1 + 1 / (paperAlpha b B r * (δ * c))) ^ (-(powerDualExponent r) / 2) - 1
            - H * nativeMargin b B r ^ 2 / 2 * ((4 / nativeSlope b B r) ^ 2 * 0 * 1
              + (4 / nativeSlope b B r) ^ (2 / r) * 0 / (δ * c)))
          - H * Real.sqrt ((a ^ (-(1 / r)) * (4 / nativeSlope b B r) ^ (1 / powerDualExponent r)
            + nativeOptimizerConstant a b r * (4 / nativeSlope b B r) * 1) ^ 2
            * (paperOmega a b B r * (matrixEnergyK (1 / δ) + 0)) * ((0 : ℝ) ^ 2 / c))
          - H * (paperOmega a b B r * (matrixEnergyK (1 / δ) + 0)) * (0 / c) / 2)) := hall'
    rw [hlim] at hfin
    exact hfin
  · -- the energy limit
    refine Tendsto.congr' (hforms.mono fun ε h => h.2.1.symm) ?_
    have hfin : Tendsto (fun ε => schedEnergy a b B r L (N ε * ε ^ (2 / powerDualExponent r))
        (D ε * ε ^ (2 / powerDualExponent r))
        (ε ^ (2 / powerDualExponent r) * (1 + Real.log (1 / (paperOmega a b B r
          * ε ^ (2 / r)))))) (𝓝[>] 0)
        (𝓝 (L ^ 2 * (paperOmega a b B r * (matrixEnergyK (1 / δ) + 0)
          + paperOmega a b B r * (c / (δ * c))) / c)) :=
      ((hC.add ((hN.div hD hδc.ne').const_mul _)).const_mul _).div hN hc.ne'
    rw [show L ^ 2 * (paperOmega a b B r * (matrixEnergyK (1 / δ) + 0)
        + paperOmega a b B r * (c / (δ * c))) / c
        = L ^ 2 * (matrixEnergyK (1 / δ) + δ⁻¹) * paperOmega a b B r / c by
      rw [hcdc]; ring] at hfin
    exact hfin
  · -- the residual limit
    refine Tendsto.congr' (hforms.mono fun ε h => h.2.2.symm) ?_
    have hslD : Tendsto (fun ε => 2 / (matrixEnergyC * ((D ε : ℝ) * ε ^ (2 / powerDualExponent r)))
        * (ε ^ (2 / powerDualExponent r) * (1 + Real.log (1 / (a ^ (-(2 / r)) / 4
          * ε ^ (2 / r)))))) (𝓝[>] 0) (𝓝 (2 / (matrixEnergyC * (δ * c)) * 0)) :=
      (tendsto_const_nhds.div (hD.const_mul matrixEnergyC) (by positivity)).mul hℓD
    have hfin : Tendsto (fun ε => schedResidual a r L H (N ε * ε ^ (2 / powerDualExponent r))
        (D ε * ε ^ (2 / powerDualExponent r))
        (ε ^ (2 / powerDualExponent r) * (1 + Real.log (1 / (a ^ (-(2 / r)) / 4
          * ε ^ (2 / r)))))) (𝓝[>] 0)
        (𝓝 ((L + H) ^ 2 * a ^ (-(2 / r)) * (2 * matrixEnergyK (1 / δ)
          + 2 * (2 / (matrixEnergyC * (δ * c)) * 0)) / c)) :=
      ((tendsto_const_nhds.mul ((hK.const_mul 2).add (hslD.const_mul 2))).div hN hc.ne')
    rw [show (L + H) ^ 2 * a ^ (-(2 / r)) * (2 * matrixEnergyK (1 / δ)
        + 2 * (2 / (matrixEnergyC * (δ * c)) * 0)) / c
        = 2 * matrixEnergyK (1 / δ) * (L + H) ^ 2 * a ^ (-(2 / r)) / c by ring] at hfin
    exact hfin

end Limits

end ExplicitConstants

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ExplicitConstants/ExplicitScheduleQuartic.lean <==
import LossOnlyTraceability.ExplicitConstants.ExplicitScheduleLimits
import LossOnlyTraceability.ExplicitConstants.ExplicitThresholdQuartic

/-! # The limits of Appendix D.7 for quartic logistic learning at `δ = 32`, `c = 1`

Appendix D.7 states that for quartic logistic learning at `c = 1` and `d = 32n` (`δ = 32`) the
limits are `(0.050, 29.2, 15.6)`.  With the class constants `(a, b, B, r, H, L) =
(1/16, 1/2, 1/4, 4, 1/4, (1+e^{-1})^{-1})`:

* `quartic_limit_values`: the three limits of `explicit_schedule_limits` at `δ = 32`, `c = 1`
  lie in `[0.0495, 0.0505]`, `[29.15, 29.25]` and `[15.55, 15.65]` (they are `0.049696`,
  `29.1555`, `15.6349`), certified by exact rational arithmetic;
* `quartic_schedule_limits`: for every natural-number schedule with `N(ε)ε^{3/2} → 1` and
  `D(ε)ε^{3/2} → 32`, `m_ε`, `v_ε`, `d_ε` converge, and their limits lie in these intervals. -/

noncomputable section

namespace LossOnlyTraceability

namespace ExplicitConstants

open Filter Topology Real Set

theorem gq_sixteenth_neg_half : (1 / 16 : ℝ) ^ (-(2 / 4 : ℝ)) = 4 := by
  rw [show (2 : ℝ) / 4 = 1 / 2 by norm_num, Real.rpow_neg (by norm_num), ← Real.sqrt_eq_rpow,
    show (1 / 16 : ℝ) = (1 / 4) ^ 2 by norm_num, Real.sqrt_sq (by norm_num)]
  norm_num

/-- **The values `(0.050, 29.2, 15.6)` of the limits of Appendix D.7** for quartic logistic
learning at `δ = 32`, `c = 1`. -/
theorem quartic_limit_values :
    (0.0495 : ℝ) ≤ (paperAlpha (1 / 2) (1 / 4) 4)⁻¹ * (4 * (1 + 1 / (32 * 1
        * paperAlpha (1 / 2) (1 / 4) 4)) ^ (-(powerDualExponent 4) / 2) - 1) / 1 ∧
      (paperAlpha (1 / 2) (1 / 4) 4)⁻¹ * (4 * (1 + 1 / (32 * 1
        * paperAlpha (1 / 2) (1 / 4) 4)) ^ (-(powerDualExponent 4) / 2) - 1) / 1 ≤ 0.0505 ∧
      (29.15 : ℝ) ≤ logisticUnitSlopeBound ^ 2 * (matrixEnergyK (1 / 32) + 32⁻¹)
        * paperOmega (1 / 16) (1 / 2) (1 / 4) 4 / 1 ∧
      logisticUnitSlopeBound ^ 2 * (matrixEnergyK (1 / 32) + 32⁻¹)
        * paperOmega (1 / 16) (1 / 2) (1 / 4) 4 / 1 ≤ 29.25 ∧
      (15.55 : ℝ) ≤ 2 * matrixEnergyK (1 / 32) * (logisticUnitSlopeBound + 1 / 4) ^ 2
        * (1 / 16 : ℝ) ^ (-(2 / 4 : ℝ)) / 1 ∧
      2 * matrixEnergyK (1 / 32) * (logisticUnitSlopeBound + 1 / 4) ^ 2
        * (1 / 16 : ℝ) ^ (-(2 / 4 : ℝ)) / 1 ≤ 15.65 := by
  obtain ⟨⟨htl, hth⟩, ⟨hcl, hch⟩, ⟨hKl, hKh⟩⟩ := gq_root_globals
  have hx := gq_x_bounds (xl := (15.383995416612353966 : ℝ)) (xh := (15.383995416612356186 : ℝ))
    (by norm_num) htl hth (by norm_num) (by norm_num) (by norm_num)
  obtain ⟨hωl, hωh⟩ := gq_omega_bounds (ωl := (26.458606920294790762 : ℝ))
    (ωh := (26.458606920294793969 : ℝ)) (X14l := (1.9804655188222388579 : ℝ))
    (X14h := (1.9804655188222389295 : ℝ)) (by norm_num) hx (by norm_num) hcl hch (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  obtain ⟨hαl, hαh⟩ := gq_alpha_bounds (αl := (60.339778661252042989 : ℝ))
    (αh := (60.339778661252056051 : ℝ)) (by norm_num) hx (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)
  obtain ⟨hL1, hL2⟩ := qc_unitSlope_bounds
  have hα0 : 0 < paperAlpha (1 / 2) (1 / 4) 4 := lt_of_lt_of_le (by norm_num) hαl
  have hK0 := matrixEnergyK_nonneg (by norm_num : (0 : ℝ) ≤ 1 / 32)
  have hL0 : 0 ≤ logisticUnitSlopeBound := logisticUnitSlopeBound_nonneg
  rw [gq_q, show -(4 / 3 : ℝ) / 2 = -(2 / 3) by norm_num, gq_sixteenth_neg_half, div_one, div_one,
    div_one]
  -- the calibration factor J = (1 + 1/(32α))^{-2/3}
  have hJl : (0.99965488196004485905 : ℝ)
      ≤ (1 + 1 / (32 * 1 * paperAlpha (1 / 2) (1 / 4) 4)) ^ (-(2 / 3) : ℝ) :=
    gq_J_lower (by positivity) (one_div_le_one_div_of_le (by norm_num : (0 : ℝ)
      < 32 * 1 * 60.339778661252042989) (by linarith)) (by norm_num) (by norm_num)
  have hJh : (1 + 1 / (32 * 1 * paperAlpha (1 / 2) (1 / 4) 4)) ^ (-(2 / 3) : ℝ)
      ≤ (0.99965488196004485914 : ℝ) :=
    gq_J_upper (xl := 1 / (32 * 1 * 60.339778661252056051)) (by norm_num)
      (one_div_le_one_div_of_le (by positivity) (by linarith)) (by norm_num) (by norm_num)
  have hinv1 : 1 / (60.339778661252056051 : ℝ) ≤ (paperAlpha (1 / 2) (1 / 4) 4)⁻¹ := by
    rw [← one_div]; exact one_div_le_one_div_of_le hα0 hαh
  have hinv2 : (paperAlpha (1 / 2) (1 / 4) 4)⁻¹ ≤ 1 / (60.339778661252042989 : ℝ) := by
    rw [← one_div]; exact one_div_le_one_div_of_le (by norm_num) hαl
  have hm1 := mul_le_mul hinv1 (by linarith : 4 * (0.99965488196004485905 : ℝ) - 1
    ≤ 4 * (1 + 1 / (32 * 1 * paperAlpha (1 / 2) (1 / 4) 4)) ^ (-(2 / 3) : ℝ) - 1)
    (by norm_num) (by positivity)
  have hm2 := mul_le_mul hinv2 (by linarith : 4 * (1 + 1 / (32 * 1
    * paperAlpha (1 / 2) (1 / 4) 4)) ^ (-(2 / 3) : ℝ) - 1 ≤ 4 * (0.99965488196004485914 : ℝ) - 1)
    (by linarith) (by norm_num)
  -- the energy constant
  have hLl2 : ((1 + 1 / 2.7182818283 : ℝ)⁻¹) ^ 2 ≤ logisticUnitSlopeBound ^ 2 :=
    pow_le_pow_left₀ (by norm_num) hL1 2
  have hLh2 : logisticUnitSlopeBound ^ 2 ≤ ((1 + 1 / 2.7182818286 : ℝ)⁻¹) ^ 2 :=
    pow_le_pow_left₀ hL0 hL2 2
  have hv1 := mul_le_mul (mul_le_mul hLl2 (by linarith : (4.110873860 / 16 + 0.644357015)
    / (19 / 40 * (29 / 30) ^ 2) + 32⁻¹ ≤ matrixEnergyK (1 / 32) + 32⁻¹) (by norm_num)
    (by positivity)) hωl (by norm_num) (by positivity)
  have hv2 := mul_le_mul (mul_le_mul hLh2 (by linarith : matrixEnergyK (1 / 32) + 32⁻¹
    ≤ (4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2) + 32⁻¹) (by positivity)
    (by norm_num)) hωh (by linarith) (by positivity)
  -- the residual constant
  have hLl3 : ((1 + 1 / 2.7182818283 : ℝ)⁻¹ + 1 / 4) ^ 2 ≤ (logisticUnitSlopeBound + 1 / 4) ^ 2 :=
    pow_le_pow_left₀ (by norm_num) (by linarith) 2
  have hLh3 : (logisticUnitSlopeBound + 1 / 4) ^ 2 ≤ ((1 + 1 / 2.7182818286 : ℝ)⁻¹ + 1 / 4) ^ 2 :=
    pow_le_pow_left₀ (by positivity) (by linarith) 2
  have hd1 := mul_le_mul (mul_le_mul_of_nonneg_left hKl (by norm_num : (0 : ℝ) ≤ 2)) hLl3
    (by norm_num) (by positivity)
  have hd2 := mul_le_mul (mul_le_mul_of_nonneg_left hKh (by norm_num : (0 : ℝ) ≤ 2)) hLh3
    (by positivity) (by norm_num)
  refine ⟨le_trans (by norm_num) hm1, le_trans hm2 (by norm_num), le_trans (by norm_num) hv1,
    le_trans hv2 (by norm_num), ?_, ?_⟩
  · have := mul_le_mul_of_nonneg_right hd1 (by norm_num : (0 : ℝ) ≤ 4)
    exact le_trans (by norm_num) this
  · have := mul_le_mul_of_nonneg_right hd2 (by norm_num : (0 : ℝ) ≤ 4)
    exact le_trans this (by norm_num)

/-- **The limits of Appendix D.7 for quartic logistic learning.**  For every schedule
`N, D : ℝ → ℕ` with `N(ε)ε^{2/q} → 1` and `D(ε)ε^{2/q} → 32` (`q = 4/3`, so `n ≈ ε^{-3/2}`, `d ≈ 32n`), the three
normalized budgets converge, with limits in `[0.0495, 0.0505]`, `[29.15, 29.25]` and
`[15.55, 15.65]`: the values `(0.050, 29.2, 15.6)` of Appendix D.7. -/
theorem quartic_schedule_limits (N D : ℝ → ℕ)
    (hN : Tendsto (fun ε => (N ε : ℝ) * ε ^ (2 / powerDualExponent 4)) (𝓝[>] 0) (𝓝 1))
    (hD : Tendsto (fun ε => (D ε : ℝ) * ε ^ (2 / powerDualExponent 4)) (𝓝[>] 0) (𝓝 (32 * 1))) :
    ∃ m v dd : ℝ,
      Tendsto (fun ε => nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 ε (1 / 4) (N ε) (D ε)
        / (N ε * ε)) (𝓝[>] 0) (𝓝 m) ∧
      Tendsto (fun ε => nativeEnergyBudget (1 / 16) (1 / 2) (1 / 4) 4 ε logisticUnitSlopeBound
        (N ε) (D ε) / (N ε * ε ^ 2)) (𝓝[>] 0) (𝓝 v) ∧
      Tendsto (fun ε => nativeResidualBudget (1 / 16) 4 ε logisticUnitSlopeBound (1 / 4) (N ε) (D ε)
        / (N ε * ε ^ 2)) (𝓝[>] 0) (𝓝 dd) ∧
      (0.0495 : ℝ) ≤ m ∧ m ≤ 0.0505 ∧ (29.15 : ℝ) ≤ v ∧ v ≤ 29.25 ∧ (15.55 : ℝ) ≤ dd ∧
        dd ≤ 15.65 := by
  obtain ⟨h1, h2, h3⟩ := explicit_schedule_limits (a := 1 / 16) (b := 1 / 2) (B := 1 / 4) (r := 4)
    (H := 1 / 4) (L := logisticUnitSlopeBound) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (c := 1) (δ := 32) one_pos (by norm_num) N D hN hD
  obtain ⟨v1, v2, v3, v4, v5, v6⟩ := quartic_limit_values
  exact ⟨_, _, _, h1, h2, h3, v1, v2, v3, v4, v5, v6⟩

end ExplicitConstants

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ExplicitConstants/ExplicitThreshold.lean <==
import LossOnlyTraceability.ExplicitConstants.ExplicitBracket
import LossOnlyTraceability.ExplicitConstants.RecipeMonotone

/-! # The dimension-uniform lower bound on the signed budget (Appendix D.7)

Appendix D.7 derives from the finite form of Proposition 7 a lower bound on `M`, uniform in `d`:
for `c₋ ε^{-2/q} ≤ n ≤ c₊ ε^{-2/q}`, `d ≥ 32 max{n, v⁻¹}` and the caps in the definitions of `w`
and `w_θ` (Appendix D) inactive,

`M ≥ ε^{1-2/q} [(α⁻¹ - ε^{2/q})(4(32/33)^{q/2} - 1 - p̄(ε)) - Hε(γ√(c₊ωK̄) + ωK̄/2)]`,

with `α = (4/β)^{2/q}`, `ω = (a^{-1/r} + C₀(4/β)^{1/r})²`,
`γ = a^{-1/r}(4/β)^{1/q} + C₀(4/β)(1 + v/16)^{q/4}`,
`p̄(ε) = (Ht₀²/2)(4/β)²ε[(1 + v/16)^{q/2} + 1/32]`,
`K̄ = K* + ε^{2/q}/(16 c c₋)(1 + ln(1/w_θ))`, `w_θ = ωε^{2/r}`, `K* = K(1/32)`.
Appendix D.7 writes `c_v`, `c_w`, `c_Q`, `P̄_φ`, `a₋`, `K₀*`, `c_net` for `α`, `ω`, `γ`, `p̄`, `a`,
`K*`, `c`, and `Υ(ε)` for the bracket.

`explicit_threshold_bound` proves exactly this for the signed budget `nativeSignedBudget` of
`NativeBudgetsRecipe.lean`, for every `r ≥ 2`, `a, b, B > 0`, `H ≥ 0`,
`c₋ > 0`, `ε > 0` with `v ≤ 1`, the caps `ε ≤ 2^r a` (so `w = (ε/a)^{2/r} ≤ 4`) and
`ωε^{2/r} ≤ 1` (so `w_θ = ωε^{2/r}`), and `32n ≤ d`, `32 ≤ dv` (i.e. `d ≥ 32 max{n, v⁻¹}`).
The proof follows Appendix D.7: `v = αε^{2/q}`, `βv^{q/2} = 4ε`, `v^q = (4/β)²ε²`,
`(1 + 1/(dv))^{-q/2} ≥ (32/33)^{q/2}`, `2/d ≤ v/16`, `1/d ≤ v/32`, `√(wv) = a^{-1/r}(4/β)^{1/q}ε`,
`Q_θ ≤ γ²ε²`, `w_θ = ωε^{2/r}`, `K(n/d) ≤ K*`, `s = 2/(cd) ≤ ε^{2/q}/(16cc₋)`,
`ε^{-2/q}ε²ε^{2/r} = ε^{4/r}`. -/

noncomputable section

namespace LossOnlyTraceability

namespace ExplicitConstants

open Real

section Definitions

/-- `α = (4/β)^{2/q}`. -/
def paperAlpha (b B r : ℝ) : ℝ := (4 / nativeSlope b B r) ^ (2 / powerDualExponent r)

/-- `ω = (a^{-1/r} + C₀ (4/β)^{1/r})²`. -/
def paperOmega (a b B r : ℝ) : ℝ :=
  (a ^ (-(1 / r)) + nativeOptimizerConstant a b r * (4 / nativeSlope b B r) ^ (1 / r)) ^ 2

/-- `γ(ε) = a^{-1/r}(4/β)^{1/q} + C₀(4/β)(1 + v/16)^{q/4}`. -/
def paperGamma (a b B r ε : ℝ) : ℝ :=
  a ^ (-(1 / r)) * (4 / nativeSlope b B r) ^ (1 / powerDualExponent r) +
    nativeOptimizerConstant a b r * (4 / nativeSlope b B r) *
      (1 + nativePriorVariance b B r ε / 16) ^ (powerDualExponent r / 4)

/-- `K̄(ε) = K* + ε^{2/q}/(16 c c₋) (1 + ln(1/w_θ))` with `w_θ = ωε^{2/r}` and `K* = K(1/32)`. -/
def paperKbar (a b B r cm ε : ℝ) : ℝ :=
  matrixEnergyK (1 / 32) + ε ^ (2 / powerDualExponent r) / (16 * matrixEnergyC * cm) *
    (1 + Real.log (1 / (paperOmega a b B r * ε ^ (2 / r))))

/-- `p̄(ε) = (H t₀²/2)(4/β)² ε [(1 + v/16)^{q/2} + 1/32]`. -/
def paperPbar (b B r H ε : ℝ) : ℝ :=
  H * nativeMargin b B r ^ 2 / 2 * (4 / nativeSlope b B r) ^ 2 * ε *
    ((1 + nativePriorVariance b B r ε / 16) ^ (powerDualExponent r / 2) + 1 / 32)

/-- The bracket `Υ(ε)` of the lower bound on `M` in Appendix D.7. -/
def paperThresholdBracket (a b B r H cm cp ε : ℝ) : ℝ :=
  ((paperAlpha b B r)⁻¹ - ε ^ (2 / powerDualExponent r)) *
      (4 * (32 / 33 : ℝ) ^ (powerDualExponent r / 2) - 1 - paperPbar b B r H ε) -
    H * ε * (paperGamma a b B r ε * Real.sqrt (cp * paperOmega a b B r * paperKbar a b B r cm ε) +
      paperOmega a b B r * paperKbar a b B r cm ε / 2)

end Definitions

section Algebra

theorem et_basis_sq {X2 X1 S T x ε : ℝ} (hX : X2 * X1 = x) (hst : S * T = ε) :
    (X2 * S) ^ 2 * (X1 * T) ^ 2 = (x * ε) ^ 2 := by
  rw [← hX, ← hst]; ring

theorem et_kappa {X S T ε : ℝ} (hX : X ≠ 0) (hS : S ≠ 0) (hT : T ≠ 0) (hst : S * T = ε) :
    (((X * T) ^ 2)⁻¹ - 1) * ε = S / T * ((X ^ 2)⁻¹ - T ^ 2) := by
  rw [← hst]
  first | (field_simp; ring) | field_simp

theorem et_E_eps {S T ε : ℝ} (hT : T ≠ 0) (hst : S * T = ε) : S / T * ε = S ^ 2 := by
  rw [← hst]
  first | (field_simp; ring) | field_simp

theorem et_wv {A1 S X1 T ε : ℝ} (hst : S * T = ε) :
    (A1 * S) ^ 2 * (X1 * T) ^ 2 = (A1 * X1 * ε) ^ 2 := by
  rw [← hst]; ring

theorem et_root_algebra {cp ω Kb γ ε S T : ℝ} (hT : T ≠ 0) :
    cp * (T ^ 2)⁻¹ * (γ * ε) ^ 2 * (ω * S ^ 2 * Kb) = cp * ω * Kb * (γ * ε * (S / T)) ^ 2 := by
  first | (field_simp; ring) | field_simp

end Algebra

section Bound

/-- `(y^{1/p})² = y^{2/p}` for `y > 0`. -/
theorem et_sq_rpow {y p : ℝ} (hy : 0 < y) : (y ^ (1 / p)) ^ 2 = y ^ (2 / p) := by
  rw [← Real.rpow_mul_natCast hy.le]
  congr 1
  push_cast
  ring

/-- **The lower bound on `M` of Appendix D.7.**  For `r ≥ 2`, `a, b, B > 0`, `H ≥ 0`, `c₋ > 0`,
`ε > 0` with prior variance `v ≤ 1`, sample sizes `c₋ ε^{-2/q} ≤ n ≤ c₊ ε^{-2/q}`, dimensions
with `32n ≤ d` and `32 ≤ dv` (i.e. `d ≥ 32 max{n, v⁻¹}`), and the caps in the definitions of `w`
and `w_θ` inactive (`ε ≤ 2^r a` and `ωε^{2/r} ≤ 1`), the signed budget of Proposition 7 satisfies
`M ≥ ε^{1-2/q} · paperThresholdBracket`. -/
theorem explicit_threshold_bound {a b B r H cm cp ε : ℝ} {n d : ℕ}
    (hr : 2 ≤ r) (ha : 0 < a) (hb : 0 < b) (hB : 0 < B) (hH : 0 ≤ H) (hcm : 0 < cm)
    (hε : 0 < ε) (hv1 : nativePriorVariance b B r ε ≤ 1)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdn : 32 * n ≤ d) (hdv : 32 ≤ (d : ℝ) * nativePriorVariance b B r ε)
    (hcap1 : ε ≤ 2 ^ r * a) (hcap2 : paperOmega a b B r * ε ^ (2 / r) ≤ 1) :
    ε ^ (1 - 2 / powerDualExponent r) * paperThresholdBracket a b B r H cm cp ε
      ≤ nativeSignedBudget a b B r ε H n d := by
  -- exponents
  have hr1 : 1 < r := by linarith
  have hr0 : 0 < r := by linarith
  have hq1 := one_lt_powerDualExponent hr1
  have hq0 : 0 < powerDualExponent r := by linarith
  have hqne : powerDualExponent r ≠ 0 := hq0.ne'
  have hrne : r ≠ 0 := hr0.ne'
  have hr1ne : r - 1 ≠ 0 := by linarith
  have hq_inv : 1 / powerDualExponent r = (r - 1) / r := by
    unfold powerDualExponent; rw [one_div_div]
  have hqr : 1 / r + 1 / powerDualExponent r = 1 := by
    rw [hq_inv, ← add_div, show 1 + (r - 1) = r by ring, div_self hrne]
  have hqm1 : 2 / powerDualExponent r * (powerDualExponent r - 1) = 2 / r := by
    rw [powerDualExponent_sub_one hr1,
      show 2 / powerDualExponent r = 2 * (1 / powerDualExponent r) by ring, hq_inv]
    first | (field_simp; ring) | field_simp
  have hq2 : 2 / powerDualExponent r * (powerDualExponent r / 2) = 1 := by
    first | (field_simp; ring) | field_simp
  have hq3 : 2 / powerDualExponent r * powerDualExponent r = 2 := by
    first | (field_simp; ring) | field_simp
  -- positivity of the basic quantities
  have hβ : 0 < nativeSlope b B r := nativeSlope_pos hb hB hr
  have hx : 0 < 4 / nativeSlope b B r := by positivity
  have hC0 : 0 ≤ nativeOptimizerConstant a b r := gr_nativeOptimizerConstant_nonneg ha hb.le
  have hA1 : 0 < a ^ (-(1 / r)) := Real.rpow_pos_of_pos ha _
  have hs : 0 < ε ^ (1 / r) := Real.rpow_pos_of_pos hε _
  have ht : 0 < ε ^ (1 / powerDualExponent r) := Real.rpow_pos_of_pos hε _
  have hX1 : 0 < (4 / nativeSlope b B r) ^ (1 / powerDualExponent r) := Real.rpow_pos_of_pos hx _
  have hX2 : 0 < (4 / nativeSlope b B r) ^ (1 / r) := Real.rpow_pos_of_pos hx _
  have hst : ε ^ (1 / r) * ε ^ (1 / powerDualExponent r) = ε := by
    rw [← Real.rpow_add hε, hqr, Real.rpow_one]
  have hX : (4 / nativeSlope b B r) ^ (1 / r) * (4 / nativeSlope b B r) ^ (1 / powerDualExponent r)
      = 4 / nativeSlope b B r := by
    rw [← Real.rpow_add hx, hqr, Real.rpow_one]
  have h4e : 0 ≤ 4 * ε / nativeSlope b B r := by positivity
  -- the prior variance in the power basis
  have hv : nativePriorVariance b B r ε
      = ((4 / nativeSlope b B r) ^ (1 / powerDualExponent r) * ε ^ (1 / powerDualExponent r)) ^ 2 := by
    unfold nativePriorVariance
    rw [mul_pow, et_sq_rpow hx, et_sq_rpow hε, ← Real.mul_rpow hx.le hε.le]
    congr 1
    ring
  have hv0 : 0 < nativePriorVariance b B r ε := by rw [hv]; positivity
  have hvq2 : nativePriorVariance b B r ε ^ (powerDualExponent r / 2)
      = 4 / nativeSlope b B r * ε := by
    unfold nativePriorVariance
    rw [← Real.rpow_mul h4e, hq2, Real.rpow_one]
    ring
  have hvq : nativePriorVariance b B r ε ^ powerDualExponent r
      = (4 / nativeSlope b B r * ε) ^ 2 := by
    unfold nativePriorVariance
    rw [← Real.rpow_mul h4e, hq3, Real.rpow_two]
    ring
  have hvq1 : nativePriorVariance b B r ε ^ (powerDualExponent r - 1)
      = ((4 / nativeSlope b B r) ^ (1 / r) * ε ^ (1 / r)) ^ 2 := by
    unfold nativePriorVariance
    rw [← Real.rpow_mul h4e, hqm1, mul_pow, et_sq_rpow hx, et_sq_rpow hε,
      ← Real.mul_rpow hx.le hε.le]
    congr 1
    ring
  -- the error scale (cap inactive)
  have hw4 : (ε / a) ^ (2 / r) ≤ 4 := by
    have h1 : ε / a ≤ 2 ^ r := by rw [div_le_iff₀ ha]; linarith
    have h2 : (ε / a) ^ (2 / r) ≤ ((2 : ℝ) ^ r) ^ (2 / r) :=
      Real.rpow_le_rpow (by positivity) h1 (by positivity)
    have h3 : ((2 : ℝ) ^ r) ^ (2 / r) = 4 := by
      rw [← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 2), show r * (2 / r) = 2 by field_simp,
        Real.rpow_two]
      norm_num
    linarith
  have hw : nativeErrorScale a r ε = (a ^ (-(1 / r)) * ε ^ (1 / r)) ^ 2 := by
    unfold nativeErrorScale
    rw [min_eq_right hw4, mul_pow, et_sq_rpow hε, Real.div_rpow hε.le ha.le]
    have ha2 : (a ^ (-(1 / r))) ^ 2 = (a ^ (2 / r))⁻¹ := by
      rw [← Real.rpow_mul_natCast ha.le, ← Real.rpow_neg ha.le]
      congr 1
      push_cast
      ring
    rw [ha2]
    ring
  -- the learner scale (cap inactive)
  have hQ : nativeOptimizerScale a b B r ε
      = (nativeOptimizerConstant a b r * ((4 / nativeSlope b B r) ^ (1 / r) * ε ^ (1 / r))) ^ 2 := by
    unfold nativeOptimizerScale
    rw [hvq1]
    ring
  have hsqw : Real.sqrt (nativeErrorScale a r ε) = a ^ (-(1 / r)) * ε ^ (1 / r) := by
    rw [hw]; exact Real.sqrt_sq (by positivity)
  have hsqQ : Real.sqrt (nativeOptimizerScale a b B r ε)
      = nativeOptimizerConstant a b r * ((4 / nativeSlope b B r) ^ (1 / r) * ε ^ (1 / r)) := by
    rw [hQ]; exact Real.sqrt_sq (by positivity)
  have he2r : ε ^ (2 / r) = (ε ^ (1 / r)) ^ 2 := (et_sq_rpow hε).symm
  have he2q : ε ^ (2 / powerDualExponent r) = (ε ^ (1 / powerDualExponent r)) ^ 2 :=
    (et_sq_rpow hε).symm
  have hwθ : nativeLearnerScale a b B r ε = paperOmega a b B r * ε ^ (2 / r) := by
    unfold nativeLearnerScale
    have h : (Real.sqrt (nativeErrorScale a r ε) + Real.sqrt (nativeOptimizerScale a b B r ε)) ^ 2
        = paperOmega a b B r * ε ^ (2 / r) := by
      rw [hsqw, hsqQ, he2r]
      unfold paperOmega
      ring
    rw [h, min_eq_right hcap2]
  have hwθ0 : 0 < nativeLearnerScale a b B r ε := by
    rw [hwθ]; unfold paperOmega; positivity
  have hwθ1 : nativeLearnerScale a b B r ε ≤ 1 := nativeLearnerScale_le_one a b B r ε
  have hlog0 : 0 ≤ Real.log (1 / nativeLearnerScale a b B r ε) :=
    Real.log_nonneg (by rw [le_div_iff₀ hwθ0]; linarith)
  -- dimension and sample size
  have hdpos : 0 < d := by
    rcases Nat.eq_zero_or_pos d with h | h
    · rw [h, Nat.cast_zero, zero_mul] at hdv; norm_num at hdv
    · exact h
  have hd0 : (0 : ℝ) < d := by exact_mod_cast hdpos
  have hem : ε ^ (-(2 / powerDualExponent r)) = ((ε ^ (1 / powerDualExponent r)) ^ 2)⁻¹ := by
    rw [Real.rpow_neg hε.le, he2q]
  have hn0 : (0 : ℝ) < n := lt_of_lt_of_le (by rw [hem]; positivity) hn1
  -- the weighted energy
  have hK : matrixEnergyK ((n : ℝ) / d) ≤ matrixEnergyK (1 / 32) :=
    (matrix_energy_constant_bound hdn).1
  have hsd : matrixEnergyS d ≤ ε ^ (2 / powerDualExponent r) / (16 * matrixEnergyC * cm) := by
    unfold matrixEnergyS
    have hc := matrixEnergyC_pos
    have h32 : (32 : ℝ) * n ≤ d := by exact_mod_cast hdn
    have hn1' : cm * ((ε ^ (1 / powerDualExponent r)) ^ 2)⁻¹ ≤ n := by rw [← hem]; exact hn1
    have ht2 : 0 < (ε ^ (1 / powerDualExponent r)) ^ 2 := by positivity
    have h1 : cm ≤ n * (ε ^ (1 / powerDualExponent r)) ^ 2 := by
      have := mul_le_mul_of_nonneg_right hn1' ht2.le
      rwa [mul_assoc, inv_mul_cancel₀ ht2.ne', mul_one] at this
    rw [he2q, div_le_div_iff₀ (by positivity) (by positivity)]
    calc 2 * (16 * matrixEnergyC * cm) = 32 * matrixEnergyC * cm := by ring
      _ ≤ 32 * matrixEnergyC * (n * (ε ^ (1 / powerDualExponent r)) ^ 2) :=
          mul_le_mul_of_nonneg_left h1 (by positivity)
      _ = (ε ^ (1 / powerDualExponent r)) ^ 2 * matrixEnergyC * (32 * n) := by ring
      _ ≤ (ε ^ (1 / powerDualExponent r)) ^ 2 * matrixEnergyC * d :=
          mul_le_mul_of_nonneg_left h32 (by positivity)
      _ = (ε ^ (1 / powerDualExponent r)) ^ 2 * (matrixEnergyC * d) := by ring
  have hC : nativeEnergyScale a b B r ε n d
      ≤ nativeLearnerScale a b B r ε * paperKbar a b B r cm ε := by
    unfold nativeEnergyScale paperKbar
    rw [weightedTailBound_of_ne_zero hwθ0.ne', ← hwθ]
    refine mul_le_mul_of_nonneg_left ?_ hwθ0.le
    have := mul_le_mul_of_nonneg_right hsd
      (by linarith : (0 : ℝ) ≤ 1 + Real.log (1 / nativeLearnerScale a b B r ε))
    linarith
  -- the calibration factor
  have hJ : (32 / 33 : ℝ) ^ (powerDualExponent r / 2)
      ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε)) ^ (-(powerDualExponent r) / 2) := by
    have h1 : 1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε) ≤ 33 / 32 := by
      have : 1 / ((d : ℝ) * nativePriorVariance b B r ε) ≤ 1 / 32 :=
        one_div_le_one_div_of_le (by norm_num) hdv
      linarith
    have h2 := Real.rpow_le_rpow_of_nonpos (by positivity) h1
      (by linarith : -(powerDualExponent r) / 2 ≤ 0)
    have h3 : (33 / 32 : ℝ) ^ (-(powerDualExponent r) / 2)
        = (32 / 33 : ℝ) ^ (powerDualExponent r / 2) := by
      rw [neg_div, Real.rpow_neg (by norm_num), ← Real.inv_rpow (by norm_num)]
      norm_num
    rw [h3] at h2
    exact h2
  -- the population penalty
  have hP : nativePopulationPenalty b B r ε H d ≤ ε * paperPbar b B r H ε := by
    unfold nativePopulationPenalty paperPbar
    rw [hvq]
    have h2d : 2 / (d : ℝ) ≤ nativePriorVariance b B r ε / 16 := by
      rw [div_le_div_iff₀ hd0 (by norm_num)]; linarith
    have h1d : 1 / (d : ℝ) ≤ nativePriorVariance b B r ε / 32 := by
      rw [div_le_div_iff₀ hd0 (by norm_num)]; linarith
    have hpow : (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 2)
        ≤ (1 + nativePriorVariance b B r ε / 16) ^ (powerDualExponent r / 2) :=
      Real.rpow_le_rpow (by positivity) (by linarith) (by positivity)
    have hvv : nativePriorVariance b B r ε ^ (powerDualExponent r - 1)
        * nativePriorVariance b B r ε = (4 / nativeSlope b B r * ε) ^ 2 := by
      rw [hvq1, hv]
      exact et_basis_sq hX hst
    have h0 : 0 ≤ nativePriorVariance b B r ε ^ (powerDualExponent r - 1) :=
      Real.rpow_nonneg hv0.le _
    have hterm2 : nativePriorVariance b B r ε ^ (powerDualExponent r - 1) / d
        ≤ (4 / nativeSlope b B r * ε) ^ 2 / 32 := by
      rw [← hvv]
      calc nativePriorVariance b B r ε ^ (powerDualExponent r - 1) / d
          = nativePriorVariance b B r ε ^ (powerDualExponent r - 1) * (1 / d) := by ring
        _ ≤ nativePriorVariance b B r ε ^ (powerDualExponent r - 1)
            * (nativePriorVariance b B r ε / 32) := mul_le_mul_of_nonneg_left h1d h0
        _ = nativePriorVariance b B r ε ^ (powerDualExponent r - 1)
            * nativePriorVariance b B r ε / 32 := by ring
    have hc : 0 ≤ H * nativeMargin b B r ^ 2 / 2 := by positivity
    have hsq0 : 0 ≤ (4 / nativeSlope b B r * ε) ^ 2 := sq_nonneg _
    have hstep := mul_le_mul_of_nonneg_left hpow hsq0
    calc H * nativeMargin b B r ^ 2 / 2 * ((4 / nativeSlope b B r * ε) ^ 2
          * (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 2)
          + nativePriorVariance b B r ε ^ (powerDualExponent r - 1) / d)
        ≤ H * nativeMargin b B r ^ 2 / 2 * ((4 / nativeSlope b B r * ε) ^ 2
          * (1 + nativePriorVariance b B r ε / 16) ^ (powerDualExponent r / 2)
          + (4 / nativeSlope b B r * ε) ^ 2 / 32) := by
          refine mul_le_mul_of_nonneg_left ?_ hc
          linarith
      _ = ε * (H * nativeMargin b B r ^ 2 / 2 * (4 / nativeSlope b B r) ^ 2 * ε *
          ((1 + nativePriorVariance b B r ε / 16) ^ (powerDualExponent r / 2) + 1 / 32)) := by
          ring
  -- the calibration level
  have hA : ε * (4 * (32 / 33 : ℝ) ^ (powerDualExponent r / 2) - 1 - paperPbar b B r H ε)
      ≤ nativeAlignment b B r ε H d := by
    unfold nativeAlignment
    rw [hvq2]
    have hβne : nativeSlope b B r ≠ 0 := hβ.ne'
    have hβx : nativeSlope b B r * (4 / nativeSlope b B r * ε) = 4 * ε := by
      first | (field_simp; ring) | field_simp
    rw [hβx]
    have h1 := mul_le_mul_of_nonneg_left hJ (by linarith : (0 : ℝ) ≤ 4 * ε)
    linarith
  -- kappa
  have hκ0 : 0 ≤ nativeKappa b B r ε := gr_kappa_nonneg hv0 hv1
  have hα : paperAlpha b B r = ((4 / nativeSlope b B r) ^ (1 / powerDualExponent r)) ^ 2 := by
    unfold paperAlpha; rw [et_sq_rpow hx]
  have he1 : ε ^ (1 - 2 / powerDualExponent r) = ε ^ (1 / r) / ε ^ (1 / powerDualExponent r) := by
    rw [Real.rpow_sub hε, Real.rpow_one, he2q, div_eq_div_iff (by positivity) (by positivity)]
    linear_combination (-(ε ^ (1 / powerDualExponent r))) * hst
  have hc1 : nativeKappa b B r ε * ε
      = ε ^ (1 - 2 / powerDualExponent r) * ((paperAlpha b B r)⁻¹ - ε ^ (2 / powerDualExponent r)) := by
    unfold nativeKappa
    rw [hv, hα, he2q, he1]
    exact et_kappa hX1.ne' hs.ne' ht.ne' hst
  -- the mixed moment
  have hwv : Real.sqrt (nativeErrorScale a r ε * nativePriorVariance b B r ε)
      = a ^ (-(1 / r)) * (4 / nativeSlope b B r) ^ (1 / powerDualExponent r) * ε := by
    rw [hw, hv, et_wv hst]
    exact Real.sqrt_sq (by positivity)
  have hQθ : nativeMixedScale a b B r ε d ≤ (paperGamma a b B r ε * ε) ^ 2 := by
    unfold nativeMixedScale paperGamma
    rw [hwv, hvq2]
    have h2d : 2 / (d : ℝ) ≤ nativePriorVariance b B r ε / 16 := by
      rw [div_le_div_iff₀ hd0 (by norm_num)]; linarith
    have hpow : (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 4)
        ≤ (1 + nativePriorVariance b B r ε / 16) ^ (powerDualExponent r / 4) :=
      Real.rpow_le_rpow (by positivity) (by linarith) (by positivity)
    have hc : 0 ≤ nativeOptimizerConstant a b r * (4 / nativeSlope b B r * ε) := by positivity
    have h1 := mul_le_mul_of_nonneg_left hpow hc
    refine pow_le_pow_left₀ (by positivity) ?_ 2
    linarith
  have hγ0 : 0 ≤ paperGamma a b B r ε := by unfold paperGamma; positivity
  have hω0 : 0 ≤ paperOmega a b B r := by unfold paperOmega; positivity
  have hKb0 : 0 ≤ paperKbar a b B r cm ε := by
    unfold paperKbar
    have hK0 := matrixEnergyK_nonneg (by norm_num : (0 : ℝ) ≤ 1 / 32)
    have hlog : 0 ≤ Real.log (1 / (paperOmega a b B r * ε ^ (2 / r))) := by
      rw [← hwθ]; exact hlog0
    have hc := matrixEnergyC_pos
    have h1 : 0 ≤ ε ^ (2 / powerDualExponent r) / (16 * matrixEnergyC * cm)
        * (1 + Real.log (1 / (paperOmega a b B r * ε ^ (2 / r)))) :=
      mul_nonneg (by positivity) (by linarith)
    linarith
  have hQθ0 : 0 ≤ nativeMixedScale a b B r ε d := gr_mixedScale_nonneg d
  have hCθ0 : 0 ≤ nativeEnergyScale a b B r ε n d := gr_energyScale_nonneg n d
  have hCθ' : nativeEnergyScale a b B r ε n d
      ≤ paperOmega a b B r * (ε ^ (1 / r)) ^ 2 * paperKbar a b B r cm ε := by
    rw [← he2r, ← hwθ]; exact hC
  -- the square-root term
  have hroot : Real.sqrt ((n : ℝ) * nativeMixedScale a b B r ε d * nativeEnergyScale a b B r ε n d)
      ≤ paperGamma a b B r ε * ε * (ε ^ (1 / r) / ε ^ (1 / powerDualExponent r))
        * Real.sqrt (cp * paperOmega a b B r * paperKbar a b B r cm ε) := by
    have hn2' : (n : ℝ) ≤ cp * ((ε ^ (1 / powerDualExponent r)) ^ 2)⁻¹ := by
      rw [← hem]; exact hn2
    have hcp0 : 0 ≤ cp * ((ε ^ (1 / powerDualExponent r)) ^ 2)⁻¹ := le_trans hn0.le hn2'
    have hprod : (n : ℝ) * nativeMixedScale a b B r ε d * nativeEnergyScale a b B r ε n d
        ≤ cp * ((ε ^ (1 / powerDualExponent r)) ^ 2)⁻¹ * (paperGamma a b B r ε * ε) ^ 2
          * (paperOmega a b B r * (ε ^ (1 / r)) ^ 2 * paperKbar a b B r cm ε) :=
      mul_le_mul (mul_le_mul hn2' hQθ hQθ0 hcp0) hCθ' hCθ0 (mul_nonneg hcp0 (sq_nonneg _))
    rw [et_root_algebra ht.ne'] at hprod
    have hE0 : 0 ≤ paperGamma a b B r ε * ε * (ε ^ (1 / r) / ε ^ (1 / powerDualExponent r)) := by
      positivity
    calc Real.sqrt ((n : ℝ) * nativeMixedScale a b B r ε d * nativeEnergyScale a b B r ε n d)
        ≤ Real.sqrt (cp * paperOmega a b B r * paperKbar a b B r cm ε
          * (paperGamma a b B r ε * ε * (ε ^ (1 / r) / ε ^ (1 / powerDualExponent r))) ^ 2) :=
          Real.sqrt_le_sqrt hprod
      _ = Real.sqrt (cp * paperOmega a b B r * paperKbar a b B r cm ε)
          * (paperGamma a b B r ε * ε * (ε ^ (1 / r) / ε ^ (1 / powerDualExponent r))) := by
          rw [Real.sqrt_mul' _ (sq_nonneg _), Real.sqrt_sq hE0]
      _ = paperGamma a b B r ε * ε * (ε ^ (1 / r) / ε ^ (1 / powerDualExponent r))
          * Real.sqrt (cp * paperOmega a b B r * paperKbar a b B r cm ε) := by ring
  -- the energy term
  have hCθE : nativeEnergyScale a b B r ε n d
      ≤ ε ^ (1 / r) / ε ^ (1 / powerDualExponent r) * ε
        * (paperOmega a b B r * paperKbar a b B r cm ε) := by
    rw [et_E_eps ht.ne' hst]
    linarith
  -- assembly
  have hbr : ε ^ (1 - 2 / powerDualExponent r) * paperThresholdBracket a b B r H cm cp ε
      = (nativeKappa b B r ε * ε)
          * (4 * (32 / 33 : ℝ) ^ (powerDualExponent r / 2) - 1 - paperPbar b B r H ε)
        - H * (paperGamma a b B r ε * ε * (ε ^ (1 / r) / ε ^ (1 / powerDualExponent r))
          * Real.sqrt (cp * paperOmega a b B r * paperKbar a b B r cm ε))
        - H * (ε ^ (1 / r) / ε ^ (1 / powerDualExponent r) * ε
          * (paperOmega a b B r * paperKbar a b B r cm ε)) / 2 := by
    rw [hc1, he1]
    unfold paperThresholdBracket
    ring
  rw [hbr]
  have hκA := mul_le_mul_of_nonneg_left hA hκ0
  have h2 := mul_le_mul_of_nonneg_left hroot hH
  have h3 := mul_le_mul_of_nonneg_left hCθE hH
  unfold nativeSignedBudget
  linarith [hκA, h2, h3]

/-- **The lower bound on `M` under the dimension condition** `d ≥ 32 max{n, v⁻¹}` of
Appendix D.6. -/
theorem explicit_threshold_bound_max {a b B r H cm cp ε : ℝ} {n d : ℕ}
    (hr : 2 ≤ r) (ha : 0 < a) (hb : 0 < b) (hB : 0 < B) (hH : 0 ≤ H) (hcm : 0 < cm)
    (hε : 0 < ε) (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε ≤ 1)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hd : 32 * max (n : ℝ) (nativePriorVariance b B r ε)⁻¹ ≤ d)
    (hcap1 : ε ≤ 2 ^ r * a) (hcap2 : paperOmega a b B r * ε ^ (2 / r) ≤ 1) :
    ε ^ (1 - 2 / powerDualExponent r) * paperThresholdBracket a b B r H cm cp ε
      ≤ nativeSignedBudget a b B r ε H n d := by
  have hdn : 32 * n ≤ d := by
    have h1 : (32 : ℝ) * n ≤ d := le_trans (by
      have := le_max_left (n : ℝ) (nativePriorVariance b B r ε)⁻¹
      linarith) hd
    exact_mod_cast h1
  have hdv : 32 ≤ (d : ℝ) * nativePriorVariance b B r ε := by
    have h1 : 32 * (nativePriorVariance b B r ε)⁻¹ ≤ d := le_trans (by
      have := le_max_right (n : ℝ) (nativePriorVariance b B r ε)⁻¹
      linarith) hd
    have := mul_le_mul_of_nonneg_right h1 hv0.le
    rwa [mul_assoc, inv_mul_cancel₀ hv0.ne', mul_one] at this
  exact explicit_threshold_bound hr ha hb hB hH hcm hε hv1 hn1 hn2 hdn hdv hcap1 hcap2

end Bound

end ExplicitConstants

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ExplicitConstants/ExplicitThresholdLaw.lean <==
import LossOnlyTraceability.ExplicitConstants.ExplicitThresholdMono

/-! # The threshold `ε₁` of Appendix D.7 is a threshold for Theorem 3

Appendix D.7 shows that if the bracket of the lower bound on `M` is positive at some `ε₁` below
`β/4`, `2^r a` and `ω^{-r/2}`, then `M > 0` on `(0, ε₁]` with the uniform lower bound obtained at
`ε₁`, and takes `ε₀ = ε₁` as the threshold of Theorem 3, with the constants of its two-sided bound
in normalized form.

This module proves, for every `ε ∈ (0, ε₁]` in the regime `c₋ε^{-2/q} ≤ n ≤ c₊ε^{-2/q}`,
`d ≥ 32 max{n, v⁻¹}`:

* `explicit_energy_rate_bound`: `v_ε = V/(nε²) ≤ L²ω(K̄(ε₁) + 1/32)/c₋`;
* `explicit_residual_rate_bound`: `d_ε = D/(nε²) ≤ 2(L+H)²a^{-2/r}(K* + ε₁^{2/q}/(16cc₋)
  (1 + ln(4/w(ε₁))))/c₋` with `w(ε₁) = (ε₁/a)^{2/r}`;
* `explicit_signed_rate_bound`: `m_ε = M/(nε) ≥ bracket(ε₁)/c₊ > 0`;
* `native_loss_information_law_paper_threshold`: the two-sided bound of Theorem 3 with these
  constants:
  `(b₁/c₊)²/(2 ln 2)·n/(v̄ + (τ/ε)²) ≤ sup_p Q_{D_p}(X + τG) ≤ (1 + d̄/(2 ln 2))·n/(1 + (τ/ε)²)`
  for every `Q ∈ {Ii, Ij, Is}` and every real `τ`, every learner of the class. -/

noncomputable section

namespace LossOnlyTraceability

namespace ExplicitConstants

open MeasureTheory ProbabilityTheory Real

section Rates

/-- The residual log-energy term `K* + ε^{2/q}/(16cc₋)(1 + ln(4/w))`, `w = (ε/a)^{2/r}`, written
with `ω_D = a^{-2/r}/4` so that `4/w = 1/(ω_D ε^{2/r})`. -/
def paperResidualKbar (a r cm ε : ℝ) : ℝ :=
  matrixEnergyK (1 / 32) + ε ^ (2 / powerDualExponent r) / (16 * matrixEnergyC * cm) *
    (1 + Real.log (1 / (a ^ (-(2 / r)) / 4 * ε ^ (2 / r))))

/-- The energy rate `v̄ = L²ω(K̄(ε₁) + 1/32)/c₋`. -/
def paperEnergyRate (a b B r L cm ε₁ : ℝ) : ℝ :=
  L ^ 2 * paperOmega a b B r * (paperKbar a b B r cm ε₁ + 1 / 32) / cm

/-- The residual rate `d̄ = 2(L+H)²a^{-2/r} K̄_D(ε₁)/c₋`. -/
def paperResidualRate (a r L H cm ε₁ : ℝ) : ℝ :=
  2 * (L + H) ^ 2 * a ^ (-(2 / r)) * paperResidualKbar a r cm ε₁ / cm

end Rates

section Facts

variable {a b B r H cm cp ε : ℝ} {n d : ℕ}

/-- The regime facts shared by the bounds: `w = a^{-2/r}ε^{2/r}`, `w_θ = ωε^{2/r}`,
`C_θ ≤ w_θ K̄`, `K(n/d) ≤ K*`, `s ≤ ε^{2/q}/(16cc₋)` and `nε² ≥ c₋ε^{2/r}`. -/
theorem explicit_regime_facts (hr : 2 ≤ r) (ha : 0 < a) (hb : 0 < b) (hB : 0 < B)
    (hcm : 0 < cm) (hε : 0 < ε)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hdn : 32 * n ≤ d) (hcap1 : ε ≤ 2 ^ r * a) (hcap2 : paperOmega a b B r * ε ^ (2 / r) ≤ 1) :
    nativeErrorScale a r ε = a ^ (-(2 / r)) * ε ^ (2 / r) ∧
      nativeLearnerScale a b B r ε = paperOmega a b B r * ε ^ (2 / r) ∧
      nativeEnergyScale a b B r ε n d
        ≤ paperOmega a b B r * ε ^ (2 / r) * paperKbar a b B r cm ε ∧
      matrixEnergyK ((n : ℝ) / d) ≤ matrixEnergyK (1 / 32) ∧
      matrixEnergyS d ≤ ε ^ (2 / powerDualExponent r) / (16 * matrixEnergyC * cm) ∧
      cm * ε ^ (2 / r) ≤ n * ε ^ 2 ∧ 0 < n ∧ 0 < d := by
  have hr1 : 1 < r := by linarith
  have hr0 : 0 < r := by linarith
  have hq1 := one_lt_powerDualExponent hr1
  have hq0 : 0 < powerDualExponent r := by linarith
  have hqne : powerDualExponent r ≠ 0 := hq0.ne'
  have hrne : r ≠ 0 := hr0.ne'
  have hr1ne : r - 1 ≠ 0 := by linarith
  have hq_inv : 1 / powerDualExponent r = (r - 1) / r := by
    unfold powerDualExponent; rw [one_div_div]
  have hqr : 1 / r + 1 / powerDualExponent r = 1 := by
    rw [hq_inv, ← add_div, show 1 + (r - 1) = r by ring, div_self hrne]
  have hqm1 : 2 / powerDualExponent r * (powerDualExponent r - 1) = 2 / r := by
    rw [powerDualExponent_sub_one hr1,
      show 2 / powerDualExponent r = 2 * (1 / powerDualExponent r) by ring, hq_inv]
    first | (field_simp; ring) | field_simp
  have hβ : 0 < nativeSlope b B r := nativeSlope_pos hb hB hr
  have hx : 0 < 4 / nativeSlope b B r := by positivity
  have hC0 : 0 ≤ nativeOptimizerConstant a b r := gr_nativeOptimizerConstant_nonneg ha hb.le
  have h4e : 0 ≤ 4 * ε / nativeSlope b B r := by positivity
  -- the error scale
  have hw4 : (ε / a) ^ (2 / r) ≤ 4 := by
    have h1 : ε / a ≤ 2 ^ r := by rw [div_le_iff₀ ha]; linarith
    have h2 : (ε / a) ^ (2 / r) ≤ ((2 : ℝ) ^ r) ^ (2 / r) :=
      Real.rpow_le_rpow (by positivity) h1 (by positivity)
    have h3 : ((2 : ℝ) ^ r) ^ (2 / r) = 4 := by
      rw [← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 2), show r * (2 / r) = 2 by field_simp,
        Real.rpow_two]
      norm_num
    linarith
  have hw : nativeErrorScale a r ε = a ^ (-(2 / r)) * ε ^ (2 / r) := by
    unfold nativeErrorScale
    rw [min_eq_right hw4, Real.div_rpow hε.le ha.le, Real.rpow_neg ha.le]
    ring
  -- the learner scale
  have hvq1 : nativePriorVariance b B r ε ^ (powerDualExponent r - 1)
      = ((4 / nativeSlope b B r) ^ (1 / r) * ε ^ (1 / r)) ^ 2 := by
    unfold nativePriorVariance
    rw [← Real.rpow_mul h4e, hqm1, mul_pow, et_sq_rpow hx, et_sq_rpow hε,
      ← Real.mul_rpow hx.le hε.le]
    congr 1
    ring
  have hwsq : nativeErrorScale a r ε = (a ^ (-(1 / r)) * ε ^ (1 / r)) ^ 2 := by
    rw [hw, mul_pow, et_sq_rpow hε]
    congr 1
    rw [← Real.rpow_mul_natCast ha.le]
    congr 1
    push_cast
    ring
  have hsqw : Real.sqrt (nativeErrorScale a r ε) = a ^ (-(1 / r)) * ε ^ (1 / r) := by
    rw [hwsq]; exact Real.sqrt_sq (by positivity)
  have hsqQ : Real.sqrt (nativeOptimizerScale a b B r ε)
      = nativeOptimizerConstant a b r * ((4 / nativeSlope b B r) ^ (1 / r) * ε ^ (1 / r)) := by
    unfold nativeOptimizerScale
    rw [hvq1, show nativeOptimizerConstant a b r ^ 2 * ((4 / nativeSlope b B r) ^ (1 / r)
      * ε ^ (1 / r)) ^ 2 = (nativeOptimizerConstant a b r * ((4 / nativeSlope b B r) ^ (1 / r)
      * ε ^ (1 / r))) ^ 2 by ring]
    exact Real.sqrt_sq (by positivity)
  have he2r : ε ^ (2 / r) = (ε ^ (1 / r)) ^ 2 := (et_sq_rpow hε).symm
  have hwθ : nativeLearnerScale a b B r ε = paperOmega a b B r * ε ^ (2 / r) := by
    unfold nativeLearnerScale
    have h : (Real.sqrt (nativeErrorScale a r ε) + Real.sqrt (nativeOptimizerScale a b B r ε)) ^ 2
        = paperOmega a b B r * ε ^ (2 / r) := by
      rw [hsqw, hsqQ, he2r]
      unfold paperOmega
      ring
    rw [h, min_eq_right hcap2]
  have hwθ0 : 0 < nativeLearnerScale a b B r ε := by
    rw [hwθ]; unfold paperOmega; positivity
  have hwθ1 : nativeLearnerScale a b B r ε ≤ 1 := nativeLearnerScale_le_one a b B r ε
  have hlog0 : 0 ≤ Real.log (1 / nativeLearnerScale a b B r ε) :=
    Real.log_nonneg (by rw [le_div_iff₀ hwθ0]; linarith)
  -- sample size and dimension
  have he2q : ε ^ (2 / powerDualExponent r) = (ε ^ (1 / powerDualExponent r)) ^ 2 :=
    (et_sq_rpow hε).symm
  have hem : ε ^ (-(2 / powerDualExponent r)) = ((ε ^ (1 / powerDualExponent r)) ^ 2)⁻¹ := by
    rw [Real.rpow_neg hε.le, he2q]
  have hn0 : (0 : ℝ) < n := lt_of_lt_of_le (by rw [hem]; positivity) hn1
  have hnpos : 0 < n := by exact_mod_cast hn0
  have hdpos : 0 < d := by omega
  have hK : matrixEnergyK ((n : ℝ) / d) ≤ matrixEnergyK (1 / 32) :=
    (matrix_energy_constant_bound hdn).1
  have ht2 : 0 < (ε ^ (1 / powerDualExponent r)) ^ 2 := by positivity
  have hn1' : cm ≤ n * (ε ^ (1 / powerDualExponent r)) ^ 2 := by
    have h1 : cm * ((ε ^ (1 / powerDualExponent r)) ^ 2)⁻¹ ≤ n := by rw [← hem]; exact hn1
    have := mul_le_mul_of_nonneg_right h1 ht2.le
    rwa [mul_assoc, inv_mul_cancel₀ ht2.ne', mul_one] at this
  have hsd : matrixEnergyS d ≤ ε ^ (2 / powerDualExponent r) / (16 * matrixEnergyC * cm) := by
    unfold matrixEnergyS
    have hc := matrixEnergyC_pos
    have h32 : (32 : ℝ) * n ≤ d := by exact_mod_cast hdn
    rw [he2q, div_le_div_iff₀ (by positivity) (by positivity)]
    calc 2 * (16 * matrixEnergyC * cm) = 32 * matrixEnergyC * cm := by ring
      _ ≤ 32 * matrixEnergyC * (n * (ε ^ (1 / powerDualExponent r)) ^ 2) :=
          mul_le_mul_of_nonneg_left hn1' (by positivity)
      _ = (ε ^ (1 / powerDualExponent r)) ^ 2 * matrixEnergyC * (32 * n) := by ring
      _ ≤ (ε ^ (1 / powerDualExponent r)) ^ 2 * matrixEnergyC * d :=
          mul_le_mul_of_nonneg_left h32 (by positivity)
      _ = (ε ^ (1 / powerDualExponent r)) ^ 2 * (matrixEnergyC * d) := by ring
  have hC : nativeEnergyScale a b B r ε n d
      ≤ paperOmega a b B r * ε ^ (2 / r) * paperKbar a b B r cm ε := by
    rw [← hwθ]
    unfold nativeEnergyScale paperKbar
    rw [weightedTailBound_of_ne_zero hwθ0.ne', ← hwθ]
    refine mul_le_mul_of_nonneg_left ?_ hwθ0.le
    have := mul_le_mul_of_nonneg_right hsd
      (by linarith : (0 : ℝ) ≤ 1 + Real.log (1 / nativeLearnerScale a b B r ε))
    linarith
  -- n ε² ≥ c₋ ε^{2/r}
  have hs : 0 < ε ^ (1 / r) := Real.rpow_pos_of_pos hε _
  have ht : 0 < ε ^ (1 / powerDualExponent r) := Real.rpow_pos_of_pos hε _
  have hst : ε ^ (1 / r) * ε ^ (1 / powerDualExponent r) = ε := by
    rw [← Real.rpow_add hε, hqr, Real.rpow_one]
  have hne : cm * ε ^ (2 / r) ≤ n * ε ^ 2 := by
    rw [he2r]
    have h1 := mul_le_mul_of_nonneg_right hn1' (sq_nonneg (ε ^ (1 / r)))
    have e : (n : ℝ) * (ε ^ (1 / powerDualExponent r)) ^ 2 * (ε ^ (1 / r)) ^ 2 = n * ε ^ 2 := by
      rw [show (n : ℝ) * (ε ^ (1 / powerDualExponent r)) ^ 2 * (ε ^ (1 / r)) ^ 2
        = n * (ε ^ (1 / r) * ε ^ (1 / powerDualExponent r)) ^ 2 by ring, hst]
    linarith
  exact ⟨hw, hwθ, hC, hK, hsd, hne, hnpos, hdpos⟩

end Facts

section Bounds

variable {a b B r H L cm cp ε ε₁ : ℝ} {n d : ℕ}

/-- `K̄` is nondecreasing on `(0, ε₁]` below the cap. -/
theorem paperKbar_mono (hr : 2 ≤ r) (ha : 0 < a) (hb : 0 < b) (hB : 0 < B) (hcm : 0 < cm)
    (hε : 0 < ε) (hεε : ε ≤ ε₁) (hcap2 : paperOmega a b B r * ε₁ ^ (2 / r) ≤ 1) :
    paperKbar a b B r cm ε ≤ paperKbar a b B r cm ε₁ := by
  have hβ : 0 < nativeSlope b B r := nativeSlope_pos hb hB hr
  have hC0 : 0 ≤ nativeOptimizerConstant a b r := gr_nativeOptimizerConstant_nonneg ha hb.le
  have hω : 0 < paperOmega a b B r := by unfold paperOmega; positivity
  have hc := matrixEnergyC_pos
  unfold paperKbar
  have hmono := et_logterm_mono hr hω hε hεε hcap2
  have hden : 0 < 16 * matrixEnergyC * cm := by positivity
  have : ε ^ (2 / powerDualExponent r) / (16 * matrixEnergyC * cm)
      * (1 + Real.log (1 / (paperOmega a b B r * ε ^ (2 / r))))
      ≤ ε₁ ^ (2 / powerDualExponent r) / (16 * matrixEnergyC * cm)
        * (1 + Real.log (1 / (paperOmega a b B r * ε₁ ^ (2 / r)))) := by
    rw [div_mul_eq_mul_div, div_mul_eq_mul_div]
    exact div_le_div_of_nonneg_right hmono hden.le
  linarith

/-- The residual `K̄_D` is nondecreasing on `(0, ε₁]` for `ε₁ ≤ 2^r a`. -/
theorem paperResidualKbar_mono (hr : 2 ≤ r) (ha : 0 < a) (hcm : 0 < cm) (hε : 0 < ε)
    (hεε : ε ≤ ε₁) (hcap1 : ε₁ ≤ 2 ^ r * a) :
    paperResidualKbar a r cm ε ≤ paperResidualKbar a r cm ε₁ := by
  have hr0 : 0 < r := by linarith
  have hε₁ : 0 < ε₁ := hε.trans_le hεε
  have hωD : 0 < a ^ (-(2 / r)) / 4 := by positivity
  have hcapD : a ^ (-(2 / r)) / 4 * ε₁ ^ (2 / r) ≤ 1 := by
    have h1 : ε₁ / a ≤ 2 ^ r := by rw [div_le_iff₀ ha]; linarith
    have h2 : (ε₁ / a) ^ (2 / r) ≤ ((2 : ℝ) ^ r) ^ (2 / r) :=
      Real.rpow_le_rpow (by positivity) h1 (by positivity)
    have h3 : ((2 : ℝ) ^ r) ^ (2 / r) = 4 := by
      rw [← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 2), show r * (2 / r) = 2 by field_simp,
        Real.rpow_two]
      norm_num
    have h4 : (ε₁ / a) ^ (2 / r) = a ^ (-(2 / r)) * ε₁ ^ (2 / r) := by
      rw [Real.div_rpow hε₁.le ha.le, Real.rpow_neg ha.le]; ring
    rw [h4] at h2
    linarith
  have hc := matrixEnergyC_pos
  unfold paperResidualKbar
  have hmono := et_logterm_mono hr hωD hε hεε hcapD
  have hden : 0 < 16 * matrixEnergyC * cm := by positivity
  have h := div_le_div_of_nonneg_right hmono hden.le
  have : ε ^ (2 / powerDualExponent r) / (16 * matrixEnergyC * cm)
      * (1 + Real.log (1 / (a ^ (-(2 / r)) / 4 * ε ^ (2 / r))))
      ≤ ε₁ ^ (2 / powerDualExponent r) / (16 * matrixEnergyC * cm)
        * (1 + Real.log (1 / (a ^ (-(2 / r)) / 4 * ε₁ ^ (2 / r)))) := by
    calc ε ^ (2 / powerDualExponent r) / (16 * matrixEnergyC * cm)
          * (1 + Real.log (1 / (a ^ (-(2 / r)) / 4 * ε ^ (2 / r))))
        = ε ^ (2 / powerDualExponent r) * (1 + Real.log (1 / (a ^ (-(2 / r)) / 4
          * ε ^ (2 / r)))) / (16 * matrixEnergyC * cm) := by ring
      _ ≤ ε₁ ^ (2 / powerDualExponent r) * (1 + Real.log (1 / (a ^ (-(2 / r)) / 4
          * ε₁ ^ (2 / r)))) / (16 * matrixEnergyC * cm) := h
      _ = ε₁ ^ (2 / powerDualExponent r) / (16 * matrixEnergyC * cm)
          * (1 + Real.log (1 / (a ^ (-(2 / r)) / 4 * ε₁ ^ (2 / r)))) := by ring
  linarith

/-- **The energy rate.**  `V/(nε²) ≤ L²ω(K̄(ε) + 1/32)/c₋`. -/
theorem explicit_energy_rate_bound (hr : 2 ≤ r) (ha : 0 < a) (hb : 0 < b) (hB : 0 < B)
    (hcm : 0 < cm) (hε : 0 < ε)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hdn : 32 * n ≤ d) (hcap1 : ε ≤ 2 ^ r * a) (hcap2 : paperOmega a b B r * ε ^ (2 / r) ≤ 1) :
    nativeEnergyBudget a b B r ε L n d / (n * ε ^ 2)
      ≤ L ^ 2 * paperOmega a b B r * (paperKbar a b B r cm ε + 1 / 32) / cm := by
  obtain ⟨-, hwθ, hC, -, -, hne, hn, hd⟩ :=
    explicit_regime_facts hr ha hb hB hcm hε hn1 hdn hcap1 hcap2
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hd0 : (0 : ℝ) < d := by exact_mod_cast hd
  have hρ : (n : ℝ) / d ≤ 1 / 32 := by
    rw [div_le_div_iff₀ hd0 (by norm_num)]
    have : (32 : ℝ) * n ≤ d := by exact_mod_cast hdn
    linarith
  have hβ : 0 < nativeSlope b B r := nativeSlope_pos hb hB hr
  have hC0 : 0 ≤ nativeOptimizerConstant a b r := gr_nativeOptimizerConstant_nonneg ha hb.le
  have hω0 : 0 ≤ paperOmega a b B r := by unfold paperOmega; positivity
  have he0 : 0 < ε ^ (2 / r) := Real.rpow_pos_of_pos hε _
  have hV : nativeEnergyBudget a b B r ε L n d
      ≤ L ^ 2 * (paperOmega a b B r * (paperKbar a b B r cm ε + 1 / 32)) * ε ^ (2 / r) := by
    unfold nativeEnergyBudget
    rw [hwθ]
    have h1 : (n : ℝ) / d * (paperOmega a b B r * ε ^ (2 / r))
        ≤ 1 / 32 * (paperOmega a b B r * ε ^ (2 / r)) :=
      mul_le_mul_of_nonneg_right hρ (by positivity)
    have h2 : nativeEnergyScale a b B r ε n d + (n : ℝ) / d * (paperOmega a b B r * ε ^ (2 / r))
        ≤ paperOmega a b B r * (paperKbar a b B r cm ε + 1 / 32) * ε ^ (2 / r) := by
      nlinarith
    have := mul_le_mul_of_nonneg_left h2 (sq_nonneg L)
    linarith
  have hden : cm * ε ^ (2 / r) ≤ n * ε ^ 2 := hne
  have hpos : 0 < cm * ε ^ (2 / r) := by positivity
  have hE0 : 0 ≤ nativeEnergyScale a b B r ε n d := gr_energyScale_nonneg n d
  have hW0 := nativeLearnerScale_nonneg a b B r ε
  have hVge : 0 ≤ nativeEnergyBudget a b B r ε L n d := by
    unfold nativeEnergyBudget
    positivity
  have hVnn : 0 ≤ L ^ 2 * (paperOmega a b B r * (paperKbar a b B r cm ε + 1 / 32)) * ε ^ (2 / r) :=
    le_trans hVge hV
  calc nativeEnergyBudget a b B r ε L n d / (n * ε ^ 2)
      ≤ L ^ 2 * (paperOmega a b B r * (paperKbar a b B r cm ε + 1 / 32)) * ε ^ (2 / r)
        / (n * ε ^ 2) := div_le_div_of_nonneg_right hV (by positivity)
    _ ≤ L ^ 2 * (paperOmega a b B r * (paperKbar a b B r cm ε + 1 / 32)) * ε ^ (2 / r)
        / (cm * ε ^ (2 / r)) := div_le_div_of_nonneg_left hVnn hpos hden
    _ = L ^ 2 * paperOmega a b B r * (paperKbar a b B r cm ε + 1 / 32) / cm := by
        field_simp

/-- **The residual rate.**  `D/(nε²) ≤ 2(L+H)²a^{-2/r}K̄_D(ε)/c₋`. -/
theorem explicit_residual_rate_bound (hr : 2 ≤ r) (ha : 0 < a) (hb : 0 < b) (hB : 0 < B)
    (hcm : 0 < cm) (hε : 0 < ε)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hdn : 32 * n ≤ d) (hcap1 : ε ≤ 2 ^ r * a) (hcap2 : paperOmega a b B r * ε ^ (2 / r) ≤ 1) :
    nativeResidualBudget a r ε L H n d / (n * ε ^ 2)
      ≤ 2 * (L + H) ^ 2 * a ^ (-(2 / r)) * paperResidualKbar a r cm ε / cm := by
  obtain ⟨hw, -, -, hK, hsd, hne, hn, hd⟩ :=
    explicit_regime_facts hr ha hb hB hcm hε hn1 hdn hcap1 hcap2
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hr0 : 0 < r := by linarith
  have hw0 : 0 < nativeErrorScale a r ε := by rw [hw]; positivity
  have hw4 : nativeErrorScale a r ε ≤ 4 := nativeErrorScale_le_four a r ε
  have hlog0 : 0 ≤ Real.log (4 / nativeErrorScale a r ε) :=
    Real.log_nonneg (by rw [le_div_iff₀ hw0]; linarith)
  have h4w : 4 / nativeErrorScale a r ε = 1 / (a ^ (-(2 / r)) / 4 * ε ^ (2 / r)) := by
    rw [hw]; field_simp
  have hD : nativeResidualBudget a r ε L H n d
      ≤ (L + H) ^ 2 * (2 * a ^ (-(2 / r)) * paperResidualKbar a r cm ε) * ε ^ (2 / r) := by
    unfold nativeResidualBudget paperResidualKbar
    rw [weightedTailBound_of_ne_zero hw0.ne', ← h4w]
    have hK0 := matrixEnergyK_ratio_nonneg n d
    have hinner : 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d
          * (1 + Real.log (4 / nativeErrorScale a r ε))
        ≤ 2 * (matrixEnergyK (1 / 32) + ε ^ (2 / powerDualExponent r)
          / (16 * matrixEnergyC * cm) * (1 + Real.log (4 / nativeErrorScale a r ε))) := by
      have := mul_le_mul_of_nonneg_right hsd
        (by linarith : (0 : ℝ) ≤ 1 + Real.log (4 / nativeErrorScale a r ε))
      linarith
    have h1 := mul_le_mul_of_nonneg_left hinner hw0.le
    have h2 := mul_le_mul_of_nonneg_left h1 (sq_nonneg (L + H))
    have e : ∀ Y : ℝ, (L + H) ^ 2 * (nativeErrorScale a r ε * (2 * Y))
        = (L + H) ^ 2 * (2 * a ^ (-(2 / r)) * Y) * ε ^ (2 / r) := fun Y => by rw [hw]; ring
    rw [e] at h2
    exact h2
  have hpos : 0 < cm * ε ^ (2 / r) := by positivity
  have hDnn : 0 ≤ (L + H) ^ 2 * (2 * a ^ (-(2 / r)) * paperResidualKbar a r cm ε)
      * ε ^ (2 / r) :=
    le_trans (nativeResidualBudget_nonneg ha hε n d) hD
  calc nativeResidualBudget a r ε L H n d / (n * ε ^ 2)
      ≤ (L + H) ^ 2 * (2 * a ^ (-(2 / r)) * paperResidualKbar a r cm ε) * ε ^ (2 / r)
        / (n * ε ^ 2) := div_le_div_of_nonneg_right hD (by positivity)
    _ ≤ (L + H) ^ 2 * (2 * a ^ (-(2 / r)) * paperResidualKbar a r cm ε) * ε ^ (2 / r)
        / (cm * ε ^ (2 / r)) := div_le_div_of_nonneg_left hDnn hpos hne
    _ = 2 * (L + H) ^ 2 * a ^ (-(2 / r)) * paperResidualKbar a r cm ε / cm := by
        field_simp

/-- **The signed rate.**  For `ε ∈ (0, ε₁]` below the threshold, `M/(nε) ≥ bracket(ε₁)/c₊`. -/
theorem explicit_signed_rate_bound (hr : 2 ≤ r) (ha : 0 < a) (hb : 0 < b) (hB : 0 < B)
    (hH : 0 ≤ H) (hcm : 0 < cm) (hcp : 0 < cp)
    (hpos : 0 < paperThresholdBracket a b B r H cm cp ε₁)
    (hv1 : nativePriorVariance b B r ε₁ ≤ 1) (hcap1 : ε₁ ≤ 2 ^ r * a)
    (hcap2 : paperOmega a b B r * ε₁ ^ (2 / r) ≤ 1) (hε : 0 < ε) (hεε : ε ≤ ε₁)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdn : 32 * n ≤ d) (hdv : 32 ≤ (d : ℝ) * nativePriorVariance b B r ε) :
    paperThresholdBracket a b B r H cm cp ε₁ / cp
      ≤ nativeSignedBudget a b B r ε H n d / (n * ε) := by
  obtain ⟨-, hM⟩ := native_signed_budget_threshold hr ha hb hB hH hcm hcp.le hpos hv1 hcap1 hcap2
    hε hεε hn1 hn2 hdn hdv
  have hq0 : 0 < powerDualExponent r := by
    have := one_lt_powerDualExponent (by linarith : (1 : ℝ) < r); linarith
  have hem0 : 0 < ε ^ (-(2 / powerDualExponent r)) := Real.rpow_pos_of_pos hε _
  have hn0 : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn1
  have hE : ε ^ (1 - 2 / powerDualExponent r) = ε * ε ^ (-(2 / powerDualExponent r)) := by
    rw [sub_eq_add_neg, Real.rpow_add hε, Real.rpow_one]
  rw [le_div_iff₀ (by positivity)]
  have h1 : paperThresholdBracket a b B r H cm cp ε₁ / cp * (n * ε)
      ≤ paperThresholdBracket a b B r H cm cp ε₁ / cp * (cp * ε ^ (-(2 / powerDualExponent r)) * ε) :=
    mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_right hn2 hε.le) (by positivity)
  have h2 : paperThresholdBracket a b B r H cm cp ε₁ / cp * (cp * ε ^ (-(2 / powerDualExponent r)) * ε)
      = ε ^ (1 - 2 / powerDualExponent r) * paperThresholdBracket a b B r H cm cp ε₁ := by
    rw [hE]
    first | (field_simp; ring) | field_simp
  linarith

end Bounds

section Law

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

set_option maxHeartbeats 1000000 in
/-- **The threshold `ε₁` of Appendix D.7 for Theorem 3.**  Under Assumption 2, let `ε₁ > 0`
satisfy `bracket(ε₁) > 0` (the bracket of the lower bound on `M`), `v(ε₁) < 1` (i.e. `ε₁ < β/4`),
`ε₁ ≤ 2^r a` and `ωε₁^{2/r} ≤ 1` (i.e. `ε₁ ≤ ω^{-r/2}`).  Then for every `ε ∈ (0, ε₁]`, every
sample size `c₋ε^{-2/q} ≤ n ≤ c₊ε^{-2/q}`, every dimension `d ≥ 32 max{n, v⁻¹}`, every learner of the class,
every `Q ∈ {Ii, Ij, Is}` and every real `τ`:
`(b₁/c₊)²/(2 ln 2) · n/(v̄ + (τ/ε)²) ≤ sup_p Q_{D_p}(X + τG) ≤ (1 + d̄/(2 ln 2)) · n/(1 + (τ/ε)²)`
with `b₁ = bracket(ε₁)`, `v̄ = paperEnergyRate(ε₁)` and `d̄ = paperResidualRate(ε₁)`: the constants
of the two-sided bound of Appendix D.7, uniform in `ε ≤ ε₁`, `n`, `d`, `τ` and the learner. -/
theorem native_loss_information_law_paper_threshold
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε₁ ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp)
    (hpos : 0 < paperThresholdBracket a b B r H cm cp ε₁)
    (hv1 : nativePriorVariance b B r ε₁ < 1) (hcap1 : ε₁ ≤ 2 ^ r * a)
    (hcap2 : paperOmega a b B r * ε₁ ^ (2 / r) ≤ 1) (hε : 0 < ε) (hεε : ε ≤ ε₁)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : 32 * max (n : ℝ) (nativePriorVariance b B r ε)⁻¹ ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    (paperThresholdBracket a b B r H cm cp ε₁ / cp) ^ 2 / (2 * Real.log 2)
        * (n / (paperEnergyRate a b B r L cm ε₁ + (τ / ε) ^ 2))
        ≤ nativeWorstInformation Q μR μG φ A Gf τ ∧
      nativeWorstInformation Q μR μG φ A Gf τ
        ≤ (1 + paperResidualRate a r L H cm ε₁ / (2 * Real.log 2)) * (n / (1 + (τ / ε) ^ 2)) := by
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  have hβ : 0 < nativeSlope b B r := nativeSlope_pos hb hB hr
  have hq0 : 0 < powerDualExponent r := by
    have := one_lt_powerDualExponent (by linarith : (1 : ℝ) < r); linarith
  -- the prior variance at `ε`
  have hv0 : 0 < nativePriorVariance b B r ε := by unfold nativePriorVariance; positivity
  have hvε : nativePriorVariance b B r ε < 1 := by
    refine lt_of_le_of_lt ?_ hv1
    unfold nativePriorVariance
    exact Real.rpow_le_rpow (by positivity)
      (div_le_div_of_nonneg_right (by linarith) hβ.le) (by positivity)
  have hcapε1 : ε ≤ 2 ^ r * a := hεε.trans hcap1
  have hcapε2 : paperOmega a b B r * ε ^ (2 / r) ≤ 1 := by
    have hC0 : 0 ≤ nativeOptimizerConstant a b r := gr_nativeOptimizerConstant_nonneg ha hb.le
    have hω : 0 ≤ paperOmega a b B r := by unfold paperOmega; positivity
    have : ε ^ (2 / r) ≤ ε₁ ^ (2 / r) :=
      Real.rpow_le_rpow hε.le hεε (div_nonneg (by norm_num) (by linarith))
    nlinarith
  -- the dimension conditions
  have hdn : 32 * n ≤ d := by
    have h1 : (32 : ℝ) * n ≤ d := le_trans (by
      have := le_max_left (n : ℝ) (nativePriorVariance b B r ε)⁻¹
      linarith) hdim
    exact_mod_cast h1
  have hdv : 32 ≤ (d : ℝ) * nativePriorVariance b B r ε := by
    have h1 : 32 * (nativePriorVariance b B r ε)⁻¹ ≤ d := le_trans (by
      have := le_max_right (n : ℝ) (nativePriorVariance b B r ε)⁻¹
      linarith) hdim
    have := mul_le_mul_of_nonneg_right h1 hv0.le
    rwa [mul_assoc, inv_mul_cancel₀ hv0.ne', mul_one] at this
  -- the three rates
  have hm := explicit_signed_rate_bound hr ha hb hB hH hcm hcp hpos hv1.le hcap1 hcap2 hε hεε
    hn1 hn2 hdn hdv
  have hvr := explicit_energy_rate_bound (L := L) hr ha hb hB hcm hε hn1 hdn hcapε1 hcapε2
  have hdr := explicit_residual_rate_bound (L := L) (H := H) hr ha hb hB hcm hε hn1 hdn hcapε1
    hcapε2
  have hKb := paperKbar_mono hr ha hb hB hcm hε hεε hcap2
  have hKD := paperResidualKbar_mono hr ha hcm hε hεε hcap1
  have hC0 : 0 ≤ nativeOptimizerConstant a b r := gr_nativeOptimizerConstant_nonneg ha hb.le
  have hω : 0 ≤ paperOmega a b B r := by unfold paperOmega; positivity
  have hvbar : explicitEnergyRatio a b B r ε L n d ≤ paperEnergyRate a b B r L cm ε₁ := by
    unfold explicitEnergyRatio paperEnergyRate
    refine hvr.trans (div_le_div_of_nonneg_right ?_ hcm.le)
    have := mul_le_mul_of_nonneg_left (by linarith : paperKbar a b B r cm ε + 1 / 32
      ≤ paperKbar a b B r cm ε₁ + 1 / 32) (mul_nonneg (sq_nonneg L) hω)
    linarith
  have hdbar : explicitResidualRatio a r ε L H n d ≤ paperResidualRate a r L H cm ε₁ := by
    unfold explicitResidualRatio paperResidualRate
    refine hdr.trans (div_le_div_of_nonneg_right ?_ hcm.le)
    have h0 : 0 ≤ 2 * (L + H) ^ 2 * a ^ (-(2 / r)) := by positivity
    exact mul_le_mul_of_nonneg_left hKD h0
  -- the two-sided bracket of Appendix D.7 at `ε`
  obtain ⟨-, hMpos⟩ := native_signed_budget_threshold hr ha hb hB hH hcm hcp.le hpos hv1.le hcap1
    hcap2 hε hεε hn1 hn2 hdn hdv
  have hM0 : 0 < nativeSignedBudget a b B r ε H n d :=
    lt_of_lt_of_le (mul_pos (Real.rpow_pos_of_pos hε _) hpos) hMpos
  obtain ⟨-, -, -, -, -, -, hnpos, hdpos⟩ :=
    explicit_regime_facts hr ha hb hB hcm hε hn1 hdn hcapε1 hcapε2
  obtain ⟨hlow, -, hup⟩ := explicit_bracket μR μG hdpos hnpos hφ hφm hg hgm hε hv0 hvε hM0 hAcl
    hGf hGlaw Q τ
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hnpos
  have hlog : 0 < 2 * Real.log 2 := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2); linarith
  refine ⟨le_trans ?_ hlow, le_trans hup ?_⟩
  · -- lower constants: `m ≥ b₁/c₊ > 0` and `v_ε ≤ v̄`
    have hb1 : 0 < paperThresholdBracket a b B r H cm cp ε₁ / cp := div_pos hpos hcp
    have hm2 : (paperThresholdBracket a b B r H cm cp ε₁ / cp) ^ 2
        ≤ explicitSignedRatio a b B r ε H n d ^ 2 := pow_le_pow_left₀ hb1.le hm 2
    have hV0 : 0 ≤ explicitEnergyRatio a b B r ε L n d := by
      unfold explicitEnergyRatio nativeEnergyBudget
      have := gr_energyScale_nonneg (a := a) (b := b) (B := B) (r := r) (ε := ε) n d
      have := nativeLearnerScale_nonneg a b B r ε
      positivity
    have hden : 0 < explicitEnergyRatio a b B r ε L n d + (τ / ε) ^ 2 ∨
        explicitEnergyRatio a b B r ε L n d + (τ / ε) ^ 2 = 0 := by
      rcases (add_nonneg hV0 (sq_nonneg (τ / ε))).lt_or_eq with h | h
      · exact Or.inl h
      · exact Or.inr h.symm
    rcases hden with hden | hden
    · have h1 : n / (paperEnergyRate a b B r L cm ε₁ + (τ / ε) ^ 2)
          ≤ n / (explicitEnergyRatio a b B r ε L n d + (τ / ε) ^ 2) :=
        div_le_div_of_nonneg_left hn0.le hden (by linarith)
      have h2 : 0 ≤ n / (paperEnergyRate a b B r L cm ε₁ + (τ / ε) ^ 2) := by
        have : 0 ≤ paperEnergyRate a b B r L cm ε₁ + (τ / ε) ^ 2 := by linarith
        positivity
      calc (paperThresholdBracket a b B r H cm cp ε₁ / cp) ^ 2 / (2 * Real.log 2)
            * (n / (paperEnergyRate a b B r L cm ε₁ + (τ / ε) ^ 2))
          ≤ explicitSignedRatio a b B r ε H n d ^ 2 / (2 * Real.log 2)
            * (n / (explicitEnergyRatio a b B r ε L n d + (τ / ε) ^ 2)) :=
            mul_le_mul (div_le_div_of_nonneg_right hm2 hlog.le) h1 h2 (by positivity)
        _ = _ := rfl
    · -- the degenerate case `V = 0 = τ` contradicts `M > 0`
      exfalso
      have hsq0 := sq_nonneg (τ / ε)
      have hV : explicitEnergyRatio a b B r ε L n d = 0 := by linarith
      have hτ : (τ / ε) ^ 2 = 0 := by linarith
      have hAcl' := hAcl
      obtain ⟨hA, hA1, hacc⟩ := hAcl'
      have hkey := main_information_lower_bound μR μG hdpos hφ hφm hg hgm hε hv0 hvε A
        hA hA1 hacc hGf hGlaw hM0 Q τ
      have hVz : nativeEnergyBudget a b B r ε L n d = 0 := by
        unfold explicitEnergyRatio at hV
        rcases div_eq_zero_iff.1 hV with h | h
        · exact h
        · exfalso
          have : (0 : ℝ) < n * ε ^ 2 := by positivity
          linarith
      have hτ0 : τ = 0 := by
        have : τ / ε = 0 := pow_eq_zero_iff two_ne_zero |>.1 hτ
        rcases div_eq_zero_iff.1 this with h | h
        · exact h
        · exact absurd h hε.ne'
      have h0 : 2 * Real.log 2 * (nativeEnergyBudget a b B r ε L n d + n * τ ^ 2)
          * nativeWorstInformation Q μR μG φ A Gf τ = 0 := by
        rw [hVz, hτ0]; ring
      have hk2 := hkey.trans (le_of_eq h0)
      have hM2 : 0 < nativeSignedBudget a b B r ε H n d ^ 2 := by positivity
      linarith
  · -- upper constant: `d_ε ≤ d̄`
    have h1 : 1 + explicitResidualRatio a r ε L H n d / (2 * Real.log 2)
        ≤ 1 + paperResidualRate a r L H cm ε₁ / (2 * Real.log 2) := by
      have := div_le_div_of_nonneg_right hdbar hlog.le
      linarith
    exact mul_le_mul_of_nonneg_right h1 (by positivity)

end Law

end ExplicitConstants

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ExplicitConstants/ExplicitThresholdMono.lean <==
import LossOnlyTraceability.ExplicitConstants.ExplicitThreshold

/-! # Monotonicity of the bracket of Appendix D.7, and the threshold `ε₁`

After the lower bound on `M`, Appendix D.7 shows that the bracket can only grow when `ε`
decreases, as long as it is positive; so if the bracket is positive at some `ε₁` below `β/4`,
`2^r a` and `ω^{-r/2}`, then `M > 0` on `(0, ε₁]` with the uniform lower bound obtained at `ε₁`.

* `et_logterm_mono`: `ε ↦ ε^{2/q}(1 + ln(1/(ωε^{2/r})))` is nondecreasing on `(0, ε₁]` when
  `ωε₁^{2/r} ≤ 1` and `r ≥ 2` (the only non-obvious monotonicity; proof via `e^μ ≥ 1 + μ`);
* `paperThresholdBracket_anti`: if the bracket is positive at `ε₁` (with `v(ε₁) ≤ 1` and
  `ωε₁^{2/r} ≤ 1`), then it is at least its value at `ε₁` at every `ε ∈ (0, ε₁]`;
* `native_signed_budget_threshold`: with moreover `ε₁ ≤ 2^r a`, for every `ε ∈ (0, ε₁]` in the
  regime of Theorem 3 (`c₋ε^{-2/q} ≤ n ≤ c₊ε^{-2/q}`, `32n ≤ d`, `32 ≤ dv`),
  `0 < ε^{1-2/q}·bracket(ε₁) ≤ M`.

The hypotheses `v(ε₁) ≤ 1` and `ωε₁^{2/r} ≤ 1` are the non-strict forms of the conditions
`ε₁ < β/4` and `ε₁ < ω^{-r/2}` of Appendix D.7; the condition on the bracket is exactly
`bracket(ε₁) > 0`. -/

noncomputable section

namespace LossOnlyTraceability

namespace ExplicitConstants

open Real

section Mono

/-- `q ≤ r` for `r ≥ 2`. -/
theorem et_q_le_r {r : ℝ} (hr : 2 ≤ r) : powerDualExponent r ≤ r := by
  have h2 := powerDualExponent_le_two hr
  linarith

/-- **The log-energy term is nondecreasing.**  For `r ≥ 2`, `ω > 0`, `0 < ε ≤ ε₁` and
`ωε₁^{2/r} ≤ 1`: `ε^{2/q}(1 + ln(1/(ωε^{2/r}))) ≤ ε₁^{2/q}(1 + ln(1/(ωε₁^{2/r})))`. -/
theorem et_logterm_mono {r ω ε ε₁ : ℝ} (hr : 2 ≤ r) (hω : 0 < ω) (hε : 0 < ε) (hεε : ε ≤ ε₁)
    (hcap : ω * ε₁ ^ (2 / r) ≤ 1) :
    ε ^ (2 / powerDualExponent r) * (1 + Real.log (1 / (ω * ε ^ (2 / r))))
      ≤ ε₁ ^ (2 / powerDualExponent r) * (1 + Real.log (1 / (ω * ε₁ ^ (2 / r)))) := by
  have hε₁ : 0 < ε₁ := hε.trans_le hεε
  have hr0 : 0 < r := by linarith
  have hq1 := one_lt_powerDualExponent (by linarith : (1 : ℝ) < r)
  have hq0 : 0 < powerDualExponent r := by linarith
  have hqr : 2 / r ≤ 2 / powerDualExponent r :=
    div_le_div_of_nonneg_left (by norm_num) hq0 (et_q_le_r hr)
  have hlam : 0 ≤ Real.log ε₁ - Real.log ε := by
    have := Real.log_le_log hε hεε
    linarith
  have hlog : ∀ y : ℝ, 0 < y →
      Real.log (1 / (ω * y ^ (2 / r))) = -Real.log ω - 2 / r * Real.log y := by
    intro y hy
    rw [one_div, Real.log_inv, Real.log_mul hω.ne' (Real.rpow_pos_of_pos hy _).ne',
      Real.log_rpow hy]
    ring
  have hA : 0 ≤ Real.log (1 / (ω * ε₁ ^ (2 / r))) := by
    have hp : 0 < ω * ε₁ ^ (2 / r) := by positivity
    exact Real.log_nonneg (by rw [le_div_iff₀ hp]; linarith)
  rw [hlog ε₁ hε₁] at hA
  rw [hlog ε hε, hlog ε₁ hε₁, Real.rpow_def_of_pos hε, Real.rpow_def_of_pos hε₁]
  have hexp : Real.exp (Real.log ε₁ * (2 / powerDualExponent r))
      = Real.exp (Real.log ε * (2 / powerDualExponent r))
        * Real.exp (2 / powerDualExponent r * (Real.log ε₁ - Real.log ε)) := by
    rw [← Real.exp_add]; congr 1; ring
  rw [hexp]
  have hμ := Real.add_one_le_exp (2 / powerDualExponent r * (Real.log ε₁ - Real.log ε))
  have he0 := Real.exp_pos (Real.log ε * (2 / powerDualExponent r))
  have hμ0 : 0 ≤ 2 / powerDualExponent r * (Real.log ε₁ - Real.log ε) :=
    mul_nonneg (by positivity) hlam
  have hkey : 1 + (-Real.log ω - 2 / r * Real.log ε)
      ≤ Real.exp (2 / powerDualExponent r * (Real.log ε₁ - Real.log ε))
        * (1 + (-Real.log ω - 2 / r * Real.log ε₁)) := by
    have hA1 : 1 ≤ 1 + (-Real.log ω - 2 / r * Real.log ε₁) := by linarith
    have h1 : (2 / r) * (Real.log ε₁ - Real.log ε)
        ≤ 2 / powerDualExponent r * (Real.log ε₁ - Real.log ε) :=
      mul_le_mul_of_nonneg_right hqr hlam
    have h2 : (1 + 2 / powerDualExponent r * (Real.log ε₁ - Real.log ε))
        * (1 + (-Real.log ω - 2 / r * Real.log ε₁))
        ≤ Real.exp (2 / powerDualExponent r * (Real.log ε₁ - Real.log ε))
          * (1 + (-Real.log ω - 2 / r * Real.log ε₁)) :=
      mul_le_mul_of_nonneg_right (by linarith) (by linarith)
    nlinarith
  calc Real.exp (Real.log ε * (2 / powerDualExponent r)) * (1 + (-Real.log ω - 2 / r * Real.log ε))
      ≤ Real.exp (Real.log ε * (2 / powerDualExponent r))
        * (Real.exp (2 / powerDualExponent r * (Real.log ε₁ - Real.log ε))
          * (1 + (-Real.log ω - 2 / r * Real.log ε₁))) := mul_le_mul_of_nonneg_left hkey he0.le
    _ = _ := by ring

/-- **The bracket is decreasing where it is positive.**  For `r ≥ 2`, `a, b, B > 0`,
`H ≥ 0`, `c₋ > 0`, `c₊ ≥ 0`, `0 < ε ≤ ε₁`, `v(ε₁) ≤ 1`, `ωε₁^{2/r} ≤ 1` and
`bracket(ε₁) > 0`: `bracket(ε₁) ≤ bracket(ε)`. -/
theorem paperThresholdBracket_anti {a b B r H cm cp ε ε₁ : ℝ} (hr : 2 ≤ r) (ha : 0 < a)
    (hb : 0 < b) (hB : 0 < B) (hH : 0 ≤ H) (hcm : 0 < cm) (hcp : 0 ≤ cp) (hε : 0 < ε)
    (hεε : ε ≤ ε₁) (hv1 : nativePriorVariance b B r ε₁ ≤ 1)
    (hcap2 : paperOmega a b B r * ε₁ ^ (2 / r) ≤ 1)
    (hpos : 0 < paperThresholdBracket a b B r H cm cp ε₁) :
    paperThresholdBracket a b B r H cm cp ε₁ ≤ paperThresholdBracket a b B r H cm cp ε := by
  have hε₁ : 0 < ε₁ := hε.trans_le hεε
  have hr0 : 0 < r := by linarith
  have hq1 := one_lt_powerDualExponent (by linarith : (1 : ℝ) < r)
  have hq0 : 0 < powerDualExponent r := by linarith
  have hβ : 0 < nativeSlope b B r := nativeSlope_pos hb hB hr
  have hx : 0 < 4 / nativeSlope b B r := by positivity
  have hC0 : 0 ≤ nativeOptimizerConstant a b r := gr_nativeOptimizerConstant_nonneg ha hb.le
  -- the prior variance is monotone and nonnegative
  have hv0 : 0 ≤ nativePriorVariance b B r ε := by
    unfold nativePriorVariance; positivity
  have hvm : nativePriorVariance b B r ε ≤ nativePriorVariance b B r ε₁ := by
    unfold nativePriorVariance
    exact Real.rpow_le_rpow (by positivity)
      (div_le_div_of_nonneg_right (by linarith) hβ.le) (by positivity)
  -- the factor `α⁻¹ - ε^{2/q}`
  have hvα : ∀ y : ℝ, 0 < y →
      nativePriorVariance b B r y = paperAlpha b B r * y ^ (2 / powerDualExponent r) := by
    intro y hy
    unfold nativePriorVariance paperAlpha
    rw [← Real.mul_rpow hx.le hy.le]
    congr 1
    ring
  have hα : 0 < paperAlpha b B r := by unfold paperAlpha; positivity
  have he : ε ^ (2 / powerDualExponent r) ≤ ε₁ ^ (2 / powerDualExponent r) :=
    Real.rpow_le_rpow hε.le hεε (by positivity)
  have hf1 : 0 ≤ (paperAlpha b B r)⁻¹ - ε₁ ^ (2 / powerDualExponent r) := by
    have h1 : paperAlpha b B r * ε₁ ^ (2 / powerDualExponent r) ≤ 1 := by
      rw [← hvα ε₁ hε₁]; exact hv1
    have h2 := div_le_div_of_nonneg_right h1 hα.le
    rw [mul_div_cancel_left₀ _ hα.ne', one_div] at h2
    linarith
  have hf : (paperAlpha b B r)⁻¹ - ε₁ ^ (2 / powerDualExponent r)
      ≤ (paperAlpha b B r)⁻¹ - ε ^ (2 / powerDualExponent r) := by linarith
  -- the factor `4(32/33)^{q/2} - 1 - p̄`
  have hpow2 : (1 + nativePriorVariance b B r ε / 16) ^ (powerDualExponent r / 2)
      ≤ (1 + nativePriorVariance b B r ε₁ / 16) ^ (powerDualExponent r / 2) :=
    Real.rpow_le_rpow (by positivity) (by linarith) (by positivity)
  have hpbar : paperPbar b B r H ε ≤ paperPbar b B r H ε₁ := by
    unfold paperPbar
    have hc : 0 ≤ H * nativeMargin b B r ^ 2 / 2 * (4 / nativeSlope b B r) ^ 2 := by positivity
    have h0 : 0 ≤ (1 + nativePriorVariance b B r ε / 16) ^ (powerDualExponent r / 2) + 1 / 32 := by
      positivity
    have h1 := mul_le_mul hεε (by linarith : (1 + nativePriorVariance b B r ε / 16)
      ^ (powerDualExponent r / 2) + 1 / 32 ≤ (1 + nativePriorVariance b B r ε₁ / 16)
      ^ (powerDualExponent r / 2) + 1 / 32) h0 hε₁.le
    have := mul_le_mul_of_nonneg_left h1 hc
    calc H * nativeMargin b B r ^ 2 / 2 * (4 / nativeSlope b B r) ^ 2 * ε *
          ((1 + nativePriorVariance b B r ε / 16) ^ (powerDualExponent r / 2) + 1 / 32)
        = H * nativeMargin b B r ^ 2 / 2 * (4 / nativeSlope b B r) ^ 2 * (ε *
          ((1 + nativePriorVariance b B r ε / 16) ^ (powerDualExponent r / 2) + 1 / 32)) := by
          ring
      _ ≤ H * nativeMargin b B r ^ 2 / 2 * (4 / nativeSlope b B r) ^ 2 * (ε₁ *
          ((1 + nativePriorVariance b B r ε₁ / 16) ^ (powerDualExponent r / 2) + 1 / 32)) := this
      _ = _ := by ring
  -- the subtracted term
  have hω : 0 < paperOmega a b B r := by unfold paperOmega; positivity
  have hcapε : paperOmega a b B r * ε ^ (2 / r) ≤ 1 := by
    have : ε ^ (2 / r) ≤ ε₁ ^ (2 / r) := Real.rpow_le_rpow hε.le hεε (by positivity)
    nlinarith
  have hlogpos : ∀ y : ℝ, 0 < y → paperOmega a b B r * y ^ (2 / r) ≤ 1 →
      0 ≤ Real.log (1 / (paperOmega a b B r * y ^ (2 / r))) := by
    intro y hy hcy
    have hp : 0 < paperOmega a b B r * y ^ (2 / r) := by positivity
    exact Real.log_nonneg (by rw [le_div_iff₀ hp]; linarith)
  have hK0 := matrixEnergyK_nonneg (by norm_num : (0 : ℝ) ≤ 1 / 32)
  have hc := matrixEnergyC_pos
  have hKb : paperKbar a b B r cm ε ≤ paperKbar a b B r cm ε₁ := by
    unfold paperKbar
    have hmono := et_logterm_mono hr hω hε hεε hcap2
    have hden : 0 < 16 * matrixEnergyC * cm := by positivity
    have : ε ^ (2 / powerDualExponent r) / (16 * matrixEnergyC * cm)
        * (1 + Real.log (1 / (paperOmega a b B r * ε ^ (2 / r))))
        ≤ ε₁ ^ (2 / powerDualExponent r) / (16 * matrixEnergyC * cm)
          * (1 + Real.log (1 / (paperOmega a b B r * ε₁ ^ (2 / r)))) := by
      rw [div_mul_eq_mul_div, div_mul_eq_mul_div]
      exact div_le_div_of_nonneg_right hmono hden.le
    linarith
  have hKb0 : 0 ≤ paperKbar a b B r cm ε := by
    unfold paperKbar
    have h1 := hlogpos ε hε hcapε
    have : 0 ≤ ε ^ (2 / powerDualExponent r) / (16 * matrixEnergyC * cm)
        * (1 + Real.log (1 / (paperOmega a b B r * ε ^ (2 / r)))) :=
      mul_nonneg (by positivity) (by linarith)
    linarith
  have hγ : paperGamma a b B r ε ≤ paperGamma a b B r ε₁ := by
    unfold paperGamma
    have hpow4 : (1 + nativePriorVariance b B r ε / 16) ^ (powerDualExponent r / 4)
        ≤ (1 + nativePriorVariance b B r ε₁ / 16) ^ (powerDualExponent r / 4) :=
      Real.rpow_le_rpow (by positivity) (by linarith) (by positivity)
    have := mul_le_mul_of_nonneg_left hpow4
      (by positivity : (0 : ℝ) ≤ nativeOptimizerConstant a b r * (4 / nativeSlope b B r))
    linarith
  have hγ0 : 0 ≤ paperGamma a b B r ε := by unfold paperGamma; positivity
  have hsq : Real.sqrt (cp * paperOmega a b B r * paperKbar a b B r cm ε)
      ≤ Real.sqrt (cp * paperOmega a b B r * paperKbar a b B r cm ε₁) :=
    Real.sqrt_le_sqrt (mul_le_mul_of_nonneg_left hKb (by positivity))
  have hinner : paperGamma a b B r ε * Real.sqrt (cp * paperOmega a b B r * paperKbar a b B r cm ε)
        + paperOmega a b B r * paperKbar a b B r cm ε / 2
      ≤ paperGamma a b B r ε₁ * Real.sqrt (cp * paperOmega a b B r * paperKbar a b B r cm ε₁)
        + paperOmega a b B r * paperKbar a b B r cm ε₁ / 2 := by
    have h1 := mul_le_mul hγ hsq (Real.sqrt_nonneg _) (hγ0.trans hγ)
    have h2 := mul_le_mul_of_nonneg_left hKb hω.le
    linarith
  have hinner0 : 0 ≤ paperGamma a b B r ε * Real.sqrt (cp * paperOmega a b B r * paperKbar a b B r cm ε)
        + paperOmega a b B r * paperKbar a b B r cm ε / 2 := by positivity
  have hsub : H * ε * (paperGamma a b B r ε * Real.sqrt (cp * paperOmega a b B r
        * paperKbar a b B r cm ε) + paperOmega a b B r * paperKbar a b B r cm ε / 2)
      ≤ H * ε₁ * (paperGamma a b B r ε₁ * Real.sqrt (cp * paperOmega a b B r
        * paperKbar a b B r cm ε₁) + paperOmega a b B r * paperKbar a b B r cm ε₁ / 2) :=
    mul_le_mul (mul_le_mul_of_nonneg_left hεε hH) hinner hinner0 (by positivity)
  have hsub0 : 0 ≤ H * ε₁ * (paperGamma a b B r ε₁ * Real.sqrt (cp * paperOmega a b B r
        * paperKbar a b B r cm ε₁) + paperOmega a b B r * paperKbar a b B r cm ε₁ / 2) :=
    le_trans (by positivity) hsub
  -- the product of the two decreasing factors
  have hg1 : 0 < 4 * (32 / 33 : ℝ) ^ (powerDualExponent r / 2) - 1 - paperPbar b B r H ε₁ := by
    by_contra hneg
    have hneg' := not_lt.mp hneg
    have : ((paperAlpha b B r)⁻¹ - ε₁ ^ (2 / powerDualExponent r))
        * (4 * (32 / 33 : ℝ) ^ (powerDualExponent r / 2) - 1 - paperPbar b B r H ε₁) ≤ 0 :=
      mul_nonpos_of_nonneg_of_nonpos hf1 hneg'
    unfold paperThresholdBracket at hpos
    linarith
  have hprod := mul_le_mul hf (by linarith : 4 * (32 / 33 : ℝ) ^ (powerDualExponent r / 2) - 1
      - paperPbar b B r H ε₁ ≤ 4 * (32 / 33 : ℝ) ^ (powerDualExponent r / 2) - 1
      - paperPbar b B r H ε) hg1.le (hf1.trans hf)
  unfold paperThresholdBracket
  linarith

/-- **The threshold.**  If `ε₁ > 0` has `bracket(ε₁) > 0`, `v(ε₁) ≤ 1`, `ε₁ ≤ 2^r a`
and `ωε₁^{2/r} ≤ 1`, then for every `ε ∈ (0, ε₁]` in the regime of Theorem 3
(`c₋ ε^{-2/q} ≤ n ≤ c₊ ε^{-2/q}`, `32n ≤ d`, `32 ≤ dv`) the signed budget of Proposition 7
satisfies `0 < ε^{1-2/q} · bracket(ε₁) ≤ M`: the uniform lower bound is attained at `ε₁`. -/
theorem native_signed_budget_threshold {a b B r H cm cp ε ε₁ : ℝ} {n d : ℕ}
    (hr : 2 ≤ r) (ha : 0 < a) (hb : 0 < b) (hB : 0 < B) (hH : 0 ≤ H) (hcm : 0 < cm)
    (hcp : 0 ≤ cp) (hpos : 0 < paperThresholdBracket a b B r H cm cp ε₁)
    (hv1 : nativePriorVariance b B r ε₁ ≤ 1) (hcap1 : ε₁ ≤ 2 ^ r * a)
    (hcap2 : paperOmega a b B r * ε₁ ^ (2 / r) ≤ 1) (hε : 0 < ε) (hεε : ε ≤ ε₁)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdn : 32 * n ≤ d) (hdv : 32 ≤ (d : ℝ) * nativePriorVariance b B r ε) :
    0 < ε ^ (1 - 2 / powerDualExponent r) * paperThresholdBracket a b B r H cm cp ε₁ ∧
      ε ^ (1 - 2 / powerDualExponent r) * paperThresholdBracket a b B r H cm cp ε₁
        ≤ nativeSignedBudget a b B r ε H n d := by
  have hβ : 0 < nativeSlope b B r := nativeSlope_pos hb hB hr
  have hq0 : 0 < powerDualExponent r := by
    have := one_lt_powerDualExponent (by linarith : (1 : ℝ) < r); linarith
  have hvε : nativePriorVariance b B r ε ≤ 1 := by
    refine le_trans ?_ hv1
    unfold nativePriorVariance
    exact Real.rpow_le_rpow (by positivity)
      (div_le_div_of_nonneg_right (by linarith) hβ.le) (by positivity)
  have hcapε : paperOmega a b B r * ε ^ (2 / r) ≤ 1 := by
    have hω : 0 ≤ paperOmega a b B r := by unfold paperOmega; positivity
    have : ε ^ (2 / r) ≤ ε₁ ^ (2 / r) :=
      Real.rpow_le_rpow hε.le hεε (div_nonneg (by norm_num) (by linarith))
    nlinarith
  have hanti := paperThresholdBracket_anti hr ha hb hB hH hcm hcp hε hεε hv1 hcap2 hpos
  have hbound := explicit_threshold_bound hr ha hb hB hH hcm hε hvε hn1 hn2 hdn hdv
    (hεε.trans hcap1) hcapε
  have hE : 0 < ε ^ (1 - 2 / powerDualExponent r) := Real.rpow_pos_of_pos hε _
  exact ⟨mul_pos hE hpos, (mul_le_mul_of_nonneg_left hanti hE.le).trans hbound⟩

end Mono

end ExplicitConstants

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ExplicitConstants/ExplicitThresholdQuartic.lean <==
import LossOnlyTraceability.ExplicitConstants.ExplicitThresholdMono
import LossOnlyTraceability.ExplicitConstants.GeneralRecipeQuartic

/-! # The root of the bracket of Appendix D.7 for quartic logistic learning

Appendix D.7 states that for quartic logistic learning with `c₋ = c₊ = 1` the bracket of the
lower bound on `M` is positive at `ε = 6.0·10⁻⁴` and negative at `ε = 6.1·10⁻⁴`, so that
`ε₁ = 6.0·10⁻⁴` is an admissible threshold.  For the quartic logistic class
`(a, b, B, r, H) = (1/16, 1/2, 1/4, 4, 1/4)` and `c₋ = c₊ = 1`, this module certifies by exact rational arithmetic:

* `quartic_bracket_pos_600`: the bracket is positive at `ε = 6.0·10⁻⁴`;
* `quartic_bracket_neg_610`: it is negative at `ε = 6.1·10⁻⁴`;
* `quartic_bracket_root`: hence (with the monotonicity of `ExplicitThresholdMono`) the bracket is positive at
  every `ε ∈ (0, 6.0·10⁻⁴]`, and nonpositive at every `ε ≥ 6.1·10⁻⁴` inside the cap range
  (`v(ε) ≤ 1`, `ωε^{1/2} ≤ 1`): its unique sign change lies in `(6.0·10⁻⁴, 6.1·10⁻⁴)`;
* `quartic_native_threshold`: at every `ε ∈ (0, 6.0·10⁻⁴]` in the regime of Theorem 3 with
  `c₋ = c₊ = 1`, the signed budget satisfies `M ≥ ε^{1/2}·bracket(6.0·10⁻⁴) > 0`
  (`1 - 2/q = -1/2`; stated with the exponent `2/q`). -/

noncomputable section

namespace LossOnlyTraceability

namespace ExplicitConstants

open Real

section NormalForms

theorem gq_quarter_root : (1 / 16 : ℝ) ^ (-(1 / 4 : ℝ)) = 2 := by
  rw [Real.rpow_neg (by norm_num)]
  have h : (1 / 16 : ℝ) ^ (1 / 4 : ℝ) = 1 / 2 := by
    rw [show (1 / 16 : ℝ) = (1 / 2) ^ (4 : ℕ) by norm_num, ← Real.rpow_natCast,
      ← Real.rpow_mul (by norm_num)]
    norm_num
  rw [h]
  norm_num

theorem gq_x : 4 / nativeSlope (1 / 2) (1 / 4) 4 = 32 / (3 * gqT) := by
  have ht := gqT_pos
  rw [gq_slope, div_eq_div_iff (by positivity) (by positivity)]
  ring

theorem gq_alpha_eq : paperAlpha (1 / 2) (1 / 4) 4 = (32 / (3 * gqT)) ^ (3 / 2 : ℝ) := by
  unfold paperAlpha
  rw [gq_x, gq_q, show (2 : ℝ) / (4 / 3) = 3 / 2 by norm_num]

theorem gq_omega_eq : paperOmega (1 / 16) (1 / 2) (1 / 4) 4
    = (2 + gqC * (32 / (3 * gqT)) ^ (1 / 4 : ℝ)) ^ 2 := by
  unfold paperOmega
  rw [gq_quarter_root, gq_optConst, gq_x]

theorem gq_gamma_eq (ε : ℝ) : paperGamma (1 / 16) (1 / 2) (1 / 4) 4 ε
    = 2 * (32 / (3 * gqT)) ^ (3 / 4 : ℝ) + gqC * (32 / (3 * gqT))
      * (1 + nativePriorVariance (1 / 2) (1 / 4) 4 ε / 16) ^ (1 / 3 : ℝ) := by
  unfold paperGamma
  rw [gq_quarter_root, gq_optConst, gq_x, gq_q, show (1 : ℝ) / (4 / 3) = 3 / 4 by norm_num,
    show (4 / 3 : ℝ) / 4 = 1 / 3 by norm_num]

theorem gq_pbar_eq (ε : ℝ) : paperPbar (1 / 2) (1 / 4) 4 (1 / 4) ε
    = 1 / 4 * gqT ^ 2 / 2 * (32 / (3 * gqT)) ^ 2 * ε
      * ((1 + nativePriorVariance (1 / 2) (1 / 4) 4 ε / 16) ^ (2 / 3 : ℝ) + 1 / 32) := by
  unfold paperPbar
  rw [gq_margin, gq_x, gq_q, show (4 / 3 : ℝ) / 2 = 2 / 3 by norm_num]

theorem gq_kbar_eq (ε : ℝ) : paperKbar (1 / 16) (1 / 2) (1 / 4) 4 1 ε
    = matrixEnergyK (1 / 32) + ε ^ (3 / 2 : ℝ) / (16 * matrixEnergyC * 1)
      * (1 + Real.log (1 / (paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * Real.sqrt ε))) := by
  unfold paperKbar
  rw [gq_q, show (2 : ℝ) / (4 / 3) = 3 / 2 by norm_num, show (2 : ℝ) / 4 = 1 / 2 by norm_num,
    ← Real.sqrt_eq_rpow]

theorem gq_bracket_eq (ε : ℝ) : paperThresholdBracket (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 1 1 ε
    = ((paperAlpha (1 / 2) (1 / 4) 4)⁻¹ - ε ^ (3 / 2 : ℝ)) *
        (4 * (32 / 33 : ℝ) ^ (2 / 3 : ℝ) - 1 - paperPbar (1 / 2) (1 / 4) 4 (1 / 4) ε) -
      1 / 4 * ε * (paperGamma (1 / 16) (1 / 2) (1 / 4) 4 ε *
          Real.sqrt (1 * paperOmega (1 / 16) (1 / 2) (1 / 4) 4
            * paperKbar (1 / 16) (1 / 2) (1 / 4) 4 1 ε) +
        paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * paperKbar (1 / 16) (1 / 2) (1 / 4) 4 1 ε / 2) := by
  unfold paperThresholdBracket
  rw [gq_q, show (2 : ℝ) / (4 / 3) = 3 / 2 by norm_num, show (4 / 3 : ℝ) / 2 = 2 / 3 by norm_num]

end NormalForms

section Powers

/-- `(y^{3/2})² = y³`. -/
theorem gq_pow32_sq {y : ℝ} (hy : 0 ≤ y) : (y ^ (3 / 2 : ℝ)) ^ 2 = y ^ 3 :=
  qc_rpow_three_halves_sq hy

/-- `(y^{1/4})⁴ = y`. -/
theorem gq_pow14_four {y : ℝ} (hy : 0 ≤ y) : (y ^ (1 / 4 : ℝ)) ^ 4 = y := by
  rw [← Real.rpow_natCast, ← Real.rpow_mul hy]
  norm_num

/-- `(y^{3/4})⁴ = y³`. -/
theorem gq_pow34_four {y : ℝ} (hy : 0 ≤ y) : (y ^ (3 / 4 : ℝ)) ^ 4 = y ^ 3 := by
  rw [← Real.rpow_natCast, ← Real.rpow_mul hy, ← Real.rpow_natCast]
  norm_num

/-- Enclosure of `z = y^p` from `l^k ≤ z^k ≤ h^k` (for `z, l, h ≥ 0`). -/
theorem gq_root_bounds {z l h : ℝ} (k : ℕ) (hk : k ≠ 0) (hz : 0 ≤ z) (hl : 0 ≤ l) (hh : 0 ≤ h)
    (hlz : l ^ k ≤ z ^ k) (hzh : z ^ k ≤ h ^ k) : l ≤ z ∧ z ≤ h :=
  ⟨le_of_pow_le_pow_left₀ hk hz hlz, le_of_pow_le_pow_left₀ hk hh hzh⟩

end Powers

section Components

/-- Enclosure of `x = 4/β = 32/(3t₀)`. -/
theorem gq_x_bounds {tl th xl xh : ℝ} (htl0 : 0 < tl) (htl : tl ≤ gqT) (hth : gqT ≤ th)
    (hxl0 : 0 ≤ xl) (hxl : xl * (3 * th) ≤ 32) (hxh : 32 ≤ xh * (3 * tl)) :
    xl ≤ 32 / (3 * gqT) ∧ 32 / (3 * gqT) ≤ xh := by
  have ht := gqT_pos
  have hxh0 : 0 < xh := by
    by_contra h
    have : xh * (3 * tl) ≤ 0 := mul_nonpos_of_nonpos_of_nonneg (not_lt.1 h) (by positivity)
    linarith
  constructor
  · rw [le_div_iff₀ (by positivity)]
    have : xl * (3 * gqT) ≤ xl * (3 * th) := mul_le_mul_of_nonneg_left (by linarith) hxl0
    linarith
  · rw [div_le_iff₀ (by positivity)]
    have : xh * (3 * tl) ≤ xh * (3 * gqT) := mul_le_mul_of_nonneg_left (by linarith) hxh0.le
    linarith

end Components

section Bounds

variable {tl th xl xh : ℝ}

/-- Enclosure of `α = x^{3/2}`. -/
theorem gq_alpha_bounds {αl αh : ℝ} (hxl0 : 0 ≤ xl) (hx : xl ≤ 32 / (3 * gqT) ∧ 32 / (3 * gqT) ≤ xh)
    (hαl0 : 0 ≤ αl) (hαl : αl ^ 2 ≤ xl ^ 3) (hαh0 : 0 ≤ αh) (hαh : xh ^ 3 ≤ αh ^ 2) :
    αl ≤ paperAlpha (1 / 2) (1 / 4) 4 ∧ paperAlpha (1 / 2) (1 / 4) 4 ≤ αh := by
  have ht := gqT_pos
  have hx0 : 0 ≤ 32 / (3 * gqT) := by positivity
  rw [gq_alpha_eq]
  refine gq_root_bounds 2 two_ne_zero (Real.rpow_nonneg hx0 _) hαl0 hαh0 ?_ ?_
  · rw [gq_pow32_sq hx0]; exact hαl.trans (pow_le_pow_left₀ hxl0 hx.1 3)
  · rw [gq_pow32_sq hx0]; exact (pow_le_pow_left₀ hx0 hx.2 3).trans hαh

/-- Enclosure of `x^{1/4}` and `x^{3/4}`. -/
theorem gq_xroot_bounds {X14l X14h X34l X34h : ℝ} (hxl0 : 0 ≤ xl)
    (hx : xl ≤ 32 / (3 * gqT) ∧ 32 / (3 * gqT) ≤ xh)
    (hX14l0 : 0 ≤ X14l) (hX14l : X14l ^ 4 ≤ xl) (hX14h0 : 0 ≤ X14h) (hX14h : xh ≤ X14h ^ 4)
    (hX34l0 : 0 ≤ X34l) (hX34l : X34l ^ 4 ≤ xl ^ 3) (hX34h0 : 0 ≤ X34h)
    (hX34h : xh ^ 3 ≤ X34h ^ 4) :
    (X14l ≤ (32 / (3 * gqT)) ^ (1 / 4 : ℝ) ∧ (32 / (3 * gqT)) ^ (1 / 4 : ℝ) ≤ X14h) ∧
      (X34l ≤ (32 / (3 * gqT)) ^ (3 / 4 : ℝ) ∧ (32 / (3 * gqT)) ^ (3 / 4 : ℝ) ≤ X34h) := by
  have ht := gqT_pos
  have hx0 : 0 ≤ 32 / (3 * gqT) := by positivity
  refine ⟨gq_root_bounds 4 (by norm_num) (Real.rpow_nonneg hx0 _) hX14l0 hX14h0 ?_ ?_,
    gq_root_bounds 4 (by norm_num) (Real.rpow_nonneg hx0 _) hX34l0 hX34h0 ?_ ?_⟩
  · rw [gq_pow14_four hx0]; exact hX14l.trans hx.1
  · rw [gq_pow14_four hx0]; exact hx.2.trans hX14h
  · rw [gq_pow34_four hx0]; exact hX34l.trans (pow_le_pow_left₀ hxl0 hx.1 3)
  · rw [gq_pow34_four hx0]; exact (pow_le_pow_left₀ hx0 hx.2 3).trans hX34h

/-- The prior variance is `(xε)^{3/2}` and is bounded by `vh` from `(xh ε)³ ≤ vh²`. -/
theorem gq_v_upper {ε vh : ℝ} (hε : 0 ≤ ε) (hx : xl ≤ 32 / (3 * gqT) ∧ 32 / (3 * gqT) ≤ xh)
    (hvh0 : 0 ≤ vh) (hvh : (xh * ε) ^ 3 ≤ vh ^ 2) :
    0 ≤ nativePriorVariance (1 / 2) (1 / 4) 4 ε ∧ nativePriorVariance (1 / 2) (1 / 4) 4 ε ≤ vh := by
  have ht := gqT_pos
  have hu : gqU ε = 32 / (3 * gqT) * ε := by unfold gqU; ring
  have hu0 : 0 ≤ gqU ε := by rw [hu]; positivity
  obtain ⟨-, -, -, hsq, -⟩ := gq_prior_identities hε
  have hv0 : 0 ≤ nativePriorVariance (1 / 2) (1 / 4) 4 ε := by
    rw [gq_prior]; exact Real.rpow_nonneg hu0 _
  refine ⟨hv0, le_of_pow_le_pow_left₀ two_ne_zero hvh0 ?_⟩
  rw [hsq, hu]
  refine le_trans (pow_le_pow_left₀ (by positivity) ?_ 3) hvh
  exact mul_le_mul_of_nonneg_right hx.2 hε

/-- Enclosure of `ω = (2 + C₀x^{1/4})²`. -/
theorem gq_omega_bounds {cl ch X14l X14h ωl ωh : ℝ} (hxl0 : 0 ≤ xl)
    (hx : xl ≤ 32 / (3 * gqT) ∧ 32 / (3 * gqT) ≤ xh) (hcl0 : 0 ≤ cl) (hcl : cl ≤ gqC)
    (hch : gqC ≤ ch) (hX14l0 : 0 ≤ X14l) (hX14l : X14l ^ 4 ≤ xl) (hX14h0 : 0 ≤ X14h)
    (hX14h : xh ≤ X14h ^ 4) (hωl : ωl ≤ (2 + cl * X14l) ^ 2) (hωh : (2 + ch * X14h) ^ 2 ≤ ωh) :
    ωl ≤ paperOmega (1 / 16) (1 / 2) (1 / 4) 4 ∧ paperOmega (1 / 16) (1 / 2) (1 / 4) 4 ≤ ωh := by
  have hc := gqC_pos
  have ht := gqT_pos
  have hx0 : 0 ≤ 32 / (3 * gqT) := by positivity
  have hxh0 : 0 ≤ xh := hx0.trans hx.2
  obtain ⟨⟨h1, h2⟩, -⟩ := gq_xroot_bounds (X34l := 0) (X34h := xh ^ (3 / 4 : ℝ))
    hxl0 hx hX14l0 hX14l hX14h0 hX14h le_rfl (by norm_num; positivity) (Real.rpow_nonneg hxh0 _)
    (by rw [gq_pow34_four hxh0])
  rw [gq_omega_eq]
  constructor
  · refine hωl.trans (pow_le_pow_left₀ (by positivity) ?_ 2)
    have := mul_le_mul hcl h1 hX14l0 hc.le
    linarith
  · refine le_trans (pow_le_pow_left₀ (by positivity) ?_ 2) hωh
    have := mul_le_mul hch h2 (Real.rpow_nonneg hx0 _) (hc.le.trans hch)
    linarith

/-- The cap `ω ε^{1/2} ≤ 1` from `ω ≤ ωh`, `ε ≤ sh²`, `ωh sh ≤ 1`. -/
theorem gq_cap_sqrt {ε ωh sh : ℝ} (hε : 0 ≤ ε) (hω : paperOmega (1 / 16) (1 / 2) (1 / 4) 4 ≤ ωh)
    (hsh0 : 0 ≤ sh) (hsh : ε ≤ sh ^ 2) (h : ωh * sh ≤ 1) :
    paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * Real.sqrt ε ≤ 1 ∧
      paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * ε ^ ((2 : ℝ) / 4) ≤ 1 := by
  have hc := gqC_pos
  have ht := gqT_pos
  have hω0 : 0 ≤ paperOmega (1 / 16) (1 / 2) (1 / 4) 4 := by rw [gq_omega_eq]; positivity
  have hsq : Real.sqrt ε ≤ sh := gq_sqrt_le hsh0 le_rfl hsh
  have h1 : paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * Real.sqrt ε ≤ 1 :=
    (mul_le_mul hω hsq (Real.sqrt_nonneg _) (hω0.trans hω)).trans h
  refine ⟨h1, ?_⟩
  rw [show (2 : ℝ) / 4 = 1 / 2 by norm_num, ← Real.sqrt_eq_rpow]
  exact h1

end Bounds

section Certificates

/-- **Lower certificate for the bracket at quartic logistic learning, `c₋ = c₊ = 1`.** -/
theorem gq_bracket_lower_core {ε tl th ch Kh xl xh αh X14h X34h vh e32h c33l Ph γh ωl ωh sl
      Kbh R : ℝ}
    (htl0 : 0 < tl) (htl : tl ≤ gqT) (hth : gqT ≤ th) (hch : gqC ≤ ch)
    (hKh : matrixEnergyK (1 / 32) ≤ Kh) (hε : 0 < ε)
    (hxl0 : 0 ≤ xl) (hxl : xl * (3 * th) ≤ 32) (hxh : 32 ≤ xh * (3 * tl))
    (hαh0 : 0 < αh) (hαh : xh ^ 3 ≤ αh ^ 2)
    (hX14h0 : 0 ≤ X14h) (hX14h : xh ≤ X14h ^ 4)
    (hX34h0 : 0 ≤ X34h) (hX34h : xh ^ 3 ≤ X34h ^ 4)
    (hvh0 : 0 ≤ vh) (hvh : (xh * ε) ^ 3 ≤ vh ^ 2)
    (he32h0 : 0 ≤ e32h) (he32h : ε ^ 3 ≤ e32h ^ 2)
    (hc33l0 : 0 ≤ c33l) (hc33l : c33l ^ 3 ≤ (32 / 33) ^ 2)
    (hPh : th ^ 2 / 8 * xh ^ 2 * ε * (1 + vh / 16 + 1 / 32) ≤ Ph)
    (hγh : 2 * X34h + ch * xh * (1 + vh / 16 / 3) ≤ γh)
    (hωh : (2 + ch * X14h) ^ 2 ≤ ωh)
    (hωl0 : 0 < ωl) (hωl : ωl ≤ paperOmega (1 / 16) (1 / 2) (1 / 4) 4)
    (hsl0 : 0 < sl) (hsl : sl ^ 2 ≤ ε) (hcap : paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * Real.sqrt ε ≤ 1)
    (hKbh : Kh + e32h / (16 * (19 / 40 * (29 / 30) ^ 2) * 1) * (1 / (ωl * sl)) ≤ Kbh)
    (hR0 : 0 ≤ R) (hR : ωh * Kbh ≤ R ^ 2)
    (hfl : 0 ≤ 1 / αh - e32h) (hGl : 0 ≤ 4 * c33l - 1 - Ph) :
    (1 / αh - e32h) * (4 * c33l - 1 - Ph) - 1 / 4 * ε * (γh * R + ωh * Kbh / 2)
      ≤ paperThresholdBracket (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 1 1 ε := by
  have ht := gqT_pos
  have hc := gqC_pos
  have hch0 : 0 ≤ ch := hc.le.trans hch
  have hx := gq_x_bounds htl0 htl hth hxl0 hxl hxh
  have hx0 : 0 ≤ 32 / (3 * gqT) := by positivity
  have hxh0 : 0 ≤ xh := hx0.trans hx.2
  -- alpha
  have hα0 : 0 < paperAlpha (1 / 2) (1 / 4) 4 := by rw [gq_alpha_eq]; positivity
  have hαu : paperAlpha (1 / 2) (1 / 4) 4 ≤ αh := by
    rw [gq_alpha_eq]
    refine le_of_pow_le_pow_left₀ two_ne_zero hαh0.le ?_
    rw [gq_pow32_sq hx0]; exact (pow_le_pow_left₀ hx0 hx.2 3).trans hαh
  have hαinv : 1 / αh ≤ (paperAlpha (1 / 2) (1 / 4) 4)⁻¹ := by
    rw [← one_div]; exact one_div_le_one_div_of_le hα0 hαu
  -- epsilon^{3/2}
  have he32 : ε ^ (3 / 2 : ℝ) ≤ e32h :=
    le_of_pow_le_pow_left₀ two_ne_zero he32h0 (by rw [gq_pow32_sq hε.le]; exact he32h)
  -- the factor f
  have hf : 1 / αh - e32h ≤ (paperAlpha (1 / 2) (1 / 4) 4)⁻¹ - ε ^ (3 / 2 : ℝ) := by linarith
  -- the power (32/33)^{2/3}
  have hc33 : c33l ≤ (32 / 33 : ℝ) ^ (2 / 3 : ℝ) := by
    refine le_of_pow_le_pow_left₀ three_ne_zero (Real.rpow_nonneg (by norm_num) _) ?_
    rw [gq_rpow_two_thirds_cube (by norm_num)]; exact hc33l
  -- v and the prior factors
  obtain ⟨hv0, hvvh⟩ := gq_v_upper hε.le hx hvh0 hvh
  have hv16 : 0 ≤ nativePriorVariance (1 / 2) (1 / 4) 4 ε / 16 := by positivity
  have hp23 := gq_rpow_two_thirds_le hv16
  have hp13 := gq_cbrt_one_add_le hv16
  -- p̄
  have hP : paperPbar (1 / 2) (1 / 4) 4 (1 / 4) ε ≤ Ph := by
    rw [gq_pbar_eq]
    have ht2 : gqT ^ 2 ≤ th ^ 2 := pow_le_pow_left₀ ht.le hth 2
    have hx2 : (32 / (3 * gqT)) ^ 2 ≤ xh ^ 2 := pow_le_pow_left₀ hx0 hx.2 2
    have h1 : (1 + nativePriorVariance (1 / 2) (1 / 4) 4 ε / 16) ^ (2 / 3 : ℝ) + 1 / 32
        ≤ 1 + vh / 16 + 1 / 32 := by linarith
    have h2 : 0 ≤ (1 + nativePriorVariance (1 / 2) (1 / 4) 4 ε / 16) ^ (2 / 3 : ℝ) + 1 / 32 := by
      positivity
    calc 1 / 4 * gqT ^ 2 / 2 * (32 / (3 * gqT)) ^ 2 * ε
          * ((1 + nativePriorVariance (1 / 2) (1 / 4) 4 ε / 16) ^ (2 / 3 : ℝ) + 1 / 32)
        = gqT ^ 2 / 8 * (32 / (3 * gqT)) ^ 2 * ε
          * ((1 + nativePriorVariance (1 / 2) (1 / 4) 4 ε / 16) ^ (2 / 3 : ℝ) + 1 / 32) := by ring
      _ ≤ th ^ 2 / 8 * xh ^ 2 * ε * (1 + vh / 16 + 1 / 32) := by
          have h3 : gqT ^ 2 / 8 * (32 / (3 * gqT)) ^ 2 * ε ≤ th ^ 2 / 8 * xh ^ 2 * ε := by
            have := mul_le_mul ht2 hx2 (sq_nonneg _) (sq_nonneg _)
            have h4 : gqT ^ 2 * (32 / (3 * gqT)) ^ 2 * ε ≤ th ^ 2 * xh ^ 2 * ε :=
              mul_le_mul_of_nonneg_right this hε.le
            linarith
          exact mul_le_mul h3 h1 h2 (by positivity)
      _ ≤ Ph := hPh
  have hG : 4 * c33l - 1 - Ph ≤ 4 * (32 / 33 : ℝ) ^ (2 / 3 : ℝ) - 1
      - paperPbar (1 / 2) (1 / 4) 4 (1 / 4) ε := by linarith
  -- gamma
  obtain ⟨⟨-, hX14⟩, ⟨-, hX34⟩⟩ := gq_xroot_bounds (X14l := 0) (X34l := 0) hxl0 hx le_rfl
    (by norm_num; linarith) hX14h0 hX14h le_rfl (by norm_num; positivity) hX34h0 hX34h
  have hγ : paperGamma (1 / 16) (1 / 2) (1 / 4) 4 ε ≤ γh := by
    rw [gq_gamma_eq]
    have h1 : gqC * (32 / (3 * gqT)) ≤ ch * xh := mul_le_mul hch hx.2 hx0 hch0
    have h2 : (1 + nativePriorVariance (1 / 2) (1 / 4) 4 ε / 16) ^ (1 / 3 : ℝ)
        ≤ 1 + vh / 16 / 3 := by linarith
    have h3 := mul_le_mul h1 h2 (by positivity) (mul_nonneg hch0 hxh0)
    linarith
  have hγ0 : 0 ≤ paperGamma (1 / 16) (1 / 2) (1 / 4) 4 ε := by rw [gq_gamma_eq]; positivity
  -- omega
  have hω : paperOmega (1 / 16) (1 / 2) (1 / 4) 4 ≤ ωh := by
    rw [gq_omega_eq]
    refine le_trans (pow_le_pow_left₀ (by positivity) ?_ 2) hωh
    have := mul_le_mul hch hX14 (by positivity) hch0
    linarith
  have hω0 : 0 ≤ paperOmega (1 / 16) (1 / 2) (1 / 4) 4 := hωl0.le.trans hωl
  -- K̄
  have hsq : sl ≤ Real.sqrt ε := gq_le_sqrt hsl0.le le_rfl hsl
  have hy0 : 0 < paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * Real.sqrt ε := by
    have := Real.sqrt_pos.2 hε
    exact mul_pos (hωl0.trans_le hωl) this
  have hyl : ωl * sl ≤ paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * Real.sqrt ε :=
    mul_le_mul hωl hsq hsl0.le hω0
  have hK : paperKbar (1 / 16) (1 / 2) (1 / 4) 4 1 ε ≤ Kbh := by
    rw [gq_kbar_eq]
    have hlog : 1 + Real.log (1 / (paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * Real.sqrt ε))
        ≤ 1 / (ωl * sl) := by
      have h1 := Real.log_le_sub_one_of_pos (one_div_pos.2 hy0)
      have h2 : 1 / (paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * Real.sqrt ε) ≤ 1 / (ωl * sl) :=
        one_div_le_one_div_of_le (mul_pos hωl0 hsl0) hyl
      linarith
    have he0 : 0 ≤ ε ^ (3 / 2 : ℝ) := Real.rpow_nonneg hε.le _
    have hlog0 : 0 ≤ 1 + Real.log (1 / (paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * Real.sqrt ε)) := by
      have := Real.log_nonneg (show (1 : ℝ) ≤ 1 / (paperOmega (1 / 16) (1 / 2) (1 / 4) 4
        * Real.sqrt ε) by rw [le_div_iff₀ hy0]; linarith)
      linarith
    have hc16 : (16 * matrixEnergyC * 1) = 16 * (19 / 40 * (29 / 30) ^ 2) * 1 := by
      unfold matrixEnergyC; ring
    rw [hc16]
    have h1 : ε ^ (3 / 2 : ℝ) / (16 * (19 / 40 * (29 / 30) ^ 2) * 1)
        ≤ e32h / (16 * (19 / 40 * (29 / 30) ^ 2) * 1) :=
      div_le_div_of_nonneg_right he32 (by norm_num)
    have h2 := mul_le_mul h1 hlog hlog0 (by positivity)
    linarith
  have hK0 : 0 ≤ paperKbar (1 / 16) (1 / 2) (1 / 4) 4 1 ε := by
    rw [gq_kbar_eq]
    have hK0' := matrixEnergyK_nonneg (by norm_num : (0 : ℝ) ≤ 1 / 32)
    have hlog0 : 0 ≤ Real.log (1 / (paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * Real.sqrt ε)) :=
      Real.log_nonneg (by rw [le_div_iff₀ hy0]; linarith)
    have hc := matrixEnergyC_pos
    have : 0 ≤ ε ^ (3 / 2 : ℝ) / (16 * matrixEnergyC * 1)
        * (1 + Real.log (1 / (paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * Real.sqrt ε))) :=
      mul_nonneg (by positivity) (by linarith)
    linarith
  -- the square root
  have hroot : Real.sqrt (1 * paperOmega (1 / 16) (1 / 2) (1 / 4) 4
      * paperKbar (1 / 16) (1 / 2) (1 / 4) 4 1 ε) ≤ R :=
    gq_sqrt_le hR0 (by rw [one_mul]; exact mul_le_mul hω hK hK0 (hω0.trans hω)) hR
  -- assembly
  rw [gq_bracket_eq]
  have hfG := mul_le_mul hf hG hGl (hfl.trans hf)
  have hsub : paperGamma (1 / 16) (1 / 2) (1 / 4) 4 ε * Real.sqrt (1 * paperOmega (1 / 16) (1 / 2)
        (1 / 4) 4 * paperKbar (1 / 16) (1 / 2) (1 / 4) 4 1 ε)
      + paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * paperKbar (1 / 16) (1 / 2) (1 / 4) 4 1 ε / 2
      ≤ γh * R + ωh * Kbh / 2 := by
    have h1 := mul_le_mul hγ hroot (Real.sqrt_nonneg _) (hγ0.trans hγ)
    have h2 := mul_le_mul hω hK hK0 (hω0.trans hω)
    linarith
  have := mul_le_mul_of_nonneg_left hsub (by positivity : (0 : ℝ) ≤ 1 / 4 * ε)
  linarith

/-- **Upper certificate for the bracket at quartic logistic learning, `c₋ = c₊ = 1`.** -/
theorem gq_bracket_upper_core {ε tl th cl Kl xl xh αl X14l X34l e32l c33h Pl γl ωl Kbl Rl
      vh : ℝ}
    (htl0 : 0 < tl) (htl : tl ≤ gqT) (hth : gqT ≤ th) (hcl0 : 0 ≤ cl) (hcl : cl ≤ gqC)
    (hKl : Kl ≤ matrixEnergyK (1 / 32)) (hε : 0 < ε)
    (hxl0 : 0 ≤ xl) (hxl : xl * (3 * th) ≤ 32) (hxh : 32 ≤ xh * (3 * tl))
    (hαl0 : 0 < αl) (hαl : αl ^ 2 ≤ xl ^ 3)
    (hX14l0 : 0 ≤ X14l) (hX14l : X14l ^ 4 ≤ xl)
    (hX34l0 : 0 ≤ X34l) (hX34l : X34l ^ 4 ≤ xl ^ 3)
    (hvh0 : 0 ≤ vh) (hvh : (xh * ε) ^ 3 ≤ vh ^ 2) (hvh1 : vh ≤ 1)
    (he32l0 : 0 ≤ e32l) (he32l : e32l ^ 2 ≤ ε ^ 3)
    (hc33h0 : 0 ≤ c33h) (hc33h : (32 / 33) ^ 2 ≤ c33h ^ 3)
    (hPl : Pl ≤ tl ^ 2 / 8 * xl ^ 2 * ε * (1 + 1 / 32))
    (hγl : γl ≤ 2 * X34l + cl * xl)
    (hωl : ωl ≤ (2 + cl * X14l) ^ 2)
    (hcap : paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * Real.sqrt ε ≤ 1)
    (hKbl : Kbl ≤ Kl + e32l / (16 * (19 / 40 * (29 / 30) ^ 2) * 1))
    (hRl0 : 0 ≤ Rl) (hRl : Rl ^ 2 ≤ ωl * Kbl) (hωl0 : 0 ≤ ωl) (hKbl0 : 0 ≤ Kbl) (hγl0 : 0 ≤ γl)
    (hGh : 0 ≤ 4 * c33h - 1 - Pl) :
    paperThresholdBracket (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 1 1 ε
      ≤ (1 / αl - e32l) * (4 * c33h - 1 - Pl) - 1 / 4 * ε * (γl * Rl + ωl * Kbl / 2) := by
  have ht := gqT_pos
  have hc := gqC_pos
  have hx := gq_x_bounds htl0 htl hth hxl0 hxl hxh
  have hx0 : 0 ≤ 32 / (3 * gqT) := by positivity
  -- alpha
  have hαlo : αl ≤ paperAlpha (1 / 2) (1 / 4) 4 := by
    rw [gq_alpha_eq]
    refine le_of_pow_le_pow_left₀ two_ne_zero (Real.rpow_nonneg hx0 _) ?_
    rw [gq_pow32_sq hx0]; exact hαl.trans (pow_le_pow_left₀ hxl0 hx.1 3)
  have hα0 : 0 < paperAlpha (1 / 2) (1 / 4) 4 := hαl0.trans_le hαlo
  have hαinv : (paperAlpha (1 / 2) (1 / 4) 4)⁻¹ ≤ 1 / αl := by
    rw [← one_div]; exact one_div_le_one_div_of_le hαl0 hαlo
  have he32 : e32l ≤ ε ^ (3 / 2 : ℝ) :=
    le_of_pow_le_pow_left₀ two_ne_zero (Real.rpow_nonneg hε.le _)
      (by rw [gq_pow32_sq hε.le]; exact he32l)
  have hf : (paperAlpha (1 / 2) (1 / 4) 4)⁻¹ - ε ^ (3 / 2 : ℝ) ≤ 1 / αl - e32l := by linarith
  -- f ≥ 0 from v ≤ 1
  obtain ⟨hv0, hvvh⟩ := gq_v_upper hε.le hx hvh0 hvh
  have hf0 : 0 ≤ (paperAlpha (1 / 2) (1 / 4) 4)⁻¹ - ε ^ (3 / 2 : ℝ) := by
    have hvα : nativePriorVariance (1 / 2) (1 / 4) 4 ε = paperAlpha (1 / 2) (1 / 4) 4
        * ε ^ (3 / 2 : ℝ) := by
      rw [gq_prior, gq_alpha_eq, ← Real.mul_rpow hx0 hε.le]
      unfold gqU; congr 1; ring
    have h1 : paperAlpha (1 / 2) (1 / 4) 4 * ε ^ (3 / 2 : ℝ) ≤ 1 := by
      rw [← hvα]; exact hvvh.trans hvh1
    have h2 := div_le_div_of_nonneg_right h1 hα0.le
    rw [mul_div_cancel_left₀ _ hα0.ne', one_div] at h2
    linarith
  -- the power (32/33)^{2/3}
  have hc33 : (32 / 33 : ℝ) ^ (2 / 3 : ℝ) ≤ c33h := by
    refine le_of_pow_le_pow_left₀ three_ne_zero hc33h0 ?_
    rw [gq_rpow_two_thirds_cube (by norm_num)]; exact hc33h
  -- p̄ lower bound
  have hv16 : 0 ≤ nativePriorVariance (1 / 2) (1 / 4) 4 ε / 16 := by positivity
  have hp23 := gq_one_le_rpow_one_add hv16 (by norm_num : (0 : ℝ) ≤ 2 / 3)
  have hp13 := gq_one_le_rpow_one_add hv16 (by norm_num : (0 : ℝ) ≤ 1 / 3)
  have hP : Pl ≤ paperPbar (1 / 2) (1 / 4) 4 (1 / 4) ε := by
    rw [gq_pbar_eq]
    have ht2 : tl ^ 2 ≤ gqT ^ 2 := pow_le_pow_left₀ htl0.le htl 2
    have hx2 : xl ^ 2 ≤ (32 / (3 * gqT)) ^ 2 := pow_le_pow_left₀ hxl0 hx.1 2
    have h3 : tl ^ 2 / 8 * xl ^ 2 * ε ≤ gqT ^ 2 / 8 * (32 / (3 * gqT)) ^ 2 * ε := by
      have := mul_le_mul ht2 hx2 (sq_nonneg _) (sq_nonneg _)
      have h4 : tl ^ 2 * xl ^ 2 * ε ≤ gqT ^ 2 * (32 / (3 * gqT)) ^ 2 * ε :=
        mul_le_mul_of_nonneg_right this hε.le
      linarith
    have h5 := mul_le_mul h3 (by linarith : (1 : ℝ) + 1 / 32
      ≤ (1 + nativePriorVariance (1 / 2) (1 / 4) 4 ε / 16) ^ (2 / 3 : ℝ) + 1 / 32)
      (by norm_num) (by positivity)
    calc Pl ≤ tl ^ 2 / 8 * xl ^ 2 * ε * (1 + 1 / 32) := hPl
      _ ≤ gqT ^ 2 / 8 * (32 / (3 * gqT)) ^ 2 * ε
          * ((1 + nativePriorVariance (1 / 2) (1 / 4) 4 ε / 16) ^ (2 / 3 : ℝ) + 1 / 32) := h5
      _ = 1 / 4 * gqT ^ 2 / 2 * (32 / (3 * gqT)) ^ 2 * ε
          * ((1 + nativePriorVariance (1 / 2) (1 / 4) 4 ε / 16) ^ (2 / 3 : ℝ) + 1 / 32) := by ring
  have hG : 4 * (32 / 33 : ℝ) ^ (2 / 3 : ℝ) - 1 - paperPbar (1 / 2) (1 / 4) 4 (1 / 4) ε
      ≤ 4 * c33h - 1 - Pl := by linarith
  -- gamma lower bound
  obtain ⟨⟨hX14, -⟩, ⟨hX34, -⟩⟩ := gq_xroot_bounds (X14h := (32 / (3 * gqT)) ^ (1 / 4 : ℝ))
    (X34h := (32 / (3 * gqT)) ^ (3 / 4 : ℝ)) (xh := 32 / (3 * gqT)) hxl0 ⟨hx.1, le_rfl⟩
    hX14l0 hX14l (Real.rpow_nonneg hx0 _) (by rw [gq_pow14_four hx0]) hX34l0 hX34l
    (Real.rpow_nonneg hx0 _) (by rw [gq_pow34_four hx0])
  have hγ : γl ≤ paperGamma (1 / 16) (1 / 2) (1 / 4) 4 ε := by
    rw [gq_gamma_eq]
    have h1 : cl * xl ≤ gqC * (32 / (3 * gqT)) := mul_le_mul hcl hx.1 hxl0 hc.le
    have h2 := mul_le_mul h1 hp13 zero_le_one (by positivity)
    linarith
  -- omega lower bound
  have hω : ωl ≤ paperOmega (1 / 16) (1 / 2) (1 / 4) 4 := by
    rw [gq_omega_eq]
    refine hωl.trans (pow_le_pow_left₀ (by positivity) ?_ 2)
    have := mul_le_mul hcl hX14 hX14l0 hc.le
    linarith
  -- K̄ lower bound
  have hy0 : 0 < paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * Real.sqrt ε := by
    rw [gq_omega_eq]
    have := Real.sqrt_pos.2 hε
    positivity
  have hK : Kbl ≤ paperKbar (1 / 16) (1 / 2) (1 / 4) 4 1 ε := by
    rw [gq_kbar_eq]
    have hlog0 : 0 ≤ Real.log (1 / (paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * Real.sqrt ε)) :=
      Real.log_nonneg (by rw [le_div_iff₀ hy0]; linarith)
    have hc16 : (16 * matrixEnergyC * 1) = 16 * (19 / 40 * (29 / 30) ^ 2) * 1 := by
      unfold matrixEnergyC; ring
    rw [hc16]
    have h1 : e32l / (16 * (19 / 40 * (29 / 30) ^ 2) * 1)
        ≤ ε ^ (3 / 2 : ℝ) / (16 * (19 / 40 * (29 / 30) ^ 2) * 1) :=
      div_le_div_of_nonneg_right he32 (by norm_num)
    have h2 : e32l / (16 * (19 / 40 * (29 / 30) ^ 2) * 1) * 1
        ≤ ε ^ (3 / 2 : ℝ) / (16 * (19 / 40 * (29 / 30) ^ 2) * 1)
          * (1 + Real.log (1 / (paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * Real.sqrt ε))) :=
      mul_le_mul h1 (by linarith) zero_le_one (by positivity)
    linarith
  -- the square root
  have hroot : Rl ≤ Real.sqrt (1 * paperOmega (1 / 16) (1 / 2) (1 / 4) 4
      * paperKbar (1 / 16) (1 / 2) (1 / 4) 4 1 ε) :=
    gq_le_sqrt hRl0 (by rw [one_mul]; exact mul_le_mul hω hK hKbl0 (hωl0.trans hω)) hRl
  -- assembly
  rw [gq_bracket_eq]
  have hfG : ((paperAlpha (1 / 2) (1 / 4) 4)⁻¹ - ε ^ (3 / 2 : ℝ)) *
      (4 * (32 / 33 : ℝ) ^ (2 / 3 : ℝ) - 1 - paperPbar (1 / 2) (1 / 4) 4 (1 / 4) ε)
      ≤ (1 / αl - e32l) * (4 * c33h - 1 - Pl) :=
    (mul_le_mul_of_nonneg_left hG hf0).trans (mul_le_mul_of_nonneg_right hf hGh)
  have hsub : γl * Rl + ωl * Kbl / 2
      ≤ paperGamma (1 / 16) (1 / 2) (1 / 4) 4 ε * Real.sqrt (1 * paperOmega (1 / 16) (1 / 2)
        (1 / 4) 4 * paperKbar (1 / 16) (1 / 2) (1 / 4) 4 1 ε)
      + paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * paperKbar (1 / 16) (1 / 2) (1 / 4) 4 1 ε / 2 := by
    have h1 := mul_le_mul hγ hroot hRl0 (hγl0.trans hγ)
    have h2 := mul_le_mul hω hK hKbl0 (hωl0.trans hω)
    linarith
  have := mul_le_mul_of_nonneg_left hsub (by positivity : (0 : ℝ) ≤ 1 / 4 * ε)
  linarith

end Certificates

section Instances

theorem gq_two_rpow_four : (2 : ℝ) ^ (4 : ℝ) = 16 := by
  rw [show (4 : ℝ) = ((4 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]
  norm_num

/-- The globally certified enclosures used by the two bracket instances. -/
theorem gq_root_globals :
    ((0.6933612743506347 : ℝ) ≤ gqT ∧ gqT ≤ 0.6933612743506348) ∧
      ((1.5874010519681994 : ℝ) ≤ gqC ∧ gqC ≤ 1.5874010519681995) ∧
      ((4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2) ≤ matrixEnergyK (1 / 32) ∧
        matrixEnergyK (1 / 32) ≤ (4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2)) :=
  ⟨gq_T_bounds, gq_C_bounds, qc_matrixEnergyK_bounds⟩

/-- The cap `ω ε^{1/2} ≤ 1` and the prior `v ≤ 1` at `ε = (0.0006 : ℝ)`. -/
theorem gq_caps_pos_600 : paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * Real.sqrt (0.0006 : ℝ) ≤ 1 ∧
    paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * (0.0006 : ℝ) ^ ((2 : ℝ) / 4) ≤ 1 ∧
    nativePriorVariance (1 / 2) (1 / 4) 4 (0.0006 : ℝ) ≤ 1 := by
  obtain ⟨⟨htl, hth⟩, ⟨hcl, hch⟩, -⟩ := gq_root_globals
  have hx := gq_x_bounds (xl := (15.383995416612353966 : ℝ)) (xh := (15.383995416612356186 : ℝ)) (by norm_num) htl hth (by norm_num) (by norm_num)
    (by norm_num)
  obtain ⟨-, hω⟩ := gq_omega_bounds (ωl := (26.458606920294790762 : ℝ)) (ωh := (26.458606920294793969 : ℝ)) (X14l := (1.9804655188222388579 : ℝ)) (X14h := (1.9804655188222389295 : ℝ))
    (by norm_num) hx (by norm_num) hcl hch (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  obtain ⟨h1, h2⟩ := gq_cap_sqrt (ε := (0.0006 : ℝ)) (sh := (0.024494897427831780982 : ℝ)) (by norm_num) hω (by norm_num) (by norm_num)
    (by norm_num)
  obtain ⟨-, hv⟩ := gq_v_upper (ε := (0.0006 : ℝ)) (vh := (0.00088681001347526518362 : ℝ)) (by norm_num) hx (by norm_num) (by norm_num)
  exact ⟨h1, h2, hv.trans (by norm_num)⟩

/-- **The bracket is positive at `ε = 6.0·10⁻⁴`** (quartic logistic, `c₋ = c₊ = 1`;
certified lower bound `2.2310e-04`). -/
theorem quartic_bracket_pos_600 :
    0 < paperThresholdBracket (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 1 1 (0.0006 : ℝ) := by
  obtain ⟨⟨htl, hth⟩, ⟨-, hch⟩, ⟨-, hKh⟩⟩ := gq_root_globals
  obtain ⟨hcap, -, -⟩ := gq_caps_pos_600
  obtain ⟨⟨htl', hth'⟩, ⟨hcl', hch'⟩, -⟩ := gq_root_globals
  have hx := gq_x_bounds (xl := (15.383995416612353966 : ℝ)) (xh := (15.383995416612356186 : ℝ)) (by norm_num) htl hth (by norm_num) (by norm_num)
    (by norm_num)
  obtain ⟨hωl, -⟩ := gq_omega_bounds (ωl := (26.458606920294790762 : ℝ)) (ωh := (26.458606920294793969 : ℝ)) (X14l := (1.9804655188222388579 : ℝ)) (X14h := (1.9804655188222389295 : ℝ))
    (by norm_num) hx (by norm_num) hcl' hch' (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  have h := gq_bracket_lower_core (ε := (0.0006 : ℝ)) (tl := 0.6933612743506347) (th := 0.6933612743506348)
    (ch := 1.5874010519681995) (Kh := (4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2))
    (xl := (15.383995416612353966 : ℝ)) (xh := (15.383995416612356186 : ℝ)) (αh := (60.339778661252056051 : ℝ)) (X14h := (1.9804655188222389295 : ℝ)) (X34h := (7.7678683473171747655 : ℝ)) (vh := (0.00088681001347526518362 : ℝ)) (e32h := (0.00001469693845669906859 : ℝ)) (c33l := (0.97969455045386430807 : ℝ)) (Ph := (0.0088004729653405226805 : ℝ)) (γh := (39.956758377573369515 : ℝ)) (ωl := (26.458606920294790762 : ℝ)) (ωh := (26.458606920294793969 : ℝ)) (sl := (0.024494897427831780981 : ℝ)) (Kbh := (2.0305632313720791925 : ℝ)) (R := (7.3297936100327854601 : ℝ))
    (by norm_num) htl hth hch hKh (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) hωl (by norm_num) (by norm_num) hcap (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  have hb : (0 : ℝ) < (1 / (60.339778661252056051 : ℝ) - (0.00001469693845669906859 : ℝ)) * (4 * (0.97969455045386430807 : ℝ) - 1 - (0.0088004729653405226805 : ℝ))
      - 1 / 4 * (0.0006 : ℝ) * ((39.956758377573369515 : ℝ) * (7.3297936100327854601 : ℝ) + (26.458606920294793969 : ℝ) * (2.0305632313720791925 : ℝ) / 2) := by norm_num
  linarith

/-- The cap `ω ε^{1/2} ≤ 1` and the prior `v ≤ 1` at `ε = (0.00061 : ℝ)`. -/
theorem gq_caps_neg_610 : paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * Real.sqrt (0.00061 : ℝ) ≤ 1 ∧
    paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * (0.00061 : ℝ) ^ ((2 : ℝ) / 4) ≤ 1 ∧
    nativePriorVariance (1 / 2) (1 / 4) 4 (0.00061 : ℝ) ≤ 1 := by
  obtain ⟨⟨htl, hth⟩, ⟨hcl, hch⟩, -⟩ := gq_root_globals
  have hx := gq_x_bounds (xl := (15.383995416612353966 : ℝ)) (xh := (15.383995416612356186 : ℝ)) (by norm_num) htl hth (by norm_num) (by norm_num)
    (by norm_num)
  obtain ⟨-, hω⟩ := gq_omega_bounds (ωl := (26.458606920294790762 : ℝ)) (ωh := (26.458606920294793969 : ℝ)) (X14l := (1.9804655188222388579 : ℝ)) (X14h := (1.9804655188222389295 : ℝ))
    (by norm_num) hx (by norm_num) hcl hch (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  obtain ⟨h1, h2⟩ := gq_cap_sqrt (ε := (0.00061 : ℝ)) (sh := (0.02469817807045693806 : ℝ)) (by norm_num) hω (by norm_num) (by norm_num)
    (by norm_num)
  obtain ⟨-, hv⟩ := gq_v_upper (ε := (0.00061 : ℝ)) (vh := (0.00090907238484561222881 : ℝ)) (by norm_num) hx (by norm_num) (by norm_num)
  exact ⟨h1, h2, hv.trans (by norm_num)⟩

/-- **The bracket is negative at `ε = 6.1·10⁻⁴`** (quartic logistic, `c₋ = c₊ = 1`;
certified upper bound `-5.7922e-04`). -/
theorem quartic_bracket_neg_610 :
    paperThresholdBracket (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 1 1 (0.00061 : ℝ) < 0 := by
  obtain ⟨⟨htl, hth⟩, ⟨hcl, -⟩, ⟨hKl, -⟩⟩ := gq_root_globals
  obtain ⟨hcap, -, -⟩ := gq_caps_neg_610
  have h := gq_bracket_upper_core (ε := (0.00061 : ℝ)) (tl := 0.6933612743506347) (th := 0.6933612743506348)
    (cl := 1.5874010519681994) (Kl := (4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2))
    (xl := (15.383995416612353966 : ℝ)) (xh := (15.383995416612356186 : ℝ)) (αl := (60.339778661252042989 : ℝ)) (X14l := (1.9804655188222388579 : ℝ)) (X34l := (7.7678683473171739246 : ℝ)) (e32l := (0.000015065888622978732216 : ℝ)) (c33h := (0.97969455045386430808 : ℝ)) (Pl := (0.008946666666666664085 : ℝ)) (γl := (39.956307202438756526 : ℝ)) (ωl := (26.458606920294790762 : ℝ)) (Kbl := (2.0305621517772953064 : ℝ)) (Rl := (7.3297916615074010476 : ℝ)) (vh := (0.00090907238484561222881 : ℝ))
    (by norm_num) htl hth (by norm_num) hcl hKl (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) hcap (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  have hb : (1 / (60.339778661252042989 : ℝ) - (0.000015065888622978732216 : ℝ)) * (4 * (0.97969455045386430808 : ℝ) - 1 - (0.008946666666666664085 : ℝ))
      - 1 / 4 * (0.00061 : ℝ) * ((39.956307202438756526 : ℝ) * (7.3297916615074010476 : ℝ) + (26.458606920294790762 : ℝ) * (2.0305621517772953064 : ℝ) / 2) < (0 : ℝ) := by norm_num
  linarith

/-- **The root of the bracket, quartic logistic learning, `c₋ = c₊ = 1`.**  The bracket is
positive at every `ε ∈ (0, 6.0·10⁻⁴]` and nonpositive at every `ε ≥ 6.1·10⁻⁴` inside the cap
range `v(ε) ≤ 1`, `ωε^{1/2} ≤ 1` (this range contains `[6.1·10⁻⁴, 1.4·10⁻³]`). -/
theorem quartic_bracket_root :
    (∀ ε : ℝ, 0 < ε → ε ≤ 0.0006 →
      0 < paperThresholdBracket (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 1 1 ε) ∧
    (∀ ε : ℝ, 0.00061 ≤ ε → nativePriorVariance (1 / 2) (1 / 4) 4 ε ≤ 1 →
      paperOmega (1 / 16) (1 / 2) (1 / 4) 4 * ε ^ ((2 : ℝ) / 4) ≤ 1 →
      paperThresholdBracket (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 1 1 ε ≤ 0) := by
  obtain ⟨-, hcap600, hv600⟩ := gq_caps_pos_600
  constructor
  · intro ε hε hεε
    exact lt_of_lt_of_le quartic_bracket_pos_600 (paperThresholdBracket_anti (by norm_num)
      (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) hε hεε
      hv600 hcap600 quartic_bracket_pos_600)
  · intro ε hεε hv hcap
    by_contra hpos
    have hpos' := not_le.mp hpos
    have := paperThresholdBracket_anti (a := 1 / 16) (b := 1 / 2) (B := 1 / 4) (r := 4) (H := 1 / 4)
      (cm := 1) (cp := 1) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
      (by norm_num) (by norm_num) (by norm_num : (0 : ℝ) < 0.00061) hεε hv hcap hpos'
    linarith [quartic_bracket_neg_610]

/-- **The threshold of Theorem 3 for quartic logistic learning at `c₋ = c₊ = 1`.**  For every
`ε ∈ (0, 6.0·10⁻⁴]`, `n = ε^{-3/2}` (i.e. `ε^{-3/2} ≤ n ≤ ε^{-3/2}`, stated with the
exponent `2/q`), `32n ≤ d` and `32 ≤ dv`, the signed budget satisfies
`0 < ε^{1-2/q}·bracket(6.0·10⁻⁴) ≤ M`. -/
theorem quartic_native_threshold {ε : ℝ} {n d : ℕ} (hε : 0 < ε) (hεε : ε ≤ 0.0006)
    (hn1 : 1 * ε ^ (-(2 / powerDualExponent 4)) ≤ n)
    (hn2 : (n : ℝ) ≤ 1 * ε ^ (-(2 / powerDualExponent 4)))
    (hdn : 32 * n ≤ d) (hdv : 32 ≤ (d : ℝ) * nativePriorVariance (1 / 2) (1 / 4) 4 ε) :
    0 < ε ^ (1 - 2 / powerDualExponent 4)
        * paperThresholdBracket (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 1 1 0.0006 ∧
      ε ^ (1 - 2 / powerDualExponent 4)
        * paperThresholdBracket (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 1 1 0.0006
        ≤ nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 ε (1 / 4) n d := by
  obtain ⟨-, hcap600, hv600⟩ := gq_caps_pos_600
  exact native_signed_budget_threshold (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) quartic_bracket_pos_600 hv600
    (by rw [gq_two_rpow_four]; norm_num) hcap600 hε hεε hn1 hn2 hdn hdv

end Instances

end ExplicitConstants

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ExplicitConstants/GeneralRecipeQuartic.lean <==
import LossOnlyTraceability.ExplicitConstants.GeneralRecipeQuarticCore

/-! # Certified sign change of the general recipe for quartic logistic learning

Here the general recipe is the signed budget `nativeSignedBudget` of Proposition 7 (finite form)
at the quartic logistic constants `(a, b, B, r, H) = (1/16, 1/2, 1/4, 4, 1/4)`, the beta prior
with variance `v = (4ε/β)^{2/q}` of Appendix D, dimension `d = 32n`, and accuracy
`ε = ε_n^{(4)}` (`quarticAccuracyBound n`, an explicit accuracy bound for exact quartic logistic
ERM: the exact-ERM schedule) or `ε = ε̃_n^{(4)} = ε_n^{(4)} + (1 + L)·10⁻⁹`
(`quarticSolverAccuracy n`, the accuracy for a parameter error of at most `10⁻⁹`: the numerical
schedule).

Certified here, by exact rational arithmetic only (as for the quartic certificates of
`ExplicitThresholdQuartic` and `ExplicitScheduleQuartic`):

* `general_recipe_quartic_sign_change_numerical`: `M < 0` at `n = 65,540` and `M > 0` at
  `n = 65,541` on the numerical schedule;
* `general_recipe_quartic_sign_change_exact`: `M < 0` at `n = 65,539` and `M > 0` at
  `n = 65,540` on the exact-ERM schedule;
* `general_recipe_quartic_positive_all_dim`: the positive budgets stay positive at every
  dimension `d ≥ 32n` (monotonicity in `d`, `RecipeMonotone`);
* `general_recipe_quartic_threshold_accuracy`: the accuracies at the sign change,
  `ε̃_{65541} ∈ [6.1761877·10⁻⁴, 6.1761878·10⁻⁴]` and `ε_{65540} ∈ [6.1762338·10⁻⁴, 6.1762339·10⁻⁴]`,
  i.e. the sign change occurs at accuracy `≈ 6.18·10⁻⁴`.

Not certified here: that `M ≤ 0` for *every* `n` below the sign change (only the neighbouring
integer is certified), and the root of the bracket of the lower bound on `M` of Appendix D.7
(see `ExplicitThreshold.lean` and `ExplicitThresholdQuartic.lean`).

All witnesses are exact rational numbers, checked here by `norm_num`; the enclosures of
`(1/2)^{1/3}`, `e^{-(1/2)^{1/3}}` (Taylor remainder `Real.exp_bound`, 15 terms), `L_*`,
`4^{1/3}L_*^{4/3}`, `4^{2/3}L_*^{2/3}`, `(1/3)^{1/3}`, `4^{1/3}` are proved from cube
comparisons. -/

noncomputable section

namespace LossOnlyTraceability

namespace ExplicitConstants

open Real

section Globals
/-- `t₀ = (1/3)^{1/3}` to sixteen digits. -/
theorem gq_T_bounds : (0.6933612743506347 : ℝ) ≤ gqT ∧ gqT ≤ (0.6933612743506348 : ℝ) := by
  unfold gqT
  exact gq_cbrt_bounds (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)

/-- `C₀ = 4^{1/3}` to sixteen digits. -/
theorem gq_C_bounds : (1.5874010519681994 : ℝ) ≤ gqC ∧ gqC ≤ (1.5874010519681995 : ℝ) := by
  unfold gqC
  exact gq_cbrt_bounds (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)

/-- `(1/2)^{1/3}` to twelve digits. -/
theorem gq_cbrt_half_tight :
    (0.793700525984 : ℝ) ≤ (1 / 2 : ℝ) ^ (1 / 3 : ℝ) ∧ (1 / 2 : ℝ) ^ (1 / 3 : ℝ) ≤ (0.793700525985 : ℝ) :=
  gq_cbrt_bounds (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
/-- `e^{-(1/2)^{1/3}}` to about `5·10⁻¹³`, from the Taylor remainder with fifteen terms. -/
theorem gq_exp_neg_cbrt_tight :
    (0.4521684344456635 : ℝ) ≤ Real.exp (-((1 / 2 : ℝ) ^ (1 / 3 : ℝ))) ∧
      Real.exp (-((1 / 2 : ℝ) ^ (1 / 3 : ℝ))) ≤ (0.4521684344461668 : ℝ) := by
  obtain ⟨ht1, ht2⟩ := gq_cbrt_half_tight
  have hlo := Real.exp_bound (x := -0.793700525985) (by norm_num [abs_of_neg]) (n := 15) (by norm_num)
  have hhi := Real.exp_bound (x := -0.793700525984) (by norm_num [abs_of_neg]) (n := 15) (by norm_num)
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, Nat.factorial] at hlo hhi
  norm_num [abs_of_neg] at hlo hhi
  have h1 := (abs_le.1 hlo).1
  have h2 := (abs_le.1 hhi).2
  constructor
  · calc (0.4521684344456635 : ℝ) ≤ Real.exp (-0.793700525985) := by linarith
      _ ≤ _ := Real.exp_le_exp.2 (by linarith)
  · calc Real.exp (-((1 / 2 : ℝ) ^ (1 / 3 : ℝ))) ≤ Real.exp (-0.793700525984) :=
          Real.exp_le_exp.2 (by linarith)
      _ ≤ (0.4521684344461668 : ℝ) := by linarith
/-- `L_* = (1 + e^{-(1/2)^{1/3}})^{-1}` to about `3·10⁻¹³`. -/
theorem gq_optimizerSlope_tight :
    (1 + (0.4521684344461668 : ℝ))⁻¹ ≤ logisticOptimizerSlopeBound ∧ logisticOptimizerSlopeBound ≤ (1 + (0.4521684344456635 : ℝ))⁻¹ := by
  obtain ⟨h1, h2⟩ := gq_exp_neg_cbrt_tight
  unfold logisticOptimizerSlopeBound
  exact ⟨inv_anti₀ (by positivity) (by linarith), inv_anti₀ (by norm_num) (by linarith)⟩
/-- The coefficients of `ε_n^{(4)}` to about `5·10⁻¹³` relative accuracy. -/
theorem gq_accuracy_coeff_tight :
    (0.9653037811081386 : ℝ) ≤ 4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ) ∧
      4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ) ≤ (0.9653037811085848 : ℝ) ∧
      (1.964997487131358 : ℝ) ≤ 4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) ∧
      4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) ≤ (1.964997487131813 : ℝ) := by
  obtain ⟨hL1, hL2⟩ := gq_optimizerSlope_tight
  have hL0 : 0 ≤ logisticOptimizerSlopeBound := logisticOptimizerSlopeBound_nonneg
  have e1 : (4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ)) ^ 3
      = 4 * logisticOptimizerSlopeBound ^ 4 := by
    have h4 := qc_rpow_div_pow (by norm_num : (0 : ℝ) ≤ 4) 1 3 (by norm_num)
    have hL := qc_rpow_div_pow hL0 4 3 (by norm_num)
    norm_num at h4 hL
    rw [mul_pow, h4, hL]
  have e2 : (4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ)) ^ 3
      = 16 * logisticOptimizerSlopeBound ^ 2 := by
    have h4 := qc_rpow_div_pow (by norm_num : (0 : ℝ) ≤ 4) 2 3 (by norm_num)
    have hL := qc_rpow_div_pow hL0 2 3 (by norm_num)
    norm_num at h4 hL
    rw [mul_pow, h4, hL]
  have p1 : 0 ≤ 4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ) := by positivity
  have p2 : 0 ≤ 4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) := by positivity
  have hLa : (1 + (0.4521684344461668 : ℝ))⁻¹ ^ 4 ≤ logisticOptimizerSlopeBound ^ 4 :=
    pow_le_pow_left₀ (by norm_num) hL1 4
  have hLb : logisticOptimizerSlopeBound ^ 4 ≤ (1 + (0.4521684344456635 : ℝ))⁻¹ ^ 4 := pow_le_pow_left₀ hL0 hL2 4
  have hLc : (1 + (0.4521684344461668 : ℝ))⁻¹ ^ 2 ≤ logisticOptimizerSlopeBound ^ 2 :=
    pow_le_pow_left₀ (by norm_num) hL1 2
  have hLd : logisticOptimizerSlopeBound ^ 2 ≤ (1 + (0.4521684344456635 : ℝ))⁻¹ ^ 2 := pow_le_pow_left₀ hL0 hL2 2
  refine ⟨qc_le_of_cube_le p1 ?_, qc_le_of_cube_le (by norm_num) ?_,
    qc_le_of_cube_le p2 ?_, qc_le_of_cube_le (by norm_num) ?_⟩
  · rw [e1]; norm_num at hLa ⊢; linarith
  · rw [e1]; norm_num at hLb ⊢; linarith
  · rw [e2]; norm_num at hLc ⊢; linarith
  · rw [e2]; norm_num at hLd ⊢; linarith
/-- Upper enclosure of `ε_n^{(4)}` from `1 ≤ q³n²` and `1 ≤ r⁶n⁵` (tight coefficients). -/
theorem gq_eps_le {n : ℕ} (hn : 0 < n) {q r : ℝ} (hq : 0 < q) (hr : 0 < r)
    (hq1 : 1 ≤ q ^ 3 * (n : ℝ) ^ 2) (hr1 : 1 ≤ r ^ 6 * (n : ℝ) ^ 5) :
    quarticAccuracyBound n ≤ (0.9653037811085848 : ℝ) * q + (1.964997487131813 : ℝ) / 8 * r := by
  obtain ⟨-, h2, -, h4⟩ := gq_accuracy_coeff_tight
  have hq' := qc_natPow_neg_le hn hq 2 3 (by norm_num) hq1
  have hr' := qc_natPow_neg_le hn hr 5 6 (by norm_num) hr1
  norm_num at hq' hr'
  have hnr : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  have p1 : 0 ≤ (n : ℝ) ^ (-(2 / 3 : ℝ)) := Real.rpow_nonneg hnr _
  have p2 : 0 ≤ (n : ℝ) ^ (-(5 / 6 : ℝ)) := Real.rpow_nonneg hnr _
  rw [qc_quarticAccuracyBound_eq]
  have e1 := mul_le_mul h2 hq' p1 (by norm_num)
  have e2 := mul_le_mul h4 hr' p2 (by norm_num)
  have e1' : 4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ) * (n : ℝ) ^ (-(2 / 3 : ℝ))
      ≤ (0.9653037811085848 : ℝ) * q := by simpa [neg_div] using e1
  have e2' : 4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) * (n : ℝ) ^ (-(5 / 6 : ℝ))
      ≤ (1.964997487131813 : ℝ) * r := by simpa [neg_div] using e2
  have : 4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8 * (n : ℝ) ^ (-(5 / 6 : ℝ))
      = (4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ)
        * (n : ℝ) ^ (-(5 / 6 : ℝ))) / 8 := by ring
  rw [this]
  linarith

/-- Lower enclosure of `ε_n^{(4)}` from `q³n² ≤ 1` and `r⁶n⁵ ≤ 1` (tight coefficients). -/
theorem gq_le_eps {n : ℕ} (hn : 0 < n) {q r : ℝ} (hq : 0 < q) (hr : 0 < r)
    (hq1 : q ^ 3 * (n : ℝ) ^ 2 ≤ 1) (hr1 : r ^ 6 * (n : ℝ) ^ 5 ≤ 1) :
    (0.9653037811081386 : ℝ) * q + (1.964997487131358 : ℝ) / 8 * r ≤ quarticAccuracyBound n := by
  obtain ⟨h1, -, h3, -⟩ := gq_accuracy_coeff_tight
  have hq' := qc_le_natPow_neg hn hq 2 3 (by norm_num) hq1
  have hr' := qc_le_natPow_neg hn hr 5 6 (by norm_num) hr1
  have e1 := mul_le_mul h1 hq' hq.le (by positivity)
  have e2 := mul_le_mul h3 hr' hr.le (by positivity)
  have e1' : (0.9653037811081386 : ℝ) * q ≤ 4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ)
      * (n : ℝ) ^ (-(2 / 3 : ℝ)) := by simpa [neg_div] using e1
  have e2' : (1.964997487131358 : ℝ) * r ≤ 4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ)
      * (n : ℝ) ^ (-(5 / 6 : ℝ)) := by simpa [neg_div] using e2
  rw [qc_quarticAccuracyBound_eq]
  have : 4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8 * (n : ℝ) ^ (-(5 / 6 : ℝ))
      = (4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ)
        * (n : ℝ) ^ (-(5 / 6 : ℝ))) / 8 := by ring
  rw [this]
  linarith

end Globals
section Enclosures
/-- Enclosure of `quarticSolverAccuracy 65540`. -/
theorem gq_eps_num_65540 : (0.0006176251197762098377369 : ℝ) ≤ quarticSolverAccuracy 65540 ∧ quarticSolverAccuracy 65540 ≤ (0.0006176251197764898588275 : ℝ) := by
  have h1 := gq_le_eps (n := 65540) (by norm_num) (q := (0.0006151707940349167575718 : ℝ)) (r := (0.00009688234357254151477782 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  have h2 := gq_eps_le (n := 65540) (by norm_num) (q := (0.0006151707940349167575719 : ℝ)) (r := (0.00009688234357254151477783 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  obtain ⟨hL1, hL2⟩ := qc_unitSlope_bounds
  norm_num at hL1 hL2
  unfold quarticSolverAccuracy
  constructor <;> linarith
/-- Enclosure of `quarticSolverAccuracy 65541`. -/
theorem gq_eps_num_65541 : (0.0006176187769362530136282 : ℝ) ≤ quarticSolverAccuracy 65541 ∧ quarticSolverAccuracy 65541 ≤ (0.0006176187769365330318567 : ℝ) := by
  have h1 := gq_le_eps (n := 65541) (by norm_num) (q := (0.0006151645366554811228214 : ℝ)) (r := (0.00009688111174225263523813 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  have h2 := gq_eps_le (n := 65541) (by norm_num) (q := (0.0006151645366554811228215 : ℝ)) (r := (0.00009688111174225263523814 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  obtain ⟨hL1, hL2⟩ := qc_unitSlope_bounds
  norm_num at hL1 hL2
  unfold quarticSolverAccuracy
  constructor <;> linarith
/-- Enclosure of `quarticAccuracyBound 65539`. -/
theorem gq_eps_exa_65539 : (0.0006176297317196564546736 : ℝ) ≤ quarticAccuracyBound 65539 ∧ quarticAccuracyBound 65539 ≤ (0.0006176297317199364569275 : ℝ) := by
  have h1 := gq_le_eps (n := 65539) (by norm_num) (q := (0.000615177051573478091605 : ℝ)) (r := (0.00009688357543728854378761 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  have h2 := gq_eps_le (n := 65539) (by norm_num) (q := (0.0006151770515734780916051 : ℝ)) (r := (0.00009688357543728854378762 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  constructor <;> linarith
/-- Enclosure of `quarticAccuracyBound 65540`. -/
theorem gq_eps_exa_65540 : (0.0006176233887176312192357 : ℝ) ≤ quarticAccuracyBound 65540 ∧ quarticAccuracyBound 65540 ≤ (0.0006176233887179112186275 : ℝ) := by
  have h1 := gq_le_eps (n := 65540) (by norm_num) (q := (0.0006151707940349167575718 : ℝ)) (r := (0.00009688234357254151477782 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  have h2 := gq_eps_le (n := 65540) (by norm_num) (q := (0.0006151707940349167575719 : ℝ)) (r := (0.00009688234357254151477783 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  constructor <;> linarith
end Enclosures
section Instances
/-- `M < 0` at `n = 65540`, `d = 32n`, `ε = quarticSolverAccuracy 65540` (certified upper bound `-3.3496e-06`). -/
theorem gq_signed_neg_num_65540 :
    nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 65540) (1 / 4) 65540 (32 * 65540) < 0 := by
  obtain ⟨htl, hth⟩ := gq_T_bounds
  obtain ⟨hcl, hch⟩ := gq_C_bounds
  obtain ⟨hKl, -⟩ := qc_matrixEnergyK_bounds
  obtain ⟨hel, heh⟩ := gq_eps_num_65540
  have h := gq_signed_upper_core (n := 65540) (d := 32 * 65540) (ε := quarticSolverAccuracy 65540) (by norm_num) rfl
    (D := (2097280 : ℝ)) (s := 2 / (19 / 40 * (29 / 30) ^ 2 * (2097280 : ℝ)))
    (tl := (0.6933612743506347 : ℝ)) (th := (0.6933612743506348 : ℝ)) (cl := (1.5874010519681994 : ℝ)) (ch := (1.5874010519681995 : ℝ))
    (Kl := (4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2))
    (el := (0.0006176251197762098377369 : ℝ)) (eh := (0.0006176251197764898588275 : ℝ))
    (ul := (0.009501542011821868281691 : ℝ)) (uh := (0.009501542011826177495225 : ℝ)) (vl := (0.0009261709169865735472877 : ℝ)) (vh := (0.0009261709169872036136884 : ℝ)) (pl := (0.09747585348085888025245 : ℝ)) (ph := (0.09747585348088098425761 : ℝ)) (Pl := (0.000005428013096973984909794 : ℝ)) (jh := (0.9996569361847687146928 : ℝ)) (Ah := (0.001846599806912882803968 : ℝ)) (wl := (0.09940825879382133813087 : ℝ)) (swl := (0.3152907527883133748075 : ℝ)) (sQl := (0.4956044383518019620578 : ℝ)) (wtl := (0.6575510110141641867184 : ℝ)) (wh := (0.09940825879384387316722 : ℝ)) (swh := (0.3152907527883491117205 : ℝ)) (sQh := (0.4956044383518581858779 : ℝ)) (wth := (0.657551011014313327751 : ℝ)) (Ctl := (1.335198697386971105403 : ℝ)) (swvl := (0.009595261236835197411202 : ℝ)) (Qtl := (0.0006090046228364369672464 : ℝ)) (Rl := (7.300228655262930130841 : ℝ))
    (by norm_num) (by unfold matrixEnergyS matrixEnergyC; norm_num)
    (by norm_num) htl hth (by norm_num) hcl hch hKl (by norm_num) (by norm_num) hel heh
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)
  have hb : (1 / (0.0009261709169865735472877 : ℝ) - 1) * (0.001846599806912882803968 : ℝ) - 1 / 4 * (7.300228655262930130841 : ℝ) - 1 / 4 * (1.335198697386971105403 : ℝ) / 2 < (0 : ℝ) := by norm_num
  linarith
/-- `M > 0` at `n = 65541`, `d = 32n`, `ε = quarticSolverAccuracy 65541` (certified lower bound `1.6762e-05`). -/
theorem gq_signed_pos_num_65541 :
    0 < nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 65541) (1 / 4) 65541 (32 * 65541) := by
  obtain ⟨htl, hth⟩ := gq_T_bounds
  obtain ⟨-, hch⟩ := gq_C_bounds
  obtain ⟨-, hKh⟩ := qc_matrixEnergyK_bounds
  obtain ⟨hel, heh⟩ := gq_eps_num_65541
  have h := gq_signed_lower_core (n := 65541) (d := 32 * 65541) (ε := quarticSolverAccuracy 65541) (by norm_num) rfl
    (D := (2097312 : ℝ)) (s := 2 / (19 / 40 * (29 / 30) ^ 2 * (2097312 : ℝ)))
    (tl := (0.6933612743506347 : ℝ)) (th := (0.6933612743506348 : ℝ)) (ch := (1.5874010519681995 : ℝ))
    (Kh := (4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2))
    (el := (0.0006176187769362530136282 : ℝ)) (eh := (0.0006176187769365330318567 : ℝ))
    (ul := (0.009501444433601044193901 : ℝ)) (uh := (0.009501444433605353363391 : ℝ)) (vl := (0.0009261566497426699133505 : ℝ)) (vh := (0.0009261566497432999700761 : ℝ)) (ph := (0.09747535295450513711565 : ℝ)) (Ph := (0.000005427906782953339819363 : ℝ)) (jl := (0.9996569361343855173201 : ℝ)) (Al := (0.001846580893285158323402 : ℝ)) (wh := (0.09940774834480724978709 : ℝ)) (swh := (0.3152899432979226024637 : ℝ)) (sQh := (0.4956031659166705587977 : ℝ)) (wth := (0.6575476345717101124569 : ℝ)) (swvh := (0.00959516269614808331332 : ℝ)) (Qth := (0.0006089923509050636382355 : ℝ)) (R := (7.30019275434301190693 : ℝ))
    (by norm_num) (by unfold matrixEnergyS matrixEnergyC; norm_num)
    (by norm_num) htl hth hch hKh (by norm_num) hel heh
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num)
  have hb : (0 : ℝ) < (1 / (0.0009261566497432999700761 : ℝ) - 1) * (0.001846580893285158323402 : ℝ) - 1 / 4 * (7.30019275434301190693 : ℝ)
      - 1 / 4 * ((0.6575476345717101124569 : ℝ) * ((4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2))
        + 2 / (19 / 40 * (29 / 30) ^ 2 * (2097312 : ℝ))) / 2 := by norm_num
  linarith
/-- `M < 0` at `n = 65539`, `d = 32n`, `ε = quarticAccuracyBound 65539` (certified upper bound `-1.4590e-05`). -/
theorem gq_signed_neg_exa_65539 :
    nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticAccuracyBound 65539) (1 / 4) 65539 (32 * 65539) < 0 := by
  obtain ⟨htl, hth⟩ := gq_T_bounds
  obtain ⟨hcl, hch⟩ := gq_C_bounds
  obtain ⟨hKl, -⟩ := qc_matrixEnergyK_bounds
  obtain ⟨hel, heh⟩ := gq_eps_exa_65539
  have h := gq_signed_upper_core (n := 65539) (d := 32 * 65539) (ε := quarticAccuracyBound 65539) (by norm_num) rfl
    (D := (2097248 : ℝ)) (s := 2 / (19 / 40 * (29 / 30) ^ 2 * (2097248 : ℝ)))
    (tl := (0.6933612743506347 : ℝ)) (th := (0.6933612743506348 : ℝ)) (cl := (1.5874010519681994 : ℝ)) (ch := (1.5874010519681995 : ℝ))
    (Kl := (4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2))
    (el := (0.0006176297317196564546736 : ℝ)) (eh := (0.0006176297317199364569275 : ℝ))
    (ul := (0.009501612961938712712027 : ℝ)) (uh := (0.009501612961943021635789 : ℝ)) (vl := (0.000926181290890730512805 : ℝ)) (vh := (0.0009261812908913605391892 : ℝ)) (pl := (0.0974762174170639056401 : ℝ)) (ph := (0.09747621741708600807636 : ℝ)) (Pl := (0.000005428094172958498259253 : ℝ)) (jh := (0.9996569347934896889695 : ℝ)) (Ah := (0.001846613551901293242779 : ℝ)) (wl := (0.09940862994486194645141 : ℝ)) (swl := (0.3152913413731210387287 : ℝ)) (sQl := (0.4956053635462151979333 : ℝ)) (wtl := (0.6575534660490370651991 : ℝ)) (wh := (0.09940862994488447988773 : ℝ)) (swh := (0.3152913413731567730376 : ℝ)) (sQh := (0.4956053635462714176601 : ℝ)) (wth := (0.6575534660491861956483 : ℝ)) (Ctl := (1.33520368251520668128 : ℝ)) (swvl := (0.009595332886774234596351 : ℝ)) (Qtl := (0.0006090137180149712883145 : ℝ)) (Rl := (7.300241102267112729559 : ℝ))
    (by norm_num) (by unfold matrixEnergyS matrixEnergyC; norm_num)
    (by norm_num) htl hth (by norm_num) hcl hch hKl (by norm_num) (by norm_num) hel heh
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)
  have hb : (1 / (0.000926181290890730512805 : ℝ) - 1) * (0.001846613551901293242779 : ℝ) - 1 / 4 * (7.300241102267112729559 : ℝ) - 1 / 4 * (1.33520368251520668128 : ℝ) / 2 < (0 : ℝ) := by norm_num
  linarith
/-- `M > 0` at `n = 65540`, `d = 32n`, `ε = quarticAccuracyBound 65540` (certified lower bound `5.5221e-06`). -/
theorem gq_signed_pos_exa_65540 :
    0 < nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticAccuracyBound 65540) (1 / 4) 65540 (32 * 65540) := by
  obtain ⟨htl, hth⟩ := gq_T_bounds
  obtain ⟨-, hch⟩ := gq_C_bounds
  obtain ⟨-, hKh⟩ := qc_matrixEnergyK_bounds
  obtain ⟨hel, heh⟩ := gq_eps_exa_65540
  have h := gq_signed_lower_core (n := 65540) (d := 32 * 65540) (ε := quarticAccuracyBound 65540) (by norm_num) rfl
    (D := (2097280 : ℝ)) (s := 2 / (19 / 40 * (29 / 30) ^ 2 * (2097280 : ℝ)))
    (tl := (0.6933612743506347 : ℝ)) (th := (0.6933612743506348 : ℝ)) (ch := (1.5874010519681995 : ℝ))
    (Kh := (4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2))
    (el := (0.0006176233887176312192357 : ℝ)) (eh := (0.0006176233887179112186275 : ℝ))
    (ul := (0.009501515381224628927172 : ℝ)) (uh := (0.009501515381228937806889 : ℝ)) (vl := (0.0009261670232290099565027 : ℝ)) (vh := (0.0009261670232296399732119 : ℝ)) (ph := (0.09747571687978979827581 : ℝ)) (Ph := (0.000005427987855412767153355 : ℝ)) (jl := (0.9996569347430905893403 : ℝ)) (Al := (0.001846594637791106191324 : ℝ)) (wh := (0.099408119484711003651 : ℝ)) (swh := (0.3152905318665801668177 : ℝ)) (sQh := (0.4956040910856975093017 : ℝ)) (wth := (0.6575500895329165773386 : ℝ)) (swvh := (0.009595234343569268040908 : ℝ)) (Qth := (0.0006090014456777256923361 : ℝ)) (R := (7.300205200460691641585 : ℝ))
    (by norm_num) (by unfold matrixEnergyS matrixEnergyC; norm_num)
    (by norm_num) htl hth hch hKh (by norm_num) hel heh
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num)
  have hb : (0 : ℝ) < (1 / (0.0009261670232296399732119 : ℝ) - 1) * (0.001846594637791106191324 : ℝ) - 1 / 4 * (7.300205200460691641585 : ℝ)
      - 1 / 4 * ((0.6575500895329165773386 : ℝ) * ((4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2))
        + 2 / (19 / 40 * (29 / 30) ^ 2 * (2097280 : ℝ))) / 2 := by norm_num
  linarith
end Instances

section Results

/-- **General recipe, numerical schedule.**  The general recipe of Proposition 7 for quartic logistic
learning at `d = 32n` and accuracy `ε̃_n^{(4)} = ε_n^{(4)} + (1 + L)·10⁻⁹` has `M < 0` at
`n = 65,540` and `M > 0` at `n = 65,541`. -/
theorem general_recipe_quartic_sign_change_numerical :
    nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 65540) (1 / 4) 65540
        (32 * 65540) < 0 ∧
      0 < nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 65541) (1 / 4) 65541
        (32 * 65541) :=
  ⟨gq_signed_neg_num_65540, gq_signed_pos_num_65541⟩

/-- **General recipe, exact-ERM schedule.**  The general recipe of Proposition 7 for quartic logistic
learning at `d = 32n` and accuracy `ε_n^{(4)}` has `M < 0` at `n = 65,539` and `M > 0` at
`n = 65,540`. -/
theorem general_recipe_quartic_sign_change_exact :
    nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticAccuracyBound 65539) (1 / 4) 65539
        (32 * 65539) < 0 ∧
      0 < nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticAccuracyBound 65540) (1 / 4) 65540
        (32 * 65540) :=
  ⟨gq_signed_neg_exa_65539, gq_signed_pos_exa_65540⟩
/-- The prior variance at `n = 65541`, `ε = quarticSolverAccuracy 65541` lies in `(0, 1)`. -/
theorem gq_prior_mem_num_65541 : 0 < nativePriorVariance (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 65541) ∧
    nativePriorVariance (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 65541) < 1 := by
  obtain ⟨htl, hth⟩ := gq_T_bounds
  obtain ⟨hel, heh⟩ := gq_eps_num_65541
  have hε : 0 ≤ quarticSolverAccuracy 65541 := le_trans (by norm_num) hel
  obtain ⟨hulu, huuh⟩ := gq_u_bounds (ε := quarticSolverAccuracy 65541) (tl := (0.6933612743506347 : ℝ)) (th := (0.6933612743506348 : ℝ)) (el := (0.0006176187769362530136282 : ℝ)) (eh := (0.0006176187769365330318567 : ℝ))
    (ul := (0.009501444433601044193901 : ℝ)) (uh := (0.009501444433605353363391 : ℝ)) (by norm_num) htl hth (by norm_num) hel heh (by norm_num) (by norm_num)
    (by norm_num)
  obtain ⟨hvl, hvh⟩ := gq_v_bounds (vl := (0.0009261566497426699133505 : ℝ)) (vh := (0.0009261566497432999700761 : ℝ)) hε (by norm_num) hulu huuh (by norm_num)
    (by norm_num) (by norm_num) (by norm_num)
  exact ⟨lt_of_lt_of_le (by norm_num) hvl, lt_of_le_of_lt hvh (by norm_num)⟩
/-- `M > 0` at `n = 65541`, `ε = quarticSolverAccuracy 65541`, for every dimension `d ≥ 32n` (monotonicity in `d`). -/
theorem general_recipe_quartic_positive_all_dim_num {d : ℕ} (hd : 32 * 65541 ≤ d) :
    0 < nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 65541) (1 / 4) 65541 d := by
  obtain ⟨hv0, hv1⟩ := gq_prior_mem_num_65541
  obtain ⟨hel, -⟩ := gq_eps_num_65541
  have hmono := (native_budgets_mono_dim (a := 1 / 16) (H := 1 / 4) (L := 0) (by norm_num)
    (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (le_trans (by norm_num) hel) hv0 hv1.le 65541 (by norm_num) hd).1
  exact lt_of_lt_of_le gq_signed_pos_num_65541 hmono
/-- The prior variance at `n = 65540`, `ε = quarticAccuracyBound 65540` lies in `(0, 1)`. -/
theorem gq_prior_mem_exa_65540 : 0 < nativePriorVariance (1 / 2) (1 / 4) 4 (quarticAccuracyBound 65540) ∧
    nativePriorVariance (1 / 2) (1 / 4) 4 (quarticAccuracyBound 65540) < 1 := by
  obtain ⟨htl, hth⟩ := gq_T_bounds
  obtain ⟨hel, heh⟩ := gq_eps_exa_65540
  have hε : 0 ≤ quarticAccuracyBound 65540 := le_trans (by norm_num) hel
  obtain ⟨hulu, huuh⟩ := gq_u_bounds (ε := quarticAccuracyBound 65540) (tl := (0.6933612743506347 : ℝ)) (th := (0.6933612743506348 : ℝ)) (el := (0.0006176233887176312192357 : ℝ)) (eh := (0.0006176233887179112186275 : ℝ))
    (ul := (0.009501515381224628927172 : ℝ)) (uh := (0.009501515381228937806889 : ℝ)) (by norm_num) htl hth (by norm_num) hel heh (by norm_num) (by norm_num)
    (by norm_num)
  obtain ⟨hvl, hvh⟩ := gq_v_bounds (vl := (0.0009261670232290099565027 : ℝ)) (vh := (0.0009261670232296399732119 : ℝ)) hε (by norm_num) hulu huuh (by norm_num)
    (by norm_num) (by norm_num) (by norm_num)
  exact ⟨lt_of_lt_of_le (by norm_num) hvl, lt_of_le_of_lt hvh (by norm_num)⟩
/-- `M > 0` at `n = 65540`, `ε = quarticAccuracyBound 65540`, for every dimension `d ≥ 32n` (monotonicity in `d`). -/
theorem general_recipe_quartic_positive_all_dim_exa {d : ℕ} (hd : 32 * 65540 ≤ d) :
    0 < nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticAccuracyBound 65540) (1 / 4) 65540 d := by
  obtain ⟨hv0, hv1⟩ := gq_prior_mem_exa_65540
  obtain ⟨hel, -⟩ := gq_eps_exa_65540
  have hmono := (native_budgets_mono_dim (a := 1 / 16) (H := 1 / 4) (L := 0) (by norm_num)
    (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (le_trans (by norm_num) hel) hv0 hv1.le 65540 (by norm_num) hd).1
  exact lt_of_lt_of_le gq_signed_pos_exa_65540 hmono
/-- **The threshold accuracy.**  At the sign change the accuracies are
`ε̃_{65541} ∈ [6.1761877·10⁻⁴, 6.1761878·10⁻⁴]` (numerical schedule) and
`ε_{65540} ∈ [6.1762338·10⁻⁴, 6.1762339·10⁻⁴]` (exact-ERM schedule), both `≈ 6.18·10⁻⁴`. -/
theorem general_recipe_quartic_threshold_accuracy :
    (0.00061761877 : ℝ) ≤ quarticSolverAccuracy 65541 ∧ quarticSolverAccuracy 65541 ≤ 0.00061761878 ∧
      (0.00061762338 : ℝ) ≤ quarticAccuracyBound 65540 ∧ quarticAccuracyBound 65540 ≤ 0.00061762339 := by
  obtain ⟨h1, h2⟩ := gq_eps_num_65541
  obtain ⟨h3, h4⟩ := gq_eps_exa_65540
  refine ⟨le_trans (by norm_num) h1, le_trans h2 (by norm_num), le_trans (by norm_num) h3,
    le_trans h4 (by norm_num)⟩

end Results

end ExplicitConstants

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ExplicitConstants/GeneralRecipeQuarticCore.lean <==
import LossOnlyTraceability.QuarticSolverCertificate
import LossOnlyTraceability.QuarticConstantsCertificate
import LossOnlyTraceability.ExplicitConstants.RecipeMonotone

/-! # Rational certificates for the general recipe at quartic logistic learning (core)

The general finite recipe of Proposition 7 (`nativeSignedBudget` of `NativeBudgetsRecipe.lean`)
is evaluated for quartic logistic learning, i.e. at the class constants
`(a, b, B, r, H) = (1/16, 1/2, 1/4, 4, 1/4)` of Appendix D.7, with `q = 4/3`, `t₀ = (1/3)^{1/3}`,
`β = 3t₀/8`, `v = (4ε/β)^{3/2} = u^{3/2}` for `u = 32ε/(3t₀)`, `C₀ = 4^{1/3}`,
`w = min{4, (16ε)^{1/2}}`.

This module proves the normal form of every ingredient of the recipe at these constants and two
*core certificates* at `d = 32n`:

* `gq_signed_lower_core`: an explicit lower bound for `M` from rational enclosures;
* `gq_signed_upper_core`: an explicit upper bound for `M` from rational enclosures.

Every hypothesis of the core certificates is a polynomial inequality between rationals (plus the
enclosures of `t₀`, `C₀`, `K(1/32)` and `ε`), so every instance is closed by `norm_num`.
The elementary inequalities used are `J = (1+x)^{-2/3}` with `J³(1+x)² = 1`,
`(1+y)^{1/3} ≤ 1 + y/3`, `(1+y)^{2/3} ≤ 1 + y`, `T̄₁(w; K, s) ≤ wK + s`,
`T̄₁(w; K, s) ≥ w(K + s(2 - w))` (from `log(1/w) ≥ 1 - w`), and monotonicity of square roots. -/

noncomputable section

namespace LossOnlyTraceability

namespace ExplicitConstants

open Real

section Constants

/-- `t₀ = (1/3)^{1/3}`, the margin of the quartic logistic class. -/
def gqT : ℝ := (1 / 3 : ℝ) ^ (1 / 3 : ℝ)

/-- `C₀ = 4^{1/3}`, the optimizer constant of the quartic logistic class. -/
def gqC : ℝ := (4 : ℝ) ^ (1 / 3 : ℝ)

/-- `u = 32ε/(3t₀) = 4ε/β`, so that the prior variance is `v = u^{3/2}`. -/
def gqU (ε : ℝ) : ℝ := 32 * ε / (3 * gqT)

theorem gqT_pos : 0 < gqT := Real.rpow_pos_of_pos (by norm_num) _

theorem gqC_pos : 0 < gqC := Real.rpow_pos_of_pos (by norm_num) _

theorem gq_q : powerDualExponent 4 = 4 / 3 := by
  unfold powerDualExponent; norm_num

theorem gq_margin : nativeMargin (1 / 2) (1 / 4) 4 = gqT := by
  unfold nativeMargin gqT
  rw [show ((1 : ℝ) / 2) / (4 * (1 / 4) + 1 / 2) = 1 / 3 by norm_num,
    show (1 : ℝ) / (4 - 1) = 1 / 3 by norm_num]

theorem gq_slope : nativeSlope (1 / 2) (1 / 4) 4 = 3 * gqT / 8 := by
  unfold nativeSlope
  rw [gq_margin, gq_q]
  ring

theorem gq_prior (ε : ℝ) : nativePriorVariance (1 / 2) (1 / 4) 4 ε = gqU ε ^ (3 / 2 : ℝ) := by
  unfold nativePriorVariance gqU
  rw [gq_slope, gq_q, show (2 : ℝ) / (4 / 3) = 3 / 2 by norm_num]
  have ht := gqT_pos
  congr 1
  rw [div_eq_div_iff (by positivity) (by positivity)]
  ring

theorem gq_optConst : nativeOptimizerConstant (1 / 16) (1 / 2) 4 = gqC := by
  unfold nativeOptimizerConstant gqC
  rw [show ((1 : ℝ) / 2) / (2 * (1 / 16)) = 4 by norm_num,
    show (1 : ℝ) / (4 - 1) = 1 / 3 by norm_num]

theorem gq_errorScale (ε : ℝ) : nativeErrorScale (1 / 16) 4 ε = min 4 (Real.sqrt (16 * ε)) := by
  unfold nativeErrorScale
  rw [show (2 : ℝ) / 4 = 1 / 2 by norm_num, show ε / (1 / 16) = 16 * ε by ring,
    Real.sqrt_eq_rpow]

theorem gq_optScale (ε : ℝ) : nativeOptimizerScale (1 / 16) (1 / 2) (1 / 4) 4 ε
    = gqC ^ 2 * nativePriorVariance (1 / 2) (1 / 4) 4 ε ^ (1 / 3 : ℝ) := by
  unfold nativeOptimizerScale
  rw [gq_optConst, gq_q, show (4 / 3 : ℝ) - 1 = 1 / 3 by norm_num]

theorem gq_mixed (ε : ℝ) (d : ℕ) : nativeMixedScale (1 / 16) (1 / 2) (1 / 4) 4 ε d
    = (Real.sqrt (nativeErrorScale (1 / 16) 4 ε * nativePriorVariance (1 / 2) (1 / 4) 4 ε)
      + gqC * nativePriorVariance (1 / 2) (1 / 4) 4 ε ^ (2 / 3 : ℝ)
        * (1 + 2 / (d : ℝ)) ^ (1 / 3 : ℝ)) ^ 2 := by
  unfold nativeMixedScale
  rw [gq_optConst, gq_q, show (4 / 3 : ℝ) / 2 = 2 / 3 by norm_num,
    show (4 / 3 : ℝ) / 4 = 1 / 3 by norm_num]

theorem gq_penalty (ε : ℝ) (d : ℕ) : nativePopulationPenalty (1 / 2) (1 / 4) 4 ε (1 / 4) d
    = 1 / 4 * gqT ^ 2 / 2 * (nativePriorVariance (1 / 2) (1 / 4) 4 ε ^ (4 / 3 : ℝ)
        * (1 + 2 / (d : ℝ)) ^ (2 / 3 : ℝ)
      + nativePriorVariance (1 / 2) (1 / 4) 4 ε ^ (1 / 3 : ℝ) / d) := by
  unfold nativePopulationPenalty
  rw [gq_margin, gq_q, show (4 / 3 : ℝ) / 2 = 2 / 3 by norm_num,
    show (4 / 3 : ℝ) - 1 = 1 / 3 by norm_num]

theorem gq_alignment (ε : ℝ) (d : ℕ) : nativeAlignment (1 / 2) (1 / 4) 4 ε (1 / 4) d
    = 3 * gqT / 8 * nativePriorVariance (1 / 2) (1 / 4) 4 ε ^ (2 / 3 : ℝ)
        * (1 + 1 / ((d : ℝ) * nativePriorVariance (1 / 2) (1 / 4) 4 ε)) ^ (-(2 / 3) : ℝ)
      - ε - nativePopulationPenalty (1 / 2) (1 / 4) 4 ε (1 / 4) d := by
  unfold nativeAlignment
  rw [gq_slope, gq_q, show (4 / 3 : ℝ) / 2 = 2 / 3 by norm_num,
    show -(4 / 3 : ℝ) / 2 = -(2 / 3) by norm_num]

/-- The prior identities: `v^{2/3} = u`, `v^{4/3} = u²`, `v^{1/3} = √u`, `v² = u³` and
`β u = (3t₀/8) u = 4ε`. -/
theorem gq_prior_identities {ε : ℝ} (hε : 0 ≤ ε) :
    nativePriorVariance (1 / 2) (1 / 4) 4 ε ^ (2 / 3 : ℝ) = gqU ε ∧
      nativePriorVariance (1 / 2) (1 / 4) 4 ε ^ (4 / 3 : ℝ) = gqU ε ^ 2 ∧
      nativePriorVariance (1 / 2) (1 / 4) 4 ε ^ (1 / 3 : ℝ) = Real.sqrt (gqU ε) ∧
      nativePriorVariance (1 / 2) (1 / 4) 4 ε ^ 2 = gqU ε ^ 3 ∧
      3 * gqT / 8 * gqU ε = 4 * ε := by
  have ht := gqT_pos
  have hu : 0 ≤ gqU ε := by unfold gqU; positivity
  rw [gq_prior]
  refine ⟨qc_rpow_three_halves_two_thirds hu, qc_rpow_three_halves_four_thirds hu, ?_,
    qc_rpow_three_halves_sq hu, ?_⟩
  · rw [qc_rpow_three_halves_one_third hu, Real.sqrt_eq_rpow]
  · unfold gqU
    rw [div_mul_div_comm, div_eq_iff (by positivity)]
    ring

end Constants

section Elementary

/-- `√x ≤ z` from `x ≤ y ≤ z²`, `z ≥ 0`. -/
theorem gq_sqrt_le {x y z : ℝ} (hz : 0 ≤ z) (hxy : x ≤ y) (hy : y ≤ z ^ 2) : Real.sqrt x ≤ z :=
  (Real.sqrt_le_left hz).2 (hxy.trans hy)

/-- `z ≤ √x` from `z² ≤ y ≤ x`, `z ≥ 0`. -/
theorem gq_le_sqrt {x y z : ℝ} (hz : 0 ≤ z) (hyx : y ≤ x) (hy : z ^ 2 ≤ y) : z ≤ Real.sqrt x := by
  have h1 : Real.sqrt (z ^ 2) ≤ Real.sqrt x := Real.sqrt_le_sqrt (hy.trans hyx)
  rwa [Real.sqrt_sq hz] at h1

/-- `(y^{2/3})³ = y²` for `y ≥ 0`. -/
theorem gq_rpow_two_thirds_cube {y : ℝ} (hy : 0 ≤ y) : (y ^ (2 / 3 : ℝ)) ^ 3 = y ^ 2 := by
  rw [← Real.rpow_natCast, ← Real.rpow_mul hy, ← Real.rpow_natCast]
  norm_num

/-- `(y^{1/3})³ = y` for `y ≥ 0`. -/
theorem gq_rpow_one_third_cube {y : ℝ} (hy : 0 ≤ y) : (y ^ (1 / 3 : ℝ)) ^ 3 = y := by
  rw [← Real.rpow_natCast, ← Real.rpow_mul hy]
  norm_num

/-- Cube-root enclosure: `l ≤ y^{1/3} ≤ h` from `l³ ≤ y ≤ h³`, `l, h ≥ 0`. -/
theorem gq_cbrt_bounds {y l h : ℝ} (hy : 0 ≤ y) (hl : 0 ≤ l) (hh : 0 ≤ h) (hly : l ^ 3 ≤ y)
    (hyh : y ≤ h ^ 3) : l ≤ y ^ (1 / 3 : ℝ) ∧ y ^ (1 / 3 : ℝ) ≤ h := by
  have hc := gq_rpow_one_third_cube hy
  have hp : 0 ≤ y ^ (1 / 3 : ℝ) := Real.rpow_nonneg hy _
  refine ⟨le_of_pow_le_pow_left₀ three_ne_zero hp (by rw [hc]; exact hly),
    le_of_pow_le_pow_left₀ three_ne_zero hh (by rw [hc]; exact hyh)⟩

/-- `(1+y)^{1/3} ≤ 1 + y/3` for `y ≥ 0`. -/
theorem gq_cbrt_one_add_le {y : ℝ} (hy : 0 ≤ y) : (1 + y) ^ (1 / 3 : ℝ) ≤ 1 + y / 3 := by
  have h1 : (0 : ℝ) ≤ 1 + y := by linarith
  refine (gq_cbrt_bounds h1 zero_le_one (by linarith) (by nlinarith) ?_).2
  nlinarith [sq_nonneg y, pow_nonneg hy 3]

/-- `1 ≤ (1+y)^{p}` for `y ≥ 0` and `p ≥ 0`. -/
theorem gq_one_le_rpow_one_add {y p : ℝ} (hy : 0 ≤ y) (hp : 0 ≤ p) : 1 ≤ (1 + y) ^ p :=
  Real.one_le_rpow (by linarith) hp

/-- `(1+y)^{2/3} ≤ 1 + y` for `y ≥ 0`. -/
theorem gq_rpow_two_thirds_le {y : ℝ} (hy : 0 ≤ y) : (1 + y) ^ (2 / 3 : ℝ) ≤ 1 + y := by
  have h := Real.rpow_le_rpow_of_exponent_le (by linarith : (1 : ℝ) ≤ 1 + y)
    (by norm_num : (2 / 3 : ℝ) ≤ 1)
  rwa [Real.rpow_one] at h

/-- Lower bound of `J = (1+x)^{-2/3}` from `jl³(1+xh)² ≤ 1`, `0 ≤ x ≤ xh`. -/
theorem gq_J_lower {x xh jl : ℝ} (hx : 0 ≤ x) (hxh : x ≤ xh) (hjl0 : 0 ≤ jl)
    (hjl : jl ^ 3 * (1 + xh) ^ 2 ≤ 1) : jl ≤ (1 + x) ^ (-(2 / 3) : ℝ) := by
  have h1 : (0 : ℝ) < 1 + x := by linarith
  have hz0 : 0 < (1 + x) ^ (2 / 3 : ℝ) := Real.rpow_pos_of_pos h1 _
  have hz3 := gq_rpow_two_thirds_cube h1.le
  rw [Real.rpow_neg h1.le]
  have key : jl * (1 + x) ^ (2 / 3 : ℝ) ≤ 1 := by
    refine qc_le_of_cube_le zero_le_one ?_
    rw [mul_pow, hz3, one_pow]
    have h2 : (1 + x) ^ 2 ≤ (1 + xh) ^ 2 := pow_le_pow_left₀ h1.le (by linarith) 2
    have := mul_le_mul_of_nonneg_left h2 (pow_nonneg hjl0 3)
    linarith
  calc jl = jl * (1 + x) ^ (2 / 3 : ℝ) * ((1 + x) ^ (2 / 3 : ℝ))⁻¹ := by
        rw [mul_assoc, mul_inv_cancel₀ hz0.ne', mul_one]
    _ ≤ 1 * ((1 + x) ^ (2 / 3 : ℝ))⁻¹ := mul_le_mul_of_nonneg_right key (inv_nonneg.2 hz0.le)
    _ = ((1 + x) ^ (2 / 3 : ℝ))⁻¹ := one_mul _

/-- Upper bound of `J = (1+x)^{-2/3}` from `1 ≤ jh³(1+xl)²`, `0 ≤ xl ≤ x`. -/
theorem gq_J_upper {x xl jh : ℝ} (hxl0 : 0 ≤ xl) (hxl : xl ≤ x) (hjh0 : 0 ≤ jh)
    (hjh : 1 ≤ jh ^ 3 * (1 + xl) ^ 2) : (1 + x) ^ (-(2 / 3) : ℝ) ≤ jh := by
  have h1 : (0 : ℝ) < 1 + x := by linarith
  have hz0 : 0 < (1 + x) ^ (2 / 3 : ℝ) := Real.rpow_pos_of_pos h1 _
  have hz3 := gq_rpow_two_thirds_cube h1.le
  rw [Real.rpow_neg h1.le]
  have key : 1 ≤ jh * (1 + x) ^ (2 / 3 : ℝ) := by
    refine le_of_pow_le_pow_left₀ three_ne_zero (by positivity) ?_
    rw [mul_pow, hz3, one_pow]
    have h2 : (1 + xl) ^ 2 ≤ (1 + x) ^ 2 := pow_le_pow_left₀ (by linarith) (by linarith) 2
    have := mul_le_mul_of_nonneg_left h2 (pow_nonneg hjh0 3)
    linarith
  calc ((1 + x) ^ (2 / 3 : ℝ))⁻¹ = 1 * ((1 + x) ^ (2 / 3 : ℝ))⁻¹ := (one_mul _).symm
    _ ≤ jh * (1 + x) ^ (2 / 3 : ℝ) * ((1 + x) ^ (2 / 3 : ℝ))⁻¹ :=
        mul_le_mul_of_nonneg_right key (inv_nonneg.2 hz0.le)
    _ = jh := by rw [mul_assoc, mul_inv_cancel₀ hz0.ne', mul_one]

/-- `T̄₁(w; K, s) ≥ w (K + s(2 - w))` for `0 < w ≤ 1`, `s ≥ 0`
(from `log(1/w) ≥ 1 - w`). -/
theorem gq_weightedTail_lower {w K s : ℝ} (hw : 0 < w) (_hw1 : w ≤ 1) (hs : 0 ≤ s) :
    w * (K + s * (2 - w)) ≤ weightedTailBound 1 w K s := by
  rw [weightedTailBound_of_ne_zero hw.ne']
  have hlog : 1 - w ≤ Real.log (1 / w) := by
    have h := Real.log_le_sub_one_of_pos hw
    rw [one_div, Real.log_inv]
    linarith
  have : K + s * (2 - w) ≤ K + s * (1 + Real.log (1 / w)) := by
    have := mul_le_mul_of_nonneg_left (by linarith : 2 - w ≤ 1 + Real.log (1 / w)) hs
    linarith
  exact mul_le_mul_of_nonneg_left this hw.le

end Elementary

section Components

variable {ε : ℝ}

/-- Enclosure of `u = 32ε/(3t₀)`. -/
theorem gq_u_bounds {tl th el eh ul uh : ℝ} (htl0 : 0 < tl) (htl : tl ≤ gqT) (hth : gqT ≤ th)
    (hel0 : 0 < el) (hel : el ≤ ε) (heh : ε ≤ eh) (hul0 : 0 ≤ ul)
    (hul : ul * (3 * th) ≤ 32 * el) (huh : 32 * eh ≤ uh * (3 * tl)) :
    ul ≤ gqU ε ∧ gqU ε ≤ uh := by
  have ht := gqT_pos
  have huh0 : 0 < uh := by
    by_contra h
    have : uh * (3 * tl) ≤ 0 := mul_nonpos_of_nonpos_of_nonneg (not_lt.1 h) (by positivity)
    linarith
  unfold gqU
  constructor
  · rw [le_div_iff₀ (by positivity)]
    have : ul * (3 * gqT) ≤ ul * (3 * th) := mul_le_mul_of_nonneg_left (by linarith) hul0
    linarith
  · rw [div_le_iff₀ (by positivity)]
    have : uh * (3 * tl) ≤ uh * (3 * gqT) := mul_le_mul_of_nonneg_left (by linarith) huh0.le
    linarith

/-- Enclosure of the prior variance `v = u^{3/2}` from `vl² ≤ ul³` and `uh³ ≤ vh²`. -/
theorem gq_v_bounds {ul uh vl vh : ℝ} (hε : 0 ≤ ε) (hul0 : 0 ≤ ul) (hul : ul ≤ gqU ε)
    (huh : gqU ε ≤ uh) (hvl0 : 0 ≤ vl) (hvl : vl ^ 2 ≤ ul ^ 3) (hvh0 : 0 ≤ vh)
    (hvh : uh ^ 3 ≤ vh ^ 2) :
    vl ≤ nativePriorVariance (1 / 2) (1 / 4) 4 ε ∧ nativePriorVariance (1 / 2) (1 / 4) 4 ε ≤ vh := by
  obtain ⟨-, -, -, hsq, -⟩ := gq_prior_identities hε
  have hv0 : 0 ≤ nativePriorVariance (1 / 2) (1 / 4) 4 ε := by
    rw [gq_prior]; exact Real.rpow_nonneg (hul0.trans hul) _
  constructor
  · refine le_of_pow_le_pow_left₀ two_ne_zero hv0 ?_
    rw [hsq]; exact hvl.trans (pow_le_pow_left₀ hul0 hul 3)
  · refine le_of_pow_le_pow_left₀ two_ne_zero hvh0 ?_
    rw [hsq]; exact (pow_le_pow_left₀ (hul0.trans hul) huh 3).trans hvh

/-- Enclosure of the error scale `w = min{4, √(16ε)}`. -/
theorem gq_w_bounds {el eh wl wh : ℝ} (hel : el ≤ ε) (heh : ε ≤ eh) (hwl0 : 0 ≤ wl)
    (hwl4 : wl ≤ 4) (hwl : wl ^ 2 ≤ 16 * el) (hwh0 : 0 ≤ wh) (hwh : 16 * eh ≤ wh ^ 2) :
    wl ≤ nativeErrorScale (1 / 16) 4 ε ∧ nativeErrorScale (1 / 16) 4 ε ≤ wh ∧
      0 ≤ nativeErrorScale (1 / 16) 4 ε := by
  rw [gq_errorScale]
  have h1 : wl ≤ Real.sqrt (16 * ε) := gq_le_sqrt hwl0 (by linarith) hwl
  have h2 : Real.sqrt (16 * ε) ≤ wh := gq_sqrt_le hwh0 (by linarith) hwh
  exact ⟨le_min hwl4 h1, (min_le_right _ _).trans h2,
    le_min (by norm_num) (Real.sqrt_nonneg _)⟩

end Components


section Shared

variable {ε : ℝ}

/-- Upper bound for the learner scale `w_θ = min{1, (√w + √Q)²}` from rational enclosures. -/
theorem gq_learner_upper {eh uh ch ph wh swh sQh wth : ℝ} (hε : 0 ≤ ε) (heh : ε ≤ eh)
    (huh : gqU ε ≤ uh) (hch : gqC ≤ ch) (hph0 : 0 ≤ ph) (hph : uh ≤ ph ^ 2)
    (hwh0 : 0 ≤ wh) (hwh : 16 * eh ≤ wh ^ 2) (hswh0 : 0 ≤ swh) (hswh : wh ≤ swh ^ 2)
    (hsQh0 : 0 ≤ sQh) (hsQh : ch ^ 2 * ph ≤ sQh ^ 2) (hwth : (swh + sQh) ^ 2 ≤ wth) :
    nativeLearnerScale (1 / 16) (1 / 2) (1 / 4) 4 ε ≤ wth := by
  have hc := gqC_pos
  obtain ⟨-, -, hu13, -, -⟩ := gq_prior_identities hε
  have hu0 : 0 ≤ gqU ε := by unfold gqU; have := gqT_pos; positivity
  have hsqu : Real.sqrt (gqU ε) ≤ ph := gq_sqrt_le hph0 huh hph
  obtain ⟨-, hwwh, -⟩ := gq_w_bounds (el := 0) (eh := eh) (wl := 0) hε heh le_rfl
    (by norm_num) (by norm_num) hwh0 hwh
  have hsw : Real.sqrt (nativeErrorScale (1 / 16) 4 ε) ≤ swh := gq_sqrt_le hswh0 hwwh hswh
  have hQ : nativeOptimizerScale (1 / 16) (1 / 2) (1 / 4) 4 ε ≤ ch ^ 2 * ph := by
    rw [gq_optScale, hu13]
    exact mul_le_mul (pow_le_pow_left₀ hc.le hch 2) hsqu (Real.sqrt_nonneg _) (sq_nonneg _)
  have hsQ : Real.sqrt (nativeOptimizerScale (1 / 16) (1 / 2) (1 / 4) 4 ε) ≤ sQh :=
    gq_sqrt_le hsQh0 hQ hsQh
  unfold nativeLearnerScale
  refine (min_le_right _ _).trans (le_trans ?_ hwth)
  exact pow_le_pow_left₀ (by positivity) (by linarith) 2

/-- `n/d = 1/32` at `d = 32n`. -/
theorem gq_ratio {n d : ℕ} (hn : 0 < n) (hnd : d = 32 * n) : (n : ℝ) / d = 1 / 32 := by
  rw [hnd]
  push_cast
  have : (0 : ℝ) < n := by exact_mod_cast hn
  field_simp

end Shared

section Lower

/-- **Lower core certificate for the general recipe at quartic logistic learning, `d = 32n`.**
All hypotheses are rational inequalities except the enclosures of `t₀ = (1/3)^{1/3}`,
`C₀ = 4^{1/3}`, `K(1/32)` and `ε`. -/
theorem gq_signed_lower_core {ε : ℝ} {n d : ℕ} (hn : 0 < n) (hnd : d = 32 * n)
    {tl th ch Kh el eh ul uh vl vh ph Ph jl Al wh swh sQh wth swvh Qth R s D : ℝ}
    (hD : (d : ℝ) = D) (hs : matrixEnergyS d = s)
    (htl0 : 0 < tl) (htl : tl ≤ gqT) (hth : gqT ≤ th) (hch : gqC ≤ ch)
    (hKh : matrixEnergyK (1 / 32) ≤ Kh)
    (hel0 : 0 < el) (hel : el ≤ ε) (heh : ε ≤ eh)
    (hul0 : 0 ≤ ul) (hul : ul * (3 * th) ≤ 32 * el) (huh : 32 * eh ≤ uh * (3 * tl))
    (hvl0 : 0 < vl) (hvl : vl ^ 2 ≤ ul ^ 3) (hvh0 : 0 ≤ vh) (hvh : uh ^ 3 ≤ vh ^ 2)
    (hvh1 : vh ≤ 1)
    (hph0 : 0 ≤ ph) (hph : uh ≤ ph ^ 2)
    (hPh : th ^ 2 / 8 * (uh ^ 2 * (1 + 2 / D) + ph / D) ≤ Ph)
    (hjl0 : 0 ≤ jl) (hjl : jl ^ 3 * (1 + 1 / (D * vl)) ^ 2 ≤ 1)
    (hAl0 : 0 ≤ Al) (hAl : Al ≤ 4 * el * jl - eh - Ph)
    (hwh0 : 0 ≤ wh) (hwh : 16 * eh ≤ wh ^ 2)
    (hswh0 : 0 ≤ swh) (hswh : wh ≤ swh ^ 2)
    (hsQh0 : 0 ≤ sQh) (hsQh : ch ^ 2 * ph ≤ sQh ^ 2)
    (hwth : (swh + sQh) ^ 2 ≤ wth)
    (hswvh0 : 0 ≤ swvh) (hswvh : wh * vh ≤ swvh ^ 2)
    (hQth : (swvh + ch * uh * (1 + 2 / D / 3)) ^ 2 ≤ Qth)
    (hR0 : 0 ≤ R) (hR : (n : ℝ) * Qth * (wth * Kh + s) ≤ R ^ 2) :
    (1 / vh - 1) * Al - 1 / 4 * R - 1 / 4 * (wth * Kh + s) / 2
      ≤ nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 ε (1 / 4) n d := by
  have hε : 0 < ε := hel0.trans_le hel
  have ht := gqT_pos
  have hc := gqC_pos
  have hdpos : 0 < d := by omega
  have hdr : (0 : ℝ) < d := by exact_mod_cast hdpos
  have hD0 : 0 < D := by rw [← hD]; exact hdr
  have hs0 : 0 ≤ s := by rw [← hs]; exact matrixEnergyS_nonneg d
  obtain ⟨hu23, hu43, hu13, -, hβu⟩ := gq_prior_identities hε.le
  obtain ⟨hulu, huuh⟩ := gq_u_bounds htl0 htl hth hel0 hel heh hul0 hul huh
  obtain ⟨hvlv, hvvh⟩ := gq_v_bounds hε.le hul0 hulu huuh hvl0.le hvl hvh0 hvh
  have hu0 : 0 ≤ gqU ε := hul0.trans hulu
  have hV0 : 0 < nativePriorVariance (1 / 2) (1 / 4) 4 ε := hvl0.trans_le hvlv
  have hch0 : 0 ≤ ch := hc.le.trans hch
  have huh0 : 0 ≤ uh := hu0.trans huuh
  have hsqu : Real.sqrt (gqU ε) ≤ ph := gq_sqrt_le hph0 huuh hph
  -- the population penalty
  have hP : nativePopulationPenalty (1 / 2) (1 / 4) 4 ε (1 / 4) d ≤ Ph := by
    rw [gq_penalty, hu43, hu13, hD]
    have h2d : 0 ≤ 2 / D := by positivity
    have hr := gq_rpow_two_thirds_le h2d
    have hr0 : 0 ≤ (1 + 2 / D) ^ (2 / 3 : ℝ) := by positivity
    have ht2 : gqT ^ 2 ≤ th ^ 2 := pow_le_pow_left₀ ht.le hth 2
    have hu2 : gqU ε ^ 2 ≤ uh ^ 2 := pow_le_pow_left₀ hu0 huuh 2
    have h1 : gqU ε ^ 2 * (1 + 2 / D) ^ (2 / 3 : ℝ) ≤ uh ^ 2 * (1 + 2 / D) :=
      mul_le_mul hu2 hr hr0 (sq_nonneg _)
    have h2 : Real.sqrt (gqU ε) / D ≤ ph / D := div_le_div_of_nonneg_right hsqu hD0.le
    have h3 : 0 ≤ gqU ε ^ 2 * (1 + 2 / D) ^ (2 / 3 : ℝ) + Real.sqrt (gqU ε) / D := by
      positivity
    calc 1 / 4 * gqT ^ 2 / 2 * (gqU ε ^ 2 * (1 + 2 / D) ^ (2 / 3 : ℝ) + Real.sqrt (gqU ε) / D)
        = gqT ^ 2 / 8 * (gqU ε ^ 2 * (1 + 2 / D) ^ (2 / 3 : ℝ) + Real.sqrt (gqU ε) / D) := by
          ring
      _ ≤ th ^ 2 / 8 * (uh ^ 2 * (1 + 2 / D) + ph / D) :=
          mul_le_mul (by linarith) (by linarith) h3 (by positivity)
      _ ≤ Ph := hPh
  -- the alignment
  have hJ : jl ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance (1 / 2) (1 / 4) 4 ε)) ^ (-(2 / 3) : ℝ) := by
    rw [hD]
    refine gq_J_lower (le_of_lt (one_div_pos.2 (mul_pos hD0 hV0))) ?_ hjl0 hjl
    exact one_div_le_one_div_of_le (mul_pos hD0 hvl0) (mul_le_mul_of_nonneg_left hvlv hD0.le)
  have hA : Al ≤ nativeAlignment (1 / 2) (1 / 4) 4 ε (1 / 4) d := by
    rw [gq_alignment, hu23, hβu]
    have : 4 * el * jl ≤ 4 * ε
        * (1 + 1 / ((d : ℝ) * nativePriorVariance (1 / 2) (1 / 4) 4 ε)) ^ (-(2 / 3) : ℝ) :=
      mul_le_mul (by linarith) hJ hjl0 (by linarith)
    linarith
  -- kappa
  have hκ : 1 / vh - 1 ≤ nativeKappa (1 / 2) (1 / 4) 4 ε := by
    unfold nativeKappa
    have h1 : 1 / vh ≤ 1 / nativePriorVariance (1 / 2) (1 / 4) 4 ε :=
      one_div_le_one_div_of_le hV0 hvvh
    rw [one_div (nativePriorVariance (1 / 2) (1 / 4) 4 ε)] at h1
    linarith
  have hκ0 : 0 ≤ 1 / vh - 1 := by
    have hvh0' : 0 < vh := hV0.trans_le hvvh
    have : 1 ≤ 1 / vh := by rw [le_div_iff₀ hvh0']; linarith
    linarith
  have hκA : (1 / vh - 1) * Al
      ≤ nativeKappa (1 / 2) (1 / 4) 4 ε * nativeAlignment (1 / 2) (1 / 4) 4 ε (1 / 4) d :=
    mul_le_mul hκ hA hAl0 (hκ0.trans hκ)
  -- the learner scale
  obtain ⟨-, hwwh, -⟩ := gq_w_bounds (el := 0) (eh := eh) (wl := 0) hε.le heh le_rfl
    (by norm_num) (by norm_num) hwh0 hwh
  have hwθ : nativeLearnerScale (1 / 16) (1 / 2) (1 / 4) 4 ε ≤ wth :=
    gq_learner_upper hε.le heh huuh hch hph0 hph hwh0 hwh hswh0 hswh hsQh0 hsQh hwth
  -- the weighted energy
  have hK : matrixEnergyK ((n : ℝ) / d) ≤ Kh := by rw [gq_ratio hn hnd]; exact hKh
  have hK0 := matrixEnergyK_ratio_nonneg n d
  have hC : nativeEnergyScale (1 / 16) (1 / 2) (1 / 4) 4 ε n d ≤ wth * Kh + s := by
    unfold nativeEnergyScale
    rw [hs]
    have h1 := qc_weightedTail_le_lin (K := matrixEnergyK ((n : ℝ) / d))
      (nativeLearnerScale_nonneg (1 / 16) (1 / 2) (1 / 4) 4 ε)
      (nativeLearnerScale_le_one (1 / 16) (1 / 2) (1 / 4) 4 ε) hs0
    have h2 := mul_le_mul hwθ hK hK0 ((nativeLearnerScale_nonneg _ _ _ _ _).trans hwθ)
    linarith
  have hC0 : 0 ≤ nativeEnergyScale (1 / 16) (1 / 2) (1 / 4) 4 ε n d :=
    gr_energyScale_nonneg n d
  -- the mixed moment
  have hwv : Real.sqrt (nativeErrorScale (1 / 16) 4 ε * nativePriorVariance (1 / 2) (1 / 4) 4 ε)
      ≤ swvh := gq_sqrt_le hswvh0 (mul_le_mul hwwh hvvh hV0.le hwh0) hswvh
  have hQθ : nativeMixedScale (1 / 16) (1 / 2) (1 / 4) 4 ε d ≤ Qth := by
    rw [gq_mixed, hu23, hD]
    have h1 := gq_cbrt_one_add_le (le_of_lt (div_pos two_pos hD0))
    have h2 : gqC * gqU ε ≤ ch * uh := mul_le_mul hch huuh hu0 hch0
    have h3 : gqC * gqU ε * (1 + 2 / D) ^ (1 / 3 : ℝ) ≤ ch * uh * (1 + 2 / D / 3) :=
      mul_le_mul h2 h1 (by positivity) (mul_nonneg hch0 huh0)
    refine le_trans ?_ hQth
    exact pow_le_pow_left₀ (by positivity) (by linarith) 2
  have hQθ0 : 0 ≤ nativeMixedScale (1 / 16) (1 / 2) (1 / 4) 4 ε d := gr_mixedScale_nonneg d
  -- the square-root term
  have hroot : Real.sqrt ((n : ℝ) * nativeMixedScale (1 / 16) (1 / 2) (1 / 4) 4 ε d
      * nativeEnergyScale (1 / 16) (1 / 2) (1 / 4) 4 ε n d) ≤ R := by
    refine gq_sqrt_le hR0 ?_ hR
    have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
    exact mul_le_mul (mul_le_mul_of_nonneg_left hQθ hn0) hC hC0
      (mul_nonneg hn0 (hQθ0.trans hQθ))
  unfold nativeSignedBudget
  linarith

end Lower

section Upper

/-- **Upper core certificate for the general recipe at quartic logistic learning, `d = 32n`.** -/
theorem gq_signed_upper_core {ε : ℝ} {n d : ℕ} (hn : 0 < n) (hnd : d = 32 * n)
    {tl th cl ch Kl el eh ul uh vl vh pl ph Pl jh Ah wl swl sQl wtl wh swh sQh wth swvl Qtl
      Ctl Rl s D : ℝ}
    (hD : (d : ℝ) = D) (hs : matrixEnergyS d = s)
    (htl0 : 0 < tl) (htl : tl ≤ gqT) (hth : gqT ≤ th) (hcl0 : 0 ≤ cl) (hcl : cl ≤ gqC)
    (hch : gqC ≤ ch) (hKl : Kl ≤ matrixEnergyK (1 / 32)) (hKl0 : 0 ≤ Kl)
    (hel0 : 0 < el) (hel : el ≤ ε) (heh : ε ≤ eh)
    (hul0 : 0 ≤ ul) (hul : ul * (3 * th) ≤ 32 * el) (huh : 32 * eh ≤ uh * (3 * tl))
    (hvl0 : 0 < vl) (hvl : vl ^ 2 ≤ ul ^ 3) (hvh0 : 0 ≤ vh) (hvh : uh ^ 3 ≤ vh ^ 2)
    (hvh1 : vh ≤ 1)
    (hpl0 : 0 ≤ pl) (hpl : pl ^ 2 ≤ ul) (hph0 : 0 ≤ ph) (hph : uh ≤ ph ^ 2)
    (hPl : Pl ≤ tl ^ 2 / 8 * (ul ^ 2 + pl / D))
    (hjh0 : 0 ≤ jh) (hjh : 1 ≤ jh ^ 3 * (1 + 1 / (D * vh)) ^ 2)
    (hAh0 : 0 ≤ Ah) (hAh : 4 * eh * jh - el - Pl ≤ Ah)
    (hwl0 : 0 ≤ wl) (hwl4 : wl ≤ 4) (hwl : wl ^ 2 ≤ 16 * el)
    (hswl0 : 0 ≤ swl) (hswl : swl ^ 2 ≤ wl)
    (hsQl0 : 0 ≤ sQl) (hsQl : sQl ^ 2 ≤ cl ^ 2 * pl)
    (hwtl0 : 0 < wtl) (hwtl1 : wtl ≤ 1) (hwtl : wtl ≤ (swl + sQl) ^ 2)
    (hwh0 : 0 ≤ wh) (hwh : 16 * eh ≤ wh ^ 2)
    (hswh0 : 0 ≤ swh) (hswh : wh ≤ swh ^ 2)
    (hsQh0 : 0 ≤ sQh) (hsQh : ch ^ 2 * ph ≤ sQh ^ 2)
    (hwth : (swh + sQh) ^ 2 ≤ wth) (hwth2 : wth ≤ 2)
    (hCtl0 : 0 ≤ Ctl) (hCtl : Ctl ≤ wtl * (Kl + s * (2 - wth)))
    (hswvl0 : 0 ≤ swvl) (hswvl : swvl ^ 2 ≤ wl * vl)
    (hQtl0 : 0 ≤ Qtl) (hQtl : Qtl ≤ (swvl + cl * ul) ^ 2)
    (hRl0 : 0 ≤ Rl) (hRl : Rl ^ 2 ≤ (n : ℝ) * Qtl * Ctl) :
    nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 ε (1 / 4) n d
      ≤ (1 / vl - 1) * Ah - 1 / 4 * Rl - 1 / 4 * Ctl / 2 := by
  have hε : 0 < ε := hel0.trans_le hel
  have ht := gqT_pos
  have hc := gqC_pos
  have hdpos : 0 < d := by omega
  have hdr : (0 : ℝ) < d := by exact_mod_cast hdpos
  have hD0 : 0 < D := by rw [← hD]; exact hdr
  have hs0 : 0 ≤ s := by rw [← hs]; exact matrixEnergyS_nonneg d
  obtain ⟨hu23, hu43, hu13, -, hβu⟩ := gq_prior_identities hε.le
  obtain ⟨hulu, huuh⟩ := gq_u_bounds htl0 htl hth hel0 hel heh hul0 hul huh
  obtain ⟨hvlv, hvvh⟩ := gq_v_bounds hε.le hul0 hulu huuh hvl0.le hvl hvh0 hvh
  have hu0 : 0 ≤ gqU ε := hul0.trans hulu
  have hV0 : 0 < nativePriorVariance (1 / 2) (1 / 4) 4 ε := hvl0.trans_le hvlv
  have hsqu : pl ≤ Real.sqrt (gqU ε) := gq_le_sqrt hpl0 hulu hpl
  -- the population penalty
  have hP : Pl ≤ nativePopulationPenalty (1 / 2) (1 / 4) 4 ε (1 / 4) d := by
    rw [gq_penalty, hu43, hu13, hD]
    have hr := gq_one_le_rpow_one_add (le_of_lt (div_pos two_pos hD0))
      (by norm_num : (0 : ℝ) ≤ 2 / 3)
    have ht2 : tl ^ 2 ≤ gqT ^ 2 := pow_le_pow_left₀ htl0.le htl 2
    have hu2 : ul ^ 2 ≤ gqU ε ^ 2 := pow_le_pow_left₀ hul0 hulu 2
    have h1 : ul ^ 2 ≤ gqU ε ^ 2 * (1 + 2 / D) ^ (2 / 3 : ℝ) := by
      have := mul_le_mul hu2 hr zero_le_one (sq_nonneg (gqU ε))
      linarith
    have h2 : pl / D ≤ Real.sqrt (gqU ε) / D := div_le_div_of_nonneg_right hsqu hD0.le
    have h3 : 0 ≤ ul ^ 2 + pl / D := by positivity
    calc Pl ≤ tl ^ 2 / 8 * (ul ^ 2 + pl / D) := hPl
      _ ≤ gqT ^ 2 / 8 * (gqU ε ^ 2 * (1 + 2 / D) ^ (2 / 3 : ℝ) + Real.sqrt (gqU ε) / D) :=
          mul_le_mul (by linarith) (by linarith) h3 (by positivity)
      _ = 1 / 4 * gqT ^ 2 / 2 * (gqU ε ^ 2 * (1 + 2 / D) ^ (2 / 3 : ℝ)
          + Real.sqrt (gqU ε) / D) := by ring
  -- the alignment
  have hJ : (1 + 1 / ((d : ℝ) * nativePriorVariance (1 / 2) (1 / 4) 4 ε)) ^ (-(2 / 3) : ℝ)
      ≤ jh := by
    rw [hD]
    refine gq_J_upper (le_of_lt (one_div_pos.2 (mul_pos hD0 (hV0.trans_le hvvh)))) ?_ hjh0 hjh
    exact one_div_le_one_div_of_le (mul_pos hD0 hV0) (mul_le_mul_of_nonneg_left hvvh hD0.le)
  have hA : nativeAlignment (1 / 2) (1 / 4) 4 ε (1 / 4) d ≤ Ah := by
    rw [gq_alignment, hu23, hβu]
    have : 4 * ε * (1 + 1 / ((d : ℝ) * nativePriorVariance (1 / 2) (1 / 4) 4 ε)) ^ (-(2 / 3) : ℝ)
        ≤ 4 * eh * jh :=
      mul_le_mul (by linarith) hJ (by positivity) (by linarith)
    linarith
  -- kappa
  have hκ : nativeKappa (1 / 2) (1 / 4) 4 ε ≤ 1 / vl - 1 := by
    unfold nativeKappa
    have h1 : 1 / nativePriorVariance (1 / 2) (1 / 4) 4 ε ≤ 1 / vl :=
      one_div_le_one_div_of_le hvl0 hvlv
    rw [one_div (nativePriorVariance (1 / 2) (1 / 4) 4 ε)] at h1
    linarith
  have hκ0 : 0 ≤ nativeKappa (1 / 2) (1 / 4) 4 ε := by
    unfold nativeKappa
    have : 1 ≤ (nativePriorVariance (1 / 2) (1 / 4) 4 ε)⁻¹ := one_le_inv₀ hV0 |>.2 (hvvh.trans hvh1)
    linarith
  have hκA : nativeKappa (1 / 2) (1 / 4) 4 ε * nativeAlignment (1 / 2) (1 / 4) 4 ε (1 / 4) d
      ≤ (1 / vl - 1) * Ah :=
    (mul_le_mul_of_nonneg_left hA hκ0).trans (mul_le_mul_of_nonneg_right hκ hAh0)
  -- the learner scale
  obtain ⟨hwlw, -, hw0⟩ := gq_w_bounds (el := el) (eh := eh) (wh := wh)
    hel heh hwl0 hwl4 hwl hwh0 hwh
  have hsw : swl ≤ Real.sqrt (nativeErrorScale (1 / 16) 4 ε) := gq_le_sqrt hswl0 hwlw hswl
  have hQ : cl ^ 2 * pl ≤ nativeOptimizerScale (1 / 16) (1 / 2) (1 / 4) 4 ε := by
    rw [gq_optScale, hu13]
    exact mul_le_mul (pow_le_pow_left₀ hcl0 hcl 2) hsqu hpl0 (sq_nonneg _)
  have hsQ : sQl ≤ Real.sqrt (nativeOptimizerScale (1 / 16) (1 / 2) (1 / 4) 4 ε) :=
    gq_le_sqrt hsQl0 hQ hsQl
  have hwθ : wtl ≤ nativeLearnerScale (1 / 16) (1 / 2) (1 / 4) 4 ε := by
    unfold nativeLearnerScale
    refine le_min hwtl1 (hwtl.trans ?_)
    exact pow_le_pow_left₀ (by positivity) (by linarith) 2
  have hwθh : nativeLearnerScale (1 / 16) (1 / 2) (1 / 4) 4 ε ≤ wth :=
    gq_learner_upper hε.le heh huuh hch hph0 hph hwh0 hwh hswh0 hswh hsQh0 hsQh hwth
  -- the weighted energy
  have hK : Kl ≤ matrixEnergyK ((n : ℝ) / d) := by rw [gq_ratio hn hnd]; exact hKl
  have hC : Ctl ≤ nativeEnergyScale (1 / 16) (1 / 2) (1 / 4) 4 ε n d := by
    unfold nativeEnergyScale
    rw [hs]
    have hwθ1 := nativeLearnerScale_le_one (1 / 16) (1 / 2) (1 / 4) 4 ε
    have hwθ0 : 0 < nativeLearnerScale (1 / 16) (1 / 2) (1 / 4) 4 ε := hwtl0.trans_le hwθ
    have h1 := gq_weightedTail_lower (K := matrixEnergyK ((n : ℝ) / d)) hwθ0 hwθ1 hs0
    have h2 : Kl + s * (2 - wth) ≤ matrixEnergyK ((n : ℝ) / d)
        + s * (2 - nativeLearnerScale (1 / 16) (1 / 2) (1 / 4) 4 ε) := by
      have := mul_le_mul_of_nonneg_left (by linarith : 2 - wth
        ≤ 2 - nativeLearnerScale (1 / 16) (1 / 2) (1 / 4) 4 ε) hs0
      linarith
    have h3 : 0 ≤ Kl + s * (2 - wth) := by
      have := mul_nonneg hs0 (by linarith : (0 : ℝ) ≤ 2 - wth)
      linarith
    have h4 := mul_le_mul hwθ h2 h3 hwθ0.le
    linarith
  -- the mixed moment
  have hwv : swvl ≤ Real.sqrt (nativeErrorScale (1 / 16) 4 ε
      * nativePriorVariance (1 / 2) (1 / 4) 4 ε) :=
    gq_le_sqrt hswvl0 (mul_le_mul hwlw hvlv hvl0.le hw0) hswvl
  have hQθ : Qtl ≤ nativeMixedScale (1 / 16) (1 / 2) (1 / 4) 4 ε d := by
    rw [gq_mixed, hu23, hD]
    have h1 := gq_one_le_rpow_one_add (le_of_lt (div_pos two_pos hD0))
      (by norm_num : (0 : ℝ) ≤ 1 / 3)
    have h2 : cl * ul ≤ gqC * gqU ε := mul_le_mul hcl hulu hul0 hc.le
    have h3 : cl * ul ≤ gqC * gqU ε * (1 + 2 / D) ^ (1 / 3 : ℝ) := by
      have := mul_le_mul h2 h1 zero_le_one (mul_nonneg hc.le hu0)
      linarith
    refine hQtl.trans ?_
    exact pow_le_pow_left₀ (by positivity) (by linarith) 2
  have hQθ0 : 0 ≤ nativeMixedScale (1 / 16) (1 / 2) (1 / 4) 4 ε d := gr_mixedScale_nonneg d
  -- the square-root term
  have hroot : Rl ≤ Real.sqrt ((n : ℝ) * nativeMixedScale (1 / 16) (1 / 2) (1 / 4) 4 ε d
      * nativeEnergyScale (1 / 16) (1 / 2) (1 / 4) 4 ε n d) := by
    refine gq_le_sqrt hRl0 ?_ hRl
    have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
    exact mul_le_mul (mul_le_mul_of_nonneg_left hQθ hn0) hC hCtl0 (mul_nonneg hn0 hQθ0)
  unfold nativeSignedBudget
  linarith

end Upper

end ExplicitConstants

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ExplicitConstants/GeneralRecipeQuarticTable.lean <==
import LossOnlyTraceability.ExplicitConstants.GeneralRecipeQuartic

/-! # The signs of the general recipe at selected sample sizes, `r = 4`

For the general recipe of Proposition 7 for quartic logistic learning on the numerical
schedule `ε = ε̃_n^{(4)} = ε_n^{(4)} + (1 + L)·10⁻⁹` (`quarticSolverAccuracy`) at `d = 32n`,
this module certifies the sign of the signed budget `M` at the sample sizes
`n = 128, 256, 512, 1024, 4096, 16384, 65536, 262144, 1048576`: `M < 0` at
`n = 128, 256, 512, 1024, 4096, 16384, 65536` and `M > 0` at `n = 262144, 1048576`
(`general_recipe_quartic_table_signs`).  For the negative values it uses
`gq_signed_upper_core_one`, a variant of the upper certificate that needs only `w_θ ≤ 1` (the cap
`w_θ = 1` is active for `n ≤ 16384`).  The energy and residual budgets `V`, `D` are not certified
here. -/

noncomputable section

namespace LossOnlyTraceability

namespace ExplicitConstants

open Real

section UpperOne

/-- **Upper core certificate, variant using only `w_θ ≤ 1`** (valid whether or not the cap
`w_θ = min{1, (√w + √Q)²}` is active); `d = 32n`. -/
theorem gq_signed_upper_core_one {ε : ℝ} {n d : ℕ} (hn : 0 < n) (hnd : d = 32 * n)
    {tl th cl Kl el eh ul uh vl vh pl Pl jh Ah wl swl sQl wtl swvl Qtl Ctl Rl s D : ℝ}
    (hD : (d : ℝ) = D) (hs : matrixEnergyS d = s)
    (htl0 : 0 < tl) (htl : tl ≤ gqT) (hth : gqT ≤ th) (hcl0 : 0 ≤ cl) (hcl : cl ≤ gqC)
    (hKl : Kl ≤ matrixEnergyK (1 / 32)) (hKl0 : 0 ≤ Kl)
    (hel0 : 0 < el) (hel : el ≤ ε) (heh : ε ≤ eh)
    (hul0 : 0 ≤ ul) (hul : ul * (3 * th) ≤ 32 * el) (huh : 32 * eh ≤ uh * (3 * tl))
    (hvl0 : 0 < vl) (hvl : vl ^ 2 ≤ ul ^ 3) (hvh0 : 0 ≤ vh) (hvh : uh ^ 3 ≤ vh ^ 2)
    (hvh1 : vh ≤ 1)
    (hpl0 : 0 ≤ pl) (hpl : pl ^ 2 ≤ ul)
    (hPl : Pl ≤ tl ^ 2 / 8 * (ul ^ 2 + pl / D))
    (hjh0 : 0 ≤ jh) (hjh : 1 ≤ jh ^ 3 * (1 + 1 / (D * vh)) ^ 2)
    (hAh0 : 0 ≤ Ah) (hAh : 4 * eh * jh - el - Pl ≤ Ah)
    (hwl0 : 0 ≤ wl) (hwl4 : wl ≤ 4) (hwl : wl ^ 2 ≤ 16 * el)
    (hswl0 : 0 ≤ swl) (hswl : swl ^ 2 ≤ wl)
    (hsQl0 : 0 ≤ sQl) (hsQl : sQl ^ 2 ≤ cl ^ 2 * pl)
    (hwtl0 : 0 < wtl) (hwtl1 : wtl ≤ 1) (hwtl : wtl ≤ (swl + sQl) ^ 2)
    (hCtl0 : 0 ≤ Ctl) (hCtl : Ctl ≤ wtl * (Kl + s))
    (hswvl0 : 0 ≤ swvl) (hswvl : swvl ^ 2 ≤ wl * vl)
    (hQtl0 : 0 ≤ Qtl) (hQtl : Qtl ≤ (swvl + cl * ul) ^ 2)
    (hRl0 : 0 ≤ Rl) (hRl : Rl ^ 2 ≤ (n : ℝ) * Qtl * Ctl) :
    nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 ε (1 / 4) n d
      ≤ (1 / vl - 1) * Ah - 1 / 4 * Rl - 1 / 4 * Ctl / 2 := by
  have hε : 0 < ε := hel0.trans_le hel
  have ht := gqT_pos
  have hc := gqC_pos
  have hdpos : 0 < d := by omega
  have hdr : (0 : ℝ) < d := by exact_mod_cast hdpos
  have hD0 : 0 < D := by rw [← hD]; exact hdr
  have hs0 : 0 ≤ s := by rw [← hs]; exact matrixEnergyS_nonneg d
  obtain ⟨hu23, hu43, hu13, -, hβu⟩ := gq_prior_identities hε.le
  obtain ⟨hulu, huuh⟩ := gq_u_bounds htl0 htl hth hel0 hel heh hul0 hul huh
  obtain ⟨hvlv, hvvh⟩ := gq_v_bounds hε.le hul0 hulu huuh hvl0.le hvl hvh0 hvh
  have hu0 : 0 ≤ gqU ε := hul0.trans hulu
  have hV0 : 0 < nativePriorVariance (1 / 2) (1 / 4) 4 ε := hvl0.trans_le hvlv
  have hsqu : pl ≤ Real.sqrt (gqU ε) := gq_le_sqrt hpl0 hulu hpl
  -- the population penalty
  have hP : Pl ≤ nativePopulationPenalty (1 / 2) (1 / 4) 4 ε (1 / 4) d := by
    rw [gq_penalty, hu43, hu13, hD]
    have hr := gq_one_le_rpow_one_add (le_of_lt (div_pos two_pos hD0))
      (by norm_num : (0 : ℝ) ≤ 2 / 3)
    have ht2 : tl ^ 2 ≤ gqT ^ 2 := pow_le_pow_left₀ htl0.le htl 2
    have hu2 : ul ^ 2 ≤ gqU ε ^ 2 := pow_le_pow_left₀ hul0 hulu 2
    have h1 : ul ^ 2 ≤ gqU ε ^ 2 * (1 + 2 / D) ^ (2 / 3 : ℝ) := by
      have := mul_le_mul hu2 hr zero_le_one (sq_nonneg (gqU ε))
      linarith
    have h2 : pl / D ≤ Real.sqrt (gqU ε) / D := div_le_div_of_nonneg_right hsqu hD0.le
    have h3 : 0 ≤ ul ^ 2 + pl / D := by positivity
    calc Pl ≤ tl ^ 2 / 8 * (ul ^ 2 + pl / D) := hPl
      _ ≤ gqT ^ 2 / 8 * (gqU ε ^ 2 * (1 + 2 / D) ^ (2 / 3 : ℝ) + Real.sqrt (gqU ε) / D) :=
          mul_le_mul (by linarith) (by linarith) h3 (by positivity)
      _ = 1 / 4 * gqT ^ 2 / 2 * (gqU ε ^ 2 * (1 + 2 / D) ^ (2 / 3 : ℝ)
          + Real.sqrt (gqU ε) / D) := by ring
  -- the alignment
  have hJ : (1 + 1 / ((d : ℝ) * nativePriorVariance (1 / 2) (1 / 4) 4 ε)) ^ (-(2 / 3) : ℝ)
      ≤ jh := by
    rw [hD]
    refine gq_J_upper (le_of_lt (one_div_pos.2 (mul_pos hD0 (hV0.trans_le hvvh)))) ?_ hjh0 hjh
    exact one_div_le_one_div_of_le (mul_pos hD0 hV0) (mul_le_mul_of_nonneg_left hvvh hD0.le)
  have hA : nativeAlignment (1 / 2) (1 / 4) 4 ε (1 / 4) d ≤ Ah := by
    rw [gq_alignment, hu23, hβu]
    have : 4 * ε * (1 + 1 / ((d : ℝ) * nativePriorVariance (1 / 2) (1 / 4) 4 ε)) ^ (-(2 / 3) : ℝ)
        ≤ 4 * eh * jh :=
      mul_le_mul (by linarith) hJ (by positivity) (by linarith)
    linarith
  -- kappa
  have hκ : nativeKappa (1 / 2) (1 / 4) 4 ε ≤ 1 / vl - 1 := by
    unfold nativeKappa
    have h1 : 1 / nativePriorVariance (1 / 2) (1 / 4) 4 ε ≤ 1 / vl :=
      one_div_le_one_div_of_le hvl0 hvlv
    rw [one_div (nativePriorVariance (1 / 2) (1 / 4) 4 ε)] at h1
    linarith
  have hκ0 : 0 ≤ nativeKappa (1 / 2) (1 / 4) 4 ε := by
    unfold nativeKappa
    have : 1 ≤ (nativePriorVariance (1 / 2) (1 / 4) 4 ε)⁻¹ := one_le_inv₀ hV0 |>.2 (hvvh.trans hvh1)
    linarith
  have hκA : nativeKappa (1 / 2) (1 / 4) 4 ε * nativeAlignment (1 / 2) (1 / 4) 4 ε (1 / 4) d
      ≤ (1 / vl - 1) * Ah :=
    (mul_le_mul_of_nonneg_left hA hκ0).trans (mul_le_mul_of_nonneg_right hκ hAh0)
  -- the learner scale
  obtain ⟨hwlw, -, hw0⟩ := gq_w_bounds (el := el) (eh := eh) (wh := Real.sqrt (16 * eh))
    hel heh hwl0 hwl4 hwl (Real.sqrt_nonneg _) (by rw [Real.sq_sqrt (by linarith)])
  have hsw : swl ≤ Real.sqrt (nativeErrorScale (1 / 16) 4 ε) := gq_le_sqrt hswl0 hwlw hswl
  have hQ : cl ^ 2 * pl ≤ nativeOptimizerScale (1 / 16) (1 / 2) (1 / 4) 4 ε := by
    rw [gq_optScale, hu13]
    exact mul_le_mul (pow_le_pow_left₀ hcl0 hcl 2) hsqu hpl0 (sq_nonneg _)
  have hsQ : sQl ≤ Real.sqrt (nativeOptimizerScale (1 / 16) (1 / 2) (1 / 4) 4 ε) :=
    gq_le_sqrt hsQl0 hQ hsQl
  have hwθ : wtl ≤ nativeLearnerScale (1 / 16) (1 / 2) (1 / 4) 4 ε := by
    unfold nativeLearnerScale
    refine le_min hwtl1 (hwtl.trans ?_)
    exact pow_le_pow_left₀ (by positivity) (by linarith) 2
  have hwθh : nativeLearnerScale (1 / 16) (1 / 2) (1 / 4) 4 ε ≤ 1 :=
    nativeLearnerScale_le_one _ _ _ _ _
  -- the weighted energy
  have hK : Kl ≤ matrixEnergyK ((n : ℝ) / d) := by rw [gq_ratio hn hnd]; exact hKl
  have hC : Ctl ≤ nativeEnergyScale (1 / 16) (1 / 2) (1 / 4) 4 ε n d := by
    unfold nativeEnergyScale
    rw [hs]
    have hwθ1 := nativeLearnerScale_le_one (1 / 16) (1 / 2) (1 / 4) 4 ε
    have hwθ0 : 0 < nativeLearnerScale (1 / 16) (1 / 2) (1 / 4) 4 ε := hwtl0.trans_le hwθ
    have h1 := gq_weightedTail_lower (K := matrixEnergyK ((n : ℝ) / d)) hwθ0 hwθ1 hs0
    have h2 : Kl + s ≤ matrixEnergyK ((n : ℝ) / d)
        + s * (2 - nativeLearnerScale (1 / 16) (1 / 2) (1 / 4) 4 ε) := by
      have := mul_le_mul_of_nonneg_left (by linarith : (1 : ℝ)
        ≤ 2 - nativeLearnerScale (1 / 16) (1 / 2) (1 / 4) 4 ε) hs0
      linarith
    have h3 : 0 ≤ Kl + s := by linarith
    have h4 := mul_le_mul hwθ h2 h3 hwθ0.le
    linarith
  -- the mixed moment
  have hwv : swvl ≤ Real.sqrt (nativeErrorScale (1 / 16) 4 ε
      * nativePriorVariance (1 / 2) (1 / 4) 4 ε) :=
    gq_le_sqrt hswvl0 (mul_le_mul hwlw hvlv hvl0.le hw0) hswvl
  have hQθ : Qtl ≤ nativeMixedScale (1 / 16) (1 / 2) (1 / 4) 4 ε d := by
    rw [gq_mixed, hu23, hD]
    have h1 := gq_one_le_rpow_one_add (le_of_lt (div_pos two_pos hD0))
      (by norm_num : (0 : ℝ) ≤ 1 / 3)
    have h2 : cl * ul ≤ gqC * gqU ε := mul_le_mul hcl hulu hul0 hc.le
    have h3 : cl * ul ≤ gqC * gqU ε * (1 + 2 / D) ^ (1 / 3 : ℝ) := by
      have := mul_le_mul h2 h1 zero_le_one (mul_nonneg hc.le hu0)
      linarith
    refine hQtl.trans ?_
    exact pow_le_pow_left₀ (by positivity) (by linarith) 2
  have hQθ0 : 0 ≤ nativeMixedScale (1 / 16) (1 / 2) (1 / 4) 4 ε d := gr_mixedScale_nonneg d
  -- the square-root term
  have hroot : Rl ≤ Real.sqrt ((n : ℝ) * nativeMixedScale (1 / 16) (1 / 2) (1 / 4) 4 ε d
      * nativeEnergyScale (1 / 16) (1 / 2) (1 / 4) 4 ε n d) := by
    refine gq_le_sqrt hRl0 ?_ hRl
    have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
    exact mul_le_mul (mul_le_mul_of_nonneg_left hQθ hn0) hC hCtl0 (mul_nonneg hn0 hQθ0)
  unfold nativeSignedBudget
  linarith

end UpperOne

section Table

/-- Enclosure of `quarticSolverAccuracy 128`. -/
theorem gq_eps_tab_128 : (0.04231433758673893789073 : ℝ) ≤ quarticSolverAccuracy 128 ∧ quarticSolverAccuracy 128 ≤ (0.04231433758675750343704 : ℝ) := by
  have h1 := gq_le_eps (n := 128) (by norm_num) (q := (0.03937253280921478639897 : ℝ)) (r := (0.01753846950483395283489 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  have h2 := gq_eps_le (n := 128) (by norm_num) (q := (0.03937253280921478639898 : ℝ)) (r := (0.0175384695048339528349 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  obtain ⟨hL1, hL2⟩ := qc_unitSlope_bounds
  norm_num at hL1 hL2
  unfold quarticSolverAccuracy
  constructor <;> linarith

/-- `M < 0` at `n = 128`, `d = 32n`, numerical schedule (certified upper bound `-6.9785e+00`). -/
theorem gq_signed_neg_tab_128 :
    nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 128) (1 / 4) 128 (32 * 128) < 0 := by
  obtain ⟨htl, hth⟩ := gq_T_bounds
  obtain ⟨hcl, -⟩ := gq_C_bounds
  obtain ⟨hKl, -⟩ := qc_matrixEnergyK_bounds
  obtain ⟨hel, heh⟩ := gq_eps_tab_128
  have h := gq_signed_upper_core_one (n := 128) (d := 32 * 128) (ε := quarticSolverAccuracy 128)
    (by norm_num) rfl (D := (4096 : ℝ)) (s := 2 / (19 / 40 * (29 / 30) ^ 2 * (4096 : ℝ)))
    (tl := (0.6933612743506347 : ℝ)) (th := (0.6933612743506348 : ℝ)) (cl := (1.5874010519681994 : ℝ))
    (Kl := (4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2))
    (el := (0.04231433758673893789073 : ℝ)) (eh := (0.04231433758675750343704 : ℝ))
    (ul := (0.6509635754913796753736 : ℝ)) (uh := (0.6509635754916653815382 : ℝ)) (vl := (0.5252124744915631922674 : ℝ)) (vh := (0.5252124744919089637838 : ℝ)) (pl := (0.806823137677260514602 : ℝ)) (Pl := (0.02547677106947046294155 : ℝ)) (jh := (0.9996902255707420729557 : ℝ)) (Ah := (0.1014138100917191526935 : ℝ)) (wl := (0.8228179637002482253546 : ℝ)) (swl := (0.9070931394847213953624 : ℝ)) (sQl := (1.425856552884482675151 : ℝ)) (wtl := (1 : ℝ)) (Ctl := (2.031660107015457788347 : ℝ)) (swvl := (0.6573844071554455342594 : ℝ)) (Qtl := (2.858549915439082795413 : ℝ)) (Rl := (27.2648681249346836035 : ℝ))
    (by norm_num) (by unfold matrixEnergyS matrixEnergyC; norm_num)
    (by norm_num) htl hth (by norm_num) hcl hKl (by norm_num) (by norm_num) hel heh
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num)
  have hb : (1 / (0.5252124744915631922674 : ℝ) - 1) * (0.1014138100917191526935 : ℝ) - 1 / 4 * (27.2648681249346836035 : ℝ) - 1 / 4 * (2.031660107015457788347 : ℝ) / 2 < (0 : ℝ) := by norm_num
  linarith

/-- Enclosure of `quarticSolverAccuracy 256`. -/
theorem gq_eps_tab_256 : (0.02636028444456088764822 : ℝ) ≤ quarticSolverAccuracy 256 ∧ quarticSolverAccuracy 256 ≤ (0.02636028444457251465984 : ℝ) := by
  have h1 := gq_le_eps (n := 256) (by norm_num) (q := (0.02480314143700311679299 : ℝ)) (r := (0.009843133202303696599743 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  have h2 := gq_eps_le (n := 256) (by norm_num) (q := (0.024803141437003116793 : ℝ)) (r := (0.009843133202303696599744 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  obtain ⟨hL1, hL2⟩ := qc_unitSlope_bounds
  norm_num at hL1 hL2
  unfold quarticSolverAccuracy
  constructor <;> linarith

/-- `M < 0` at `n = 256`, `d = 32n`, numerical schedule (certified upper bound `-6.0595e+00`). -/
theorem gq_signed_neg_tab_256 :
    nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 256) (1 / 4) 256 (32 * 256) < 0 := by
  obtain ⟨htl, hth⟩ := gq_T_bounds
  obtain ⟨hcl, -⟩ := gq_C_bounds
  obtain ⟨hKl, -⟩ := qc_matrixEnergyK_bounds
  obtain ⟨hel, heh⟩ := gq_eps_tab_256
  have h := gq_signed_upper_core_one (n := 256) (d := 32 * 256) (ε := quarticSolverAccuracy 256)
    (by norm_num) rfl (D := (8192 : ℝ)) (s := 2 / (19 / 40 * (29 / 30) ^ 2 * (8192 : ℝ)))
    (tl := (0.6933612743506347 : ℝ)) (th := (0.6933612743506348 : ℝ)) (cl := (1.5874010519681994 : ℝ))
    (Kl := (4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2))
    (el := (0.02636028444456088764822 : ℝ)) (eh := (0.02636028444457251465984 : ℝ))
    (ul := (0.4055264950757226264588 : ℝ)) (uh := (0.4055264950759015548394 : ℝ)) (vl := (0.2582431741687721445811 : ℝ)) (vh := (0.2582431741689430595529 : ℝ)) (pl := (0.6368096223171589501816 : ℝ)) (Pl := (0.009887190117932440954344 : ℝ)) (jh := (0.999684993938899532733 : ℝ)) (Ah := (0.06916044861830723921117 : ℝ)) (wl := (0.6494340236798301610611 : ℝ)) (swl := (0.8058746947757015661167 : ℝ)) (sQl := (1.266751631483451046062 : ℝ)) (wtl := (1 : ℝ)) (Ctl := (2.03111006868389761562 : ℝ)) (swvl := (0.4095264383263635807161 : ℝ)) (Qtl := (1.109355833885613982163 : ℝ)) (Rl := (24.01718746675644229305 : ℝ))
    (by norm_num) (by unfold matrixEnergyS matrixEnergyC; norm_num)
    (by norm_num) htl hth (by norm_num) hcl hKl (by norm_num) (by norm_num) hel heh
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num)
  have hb : (1 / (0.2582431741687721445811 : ℝ) - 1) * (0.06916044861830723921117 : ℝ) - 1 / 4 * (24.01718746675644229305 : ℝ) - 1 / 4 * (2.03111006868389761562 : ℝ) / 2 < (0 : ℝ) := by norm_num
  linarith

/-- Enclosure of `quarticSolverAccuracy 512`. -/
theorem gq_eps_tab_512 : (0.01643977081884698339996 : ℝ) ≤ quarticSolverAccuracy 512 ∧ quarticSolverAccuracy 512 ≤ (0.01643977081885426948962 : ℝ) := by
  have h1 := gq_le_eps (n := 512) (by norm_num) (q := (0.015625 : ℝ)) (r := (0.005524271728019902534381 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  have h2 := gq_eps_le (n := 512) (by norm_num) (q := (0.015625 : ℝ)) (r := (0.005524271728019902534382 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  obtain ⟨hL1, hL2⟩ := qc_unitSlope_bounds
  norm_num at hL1 hL2
  unfold quarticSolverAccuracy
  constructor <;> linarith

/-- `M < 0` at `n = 512`, `d = 32n`, numerical schedule (certified upper bound `-5.2373e+00`). -/
theorem gq_signed_neg_tab_512 :
    nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 512) (1 / 4) 512 (32 * 512) < 0 := by
  obtain ⟨htl, hth⟩ := gq_T_bounds
  obtain ⟨hcl, -⟩ := gq_C_bounds
  obtain ⟨hKl, -⟩ := qc_matrixEnergyK_bounds
  obtain ⟨hel, heh⟩ := gq_eps_tab_512
  have h := gq_signed_upper_core_one (n := 512) (d := 32 * 512) (ε := quarticSolverAccuracy 512)
    (by norm_num) rfl (D := (16384 : ℝ)) (s := 2 / (19 / 40 * (29 / 30) ^ 2 * (16384 : ℝ)))
    (tl := (0.6933612743506347 : ℝ)) (th := (0.6933612743506348 : ℝ)) (cl := (1.5874010519681994 : ℝ))
    (Kl := (4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2))
    (el := (0.01643977081884698339996 : ℝ)) (eh := (0.01643977081885426948962 : ℝ))
    (ul := (0.2529093589272995179046 : ℝ)) (uh := (0.2529093589274116435505 : ℝ)) (vl := (0.1271883552129798437498 : ℝ)) (vh := (0.1271883552130644258895 : ℝ)) (pl := (0.5029009434543740423033 : ℝ)) (Pl := (0.003845628584860807915991 : ℝ)) (jh := (0.9996802078377256272007 : ℝ)) (Ah := (0.04545265463227946046996 : ℝ)) (wl := (0.5128706787305662830909 : ℝ)) (swl := (0.7161498996233723435198 : ℝ)) (sQl := (1.1257135378684553478 : ℝ)) (wtl := (1 : ℝ)) (Ctl := (2.030835049518117529257 : ℝ)) (swvl := (0.2554039507617400400511 : ℝ)) (Qtl := (0.4314815248404485554202 : ℝ)) (Rl := (21.18133885237518839144 : ℝ))
    (by norm_num) (by unfold matrixEnergyS matrixEnergyC; norm_num)
    (by norm_num) htl hth (by norm_num) hcl hKl (by norm_num) (by norm_num) hel heh
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num)
  have hb : (1 / (0.1271883552129798437498 : ℝ) - 1) * (0.04545265463227946046996 : ℝ) - 1 / 4 * (21.18133885237518839144 : ℝ) - 1 / 4 * (2.030835049518117529257 : ℝ) / 2 < (0 : ℝ) := by norm_num
  linarith

/-- Enclosure of `quarticSolverAccuracy 1024`. -/
theorem gq_eps_tab_1024 : (0.01026314840726644100628 : ℝ) ≤ quarticSolverAccuracy 1024 ∧ quarticSolverAccuracy 1024 ≤ (0.01026314840727100936885 : ℝ) := by
  have h1 := gq_le_eps (n := 1024) (by norm_num) (q := (0.009843133202303696599743 : ℝ)) (r := (0.003100392679625389599124 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  have h2 := gq_eps_le (n := 1024) (by norm_num) (q := (0.009843133202303696599744 : ℝ)) (r := (0.003100392679625389599125 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  obtain ⟨hL1, hL2⟩ := qc_unitSlope_bounds
  norm_num at hL1 hL2
  unfold quarticSolverAccuracy
  constructor <;> linarith

/-- `M < 0` at `n = 1024`, `d = 32n`, numerical schedule (certified upper bound `-4.4914e+00`). -/
theorem gq_signed_neg_tab_1024 :
    nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 1024) (1 / 4) 1024 (32 * 1024) < 0 := by
  obtain ⟨htl, hth⟩ := gq_T_bounds
  obtain ⟨hcl, -⟩ := gq_C_bounds
  obtain ⟨hKl, -⟩ := qc_matrixEnergyK_bounds
  obtain ⟨hel, heh⟩ := gq_eps_tab_1024
  have h := gq_signed_upper_core_one (n := 1024) (d := 32 * 1024) (ε := quarticSolverAccuracy 1024)
    (by norm_num) rfl (D := (32768 : ℝ)) (s := 2 / (19 / 40 * (29 / 30) ^ 2 * (32768 : ℝ)))
    (tl := (0.6933612743506347 : ℝ)) (th := (0.6933612743506348 : ℝ)) (cl := (1.5874010519681994 : ℝ))
    (Kl := (4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2))
    (el := (0.01026314840726644100628 : ℝ)) (eh := (0.01026314840727100936885 : ℝ))
    (ul := (0.1578882280573993091703 : ℝ)) (uh := (0.1578882280574696116106 : ℝ)) (vl := (0.06273712693409554158862 : ℝ)) (vh := (0.06273712693413744376058 : ℝ)) (pl := (0.3973515169939575166769 : ℝ)) (Pl := (0.001498786881126445042167 : ℝ)) (jh := (0.9996758409332954984271 : ℝ)) (Ah := (0.02927735077025454837815 : ℝ)) (wl := (0.4052287928026129982593 : ℝ)) (swl := (0.6365758342904739878759 : ℝ)) (sQl := (1.000631341172509390694 : ℝ)) (wtl := (1 : ℝ)) (Ctl := (2.030697539935227486075 : ℝ)) (swvl := (0.1594455713132473099022 : ℝ)) (Qtl := (0.1681635647203624997798 : ℝ)) (Rl := (18.69986848287451524125 : ℝ))
    (by norm_num) (by unfold matrixEnergyS matrixEnergyC; norm_num)
    (by norm_num) htl hth (by norm_num) hcl hKl (by norm_num) (by norm_num) hel heh
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num)
  have hb : (1 / (0.06273712693409554158862 : ℝ) - 1) * (0.02927735077025454837815 : ℝ) - 1 / 4 * (18.69986848287451524125 : ℝ) - 1 / 4 * (2.030697539935227486075 : ℝ) / 2 < (0 : ℝ) := by norm_num
  linarith

/-- Enclosure of `quarticSolverAccuracy 4096`. -/
theorem gq_eps_tab_4096 : (0.004010587483328084624359 : ℝ) ≤ quarticSolverAccuracy 4096 ∧ quarticSolverAccuracy 4096 ≤ (0.004010587483329883156802 : ℝ) := by
  have h1 := gq_le_eps (n := 4096) (by norm_num) (q := (0.003906249999999999999999 : ℝ)) (r := (0.0009765625 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  have h2 := gq_eps_le (n := 4096) (by norm_num) (q := (0.00390625 : ℝ)) (r := (0.0009765625000000000000001 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  obtain ⟨hL1, hL2⟩ := qc_unitSlope_bounds
  norm_num at hL1 hL2
  unfold quarticSolverAccuracy
  constructor <;> linarith

/-- `M < 0` at `n = 4096`, `d = 32n`, numerical schedule (certified upper bound `-3.1495e+00`). -/
theorem gq_signed_neg_tab_4096 :
    nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 4096) (1 / 4) 4096 (32 * 4096) < 0 := by
  obtain ⟨htl, hth⟩ := gq_T_bounds
  obtain ⟨hcl, -⟩ := gq_C_bounds
  obtain ⟨hKl, -⟩ := qc_matrixEnergyK_bounds
  obtain ⟨hel, heh⟩ := gq_eps_tab_4096
  have h := gq_signed_upper_core_one (n := 4096) (d := 32 * 4096) (ε := quarticSolverAccuracy 4096)
    (by norm_num) rfl (D := (131072 : ℝ)) (s := 2 / (19 / 40 * (29 / 30) ^ 2 * (131072 : ℝ)))
    (tl := (0.6933612743506347 : ℝ)) (th := (0.6933612743506348 : ℝ)) (cl := (1.5874010519681994 : ℝ))
    (Kl := (4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2))
    (el := (0.004010587483328084624359 : ℝ)) (eh := (0.004010587483329883156802 : ℝ))
    (ul := (0.06169885946144212943982 : ℝ)) (uh := (0.06169885946146980695321 : ℝ)) (vl := (0.01532553710400683154383 : ℝ)) (vh := (0.01532553710401714387608 : ℝ)) (pl := (0.2483925511392041108761 : ℝ)) (Pl := (0.0002288756528346294735277 : ℝ)) (jh := (0.9996682560700130554254 : ℝ)) (Ah := (0.01179756484494371330933 : ℝ)) (wl := (0.2533167971794396306012 : ℝ)) (swl := (0.5033058684134724358411 : ℝ)) (sQl := (0.7911447450591730843973 : ℝ)) (wtl := (1 : ℝ)) (Ctl := (2.030594407748059953689 : ℝ)) (swvl := (0.06230743113178134508661 : ℝ)) (Qtl := (0.0256795066105374423191 : ℝ)) (Rl := (14.61453172941189357203 : ℝ))
    (by norm_num) (by unfold matrixEnergyS matrixEnergyC; norm_num)
    (by norm_num) htl hth (by norm_num) hcl hKl (by norm_num) (by norm_num) hel heh
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num)
  have hb : (1 / (0.01532553710400683154383 : ℝ) - 1) * (0.01179756484494371330933 : ℝ) - 1 / 4 * (14.61453172941189357203 : ℝ) - 1 / 4 * (2.030594407748059953689 : ℝ) / 2 < (0 : ℝ) := by norm_num
  linarith

/-- Enclosure of `quarticSolverAccuracy 16384`. -/
theorem gq_eps_tab_16384 : (0.001571965759996121367544 : ℝ) ≤ quarticSolverAccuracy 16384 ∧ quarticSolverAccuracy 16384 ≤ (0.001571965759996830581483 : ℝ) := by
  have h1 := gq_le_eps (n := 16384) (by norm_num) (q := (0.001550196339812694799562 : ℝ)) (r := (0.0003075979125719905187419 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  have h2 := gq_eps_le (n := 16384) (by norm_num) (q := (0.001550196339812694799563 : ℝ)) (r := (0.000307597912571990518742 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  obtain ⟨hL1, hL2⟩ := qc_unitSlope_bounds
  norm_num at hL1 hL2
  unfold quarticSolverAccuracy
  constructor <;> linarith

/-- `M < 0` at `n = 16384`, `d = 32n`, numerical schedule (certified upper bound `-1.8785e+00`). -/
theorem gq_signed_neg_tab_16384 :
    nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 16384) (1 / 4) 16384 (32 * 16384) < 0 := by
  obtain ⟨htl, hth⟩ := gq_T_bounds
  obtain ⟨hcl, -⟩ := gq_C_bounds
  obtain ⟨hKl, -⟩ := qc_matrixEnergyK_bounds
  obtain ⟨hel, heh⟩ := gq_eps_tab_16384
  have h := gq_signed_upper_core_one (n := 16384) (d := 32 * 16384) (ε := quarticSolverAccuracy 16384)
    (by norm_num) rfl (D := (524288 : ℝ)) (s := 2 / (19 / 40 * (29 / 30) ^ 2 * (524288 : ℝ)))
    (tl := (0.6933612743506347 : ℝ)) (th := (0.6933612743506348 : ℝ)) (cl := (1.5874010519681994 : ℝ))
    (Kl := (4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2))
    (el := (0.001571965759996121367544 : ℝ)) (eh := (0.001571965759996830581483 : ℝ))
    (ul := (0.02418311404685188676488 : ℝ)) (uh := (0.02418311404686280079669 : ℝ)) (vl := (0.00376069693370939819873 : ℝ)) (vh := (0.00376069693371194404741 : ℝ)) (pl := (0.1555092088811845469253 : ℝ)) (Pl := (0.00003516202140483366254108 : ℝ)) (jh := (0.9996620231321532143885 : ℝ)) (Ah := (0.004678610106330662812979 : ℝ)) (wl := (0.158592093623666945652 : ℝ)) (swl := (0.3982362284168367141603 : ℝ)) (sQl := (0.6259861431723599265981 : ℝ)) (wtl := (1 : ℝ)) (Ctl := (2.030568624701268070592 : ℝ)) (swvl := (0.02442164614028051312752 : ℝ)) (Qtl := (0.003945089419295080039076 : ℝ)) (Rl := (11.45637526730098820541 : ℝ))
    (by norm_num) (by unfold matrixEnergyS matrixEnergyC; norm_num)
    (by norm_num) htl hth (by norm_num) hcl hKl (by norm_num) (by norm_num) hel heh
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num)
  have hb : (1 / (0.00376069693370939819873 : ℝ) - 1) * (0.004678610106330662812979 : ℝ) - 1 / 4 * (11.45637526730098820541 : ℝ) - 1 / 4 * (2.030568624701268070592 : ℝ) / 2 < (0 : ℝ) := by norm_num
  linarith

/-- Enclosure of `quarticSolverAccuracy 65536`. -/
theorem gq_eps_tab_65536 : (0.0006176504927567874081855 : ℝ) ≤ quarticSolverAccuracy 65536 ∧ quarticSolverAccuracy 65536 ≤ (0.0006176504927570674407253 : ℝ) := by
  have h1 := gq_le_eps (n := 65536) (by norm_num) (q := (0.0006151958251439810374839 : ℝ)) (r := (0.00009688727123829342497263 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  have h2 := gq_eps_le (n := 65536) (by norm_num) (q := (0.000615195825143981037484 : ℝ)) (r := (0.00009688727123829342497264 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  obtain ⟨hL1, hL2⟩ := qc_unitSlope_bounds
  norm_num at hL1 hL2
  unfold quarticSolverAccuracy
  constructor <;> linarith

/-- `M < 0` at `n = 65536`, `d = 32n`, numerical schedule (certified upper bound `-8.5680e-05`). -/
theorem gq_signed_neg_tab_65536 :
    nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 65536) (1 / 4) 65536 (32 * 65536) < 0 := by
  obtain ⟨htl, hth⟩ := gq_T_bounds
  obtain ⟨hcl, -⟩ := gq_C_bounds
  obtain ⟨hKl, -⟩ := qc_matrixEnergyK_bounds
  obtain ⟨hel, heh⟩ := gq_eps_tab_65536
  have h := gq_signed_upper_core_one (n := 65536) (d := 32 * 65536) (ε := quarticSolverAccuracy 65536)
    (by norm_num) rfl (D := (2097152 : ℝ)) (s := 2 / (19 / 40 * (29 / 30) ^ 2 * (2097152 : ℝ)))
    (tl := (0.6933612743506347 : ℝ)) (th := (0.6933612743506348 : ℝ)) (cl := (1.5874010519681994 : ℝ))
    (Kl := (4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2))
    (el := (0.0006176504927567874081855 : ℝ)) (eh := (0.0006176504927570674407253 : ℝ))
    (ul := (0.00950193234963877941975 : ℝ)) (uh := (0.009501932349643088809475 : ℝ)) (vl := (0.0009262279903405024924049 : ℝ)) (vh := (0.0009262279903411325975096 : ℝ)) (pl := (0.09747785568855512847324 : ℝ)) (Pl := (0.000005428459086583173495564 : ℝ)) (jh := (0.9996569363863094185569 : ℝ)) (Ah := (0.001846675445544727149796 : ℝ)) (wl := (0.09941030069418660867673 : ℝ)) (swl := (0.3152939908945088167975 : ℝ)) (sQl := (0.4956095283196748637914 : ℝ)) (wtl := (0.6575645174739479616496 : ℝ)) (Ctl := (1.335225639395246790585 : ℝ)) (swvl := (0.009595655424780608617029 : ℝ)) (Qtl := (0.0006090546615391170550005 : ℝ)) (Rl := (7.30037942894410846462 : ℝ))
    (by norm_num) (by unfold matrixEnergyS matrixEnergyC; norm_num)
    (by norm_num) htl hth (by norm_num) hcl hKl (by norm_num) (by norm_num) hel heh
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num)
  have hb : (1 / (0.0009262279903405024924049 : ℝ) - 1) * (0.001846675445544727149796 : ℝ) - 1 / 4 * (7.30037942894410846462 : ℝ) - 1 / 4 * (1.335225639395246790585 : ℝ) / 2 < (0 : ℝ) := by norm_num
  linarith

/-- Enclosure of `quarticSolverAccuracy 262144`. -/
theorem gq_eps_tab_262144 : (0.0002431674700343027563795 : ℝ) ≤ quarticSolverAccuracy 262144 ∧ quarticSolverAccuracy 262144 ≤ (0.0002431674700344134493127 : ℝ) := by
  have h1 := gq_le_eps (n := 262144) (by norm_num) (q := (0.0002441406249999999999999 : ℝ)) (r := (0.00003051757812499999999999 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  have h2 := gq_eps_le (n := 262144) (by norm_num) (q := (0.000244140625 : ℝ)) (r := (0.000030517578125 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  obtain ⟨hL1, hL2⟩ := qc_unitSlope_bounds
  norm_num at hL1 hL2
  unfold quarticSolverAccuracy
  constructor <;> linarith

/-- `M > 0` at `n = 262144`, `d = 32n`, numerical schedule (certified lower bound `1.9394e+00`). -/
theorem gq_signed_pos_tab_262144 :
    0 < nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 262144) (1 / 4) 262144 (32 * 262144) := by
  obtain ⟨htl, hth⟩ := gq_T_bounds
  obtain ⟨-, hch⟩ := gq_C_bounds
  obtain ⟨-, hKh⟩ := qc_matrixEnergyK_bounds
  obtain ⟨hel, heh⟩ := gq_eps_tab_262144
  have h := gq_signed_lower_core (n := 262144) (d := 32 * 262144) (ε := quarticSolverAccuracy 262144)
    (by norm_num) rfl (D := (8388608 : ℝ)) (s := 2 / (19 / 40 * (29 / 30) ^ 2 * (8388608 : ℝ)))
    (tl := (0.6933612743506347 : ℝ)) (th := (0.6933612743506348 : ℝ)) (ch := (1.5874010519681995 : ℝ))
    (Kh := (4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2))
    (el := (0.0002431674700343027563795 : ℝ)) (eh := (0.0002431674700344134493127 : ℝ))
    (ul := (0.003740887244476935531771 : ℝ)) (uh := (0.003740887244478638970878 : ℝ)) (vl := (0.0002288031120759728207187 : ℝ)) (vh := (0.000228803112076129101359 : ℝ)) (ph := (0.06116279297480322694096 : ℝ)) (Ph := (0.0000008414043060620247439921 : ℝ)) (jl := (0.9996528090476762970416 : ℝ)) (Al := (0.0007283233036147541311569 : ℝ)) (wh := (0.06237531178720163470862 : ℝ)) (swh := (0.2497504990729780998422 : ℝ)) (sQh := (0.3925819413557298532474 : ℝ)) (wth := (0.4125909640270996512947 : ℝ)) (swvh := (0.003777785787155035637698 : ℝ)) (Qth := (0.00009440210575455815517391 : ℝ)) (R := (4.553325681880162210862 : ℝ))
    (by norm_num) (by unfold matrixEnergyS matrixEnergyC; norm_num)
    (by norm_num) htl hth hch hKh (by norm_num) hel heh
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num)
  have hb : (0 : ℝ) < (1 / (0.000228803112076129101359 : ℝ) - 1) * (0.0007283233036147541311569 : ℝ) - 1 / 4 * (4.553325681880162210862 : ℝ)
      - 1 / 4 * ((0.4125909640270996512947 : ℝ) * ((4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2))
        + 2 / (19 / 40 * (29 / 30) ^ 2 * (8388608 : ℝ))) / 2 := by norm_num
  linarith

/-- Enclosure of `quarticSolverAccuracy 1048576`. -/
theorem gq_eps_tab_1048576 : (0.00009588843159666405390034 : ℝ) ≤ quarticSolverAccuracy 1048576 ∧ quarticSolverAccuracy 1048576 ≤ (0.00009588843159670785340686 : ℝ) := by
  have h1 := gq_le_eps (n := 1048576) (by norm_num) (q := (0.00009688727123829342497263 : ℝ)) (r := (0.000009612434767874703710687 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  have h2 := gq_eps_le (n := 1048576) (by norm_num) (q := (0.00009688727123829342497264 : ℝ)) (r := (0.000009612434767874703710688 : ℝ)) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  obtain ⟨hL1, hL2⟩ := qc_unitSlope_bounds
  norm_num at hL1 hL2
  unfold quarticSolverAccuracy
  constructor <;> linarith

/-- `M > 0` at `n = 1048576`, `d = 32n`, numerical schedule (certified lower bound `4.2952e+00`). -/
theorem gq_signed_pos_tab_1048576 :
    0 < nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 1048576) (1 / 4) 1048576 (32 * 1048576) := by
  obtain ⟨htl, hth⟩ := gq_T_bounds
  obtain ⟨-, hch⟩ := gq_C_bounds
  obtain ⟨-, hKh⟩ := qc_matrixEnergyK_bounds
  obtain ⟨hel, heh⟩ := gq_eps_tab_1048576
  have h := gq_signed_lower_core (n := 1048576) (d := 32 * 1048576) (ε := quarticSolverAccuracy 1048576)
    (by norm_num) rfl (D := (33554432 : ℝ)) (s := 2 / (19 / 40 * (29 / 30) ^ 2 * (33554432 : ℝ)))
    (tl := (0.6933612743506347 : ℝ)) (th := (0.6933612743506348 : ℝ)) (ch := (1.5874010519681995 : ℝ))
    (Kh := (4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2))
    (el := (0.00009588843159666405390034 : ℝ)) (eh := (0.00009588843159670785340686 : ℝ))
    (ul := (0.001475147192189227027553 : ℝ)) (uh := (0.001475147192189901051715 : ℝ)) (vl := (0.00005665692963701145686715 : ℝ)) (vh := (0.00005665692963705028838824 : ℝ)) (ph := (0.03840764497062923346189 : ℝ)) (Ph := (0.0000001308363142159431793903 : ℝ)) (jl := (0.9996494778309651431984 : ℝ)) (Al := (0.0002874000143916179662896 : ℝ)) (wh := (0.03916905545896308251326 : ℝ)) (swh := (0.1979117365366770827205 : ℝ)) (sQh := (0.3110967707173596823315 : ℝ)) (wth := (0.259089660456982798069 : ℝ)) (swvh := (0.001489697425347909989333 : ℝ)) (Qth := (0.00001467922501870089952943 : ℝ)) (R := (2.845669993265807427955 : ℝ))
    (by norm_num) (by unfold matrixEnergyS matrixEnergyC; norm_num)
    (by norm_num) htl hth hch hKh (by norm_num) hel heh
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num)
  have hb : (0 : ℝ) < (1 / (0.00005665692963705028838824 : ℝ) - 1) * (0.0002874000143916179662896 : ℝ) - 1 / 4 * (2.845669993265807427955 : ℝ)
      - 1 / 4 * ((0.259089660456982798069 : ℝ) * ((4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2))
        + 2 / (19 / 40 * (29 / 30) ^ 2 * (33554432 : ℝ))) / 2 := by norm_num
  linarith

/-- **Signs of the general recipe at selected sample sizes, `r = 4`.**  On the numerical
schedule at `d = 32n`, the general recipe has `M < 0` at
`n = 128, 256, 512, 1024, 4096, 16384, 65536` and `M > 0` at `n = 262144, 1048576`. -/
theorem general_recipe_quartic_table_signs :
    nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 128) (1 / 4) 128 (32 * 128) < 0 ∧
      nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 256) (1 / 4) 256 (32 * 256) < 0 ∧
      nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 512) (1 / 4) 512 (32 * 512) < 0 ∧
      nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 1024) (1 / 4) 1024 (32 * 1024) < 0 ∧
      nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 4096) (1 / 4) 4096 (32 * 4096) < 0 ∧
      nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 16384) (1 / 4) 16384 (32 * 16384) < 0 ∧
      nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 65536) (1 / 4) 65536 (32 * 65536) < 0 ∧
      0 < nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 262144) (1 / 4) 262144 (32 * 262144) ∧
      0 < nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (quarticSolverAccuracy 1048576) (1 / 4) 1048576 (32 * 1048576) :=
  ⟨gq_signed_neg_tab_128, gq_signed_neg_tab_256, gq_signed_neg_tab_512, gq_signed_neg_tab_1024, gq_signed_neg_tab_4096, gq_signed_neg_tab_16384, gq_signed_neg_tab_65536, gq_signed_pos_tab_262144, gq_signed_pos_tab_1048576⟩

end Table

end ExplicitConstants

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ExplicitConstants/RecipeMonotone.lean <==
import LossOnlyTraceability.NativeBudgetsRecipe

/-! # Monotonicity in `d` of the general finite recipe (Proposition 7, Appendix D.7)

Appendix D.7 states that every budget is monotone in `d` in the favorable direction: `K`, `s`,
`1/d` and the prior factors `(1 + 2/d)` decrease as `d` grows, `T̄_A(w; K, s)` is nondecreasing
in `w`, `K` and `s`, and the calibration term `A_φ` increases; hence `M` increases while `V` and
`D` decrease, and budgets evaluated at `d = 32n` remain valid for every `d ≥ 32n`.  (Appendix D
writes `K₀`, `K₁` and `V_res` for `K`, `s` and `D`.)

`native_budgets_mono_dim` proves this for the general recipe of Proposition 7 as defined in
`NativeBudgetsRecipe.lean` (`nativeSignedBudget`, `nativeEnergyBudget`,
`nativeResidualBudget`): for `r > 1`, `a > 0`, `b, B, H, ε ≥ 0`, prior variance `0 < v ≤ 1`, and
`0 < d ≤ d'`: `M(d) ≤ M(d')`, `V(d') ≤ V(d)`, `D(d') ≤ D(d)`, for every `n` and every real `L`.
The analogous statement for the sharpened quartic recipe is `qc_budgets_mono_dim`. -/

noncomputable section

namespace LossOnlyTraceability

namespace ExplicitConstants

open Real

section WeightedTail

/-- The weighted tail bound `T̄_A(w; K, s)` is monotone jointly in `w ∈ [0, A]`, `K ≥ 0` and
`s ≥ 0`. -/
theorem gr_weightedTailBound_le {A w w' K K' s s' : ℝ} (hA : 0 < A) (hw : 0 ≤ w) (hww : w ≤ w')
    (hwA : w' ≤ A) (hK : 0 ≤ K) (hKK : K ≤ K') (hs : 0 ≤ s) (hss : s ≤ s') :
    weightedTailBound A w K s ≤ weightedTailBound A w' K' s' := by
  have h1 : weightedTailBound A w K s ≤ weightedTailBound A w' K s :=
    weightedTailBound_mono_w hA hK hs ⟨hw, hww.trans hwA⟩ ⟨hw.trans hww, hwA⟩ hww
  refine h1.trans ?_
  rcases (hw.trans hww).eq_or_lt with h0 | hpos
  · rw [← h0, weightedTailBound_zero, weightedTailBound_zero]
  rw [weightedTailBound_of_ne_zero hpos.ne', weightedTailBound_of_ne_zero hpos.ne']
  have hlog : 0 ≤ Real.log (A / w') := Real.log_nonneg (by rw [le_div_iff₀ hpos]; linarith)
  have : K + s * (1 + Real.log (A / w')) ≤ K' + s' * (1 + Real.log (A / w')) := by
    have := mul_le_mul_of_nonneg_right hss (by linarith : (0 : ℝ) ≤ 1 + Real.log (A / w'))
    linarith
  exact mul_le_mul_of_nonneg_left this hpos.le

/-- The weighted tail bound is nonnegative for `0 ≤ w ≤ A`, `K, s ≥ 0`. -/
theorem gr_weightedTailBound_nonneg {A w K s : ℝ} (hw : 0 ≤ w) (hwA : w ≤ A) (hK : 0 ≤ K)
    (hs : 0 ≤ s) : 0 ≤ weightedTailBound A w K s := by
  rcases hw.eq_or_lt with h0 | hpos
  · rw [← h0, weightedTailBound_zero]
  rw [weightedTailBound_of_ne_zero hpos.ne']
  have hlog : 0 ≤ Real.log (A / w) := Real.log_nonneg (by rw [le_div_iff₀ hpos]; linarith)
  positivity

/-- The matrix constants `K(n/d)` and `s = 2/(cd)` are nonincreasing in `d ≥ 1`. -/
theorem gr_matrixConstants_anti (n : ℕ) {d d' : ℕ} (hd : 0 < d) (hdd : d ≤ d') :
    matrixEnergyK ((n : ℝ) / d') ≤ matrixEnergyK ((n : ℝ) / d) ∧
      matrixEnergyS d' ≤ matrixEnergyS d := by
  have hdr : (0 : ℝ) < d := by exact_mod_cast hd
  have hddr : (d : ℝ) ≤ d' := by exact_mod_cast hdd
  refine ⟨matrixEnergyK_mono (div_le_div_of_nonneg_left (Nat.cast_nonneg n) hdr hddr), ?_⟩
  unfold matrixEnergyS
  exact div_le_div_of_nonneg_left (by norm_num) (mul_pos matrixEnergyC_pos hdr)
    (mul_le_mul_of_nonneg_left hddr matrixEnergyC_pos.le)

end WeightedTail

section Monotone

variable {a b B r ε H L : ℝ}

/-- `q = r/(r-1) > 0` for `r > 1`. -/
theorem gr_powerDualExponent_pos (hr : 1 < r) : 0 < powerDualExponent r := by
  unfold powerDualExponent
  exact div_pos (by linarith) (by linarith)

/-- The margin `t₀` is nonnegative for `r > 1`, `b, B ≥ 0`. -/
theorem gr_nativeMargin_nonneg (hr : 1 < r) (hb : 0 ≤ b) (hB : 0 ≤ B) :
    0 ≤ nativeMargin b B r := by
  unfold nativeMargin
  have : 0 ≤ r * B + b := by nlinarith
  exact Real.rpow_nonneg (div_nonneg hb this) _

/-- The calibration slope `β` is nonnegative. -/
theorem gr_nativeSlope_nonneg (hr : 1 < r) (hb : 0 ≤ b) (hB : 0 ≤ B) :
    0 ≤ nativeSlope b B r := by
  unfold nativeSlope
  have := gr_nativeMargin_nonneg hr hb hB
  have := gr_powerDualExponent_pos hr
  positivity

/-- The optimizer constant `C₀` is nonnegative for `a > 0`, `b ≥ 0`. -/
theorem gr_nativeOptimizerConstant_nonneg (ha : 0 < a) (hb : 0 ≤ b) :
    0 ≤ nativeOptimizerConstant a b r := by
  unfold nativeOptimizerConstant
  exact Real.rpow_nonneg (div_nonneg hb (by linarith)) _

/-- `1 + c/d' ≤ 1 + c/d` for `c ≥ 0` and `0 < d ≤ d'`. -/
theorem gr_one_add_div_anti {c : ℝ} (hc : 0 ≤ c) {d d' : ℕ} (hd : 0 < d) (hdd : d ≤ d') :
    1 + c / (d' : ℝ) ≤ 1 + c / (d : ℝ) := by
  have hdr : (0 : ℝ) < d := by exact_mod_cast hd
  have hddr : (d : ℝ) ≤ d' := by exact_mod_cast hdd
  have := div_le_div_of_nonneg_left hc hdr hddr
  linarith

/-- The population penalty `P_φ` is nonincreasing in `d ≥ 1`. -/
theorem gr_populationPenalty_anti (hr : 1 < r) (hH : 0 ≤ H)
    (hv0 : 0 < nativePriorVariance b B r ε) {d d' : ℕ} (hd : 0 < d) (hdd : d ≤ d') :
    nativePopulationPenalty b B r ε H d' ≤ nativePopulationPenalty b B r ε H d := by
  have hdr : (0 : ℝ) < d := by exact_mod_cast hd
  have hddr : (d : ℝ) ≤ d' := by exact_mod_cast hdd
  have hq := gr_powerDualExponent_pos hr
  unfold nativePopulationPenalty
  have hc : 0 ≤ H * nativeMargin b B r ^ 2 / 2 := by positivity
  refine mul_le_mul_of_nonneg_left ?_ hc
  have h2d := gr_one_add_div_anti (by norm_num : (0 : ℝ) ≤ 2) hd hdd
  have hpow : (1 + 2 / (d' : ℝ)) ^ (powerDualExponent r / 2)
      ≤ (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 2) :=
    Real.rpow_le_rpow (by positivity) h2d (by positivity)
  have hvq : 0 ≤ nativePriorVariance b B r ε ^ powerDualExponent r := Real.rpow_nonneg hv0.le _
  have hvq1 : 0 ≤ nativePriorVariance b B r ε ^ (powerDualExponent r - 1) :=
    Real.rpow_nonneg hv0.le _
  have h1 := mul_le_mul_of_nonneg_left hpow hvq
  have h2 : nativePriorVariance b B r ε ^ (powerDualExponent r - 1) / (d' : ℝ)
      ≤ nativePriorVariance b B r ε ^ (powerDualExponent r - 1) / (d : ℝ) :=
    div_le_div_of_nonneg_left hvq1 hdr hddr
  linarith

/-- The calibration level `A_φ` is nondecreasing in `d ≥ 1`. -/
theorem gr_alignment_mono (hr : 1 < r) (hb : 0 ≤ b) (hB : 0 ≤ B) (hH : 0 ≤ H)
    (hv0 : 0 < nativePriorVariance b B r ε) {d d' : ℕ} (hd : 0 < d) (hdd : d ≤ d') :
    nativeAlignment b B r ε H d ≤ nativeAlignment b B r ε H d' := by
  have hdr : (0 : ℝ) < d := by exact_mod_cast hd
  have hddr : (d : ℝ) ≤ d' := by exact_mod_cast hdd
  have hq := gr_powerDualExponent_pos hr
  have hP := gr_populationPenalty_anti (ε := ε) hr hH hv0 hd hdd (b := b) (B := B)
  have hβ : 0 ≤ nativeSlope b B r * nativePriorVariance b B r ε ^ (powerDualExponent r / 2) :=
    mul_nonneg (gr_nativeSlope_nonneg hr hb hB) (Real.rpow_nonneg hv0.le _)
  have hbase : 1 + 1 / ((d' : ℝ) * nativePriorVariance b B r ε)
      ≤ 1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε) := by
    have := one_div_le_one_div_of_le (mul_pos hdr hv0)
      (mul_le_mul_of_nonneg_right hddr hv0.le)
    linarith
  have hpow : (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε)) ^ (-(powerDualExponent r) / 2)
      ≤ (1 + 1 / ((d' : ℝ) * nativePriorVariance b B r ε)) ^ (-(powerDualExponent r) / 2) :=
    Real.rpow_le_rpow_of_nonpos (by positivity) hbase (by linarith)
  unfold nativeAlignment
  have := mul_le_mul_of_nonneg_left hpow hβ
  linarith

/-- The mixed moment `Q_θ` is nonincreasing in `d ≥ 1`. -/
theorem gr_mixedScale_anti (hr : 1 < r) (ha : 0 < a) (hb : 0 ≤ b)
    (hv0 : 0 < nativePriorVariance b B r ε) {d d' : ℕ} (hd : 0 < d) (hdd : d ≤ d') :
    nativeMixedScale a b B r ε d' ≤ nativeMixedScale a b B r ε d := by
  have hq := gr_powerDualExponent_pos hr
  have hC0 := gr_nativeOptimizerConstant_nonneg (r := r) ha hb
  have h2d := gr_one_add_div_anti (by norm_num : (0 : ℝ) ≤ 2) hd hdd
  have hpow : (1 + 2 / (d' : ℝ)) ^ (powerDualExponent r / 4)
      ≤ (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 4) :=
    Real.rpow_le_rpow (by positivity) h2d (by positivity)
  have hc : 0 ≤ nativeOptimizerConstant a b r *
      nativePriorVariance b B r ε ^ (powerDualExponent r / 2) :=
    mul_nonneg hC0 (Real.rpow_nonneg hv0.le _)
  have hbase := mul_le_mul_of_nonneg_left hpow hc
  unfold nativeMixedScale
  have h0 : 0 ≤ Real.sqrt (nativeErrorScale a r ε * nativePriorVariance b B r ε) +
      nativeOptimizerConstant a b r * nativePriorVariance b B r ε ^ (powerDualExponent r / 2) *
        (1 + 2 / (d' : ℝ)) ^ (powerDualExponent r / 4) := by
    have : 0 ≤ (1 + 2 / (d' : ℝ)) ^ (powerDualExponent r / 4) := by positivity
    positivity
  exact pow_le_pow_left₀ h0 (by linarith) 2

/-- The mixed moment `Q_θ` is nonnegative. -/
theorem gr_mixedScale_nonneg (d : ℕ) : 0 ≤ nativeMixedScale a b B r ε d := by
  unfold nativeMixedScale
  exact sq_nonneg _

/-- The weighted energy `C_θ` is nonincreasing in `d ≥ 1`. -/
theorem gr_energyScale_anti (n : ℕ) {d d' : ℕ} (hd : 0 < d) (hdd : d ≤ d') :
    nativeEnergyScale a b B r ε n d' ≤ nativeEnergyScale a b B r ε n d := by
  obtain ⟨hK, hs⟩ := gr_matrixConstants_anti n hd hdd
  unfold nativeEnergyScale
  exact gr_weightedTailBound_le one_pos (nativeLearnerScale_nonneg a b B r ε) le_rfl
    (nativeLearnerScale_le_one a b B r ε) (matrixEnergyK_ratio_nonneg n d') hK
    (matrixEnergyS_nonneg d') hs

/-- The weighted energy `C_θ` is nonnegative. -/
theorem gr_energyScale_nonneg (n d : ℕ) : 0 ≤ nativeEnergyScale a b B r ε n d := by
  unfold nativeEnergyScale
  exact gr_weightedTailBound_nonneg (nativeLearnerScale_nonneg a b B r ε)
    (nativeLearnerScale_le_one a b B r ε) (matrixEnergyK_ratio_nonneg n d)
    (matrixEnergyS_nonneg d)

/-- The prior exponent `κ = v⁻¹ - 1` is nonnegative for `0 < v ≤ 1`. -/
theorem gr_kappa_nonneg (hv0 : 0 < nativePriorVariance b B r ε)
    (hv1 : nativePriorVariance b B r ε ≤ 1) : 0 ≤ nativeKappa b B r ε := by
  unfold nativeKappa
  have := one_le_inv₀ hv0 |>.2 hv1
  linarith

/-- **Monotonicity in `d` of the general recipe.**  For `r > 1`, `a > 0`,
`b, B, H, ε ≥ 0`, prior variance `0 < v ≤ 1` and `0 < d ≤ d'`: the signed budget `M` of
Proposition 7 is nondecreasing and the energy budget `V` and the residual budget `D` are
nonincreasing in the dimension, for every `n` and every real `L`. -/
theorem native_budgets_mono_dim (hr : 1 < r) (ha : 0 < a) (hb : 0 ≤ b) (hB : 0 ≤ B)
    (hH : 0 ≤ H) (hε : 0 ≤ ε) (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε ≤ 1)
    (n : ℕ) {d d' : ℕ} (hd : 0 < d) (hdd : d ≤ d') :
    nativeSignedBudget a b B r ε H n d ≤ nativeSignedBudget a b B r ε H n d' ∧
      nativeEnergyBudget a b B r ε L n d' ≤ nativeEnergyBudget a b B r ε L n d ∧
      nativeResidualBudget a r ε L H n d' ≤ nativeResidualBudget a r ε L H n d := by
  have hdr : (0 : ℝ) < d := by exact_mod_cast hd
  have hddr : (d : ℝ) ≤ d' := by exact_mod_cast hdd
  have hC := gr_energyScale_anti (a := a) (b := b) (B := B) (r := r) (ε := ε) n hd hdd
  have hC0 := gr_energyScale_nonneg (a := a) (b := b) (B := B) (r := r) (ε := ε) n d'
  have hQ := gr_mixedScale_anti (ε := ε) (B := B) hr ha hb hv0 hd hdd
  have hQ0 := gr_mixedScale_nonneg (a := a) (b := b) (B := B) (r := r) (ε := ε) d'
  obtain ⟨hK, hs⟩ := gr_matrixConstants_anti n hd hdd
  refine ⟨?_, ?_, ?_⟩
  · have hA := gr_alignment_mono hr hb hB hH hv0 hd hdd (ε := ε)
    have hκ := gr_kappa_nonneg hv0 hv1
    have h1 := mul_le_mul_of_nonneg_left hA hκ
    have hprod : (n : ℝ) * nativeMixedScale a b B r ε d' * nativeEnergyScale a b B r ε n d'
        ≤ (n : ℝ) * nativeMixedScale a b B r ε d * nativeEnergyScale a b B r ε n d := by
      have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
      have := mul_le_mul_of_nonneg_left hQ hn0
      exact mul_le_mul this hC hC0 (mul_nonneg hn0 (hQ0.trans hQ))
    have h2 := Real.sqrt_le_sqrt hprod
    have h3 := mul_le_mul_of_nonneg_left h2 hH
    have h4 := mul_le_mul_of_nonneg_left hC hH
    unfold nativeSignedBudget
    linarith
  · unfold nativeEnergyBudget
    refine mul_le_mul_of_nonneg_left ?_ (sq_nonneg _)
    have hnd : (n : ℝ) / d' ≤ (n : ℝ) / d :=
      div_le_div_of_nonneg_left (Nat.cast_nonneg n) hdr hddr
    have := mul_le_mul_of_nonneg_right hnd (nativeLearnerScale_nonneg a b B r ε)
    linarith
  · unfold nativeResidualBudget
    refine mul_le_mul_of_nonneg_left ?_ (sq_nonneg _)
    have hwe := nativeErrorScale_le_four a r ε
    have hwe0 : 0 ≤ nativeErrorScale a r ε := nativeErrorScale_nonneg (div_nonneg hε ha.le)
    exact gr_weightedTailBound_le (by norm_num) hwe0 le_rfl hwe
      (by have := matrixEnergyK_ratio_nonneg n d'; linarith) (by linarith)
      (by have := matrixEnergyS_nonneg d'; linarith) (by linarith)

end Monotone

end ExplicitConstants

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ExponentialFamilyScore.lean <==
import Mathlib.Analysis.SpecialFunctions.Log.Deriv
import Mathlib.MeasureTheory.Integral.IntervalIntegral.IntegrationByParts

/-! Fingerprinting beyond coordinate-product data.
The finite base weights may encode arbitrary dependence among the coordinates
of an outcome. This is the classical exponential-family score calculation and
conjugate-prior integration by parts, with the finite-interval boundary term kept.
It is neither a noise law nor a proof of a dependent-data extension. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory
open scoped BigOperators

variable {ι : Type*} [Fintype ι] [Nonempty ι]

def tiltPartition (w t : ι → ℝ) (h : ℝ) : ℝ := ∑ i, w i * Real.exp (h * t i)

def tiltProb (w t : ι → ℝ) (h : ℝ) (i : ι) : ℝ :=
  w i * Real.exp (h * t i) / tiltPartition w t h

def tiltMean (w t : ι → ℝ) (h : ℝ) : ℝ := ∑ i, t i * tiltProb w t h i

def tiltExpectation (w t T : ι → ℝ) (h : ℝ) : ℝ :=
  ∑ i, T i * tiltProb w t h i

def tiltScoreMoment (w t T : ι → ℝ) (h : ℝ) : ℝ :=
  ∑ i, T i * tiltProb w t h i * (t i - tiltMean w t h)

def tiltConjugateDensity (w t : ι → ℝ) (κ h : ℝ) : ℝ :=
  Real.exp (-κ * Real.log (tiltPartition w t h))

theorem tiltPartition_pos {w t : ι → ℝ} (hw : ∀ i, 0 < w i) (h : ℝ) :
    0 < tiltPartition w t h := by
  exact Finset.sum_pos (fun i _ => mul_pos (hw i) (Real.exp_pos _)) Finset.univ_nonempty

theorem tiltProb_pos {w t : ι → ℝ} (hw : ∀ i, 0 < w i) (h : ℝ) (i : ι) :
    0 < tiltProb w t h i :=
  div_pos (mul_pos (hw i) (Real.exp_pos _)) (tiltPartition_pos (t := t) hw h)

theorem tiltProb_sum {w t : ι → ℝ} (hw : ∀ i, 0 < w i) (h : ℝ) :
    ∑ i, tiltProb w t h i = 1 := by
  simp only [tiltProb, ← Finset.sum_div]
  exact div_self (tiltPartition_pos (t := t) hw h).ne'

omit [Nonempty ι] in
theorem tiltPartition_hasDerivAt (w t : ι → ℝ) (h : ℝ) :
    HasDerivAt (tiltPartition w t) (∑ i, w i * Real.exp (h * t i) * t i) h := by
  apply HasDerivAt.fun_sum
  intro i _
  simpa only [id_eq, one_mul, mul_assoc, mul_comm, mul_left_comm] using
    (((hasDerivAt_id h).mul_const (t i)).exp.const_mul (w i))

omit [Nonempty ι] in
theorem tiltPartition_deriv_eq_mean (w t : ι → ℝ) (h : ℝ) :
    (∑ i, w i * Real.exp (h * t i) * t i) / tiltPartition w t h = tiltMean w t h := by
  simp only [tiltMean, tiltProb, Finset.sum_div]
  apply Finset.sum_congr rfl
  intro i _
  ring

theorem tiltProb_hasDerivAt {w t : ι → ℝ} (hw : ∀ i, 0 < w i) (h : ℝ) (i : ι) :
    HasDerivAt (fun x => tiltProb w t x i)
      (tiltProb w t h i * (t i - tiltMean w t h)) h := by
  have hz := (tiltPartition_pos (t := t) hw h).ne'
  have hn : HasDerivAt (fun x => w i * Real.exp (x * t i))
      (w i * Real.exp (h * t i) * t i) h := by
    simpa only [id_eq, one_mul, mul_assoc, mul_comm, mul_left_comm] using
    (((hasDerivAt_id h).mul_const (t i)).exp.const_mul (w i))
  apply (hn.div (tiltPartition_hasDerivAt w t h) hz).congr_deriv
  rw [← tiltPartition_deriv_eq_mean]
  unfold tiltProb
  field_simp [hz]

/-- Derivative of an expectation equals its centered score moment. No product
assumption is imposed on the finite outcome space or its positive base weights. -/
theorem tiltExpectation_hasDerivAt {w t T : ι → ℝ} (hw : ∀ i, 0 < w i) (h : ℝ) :
    HasDerivAt (tiltExpectation w t T) (tiltScoreMoment w t T h) h := by
  apply HasDerivAt.fun_sum
  intro i _
  exact ((tiltProb_hasDerivAt (t := t) hw h i).const_mul (T i)).congr_deriv (by ring)

theorem tiltConjugateDensity_hasDerivAt {w t : ι → ℝ} (hw : ∀ i, 0 < w i)
    (κ h : ℝ) :
    HasDerivAt (tiltConjugateDensity w t κ)
      (-κ * tiltMean w t h * tiltConjugateDensity w t κ h) h := by
  have hz := (tiltPartition_pos (t := t) hw h).ne'
  have hd := (((tiltPartition_hasDerivAt w t h).log hz).const_mul (-κ)).exp
  rw [tiltPartition_deriv_eq_mean] at hd
  exact hd.congr_deriv (by unfold tiltConjugateDensity; ring)

/-- Finite-interval conjugate-prior fingerprinting, including the exact boundary
term. The two integrability premises concern explicit derivatives. No vanishing
boundary, normalized improper prior, or distribution-general noise law is assumed. -/
theorem tilt_conjugate_fingerprinting {w t T : ι → ℝ} (hw : ∀ i, 0 < w i)
    (κ a b : ℝ)
    (hρ : IntervalIntegrable
      (fun h => -κ * tiltMean w t h * tiltConjugateDensity w t κ h) volume a b)
    (hT : IntervalIntegrable (tiltScoreMoment w t T) volume a b) :
    (∫ h in a..b, tiltConjugateDensity w t κ h * tiltScoreMoment w t T h) =
      tiltConjugateDensity w t κ b * tiltExpectation w t T b -
      tiltConjugateDensity w t κ a * tiltExpectation w t T a +
      κ * ∫ h in a..b, tiltMean w t h * tiltConjugateDensity w t κ h *
        tiltExpectation w t T h := by
  have he := intervalIntegral.integral_mul_deriv_eq_deriv_mul_of_hasDerivAt
    (fun h _ => (tiltConjugateDensity_hasDerivAt hw κ h).continuousAt.continuousWithinAt)
    (fun h _ => (tiltExpectation_hasDerivAt (T := T) hw h).continuousAt.continuousWithinAt)
    (fun h _ => tiltConjugateDensity_hasDerivAt hw κ h)
    (fun h _ => tiltExpectation_hasDerivAt (T := T) hw h) hρ hT
  rw [he]
  have ei : (∫ h in a..b, (-κ * tiltMean w t h * tiltConjugateDensity w t κ h) *
      tiltExpectation w t T h) =
      -κ * ∫ h in a..b, tiltMean w t h * tiltConjugateDensity w t κ h *
        tiltExpectation w t T h := by
    rw [← intervalIntegral.integral_const_mul]
    apply intervalIntegral.integral_congr
    intro h _
    ring
  rw [ei]
  ring

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/FairBitCore.lean <==
import Mathlib.InformationTheory.KullbackLeibler.Basic
import Mathlib.Probability.ConditionalProbability
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.MeasureTheory.Integral.Bochner.Set
import Mathlib.Analysis.SpecialFunctions.Log.Deriv
import Mathlib.Analysis.Calculus.Deriv.MeanValue

/-! The measure-level core of the fair-bit moment inequality of Appendix C.1, stated with
Kullback-Leibler divergences in nats and without any mutual-information definition: the conditional
output laws of a fair bit, their densities against the output law, the two-point scalar inequality
`(1+m) log(1+m) + (1-m) log(1-m) ≥ m²`, and the resulting bound
`(E σY)² ≤ 2 var(Y) · ½[KL(P_0‖P_Y) + KL(P_1‖P_Y)]`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal

/-! ### The two-point scalar inequality -/

/-- On `[0,1)` the logarithmic difference `log(1+x) − log(1−x)` dominates `2x`. -/
theorem two_mul_le_log_sub_log {x : ℝ} (hx0 : 0 ≤ x) (hx1 : x < 1) :
    2 * x ≤ Real.log (1 + x) - Real.log (1 - x) := by
  set g : ℝ → ℝ := fun t => Real.log (1 + t) - Real.log (1 - t) - 2 * t with hgdef
  have hderiv : ∀ t ∈ Set.Ioo (-1 : ℝ) 1,
      HasDerivAt g (1 / (1 + t) + 1 / (1 - t) - 2) t := by
    intro t ht
    have hp1 : (0 : ℝ) < 1 + t := by linarith [ht.1]
    have hp2 : (0 : ℝ) < 1 - t := by linarith [ht.2]
    have hA : HasDerivAt (fun s : ℝ => Real.log (1 + s)) (1 / (1 + t)) t :=
      ((hasDerivAt_id t).const_add (1 : ℝ)).log hp1.ne'
    have hB : HasDerivAt (fun s : ℝ => Real.log (1 - s)) (-1 / (1 - t)) t :=
      (HasDerivAt.const_sub (1 : ℝ) (hasDerivAt_id t)).log hp2.ne'
    have hC : HasDerivAt (fun s : ℝ => 2 * s) (2 * 1 : ℝ) t :=
      (hasDerivAt_id t).const_mul (2 : ℝ)
    exact ((hA.sub hB).sub hC).congr_deriv (by ring)
  have hmono : MonotoneOn g (Set.Ico (0 : ℝ) 1) := by
    refine monotoneOn_of_deriv_nonneg (convex_Ico 0 1) ?_ ?_ ?_
    · intro t ht
      exact ((hderiv t ⟨by linarith [ht.1], ht.2⟩).differentiableAt.continuousAt).continuousWithinAt
    · intro t ht
      rw [interior_Ico] at ht
      exact ((hderiv t ⟨by linarith [ht.1], ht.2⟩).differentiableAt).differentiableWithinAt
    · intro t ht
      rw [interior_Ico] at ht
      have hp1 : (0 : ℝ) < 1 + t := by linarith [ht.1]
      have hp2 : (0 : ℝ) < 1 - t := by linarith [ht.2]
      rw [(hderiv t ⟨by linarith [ht.1], ht.2⟩).deriv]
      have key : 1 / (1 + t) + 1 / (1 - t) - 2 = 2 * t ^ 2 / ((1 + t) * (1 - t)) := by
        field_simp
        ring
      rw [key]
      exact div_nonneg (by positivity) (le_of_lt (mul_pos hp1 hp2))
  have h0 : g 0 = 0 := by simp [hgdef]
  have := hmono ⟨le_rfl, one_pos⟩ ⟨hx0, hx1⟩ hx0
  rw [h0] at this
  simpa [hgdef] using this

/-- The two-point Kullback-Leibler lower bound `(1+m) log(1+m) + (1−m) log(1−m) ≥ m²`
for `m ∈ [−1,1]`, with Lean's convention `log 0 = 0` at the endpoints. -/
theorem klFun_two_point {m : ℝ} (hm1 : -1 ≤ m) (hm2 : m ≤ 1) :
    m ^ 2 ≤ (1 + m) * Real.log (1 + m) + (1 - m) * Real.log (1 - m) := by
  have hlog2 : (1 : ℝ) / 2 ≤ Real.log 2 := by
    have h := Real.add_one_le_exp (-(Real.log 2))
    rw [Real.exp_neg, Real.exp_log (by norm_num : (0 : ℝ) < 2)] at h
    linarith
  have hmain : ∀ x : ℝ, 0 ≤ x → x ≤ 1 →
      x ^ 2 ≤ (1 + x) * Real.log (1 + x) + (1 - x) * Real.log (1 - x) := by
    intro x hx0 hx1
    rcases eq_or_lt_of_le hx1 with hx | hxlt
    · subst hx
      rw [show (1 : ℝ) - 1 = 0 by ring, show (1 : ℝ) + 1 = 2 by ring]
      simp only [Real.log_zero, mul_zero, add_zero, one_pow]
      linarith
    · set F : ℝ → ℝ :=
        fun t => (1 + t) * Real.log (1 + t) + (1 - t) * Real.log (1 - t) - t ^ 2 with hFdef
      have hderiv : ∀ t ∈ Set.Ioo (-1 : ℝ) 1,
          HasDerivAt F (Real.log (1 + t) - Real.log (1 - t) - 2 * t) t := by
        intro t ht
        have hp1 : (0 : ℝ) < 1 + t := by linarith [ht.1]
        have hp2 : (0 : ℝ) < 1 - t := by linarith [ht.2]
        have hu : HasDerivAt (fun s : ℝ => 1 + s) (1 : ℝ) t :=
          (hasDerivAt_id t).const_add (1 : ℝ)
        have hA : HasDerivAt (fun s : ℝ => Real.log (1 + s)) (1 / (1 + t)) t := hu.log hp1.ne'
        have hv : HasDerivAt (fun s : ℝ => 1 - s) (-1 : ℝ) t :=
          HasDerivAt.const_sub (1 : ℝ) (hasDerivAt_id t)
        have hB : HasDerivAt (fun s : ℝ => Real.log (1 - s)) (-1 / (1 - t)) t := hv.log hp2.ne'
        have hsq : HasDerivAt (fun s : ℝ => s ^ 2) (2 * t) t := by
          simpa using hasDerivAt_pow 2 t
        have hne1 : (1 : ℝ) + t ≠ 0 := ne_of_gt hp1
        have hne2 : (1 : ℝ) - t ≠ 0 := ne_of_gt hp2
        refine (((hu.mul hA).add (hv.mul hB)).sub hsq).congr_deriv ?_
        field_simp
        ring
      have hmono : MonotoneOn F (Set.Ico (0 : ℝ) 1) := by
        refine monotoneOn_of_deriv_nonneg (convex_Ico 0 1) ?_ ?_ ?_
        · intro t ht
          exact
            ((hderiv t ⟨by linarith [ht.1], ht.2⟩).differentiableAt.continuousAt).continuousWithinAt
        · intro t ht
          rw [interior_Ico] at ht
          exact ((hderiv t ⟨by linarith [ht.1], ht.2⟩).differentiableAt).differentiableWithinAt
        · intro t ht
          rw [interior_Ico] at ht
          rw [(hderiv t ⟨by linarith [ht.1], ht.2⟩).deriv]
          have := two_mul_le_log_sub_log (le_of_lt ht.1) ht.2
          linarith
      have h0 : F 0 = 0 := by simp [hFdef]
      have := hmono ⟨le_rfl, one_pos⟩ ⟨hx0, hxlt⟩ hx0
      rw [h0] at this
      simp only [hFdef] at this
      linarith
  rcases le_or_gt 0 m with hm | hm
  · exact hmain m hm hm2
  · have h := hmain (-m) (by linarith) (by linarith)
    have e1 : (1 : ℝ) + -m = 1 - m := by ring
    have e2 : (1 : ℝ) - -m = 1 + m := by ring
    rw [e1, e2] at h
    have e3 : (-m) ^ 2 = m ^ 2 := by ring
    rw [e3] at h
    linarith

/-- On `[0,2]` the function `klFun x = x log x + 1 − x` is bounded by `2 log 2 + 1`. -/
theorem klFun_le_of_le_two {x : ℝ} (hx0 : 0 ≤ x) (hx2 : x ≤ 2) :
    klFun x ≤ 2 * Real.log 2 + 1 := by
  have hlog2 : (0 : ℝ) ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have hxlog : x * Real.log x ≤ 2 * Real.log 2 := by
    rcases le_or_gt x 1 with h1 | h1
    · have : x * Real.log x ≤ 0 :=
        mul_nonpos_of_nonneg_of_nonpos hx0 (Real.log_nonpos (by linarith) h1)
      linarith
    · have hlx : Real.log x ≤ Real.log 2 := Real.log_le_log (by linarith) hx2
      have hlx0 : (0 : ℝ) ≤ Real.log x := Real.log_nonneg (le_of_lt h1)
      nlinarith
  simp only [klFun]
  linarith

/-! ### Conditional laws of a fair bit -/

variable {Ω : Type*} [MeasurableSpace Ω]

/-- The law of the real output `Y` under `P`. -/
def law (P : Measure Ω) (Y : Ω → ℝ) : Measure ℝ := P.map Y

/-- The law of `Y` conditioned on the event `{U = b}`. -/
def condLaw (P : Measure Ω) (U : Ω → Bool) (Y : Ω → ℝ) (b : Bool) : Measure ℝ :=
  (P[|U ⁻¹' {b}]).map Y

/-- The sign `σ = 1 − 2U` attached to a bit `U`, with `σ = 1` on `{U = false}`. -/
def signOfBit (U : Ω → Bool) (ω : Ω) : ℝ := if U ω then (-1 : ℝ) else 1

/-- The real Radon-Nikodym density of the conditional law of `Y` given `U = b`
with respect to the law of `Y`. -/
def condDensity (P : Measure Ω) (U : Ω → Bool) (Y : Ω → ℝ) (b : Bool) (y : ℝ) : ℝ :=
  ((condLaw P U Y b).rnDeriv (law P Y) y).toReal

/-- The posterior sign mean `m(y) = E[σ ∣ Y = y]`, written as half the difference of the two
conditional densities. -/
def condSignMean (P : Measure Ω) (U : Ω → Bool) (Y : Ω → ℝ) (y : ℝ) : ℝ :=
  (condDensity P U Y false y - condDensity P U Y true y) / 2

theorem law_def (P : Measure Ω) (Y : Ω → ℝ) : law P Y = P.map Y := rfl

theorem condLaw_def (P : Measure Ω) (U : Ω → Bool) (Y : Ω → ℝ) (b : Bool) :
    condLaw P U Y b = (P[|U ⁻¹' {b}]).map Y := rfl

variable (P : Measure Ω) [IsProbabilityMeasure P] (U : Ω → Bool)

/-- A fair bit has both fibers of probability one half. -/
theorem measure_preimage_bit_eq_half (hU : Measurable U)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) (b : Bool) : P (U ⁻¹' {b}) = 1 / 2 := by
  cases b
  · have hc : U ⁻¹' {false} = (U ⁻¹' {true})ᶜ := by
      ext ω
      cases h : U ω <;> simp [h]
    have h2 : (1 : ℝ≥0∞) - 1 / 2 = 1 / 2 := by
      rw [ENNReal.sub_eq_of_eq_add (by norm_num) (by rw [ENNReal.add_halves])]
    rw [hc, measure_compl (hU (measurableSet_singleton true)) (measure_ne_top P _), hfair,
      measure_univ, h2]
  · exact hfair

/-- Halving the conditional measure on a fair fiber returns the restriction. -/
theorem smul_cond_eq_restrict (hU : Measurable U)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) (b : Bool) :
    (1 / 2 : ℝ≥0∞) • (P[|U ⁻¹' {b}]) = P.restrict (U ⁻¹' {b}) := by
  unfold ProbabilityTheory.cond
  rw [measure_preimage_bit_eq_half P U hU hfair b, smul_smul,
    ENNReal.mul_inv_cancel (by norm_num) (by norm_num), one_smul]

omit [MeasurableSpace Ω] in
/-- The complement of the `false` fiber is the `true` fiber. -/
theorem compl_preimage_false : (U ⁻¹' {false})ᶜ = U ⁻¹' {true} := by
  ext ω
  cases h : U ω <;> simp [h]

/-- The sign function of a measurable bit is measurable. -/
theorem measurable_signOfBit (hU : Measurable U) : Measurable (signOfBit U) := by
  unfold signOfBit
  exact Measurable.ite (hU (measurableSet_singleton true)) measurable_const measurable_const

variable (Y : Ω → ℝ)

/-- The law of a measurable output under a probability measure is a probability measure. -/
theorem isProbabilityMeasure_law (hY : Measurable Y) : IsProbabilityMeasure (law P Y) :=
  Measure.isProbabilityMeasure_map hY.aemeasurable

/-- Each conditional law of a fair bit is a probability measure. -/
theorem isProbabilityMeasure_condLaw (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) (b : Bool) :
    IsProbabilityMeasure (condLaw P U Y b) := by
  haveI : IsProbabilityMeasure (P[|U ⁻¹' {b}]) := by
    refine ProbabilityTheory.cond_isProbabilityMeasure ?_
    rw [measure_preimage_bit_eq_half P U hU hfair b]
    norm_num
  exact Measure.isProbabilityMeasure_map hY.aemeasurable

/-- The output law of a fair bit is the equal mixture of the two conditional laws. -/
theorem law_eq_half_add_half (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) :
    law P Y = (1 / 2 : ℝ≥0∞) • condLaw P U Y false + (1 / 2 : ℝ≥0∞) • condLaw P U Y true := by
  have hms : MeasurableSet (U ⁻¹' {false}) := hU (measurableSet_singleton false)
  calc law P Y = (P.restrict (U ⁻¹' {false}) + P.restrict (U ⁻¹' {true})).map Y := by
        rw [← compl_preimage_false U, Measure.restrict_add_restrict_compl hms]
        rfl
    _ = (P.restrict (U ⁻¹' {false})).map Y + (P.restrict (U ⁻¹' {true})).map Y :=
        Measure.map_add _ _ hY
    _ = (1 / 2 : ℝ≥0∞) • condLaw P U Y false + (1 / 2 : ℝ≥0∞) • condLaw P U Y true := by
        rw [← smul_cond_eq_restrict P U hU hfair false, ← smul_cond_eq_restrict P U hU hfair true,
          Measure.map_smul, Measure.map_smul]
        rfl

/-- Each conditional law is absolutely continuous with respect to the output law. -/
theorem condLaw_absolutelyContinuous (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) (b : Bool) : condLaw P U Y b ≪ law P Y := by
  have hlaw := law_eq_half_add_half P U Y hU hY hfair
  have hle : (1 / 2 : ℝ≥0∞) • condLaw P U Y b ≤ law P Y := by
    rw [hlaw]
    cases b
    · exact Measure.le_add_right le_rfl
    · exact Measure.le_add_left le_rfl
  exact (Measure.absolutelyContinuous_smul (by norm_num)).trans
    (Measure.absolutelyContinuous_of_le hle)

/-- The two conditional laws of a fair bit add up to twice the output law. -/
theorem condLaw_add_eq_two_smul (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) :
    condLaw P U Y false + condLaw P U Y true = (2 : ℝ≥0∞) • law P Y := by
  have h2 : (2 : ℝ≥0∞) * (1 / 2) = 1 := by
    rw [one_div, ENNReal.mul_inv_cancel (by norm_num) (by norm_num)]
  rw [law_eq_half_add_half P U Y hU hY hfair, smul_add, smul_smul, smul_smul, h2, one_smul,
    one_smul]

/-- The two Radon-Nikodym densities of the conditional laws sum to `2` almost everywhere. -/
theorem rnDeriv_condLaw_add (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) :
    (condLaw P U Y false).rnDeriv (law P Y) + (condLaw P U Y true).rnDeriv (law P Y)
      =ᵐ[law P Y] fun _ => (2 : ℝ≥0∞) := by
  haveI := isProbabilityMeasure_law P Y hY
  haveI := isProbabilityMeasure_condLaw P U Y hU hY hfair false
  haveI := isProbabilityMeasure_condLaw P U Y hU hY hfair true
  have hsum := condLaw_add_eq_two_smul P U Y hU hY hfair
  have h2 := Measure.rnDeriv_add (condLaw P U Y false) (condLaw P U Y true) (law P Y)
  rw [hsum] at h2
  have h3 := Measure.rnDeriv_smul_left_of_ne_top (law P Y) (law P Y)
    (r := (2 : ℝ≥0∞)) (by norm_num)
  have h1 := Measure.rnDeriv_self (law P Y)
  filter_upwards [h1, h2, h3] with y e1 e2 e3
  simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul] at e1 e2 e3 ⊢
  rw [← e2, e3, e1, mul_one]

/-- Each conditional density is bounded by `2` almost everywhere. -/
theorem rnDeriv_condLaw_le_two (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) (b : Bool) :
    (condLaw P U Y b).rnDeriv (law P Y) ≤ᵐ[law P Y] fun _ => (2 : ℝ≥0∞) := by
  filter_upwards [rnDeriv_condLaw_add P U Y hU hY hfair] with y hy
  simp only [Pi.add_apply] at hy
  cases b
  · exact hy ▸ self_le_add_right _ _
  · exact hy ▸ self_le_add_left _ _

/-! ### The real densities -/

omit [IsProbabilityMeasure P] in
theorem measurable_condDensity (b : Bool) : Measurable (condDensity P U Y b) :=
  (Measure.measurable_rnDeriv _ _).ennreal_toReal

omit [IsProbabilityMeasure P] in
theorem measurable_condSignMean : Measurable (condSignMean P U Y) :=
  ((measurable_condDensity P U Y false).sub (measurable_condDensity P U Y true)).div_const 2

omit [IsProbabilityMeasure P] in
theorem condDensity_nonneg (b : Bool) (y : ℝ) : 0 ≤ condDensity P U Y b y :=
  ENNReal.toReal_nonneg

/-- The two real conditional densities sum to `2` almost everywhere. -/
theorem condDensity_add (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) :
    ∀ᵐ y ∂(law P Y), condDensity P U Y false y + condDensity P U Y true y = 2 := by
  filter_upwards [rnDeriv_condLaw_add P U Y hU hY hfair] with y hy
  simp only [Pi.add_apply] at hy
  have hf : (condLaw P U Y false).rnDeriv (law P Y) y ≠ ⊤ :=
    ne_top_of_le_ne_top (by norm_num) (hy ▸ self_le_add_right _ _)
  have ht : (condLaw P U Y true).rnDeriv (law P Y) y ≠ ⊤ :=
    ne_top_of_le_ne_top (by norm_num) (hy ▸ self_le_add_left _ _)
  simp only [condDensity]
  rw [← ENNReal.toReal_add hf ht, hy]
  norm_num

/-- The conditional densities are `1 + m` and `1 − m` almost everywhere. -/
theorem condDensity_eq_one_add (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) :
    ∀ᵐ y ∂(law P Y), condDensity P U Y false y = 1 + condSignMean P U Y y := by
  filter_upwards [condDensity_add P U Y hU hY hfair] with y hy
  simp only [condSignMean]
  linarith

theorem condDensity_eq_one_sub (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) :
    ∀ᵐ y ∂(law P Y), condDensity P U Y true y = 1 - condSignMean P U Y y := by
  filter_upwards [condDensity_add P U Y hU hY hfair] with y hy
  simp only [condSignMean]
  linarith

/-- The posterior sign mean lies in `[−1,1]` almost everywhere. -/
theorem abs_condSignMean_le_one (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) :
    ∀ᵐ y ∂(law P Y), |condSignMean P U Y y| ≤ 1 := by
  filter_upwards [condDensity_add P U Y hU hY hfair] with y hy
  have h0 : 0 ≤ condDensity P U Y false y := condDensity_nonneg P U Y false y
  have h1 : 0 ≤ condDensity P U Y true y := condDensity_nonneg P U Y true y
  simp only [condSignMean]
  rw [abs_le]
  constructor <;> linarith

/-- Each conditional density is bounded by `2` almost everywhere. -/
theorem condDensity_le_two (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) (b : Bool) :
    ∀ᵐ y ∂(law P Y), condDensity P U Y b y ≤ 2 := by
  filter_upwards [condDensity_add P U Y hU hY hfair] with y hy
  have h0 : 0 ≤ condDensity P U Y false y := condDensity_nonneg P U Y false y
  have h1 : 0 ≤ condDensity P U Y true y := condDensity_nonneg P U Y true y
  cases b <;> linarith

theorem integrable_condDensity (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) (b : Bool) :
    Integrable (condDensity P U Y b) (law P Y) := by
  haveI := isProbabilityMeasure_law P Y hY
  refine Integrable.mono' (integrable_const (2 : ℝ))
    (measurable_condDensity P U Y b).aestronglyMeasurable ?_
  filter_upwards [condDensity_le_two P U Y hU hY hfair b] with y hy
  rw [Real.norm_of_nonneg (condDensity_nonneg P U Y b y)]
  exact hy

theorem memLp_condSignMean (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) : MemLp (condSignMean P U Y) 2 (law P Y) := by
  haveI := isProbabilityMeasure_law P Y hY
  refine MemLp.of_bound (measurable_condSignMean P U Y).aestronglyMeasurable 1 ?_
  filter_upwards [abs_condSignMean_le_one P U Y hU hY hfair] with y hy
  simpa [Real.norm_eq_abs] using hy

/-- The integral of a conditional density against the output law is one. -/
theorem integral_condDensity (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) (b : Bool) :
    ∫ y, condDensity P U Y b y ∂(law P Y) = 1 := by
  haveI := isProbabilityMeasure_law P Y hY
  haveI := isProbabilityMeasure_condLaw P U Y hU hY hfair b
  simp only [condDensity]
  rw [Measure.integral_toReal_rnDeriv (condLaw_absolutelyContinuous P U Y hU hY hfair b)]
  simp [MeasureTheory.Measure.real]

/-- The posterior sign mean has zero mean under the output law. -/
theorem integral_condSignMean (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) :
    ∫ y, condSignMean P U Y y ∂(law P Y) = 0 := by
  simp only [condSignMean]
  rw [integral_div, integral_sub (integrable_condDensity P U Y hU hY hfair false)
    (integrable_condDensity P U Y hU hY hfair true),
    integral_condDensity P U Y hU hY hfair false, integral_condDensity P U Y hU hY hfair true]
  norm_num

/-! ### Finiteness of the two conditional divergences -/

theorem integrable_klFun_condDensity (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) (b : Bool) :
    Integrable (fun y => klFun (condDensity P U Y b y)) (law P Y) := by
  haveI := isProbabilityMeasure_law P Y hY
  refine Integrable.mono' (integrable_const (2 * Real.log 2 + 1))
    ((measurable_klFun.comp (measurable_condDensity P U Y b)).aestronglyMeasurable) ?_
  filter_upwards [condDensity_le_two P U Y hU hY hfair b] with y hy
  have h0 : 0 ≤ klFun (condDensity P U Y b y) :=
    klFun_nonneg (condDensity_nonneg P U Y b y)
  rw [Real.norm_of_nonneg h0]
  exact klFun_le_of_le_two (condDensity_nonneg P U Y b y) hy

/-- The Kullback-Leibler divergence of a conditional law against the output law is finite. -/
theorem klDiv_condLaw_ne_top (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) (b : Bool) :
    klDiv (condLaw P U Y b) (law P Y) ≠ ⊤ := by
  haveI := isProbabilityMeasure_law P Y hY
  haveI := isProbabilityMeasure_condLaw P U Y hU hY hfair b
  have hac := condLaw_absolutelyContinuous P U Y hU hY hfair b
  refine klDiv_ne_top hac ?_
  rw [← integrable_klFun_rnDeriv_iff hac]
  exact integrable_klFun_condDensity P U Y hU hY hfair b

/-! ### The signed moment -/

theorem integrable_id_condLaw (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) (hYint : Integrable Y P) (b : Bool) :
    Integrable (fun y : ℝ => y) (condLaw P U Y b) := by
  rw [condLaw_def, integrable_map_measure (by fun_prop) hY.aemeasurable]
  unfold ProbabilityTheory.cond
  rw [measure_preimage_bit_eq_half P U hU hfair b,
    integrable_smul_measure (by norm_num) (by norm_num)]
  exact hYint.restrict

omit [IsProbabilityMeasure P] in
theorem integrable_signOfBit_mul (hU : Measurable U) (hYint : Integrable Y P) :
    Integrable (fun ω => signOfBit U ω * Y ω) P := by
  refine Integrable.mono' hYint.norm
    (((measurable_signOfBit U hU).mul hYint.aestronglyMeasurable.measurable_mk).aestronglyMeasurable.congr
      ?_) ?_
  · exact (Filter.EventuallyEq.mul (Filter.EventuallyEq.refl _ _)
      hYint.aestronglyMeasurable.ae_eq_mk.symm)
  · refine Filter.Eventually.of_forall fun ω => ?_
    simp only [signOfBit, Real.norm_eq_abs, abs_mul]
    split <;> simp

/-- The signed first moment of the output equals the integral of `y m(y)` against the output law. -/
theorem signed_moment_eq_integral (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) (hYint : Integrable Y P) :
    ∫ ω, signOfBit U ω * Y ω ∂P = ∫ y, y * condSignMean P U Y y ∂(law P Y) := by
  haveI := isProbabilityMeasure_law P Y hY
  haveI := isProbabilityMeasure_condLaw P U Y hU hY hfair false
  haveI := isProbabilityMeasure_condLaw P U Y hU hY hfair true
  have hms : MeasurableSet (U ⁻¹' {false}) := hU (measurableSet_singleton false)
  have hσ := integrable_signOfBit_mul P U Y hU hYint
  -- the two fiber integrals
  have hfiber : ∀ b : Bool, ∫ ω in U ⁻¹' {b}, Y ω ∂P
      = (1 / 2 : ℝ) * ∫ y, condDensity P U Y b y * y ∂(law P Y) := by
    intro b
    haveI := isProbabilityMeasure_condLaw P U Y hU hY hfair b
    have hac := condLaw_absolutelyContinuous P U Y hU hY hfair b
    have e1 : ∫ ω in U ⁻¹' {b}, Y ω ∂P = ∫ ω, Y ω ∂((1 / 2 : ℝ≥0∞) • (P[|U ⁻¹' {b}])) := by
      rw [smul_cond_eq_restrict P U hU hfair b]
    rw [e1, integral_smul_measure]
    have e2 : ∫ ω, Y ω ∂(P[|U ⁻¹' {b}]) = ∫ y, y ∂(condLaw P U Y b) := by
      rw [condLaw_def, integral_map hY.aemeasurable (by fun_prop)]
    rw [e2, ← integral_toReal_rnDeriv_mul hac]
    simp only [condDensity]
    norm_num
  have hsplit : ∫ ω, signOfBit U ω * Y ω ∂P
      = (∫ ω in U ⁻¹' {false}, signOfBit U ω * Y ω ∂P)
        + ∫ ω in (U ⁻¹' {false})ᶜ, signOfBit U ω * Y ω ∂P :=
    (integral_add_compl hms hσ).symm
  have ef : ∫ ω in U ⁻¹' {false}, signOfBit U ω * Y ω ∂P = ∫ ω in U ⁻¹' {false}, Y ω ∂P := by
    refine setIntegral_congr_fun hms fun ω hω => ?_
    simp only [Set.mem_preimage, Set.mem_singleton_iff] at hω
    simp [signOfBit, hω]
  have et : ∫ ω in U ⁻¹' {true}, signOfBit U ω * Y ω ∂P = -∫ ω in U ⁻¹' {true}, Y ω ∂P := by
    rw [← integral_neg]
    refine setIntegral_congr_fun (hU (measurableSet_singleton true)) fun ω hω => ?_
    simp only [Set.mem_preimage, Set.mem_singleton_iff] at hω
    simp [signOfBit, hω]
  rw [hsplit, compl_preimage_false U, ef, et, hfiber false, hfiber true]
  have hif : Integrable (fun y => condDensity P U Y false y * y) (law P Y) :=
    (integrable_toReal_rnDeriv_mul_iff (condLaw_absolutelyContinuous P U Y hU hY hfair false)
      (f := fun y : ℝ => y)).mpr (integrable_id_condLaw P U Y hU hY hfair hYint false)
  have hit : Integrable (fun y => condDensity P U Y true y * y) (law P Y) :=
    (integrable_toReal_rnDeriv_mul_iff (condLaw_absolutelyContinuous P U Y hU hY hfair true)
      (f := fun y : ℝ => y)).mpr (integrable_id_condLaw P U Y hU hY hfair hYint true)
  have hcomb : ∫ y, y * condSignMean P U Y y ∂(law P Y)
      = (1 / 2 : ℝ) * (∫ y, condDensity P U Y false y * y ∂(law P Y))
        - (1 / 2 : ℝ) * ∫ y, condDensity P U Y true y * y ∂(law P Y) := by
    have : ∀ y : ℝ, y * condSignMean P U Y y
        = (1 / 2 : ℝ) * (condDensity P U Y false y * y)
          - (1 / 2 : ℝ) * (condDensity P U Y true y * y) := by
      intro y
      simp only [condSignMean]
      ring
    simp_rw [this]
    rw [integral_sub (hif.const_mul _) (hit.const_mul _), integral_const_mul, integral_const_mul]
  rw [hcomb]
  ring

/-! ### Cauchy-Schwarz -/

/-- Cauchy-Schwarz for the Bochner integral of a product of two square-integrable functions. -/
theorem sq_integral_mul_le {α : Type*} [MeasurableSpace α] (μ : Measure α) (f g : α → ℝ)
    (hf : MemLp f 2 μ) (hg : MemLp g 2 μ) :
    (∫ x, f x * g x ∂μ) ^ 2 ≤ (∫ x, f x ^ 2 ∂μ) * (∫ x, g x ^ 2 ∂μ) := by
  have hA : (0 : ℝ) ≤ ∫ x, f x ^ 2 ∂μ := integral_nonneg fun x => sq_nonneg _
  have hB : (0 : ℝ) ≤ ∫ x, g x ^ 2 ∂μ := integral_nonneg fun x => sq_nonneg _
  have hpq : (2 : ℝ).HolderConjugate 2 := by rw [Real.holderConjugate_iff]; norm_num
  have hfn : MemLp (fun x => ‖f x‖) (ENNReal.ofReal (2 : ℝ)) μ := by
    simpa using hf.norm
  have hgn : MemLp (fun x => ‖g x‖) (ENNReal.ofReal (2 : ℝ)) μ := by
    simpa using hg.norm
  have h := integral_mul_le_Lp_mul_Lq_of_nonneg hpq
    (Filter.Eventually.of_forall fun x => norm_nonneg (f x))
    (Filter.Eventually.of_forall fun x => norm_nonneg (g x)) hfn hgn
  have hrp : ∀ x : ℝ, ‖x‖ ^ (2 : ℝ) = x ^ 2 := by
    intro x
    rw [show (2 : ℝ) = ((2 : ℕ) : ℝ) by norm_num, Real.rpow_natCast, Real.norm_eq_abs, sq_abs]
  simp only [hrp] at h
  rw [← Real.sqrt_eq_rpow, ← Real.sqrt_eq_rpow] at h
  have habs : |∫ x, f x * g x ∂μ| ≤ Real.sqrt (∫ x, f x ^ 2 ∂μ) * Real.sqrt (∫ x, g x ^ 2 ∂μ) := by
    refine le_trans abs_integral_le_integral_abs ?_
    refine le_trans (le_of_eq ?_) h
    exact integral_congr_ae (Filter.Eventually.of_forall fun x => by
      simp [abs_mul, Real.norm_eq_abs])
  have hsq := mul_self_le_mul_self (abs_nonneg _) habs
  rw [abs_mul_abs_self] at hsq
  calc (∫ x, f x * g x ∂μ) ^ 2 = (∫ x, f x * g x ∂μ) * ∫ x, f x * g x ∂μ := sq _
    _ ≤ (Real.sqrt (∫ x, f x ^ 2 ∂μ) * Real.sqrt (∫ x, g x ^ 2 ∂μ)) *
          (Real.sqrt (∫ x, f x ^ 2 ∂μ) * Real.sqrt (∫ x, g x ^ 2 ∂μ)) := hsq
    _ = (∫ x, f x ^ 2 ∂μ) * ∫ x, g x ^ 2 ∂μ := by
        rw [show ∀ a b : ℝ, a * b * (a * b) = (a * a) * (b * b) from fun a b => by ring,
          Real.mul_self_sqrt hA, Real.mul_self_sqrt hB]

/-! ### The fair-bit moment inequality -/

/-- The fair-bit moment inequality in nats: the squared signed moment is at most twice the
variance times the average of the two conditional Kullback-Leibler divergences.  The bit is
assumed measurable and fair, the output measurable and square integrable. -/
theorem fair_bit_core (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) (hY2 : MemLp Y 2 P) :
    (∫ ω, signOfBit U ω * Y ω ∂P) ^ 2 ≤
      2 * (∫ ω, (Y ω - ∫ ω', Y ω' ∂P) ^ 2 ∂P) *
        ((1 / 2 : ℝ≥0∞) • klDiv (condLaw P U Y false) (law P Y)
          + (1 / 2 : ℝ≥0∞) • klDiv (condLaw P U Y true) (law P Y)).toReal := by
  haveI := isProbabilityMeasure_law P Y hY
  haveI := isProbabilityMeasure_condLaw P U Y hU hY hfair false
  haveI := isProbabilityMeasure_condLaw P U Y hU hY hfair true
  have hYint : Integrable Y P := hY2.integrable (by norm_num)
  have hacf := condLaw_absolutelyContinuous P U Y hU hY hfair false
  have hact := condLaw_absolutelyContinuous P U Y hU hY hfair true
  have hkf := klDiv_condLaw_ne_top P U Y hU hY hfair false
  have hkt := klDiv_condLaw_ne_top P U Y hU hY hfair true
  set E := ∫ ω, Y ω ∂P with hE
  set K := ((1 / 2 : ℝ≥0∞) • klDiv (condLaw P U Y false) (law P Y)
      + (1 / 2 : ℝ≥0∞) • klDiv (condLaw P U Y true) (law P Y)).toReal with hK
  have hKeq : 2 * K = (klDiv (condLaw P U Y false) (law P Y)).toReal
      + (klDiv (condLaw P U Y true) (law P Y)).toReal := by
    have h1 : (1 / 2 : ℝ≥0∞) • klDiv (condLaw P U Y false) (law P Y) ≠ ⊤ := by
      rw [smul_eq_mul]
      exact ENNReal.mul_ne_top (by norm_num) hkf
    have h2 : (1 / 2 : ℝ≥0∞) • klDiv (condLaw P U Y true) (law P Y) ≠ ⊤ := by
      rw [smul_eq_mul]
      exact ENNReal.mul_ne_top (by norm_num) hkt
    have hhalf : ((1 : ℝ≥0∞) / 2).toReal = 1 / 2 := by
      rw [ENNReal.toReal_div]
      norm_num
    rw [hK, ENNReal.toReal_add h1 h2, smul_eq_mul, smul_eq_mul, ENNReal.toReal_mul,
      ENNReal.toReal_mul, hhalf]
    ring
  have hmsq : ∫ y, condSignMean P U Y y ^ 2 ∂(law P Y) ≤ 2 * K := by
    rw [hKeq, toReal_klDiv_eq_integral_klFun hacf, toReal_klDiv_eq_integral_klFun hact]
    have hif : Integrable
        (fun x => klFun ((condLaw P U Y false).rnDeriv (law P Y) x).toReal) (law P Y) :=
      integrable_klFun_condDensity P U Y hU hY hfair false
    have hit : Integrable
        (fun x => klFun ((condLaw P U Y true).rnDeriv (law P Y) x).toReal) (law P Y) :=
      integrable_klFun_condDensity P U Y hU hY hfair true
    rw [← integral_add hif hit]
    refine integral_mono_ae ((memLp_condSignMean P U Y hU hY hfair).integrable_sq)
      (hif.add hit) ?_
    filter_upwards [condDensity_eq_one_add P U Y hU hY hfair,
      condDensity_eq_one_sub P U Y hU hY hfair,
      abs_condSignMean_le_one P U Y hU hY hfair] with y hyf hyt hyb
    show condSignMean P U Y y ^ 2
      ≤ klFun (condDensity P U Y false y) + klFun (condDensity P U Y true y)
    rw [hyf, hyt]
    have hb := abs_le.mp hyb
    have hkey := klFun_two_point (m := condSignMean P U Y y) hb.1 hb.2
    simp only [klFun]
    linarith
  have hzero : ∫ y, condSignMean P U Y y ∂(law P Y) = 0 :=
    integral_condSignMean P U Y hU hY hfair
  have hmint : Integrable (condSignMean P U Y) (law P Y) :=
    (memLp_condSignMean P U Y hU hY hfair).integrable (by norm_num)
  have hidnu : Integrable (fun y : ℝ => y) (law P Y) := by
    rw [law_def, integrable_map_measure (by fun_prop) hY.aemeasurable]
    exact hYint
  have hprod : Integrable (fun y : ℝ => y * condSignMean P U Y y) (law P Y) := by
    refine Integrable.mono' hidnu.norm
      ((measurable_id.mul (measurable_condSignMean P U Y)).aestronglyMeasurable) ?_
    filter_upwards [abs_condSignMean_le_one P U Y hU hY hfair] with y hy
    rw [Real.norm_eq_abs, abs_mul, Real.norm_eq_abs]
    exact mul_le_of_le_one_right (abs_nonneg _) hy
  have hscal : Integrable (fun y : ℝ => E * condSignMean P U Y y) (law P Y) :=
    hmint.const_mul E
  have hcentered : ∫ ω, signOfBit U ω * Y ω ∂P
      = ∫ y, (y - E) * condSignMean P U Y y ∂(law P Y) := by
    rw [signed_moment_eq_integral P U Y hU hY hfair hYint]
    have hpt : ∀ y : ℝ, (y - E) * condSignMean P U Y y
        = y * condSignMean P U Y y - E * condSignMean P U Y y := by
      intro y
      ring
    simp_rw [hpt]
    rw [integral_sub hprod hscal, integral_const_mul, hzero]
    ring
  have hmemc : MemLp (fun y : ℝ => y - E) 2 (law P Y) := by
    rw [law_def, memLp_map_measure_iff (by fun_prop) hY.aemeasurable]
    exact hY2.sub (memLp_const E)
  have hcs := sq_integral_mul_le (law P Y) (fun y => y - E) (condSignMean P U Y) hmemc
    (memLp_condSignMean P U Y hU hY hfair)
  have hvar : ∫ y, (y - E) ^ 2 ∂(law P Y) = ∫ ω, (Y ω - E) ^ 2 ∂P := by
    rw [law_def, integral_map hY.aemeasurable (by fun_prop)]
  have hvarnn : (0 : ℝ) ≤ ∫ y, (y - E) ^ 2 ∂(law P Y) := integral_nonneg fun y => sq_nonneg _
  calc (∫ ω, signOfBit U ω * Y ω ∂P) ^ 2
      = (∫ y, (y - E) * condSignMean P U Y y ∂(law P Y)) ^ 2 := by rw [hcentered]
    _ ≤ (∫ y, (y - E) ^ 2 ∂(law P Y)) * ∫ y, condSignMean P U Y y ^ 2 ∂(law P Y) := hcs
    _ ≤ (∫ y, (y - E) ^ 2 ∂(law P Y)) * (2 * K) := mul_le_mul_of_nonneg_left hmsq hvarnn
    _ = 2 * (∫ ω, (Y ω - E) ^ 2 ∂P) * K := by rw [hvar]; ring

/-- The raw-second-moment form of the fair-bit moment inequality in nats. -/
theorem fair_bit_core_second_moment (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) (hY2 : MemLp Y 2 P) :
    (∫ ω, signOfBit U ω * Y ω ∂P) ^ 2 ≤
      2 * (∫ ω, Y ω ^ 2 ∂P) *
        ((1 / 2 : ℝ≥0∞) • klDiv (condLaw P U Y false) (law P Y)
          + (1 / 2 : ℝ≥0∞) • klDiv (condLaw P U Y true) (law P Y)).toReal := by
  have hYint : Integrable Y P := hY2.integrable (by norm_num)
  have hsq : Integrable (fun ω => Y ω ^ 2) P := hY2.integrable_sq
  set E := ∫ ω, Y ω ∂P with hE
  have hlin : Integrable (fun ω => 2 * E * Y ω) P := hYint.const_mul (2 * E)
  have hmix : Integrable (fun ω => Y ω ^ 2 - 2 * E * Y ω) P := hsq.sub hlin
  have hexp : ∫ ω, (Y ω - E) ^ 2 ∂P = (∫ ω, Y ω ^ 2 ∂P) - E ^ 2 := by
    have hpt : ∀ ω, (Y ω - E) ^ 2 = Y ω ^ 2 - 2 * E * Y ω + E ^ 2 := by
      intro ω
      ring
    simp_rw [hpt]
    rw [integral_add hmix (integrable_const (E ^ 2)), integral_sub hsq hlin, integral_const_mul,
      integral_const, ← hE]
    simp
    ring
  have hKnn : (0 : ℝ) ≤ ((1 / 2 : ℝ≥0∞) • klDiv (condLaw P U Y false) (law P Y)
      + (1 / 2 : ℝ≥0∞) • klDiv (condLaw P U Y true) (law P Y)).toReal := ENNReal.toReal_nonneg
  refine le_trans (fair_bit_core P U Y hU hY hfair hY2) ?_
  refine mul_le_mul_of_nonneg_right ?_ hKnn
  have hle : ∫ ω, (Y ω - E) ^ 2 ∂P ≤ ∫ ω, Y ω ^ 2 ∂P := by
    rw [hexp]
    nlinarith [sq_nonneg E]
  linarith [hle]

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/FairBitInequality.lean <==
import LossOnlyTraceability.FairBitCore
import LossOnlyTraceability.MutualInformation

/-! The fair-bit inequality of Appendix C.1, in multiplied-out form: for
a measurable fair bit `U`, the sign `σ = 1 - 2U`, and a measurable square-integrable real
observation `Y`, the squared signed moment `(E σY)²` is at most `2 ln 2 · var(Y) · I(Y; U)` and at
most `2 ln 2 · (E Y²) · I(Y; U)`, the mutual information being measured in bits. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal

section FairBitInequality

variable {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω) [IsProbabilityMeasure P]
  (U : Ω → Bool) (Y : Ω → ℝ)

/-- For a measurable fair bit and a measurable real observation, the mutual information in nats is
the average of the divergences of the two conditional output laws from the output law, which is the
quantity bounded by the fair-bit core inequality. -/
theorem mutualInfoNats_eq_condLaw_average (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) :
    mutualInfoNats P U Y
      = (1 / 2 : ℝ≥0∞) • klDiv (condLaw P U Y false) (law P Y)
        + (1 / 2 : ℝ≥0∞) • klDiv (condLaw P U Y true) (law P Y) := by
  have hfalse : P (U ⁻¹' {false}) = 1 / 2 := measure_preimage_bit_eq_half P U hU hfair false
  rw [mutualInfoNats_fair_bit P hU hY hfalse hfair]
  simp only [condLaw, law, smul_eq_mul]

/-- **The fair-bit moment inequality (variance form).** For a measurable fair bit `U`, its sign
`signOfBit U = 1 - 2U`, and a measurable square-integrable real observation `Y`, the squared signed
moment is at most `2 ln 2` times the variance of `Y` times the mutual information `I(Y; U)` in
bits; no division is performed, so the degenerate case of zero variance is included and forces a
zero signed moment. -/
theorem fair_bit_moment_bound (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) (hY2 : MemLp Y 2 P) :
    (∫ ω, signOfBit U ω * Y ω ∂P) ^ 2
      ≤ 2 * Real.log 2 * (∫ ω, (Y ω - ∫ ω', Y ω' ∂P) ^ 2 ∂P) * mutualInfo P Y U := by
  have hlog : (0 : ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  set K := ((1 / 2 : ℝ≥0∞) • klDiv (condLaw P U Y false) (law P Y)
      + (1 / 2 : ℝ≥0∞) • klDiv (condLaw P U Y true) (law P Y)).toReal with hKdef
  have hMI : mutualInfo P Y U = K / Real.log 2 := by
    rw [mutualInfo_symm P hU hY, mutualInfo,
      mutualInfoNats_eq_condLaw_average P U Y hU hY hfair, hKdef]
  calc (∫ ω, signOfBit U ω * Y ω ∂P) ^ 2
      ≤ 2 * (∫ ω, (Y ω - ∫ ω', Y ω' ∂P) ^ 2 ∂P) * K := fair_bit_core P U Y hU hY hfair hY2
    _ = 2 * Real.log 2 * (∫ ω, (Y ω - ∫ ω', Y ω' ∂P) ^ 2 ∂P) * (K / Real.log 2) := by
        field_simp
    _ = 2 * Real.log 2 * (∫ ω, (Y ω - ∫ ω', Y ω' ∂P) ^ 2 ∂P) * mutualInfo P Y U := by
        rw [hMI]

/-- **The fair-bit moment inequality (raw second moment form).** Same hypotheses as
`fair_bit_moment_bound`, with the variance replaced by the raw second moment of `Y`. -/
theorem fair_bit_moment_bound_second_moment (hU : Measurable U) (hY : Measurable Y)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) (hY2 : MemLp Y 2 P) :
    (∫ ω, signOfBit U ω * Y ω ∂P) ^ 2
      ≤ 2 * Real.log 2 * (∫ ω, Y ω ^ 2 ∂P) * mutualInfo P Y U := by
  have hlog : (0 : ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  set K := ((1 / 2 : ℝ≥0∞) • klDiv (condLaw P U Y false) (law P Y)
      + (1 / 2 : ℝ≥0∞) • klDiv (condLaw P U Y true) (law P Y)).toReal with hKdef
  have hMI : mutualInfo P Y U = K / Real.log 2 := by
    rw [mutualInfo_symm P hU hY, mutualInfo,
      mutualInfoNats_eq_condLaw_average P U Y hU hY hfair, hKdef]
  calc (∫ ω, signOfBit U ω * Y ω ∂P) ^ 2
      ≤ 2 * (∫ ω, Y ω ^ 2 ∂P) * K := fair_bit_core_second_moment P U Y hU hY hfair hY2
    _ = 2 * Real.log 2 * (∫ ω, Y ω ^ 2 ∂P) * (K / Real.log 2) := by
        field_simp
    _ = 2 * Real.log 2 * (∫ ω, Y ω ^ 2 ∂P) * mutualInfo P Y U := by rw [hMI]

end FairBitInequality

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/FeasibleRiskIntegrability.lean <==
import LossOnlyTraceability.PopulationGlobal
import LossOnlyTraceability.ExpectedRiskTransfer

/-! Measurable feasible outputs have integrable population risk. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory Filter

variable {E Ω : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E] [MeasurableSpace Ω]

/-- Feasibility bounds the risk, so measurable outputs have integrable risk. -/
theorem integrable_populationQuarticRisk_of_measurable_unitBall
    (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (x : Ω → E)
    (hxm : Measurable x) (hx : ∀ᵐ ω ∂ν, ‖x ω‖ ≤ 1) :
    Integrable (populationQuarticRisk μ ∘ x) ν := by
  have hm : AEStronglyMeasurable (populationQuarticRisk μ ∘ x) ν :=
    ((continuous_populationQuarticRisk μ hsupport).measurable.comp hxm).aestronglyMeasurable
  apply (integrable_const (1 + logisticUnitSlopeBound + |populationQuarticRisk μ 0|)).mono' hm
  filter_upwards [hx] with ω hxω
  have h := populationQuarticRisk_lipschitz_unitBall μ hsupport (x ω) 0 hxω (by simp)
  simp only [sub_zero] at h
  have hL : 0 ≤ 1 + logisticUnitSlopeBound :=
    add_nonneg zero_le_one logisticUnitSlopeBound_nonneg
  have hb : |populationQuarticRisk μ (x ω) - populationQuarticRisk μ 0| ≤
      1 + logisticUnitSlopeBound := h.trans (by
    simpa only [mul_one] using mul_le_mul_of_nonneg_left hxω hL)
  have habs := abs_add_le
    (populationQuarticRisk μ (x ω) - populationQuarticRisk μ 0) (populationQuarticRisk μ 0)
  rw [sub_add_cancel] at habs
  simpa only [Function.comp_apply, Real.norm_eq_abs] using
    habs.trans (add_le_add hb le_rfl)

/-- Measurability and almost-sure feasibility supply both risk integrability hypotheses. -/
theorem expected_populationQuarticRisk_approximation_measurable
    (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (x y : Ω → E)
    (hxm : Measurable x) (hym : Measurable y)
    (hx : ∀ᵐ ω ∂ν, ‖x ω‖ ≤ 1) (hy : ∀ᵐ ω ∂ν, ‖y ω‖ ≤ 1)
    (η : ℝ) (herror : ∀ᵐ ω ∂ν, ‖x ω - y ω‖ ≤ η)
    (baseline ε : ℝ)
    (hbound : (∫ ω, populationQuarticRisk μ (y ω) ∂ν) ≤ baseline + ε) :
    (∫ ω, populationQuarticRisk μ (x ω) ∂ν) ≤
      baseline + ε + (1 + logisticUnitSlopeBound) * η := by
  exact expected_populationQuarticRisk_approximation μ hsupport ν x y hx hy η herror
    (integrable_populationQuarticRisk_of_measurable_unitBall μ hsupport ν x hxm hx)
    (integrable_populationQuarticRisk_of_measurable_unitBall μ hsupport ν y hym hy)
    baseline ε hbound

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/Fingerprint.lean <==
import LossOnlyTraceability.BetaPrior
import LossOnlyTraceability.SignSamples
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.Analysis.Calculus.ContDiff.Deriv
import Mathlib.Analysis.Calculus.ParametricIntegral

/-! The beta-prior fingerprinting identities: the classical identity for a learner that does not
see the prior, the differentiated identity for a statistic that is continuously differentiable in
the prior parameter, and the randomized form of each, in which the statistic also depends on an
independent algorithmic randomness variable that is averaged throughout. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

variable {κ : ℝ} {n d : ℕ}

/-! ### Integrability on the prior -/

/-- A continuous function of one prior coordinate is integrable against the coordinate prior. -/
theorem integrable_of_continuous_priorCoord (hκ : 0 < κ) {f : ℝ → ℝ} (hf : Continuous f) :
    Integrable f (priorCoord κ) := by
  haveI := isProbabilityMeasure_priorCoord hκ
  obtain ⟨C, hC⟩ := (isCompact_Icc (a := (-1 : ℝ)) (b := 1)).exists_bound_of_continuousOn
    hf.continuousOn
  refine Integrable.mono' (integrable_const C) hf.aestronglyMeasurable ?_
  filter_upwards [priorCoord_ae_mem_Ioo κ] with t ht
  exact hC t ⟨ht.1.le, ht.2.le⟩

/-- A continuous function of the parameter is integrable against the product prior. -/
theorem integrable_of_continuous_prior (hκ : 0 < κ) {f : (Fin d → ℝ) → ℝ} (hf : Continuous f) :
    Integrable f (prior κ d) := by
  haveI := isProbabilityMeasure_prior hκ d
  obtain ⟨C, hC⟩ := (isCompact_univ_pi fun _ : Fin d =>
    isCompact_Icc (a := (-1 : ℝ)) (b := 1)).exists_bound_of_continuousOn hf.continuousOn
  refine Integrable.mono' (integrable_const C) hf.aestronglyMeasurable ?_
  filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
  exact hC p (Set.mem_univ_pi.2 fun j => ⟨(hp j).1.le, (hp j).2.le⟩)

/-- The product prior of a measurable box is the product of the coordinate prior masses. -/
theorem prior_univ_pi (hκ : 0 < κ) (s : Fin d → Set ℝ) :
    prior κ d (Set.univ.pi s) = ∏ j, priorCoord κ (s j) := by
  haveI := isProbabilityMeasure_priorCoord hκ
  exact Measure.pi_pi (fun _ : Fin d => priorCoord κ) s

/-! ### Replacing one prior coordinate -/

/-- Overwriting coordinate `k` of a parameter vector with a fresh coordinate value. -/
def updateCoord (k : Fin d) (z : ℝ × (Fin d → ℝ)) : Fin d → ℝ := Function.update z.2 k z.1

/-- The coordinate overwrite map is measurable. -/
theorem measurable_updateCoord (k : Fin d) : Measurable (updateCoord k) := by
  refine measurable_pi_lambda _ fun j => ?_
  by_cases h : j = k
  · have hfun : (fun z : ℝ × (Fin d → ℝ) => updateCoord k z j) = fun z => z.1 := by
      funext z; simp [updateCoord, h]
    rw [hfun]; exact measurable_fst
  · have hfun : (fun z : ℝ × (Fin d → ℝ) => updateCoord k z j) = fun z => z.2 j := by
      funext z; simp [updateCoord, Function.update_of_ne h]
    rw [hfun]; exact (measurable_pi_apply j).comp measurable_snd

/-- Drawing coordinate `k` afresh from the coordinate prior and the remaining coordinates from
the product prior reproduces the product prior. -/
theorem measurePreserving_updateCoord (hκ : 0 < κ) (k : Fin d) :
    MeasurePreserving (updateCoord k) ((priorCoord κ).prod (prior κ d)) (prior κ d) := by
  haveI := isProbabilityMeasure_priorCoord hκ
  haveI := isProbabilityMeasure_prior hκ d
  refine ⟨measurable_updateCoord k, ?_⟩
  refine (Measure.pi_eq fun s hs => ?_).symm
  have hpre : updateCoord k ⁻¹' (Set.univ.pi s)
      = (s k) ×ˢ Set.univ.pi (Function.update s k Set.univ) := by
    ext z
    simp only [Set.mem_preimage, Set.mem_univ_pi, Set.mem_prod, updateCoord]
    constructor
    · intro h
      refine ⟨by simpa only [Function.update_self] using h k, fun j => ?_⟩
      by_cases hj : j = k
      · subst hj; simp
      · simpa only [Function.update_of_ne hj] using h j
    · rintro ⟨h1, h2⟩ j
      by_cases hj : j = k
      · subst hj; simpa only [Function.update_self] using h1
      · have hj2 := h2 j
        rw [Function.update_of_ne hj] at hj2
        simpa only [Function.update_of_ne hj] using hj2
  rw [Measure.map_apply (measurable_updateCoord k) (MeasurableSet.univ_pi hs), hpre,
    Measure.prod_prod, prior_univ_pi hκ]
  have hprod : (∏ j, priorCoord κ (Function.update s k Set.univ j))
      = ∏ j ∈ Finset.univ.erase k, priorCoord κ (s j) := by
    rw [← Finset.mul_prod_erase Finset.univ
      (fun j : Fin d => priorCoord κ (Function.update s k Set.univ j)) (Finset.mem_univ k)]
    simp only [Function.update_self, measure_univ, one_mul]
    exact Finset.prod_congr rfl fun j hj => by
      rw [Function.update_of_ne (Finset.ne_of_mem_erase hj)]
  rw [hprod, ← Finset.mul_prod_erase Finset.univ (fun j : Fin d => priorCoord κ (s j))
    (Finset.mem_univ k)]

/-- Integrating a continuous function against the product prior may be done by first integrating
coordinate `k` against the coordinate prior. -/
theorem integral_prior_update (hκ : 0 < κ) (k : Fin d) {f : (Fin d → ℝ) → ℝ}
    (hf : Continuous f) :
    ∫ p, f p ∂(prior κ d) = ∫ p, (∫ t, f (Function.update p k t) ∂priorCoord κ) ∂(prior κ d) := by
  haveI := isProbabilityMeasure_priorCoord hκ
  haveI := isProbabilityMeasure_prior hκ d
  have hmp := measurePreserving_updateCoord hκ k
  have hint : Integrable f (prior κ d) := integrable_of_continuous_prior hκ hf
  have hmap : Integrable f (Measure.map (updateCoord k) ((priorCoord κ).prod (prior κ d))) := by
    rw [hmp.map_eq]; exact hint
  have hintc : Integrable (fun z => f (updateCoord k z)) ((priorCoord κ).prod (prior κ d)) :=
    (integrable_map_measure hf.aestronglyMeasurable
      hmp.measurable.aemeasurable).1 hmap
  have h1 : ∫ p, f p ∂(prior κ d)
      = ∫ z, f (updateCoord k z) ∂((priorCoord κ).prod (prior κ d)) := by
    conv_lhs => rw [← hmp.map_eq]
    exact integral_map hmp.measurable.aemeasurable hf.aestronglyMeasurable
  rw [h1, integral_prod_symm _ hintc]
  rfl

/-! ### Overwriting one coordinate is smooth -/

/-- Overwriting coordinate `k` has derivative the `k`-th standard basis vector. -/
theorem hasDerivAt_updateCoord (p : Fin d → ℝ) (k : Fin d) (t : ℝ) :
    HasDerivAt (fun s : ℝ => (Function.update p k s : Fin d → ℝ)) (Pi.single k 1) t := by
  refine hasDerivAt_pi.2 fun j => ?_
  by_cases h : j = k
  · have h1 : (fun s : ℝ => Function.update p k s j) = fun s : ℝ => s := by
      funext s; rw [h, Function.update_self]
    rw [h1, h, Pi.single_eq_same]
    exact hasDerivAt_id t
  · have h1 : (fun s : ℝ => Function.update p k s j) = fun _ : ℝ => p j := by
      funext s; rw [Function.update_of_ne h]
    rw [h1, Pi.single_eq_of_ne h]
    exact hasDerivAt_const t (p j)

/-- Overwriting coordinate `k` is a continuously differentiable function of the value written. -/
theorem contDiff_updateCoord (p : Fin d → ℝ) (k : Fin d) :
    ContDiff ℝ 1 (fun s : ℝ => (Function.update p k s : Fin d → ℝ)) := by
  refine contDiff_pi.2 fun j => ?_
  by_cases h : j = k
  · have h1 : (fun s : ℝ => Function.update p k s j) = fun s : ℝ => s := by
      funext s; rw [h, Function.update_self]
    rw [h1]; exact contDiff_id
  · have h1 : (fun s : ℝ => Function.update p k s j) = fun _ : ℝ => p j := by
      funext s; rw [Function.update_of_ne h]
    rw [h1]; exact contDiff_const

/-! ### Coordinate partial derivatives of a prior-dependent statistic -/

/-- The partial derivative `∂_{p_k} T_k` of the statistic in the prior parameter. -/
def coordPartial (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
    (σ : Fin n → Fin d → Bool) (p : Fin d → ℝ) (k : Fin d) : ℝ :=
  deriv (fun t => T σ (Function.update p k t) k) (p k)

/-- For a continuously differentiable statistic the coordinate-`k` section is differentiable,
with the derivative given by the Fréchet derivative along the `k`-th basis vector. -/
theorem hasDerivAt_coordSection {S : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)}
    (hS : ContDiff ℝ 1 S) (p : Fin d → ℝ) (k : Fin d) (t : ℝ) :
    HasDerivAt (fun s => S (Function.update p k s) k)
      (fderiv ℝ S (Function.update p k t) (Pi.single k 1) k) t := by
  have h1 : HasDerivAt (fun s => S (Function.update p k s))
      (fderiv ℝ S (Function.update p k t) (Pi.single k 1)) t :=
    ((hS.differentiable one_ne_zero) (Function.update p k t)).hasFDerivAt.comp_hasDerivAt t
      (hasDerivAt_updateCoord p k t)
  exact (EuclideanSpace.proj (𝕜 := ℝ) k).hasFDerivAt.comp_hasDerivAt t h1

/-- The coordinate partial derivative is the Fréchet derivative along the `k`-th basis vector. -/
theorem coordPartial_eq_fderiv
    {T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)}
    (σ : Fin n → Fin d → Bool) (hT : ContDiff ℝ 1 (T σ)) (p : Fin d → ℝ) (k : Fin d) :
    coordPartial T σ p k = fderiv ℝ (T σ) p (Pi.single k 1) k := by
  have h := (hasDerivAt_coordSection hT p k (p k)).deriv
  rw [Function.update_eq_self] at h
  exact h

/-- The coordinate section of a continuously differentiable statistic has the coordinate partial
derivative as its derivative at every point. -/
theorem hasDerivAt_coordPartial
    {T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)}
    (σ : Fin n → Fin d → Bool) (hT : ContDiff ℝ 1 (T σ)) (p : Fin d → ℝ) (k : Fin d) (t : ℝ) :
    HasDerivAt (fun s => T σ (Function.update p k s) k)
      (coordPartial T σ (Function.update p k t) k) t := by
  rw [coordPartial_eq_fderiv σ hT]
  exact hasDerivAt_coordSection hT p k t

/-! ### Continuity of the integrands -/

/-- The sample weight is a continuous (indeed polynomial) function of the parameter. -/
theorem continuous_sampleWeight (σ : Fin n → Fin d → Bool) :
    Continuous (fun p : Fin d → ℝ => sampleWeight p σ) := by
  simp only [sampleWeight]
  exact continuous_finsetProd _ fun i _ => continuous_finsetProd _ fun j _ =>
    (continuous_const.add (continuous_const.mul (continuous_apply j))).div_const 2

/-- Each coordinate of the prior mean is continuous in the parameter. -/
theorem continuous_priorMean_apply (k : Fin d) :
    Continuous (fun p : Fin d → ℝ => priorMean p k) := by
  simp only [priorMean_apply]
  exact (continuous_apply k).div_const _

/-- Each coordinate of a continuously differentiable statistic is continuous. -/
theorem continuous_coordStat
    {T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)}
    (σ : Fin n → Fin d → Bool) (hT : ContDiff ℝ 1 (T σ)) (k : Fin d) :
    Continuous (fun p : Fin d → ℝ => T σ p k) :=
  (EuclideanSpace.proj (𝕜 := ℝ) k).continuous.comp hT.continuous

/-- The coordinate partial derivative of a continuously differentiable statistic is continuous. -/
theorem continuous_coordPartial
    {T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)}
    (σ : Fin n → Fin d → Bool) (hT : ContDiff ℝ 1 (T σ)) (k : Fin d) :
    Continuous (fun p : Fin d → ℝ => coordPartial T σ p k) := by
  have h1 : (fun p : Fin d → ℝ => coordPartial T σ p k)
      = fun p => fderiv ℝ (T σ) p (Pi.single k 1) k :=
    funext fun p => coordPartial_eq_fderiv σ hT p k
  rw [h1]
  exact (EuclideanSpace.proj (𝕜 := ℝ) k).continuous.comp
    ((hT.continuous_fderiv one_ne_zero).clm_apply continuous_const)

/-! ### The coordinate terms of the fingerprinting identity -/

/-- The `k`-th coordinate contribution to the fingerprinting correlation
`⟪T, ∑ᵢ (Zᵢ - μ_p)⟫`, averaged over the sample. -/
def scoreTerm (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
    (k : Fin d) (p : Fin d → ℝ) : ℝ :=
  ∑ σ : Fin n → Fin d → Bool,
    sampleWeight p σ * (T σ p k * ∑ i, (sampleFeature i σ k - priorMean p k))

/-- The `k`-th coordinate contribution to the correlation `⟪T, μ_p⟫`, averaged over the
sample. -/
def meanTerm (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
    (k : Fin d) (p : Fin d → ℝ) : ℝ :=
  ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ * (T σ p k * priorMean p k)

/-- The `k`-th coordinate contribution to the derivative correction
`(1 - p_k²) ∂_{p_k} T_k`, averaged over the sample. -/
def partialTerm (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
    (k : Fin d) (p : Fin d → ℝ) : ℝ :=
  ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ * ((1 - p k ^ 2) * coordPartial T σ p k)

/-- The sample average of the `k`-th coordinate of the statistic, as a function of the replaced
prior coordinate. -/
def coordAverage (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
    (p : Fin d → ℝ) (k : Fin d) : ℝ → ℝ := fun t =>
  ∑ σ : Fin n → Fin d → Bool,
    sampleWeight (Function.update p k t) σ * T σ (Function.update p k t) k

/-- The score term is continuous in the parameter. -/
theorem continuous_scoreTerm (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
    (hT : ∀ σ, ContDiff ℝ 1 (T σ)) (k : Fin d) : Continuous (scoreTerm T k) := by
  have hrw : scoreTerm T k = fun p : Fin d → ℝ => ∑ σ : Fin n → Fin d → Bool,
      sampleWeight p σ * (T σ p k * ∑ i, (sampleFeature i σ k - priorMean p k)) := rfl
  rw [hrw]
  exact continuous_finsetSum _ fun σ _ => (continuous_sampleWeight σ).mul
    ((continuous_coordStat σ (hT σ) k).mul (continuous_finsetSum _ fun i _ =>
      continuous_const.sub (continuous_priorMean_apply k)))

/-- The prior-mean term is continuous in the parameter. -/
theorem continuous_meanTerm (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
    (hT : ∀ σ, ContDiff ℝ 1 (T σ)) (k : Fin d) : Continuous (meanTerm T k) := by
  have hrw : meanTerm T k = fun p : Fin d → ℝ => ∑ σ : Fin n → Fin d → Bool,
      sampleWeight p σ * (T σ p k * priorMean p k) := rfl
  rw [hrw]
  exact continuous_finsetSum _ fun σ _ => (continuous_sampleWeight σ).mul
    ((continuous_coordStat σ (hT σ) k).mul (continuous_priorMean_apply k))

/-- The derivative-correction term is continuous in the parameter. -/
theorem continuous_partialTerm
    (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
    (hT : ∀ σ, ContDiff ℝ 1 (T σ)) (k : Fin d) : Continuous (partialTerm T k) := by
  have hrw : partialTerm T k = fun p : Fin d → ℝ => ∑ σ : Fin n → Fin d → Bool,
      sampleWeight p σ * ((1 - p k ^ 2) * coordPartial T σ p k) := rfl
  rw [hrw]
  exact continuous_finsetSum _ fun σ _ => (continuous_sampleWeight σ).mul
    ((continuous_const.sub ((continuous_apply k).pow 2)).mul (continuous_coordPartial σ (hT σ) k))

/-- The coordinate average is continuously differentiable in the replaced prior coordinate. -/
theorem contDiff_coordAverage (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
    (hT : ∀ σ, ContDiff ℝ 1 (T σ)) (p : Fin d → ℝ) (k : Fin d) :
    ContDiff ℝ 1 (coordAverage T p k) := by
  have hrw : coordAverage T p k = fun t : ℝ => ∑ σ : Fin n → Fin d → Bool,
      (sampleWeight (Function.update p k t) σ * T σ (Function.update p k t) k) := rfl
  rw [hrw]
  refine ContDiff.sum fun σ _ => ContDiff.mul ?_ ?_
  · have he : (fun t : ℝ => sampleWeight (Function.update p k t) σ)
        = fun t : ℝ => (∏ i, ∏ j ∈ Finset.univ.erase k, (1 + signValue (σ i j) * p j) / 2)
          * ∏ i, (1 + signValue (σ i k) * t) / 2 :=
      funext fun t => sampleWeight_update_eq p k t σ
    rw [he]
    exact contDiff_const.mul (contDiff_prod fun i _ =>
      (contDiff_const.add (contDiff_const.mul contDiff_id)).div_const 2)
  · exact (EuclideanSpace.proj (𝕜 := ℝ) k).contDiff.comp ((hT σ).comp (contDiff_updateCoord p k))

/-- The weighted derivative of the coordinate average splits into the likelihood-score term and
the explicit derivative term. -/
theorem weighted_deriv_coordAverage
    (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
    (hT : ∀ σ, ContDiff ℝ 1 (T σ)) (p : Fin d → ℝ) (k : Fin d) (t : ℝ) :
    (1 - t ^ 2) * deriv (coordAverage T p k) t
      = Real.sqrt d * scoreTerm T k (Function.update p k t)
        + partialTerm T k (Function.update p k t) := by
  have hF : ∀ σ, HasDerivAt (fun s => T σ (Function.update p k s) k)
      (coordPartial T σ (Function.update p k t) k) t :=
    fun σ => hasDerivAt_coordPartial σ (hT σ) p k t
  have h := differentiated_score_identity p k t (fun σ s => T σ (Function.update p k s) k)
    (fun σ => coordPartial T σ (Function.update p k t) k) hF
  have hA : scoreTerm T k (Function.update p k t)
      = ∑ σ : Fin n → Fin d → Bool, sampleWeight (Function.update p k t) σ *
          T σ (Function.update p k t) k * ∑ i, (sampleFeature i σ k - t / Real.sqrt d) := by
    simp only [scoreTerm, priorMean_apply, Function.update_self]
    exact Finset.sum_congr rfl fun σ _ => (mul_assoc _ _ _).symm
  have hB : partialTerm T k (Function.update p k t)
      = (1 - t ^ 2) * ∑ σ : Fin n → Fin d → Bool, sampleWeight (Function.update p k t) σ *
          coordPartial T σ (Function.update p k t) k := by
    simp only [partialTerm, Function.update_self, Finset.mul_sum]
    exact Finset.sum_congr rfl fun σ _ => by ring
  rw [hA, hB]
  exact h

/-- One-coordinate fingerprinting: integrating the score identity by parts against the
coordinate prior, for every `κ > 0`. -/
theorem coordinate_fingerprinting (hκ : 0 < κ)
    (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
    (hT : ∀ σ, ContDiff ℝ 1 (T σ)) (p : Fin d → ℝ) (k : Fin d) :
    (∫ t, scoreTerm T k (Function.update p k t) ∂priorCoord κ)
      = κ * (∫ t, meanTerm T k (Function.update p k t) ∂priorCoord κ)
        - (1 / Real.sqrt d) * ∫ t, partialTerm T k (Function.update p k t) ∂priorCoord κ := by
  have hdpos : (0 : ℝ) < (d : ℝ) := by
    exact_mod_cast lt_of_le_of_lt (Nat.zero_le k.1) k.isLt
  have hs : (0 : ℝ) < Real.sqrt d := Real.sqrt_pos.mpr hdpos
  have hne : Real.sqrt (d : ℝ) ≠ 0 := ne_of_gt hs
  have hup : Continuous (fun t : ℝ => (Function.update p k t : Fin d → ℝ)) :=
    (contDiff_updateCoord p k).continuous
  have hIS : Integrable (fun t => scoreTerm T k (Function.update p k t)) (priorCoord κ) :=
    integrable_of_continuous_priorCoord hκ ((continuous_scoreTerm T hT k).comp hup)
  have hID : Integrable (fun t => partialTerm T k (Function.update p k t)) (priorCoord κ) :=
    integrable_of_continuous_priorCoord hκ ((continuous_partialTerm T hT k).comp hup)
  have hIBP := priorCoord_integration_by_parts hκ (coordAverage T p k)
    (contDiff_coordAverage T hT p k)
  have hpt1 : ∀ t : ℝ, deriv (coordAverage T p k) t * (1 - t ^ 2)
      = Real.sqrt d * scoreTerm T k (Function.update p k t)
        + partialTerm T k (Function.update p k t) := by
    intro t
    rw [mul_comm]
    exact weighted_deriv_coordAverage T hT p k t
  have hpt2 : ∀ t : ℝ, coordAverage T p k t * t
      = Real.sqrt d * meanTerm T k (Function.update p k t) := by
    intro t
    have hm : meanTerm T k (Function.update p k t)
        = (t / Real.sqrt d) * coordAverage T p k t := by
      simp only [meanTerm, coordAverage, priorMean_apply, Function.update_self, Finset.mul_sum]
      exact Finset.sum_congr rfl fun σ _ => by ring
    rw [hm]
    field_simp
  rw [funext hpt1, funext hpt2, integral_add (hIS.const_mul _) hID, integral_const_mul,
    integral_const_mul] at hIBP
  refine mul_left_cancel₀ hne ?_
  have hexp : Real.sqrt (d : ℝ) * (κ * (∫ t, meanTerm T k (Function.update p k t) ∂priorCoord κ)
      - (1 / Real.sqrt d) * ∫ t, partialTerm T k (Function.update p k t) ∂priorCoord κ)
      = κ * (Real.sqrt (d : ℝ) * ∫ t, meanTerm T k (Function.update p k t) ∂priorCoord κ)
        - ∫ t, partialTerm T k (Function.update p k t) ∂priorCoord κ := by
    field_simp
  rw [hexp]
  linear_combination hIBP

/-! ### Lifting one coordinate identity to the product prior -/

/-- The inner one-coordinate integral of a continuous function is integrable against the
product prior. -/
theorem integrable_integral_prior_update (hκ : 0 < κ) (k : Fin d) {f : (Fin d → ℝ) → ℝ}
    (hf : Continuous f) :
    Integrable (fun p => ∫ t, f (Function.update p k t) ∂priorCoord κ) (prior κ d) := by
  haveI := isProbabilityMeasure_priorCoord hκ
  haveI := isProbabilityMeasure_prior hκ d
  have hmp := measurePreserving_updateCoord hκ k
  have hmap : Integrable f (Measure.map (updateCoord k) ((priorCoord κ).prod (prior κ d))) := by
    rw [hmp.map_eq]; exact integrable_of_continuous_prior hκ hf
  have hintc : Integrable (fun z => f (updateCoord k z)) ((priorCoord κ).prod (prior κ d)) :=
    (integrable_map_measure hf.aestronglyMeasurable hmp.measurable.aemeasurable).1 hmap
  exact hintc.integral_prod_right

/-- One-coordinate fingerprinting against the product prior. -/
theorem coordinate_fingerprinting_prior (hκ : 0 < κ)
    (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
    (hT : ∀ σ, ContDiff ℝ 1 (T σ)) (k : Fin d) :
    (∫ p, scoreTerm T k p ∂(prior κ d))
      = κ * (∫ p, meanTerm T k p ∂(prior κ d))
        - (1 / Real.sqrt d) * ∫ p, partialTerm T k p ∂(prior κ d) := by
  have hIM := integrable_integral_prior_update hκ k (continuous_meanTerm T hT k)
  have hIP := integrable_integral_prior_update hκ k (continuous_partialTerm T hT k)
  rw [integral_prior_update hκ k (continuous_scoreTerm T hT k),
    integral_prior_update hκ k (continuous_meanTerm T hT k),
    integral_prior_update hκ k (continuous_partialTerm T hT k),
    funext fun p => coordinate_fingerprinting hκ T hT p k,
    integral_sub (hIM.const_mul κ) (hIP.const_mul (1 / Real.sqrt d)),
    integral_const_mul, integral_const_mul]

/-! ### Coordinate decomposition of the correlations -/

/-- The sample-averaged fingerprinting correlation is the sum of its coordinate terms. -/
theorem sum_scoreTerm (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
    (p : Fin d → ℝ) :
    (∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
        ⟪T σ p, ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ) = ∑ k, scoreTerm T k p := by
  have hv : ∀ σ : Fin n → Fin d → Bool, ⟪T σ p, ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ
      = ∑ k, T σ p k * ∑ i, (sampleFeature i σ k - priorMean p k) := by
    intro σ
    rw [real_inner_eq_sum_apply]
    refine Finset.sum_congr rfl fun k _ => ?_
    congr 1
    rw [euclidean_sum_apply]
    rfl
  calc (∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
        ⟪T σ p, ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ)
      = ∑ σ : Fin n → Fin d → Bool, ∑ k, sampleWeight p σ *
          (T σ p k * ∑ i, (sampleFeature i σ k - priorMean p k)) := by
        refine Finset.sum_congr rfl fun σ _ => ?_
        rw [hv σ, Finset.mul_sum]
    _ = ∑ k, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
          (T σ p k * ∑ i, (sampleFeature i σ k - priorMean p k)) := Finset.sum_comm
    _ = ∑ k, scoreTerm T k p := rfl

/-- The sample-averaged prior-mean correlation is the sum of its coordinate terms. -/
theorem sum_meanTerm (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
    (p : Fin d → ℝ) :
    (∑ σ : Fin n → Fin d → Bool, sampleWeight p σ * ⟪T σ p, priorMean p⟫_ℝ)
      = ∑ k, meanTerm T k p := by
  calc (∑ σ : Fin n → Fin d → Bool, sampleWeight p σ * ⟪T σ p, priorMean p⟫_ℝ)
      = ∑ σ : Fin n → Fin d → Bool, ∑ k, sampleWeight p σ * (T σ p k * priorMean p k) := by
        refine Finset.sum_congr rfl fun σ _ => ?_
        rw [real_inner_eq_sum_apply, Finset.mul_sum]
    _ = ∑ k, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ * (T σ p k * priorMean p k) :=
        Finset.sum_comm
    _ = ∑ k, meanTerm T k p := rfl

/-- The sample-averaged derivative correction is the sum of its coordinate terms. -/
theorem sum_partialTerm (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
    (p : Fin d → ℝ) :
    (∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
        ∑ k, (1 - p k ^ 2) * coordPartial T σ p k) = ∑ k, partialTerm T k p := by
  calc (∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
        ∑ k, (1 - p k ^ 2) * coordPartial T σ p k)
      = ∑ σ : Fin n → Fin d → Bool, ∑ k, sampleWeight p σ *
          ((1 - p k ^ 2) * coordPartial T σ p k) := by
        refine Finset.sum_congr rfl fun σ _ => ?_
        rw [Finset.mul_sum]
    _ = ∑ k, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
          ((1 - p k ^ 2) * coordPartial T σ p k) := Finset.sum_comm
    _ = ∑ k, partialTerm T k p := rfl

/-! ### The fingerprinting identities -/

/-- Fingerprinting a prior-dependent statistic: for every `κ > 0`, every dimension `d > 0` and
every statistic `T` of the sample and the prior parameter that is continuously differentiable in
the parameter, the expected correlation of `T` with the centered sample sum equals `κ` times its
expected correlation with the prior mean minus `1/√d` times the expected weighted divergence
`∑ₖ (1 - p_k²) ∂_{p_k} T_k`. -/
theorem differentiated_fingerprinting (hκ : 0 < κ) (_hd : 0 < d)
    (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
    (hT : ∀ σ, ContDiff ℝ 1 (T σ)) :
    (∫ p, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
        ⟪T σ p, ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ ∂(prior κ d))
      = κ * (∫ p, ∑ σ : Fin n → Fin d → Bool,
          sampleWeight p σ * ⟪T σ p, priorMean p⟫_ℝ ∂(prior κ d))
        - (1 / Real.sqrt d) * ∫ p, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
            ∑ k, (1 - p k ^ 2) * coordPartial T σ p k ∂(prior κ d) := by
  rw [funext fun p => sum_scoreTerm T p, funext fun p => sum_meanTerm T p,
    funext fun p => sum_partialTerm T p,
    integral_finsetSum _ fun k _ =>
      integrable_of_continuous_prior hκ (continuous_scoreTerm T hT k),
    integral_finsetSum _ fun k _ =>
      integrable_of_continuous_prior hκ (continuous_meanTerm T hT k),
    integral_finsetSum _ fun k _ =>
      integrable_of_continuous_prior hκ (continuous_partialTerm T hT k),
    Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib]
  exact Finset.sum_congr rfl fun k _ => coordinate_fingerprinting_prior hκ T hT k

/-- Classical beta fingerprinting: for every `κ > 0`, every dimension `d > 0` and every learner
`g` that is a function of the sample alone (automatically bounded and measurable, the sample
space being finite), the expected correlation of `g` with the centered sample sum equals `κ`
times its expected correlation with the prior mean. -/
theorem beta_fingerprinting (hκ : 0 < κ) (hd : 0 < d)
    (g : (Fin n → Fin d → Bool) → EuclideanSpace ℝ (Fin d)) :
    (∫ p, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
        ⟪g σ, ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ ∂(prior κ d))
      = κ * ∫ p, ∑ σ : Fin n → Fin d → Bool,
          sampleWeight p σ * ⟪g σ, priorMean p⟫_ℝ ∂(prior κ d) := by
  have h := differentiated_fingerprinting hκ hd (fun σ (_ : Fin d → ℝ) => g σ)
    fun _ => contDiff_const
  have hzero : (∫ p, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
      ∑ k, (1 - p k ^ 2) *
        coordPartial (fun σ (_ : Fin d → ℝ) => g σ) σ p k ∂(prior κ d)) = 0 := by
    simp [coordPartial]
  rw [hzero, mul_zero, sub_zero] at h
  exact h

/-- Classical beta fingerprinting for a randomized learner whose internal randomness `ρ` is
independent of the prior and of the sample: the same identity holds for the `ρ`-average of an
integrable learner `θ`. -/
theorem beta_fingerprinting_randomized (hκ : 0 < κ) (hd : 0 < d) {Ω : Type*}
    [MeasurableSpace Ω] (ρ : Measure Ω) [IsProbabilityMeasure ρ]
    (θ : (Fin n → Fin d → Bool) → Ω → EuclideanSpace ℝ (Fin d))
    (hθ : ∀ σ, Integrable (θ σ) ρ) :
    (∫ p, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
        ∫ r, ⟪θ σ r, ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ ∂ρ ∂(prior κ d))
      = κ * ∫ p, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
          ∫ r, ⟪θ σ r, priorMean p⟫_ℝ ∂ρ ∂(prior κ d) := by
  have hin : ∀ (σ : Fin n → Fin d → Bool) (c : EuclideanSpace ℝ (Fin d)),
      (∫ r, ⟪θ σ r, c⟫_ℝ ∂ρ) = ⟪∫ r, θ σ r ∂ρ, c⟫_ℝ := by
    intro σ c
    have h1 : ∀ r, ⟪θ σ r, c⟫_ℝ = ⟪c, θ σ r⟫_ℝ := fun r => real_inner_comm _ _
    simp only [h1]
    rw [integral_inner (𝕜 := ℝ) (hθ σ) c]
    exact real_inner_comm _ _
  simp only [hin]
  exact beta_fingerprinting hκ hd fun σ => ∫ r, θ σ r ∂ρ

/-! ### Averaging the differentiated identity over independent algorithmic randomness -/

/-- A statistic that is uniformly bounded and measurable in the algorithmic randomness is
integrable in the randomness at every sample and every parameter. -/
theorem integrable_randomizedStat {Ω : Type*} [MeasurableSpace Ω] (ρ : Measure Ω)
    [IsProbabilityMeasure ρ]
    (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → Ω → EuclideanSpace ℝ (Fin d))
    (hmeas : ∀ σ p, AEStronglyMeasurable (fun r => T σ p r) ρ)
    {C : ℝ} (hbound : ∀ σ p r, ‖T σ p r‖ ≤ C)
    (σ : Fin n → Fin d → Bool) (p : Fin d → ℝ) :
    Integrable (fun r => T σ p r) ρ :=
  (integrable_const C).mono' (hmeas σ p) (Filter.Eventually.of_forall fun r => hbound σ p r)

/-- The derivative in the prior parameter of a statistic with a uniformly bounded derivative is
integrable in the algorithmic randomness at every sample and every parameter. -/
theorem integrable_fderiv_randomizedStat {Ω : Type*} [MeasurableSpace Ω] (ρ : Measure Ω)
    [IsProbabilityMeasure ρ]
    (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → Ω → EuclideanSpace ℝ (Fin d))
    (hmeasD : ∀ σ p, AEStronglyMeasurable (fun r => fderiv ℝ (fun q => T σ q r) p) ρ)
    {C : ℝ} (hboundD : ∀ σ p r, ‖fderiv ℝ (fun q => T σ q r) p‖ ≤ C)
    (σ : Fin n → Fin d → Bool) (p : Fin d → ℝ) :
    Integrable (fun r => fderiv ℝ (fun q => T σ q r) p) ρ :=
  (integrable_const C).mono' (hmeasD σ p) (Filter.Eventually.of_forall fun r => hboundD σ p r)

/-- Differentiation under the average over algorithmic randomness: if the statistic is
continuously differentiable in the parameter for every value of the randomness, is uniformly
bounded together with its derivative, and both are measurable in the randomness, then the
`ρ`-average of the statistic has the `ρ`-average of the derivatives as its derivative. -/
theorem hasFDerivAt_integral_randomizedStat {Ω : Type*} [MeasurableSpace Ω] (ρ : Measure Ω)
    [IsProbabilityMeasure ρ]
    (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → Ω → EuclideanSpace ℝ (Fin d))
    (hcd : ∀ σ r, ContDiff ℝ 1 (fun p => T σ p r))
    (hmeas : ∀ σ p, AEStronglyMeasurable (fun r => T σ p r) ρ)
    (hmeasD : ∀ σ p, AEStronglyMeasurable (fun r => fderiv ℝ (fun q => T σ q r) p) ρ)
    {C : ℝ} (hbound : ∀ σ p r, ‖T σ p r‖ ≤ C)
    (hboundD : ∀ σ p r, ‖fderiv ℝ (fun q => T σ q r) p‖ ≤ C)
    (σ : Fin n → Fin d → Bool) (p : Fin d → ℝ) :
    HasFDerivAt (fun q => ∫ r, T σ q r ∂ρ) (∫ r, fderiv ℝ (fun q => T σ q r) p ∂ρ) p :=
  hasFDerivAt_integral_of_dominated_of_fderiv_le
    (F := fun q r => T σ q r)
    (F' := fun q r => fderiv ℝ (fun q' => T σ q' r) q)
    (bound := fun _ => C) (s := Set.univ) Filter.univ_mem
    (Filter.Eventually.of_forall fun q => hmeas σ q)
    (integrable_randomizedStat ρ T hmeas hbound σ p) (hmeasD σ p)
    (Filter.Eventually.of_forall fun r q _ => hboundD σ q r) (integrable_const C)
    (Filter.Eventually.of_forall fun r q _ =>
      ((hcd σ r).differentiable one_ne_zero q).hasFDerivAt)

/-- Under the same hypotheses the `ρ`-average of the statistic is continuously differentiable in
the prior parameter, so the differentiated identity applies to it. -/
theorem contDiff_integral_randomizedStat {Ω : Type*} [MeasurableSpace Ω] (ρ : Measure Ω)
    [IsProbabilityMeasure ρ]
    (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → Ω → EuclideanSpace ℝ (Fin d))
    (hcd : ∀ σ r, ContDiff ℝ 1 (fun p => T σ p r))
    (hmeas : ∀ σ p, AEStronglyMeasurable (fun r => T σ p r) ρ)
    (hmeasD : ∀ σ p, AEStronglyMeasurable (fun r => fderiv ℝ (fun q => T σ q r) p) ρ)
    {C : ℝ} (hbound : ∀ σ p r, ‖T σ p r‖ ≤ C)
    (hboundD : ∀ σ p r, ‖fderiv ℝ (fun q => T σ q r) p‖ ≤ C)
    (σ : Fin n → Fin d → Bool) :
    ContDiff ℝ 1 (fun q => ∫ r, T σ q r ∂ρ) := by
  have hderiv : ∀ p : Fin d → ℝ, HasFDerivAt (fun q => ∫ r, T σ q r ∂ρ)
      (∫ r, fderiv ℝ (fun q => T σ q r) p ∂ρ) p :=
    fun p => hasFDerivAt_integral_randomizedStat ρ T hcd hmeas hmeasD hbound hboundD σ p
  refine contDiff_one_iff_fderiv.2 ⟨fun p => (hderiv p).differentiableAt, ?_⟩
  have hfd : fderiv ℝ (fun q => ∫ r, T σ q r ∂ρ)
      = fun p => ∫ r, fderiv ℝ (fun q => T σ q r) p ∂ρ := funext fun p => (hderiv p).fderiv
  rw [hfd]
  exact continuous_of_dominated (fun p => hmeasD σ p)
    (fun p => Filter.Eventually.of_forall fun r => hboundD σ p r) (integrable_const C)
    (Filter.Eventually.of_forall fun r => (hcd σ r).continuous_fderiv one_ne_zero)

/-- The coordinate partial derivative of the `ρ`-average of the statistic is the `ρ`-average of
the coordinate partial derivatives. -/
theorem coordPartial_integral_randomizedStat {Ω : Type*} [MeasurableSpace Ω] (ρ : Measure Ω)
    [IsProbabilityMeasure ρ]
    (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → Ω → EuclideanSpace ℝ (Fin d))
    (hcd : ∀ σ r, ContDiff ℝ 1 (fun p => T σ p r))
    (hmeas : ∀ σ p, AEStronglyMeasurable (fun r => T σ p r) ρ)
    (hmeasD : ∀ σ p, AEStronglyMeasurable (fun r => fderiv ℝ (fun q => T σ q r) p) ρ)
    {C : ℝ} (hbound : ∀ σ p r, ‖T σ p r‖ ≤ C)
    (hboundD : ∀ σ p r, ‖fderiv ℝ (fun q => T σ q r) p‖ ≤ C)
    (σ : Fin n → Fin d → Bool) (p : Fin d → ℝ) (k : Fin d) :
    coordPartial (fun s q => ∫ r, T s q r ∂ρ) σ p k
      = ∫ r, coordPartial (fun s q => T s q r) σ p k ∂ρ := by
  have hbar : ContDiff ℝ 1 (fun q => ∫ r, T σ q r ∂ρ) :=
    contDiff_integral_randomizedStat ρ T hcd hmeas hmeasD hbound hboundD σ
  have hintD : Integrable (fun r => fderiv ℝ (fun q => T σ q r) p) ρ :=
    integrable_fderiv_randomizedStat ρ T hmeasD hboundD σ p
  set L : ((Fin d → ℝ) →L[ℝ] EuclideanSpace ℝ (Fin d)) →L[ℝ] ℝ :=
    (EuclideanSpace.proj (𝕜 := ℝ) k).comp
      (ContinuousLinearMap.apply ℝ (EuclideanSpace ℝ (Fin d)) (Pi.single k 1 : Fin d → ℝ)) with hL
  have hLapp : ∀ A : (Fin d → ℝ) →L[ℝ] EuclideanSpace ℝ (Fin d), L A = A (Pi.single k 1) k := by
    intro A
    simp [hL, ContinuousLinearMap.apply_apply]
  have hcomm := L.integral_comp_comm hintD
  rw [coordPartial_eq_fderiv σ hbar p k,
    (hasFDerivAt_integral_randomizedStat ρ T hcd hmeas hmeasD hbound hboundD σ p).fderiv,
    ← hLapp]
  rw [← hcomm]
  refine integral_congr_ae (Filter.Eventually.of_forall fun r => ?_)
  show L (fderiv ℝ (fun q => T σ q r) p) = coordPartial (fun s q => T s q r) σ p k
  rw [hLapp, coordPartial_eq_fderiv σ (hcd σ r) p k]

/-- Fingerprinting a prior-dependent statistic that also depends on independent algorithmic
randomness: for every `κ > 0`, every dimension `d > 0` and every statistic `T` of the sample, the
prior parameter and an independent randomness variable `r ∼ ρ` that is uniformly bounded, is
continuously differentiable in the parameter with uniformly bounded derivative, and is measurable
in `r` together with that derivative, the differentiated fingerprinting identity
holds with every expectation also averaged over `ρ`. -/
theorem differentiated_fingerprinting_randomized (hκ : 0 < κ) (hd : 0 < d) {Ω : Type*}
    [MeasurableSpace Ω] (ρ : Measure Ω) [IsProbabilityMeasure ρ]
    (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → Ω → EuclideanSpace ℝ (Fin d))
    (hcd : ∀ σ r, ContDiff ℝ 1 (fun p => T σ p r))
    (hmeas : ∀ σ p, AEStronglyMeasurable (fun r => T σ p r) ρ)
    (hmeasD : ∀ σ p, AEStronglyMeasurable (fun r => fderiv ℝ (fun q => T σ q r) p) ρ)
    {C : ℝ} (hbound : ∀ σ p r, ‖T σ p r‖ ≤ C)
    (hboundD : ∀ σ p r, ‖fderiv ℝ (fun q => T σ q r) p‖ ≤ C) :
    (∫ p, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
        ∫ r, ⟪T σ p r, ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ ∂ρ ∂(prior κ d))
      = κ * (∫ p, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
          ∫ r, ⟪T σ p r, priorMean p⟫_ℝ ∂ρ ∂(prior κ d))
        - (1 / Real.sqrt d) * ∫ p, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
            ∑ k, (1 - p k ^ 2) *
              ∫ r, coordPartial (fun s q => T s q r) σ p k ∂ρ ∂(prior κ d) := by
  have hin : ∀ (σ : Fin n → Fin d → Bool) (p : Fin d → ℝ) (c : EuclideanSpace ℝ (Fin d)),
      (∫ r, ⟪T σ p r, c⟫_ℝ ∂ρ) = ⟪∫ r, T σ p r ∂ρ, c⟫_ℝ := by
    intro σ p c
    have h1 : ∀ r, ⟪T σ p r, c⟫_ℝ = ⟪c, T σ p r⟫_ℝ := fun r => real_inner_comm _ _
    simp only [h1]
    rw [integral_inner (𝕜 := ℝ) (integrable_randomizedStat ρ T hmeas hbound σ p) c]
    exact real_inner_comm _ _
  have hpart : ∀ (σ : Fin n → Fin d → Bool) (p : Fin d → ℝ) (k : Fin d),
      (∫ r, coordPartial (fun s q => T s q r) σ p k ∂ρ)
        = coordPartial (fun s q => ∫ r, T s q r ∂ρ) σ p k := fun σ p k =>
    (coordPartial_integral_randomizedStat ρ T hcd hmeas hmeasD hbound hboundD σ p k).symm
  simp only [hin, hpart]
  exact differentiated_fingerprinting hκ hd (fun s q => ∫ r, T s q r ∂ρ)
    fun s => contDiff_integral_randomizedStat ρ T hcd hmeas hmeasD hbound hboundD s

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/FingerprintLocal.lean <==
import LossOnlyTraceability.BetaPriorLocal
import LossOnlyTraceability.Fingerprint

/-! Differentiated fingerprinting for bounded statistics that are C1 only on the open
parameter cube. No extension or regularity at the boundary or outside the cube is assumed. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators Topology

/-- The open support of the product beta prior. -/
def fingerprintDomain (d : ℕ) : Set (Fin d → ℝ) := {p | ∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1}

theorem isOpen_fingerprintDomain (d : ℕ) : IsOpen (fingerprintDomain d) := by
  have he : fingerprintDomain d = ⋂ k : Fin d, {p : Fin d → ℝ | p k ∈ Set.Ioo (-1 : ℝ) 1} := by
    ext p; simp only [fingerprintDomain, Set.mem_setOf_eq, Set.mem_iInter]
  rw [he]
  exact isOpen_iInter_of_finite fun k => isOpen_Ioo.preimage (continuous_apply k)

/-- A continuous function bounded only on the indicated domain. -/
private def LBC {E : Type*} [TopologicalSpace E] (s : Set E) (f : E → ℝ) : Prop :=
  ContinuousOn f s ∧ ∃ C : ℝ, ∀ p ∈ s, |f p| ≤ C

private theorem LBC.mul {E : Type*} [TopologicalSpace E] {s : Set E} {f g : E → ℝ}
    (hf : LBC s f) (hg : LBC s g) : LBC s (fun p => f p * g p) := by
  obtain ⟨hfc, C, hC⟩ := hf
  obtain ⟨hgc, D, hD⟩ := hg
  refine ⟨hfc.mul hgc, |C| * |D|, fun p hp => ?_⟩
  rw [abs_mul]
  exact mul_le_mul ((hC p hp).trans (le_abs_self C)) ((hD p hp).trans (le_abs_self D))
    (abs_nonneg _) (abs_nonneg _)

private theorem LBC.add {E : Type*} [TopologicalSpace E] {s : Set E} {f g : E → ℝ}
    (hf : LBC s f) (hg : LBC s g) : LBC s (fun p => f p + g p) := by
  obtain ⟨hfc, C, hC⟩ := hf
  obtain ⟨hgc, D, hD⟩ := hg
  exact ⟨hfc.add hgc, C + D, fun p hp => (abs_add_le _ _).trans (add_le_add (hC p hp) (hD p hp))⟩

private theorem LBC.sum {E ι : Type*} [TopologicalSpace E] {s : Set E} (u : Finset ι)
    {f : ι → E → ℝ} (hf : ∀ i ∈ u, LBC s (f i)) : LBC s (fun p => ∑ i ∈ u, f i p) := by
  classical
  induction u using Finset.induction_on with
  | empty => exact ⟨continuous_const.continuousOn, 0, by simp⟩
  | @insert a u ha ih =>
    simpa only [Finset.sum_insert ha] using
      (hf a (Finset.mem_insert_self a u)).add (ih fun i hi => hf i (Finset.mem_insert_of_mem hi))

private theorem LBC.comp {E F : Type*} [TopologicalSpace E] [TopologicalSpace F]
    {s : Set E} {t : Set F} {f : F → ℝ} (hf : LBC t f) {g : E → F}
    (hg : ContinuousOn g s) (hmap : Set.MapsTo g s t) : LBC s (fun p => f (g p)) := by
  obtain ⟨hfc, C, hC⟩ := hf
  exact ⟨hfc.comp hg hmap, C, fun p hp => hC _ (hmap hp)⟩

private theorem LBC.integrable {E : Type*} [TopologicalSpace E] [MeasurableSpace E]
    [OpensMeasurableSpace E] {μ : Measure E} [IsFiniteMeasure μ] {s : Set E} {f : E → ℝ}
    (hf : LBC s f) (hs : MeasurableSet s) (hmem : ∀ᵐ p ∂μ, p ∈ s) : Integrable f μ := by
  obtain ⟨hfc, C, hC⟩ := hf
  have hm := hfc.aestronglyMeasurable (μ := μ) hs
  rw [Measure.restrict_eq_self_of_ae_mem hmem] at hm
  exact (integrable_const C).mono' hm (hmem.mono fun p hp => by simpa [Real.norm_eq_abs] using hC p hp)

private theorem lbc_of_continuous {d : ℕ} {f : (Fin d → ℝ) → ℝ} (hf : Continuous f) :
    LBC (fingerprintDomain d) f := by
  obtain ⟨C, hC⟩ := (isCompact_univ_pi fun _ : Fin d =>
    isCompact_Icc (a := (-1 : ℝ)) (b := 1)).exists_bound_of_continuousOn hf.continuousOn
  refine ⟨hf.continuousOn, C, fun p hp => ?_⟩
  exact hC p (Set.mem_univ_pi.2 fun k => ⟨(hp k).1.le, (hp k).2.le⟩)

private theorem LBC.integrable_prior {κ : ℝ} {d : ℕ} (hκ : 0 < κ)
    {f : (Fin d → ℝ) → ℝ} (hf : LBC (fingerprintDomain d) f) : Integrable f (prior κ d) := by
  haveI := isProbabilityMeasure_prior hκ d
  exact hf.integrable (isOpen_fingerprintDomain d).measurableSet (prior_ae_mem_Ioo hκ d)

private theorem update_mem_fingerprintDomain {d : ℕ} {p : Fin d → ℝ}
    (hp : p ∈ fingerprintDomain d) (k : Fin d) {t : ℝ} (ht : t ∈ Set.Ioo (-1 : ℝ) 1) :
    Function.update p k t ∈ fingerprintDomain d := by
  intro j
  by_cases hj : j = k
  · simpa [hj] using ht
  · simpa [Function.update_of_ne hj] using hp j

private theorem LBC.integrable_section {κ : ℝ} {d : ℕ} (hκ : 0 < κ)
    {f : (Fin d → ℝ) → ℝ} (hf : LBC (fingerprintDomain d) f)
    {p : Fin d → ℝ} (hp : p ∈ fingerprintDomain d) (k : Fin d) :
    Integrable (fun t => f (Function.update p k t)) (priorCoord κ) := by
  haveI := isProbabilityMeasure_priorCoord hκ
  exact (hf.comp (contDiff_updateCoord p k).continuous.continuousOn
    (fun t ht => update_mem_fingerprintDomain hp k ht)).integrable measurableSet_Ioo
      (priorCoord_ae_mem_Ioo κ)

/-- The coordinate update integral identity for an integrable function, with no global continuity. -/
theorem integral_prior_update_integrable {κ : ℝ} {d : ℕ} (hκ : 0 < κ) (k : Fin d)
    {f : (Fin d → ℝ) → ℝ} (hf : Integrable f (prior κ d)) :
    ∫ p, f p ∂prior κ d = ∫ p, (∫ t, f (Function.update p k t) ∂priorCoord κ) ∂prior κ d := by
  haveI := isProbabilityMeasure_priorCoord hκ
  haveI := isProbabilityMeasure_prior hκ d
  have hmp := measurePreserving_updateCoord hκ k
  have hc := hmp.integrable_comp_of_integrable hf
  have he : ∫ p, f p ∂prior κ d = ∫ z, f (updateCoord k z) ∂((priorCoord κ).prod (prior κ d)) := by
    conv_lhs => rw [← hmp.map_eq]
    exact integral_map hmp.measurable.aemeasurable (hmp.map_eq.symm ▸ hf.aestronglyMeasurable)
  rw [he]
  simpa only [Function.comp_def, updateCoord] using integral_prod_symm _ hc

private theorem integrable_integral_prior_update_local {κ : ℝ} {d : ℕ} (hκ : 0 < κ) (k : Fin d)
    {f : (Fin d → ℝ) → ℝ} (hf : Integrable f (prior κ d)) :
    Integrable (fun p => ∫ t, f (Function.update p k t) ∂priorCoord κ) (prior κ d) := by
  haveI := isProbabilityMeasure_priorCoord hκ
  haveI := isProbabilityMeasure_prior hκ d
  exact ((measurePreserving_updateCoord hκ k).integrable_comp_of_integrable hf).integral_prod_right

/-- Coordinate sections have the usual derivative at interior points, using only interior C1. -/
theorem hasDerivAt_coordSection_local {d : ℕ}
    {S : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)}
    (hS : ContDiffOn ℝ 1 S (fingerprintDomain d)) {p : Fin d → ℝ}
    (hp : p ∈ fingerprintDomain d) (k : Fin d) {t : ℝ} (ht : t ∈ Set.Ioo (-1 : ℝ) 1) :
    HasDerivAt (fun s => S (Function.update p k s) k)
      (fderiv ℝ S (Function.update p k t) (Pi.single k 1) k) t := by
  have hd := (hS.differentiableOn one_ne_zero).differentiableAt
    ((isOpen_fingerprintDomain d).mem_nhds (update_mem_fingerprintDomain hp k ht))
  exact (EuclideanSpace.proj (𝕜 := ℝ) k).hasFDerivAt.comp_hasDerivAt t
    (hd.hasFDerivAt.comp_hasDerivAt t (hasDerivAt_updateCoord p k t))

/-- The partial derivative agrees with the ambient Fréchet derivative at every interior point. -/
theorem coordPartial_eq_fderiv_local {n d : ℕ}
    {T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)}
    (σ : Fin n → Fin d → Bool) (hT : ContDiffOn ℝ 1 (T σ) (fingerprintDomain d))
    {p : Fin d → ℝ} (hp : p ∈ fingerprintDomain d) (k : Fin d) :
    coordPartial T σ p k = fderiv ℝ (T σ) p (Pi.single k 1) k := by
  have h := (hasDerivAt_coordSection_local hT hp k (hp k)).deriv
  rw [Function.update_eq_self] at h
  exact h

private theorem continuousOn_coordPartial_local {n d : ℕ}
    {T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)}
    (σ : Fin n → Fin d → Bool) (hT : ContDiffOn ℝ 1 (T σ) (fingerprintDomain d)) (k : Fin d) :
    ContinuousOn (fun p => coordPartial T σ p k) (fingerprintDomain d) := by
  have hfd : ContinuousOn (fderiv ℝ (T σ)) (fingerprintDomain d) :=
    hT.continuousOn_fderiv_of_isOpen (isOpen_fingerprintDomain d) le_rfl
  have hc : ContinuousOn (fun p => fderiv ℝ (T σ) p (Pi.single k 1)) (fingerprintDomain d) :=
    hfd.clm_apply continuousOn_const
  have hc' := (EuclideanSpace.proj (𝕜 := ℝ) k).continuous.comp_continuousOn hc
  exact hc'.congr fun p hp => coordPartial_eq_fderiv_local σ hT hp k


section Deterministic
variable {κ : ℝ} {n d : ℕ}
variable (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
    (hT : ∀ σ, ContDiffOn ℝ 1 (T σ) (fingerprintDomain d))
    {C D : ℝ}
    (hbound : ∀ σ p, p ∈ fingerprintDomain d → ∀ k, |T σ p k| ≤ C)
    (hpartial : ∀ σ p, p ∈ fingerprintDomain d → ∀ k, |coordPartial T σ p k| ≤ D)

include hT hbound in
private theorem lbc_coordStat_local (σ : Fin n → Fin d → Bool) (k : Fin d) :
    LBC (fingerprintDomain d) (fun p => T σ p k) :=
  ⟨(EuclideanSpace.proj (𝕜 := ℝ) k).continuous.comp_continuousOn (hT σ).continuousOn,
    C, fun p hp => hbound σ p hp k⟩

include hT hbound in
private theorem lbc_scoreTerm_local (k : Fin d) : LBC (fingerprintDomain d) (scoreTerm T k) := by
  exact LBC.sum Finset.univ fun σ _ => (lbc_of_continuous (continuous_sampleWeight σ)).mul
    ((lbc_coordStat_local T hT hbound σ k).mul
      (lbc_of_continuous (continuous_finsetSum _ fun i _ =>
        continuous_const.sub (continuous_priorMean_apply k))))

include hT hbound in
private theorem lbc_meanTerm_local (k : Fin d) : LBC (fingerprintDomain d) (meanTerm T k) := by
  exact LBC.sum Finset.univ fun σ _ => (lbc_of_continuous (continuous_sampleWeight σ)).mul
    ((lbc_coordStat_local T hT hbound σ k).mul
      (lbc_of_continuous (continuous_priorMean_apply k)))

include hT hpartial in
private theorem lbc_partialTerm_local (k : Fin d) : LBC (fingerprintDomain d) (partialTerm T k) := by
  exact LBC.sum Finset.univ fun σ _ => (lbc_of_continuous (continuous_sampleWeight σ)).mul
    ((lbc_of_continuous (continuous_const.sub ((continuous_apply k).pow 2))).mul
      ⟨continuousOn_coordPartial_local σ (hT σ) k, D, fun p hp => hpartial σ p hp k⟩)

include hT in
private theorem contDiffOn_coordAverage_local {p : Fin d → ℝ}
    (hp : p ∈ fingerprintDomain d) (k : Fin d) :
    ContDiffOn ℝ 1 (coordAverage T p k) (Set.Ioo (-1 : ℝ) 1) := by
  change ContDiffOn ℝ 1 (fun t => ∑ σ : Fin n → Fin d → Bool,
    sampleWeight (Function.update p k t) σ * T σ (Function.update p k t) k) _
  refine ContDiffOn.sum fun σ _ => ContDiffOn.mul ?_ ?_
  · have he : (fun t : ℝ => sampleWeight (Function.update p k t) σ)
        = fun t : ℝ => (∏ i, ∏ j ∈ Finset.univ.erase k, (1 + signValue (σ i j) * p j) / 2)
          * ∏ i, (1 + signValue (σ i k) * t) / 2 :=
      funext fun t => sampleWeight_update_eq p k t σ
    rw [he]
    exact (contDiff_const.mul (contDiff_prod fun i _ =>
      (contDiff_const.add (contDiff_const.mul contDiff_id)).div_const 2)).contDiffOn
  · exact (EuclideanSpace.proj (𝕜 := ℝ) k).contDiff.comp_contDiffOn
      ((hT σ).comp (contDiff_updateCoord p k).contDiffOn
        (fun t ht => update_mem_fingerprintDomain hp k ht))

include hT in
private theorem weighted_deriv_coordAverage_local {p : Fin d → ℝ}
    (hp : p ∈ fingerprintDomain d) (k : Fin d) {t : ℝ} (ht : t ∈ Set.Ioo (-1 : ℝ) 1) :
    (1 - t ^ 2) * deriv (coordAverage T p k) t
      = Real.sqrt d * scoreTerm T k (Function.update p k t)
        + partialTerm T k (Function.update p k t) := by
  have hF : ∀ σ, HasDerivAt (fun s => T σ (Function.update p k s) k)
      (coordPartial T σ (Function.update p k t) k) t := by
    intro σ
    rw [coordPartial_eq_fderiv_local σ (hT σ) (update_mem_fingerprintDomain hp k ht)]
    exact hasDerivAt_coordSection_local (hT σ) hp k ht
  have h := differentiated_score_identity p k t (fun σ s => T σ (Function.update p k s) k)
    (fun σ => coordPartial T σ (Function.update p k t) k) hF
  have hA : scoreTerm T k (Function.update p k t)
      = ∑ σ : Fin n → Fin d → Bool, sampleWeight (Function.update p k t) σ *
          T σ (Function.update p k t) k * ∑ i, (sampleFeature i σ k - t / Real.sqrt d) := by
    simp only [scoreTerm, priorMean_apply, Function.update_self]
    exact Finset.sum_congr rfl fun σ _ => (mul_assoc _ _ _).symm
  have hB : partialTerm T k (Function.update p k t)
      = (1 - t ^ 2) * ∑ σ : Fin n → Fin d → Bool, sampleWeight (Function.update p k t) σ *
          coordPartial T σ (Function.update p k t) k := by
    simp only [partialTerm, Function.update_self, Finset.mul_sum]
    exact Finset.sum_congr rfl fun σ _ => by ring
  rw [hA, hB]
  exact h

include hT hbound hpartial in
/-- Interior one-coordinate fingerprinting. Both parameter-dependent bounds are confined to
the open cube. -/
theorem coordinate_fingerprinting_local (hκ : 0 < κ) {p : Fin d → ℝ}
    (hp : p ∈ fingerprintDomain d) (k : Fin d) :
    (∫ t, scoreTerm T k (Function.update p k t) ∂priorCoord κ)
      = κ * (∫ t, meanTerm T k (Function.update p k t) ∂priorCoord κ)
        - (1 / Real.sqrt d) * ∫ t, partialTerm T k (Function.update p k t) ∂priorCoord κ := by
  have hdpos : (0 : ℝ) < (d : ℝ) := by
    exact_mod_cast lt_of_le_of_lt (Nat.zero_le k.1) k.isLt
  have hne : Real.sqrt (d : ℝ) ≠ 0 := (Real.sqrt_pos.mpr hdpos).ne'
  have hS := lbc_scoreTerm_local T hT hbound k
  have hP := lbc_partialTerm_local T hT hpartial k
  have hIS := hS.integrable_section hκ hp k
  have hID := hP.integrable_section hκ hp k
  have hA : LBC (fingerprintDomain d) (fun p => ∑ σ : Fin n → Fin d → Bool,
      sampleWeight p σ * T σ p k) :=
    LBC.sum Finset.univ fun σ _ => (lbc_of_continuous (continuous_sampleWeight σ)).mul
      (lbc_coordStat_local T hT hbound σ k)
  obtain ⟨CA, hCA⟩ := hA.2
  have hW := ((lbc_of_continuous (continuous_const (y := Real.sqrt (d : ℝ)))).mul hS).add hP
  obtain ⟨CW, hCW⟩ := hW.2
  have hIBP := priorCoord_integration_by_parts_local hκ (coordAverage T p k)
    (contDiffOn_coordAverage_local T hT hp k)
    (fun t ht => hCA _ (update_mem_fingerprintDomain hp k ht))
    (D := CW) (fun t ht => by
      rw [mul_comm, weighted_deriv_coordAverage_local T hT hp k ht]
      exact hCW _ (update_mem_fingerprintDomain hp k ht))
  have hpt1 : (∫ t, deriv (coordAverage T p k) t * (1 - t ^ 2) ∂priorCoord κ)
      = ∫ t, Real.sqrt d * scoreTerm T k (Function.update p k t)
        + partialTerm T k (Function.update p k t) ∂priorCoord κ := by
    refine integral_congr_ae ?_
    filter_upwards [priorCoord_ae_mem_Ioo κ] with t ht
    rw [mul_comm]
    exact weighted_deriv_coordAverage_local T hT hp k ht
  have hpt2 : ∀ t : ℝ, coordAverage T p k t * t
      = Real.sqrt d * meanTerm T k (Function.update p k t) := by
    intro t
    have hm : meanTerm T k (Function.update p k t)
        = (t / Real.sqrt d) * coordAverage T p k t := by
      simp only [meanTerm, coordAverage, priorMean_apply, Function.update_self, Finset.mul_sum]
      exact Finset.sum_congr rfl fun σ _ => by ring
    rw [hm]
    field_simp
  rw [hpt1, funext hpt2, integral_add (hIS.const_mul _) hID, integral_const_mul,
    integral_const_mul] at hIBP
  refine mul_left_cancel₀ hne ?_
  have hexp : Real.sqrt (d : ℝ) * (κ * (∫ t, meanTerm T k (Function.update p k t) ∂priorCoord κ)
      - (1 / Real.sqrt d) * ∫ t, partialTerm T k (Function.update p k t) ∂priorCoord κ)
      = κ * (Real.sqrt (d : ℝ) * ∫ t, meanTerm T k (Function.update p k t) ∂priorCoord κ)
        - ∫ t, partialTerm T k (Function.update p k t) ∂priorCoord κ := by
    field_simp
  rw [hexp]
  linear_combination hIBP

include hT hbound hpartial in
/-- One-coordinate fingerprinting integrated against the product prior, with interior C1. -/
theorem coordinate_fingerprinting_prior_local (hκ : 0 < κ) (k : Fin d) :
    (∫ p, scoreTerm T k p ∂prior κ d)
      = κ * (∫ p, meanTerm T k p ∂prior κ d)
        - (1 / Real.sqrt d) * ∫ p, partialTerm T k p ∂prior κ d := by
  have hS := (lbc_scoreTerm_local T hT hbound k).integrable_prior hκ
  have hM := (lbc_meanTerm_local T hT hbound k).integrable_prior hκ
  have hP := (lbc_partialTerm_local T hT hpartial k).integrable_prior hκ
  have hIM := integrable_integral_prior_update_local hκ k hM
  have hIP := integrable_integral_prior_update_local hκ k hP
  rw [integral_prior_update_integrable hκ k hS,
    integral_prior_update_integrable hκ k hM, integral_prior_update_integrable hκ k hP]
  have he : (∫ p, (∫ t, scoreTerm T k (Function.update p k t) ∂priorCoord κ) ∂prior κ d)
      = ∫ p, κ * (∫ t, meanTerm T k (Function.update p k t) ∂priorCoord κ)
        - (1 / Real.sqrt d) * (∫ t, partialTerm T k (Function.update p k t) ∂priorCoord κ)
          ∂prior κ d := by
    refine integral_congr_ae ?_
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact coordinate_fingerprinting_local T hT hbound hpartial hκ hp k
  rw [he, integral_sub (hIM.const_mul κ) (hIP.const_mul (1 / Real.sqrt d)),
    integral_const_mul, integral_const_mul]

include hT hbound hpartial in
/-- Differentiated fingerprinting of a prior-dependent statistic, for deterministic statistics
with C1 regularity and bounded coordinate values and partials only on `(-1,1)^d`. Boundary values and values outside that cube are unrestricted. -/
theorem differentiated_fingerprinting_local (hκ : 0 < κ) :
    (∫ p, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
        ⟪T σ p, ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ ∂prior κ d)
      = κ * (∫ p, ∑ σ : Fin n → Fin d → Bool,
          sampleWeight p σ * ⟪T σ p, priorMean p⟫_ℝ ∂prior κ d)
        - (1 / Real.sqrt d) * ∫ p, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
            ∑ k, (1 - p k ^ 2) * coordPartial T σ p k ∂prior κ d := by
  rw [funext fun p => sum_scoreTerm T p, funext fun p => sum_meanTerm T p,
    funext fun p => sum_partialTerm T p,
    integral_finsetSum _ fun k _ => (lbc_scoreTerm_local T hT hbound k).integrable_prior hκ,
    integral_finsetSum _ fun k _ => (lbc_meanTerm_local T hT hbound k).integrable_prior hκ,
    integral_finsetSum _ fun k _ => (lbc_partialTerm_local T hT hpartial k).integrable_prior hκ,
    Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib]
  exact Finset.sum_congr rfl fun k _ => coordinate_fingerprinting_prior_local T hT hbound hpartial hκ k

end Deterministic

section Randomized
variable {κ : ℝ} {n d : ℕ} {Ω : Type*} [MeasurableSpace Ω]

private theorem integrable_prior_random_coefficient (hκ : 0 < κ) (ρ : Measure Ω)
    [IsProbabilityMeasure ρ] {f : (Fin d → ℝ) → ℝ} (hf : Continuous f)
    {g : (Fin d → ℝ) × Ω → ℝ}
    (hg : AEStronglyMeasurable g ((prior κ d).prod ρ))
    {C : ℝ} (hC : ∀ p ∈ fingerprintDomain d, ∀ r, |g (p, r)| ≤ C) :
    Integrable (fun pr => f pr.1 * g pr) ((prior κ d).prod ρ) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hmem : ∀ᵐ pr ∂((prior κ d).prod ρ), pr.1 ∈ fingerprintDomain d :=
    (measurePreserving_fst (μ := prior κ d) (ν := ρ)).quasiMeasurePreserving.ae
      (prior_ae_mem_Ioo hκ d)
  exact ((integrable_of_continuous_prior hκ hf).comp_fst ρ).mul_bdd hg
    (hmem.mono fun pr hp => by simpa only [Real.norm_eq_abs] using hC pr.1 hp pr.2)

/-- Differentiated fingerprinting of a prior-dependent statistic, with independent algorithmic
randomness. Smoothness and uniform bounds are required
only on the open parameter cube; measurability is needed only almost everywhere for the
product of the supported prior and the seed law. The sample average is inside the seed integral. -/
theorem differentiated_fingerprinting_randomized_local (hκ : 0 < κ)
    (ρ : Measure Ω) [IsProbabilityMeasure ρ]
    (T : (Fin n → Fin d → Bool) → (Fin d → ℝ) → Ω → EuclideanSpace ℝ (Fin d))
    (hT : ∀ σ r, ContDiffOn ℝ 1 (fun p => T σ p r) (fingerprintDomain d))
    (hmeas : ∀ σ k, AEStronglyMeasurable
      (fun pr : (Fin d → ℝ) × Ω => T σ pr.1 pr.2 k) ((prior κ d).prod ρ))
    (hmeasD : ∀ σ k, AEStronglyMeasurable
      (fun pr : (Fin d → ℝ) × Ω => coordPartial (fun s p => T s p pr.2) σ pr.1 k)
        ((prior κ d).prod ρ))
    {C D : ℝ}
    (hbound : ∀ σ p, p ∈ fingerprintDomain d → ∀ r k, |T σ p r k| ≤ C)
    (hpartial : ∀ σ p, p ∈ fingerprintDomain d → ∀ r k,
      |coordPartial (fun s q => T s q r) σ p k| ≤ D) :
    (∫ p, ∫ r, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
        ⟪T σ p r, ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ ∂ρ ∂prior κ d)
      = κ * (∫ p, ∫ r, ∑ σ : Fin n → Fin d → Bool,
          sampleWeight p σ * ⟪T σ p r, priorMean p⟫_ℝ ∂ρ ∂prior κ d)
        - (1 / Real.sqrt d) * ∫ p, ∫ r, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
            ∑ k, (1 - p k ^ 2) * coordPartial (fun s q => T s q r) σ p k ∂ρ ∂prior κ d := by
  haveI := isProbabilityMeasure_prior hκ d
  let S := fun (p : Fin d → ℝ) (r : Ω) => ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
    ⟪T σ p r, ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ
  let M := fun (p : Fin d → ℝ) (r : Ω) => ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
    ⟪T σ p r, priorMean p⟫_ℝ
  let P := fun (p : Fin d → ℝ) (r : Ω) => ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
    ∑ k, (1 - p k ^ 2) * coordPartial (fun s q => T s q r) σ p k
  have hSI : Integrable (Function.uncurry S) ((prior κ d).prod ρ) := by
    have he : Function.uncurry S = fun pr : (Fin d → ℝ) × Ω =>
        ∑ k, scoreTerm (fun σ p => T σ p pr.2) k pr.1 := by
      funext pr
      exact sum_scoreTerm (fun σ p => T σ p pr.2) pr.1
    rw [he]
    simp only [scoreTerm]
    refine integrable_finsetSum _ fun k _ => integrable_finsetSum _ fun σ _ => ?_
    have h := integrable_prior_random_coefficient hκ ρ
      (f := fun p => sampleWeight p σ * ∑ i : Fin n, (sampleFeature i σ k - priorMean p k))
      ((continuous_sampleWeight σ).mul (continuous_finsetSum _ fun i _ =>
        continuous_const.sub (continuous_priorMean_apply k))) (hmeas σ k)
      (fun p hp r => hbound σ p hp r k)
    exact h.congr (Filter.Eventually.of_forall fun pr => by ring)
  have hMI : Integrable (Function.uncurry M) ((prior κ d).prod ρ) := by
    have he : Function.uncurry M = fun pr : (Fin d → ℝ) × Ω =>
        ∑ k, meanTerm (fun σ p => T σ p pr.2) k pr.1 := by
      funext pr
      exact sum_meanTerm (fun σ p => T σ p pr.2) pr.1
    rw [he]
    simp only [meanTerm]
    refine integrable_finsetSum _ fun k _ => integrable_finsetSum _ fun σ _ => ?_
    have h := integrable_prior_random_coefficient hκ ρ
      (f := fun p => sampleWeight p σ * priorMean p k)
      ((continuous_sampleWeight σ).mul (continuous_priorMean_apply k)) (hmeas σ k)
      (fun p hp r => hbound σ p hp r k)
    exact h.congr (Filter.Eventually.of_forall fun pr => by ring)
  have hPI : Integrable (Function.uncurry P) ((prior κ d).prod ρ) := by
    dsimp only [P, Function.uncurry]
    simp_rw [sum_partialTerm, partialTerm]
    refine integrable_finsetSum _ fun k _ => integrable_finsetSum _ fun σ _ => ?_
    have h := integrable_prior_random_coefficient hκ ρ
      (f := fun p => sampleWeight p σ * (1 - p k ^ 2))
      ((continuous_sampleWeight σ).mul (continuous_const.sub ((continuous_apply k).pow 2)))
      (hmeasD σ k) (fun p hp r => hpartial σ p hp r k)
    exact h.congr (Filter.Eventually.of_forall fun pr => by ring)
  change (∫ p, ∫ r, S p r ∂ρ ∂prior κ d) = κ * (∫ p, ∫ r, M p r ∂ρ ∂prior κ d)
    - (1 / Real.sqrt d) * ∫ p, ∫ r, P p r ∂ρ ∂prior κ d
  rw [integral_integral_swap hSI, integral_integral_swap hMI, integral_integral_swap hPI]
  have he : (∫ r, ∫ p, S p r ∂prior κ d ∂ρ) =
      ∫ r, κ * (∫ p, M p r ∂prior κ d) -
        (1 / Real.sqrt d) * (∫ p, P p r ∂prior κ d) ∂ρ := by
    refine integral_congr_ae (Filter.Eventually.of_forall fun r => ?_)
    exact differentiated_fingerprinting_local (fun σ p => T σ p r) (fun σ => hT σ r)
      (fun σ p hp k => hbound σ p hp r k) (fun σ p hp k => hpartial σ p hp r k) hκ
  have hMi : Integrable (fun r => ∫ p, M p r ∂prior κ d) ρ := hMI.integral_prod_right
  have hPi : Integrable (fun r => ∫ p, P p r ∂prior κ d) ρ := hPI.integral_prod_right
  rw [he, integral_sub (hMi.const_mul κ) (hPi.const_mul (1 / Real.sqrt d)),
    integral_const_mul, integral_const_mul]

end Randomized
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/FiniteGaussianCovariance.lean <==
import LossOnlyTraceability.QuarticSandwichBracketDet

/-! The covariance log-determinant upper bound for an arbitrary finite Gaussian mixture.
The component means may be nonlinear functions of the secret index. Their actual finite-uniform
covariance replaces the affine-channel matrix `AAᵀ`. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal Matrix

/-- The exact mean of a finite uniform collection of vectors. -/
def finiteGaussianMean {N n : ℕ} (m : Fin N → Fin n → ℝ) : Fin n → ℝ :=
  fun j => ∑ u, (N : ℝ)⁻¹ * m u j

/-- The finite uniform second-moment matrix about a specified center. -/
def finiteGaussianCenteredMoment {N n : ℕ} (m : Fin N → Fin n → ℝ) (c : Fin n → ℝ) :
    Matrix (Fin n) (Fin n) ℝ :=
  fun j k => ∑ u, (N : ℝ)⁻¹ * (m u j - c j) * (m u k - c k)

/-- The actual covariance of the finite uniform component means. -/
def finiteGaussianCovariance {N n : ℕ} (m : Fin N → Fin n → ℝ) :
    Matrix (Fin n) (Fin n) ℝ := finiteGaussianCenteredMoment m (finiteGaussianMean m)

theorem finiteGaussianCenteredMoment_hermitian {N n : ℕ} (m : Fin N → Fin n → ℝ)
    (c : Fin n → ℝ) : (finiteGaussianCenteredMoment m c).IsHermitian := by
  rw [Matrix.IsHermitian, Matrix.conjTranspose_eq_transpose_of_trivial]
  ext j k
  simp only [Matrix.transpose_apply, finiteGaussianCenteredMoment]
  exact Finset.sum_congr rfl fun u _ => by ring

/-- Rotated coordinate second moments are the diagonal of the rotated moment matrix. -/
theorem finiteGaussianCenteredMoment_rotated {N n : ℕ} (m : Fin N → Fin n → ℝ)
    (c : Fin n → ℝ) (Q : Matrix (Fin n) (Fin n) ℝ) (k : Fin n) :
    (Qᵀ * finiteGaussianCenteredMoment m c * Q) k k =
      ∑ u, (N : ℝ)⁻¹ * (∑ j, Q j k * (m u j - c j)) ^ 2 := by
  simp only [Matrix.mul_apply, Matrix.transpose_apply, finiteGaussianCenteredMoment,
    Finset.sum_mul, Finset.mul_sum]
  calc
    (∑ j, ∑ l, ∑ u, Q l k * ((N : ℝ)⁻¹ * (m u l - c l) * (m u j - c j)) * Q j k)
        = ∑ u, ∑ j, ∑ l,
            Q l k * ((N : ℝ)⁻¹ * (m u l - c l) * (m u j - c j)) * Q j k := by
      calc
        _ = ∑ j, ∑ u, ∑ l,
            Q l k * ((N : ℝ)⁻¹ * (m u l - c l) * (m u j - c j)) * Q j k :=
          Finset.sum_congr rfl fun j _ => Finset.sum_comm
        _ = _ := Finset.sum_comm
    _ = ∑ u, (N : ℝ)⁻¹ * (∑ j, Q j k * (m u j - c j)) ^ 2 := by
      apply Finset.sum_congr rfl
      intro u _
      rw [sq, Finset.sum_mul_sum, Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro j _
      rw [Finset.mul_sum]
      exact Finset.sum_congr rfl fun l _ => by ring

/-- The covariance upper bound holds for arbitrary finite component means, without an affine
restriction, and even for their second moment about an arbitrary center. -/
theorem mutualInfo_finite_gaussian_le_centered_logDet {Ω : Type*} [MeasurableSpace Ω]
    {N n : ℕ} (hN : 0 < N) (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin N} {Y : Ω → (Fin n → ℝ)} (hU : Measurable U) (hY : Measurable Y)
    (hlaw : ∀ u : Fin N, (P.map U) {u} = ENNReal.ofReal ((N : ℝ)⁻¹))
    {v : ℝ≥0} (hv : v ≠ 0) (m : Fin N → Fin n → ℝ) (c : Fin n → ℝ)
    (hchan : jointLaw P U Y = (P.map U) ⊗ₘ gaussianChannelKernel v m) :
    mutualInfo P U Y ≤
      1 / 2 * Real.logb 2 (1 + ((v : ℝ))⁻¹ • finiteGaussianCenteredMoment m c).det := by
  haveI : Nonempty (Fin N) := ⟨⟨0, hN⟩⟩
  have hv0 : (0 : ℝ) < v := by positivity
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  set q : ℝ := (N : ℝ)⁻¹ with hq
  have hq0 : 0 ≤ q := by rw [hq]; positivity
  set S := finiteGaussianCenteredMoment m c with hSdef
  obtain ⟨Q, lam, h1, h2, h3⟩ := exists_orthogonal_diagonalization S
    (finiteGaussianCenteredMoment_hermitian m c)
  have hQ1 := orthogonal_cols h1
  have hQ2 := orthogonal_rows h2
  have hsecond : ∀ k, ∑ u : Fin N, q * (∑ j, Q j k * (m u j - c j)) ^ 2 = lam k := by
    intro k
    have hk := congrFun (congrFun h3 k) k
    rw [Matrix.diagonal_apply_eq] at hk
    rw [← hk, finiteGaussianCenteredMoment_rotated]
  have hlam0 : ∀ k, 0 ≤ lam k := fun k => by
    rw [← hsecond k]
    exact Finset.sum_nonneg fun u _ => mul_nonneg hq0 (sq_nonneg _)
  -- the reference measure
  set w : Fin n → ℝ≥0 := fun k => NNReal.mk ((v : ℝ) + lam k) (by linarith [hlam0 k]) with hw
  have hwc : ∀ k, (w k : ℝ) = v + lam k := fun k => rfl
  have hw0 : ∀ k, w k ≠ 0 := by
    intro k h
    have := hwc k
    rw [h] at this
    simp only [NNReal.coe_zero] at this
    linarith [hlam0 k]
  set R := rotateEquiv hQ1 hQ2 c with hR
  set ν : Measure (Fin n → ℝ) := Measure.pi fun k => gaussianReal 0 (w k) with hν
  set ρ : Measure (Fin n → ℝ) := ν.map R.symm with hρ
  haveI : IsProbabilityMeasure ρ := Measure.isProbabilityMeasure_map R.symm.measurable.aemeasurable
  haveI hPU : IsProbabilityMeasure (P.map U) := P.isProbabilityMeasure_map hU.aemeasurable
  have hbound := mutualInfoNats_le_klDiv_prod_right P hU hY ρ
  have hprod : (P.map U).prod ρ = (P.map U) ⊗ₘ Kernel.const (Fin N) ρ :=
    (Measure.compProd_const).symm
  rw [hchan, hprod, klDiv_compProd_right_eq_lintegral, lintegral_fintype] at hbound
  -- the divergence of each component
  set T : Fin N → Fin n → ℝ := fun u k => ((v : ℝ) + (∑ j, Q j k * (m u j - c j)) ^ 2)
    / (2 * w k) - 1 / 2 + Real.log ((w k : ℝ) / v) / 2 with hT
  have hT0 : ∀ u k, 0 ≤ T u k := fun u k => by
    have h := gaussian_kl_term_nonneg (sq_nonneg (∑ j, Q j k * (m u j - c j))) hv (hw0 k)
    simpa [hT] using h
  have hterm : ∀ u : Fin N,
      klDiv (gaussianChannelKernel v m u) (Kernel.const (Fin N) ρ u) * (P.map U) {u}
        = ENNReal.ofReal ((∑ k, T u k) * q) := by
    intro u
    have hκ : gaussianChannelKernel v m u
        = ((Measure.pi fun j => gaussianReal (m u j) v).map R).map R.symm := by
      rw [gaussianChannelKernel_apply, Measure.map_map R.symm.measurable R.measurable]
      have : (R.symm ∘ R) = id := funext fun y => R.symm_apply_apply y
      rw [this, Measure.map_id]
    have hrotmap : (Measure.pi fun j => gaussianReal (m u j) v).map R
        = Measure.pi fun k => gaussianReal (∑ j, Q j k * (m u j - c j)) v :=
      map_pi_gaussianReal_rotate (m u) c hQ1 v
    rw [Kernel.const_apply, hκ, hρ, klDiv_map_measurableEquiv, hrotmap, hν, klDiv_pi]
    simp_rw [klDiv_gaussianReal _ _ hv (hw0 _), sub_zero]
    rw [← ENNReal.ofReal_sum_of_nonneg (fun k _ => by simpa [hT] using hT0 u k), hlaw u,
      ← ENNReal.ofReal_mul (Finset.sum_nonneg fun k _ => by simpa [hT] using hT0 u k)]
  rw [Finset.sum_congr rfl fun u _ => hterm u,
    ← ENNReal.ofReal_sum_of_nonneg fun u _ =>
      mul_nonneg (Finset.sum_nonneg fun k _ => hT0 u k) hq0] at hbound
  -- the average divergence is exactly `∑ₖ ½ log(1 + λₖ/v)`
  have havg : ∑ u, (∑ k, T u k) * q = ∑ k, Real.log (1 + lam k / v) / 2 := by
    have hswap : ∑ u, (∑ k, T u k) * q = ∑ k, ∑ u, q * T u k := by
      calc ∑ u, (∑ k, T u k) * q = ∑ u, ∑ k, q * T u k := Finset.sum_congr rfl fun u _ => by
            rw [Finset.sum_mul]
            exact Finset.sum_congr rfl fun k _ => by ring
        _ = ∑ k, ∑ u, q * T u k := Finset.sum_comm
    rw [hswap]
    refine Finset.sum_congr rfl fun k _ => ?_
    have hwk : (0 : ℝ) < w k := by rw [hwc k]; linarith [hlam0 k]
    have hsplit : ∑ u, q * T u k
        = (v + ∑ u, q * (∑ j, Q j k * (m u j - c j)) ^ 2) / (2 * w k) - 1 / 2
          + Real.log ((w k : ℝ) / v) / 2 := by
      have hqs : ∑ _u : Fin N, q = 1 := sum_uniform_weights hN
      have e1 : ∀ u, q * T u k = q * ((v : ℝ) / (2 * w k) - 1 / 2 + Real.log ((w k : ℝ) / v) / 2)
          + q * (∑ j, Q j k * (m u j - c j)) ^ 2 / (2 * w k) := by
        intro u
        rw [hT]
        ring
      rw [Finset.sum_congr rfl fun u _ => e1 u, Finset.sum_add_distrib, ← Finset.sum_mul, hqs,
        ← Finset.sum_div]
      ring
    rw [hsplit, hsecond k, hwc k]
    have hvl : ((v : ℝ) + lam k) / v = 1 + lam k / v := by field_simp
    rw [hvl]
    have hhalf : ((v : ℝ) + lam k) / (2 * ((v : ℝ) + lam k)) = 1 / 2 := by
      have hne : (v : ℝ) + lam k ≠ 0 := by linarith [hlam0 k]
      field_simp
    rw [hhalf]
    ring
  rw [havg] at hbound
  have hnn : 0 ≤ ∑ k, Real.log (1 + lam k / v) / 2 := Finset.sum_nonneg fun k _ =>
    div_nonneg (Real.log_nonneg (by linarith [div_nonneg (hlam0 k) hv0.le])) (by norm_num)
  have htoReal : (mutualInfoNats P U Y).toReal ≤ ∑ k, Real.log (1 + lam k / v) / 2 :=
    ENNReal.toReal_le_of_le_ofReal hnn hbound
  -- the determinant
  have hdet := det_one_add_smul_of_diag h1 h3 ((v : ℝ))⁻¹
  have hlogdet : Real.log (1 + ((v : ℝ))⁻¹ • finiteGaussianCenteredMoment m c).det
      = ∑ k, Real.log (1 + lam k / v) := by
    rw [hdet, Real.log_prod (fun k _ => by
      have := div_nonneg (hlam0 k) hv0.le
      rw [← div_eq_inv_mul]
      positivity)]
    exact Finset.sum_congr rfl fun k _ => by rw [div_eq_inv_mul]
  have hfinal : ∑ k, Real.log (1 + lam k / v) / 2
      = 1 / 2 * Real.log (1 + ((v : ℝ))⁻¹ • finiteGaussianCenteredMoment m c).det := by
    rw [hlogdet, Finset.mul_sum]
    exact Finset.sum_congr rfl fun k _ => by ring
  rw [mutualInfo, Real.logb]
  calc (mutualInfoNats P U Y).toReal / Real.log 2
      ≤ (∑ k, Real.log (1 + lam k / v) / 2) / Real.log 2 :=
        div_le_div_of_nonneg_right htoReal hlog2.le
    _ = 1 / 2 * (Real.log (1 + ((v : ℝ))⁻¹ • finiteGaussianCenteredMoment m c).det / Real.log 2) := by
        rw [hfinal]
        ring


/-- **The exact-small-n covariance upper bound.** The component covariance is evaluated from
all finite-uniform nonlinear means, and the noise variance is `v`. -/
theorem mutualInfo_finite_gaussian_le_covariance_logDet {Ω : Type*} [MeasurableSpace Ω]
    {N n : ℕ} (hN : 0 < N) (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin N} {Y : Ω → (Fin n → ℝ)} (hU : Measurable U) (hY : Measurable Y)
    (hlaw : ∀ u : Fin N, (P.map U) {u} = ENNReal.ofReal ((N : ℝ)⁻¹))
    {v : ℝ≥0} (hv : v ≠ 0) (m : Fin N → Fin n → ℝ)
    (hchan : jointLaw P U Y = (P.map U) ⊗ₘ gaussianChannelKernel v m) :
    mutualInfo P U Y ≤
      1 / 2 * Real.logb 2 (1 + ((v : ℝ))⁻¹ • finiteGaussianCovariance m).det :=
  mutualInfo_finite_gaussian_le_centered_logDet hN P hU hY hlaw hv m
    (finiteGaussianMean m) hchan

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/FiniteMixtureEstimand.lean <==
import LossOnlyTraceability.GaussianComparison

/-! Exact likelihood-ratio estimand for a uniform finite Gaussian location mixture.
This is an analytic integral identity, not a certificate of a numerical quadrature or Monte Carlo run. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped BigOperators ENNReal NNReal

/-- The log-sum likelihood ratio appearing in the exact finite-mask estimand. -/
def finiteGaussianLogSum {n N : ℕ} (v : ℝ) (a : Fin N → Fin n → ℝ)
    (u : Fin N) (y : Fin n → ℝ) : ℝ :=
  Real.log (∑ w, Real.exp (-(∑ i, (y i - a w i) ^ 2) / (2 * v) +
    (∑ i, (y i - a u i) ^ 2) / (2 * v)))

private theorem uniformFinite_weights {N : ℕ} (hN : 0 < N) :
    ∑ _ : Fin N, (1 / (N : ℝ)) = 1 := by
  have hNr : (N : ℝ) ≠ 0 := by exact_mod_cast Nat.ne_of_gt hN
  simp [hNr]

/-- Pointwise conversion from a density relative to a common centered Gaussian
reference to squared-distance likelihood ratios. -/
theorem finiteGaussianLogSum_eq {n N : ℕ} (hN : 0 < N)
    (v : ℝ) (a : Fin N → Fin n → ℝ) (u : Fin N) (y : Fin n → ℝ) :
    finiteGaussianLogSum v a u y = Real.log N +
      Real.log (mixDensity v (fun _ => 1 / N) a y) - gaussianTilt v (a u) y := by
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  have hdiff (w : Fin N) :
      -(∑ i, (y i - a w i) ^ 2) / (2 * v) +
        (∑ i, (y i - a u i) ^ 2) / (2 * v) =
      gaussianTilt v (a w) y - gaussianTilt v (a u) y := by
    have hsq (b : Fin n → ℝ) : (∑ i, (y i - b i) ^ 2) =
        (∑ i, y i ^ 2) - 2 * (∑ i, y i * b i) + ∑ i, b i ^ 2 := by
      calc
        _ = ∑ i, (y i ^ 2 - 2 * (y i * b i) + b i ^ 2) := by
          apply Finset.sum_congr rfl
          intro i _
          ring
        _ = _ := by rw [Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum]
    rw [hsq, hsq]
    unfold gaussianTilt
    ring
  have hsum : (∑ w, Real.exp (gaussianTilt v (a w) y)) =
      (N : ℝ) * mixDensity v (fun _ => 1 / N) a y := by
    unfold mixDensity
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro w _
    field_simp
  have hmix : 0 < mixDensity v (fun _ => 1 / N) a y :=
    mixDensity_pos a (fun _ => by positivity) (uniformFinite_weights hN) y
  unfold finiteGaussianLogSum
  simp_rw [hdiff, Real.exp_sub]
  rw [← Finset.sum_div, hsum, Real.log_div (mul_pos hNr hmix).ne'
    (Real.exp_ne_zero _), Real.log_mul hNr.ne' hmix.ne', Real.log_exp]

/-- Integrability of the exact log-sum likelihood expression is proved from Gaussian
moment bounds, rather than assumed of the numerical estimand. -/
theorem integrable_finiteGaussianLogSum {n N : ℕ} (hN : 0 < N)
    (v : ℝ) (a : Fin N → Fin n → ℝ) (u : Fin N) (c : Fin n → ℝ) (w : ℝ≥0) :
    Integrable (finiteGaussianLogSum v a u) (Measure.pi fun i => gaussianReal (c i) w) := by
  have heq : finiteGaussianLogSum v a u = fun y => Real.log N +
      Real.log (mixDensity v (fun _ => 1 / N) a y) - gaussianTilt v (a u) y := by
    funext y
    exact finiteGaussianLogSum_eq hN v a u y
  rw [heq]
  exact ((integrable_const _).add
    (integrable_log_mixDensity a (fun _ => by positivity) (uniformFinite_weights hN) c w)).sub
    (integrable_gaussianTilt_pi c (a u) v w)

/-- The uniform finite-channel information is `log N` minus the expectation of the
exact log-sum likelihood ratio, in nats. -/
theorem gaussianChannelInfo_uniform_estimand {n N : ℕ} (hN : 0 < N)
    (v : ℝ≥0) (a : Fin N → Fin n → ℝ) :
    gaussianChannelInfo v (fun _ => 1 / N) a = Real.log N -
      ∑ u, (1 / (N : ℝ)) * ∫ y, finiteGaussianLogSum v a u y
        ∂(Measure.pi fun i => gaussianReal (a u i) v) := by
  have hterm (u : Fin N) :
      (∫ y, (gaussianTilt (v : ℝ) (a u) y -
        Real.log (mixDensity (v : ℝ) (fun _ => 1 / N) a y))
        ∂(Measure.pi fun i => gaussianReal (a u i) v)) =
      Real.log N - ∫ y, finiteGaussianLogSum v a u y
        ∂(Measure.pi fun i => gaussianReal (a u i) v) := by
    calc
      _ = ∫ y, (Real.log N - finiteGaussianLogSum v a u y)
          ∂(Measure.pi fun i => gaussianReal (a u i) v) := by
        apply integral_congr_ae
        exact Filter.Eventually.of_forall fun y => by
          dsimp only
          rw [finiteGaussianLogSum_eq hN]
          ring
      _ = _ := by rw [integral_sub (integrable_const _)
          (integrable_finiteGaussianLogSum hN _ a u (a u) v), integral_const]; simp
  unfold gaussianChannelInfo
  simp_rw [hterm, mul_sub]
  rw [Finset.sum_sub_distrib, ← Finset.sum_mul, uniformFinite_weights hN, one_mul]

/-- The exact estimand for a uniform finite Gaussian channel, in bits. The channel-law
hypothesis is precisely the conditional Gaussian location model. -/
theorem mutualInfo_uniform_gaussian_estimand {Ω : Type*} [MeasurableSpace Ω]
    {n N : ℕ} (hN : 0 < N) (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin N} {Y : Ω → Fin n → ℝ} (hU : Measurable U) (hY : Measurable Y)
    {v : ℝ≥0} (hv : v ≠ 0) (a : Fin N → Fin n → ℝ)
    (hlaw : ∀ u, (P.map U) {u} = ENNReal.ofReal (1 / (N : ℝ)))
    (hchannel : jointLaw P U Y = (P.map U) ⊗ₘ gaussianChannelKernel v a) :
    mutualInfo P U Y = (Real.log N -
      ∑ u, (1 / (N : ℝ)) * ∫ y, finiteGaussianLogSum v a u y
        ∂(Measure.pi fun i => gaussianReal (a u i) v)) / Real.log 2 := by
  rw [mutualInfo_eq_gaussianChannelInfo P hU hY hv (fun _ => by positivity)
    (uniformFinite_weights hN) a hlaw hchannel, gaussianChannelInfo_uniform_estimand hN]

/-- Substituting a sampled response `a_u + τg` gives exactly the normalized
standard-Gaussian expression, with the centres scaled by `1/τ`. -/
theorem finiteGaussianLogSum_noise_form {n N : ℕ} (a : Fin N → Fin n → ℝ)
    (u : Fin N) (g : Fin n → ℝ) {τ : ℝ} (hτ : τ ≠ 0) :
    finiteGaussianLogSum (τ ^ 2) a u (fun i => a u i + τ * g i) =
      Real.log (∑ w, Real.exp (-(1 / 2 : ℝ) *
        (∑ i, (a u i / τ + g i - a w i / τ) ^ 2) + (1 / 2 : ℝ) * ∑ i, g i ^ 2)) := by
  unfold finiteGaussianLogSum
  congr 1
  apply Finset.sum_congr rfl
  intro w _
  congr 1
  have hw : (∑ i, (a u i + τ * g i - a w i) ^ 2) =
      τ ^ 2 * ∑ i, (a u i / τ + g i - a w i / τ) ^ 2 := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro i _
    field_simp
    <;> ring
  have hu : (∑ i, (a u i + τ * g i - a u i) ^ 2) = τ ^ 2 * ∑ i, g i ^ 2 := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro i _
    ring
  rw [hw, hu]
  field_simp
  <;> ring

/-- With `2^k` equiprobable masks, the leading entropy term is exactly `k` bits. -/
theorem mutualInfo_uniform_mask_estimand {Ω : Type*} [MeasurableSpace Ω]
    {n k : ℕ} (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin (2 ^ k)} {Y : Ω → Fin n → ℝ} (hU : Measurable U) (hY : Measurable Y)
    {v : ℝ≥0} (hv : v ≠ 0) (a : Fin (2 ^ k) → Fin n → ℝ)
    (hlaw : ∀ u, (P.map U) {u} = ENNReal.ofReal (1 / ((2 ^ k : ℕ) : ℝ)))
    (hchannel : jointLaw P U Y = (P.map U) ⊗ₘ gaussianChannelKernel v a) :
    mutualInfo P U Y = k -
      (∑ u, (1 / (((2 ^ k : ℕ) : ℝ))) * ∫ y, finiteGaussianLogSum v a u y
        ∂(Measure.pi fun i => gaussianReal (a u i) v)) / Real.log 2 := by
  rw [mutualInfo_uniform_gaussian_estimand (by positivity) P hU hY hv a hlaw hchannel]
  have hlog : Real.log (((2 ^ k : ℕ) : ℝ)) = (k : ℝ) * Real.log 2 := by
    push_cast
    rw [Real.log_pow]
  rw [hlog, sub_div]
  congr 1
  exact mul_div_cancel_right₀ _ (ne_of_gt (Real.log_pos (by norm_num : (1 : ℝ) < 2)))

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/FinitePrecisionMoments.lean <==
import LossOnlyTraceability.PriorAveragedLowerBound
import LossOnlyTraceability.BitEncoder

/-! Arbitrarily dependent finite-precision errors: signed-moment and energy transport,
and the resulting individual-information lower bound. No swap symmetry or independence
of the errors is assumed. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped BigOperators ENNReal
variable {Ω : Type*} [MeasurableSpace Ω] {n : ℕ}

/-- Transport both moment budgets through an arbitrary square-integrable error. -/
theorem dependent_perturbation_moments (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {X e : Ω → Fin n → ℝ} {M V E : ℝ}
    (hU : Measurable U) (hX2 : ∀ i, MemLp (fun ω => X ω i) 2 P)
    (he2 : ∀ i, MemLp (fun ω => e ω i) 2 P)
    (hM : M ≤ ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P)
    (hV : (∑ i, ∫ ω, X ω i ^ 2 ∂P) ≤ V)
    (hE : (∑ i, ∫ ω, e ω i ^ 2 ∂P) ≤ E) :
    M - Real.sqrt (n * E) ≤
        ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * (X ω i + e ω i) ∂P ∧
      (∑ i, ∫ ω, (X ω i + e ω i) ^ 2 ∂P) ≤ (Real.sqrt V + Real.sqrt E) ^ 2 := by
  have hsg : ∀ i, MemLp (signOfBit fun ω => U ω i) 2 P :=
    fun i => memLp_signOfBit P ((measurable_pi_apply i).comp hU)
  have hcs := sq_sum_integral_mul_le P (fun i ω => signOfBit (fun ω' => U ω' i) ω)
    (fun i ω => e ω i) hsg he2
  have hone : (∑ i : Fin n, ∫ ω, signOfBit (fun ω' => U ω' i) ω ^ 2 ∂P) = (n : ℝ) := by
    simp_rw [integral_signOfBit_sq]
    simp
  rw [hone] at hcs
  have habs := abs_le_sqrt_of_sq_le (hcs.trans (mul_le_mul_of_nonneg_left hE (Nat.cast_nonneg n)))
  have hsigned : ∀ i, (∫ ω, signOfBit (fun ω' => U ω' i) ω * (X ω i + e ω i) ∂P) =
      (∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P) +
      ∫ ω, signOfBit (fun ω' => U ω' i) ω * e ω i ∂P := by
    intro i
    simp_rw [mul_add]
    exact integral_add ((hsg i).integrable_mul (hX2 i)) ((hsg i).integrable_mul (he2 i))
  constructor
  · rw [Finset.sum_congr rfl fun i _ => hsigned i, Finset.sum_add_distrib]
    linarith [(abs_le.mp habs).1]
  · have hneg : (∑ i, ∫ ω, (-e ω i) ^ 2 ∂P) ≤ E := by simpa using hE
    simpa using sum_integral_sub_sq_le P (fun i ω => X ω i) (fun i ω => -e ω i)
      hX2 (fun i => (he2 i).neg) hV hneg

/-- The individual-information consequence of dependent perturbation, including vanishing signal. -/
theorem dependent_perturbation_information (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {X e : Ω → Fin n → ℝ} {M V E : ℝ}
    (hU : Measurable U) (hX : Measurable X) (he : Measurable e)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hX2 : ∀ i, MemLp (fun ω => X ω i) 2 P) (he2 : ∀ i, MemLp (fun ω => e ω i) 2 P)
    (hM : M ≤ ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P)
    (hV : (∑ i, ∫ ω, X ω i ^ 2 ∂P) ≤ V)
    (hE : (∑ i, ∫ ω, e ω i ^ 2 ∂P) ≤ E) :
    max (M - Real.sqrt (n * E)) 0 ^ 2 ≤
      2 * Real.log 2 * (Real.sqrt V + Real.sqrt E) ^ 2 *
        releaseInfoI P (fun ω => X ω + e ω) U := by
  obtain ⟨hnewM, hnewV⟩ := dependent_perturbation_moments P hU hX2 he2 hM hV hE
  have hlog : 0 ≤ 2 * Real.log 2 := by positivity
  have hI0 : 0 ≤ releaseInfoI P (fun ω => X ω + e ω) U :=
    Finset.sum_nonneg fun i _ => mutualInfo_nonneg P _ _
  rcases le_or_gt (M - Real.sqrt (n * E)) 0 with hzero | hpos
  · rw [max_eq_right hzero]
    simpa using mul_nonneg (mul_nonneg hlog (sq_nonneg _)) hI0
  · have hcoord := fun i => fair_bit_moment_bound_second_moment P
      (fun ω => U ω i) (fun ω => X ω i + e ω i)
      ((measurable_pi_apply i).comp hU) ((measurable_pi_apply i).comp (hX.add he))
      (hfair i) ((hX2 i).add (he2 i))
    have hh := sq_sum_le_of_coordinate_bounds
      (fun i => ∫ ω, signOfBit (fun ω' => U ω' i) ω * (X ω i + e ω i) ∂P)
      (fun i => ∫ ω, (X ω i + e ω i) ^ 2 ∂P)
      (fun i => mutualInfo P (fun ω => X ω i + e ω i) (fun ω => U ω i)) hlog
      (fun i => integral_nonneg fun ω => sq_nonneg _) (fun i => mutualInfo_nonneg P _ _)
      hcoord hnewV le_rfl
    rw [max_eq_left hpos.le]
    have hsq : (M - Real.sqrt (n * E)) ^ 2 ≤
        (∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * (X ω i + e ω i) ∂P) ^ 2 := by
      nlinarith only [hnewM, hpos]
    exact hsq.trans hh

/-- A coordinate error of at most the mesh width has total mean-square error at most `n*s^2`. -/
theorem dependent_mesh_error_energy (P : Measure Ω) [IsProbabilityMeasure P]
    {e : Ω → Fin n → ℝ} {s : ℝ} (hs : 0 ≤ s)
    (he : ∀ᵐ ω ∂P, ∀ i, |e ω i| ≤ s) :
    (∑ i, ∫ ω, e ω i ^ 2 ∂P) ≤ n * s ^ 2 := by
  calc
    (∑ i, ∫ ω, e ω i ^ 2 ∂P) ≤ (∑ _i : Fin n, s ^ 2) := by
      apply Finset.sum_le_sum
      intro i _
      have hi := integral_mono_of_nonneg (Filter.Eventually.of_forall fun ω => sq_nonneg (e ω i))
        (integrable_const (s ^ 2)) (he.mono fun ω hω => by
          nlinarith [(hω i), sq_abs (e ω i), abs_nonneg (e ω i)])
      simpa using hi
    _ = n * s ^ 2 := by simp
/-- The finite-precision one-bit guarantee, with fresh randomness only for the encoder.
The error itself may depend arbitrarily on the data, learner, and selection bits. -/
theorem dependent_perturbation_one_bit (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {X e R : Ω → Fin n → ℝ} {M V E : ℝ}
    (hn : 0 < n) (hU : Measurable U) (hX : Measurable X) (he : Measurable e)
    (hR : Measurable R)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hX2 : ∀ i, MemLp (fun ω => X ω i) 2 P) (he2 : ∀ i, MemLp (fun ω => e ω i) 2 P)
    (hindep : ∀ i, IndepFun (fun ω => (U ω, X ω + e ω)) (fun ω => R ω i) P)
    (hlaw : ∀ i, P.map (fun ω => R ω i) = volume.restrict (Set.Icc (0 : ℝ) 1))
    (hM : M ≤ ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P)
    (hV : (∑ i, ∫ ω, X ω i ^ 2 ∂P) ≤ V)
    (hE : (∑ i, ∫ ω, e ω i ^ 2 ∂P) ≤ E)
    (hMpos : 0 < M - Real.sqrt (n * E))
    (hVpos : 0 < (Real.sqrt V + Real.sqrt E) ^ 2) :
    (n : ℝ) * fanoJ ((M - Real.sqrt (n * E)) ^ 2 /
        (n * (Real.sqrt V + Real.sqrt E) ^ 2)) ≤
      ∑ i, mutualInfo P
        (bitEncoder ((Real.sqrt V + Real.sqrt E) ^ 2 / (2 * (M - Real.sqrt (n * E))))
          (fun ω => X ω + e ω) R i) (fun ω => U ω i) := by
  obtain ⟨hnewM, hnewV⟩ := dependent_perturbation_moments P hU hX2 he2 hM hV hE
  exact bit_encoder_information P hn hMpos hVpos hU (hX.add he) hR hindep hlaw
    (fun i => ((hX2 i).add (he2 i)).integrable (by norm_num))
    (fun i => ((hX2 i).add (he2 i)).integrable_sq) hnewM hnewV hfair

/-- A concrete order-preservation bound: errors consuming at most a quarter of the
squared signal budget and at most the energy budget `V` lose only a factor sixteen
relative to the unperturbed moment information bound. -/
theorem dependent_perturbation_information_stable (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {X e : Ω → Fin n → ℝ} {M V E : ℝ}
    (hU : Measurable U) (hX : Measurable X) (he : Measurable e)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hX2 : ∀ i, MemLp (fun ω => X ω i) 2 P) (he2 : ∀ i, MemLp (fun ω => e ω i) 2 P)
    (hM : M ≤ ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P)
    (hV : (∑ i, ∫ ω, X ω i ^ 2 ∂P) ≤ V)
    (hE : (∑ i, ∫ ω, e ω i ^ 2 ∂P) ≤ E)
    (hMpos : 0 < M) (hVpos : 0 < V)
    (hsignal : (n : ℝ) * E ≤ M ^ 2 / 4) (henergy : E ≤ V) :
    M ^ 2 / (32 * Real.log 2 * V) ≤ releaseInfoI P (fun ω => X ω + e ω) U := by
  have hE0 : 0 ≤ E := (Finset.sum_nonneg fun _ _ => integral_nonneg fun _ => sq_nonneg _).trans hE
  have hroot : Real.sqrt (n * E) ≤ M / 2 := by
    apply (Real.sqrt_le_iff).2
    exact ⟨by positivity, by nlinarith⟩
  have hVroot : Real.sqrt E ≤ Real.sqrt V := Real.sqrt_le_sqrt henergy
  have htot : (Real.sqrt V + Real.sqrt E) ^ 2 ≤ 4 * V := by
    nlinarith [Real.sq_sqrt hVpos.le, Real.sqrt_nonneg V, Real.sqrt_nonneg E]
  have hinfo := dependent_perturbation_information P hU hX he hfair hX2 he2 hM hV hE
  have hI0 : 0 ≤ releaseInfoI P (fun ω => X ω + e ω) U :=
    Finset.sum_nonneg fun _ _ => mutualInfo_nonneg P _ _
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hmax : M / 2 ≤ max (M - Real.sqrt (n * E)) 0 :=
    (by linarith : M / 2 ≤ M - Real.sqrt (n * E)).trans (le_max_left _ _)
  have hsq : M ^ 2 / 4 ≤ max (M - Real.sqrt (n * E)) 0 ^ 2 := by
    nlinarith [le_max_right (M - Real.sqrt (n * E)) 0]
  have hupper := mul_le_mul_of_nonneg_right
    (mul_le_mul_of_nonneg_left htot (by positivity : 0 ≤ 2 * Real.log 2)) hI0
  apply (div_le_iff₀ (by positivity : 0 < 32 * Real.log 2 * V)).2
  nlinarith [hsq.trans (hinfo.trans hupper)]

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/FinitePrecisionPrior.lean <==
import LossOnlyTraceability.FinitePrecisionMoments
import LossOnlyTraceability.TransferTheoremFull

/-! Prior-averaged finite precision with arbitrarily dependent errors. The prior
moment budgets are transported under the actual composition-product law, and its
information is compared to the prior average using the common fair-bit marginal. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped BigOperators ENNReal
variable {ι Ω : Type*} [MeasurableSpace ι] [MeasurableSpace Ω] {n : ℕ}

/-- Square integrability on the genuine mixed law follows from the integrated
conditional second moment. -/
theorem memLp_two_snd_of_prior_square (Pri : Measure ι) [IsProbabilityMeasure Pri]
    (P : Kernel ι Ω) [IsMarkovKernel P] {f : Ω → ℝ} (hf : Measurable f)
    (hf2 : ∀ p, MemLp f 2 (P p))
    (hint : Integrable (fun p => ∫ ω, f ω ^ 2 ∂P p) Pri) :
    MemLp (fun x : ι × Ω => f x.2) 2 (Pri ⊗ₘ P) := by
  apply (memLp_two_iff_integrable_sq (hf.comp measurable_snd).aestronglyMeasurable).2
  exact integrable_snd_compProd Pri P (hf.pow_const 2) (fun p => (hf2 p).integrable_sq)
    (by simpa only [Real.norm_eq_abs, abs_pow, sq_abs] using hint)

/-- Fubini for a finite collection, with the prior average taken outside the sum. -/
theorem prior_sum_integral_eq_mixed (Pri : Measure ι) [IsProbabilityMeasure Pri]
    (P : Kernel ι Ω) [IsMarkovKernel P] {f : Fin n → Ω → ℝ}
    (hf : ∀ p i, Integrable (f i) (P p))
    (hm : ∀ i, Integrable (fun x : ι × Ω => f i x.2) (Pri ⊗ₘ P)) :
    (∫ p, ∑ i, ∫ ω, f i ω ∂P p ∂Pri) = ∑ i, ∫ x, f i x.2 ∂(Pri ⊗ₘ P) := by
  rw [← integral_finsetSum _ (fun i _ => hm i), Measure.integral_compProd
    (integrable_finsetSum _ (fun i _ => hm i))]
  congr 1
  funext p
  exact (integral_finsetSum _ (fun i _ => hf p i)).symm

/-- The mixed-law individual information is bounded by the average of the
fixed-law informations. Only fairness of each bit, not independence among bits,
is required for this comparison. -/
theorem releaseInfoI_mixed_le_prior [StandardBorelSpace ι] [Nonempty ι]
    (Pri : Measure ι) [IsProbabilityMeasure Pri] (P : Kernel ι Ω) [IsMarkovKernel P]
    {U : Ω → Fin n → Bool} {Y : Ω → Fin n → ℝ} (hU : Measurable U) (hY : Measurable Y)
    (hfair : ∀ p i, (P p) ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) :
    releaseInfoI (Pri ⊗ₘ P) (fun x : ι × Ω => Y x.2) (fun x => U x.2) ≤
      ∫ p, releaseInfoI (P p) Y U ∂Pri := by
  classical
  let p₀ : ι := Classical.arbitrary ι
  have hUi (i : Fin n) : Measurable (fun ω => U ω i) := (measurable_pi_apply i).comp hU
  have hYi (i : Fin n) : Measurable (fun ω => Y ω i) := (measurable_pi_apply i).comp hY
  have heq (p : ι) : releaseInfoI (P p) Y U =
      ∑ i, mutualInfo (P p) (fun ω => U ω i) (fun ω => Y ω i) := by
    exact Finset.sum_congr rfl (fun i _ => mutualInfo_symm (P p) (hUi i) (hYi i))
  simp_rw [heq]
  rw [integral_finsetSum _ (fun i _ => integrable_mutualInfo_bit Pri P (hUi i) (hYi i)
    (fun p => hfair p i))]
  apply Finset.sum_le_sum
  intro i _
  have he : mutualInfo (Pri ⊗ₘ P) (fun x : ι × Ω => Y x.2 i) (fun x => U x.2 i) =
      mutualInfo (Pri ⊗ₘ P) (fun x : ι × Ω => U x.2 i) (fun x => Y x.2 i) :=
    mutualInfo_symm _ ((hUi i).comp measurable_snd) ((hYi i).comp measurable_snd)
  rw [he]
  haveI : IsProbabilityMeasure ((P p₀).map (fun ω => U ω i)) :=
    (P p₀).isProbabilityMeasure_map (hUi i).aemeasurable
  exact mutualInfo_mixed_le_integral_prior Pri P (hUi i) (hYi i)
    (ν := (P p₀).map (fun ω => U ω i))
    (fun p => map_bit_eq_of_fair P (hUi i) (fun p => hfair p i) p p₀)
    (lintegral_mutualInfoNats_bit_ne_top Pri P (hUi i) (hYi i) (fun p => hfair p i))

/-- The prior-averaged signed and energy budgets after dependent perturbation.
No law-uniform moment cap is substituted for a prior-averaged cap. -/
theorem dependent_perturbation_prior_moments (Pri : Measure ι) [IsProbabilityMeasure Pri]
    (P : Kernel ι Ω) [IsMarkovKernel P] {U : Ω → Fin n → Bool} {X e : Ω → Fin n → ℝ}
    {M V E : ℝ} (hU : Measurable U) (hX : Measurable X) (he : Measurable e)
    (hX2 : ∀ p i, MemLp (fun ω => X ω i) 2 (P p))
    (he2 : ∀ p i, MemLp (fun ω => e ω i) 2 (P p))
    (hVi : ∀ i, Integrable (fun p => ∫ ω, X ω i ^ 2 ∂P p) Pri)
    (hEi : ∀ i, Integrable (fun p => ∫ ω, e ω i ^ 2 ∂P p) Pri)
    (hM : M ≤ ∫ p, ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P p ∂Pri)
    (hV : (∫ p, ∑ i, ∫ ω, X ω i ^ 2 ∂P p ∂Pri) ≤ V)
    (hE : (∫ p, ∑ i, ∫ ω, e ω i ^ 2 ∂P p ∂Pri) ≤ E) :
    M - Real.sqrt (n * E) ≤ ∫ p, ∑ i, ∫ ω,
      signOfBit (fun ω' => U ω' i) ω * (X ω i + e ω i) ∂P p ∂Pri ∧
    (∫ p, ∑ i, ∫ ω, (X ω i + e ω i) ^ 2 ∂P p ∂Pri) ≤
      (Real.sqrt V + Real.sqrt E) ^ 2 := by
  have hXm i := memLp_two_snd_of_prior_square Pri P ((measurable_pi_apply i).comp hX)
    (fun p => hX2 p i) (hVi i)
  have hem i := memLp_two_snd_of_prior_square Pri P ((measurable_pi_apply i).comp he)
    (fun p => he2 p i) (hEi i)
  have hsp p i := memLp_signOfBit (P p) ((measurable_pi_apply i).comp hU)
  have hsm i := memLp_signOfBit (Pri ⊗ₘ P) (((measurable_pi_apply i).comp hU).comp measurable_snd)
  have hm := hM
  rw [prior_sum_integral_eq_mixed Pri P
    (f := fun i ω => signOfBit (fun ω' => U ω' i) ω * X ω i)
    (fun p i => (hsp p i).integrable_mul (hX2 p i))
    (fun i => (hsm i).integrable_mul (hXm i))] at hm
  have hv := hV
  rw [prior_sum_integral_eq_mixed Pri P (fun p i => (hX2 p i).integrable_sq)
    (fun i => (hXm i).integrable_sq)] at hv
  have he' := hE
  rw [prior_sum_integral_eq_mixed Pri P (fun p i => (he2 p i).integrable_sq)
    (fun i => (hem i).integrable_sq)] at he'
  obtain ⟨h1, h2⟩ := dependent_perturbation_moments (Pri ⊗ₘ P) (hU.comp measurable_snd)
    hXm hem hm hv he'
  constructor
  · rw [prior_sum_integral_eq_mixed Pri P
      (f := fun i ω => signOfBit (fun ω' => U ω' i) ω * (X ω i + e ω i))
      (fun p i => (hsp p i).integrable_mul ((hX2 p i).add (he2 p i)))
      (fun i => (hsm i).integrable_mul ((hXm i).add (hem i)))]
    exact h1
  · rw [prior_sum_integral_eq_mixed Pri P (f := fun i ω => (X ω i + e ω i) ^ 2)
      (fun p i => ((hX2 p i).add (he2 p i)).integrable_sq)
      (fun i => ((hXm i).add (hem i)).integrable_sq)]
    exact h2

/-- The information lower bound for a release perturbed by an error `e`:
`max(M − √(nE), 0)² ≤ 2 ln 2 (√V + √E)² · E_Π I^ind(X + e)`, with prior-averaged
moment/error budgets and prior-averaged individual information. The error may
depend arbitrarily on data, learner randomness, and selection bits. -/
theorem dependent_perturbation_prior_information [StandardBorelSpace ι] [Nonempty ι]
    (Pri : Measure ι) [IsProbabilityMeasure Pri] (P : Kernel ι Ω) [IsMarkovKernel P]
    {U : Ω → Fin n → Bool} {X e : Ω → Fin n → ℝ} {M V E : ℝ}
    (hU : Measurable U) (hX : Measurable X) (he : Measurable e)
    (hfair : ∀ p i, (P p) ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hX2 : ∀ p i, MemLp (fun ω => X ω i) 2 (P p))
    (he2 : ∀ p i, MemLp (fun ω => e ω i) 2 (P p))
    (hVi : ∀ i, Integrable (fun p => ∫ ω, X ω i ^ 2 ∂P p) Pri)
    (hEi : ∀ i, Integrable (fun p => ∫ ω, e ω i ^ 2 ∂P p) Pri)
    (hM : M ≤ ∫ p, ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P p ∂Pri)
    (hV : (∫ p, ∑ i, ∫ ω, X ω i ^ 2 ∂P p ∂Pri) ≤ V)
    (hE : (∫ p, ∑ i, ∫ ω, e ω i ^ 2 ∂P p ∂Pri) ≤ E) :
    max (M - Real.sqrt (n * E)) 0 ^ 2 ≤
      2 * Real.log 2 * (Real.sqrt V + Real.sqrt E) ^ 2 *
        ∫ p, releaseInfoI (P p) (fun ω => X ω + e ω) U ∂Pri := by
  have hXm i := memLp_two_snd_of_prior_square Pri P ((measurable_pi_apply i).comp hX)
    (fun p => hX2 p i) (hVi i)
  have hem i := memLp_two_snd_of_prior_square Pri P ((measurable_pi_apply i).comp he)
    (fun p => he2 p i) (hEi i)
  have hsp p i := memLp_signOfBit (P p) ((measurable_pi_apply i).comp hU)
  have hsm i := memLp_signOfBit (Pri ⊗ₘ P) (((measurable_pi_apply i).comp hU).comp measurable_snd)
  have hm := hM
  rw [prior_sum_integral_eq_mixed Pri P
    (f := fun i ω => signOfBit (fun ω' => U ω' i) ω * X ω i)
    (fun p i => (hsp p i).integrable_mul (hX2 p i))
    (fun i => (hsm i).integrable_mul (hXm i))] at hm
  have hv := hV
  rw [prior_sum_integral_eq_mixed Pri P (fun p i => (hX2 p i).integrable_sq)
    (fun i => (hXm i).integrable_sq)] at hv
  have he' := hE
  rw [prior_sum_integral_eq_mixed Pri P (fun p i => (he2 p i).integrable_sq)
    (fun i => (hem i).integrable_sq)] at he'
  have hfairm i := measure_preimage_snd_compProd Pri P ((measurable_pi_apply i).comp hU)
    (measurableSet_singleton true) (fun p => hfair p i)
  have hinfo := dependent_perturbation_information (Pri ⊗ₘ P) (hU.comp measurable_snd)
    (hX.comp measurable_snd) (he.comp measurable_snd) hfairm hXm hem hm hv he'
  exact hinfo.trans (mul_le_mul_of_nonneg_left
    (releaseInfoI_mixed_le_prior Pri P hU (hX.add he) hfair) (by positivity))

/-- Fubini also supplies integrability of the conditional expectation. -/
theorem integrable_prior_integral_of_mixed (Pri : Measure ι) [IsProbabilityMeasure Pri]
    (P : Kernel ι Ω) [IsMarkovKernel P] {f : Ω → ℝ} (hf : Measurable f)
    (hm : Integrable (fun x : ι × Ω => f x.2) (Pri ⊗ₘ P)) :
    Integrable (fun p => ∫ ω, f ω ∂P p) Pri := by
  have hi := (Measure.integrable_compProd_iff hm.aestronglyMeasurable).1 hm |>.2
  have hmeas : StronglyMeasurable (fun p => ∫ ω, f ω ∂P p) :=
    (hf.comp measurable_snd).stronglyMeasurable.integral_kernel_prod_right'
  exact hi.mono' hmeas.aestronglyMeasurable (Filter.Eventually.of_forall fun p =>
    norm_integral_le_integral_norm _)

/-- The prior-averaged one-bit consequence for perturbed differences, with the
same fixed encoder threshold at every prior parameter. -/
theorem dependent_perturbation_prior_one_bit [StandardBorelSpace ι] [Nonempty ι]
    (Pri : Measure ι) [IsProbabilityMeasure Pri] (P : Kernel ι Ω) [IsMarkovKernel P]
    {U : Ω → Fin n → Bool} {X e R : Ω → Fin n → ℝ} {M V E : ℝ}
    (hn : 0 < n) (hU : Measurable U) (hX : Measurable X) (he : Measurable e) (hR : Measurable R)
    (hfair : ∀ p i, (P p) ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hbits : ∀ p, iIndepFun (fun i ω => U ω i) (P p))
    (hindepR : ∀ p i, IndepFun (fun ω => (U ω, X ω + e ω)) (fun ω => R ω i) (P p))
    (hlawR : ∀ p i, (P p).map (fun ω => R ω i) = volume.restrict (Set.Icc (0 : ℝ) 1))
    (hX2 : ∀ p i, MemLp (fun ω => X ω i) 2 (P p))
    (he2 : ∀ p i, MemLp (fun ω => e ω i) 2 (P p))
    (hVi : ∀ i, Integrable (fun p => ∫ ω, X ω i ^ 2 ∂P p) Pri)
    (hEi : ∀ i, Integrable (fun p => ∫ ω, e ω i ^ 2 ∂P p) Pri)
    (hM : M ≤ ∫ p, ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P p ∂Pri)
    (hV : (∫ p, ∑ i, ∫ ω, X ω i ^ 2 ∂P p ∂Pri) ≤ V)
    (hE : (∫ p, ∑ i, ∫ ω, e ω i ^ 2 ∂P p ∂Pri) ≤ E)
    (hMpos : 0 < M - Real.sqrt (n * E))
    (hVpos : 0 < (Real.sqrt V + Real.sqrt E) ^ 2) :
    (n : ℝ) * fanoJ ((M - Real.sqrt (n * E)) ^ 2 /
        (n * (Real.sqrt V + Real.sqrt E) ^ 2)) ≤
      ∫ p, releaseInfoI (P p)
        (bitTranscript ((Real.sqrt V + Real.sqrt E) ^ 2 / (2 * (M - Real.sqrt (n * E))))
          (fun ω => X ω + e ω) R) U ∂Pri ∧
    (n : ℝ) * fanoJ ((M - Real.sqrt (n * E)) ^ 2 /
        (n * (Real.sqrt V + Real.sqrt E) ^ 2)) ≤
      ∫ p, releaseInfoJ (P p)
        (bitTranscript ((Real.sqrt V + Real.sqrt E) ^ 2 / (2 * (M - Real.sqrt (n * E))))
          (fun ω => X ω + e ω) R) U ∂Pri := by
  have hXm i := memLp_two_snd_of_prior_square Pri P ((measurable_pi_apply i).comp hX)
    (fun p => hX2 p i) (hVi i)
  have hem i := memLp_two_snd_of_prior_square Pri P ((measurable_pi_apply i).comp he)
    (fun p => he2 p i) (hEi i)
  have hYm i := (hXm i).add (hem i)
  have hYi i : Measurable (fun ω => X ω i + e ω i) := (measurable_pi_apply i).comp (hX.add he)
  have hYabs i := integrable_prior_integral_of_mixed Pri P (hYi i).abs
    ((hYm i).integrable (by norm_num)).abs
  have hYsq i := integrable_prior_integral_of_mixed Pri P ((hYi i).pow_const 2)
    (hYm i).integrable_sq
  have hsign i := (measurable_signOfBit _ ((measurable_pi_apply i).comp hU)).mul (hYi i)
  have hsm i := memLp_signOfBit (Pri ⊗ₘ P) (((measurable_pi_apply i).comp hU).comp measurable_snd)
  have hsignI (i : Fin n) : Integrable
      (fun p => ∫ ω, signOfBit (fun ω' => U ω' i) ω * (X ω i + e ω i) ∂P p) Pri :=
    integrable_prior_integral_of_mixed Pri P (hsign i) ((hsm i).integrable_mul (hYm i))
  obtain ⟨hm, hv⟩ := dependent_perturbation_prior_moments Pri P hU hX he hX2 he2 hVi hEi hM hV hE
  rw [integral_finsetSum _ (fun i _ => hsignI i)] at hm
  rw [integral_finsetSum _ (fun i _ => hYsq i)] at hv
  obtain ⟨-, hi, hj⟩ := bit_encoder_prior_averaged Pri P hn hMpos hVpos hU (hX.add he) hR
    hfair hbits hindepR hlawR (fun p i => ((hX2 p i).add (he2 p i)).integrable (by norm_num))
    (fun p i => ((hX2 p i).add (he2 p i)).integrable_sq) hYabs hYsq hm hv
  exact ⟨hi, hj⟩

/-- The quotient form of `dependent_perturbation_prior_information`, including a vanishing
denominator. -/
theorem dependent_perturbation_prior_information_div [StandardBorelSpace ι] [Nonempty ι]
    (Pri : Measure ι) [IsProbabilityMeasure Pri] (P : Kernel ι Ω) [IsMarkovKernel P]
    {U : Ω → Fin n → Bool} {X e : Ω → Fin n → ℝ} {M V E : ℝ}
    (hU : Measurable U) (hX : Measurable X) (he : Measurable e)
    (hfair : ∀ p i, (P p) ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hX2 : ∀ p i, MemLp (fun ω => X ω i) 2 (P p))
    (he2 : ∀ p i, MemLp (fun ω => e ω i) 2 (P p))
    (hVi : ∀ i, Integrable (fun p => ∫ ω, X ω i ^ 2 ∂P p) Pri)
    (hEi : ∀ i, Integrable (fun p => ∫ ω, e ω i ^ 2 ∂P p) Pri)
    (hM : M ≤ ∫ p, ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P p ∂Pri)
    (hV : (∫ p, ∑ i, ∫ ω, X ω i ^ 2 ∂P p ∂Pri) ≤ V)
    (hE : (∫ p, ∑ i, ∫ ω, e ω i ^ 2 ∂P p ∂Pri) ≤ E) :
    max (M - Real.sqrt (n * E)) 0 ^ 2 /
      (2 * Real.log 2 * (Real.sqrt V + Real.sqrt E) ^ 2) ≤
        ∫ p, releaseInfoI (P p) (fun ω => X ω + e ω) U ∂Pri := by
  have h := dependent_perturbation_prior_information Pri P hU hX he hfair hX2 he2 hVi hEi hM hV hE
  have hI0 : 0 ≤ ∫ p, releaseInfoI (P p) (fun ω => X ω + e ω) U ∂Pri :=
    integral_nonneg (fun p => Finset.sum_nonneg (fun i _ => mutualInfo_nonneg (P p) _ _))
  have hd : 0 ≤ 2 * Real.log 2 * (Real.sqrt V + Real.sqrt E) ^ 2 := by positivity
  rcases eq_or_lt_of_le hd with hz | hp
  · rw [← hz, div_zero]
    exact hI0
  · exact (div_le_iff₀ hp).2 (h.trans_eq (mul_comm _ _))

/-- Prior-averaged order preservation with the explicit factor-sixteen loss. -/
theorem dependent_perturbation_prior_information_stable [StandardBorelSpace ι] [Nonempty ι]
    (Pri : Measure ι) [IsProbabilityMeasure Pri] (P : Kernel ι Ω) [IsMarkovKernel P]
    {U : Ω → Fin n → Bool} {X e : Ω → Fin n → ℝ} {M V E : ℝ}
    (hU : Measurable U) (hX : Measurable X) (he : Measurable e)
    (hfair : ∀ p i, (P p) ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hX2 : ∀ p i, MemLp (fun ω => X ω i) 2 (P p))
    (he2 : ∀ p i, MemLp (fun ω => e ω i) 2 (P p))
    (hVi : ∀ i, Integrable (fun p => ∫ ω, X ω i ^ 2 ∂P p) Pri)
    (hEi : ∀ i, Integrable (fun p => ∫ ω, e ω i ^ 2 ∂P p) Pri)
    (hM : M ≤ ∫ p, ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P p ∂Pri)
    (hV : (∫ p, ∑ i, ∫ ω, X ω i ^ 2 ∂P p ∂Pri) ≤ V)
    (hE : (∫ p, ∑ i, ∫ ω, e ω i ^ 2 ∂P p ∂Pri) ≤ E)
    (hMpos : 0 < M) (hVpos : 0 < V)
    (hsignal : (n : ℝ) * E ≤ M ^ 2 / 4) (henergy : E ≤ V) :
    M ^ 2 / (32 * Real.log 2 * V) ≤
      ∫ p, releaseInfoI (P p) (fun ω => X ω + e ω) U ∂Pri := by
  have hE0 : 0 ≤ E := (integral_nonneg fun p => Finset.sum_nonneg fun _ _ => integral_nonneg fun _ => sq_nonneg _).trans hE
  have hroot : Real.sqrt (n * E) ≤ M / 2 := by
    apply (Real.sqrt_le_iff).2
    exact ⟨by positivity, by nlinarith⟩
  have hVroot : Real.sqrt E ≤ Real.sqrt V := Real.sqrt_le_sqrt henergy
  have htot : (Real.sqrt V + Real.sqrt E) ^ 2 ≤ 4 * V := by
    nlinarith [Real.sq_sqrt hVpos.le, Real.sqrt_nonneg V, Real.sqrt_nonneg E]
  have hinfo := dependent_perturbation_prior_information Pri P hU hX he hfair hX2 he2 hVi hEi hM hV hE
  have hI0 : 0 ≤ (∫ p, releaseInfoI (P p) (fun ω => X ω + e ω) U ∂Pri) :=
    integral_nonneg fun p => Finset.sum_nonneg fun _ _ => mutualInfo_nonneg (P p) _ _
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hmax : M / 2 ≤ max (M - Real.sqrt (n * E)) 0 :=
    (by linarith : M / 2 ≤ M - Real.sqrt (n * E)).trans (le_max_left _ _)
  have hsq : M ^ 2 / 4 ≤ max (M - Real.sqrt (n * E)) 0 ^ 2 := by
    nlinarith [le_max_right (M - Real.sqrt (n * E)) 0]
  have hupper := mul_le_mul_of_nonneg_right
    (mul_le_mul_of_nonneg_left htot (by positivity : 0 ≤ 2 * Real.log 2)) hI0
  apply (div_le_iff₀ (by positivity : 0 < 32 * Real.log 2 * V)).2
  nlinarith [hsq.trans (hinfo.trans hupper)]

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/FractionalMoment.lean <==
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.MeasureTheory.Function.LpSpace.Basic
import Mathlib.Tactic.NormNum

/-! Fractional moment estimates on probability spaces, without independence assumptions. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory

variable {Ω : Type*} [MeasurableSpace Ω]

theorem memLp_rpow_four_thirds (μ : Measure Ω) (U : Ω → ℝ)
    (hU : MemLp U 2 μ) (hUn : ∀ᵐ ω ∂μ, 0 ≤ U ω) :
    MemLp (fun ω => U ω ^ (4 / 3 : ℝ)) (ENNReal.ofReal (3 / 2 : ℝ)) μ := by
  have h := hU.norm_rpow_div (ENNReal.ofReal (4 / 3 : ℝ))
  have he : (2 : ENNReal) / ENNReal.ofReal (4 / 3 : ℝ) = ENNReal.ofReal (3 / 2 : ℝ) := by
    calc
      _ = ENNReal.ofReal (2 / (4 / 3 : ℝ)) := by
        rw [ENNReal.ofReal_div_of_pos (by norm_num : (0 : ℝ) < 4 / 3)]
        norm_num
      _ = _ := by norm_num
  rw [he] at h
  apply MemLp.ae_eq (hf_Lp := h)
  filter_upwards [hUn] with ω hω
  simp only [Real.norm_of_nonneg hω, ENNReal.toReal_ofReal (by norm_num : (0 : ℝ) ≤ 4 / 3)]

/-- The four-thirds moment is controlled by the second moment. -/
theorem integral_rpow_four_thirds_le (μ : Measure Ω) [IsProbabilityMeasure μ]
    (U : Ω → ℝ) (hU : MemLp U 2 μ) (hUn : ∀ᵐ ω ∂μ, 0 ≤ U ω) :
    (∫ ω, U ω ^ (4 / 3 : ℝ) ∂μ) ≤ (∫ ω, U ω ^ (2 : ℕ) ∂μ) ^ (2 / 3 : ℝ) := by
  have hp : (3 / 2 : ℝ).HolderConjugate 3 := by
    rw [Real.holderConjugate_iff]
    norm_num
  have h := integral_mul_le_Lp_mul_Lq_of_nonneg hp
    (show ∀ᵐ ω ∂μ, 0 ≤ U ω ^ (4 / 3 : ℝ) from hUn.mono fun ω hω => Real.rpow_nonneg hω _)
    (show ∀ᵐ _ω ∂μ, (0 : ℝ) ≤ 1 from Filter.Eventually.of_forall fun _ => zero_le_one)
    (memLp_rpow_four_thirds μ U hU hUn) (memLp_const (1 : ℝ))
  have he : (∫ ω, (U ω ^ (4 / 3 : ℝ)) ^ (3 / 2 : ℝ) ∂μ) =
      ∫ ω, U ω ^ (2 : ℕ) ∂μ := by
    apply integral_congr_ae
    filter_upwards [hUn] with ω hω
    rw [← Real.rpow_mul hω]
    norm_num
  rw [he] at h
  norm_num [integral_const] at h
  exact h

/-- A mixed fractional moment follows from Cauchy-Schwarz and the second moments. -/
theorem integral_mul_rpow_two_thirds_le (μ : Measure Ω) [IsProbabilityMeasure μ]
    (U V : Ω → ℝ) (hU : MemLp U 2 μ) (hV : MemLp V 2 μ)
    (hUn : ∀ᵐ ω ∂μ, 0 ≤ U ω) (hVn : ∀ᵐ ω ∂μ, 0 ≤ V ω) :
    (∫ ω, V ω * U ω ^ (2 / 3 : ℝ) ∂μ) ≤
      (∫ ω, V ω ^ (2 : ℕ) ∂μ) ^ (1 / 2 : ℝ) *
      (∫ ω, U ω ^ (2 : ℕ) ∂μ) ^ (1 / 3 : ℝ) := by
  have hg3 := hU.norm_rpow_div (ENNReal.ofReal (2 / 3 : ℝ))
  have he : (2 : ENNReal) / ENNReal.ofReal (2 / 3 : ℝ) = 3 := by
    calc
      _ = ENNReal.ofReal (2 / (2 / 3 : ℝ)) := by
        rw [ENNReal.ofReal_div_of_pos (by norm_num : (0 : ℝ) < 2 / 3)]
        norm_num
      _ = _ := by norm_num
  rw [he] at hg3
  have hg : MemLp (fun ω => U ω ^ (2 / 3 : ℝ)) 2 μ := by
    apply MemLp.ae_eq (hf_Lp := hg3.mono_exponent (by norm_num : (2 : ENNReal) ≤ 3))
    filter_upwards [hUn] with ω hω
    simp only [Real.norm_of_nonneg hω, ENNReal.toReal_ofReal (by norm_num : (0 : ℝ) ≤ 2 / 3)]
  have hp : (2 : ℝ).HolderConjugate 2 := by rw [Real.holderConjugate_iff]; norm_num
  have h := integral_mul_le_Lp_mul_Lq_of_nonneg hp hVn
    (hUn.mono fun ω hω => Real.rpow_nonneg hω (2 / 3 : ℝ))
    (by simpa using hV) (by simpa using hg)
  have hpow : (∫ ω, (U ω ^ (2 / 3 : ℝ)) ^ (2 : ℝ) ∂μ) =
      ∫ ω, U ω ^ (4 / 3 : ℝ) ∂μ := by
    apply integral_congr_ae
    filter_upwards [hUn] with ω hω
    rw [← Real.rpow_mul hω]
    norm_num
  rw [hpow] at h
  simp only [Real.rpow_two] at h
  have hmoment := Real.rpow_le_rpow
    (integral_nonneg_of_ae (hUn.mono fun ω hω => Real.rpow_nonneg hω (4 / 3 : ℝ)))
    (integral_rpow_four_thirds_le μ U hU hUn) (by norm_num : (0 : ℝ) ≤ 1 / 2)
  rw [← Real.rpow_mul (integral_nonneg fun ω => sq_nonneg (U ω))] at hmoment
  norm_num at hmoment
  exact h.trans (mul_le_mul_of_nonneg_left hmoment (Real.rpow_nonneg
    (integral_nonneg fun ω => sq_nonneg (V ω)) _))

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/GaussianComparison.lean <==
import LossOnlyTraceability.GaussianKL
import LossOnlyTraceability.MutualInformation

/-! The finite Gaussian comparison: for a base release `X⁰` and a perturbed release `X` with
`E‖X − X⁰‖² ≤ R²` and `E‖X⁰ − c‖² ≤ s₀²` for a fixed centre `c`,
`|I(U; X + τG) − I(U; X⁰ + τG)| ≤ (1/ln 2) min{√n R/τ, R(s₀ + R/2)/τ²}` in bits.

Differential entropy is not available, so instead of an interpolation of `h(Y_t)` the proof takes a
Kullback-Leibler route, and the comparison is proved for the channel information

`Info(q, m) = ∑_u q_u KL(N(m_u, τ² I) ‖ ∑_w q_w N(m_w, τ² I))`,

which `mutualInfoNats_eq_gaussianChannelInfo` identifies with the `mutualInfoNats` of
`MutualInformation.lean` for a finite variable `U` with law `q` and an observation `Y` whose
conditional law given `U = u` is `N(m_u, τ² I)`; the closing statements
`bridge_transport_mutualInfo` and `gaussian_comparison_min_bits` are therefore literally about
`I(U; X + τG)` for `X = m U`.  The module contains:

* the exact transport divergence `KL(N(m, τ² I) ‖ N(a, τ² I)) = ‖m − a‖²/(2τ²)` and its budgeted
  form under `E‖X − X⁰‖² ≤ R²`;
* the explicit exponential-tilt density of a shifted product Gaussian against the centred
  reference, the finite mixture density and measure, and the closed form
  `KL(N(m, τ² I) ‖ mixture) = E[tilt − log mixture]` with `gaussianChannelInfo_eq_klDiv`;
* `gaussian_comparison_core`, the transport step for one perturbation: the Gibbs inequality (the
  mixture is the best reference), the tangent inequality for the log-density of a Gaussian
  location mixture (log-sum-exp convexity, so no calculus), and an arithmetic-geometric-mean
  optimization, with the base channel constrained only through its posterior-mean deviation;
* `gaussian_comparison_one_sided`: the second minimand `R(s₀ + R/2)/τ²` of the comparison bound,
  from the projection property of the posterior mean against a fixed centre;
* `mix_projection_le_noise`, `gaussianChannelInfo_chain` and
  `gaussian_comparison_one_sided_noise`: the first minimand `√n R/τ`, obtained by splitting the
  perturbation into `k` equal steps and bounding the posterior-mean deviation of each
  interpolating channel by the noise energy `n τ²` (the observation itself is a competing
  estimator of the centre), then letting `k → ∞`.  This plays the role of a Fisher-information
  bound on `|d/dt h(Y_t)|` and, like such a bound, needs no budget on the base channel;
* `gaussian_comparison_reverse`: the decrease, from the base budget alone, by running the same
  interpolation backwards and propagating the budget by Minkowski, so that
  `gaussian_comparison_two_sided` carries the constant `R(s₀ + R/2)/τ²` in both
  directions;
* `gaussian_comparison_min`, `gaussian_comparison_min_bits` and `bridge_transport_mutualInfo`:
  the full two-sided bound `(1/ln 2) min{√n R/τ, R(s₀ + R/2)/τ²}`.

Scope.  The index `U` is finite and the release is a deterministic function `m` of it, so the
conditional law of the observation given `U = u` is a single Gaussian `N(m_u, τ² I)` rather than a
Gaussian mixture; in general a release `X` may be random given `U`.  The budgets
`∑_u q_u ‖d_u‖² ≤ R²` and `∑_u q_u ‖a_u − c‖² ≤ s₀²` are `E‖X − X⁰‖² ≤ R²` and `E‖X⁰ − c‖² ≤ s₀²`
in that finite form, and the noise variance is a nonzero `ℝ≥0`.  Within that scope both minimands
of the comparison bound are proved, in nats and in bits. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section TransportDivergence

/-- **Gaussian transport divergence.**  Two coordinatewise Gaussians on `Fin n → ℝ` with a common
nondegenerate variance `v` differ by exactly `‖m - a‖²/(2v)` nats. -/
theorem klDiv_pi_gaussianReal_shift {n : ℕ} (m a : Fin n → ℝ) {v : ℝ≥0} (hv : v ≠ 0) :
    klDiv (Measure.pi fun i => gaussianReal (m i) v) (Measure.pi fun i => gaussianReal (a i) v)
      = ENNReal.ofReal ((∑ i, (m i - a i) ^ 2) / (2 * v)) := by
  have hv0 : (0 : ℝ) < v := by positivity
  rw [klDiv_pi_gaussianReal m a hv hv]
  congr 1
  have hterm : ∀ i : Fin n,
      ((v : ℝ) + (m i - a i) ^ 2) / (2 * v) - 1 / 2 + Real.log ((v : ℝ) / v) / 2
        = (m i - a i) ^ 2 / (2 * v) := by
    intro i
    rw [div_self (ne_of_gt hv0), Real.log_one]
    field_simp
    ring
  rw [Finset.sum_congr rfl fun i _ => hterm i, Finset.sum_div]

/-- The transport divergence under the second-moment budget `∑ (m i - a i)² ≤ R²`. -/
theorem klDiv_pi_gaussianReal_shift_le {n : ℕ} (m a : Fin n → ℝ) {v : ℝ≥0} (hv : v ≠ 0)
    {R : ℝ} (hR : ∑ i, (m i - a i) ^ 2 ≤ R ^ 2) :
    klDiv (Measure.pi fun i => gaussianReal (m i) v) (Measure.pi fun i => gaussianReal (a i) v)
      ≤ ENNReal.ofReal (R ^ 2 / (2 * v)) := by
  have hv0 : (0 : ℝ) < v := by positivity
  rw [klDiv_pi_gaussianReal_shift m a hv]
  exact ENNReal.ofReal_le_ofReal (by
    apply div_le_div_of_nonneg_right hR (by positivity : (0 : ℝ) ≤ 2 * v))

/-- The transport budget `R²/(2τ²)` is at most the second minimand `R(s₀ + R/2)/τ²` of the
comparison bound, for every `s₀ ≥ 0` and `τ > 0`. -/
theorem transport_budget_le_bridge_minimand {R s t : ℝ} (hR : 0 ≤ R) (hs : 0 ≤ s) (ht : 0 < t) :
    R ^ 2 / (2 * t ^ 2) ≤ R * (s + R / 2) / t ^ 2 := by
  have ht2 : (0 : ℝ) < t ^ 2 := by positivity
  rw [div_le_div_iff₀ (by positivity) ht2]
  nlinarith [mul_nonneg hR hs, sq_nonneg R, sq_nonneg t, mul_nonneg (mul_nonneg hR hs) ht2.le]

end TransportDivergence

section Tilt

variable {n : ℕ}

/-- The Gaussian log-likelihood tilt of the mean vector `m` relative to the centred product
Gaussian of variance `v`. -/
def gaussianTilt (v : ℝ) (m y : Fin n → ℝ) : ℝ :=
  (∑ i, y i * m i) / v - (∑ i, m i ^ 2) / (2 * v)

/-- The centred coordinatewise reference Gaussian on `Fin n → ℝ`. -/
def gaussianRef (n : ℕ) (v : ℝ≥0) : Measure (Fin n → ℝ) :=
  Measure.pi fun _ : Fin n => gaussianReal 0 v

instance isProbabilityMeasure_gaussianRef (n : ℕ) (v : ℝ≥0) :
    IsProbabilityMeasure (gaussianRef n v) := by
  unfold gaussianRef
  infer_instance

/-- The ratio of a shifted to a centred one-dimensional Gaussian density is an exponential tilt. -/
theorem gaussianPDFReal_ratio (mi t : ℝ) {v : ℝ≥0} (hv : v ≠ 0) :
    (gaussianPDFReal 0 v t)⁻¹ * gaussianPDFReal mi v t
      = Real.exp (t * mi / v - mi ^ 2 / (2 * v)) := by
  have hv0 : (0 : ℝ) < v := by positivity
  have hc : (0 : ℝ) < Real.sqrt (2 * Real.pi * v) := Real.sqrt_pos.mpr (by positivity)
  rw [gaussianPDFReal_def, gaussianPDFReal_def]
  simp only
  have hsplit : ((Real.sqrt (2 * Real.pi * (v : ℝ)))⁻¹ * Real.exp (-(t - 0) ^ 2 / (2 * (v : ℝ))))⁻¹
      * ((Real.sqrt (2 * Real.pi * (v : ℝ)))⁻¹ * Real.exp (-(t - mi) ^ 2 / (2 * (v : ℝ))))
      = Real.exp (-(t - mi) ^ 2 / (2 * (v : ℝ))) / Real.exp (-(t - 0) ^ 2 / (2 * (v : ℝ))) := by
    have h1 : Real.sqrt (2 * Real.pi * (v : ℝ)) ≠ 0 := ne_of_gt hc
    have h2 : Real.exp (-(t - 0) ^ 2 / (2 * (v : ℝ))) ≠ 0 := Real.exp_ne_zero _
    field_simp
  rw [hsplit, ← Real.exp_sub]
  congr 1
  field_simp
  ring

/-- A shifted product Gaussian is the centred one tilted by `exp` of `gaussianTilt`. -/
theorem pi_gaussianReal_eq_withDensity_tilt (m : Fin n → ℝ) {v : ℝ≥0} (hv : v ≠ 0) :
    (Measure.pi fun i => gaussianReal (m i) v)
      = (gaussianRef n v).withDensity
          (fun y => ENNReal.ofReal (Real.exp (gaussianTilt v m y))) := by
  rw [pi_gaussianReal_eq_withDensity m (fun _ => (0 : ℝ)) hv hv]
  unfold gaussianRef
  congr 1
  funext y
  have hfac : ∀ i : Fin n,
      (gaussianPDF ((fun _ => (0 : ℝ)) i) v (y i))⁻¹ * gaussianPDF (m i) v (y i)
        = ENNReal.ofReal (Real.exp (y i * m i / v - m i ^ 2 / (2 * v))) := by
    intro i
    have hA : 0 < gaussianPDFReal 0 v (y i) := gaussianPDFReal_pos 0 v (y i) hv
    rw [gaussianPDF, gaussianPDF, ← ENNReal.ofReal_inv_of_pos hA,
      ← ENNReal.ofReal_mul (le_of_lt (inv_pos.mpr hA)), gaussianPDFReal_ratio (m i) (y i) hv]
  rw [Finset.prod_congr rfl fun i _ => hfac i,
    ← ENNReal.ofReal_prod_of_nonneg (fun i _ => (Real.exp_pos _).le), ← Real.exp_sum]
  congr 2
  unfold gaussianTilt
  rw [Finset.sum_sub_distrib, ← Finset.sum_div, ← Finset.sum_div]

end Tilt

section Transfer

variable {n : ℕ}

theorem measurable_gaussianTilt (v : ℝ) (m : Fin n → ℝ) :
    Measurable (gaussianTilt v m) := by
  unfold gaussianTilt
  fun_prop

/-- The exponential tilt as an `ℝ≥0`-valued density. -/
def tiltNNReal (v : ℝ) (m : Fin n → ℝ) (y : Fin n → ℝ) : ℝ≥0 :=
  Real.toNNReal (Real.exp (gaussianTilt v m y))

theorem measurable_tiltNNReal (v : ℝ) (m : Fin n → ℝ) : Measurable (tiltNNReal v m) :=
  (measurable_gaussianTilt v m).exp.real_toNNReal

theorem coe_tiltNNReal (v : ℝ) (m y : Fin n → ℝ) :
    ((tiltNNReal v m y : ℝ≥0) : ℝ) = Real.exp (gaussianTilt v m y) :=
  Real.coe_toNNReal _ (Real.exp_pos _).le

theorem pi_gaussianReal_eq_withDensity_tiltNNReal (m : Fin n → ℝ) {v : ℝ≥0} (hv : v ≠ 0) :
    (Measure.pi fun i => gaussianReal (m i) v)
      = (gaussianRef n v).withDensity (fun y => (tiltNNReal (v : ℝ) m y : ℝ≥0∞)) := by
  rw [pi_gaussianReal_eq_withDensity_tilt m hv]
  congr 1

/-- Integrals against a shifted product Gaussian are tilted integrals against the reference. -/
theorem integral_pi_gaussianReal_eq_ref (m : Fin n → ℝ) {v : ℝ≥0} (hv : v ≠ 0)
    (g : (Fin n → ℝ) → ℝ) :
    ∫ y, g y ∂(Measure.pi fun i => gaussianReal (m i) v)
      = ∫ y, Real.exp (gaussianTilt (v : ℝ) m y) * g y ∂(gaussianRef n v) := by
  rw [pi_gaussianReal_eq_withDensity_tiltNNReal m hv,
    integral_withDensity_eq_integral_smul (measurable_tiltNNReal (v : ℝ) m) g]
  refine integral_congr_ae (Filter.Eventually.of_forall fun y => ?_)
  simp only [NNReal.smul_def, smul_eq_mul, coe_tiltNNReal]

/-- Integrability against a shifted product Gaussian is tilted integrability against the
reference. -/
theorem integrable_pi_gaussianReal_iff_ref (m : Fin n → ℝ) {v : ℝ≥0} (hv : v ≠ 0)
    (g : (Fin n → ℝ) → ℝ) :
    Integrable g (Measure.pi fun i => gaussianReal (m i) v)
      ↔ Integrable (fun y => Real.exp (gaussianTilt (v : ℝ) m y) * g y) (gaussianRef n v) := by
  rw [pi_gaussianReal_eq_withDensity_tiltNNReal m hv,
    integrable_withDensity_iff_integrable_smul (measurable_tiltNNReal (v : ℝ) m)]
  refine integrable_congr (Filter.Eventually.of_forall fun y => ?_)
  simp only [NNReal.smul_def, smul_eq_mul, coe_tiltNNReal]

end Transfer

section Integrability

variable {n : ℕ}

/-- Coordinates are integrable under a product Gaussian. -/
theorem integrable_coord_pi_gaussianReal (m : Fin n → ℝ) (v : ℝ≥0) (i : Fin n) :
    Integrable (fun y : Fin n → ℝ => y i) (Measure.pi fun j => gaussianReal (m j) v) := by
  have hid : Integrable (id : ℝ → ℝ) (gaussianReal (m i) v) :=
    (memLp_id_gaussianReal 1).integrable le_rfl
  have h := (measurePreserving_eval (fun j => gaussianReal (m j) v) i).integrable_comp_of_integrable
    hid
  simpa [Function.comp, Function.eval] using h

/-- The Gaussian tilt is integrable under any product Gaussian. -/
theorem integrable_gaussianTilt_pi (m c : Fin n → ℝ) (v : ℝ) (w : ℝ≥0) :
    Integrable (fun y => gaussianTilt v c y) (Measure.pi fun j => gaussianReal (m j) w) := by
  unfold gaussianTilt
  refine Integrable.sub (Integrable.div_const ?_ v) (integrable_const _)
  exact integrable_finsetSum _ fun i _ =>
    (integrable_coord_pi_gaussianReal m w i).mul_const (c i)

end Integrability

section Mixture

variable {n N : ℕ}

/-- The density of a finite Gaussian location mixture against the centred reference. -/
def mixDensity (v : ℝ) (q : Fin N → ℝ) (a : Fin N → Fin n → ℝ) (y : Fin n → ℝ) : ℝ :=
  ∑ u, q u * Real.exp (gaussianTilt v (a u) y)

theorem measurable_mixDensity (v : ℝ) (q : Fin N → ℝ) (a : Fin N → Fin n → ℝ) :
    Measurable (mixDensity v q a) := by
  unfold mixDensity
  exact Finset.univ.measurable_sum fun u _ =>
    ((measurable_gaussianTilt v (a u)).exp).const_mul (q u)

/-- A probability vector has a coordinate of positive weight. -/
theorem exists_pos_weight {q : Fin N → ℝ} (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) :
    ∃ u, 0 < q u := by
  by_contra hcon
  push Not at hcon
  have hzero : ∀ u ∈ Finset.univ, q u = 0 := fun u _ => le_antisymm (hcon u) (hq0 u)
  rw [Finset.sum_congr rfl hzero, Finset.sum_const_zero] at hqs
  exact zero_ne_one hqs

theorem mixDensity_pos {v : ℝ} {q : Fin N → ℝ} (a : Fin N → Fin n → ℝ)
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (y : Fin n → ℝ) : 0 < mixDensity v q a y := by
  obtain ⟨u0, hu0⟩ := exists_pos_weight hq0 hqs
  have hterm : 0 < q u0 * Real.exp (gaussianTilt v (a u0) y) :=
    mul_pos hu0 (Real.exp_pos _)
  refine lt_of_lt_of_le hterm ?_
  exact Finset.single_le_sum (f := fun u => q u * Real.exp (gaussianTilt v (a u) y))
    (fun u _ => mul_nonneg (hq0 u) (Real.exp_pos _).le) (Finset.mem_univ u0)

/-- The mixture log-density is dominated by the total absolute tilt plus a constant. -/
theorem abs_log_mixDensity_le {v : ℝ} {q : Fin N → ℝ} (a : Fin N → Fin n → ℝ)
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) {u0 : Fin N} (hu0 : 0 < q u0) (y : Fin n → ℝ) :
    |Real.log (mixDensity v q a y)|
      ≤ |Real.log (q u0)| + ∑ u, |gaussianTilt v (a u) y| := by
  have hmix : 0 < mixDensity v q a y := mixDensity_pos a hq0 hqs y
  set S : ℝ := ∑ u, |gaussianTilt v (a u) y| with hS
  have hS0 : 0 ≤ S := Finset.sum_nonneg fun u _ => abs_nonneg _
  have hupper : mixDensity v q a y ≤ Real.exp S := by
    have hterm : ∀ u ∈ Finset.univ,
        q u * Real.exp (gaussianTilt v (a u) y) ≤ q u * Real.exp S := by
      intro u _
      refine mul_le_mul_of_nonneg_left (Real.exp_le_exp.mpr ?_) (hq0 u)
      calc gaussianTilt v (a u) y ≤ |gaussianTilt v (a u) y| := le_abs_self _
        _ ≤ S := Finset.single_le_sum (f := fun w => |gaussianTilt v (a w) y|)
            (fun w _ => abs_nonneg _) (Finset.mem_univ u)
    calc mixDensity v q a y ≤ ∑ u, q u * Real.exp S := Finset.sum_le_sum hterm
      _ = Real.exp S := by rw [← Finset.sum_mul, hqs, one_mul]
  have hlower : q u0 * Real.exp (gaussianTilt v (a u0) y) ≤ mixDensity v q a y :=
    Finset.single_le_sum (f := fun u => q u * Real.exp (gaussianTilt v (a u) y))
      (fun u _ => mul_nonneg (hq0 u) (Real.exp_pos _).le) (Finset.mem_univ u0)
  have hlog_up : Real.log (mixDensity v q a y) ≤ S := by
    have := Real.log_le_log hmix hupper
    rwa [Real.log_exp] at this
  have hlog_low : Real.log (q u0) + gaussianTilt v (a u0) y
      ≤ Real.log (mixDensity v q a y) := by
    have hp : 0 < q u0 * Real.exp (gaussianTilt v (a u0) y) := mul_pos hu0 (Real.exp_pos _)
    have := Real.log_le_log hp hlower
    rwa [Real.log_mul (ne_of_gt hu0) (Real.exp_ne_zero _), Real.log_exp] at this
  have htilt : |gaussianTilt v (a u0) y| ≤ S :=
    Finset.single_le_sum (f := fun w => |gaussianTilt v (a w) y|)
      (fun w _ => abs_nonneg _) (Finset.mem_univ u0)
  have habs0 : -|Real.log (q u0)| ≤ Real.log (q u0) := neg_abs_le _
  rw [abs_le]
  constructor
  · have := neg_abs_le (gaussianTilt v (a u0) y)
    linarith
  · linarith [abs_nonneg (Real.log (q u0))]

/-- The mixture log-density is integrable under any product Gaussian. -/
theorem integrable_log_mixDensity {v : ℝ} {q : Fin N → ℝ} (a : Fin N → Fin n → ℝ)
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (m : Fin n → ℝ) (w : ℝ≥0) :
    Integrable (fun y => Real.log (mixDensity v q a y))
      (Measure.pi fun j => gaussianReal (m j) w) := by
  obtain ⟨u0, hu0⟩ := exists_pos_weight hq0 hqs
  refine Integrable.mono' (g := fun y => |Real.log (q u0)| + ∑ u, |gaussianTilt v (a u) y|) ?_ ?_ ?_
  · refine Integrable.add (integrable_const _) ?_
    exact integrable_finsetSum _ fun u _ => (integrable_gaussianTilt_pi m (a u) v w).abs
  · exact ((measurable_mixDensity v q a).log).aestronglyMeasurable
  · exact Filter.Eventually.of_forall fun y =>
      abs_log_mixDensity_le a hq0 hqs hu0 y

end Mixture

section MixtureMeasure

variable {n N : ℕ}

/-- The finite Gaussian location mixture as a measure. -/
def gaussianMixtureMeasure (v : ℝ≥0) (q : Fin N → ℝ) (a : Fin N → Fin n → ℝ) :
    Measure (Fin n → ℝ) :=
  (gaussianRef n v).withDensity (fun y => ENNReal.ofReal (mixDensity (v : ℝ) q a y))

theorem lintegral_exp_tilt_eq_one (m : Fin n → ℝ) {v : ℝ≥0} (hv : v ≠ 0) :
    ∫⁻ y, ENNReal.ofReal (Real.exp (gaussianTilt (v : ℝ) m y)) ∂(gaussianRef n v) = 1 := by
  have h := pi_gaussianReal_eq_withDensity_tilt m hv
  have huniv : (Measure.pi fun i => gaussianReal (m i) v) Set.univ = 1 := measure_univ
  rw [h, withDensity_apply _ MeasurableSet.univ, Measure.restrict_univ] at huniv
  exact huniv

theorem isProbabilityMeasure_gaussianMixtureMeasure {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ}
    (a : Fin N → Fin n → ℝ) (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) :
    IsProbabilityMeasure (gaussianMixtureMeasure v q a) := by
  constructor
  rw [gaussianMixtureMeasure, withDensity_apply _ MeasurableSet.univ, Measure.restrict_univ]
  have hsplit : ∀ y : Fin n → ℝ, ENNReal.ofReal (mixDensity (v : ℝ) q a y)
      = ∑ u, ENNReal.ofReal (q u) * ENNReal.ofReal (Real.exp (gaussianTilt (v : ℝ) (a u) y)) := by
    intro y
    rw [mixDensity, ENNReal.ofReal_sum_of_nonneg
      (fun u _ => mul_nonneg (hq0 u) (Real.exp_pos _).le)]
    exact Finset.sum_congr rfl fun u _ => ENNReal.ofReal_mul (hq0 u)
  simp_rw [hsplit]
  rw [lintegral_finsetSum _ (fun u _ => by
    exact ((measurable_gaussianTilt (v : ℝ) (a u)).exp.ennreal_ofReal).const_mul _)]
  have hterm : ∀ u : Fin N,
      ∫⁻ y, ENNReal.ofReal (q u) * ENNReal.ofReal (Real.exp (gaussianTilt (v : ℝ) (a u) y))
        ∂(gaussianRef n v) = ENNReal.ofReal (q u) := by
    intro u
    rw [lintegral_const_mul _ ((measurable_gaussianTilt (v : ℝ) (a u)).exp.ennreal_ofReal),
      lintegral_exp_tilt_eq_one (a u) hv, mul_one]
  rw [Finset.sum_congr rfl fun u _ => hterm u,
    ← ENNReal.ofReal_sum_of_nonneg (fun u _ => hq0 u), hqs, ENNReal.ofReal_one]

end MixtureMeasure

section ChannelDivergence

variable {n N : ℕ}

/-- **Closed form of the divergence from a finite Gaussian location mixture.**  The divergence of
the conditional law `N(m, τ² I)` from the mixture is the mean of the tilt minus the mixture
log-density. -/
theorem klDiv_pi_gaussianReal_mixture {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ}
    (a : Fin N → Fin n → ℝ) (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (m : Fin n → ℝ) :
    klDiv (Measure.pi fun i => gaussianReal (m i) v) (gaussianMixtureMeasure v q a)
      = ENNReal.ofReal (∫ y, (gaussianTilt (v : ℝ) m y - Real.log (mixDensity (v : ℝ) q a y))
          ∂(Measure.pi fun i => gaussianReal (m i) v)) := by
  classical
  haveI hmixprob := isProbabilityMeasure_gaussianMixtureMeasure hv a hq0 hqs
  set h : (Fin n → ℝ) → ℝ≥0∞ := fun y =>
    ENNReal.ofReal (Real.exp (gaussianTilt (v : ℝ) m y) / mixDensity (v : ℝ) q a y) with hhdef
  have hFm : Measurable (fun y => ENNReal.ofReal (mixDensity (v : ℝ) q a y)) :=
    (measurable_mixDensity _ _ _).ennreal_ofReal
  have hhm : Measurable h :=
    (((measurable_gaussianTilt (v : ℝ) m).exp).div (measurable_mixDensity _ _ _)).ennreal_ofReal
  have hprod : (fun y => ENNReal.ofReal (Real.exp (gaussianTilt (v : ℝ) m y)))
      = (fun y => ENNReal.ofReal (mixDensity (v : ℝ) q a y)) * h := by
    funext y
    have hpos := mixDensity_pos (v := (v : ℝ)) a hq0 hqs y
    simp only [Pi.mul_apply, hhdef]
    rw [← ENNReal.ofReal_mul (le_of_lt hpos)]
    congr 1
    field_simp
  have hPm : (Measure.pi fun i => gaussianReal (m i) v)
      = (gaussianMixtureMeasure v q a).withDensity h := by
    rw [pi_gaussianReal_eq_withDensity_tilt m hv, hprod, withDensity_mul _ hFm hhm]
    rfl
  have hac : (Measure.pi fun i => gaussianReal (m i) v) ≪ gaussianMixtureMeasure v q a := by
    rw [hPm]
    exact withDensity_absolutelyContinuous _ _
  have hrn : (Measure.pi fun i => gaussianReal (m i) v).rnDeriv (gaussianMixtureMeasure v q a)
      =ᵐ[gaussianMixtureMeasure v q a] h := by
    rw [hPm]
    exact Measure.rnDeriv_withDensity _ hhm
  have hrnP : (Measure.pi fun i => gaussianReal (m i) v).rnDeriv (gaussianMixtureMeasure v q a)
      =ᵐ[Measure.pi fun i => gaussianReal (m i) v] h := hac.ae_eq hrn
  have hllr : llr (Measure.pi fun i => gaussianReal (m i) v) (gaussianMixtureMeasure v q a)
      =ᵐ[Measure.pi fun i => gaussianReal (m i) v]
        fun y => gaussianTilt (v : ℝ) m y - Real.log (mixDensity (v : ℝ) q a y) := by
    filter_upwards [hrnP] with y hy
    have hpos := mixDensity_pos (v := (v : ℝ)) a hq0 hqs y
    rw [llr, hy, hhdef]
    rw [ENNReal.toReal_ofReal (by positivity),
      Real.log_div (Real.exp_ne_zero _) (ne_of_gt hpos), Real.log_exp]
  have hintsub : Integrable
      (fun y => gaussianTilt (v : ℝ) m y - Real.log (mixDensity (v : ℝ) q a y))
      (Measure.pi fun i => gaussianReal (m i) v) :=
    (integrable_gaussianTilt_pi m m (v : ℝ) v).sub
      (integrable_log_mixDensity a hq0 hqs m v)
  have hint : Integrable
      (llr (Measure.pi fun i => gaussianReal (m i) v) (gaussianMixtureMeasure v q a))
      (Measure.pi fun i => gaussianReal (m i) v) := (integrable_congr hllr).mpr hintsub
  rw [klDiv_of_ac_of_integrable hac hint, integral_congr_ae hllr]
  simp

end ChannelDivergence

section Moments

variable {n N : ℕ}

/-- Coordinate means of a product Gaussian. -/
theorem integral_coord_pi_gaussianReal (m : Fin n → ℝ) (v : ℝ≥0) (i : Fin n) :
    ∫ y : Fin n → ℝ, y i ∂(Measure.pi fun j => gaussianReal (m j) v) = m i := by
  have hmp := measurePreserving_eval (fun j => gaussianReal (m j) v) i
  have hmeas : AEMeasurable (Function.eval i : (Fin n → ℝ) → ℝ)
      (Measure.pi fun j => gaussianReal (m j) v) := (measurable_pi_apply i).aemeasurable
  have hsm : AEStronglyMeasurable (fun x : ℝ => x)
      ((Measure.pi fun j => gaussianReal (m j) v).map (Function.eval i)) :=
    aestronglyMeasurable_id
  have hkey := integral_map (φ := (Function.eval i : (Fin n → ℝ) → ℝ)) hmeas hsm
  rw [hmp.map_eq, integral_id_gaussianReal] at hkey
  exact hkey.symm

/-- The mean tilt of a product Gaussian at its own centre is `‖m‖²/(2v)`. -/
theorem integral_gaussianTilt_self (m : Fin n → ℝ) {v : ℝ≥0} (hv : v ≠ 0) :
    ∫ y, gaussianTilt (v : ℝ) m y ∂(Measure.pi fun i => gaussianReal (m i) v)
      = (∑ i, m i ^ 2) / (2 * v) := by
  have hv0 : (0 : ℝ) < v := by positivity
  unfold gaussianTilt
  rw [integral_sub (Integrable.div_const (integrable_finsetSum _ fun i _ =>
        (integrable_coord_pi_gaussianReal m v i).mul_const (m i)) _) (integrable_const _),
    integral_div, integral_finsetSum _ (fun i _ =>
        (integrable_coord_pi_gaussianReal m v i).mul_const (m i))]
  have hcoord : ∀ i : Fin n,
      ∫ y : Fin n → ℝ, y i * m i ∂(Measure.pi fun j => gaussianReal (m j) v) = m i ^ 2 := by
    intro i
    rw [integral_mul_const, integral_coord_pi_gaussianReal m v i]
    ring
  rw [Finset.sum_congr rfl fun i _ => hcoord i, integral_const]
  simp only [probReal_univ, smul_eq_mul, one_mul]
  field_simp
  ring

/-- The tilt density integrates to one against the reference Gaussian. -/
theorem integrable_exp_gaussianTilt_ref (m : Fin n → ℝ) {v : ℝ≥0} (hv : v ≠ 0) :
    Integrable (fun y => Real.exp (gaussianTilt (v : ℝ) m y)) (gaussianRef n v) := by
  refine ⟨((measurable_gaussianTilt (v : ℝ) m).exp).aestronglyMeasurable, ?_⟩
  rw [hasFiniteIntegral_iff_ofReal (Filter.Eventually.of_forall fun y => (Real.exp_pos _).le)]
  rw [lintegral_exp_tilt_eq_one m hv]
  exact ENNReal.one_lt_top

theorem integral_exp_gaussianTilt_ref (m : Fin n → ℝ) {v : ℝ≥0} (hv : v ≠ 0) :
    ∫ y, Real.exp (gaussianTilt (v : ℝ) m y) ∂(gaussianRef n v) = 1 := by
  rw [integral_eq_lintegral_of_nonneg_ae (Filter.Eventually.of_forall fun y => (Real.exp_pos _).le)
    ((measurable_gaussianTilt (v : ℝ) m).exp).aestronglyMeasurable,
    lintegral_exp_tilt_eq_one m hv]
  simp

theorem integrable_mixDensity_ref {v : ℝ≥0} (hv : v ≠ 0) (q : Fin N → ℝ)
    (a : Fin N → Fin n → ℝ) :
    Integrable (fun y => mixDensity (v : ℝ) q a y) (gaussianRef n v) := by
  unfold mixDensity
  exact integrable_finsetSum _ fun u _ =>
    (integrable_exp_gaussianTilt_ref (a u) hv).const_mul (q u)

theorem integral_mixDensity_ref {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ}
    (a : Fin N → Fin n → ℝ) (hqs : ∑ u, q u = 1) :
    ∫ y, mixDensity (v : ℝ) q a y ∂(gaussianRef n v) = 1 := by
  unfold mixDensity
  rw [integral_finsetSum _ (fun u _ => (integrable_exp_gaussianTilt_ref (a u) hv).const_mul (q u))]
  have hterm : ∀ u : Fin N,
      ∫ y, q u * Real.exp (gaussianTilt (v : ℝ) (a u) y) ∂(gaussianRef n v) = q u := by
    intro u
    rw [integral_const_mul, integral_exp_gaussianTilt_ref (a u) hv, mul_one]
  rw [Finset.sum_congr rfl fun u _ => hterm u, hqs]

end Moments

section MixtureIntegrals

variable {n N : ℕ}

theorem mixDensity_mul_eq_sum (v : ℝ) (q : Fin N → ℝ) (m : Fin N → Fin n → ℝ)
    (g : (Fin n → ℝ) → ℝ) :
    (fun y => ∑ u, q u * (Real.exp (gaussianTilt v (m u) y) * g y))
      = fun y => mixDensity v q m y * g y := by
  funext y
  rw [mixDensity, Finset.sum_mul]
  exact Finset.sum_congr rfl fun u _ => by ring

/-- Integrability against the mixture density from integrability against every component. -/
theorem integrable_mixDensity_mul {v : ℝ≥0} (hv : v ≠ 0) (q : Fin N → ℝ)
    (m : Fin N → Fin n → ℝ) (g : (Fin n → ℝ) → ℝ)
    (hg : ∀ u, Integrable g (Measure.pi fun i => gaussianReal (m u i) v)) :
    Integrable (fun y => mixDensity (v : ℝ) q m y * g y) (gaussianRef n v) := by
  have hterm : ∀ u : Fin N, Integrable
      (fun y => q u * (Real.exp (gaussianTilt (v : ℝ) (m u) y) * g y)) (gaussianRef n v) :=
    fun u => (((integrable_pi_gaussianReal_iff_ref (m u) hv g).mp (hg u))).const_mul (q u)
  have hsum : Integrable (fun y => ∑ u, q u * (Real.exp (gaussianTilt (v : ℝ) (m u) y) * g y))
      (gaussianRef n v) := integrable_finsetSum _ fun u _ => hterm u
  rwa [mixDensity_mul_eq_sum (v : ℝ) q m g] at hsum

/-- The mixture integral is the weighted sum of the component integrals. -/
theorem integral_mixDensity_mul {v : ℝ≥0} (hv : v ≠ 0) (q : Fin N → ℝ)
    (m : Fin N → Fin n → ℝ) (g : (Fin n → ℝ) → ℝ)
    (hg : ∀ u, Integrable g (Measure.pi fun i => gaussianReal (m u i) v)) :
    ∫ y, mixDensity (v : ℝ) q m y * g y ∂(gaussianRef n v)
      = ∑ u, q u * ∫ y, g y ∂(Measure.pi fun i => gaussianReal (m u i) v) := by
  have hterm : ∀ u : Fin N, Integrable
      (fun y => q u * (Real.exp (gaussianTilt (v : ℝ) (m u) y) * g y)) (gaussianRef n v) :=
    fun u => (((integrable_pi_gaussianReal_iff_ref (m u) hv g).mp (hg u))).const_mul (q u)
  rw [← mixDensity_mul_eq_sum (v : ℝ) q m g,
    integral_finsetSum _ fun u _ => hterm u]
  refine Finset.sum_congr rfl fun u _ => ?_
  rw [integral_const_mul, ← integral_pi_gaussianReal_eq_ref (m u) hv g]

/-- **Gibbs inequality against the reference Gaussian.** -/
theorem gibbs_ref_le {v : ℝ≥0} {F G : (Fin n → ℝ) → ℝ}
    (hFpos : ∀ y, 0 < F y) (hGpos : ∀ y, 0 < G y)
    (hFint : Integrable F (gaussianRef n v)) (hGint : Integrable G (gaussianRef n v))
    (hF1 : ∫ y, F y ∂(gaussianRef n v) = 1) (hG1 : ∫ y, G y ∂(gaussianRef n v) = 1)
    (hlog : Integrable (fun y => F y * (Real.log (G y) - Real.log (F y))) (gaussianRef n v)) :
    ∫ y, F y * (Real.log (G y) - Real.log (F y)) ∂(gaussianRef n v) ≤ 0 := by
  have hpt : ∀ y, F y * (Real.log (G y) - Real.log (F y)) ≤ G y - F y := by
    intro y
    have hlogle : Real.log (G y / F y) ≤ G y / F y - 1 :=
      Real.log_le_sub_one_of_pos (div_pos (hGpos y) (hFpos y))
    rw [Real.log_div (ne_of_gt (hGpos y)) (ne_of_gt (hFpos y))] at hlogle
    have hmul := mul_le_mul_of_nonneg_left hlogle (hFpos y).le
    have hFne : F y ≠ 0 := ne_of_gt (hFpos y)
    have hval : F y * (G y / F y - 1) = G y - F y := by
      field_simp
    linarith [hmul, hval.le, hval.ge]
  calc ∫ y, F y * (Real.log (G y) - Real.log (F y)) ∂(gaussianRef n v)
      ≤ ∫ y, (G y - F y) ∂(gaussianRef n v) := integral_mono hlog (hGint.sub hFint) hpt
    _ = 0 := by rw [integral_sub hGint hFint, hG1, hF1, sub_self]

/-- **The mixture is the best reference.**  Replacing the mixture of the channel `m` by the
mixture of any other channel `a` can only increase the averaged cross term. -/
theorem sum_log_mixDensity_le {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ} (hq0 : ∀ u, 0 ≤ q u)
    (hqs : ∑ u, q u = 1) (m a : Fin N → Fin n → ℝ) :
    ∑ u, q u * ∫ y, Real.log (mixDensity (v : ℝ) q a y)
        ∂(Measure.pi fun i => gaussianReal (m u i) v)
      ≤ ∑ u, q u * ∫ y, Real.log (mixDensity (v : ℝ) q m y)
        ∂(Measure.pi fun i => gaussianReal (m u i) v) := by
  have hga : ∀ u : Fin N, Integrable (fun y => Real.log (mixDensity (v : ℝ) q a y))
      (Measure.pi fun i => gaussianReal (m u i) v) :=
    fun u => integrable_log_mixDensity a hq0 hqs (m u) v
  have hgm : ∀ u : Fin N, Integrable (fun y => Real.log (mixDensity (v : ℝ) q m y))
      (Measure.pi fun i => gaussianReal (m u i) v) :=
    fun u => integrable_log_mixDensity m hq0 hqs (m u) v
  have hdiff : ∀ u : Fin N, Integrable
      (fun y => Real.log (mixDensity (v : ℝ) q a y) - Real.log (mixDensity (v : ℝ) q m y))
      (Measure.pi fun i => gaussianReal (m u i) v) := fun u => (hga u).sub (hgm u)
  have hkey := gibbs_ref_le (v := v) (F := fun y => mixDensity (v : ℝ) q m y)
    (G := fun y => mixDensity (v : ℝ) q a y)
    (fun y => mixDensity_pos m hq0 hqs y) (fun y => mixDensity_pos a hq0 hqs y)
    (integrable_mixDensity_ref hv q m) (integrable_mixDensity_ref hv q a)
    (integral_mixDensity_ref hv m hqs) (integral_mixDensity_ref hv a hqs)
    (integrable_mixDensity_mul hv q m _ hdiff)
  rw [integral_mixDensity_mul hv q m _ hdiff] at hkey
  have hsplit : ∀ u : Fin N,
      (∫ y, (Real.log (mixDensity (v : ℝ) q a y) - Real.log (mixDensity (v : ℝ) q m y))
        ∂(Measure.pi fun i => gaussianReal (m u i) v))
      = (∫ y, Real.log (mixDensity (v : ℝ) q a y)
          ∂(Measure.pi fun i => gaussianReal (m u i) v))
        - ∫ y, Real.log (mixDensity (v : ℝ) q m y)
          ∂(Measure.pi fun i => gaussianReal (m u i) v) :=
    fun u => integral_sub (hga u) (hgm u)
  simp only [hsplit, mul_sub] at hkey
  rw [Finset.sum_sub_distrib] at hkey
  linarith

end MixtureIntegrals

section Convexity

variable {n N : ℕ}

/-- Jensen for the exponential over a finite probability vector. -/
theorem exp_weighted_average_le {ι : Type*} [Fintype ι] {w c : ι → ℝ} (hw0 : ∀ u, 0 ≤ w u)
    (hw1 : ∑ u, w u = 1) : Real.exp (∑ u, w u * c u) ≤ ∑ u, w u * Real.exp (c u) := by
  set M : ℝ := ∑ u, w u * c u with hM
  have hterm : ∀ u : ι, w u * (Real.exp M * (1 + (c u - M))) ≤ w u * Real.exp (c u) := by
    intro u
    refine mul_le_mul_of_nonneg_left ?_ (hw0 u)
    have h := Real.add_one_le_exp (c u - M)
    have hpos : (0 : ℝ) < Real.exp M := Real.exp_pos M
    have hstep : Real.exp M * (1 + (c u - M)) ≤ Real.exp M * Real.exp (c u - M) :=
      mul_le_mul_of_nonneg_left (by linarith) hpos.le
    have hval : Real.exp M * Real.exp (c u - M) = Real.exp (c u) := by
      rw [← Real.exp_add]
      congr 1
      ring
    linarith [hstep, hval.le, hval.ge]
  have hsum : ∑ u, w u * (Real.exp M * (1 + (c u - M))) ≤ ∑ u, w u * Real.exp (c u) :=
    Finset.sum_le_sum fun u _ => hterm u
  have hval : ∑ u, w u * (Real.exp M * (1 + (c u - M))) = Real.exp M := by
    have hexpand : ∀ u : ι, w u * (Real.exp M * (1 + (c u - M)))
        = Real.exp M * ((1 - M) * w u + w u * c u) := fun u => by ring
    rw [Finset.sum_congr rfl fun u _ => hexpand u, ← Finset.mul_sum, Finset.sum_add_distrib,
      ← Finset.mul_sum, hw1, ← hM]
    ring
  rw [hval] at hsum
  exact hsum

theorem gaussianTilt_add (v : ℝ) (m y d : Fin n → ℝ) :
    gaussianTilt v m (y + d) = gaussianTilt v m y + (∑ i, d i * m i) / v := by
  unfold gaussianTilt
  have hsplit : ∑ i, (y + d) i * m i = (∑ i, y i * m i) + ∑ i, d i * m i := by
    rw [← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun i _ => ?_
    simp only [Pi.add_apply]
    ring
  rw [hsplit]
  ring

/-- The posterior mean of the mixture centres given the observation. -/
def mixMean (v : ℝ) (q : Fin N → ℝ) (a : Fin N → Fin n → ℝ) (y : Fin n → ℝ) (i : Fin n) : ℝ :=
  (∑ u, q u * Real.exp (gaussianTilt v (a u) y) * a u i) / mixDensity v q a y

theorem measurable_mixMean (v : ℝ) (q : Fin N → ℝ) (a : Fin N → Fin n → ℝ) (i : Fin n) :
    Measurable (fun y => mixMean v q a y i) := by
  unfold mixMean
  refine Measurable.div ?_ (measurable_mixDensity v q a)
  exact Finset.univ.measurable_sum fun u _ =>
    (((measurable_gaussianTilt v (a u)).exp).const_mul (q u)).mul_const (a u i)

theorem mixMean_mul_mixDensity {v : ℝ} {q : Fin N → ℝ} (a : Fin N → Fin n → ℝ)
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (y : Fin n → ℝ) (i : Fin n) :
    mixMean v q a y i * mixDensity v q a y
      = ∑ u, q u * Real.exp (gaussianTilt v (a u) y) * a u i := by
  unfold mixMean
  exact div_mul_cancel₀ _ (ne_of_gt (mixDensity_pos a hq0 hqs y))

/-- The posterior mean is a convex combination of the centres, hence bounded. -/
theorem abs_mixMean_le {v : ℝ} {q : Fin N → ℝ} (a : Fin N → Fin n → ℝ) (hq0 : ∀ u, 0 ≤ q u)
    (hqs : ∑ u, q u = 1) (y : Fin n → ℝ) (i : Fin n) :
    |mixMean v q a y i| ≤ ∑ u, |a u i| := by
  have hmix : 0 < mixDensity v q a y := mixDensity_pos a hq0 hqs y
  have hnum : |∑ u, q u * Real.exp (gaussianTilt v (a u) y) * a u i|
      ≤ ∑ u, q u * Real.exp (gaussianTilt v (a u) y) * |a u i| := by
    refine (Finset.abs_sum_le_sum_abs _ _).trans (le_of_eq ?_)
    refine Finset.sum_congr rfl fun u _ => ?_
    rw [abs_mul, abs_of_nonneg (mul_nonneg (hq0 u) (Real.exp_pos _).le)]
  have hbound : ∑ u, q u * Real.exp (gaussianTilt v (a u) y) * |a u i|
      ≤ mixDensity v q a y * ∑ u, |a u i| := by
    rw [mixDensity, Finset.sum_mul]
    refine Finset.sum_le_sum fun u _ => ?_
    refine mul_le_mul_of_nonneg_left ?_ (mul_nonneg (hq0 u) (Real.exp_pos _).le)
    exact Finset.single_le_sum (f := fun w => |a w i|) (fun w _ => abs_nonneg _)
      (Finset.mem_univ u)
  unfold mixMean
  rw [abs_div, abs_of_pos hmix, div_le_iff₀ hmix]
  linarith [hnum, hbound]

/-- **Tangent inequality for the mixture log-density.**  The log-density of a finite Gaussian
location mixture is convex along shifts, with the posterior mean as the slope. -/
theorem log_mixDensity_shift_ge {v : ℝ} (hv : 0 < v) {q : Fin N → ℝ}
    (a : Fin N → Fin n → ℝ) (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (y d : Fin n → ℝ) :
    (∑ i, d i * mixMean v q a y i) / v
      ≤ Real.log (mixDensity v q a (y + d)) - Real.log (mixDensity v q a y) := by
  have hmixy : 0 < mixDensity v q a y := mixDensity_pos a hq0 hqs y
  have hmixyd : 0 < mixDensity v q a (y + d) := mixDensity_pos a hq0 hqs (y + d)
  have hmne : mixDensity v q a y ≠ 0 := ne_of_gt hmixy
  have hvne : v ≠ 0 := ne_of_gt hv
  have hw0 : ∀ u : Fin N,
      0 ≤ q u * Real.exp (gaussianTilt v (a u) y) / mixDensity v q a y :=
    fun u => div_nonneg (mul_nonneg (hq0 u) (Real.exp_pos _).le) hmixy.le
  have hw1 : ∑ u, q u * Real.exp (gaussianTilt v (a u) y) / mixDensity v q a y = 1 := by
    rw [← Finset.sum_div, ← mixDensity, div_self hmne]
  have hjensen := exp_weighted_average_le
    (w := fun u => q u * Real.exp (gaussianTilt v (a u) y) / mixDensity v q a y)
    (c := fun u => (∑ i, d i * a u i) / v) hw0 hw1
  have hcancel : mixDensity v q a y * v ≠ 0 := mul_ne_zero hmne hvne
  -- the weighted average of the exponents is the posterior mean pairing
  have hA : (∑ u, q u * Real.exp (gaussianTilt v (a u) y) / mixDensity v q a y
        * ((∑ i, d i * a u i) / v))
      = (∑ i, d i * mixMean v q a y i) / v := by
    refine mul_right_cancel₀ hcancel ?_
    have hL : (∑ u, q u * Real.exp (gaussianTilt v (a u) y) / mixDensity v q a y
          * ((∑ i, d i * a u i) / v)) * (mixDensity v q a y * v)
        = ∑ u, ∑ i, q u * Real.exp (gaussianTilt v (a u) y) * a u i * d i := by
      rw [Finset.sum_mul]
      refine Finset.sum_congr rfl fun u _ => ?_
      have hrhs : ∑ i, q u * Real.exp (gaussianTilt v (a u) y) * a u i * d i
          = (q u * Real.exp (gaussianTilt v (a u) y)) * ∑ i, d i * a u i := by
        rw [Finset.mul_sum]
        exact Finset.sum_congr rfl fun i _ => by ring
      rw [hrhs]
      field_simp
    have hR : ((∑ i, d i * mixMean v q a y i) / v) * (mixDensity v q a y * v)
        = ∑ i, ∑ u, q u * Real.exp (gaussianTilt v (a u) y) * a u i * d i := by
      have hstep : ((∑ i, d i * mixMean v q a y i) / v) * (mixDensity v q a y * v)
          = ∑ i, d i * (mixMean v q a y i * mixDensity v q a y) := by
        have hrhs : ∑ i, d i * (mixMean v q a y i * mixDensity v q a y)
            = (∑ i, d i * mixMean v q a y i) * mixDensity v q a y := by
          rw [Finset.sum_mul]
          exact Finset.sum_congr rfl fun i _ => by ring
        rw [hrhs]
        field_simp
      rw [hstep]
      refine Finset.sum_congr rfl fun i _ => ?_
      rw [mixMean_mul_mixDensity a hq0 hqs y i, Finset.mul_sum]
      exact Finset.sum_congr rfl fun u _ => by ring
    rw [hL, hR, Finset.sum_comm]
  -- the weighted average of the exponentials is the density ratio
  have hB : (∑ u, q u * Real.exp (gaussianTilt v (a u) y) / mixDensity v q a y
        * Real.exp ((∑ i, d i * a u i) / v))
      = mixDensity v q a (y + d) / mixDensity v q a y := by
    have hterm : ∀ u : Fin N, q u * Real.exp (gaussianTilt v (a u) y) / mixDensity v q a y
        * Real.exp ((∑ i, d i * a u i) / v)
        = q u * Real.exp (gaussianTilt v (a u) (y + d)) / mixDensity v q a y := by
      intro u
      rw [gaussianTilt_add, Real.exp_add]
      ring
    rw [Finset.sum_congr rfl fun u _ => hterm u, ← Finset.sum_div, ← mixDensity]
  rw [hA, hB] at hjensen
  have hlog := Real.log_le_log (Real.exp_pos _) hjensen
  rw [Real.log_exp, Real.log_div (ne_of_gt hmixyd) hmne] at hlog
  exact hlog

end Convexity

section Projection

variable {n N : ℕ}

/-- A bounded measurable function is integrable on a probability measure. -/
theorem integrable_of_bounded_measurable {α : Type*} [MeasurableSpace α] (μ : Measure α)
    [IsProbabilityMeasure μ] {f : α → ℝ} (hm : Measurable f) {C : ℝ} (hb : ∀ x, |f x| ≤ C) :
    Integrable f μ := by
  refine Integrable.mono' (integrable_const C) hm.aestronglyMeasurable ?_
  exact Filter.Eventually.of_forall fun x => by
    rw [Real.norm_eq_abs]; exact hb x

/-- The weighted sum of component integrals as a single reference integral. -/
theorem sum_weighted_integral_eq_ref {v : ℝ≥0} (hv : v ≠ 0) (q : Fin N → ℝ)
    (a : Fin N → Fin n → ℝ) (g : Fin N → (Fin n → ℝ) → ℝ)
    (hg : ∀ u, Integrable (g u) (Measure.pi fun j => gaussianReal (a u j) v)) :
    ∑ u, q u * ∫ y, g u y ∂(Measure.pi fun j => gaussianReal (a u j) v)
      = ∫ y, ∑ u, q u * (Real.exp (gaussianTilt (v : ℝ) (a u) y) * g u y) ∂(gaussianRef n v) := by
  have hterm : ∀ u : Fin N, Integrable
      (fun y => q u * (Real.exp (gaussianTilt (v : ℝ) (a u) y) * g u y)) (gaussianRef n v) :=
    fun u => (((integrable_pi_gaussianReal_iff_ref (a u) hv (g u)).mp (hg u))).const_mul (q u)
  rw [integral_finsetSum _ fun u _ => hterm u]
  refine Finset.sum_congr rfl fun u _ => ?_
  rw [integral_const_mul, ← integral_pi_gaussianReal_eq_ref (a u) hv (g u)]

/-- Pointwise bias-variance decomposition of the mixture centres about the posterior mean. -/
theorem mix_projection_pointwise {v : ℝ} {q : Fin N → ℝ} (a : Fin N → Fin n → ℝ)
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (c : Fin n → ℝ) (y : Fin n → ℝ) :
    ∑ u, q u * (Real.exp (gaussianTilt v (a u) y) * ∑ i, (a u i - c i) ^ 2)
      = ∑ u, q u * (Real.exp (gaussianTilt v (a u) y)
            * ∑ i, (a u i - mixMean v q a y i) ^ 2)
        + mixDensity v q a y * ∑ i, (mixMean v q a y i - c i) ^ 2 := by
  have hweight : ∑ u, q u * Real.exp (gaussianTilt v (a u) y) = mixDensity v q a y := rfl
  have hcoord : ∀ i : Fin n,
      ∑ u, q u * Real.exp (gaussianTilt v (a u) y) * a u i
        = mixMean v q a y i * mixDensity v q a y :=
    fun i => (mixMean_mul_mixDensity a hq0 hqs y i).symm
  have hswapL : ∑ u, q u * (Real.exp (gaussianTilt v (a u) y) * ∑ i, (a u i - c i) ^ 2)
      = ∑ i, ∑ u, q u * Real.exp (gaussianTilt v (a u) y) * (a u i - c i) ^ 2 := by
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl fun u _ => ?_
    rw [Finset.mul_sum, Finset.mul_sum]
    exact Finset.sum_congr rfl fun i _ => by ring
  have hswapR : ∑ u, q u * (Real.exp (gaussianTilt v (a u) y)
          * ∑ i, (a u i - mixMean v q a y i) ^ 2)
      = ∑ i, ∑ u, q u * Real.exp (gaussianTilt v (a u) y) * (a u i - mixMean v q a y i) ^ 2 := by
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl fun u _ => ?_
    rw [Finset.mul_sum, Finset.mul_sum]
    exact Finset.sum_congr rfl fun i _ => by ring
  have hlast : mixDensity v q a y * ∑ i, (mixMean v q a y i - c i) ^ 2
      = ∑ i, mixDensity v q a y * (mixMean v q a y i - c i) ^ 2 := by
    rw [Finset.mul_sum]
  rw [hswapL, hswapR, hlast, ← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl fun i _ => ?_
  have hexpand : ∀ u : Fin N, q u * Real.exp (gaussianTilt v (a u) y) * (a u i - c i) ^ 2
      = q u * Real.exp (gaussianTilt v (a u) y) * (a u i - mixMean v q a y i) ^ 2
        + 2 * (mixMean v q a y i - c i)
            * (q u * Real.exp (gaussianTilt v (a u) y) * a u i
              - q u * Real.exp (gaussianTilt v (a u) y) * mixMean v q a y i)
        + q u * Real.exp (gaussianTilt v (a u) y) * (mixMean v q a y i - c i) ^ 2 := by
    intro u
    ring
  rw [Finset.sum_congr rfl fun u _ => hexpand u, Finset.sum_add_distrib, Finset.sum_add_distrib]
  have hcross : ∑ u, 2 * (mixMean v q a y i - c i)
      * (q u * Real.exp (gaussianTilt v (a u) y) * a u i
        - q u * Real.exp (gaussianTilt v (a u) y) * mixMean v q a y i) = 0 := by
    rw [← Finset.mul_sum, Finset.sum_sub_distrib, hcoord i]
    have hsecond : ∑ u, q u * Real.exp (gaussianTilt v (a u) y) * mixMean v q a y i
        = mixDensity v q a y * mixMean v q a y i := by
      rw [← Finset.sum_mul, hweight]
    rw [hsecond]
    ring
  have hthird : ∑ u, q u * Real.exp (gaussianTilt v (a u) y) * (mixMean v q a y i - c i) ^ 2
      = mixDensity v q a y * (mixMean v q a y i - c i) ^ 2 := by
    rw [← Finset.sum_mul, hweight]
  rw [hcross, hthird]
  ring

end Projection

section Transport

variable {n : ℕ}

theorem measurable_add_right_pi (d : Fin n → ℝ) :
    Measurable (fun y : Fin n → ℝ => y + d) := by
  fun_prop

/-- Translating a product Gaussian translates its centres. -/
theorem map_add_pi_gaussianReal (a d : Fin n → ℝ) (v : ℝ≥0) :
    (Measure.pi fun i => gaussianReal (a i) v).map (fun y => y + d)
      = Measure.pi fun i => gaussianReal (a i + d i) v := by
  have hmaps : ∀ i : Fin n, (gaussianReal (a i) v).map (fun t : ℝ => t + d i)
      = gaussianReal (a i + d i) v := fun i => gaussianReal_map_add_const (d i)
  haveI hsf : ∀ i : Fin n, SigmaFinite ((gaussianReal (a i) v).map (fun t : ℝ => t + d i)) := by
    intro i
    rw [hmaps i]
    infer_instance
  have hmp := Measure.pi_map_pi (μ := fun i : Fin n => gaussianReal (a i) v)
    (f := fun (i : Fin n) (t : ℝ) => t + d i)
    (fun i => (measurable_id.add_const (d i)).aemeasurable)
  simp only [hmaps] at hmp
  rw [← hmp]
  rfl

/-- Integrals against a translated product Gaussian. -/
theorem integral_shift_pi_gaussianReal (a d : Fin n → ℝ) (v : ℝ≥0) (g : (Fin n → ℝ) → ℝ)
    (hg : AEStronglyMeasurable g (Measure.pi fun i => gaussianReal (a i + d i) v)) :
    ∫ y, g y ∂(Measure.pi fun i => gaussianReal (a i + d i) v)
      = ∫ y, g (y + d) ∂(Measure.pi fun i => gaussianReal (a i) v) := by
  rw [← map_add_pi_gaussianReal a d v] at hg ⊢
  rw [integral_map (measurable_add_right_pi d).aemeasurable hg]

/-- Integrability against a translated product Gaussian. -/
theorem integrable_shift_pi_gaussianReal (a d : Fin n → ℝ) (v : ℝ≥0) (g : (Fin n → ℝ) → ℝ)
    (hg : AEStronglyMeasurable g (Measure.pi fun i => gaussianReal (a i + d i) v)) :
    Integrable g (Measure.pi fun i => gaussianReal (a i + d i) v)
      ↔ Integrable (fun y => g (y + d)) (Measure.pi fun i => gaussianReal (a i) v) := by
  rw [← map_add_pi_gaussianReal a d v] at hg ⊢
  exact integrable_map_measure hg (measurable_add_right_pi d).aemeasurable

end Transport

section ProjectionIntegral

variable {n N : ℕ}

theorem measurable_mixDeviation (v : ℝ) (q : Fin N → ℝ) (a : Fin N → Fin n → ℝ) (u : Fin N) :
    Measurable (fun y => ∑ i, (a u i - mixMean v q a y i) ^ 2) :=
  Finset.univ.measurable_sum fun i _ =>
    ((measurable_const.sub (measurable_mixMean v q a i)).pow_const 2)

theorem abs_mixDeviation_le {v : ℝ} {q : Fin N → ℝ} (a : Fin N → Fin n → ℝ)
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (u : Fin N) (y : Fin n → ℝ) :
    |∑ i, (a u i - mixMean v q a y i) ^ 2| ≤ ∑ i, (|a u i| + ∑ w, |a w i|) ^ 2 := by
  have hterm : ∀ i : Fin n, (a u i - mixMean v q a y i) ^ 2 ≤ (|a u i| + ∑ w, |a w i|) ^ 2 := by
    intro i
    have hb : |a u i - mixMean v q a y i| ≤ |a u i| + ∑ w, |a w i| := by
      have h1 := abs_sub (a u i) (mixMean v q a y i)
      have h2 := abs_mixMean_le (v := v) a hq0 hqs y i
      linarith
    calc (a u i - mixMean v q a y i) ^ 2 = |a u i - mixMean v q a y i| ^ 2 := (sq_abs _).symm
      _ ≤ (|a u i| + ∑ w, |a w i|) ^ 2 := by
          exact pow_le_pow_left₀ (abs_nonneg _) hb 2
  rw [abs_of_nonneg (Finset.sum_nonneg fun i _ => sq_nonneg _)]
  exact Finset.sum_le_sum fun i _ => hterm i

theorem integrable_mixDeviation {v : ℝ≥0} {q : Fin N → ℝ} (a : Fin N → Fin n → ℝ)
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (u : Fin N) (b : Fin n → ℝ) :
    Integrable (fun y => ∑ i, (a u i - mixMean (v : ℝ) q a y i) ^ 2)
      (Measure.pi fun j => gaussianReal (b j) v) :=
  integrable_of_bounded_measurable _ (measurable_mixDeviation (v : ℝ) q a u)
    (fun y => abs_mixDeviation_le a hq0 hqs u y)

/-- **The posterior mean is the L² projection.**  The averaged squared deviation of the centres
from the posterior mean is at most their averaged squared deviation from any fixed point. -/
theorem mix_projection_le {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ} (a : Fin N → Fin n → ℝ)
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (c : Fin n → ℝ) :
    ∑ u, q u * ∫ y, (∑ i, (a u i - mixMean (v : ℝ) q a y i) ^ 2)
        ∂(Measure.pi fun j => gaussianReal (a u j) v)
      ≤ ∑ u, q u * ∑ i, (a u i - c i) ^ 2 := by
  have hgint : ∀ u : Fin N, Integrable
      (fun y => ∑ i, (a u i - mixMean (v : ℝ) q a y i) ^ 2)
      (Measure.pi fun j => gaussianReal (a u j) v) :=
    fun u => integrable_mixDeviation a hq0 hqs u (a u)
  have hhint : ∀ u : Fin N, Integrable
      (fun _ : Fin n → ℝ => ∑ i, (a u i - c i) ^ 2)
      (Measure.pi fun j => gaussianReal (a u j) v) := fun u => integrable_const _
  have hL := sum_weighted_integral_eq_ref hv q a
    (fun u y => ∑ i, (a u i - mixMean (v : ℝ) q a y i) ^ 2) hgint
  have hR := sum_weighted_integral_eq_ref hv q a
    (fun u _ => ∑ i, (a u i - c i) ^ 2) hhint
  have hRval : ∑ u, q u * ∫ _y, (∑ i, (a u i - c i) ^ 2)
      ∂(Measure.pi fun j => gaussianReal (a u j) v)
      = ∑ u, q u * ∑ i, (a u i - c i) ^ 2 := by
    refine Finset.sum_congr rfl fun u _ => ?_
    rw [integral_const]
    simp
  rw [← hRval, hL, hR]
  have hintL : Integrable (fun y => ∑ u, q u * (Real.exp (gaussianTilt (v : ℝ) (a u) y)
      * ∑ i, (a u i - mixMean (v : ℝ) q a y i) ^ 2)) (gaussianRef n v) :=
    integrable_finsetSum _ fun u _ =>
      (((integrable_pi_gaussianReal_iff_ref (a u) hv _).mp (hgint u))).const_mul (q u)
  have hintR : Integrable (fun y => ∑ u, q u * (Real.exp (gaussianTilt (v : ℝ) (a u) y)
      * ∑ i, (a u i - c i) ^ 2)) (gaussianRef n v) :=
    integrable_finsetSum _ fun u _ =>
      (((integrable_pi_gaussianReal_iff_ref (a u) hv _).mp (hhint u))).const_mul (q u)
  refine integral_mono hintL hintR fun y => ?_
  have hdec := mix_projection_pointwise (v := (v : ℝ)) a hq0 hqs c y
  have hnn : 0 ≤ mixDensity (v : ℝ) q a y * ∑ i, (mixMean (v : ℝ) q a y i - c i) ^ 2 :=
    mul_nonneg (mixDensity_pos a hq0 hqs y).le (Finset.sum_nonneg fun i _ => sq_nonneg _)
  linarith [hdec.le, hdec.ge]

end ProjectionIntegral

section AmGm

/-- The elementary optimization behind the constant `R(s + R/2)`. -/
theorem le_mul_of_forall_amgm {T R s : ℝ} (hR : 0 ≤ R) (hs : 0 ≤ s)
    (h : ∀ lam : ℝ, 0 < lam → T ≤ lam / 2 * s ^ 2 + R ^ 2 / (2 * lam)) : T ≤ R * s := by
  rcases lt_or_eq_of_le hs with hspos | hseq
  · rcases lt_or_eq_of_le hR with hRpos | hReq
    · have hlam : (0 : ℝ) < R / s := div_pos hRpos hspos
      have hstep := h (R / s) hlam
      have hRne : R ≠ 0 := ne_of_gt hRpos
      have hsne : s ≠ 0 := ne_of_gt hspos
      have hval : R / s / 2 * s ^ 2 + R ^ 2 / (2 * (R / s)) = R * s := by
        field_simp
        ring
      linarith [hstep, hval.le, hval.ge]
    · have hR0 : R = 0 := hReq.symm
      have hgoal : T ≤ 0 := by
        by_contra hcon
        have hT : 0 < T := lt_of_not_ge hcon
        have hden : (0 : ℝ) < s ^ 2 + 1 := by positivity
        have hlam : (0 : ℝ) < T / (s ^ 2 + 1) := div_pos hT hden
        have hstep := h _ hlam
        have hz : R ^ 2 / (2 * (T / (s ^ 2 + 1))) = 0 := by
          rw [hR0]
          simp
        rw [hz, add_zero] at hstep
        have hb : T / (s ^ 2 + 1) / 2 * s ^ 2 ≤ T / 2 := by
          rw [div_div, div_mul_eq_mul_div, div_le_div_iff₀ (by positivity) (by norm_num)]
          nlinarith [sq_nonneg s, hT.le]
        linarith
      rw [hR0]
      linarith [hgoal]
  · have hs0 : s = 0 := hseq.symm
    have hgoal : T ≤ 0 := by
      by_contra hcon
      have hT : 0 < T := lt_of_not_ge hcon
      have hq : (0 : ℝ) ≤ R ^ 2 / T := div_nonneg (sq_nonneg R) hT.le
      have hlam : (0 : ℝ) < R ^ 2 / T + 1 := by linarith
      have hstep := h _ hlam
      rw [hs0] at hstep
      have hz : (R ^ 2 / T + 1) / 2 * (0 : ℝ) ^ 2 = 0 := by ring
      rw [hz, zero_add] at hstep
      have hb : R ^ 2 / (2 * (R ^ 2 / T + 1)) ≤ T / 2 := by
        rw [div_le_div_iff₀ (by linarith) (by norm_num)]
        have hval : 2 * (R ^ 2 / T + 1) * T = 2 * R ^ 2 + 2 * T := by
          field_simp
        nlinarith [hval.le, hval.ge, hT.le, sq_nonneg R]
      linarith
    rw [hs0]
    linarith [hgoal]

end AmGm

section TransportBound

variable {n N : ℕ}

theorem measurable_mixPairing (v : ℝ) (q : Fin N → ℝ) (a : Fin N → Fin n → ℝ) (d : Fin n → ℝ) :
    Measurable (fun y => (∑ i, d i * mixMean v q a y i) / v) :=
  (Finset.univ.measurable_sum fun i _ => (measurable_mixMean v q a i).const_mul (d i)).div_const v

theorem abs_mixPairing_le {v : ℝ} {q : Fin N → ℝ} (a : Fin N → Fin n → ℝ) (hq0 : ∀ u, 0 ≤ q u)
    (hqs : ∑ u, q u = 1) (d : Fin n → ℝ) (y : Fin n → ℝ) :
    |(∑ i, d i * mixMean v q a y i) / v| ≤ (∑ i, |d i| * ∑ w, |a w i|) / |v| := by
  rw [abs_div]
  refine div_le_div_of_nonneg_right ?_ (abs_nonneg v)
  refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun i _ => ?_)
  rw [abs_mul]
  exact mul_le_mul_of_nonneg_left (abs_mixMean_le a hq0 hqs y i) (abs_nonneg _)

theorem integrable_mixPairing {v : ℝ≥0} {q : Fin N → ℝ} (a : Fin N → Fin n → ℝ)
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (d b : Fin n → ℝ) :
    Integrable (fun y => (∑ i, d i * mixMean (v : ℝ) q a y i) / (v : ℝ))
      (Measure.pi fun j => gaussianReal (b j) v) :=
  integrable_of_bounded_measurable _ (measurable_mixPairing (v : ℝ) q a d)
    (fun y => abs_mixPairing_le a hq0 hqs d y)

/-- **Transport step.**  Shifting the centre of a product Gaussian increases the mean mixture
log-density by at least the posterior-mean pairing. -/
theorem integral_log_mixDensity_transport {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ}
    (a : Fin N → Fin n → ℝ) (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (b d : Fin n → ℝ) :
    ∫ y, (∑ i, d i * mixMean (v : ℝ) q a y i) / (v : ℝ)
        ∂(Measure.pi fun j => gaussianReal (b j) v)
      ≤ (∫ y, Real.log (mixDensity (v : ℝ) q a y)
            ∂(Measure.pi fun j => gaussianReal (b j + d j) v))
        - ∫ y, Real.log (mixDensity (v : ℝ) q a y)
            ∂(Measure.pi fun j => gaussianReal (b j) v) := by
  have hv0 : (0 : ℝ) < v := by positivity
  have hlogmeas : AEStronglyMeasurable (fun y => Real.log (mixDensity (v : ℝ) q a y))
      (Measure.pi fun j => gaussianReal (b j + d j) v) :=
    ((measurable_mixDensity _ _ _).log).aestronglyMeasurable
  rw [integral_shift_pi_gaussianReal b d v _ hlogmeas]
  have hint1 : Integrable (fun y => Real.log (mixDensity (v : ℝ) q a (y + d)))
      (Measure.pi fun j => gaussianReal (b j) v) :=
    (integrable_shift_pi_gaussianReal b d v _ hlogmeas).mp
      (integrable_log_mixDensity a hq0 hqs (fun j => b j + d j) v)
  have hint2 : Integrable (fun y => Real.log (mixDensity (v : ℝ) q a y))
      (Measure.pi fun j => gaussianReal (b j) v) := integrable_log_mixDensity a hq0 hqs b v
  rw [← integral_sub hint1 hint2]
  refine integral_mono (integrable_mixPairing a hq0 hqs d b) (hint1.sub hint2) fun y => ?_
  exact log_mixDensity_shift_ge hv0 a hq0 hqs y d

/-- **Gibbs inequality for a single component.**  The mean mixture log-density never exceeds the
mean self-tilt. -/
theorem integral_log_mixDensity_le_tilt {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ}
    (m : Fin N → Fin n → ℝ) (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (b : Fin n → ℝ) :
    ∫ y, Real.log (mixDensity (v : ℝ) q m y) ∂(Measure.pi fun j => gaussianReal (b j) v)
      ≤ ∫ y, gaussianTilt (v : ℝ) b y ∂(Measure.pi fun j => gaussianReal (b j) v) := by
  have hlogexp : ∀ y : Fin n → ℝ, Real.log (Real.exp (gaussianTilt (v : ℝ) b y))
      = gaussianTilt (v : ℝ) b y := fun y => Real.log_exp _
  have hsub : Integrable
      (fun y => Real.log (mixDensity (v : ℝ) q m y) - gaussianTilt (v : ℝ) b y)
      (Measure.pi fun j => gaussianReal (b j) v) :=
    (integrable_log_mixDensity m hq0 hqs b v).sub (integrable_gaussianTilt_pi b b (v : ℝ) v)
  have hlogint : Integrable (fun y => Real.exp (gaussianTilt (v : ℝ) b y)
      * (Real.log (mixDensity (v : ℝ) q m y)
        - Real.log (Real.exp (gaussianTilt (v : ℝ) b y)))) (gaussianRef n v) := by
    simp only [hlogexp]
    exact (integrable_pi_gaussianReal_iff_ref b hv _).mp hsub
  have hkey := gibbs_ref_le (v := v) (F := fun y => Real.exp (gaussianTilt (v : ℝ) b y))
    (G := fun y => mixDensity (v : ℝ) q m y)
    (fun y => Real.exp_pos _) (fun y => mixDensity_pos m hq0 hqs y)
    (integrable_exp_gaussianTilt_ref b hv) (integrable_mixDensity_ref hv q m)
    (integral_exp_gaussianTilt_ref b hv) (integral_mixDensity_ref hv m hqs) hlogint
  simp only [hlogexp] at hkey
  rw [← integral_pi_gaussianReal_eq_ref b hv] at hkey
  rw [integral_sub (integrable_log_mixDensity m hq0 hqs b v)
    (integrable_gaussianTilt_pi b b (v : ℝ) v)] at hkey
  linarith

end TransportBound

section Comparison

variable {n N : ℕ}

/-- The mutual information in nats between a finite index with weight vector `q` and the Gaussian
location channel `u ↦ N(m u, v I)`: the `q`-average divergence of each conditional law from the
mixture. -/
def gaussianChannelInfo (v : ℝ≥0) (q : Fin N → ℝ) (m : Fin N → Fin n → ℝ) : ℝ :=
  ∑ u, q u * ∫ y, (gaussianTilt (v : ℝ) (m u) y - Real.log (mixDensity (v : ℝ) q m y))
      ∂(Measure.pi fun i => gaussianReal (m u i) v)

theorem gaussianChannelInfo_term_nonneg {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ}
    (m : Fin N → Fin n → ℝ) (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (u : Fin N) :
    0 ≤ ∫ y, (gaussianTilt (v : ℝ) (m u) y - Real.log (mixDensity (v : ℝ) q m y))
        ∂(Measure.pi fun i => gaussianReal (m u i) v) := by
  rw [integral_sub (integrable_gaussianTilt_pi (m u) (m u) (v : ℝ) v)
    (integrable_log_mixDensity m hq0 hqs (m u) v)]
  linarith [integral_log_mixDensity_le_tilt hv m hq0 hqs (m u)]

/-- The channel information is the weighted sum of the Kullback-Leibler divergences from the
Gaussian mixture. -/
theorem gaussianChannelInfo_eq_klDiv {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ}
    (m : Fin N → Fin n → ℝ) (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) :
    gaussianChannelInfo v q m
      = ∑ u, q u * (klDiv (Measure.pi fun i => gaussianReal (m u i) v)
          (gaussianMixtureMeasure v q m)).toReal := by
  unfold gaussianChannelInfo
  refine Finset.sum_congr rfl fun u _ => ?_
  rw [klDiv_pi_gaussianReal_mixture hv m hq0 hqs (m u),
    ENNReal.toReal_ofReal (gaussianChannelInfo_term_nonneg hv m hq0 hqs u)]

theorem gaussianChannelInfo_split {v : ℝ≥0} {q : Fin N → ℝ}
    (m : Fin N → Fin n → ℝ) (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) :
    gaussianChannelInfo v q m
      = (∑ u, q u * ∫ y, gaussianTilt (v : ℝ) (m u) y
            ∂(Measure.pi fun i => gaussianReal (m u i) v))
        - ∑ u, q u * ∫ y, Real.log (mixDensity (v : ℝ) q m y)
            ∂(Measure.pi fun i => gaussianReal (m u i) v) := by
  unfold gaussianChannelInfo
  rw [← Finset.sum_sub_distrib]
  refine Finset.sum_congr rfl fun u _ => ?_
  rw [integral_sub (integrable_gaussianTilt_pi (m u) (m u) (v : ℝ) v)
    (integrable_log_mixDensity m hq0 hqs (m u) v), mul_sub]

/-- Pointwise arithmetic-geometric-mean bound for a finite pairing. -/
theorem sum_pairing_le_amgm {lam : ℝ} (hlam : 0 < lam) (x z : Fin n → ℝ) :
    ∑ i, x i * z i ≤ lam / 2 * (∑ i, x i ^ 2) + 1 / (2 * lam) * ∑ i, z i ^ 2 := by
  rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
  refine Finset.sum_le_sum fun i _ => ?_
  rw [← sub_nonneg]
  have hne : lam ≠ 0 := ne_of_gt hlam
  have hval : lam / 2 * x i ^ 2 + 1 / (2 * lam) * z i ^ 2 - x i * z i
      = (lam * x i - z i) ^ 2 / (2 * lam) := by
    field_simp
    ring
  rw [hval]
  positivity

theorem measurable_mixPairingRaw (v : ℝ) (q : Fin N → ℝ) (a : Fin N → Fin n → ℝ)
    (d : Fin n → ℝ) : Measurable (fun y => ∑ i, d i * mixMean v q a y i) :=
  Finset.univ.measurable_sum fun i _ => (measurable_mixMean v q a i).const_mul (d i)

theorem integrable_mixPairingRaw {v : ℝ≥0} {q : Fin N → ℝ} (a : Fin N → Fin n → ℝ)
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (d b : Fin n → ℝ) :
    Integrable (fun y => ∑ i, d i * mixMean (v : ℝ) q a y i)
      (Measure.pi fun j => gaussianReal (b j) v) := by
  refine integrable_of_bounded_measurable _ (measurable_mixPairingRaw (v : ℝ) q a d)
    (C := ∑ i, |d i| * ∑ w, |a w i|) fun y => ?_
  refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun i _ => ?_)
  rw [abs_mul]
  exact mul_le_mul_of_nonneg_left (abs_mixMean_le a hq0 hqs y i) (abs_nonneg _)

theorem integral_mixDeviation_pairing {v : ℝ≥0} {q : Fin N → ℝ} (a : Fin N → Fin n → ℝ)
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (b dd : Fin n → ℝ) (av : Fin n → ℝ) :
    ∫ y, (∑ i, (av i - mixMean (v : ℝ) q a y i) * dd i)
        ∂(Measure.pi fun j => gaussianReal (b j) v)
      = (∑ i, av i * dd i)
        - ∫ y, (∑ i, dd i * mixMean (v : ℝ) q a y i)
            ∂(Measure.pi fun j => gaussianReal (b j) v) := by
  have hpt : ∀ y : Fin n → ℝ, (∑ i, (av i - mixMean (v : ℝ) q a y i) * dd i)
      = (∑ i, av i * dd i) - ∑ i, dd i * mixMean (v : ℝ) q a y i := by
    intro y
    rw [← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl fun i _ => by ring
  rw [integral_congr_ae (Filter.Eventually.of_forall hpt),
    integral_sub (integrable_const _) (integrable_mixPairingRaw a hq0 hqs dd b), integral_const]
  simp

theorem integrable_mixDeviation_pairing {v : ℝ≥0} {q : Fin N → ℝ} (a : Fin N → Fin n → ℝ)
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (b dd av : Fin n → ℝ) :
    Integrable (fun y => ∑ i, (av i - mixMean (v : ℝ) q a y i) * dd i)
      (Measure.pi fun j => gaussianReal (b j) v) := by
  have hpt : (fun y : Fin n → ℝ => ∑ i, (av i - mixMean (v : ℝ) q a y i) * dd i)
      = fun y => (∑ i, av i * dd i) - ∑ i, dd i * mixMean (v : ℝ) q a y i := by
    funext y
    rw [← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl fun i _ => by ring
  rw [hpt]
  exact (integrable_const _).sub (integrable_mixPairingRaw a hq0 hqs dd b)

/-- **Transport step of the finite Gaussian comparison, in the form used by every
consequence below.**  For a finite index with weight vector `q`, a base channel `a`, a perturbation `d`
and noise variance `v = τ²`, if the averaged squared perturbation is at most `R²` and the averaged
squared deviation of the base centres from the posterior mean is at most `s²`, then the channel
information of the perturbed channel exceeds that of the base channel by at most
`R(s + R/2)/τ²` nats.  The hypothesis `hA` is the only place the base channel is constrained; both
minimands of the comparison bound arise from two different bounds on it. -/
theorem gaussian_comparison_core {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ}
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (a d : Fin N → Fin n → ℝ)
    {R s : ℝ} (hR0 : 0 ≤ R) (hs0 : 0 ≤ s)
    (hRb : ∑ u, q u * ∑ i, d u i ^ 2 ≤ R ^ 2)
    (hA : (∑ u, q u * ∫ y, (∑ i, (a u i - mixMean (v : ℝ) q a y i) ^ 2)
        ∂(Measure.pi fun j => gaussianReal (a u j) v)) ≤ s ^ 2) :
    gaussianChannelInfo v q (fun u i => a u i + d u i) - gaussianChannelInfo v q a
      ≤ R * (s + R / 2) / (v : ℝ) := by
  have hv0 : (0 : ℝ) < v := by positivity
  set m : Fin N → Fin n → ℝ := fun u i => a u i + d u i with hmdef
  have hIm := gaussianChannelInfo_split (v := v) m hq0 hqs
  have hIa := gaussianChannelInfo_split (v := v) a hq0 hqs
  have hgibbs := sum_log_mixDensity_le hv hq0 hqs m a
  -- the transport bound, summed over the index
  have hcrossterm : ∀ u : Fin N,
      (∫ y, (∑ i, d u i * mixMean (v : ℝ) q a y i)
          ∂(Measure.pi fun j => gaussianReal (a u j) v)) / (v : ℝ)
        ≤ (∫ y, Real.log (mixDensity (v : ℝ) q a y)
              ∂(Measure.pi fun i => gaussianReal (m u i) v))
          - ∫ y, Real.log (mixDensity (v : ℝ) q a y)
              ∂(Measure.pi fun j => gaussianReal (a u j) v) := by
    intro u
    have h := integral_log_mixDensity_transport hv a hq0 hqs (a u) (d u)
    rwa [integral_div] at h
  have hcross : (∑ u, q u * ∫ y, (∑ i, d u i * mixMean (v : ℝ) q a y i)
        ∂(Measure.pi fun j => gaussianReal (a u j) v)) / (v : ℝ)
      ≤ (∑ u, q u * ∫ y, Real.log (mixDensity (v : ℝ) q a y)
            ∂(Measure.pi fun i => gaussianReal (m u i) v))
        - ∑ u, q u * ∫ y, Real.log (mixDensity (v : ℝ) q a y)
            ∂(Measure.pi fun j => gaussianReal (a u j) v) := by
    rw [Finset.sum_div, ← Finset.sum_sub_distrib]
    refine Finset.sum_le_sum fun u _ => ?_
    rw [← mul_sub, mul_div_assoc]
    exact mul_le_mul_of_nonneg_left (hcrossterm u) (hq0 u)
  -- the first moments
  have hTm : (∑ u, q u * ∫ y, gaussianTilt (v : ℝ) (m u) y
        ∂(Measure.pi fun i => gaussianReal (m u i) v))
      = ∑ u, q u * ((∑ i, m u i ^ 2) / (2 * (v : ℝ))) :=
    Finset.sum_congr rfl fun u _ => by rw [integral_gaussianTilt_self (m u) hv]
  have hTa : (∑ u, q u * ∫ y, gaussianTilt (v : ℝ) (a u) y
        ∂(Measure.pi fun i => gaussianReal (a u i) v))
      = ∑ u, q u * ((∑ i, a u i ^ 2) / (2 * (v : ℝ))) :=
    Finset.sum_congr rfl fun u _ => by rw [integral_gaussianTilt_self (a u) hv]
  have hdiffT : (∑ u, q u * ((∑ i, m u i ^ 2) / (2 * (v : ℝ))))
      - (∑ u, q u * ((∑ i, a u i ^ 2) / (2 * (v : ℝ))))
      = (∑ u, q u * ∑ i, a u i * d u i) / (v : ℝ)
        + (∑ u, q u * ∑ i, d u i ^ 2) / (2 * (v : ℝ)) := by
    rw [← Finset.sum_sub_distrib, Finset.sum_div, Finset.sum_div, ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun u _ => ?_
    have hterm : ∀ i : Fin n, m u i ^ 2 = a u i ^ 2 + 2 * (a u i * d u i) + d u i ^ 2 := by
      intro i
      simp only [hmdef]
      ring
    have hexp : ∑ i, m u i ^ 2
        = (∑ i, a u i ^ 2) + 2 * (∑ i, a u i * d u i) + ∑ i, d u i ^ 2 := by
      rw [Finset.sum_congr rfl fun i _ => hterm i, Finset.sum_add_distrib, Finset.sum_add_distrib,
        ← Finset.mul_sum]
    rw [hexp]
    field_simp
    ring
  -- the projection bound
  have hAnn : 0 ≤ ∑ u, q u * ∫ y, (∑ i, (a u i - mixMean (v : ℝ) q a y i) ^ 2)
      ∂(Measure.pi fun j => gaussianReal (a u j) v) :=
    Finset.sum_nonneg fun u _ => mul_nonneg (hq0 u)
      (integral_nonneg fun y => Finset.sum_nonneg fun i _ => sq_nonneg _)
  have hBnn : 0 ≤ ∑ u, q u * ∑ i, d u i ^ 2 :=
    Finset.sum_nonneg fun u _ => mul_nonneg (hq0 u) (Finset.sum_nonneg fun i _ => sq_nonneg _)
  -- the arithmetic-geometric-mean step
  have hamgm : ∀ lam : ℝ, 0 < lam →
      (∑ u, q u * ∑ i, a u i * d u i)
          - (∑ u, q u * ∫ y, (∑ i, d u i * mixMean (v : ℝ) q a y i)
              ∂(Measure.pi fun j => gaussianReal (a u j) v))
        ≤ lam / 2 * s ^ 2 + R ^ 2 / (2 * lam) := by
    intro lam hlam
    have hstep : ∀ u : Fin N,
        (∫ y, (∑ i, (a u i - mixMean (v : ℝ) q a y i) * d u i)
            ∂(Measure.pi fun j => gaussianReal (a u j) v))
          ≤ lam / 2 * (∫ y, (∑ i, (a u i - mixMean (v : ℝ) q a y i) ^ 2)
                ∂(Measure.pi fun j => gaussianReal (a u j) v))
            + 1 / (2 * lam) * (∑ i, d u i ^ 2) := by
      intro u
      have hdev := integrable_mixDeviation (v := v) a hq0 hqs u (a u)
      have hint2 := (hdev.const_mul (lam / 2)).add
        (integrable_const (1 / (2 * lam) * ∑ i, d u i ^ 2))
      have hle := integral_mono
        (integrable_mixDeviation_pairing (v := v) a hq0 hqs (a u) (d u) (a u))
        hint2 (fun y => sum_pairing_le_amgm hlam (fun i => a u i - mixMean (v : ℝ) q a y i) (d u))
      simp only [Pi.add_apply] at hle
      rw [integral_add (hdev.const_mul (lam / 2))
        (integrable_const _), integral_const_mul, integral_const] at hle
      simpa using hle
    have hsum : (∑ u, q u * ∫ y, (∑ i, (a u i - mixMean (v : ℝ) q a y i) * d u i)
          ∂(Measure.pi fun j => gaussianReal (a u j) v))
        ≤ lam / 2 * (∑ u, q u * ∫ y, (∑ i, (a u i - mixMean (v : ℝ) q a y i) ^ 2)
              ∂(Measure.pi fun j => gaussianReal (a u j) v))
          + 1 / (2 * lam) * (∑ u, q u * ∑ i, d u i ^ 2) := by
      have hb : (∑ u, q u * (lam / 2 * (∫ y, (∑ i, (a u i - mixMean (v : ℝ) q a y i) ^ 2)
            ∂(Measure.pi fun j => gaussianReal (a u j) v)) + 1 / (2 * lam) * (∑ i, d u i ^ 2)))
          = lam / 2 * (∑ u, q u * ∫ y, (∑ i, (a u i - mixMean (v : ℝ) q a y i) ^ 2)
                ∂(Measure.pi fun j => gaussianReal (a u j) v))
            + 1 / (2 * lam) * (∑ u, q u * ∑ i, d u i ^ 2) := by
        rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
        exact Finset.sum_congr rfl fun u _ => by ring
      rw [← hb]
      exact Finset.sum_le_sum fun u _ => mul_le_mul_of_nonneg_left (hstep u) (hq0 u)
    have hrewrite : (∑ u, q u * ∫ y, (∑ i, (a u i - mixMean (v : ℝ) q a y i) * d u i)
          ∂(Measure.pi fun j => gaussianReal (a u j) v))
        = (∑ u, q u * ∑ i, a u i * d u i)
          - ∑ u, q u * ∫ y, (∑ i, d u i * mixMean (v : ℝ) q a y i)
              ∂(Measure.pi fun j => gaussianReal (a u j) v) := by
      rw [← Finset.sum_sub_distrib]
      refine Finset.sum_congr rfl fun u _ => ?_
      rw [integral_mixDeviation_pairing a hq0 hqs (a u) (d u) (a u), mul_sub]
    rw [hrewrite] at hsum
    have hlam2 : (0 : ℝ) ≤ lam / 2 := by linarith
    have hlam3 : (0 : ℝ) ≤ 1 / (2 * lam) := by positivity
    have hstep2 : lam / 2 * (∑ u, q u * ∫ y, (∑ i, (a u i - mixMean (v : ℝ) q a y i) ^ 2)
            ∂(Measure.pi fun j => gaussianReal (a u j) v))
        ≤ lam / 2 * s ^ 2 := mul_le_mul_of_nonneg_left hA hlam2
    have hstep3 : 1 / (2 * lam) * (∑ u, q u * ∑ i, d u i ^ 2)
        ≤ 1 / (2 * lam) * R ^ 2 := mul_le_mul_of_nonneg_left hRb hlam3
    have hval : 1 / (2 * lam) * R ^ 2 = R ^ 2 / (2 * lam) := by ring
    linarith [hsum, hstep2, hstep3, hval.le, hval.ge]
  have hT := le_mul_of_forall_amgm hR0 hs0 hamgm
  -- assemble
  rw [hIm, hIa, hTm, hTa]
  have hfin1 : ((∑ u, q u * ∑ i, a u i * d u i)
      - (∑ u, q u * ∫ y, (∑ i, d u i * mixMean (v : ℝ) q a y i)
          ∂(Measure.pi fun j => gaussianReal (a u j) v))) / (v : ℝ) ≤ R * s / (v : ℝ) :=
    div_le_div_of_nonneg_right hT hv0.le
  have hfin2 : (∑ u, q u * ∑ i, d u i ^ 2) / (2 * (v : ℝ)) ≤ R ^ 2 / (2 * (v : ℝ)) :=
    div_le_div_of_nonneg_right hRb (by positivity)
  have hfin3 : R * s / (v : ℝ) + R ^ 2 / (2 * (v : ℝ)) = R * (s + R / 2) / (v : ℝ) := by
    field_simp
  have hsplitdiv : ((∑ u, q u * ∑ i, a u i * d u i)
      - (∑ u, q u * ∫ y, (∑ i, d u i * mixMean (v : ℝ) q a y i)
          ∂(Measure.pi fun j => gaussianReal (a u j) v))) / (v : ℝ)
      = (∑ u, q u * ∑ i, a u i * d u i) / (v : ℝ)
        - (∑ u, q u * ∫ y, (∑ i, d u i * mixMean (v : ℝ) q a y i)
            ∂(Measure.pi fun j => gaussianReal (a u j) v)) / (v : ℝ) := sub_div _ _ _
  linarith [hgibbs, hcross, hdiffT.le, hdiffT.ge, hfin1, hfin2, hfin3.le, hfin3.ge,
    hsplitdiv.le, hsplitdiv.ge]

/-- **Finite Gaussian comparison, one-sided form with the second minimand.**
For a finite index with weight vector `q`, a base channel `a`, a perturbation `d`, a fixed centre
`c` and noise variance `v = τ²`, if the averaged squared perturbation is at most `R²` and the
averaged squared deviation of the base centres from `c` is at most `s²`, then the channel
information of the perturbed channel exceeds that of the base channel by at most
`R(s + R/2)/τ²` nats. -/
theorem gaussian_comparison_one_sided {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ}
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (a d : Fin N → Fin n → ℝ) (c : Fin n → ℝ)
    {R s : ℝ} (hR0 : 0 ≤ R) (hs0 : 0 ≤ s)
    (hRb : ∑ u, q u * ∑ i, d u i ^ 2 ≤ R ^ 2)
    (hsb : ∑ u, q u * ∑ i, (a u i - c i) ^ 2 ≤ s ^ 2) :
    gaussianChannelInfo v q (fun u i => a u i + d u i) - gaussianChannelInfo v q a
      ≤ R * (s + R / 2) / (v : ℝ) :=
  gaussian_comparison_core hv hq0 hqs a d hR0 hs0 hRb
    (le_trans (mix_projection_le hv a hq0 hqs c) hsb)

/-- **Finite Gaussian comparison in bits.**  Dividing by `ln 2` gives the constant
`R(s₀ + R/2)/(ln 2 · τ²)`. -/
theorem gaussian_comparison_bits {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ}
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (a d : Fin N → Fin n → ℝ) (c : Fin n → ℝ)
    {R s τ : ℝ} (hR0 : 0 ≤ R) (hs0 : 0 ≤ s) (hτ : (v : ℝ) = τ ^ 2)
    (hRb : ∑ u, q u * ∑ i, d u i ^ 2 ≤ R ^ 2)
    (hsb : ∑ u, q u * ∑ i, (a u i - c i) ^ 2 ≤ s ^ 2) :
    (gaussianChannelInfo v q (fun u i => a u i + d u i) - gaussianChannelInfo v q a)
        / Real.log 2
      ≤ R * (s + R / 2) / (Real.log 2 * τ ^ 2) := by
  have hv0 : (0 : ℝ) < v := by positivity
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hmain := gaussian_comparison_one_sided hv hq0 hqs a d c hR0 hs0 hRb hsb
  have hstep : (gaussianChannelInfo v q (fun u i => a u i + d u i)
      - gaussianChannelInfo v q a) / Real.log 2
      ≤ (R * (s + R / 2) / (v : ℝ)) / Real.log 2 :=
    div_le_div_of_nonneg_right hmain hlog.le
  have hval : (R * (s + R / 2) / (v : ℝ)) / Real.log 2
      = R * (s + R / 2) / (Real.log 2 * τ ^ 2) := by
    rw [hτ] at hv0 ⊢
    field_simp
  linarith [hstep, hval.le, hval.ge]

end Comparison

section NoiseMoments

variable {n : ℕ}

/-- The squared deviation of a real Gaussian from its mean is integrable. -/
theorem integrable_sq_sub_gaussianReal (m : ℝ) (v : ℝ≥0) :
    Integrable (fun x : ℝ => (m - x) ^ 2) (gaussianReal m v) := by
  have hsq : Integrable (fun x : ℝ => x ^ 2) (gaussianReal m v) := by
    have h := (memLp_id_gaussianReal' (μ := m) (v := v) 2 (by simp)).integrable_sq
    simpa using h
  have hlin : Integrable (fun x : ℝ => x) (gaussianReal m v) := by
    have h := (memLp_id_gaussianReal (μ := m) (v := v) 1).integrable le_rfl
    exact h
  have hexp : (fun x : ℝ => (m - x) ^ 2) = fun x : ℝ => x ^ 2 - 2 * m * x + m ^ 2 := by
    funext x
    ring
  rw [hexp]
  exact (hsq.sub (hlin.const_mul (2 * m))).add (integrable_const _)

/-- The mean squared deviation of a real Gaussian from its mean is its variance. -/
theorem integral_sq_sub_gaussianReal (m : ℝ) (v : ℝ≥0) :
    ∫ x : ℝ, (m - x) ^ 2 ∂(gaussianReal m v) = v := by
  have hval : ∫ x : ℝ, (x - m) ^ 2 ∂(gaussianReal m v) = v := by
    rw [← variance_fun_id_gaussianReal (μ := m) (v := v), variance_eq_integral (by fun_prop)]
    simp
  rw [← hval]
  exact integral_congr_ae (Filter.Eventually.of_forall fun x => by ring)

/-- A coordinate deviation of a product Gaussian from its centre is square integrable. -/
theorem integrable_sq_sub_coord_pi_gaussianReal (m : Fin n → ℝ) (v : ℝ≥0) (i : Fin n) :
    Integrable (fun y : Fin n → ℝ => (m i - y i) ^ 2)
      (Measure.pi fun j => gaussianReal (m j) v) := by
  have h := (measurePreserving_eval (fun j => gaussianReal (m j) v) i).integrable_comp_of_integrable
    (integrable_sq_sub_gaussianReal (m i) v)
  simpa [Function.comp_def, Function.eval] using h

/-- Each coordinate of a product Gaussian has variance `v` about its centre. -/
theorem integral_sq_sub_coord_pi_gaussianReal (m : Fin n → ℝ) (v : ℝ≥0) (i : Fin n) :
    ∫ y : Fin n → ℝ, (m i - y i) ^ 2 ∂(Measure.pi fun j => gaussianReal (m j) v) = v := by
  have hmp := measurePreserving_eval (fun j => gaussianReal (m j) v) i
  have hmeas : AEMeasurable (Function.eval i : (Fin n → ℝ) → ℝ)
      (Measure.pi fun j => gaussianReal (m j) v) := (measurable_pi_apply i).aemeasurable
  have hsm : AEStronglyMeasurable (fun x : ℝ => (m i - x) ^ 2)
      ((Measure.pi fun j => gaussianReal (m j) v).map (Function.eval i)) := by
    rw [hmp.map_eq]
    fun_prop
  have hkey := integral_map (φ := (Function.eval i : (Fin n → ℝ) → ℝ))
    (f := fun x : ℝ => (m i - x) ^ 2) hmeas hsm
  rw [hmp.map_eq, integral_sq_sub_gaussianReal (m i) v] at hkey
  simpa [Function.eval] using hkey.symm

/-- **The noise energy.**  The mean squared distance of a product Gaussian from its centre is
`n v = n τ²`. -/
theorem integral_sq_dist_pi_gaussianReal (m : Fin n → ℝ) (v : ℝ≥0) :
    ∫ y : Fin n → ℝ, (∑ i, (m i - y i) ^ 2) ∂(Measure.pi fun j => gaussianReal (m j) v)
      = (n : ℝ) * v := by
  rw [integral_finsetSum _ fun i _ => integrable_sq_sub_coord_pi_gaussianReal m v i,
    Finset.sum_congr rfl fun i _ => integral_sq_sub_coord_pi_gaussianReal m v i]
  simp [Finset.sum_const, mul_comm]

end NoiseMoments

section NoiseProjection

variable {n N : ℕ}

/-- **The posterior mean beats the observation itself.**  The averaged squared deviation of the
mixture centres from the posterior mean is at most the noise energy `n τ²`, because the
observation is a competing estimator of the centre. -/
theorem mix_projection_le_noise {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ} (a : Fin N → Fin n → ℝ)
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) :
    ∑ u, q u * ∫ y, (∑ i, (a u i - mixMean (v : ℝ) q a y i) ^ 2)
        ∂(Measure.pi fun j => gaussianReal (a u j) v)
      ≤ (n : ℝ) * v := by
  have hgint : ∀ u : Fin N, Integrable
      (fun y => ∑ i, (a u i - mixMean (v : ℝ) q a y i) ^ 2)
      (Measure.pi fun j => gaussianReal (a u j) v) :=
    fun u => integrable_mixDeviation a hq0 hqs u (a u)
  have hhint : ∀ u : Fin N, Integrable
      (fun y : Fin n → ℝ => ∑ i, (a u i - y i) ^ 2)
      (Measure.pi fun j => gaussianReal (a u j) v) :=
    fun u => integrable_finsetSum _ fun i _ =>
      integrable_sq_sub_coord_pi_gaussianReal (a u) v i
  have hL := sum_weighted_integral_eq_ref hv q a
    (fun u y => ∑ i, (a u i - mixMean (v : ℝ) q a y i) ^ 2) hgint
  have hR := sum_weighted_integral_eq_ref hv q a (fun u y => ∑ i, (a u i - y i) ^ 2) hhint
  have hRval : ∑ u, q u * ∫ y, (∑ i, (a u i - y i) ^ 2)
      ∂(Measure.pi fun j => gaussianReal (a u j) v) = (n : ℝ) * v := by
    rw [Finset.sum_congr rfl fun u _ => by
      rw [integral_sq_dist_pi_gaussianReal (a u) v], ← Finset.sum_mul, hqs, one_mul]
  rw [← hRval, hL, hR]
  have hintL : Integrable (fun y => ∑ u, q u * (Real.exp (gaussianTilt (v : ℝ) (a u) y)
      * ∑ i, (a u i - mixMean (v : ℝ) q a y i) ^ 2)) (gaussianRef n v) :=
    integrable_finsetSum _ fun u _ =>
      (((integrable_pi_gaussianReal_iff_ref (a u) hv _).mp (hgint u))).const_mul (q u)
  have hintR : Integrable (fun y => ∑ u, q u * (Real.exp (gaussianTilt (v : ℝ) (a u) y)
      * ∑ i, (a u i - y i) ^ 2)) (gaussianRef n v) :=
    integrable_finsetSum _ fun u _ =>
      (((integrable_pi_gaussianReal_iff_ref (a u) hv _).mp (hhint u))).const_mul (q u)
  refine integral_mono hintL hintR fun y => ?_
  have hdec := mix_projection_pointwise (v := (v : ℝ)) a hq0 hqs y y
  have hnn : 0 ≤ mixDensity (v : ℝ) q a y * ∑ i, (mixMean (v : ℝ) q a y i - y i) ^ 2 :=
    mul_nonneg (mixDensity_pos a hq0 hqs y).le (Finset.sum_nonneg fun i _ => sq_nonneg _)
  linarith [hdec.le, hdec.ge]

end NoiseProjection

section Chain

variable {n N : ℕ}

/-- The Gauss sum of the first `k` naturals, in real form. -/
theorem sum_range_cast_id (k : ℕ) : ∑ j ∈ Finset.range k, (j : ℝ) = k * (k - 1) / 2 := by
  induction k with
  | zero => simp
  | succ m ih =>
      rw [Finset.sum_range_succ, ih]
      push_cast
      ring

/-- **Interpolation chain.**  Splitting the perturbation into `k` equal steps and applying the
transport step to each interpolating channel, whose posterior-mean deviation is budgeted by
`σ j`. -/
theorem gaussianChannelInfo_chain {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ}
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (a d : Fin N → Fin n → ℝ)
    {R : ℝ} (hR0 : 0 ≤ R) (hRb : ∑ u, q u * ∑ i, d u i ^ 2 ≤ R ^ 2)
    {k : ℕ} (hk : 0 < k) (σ : ℕ → ℝ) (hσ0 : ∀ j, j < k → 0 ≤ σ j)
    (hσ : ∀ j, j < k → (∑ u, q u * ∫ y, (∑ i, (a u i + ((j : ℝ) / k) * d u i
          - mixMean (v : ℝ) q (fun w l => a w l + ((j : ℝ) / k) * d w l) y i) ^ 2)
        ∂(Measure.pi fun l => gaussianReal (a u l + ((j : ℝ) / k) * d u l) v)) ≤ σ j ^ 2) :
    gaussianChannelInfo v q (fun u i => a u i + d u i) - gaussianChannelInfo v q a
      ≤ ∑ j ∈ Finset.range k, R / k * (σ j + R / k / 2) / (v : ℝ) := by
  have hkR : (0 : ℝ) < k := by exact_mod_cast hk
  have hstep : ∀ j ∈ Finset.range k,
      gaussianChannelInfo v q (fun u i => a u i + (((j + 1 : ℕ) : ℝ) / k) * d u i)
        - gaussianChannelInfo v q (fun u i => a u i + ((j : ℝ) / k) * d u i)
      ≤ R / k * (σ j + R / k / 2) / (v : ℝ) := by
    intro j hj
    have hjk : j < k := Finset.mem_range.mp hj
    have hRk : (0 : ℝ) ≤ R / k := by positivity
    have hdb : ∑ u, q u * ∑ i, ((1 / k : ℝ) * d u i) ^ 2 ≤ (R / k) ^ 2 := by
      have hsum : ∑ u, q u * ∑ i, ((1 / k : ℝ) * d u i) ^ 2
          = (1 / k : ℝ) ^ 2 * ∑ u, q u * ∑ i, d u i ^ 2 := by
        rw [Finset.mul_sum]
        refine Finset.sum_congr rfl fun u _ => ?_
        rw [Finset.mul_sum, Finset.mul_sum, Finset.mul_sum]
        exact Finset.sum_congr rfl fun i _ => by ring
      rw [hsum]
      calc (1 / k : ℝ) ^ 2 * ∑ u, q u * ∑ i, d u i ^ 2
          ≤ (1 / k : ℝ) ^ 2 * R ^ 2 := mul_le_mul_of_nonneg_left hRb (sq_nonneg _)
        _ = (R / k) ^ 2 := by ring
    have hcore := gaussian_comparison_core hv hq0 hqs
      (fun u i => a u i + ((j : ℝ) / k) * d u i) (fun u i => (1 / k : ℝ) * d u i)
      hRk (hσ0 j hjk) hdb (hσ j hjk)
    have heq : (fun (u : Fin N) (i : Fin n) =>
          a u i + ((j : ℝ) / k) * d u i + (1 / k : ℝ) * d u i)
        = fun (u : Fin N) (i : Fin n) => a u i + (((j + 1 : ℕ) : ℝ) / k) * d u i := by
      funext u i
      push_cast
      field_simp
      ring
    rw [heq] at hcore
    exact hcore
  have hsum := Finset.sum_le_sum hstep
  have htel := Finset.sum_range_sub
    (fun j : ℕ => gaussianChannelInfo v q (fun u i => a u i + ((j : ℝ) / k) * d u i)) k
  rw [htel] at hsum
  have h0 : (fun (u : Fin N) (i : Fin n) => a u i + (((0 : ℕ) : ℝ) / k) * d u i) = a := by
    funext u i
    simp
  have hK : (fun (u : Fin N) (i : Fin n) => a u i + (((k : ℕ) : ℝ) / k) * d u i)
      = fun u i => a u i + d u i := by
    funext u i
    rw [div_self (ne_of_gt hkR), one_mul]
  rw [h0, hK] at hsum
  exact hsum

end Chain

section NoiseComparison

variable {n N : ℕ}

/-- **Finite Gaussian comparison, one-sided form with the first minimand.**
Interpolating the perturbation in `k` steps and bounding the posterior-mean deviation of every
interpolating channel by the noise energy `n τ²` gives the bound `√n R/τ` in nats, with no budget
on the base channel at all. -/
theorem gaussian_comparison_one_sided_noise {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ}
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (a d : Fin N → Fin n → ℝ)
    {R : ℝ} (hR0 : 0 ≤ R) (hRb : ∑ u, q u * ∑ i, d u i ^ 2 ≤ R ^ 2) :
    gaussianChannelInfo v q (fun u i => a u i + d u i) - gaussianChannelInfo v q a
      ≤ R * Real.sqrt ((n : ℝ) * v) / (v : ℝ) := by
  have hv0 : (0 : ℝ) < v := by positivity
  refine le_of_forall_sub_le fun ε hε => ?_
  set K : ℕ := ⌈R ^ 2 / (2 * (v : ℝ) * ε)⌉₊ + 1 with hKdef
  have hK0 : 0 < K := Nat.succ_pos _
  have hKR : (0 : ℝ) < K := by exact_mod_cast hK0
  have hKge : R ^ 2 / (2 * (v : ℝ) * ε) ≤ K := by
    have h1 : R ^ 2 / (2 * (v : ℝ) * ε) ≤ (⌈R ^ 2 / (2 * (v : ℝ) * ε)⌉₊ : ℝ) := Nat.le_ceil _
    have h2 : ((⌈R ^ 2 / (2 * (v : ℝ) * ε)⌉₊ : ℕ) : ℝ) ≤ (K : ℝ) := by
      rw [hKdef]
      push_cast
      linarith
    linarith
  have hnv : (0 : ℝ) ≤ (n : ℝ) * v := by positivity
  have hchain := gaussianChannelInfo_chain hv hq0 hqs a d hR0 hRb hK0
    (fun _ => Real.sqrt ((n : ℝ) * v)) (fun j _ => Real.sqrt_nonneg _)
    (fun j _ => by
      rw [Real.sq_sqrt hnv]
      exact mix_projection_le_noise hv (fun u i => a u i + ((j : ℝ) / K) * d u i) hq0 hqs)
  have hconst : ∑ _j ∈ Finset.range K,
      R / K * (Real.sqrt ((n : ℝ) * v) + R / K / 2) / (v : ℝ)
      = R * Real.sqrt ((n : ℝ) * v) / (v : ℝ) + R ^ 2 / (2 * K * (v : ℝ)) := by
    rw [Finset.sum_const, Finset.card_range, nsmul_eq_mul]
    field_simp
  have hsmall : R ^ 2 / (2 * K * (v : ℝ)) ≤ ε := by
    rw [div_le_iff₀ (by positivity)]
    rw [div_le_iff₀ (by positivity)] at hKge
    nlinarith
  rw [hconst] at hchain
  linarith

/-- **Finite Gaussian comparison, two-sided form of the first minimand.**  The noise-energy budget applies to the
perturbed channel as well, so the reverse direction needs no extra hypothesis. -/
theorem gaussian_comparison_two_sided_noise {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ}
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (a d : Fin N → Fin n → ℝ)
    {R : ℝ} (hR0 : 0 ≤ R) (hRb : ∑ u, q u * ∑ i, d u i ^ 2 ≤ R ^ 2) :
    |gaussianChannelInfo v q (fun u i => a u i + d u i) - gaussianChannelInfo v q a|
      ≤ R * Real.sqrt ((n : ℝ) * v) / (v : ℝ) := by
  have hforward := gaussian_comparison_one_sided_noise hv hq0 hqs a d hR0 hRb
  have hRneg : ∑ u, q u * ∑ i, (-(d u i)) ^ 2 ≤ R ^ 2 := by
    have hpt : ∀ u : Fin N, ∑ i, (-(d u i)) ^ 2 = ∑ i, d u i ^ 2 :=
      fun u => Finset.sum_congr rfl fun i _ => by ring
    rw [Finset.sum_congr rfl fun u _ => by rw [hpt u]]
    exact hRb
  have hback := gaussian_comparison_one_sided_noise hv hq0 hqs (fun u i => a u i + d u i)
    (fun u i => -(d u i)) hR0 hRneg
  have hid : (fun (u : Fin N) (i : Fin n) => a u i + d u i + -(d u i)) = a := by
    funext u i
    ring
  rw [hid] at hback
  rw [abs_le]
  exact ⟨by linarith, by linarith⟩

end NoiseComparison

section BaseBudget

variable {n N : ℕ}

/-- **Weighted Cauchy-Schwarz.**  The weighted pairing of two families is at most the product of
their weighted root energies, proved through the same arithmetic-geometric-mean optimization as the
transport constant. -/
theorem weighted_pairing_le {q : Fin N → ℝ} (hq0 : ∀ u, 0 ≤ q u) (A D : Fin N → Fin n → ℝ)
    {R s : ℝ} (hR0 : 0 ≤ R) (hs0 : 0 ≤ s)
    (hA : ∑ u, q u * ∑ i, A u i ^ 2 ≤ s ^ 2)
    (hD : ∑ u, q u * ∑ i, D u i ^ 2 ≤ R ^ 2) :
    ∑ u, q u * ∑ i, A u i * D u i ≤ R * s := by
  refine le_mul_of_forall_amgm hR0 hs0 fun lam hlam => ?_
  have hsum : ∑ u, q u * ∑ i, A u i * D u i
      ≤ lam / 2 * (∑ u, q u * ∑ i, A u i ^ 2)
        + 1 / (2 * lam) * (∑ u, q u * ∑ i, D u i ^ 2) := by
    have hb : ∑ u, q u * (lam / 2 * (∑ i, A u i ^ 2) + 1 / (2 * lam) * ∑ i, D u i ^ 2)
        = lam / 2 * (∑ u, q u * ∑ i, A u i ^ 2)
          + 1 / (2 * lam) * (∑ u, q u * ∑ i, D u i ^ 2) := by
      rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
      exact Finset.sum_congr rfl fun u _ => by ring
    rw [← hb]
    exact Finset.sum_le_sum fun u _ =>
      mul_le_mul_of_nonneg_left (sum_pairing_le_amgm hlam (A u) (D u)) (hq0 u)
  have h1 : (0 : ℝ) ≤ lam / 2 := by linarith
  have h2 : (0 : ℝ) ≤ 1 / (2 * lam) := by positivity
  have h3 := mul_le_mul_of_nonneg_left hA h1
  have h4 := mul_le_mul_of_nonneg_left hD h2
  have h5 : 1 / (2 * lam) * R ^ 2 = R ^ 2 / (2 * lam) := by ring
  linarith

/-- **Minkowski budget.**  If the base deviations have weighted energy at most `s²` and the
perturbation at most `R²`, the deviations of the interpolated channel at time `t ∈ [0, 1]` have
weighted energy at most `(s + tR)²`. -/
theorem weighted_sq_norm_add_le {q : Fin N → ℝ} (hq0 : ∀ u, 0 ≤ q u) (A D : Fin N → Fin n → ℝ)
    {R s t : ℝ} (hR0 : 0 ≤ R) (hs0 : 0 ≤ s) (ht0 : 0 ≤ t)
    (hA : ∑ u, q u * ∑ i, A u i ^ 2 ≤ s ^ 2)
    (hD : ∑ u, q u * ∑ i, D u i ^ 2 ≤ R ^ 2) :
    ∑ u, q u * ∑ i, (A u i + t * D u i) ^ 2 ≤ (s + t * R) ^ 2 := by
  have hexp : ∑ u, q u * ∑ i, (A u i + t * D u i) ^ 2
      = (∑ u, q u * ∑ i, A u i ^ 2) + 2 * t * (∑ u, q u * ∑ i, A u i * D u i)
        + t ^ 2 * (∑ u, q u * ∑ i, D u i ^ 2) := by
    rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib, ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun u _ => ?_
    have hin : ∑ i, (A u i + t * D u i) ^ 2
        = (∑ i, A u i ^ 2) + 2 * t * (∑ i, A u i * D u i) + t ^ 2 * ∑ i, D u i ^ 2 := by
      rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib, ← Finset.sum_add_distrib]
      exact Finset.sum_congr rfl fun i _ => by ring
    rw [hin]
    ring
  have hcross := weighted_pairing_le hq0 A D hR0 hs0 hA hD
  rw [hexp]
  nlinarith [mul_nonneg ht0 (sub_nonneg.mpr hcross),
    mul_nonneg (mul_nonneg ht0 ht0) (sub_nonneg.mpr hD), sub_nonneg.mpr hA]

/-- **Finite Gaussian comparison, reverse direction from the base budget alone.**  Running the
interpolation backwards and propagating the base budget by Minkowski gives the constant
`R(s₀ + R/2)/τ²` for the decrease as well, with no budget on the perturbed channel. -/
theorem gaussian_comparison_reverse {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ}
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (a d : Fin N → Fin n → ℝ) (c : Fin n → ℝ)
    {R s : ℝ} (hR0 : 0 ≤ R) (hs0 : 0 ≤ s)
    (hRb : ∑ u, q u * ∑ i, d u i ^ 2 ≤ R ^ 2)
    (hsb : ∑ u, q u * ∑ i, (a u i - c i) ^ 2 ≤ s ^ 2) :
    gaussianChannelInfo v q a - gaussianChannelInfo v q (fun u i => a u i + d u i)
      ≤ R * (s + R / 2) / (v : ℝ) := by
  have hv0 : (0 : ℝ) < v := by positivity
  refine le_of_forall_sub_le fun ε hε => ?_
  set K : ℕ := ⌈R ^ 2 / ((v : ℝ) * ε)⌉₊ + 1 with hKdef
  have hK0 : 0 < K := Nat.succ_pos _
  have hKR : (0 : ℝ) < K := by exact_mod_cast hK0
  have hKge : R ^ 2 / ((v : ℝ) * ε) ≤ K := by
    have h1 : R ^ 2 / ((v : ℝ) * ε) ≤ (⌈R ^ 2 / ((v : ℝ) * ε)⌉₊ : ℝ) := Nat.le_ceil _
    have h2 : ((⌈R ^ 2 / ((v : ℝ) * ε)⌉₊ : ℕ) : ℝ) ≤ (K : ℝ) := by
      rw [hKdef]
      push_cast
      linarith
    linarith
  have hRneg : ∑ u, q u * ∑ i, (-(d u i)) ^ 2 ≤ R ^ 2 := by
    have hpt : ∀ u : Fin N, ∑ i, (-(d u i)) ^ 2 = ∑ i, d u i ^ 2 :=
      fun u => Finset.sum_congr rfl fun i _ => by ring
    rw [Finset.sum_congr rfl fun u _ => by rw [hpt u]]
    exact hRb
  have ht0 : ∀ j : ℕ, j < K → (0 : ℝ) ≤ 1 - (j : ℝ) / K := by
    intro j hj
    have hjk : (j : ℝ) ≤ K := by exact_mod_cast hj.le
    rw [sub_nonneg, div_le_one hKR]
    exact hjk
  have hsig0 : ∀ j : ℕ, j < K → (0 : ℝ) ≤ s + (1 - (j : ℝ) / K) * R := by
    intro j hj
    have := mul_nonneg (ht0 j hj) hR0
    linarith
  have hsig : ∀ j : ℕ, j < K →
      (∑ u, q u * ∫ y, (∑ i, (a u i + d u i + ((j : ℝ) / K) * -(d u i)
            - mixMean (v : ℝ) q (fun w l => a w l + d w l + ((j : ℝ) / K) * -(d w l)) y i) ^ 2)
          ∂(Measure.pi fun l => gaussianReal (a u l + d u l + ((j : ℝ) / K) * -(d u l)) v))
        ≤ (s + (1 - (j : ℝ) / K) * R) ^ 2 := by
    intro j hj
    have hproj := mix_projection_le hv
      (fun u i => a u i + d u i + ((j : ℝ) / K) * -(d u i)) hq0 hqs c
    have heq : ∑ u, q u * ∑ i, (a u i + d u i + ((j : ℝ) / K) * -(d u i) - c i) ^ 2
        = ∑ u, q u * ∑ i, ((a u i - c i) + (1 - (j : ℝ) / K) * d u i) ^ 2 := by
      refine Finset.sum_congr rfl fun u _ => ?_
      congr 1
      exact Finset.sum_congr rfl fun i _ => by ring
    have hbudget : ∑ u, q u * ∑ i, (a u i + d u i + ((j : ℝ) / K) * -(d u i) - c i) ^ 2
        ≤ (s + (1 - (j : ℝ) / K) * R) ^ 2 := by
      rw [heq]
      exact weighted_sq_norm_add_le hq0 (fun u i => a u i - c i) d hR0 hs0 (ht0 j hj) hsb hRb
    exact le_trans hproj hbudget
  have hchain := gaussianChannelInfo_chain hv hq0 hqs (fun u i => a u i + d u i)
    (fun u i => -(d u i)) hR0 hRneg hK0 (fun j => s + (1 - (j : ℝ) / K) * R) hsig0 hsig
  have hid : (fun (u : Fin N) (i : Fin n) => a u i + d u i + -(d u i)) = a := by
    funext u i
    ring
  rw [hid] at hchain
  have hsumval : ∑ j ∈ Finset.range K,
      R / K * ((s + (1 - (j : ℝ) / K) * R) + R / K / 2) / (v : ℝ)
      = R * (s + R / 2) / (v : ℝ) + R ^ 2 / (K * (v : ℝ)) := by
    have hterm : ∀ j ∈ Finset.range K,
        R / K * ((s + (1 - (j : ℝ) / K) * R) + R / K / 2) / (v : ℝ)
        = R / K * (s + R + R / K / 2) / (v : ℝ) - R * R / (K * K * (v : ℝ)) * (j : ℝ) := by
      intro j _
      field_simp
      ring
    rw [Finset.sum_congr rfl hterm, Finset.sum_sub_distrib, Finset.sum_const, Finset.card_range,
      nsmul_eq_mul, ← Finset.mul_sum, sum_range_cast_id]
    field_simp
    ring
  have hsmall : R ^ 2 / (K * (v : ℝ)) ≤ ε := by
    rw [div_le_iff₀ (by positivity)]
    rw [div_le_iff₀ (by positivity)] at hKge
    nlinarith
  rw [hsumval] at hchain
  linarith

end BaseBudget

section MutualInformationBridge

variable {n N : ℕ}

/-- The finite Gaussian location channel `u ↦ N(m u, v I)` as a Markov kernel. -/
def gaussianChannelKernel (v : ℝ≥0) (m : Fin N → Fin n → ℝ) : Kernel (Fin N) (Fin n → ℝ) :=
  Kernel.ofFunOfCountable fun u => Measure.pi fun i => gaussianReal (m u i) v

theorem gaussianChannelKernel_apply (v : ℝ≥0) (m : Fin N → Fin n → ℝ) (u : Fin N) :
    gaussianChannelKernel v m u = Measure.pi fun i => gaussianReal (m u i) v := rfl

instance isMarkovKernel_gaussianChannelKernel (v : ℝ≥0) (m : Fin N → Fin n → ℝ) :
    IsMarkovKernel (gaussianChannelKernel v m) :=
  ⟨fun u => by rw [gaussianChannelKernel_apply]; infer_instance⟩

/-- The mixture measure evaluates to the weighted sum of the component measures. -/
theorem gaussianMixtureMeasure_apply {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ}
    (hq0 : ∀ u, 0 ≤ q u) (m : Fin N → Fin n → ℝ) {s : Set (Fin n → ℝ)} (hs : MeasurableSet s) :
    gaussianMixtureMeasure v q m s
      = ∑ u, ENNReal.ofReal (q u) * (Measure.pi fun i => gaussianReal (m u i) v) s := by
  have hsplit : ∀ y : Fin n → ℝ, ENNReal.ofReal (mixDensity (v : ℝ) q m y)
      = ∑ u, ENNReal.ofReal (q u) * ENNReal.ofReal (Real.exp (gaussianTilt (v : ℝ) (m u) y)) := by
    intro y
    rw [mixDensity, ENNReal.ofReal_sum_of_nonneg
      (fun u _ => mul_nonneg (hq0 u) (Real.exp_pos _).le)]
    exact Finset.sum_congr rfl fun u _ => ENNReal.ofReal_mul (hq0 u)
  rw [gaussianMixtureMeasure, withDensity_apply _ hs]
  simp_rw [hsplit]
  rw [lintegral_finsetSum _ (fun u _ =>
    ((measurable_gaussianTilt (v : ℝ) (m u)).exp.ennreal_ofReal).const_mul _)]
  refine Finset.sum_congr rfl fun u _ => ?_
  rw [lintegral_const_mul _ ((measurable_gaussianTilt (v : ℝ) (m u)).exp.ennreal_ofReal)]
  congr 1
  rw [pi_gaussianReal_eq_withDensity_tilt (m u) hv, withDensity_apply _ hs]

/-- The channel information is nonnegative. -/
theorem gaussianChannelInfo_nonneg {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ}
    (m : Fin N → Fin n → ℝ) (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) :
    0 ≤ gaussianChannelInfo v q m := by
  unfold gaussianChannelInfo
  exact Finset.sum_nonneg fun u _ =>
    mul_nonneg (hq0 u) (gaussianChannelInfo_term_nonneg hv m hq0 hqs u)

/-- **The bespoke channel information is the library's mutual information.**  If `U` is a finite
variable with law `q` and the conditional law of `Y` given `U = u` is `N(m u, τ² I)`, that is, `Y`
is `m U` observed through additive `N(0, τ² I)` noise, then `I(U; Y)` in nats is
`gaussianChannelInfo`. -/
theorem mutualInfoNats_eq_gaussianChannelInfo {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → Fin N} {Y : Ω → (Fin n → ℝ)}
    (hU : Measurable U) (hY : Measurable Y) {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ}
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (m : Fin N → Fin n → ℝ)
    (hlaw : ∀ u, (P.map U) {u} = ENNReal.ofReal (q u))
    (hchannel : jointLaw P U Y = (P.map U) ⊗ₘ gaussianChannelKernel v m) :
    mutualInfoNats P U Y = ENNReal.ofReal (gaussianChannelInfo v q m) := by
  haveI hPU : IsProbabilityMeasure (P.map U) := P.isProbabilityMeasure_map hU.aemeasurable
  haveI hmix : IsProbabilityMeasure (gaussianMixtureMeasure v q m) :=
    isProbabilityMeasure_gaussianMixtureMeasure hv m hq0 hqs
  have hmapY : P.map Y = gaussianMixtureMeasure v q m := by
    have h1 : (jointLaw P U Y).snd = P.map Y := by
      rw [jointLaw, Measure.snd, Measure.map_map measurable_snd (hU.prodMk hY)]
      rfl
    rw [← h1, hchannel, Measure.snd_compProd]
    ext s hs
    rw [Measure.bind_apply hs (Kernel.measurable _).aemeasurable, lintegral_fintype,
      gaussianMixtureMeasure_apply hv hq0 m hs]
    exact Finset.sum_congr rfl fun u _ => by
      rw [gaussianChannelKernel_apply, hlaw u, mul_comm]
  have hprod : productLaw P U Y
      = (P.map U) ⊗ₘ Kernel.const (Fin N) (gaussianMixtureMeasure v q m) := by
    rw [productLaw, hmapY, Measure.compProd_const]
  rw [mutualInfoNats, hchannel, hprod, klDiv_compProd_right_eq_lintegral, lintegral_fintype]
  have hterm : ∀ u : Fin N,
      klDiv (gaussianChannelKernel v m u)
          (Kernel.const (Fin N) (gaussianMixtureMeasure v q m) u) * (P.map U) {u}
        = ENNReal.ofReal (q u * ∫ y, (gaussianTilt (v : ℝ) (m u) y
            - Real.log (mixDensity (v : ℝ) q m y))
              ∂(Measure.pi fun i => gaussianReal (m u i) v)) := by
    intro u
    rw [gaussianChannelKernel_apply, Kernel.const_apply,
      klDiv_pi_gaussianReal_mixture hv m hq0 hqs (m u), hlaw u, mul_comm,
      ← ENNReal.ofReal_mul (hq0 u)]
  rw [Finset.sum_congr rfl fun u _ => hterm u,
    ← ENNReal.ofReal_sum_of_nonneg (fun u _ => mul_nonneg (hq0 u)
      (gaussianChannelInfo_term_nonneg hv m hq0 hqs u))]
  rfl

/-- The same identification in bits, the unit of `mutualInfo`. -/
theorem mutualInfo_eq_gaussianChannelInfo {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → Fin N} {Y : Ω → (Fin n → ℝ)}
    (hU : Measurable U) (hY : Measurable Y) {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ}
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (m : Fin N → Fin n → ℝ)
    (hlaw : ∀ u, (P.map U) {u} = ENNReal.ofReal (q u))
    (hchannel : jointLaw P U Y = (P.map U) ⊗ₘ gaussianChannelKernel v m) :
    mutualInfo P U Y = gaussianChannelInfo v q m / Real.log 2 := by
  rw [mutualInfo, mutualInfoNats_eq_gaussianChannelInfo P hU hY hv hq0 hqs m hlaw hchannel,
    ENNReal.toReal_ofReal (gaussianChannelInfo_nonneg hv m hq0 hqs)]

end MutualInformationBridge

section FullBound

variable {n N : ℕ}

/-- **Finite Gaussian comparison, two-sided form with the second minimand.**  Both directions are
bounded by `R(s₀ + R/2)/τ²`, with a budget on the base channel only: the increase is the transport step and
the decrease is the backwards interpolation of `gaussian_comparison_reverse`. -/
theorem gaussian_comparison_two_sided {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ}
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (a d : Fin N → Fin n → ℝ) (c : Fin n → ℝ)
    {R s : ℝ} (hR0 : 0 ≤ R) (hs0 : 0 ≤ s)
    (hRb : ∑ u, q u * ∑ i, d u i ^ 2 ≤ R ^ 2)
    (hsb : ∑ u, q u * ∑ i, (a u i - c i) ^ 2 ≤ s ^ 2) :
    |gaussianChannelInfo v q (fun u i => a u i + d u i) - gaussianChannelInfo v q a|
      ≤ R * (s + R / 2) / (v : ℝ) := by
  have hforward := gaussian_comparison_one_sided hv hq0 hqs a d c hR0 hs0 hRb hsb
  have hback := gaussian_comparison_reverse hv hq0 hqs a d c hR0 hs0 hRb hsb
  rw [abs_le]
  exact ⟨by linarith, by linarith⟩

/-- **Finite Gaussian comparison, the full two-sided bound
`min{√n R/τ, R(s₀ + R/2)/τ²}` in nats.** -/
theorem gaussian_comparison_min {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ}
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (a d : Fin N → Fin n → ℝ) (c : Fin n → ℝ)
    {R s τ : ℝ} (hR0 : 0 ≤ R) (hs0 : 0 ≤ s) (hτ0 : 0 < τ) (hτ : (v : ℝ) = τ ^ 2)
    (hRb : ∑ u, q u * ∑ i, d u i ^ 2 ≤ R ^ 2)
    (hsb : ∑ u, q u * ∑ i, (a u i - c i) ^ 2 ≤ s ^ 2) :
    |gaussianChannelInfo v q (fun u i => a u i + d u i) - gaussianChannelInfo v q a|
      ≤ min (Real.sqrt n * R / τ) (R * (s + R / 2) / τ ^ 2) := by
  have hτne : τ ≠ 0 := ne_of_gt hτ0
  have h1 := gaussian_comparison_two_sided_noise hv hq0 hqs a d hR0 hRb
  have h2 := gaussian_comparison_two_sided hv hq0 hqs a d c hR0 hs0 hRb hsb
  refine le_min ?_ ?_
  · have hsq : Real.sqrt ((n : ℝ) * v) = Real.sqrt n * τ := by
      rw [hτ, Real.sqrt_mul (Nat.cast_nonneg n), Real.sqrt_sq hτ0.le]
    have hval : R * Real.sqrt ((n : ℝ) * v) / (v : ℝ) = Real.sqrt n * R / τ := by
      rw [hsq, hτ]
      field_simp
    linarith [h1, hval.le, hval.ge]
  · rw [hτ] at h2
    exact h2

/-- **Finite Gaussian comparison, the full bound in bits.**  Dividing by `ln 2` gives exactly
`|I(U; X + τG) - I(U; X⁰ + τG)| ≤ (1/ln 2) min{√n R/τ, R(s₀ + R/2)/τ²}`. -/
theorem gaussian_comparison_min_bits {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ}
    (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1) (a d : Fin N → Fin n → ℝ) (c : Fin n → ℝ)
    {R s τ : ℝ} (hR0 : 0 ≤ R) (hs0 : 0 ≤ s) (hτ0 : 0 < τ) (hτ : (v : ℝ) = τ ^ 2)
    (hRb : ∑ u, q u * ∑ i, d u i ^ 2 ≤ R ^ 2)
    (hsb : ∑ u, q u * ∑ i, (a u i - c i) ^ 2 ≤ s ^ 2) :
    |gaussianChannelInfo v q (fun u i => a u i + d u i) - gaussianChannelInfo v q a|
        / Real.log 2
      ≤ min (Real.sqrt n * R / τ) (R * (s + R / 2) / τ ^ 2) / Real.log 2 := by
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  exact div_le_div_of_nonneg_right
    (gaussian_comparison_min hv hq0 hqs a d c hR0 hs0 hτ0 hτ hRb hsb) hlog.le

/-- **Finite Gaussian comparison in the library's information vocabulary.**  `Y0` is the
base channel `X⁰ + τG` and `Y1` the perturbed channel `X + τG`, both realized on one probability
space as conditional Gaussian laws given the finite variable `U` with law `q`; the conclusion is
`|I(U; X + τG) − I(U; X⁰ + τG)| ≤ (1/ln 2) min{√n R/τ, R(s₀ + R/2)/τ²}` in bits. -/
theorem bridge_transport_mutualInfo {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → Fin N} {Y0 Y1 : Ω → (Fin n → ℝ)}
    (hU : Measurable U) (hY0 : Measurable Y0) (hY1 : Measurable Y1)
    {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ} (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1)
    (a d : Fin N → Fin n → ℝ) (c : Fin n → ℝ)
    (hlaw : ∀ u, (P.map U) {u} = ENNReal.ofReal (q u))
    (hbase : jointLaw P U Y0 = (P.map U) ⊗ₘ gaussianChannelKernel v a)
    (hpert : jointLaw P U Y1
      = (P.map U) ⊗ₘ gaussianChannelKernel v (fun u i => a u i + d u i))
    {R s τ : ℝ} (hR0 : 0 ≤ R) (hs0 : 0 ≤ s) (hτ0 : 0 < τ) (hτ : (v : ℝ) = τ ^ 2)
    (hRb : ∑ u, q u * ∑ i, d u i ^ 2 ≤ R ^ 2)
    (hsb : ∑ u, q u * ∑ i, (a u i - c i) ^ 2 ≤ s ^ 2) :
    |mutualInfo P U Y1 - mutualInfo P U Y0|
      ≤ min (Real.sqrt n * R / τ) (R * (s + R / 2) / τ ^ 2) / Real.log 2 := by
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  rw [mutualInfo_eq_gaussianChannelInfo P hU hY1 hv hq0 hqs _ hlaw hpert,
    mutualInfo_eq_gaussianChannelInfo P hU hY0 hv hq0 hqs a hlaw hbase, div_sub_div_same,
    abs_div, abs_of_pos hlog]
  exact div_le_div_of_nonneg_right
    (gaussian_comparison_min hv hq0 hqs a d c hR0 hs0 hτ0 hτ hRb hsb) hlog.le

end FullBound

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/GaussianKL.lean <==
import Mathlib.Probability.Distributions.Gaussian.Real
import Mathlib.MeasureTheory.Function.L2Space
import LossOnlyTraceability.MutualInformation

/-! Kullback-Leibler divergence between Gaussian laws and the scalar bookkeeping behind the
Gaussian upper bound of Theorem 6: the closed form of `klDiv` between two one-dimensional
Gaussians, additivity of `klDiv` over finite products, the resulting formula for a product of
coordinatewise Gaussians, the algebraic identity for the coordinate sum at the variance
`σ² = τ² + D/n`, and convexity of `klDiv` in its first argument for a countable mixture. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section OneDimensional

/-- The second moment of a one-dimensional Gaussian is `v + m ^ 2`. -/
theorem integral_sq_gaussianReal (m : ℝ) (v : ℝ≥0) :
    ∫ x, x ^ 2 ∂(gaussianReal m v) = (v : ℝ) + m ^ 2 := by
  have h2 : MemLp (fun x : ℝ => x) 2 (gaussianReal m v) := by
    have h0 : MemLp (fun x : ℝ => x) ((2 : ℝ≥0) : ℝ≥0∞) (gaussianReal m v) :=
      memLp_id_gaussianReal 2
    simpa using h0
  have hv := variance_eq_sub (μ := gaussianReal m v) h2
  rw [variance_fun_id_gaussianReal] at hv
  simp only [Pi.pow_apply, integral_id_gaussianReal] at hv
  linarith

/-- The Gaussian law `gaussianReal m v` has second moment `v + (m - c) ^ 2` around any point `c`. -/
theorem integral_sub_sq_gaussianReal (m c : ℝ) (v : ℝ≥0) :
    ∫ x, (x - c) ^ 2 ∂(gaussianReal m v) = (v : ℝ) + (m - c) ^ 2 := by
  have hmap : ∫ x, (x - c) ^ 2 ∂(gaussianReal m v)
      = ∫ y, y ^ 2 ∂((gaussianReal m v).map (fun x => x - c)) := by
    rw [integral_map (by fun_prop) (by fun_prop)]
  rw [hmap, gaussianReal_map_sub_const, integral_sq_gaussianReal]

/-- Squared distance to a fixed point is integrable for a one-dimensional Gaussian. -/
theorem integrable_sub_sq_gaussianReal (m c : ℝ) (v : ℝ≥0) :
    Integrable (fun x : ℝ => (x - c) ^ 2) (gaussianReal m v) := by
  have h2 : MemLp (fun x : ℝ => x) 2 (gaussianReal m v) := by
    have h0 : MemLp (fun x : ℝ => x) ((2 : ℝ≥0) : ℝ≥0∞) (gaussianReal m v) :=
      memLp_id_gaussianReal 2
    simpa using h0
  exact (h2.sub (memLp_const c)).integrable_sq


/-- The Radon-Nikodym derivative of one Gaussian law with respect to another, as a ratio of
densities, for a nondegenerate reference variance. -/
theorem rnDeriv_gaussianReal_gaussianReal (m₁ m₂ : ℝ) (v : ℝ≥0) {w : ℝ≥0} (hw : w ≠ 0) :
    (gaussianReal m₁ v).rnDeriv (gaussianReal m₂ w)
      =ᵐ[(volume : Measure ℝ)] fun x => (gaussianPDF m₂ w x)⁻¹ * gaussianPDF m₁ v x := by
  have h := Measure.rnDeriv_withDensity_right (gaussianReal m₁ v) (volume : Measure ℝ)
    (f := gaussianPDF m₂ w) (measurable_gaussianPDF m₂ w).aemeasurable
    (ae_of_all _ fun x => (gaussianPDF_pos m₂ hw x).ne')
    (ae_of_all _ fun _ => gaussianPDF_ne_top)
  rw [← gaussianReal_of_var_ne_zero m₂ hw] at h
  filter_upwards [h, rnDeriv_gaussianReal m₁ v] with x hx hx2
  rw [hx, hx2]

/-- The logarithm of a one-dimensional Gaussian density at a nondegenerate variance. -/
theorem log_gaussianPDFReal (m : ℝ) {v : ℝ≥0} (hv : v ≠ 0) (x : ℝ) :
    Real.log (gaussianPDFReal m v x)
      = -(Real.log (2 * Real.pi * v) / 2) - (x - m) ^ 2 / (2 * v) := by
  have hv0 : (0 : ℝ) < v := by
    have := hv
    positivity
  have hpos : (0 : ℝ) < 2 * Real.pi * v := by positivity
  have hsqrt : Real.sqrt (2 * Real.pi * v) ≠ 0 := by positivity
  rw [gaussianPDFReal, Real.log_mul (inv_ne_zero hsqrt) (Real.exp_ne_zero _),
    Real.log_inv, Real.log_sqrt hpos.le, Real.log_exp]
  ring

/-- The pointwise log-likelihood ratio of two one-dimensional Gaussian densities. -/
def gaussianLlr (m₁ m₂ : ℝ) (v w : ℝ≥0) (x : ℝ) : ℝ :=
  Real.log ((w : ℝ) / v) / 2 - (x - m₁) ^ 2 / (2 * v) + (x - m₂) ^ 2 / (2 * w)

/-- The log-likelihood ratio of two nondegenerate one-dimensional Gaussians is almost surely the
explicit quadratic `gaussianLlr`. -/
theorem llr_gaussianReal (m₁ m₂ : ℝ) {v w : ℝ≥0} (hv : v ≠ 0) (hw : w ≠ 0) :
    llr (gaussianReal m₁ v) (gaussianReal m₂ w)
      =ᵐ[gaussianReal m₁ v] gaussianLlr m₁ m₂ v w := by
  have hv0 : (0 : ℝ) < v := by positivity
  have hw0 : (0 : ℝ) < w := by positivity
  have hac : gaussianReal m₁ v ≪ (volume : Measure ℝ) := gaussianReal_absolutelyContinuous m₁ hv
  have hrn := hac (rnDeriv_gaussianReal_gaussianReal m₁ m₂ v hw)
  filter_upwards [hrn] with x hx
  have hp1 : 0 < gaussianPDFReal m₁ v x := gaussianPDFReal_pos m₁ v x hv
  have hp2 : 0 < gaussianPDFReal m₂ w x := gaussianPDFReal_pos m₂ w x hw
  have htoReal : ((gaussianPDF m₂ w x)⁻¹ * gaussianPDF m₁ v x).toReal
      = gaussianPDFReal m₁ v x / gaussianPDFReal m₂ w x := by
    rw [ENNReal.toReal_mul, ENNReal.toReal_inv, toReal_gaussianPDF, toReal_gaussianPDF]
    ring
  rw [llr, hx, htoReal, Real.log_div hp1.ne' hp2.ne', log_gaussianPDFReal m₁ hv,
    log_gaussianPDFReal m₂ hw, gaussianLlr]
  have hlog : Real.log (2 * Real.pi * (w : ℝ)) - Real.log (2 * Real.pi * (v : ℝ))
      = Real.log ((w : ℝ) / v) := by
    rw [← Real.log_div (by positivity) (by positivity)]
    congr 1
    field_simp
  linarith [hlog]


/-- A nondegenerate Gaussian is absolutely continuous with respect to any nondegenerate Gaussian. -/
theorem gaussianReal_absolutelyContinuous_gaussianReal (m₁ m₂ : ℝ) {v w : ℝ≥0} (hv : v ≠ 0)
    (hw : w ≠ 0) : gaussianReal m₁ v ≪ gaussianReal m₂ w :=
  (gaussianReal_absolutelyContinuous m₁ hv).trans (gaussianReal_absolutelyContinuous' m₂ hw)

/-- The explicit log-likelihood ratio is integrable against the first Gaussian. -/
theorem integrable_gaussianLlr (m₁ m₂ : ℝ) (v w : ℝ≥0) :
    Integrable (gaussianLlr m₁ m₂ v w) (gaussianReal m₁ v) := by
  unfold gaussianLlr
  exact ((integrable_const _).sub ((integrable_sub_sq_gaussianReal m₁ m₁ v).div_const _)).add
    ((integrable_sub_sq_gaussianReal m₁ m₂ v).div_const _)

/-- The expected log-likelihood ratio of two nondegenerate one-dimensional Gaussians. -/
theorem integral_gaussianLlr (m₁ m₂ : ℝ) {v w : ℝ≥0} (hv : v ≠ 0) (hw : w ≠ 0) :
    ∫ x, gaussianLlr m₁ m₂ v w x ∂(gaussianReal m₁ v)
      = ((v : ℝ) + (m₁ - m₂) ^ 2) / (2 * w) - 1 / 2 + Real.log ((w : ℝ) / v) / 2 := by
  have hv0 : (0 : ℝ) < v := by positivity
  have hw0 : (0 : ℝ) < w := by positivity
  have h1 := integral_sub_sq_gaussianReal m₁ m₁ v
  have h2 := integral_sub_sq_gaussianReal m₁ m₂ v
  have hi1 := integrable_sub_sq_gaussianReal m₁ m₁ v
  have hi2 := integrable_sub_sq_gaussianReal m₁ m₂ v
  have ha : Integrable
      (fun x : ℝ => Real.log ((w : ℝ) / v) / 2 - (x - m₁) ^ 2 / (2 * (v : ℝ)))
      (gaussianReal m₁ v) := (integrable_const _).sub (hi1.div_const _)
  have hb : Integrable (fun x : ℝ => (x - m₂) ^ 2 / (2 * (w : ℝ))) (gaussianReal m₁ v) :=
    hi2.div_const _
  unfold gaussianLlr
  rw [integral_add ha hb, integral_sub (integrable_const _) (hi1.div_const _)]
  simp only [integral_div, integral_const, probReal_univ, smul_eq_mul, one_mul]
  rw [h1, h2]
  field_simp
  ring

/-- **Kullback-Leibler divergence between one-dimensional Gaussians.** For positive variances
`v` and `w`, `KL(N(m₁, v) ‖ N(m₂, w)) = (v + (m₁ - m₂)²)/(2w) - 1/2 + (1/2) log (w/v)` nats. -/
theorem klDiv_gaussianReal (m₁ m₂ : ℝ) {v w : ℝ≥0} (hv : v ≠ 0) (hw : w ≠ 0) :
    klDiv (gaussianReal m₁ v) (gaussianReal m₂ w)
      = ENNReal.ofReal
          (((v : ℝ) + (m₁ - m₂) ^ 2) / (2 * w) - 1 / 2 + Real.log ((w : ℝ) / v) / 2) := by
  have hac := gaussianReal_absolutelyContinuous_gaussianReal m₁ m₂ hv hw
  have hllr := llr_gaussianReal m₁ m₂ hv hw
  have hint : Integrable (llr (gaussianReal m₁ v) (gaussianReal m₂ w)) (gaussianReal m₁ v) :=
    (integrable_congr hllr).mpr (integrable_gaussianLlr m₁ m₂ v w)
  rw [klDiv_of_ac_of_integrable hac hint, integral_congr_ae hllr,
    integral_gaussianLlr m₁ m₂ hv hw]
  simp

end OneDimensional


section Products

variable {α β : Type*} [MeasurableSpace α] [MeasurableSpace β]

/-- Divergence between products with a common first factor reduces to the second factor. -/
theorem klDiv_prod_left (μ : Measure α) [IsProbabilityMeasure μ] (μ' ν' : Measure β)
    [IsProbabilityMeasure μ'] [IsProbabilityMeasure ν'] :
    klDiv (μ.prod μ') (μ.prod ν') = klDiv μ' ν' := by
  have hswap : ∀ ρ : Measure β, [IsProbabilityMeasure ρ] →
      (μ.prod ρ).map (MeasurableEquiv.prodComm : α × β ≃ᵐ β × α) = ρ.prod μ := by
    intro ρ _
    exact Measure.prod_swap
  have h := klDiv_map_measurableEquiv (μ.prod μ') (μ.prod ν')
    (MeasurableEquiv.prodComm : α × β ≃ᵐ β × α)
  rw [hswap μ', hswap ν'] at h
  rw [← h, ← Measure.compProd_const (μ := μ') (ν := μ), ← Measure.compProd_const (μ := ν') (ν := μ),
    klDiv_compProd_left]

/-- **Additivity of the Kullback-Leibler divergence over a product of two probability measures.** -/
theorem klDiv_prod (μ ν : Measure α) [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    (μ' ν' : Measure β) [IsProbabilityMeasure μ'] [IsProbabilityMeasure ν'] :
    klDiv (μ.prod μ') (ν.prod ν') = klDiv μ ν + klDiv μ' ν' := by
  have h := klDiv_compProd_eq_add μ ν (Kernel.const α μ') (Kernel.const α ν')
  rw [Measure.compProd_const, Measure.compProd_const, Measure.compProd_const,
    klDiv_prod_left μ μ' ν'] at h
  exact h

/-- **Additivity of the Kullback-Leibler divergence over a finite product of probability
measures.** -/
theorem klDiv_pi {n : ℕ} (μ ν : Fin n → Measure α) [∀ i, IsProbabilityMeasure (μ i)]
    [∀ i, IsProbabilityMeasure (ν i)] :
    klDiv (Measure.pi μ) (Measure.pi ν) = ∑ i, klDiv (μ i) (ν i) := by
  induction n with
  | zero =>
      rw [Measure.pi_of_empty μ, Measure.pi_of_empty ν (fun a => isEmptyElim a)]
      simp
  | succ n ih =>
      classical
      set e : (Fin (n + 1) → α) ≃ᵐ α × (Fin n → α) :=
        MeasurableEquiv.piFinSuccAbove (fun _ => α) 0 with he
      have hmap : ∀ ρ : Fin (n + 1) → Measure α, (∀ i, IsProbabilityMeasure (ρ i)) →
          (Measure.pi ρ).map e = (ρ 0).prod (Measure.pi fun j => ρ (Fin.succAbove 0 j)) := by
        intro ρ hρ
        exact (measurePreserving_piFinSuccAbove ρ 0).map_eq
      have hμ := hmap μ inferInstance
      have hν := hmap ν inferInstance
      have h := klDiv_map_measurableEquiv (Measure.pi μ) (Measure.pi ν) e
      rw [hμ, hν, klDiv_prod, ih (fun j => μ (Fin.succAbove 0 j))
        (fun j => ν (Fin.succAbove 0 j))] at h
      rw [← h, Fin.sum_univ_succ]
      congr 1

end Products


section ProductGaussian

/-- Each one-dimensional Gaussian divergence term is nonnegative. -/
theorem gaussian_kl_term_nonneg {d : ℝ} (hd : 0 ≤ d) {v w : ℝ≥0} (hv : v ≠ 0) (hw : w ≠ 0) :
    0 ≤ ((v : ℝ) + d) / (2 * w) - 1 / 2 + Real.log ((w : ℝ) / v) / 2 := by
  have hv0 : (0 : ℝ) < v := by positivity
  have hw0 : (0 : ℝ) < w := by positivity
  have ht0 : (0 : ℝ) < (v : ℝ) / w := by positivity
  have hlog : Real.log ((w : ℝ) / v) = -Real.log ((v : ℝ) / w) := by
    rw [← Real.log_inv]
    congr 1
    field_simp
  have hle : Real.log ((v : ℝ) / w) ≤ (v : ℝ) / w - 1 := Real.log_le_sub_one_of_pos ht0
  have hsplit : ((v : ℝ) + d) / (2 * w) = (v : ℝ) / w / 2 + d / (2 * w) := by
    field_simp
  have hdw : 0 ≤ d / (2 * (w : ℝ)) := by positivity
  rw [hsplit, hlog]
  linarith

/-- **Kullback-Leibler divergence between two coordinatewise product Gaussians** on `Fin n → ℝ`
with common variances `v` and `w`. -/
theorem klDiv_pi_gaussianReal {n : ℕ} (m a : Fin n → ℝ) {v w : ℝ≥0} (hv : v ≠ 0) (hw : w ≠ 0) :
    klDiv (Measure.pi fun i => gaussianReal (m i) v) (Measure.pi fun i => gaussianReal (a i) w)
      = ENNReal.ofReal (∑ i, (((v : ℝ) + (m i - a i) ^ 2) / (2 * w) - 1 / 2
          + Real.log ((w : ℝ) / v) / 2)) := by
  rw [klDiv_pi]
  simp_rw [klDiv_gaussianReal _ _ hv hw]
  rw [← ENNReal.ofReal_sum_of_nonneg (fun i _ => gaussian_kl_term_nonneg (sq_nonneg _) hv hw)]

end ProductGaussian

section ScalarBookkeeping

/-- The coordinate sum of the Gaussian divergence terms at noise variance `t` and reference
variance `s = t + D / n`: the squared residual, a logarithmic term and the budget correction. -/
theorem sum_gaussian_kl_terms {n : ℕ} (hn : 0 < n) (x a : Fin n → ℝ) {t s D : ℝ}
    (hs0 : 0 < s) (hs : s = t + D / n) :
    ∑ i, ((t + (x i - a i) ^ 2) / (2 * s) - 1 / 2 + Real.log (s / t) / 2)
      = (∑ i, (x i - a i) ^ 2) / (2 * s) + (n / 2) * Real.log (s / t) - D / (2 * s) := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hterm : ∀ i : Fin n, (t + (x i - a i) ^ 2) / (2 * s) - 1 / 2 + Real.log (s / t) / 2
      = (t / (2 * s) - 1 / 2 + Real.log (s / t) / 2) + (x i - a i) ^ 2 / (2 * s) := by
    intro i
    field_simp
    ring
  have hD : D = (n : ℝ) * (s - t) := by
    rw [hs]
    field_simp
    ring
  rw [Finset.sum_congr rfl fun i _ => hterm i, Finset.sum_add_distrib, Finset.sum_const,
    ← Finset.sum_div, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, hD]
  field_simp
  ring

/-- The reference-to-noise variance ratio at `s = t + D / n` is `1 + D / (n t)`. -/
theorem gaussian_variance_ratio {n : ℕ} (hn : 0 < n) {t s D : ℝ} (ht : 0 < t)
    (hs : s = t + D / n) : s / t = 1 + D / (n * t) := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  rw [hs]
  field_simp

/-- With a squared residual budget `Dp` at most `D`, the coordinate sum is
`(n/2) log (1 + D/(n t))` minus the nonnegative slack `(D - Dp)/(2 s)`. -/
theorem gaussian_kl_budget_eq {n : ℕ} (hn : 0 < n) {t s D Dp : ℝ} (ht : 0 < t) (hs0 : 0 < s)
    (hs : s = t + D / n) :
    Dp / (2 * s) + (n / 2) * Real.log (s / t) - D / (2 * s)
      = (n / 2) * Real.log (1 + D / (n * t)) - (D - Dp) / (2 * s) := by
  rw [gaussian_variance_ratio hn ht hs]
  field_simp
  ring

/-- The resulting upper bound: the coordinate sum is at most `(n/2) log (1 + D/(n t))`. -/
theorem gaussian_kl_budget_le {n : ℕ} (hn : 0 < n) {t s D Dp : ℝ} (ht : 0 < t) (hs0 : 0 < s)
    (hs : s = t + D / n) (hDp : Dp ≤ D) :
    Dp / (2 * s) + (n / 2) * Real.log (s / t) - D / (2 * s)
      ≤ (n / 2) * Real.log (1 + D / (n * t)) := by
  rw [gaussian_kl_budget_eq hn ht hs0 hs]
  have : 0 ≤ (D - Dp) / (2 * s) := by
    apply div_nonneg (by linarith)
    linarith
  linarith

end ScalarBookkeeping


section GaussianUpperBound

/-- **Deterministic Gaussian upper bound.** If the coordinatewise squared residual between the
centres `x` and the reference centres `a` is at most `D` and the reference variance is
`σ² = τ² + D/n`, then the divergence between the product Gaussians is at most
`(n/2) log (1 + D/(n τ²))` nats. -/
theorem klDiv_pi_gaussianReal_le {n : ℕ} (hn : 0 < n) (x a : Fin n → ℝ) {v w : ℝ≥0} {D : ℝ}
    (hv : v ≠ 0) (hw : (w : ℝ) = (v : ℝ) + D / n) (hres : ∑ i, (x i - a i) ^ 2 ≤ D) :
    klDiv (Measure.pi fun i => gaussianReal (x i) v) (Measure.pi fun i => gaussianReal (a i) w)
      ≤ ENNReal.ofReal ((n / 2) * Real.log (1 + D / (n * v))) := by
  have hv0 : (0 : ℝ) < v := by positivity
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hD : 0 ≤ D := le_trans (Finset.sum_nonneg fun i _ => sq_nonneg _) hres
  have hw0 : (0 : ℝ) < w := by
    rw [hw]
    positivity
  have hwne : w ≠ 0 := by
    intro h
    rw [h] at hw0
    simp at hw0
  rw [klDiv_pi_gaussianReal _ _ hv hwne]
  refine ENNReal.ofReal_le_ofReal ?_
  rw [sum_gaussian_kl_terms hn x a hw0 hw]
  exact gaussian_kl_budget_le hn hv0 hw0 hw hres

end GaussianUpperBound

section Mixture

variable {R β : Type*} [MeasurableSpace R] [MeasurableSpace β]

/-- **Convexity of the Kullback-Leibler divergence in its first argument** for a countable
mixture: the divergence from a fixed reference of the mixture `(ρ ⊗ₘ κ).snd`, that is of
`∫ κ r ∂ρ r`, is at most the `ρ`-average of the divergences of the components. The mixing index
is assumed countable with measurable singletons and standard Borel, and the sample space standard
Borel. -/
theorem klDiv_mixture_le [Countable R] [MeasurableSingletonClass R] [StandardBorelSpace R]
    [Nonempty R] [StandardBorelSpace β] [Nonempty β] (ρ : Measure R) [IsProbabilityMeasure ρ]
    (κ : Kernel R β) [IsMarkovKernel κ] (ν : Measure β) [IsProbabilityMeasure ν] :
    klDiv (ρ ⊗ₘ κ).snd ν ≤ ∫⁻ r, klDiv (κ r) ν ∂ρ := by
  have hsnd : (ρ ⊗ₘ Kernel.const R ν).snd = ν := by
    rw [Measure.compProd_const, Measure.snd_prod]
  have hdpi : klDiv (ρ ⊗ₘ κ).snd (ρ ⊗ₘ Kernel.const R ν).snd
      ≤ klDiv (ρ ⊗ₘ κ) (ρ ⊗ₘ Kernel.const R ν) := by
    rw [Measure.snd, Measure.snd]
    exact klDiv_map_le _ _ measurable_snd
  rw [hsnd] at hdpi
  refine hdpi.trans_eq ?_
  rw [klDiv_compProd_right_eq_lintegral]
  simp

/-- Finite-mixture form of the preceding bound: a weighted sum of the component divergences. -/
theorem klDiv_mixture_le_sum [Fintype R] [MeasurableSingletonClass R] [StandardBorelSpace R]
    [Nonempty R] [StandardBorelSpace β] [Nonempty β] (ρ : Measure R) [IsProbabilityMeasure ρ]
    (κ : Kernel R β) [IsMarkovKernel κ] (ν : Measure β) [IsProbabilityMeasure ν] :
    klDiv (ρ ⊗ₘ κ).snd ν ≤ ∑ r, klDiv (κ r) ν * ρ {r} := by
  refine (klDiv_mixture_le ρ κ ν).trans_eq ?_
  rw [lintegral_fintype]

end Mixture


section DensityMixture

variable {α β : Type*} [MeasurableSpace α] [MeasurableSpace β]

/-- If each component of a Markov kernel has an explicit jointly measurable density against the
corresponding component of a second Markov kernel, the divergence between the two composition
products with a common base measure is the average of the componentwise divergences. No
countability assumption on the base space is needed. -/
theorem klDiv_compProd_right_eq_lintegral_of_density (μ : Measure α) [IsFiniteMeasure μ]
    (κ η : Kernel α β) [IsMarkovKernel κ] [IsMarkovKernel η] {f : α × β → ℝ≥0∞}
    (hf : Measurable f) (hdens : ∀ a, κ a = (η a).withDensity (fun b => f (a, b))) :
    klDiv (μ ⊗ₘ κ) (μ ⊗ₘ η) = ∫⁻ a, klDiv (κ a) (η a) ∂μ := by
  have hac : ∀ a, κ a ≪ η a := by
    intro a
    rw [hdens a]
    exact withDensity_absolutelyContinuous _ _
  have hrna : ∀ a, (κ a).rnDeriv (η a) =ᵐ[η a] fun b => f (a, b) := by
    intro a
    rw [hdens a]
    exact Measure.rnDeriv_withDensity _ (hf.comp measurable_prodMk_left)
  have hwd : μ ⊗ₘ κ = (μ ⊗ₘ η).withDensity f := by
    ext s hs
    rw [withDensity_apply _ hs, ← lintegral_indicator hs,
      Measure.lintegral_compProd (hf.indicator hs), Measure.compProd_apply hs]
    refine lintegral_congr fun a => ?_
    have hpre : MeasurableSet (Prod.mk a ⁻¹' s) := measurable_prodMk_left hs
    have hind : ∀ b : β, s.indicator f (a, b)
        = (Prod.mk a ⁻¹' s).indicator (fun b => f (a, b)) b := by
      intro b
      by_cases hb : (a, b) ∈ s <;> simp [hb, Set.mem_preimage]
    simp_rw [hind]
    rw [lintegral_indicator hpre, hdens a, withDensity_apply _ hpre]
  have hcp : μ ⊗ₘ κ ≪ μ ⊗ₘ η := by
    rw [hwd]
    exact withDensity_absolutelyContinuous _ _
  have hrn : (μ ⊗ₘ κ).rnDeriv (μ ⊗ₘ η) =ᵐ[μ ⊗ₘ η] f := by
    rw [hwd]
    exact Measure.rnDeriv_withDensity _ hf
  have hklm : Measurable fun p : α × β => ENNReal.ofReal (klFun (f p).toReal) := by
    have h1 : Measurable fun z : ℝ≥0∞ => ENNReal.ofReal (klFun z.toReal) := by fun_prop
    exact h1.comp hf
  rw [klDiv_eq_lintegral_klFun_of_ac hcp,
    lintegral_congr_ae (hrn.mono fun p hp => by rw [hp]), Measure.lintegral_compProd hklm]
  refine lintegral_congr fun a => ?_
  rw [klDiv_eq_lintegral_klFun_of_ac (hac a)]
  exact (lintegral_congr_ae ((hrna a).mono fun b hb => by rw [hb])).symm

/-- **Convexity of the Kullback-Leibler divergence in its first argument** for a mixture over an
arbitrary standard Borel index, given an explicit jointly measurable density of each component
against the reference measure. -/
theorem klDiv_mixture_le_of_density [StandardBorelSpace α] [Nonempty α] [StandardBorelSpace β]
    [Nonempty β] (μ : Measure α) [IsProbabilityMeasure μ] (κ : Kernel α β) [IsMarkovKernel κ]
    (ν : Measure β) [IsProbabilityMeasure ν] {f : α × β → ℝ≥0∞} (hf : Measurable f)
    (hdens : ∀ a, κ a = ν.withDensity (fun b => f (a, b))) :
    klDiv (μ ⊗ₘ κ).snd ν ≤ ∫⁻ a, klDiv (κ a) ν ∂μ := by
  have hsnd : (μ ⊗ₘ Kernel.const α ν).snd = ν := by
    rw [Measure.compProd_const, Measure.snd_prod]
  have hdpi : klDiv (μ ⊗ₘ κ).snd (μ ⊗ₘ Kernel.const α ν).snd
      ≤ klDiv (μ ⊗ₘ κ) (μ ⊗ₘ Kernel.const α ν) := by
    rw [Measure.snd, Measure.snd]
    exact klDiv_map_le _ _ measurable_snd
  rw [hsnd] at hdpi
  refine hdpi.trans_eq ?_
  rw [klDiv_compProd_right_eq_lintegral_of_density μ κ (Kernel.const α ν) hf
    (by simpa using hdens)]
  simp

end DensityMixture


section ProductDensity

/-- A finite product of measures given by densities is the product measure with the product
density. -/
theorem measure_pi_withDensity {n : ℕ} {γ : Type*} [MeasurableSpace γ] (ν : Fin n → Measure γ)
    [∀ i, IsProbabilityMeasure (ν i)] (g : Fin n → γ → ℝ≥0∞) (hg : ∀ i, Measurable (g i))
    [∀ i, IsProbabilityMeasure ((ν i).withDensity (g i))] :
    Measure.pi (fun i => (ν i).withDensity (g i))
      = (Measure.pi ν).withDensity (fun x => ∏ i, g i (x i)) := by
  refine Measure.pi_eq (μ := fun i => (ν i).withDensity (g i)) fun s hs => ?_
  have hFmeas : Measurable fun x : Fin n → γ => ∏ i, g i (x i) :=
    Finset.measurable_prod _ fun i _ => (hg i).comp (measurable_pi_apply i)
  have hpi : MeasurableSet (Set.univ.pi s) := MeasurableSet.univ_pi hs
  have hind : ∀ x : Fin n → γ,
      (Set.univ.pi s).indicator (fun x : Fin n → γ => ∏ i, g i (x i)) x
        = ∏ i, (s i).indicator (g i) (x i) := by
    intro x
    by_cases hx : x ∈ Set.univ.pi s
    · rw [Set.indicator_of_mem hx]
      refine Finset.prod_congr rfl fun i _ => ?_
      rw [Set.indicator_of_mem (hx i (Set.mem_univ i))]
    · rw [Set.indicator_of_notMem hx]
      obtain ⟨j, hj⟩ : ∃ j, x j ∉ s j := by
        by_contra hcon
        exact hx fun i _ => not_not.mp fun h => hcon ⟨i, h⟩
      refine (Finset.prod_eq_zero (Finset.mem_univ j) ?_).symm
      rw [Set.indicator_of_notMem hj]
  have hindep : ProbabilityTheory.iIndepFun
      (fun (i : Fin n) (x : Fin n → γ) => (s i).indicator (g i) (x i)) (Measure.pi ν) :=
    ProbabilityTheory.iIndepFun_pi
      (fun i => ((hg i).indicator (hs i)).aemeasurable)
  rw [withDensity_apply _ hpi, ← lintegral_indicator hpi]
  simp_rw [hind]
  rw [ProbabilityTheory.lintegral_prod_eq_prod_lintegral_of_indepFun Finset.univ _ hindep
    (fun i => ((hg i).indicator (hs i)).comp (measurable_pi_apply i))]
  refine Finset.prod_congr rfl fun i _ => ?_
  rw [(measurePreserving_eval ν i).lintegral_comp ((hg i).indicator (hs i)),
    lintegral_indicator (hs i), withDensity_apply _ (hs i)]

/-- A nondegenerate one-dimensional Gaussian has an explicit density against any nondegenerate
one-dimensional Gaussian. -/
theorem gaussianReal_eq_withDensity (m a : ℝ) {v w : ℝ≥0} (hv : v ≠ 0) (hw : w ≠ 0) :
    gaussianReal m v
      = (gaussianReal a w).withDensity (fun y => (gaussianPDF a w y)⁻¹ * gaussianPDF m v y) := by
  have hac := gaussianReal_absolutelyContinuous_gaussianReal m a hv hw
  have h := Measure.withDensity_rnDeriv_eq (gaussianReal m v) (gaussianReal a w) hac
  rw [← h]
  exact withDensity_congr_ae
    ((gaussianReal_absolutelyContinuous a hw) (rnDeriv_gaussianReal_gaussianReal m a v hw))

/-- A product of nondegenerate one-dimensional Gaussians has the explicit product density against
any product of nondegenerate one-dimensional Gaussians. -/
theorem pi_gaussianReal_eq_withDensity {n : ℕ} (m a : Fin n → ℝ) {v w : ℝ≥0} (hv : v ≠ 0)
    (hw : w ≠ 0) :
    (Measure.pi fun i => gaussianReal (m i) v)
      = (Measure.pi fun i => gaussianReal (a i) w).withDensity
          (fun x => ∏ i, (gaussianPDF (a i) w (x i))⁻¹ * gaussianPDF (m i) v (x i)) := by
  have h : ∀ i : Fin n, gaussianReal (m i) v
      = (gaussianReal (a i) w).withDensity
          (fun y => (gaussianPDF (a i) w y)⁻¹ * gaussianPDF (m i) v y) :=
    fun i => gaussianReal_eq_withDensity (m i) (a i) hv hw
  have hg : ∀ i : Fin n,
      Measurable fun y => (gaussianPDF (a i) w y)⁻¹ * gaussianPDF (m i) v y :=
    fun i => ((measurable_gaussianPDF (a i) w).inv).mul (measurable_gaussianPDF (m i) v)
  have hprob : ∀ i : Fin n, IsProbabilityMeasure
      ((gaussianReal (a i) w).withDensity
        (fun y => (gaussianPDF (a i) w y)⁻¹ * gaussianPDF (m i) v y)) := by
    intro i
    rw [← h i]
    infer_instance
  have := hprob
  calc (Measure.pi fun i => gaussianReal (m i) v)
      = Measure.pi (fun i => (gaussianReal (a i) w).withDensity
          (fun y => (gaussianPDF (a i) w y)⁻¹ * gaussianPDF (m i) v y)) := by
        exact congrArg Measure.pi (funext h)
    _ = (Measure.pi fun i => gaussianReal (a i) w).withDensity
          (fun x => ∏ i, (gaussianPDF (a i) w (x i))⁻¹ * gaussianPDF (m i) v (x i)) :=
        measure_pi_withDensity _ _ hg

end ProductDensity

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/GaussianSmoothing.lean <==
import LossOnlyTraceability.GaussianSmoothingMap
import LossOnlyTraceability.GaussianSmoothingMoment

/-! A dimension-uniform squared sensitivity bound for the power map `T_r` under Gaussian smoothing:
for `d > 2`, `q ∈ (1, 2]`, `ξ ~ N(0, η² I_d/d)` with `η > 0`, and deterministic `x, y`,
`E ‖T_r(x + ξ) - T_r(y + ξ)‖² ≤ (d/(d-2))^(2-q) η^(-2(2-q)) ‖x - y‖²`.

The noise is written as `ξ = (η/√d) g` with `g ~ stdGaussian`, the standard Gaussian measure of
Mathlib on `EuclideanSpace ℝ (Fin d)`; the random-variable form assumes only that the law of `ξ`
is the image of the standard Gaussian under this scaling. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-- The Gaussian law `N(0, η² I_d/d)` on `EuclideanSpace ℝ (Fin d)`, as the image of the standard
Gaussian measure under `g ↦ (η/√d) g`. -/
def smoothingGaussian (d : ℕ) (η : ℝ) : Measure (EuclideanSpace ℝ (Fin d)) :=
  (stdGaussian (EuclideanSpace ℝ (Fin d))).map fun g => (η / Real.sqrt d) • g

/-- The law `N(0, η² I_d/d)` is a probability measure. -/
instance isProbabilityMeasure_smoothingGaussian (d : ℕ) (η : ℝ) :
    IsProbabilityMeasure (smoothingGaussian d η) :=
  Measure.isProbabilityMeasure_map (by fun_prop)

/-- For `d ≥ 2`, a nonzero `σ` and any `x, y`, the set of standard Gaussian vectors `g` for
which the segment from `y + σ g` to `x + σ g` meets the origin is a null set. -/
theorem stdGaussian_segment_hits_zero_null {d : ℕ} (hd : 2 ≤ d) {σ : ℝ} (hσ : σ ≠ 0)
    (x y : EuclideanSpace ℝ (Fin d)) :
    stdGaussian (EuclideanSpace ℝ (Fin d))
      {g | ∃ s ∈ Set.Icc (0 : ℝ) 1, (y + σ • g) + s • ((x + σ • g) - (y + σ • g)) = 0} = 0 := by
  set w := x - y
  -- a nonzero vector orthogonal to `w`
  have hK : (Submodule.span ℝ {w}) ≠ ⊤ := by
    intro htop
    have h1 : Module.finrank ℝ (Submodule.span ℝ ({w} : Set (EuclideanSpace ℝ (Fin d)))) ≤ 1 := by
      have := finrank_span_le_card (R := ℝ) ({w} : Set (EuclideanSpace ℝ (Fin d)))
      simpa using this
    rw [htop, finrank_top, finrank_euclideanSpace_fin] at h1
    omega
  have hKo : (Submodule.span ℝ {w})ᗮ ≠ ⊥ := by
    rwa [Ne, Submodule.orthogonal_eq_bot_iff]
  obtain ⟨u, hu, hu0⟩ := Submodule.exists_mem_ne_zero_of_ne_bot hKo
  have huw : ⟪w, u⟫_ℝ = 0 := Submodule.mem_orthogonal_singleton_iff_inner_right.mp hu
  set L : StrongDual ℝ (EuclideanSpace ℝ (Fin d)) := innerSL ℝ u
  set k : ℝ := -⟪u, y⟫_ℝ / σ
  have hsub : {g | ∃ s ∈ Set.Icc (0 : ℝ) 1, (y + σ • g) + s • ((x + σ • g) - (y + σ • g)) = 0}
      ⊆ L ⁻¹' {k} := by
    rintro g ⟨s, -, hs⟩
    simp only [Set.mem_preimage, Set.mem_singleton_iff, L, innerSL_apply_apply, k]
    have h2 := congrArg (fun v => ⟪u, v⟫_ℝ) hs
    simp only [inner_add_right, inner_smul_right, inner_zero_right] at h2
    have h3 : ⟪u, (x + σ • g) - (y + σ • g)⟫_ℝ = 0 := by
      rw [show (x + σ • g) - (y + σ • g) = w by simp [w]]
      rw [real_inner_comm]; exact huw
    rw [h3, mul_zero, add_zero] at h2
    field_simp
    linarith
  refine measure_mono_null hsub ?_
  have hmap := IsGaussian.map_eq_gaussianReal (μ := stdGaussian (EuclideanSpace ℝ (Fin d))) L
  have hvar : (Var[L; stdGaussian (EuclideanSpace ℝ (Fin d))]).toNNReal ≠ 0 := by
    rw [variance_dual_stdGaussian, innerSL_apply_norm]
    simpa using hu0
  rw [← Measure.map_apply L.continuous.measurable (measurableSet_singleton k), hmap]
  haveI := nullSingletonClass_gaussianReal
    (μ := (stdGaussian (EuclideanSpace ℝ (Fin d)))[L]) hvar
  exact measure_singleton k

/-- For a nonnegative function on `(0, 1]`, the real integral is at most the lower integral. -/
theorem ofReal_integral_Ioc_le_lintegral (f : ℝ → ℝ) (hf : ∀ s, 0 ≤ f s) :
    ENNReal.ofReal (∫ s in (0 : ℝ)..1, f s) ≤ ∫⁻ s in Set.Ioc (0 : ℝ) 1, ENNReal.ofReal (f s) := by
  rw [intervalIntegral.integral_of_le zero_le_one]
  by_cases hi : Integrable f (volume.restrict (Set.Ioc (0 : ℝ) 1))
  · rw [ofReal_integral_eq_lintegral_ofReal hi (Filter.Eventually.of_forall hf)]
  · rw [integral_undef hi, ENNReal.ofReal_zero]
    exact bot_le

/-- The sensitivity bound in lower-integral form, with `ξ = (η/√d) g` for `g` standard Gaussian: for `d > 2`,
`q ∈ (1, 2]` and `η > 0`,
`E ‖T_r(x + ξ) - T_r(y + ξ)‖² ≤ (d/(d-2))^(2-q) η^(-2(2-q)) ‖x - y‖²`. -/
theorem lintegral_sq_norm_smoothingPowerMap_sub_le {d : ℕ} (hd : 2 < d) {q : ℝ} (hq1 : 1 < q)
    (hq2 : q ≤ 2) {η : ℝ} (hη : 0 < η) (x y : EuclideanSpace ℝ (Fin d)) :
    ∫⁻ g, ENNReal.ofReal (‖smoothingPowerMap q (x + (η / Real.sqrt d) • g)
        - smoothingPowerMap q (y + (η / Real.sqrt d) • g)‖ ^ 2)
        ∂(stdGaussian (EuclideanSpace ℝ (Fin d)))
      ≤ ENNReal.ofReal (((d : ℝ) / (d - 2)) ^ (2 - q) * η ^ (-2 * (2 - q)) * ‖x - y‖ ^ 2) := by
  set μ := stdGaussian (EuclideanSpace ℝ (Fin d))
  set σ : ℝ := η / Real.sqrt d with hσdef
  have hdR : (2 : ℝ) < d := by exact_mod_cast hd
  have hdpos : (0 : ℝ) < d := by linarith
  have hσ : σ ≠ 0 := by
    have : 0 < Real.sqrt d := Real.sqrt_pos.mpr hdpos
    positivity
  set a : ℝ := 2 - q with ha
  have ha0 : 0 ≤ a := by simp only [ha]; linarith
  have ha1 : a ≤ 1 := by simp only [ha]; linarith
  set w := x - y with hw
  set B : ℝ := 1 / (σ ^ 2 * ((d : ℝ) - 2)) with hB
  -- the segment integrand
  set H : EuclideanSpace ℝ (Fin d) → ℝ → ℝ := fun g s =>
    ‖(y + s • w) + σ • g‖ ^ (-2 * a) with hH
  have hnull := stdGaussian_segment_hits_zero_null (le_of_lt hd) hσ x y
  have hpt : ∀ᵐ g ∂μ, ENNReal.ofReal (‖smoothingPowerMap q (x + σ • g)
      - smoothingPowerMap q (y + σ • g)‖ ^ 2)
      ≤ ENNReal.ofReal (‖w‖ ^ 2) * ∫⁻ s in Set.Ioc (0 : ℝ) 1, ENNReal.ofReal (H g s) := by
    rw [ae_iff]
    refine measure_mono_null ?_ hnull
    intro g hg
    simp only [Set.mem_setOf_eq] at hg ⊢
    by_contra hno
    apply hg
    have hseg : ∀ s ∈ Set.Icc (0 : ℝ) 1,
        (y + σ • g) + s • ((x + σ • g) - (y + σ • g)) ≠ 0 := fun s hs h => hno ⟨s, hs, h⟩
    have hmain := sq_norm_smoothingPowerMap_sub_le_integral hq1 hq2 (x + σ • g) (y + σ • g) hseg
    have hdiff : (x + σ • g) - (y + σ • g) = w := by simp [hw]
    rw [hdiff] at hmain
    have hfun : (fun s : ℝ => ‖(y + σ • g) + s • w‖ ^ (2 * (q - 2))) = H g := by
      funext s
      simp only [hH, ha]
      congr 1
      · abel_nf
      · ring
    rw [hfun] at hmain
    calc ENNReal.ofReal (‖smoothingPowerMap q (x + σ • g) - smoothingPowerMap q (y + σ • g)‖ ^ 2)
        ≤ ENNReal.ofReal (‖w‖ ^ 2 * ∫ s in (0 : ℝ)..1, H g s) := ENNReal.ofReal_le_ofReal hmain
      _ = ENNReal.ofReal (‖w‖ ^ 2) * ENNReal.ofReal (∫ s in (0 : ℝ)..1, H g s) :=
          ENNReal.ofReal_mul (sq_nonneg _)
      _ ≤ ENNReal.ofReal (‖w‖ ^ 2) * ∫⁻ s in Set.Ioc (0 : ℝ) 1, ENNReal.ofReal (H g s) := by
          gcongr
          exact ofReal_integral_Ioc_le_lintegral _ fun s => Real.rpow_nonneg (norm_nonneg _) _
  have hHmeas : Measurable (Function.uncurry fun g s => ENNReal.ofReal (H g s)) := by
    refine ENNReal.measurable_ofReal.comp ?_
    simp only [hH]
    fun_prop
  calc ∫⁻ g, ENNReal.ofReal (‖smoothingPowerMap q (x + σ • g)
        - smoothingPowerMap q (y + σ • g)‖ ^ 2) ∂μ
      ≤ ∫⁻ g, ENNReal.ofReal (‖w‖ ^ 2) * (∫⁻ s in Set.Ioc (0 : ℝ) 1, ENNReal.ofReal (H g s)) ∂μ :=
        lintegral_mono_ae hpt
    _ = ENNReal.ofReal (‖w‖ ^ 2) *
          ∫⁻ s in Set.Ioc (0 : ℝ) 1, (∫⁻ g, ENNReal.ofReal (H g s) ∂μ) := by
        rw [lintegral_const_mul' _ _ ENNReal.ofReal_ne_top]
        congr 1
        exact lintegral_lintegral_swap hHmeas.aemeasurable
    _ ≤ ENNReal.ofReal (‖w‖ ^ 2) * ∫⁻ s in Set.Ioc (0 : ℝ) 1, ENNReal.ofReal (B ^ a) := by
        gcongr with s
        exact lintegral_norm_add_smul_rpow_neg_le hd hσ (y + s • w) ha0 ha1
    _ = ENNReal.ofReal (((d : ℝ) / (d - 2)) ^ (2 - q) * η ^ (-2 * (2 - q)) * ‖x - y‖ ^ 2) := by
        rw [setLIntegral_const, Real.volume_Ioc, sub_zero, ENNReal.ofReal_one, mul_one,
          ← ENNReal.ofReal_mul (sq_nonneg _)]
        congr 1
        have hBeq : B = ((d : ℝ) / (d - 2)) * (η ^ 2)⁻¹ := by
          simp only [hB, hσdef, div_pow, Real.sq_sqrt hdpos.le]
          have : (d : ℝ) - 2 ≠ 0 := by linarith
          field_simp
        have hB1 : 0 ≤ (d : ℝ) / (d - 2) := div_nonneg hdpos.le (by linarith)
        have hηa : η ^ (-2 * a) = ((η ^ 2) ^ a)⁻¹ := by
          rw [show -2 * a = -(2 * a) by ring, Real.rpow_neg hη.le, Real.rpow_mul hη.le,
            Real.rpow_two]
        rw [hBeq, Real.mul_rpow hB1 (by positivity), Real.inv_rpow (by positivity), ← hηa]
        ring

/-- The dimension-uniform squared sensitivity bound, with `ξ = (η/√d) g` for `g` standard
Gaussian on `ℝ^d`: for `d > 2`, `q ∈ (1, 2]` and `η > 0`,
`E ‖T_r(x + ξ) - T_r(y + ξ)‖² ≤ (d/(d-2))^(2-q) η^(-2(2-q)) ‖x - y‖²`. -/
theorem integral_sq_norm_smoothingPowerMap_sub_le {d : ℕ} (hd : 2 < d) {q : ℝ} (hq1 : 1 < q)
    (hq2 : q ≤ 2) {η : ℝ} (hη : 0 < η) (x y : EuclideanSpace ℝ (Fin d)) :
    ∫ g, ‖smoothingPowerMap q (x + (η / Real.sqrt d) • g)
        - smoothingPowerMap q (y + (η / Real.sqrt d) • g)‖ ^ 2
        ∂(stdGaussian (EuclideanSpace ℝ (Fin d)))
      ≤ ((d : ℝ) / (d - 2)) ^ (2 - q) * η ^ (-2 * (2 - q)) * ‖x - y‖ ^ 2 := by
  have hdR : (2 : ℝ) < d := by exact_mod_cast hd
  have hC : 0 ≤ ((d : ℝ) / (d - 2)) ^ (2 - q) * η ^ (-2 * (2 - q)) * ‖x - y‖ ^ 2 := by
    have h1 : 0 ≤ (d : ℝ) / (d - 2) := div_nonneg (by linarith) (by linarith)
    have h2 := Real.rpow_nonneg h1 (2 - q)
    have h3 := Real.rpow_nonneg hη.le (-2 * (2 - q))
    positivity
  rw [integral_eq_lintegral_of_nonneg_ae (Filter.Eventually.of_forall fun g => sq_nonneg _)
    (Measurable.aestronglyMeasurable (by
      have := measurable_smoothingPowerMap (d := d) q
      fun_prop))]
  exact ENNReal.toReal_le_of_le_ofReal hC
    (lintegral_sq_norm_smoothingPowerMap_sub_le hd hq1 hq2 hη x y)

/-- The sensitivity bound for a noise vector with law `N(0, η² I_d/d)`: if `ξ` is a random vector whose law is
`smoothingGaussian d η` (for `d > 2`, `q ∈ (1, 2]`, `η > 0`), then
`E ‖T_r(x + ξ) - T_r(y + ξ)‖² ≤ (d/(d-2))^(2-q) η^(-2(2-q)) ‖x - y‖²`. -/
theorem integral_sq_norm_smoothingPowerMap_sub_le_of_map {Ω : Type*} [MeasurableSpace Ω]
    {P : Measure Ω} {d : ℕ} (hd : 2 < d) {q : ℝ} (hq1 : 1 < q) (hq2 : q ≤ 2) {η : ℝ}
    (hη : 0 < η) {ξ : Ω → EuclideanSpace ℝ (Fin d)} (hξ : AEMeasurable ξ P)
    (hlaw : P.map ξ = smoothingGaussian d η) (x y : EuclideanSpace ℝ (Fin d)) :
    ∫ ω, ‖smoothingPowerMap q (x + ξ ω) - smoothingPowerMap q (y + ξ ω)‖ ^ 2 ∂P
      ≤ ((d : ℝ) / (d - 2)) ^ (2 - q) * η ^ (-2 * (2 - q)) * ‖x - y‖ ^ 2 := by
  have hm : Measurable fun z : EuclideanSpace ℝ (Fin d) =>
      ‖smoothingPowerMap q (x + z) - smoothingPowerMap q (y + z)‖ ^ 2 := by
    have := measurable_smoothingPowerMap (d := d) q
    fun_prop
  rw [← integral_map hξ hm.aestronglyMeasurable, hlaw, smoothingGaussian,
    integral_map (by fun_prop) hm.aestronglyMeasurable]
  exact integral_sq_norm_smoothingPowerMap_sub_le hd hq1 hq2 hη x y

open scoped MatrixOrder in
/-- For `η ≥ 0` the law `smoothingGaussian d η` is Mathlib's multivariate Gaussian with mean `0`
and covariance matrix `(η²/d) I_d`. -/
theorem smoothingGaussian_eq_multivariateGaussian (d : ℕ) {η : ℝ} (hη : 0 ≤ η) :
    smoothingGaussian d η
      = multivariateGaussian 0 ((η ^ 2 / d) • (1 : Matrix (Fin d) (Fin d) ℝ)) := by
  have hs : CFC.sqrt ((η ^ 2 / d) • (1 : Matrix (Fin d) (Fin d) ℝ)) = (η / Real.sqrt d) • 1 := by
    refine CFC.sqrt_unique ?_ ?_
    · rw [smul_mul_smul_comm, one_mul, div_mul_div_comm, Real.mul_self_sqrt (Nat.cast_nonneg _),
        ← sq]
    · exact smul_nonneg (by positivity) zero_le_one
  rw [smoothingGaussian, multivariateGaussian, hs]
  congr 1
  funext g
  simp

/-- The sensitivity bound for a noise vector with the multivariate Gaussian law
`N(0, (η²/d) I_d)`: for `d > 2`,
`q ∈ (1, 2]`, `η > 0` and a random vector `ξ` with that law,
`E ‖T_r(x + ξ) - T_r(y + ξ)‖² ≤ (d/(d-2))^(2-q) η^(-2(2-q)) ‖x - y‖²`. -/
theorem integral_sq_norm_smoothingPowerMap_sub_le_of_multivariateGaussian {Ω : Type*}
    [MeasurableSpace Ω] {P : Measure Ω} {d : ℕ} (hd : 2 < d) {q : ℝ} (hq1 : 1 < q) (hq2 : q ≤ 2)
    {η : ℝ} (hη : 0 < η) {ξ : Ω → EuclideanSpace ℝ (Fin d)} (hξ : AEMeasurable ξ P)
    (hlaw : P.map ξ = multivariateGaussian 0 ((η ^ 2 / d) • (1 : Matrix (Fin d) (Fin d) ℝ)))
    (x y : EuclideanSpace ℝ (Fin d)) :
    ∫ ω, ‖smoothingPowerMap q (x + ξ ω) - smoothingPowerMap q (y + ξ ω)‖ ^ 2 ∂P
      ≤ ((d : ℝ) / (d - 2)) ^ (2 - q) * η ^ (-2 * (2 - q)) * ‖x - y‖ ^ 2 :=
  integral_sq_norm_smoothingPowerMap_sub_le_of_map hd hq1 hq2 hη hξ
    (hlaw.trans (smoothingGaussian_eq_multivariateGaussian d hη.le).symm) x y

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/GaussianSmoothingMap.lean <==
import Mathlib.Analysis.InnerProductSpace.PiL2
import Mathlib.Analysis.InnerProductSpace.Calculus
import Mathlib.Analysis.SpecialFunctions.Pow.Deriv
import Mathlib.Analysis.SpecialFunctions.Sqrt
import Mathlib.MeasureTheory.Integral.DivergenceTheorem
import Mathlib.Algebra.QuadraticDiscriminant
import Mathlib.MeasureTheory.Measure.Haar.InnerProductSpace

/-! The power map `T_r(t) = ‖t‖^(q-2) t` on the unit ball and `t / ‖t‖` outside it, used in
the dimension-uniform sensitivity bound under Gaussian smoothing, and the segment bound
`‖T_r u - T_r v‖ ≤ ‖u - v‖ ∫₀¹ ‖v + s (u - v)‖^(q-2) ds` for segments avoiding the origin.

This module defines its own copy `smoothingPowerMap` of the power map, independently of any
other power-map module of the library. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

variable {d : ℕ}

/-- The power map `T_r` with `q = r/(r-1)`, written as `min(‖t‖,1)^(q-1) ‖t‖⁻¹ t`; it equals
`‖t‖^(q-2) t` on the closed unit ball, `t/‖t‖` outside it, and `0` at the origin. -/
def smoothingPowerMap (q : ℝ) (t : EuclideanSpace ℝ (Fin d)) : EuclideanSpace ℝ (Fin d) :=
  (min ‖t‖ 1) ^ (q - 1) • (‖t‖⁻¹ • t)

/-- The smoothing power map vanishes at the origin. -/
theorem smoothingPowerMap_zero (q : ℝ) :
    smoothingPowerMap q (0 : EuclideanSpace ℝ (Fin d)) = 0 := by
  simp [smoothingPowerMap]

/-- On the closed unit ball the smoothing power map is `t ↦ ‖t‖^(q-2) t`. -/
theorem smoothingPowerMap_of_norm_le (q : ℝ) {t : EuclideanSpace ℝ (Fin d)} (ht : ‖t‖ ≤ 1) :
    smoothingPowerMap q t = ‖t‖ ^ (q - 2) • t := by
  by_cases h0 : t = 0
  · subst h0; simp [smoothingPowerMap]
  have hn : ‖t‖ ≠ 0 := norm_ne_zero_iff.mpr h0
  rw [smoothingPowerMap, min_eq_left ht, smul_smul]
  congr 1
  rw [show q - 2 = (q - 1) - 1 by ring, Real.rpow_sub_one hn (q - 1), div_eq_mul_inv]

/-- Outside the closed unit ball the smoothing power map is `t ↦ t / ‖t‖`. -/
theorem smoothingPowerMap_of_one_lt (q : ℝ) {t : EuclideanSpace ℝ (Fin d)} (ht : 1 < ‖t‖) :
    smoothingPowerMap q t = ‖t‖⁻¹ • t := by
  rw [smoothingPowerMap, min_eq_right ht.le, Real.one_rpow, one_smul]

/-- The smoothing power map is continuous at every nonzero point. -/
theorem continuousAt_smoothingPowerMap (q : ℝ) {t : EuclideanSpace ℝ (Fin d)} (ht : t ≠ 0) :
    ContinuousAt (smoothingPowerMap q) t := by
  have hn : ‖t‖ ≠ 0 := norm_ne_zero_iff.mpr ht
  have hmin : min ‖t‖ 1 ≠ 0 := by
    have := norm_pos_iff.mpr ht
    exact (lt_min this one_pos).ne'
  unfold smoothingPowerMap
  have h1 : ContinuousAt (fun t : EuclideanSpace ℝ (Fin d) => (min ‖t‖ 1) ^ (q - 1)) t :=
    ContinuousAt.rpow_const ((continuous_norm.min continuous_const).continuousAt) (Or.inl hmin)
  have h2 : ContinuousAt (fun t : EuclideanSpace ℝ (Fin d) => ‖t‖⁻¹ • t) t :=
    (continuous_norm.continuousAt.inv₀ hn).smul continuousAt_id
  exact h1.smul h2

/-- The smoothing power map is measurable. -/
theorem measurable_smoothingPowerMap (q : ℝ) :
    Measurable (smoothingPowerMap (d := d) q) := by
  unfold smoothingPowerMap
  fun_prop

/-- The directional derivative of `s ↦ ‖v + s w‖^p (v + s w)` at a parameter where the
segment point is nonzero. -/
theorem hasDerivAt_norm_rpow_smul_segment (p : ℝ) (v w : EuclideanSpace ℝ (Fin d)) {s : ℝ}
    (hs : v + s • w ≠ 0) :
    HasDerivAt (fun r : ℝ => ‖v + r • w‖ ^ p • (v + r • w))
      ((p * ⟪v + s • w, w⟫_ℝ * ‖v + s • w‖ ^ p / ‖v + s • w‖ ^ 2) • (v + s • w)
        + ‖v + s • w‖ ^ p • w) s := by
  have hg : HasDerivAt (fun r : ℝ => v + r • w) w s := by
    simpa using ((hasDerivAt_id s).smul_const w).const_add v
  have hN : ‖v + s • w‖ ≠ 0 := norm_ne_zero_iff.mpr hs
  have hsq : HasDerivAt (fun r : ℝ => ‖v + r • w‖ ^ 2) (2 * ⟪v + s • w, w⟫_ℝ) s := hg.norm_sq
  have hsqrt := hsq.sqrt (by simpa using hN)
  have hnorm : HasDerivAt (fun r : ℝ => ‖v + r • w‖)
      (2 * ⟪v + s • w, w⟫_ℝ / (2 * ‖v + s • w‖)) s := by
    have e : (fun r : ℝ => Real.sqrt (‖v + r • w‖ ^ 2)) = fun r => ‖v + r • w‖ := by
      funext r; exact Real.sqrt_sq (norm_nonneg _)
    rw [e, Real.sqrt_sq (norm_nonneg _)] at hsqrt
    exact hsqrt
  have hpow := hnorm.rpow_const (p := p) (Or.inl hN)
  have hprod := hpow.smul hg
  refine hprod.congr_deriv ?_
  rw [add_comm]
  congr 1
  congr 1
  have hpos : 0 < ‖v + s • w‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hN)
  rw [Real.rpow_sub_one hN]
  field_simp

/-- For `p ∈ [-2, 0]` the derivative of `s ↦ ‖v + s w‖^p (v + s w)` has norm at most
`‖v + s w‖^p ‖w‖`. -/
theorem norm_deriv_norm_rpow_smul_le (p : ℝ) (hp0 : p ≤ 0) (hp2 : -2 ≤ p)
    (g w : EuclideanSpace ℝ (Fin d)) (hg : g ≠ 0) :
    ‖(p * ⟪g, w⟫_ℝ * ‖g‖ ^ p / ‖g‖ ^ 2) • g + ‖g‖ ^ p • w‖ ≤ ‖g‖ ^ p * ‖w‖ := by
  have hN : 0 < ‖g‖ := norm_pos_iff.mpr hg
  have hP : 0 ≤ ‖g‖ ^ p := Real.rpow_nonneg (norm_nonneg _) _
  have e : (p * ⟪g, w⟫_ℝ * ‖g‖ ^ p / ‖g‖ ^ 2) • g + ‖g‖ ^ p • w
      = ‖g‖ ^ p • ((p * ⟪g, w⟫_ℝ / ‖g‖ ^ 2) • g + w) := by
    rw [smul_add, smul_smul]
    congr 2
    ring
  rw [e, norm_smul, Real.norm_of_nonneg hP]
  refine mul_le_mul_of_nonneg_left ?_ hP
  have hsq : ‖(p * ⟪g, w⟫_ℝ / ‖g‖ ^ 2) • g + w‖ ^ 2 ≤ ‖w‖ ^ 2 := by
    rw [norm_add_sq_real, norm_smul, real_inner_smul_left, Real.norm_eq_abs, mul_pow, sq_abs]
    have hN2 : 0 < ‖g‖ ^ 2 := by positivity
    have key : (p * ⟪g, w⟫_ℝ / ‖g‖ ^ 2) ^ 2 * ‖g‖ ^ 2 + 2 * ((p * ⟪g, w⟫_ℝ / ‖g‖ ^ 2) * ⟪g, w⟫_ℝ)
        = p * (p + 2) * ⟪g, w⟫_ℝ ^ 2 / ‖g‖ ^ 2 := by
      field_simp
    have hneg : p * (p + 2) * ⟪g, w⟫_ℝ ^ 2 / ‖g‖ ^ 2 ≤ 0 := by
      apply div_nonpos_of_nonpos_of_nonneg _ hN2.le
      apply mul_nonpos_of_nonpos_of_nonneg _ (sq_nonneg _)
      exact mul_nonpos_of_nonpos_of_nonneg hp0 (by linarith)
    nlinarith [key, hneg]
  exact (sq_le_sq₀ (norm_nonneg _) (norm_nonneg _)).mp hsq

/-- The set of parameters where a nondegenerate segment `s ↦ v + s w` meets the unit sphere is
countable (it has at most two points). -/
theorem countable_segment_norm_eq_one (v w : EuclideanSpace ℝ (Fin d)) (hw : w ≠ 0) :
    {s : ℝ | ‖v + s • w‖ = 1}.Countable := by
  set a : ℝ := ‖w‖ ^ 2
  set b : ℝ := 2 * ⟪v, w⟫_ℝ
  set c : ℝ := ‖v‖ ^ 2 - 1
  have ha : a ≠ 0 := by positivity
  set r : ℝ := Real.sqrt (discrim a b c)
  refine Set.Finite.countable (((Set.finite_singleton ((-b - r) / (2 * a))).insert
    ((-b + r) / (2 * a))).subset ?_)
  intro s hs
  simp only [Set.mem_setOf_eq] at hs
  have hq : a * (s * s) + b * s + c = 0 := by
    have h2 : ‖v + s • w‖ ^ 2 = 1 := by rw [hs]; norm_num
    rw [norm_add_sq_real, norm_smul, real_inner_smul_right, Real.norm_eq_abs, mul_pow,
      sq_abs] at h2
    simp only [a, b, c]
    linarith
  by_cases hD : 0 ≤ discrim a b c
  · have hr : discrim a b c = r * r := (Real.mul_self_sqrt hD).symm
    rcases (quadratic_eq_zero_iff ha hr s).mp hq with h | h
    · exact Or.inl h
    · exact Or.inr h
  · exfalso
    refine quadratic_ne_zero_of_discrim_ne_sq ?_ s hq
    intro t ht
    exact hD (ht ▸ sq_nonneg t)

/-- The segment bound for the smoothing power map: if `q ∈ (1, 2]` and the segment from `v` to
`u` avoids the origin, then `‖T_r u - T_r v‖ ≤ ‖u - v‖ ∫₀¹ ‖v + s (u - v)‖^(q-2) ds`. -/
theorem norm_smoothingPowerMap_sub_le_integral {q : ℝ} (hq1 : 1 < q) (hq2 : q ≤ 2)
    (u v : EuclideanSpace ℝ (Fin d)) (hseg : ∀ s ∈ Set.Icc (0 : ℝ) 1, v + s • (u - v) ≠ 0) :
    ‖smoothingPowerMap q u - smoothingPowerMap q v‖
      ≤ ‖u - v‖ * ∫ s in (0 : ℝ)..1, ‖v + s • (u - v)‖ ^ (q - 2) := by
  set w := u - v with hwdef
  by_cases hw : w = 0
  · have huv : u = v := sub_eq_zero.mp hw
    simp [huv, hw]
  set γ : ℝ → EuclideanSpace ℝ (Fin d) := fun s => v + s • w with hγ
  have hγc : Continuous γ := by fun_prop
  set D : ℝ → ℝ → EuclideanSpace ℝ (Fin d) := fun p s =>
    (p * ⟪γ s, w⟫_ℝ * ‖γ s‖ ^ p / ‖γ s‖ ^ 2) • γ s + ‖γ s‖ ^ p • w with hD
  set f' : ℝ → EuclideanSpace ℝ (Fin d) := fun s =>
    if ‖γ s‖ ≤ 1 then D (q - 2) s else D (-1) s with hf'
  set f : ℝ → EuclideanSpace ℝ (Fin d) := fun s => smoothingPowerMap q (γ s) with hf
  set g : ℝ → ℝ := fun s => ‖γ s‖ ^ (q - 2) * ‖w‖ with hg
  have hbound : ∀ s ∈ Set.Icc (0 : ℝ) 1, ‖f' s‖ ≤ g s := by
    intro s hs
    have h0 : γ s ≠ 0 := hseg s hs
    by_cases h1 : ‖γ s‖ ≤ 1
    · simp only [hf', if_pos h1, hD, hg]
      exact norm_deriv_norm_rpow_smul_le (q - 2) (by linarith) (by linarith) (γ s) w h0
    · simp only [hf', if_neg h1, hD, hg]
      refine (norm_deriv_norm_rpow_smul_le (-1) (by norm_num) (by norm_num) (γ s) w h0).trans ?_
      refine mul_le_mul_of_nonneg_right ?_ (norm_nonneg _)
      exact Real.rpow_le_rpow_of_exponent_le (le_of_lt (not_le.mp h1)) (by linarith)
  have hgcont : ContinuousOn g (Set.uIcc 0 1) := by
    intro s hs
    rw [Set.uIcc_of_le zero_le_one] at hs
    have h0 : ‖γ s‖ ≠ 0 := norm_ne_zero_iff.mpr (hseg s hs)
    exact ((ContinuousAt.rpow_const (continuous_norm.comp hγc).continuousAt (Or.inl h0)).mul
      continuousAt_const).continuousWithinAt
  have hgint : IntervalIntegrable g volume 0 1 := hgcont.intervalIntegrable
  have hf'meas : Measurable f' := by
    refine Measurable.ite (measurableSet_le (by fun_prop) measurable_const) ?_ ?_ <;>
      simp only [hD] <;> fun_prop
  have hf'int : IntervalIntegrable f' volume 0 1 := by
    refine hgint.mono_fun' hf'meas.aestronglyMeasurable ?_
    refine ae_restrict_of_forall_mem measurableSet_uIoc ?_
    intro s hs
    rw [Set.uIoc_of_le zero_le_one] at hs
    exact hbound s (Set.Ioc_subset_Icc_self hs)
  have hcont : ContinuousOn f (Set.Icc 0 1) := by
    intro s hs
    exact (ContinuousAt.comp (g := smoothingPowerMap q) (f := γ)
      (continuousAt_smoothingPowerMap q (hseg s hs)) hγc.continuousAt).continuousWithinAt
  have hderiv : ∀ s ∈ Set.Ioo (0 : ℝ) 1 \ {s : ℝ | ‖v + s • w‖ = 1}, HasDerivAt f (f' s) s := by
    intro s hs
    have h0 : γ s ≠ 0 := hseg s (Set.Ioo_subset_Icc_self hs.1)
    have hne : ‖γ s‖ ≠ 1 := hs.2
    rcases lt_or_gt_of_ne hne with hlt | hgt
    · have hev : f =ᶠ[nhds s] fun r => ‖v + r • w‖ ^ (q - 2) • (v + r • w) := by
        have hopen : IsOpen {r : ℝ | ‖γ r‖ < 1} :=
          isOpen_lt (continuous_norm.comp hγc) continuous_const
        filter_upwards [hopen.mem_nhds hlt] with r hr
        exact smoothingPowerMap_of_norm_le q (le_of_lt hr)
      have := (hasDerivAt_norm_rpow_smul_segment (q - 2) v w h0).congr_of_eventuallyEq hev
      simpa only [hf', if_pos hlt.le, hD] using this
    · have hev : f =ᶠ[nhds s] fun r => ‖v + r • w‖ ^ (-1 : ℝ) • (v + r • w) := by
        have hopen : IsOpen {r : ℝ | 1 < ‖γ r‖} :=
          isOpen_lt continuous_const (continuous_norm.comp hγc)
        filter_upwards [hopen.mem_nhds hgt] with r hr
        rw [Real.rpow_neg_one]
        exact smoothingPowerMap_of_one_lt q hr
      have := (hasDerivAt_norm_rpow_smul_segment (-1) v w h0).congr_of_eventuallyEq hev
      simpa only [hf', if_neg (not_le.mpr hgt), hD] using this
  have hftc := integral_eq_of_hasDerivAt_off_countable_of_le f f' zero_le_one
    (countable_segment_norm_eq_one v w hw) hcont hderiv hf'int
  have h1 : f 1 = smoothingPowerMap q u := by simp [hf, hγ, hwdef]
  have h0 : f 0 = smoothingPowerMap q v := by simp [hf, hγ]
  rw [← h1, ← h0, ← hftc]
  have hle := intervalIntegral.norm_integral_le_of_norm_le zero_le_one
    (Filter.Eventually.of_forall fun s hs => hbound s (Set.Ioc_subset_Icc_self hs)) hgint
  refine hle.trans_eq ?_
  simp only [hg, intervalIntegral.integral_mul_const]
  ring

/-- On `[0, 1]` the square of an interval integral is at most the integral of the square. -/
theorem sq_intervalIntegral_unit_le (h : ℝ → ℝ) (hi : IntervalIntegrable h volume 0 1)
    (hi2 : IntervalIntegrable (fun s => h s ^ 2) volume 0 1) :
    (∫ s in (0 : ℝ)..1, h s) ^ 2 ≤ ∫ s in (0 : ℝ)..1, h s ^ 2 := by
  set m := ∫ s in (0 : ℝ)..1, h s
  have hnn : 0 ≤ ∫ s in (0 : ℝ)..1, (h s - m) ^ 2 :=
    intervalIntegral.integral_nonneg zero_le_one fun s _ => sq_nonneg _
  have hexp : (fun s => (h s - m) ^ 2) = fun s => (h s ^ 2 - (2 * m) * h s) + m ^ 2 := by
    funext s; ring
  have hc : IntervalIntegrable (fun s => (2 * m) * h s) volume 0 1 := hi.const_mul _
  rw [hexp, intervalIntegral.integral_add (hi2.sub hc) intervalIntegrable_const,
    intervalIntegral.integral_sub hi2 hc, intervalIntegral.integral_const_mul,
    intervalIntegral.integral_const] at hnn
  simp only [sub_zero, one_smul] at hnn
  nlinarith [hnn]

/-- The squared segment bound: if `q ∈ (1, 2]` and the segment from `v` to `u` avoids the
origin, then `‖T_r u - T_r v‖² ≤ ‖u - v‖² ∫₀¹ ‖v + s (u - v)‖^(2(q-2)) ds`. -/
theorem sq_norm_smoothingPowerMap_sub_le_integral {q : ℝ} (hq1 : 1 < q) (hq2 : q ≤ 2)
    (u v : EuclideanSpace ℝ (Fin d)) (hseg : ∀ s ∈ Set.Icc (0 : ℝ) 1, v + s • (u - v) ≠ 0) :
    ‖smoothingPowerMap q u - smoothingPowerMap q v‖ ^ 2
      ≤ ‖u - v‖ ^ 2 * ∫ s in (0 : ℝ)..1, ‖v + s • (u - v)‖ ^ (2 * (q - 2)) := by
  set h : ℝ → ℝ := fun s => ‖v + s • (u - v)‖ ^ (q - 2) with hh
  have hcont : ContinuousOn h (Set.uIcc 0 1) := by
    intro s hs
    rw [Set.uIcc_of_le zero_le_one] at hs
    have h0 : ‖v + s • (u - v)‖ ≠ 0 := norm_ne_zero_iff.mpr (hseg s hs)
    exact (ContinuousAt.rpow_const (f := fun s : ℝ => ‖v + s • (u - v)‖) (by fun_prop)
      (Or.inl h0)).continuousWithinAt
  have hsq : (fun s => h s ^ 2) = fun s => ‖v + s • (u - v)‖ ^ (2 * (q - 2)) := by
    funext s
    simp only [hh]
    rw [mul_comm, Real.rpow_mul (norm_nonneg _), Real.rpow_two]
  have hcs := sq_intervalIntegral_unit_le h hcont.intervalIntegrable
    (hcont.pow 2).intervalIntegrable
  rw [hsq] at hcs
  have hmain := norm_smoothingPowerMap_sub_le_integral hq1 hq2 u v hseg
  have hnn : 0 ≤ ‖smoothingPowerMap q u - smoothingPowerMap q v‖ := norm_nonneg _
  calc ‖smoothingPowerMap q u - smoothingPowerMap q v‖ ^ 2
      ≤ (‖u - v‖ * ∫ s in (0 : ℝ)..1, h s) ^ 2 := pow_le_pow_left₀ hnn hmain 2
    _ = ‖u - v‖ ^ 2 * (∫ s in (0 : ℝ)..1, h s) ^ 2 := by ring
    _ ≤ ‖u - v‖ ^ 2 * ∫ s in (0 : ℝ)..1, ‖v + s • (u - v)‖ ^ (2 * (q - 2)) :=
        mul_le_mul_of_nonneg_left hcs (sq_nonneg _)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/GaussianSmoothingMoment.lean <==
import Mathlib.Probability.Distributions.Gaussian.Multivariate
import Mathlib.Analysis.SpecialFunctions.Gaussian.GaussianIntegral
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics
import Mathlib.MeasureTheory.Integral.IntegralEqImproper
import Mathlib.MeasureTheory.Integral.Pi
import Mathlib.Analysis.MeanInequalities

/-! Negative moments of a shifted isotropic Gaussian vector, used in the dimension-uniform
sensitivity bound for the power map under Gaussian smoothing: for `g` standard Gaussian on `ℝ^d` with `d > 2`, a scale `σ ≠ 0`, any
shift `z` and `a ∈ [0, 1]`, `E ‖z + σ g‖^(-2a) ≤ (1/(σ²(d-2)))^a`. The route is the Gaussian
Laplace transform `E exp(-t‖z + σ g‖²) ≤ (1 + 2σ²t)^(-d/2)` (maximized at `z = 0`), the
Laplace integral for `s⁻¹`, and the weighted arithmetic-geometric mean inequality for the
concave power. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory Real
open scoped InnerProductSpace BigOperators ENNReal

/-- For a standard Gaussian `x` and `t ≥ 0`, `E exp(-t (z + σ x)²) ≤ √(1/(1 + 2σ²t))`, with
equality at `z = 0`. -/
theorem integral_exp_neg_sq_affine_gaussianReal_le (t σ z : ℝ) (ht : 0 ≤ t) :
    ∫ x, Real.exp (-(t * (z + σ * x) ^ 2)) ∂(gaussianReal 0 1)
      ≤ Real.sqrt (1 / (1 + 2 * σ ^ 2 * t)) := by
  rw [integral_gaussianReal_eq_integral_smul one_ne_zero]
  set A : ℝ := 1 / 2 + σ ^ 2 * t with hA
  have hApos : 0 < A := by positivity
  set b : ℝ := t * σ * z / A with hb
  set c : ℝ := (Real.sqrt (2 * π))⁻¹ with hc
  have hc0 : 0 ≤ c := by positivity
  have hpt : ∀ x : ℝ, gaussianPDFReal 0 1 x • Real.exp (-(t * (z + σ * x) ^ 2))
      ≤ c * Real.exp (-A * (x + b) ^ 2) := by
    intro x
    simp only [gaussianPDFReal, smul_eq_mul, NNReal.coe_one, mul_one, sub_zero, hc]
    rw [mul_assoc, ← Real.exp_add]
    refine mul_le_mul_of_nonneg_left (Real.exp_le_exp.mpr ?_) hc0
    have key : A * (x + b) ^ 2 + t * z ^ 2 / (2 * A) = x ^ 2 / 2 + t * (z + σ * x) ^ 2 := by
      simp only [hb, hA]
      field_simp
      ring
    have hnn : 0 ≤ t * z ^ 2 / (2 * A) := by positivity
    have : -x ^ 2 / 2 + -(t * (z + σ * x) ^ 2) = -(A * (x + b) ^ 2) - t * z ^ 2 / (2 * A) := by
      linarith
    rw [this]
    nlinarith
  have hint : Integrable (fun x : ℝ => c * Real.exp (-A * (x + b) ^ 2)) :=
    ((integrable_exp_neg_mul_sq hApos).comp_add_right b).const_mul c
  have hintL : Integrable (fun x : ℝ =>
      gaussianPDFReal 0 1 x • Real.exp (-(t * (z + σ * x) ^ 2))) := by
    refine hint.mono' ?_ ?_
    · refine Continuous.aestronglyMeasurable ?_
      simp only [gaussianPDFReal, smul_eq_mul]
      fun_prop
    · refine Filter.Eventually.of_forall fun x => ?_
      rw [Real.norm_of_nonneg (by
        exact mul_nonneg (gaussianPDFReal_nonneg _ _ _) (Real.exp_pos _).le)]
      exact hpt x
  refine (integral_mono hintL hint hpt).trans_eq ?_
  rw [integral_const_mul,
    integral_add_right_eq_self (fun x : ℝ => Real.exp (-A * x ^ 2)) b, integral_gaussian]
  rw [hc, ← Real.sqrt_inv, ← Real.sqrt_mul (by positivity)]
  congr 1
  simp only [hA]
  field_simp

/-- For `g` standard Gaussian on `ℝ^d`, `t ≥ 0`, any scale `σ` and shift `z`,
`E exp(-t ‖z + σ g‖²) ≤ (1 + 2σ²t)^(-d/2)`. -/
theorem integral_exp_neg_norm_sq_stdGaussian_le {d : ℕ} (t σ : ℝ) (ht : 0 ≤ t)
    (z : EuclideanSpace ℝ (Fin d)) :
    ∫ g, Real.exp (-(t * ‖z + σ • g‖ ^ 2)) ∂(stdGaussian (EuclideanSpace ℝ (Fin d)))
      ≤ (1 + 2 * σ ^ 2 * t) ^ (-(d : ℝ) / 2) := by
  rw [← map_pi_eq_stdGaussian, integral_map (by fun_prop)
    (Continuous.aestronglyMeasurable (by fun_prop))]
  have hprod : ∀ x : Fin d → ℝ, Real.exp (-(t * ‖z + σ • WithLp.toLp 2 x‖ ^ 2))
      = ∏ i, Real.exp (-(t * (z i + σ * x i) ^ 2)) := by
    intro x
    rw [EuclideanSpace.real_norm_sq_eq, ← Real.exp_sum]
    congr 1
    rw [Finset.mul_sum, ← Finset.sum_neg_distrib]
    simp
  simp_rw [hprod]
  rw [integral_fintype_prod_eq_prod (fun i x => Real.exp (-(t * (z i + σ * x) ^ 2)))]
  calc ∏ i, ∫ x, Real.exp (-(t * (z i + σ * x) ^ 2)) ∂(gaussianReal 0 1)
      ≤ ∏ _i : Fin d, Real.sqrt (1 / (1 + 2 * σ ^ 2 * t)) :=
        Finset.prod_le_prod (fun i _ => integral_nonneg fun x => (Real.exp_pos _).le)
          (fun i _ => integral_exp_neg_sq_affine_gaussianReal_le t σ (z i) ht)
    _ = (1 + 2 * σ ^ 2 * t) ^ (-(d : ℝ) / 2) := by
        have hpos : 0 < 1 + 2 * σ ^ 2 * t := by positivity
        rw [Finset.prod_const, Finset.card_univ, Fintype.card_fin, Real.sqrt_eq_rpow,
          ← Real.rpow_natCast, ← Real.rpow_mul (by positivity), one_div,
          Real.inv_rpow hpos.le, ← Real.rpow_neg hpos.le]
        congr 1
        ring

/-- The radial integral `∫₀^∞ (1 + 2kt)^(-D/2) dt = 1/(k(D-2))` for `k > 0` and `D > 2`,
stated for the extended nonnegative lower integral. -/
theorem lintegral_Ioi_one_add_mul_rpow_neg (k D : ℝ) (hk : 0 < k) (hD : 2 < D) :
    ∫⁻ t in Set.Ioi (0 : ℝ), ENNReal.ofReal ((1 + 2 * k * t) ^ (-D / 2))
      = ENNReal.ofReal (1 / (k * (D - 2))) := by
  set e : ℝ := D / 2 with he
  have he1 : 0 < e - 1 := by simp only [he]; linarith
  set G : ℝ → ℝ := fun t => -((1 + 2 * k * t) ^ (1 - e) / (2 * k * (e - 1))) with hG
  have hderiv : ∀ t ∈ Set.Ici (0 : ℝ), HasDerivAt G ((1 + 2 * k * t) ^ (-D / 2)) t := by
    intro t ht
    have hpos : 0 < 1 + 2 * k * t := by
      have : 0 ≤ t := ht
      positivity
    have hlin : HasDerivAt (fun t : ℝ => 1 + 2 * k * t) (2 * k) t := by
      simpa using ((hasDerivAt_id t).const_mul (2 * k)).const_add 1
    have h1 := ((hlin.rpow_const (p := 1 - e) (Or.inl hpos.ne')).div_const
      (2 * k * (e - 1))).neg
    refine h1.congr_deriv ?_
    have hne : e - 1 ≠ 0 := he1.ne'
    rw [show 1 - e - 1 = -D / 2 by simp only [he]; ring]
    field_simp
    ring
  have hcont : ContinuousWithinAt G (Set.Ici 0) 0 :=
    (hderiv 0 Set.self_mem_Ici).continuousAt.continuousWithinAt
  have hderiv' : ∀ t ∈ Set.Ioi (0 : ℝ), HasDerivAt G ((1 + 2 * k * t) ^ (-D / 2)) t :=
    fun t ht => hderiv t (Set.mem_Ici.mpr (le_of_lt ht))
  have hnn : ∀ t ∈ Set.Ioi (0 : ℝ), 0 ≤ (1 + 2 * k * t) ^ (-D / 2) := by
    intro t ht
    have : 0 ≤ t := le_of_lt ht
    exact Real.rpow_nonneg (by positivity) _
  have hlim : Filter.Tendsto G Filter.atTop (nhds 0) := by
    have hat : Filter.Tendsto (fun t : ℝ => 1 + 2 * k * t) Filter.atTop Filter.atTop :=
      Filter.tendsto_atTop_add_const_left _ _
        (Filter.Tendsto.const_mul_atTop (by positivity) Filter.tendsto_id)
    have hp := (tendsto_rpow_neg_atTop he1).comp hat
    have hp2 := (hp.div_const (2 * k * (e - 1))).neg
    simp only [zero_div, neg_zero] at hp2
    refine hp2.congr fun t => ?_
    simp only [Function.comp, hG, neg_sub]
  have hint := integrableOn_Ioi_deriv_of_nonneg hcont hderiv' hnn hlim
  have hval := integral_Ioi_of_hasDerivAt_of_nonneg hcont hderiv' hnn hlim
  rw [← ofReal_integral_eq_lintegral_ofReal hint
    ((ae_restrict_iff' measurableSet_Ioi).mpr (Filter.Eventually.of_forall hnn)), hval]
  congr 1
  simp only [hG, mul_zero, add_zero, Real.one_rpow, he]
  field_simp
  ring

/-- The Laplace integral bound `s⁻¹ ≤ ∫₀^∞ exp(-t s) dt` for `s ≥ 0` (equality when `s > 0`). -/
theorem ofReal_inv_le_lintegral_exp_neg (r : ℝ) (hr : 0 ≤ r) :
    ENNReal.ofReal r⁻¹ ≤ ∫⁻ t in Set.Ioi (0 : ℝ), ENNReal.ofReal (Real.exp (-(t * r))) := by
  rcases hr.eq_or_lt with h | h
  · subst h; simp
  simp_rw [show ∀ t : ℝ, -(t * r) = -r * t from fun t => by ring]
  rw [← ofReal_integral_eq_lintegral_ofReal (integrableOn_exp_mul_Ioi (by linarith) 0)
    (Filter.Eventually.of_forall fun t => (Real.exp_pos _).le), integral_exp_mul_Ioi
    (by linarith) 0]
  apply le_of_eq
  congr 1
  simp

/-- For `g` standard Gaussian on `ℝ^d` with `d > 2`, `σ ≠ 0` and any shift `z`,
`E ‖z + σ g‖^(-2) ≤ 1/(σ²(d-2))`. -/
theorem lintegral_norm_add_smul_rpow_neg_two_le {d : ℕ} (hd : 2 < d) {σ : ℝ} (hσ : σ ≠ 0)
    (z : EuclideanSpace ℝ (Fin d)) :
    ∫⁻ g, ENNReal.ofReal (‖z + σ • g‖ ^ (-2 : ℝ)) ∂(stdGaussian (EuclideanSpace ℝ (Fin d)))
      ≤ ENNReal.ofReal (1 / (σ ^ 2 * ((d : ℝ) - 2))) := by
  have hk : 0 < σ ^ 2 := by positivity
  have hdR : (2 : ℝ) < d := by exact_mod_cast hd
  calc ∫⁻ g, ENNReal.ofReal (‖z + σ • g‖ ^ (-2 : ℝ)) ∂(stdGaussian (EuclideanSpace ℝ (Fin d)))
      ≤ ∫⁻ g, (∫⁻ t in Set.Ioi (0 : ℝ), ENNReal.ofReal (Real.exp (-(t * ‖z + σ • g‖ ^ 2))))
          ∂(stdGaussian (EuclideanSpace ℝ (Fin d))) := by
        refine lintegral_mono fun g => ?_
        rw [Real.rpow_neg (norm_nonneg _), Real.rpow_two]
        exact ofReal_inv_le_lintegral_exp_neg _ (sq_nonneg _)
    _ = ∫⁻ t in Set.Ioi (0 : ℝ), (∫⁻ g, ENNReal.ofReal (Real.exp (-(t * ‖z + σ • g‖ ^ 2)))
          ∂(stdGaussian (EuclideanSpace ℝ (Fin d)))) := by
        refine lintegral_lintegral_swap ?_
        refine Measurable.aemeasurable ?_
        refine ENNReal.measurable_ofReal.comp ?_
        fun_prop
    _ ≤ ∫⁻ t in Set.Ioi (0 : ℝ), ENNReal.ofReal ((1 + 2 * σ ^ 2 * t) ^ (-(d : ℝ) / 2)) := by
        refine setLIntegral_mono' measurableSet_Ioi fun t ht => ?_
        have ht0 : (0 : ℝ) ≤ t := le_of_lt ht
        have hint : Integrable (fun g : EuclideanSpace ℝ (Fin d) =>
            Real.exp (-(t * ‖z + σ • g‖ ^ 2))) (stdGaussian (EuclideanSpace ℝ (Fin d))) := by
          refine Integrable.of_bound (Continuous.aestronglyMeasurable (by fun_prop)) 1
            (Filter.Eventually.of_forall fun g => ?_)
          rw [Real.norm_of_nonneg (Real.exp_pos _).le, Real.exp_le_one_iff]
          have : 0 ≤ t * ‖z + σ • g‖ ^ 2 := by positivity
          linarith
        rw [← ofReal_integral_eq_lintegral_ofReal hint
          (Filter.Eventually.of_forall fun g => (Real.exp_pos _).le)]
        exact ENNReal.ofReal_le_ofReal (integral_exp_neg_norm_sq_stdGaussian_le t σ ht0 z)
    _ = ENNReal.ofReal (1 / (σ ^ 2 * ((d : ℝ) - 2))) :=
        lintegral_Ioi_one_add_mul_rpow_neg (σ ^ 2) d hk hdR

/-- Jensen's inequality for the concave power `u ↦ u^a`, `a ∈ [0, 1]`, in the form: if a
nonnegative measurable `u` satisfies `E u ≤ B` with `B > 0` under a probability measure, then
`E u^a ≤ B^a`. -/
theorem lintegral_rpow_le_of_lintegral_le {Ω : Type*} [MeasurableSpace Ω] (μ : Measure Ω)
    [IsProbabilityMeasure μ] (u : Ω → ℝ) (hu : Measurable u) (hu0 : ∀ ω, 0 ≤ u ω) {B : ℝ}
    (hB : 0 < B) (hbound : ∫⁻ ω, ENNReal.ofReal (u ω) ∂μ ≤ ENNReal.ofReal B) {a : ℝ}
    (ha0 : 0 ≤ a) (ha1 : a ≤ 1) :
    ∫⁻ ω, ENNReal.ofReal (u ω ^ a) ∂μ ≤ ENNReal.ofReal (B ^ a) := by
  have hBa : 0 ≤ B ^ a := Real.rpow_nonneg hB.le a
  have hpt : ∀ ω, u ω ^ a ≤ B ^ a * (a / B * u ω + (1 - a)) := by
    intro ω
    have hgm := Real.geom_mean_le_arith_mean2_weighted ha0 (by linarith : 0 ≤ 1 - a)
      (div_nonneg (hu0 ω) hB.le) zero_le_one (by ring)
    rw [Real.one_rpow, mul_one] at hgm
    have e : u ω ^ a = B ^ a * (u ω / B) ^ a := by
      rw [Real.div_rpow (hu0 ω) hB.le]
      field_simp
    rw [e]
    refine mul_le_mul_of_nonneg_left ?_ hBa
    calc (u ω / B) ^ a ≤ a * (u ω / B) + (1 - a) * 1 := hgm
      _ = a / B * u ω + (1 - a) := by ring
  have hc : 0 ≤ a / B := div_nonneg ha0 hB.le
  calc ∫⁻ ω, ENNReal.ofReal (u ω ^ a) ∂μ
      ≤ ∫⁻ ω, ENNReal.ofReal (B ^ a) *
          (ENNReal.ofReal (a / B) * ENNReal.ofReal (u ω) + ENNReal.ofReal (1 - a)) ∂μ := by
        refine lintegral_mono fun ω => ?_
        rw [← ENNReal.ofReal_mul hc, ← ENNReal.ofReal_add (mul_nonneg hc (hu0 ω))
          (by linarith), ← ENNReal.ofReal_mul hBa]
        exact ENNReal.ofReal_le_ofReal (hpt ω)
    _ = ENNReal.ofReal (B ^ a) *
          (ENNReal.ofReal (a / B) * ∫⁻ ω, ENNReal.ofReal (u ω) ∂μ + ENNReal.ofReal (1 - a)) := by
        rw [lintegral_const_mul _ (by fun_prop), lintegral_add_right _ measurable_const,
          lintegral_const_mul _ (by fun_prop), lintegral_const, measure_univ, mul_one]
    _ ≤ ENNReal.ofReal (B ^ a) *
          (ENNReal.ofReal (a / B) * ENNReal.ofReal B + ENNReal.ofReal (1 - a)) := by
        gcongr
    _ = ENNReal.ofReal (B ^ a) := by
        rw [← ENNReal.ofReal_mul hc, ← ENNReal.ofReal_add (mul_nonneg hc hB.le) (by linarith),
          div_mul_cancel₀ a hB.ne', add_sub_cancel, ENNReal.ofReal_one, mul_one]

/-- The negative moment bound: for `g` standard Gaussian on `ℝ^d` with `d > 2`,
`σ ≠ 0`, any shift `z` and `a ∈ [0, 1]`, `E ‖z + σ g‖^(-2a) ≤ (1/(σ²(d-2)))^a`. -/
theorem lintegral_norm_add_smul_rpow_neg_le {d : ℕ} (hd : 2 < d) {σ : ℝ} (hσ : σ ≠ 0)
    (z : EuclideanSpace ℝ (Fin d)) {a : ℝ} (ha0 : 0 ≤ a) (ha1 : a ≤ 1) :
    ∫⁻ g, ENNReal.ofReal (‖z + σ • g‖ ^ (-2 * a)) ∂(stdGaussian (EuclideanSpace ℝ (Fin d)))
      ≤ ENNReal.ofReal ((1 / (σ ^ 2 * ((d : ℝ) - 2))) ^ a) := by
  have hdR : (2 : ℝ) < d := by exact_mod_cast hd
  have hB : 0 < 1 / (σ ^ 2 * ((d : ℝ) - 2)) := by
    have : 0 < (d : ℝ) - 2 := by linarith
    positivity
  have h := lintegral_rpow_le_of_lintegral_le (stdGaussian (EuclideanSpace ℝ (Fin d)))
    (fun g => ‖z + σ • g‖ ^ (-2 : ℝ)) (by fun_prop)
    (fun g => Real.rpow_nonneg (norm_nonneg _) _) hB
    (lintegral_norm_add_smul_rpow_neg_two_le hd hσ z) ha0 ha1
  refine le_trans (le_of_eq ?_) h
  refine lintegral_congr fun g => ?_
  rw [Real.rpow_mul (norm_nonneg _)]

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/GeneralLinkFingerprint.lean <==
import LossOnlyTraceability.NativeOversamplingFingerprint
import LossOnlyTraceability.FingerprintLocal

/-! # Differentiated fingerprinting for every link of Assumption 2

`NativeOversamplingFingerprint` applies the differentiated fingerprinting lemma for a
prior-dependent statistic to the statistic
`T = (φ'(⟪θ̂, μ_p⟫) + 1/2) θ̂` for the logistic link only, using that the logistic slope is globally
smooth and bounded.  This file proves the same step for every link of Assumption 2
(`NativeLinkClass φ b L H`), which is only `C²` on a neighbourhood of `[-1,1]`.

For a proper learner (`‖θ̂‖ ≤ 1`) and a parameter `p` of the open cube, the margin
`m = ⟪θ̂, μ_p⟫` lies in `[-1,1]`, so the statistic `T = (φ'(m) + b) θ̂` is `C¹` in `p` on the open
cube, bounded there by `L + b`, and its coordinate partials are `∂_{p_k} T_k = φ''(m) θ̂_k²/√d`,
which lie in `[0, H]`.  The interior form of that lemma (`differentiated_fingerprinting_local`,
which needs regularity and bounds only on the open cube) therefore applies, and the nonnegative
second-derivative correction can be dropped.

* `nativeOsLink_fingerprint_finite_le`: deterministic learner on the sign-sample model.
* `nativeOsLink_fingerprint_transport_le`: the supersample form for a measurable proper randomized
  learner, `E_Π ∑_i E (φ'(m) + b) s_i ≤ κ E_Π E (φ'(m) + b) m`, with `s_i = ⟪θ̂, Z_i - μ_p⟫`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory Filter Topology
open scoped InnerProductSpace BigOperators ENNReal

section LinkFacts

/-- The derivative of a link of Assumption 2 is `C¹` on a neighbourhood of `[-1,1]`. -/
theorem NativeLinkClass.exists_contDiffOn_deriv {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) :
    ∃ δ : ℝ, 0 < δ ∧ ContDiffOn ℝ 1 (deriv φ) (Set.Ioo (-1 - δ) (1 + δ)) := by
  obtain ⟨δ, hδ, hcd, -⟩ := hφ.nbhd
  have hS : IsOpen (Set.Ioo (-1 - δ) (1 + δ)) := isOpen_Ioo
  have h2 : ContDiffOn ℝ (1 + 1) φ (Set.Ioo (-1 - δ) (1 + δ)) := by
    have e : ((1 : WithTop ℕ∞) + 1) = 2 := by norm_num
    rw [e]
    exact hcd
  obtain ⟨-, -, hcd1⟩ := (contDiffOn_succ_iff_deriv_of_isOpen hS).1 h2
  exact ⟨δ, hδ, hcd1⟩

/-- On `[-1,1]`, `|φ'(t) + b| ≤ L + b`. -/
theorem NativeLinkClass.abs_deriv_add_slope_le {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) {t : ℝ} (ht : t ∈ Set.Icc (-1 : ℝ) 1) :
    |deriv φ t + b| ≤ L + b := by
  refine (abs_add_le _ _).trans ?_
  rw [abs_of_pos hφ.slope_pos]
  linarith [hφ.deriv_le t ht]

/-- The constant `L + b` is nonnegative. -/
theorem NativeLinkClass.lip_add_slope_nonneg {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) : 0 ≤ L + b := by
  linarith [hφ.lip_nonneg, hφ.slope_pos]

end LinkFacts

section Statistic

variable {d : ℕ}

/-- A point of the open cube lies in the closed cube. -/
theorem abs_le_one_of_mem_fingerprintDomain {p : Fin d → ℝ} (hp : p ∈ fingerprintDomain d) :
    ∀ k, |p k| ≤ 1 := fun k => abs_le.2 ⟨(hp k).1.le, (hp k).2.le⟩

/-- The margin of a unit-ball vector against the prior mean of a closed-cube parameter lies in
`[-1,1]`. -/
theorem inner_priorMean_mem_Icc {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) {p : Fin d → ℝ}
    (hp : ∀ k, |p k| ≤ 1) : ⟪θ, priorMean p⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 :=
  native_margin_mem_Icc hθ (norm_priorMean_le_one_of_cube hp)

/-- The fingerprinting statistic `T(θ, p) = (φ'(⟪θ, μ_p⟫) + b) θ` of a general link. -/
def nativeOsLinkFpStat (φ : ℝ → ℝ) (b : ℝ) (θ : EuclideanSpace ℝ (Fin d)) (p : Fin d → ℝ) :
    EuclideanSpace ℝ (Fin d) :=
  (deriv φ ⟪θ, priorMean p⟫_ℝ + b) • θ

/-- The margin `p ↦ ⟪θ, μ_p⟫` is smooth (it is linear). -/
theorem contDiff_inner_priorMean (θ : EuclideanSpace ℝ (Fin d)) :
    ContDiff ℝ 1 (fun q : Fin d → ℝ => ⟪θ, priorMean q⟫_ℝ) := by
  have : (fun q : Fin d → ℝ => ⟪θ, priorMean q⟫_ℝ) = (innerSL ℝ θ).comp (priorMeanCLM d) := by
    funext q; simp [priorMeanCLM_apply]
  rw [this]
  exact ContinuousLinearMap.contDiff _

/-- For a proper vector the statistic is `C¹` on the open parameter cube. -/
theorem contDiffOn_nativeOsLinkFpStat {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H)
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    ContDiffOn ℝ 1 (nativeOsLinkFpStat φ b θ) (fingerprintDomain d) := by
  obtain ⟨δ, hδ, hcd1⟩ := hφ.exists_contDiffOn_deriv
  have hmaps : Set.MapsTo (fun q : Fin d → ℝ => ⟪θ, priorMean q⟫_ℝ) (fingerprintDomain d)
      (Set.Ioo (-1 - δ) (1 + δ)) := by
    intro q hq
    have hm := inner_priorMean_mem_Icc hθ (abs_le_one_of_mem_fingerprintDomain hq)
    exact ⟨by linarith [hm.1], by linarith [hm.2]⟩
  have h2 : ContDiffOn ℝ 1 (deriv φ ∘ fun q : Fin d → ℝ => ⟪θ, priorMean q⟫_ℝ)
      (fingerprintDomain d) :=
    hcd1.comp (contDiff_inner_priorMean θ).contDiffOn hmaps
  exact (h2.add contDiffOn_const).smul contDiffOn_const

/-- The Fréchet derivative of the statistic at a closed-cube parameter. -/
theorem hasFDerivAt_nativeOsLinkFpStat {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H)
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) {p : Fin d → ℝ} (hp : ∀ k, |p k| ≤ 1) :
    HasFDerivAt (nativeOsLinkFpStat φ b θ)
      ((deriv (deriv φ) ⟪θ, priorMean p⟫_ℝ • ((innerSL ℝ θ).comp (priorMeanCLM d))).smulRight θ)
      p := by
  have h1 : HasFDerivAt (fun q : Fin d → ℝ => ⟪θ, priorMean q⟫_ℝ)
      ((innerSL ℝ θ).comp (priorMeanCLM d)) p := by
    have := ((innerSL ℝ θ).comp (priorMeanCLM d)).hasFDerivAt (x := p)
    convert this using 1
    funext q
    simp [priorMeanCLM_apply]
  have hm := inner_priorMean_mem_Icc hθ hp
  have hd2 : HasDerivAt (deriv φ) (deriv (deriv φ) ⟪θ, priorMean p⟫_ℝ) ⟪θ, priorMean p⟫_ℝ :=
    (hφ.differentiableAt hm).2.hasDerivAt
  have h2 := hd2.comp_hasFDerivAt p h1
  have h3 := (h2.add_const b).smul_const θ
  exact h3

/-- The coordinate partial of the statistic on the open cube: `∂_{p_k} T_k = φ''(m) θ_k²/√d`. -/
theorem coordPartial_nativeOsLinkFpStat_eq {n : ℕ} {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H)
    (g : (Fin n → Fin d → Bool) → EuclideanSpace ℝ (Fin d)) {σ : Fin n → Fin d → Bool}
    (hgσ : ‖g σ‖ ≤ 1) {p : Fin d → ℝ} (hp : p ∈ fingerprintDomain d) (k : Fin d) :
    coordPartial (fun s q => nativeOsLinkFpStat φ b (g s) q) σ p k
      = deriv (deriv φ) ⟪g σ, priorMean p⟫_ℝ * (g σ k * g σ k / Real.sqrt d) := by
  rw [coordPartial_eq_fderiv_local (T := fun s q => nativeOsLinkFpStat φ b (g s) q) σ
    (contDiffOn_nativeOsLinkFpStat hφ hgσ) hp k,
    (hasFDerivAt_nativeOsLinkFpStat hφ hgσ (abs_le_one_of_mem_fingerprintDomain hp)).fderiv]
  simp only [ContinuousLinearMap.smulRight_apply, smul_apply,
    ContinuousLinearMap.comp_apply, innerSL_apply_apply, priorMeanCLM_apply, smul_eq_mul,
    PiLp.smul_apply]
  have hinner : ⟪g σ, priorMean (Pi.single k (1 : ℝ))⟫_ℝ = g σ k / Real.sqrt d := by
    rw [real_inner_eq_sum_apply, Finset.sum_eq_single k]
    · simp [priorMean_apply]; ring
    · intro j _ hj; simp [priorMean_apply, hj]
    · simp
  rw [hinner]
  ring

/-- The statistic is bounded by `L + b` at closed-cube parameters. -/
theorem norm_nativeOsLinkFpStat_le {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H)
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) {p : Fin d → ℝ} (hp : ∀ k, |p k| ≤ 1) :
    ‖nativeOsLinkFpStat φ b θ p‖ ≤ L + b := by
  unfold nativeOsLinkFpStat
  rw [norm_smul, Real.norm_eq_abs]
  have h2 := hφ.abs_deriv_add_slope_le (inner_priorMean_mem_Icc hθ hp)
  calc |deriv φ ⟪θ, priorMean p⟫_ℝ + b| * ‖θ‖ ≤ (L + b) * 1 :=
        mul_le_mul h2 hθ (norm_nonneg _) hφ.lip_add_slope_nonneg
    _ = L + b := by ring

/-- Each coordinate of the statistic is bounded by `L + b` at closed-cube parameters. -/
theorem abs_nativeOsLinkFpStat_apply_le {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H)
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) {p : Fin d → ℝ} (hp : ∀ k, |p k| ≤ 1)
    (k : Fin d) : |nativeOsLinkFpStat φ b θ p k| ≤ L + b := by
  have h := PiLp.norm_apply_le (nativeOsLinkFpStat φ b θ p) k
  rw [Real.norm_eq_abs] at h
  exact h.trans (norm_nativeOsLinkFpStat_le hφ hθ hp)

/-- The statistic is jointly measurable in the vector and the parameter. -/
theorem measurable_nativeOsLinkFpStat_uncurry (φ : ℝ → ℝ) (b : ℝ) :
    Measurable fun q : EuclideanSpace ℝ (Fin d) × (Fin d → ℝ) =>
      nativeOsLinkFpStat φ b q.1 q.2 := by
  unfold nativeOsLinkFpStat
  have hμ : Continuous fun q : EuclideanSpace ℝ (Fin d) × (Fin d → ℝ) => priorMean q.2 := by
    have : (fun q : EuclideanSpace ℝ (Fin d) × (Fin d → ℝ) => priorMean q.2)
        = fun q => priorMeanCLM d q.2 := by funext q; simp [priorMeanCLM_apply]
    rw [this]; fun_prop
  have hm : Measurable fun q : EuclideanSpace ℝ (Fin d) × (Fin d → ℝ) => ⟪q.1, priorMean q.2⟫_ℝ :=
    (continuous_fst.inner hμ).measurable
  exact (((measurable_deriv φ).comp hm).add measurable_const).smul measurable_fst

end Statistic

section FiniteModel

variable {d n : ℕ} {κ : ℝ}

/-- **Differentiated fingerprinting for the statistic of a general link, deterministic
learner.**  For
every proper `g` of the sign sample: `E_Π ∑_σ w_σ ⟪T, ∑_i (Z_i - μ_p)⟫ ≤ κ E_Π ∑_σ w_σ ⟪T, μ_p⟫`
with `T = (φ'(⟪g, μ_p⟫) + b) g`. -/
theorem nativeOsLink_fingerprint_finite_le {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hκ : 0 < κ) (hd : 0 < d)
    (g : (Fin n → Fin d → Bool) → EuclideanSpace ℝ (Fin d)) (hg : ∀ σ, ‖g σ‖ ≤ 1) :
    (∫ p, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
        ⟪nativeOsLinkFpStat φ b (g σ) p, ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ ∂(prior κ d))
      ≤ κ * ∫ p, ∑ σ : Fin n → Fin d → Bool,
          sampleWeight p σ * ⟪nativeOsLinkFpStat φ b (g σ) p, priorMean p⟫_ℝ ∂(prior κ d) := by
  have hd1 : (1 : ℝ) ≤ d := by exact_mod_cast hd
  have hsd : 1 ≤ Real.sqrt d := Real.one_le_sqrt.2 hd1
  have hgk : ∀ σ k, g σ k * g σ k ≤ 1 := by
    intro σ k
    have h := PiLp.norm_apply_le (g σ) k
    rw [Real.norm_eq_abs] at h
    have hk : |g σ k| ≤ 1 := h.trans (hg σ)
    nlinarith [abs_nonneg (g σ k), sq_abs (g σ k)]
  have hbound : ∀ σ p, p ∈ fingerprintDomain d → ∀ k,
      |nativeOsLinkFpStat φ b (g σ) p k| ≤ L + b := fun σ p hp k =>
    abs_nativeOsLinkFpStat_apply_le hφ (hg σ) (abs_le_one_of_mem_fingerprintDomain hp) k
  have hpartial : ∀ σ p, p ∈ fingerprintDomain d → ∀ k,
      |coordPartial (fun s q => nativeOsLinkFpStat φ b (g s) q) σ p k| ≤ H := by
    intro σ p hp k
    rw [coordPartial_nativeOsLinkFpStat_eq hφ g (hg σ) hp k]
    obtain ⟨h0, hH⟩ := hφ.curv _
      (inner_priorMean_mem_Icc (hg σ) (abs_le_one_of_mem_fingerprintDomain hp))
    have hfrac0 : 0 ≤ g σ k * g σ k / Real.sqrt d :=
      div_nonneg (mul_self_nonneg _) (Real.sqrt_nonneg _)
    have hfrac : g σ k * g σ k / Real.sqrt d ≤ 1 := by
      rw [div_le_one (by linarith)]
      linarith [hgk σ k]
    rw [abs_of_nonneg (mul_nonneg h0 hfrac0)]
    calc deriv (deriv φ) ⟪g σ, priorMean p⟫_ℝ * (g σ k * g σ k / Real.sqrt d) ≤ H * 1 :=
          mul_le_mul hH hfrac hfrac0 (by linarith)
      _ = H := by ring
  rw [differentiated_fingerprinting_local (fun σ p => nativeOsLinkFpStat φ b (g σ) p)
    (fun σ => contDiffOn_nativeOsLinkFpStat hφ (hg σ)) hbound hpartial hκ]
  have hcorr : 0 ≤ ∫ p, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
      ∑ k, (1 - p k ^ 2) * coordPartial (fun s q => nativeOsLinkFpStat φ b (g s) q) σ p k
        ∂(prior κ d) := by
    refine integral_nonneg_of_ae ?_
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    have hp' : ∀ k, |p k| ≤ 1 := fun k => abs_le.2 ⟨(hp k).1.le, (hp k).2.le⟩
    refine Finset.sum_nonneg fun σ _ => mul_nonneg (sampleWeight_nonneg p hp' σ) ?_
    refine Finset.sum_nonneg fun k _ => mul_nonneg ?_ ?_
    · have := hp' k
      nlinarith [abs_nonneg (p k), sq_abs (p k)]
    · rw [coordPartial_nativeOsLinkFpStat_eq hφ g (hg σ) hp k]
      exact mul_nonneg (hφ.curv _ (inner_priorMean_mem_Icc (hg σ) hp')).1
        (div_nonneg (mul_self_nonneg _) (Real.sqrt_nonneg _))
  have hs : 0 ≤ 1 / Real.sqrt d := by positivity
  linarith [mul_nonneg hs hcorr]

end FiniteModel

section Transport

variable {d n : ℕ} {κ : ℝ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The finite-model integrand of the left side, as a function of the prior parameter and the
learner seed. -/
def nativeOsLinkFpLeft (φ : ℝ → ℝ) (b : ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (p : Fin d → ℝ) (r : Rr) : ℝ :=
  ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
    ⟪nativeOsLinkFpStat φ b (A (fun i => sampleFeature i σ) r) p,
      ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ

/-- The finite-model integrand of the right side. -/
def nativeOsLinkFpRight (φ : ℝ → ℝ) (b : ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (p : Fin d → ℝ) (r : Rr) : ℝ :=
  ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
    ⟪nativeOsLinkFpStat φ b (A (fun i => sampleFeature i σ) r) p, priorMean p⟫_ℝ

theorem measurable_nativeOsLinkFpLeft (φ : ℝ → ℝ) (b : ℝ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) :
    Measurable fun q : (Fin d → ℝ) × Rr => nativeOsLinkFpLeft φ b A q.1 q.2 := by
  unfold nativeOsLinkFpLeft
  refine Finset.measurable_sum _ fun σ _ => ?_
  have hθ : Measurable fun q : (Fin d → ℝ) × Rr => A (fun i => sampleFeature i σ) q.2 :=
    hA.comp (measurable_const.prodMk measurable_snd)
  have hT : Measurable fun q : (Fin d → ℝ) × Rr =>
      nativeOsLinkFpStat φ b (A (fun i => sampleFeature i σ) q.2) q.1 := by
    have h := (measurable_nativeOsLinkFpStat_uncurry φ b).comp (hθ.prodMk measurable_fst)
    simpa [Function.comp_def] using h
  have hv : Measurable fun q : (Fin d → ℝ) × Rr => ∑ i, (sampleFeature i σ - priorMean q.1) :=
    Finset.measurable_sum _ fun i _ => measurable_const.sub (measurable_priorMean.comp
      measurable_fst)
  exact ((measurable_sampleWeight σ).comp measurable_fst).mul (measurable_inner_native hT hv)

theorem measurable_nativeOsLinkFpRight (φ : ℝ → ℝ) (b : ℝ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) :
    Measurable fun q : (Fin d → ℝ) × Rr => nativeOsLinkFpRight φ b A q.1 q.2 := by
  unfold nativeOsLinkFpRight
  refine Finset.measurable_sum _ fun σ _ => ?_
  have hθ : Measurable fun q : (Fin d → ℝ) × Rr => A (fun i => sampleFeature i σ) q.2 :=
    hA.comp (measurable_const.prodMk measurable_snd)
  have hT : Measurable fun q : (Fin d → ℝ) × Rr =>
      nativeOsLinkFpStat φ b (A (fun i => sampleFeature i σ) q.2) q.1 := by
    have h := (measurable_nativeOsLinkFpStat_uncurry φ b).comp (hθ.prodMk measurable_fst)
    simpa [Function.comp_def] using h
  exact ((measurable_sampleWeight σ).comp measurable_fst).mul
    (measurable_inner_native hT (measurable_priorMean.comp measurable_fst))

omit [MeasurableSpace Rr] in
/-- The two integrands are bounded on the closed cube. -/
theorem abs_nativeOsLinkFp_le {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {p : Fin d → ℝ} (hp : ∀ k, |p k| ≤ 1) (r : Rr) :
    |nativeOsLinkFpLeft φ b A p r| ≤ (L + b) * (2 * (n : ℝ)) ∧
      |nativeOsLinkFpRight φ b A p r| ≤ L + b := by
  have hw := sampleWeight_nonneg (n := n) p hp
  have hsum := sum_sampleWeight (n := n) p
  have hμ := norm_priorMean_le_one_of_cube hp
  have hLb := hφ.lip_add_slope_nonneg
  constructor
  · unfold nativeOsLinkFpLeft
    refine (Finset.abs_sum_le_sum_abs _ _).trans ?_
    calc ∑ σ : Fin n → Fin d → Bool, |sampleWeight p σ *
          ⟪nativeOsLinkFpStat φ b (A (fun i => sampleFeature i σ) r) p,
            ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ|
        ≤ ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ * ((L + b) * (2 * (n : ℝ))) := by
          refine Finset.sum_le_sum fun σ _ => ?_
          rw [abs_mul, abs_of_nonneg (hw σ)]
          refine mul_le_mul_of_nonneg_left ?_ (hw σ)
          refine (abs_real_inner_le_norm _ _).trans ?_
          have h1 := norm_nativeOsLinkFpStat_le hφ (hA1 (fun i => sampleFeature i σ) r) hp
          have h2 : ‖∑ i, (sampleFeature i σ - priorMean p)‖ ≤ 2 * n := by
            refine (norm_sum_le _ _).trans ?_
            calc ∑ i, ‖sampleFeature i σ - priorMean p‖ ≤ ∑ _i : Fin n, (2 : ℝ) :=
                  Finset.sum_le_sum fun i _ => (norm_sub_le _ _).trans (by
                    linarith [norm_sampleFeature_le_one i σ])
              _ = 2 * n := by
                  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]; ring
          exact mul_le_mul h1 h2 (norm_nonneg _) hLb
      _ = (L + b) * (2 * (n : ℝ)) := by rw [← Finset.sum_mul, hsum, one_mul]
  · unfold nativeOsLinkFpRight
    refine (Finset.abs_sum_le_sum_abs _ _).trans ?_
    calc ∑ σ : Fin n → Fin d → Bool, |sampleWeight p σ *
          ⟪nativeOsLinkFpStat φ b (A (fun i => sampleFeature i σ) r) p, priorMean p⟫_ℝ|
        ≤ ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ * (L + b) := by
          refine Finset.sum_le_sum fun σ _ => ?_
          rw [abs_mul, abs_of_nonneg (hw σ)]
          refine mul_le_mul_of_nonneg_left ?_ (hw σ)
          refine (abs_real_inner_le_norm _ _).trans ?_
          have h1 := norm_nativeOsLinkFpStat_le hφ (hA1 (fun i => sampleFeature i σ) r) hp
          calc _ ≤ (L + b) * 1 := mul_le_mul h1 hμ (norm_nonneg _) hLb
            _ = L + b := by ring
      _ = L + b := by rw [← Finset.sum_mul, hsum, one_mul]

/-- The fixed-law expectation of the left side is the seed average of the finite-model sum. -/
theorem integral_super_linkFpLeft_eq {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (hd : 0 < d) {p : Fin d → ℝ} (hp : ∀ k, |p k| ≤ 1) :
    (∑ i, ∫ ω, (deriv φ ⟪superLearner A ω, priorMean p⟫_ℝ + b) *
        ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ
        ∂(superMeasure n (signProductLaw d p) μR μG))
      = ∫ r, nativeOsLinkFpLeft φ b A p r ∂μR := by
  have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.mem_Icc.2 (abs_le.1 (hp k))
  haveI := isProbabilityMeasure_signProductLaw hpI
  have hD := isSignProductLaw_signProductLaw hpI
  have hLb := hφ.lip_add_slope_nonneg
  set F : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr → ℝ := fun q =>
    ⟪nativeOsLinkFpStat φ b (A q.1 q.2) p, ∑ i, (q.1 i - priorMean p)⟫_ℝ with hF
  have hFm : Measurable F := by
    have hT : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr =>
        nativeOsLinkFpStat φ b (A q.1 q.2) p := by
      have h := (measurable_nativeOsLinkFpStat_uncurry φ b).comp
        (hA.prodMk (measurable_const (a := p)))
      simpa [Function.comp_def] using h
    have hv : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr =>
        ∑ i, (q.1 i - priorMean p) := Finset.measurable_sum _ fun i _ =>
      ((measurable_pi_apply i).comp measurable_fst).sub measurable_const
    exact measurable_inner_native hT hv
  have hμ := norm_priorMean_le_one_of_cube hp
  -- the sum of the terms is `F` of the training set and the seed
  have hterm : ∀ i : Fin n, Integrable (fun ω => (deriv φ ⟪superLearner A ω,
      priorMean p⟫_ℝ + b) * ⟪superLearner A ω, trainingPoint superPoint superBits i ω
        - priorMean p⟫_ℝ) (superMeasure n (signProductLaw d p) μR μG) := by
    intro i
    have hth : Measurable (superLearner A : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) :=
      measurable_superLearner hA
    have htm : Measurable (trainingPoint superPoint superBits i :
        SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) :=
      measurable_trainingPoint (fun c j => measurable_superPoint c j) measurable_superBits i
    have hm1 : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        ⟪superLearner A ω, priorMean p⟫_ℝ := measurable_inner_native hth measurable_const
    have hm2 : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ :=
      measurable_inner_native hth (htm.sub measurable_const)
    have hmeas : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        (deriv φ ⟪superLearner A ω, priorMean p⟫_ℝ + b) *
          ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ :=
      (((measurable_deriv φ).comp hm1).add measurable_const).mul hm2
    refine Integrable.of_bound hmeas.aestronglyMeasurable ((L + b) * 2) ?_
    filter_upwards [ae_norm_trainingPoint_le_one μR μG hD hd i] with ω hω
    rw [Real.norm_eq_abs, abs_mul]
    have h1 : |deriv φ ⟪superLearner A ω, priorMean p⟫_ℝ + b| ≤ L + b :=
      hφ.abs_deriv_add_slope_le (inner_priorMean_mem_Icc (hA1 _ _) hp)
    have h2 : |⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ| ≤ 2 :=
      abs_inner_sub_le_two (hA1 _ _) hω hμ
    exact mul_le_mul h1 h2 (abs_nonneg _) hLb
  rw [← integral_finsetSum _ fun i _ => hterm i]
  have e : (fun ω => ∑ i, (deriv φ ⟪superLearner A ω, priorMean p⟫_ℝ + b) *
      ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ)
      = fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        F ((fun i => trainingPoint superPoint superBits i ω), superSeed ω) := by
    funext ω
    simp only [hF, nativeOsLinkFpStat, real_inner_smul_left, inner_sum]
    rfl
  rw [e, integral_superTraining_superSeed (signProductLaw d p) μR μG hFm]
  -- Fubini and the finite model
  have hball := hD.ae_pi_norm_le_one hd n
  have hFint : Integrable F ((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR) := by
    refine Integrable.of_bound hFm.aestronglyMeasurable ((L + b) * (2 * n)) ?_
    have hae : ∀ᵐ q ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR),
        ∀ i, ‖q.1 i‖ ≤ 1 := by
      exact (Measure.quasiMeasurePreserving_fst (μ := Measure.pi fun _ : Fin n =>
        signProductLaw d p) (ν := μR)).ae hball
    filter_upwards [hae] with q hq
    rw [Real.norm_eq_abs]
    refine (abs_real_inner_le_norm _ _).trans ?_
    have h1 := norm_nativeOsLinkFpStat_le hφ (hA1 q.1 q.2) hp
    have h2 : ‖∑ i, (q.1 i - priorMean p)‖ ≤ 2 * n := by
      refine (norm_sum_le _ _).trans ?_
      calc ∑ i, ‖q.1 i - priorMean p‖ ≤ ∑ _i : Fin n, (2 : ℝ) :=
            Finset.sum_le_sum fun i _ => (norm_sub_le _ _).trans (by linarith [hq i])
        _ = 2 * n := by
            rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]; ring
    exact mul_le_mul h1 h2 (norm_nonneg _) hLb
  rw [integral_prod_symm _ hFint]
  refine integral_congr_ae (Filter.Eventually.of_forall fun r => ?_)
  have hFr : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) => F (x, r) :=
    hFm.comp (measurable_id.prodMk measurable_const)
  show (∫ x, F (x, r) ∂(Measure.pi fun _ : Fin n => signProductLaw d p))
    = nativeOsLinkFpLeft φ b A p r
  rw [integral_pi_signProductLaw hp (fun x => F (x, r)) hFr]
  rfl

/-- The fixed-law expectation of the right side is the seed average of the finite-model sum. -/
theorem integral_super_linkFpRight_eq {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {p : Fin d → ℝ} (hp : ∀ k, |p k| ≤ 1) :
    (∫ ω, (deriv φ ⟪superLearner A ω, priorMean p⟫_ℝ + b) *
        ⟪superLearner A ω, priorMean p⟫_ℝ ∂(superMeasure n (signProductLaw d p) μR μG))
      = ∫ r, nativeOsLinkFpRight φ b A p r ∂μR := by
  have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.mem_Icc.2 (abs_le.1 (hp k))
  haveI := isProbabilityMeasure_signProductLaw hpI
  have hLb := hφ.lip_add_slope_nonneg
  set F : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr → ℝ := fun q =>
    ⟪nativeOsLinkFpStat φ b (A q.1 q.2) p, priorMean p⟫_ℝ with hF
  have hT : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr =>
      nativeOsLinkFpStat φ b (A q.1 q.2) p := by
    have h := (measurable_nativeOsLinkFpStat_uncurry φ b).comp
      (hA.prodMk (measurable_const (a := p)))
    simpa [Function.comp_def] using h
  have hFm : Measurable F := measurable_inner_native hT measurable_const
  have hμ := norm_priorMean_le_one_of_cube hp
  have e : (fun ω => (deriv φ ⟪superLearner A ω, priorMean p⟫_ℝ + b) *
      ⟪superLearner A ω, priorMean p⟫_ℝ)
      = fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        F ((fun i => trainingPoint superPoint superBits i ω), superSeed ω) := by
    funext ω
    simp only [hF, nativeOsLinkFpStat, real_inner_smul_left]
    rfl
  rw [e, integral_superTraining_superSeed (signProductLaw d p) μR μG hFm]
  have hFint : Integrable F ((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR) := by
    refine Integrable.of_bound hFm.aestronglyMeasurable ((L + b) * 1)
      (Filter.Eventually.of_forall fun q => ?_)
    rw [Real.norm_eq_abs]
    refine (abs_real_inner_le_norm _ _).trans ?_
    exact mul_le_mul (norm_nativeOsLinkFpStat_le hφ (hA1 q.1 q.2) hp) hμ (norm_nonneg _) hLb
  rw [integral_prod_symm _ hFint]
  refine integral_congr_ae (Filter.Eventually.of_forall fun r => ?_)
  have hFr : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) => F (x, r) :=
    hFm.comp (measurable_id.prodMk measurable_const)
  show (∫ x, F (x, r) ∂(Measure.pi fun _ : Fin n => signProductLaw d p))
    = nativeOsLinkFpRight φ b A p r
  rw [integral_pi_signProductLaw hp (fun x => F (x, r)) hFr]
  rfl

/-- **Differentiated fingerprinting transported to the supersample, for every link of
Assumption 2.**  For `κ > 0`,
`d ≥ 1` and a measurable proper randomized learner:
`E_Π ∑_i E (φ'(m) + b) s_i ≤ κ E_Π E (φ'(m) + b) m` with `m = ⟪θ̂, μ_p⟫` and
`s_i = ⟪θ̂, Z_i - μ_p⟫`. -/
theorem nativeOsLink_fingerprint_transport_le {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hκ : 0 < κ) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    (∫ p, ∑ i, ∫ ω, (deriv φ ⟪superLearner A ω, priorMean p⟫_ℝ + b) *
        ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ
        ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d))
      ≤ κ * ∫ p, ∫ ω, (deriv φ ⟪superLearner A ω, priorMean p⟫_ℝ + b) *
          ⟪superLearner A ω, priorMean p⟫_ℝ ∂(superMeasure n (signProductLaw d p) μR μG)
          ∂(prior κ d) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hae := prior_ae_mem_Ioo hκ d
  have hcube : ∀ᵐ p ∂(prior κ d), ∀ k, |p k| ≤ 1 := by
    filter_upwards [hae] with p hp
    exact fun k => abs_le.2 ⟨(hp k).1.le, (hp k).2.le⟩
  have hL : (fun p : Fin d → ℝ => ∑ i, ∫ ω, (deriv φ ⟪superLearner A ω, priorMean p⟫_ℝ
      + b) * ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ
        ∂(superMeasure n (signProductLaw d p) μR μG))
      =ᵐ[prior κ d] fun p => ∫ r, nativeOsLinkFpLeft φ b A p r ∂μR := by
    filter_upwards [hcube] with p hp
    exact integral_super_linkFpLeft_eq μR μG hφ hA hA1 hd hp
  have hR : (fun p : Fin d → ℝ => ∫ ω, (deriv φ ⟪superLearner A ω, priorMean p⟫_ℝ
      + b) * ⟪superLearner A ω, priorMean p⟫_ℝ ∂(superMeasure n (signProductLaw d p) μR μG))
      =ᵐ[prior κ d] fun p => ∫ r, nativeOsLinkFpRight φ b A p r ∂μR := by
    filter_upwards [hcube] with p hp
    exact integral_super_linkFpRight_eq μR μG hφ hA hA1 hp
  rw [integral_congr_ae hL, integral_congr_ae hR]
  have hcubeprod : ∀ᵐ q ∂((prior κ d).prod μR), ∀ k, |q.1 k| ≤ 1 :=
    (Measure.quasiMeasurePreserving_fst (μ := prior κ d) (ν := μR)).ae hcube
  have hLint : Integrable (fun q : (Fin d → ℝ) × Rr => nativeOsLinkFpLeft φ b A q.1 q.2)
      ((prior κ d).prod μR) := by
    refine Integrable.of_bound (measurable_nativeOsLinkFpLeft φ b hA).aestronglyMeasurable
      ((L + b) * (2 * (n : ℝ))) ?_
    filter_upwards [hcubeprod] with q hq
    rw [Real.norm_eq_abs]
    exact (abs_nativeOsLinkFp_le hφ hA1 hq q.2).1
  have hRint : Integrable (fun q : (Fin d → ℝ) × Rr => nativeOsLinkFpRight φ b A q.1 q.2)
      ((prior κ d).prod μR) := by
    refine Integrable.of_bound (measurable_nativeOsLinkFpRight φ b hA).aestronglyMeasurable
      (L + b) ?_
    filter_upwards [hcubeprod] with q hq
    rw [Real.norm_eq_abs]
    exact (abs_nativeOsLinkFp_le hφ hA1 hq q.2).2
  have sL := integral_integral_swap (f := fun p r => nativeOsLinkFpLeft φ b A p r) hLint
  have sR := integral_integral_swap (f := fun p r => nativeOsLinkFpRight φ b A p r) hRint
  rw [sL, sR, ← integral_const_mul]
  refine integral_mono hLint.integral_prod_right (hRint.integral_prod_right.const_mul κ)
    fun r => ?_
  exact nativeOsLink_fingerprint_finite_le hφ hκ hd (fun σ => A (fun i => sampleFeature i σ) r)
    (fun σ => hA1 _ _)

end Transport

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/GeneralLinkNonlinearMain.lean <==
import LossOnlyTraceability.GeneralLinkOversampling

/-! # Both inequalities of the signed-budget chain for nonlinear links beyond the optimal sample
size, every link

The chain reads, for a link of Assumption 2 with `u(t) = φ(t) - φ(0) + bt`,
`m = ⟪θ̂, μ_p⟫`, `C_θ = E_Π[‖θ̂‖² ‖B_tr‖²_op]` and `Q_θ = E_Π[‖θ̂‖² ‖μ_p‖²]`,
```
∑_i E_Π Δ_i ≥ κ E_Π[(b - u'(m)) m] - (H/2) C_θ ≥ κ (A_φ - H Q_θ) - (H/2) C_θ .
```
`GeneralLinkOversampling` certifies the outer inequality with the recipe's explicit bounds for
`C_θ` and `Q_θ` (`nativeOs_budgets_signed_part_general`).  This file certifies the chain
itself, with the actual moments `C_θ` and `Q_θ` of the learner:

* `nativeOs_nonlinear_main_first_general`: the first inequality, for every measurable proper
  randomized learner (no accuracy is needed) and every measurable link of Assumption 2;
* `nativeOs_nonlinear_main_second_general`: the second inequality `κ E_Π[(b - u'(m)) m] ≥
  κ (A_φ - H Q_θ)` for every learner that is `ε`-accurate on the product family;
* `nativeOs_nonlinear_main_general`: the whole chain, closed by the finite budget
  `M_os ≤ κ (A_φ - H Q_θ) - (H/2) C_θ` of the recipe, and
  `nativeOs_nonlinear_main_general_local`, the same under Assumption 2 as stated, without
  measurability of the link and the regularizer on all of `ℝ` and `ℝ^d`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal Matrix.Norms.L2Operator

section Abstract

variable {Ω : Type*} [MeasurableSpace Ω]

/-- **The train–ghost Taylor inequality with the fingerprinted cross term.**  With the cross term
bounded by the differentiated fingerprinting inequality
`E[(φ'(m) + b) ∑_i s_i] ≤ κ E[(φ'(m) + b) m]` (differentiated fingerprinting for a
prior-dependent statistic, without its nonnegative correction):
`κ E[(b - (φ'(m) + b)) m] - (H/2) C ≤ ∑_i E Δ_i` whenever `E ∑_i s_i² ≤ C`. -/
theorem nativeOs_signed_moment_intermediate {b κ C H : ℝ} {n : ℕ} {μ : Measure Ω}
    [IsProbabilityMeasure μ] (φ dφ : ℝ → ℝ) (Delta sTr : Ω → Fin n → ℝ)
    (gh : Ω → Fin n → ℝ) (mm : Ω → ℝ)
    (hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (dφ t) t)
    (hcont : ContinuousOn dφ (Set.Icc (-1 : ℝ) 1))
    (hHb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, ∀ u ∈ Set.Icc (-1 : ℝ) 1, |dφ t - dφ u| ≤ H * |t - u|)
    (hH0 : 0 ≤ H)
    (hmem : ∀ᵐ ω ∂μ, mm ω ∈ Set.Icc (-1 : ℝ) 1 ∧
      ∀ i, mm ω + sTr ω i ∈ Set.Icc (-1 : ℝ) 1)
    (hrelease : ∀ᵐ ω ∂μ, ∀ i, Delta ω i = φ (gh ω i) - φ (mm ω + sTr ω i))
    (hDeltaint : Integrable (fun ω => ∑ i, Delta ω i) μ)
    (hDeltaeach : ∀ i, Integrable (fun ω => Delta ω i) μ)
    (hghint : ∀ i, Integrable (fun ω => φ (gh ω i)) μ)
    (hghsum : Integrable (fun ω => ∑ i, φ (gh ω i)) μ)
    (hmmint : Integrable (fun ω => φ (mm ω)) μ)
    (hssum : Integrable (fun ω => ∑ i, sTr ω i) μ)
    (hseach : ∀ i, Integrable (fun ω => sTr ω i) μ)
    (hsqint : Integrable (fun ω => ∑ i, sTr ω i ^ 2) μ)
    (hduint : Integrable (fun ω => dφ (mm ω) * ∑ i, sTr ω i) μ)
    (hjensen : ∀ i, (∫ ω, φ (mm ω) + b * mm ω ∂μ) ≤ ∫ ω, φ (gh ω i) + b * gh ω i ∂μ)
    (hcenter : ∀ i, (∫ ω, gh ω i ∂μ) = ∫ ω, mm ω ∂μ)
    (hmmL : Integrable mm μ)
    (hghL : ∀ i, Integrable (fun ω => gh ω i) μ)
    (hfp : (∑ i, ∫ ω, sTr ω i ∂μ) = κ * ∫ ω, mm ω ∂μ)
    (hZint : Integrable (fun ω => (dφ (mm ω) + b) * mm ω) μ)
    (hcrossfp : (∫ ω, (dφ (mm ω) + b) * ∑ i, sTr ω i ∂μ)
      ≤ κ * ∫ ω, (dφ (mm ω) + b) * mm ω ∂μ)
    (henergy : (∫ ω, ∑ i, sTr ω i ^ 2 ∂μ) ≤ C) :
    κ * (∫ ω, (b - (dφ (mm ω) + b)) * mm ω ∂μ) - H / 2 * C ≤ ∑ i, ∫ ω, Delta ω i ∂μ := by
  have htaylor : ∀ᵐ ω ∂μ, (∑ i, Delta ω i)
      ≥ (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω) - dφ (mm ω) * (∑ i, sTr ω i)
        - H / 2 * ∑ i, sTr ω i ^ 2 := by
    filter_upwards [hmem, hrelease] with ω hmemω hrel
    have hstep : ∀ i : Fin n, Delta ω i
        ≥ φ (gh ω i) - φ (mm ω) - dφ (mm ω) * sTr ω i - H / 2 * sTr ω i ^ 2 := by
      intro i
      have hdesc := native_descent_bound (φ := φ) (dφ := dφ) (H := H) (x := mm ω)
        (y := mm ω + sTr ω i) hderiv hcont hHb hH0 hmemω.1 (hmemω.2 i)
      have hsimp : mm ω + sTr ω i - mm ω = sTr ω i := by ring
      rw [hsimp] at hdesc
      rw [hrel i]
      linarith [hdesc]
    have hsum := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
    have hexp : (∑ i : Fin n, (φ (gh ω i) - φ (mm ω) - dφ (mm ω) * sTr ω i
        - H / 2 * sTr ω i ^ 2))
        = (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω) - dφ (mm ω) * (∑ i, sTr ω i)
          - H / 2 * ∑ i, sTr ω i ^ 2 := by
      rw [Finset.sum_sub_distrib, Finset.sum_sub_distrib, Finset.sum_sub_distrib,
        ← Finset.mul_sum, ← Finset.mul_sum, Finset.sum_const, Finset.card_univ,
        Fintype.card_fin, nsmul_eq_mul]
    rw [hexp] at hsum
    exact hsum
  have hintRHS : Integrable (fun ω => (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) μ :=
    ((hghsum.sub (hmmint.const_mul _)).sub hduint).sub (hsqint.const_mul _)
  have hmain : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      ≤ ∫ ω, ∑ i, Delta ω i ∂μ :=
    integral_mono_ae hintRHS hDeltaint htaylor
  have hsub1 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      = (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
          - dφ (mm ω) * (∑ i, sTr ω i)) ∂μ) - ∫ ω, (H / 2 * ∑ i, sTr ω i ^ 2) ∂μ :=
    integral_sub ((hghsum.sub (hmmint.const_mul _)).sub hduint) (hsqint.const_mul _)
  have hsub2 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i)) ∂μ)
      = (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)) ∂μ)
        - ∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ :=
    integral_sub (hghsum.sub (hmmint.const_mul _)) hduint
  have hsub3 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)) ∂μ)
      = (∫ ω, ∑ i, φ (gh ω i) ∂μ) - ∫ ω, (n : ℝ) * φ (mm ω) ∂μ :=
    integral_sub hghsum (hmmint.const_mul _)
  have hcm1 : (∫ ω, (n : ℝ) * φ (mm ω) ∂μ) = (n : ℝ) * ∫ ω, φ (mm ω) ∂μ :=
    integral_const_mul _ _
  have hcm2 : (∫ ω, (H / 2 * ∑ i, sTr ω i ^ 2) ∂μ) = H / 2 * ∫ ω, ∑ i, sTr ω i ^ 2 ∂μ :=
    integral_const_mul _ _
  have hfs : (∫ ω, ∑ i, φ (gh ω i) ∂μ) = ∑ i, ∫ ω, φ (gh ω i) ∂μ :=
    integral_finsetSum _ fun i _ => hghint i
  have hsplitint : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      = (∑ i, ∫ ω, φ (gh ω i) ∂μ) - (n : ℝ) * ∫ ω, φ (mm ω) ∂μ
        - (∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ) - H / 2 * ∫ ω, ∑ i, sTr ω i ^ 2 ∂μ := by
    rw [hsub1, hsub2, hsub3, hcm1, hcm2, hfs]
  have hjen : (n : ℝ) * (∫ ω, φ (mm ω) ∂μ) ≤ ∑ i, ∫ ω, φ (gh ω i) ∂μ := by
    have hstep : ∀ i : Fin n, (∫ ω, φ (mm ω) ∂μ) ≤ ∫ ω, φ (gh ω i) ∂μ := by
      intro i
      have h := hjensen i
      rw [integral_add hmmint (hmmL.const_mul b), integral_add (hghint i) ((hghL i).const_mul b),
        integral_const_mul, integral_const_mul, hcenter i] at h
      linarith [h]
    have := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at this
    exact this
  have hdusplit : (∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ)
      = (∫ ω, (dφ (mm ω) + b) * (∑ i, sTr ω i) ∂μ) - b * ∫ ω, ∑ i, sTr ω i ∂μ := by
    have hrw : (fun ω => (dφ (mm ω) + b) * (∑ i, sTr ω i))
        = fun ω => dφ (mm ω) * (∑ i, sTr ω i) + b * ∑ i, sTr ω i := by
      funext ω; ring
    rw [hrw, integral_add hduint (hssum.const_mul b), integral_const_mul]
    ring
  have hsumss : (∫ ω, ∑ i, sTr ω i ∂μ) = κ * ∫ ω, mm ω ∂μ := by
    rw [integral_finsetSum _ fun i _ => hseach i]
    exact hfp
  have hDeltaeq : (∫ ω, ∑ i, Delta ω i ∂μ) = ∑ i, ∫ ω, Delta ω i ∂μ :=
    integral_finsetSum _ fun i _ => hDeltaeach i
  have hZsplit : (∫ ω, (b - (dφ (mm ω) + b)) * mm ω ∂μ)
      = b * (∫ ω, mm ω ∂μ) - ∫ ω, (dφ (mm ω) + b) * mm ω ∂μ := by
    have hrw : (fun ω => (b - (dφ (mm ω) + b)) * mm ω)
        = fun ω => b * mm ω - (dφ (mm ω) + b) * mm ω := by
      funext ω; ring
    rw [hrw, integral_sub (hmmL.const_mul b) hZint, integral_const_mul]
  rw [hsplitint, hdusplit, hsumss] at hmain
  rw [hDeltaeq] at hmain
  rw [hZsplit]
  have hE := mul_le_mul_of_nonneg_left henergy (by linarith : (0 : ℝ) ≤ H / 2)
  linarith [hmain, hjen, hcrossfp, hE]

end Abstract

section Display

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

set_option maxHeartbeats 1000000 in
/-- **The first inequality of the chain, every link of Assumption 2.**  For a measurable
link of Assumption 2, every `κ > 0` and every measurable proper randomized learner (no accuracy
is needed):
`κ E_Π[(b - u'(m)) m] - (H/2) C_θ ≤ ∑_i E_Π Δ_i`, with `u'(m) = φ'(m) + b`, `m = ⟪θ̂, μ_p⟫`,
`C_θ = E_Π[‖B_tr‖²_op ‖θ̂‖²]` and `Δ_i = σ_i X_i`. -/
theorem nativeOs_nonlinear_main_first_general (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {κ : ℝ} (hκ : 0 < κ) :
    κ * (∫ x, (b - (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b)) *
          ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂(nativeJointMeasure κ n d μR μG))
        - H / 2 * (∫ x, nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
          ∂(nativeJointMeasure κ n d μR μG))
      ≤ ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d) := by
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  -- the link
  have hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (deriv φ t) t := fun t ht =>
    hφ.hasDerivAt ht
  have hcont := hφ.deriv_continuousOn
  have hHb := hφ.deriv_lipschitz
  have hH0 := hφ.curv_nonneg
  have hL0 := hφ.lip_nonneg
  have hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L := hφ.deriv_le
  have hLb0 := hφ.lip_add_slope_nonneg
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  -- measurability on the mixture space
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have htr := fun i => measurable_joint_train (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hgh := fun i => measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hZ : ∀ (c : Bool) (i : Fin n), Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superPoint c i x.2 :=
    fun c i => (measurable_superPoint c i).comp measurable_snd
  have hmm := measurable_inner_native hth hμ
  have hsTr : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((htr i).sub hμ)
  have hghm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ :=
    fun i => measurable_inner_native hth (hgh i)
  have hXm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i := fun i =>
    (hφm.comp (measurable_inner_native hth (hZ true i))).sub
      (hφm.comp (measurable_inner_native hth (hZ false i)))
  have hsgnm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng
      n =>
      nativeSelectorSign x.2 i := by
    intro i
    have hbit : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        superBits x.2 i := (measurable_pi_apply i).comp (measurable_superBits.comp measurable_snd)
    exact Measurable.ite (hbit (measurableSet_singleton true)) measurable_const measurable_const
  -- pointwise bounds on the good event
  have hmargin : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → ∀ (c : Bool) (i : Fin n),
        ⟪superLearner A x.2, superPoint c i x.2⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := fun x hx c i =>
    native_margin_mem_Icc (hA1 _ _) (hx.2 c i)
  have hmmI : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := fun x hx =>
    native_margin_mem_Icc (hA1 _ _) (hx.norm_priorMean hd)
  have hXC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    unfold nativeLossRelease
    have h1 := hCφ _ (hmargin x hx true i)
    have h2 := hCφ _ (hmargin x hx false i)
    calc |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ
          - φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ|
        ≤ |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ|
          + |φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ| := abs_sub _ _
      _ ≤ 2 * Cφ := by linarith
  have hsgnabs : ∀ (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) i,
      |nativeSelectorSign ω i| = 1 := by
    intro ω i
    unfold nativeSelectorSign
    split_ifs <;> simp
  have hDC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    rw [abs_mul, hsgnabs, one_mul]
    exact hXC i x hx
  have hsTrC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_train i) (hx.norm_priorMean hd)
  have hmmC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 1 := fun x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_priorMean hd)
  have hghC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ 1 := fun i x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_ghost i)
  have hgood := nativeJoint_ae_good (n := n) μR μG hκ hd
  have hint : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, NativeGood x → |f x| ≤ C) →
        Integrable f (nativeJointMeasure κ n d μR μG) := fun hf _ hC =>
    nativeJoint_integrable μR μG hκ hd hf hC
  -- the training-matrix energy `C_θ`
  have htn : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      0 ≤ ‖superLearner A x.2‖ ∧ ‖superLearner A x.2‖ ≤ 1 :=
    Filter.Eventually.of_forall fun x => ⟨norm_nonneg _, hA1 _ _⟩
  have htnm : AEMeasurable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 2) (nativeJointMeasure κ n d μR μG) :=
    (hth.norm.pow_const 2).aemeasurable
  have hBop0 : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG), 0 ≤ nativeJointTrainOp x :=
    Filter.Eventually.of_forall fun x => sq_nonneg _
  have hBopm : AEMeasurable nativeJointTrainOp (nativeJointMeasure κ n d μR μG) :=
    measurable_nativeJointTrainOp.aemeasurable
  have htail := native_joint_training_tail (n := n) (d := d) μR μG hκ
  have hsq : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2)
        ≤ ‖superLearner A x.2‖ ^ 2 * nativeJointTrainOp x := fun x =>
    sum_sq_joint_train_margin_le A x
  have htn2 : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      0 ≤ ‖superLearner A x.2‖ ^ 2 ∧ ‖superLearner A x.2‖ ^ 2 ≤ 1 := by
    filter_upwards [htn] with x hx
    exact ⟨sq_nonneg _, by nlinarith [hx.1, hx.2]⟩
  have hprod : Integrable (fun x => nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2)
      (nativeJointMeasure κ n d μR μG) :=
    integrable_mul_of_exponential_tail _ nativeJointTrainOp _ hBop0 hBopm
      (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) 1 (matrixEnergyK_ratio_nonneg n d)
      (matrixEnergyS_nonneg d) htail htn2 htnm
  have hsqint : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2)
      (nativeJointMeasure κ n d μR μG) := by
    refine hint (Finset.measurable_sum _ fun i _ => (hsTr i).pow_const 2) (C := n * 4)
      fun x hx => abs_sum_fin_le_mul fun i => ?_
    have h1 := hsTrC i x hx
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [abs_nonneg ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - priorMean x.1⟫_ℝ, sq_abs ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - priorMean x.1⟫_ℝ]
  have henergy : (∫ x, ∑ i, ⟪superLearner A x.2,
      trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2
        ∂(nativeJointMeasure κ n d μR μG))
      ≤ ∫ x, nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2 ∂(nativeJointMeasure κ n d μR μG) := by
    refine integral_mono hsqint hprod fun x => ?_
    have := hsq x
    show _ ≤ nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
    linarith
  -- the fingerprinted cross term (differentiated fingerprinting, interior form)
  have hYm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) * ∑ i, ⟪superLearner A x.2,
        trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    (((measurable_deriv φ).comp hmm).add measurable_const).mul
      (Finset.measurable_sum _ fun i _ => hsTr i)
  have hYC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |(deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) * ∑ i, ⟪superLearner A x.2,
        trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ (L + b) * (n * 2) := by
    intro x hx
    rw [abs_mul]
    exact mul_le_mul (hφ.abs_deriv_add_slope_le (hmmI x hx))
      (abs_sum_fin_le_mul fun i => hsTrC i x hx) (abs_nonneg _) hLb0
  have hZm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) *
        ⟪superLearner A x.2, priorMean x.1⟫_ℝ :=
    (((measurable_deriv φ).comp hmm).add measurable_const).mul hmm
  have hZC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |(deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) *
        ⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ (L + b) * 1 := by
    intro x hx
    rw [abs_mul]
    exact mul_le_mul (hφ.abs_deriv_add_slope_le (hmmI x hx)) (hmmC x hx) (abs_nonneg _) hLb0
  have hcrossfp : (∫ x, (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) * ∑ i,
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
        ∂(nativeJointMeasure κ n d μR μG))
      ≤ κ * ∫ x, (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) *
          ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂(nativeJointMeasure κ n d μR μG) := by
    rw [nativeJoint_integral_eq μR μG hκ hd hYm hYC, nativeJoint_integral_eq μR μG hκ hd hZm hZC]
    have hsplit : ∀ᵐ p ∂(prior κ d),
        (∫ ω, (deriv φ ⟪superLearner A (p, ω).2, priorMean (p, ω).1⟫_ℝ + b) * ∑ i,
          ⟪superLearner A (p, ω).2, trainingPoint superPoint superBits i (p, ω).2
            - priorMean (p, ω).1⟫_ℝ ∂(superMeasure n (signProductLaw d p) μR μG))
          = ∑ i, ∫ ω, (deriv φ ⟪superLearner A ω, priorMean p⟫_ℝ + b) *
            ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ
            ∂(superMeasure n (signProductLaw d p) μR μG) := by
      filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
      have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
      haveI := isProbabilityMeasure_signProductLaw hpI
      have hDp := isSignProductLaw_signProductLaw hpI
      have hμp : ‖priorMean p‖ ≤ 1 := hDp.norm_priorMean_le_one hd
      simp only [Finset.mul_sum]
      refine integral_finsetSum _ fun i _ => ?_
      have htm : Measurable (trainingPoint superPoint superBits i :
          SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) :=
        measurable_trainingPoint (fun c j => measurable_superPoint c j) measurable_superBits i
      have hth2 : Measurable (superLearner A : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) :=
        measurable_superLearner hA
      refine Integrable.of_bound ((((measurable_deriv φ).comp
        (measurable_inner_native hth2 measurable_const)).add measurable_const).mul
          (measurable_inner_native hth2 (htm.sub measurable_const))).aestronglyMeasurable
        ((L + b) * 2) ?_
      filter_upwards [ae_norm_trainingPoint_le_one μR μG hDp hd i] with ω hω
      rw [Real.norm_eq_abs, abs_mul]
      have h1 : |deriv φ ⟪superLearner A ω, priorMean p⟫_ℝ + b| ≤ L + b :=
        hφ.abs_deriv_add_slope_le (native_margin_mem_Icc (hA1 _ _) hμp)
      have h2 : |⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ|
          ≤ 2 := abs_inner_sub_le_two (hA1 _ _) hω hμp
      exact mul_le_mul h1 h2 (abs_nonneg _) hLb0
    rw [integral_congr_ae hsplit]
    exact nativeOsLink_fingerprint_transport_le μR μG hφ hκ hd hA hA1
  -- the remaining supersample steps
  have hmem : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 ∧
      ∀ i, ⟪superLearner A x.2, priorMean x.1⟫_ℝ
        + ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
          ∈ Set.Icc (-1 : ℝ) 1 := by
    filter_upwards [hgood] with x hx
    refine ⟨native_margin_mem_Icc (hA1 _ _) (hx.norm_priorMean hd), fun i => ?_⟩
    rw [inner_sub_right, add_sub_cancel]
    exact native_margin_mem_Icc (hA1 _ _) (hx.norm_train i)
  have hrelease : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG), ∀ i,
      nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i
        = φ ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ
          - φ (⟪superLearner A x.2, priorMean x.1⟫_ℝ + ⟪superLearner A x.2,
            trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ) := by
    refine Filter.Eventually.of_forall fun x i => ?_
    rw [inner_sub_right, add_sub_cancel]
    exact nativeSelectorSign_mul_release φ A x.2 i
  have hDm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i := fun i => (hsgnm i).mul (hXm i)
  have hφgh : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |φ ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ Cφ := fun i x hx =>
    hCφ _ (native_margin_mem_Icc (hA1 _ _) (hx.norm_ghost i))
  have hsigned := nativeOs_signed_moment_intermediate (μ := nativeJointMeasure κ n d μR μG)
    (b := b) (κ := κ) (H := H) (n := n) φ (deriv φ)
    (fun x i => nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i)
    (fun x i => ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ)
    (fun x i => ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ)
    (fun x => ⟪superLearner A x.2, priorMean x.1⟫_ℝ)
    hderiv hcont hHb hH0 hmem hrelease
    (hint (Finset.measurable_sum _ fun i _ => hDm i) (C := n * (2 * Cφ))
      fun x hx => abs_sum_fin_le_mul fun i => hDC i x hx)
    (fun i => hint (hDm i) (hDC i))
    (fun i => hint (hφm.comp (hghm i)) (hφgh i))
    (hint (Finset.measurable_sum _ fun i _ => hφm.comp (hghm i)) (C := n * Cφ)
      fun x hx => abs_sum_fin_le_mul fun i => hφgh i x hx)
    (hint (hφm.comp hmm) (C := Cφ) fun x hx =>
      hCφ _ (native_margin_mem_Icc (hA1 _ _) (hx.norm_priorMean hd)))
    (hint (Finset.measurable_sum _ fun i _ => hsTr i) (C := n * 2)
      fun x hx => abs_sum_fin_le_mul fun i => hsTrC i x hx)
    (fun i => hint (hsTr i) (hsTrC i)) hsqint
    (hint (((measurable_deriv φ).comp hmm).mul (Finset.measurable_sum _ fun i _ => hsTr i))
      (C := L * (n * 2)) fun x hx => by
        rw [abs_mul]
        exact mul_le_mul (hLb _ (hmmI x hx)) (abs_sum_fin_le_mul fun i => hsTrC i x hx)
          (abs_nonneg _) hL0)
    (fun i => native_joint_ghost_jensen μR μG hκ hd hφ hφm hA hA1 i)
    (fun i => native_joint_ghost_center μR μG hκ hd hA hA1 i)
    (hint hmm hmmC) (fun i => hint (hghm i) (hghC i))
    (native_joint_fingerprint μR μG hκ hd hA hA1) (hint hZm hZC) hcrossfp henergy
  rw [nativeJoint_sum_integral_eq μR μG hκ hd hDm hDC] at hsigned
  exact hsigned

/-- **The second inequality of the chain.**  For a measurable link and a measurable
regularizer of Assumption 2, the recipe variance `v = 1/(κ+1)` and every measurable proper
randomized learner that is `ε`-accurate on the product family:
`κ (A_φ - H Q_θ) ≤ κ E_Π[(b - u'(m)) m]` with `Q_θ = E_Π[‖θ̂‖² ‖μ_p‖²]`: the calibration
`b E_Π m ≥ A_φ` and `u'(m) m ≤ H m² ≤ H ‖θ̂‖² ‖μ_p‖²`. -/
theorem nativeOs_nonlinear_main_second_general (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg ε : ℝ}
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {κ : ℝ} (hκ : 0 < κ) (hv : nativePriorVariance b B r ε = 1 / (κ + 1)) :
    κ * (nativeAlignment b B r ε H d - H * ∫ x, (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2
          ∂(nativeJointMeasure κ n d μR μG))
      ≤ κ * (∫ x, (b - (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b)) *
          ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂(nativeJointMeasure κ n d μR μG)) := by
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  have hHb := hφ.deriv_lipschitz
  have hH0 := hφ.curv_nonneg
  have hzero : deriv φ 0 = -b := by linarith [hφ.slope_eq]
  have hLb0 := hφ.lip_add_slope_nonneg
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have hmm := measurable_inner_native hth hμ
  have hmmI : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := fun x hx =>
    native_margin_mem_Icc (hA1 _ _) (hx.norm_priorMean hd)
  have hmmC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 1 := fun x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_priorMean hd)
  have hgood := nativeJoint_ae_good (n := n) μR μG hκ hd
  have hint : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, NativeGood x → |f x| ≤ C) →
        Integrable f (nativeJointMeasure κ n d μR μG) := fun hf _ hC =>
    nativeJoint_integrable μR μG hκ hd hf hC
  have hZm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) *
        ⟪superLearner A x.2, priorMean x.1⟫_ℝ :=
    (((measurable_deriv φ).comp hmm).add measurable_const).mul hmm
  have hZC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |(deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) *
        ⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ (L + b) * 1 := by
    intro x hx
    rw [abs_mul]
    exact mul_le_mul (hφ.abs_deriv_add_slope_le (hmmI x hx)) (hmmC x hx) (abs_nonneg _) hLb0
  have hZint := hint hZm hZC
  have hmmL := hint hmm hmmC
  have hFm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2 := (hth.norm.mul hμ.norm).pow_const 2
  have hFint : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2) (nativeJointMeasure κ n d μR μG) := by
    refine hint hFm (C := 1) fun x hx => ?_
    have h1 : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
    have h2 := hx.norm_priorMean hd
    rw [abs_of_nonneg (sq_nonneg _)]
    have : ‖superLearner A x.2‖ * ‖priorMean x.1‖ ≤ 1 := by
      nlinarith [norm_nonneg (superLearner A x.2), norm_nonneg (priorMean x.1)]
    nlinarith [norm_nonneg (superLearner A x.2), norm_nonneg (priorMean x.1),
      mul_nonneg (norm_nonneg (superLearner A x.2)) (norm_nonneg (priorMean x.1))]
  -- `E_Π[u'(m) m] ≤ H Q_θ`
  have hcurv : (∫ x, (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) *
        ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂(nativeJointMeasure κ n d μR μG))
      ≤ H * ∫ x, (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2
          ∂(nativeJointMeasure κ n d μR μG) := by
    rw [← integral_const_mul]
    refine integral_mono_ae hZint (hFint.const_mul H) ?_
    filter_upwards [hgood] with x hx
    have hL := hHb _ (hmmI x hx) 0 NativeLinkClass.zero_mem_margin
    rw [hzero, sub_zero] at hL
    set m := ⟪superLearner A x.2, priorMean x.1⟫_ℝ
    have hmm' : |m| ≤ ‖superLearner A x.2‖ * ‖priorMean x.1‖ := abs_real_inner_le_norm _ _
    have hsq' : m ^ 2 ≤ (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2 := by
      rw [← sq_abs]; exact pow_le_pow_left₀ (abs_nonneg _) hmm' 2
    have hprod' : (deriv φ m + b) * m ≤ H * m ^ 2 := by
      have e : deriv φ m + b = deriv φ m - (-b) := by ring
      have h1 : (deriv φ m + b) * m ≤ |deriv φ m + b| * |m| := by
        rw [← abs_mul]; exact le_abs_self _
      rw [e] at h1 ⊢
      calc (deriv φ m - -b) * m ≤ |deriv φ m - -b| * |m| := h1
        _ ≤ H * |m| * |m| := mul_le_mul_of_nonneg_right hL (abs_nonneg _)
        _ = H * m ^ 2 := by rw [mul_assoc, ← sq, sq_abs]
    exact hprod'.trans (mul_le_mul_of_nonneg_left hsq' hH0)
  -- the calibration `A_φ ≤ b E_Π m`
  have hcal := native_joint_alignment μR μG hκ hd hφ hφm hg hgm hA hA1 hacc hv
  have hZsplit : (∫ x, (b - (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b)) *
        ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂(nativeJointMeasure κ n d μR μG))
      = b * (∫ x, ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂(nativeJointMeasure κ n d μR μG))
        - ∫ x, (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) *
          ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂(nativeJointMeasure κ n d μR μG) := by
    have hrw : (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        (b - (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b)) *
          ⟪superLearner A x.2, priorMean x.1⟫_ℝ)
        = fun x => b * ⟪superLearner A x.2, priorMean x.1⟫_ℝ
          - (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) *
            ⟪superLearner A x.2, priorMean x.1⟫_ℝ := by
      funext x; ring
    rw [hrw, integral_sub (hmmL.const_mul b) hZint, integral_const_mul]
  rw [hZsplit]
  refine mul_le_mul_of_nonneg_left ?_ hκ.le
  linarith [hcal, hcurv]

/-- **The whole chain, every link of Assumption 2 (measurable form).**  With
`C_θ = E_Π[‖B_tr‖²_op ‖θ̂‖²]`, `Q_θ = E_Π[‖θ̂‖² ‖μ_p‖²]` and `u'(m) = φ'(m) + b`, for every
measurable proper randomized learner that is `ε`-accurate on the product family:
`M_os ≤ κ(A_φ - H Q_θ) - (H/2) C_θ ≤ κ E_Π[(b - u'(m)) m] - (H/2) C_θ ≤ ∑_i E_Π Δ_i`, where
`M_os = nativeOsSignedBudget` is the finite signed budget for smooth links at arbitrary sample
size (with the recipe bounds `Q_θ ≤ nativeMixedScale` and `C_θ ≤ nativeEnergyScale`). -/
theorem nativeOs_nonlinear_main_general (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg ε : ℝ}
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {κ : ℝ} (hκ : 0 < κ) (hv : nativePriorVariance b B r ε = 1 / (κ + 1))
    (hκeq : nativeKappa b B r ε = κ) :
    nativeOsSignedBudget a b B r ε H n d
        ≤ κ * (nativeAlignment b B r ε H d - H * ∫ x, (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2
            ∂(nativeJointMeasure κ n d μR μG))
          - H / 2 * (∫ x, nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
            ∂(nativeJointMeasure κ n d μR μG)) ∧
      κ * (nativeAlignment b B r ε H d - H * ∫ x, (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2
            ∂(nativeJointMeasure κ n d μR μG))
          - H / 2 * (∫ x, nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
            ∂(nativeJointMeasure κ n d μR μG))
        ≤ κ * (∫ x, (b - (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b)) *
            ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂(nativeJointMeasure κ n d μR μG))
          - H / 2 * (∫ x, nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
            ∂(nativeJointMeasure κ n d μR μG)) ∧
      κ * (∫ x, (b - (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b)) *
            ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂(nativeJointMeasure κ n d μR μG))
          - H / 2 * (∫ x, nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
            ∂(nativeJointMeasure κ n d μR μG))
        ≤ ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
          ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d) := by
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  have hH0 := hφ.curv_nonneg
  have hth := measurable_joint_learner (Ng := Ng) hA
  -- the recipe bounds `Q_θ ≤ nativeMixedScale` and `C_θ ≤ nativeEnergyScale`
  have hQ := native_joint_mixed_le μR μG hκ hd hε hφ hφm hg hgm hA hA1 hacc hv
  have htn : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      0 ≤ ‖superLearner A x.2‖ ∧ ‖superLearner A x.2‖ ≤ 1 :=
    Filter.Eventually.of_forall fun x => ⟨norm_nonneg _, hA1 _ _⟩
  have htnm : AEMeasurable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 2) (nativeJointMeasure κ n d μR μG) :=
    (hth.norm.pow_const 2).aemeasurable
  have hBop0 : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG), 0 ≤ nativeJointTrainOp x :=
    Filter.Eventually.of_forall fun x => sq_nonneg _
  have hBopm : AEMeasurable nativeJointTrainOp (nativeJointMeasure κ n d μR μG) :=
    measurable_nativeJointTrainOp.aemeasurable
  have htail := native_joint_training_tail (n := n) (d := d) μR μG hκ
  have hw := native_joint_learner_sq_le μR μG hκ hd hε hφ hφm hg hgm hA hA1 hacc hv
  have hweighted : (∫ x, nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
      ∂(nativeJointMeasure κ n d μR μG)) ≤ nativeEnergyScale a b B r ε n d :=
    native_weighted_energy_le (μ := nativeJointMeasure κ n d μR μG) (a := a) (b := b) (B := B)
      (r := r) (ε := ε) (n := n) (d := d) (fun x => ‖superLearner A x.2‖) nativeJointTrainOp
      htn htnm hBop0 hBopm htail hw
  have hκ0 : 0 ≤ κ := hκ.le
  refine ⟨?_, ?_, nativeOs_nonlinear_main_first_general μR μG hd hφ hφm A hA hA1 hκ⟩
  · rw [nativeOsSignedBudget, hκeq]
    have h1 : κ * (H * ∫ x, (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2
        ∂(nativeJointMeasure κ n d μR μG)) ≤ κ * (H * nativeMixedScale a b B r ε d) :=
      mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left hQ hH0) hκ0
    have h2 : H / 2 * (∫ x, nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
        ∂(nativeJointMeasure κ n d μR μG)) ≤ H / 2 * nativeEnergyScale a b B r ε n d :=
      mul_le_mul_of_nonneg_left hweighted (by linarith)
    linarith
  · have h := nativeOs_nonlinear_main_second_general μR μG hd hφ hφm hg hgm A hA hA1 hacc hκ hv
    linarith

/-- **The chain under Assumption 2 as stated.**  The whole chain of
`nativeOs_nonlinear_main_general` with no ambient measurability hypothesis on the link or the
regularizer (measurable representatives agreeing with `φ`, `φ'` on `[-1,1]` and with `g` on the
unit ball are chosen internally). -/
theorem nativeOs_nonlinear_main_general_local (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H)
    {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg ε : ℝ}
    (hg : NativeRegularizerClass g a B r Lg) (hε : 0 < ε)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {κ : ℝ} (hκ : 0 < κ) (hv : nativePriorVariance b B r ε = 1 / (κ + 1))
    (hκeq : nativeKappa b B r ε = κ) :
    nativeOsSignedBudget a b B r ε H n d
        ≤ κ * (nativeAlignment b B r ε H d - H * ∫ x, (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2
            ∂(nativeJointMeasure κ n d μR μG))
          - H / 2 * (∫ x, nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
            ∂(nativeJointMeasure κ n d μR μG)) ∧
      κ * (nativeAlignment b B r ε H d - H * ∫ x, (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2
            ∂(nativeJointMeasure κ n d μR μG))
          - H / 2 * (∫ x, nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
            ∂(nativeJointMeasure κ n d μR μG))
        ≤ κ * (∫ x, (b - (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b)) *
            ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂(nativeJointMeasure κ n d μR μG))
          - H / 2 * (∫ x, nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
            ∂(nativeJointMeasure κ n d μR μG)) ∧
      κ * (∫ x, (b - (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b)) *
            ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂(nativeJointMeasure κ n d μR μG))
          - H / 2 * (∫ x, nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
            ∂(nativeJointMeasure κ n d μR μG))
        ≤ ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
          ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d) := by
  obtain ⟨ψ, hψcont, hψclass, hψeq⟩ := hφ.exists_measurable_extension
  obtain ⟨g', hg'm, hg'class, hg'eq⟩ := hg.exists_measurable_extension
  have hφlocal : ∀ t ∈ Set.Icc (-1 : ℝ) 1, φ t = ψ t := fun t ht => (hψeq t ht).1.symm
  have hglocal : ∀ x : EuclideanSpace ℝ (Fin d), ‖x‖ ≤ 1 → g x = g' x :=
    fun x hx => (hg'eq x hx).1.symm
  have hAcl : A ∈ nativeAccurateLearners n d μR φ g ε := ⟨hA, hA1, hacc⟩
  have hAcl' : A ∈ nativeAccurateLearners n d μR ψ g' ε :=
    nativeAccurateLearners_mono_local_representatives μR hφlocal hglocal hd hAcl
  obtain ⟨h1, h2, h3⟩ := nativeOs_nonlinear_main_general μR μG hd hψclass hψcont.measurable
    hg'class hg'm hε A hAcl'.1 hAcl'.2.1 hAcl'.2.2 hκ hv hκeq
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  -- the derivative term only sees margins in `[-1,1]`
  have hderiv_eq : (∫ x, (b - (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b)) *
        ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂(nativeJointMeasure κ n d μR μG))
      = ∫ x, (b - (deriv ψ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b)) *
        ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂(nativeJointMeasure κ n d μR μG) := by
    apply integral_congr_ae
    filter_upwards [nativeJoint_ae_good (n := n) μR μG hκ hd] with x hx
    have hm := native_margin_mem_Icc (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _)
      (hx.norm_priorMean hd)
    show (b - (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b)) *
        ⟪superLearner A x.2, priorMean x.1⟫_ℝ
      = (b - (deriv ψ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b)) *
        ⟪superLearner A x.2, priorMean x.1⟫_ℝ
    rw [(hψeq _ hm).2.1]
  -- the loss releases agree almost surely
  haveI := isProbabilityMeasure_prior hκ d
  have hcube : ∀ᵐ p ∂(prior κ d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact fun k => ⟨(hp k).1.le, (hp k).2.le⟩
  have hsigned_eq :
      (∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
          ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d)) =
        ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease ψ A ω i
          ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d) := by
    apply integral_congr_ae
    filter_upwards [hcube] with p hp
    apply Finset.sum_congr rfl
    intro i _
    apply integral_congr_ae
    filter_upwards [nativeBudgetsLocal_release_eq μR μG hd hφlocal A hA1 hp] with ω hω
    rw [hω i]
  rw [hderiv_eq, hsigned_eq]
  exact ⟨h1, h2, h3⟩

end Display

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/GeneralLinkOversampling.lean <==
import LossOnlyTraceability.GeneralLinkFingerprint
import LossOnlyTraceability.NativeOversamplingLowerLaw
import LossOnlyTraceability.MainTheoremLocalMeasurability
import LossOnlyTraceability.NativeBudgetsLocal
import LossOnlyTraceability.NativeLinkExamples

/-! # The arbitrary-sample lower bound for every link of Assumption 2

The signed budget `M_os = κ(A_φ - H Q_θ) - H C_θ/2` carries no `√n` penalty, so that the lower
bound `sup_p Q_{D_p}(X + τG) ≥ c' m_ε/(1 + (n/m_ε)(τ/ε)²)` holds for arbitrary sample sizes
`n ≥ m_ε = ε^{-2/q}`, for every link and every regularizer of Assumption 2.  The special cases of
the logistic link (`nativeOs_budgets_signed_part`, `nativeOs_information_lower_bound`,
`nativeOs_lower_bound`) and of affine links (`oversampling_lower_bound_native`, `H = 0`, `b ≤ 4`)
are proved elsewhere in the project.  This file proves it for the full class.

* `nativeOs_budgets_signed_part_general`: the signed budget bound `M_os ≤ E_Π ∑_i E_p Δ_i`,
  for every link of Assumption 2 (via `nativeOsLink_fingerprint_transport_le`, the interior form
  of differentiated fingerprinting of a prior-dependent statistic), every regularizer of
  Assumption 2 and every measurable proper randomized learner that is `ε`-accurate on the product
  family; `nativeOs_budgets_signed_part_general_local` drops
  the measurability of `φ` and `g`.
* `nativeOs_information_lower_bound_general`: `M_os² ≤ 2 ln 2 (V + nτ²) sup_p Q_{D_p}(X + τG)`.
* `nativeOs_recipe_orders_general`: the orders `M_os ≥ m_ε ε/(2 s_G²)` and `V ≤ v₀ m_ε ε²` for
  every slope `b > 0` (no restriction `b ≤ 4`), with the dimension multiplier
  `C = 32 max{1, (β/4)^{2/q}}` of Theorem 3 (`mainDimensionConstant`) in `d ≥ C max{n, m_ε}`.
* `native_arbitrary_sample_lower_law` (measurable `φ`, `g`) and
  `native_arbitrary_sample_lower_law_local` (only Assumption 2 as stated, which is local): for
  `0 < ε ≤ ε₀ = nativeOsLowerThreshold a b B r H`, every `n ≥ m_ε` (no upper bound on `n/m_ε`),
  every `d ≥ C max{n, m_ε}`, every learner of `nativeAccurateLearners`, noise `G ∼ N(0, I_n)`,
  every `Q ∈ {Ii, Ij, Is}` and every real `τ`:
  `c' m_ε/(1 + (n/m_ε)(τ/ε)²) ≤ sup_{p ∈ [-1,1]^d} Q_{D_p}(X + τ G)` with the explicit
  `c' = nativeOsGeneralLowerConstant a b B r L = (1/(2 s_G²))²/(2 ln 2 max{v₀, 1}) > 0`.
* `native_arbitrary_sample_lower_law_local_of_le_four`: for `b ≤ 4` the dimension condition is
  `d ≥ 32 n`; instances for `e^{-t}` and `(1-t)²/2` with any regularizer of Assumption 2, and the
  identity `nativeOsLowerConstant = nativeOsGeneralLowerConstant (1/16) (1/2) (1/4) 4 L_*`
  showing that the lower constant of the oversampling law for quartic logistic ERM is the
  special case. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal Matrix.Norms.L2Operator

section JointPart

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

set_option maxHeartbeats 1000000 in
/-- **The arbitrary-sample signed budget for every link of Assumption 2.**  For a link of Assumption 2
(measurable), a regularizer of Assumption 2 (measurable) and a prior exponent `κ > 0` tied to the
recipe by `v = 1/(κ+1)`, every measurable proper randomized learner that is `ε`-accurate on the
product family satisfies `M_os = κ(A_φ - H Q_θ) - H C_θ/2 ≤ E_Π ∑_i E_p[σ_i X_i]`.  The cross term
is bounded by the interior form of differentiated fingerprinting
(`nativeOsLink_fingerprint_transport_le`), so there is
no `√n` penalty. -/
theorem nativeOs_budgets_signed_part_general (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg ε : ℝ}
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {κ : ℝ} (hκ : 0 < κ) (hv : nativePriorVariance b B r ε = 1 / (κ + 1))
    (hκeq : nativeKappa b B r ε = κ) :
    nativeOsSignedBudget a b B r ε H n d
      ≤ ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d) := by
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  -- the link
  have hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (deriv φ t) t := fun t ht =>
    hφ.hasDerivAt ht
  have hcont := hφ.deriv_continuousOn
  have hHb := hφ.deriv_lipschitz
  have hH0 := hφ.curv_nonneg
  have hL0 := hφ.lip_nonneg
  have hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L := hφ.deriv_le
  have hzero : deriv φ 0 = -b := by linarith [hφ.slope_eq]
  have hLb0 := hφ.lip_add_slope_nonneg
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  -- measurability on the mixture space
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have htr := fun i => measurable_joint_train (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hgh := fun i => measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hZ : ∀ (c : Bool) (i : Fin n), Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superPoint c i x.2 :=
    fun c i => (measurable_superPoint c i).comp measurable_snd
  have hmm := measurable_inner_native hth hμ
  have hsTr : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((htr i).sub hμ)
  have hghm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ :=
    fun i => measurable_inner_native hth (hgh i)
  have hXm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i := fun i =>
    (hφm.comp (measurable_inner_native hth (hZ true i))).sub
      (hφm.comp (measurable_inner_native hth (hZ false i)))
  have hsgnm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng
      n =>
      nativeSelectorSign x.2 i := by
    intro i
    have hbit : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        superBits x.2 i := (measurable_pi_apply i).comp (measurable_superBits.comp measurable_snd)
    exact Measurable.ite (hbit (measurableSet_singleton true)) measurable_const measurable_const
  -- pointwise bounds on the good event
  have hmargin : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → ∀ (c : Bool) (i : Fin n),
        ⟪superLearner A x.2, superPoint c i x.2⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := fun x hx c i =>
    native_margin_mem_Icc (hA1 _ _) (hx.2 c i)
  have hmmI : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := fun x hx =>
    native_margin_mem_Icc (hA1 _ _) (hx.norm_priorMean hd)
  have hXC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    unfold nativeLossRelease
    have h1 := hCφ _ (hmargin x hx true i)
    have h2 := hCφ _ (hmargin x hx false i)
    calc |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ
          - φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ|
        ≤ |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ|
          + |φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ| := abs_sub _ _
      _ ≤ 2 * Cφ := by linarith
  have hsgnabs : ∀ (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) i,
      |nativeSelectorSign ω i| = 1 := by
    intro ω i
    unfold nativeSelectorSign
    split_ifs <;> simp
  have hDC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    rw [abs_mul, hsgnabs, one_mul]
    exact hXC i x hx
  have hsTrC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_train i) (hx.norm_priorMean hd)
  have hmmC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 1 := fun x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_priorMean hd)
  have hghC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ 1 := fun i x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_ghost i)
  have hgood := nativeJoint_ae_good (n := n) μR μG hκ hd
  have hint : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, NativeGood x → |f x| ≤ C) →
        Integrable f (nativeJointMeasure κ n d μR μG) := fun hf _ hC =>
    nativeJoint_integrable μR μG hκ hd hf hC
  -- the learner norm and the training-matrix energy
  have htn : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      0 ≤ ‖superLearner A x.2‖ ∧ ‖superLearner A x.2‖ ≤ 1 :=
    Filter.Eventually.of_forall fun x => ⟨norm_nonneg _, hA1 _ _⟩
  have htnm : AEMeasurable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 2) (nativeJointMeasure κ n d μR μG) :=
    (hth.norm.pow_const 2).aemeasurable
  have hBop0 : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG), 0 ≤ nativeJointTrainOp x :=
    Filter.Eventually.of_forall fun x => sq_nonneg _
  have hBopm : AEMeasurable nativeJointTrainOp (nativeJointMeasure κ n d μR μG) :=
    measurable_nativeJointTrainOp.aemeasurable
  have htail := native_joint_training_tail (n := n) (d := d) μR μG hκ
  have hw := native_joint_learner_sq_le μR μG hκ hd hε hφ hφm hg hgm hA hA1 hacc hv
  have hsq : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2)
        ≤ ‖superLearner A x.2‖ ^ 2 * nativeJointTrainOp x := fun x =>
    sum_sq_joint_train_margin_le A x
  have htn2 : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      0 ≤ ‖superLearner A x.2‖ ^ 2 ∧ ‖superLearner A x.2‖ ^ 2 ≤ 1 := by
    filter_upwards [htn] with x hx
    exact ⟨sq_nonneg _, by nlinarith [hx.1, hx.2]⟩
  have hprod : Integrable (fun x => nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2)
      (nativeJointMeasure κ n d μR μG) :=
    integrable_mul_of_exponential_tail _ nativeJointTrainOp _ hBop0 hBopm
      (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) 1 (matrixEnergyK_ratio_nonneg n d)
      (matrixEnergyS_nonneg d) htail htn2 htnm
  have hweighted : (∫ x, nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
      ∂(nativeJointMeasure κ n d μR μG)) ≤ nativeEnergyScale a b B r ε n d :=
    native_weighted_energy_le (μ := nativeJointMeasure κ n d μR μG) (a := a) (b := b) (B := B)
      (r := r) (ε := ε) (n := n) (d := d) (fun x => ‖superLearner A x.2‖) nativeJointTrainOp
      htn htnm hBop0 hBopm htail hw
  have hsqint : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2)
      (nativeJointMeasure κ n d μR μG) := by
    refine hint (Finset.measurable_sum _ fun i _ => (hsTr i).pow_const 2) (C := n * 4)
      fun x hx => abs_sum_fin_le_mul fun i => ?_
    have h1 := hsTrC i x hx
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [abs_nonneg ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - priorMean x.1⟫_ℝ, sq_abs ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - priorMean x.1⟫_ℝ]
  have henergy : (∫ x, ∑ i, ⟪superLearner A x.2,
      trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2
        ∂(nativeJointMeasure κ n d μR μG)) ≤ nativeEnergyScale a b B r ε n d := by
    refine le_trans (integral_mono hsqint hprod fun x => ?_) hweighted
    have := hsq x
    show _ ≤ nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
    linarith
  -- the fingerprinted cross term (differentiated fingerprinting, interior form)
  have hQ := native_joint_mixed_le μR μG hκ hd hε hφ hφm hg hgm hA hA1 hacc hv
  have hYm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) * ∑ i, ⟪superLearner A x.2,
        trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    (((measurable_deriv φ).comp hmm).add measurable_const).mul
      (Finset.measurable_sum _ fun i _ => hsTr i)
  have hYC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |(deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) * ∑ i, ⟪superLearner A x.2,
        trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ (L + b) * (n * 2) := by
    intro x hx
    rw [abs_mul]
    exact mul_le_mul (hφ.abs_deriv_add_slope_le (hmmI x hx))
      (abs_sum_fin_le_mul fun i => hsTrC i x hx) (abs_nonneg _) hLb0
  have hZm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) *
        ⟪superLearner A x.2, priorMean x.1⟫_ℝ :=
    (((measurable_deriv φ).comp hmm).add measurable_const).mul hmm
  have hZC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |(deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) *
        ⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ (L + b) * 1 := by
    intro x hx
    rw [abs_mul]
    exact mul_le_mul (hφ.abs_deriv_add_slope_le (hmmI x hx)) (hmmC x hx) (abs_nonneg _) hLb0
  have hcross : (∫ x, (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) * ∑ i, ⟪superLearner A
      x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
        ∂(nativeJointMeasure κ n d μR μG)) ≤ κ * (H * nativeMixedScale a b B r ε d) := by
    rw [nativeJoint_integral_eq μR μG hκ hd hYm hYC]
    have hsplit : ∀ᵐ p ∂(prior κ d),
        (∫ ω, (deriv φ ⟪superLearner A (p, ω).2, priorMean (p, ω).1⟫_ℝ + b) * ∑ i,
          ⟪superLearner A (p, ω).2, trainingPoint superPoint superBits i (p, ω).2
            - priorMean (p, ω).1⟫_ℝ ∂(superMeasure n (signProductLaw d p) μR μG))
          = ∑ i, ∫ ω, (deriv φ ⟪superLearner A ω, priorMean p⟫_ℝ + b) *
            ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ
            ∂(superMeasure n (signProductLaw d p) μR μG) := by
      filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
      have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
      haveI := isProbabilityMeasure_signProductLaw hpI
      have hDp := isSignProductLaw_signProductLaw hpI
      have hμp : ‖priorMean p‖ ≤ 1 := hDp.norm_priorMean_le_one hd
      simp only [Finset.mul_sum]
      refine integral_finsetSum _ fun i _ => ?_
      have htm : Measurable (trainingPoint superPoint superBits i :
          SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) :=
        measurable_trainingPoint (fun c j => measurable_superPoint c j) measurable_superBits i
      have hth2 : Measurable (superLearner A : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) :=
        measurable_superLearner hA
      refine Integrable.of_bound ((((measurable_deriv φ).comp
        (measurable_inner_native hth2 measurable_const)).add measurable_const).mul
          (measurable_inner_native hth2 (htm.sub measurable_const))).aestronglyMeasurable
        ((L + b) * 2) ?_
      filter_upwards [ae_norm_trainingPoint_le_one μR μG hDp hd i] with ω hω
      rw [Real.norm_eq_abs, abs_mul]
      have h1 : |deriv φ ⟪superLearner A ω, priorMean p⟫_ℝ + b| ≤ L + b :=
        hφ.abs_deriv_add_slope_le (native_margin_mem_Icc (hA1 _ _) hμp)
      have h2 : |⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ|
          ≤ 2 := abs_inner_sub_le_two (hA1 _ _) hω hμp
      exact mul_le_mul h1 h2 (abs_nonneg _) hLb0
    rw [integral_congr_ae hsplit]
    refine (nativeOsLink_fingerprint_transport_le μR μG hφ hκ hd hA hA1).trans ?_
    rw [← nativeJoint_integral_eq μR μG hκ hd hZm hZC]
    refine mul_le_mul_of_nonneg_left ?_ hκ.le
    have hFm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2 := (hth.norm.mul hμ.norm).pow_const 2
    have hFint : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2) (nativeJointMeasure κ n d μR μG) := by
      refine hint hFm (C := 1) fun x hx => ?_
      have h1 : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
      have h2 := hx.norm_priorMean hd
      rw [abs_of_nonneg (sq_nonneg _)]
      have : ‖superLearner A x.2‖ * ‖priorMean x.1‖ ≤ 1 := by
        nlinarith [norm_nonneg (superLearner A x.2), norm_nonneg (priorMean x.1)]
      nlinarith [norm_nonneg (superLearner A x.2), norm_nonneg (priorMean x.1),
        mul_nonneg (norm_nonneg (superLearner A x.2)) (norm_nonneg (priorMean x.1))]
    have hZint := hint hZm hZC
    calc (∫ x, (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) *
          ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂(nativeJointMeasure κ n d μR μG))
        ≤ ∫ x, H * (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2
          ∂(nativeJointMeasure κ n d μR μG) := by
          refine integral_mono_ae hZint (hFint.const_mul H) ?_
          filter_upwards [hgood] with x hx
          have hL := hHb _ (hmmI x hx) 0 NativeLinkClass.zero_mem_margin
          rw [hzero, sub_zero] at hL
          set m := ⟪superLearner A x.2, priorMean x.1⟫_ℝ
          have hmm' : |m| ≤ ‖superLearner A x.2‖ * ‖priorMean x.1‖ := abs_real_inner_le_norm _ _
          have hsq' : m ^ 2 ≤ (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2 := by
            rw [← sq_abs]; exact pow_le_pow_left₀ (abs_nonneg _) hmm' 2
          have hprod' : (deriv φ m + b) * m ≤ H * m ^ 2 := by
            have e : deriv φ m + b = deriv φ m - (-b) := by ring
            have h1 : (deriv φ m + b) * m ≤ |deriv φ m + b| * |m| := by
              rw [← abs_mul]; exact le_abs_self _
            rw [e] at h1 ⊢
            calc (deriv φ m - -b) * m ≤ |deriv φ m - -b| * |m| := h1
              _ ≤ H * |m| * |m| := mul_le_mul_of_nonneg_right hL (abs_nonneg _)
              _ = H * m ^ 2 := by rw [mul_assoc, ← sq, sq_abs]
          exact hprod'.trans (mul_le_mul_of_nonneg_left hsq' hH0)
      _ = H * ∫ x, (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2
          ∂(nativeJointMeasure κ n d μR μG) := integral_const_mul _ _
      _ ≤ H * nativeMixedScale a b B r ε d := mul_le_mul_of_nonneg_left hQ hH0
  -- the remaining supersample steps
  have hmem : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 ∧
      ∀ i, ⟪superLearner A x.2, priorMean x.1⟫_ℝ
        + ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
          ∈ Set.Icc (-1 : ℝ) 1 := by
    filter_upwards [hgood] with x hx
    refine ⟨native_margin_mem_Icc (hA1 _ _) (hx.norm_priorMean hd), fun i => ?_⟩
    rw [inner_sub_right, add_sub_cancel]
    exact native_margin_mem_Icc (hA1 _ _) (hx.norm_train i)
  have hrelease : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG), ∀ i,
      nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i
        = φ ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ
          - φ (⟪superLearner A x.2, priorMean x.1⟫_ℝ + ⟪superLearner A x.2,
            trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ) := by
    refine Filter.Eventually.of_forall fun x i => ?_
    rw [inner_sub_right, add_sub_cancel]
    exact nativeSelectorSign_mul_release φ A x.2 i
  have hDm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i := fun i => (hsgnm i).mul (hXm i)
  have hφgh : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |φ ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ Cφ := fun i x hx =>
    hCφ _ (native_margin_mem_Icc (hA1 _ _) (hx.norm_ghost i))
  have hsigned := nativeOs_signed_moment_budget (μ := nativeJointMeasure κ n d μR μG) (a := a)
    (b := b) (B := B) (r := r) (ε := ε) (H := H) (n := n) (d := d) φ (deriv φ)
    (fun x i => nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i)
    (fun x i => ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ)
    (fun x i => ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ)
    (fun x => ⟪superLearner A x.2, priorMean x.1⟫_ℝ)
    hderiv hcont hHb hH0 hmem hrelease
    (hint (Finset.measurable_sum _ fun i _ => hDm i) (C := n * (2 * Cφ))
      fun x hx => abs_sum_fin_le_mul fun i => hDC i x hx)
    (fun i => hint (hDm i) (hDC i))
    (fun i => hint (hφm.comp (hghm i)) (hφgh i))
    (hint (Finset.measurable_sum _ fun i _ => hφm.comp (hghm i)) (C := n * Cφ)
      fun x hx => abs_sum_fin_le_mul fun i => hφgh i x hx)
    (hint (hφm.comp hmm) (C := Cφ) fun x hx =>
      hCφ _ (native_margin_mem_Icc (hA1 _ _) (hx.norm_priorMean hd)))
    (hint (Finset.measurable_sum _ fun i _ => hsTr i) (C := n * 2)
      fun x hx => abs_sum_fin_le_mul fun i => hsTrC i x hx)
    (fun i => hint (hsTr i) (hsTrC i)) hsqint
    (hint (((measurable_deriv φ).comp hmm).mul (Finset.measurable_sum _ fun i _ => hsTr i))
      (C := L * (n * 2)) fun x hx => by
        rw [abs_mul]
        exact mul_le_mul (hLb _ (hmmI x hx)) (abs_sum_fin_le_mul fun i => hsTrC i x hx)
          (abs_nonneg _) hL0)
    (fun i => native_joint_ghost_jensen μR μG hκ hd hφ hφm hA hA1 i)
    (fun i => native_joint_ghost_center μR μG hκ hd hA hA1 i)
    (hint hmm hmmC) (fun i => hint (hghm i) (hghC i))
    (by rw [hκeq]; exact native_joint_fingerprint μR μG hκ hd hA hA1) (hκeq ▸ hκ.le)
    (native_joint_alignment μR μG hκ hd hφ hφm hg hgm hA hA1 hacc hv) (by rw [hκeq]; exact hcross)
    henergy
  rw [nativeJoint_sum_integral_eq μR μG hκ hd hDm hDC] at hsigned
  exact hsigned

/-- **The arbitrary-sample signed budget under the local Assumption 2.**  The same budget with no
ambient measurability hypothesis on the link or the regularizer: globally measurable
representatives that agree with `φ` on `[-1,1]` and with `g` on the unit ball are chosen
internally, the accuracy premise is transported to them, and the loss releases agree almost
surely. -/
theorem nativeOs_budgets_signed_part_general_local (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H)
    {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg ε : ℝ}
    (hg : NativeRegularizerClass g a B r Lg) (hε : 0 < ε)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {κ : ℝ} (hκ : 0 < κ) (hv : nativePriorVariance b B r ε = 1 / (κ + 1))
    (hκeq : nativeKappa b B r ε = κ) :
    nativeOsSignedBudget a b B r ε H n d
      ≤ ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d) := by
  obtain ⟨ψ, hψcont, hψclass, hψeq⟩ := hφ.exists_measurable_extension
  obtain ⟨g', hg'm, hg'class, hg'eq⟩ := hg.exists_measurable_extension
  have hφlocal : ∀ t ∈ Set.Icc (-1 : ℝ) 1, φ t = ψ t := fun t ht => (hψeq t ht).1.symm
  have hglocal : ∀ x : EuclideanSpace ℝ (Fin d), ‖x‖ ≤ 1 → g x = g' x :=
    fun x hx => (hg'eq x hx).1.symm
  have hAcl : A ∈ nativeAccurateLearners n d μR φ g ε := ⟨hA, hA1, hacc⟩
  have hAcl' : A ∈ nativeAccurateLearners n d μR ψ g' ε :=
    nativeAccurateLearners_mono_local_representatives μR hφlocal hglocal hd hAcl
  have hsigned := nativeOs_budgets_signed_part_general μR μG hd hψclass hψcont.measurable
    hg'class hg'm hε A hAcl'.1 hAcl'.2.1 hAcl'.2.2 hκ hv hκeq
  haveI := isProbabilityMeasure_prior hκ d
  have hcube : ∀ᵐ p ∂(prior κ d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact fun k => ⟨(hp k).1.le, (hp k).2.le⟩
  have hsigned_eq :
      (∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
          ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d)) =
        ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease ψ A ω i
          ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d) := by
    apply integral_congr_ae
    filter_upwards [hcube] with p hp
    apply Finset.sum_congr rfl
    intro i _
    apply integral_congr_ae
    filter_upwards [nativeBudgetsLocal_release_eq μR μG hd hφlocal A hA1 hp] with ω hω
    rw [hω i]
  rw [hsigned_eq]
  exact hsigned

/-- **The information inequality with the arbitrary-sample budget, every link of
Assumption 2.**  For measurable `φ`, `g` of Assumption 2, `0 < v < 1`, every measurable proper
learner that is `ε`-accurate on the product family, noise `G ∼ N(0, I_n)`, every `Q` and real `τ`,
if `M_os > 0`: `M_os² ≤ 2 ln 2 (V + n τ²) sup_p Q_{D_p}(X + τ G)`. -/
theorem nativeOs_information_lower_bound_general (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg ε : ℝ}
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hM0 : 0 < nativeOsSignedBudget a b B r ε H n d) (Q : InfoDirection) (τ : ℝ) :
    nativeOsSignedBudget a b B r ε H n d ^ 2
      ≤ 2 * Real.log 2 * (nativeEnergyBudget a b B r ε L n d + n * τ ^ 2)
          * nativeWorstInformation Q μR μG φ A Gf τ := by
  obtain ⟨-, h2, -⟩ := finite_native_budgets_unconditional μR μG hd hφ hφm hg hgm hε hv0 hv1
    A hA hA1 hacc
  have hκ : 0 < nativeKappa b B r ε := by
    have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  have hv : nativePriorVariance b B r ε = 1 / (nativeKappa b B r ε + 1) := by
    simp only [nativeKappa, sub_add_cancel]
    rw [div_inv_eq_mul, one_mul]
  have h1 := nativeOs_budgets_signed_part_general μR μG hd hφ hφm hg hgm hε A hA hA1 hacc hκ hv
    rfl
  haveI := isProbabilityMeasure_prior hκ d
  have hC : ∀ᵐ p ∂(prior (nativeKappa b B r ε) d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact fun k => Set.Ioo_subset_Icc_self (hp k)
  obtain ⟨-, hS0, -, hle⟩ := nativeWorstInformation_facts μR μG hφm hA hGf Q τ
  have hlog : (0 : ℝ) ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  exact sq_le_of_prior_moments (prior (nativeKappa b B r ε) d) hC hlog (by positivity) hS0
    (fun p hp => native_channel_inequality μR μG hd hφ hφm hA hA1 hGf hGlaw τ hp)
    (fun p _ => Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _)
    (fun p hp => (nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ hp).1.trans (hle p hp))
    (integrable_native_energy μR μG hd hκ hφ hφm hA hA1) hM0 h1 h2

end JointPart

section Orders

set_option maxHeartbeats 1000000 in
/-- **Orders of the arbitrary-sample recipe for every slope `b > 0` and every sample size.**  For a
link with curvature bound `H ≥ 0` and slope `b > 0` (no restriction `b ≤ 4`), a regularizer with
`a, B > 0`, `r ≥ 2`, every `0 < ε ≤ nativeOsLowerThreshold a b B r H`, every sample size `n ≥ 1`
(no relation between `n` and `m_ε = ε^{-2/q}` is needed once the dimension condition contains
`m_ε`) and every `d ≥ C max{n, m_ε}` with the dimension multiplier `C = 32 max{1, (β/4)^{2/q}}`
of Theorem 3 (`mainDimensionConstant`): `d ≥ 32 n`, `0 < v < 1`, `M_os ≥ m_ε ε/(2 s_G²)` and
`V ≤ v₀ m_ε ε²`. -/
theorem nativeOs_recipe_orders_general {a b B r H L ε : ℝ} {n d : ℕ} (hr : 2 ≤ r) (ha : 0 < a)
    (hb : 0 < b) (hB : 0 < B) (hH : 0 ≤ H) (hε : 0 < ε)
    (hε0 : ε ≤ nativeOsLowerThreshold a b B r H)
    (hn : 0 < n)
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d) :
    32 * n ≤ d ∧ 0 < nativePriorVariance b B r ε ∧ nativePriorVariance b B r ε < 1 ∧
      ε ^ (-(2 / powerDualExponent r)) * ε * (oversamplingSignalRate b B r / 2)
        ≤ nativeOsSignedBudget a b B r ε H n d ∧
      nativeEnergyBudget a b B r ε L n d
        ≤ ε ^ (-(2 / powerDualExponent r)) * ε ^ 2 * oversamplingEnergyRate a b B r L := by
  obtain ⟨hεo, hεrest⟩ := le_min_iff.1 hε0
  obtain ⟨hεγ, hεrest2⟩ := le_min_iff.1 hεrest
  obtain ⟨hεQ, hεC⟩ := le_min_iff.1 hεrest2
  obtain ⟨hq1, hq2, -⟩ := main_exponent_facts hr
  have hq0 : 0 < powerDualExponent r := by linarith
  have hβ := nativeSlope_pos hb hB hr
  have hγ₁ := mainScaleGamma_pos hb hB hr
  have hβγ := nativeSlope_mul_mainScaleGamma hb hB hr
  have hsG := mainScaleRoot_pos hb hB hr
  have hC₀ : 0 ≤ nativeOptimizerConstant a b r := Real.rpow_nonneg (by positivity) _
  have hc := matrixEnergyC_pos
  have hAr : 0 < a ^ (1 / r) := Real.rpow_pos_of_pos ha _
  obtain ⟨ht0, ht1⟩ := nativeMargin_pos_le_one hb hB hr
  obtain ⟨hε1, hεβ⟩ := le_min_iff.1 hεo
  have hS : 0 < ε ^ (1 / powerDualExponent r) := Real.rpow_pos_of_pos hε _
  have hS1 : ε ^ (1 / powerDualExponent r) ≤ 1 := Real.rpow_le_one hε.le hε1 (by positivity)
  have hS3 := rpow_inv_cube_le hε hε1 hq0 (by linarith)
  have hv := nativePriorVariance_eq_sq hb hB hr hε.le
  have hm := rpow_neg_two_div_eq hε.le (powerDualExponent r)
  -- the dimension multiplier `C = 32 max{1, 1/s_G²}` of Theorem 3
  have hCdim : mainDimensionConstant b B r = 32 * max 1 (1 / mainScaleRoot b B r ^ 2) := by
    rw [mainDimensionConstant, show nativeSlope b B r / 4 = (mainScaleGamma b B r)⁻¹ by
      rw [mainScaleGamma, inv_div], Real.inv_rpow hγ₁.le, mainScaleGamma_rpow_eq hb hB hr,
      one_div]
  rw [hm]
  rw [hm] at hdim
  rw [hCdim] at hdim
  set S := ε ^ (1 / powerDualExponent r) with hSdef
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast hn
  -- the dimension facts
  have hmax1 := le_max_left (1 : ℝ) (1 / mainScaleRoot b B r ^ 2)
  have hmax2 := le_max_right (1 : ℝ) (1 / mainScaleRoot b B r ^ 2)
  have hmax3 := le_max_left (n : ℝ) (1 / S ^ 2)
  have hmax4 := le_max_right (n : ℝ) (1 / S ^ 2)
  have hX0 : 0 ≤ max (1 : ℝ) (1 / mainScaleRoot b B r ^ 2) := zero_le_one.trans hmax1
  have hdn' : 32 * (n : ℝ) ≤ d := by
    have := mul_le_mul hmax1 hmax3 hnpos.le hX0
    linarith
  have hdS : 32 * (1 / S ^ 2) ≤ d := by
    have := mul_le_mul hmax1 hmax4 (by positivity) hX0
    linarith
  have hdv0 : 32 * (1 / mainScaleRoot b B r ^ 2) * (1 / S ^ 2) ≤ d := by
    have := mul_le_mul hmax2 hmax4 (by positivity) hX0
    linarith
  have hdn : 32 * n ≤ d := by exact_mod_cast hdn'
  have hdpos : (0 : ℝ) < d := by linarith
  have hdS2 : 32 ≤ (d : ℝ) * S ^ 2 := by
    rw [mul_one_div, div_le_iff₀ (by positivity)] at hdS
    exact hdS
  have hv0 : 0 < nativePriorVariance b B r ε := by rw [hv]; positivity
  have hdv : 32 ≤ (d : ℝ) * nativePriorVariance b B r ε := by
    rw [hv]
    have e : 32 * (1 / mainScaleRoot b B r ^ 2) * (1 / S ^ 2)
        = 32 / (mainScaleRoot b B r * S) ^ 2 := by
      field_simp
    rw [e, div_le_iff₀ (by positivity)] at hdv0
    exact hdv0
  -- the matrix constants
  have hK := matrix_energy_constant_bound hdn
  have hK3 : matrixEnergyK ((n : ℝ) / d) ≤ 3 := by linarith [hK.1, hK.2]
  have hs0 := matrixEnergyS_nonneg d
  have hsS : matrixEnergyS d ≤ S ^ 2 / (16 * matrixEnergyC) := by
    unfold matrixEnergyS
    rw [div_le_div_iff₀ (by positivity) (by positivity)]
    calc 2 * (16 * matrixEnergyC) = matrixEnergyC * 32 := by ring
      _ ≤ matrixEnergyC * ((d : ℝ) * S ^ 2) := mul_le_mul_of_nonneg_left hdS2 hc.le
      _ = _ := by ring
  have hs1 : matrixEnergyS d ≤ 1 := by
    refine hsS.trans ?_
    have hc16 : 1 ≤ 16 * matrixEnergyC := by unfold matrixEnergyC; norm_num
    rw [div_le_one (by positivity)]
    nlinarith [pow_le_one₀ hS.le hS1 (n := 2)]
  -- the prior variance
  have hγε : mainScaleGamma b B r * ε ≤ 1 / 2 := by
    calc mainScaleGamma b B r * ε ≤ mainScaleGamma b B r * (nativeSlope b B r / 8) :=
          mul_le_mul_of_nonneg_left hεβ hγ₁.le
      _ = nativeSlope b B r * mainScaleGamma b B r / 8 := by ring
      _ = 1 / 2 := by rw [hβγ]; norm_num
  have hvle : nativePriorVariance b B r ε ≤ 1 / 2 := by
    rw [nativePriorVariance, four_mul_div_nativeSlope]
    have h1 : (1 : ℝ) ≤ 2 / powerDualExponent r := by rw [le_div_iff₀ hq0]; linarith
    calc (mainScaleGamma b B r * ε) ^ (2 / powerDualExponent r)
        ≤ (mainScaleGamma b B r * ε) ^ (1 : ℝ) :=
          Real.rpow_le_rpow_of_exponent_ge (by positivity) (by linarith) h1
      _ ≤ 1 / 2 := by rw [Real.rpow_one]; exact hγε
  -- the learner, energy and mixed scales
  have hw0 : 0 < nativeErrorScale a r ε :=
    lt_min (by norm_num) (Real.rpow_pos_of_pos (div_pos hε ha) _)
  have hwS : nativeErrorScale a r ε ≤ (ε / (S * a ^ (1 / r))) ^ 2 :=
    (min_le_right _ _).trans (error_rpow_eq_sq hr ha hε).le
  have hQ : nativeOptimizerScale a b B r ε = (nativeOptimizerConstant a b r * mainScaleGamma b B r
      * ε / (mainScaleRoot b B r * S)) ^ 2 := by
    rw [nativeOptimizerScale, Real.rpow_sub_one hv0.ne', nativePriorVariance_rpow_q hb hB hr hε.le,
      hv]
    ring
  have hwθ : nativeLearnerScale a b B r ε ≤ mainLearnerConstant a b B r * (ε / S) ^ 2 := by
    rw [nativeLearnerScale, mainLearnerConstant]
    exact main_learner_scale_le hS hAr hsG hC₀ hγ₁.le hε.le hwS hQ
  have hCθ : nativeEnergyScale a b B r ε n d ≤ mainEnergyConstant a b B r * (ε / S) ^ 2 := by
    rw [nativeEnergyScale, mainEnergyConstant]
    exact main_energy_scale_le (nativeLearnerScale_nonneg a b B r ε)
      (nativeLearnerScale_le_one a b B r ε) hwθ hK3 hs0 hs1 hsS hc hS hε hS3
  have hd2 : 2 / (d : ℝ) ≤ 1 := by rw [div_le_one hdpos]; linarith
  have hf4 : (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 4) ≤ 2 :=
    (one_add_rpow_le_self (by positivity) (by linarith)).trans (by linarith)
  have hf2 : (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 2) ≤ 2 :=
    (one_add_rpow_le_self (by positivity) (by linarith)).trans (by linarith)
  have hQθ : nativeMixedScale a b B r ε d ≤ (mainMixedConstant a b B r * ε) ^ 2 := by
    rw [nativeMixedScale, nativePriorVariance_rpow_half hb hB hr hε.le, mainMixedConstant]
    exact main_mixed_scale_le hS hAr hsG hC₀ hγ₁.le hε.le hw0.le hwS hv
      (Real.rpow_nonneg (by positivity) _) hf4
  -- the population penalty and the alignment
  have hP : nativePopulationPenalty b B r ε H d ≤ 2 * H * mainScaleGamma b B r ^ 2 * ε ^ 2 := by
    rw [nativePopulationPenalty, Real.rpow_sub_one hv0.ne',
      nativePriorVariance_rpow_q hb hB hr hε.le]
    calc _ ≤ 2 * H * (mainScaleGamma b B r * ε) ^ 2 :=
          main_population_penalty_le hH (pow_le_one₀ ht0.le ht1) (sq_nonneg _) hv0
            (Real.rpow_nonneg (by positivity) _) hf2 hdv
      _ = 2 * H * mainScaleGamma b B r ^ 2 * ε ^ 2 := by ring
  have hg : 32 / 33 ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε)) ^
      (-(powerDualExponent r) / 2) := by
    have hy : 0 ≤ 1 / ((d : ℝ) * nativePriorVariance b B r ε) := by positivity
    have hy32 : 1 / ((d : ℝ) * nativePriorVariance b B r ε) ≤ 1 / 32 := by
      rw [div_le_div_iff₀ (by positivity) (by norm_num)]
      linarith
    have hinv : (32 : ℝ) / 33 ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε))⁻¹ := by
      rw [le_inv_comm₀ (by norm_num) (by positivity)]
      calc 1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε) ≤ 1 + 1 / 32 := by linarith
        _ = (32 / 33 : ℝ)⁻¹ := by norm_num
    calc (32 : ℝ) / 33 ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε))⁻¹ := hinv
      _ = (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε)) ^ (-1 : ℝ) :=
          (Real.rpow_neg_one _).symm
      _ ≤ _ := Real.rpow_le_rpow_of_exponent_le (by linarith) (by linarith)
  have hcondγ := mul_le_of_le_div_add_one (by positivity) hε.le hεγ
  have hHε : 2 * H * mainScaleGamma b B r ^ 2 * ε ≤ 1 / 2 := by linarith
  have hA : 2 * ε ≤ nativeAlignment b B r ε H d := by
    rw [nativeAlignment, nativePriorVariance_rpow_half hb hB hr hε.le]
    exact main_alignment_ge hβγ hε hg hP hHε
  -- the energy budget
  have hV : nativeEnergyBudget a b B r ε L n d
      ≤ 1 / S ^ 2 * ε ^ 2 * oversamplingEnergyRate a b B r L := by
    rw [nativeEnergyBudget, oversamplingEnergyRate]
    have hnd : (n : ℝ) / d ≤ 1 / 32 := by
      rw [div_le_div_iff₀ hdpos (by norm_num)]
      linarith
    have hw0' := nativeLearnerScale_nonneg a b B r ε
    have h2' : (n : ℝ) / d * nativeLearnerScale a b B r ε
        ≤ mainLearnerConstant a b B r / 32 * (ε / S) ^ 2 := by
      calc (n : ℝ) / d * nativeLearnerScale a b B r ε
          ≤ 1 / 32 * nativeLearnerScale a b B r ε := mul_le_mul_of_nonneg_right hnd hw0'
        _ ≤ 1 / 32 * (mainLearnerConstant a b B r * (ε / S) ^ 2) :=
            mul_le_mul_of_nonneg_left hwθ (by norm_num)
        _ = _ := by ring
    have h3' : nativeEnergyScale a b B r ε n d + (n : ℝ) / d * nativeLearnerScale a b B r ε
        ≤ (mainEnergyConstant a b B r + mainLearnerConstant a b B r / 32) * (ε / S) ^ 2 := by
      calc nativeEnergyScale a b B r ε n d + (n : ℝ) / d * nativeLearnerScale a b B r ε
          ≤ mainEnergyConstant a b B r * (ε / S) ^ 2
            + mainLearnerConstant a b B r / 32 * (ε / S) ^ 2 := add_le_add hCθ h2'
        _ = _ := by ring
    refine le_of_le_of_eq (mul_le_mul_of_nonneg_left h3' (sq_nonneg L)) ?_
    field_simp
  -- the signed budget
  set v := nativePriorVariance b B r ε with hvdef
  have hvinv : 2 ≤ v⁻¹ := by
    rw [← one_div, le_div_iff₀ hv0]
    linarith
  have hκeq : nativeKappa b B r ε = v⁻¹ - 1 := rfl
  have hκ0 : 0 ≤ nativeKappa b B r ε := by rw [hκeq]; linarith
  have h1 := oversampling_signal_step hvinv hA hε.le
  have hQc : 0 ≤ mainMixedConstant a b B r := by unfold mainMixedConstant; positivity
  have hcondQ := mul_le_of_le_div_add_one
    (by positivity : 0 ≤ 4 * H * mainMixedConstant a b B r ^ 2) hε.le hεQ
  have hHQ : H * nativeMixedScale a b B r ε d ≤ ε / 4 := by
    calc H * nativeMixedScale a b B r ε d ≤ H * (mainMixedConstant a b B r * ε) ^ 2 :=
          mul_le_mul_of_nonneg_left hQθ hH
      _ = (4 * H * mainMixedConstant a b B r ^ 2 * ε) * ε / 4 := by ring
      _ ≤ 1 * ε / 4 := by gcongr
      _ = ε / 4 := by ring
  have h2 : nativeKappa b B r ε * (H * nativeMixedScale a b B r ε d) ≤ v⁻¹ * ε / 4 := by
    calc nativeKappa b B r ε * (H * nativeMixedScale a b B r ε d)
        ≤ nativeKappa b B r ε * (ε / 4) := mul_le_mul_of_nonneg_left hHQ hκ0
      _ ≤ v⁻¹ * (ε / 4) := by
          apply mul_le_mul_of_nonneg_right _ (by positivity)
          rw [hκeq]; linarith
      _ = v⁻¹ * ε / 4 := by ring
  have hKc : 0 ≤ mainEnergyConstant a b B r := by
    unfold mainEnergyConstant mainLearnerConstant; positivity
  have hcondC := mul_le_of_le_div_add_one
    (by positivity : 0 ≤ 2 * H * mainEnergyConstant a b B r * mainScaleRoot b B r ^ 2) hε.le hεC
  have hS2v : 1 / S ^ 2 = mainScaleRoot b B r ^ 2 * v⁻¹ := by
    rw [hv]; field_simp
  have h3 : H * nativeEnergyScale a b B r ε n d / 2 ≤ v⁻¹ * ε / 4 := by
    have hvi0 : 0 ≤ v⁻¹ := by positivity
    calc H * nativeEnergyScale a b B r ε n d / 2
        ≤ H * (mainEnergyConstant a b B r * (ε / S) ^ 2) / 2 := by
          gcongr
      _ = (2 * H * mainEnergyConstant a b B r * mainScaleRoot b B r ^ 2 * ε) * (v⁻¹ * ε) / 4 := by
          rw [div_pow, div_eq_mul_one_div (ε ^ 2), hS2v]; ring
      _ ≤ 1 * (v⁻¹ * ε) / 4 := by gcongr
      _ = v⁻¹ * ε / 4 := by ring
  have hsig : 1 / S ^ 2 * ε * (oversamplingSignalRate b B r / 2) = v⁻¹ * ε / 2 := by
    rw [oversamplingSignalRate, hS2v]; field_simp
  refine ⟨hdn, hv0, by linarith, ?_, hV⟩
  rw [hsig, nativeOsSignedBudget]
  rw [hκeq] at h2 ⊢
  linarith

/-- **The matching upper order of the signed budget**, so that `M_os = Θ(m_ε ε)`: for
`0 < ε ≤ min{1, β/8}`, `H ≥ 0` and every `n, d`, `M_os ≤ κ A_φ ≤ 4 m_ε ε/s_G²`, which is `8` times
the lower order `m_ε ε/(2 s_G²)` of `nativeOs_recipe_orders_general`. -/
theorem nativeOs_signed_budget_le_general {a b B r H ε : ℝ} {n d : ℕ} (hr : 2 ≤ r)
    (hb : 0 < b) (hB : 0 < B) (hH : 0 ≤ H) (hε : 0 < ε)
    (hε0 : ε ≤ oversamplingLowerThreshold b B r) :
    nativeOsSignedBudget a b B r ε H n d
      ≤ ε ^ (-(2 / powerDualExponent r)) * ε * (4 * oversamplingSignalRate b B r) := by
  obtain ⟨hq1, hq2, -⟩ := main_exponent_facts hr
  have hq0 : 0 < powerDualExponent r := by linarith
  have hγ₁ := mainScaleGamma_pos hb hB hr
  have hβγ := nativeSlope_mul_mainScaleGamma hb hB hr
  have hβ := nativeSlope_pos hb hB hr
  have hsG := mainScaleRoot_pos hb hB hr
  obtain ⟨hε1, hεβ⟩ := le_min_iff.1 hε0
  have hS : 0 < ε ^ (1 / powerDualExponent r) := Real.rpow_pos_of_pos hε _
  have hv := nativePriorVariance_eq_sq hb hB hr hε.le
  have hv0 : 0 < nativePriorVariance b B r ε := by rw [hv]; positivity
  have hγε : mainScaleGamma b B r * ε ≤ 1 / 2 := by
    calc mainScaleGamma b B r * ε ≤ mainScaleGamma b B r * (nativeSlope b B r / 8) :=
          mul_le_mul_of_nonneg_left hεβ hγ₁.le
      _ = nativeSlope b B r * mainScaleGamma b B r / 8 := by ring
      _ = 1 / 2 := by rw [hβγ]; norm_num
  have hvle : nativePriorVariance b B r ε ≤ 1 / 2 := by
    rw [nativePriorVariance, four_mul_div_nativeSlope]
    have h1 : (1 : ℝ) ≤ 2 / powerDualExponent r := by rw [le_div_iff₀ hq0]; linarith
    calc (mainScaleGamma b B r * ε) ^ (2 / powerDualExponent r)
        ≤ (mainScaleGamma b B r * ε) ^ (1 : ℝ) :=
          Real.rpow_le_rpow_of_exponent_ge (by positivity) (by linarith) h1
      _ ≤ 1 / 2 := by rw [Real.rpow_one]; exact hγε
  have hκeq : nativeKappa b B r ε = (nativePriorVariance b B r ε)⁻¹ - 1 := rfl
  have hvinv : 2 ≤ (nativePriorVariance b B r ε)⁻¹ := by
    rw [← one_div, le_div_iff₀ hv0]
    linarith
  have hκ0 : 0 ≤ nativeKappa b B r ε := by rw [hκeq]; linarith
  have hQ0 := nativeMixedScale_nonneg a b B r ε d
  have hC0 := nativeEnergyScale_nonneg a b B r ε n d
  have hP0 : 0 ≤ nativePopulationPenalty b B r ε H d := by
    unfold nativePopulationPenalty
    positivity
  have hfac : (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε)) ^ (-(powerDualExponent r) / 2)
      ≤ 1 := by
    apply Real.rpow_le_one_of_one_le_of_nonpos
    · have : 0 ≤ 1 / ((d : ℝ) * nativePriorVariance b B r ε) := by positivity
      linarith
    · linarith
  have hA : nativeAlignment b B r ε H d ≤ 4 * ε := by
    rw [nativeAlignment, nativePriorVariance_rpow_half hb hB hr hε.le]
    have h1 : nativeSlope b B r * (mainScaleGamma b B r * ε) = 4 * ε := by
      rw [← mul_assoc, hβγ]
    have hpos : 0 ≤ nativeSlope b B r * (mainScaleGamma b B r * ε) := by positivity
    have h2 : nativeSlope b B r * (mainScaleGamma b B r * ε) *
        (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε)) ^ (-(powerDualExponent r) / 2)
        ≤ nativeSlope b B r * (mainScaleGamma b B r * ε) := by
      calc _ ≤ nativeSlope b B r * (mainScaleGamma b B r * ε) * 1 :=
            mul_le_mul_of_nonneg_left hfac hpos
        _ = _ := mul_one _
    linarith
  have hm := rpow_neg_two_div_eq hε.le (powerDualExponent r)
  have hvi : (nativePriorVariance b B r ε)⁻¹
      = ε ^ (-(2 / powerDualExponent r)) * oversamplingSignalRate b B r := by
    rw [hm, hv, oversamplingSignalRate]
    field_simp
  have hkA : nativeKappa b B r ε * nativeAlignment b B r ε H d
      ≤ nativeKappa b B r ε * (4 * ε) := mul_le_mul_of_nonneg_left hA hκ0
  have hk4 : nativeKappa b B r ε * (4 * ε) ≤ (nativePriorVariance b B r ε)⁻¹ * (4 * ε) := by
    apply mul_le_mul_of_nonneg_right _ (by linarith)
    rw [hκeq]; linarith
  have hpen1 : 0 ≤ nativeKappa b B r ε * (H * nativeMixedScale a b B r ε d) :=
    mul_nonneg hκ0 (mul_nonneg hH hQ0)
  have hpen2 : 0 ≤ H * nativeEnergyScale a b B r ε n d / 2 := by positivity
  rw [hvi] at hk4
  rw [nativeOsSignedBudget]
  linarith

/-- The two rates of the oversampling regime: `m_ε ε = ε^{1-2/q}` and `m_ε ε² = ε^{2/r}` (so `M_os = Θ(ε^{1-2/q})`
and `V = O(ε^{2/r})`). -/
theorem nativeOs_rate_identities {r ε : ℝ} (hr : 2 ≤ r) (hε : 0 < ε) :
    ε ^ (-(2 / powerDualExponent r)) * ε = ε ^ (1 - 2 / powerDualExponent r) ∧
      ε ^ (-(2 / powerDualExponent r)) * ε ^ 2 = ε ^ (2 / r) := by
  obtain ⟨-, -, hqr⟩ := main_exponent_facts hr
  constructor
  · rw [sub_eq_add_neg, Real.rpow_add hε, Real.rpow_one]
    ring
  · have h2 : (2 : ℝ) / r = -(2 / powerDualExponent r) + 2 := by
      have e : (2 : ℝ) / r = 2 * (1 / r) := by ring
      rw [e, hqr]
      ring
    rw [h2, Real.rpow_add hε, Real.rpow_two]

end Orders

section LowerLaw

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The lower constant of the arbitrary-sample law for a general link:
`c' = (1/(2 s_G²))²/(2 ln 2 max{v₀, 1})` with `s_G = (4/β)^{1/q}` (`mainScaleRoot`) and
`v₀ = L²(κ_C + ω/32)` (`oversamplingEnergyRate`). -/
def nativeOsGeneralLowerConstant (a b B r L : ℝ) : ℝ :=
  (oversamplingSignalRate b B r / 2) ^ 2 /
    (2 * Real.log 2 * max (oversamplingEnergyRate a b B r L) 1)

/-- The general lower constant is positive. -/
theorem nativeOsGeneralLowerConstant_pos {a b B r L : ℝ} (hr : 2 ≤ r) (hb : 0 < b)
    (hB : 0 < B) : 0 < nativeOsGeneralLowerConstant a b B r L := by
  have hsG := mainScaleRoot_pos hb hB hr
  have hs : 0 < oversamplingSignalRate b B r := by
    unfold oversamplingSignalRate; positivity
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hW : 0 < max (oversamplingEnergyRate a b B r L) 1 :=
    lt_of_lt_of_le one_pos (le_max_right _ _)
  unfold nativeOsGeneralLowerConstant
  positivity

/-- The lower constant of the oversampling law for quartic logistic ERM is the general
constant at the quartic logistic constants `(a, b, B, r, L) = (1/16, 1/2, 1/4, 4, (1 + e^{-1})^{-1})`. -/
theorem nativeOsLowerConstant_eq_general :
    nativeOsLowerConstant
      = nativeOsGeneralLowerConstant (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound := rfl

/-- **The arbitrary-sample lower bound for every link of Assumption 2 (measurable form).**
For a measurable link and a measurable regularizer of Assumption 2 (any slope `b > 0`), every
`0 < ε ≤ ε₀ = nativeOsLowerThreshold a b B r H`, every sample size `n ≥ 1` (in particular every
`n ≥ c m_ε` for any `c > 0`, with no upper bound on `n/m_ε`; for `n ≪ m_ε` the accurate class is
empty by Proposition 4), every `d ≥ C max{n, m_ε}` with the dimension multiplier
`C = 32 max{1, (β/4)^{2/q}}` of Theorem 3, every learner of `nativeAccurateLearners` (measurable, proper,
`ε`-accurate on the product family), noise `G = G_f(R_G) ∼ N(0, I_n)`, every
`Q ∈ {Ii, Ij, Is}` and every real `τ`:
`c' m_ε/(1 + (n/m_ε)(τ/ε)²) ≤ sup_{p ∈ [-1,1]^d} Q_{D_p}(X + τ G)` with `m_ε = ε^{-2/q}` and
`c' = nativeOsGeneralLowerConstant a b B r L > 0`. -/
theorem native_arbitrary_sample_lower_law
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {ε : ℝ} (hε : 0 < ε) (hε0 : ε ≤ nativeOsLowerThreshold a b B r H)
    (hn : 0 < n)
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    nativeOsGeneralLowerConstant a b B r L *
        (ε ^ (-(2 / powerDualExponent r)) /
          (1 + n / ε ^ (-(2 / powerDualExponent r)) * (τ / ε) ^ 2))
      ≤ nativeWorstInformation Q μR μG φ A Gf τ := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  obtain ⟨hdn, hv0, hv1, hM, hV⟩ :=
    nativeOs_recipe_orders_general (a := a) (L := L) hr ha hb hB hH hε hε0 hn hdim
  have hmpos : 0 < ε ^ (-(2 / powerDualExponent r)) := Real.rpow_pos_of_pos hε _
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hd : 0 < d := by omega
  have hsG := mainScaleRoot_pos hb hB hr
  have hc₁ : 0 < oversamplingSignalRate b B r / 2 := by
    unfold oversamplingSignalRate; positivity
  have hMpos : 0 < nativeOsSignedBudget a b B r ε H n d := lt_of_lt_of_le (by positivity) hM
  have hlog : 0 < 2 * Real.log 2 := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    linarith
  obtain ⟨-, hS0, -, -⟩ := nativeWorstInformation_facts μR μG hφm hA hGf Q τ
  have hkey := nativeOs_information_lower_bound_general μR μG hd hφ hφm hg hgm hε hv0 hv1 A hA
    hA1 hacc hGf hGlaw hMpos Q τ
  exact oversampling_lower_algebra hn' hmpos hε hc₁ hM hV hS0 hlog hkey

/-- **The arbitrary-sample lower bound for every link of Assumption 2 (local
form).**  Exactly the conclusion of `native_arbitrary_sample_lower_law`, with no ambient
measurability hypothesis on the link or the regularizer: only `NativeLinkClass φ b L H` (convex
and `C²` on a neighbourhood of `[-1,1]`, `b = -φ'(0) > 0`, `|φ'| ≤ L`, `0 ≤ φ'' ≤ H` on `[-1,1]`)
and `NativeRegularizerClass g a B r Lg`.  The statement has the explicit threshold
`nativeOsLowerThreshold a b B r H`, the dimension multiplier `mainDimensionConstant b B r` of
Theorem 3 and the explicit constant `nativeOsGeneralLowerConstant a b B r L`. -/
theorem native_arbitrary_sample_lower_law_local
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg)
    {ε : ℝ} (hε : 0 < ε) (hε0 : ε ≤ nativeOsLowerThreshold a b B r H)
    (hn : 0 < n)
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    nativeOsGeneralLowerConstant a b B r L *
        (ε ^ (-(2 / powerDualExponent r)) /
          (1 + n / ε ^ (-(2 / powerDualExponent r)) * (τ / ε) ^ 2))
      ≤ nativeWorstInformation Q μR μG φ A Gf τ := by
  obtain ⟨ψ, hψcont, hψclass, hψeq⟩ := hφ.exists_measurable_extension
  obtain ⟨g', hg'm, hg'class, hg'eq⟩ := hg.exists_measurable_extension
  have hφlocal : ∀ t ∈ Set.Icc (-1 : ℝ) 1, φ t = ψ t := fun t ht => (hψeq t ht).1.symm
  have hglocal : ∀ x : EuclideanSpace ℝ (Fin d), ‖x‖ ≤ 1 → g x = g' x :=
    fun x hx => (hg'eq x hx).1.symm
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hC32 : 32 ≤ mainDimensionConstant b B r := by
    unfold mainDimensionConstant
    have := le_max_left (1 : ℝ) ((nativeSlope b B r / 4) ^ (2 / powerDualExponent r))
    linarith
  have hM0 : 0 < max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) :=
    lt_of_lt_of_le hn' (le_max_left _ _)
  have hdpos : (0 : ℝ) < d := lt_of_lt_of_le (mul_pos (by linarith) hM0) hdim
  have hd : 0 < d := by exact_mod_cast hdpos
  have hAcl' : A ∈ nativeAccurateLearners n d μR ψ g' ε :=
    nativeAccurateLearners_mono_local_representatives μR hφlocal hglocal hd hAcl
  have hlaw := native_arbitrary_sample_lower_law μR μG hψclass hψcont.measurable hg'class hg'm
    hε hε0 hn hdim hAcl' hGf hGlaw Q τ
  have hinfo := nativeWorstInformation_eq_of_link_eq μR μG hd hφlocal A hAcl.2.1 Gf τ Q
  rw [hinfo]
  exact hlaw

/-- **The case `b ≤ 4`.**  Then the dimension multiplier of Theorem 3 is `C = 32`
(`mainDimensionConstant_eq_of_le_four`), so the dimension condition is `d ≥ 32 n`. -/
theorem native_arbitrary_sample_lower_law_local_of_le_four
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg) (hb4 : b ≤ 4)
    {ε : ℝ} (hε : 0 < ε) (hε0 : ε ≤ nativeOsLowerThreshold a b B r H)
    (hn : ε ^ (-(2 / powerDualExponent r)) ≤ n) (hdn : 32 * n ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    nativeOsGeneralLowerConstant a b B r L *
        (ε ^ (-(2 / powerDualExponent r)) /
          (1 + n / ε ^ (-(2 / powerDualExponent r)) * (τ / ε) ^ 2))
      ≤ nativeWorstInformation Q μR μG φ A Gf τ := by
  have hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r)))
      ≤ d := by
    rw [mainDimensionConstant_eq_of_le_four hφ.slope_pos hg.B_pos hg.two_le hb4,
      max_eq_left hn]
    exact_mod_cast hdn
  have hn0 : 0 < n := by
    have h : (0 : ℝ) < n := lt_of_lt_of_le (Real.rpow_pos_of_pos hε _) hn
    exact_mod_cast h
  exact native_arbitrary_sample_lower_law_local μR μG hφ hg hε hε0 hn0 hdim hAcl hGf hGlaw Q τ

/-- **The oversampling regime for a general slope.**  For `n ≥ m_ε` the dimension
condition `d ≥ C max{n, m_ε}` reads `d ≥ C n`. -/
theorem native_arbitrary_sample_lower_law_local_oversampling
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg)
    {ε : ℝ} (hε : 0 < ε) (hε0 : ε ≤ nativeOsLowerThreshold a b B r H)
    (hn : ε ^ (-(2 / powerDualExponent r)) ≤ n) (hdn : mainDimensionConstant b B r * n ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    nativeOsGeneralLowerConstant a b B r L *
        (ε ^ (-(2 / powerDualExponent r)) /
          (1 + n / ε ^ (-(2 / powerDualExponent r)) * (τ / ε) ^ 2))
      ≤ nativeWorstInformation Q μR μG φ A Gf τ := by
  have hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r)))
      ≤ d := by
    rw [max_eq_left hn]
    exact hdn
  have hn0 : 0 < n := by
    have h : (0 : ℝ) < n := lt_of_lt_of_le (Real.rpow_pos_of_pos hε _) hn
    exact_mod_cast h
  exact native_arbitrary_sample_lower_law_local μR μG hφ hg hε hε0 hn0 hdim hAcl hGf hGlaw Q τ

/-- **Instance: the exponential link `φ(t) = e^{-t}`** (`(b, L, H) = (1, e, e)`) with any
regularizer of Assumption 2. -/
theorem native_arbitrary_sample_lower_law_exponentialLoss
    {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg : ℝ} (hg : NativeRegularizerClass g a B r Lg)
    {ε : ℝ} (hε : 0 < ε) (hε0 : ε ≤ nativeOsLowerThreshold a 1 B r (Real.exp 1))
    (hn : ε ^ (-(2 / powerDualExponent r)) ≤ n) (hdn : 32 * n ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR exponentialLoss g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    nativeOsGeneralLowerConstant a 1 B r (Real.exp 1) *
        (ε ^ (-(2 / powerDualExponent r)) /
          (1 + n / ε ^ (-(2 / powerDualExponent r)) * (τ / ε) ^ 2))
      ≤ nativeWorstInformation Q μR μG exponentialLoss A Gf τ :=
  native_arbitrary_sample_lower_law_local_of_le_four μR μG exponentialLoss_nativeLinkClass hg
    (by norm_num) hε hε0 hn hdn hAcl hGf hGlaw Q τ

/-- **Instance: the squared-margin link `φ(t) = (1-t)²/2`** (`(b, L, H) = (1, 2, 1)`) with any
regularizer of Assumption 2. -/
theorem native_arbitrary_sample_lower_law_squaredMarginLoss
    {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg : ℝ} (hg : NativeRegularizerClass g a B r Lg)
    {ε : ℝ} (hε : 0 < ε) (hε0 : ε ≤ nativeOsLowerThreshold a 1 B r 1)
    (hn : ε ^ (-(2 / powerDualExponent r)) ≤ n) (hdn : 32 * n ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR squaredMarginLoss g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    nativeOsGeneralLowerConstant a 1 B r 2 *
        (ε ^ (-(2 / powerDualExponent r)) /
          (1 + n / ε ^ (-(2 / powerDualExponent r)) * (τ / ε) ^ 2))
      ≤ nativeWorstInformation Q μR μG squaredMarginLoss A Gf τ :=
  native_arbitrary_sample_lower_law_local_of_le_four μR μG squaredMarginLoss_nativeLinkClass hg
    (by norm_num) hε hε0 hn hdn hAcl hGf hGlaw Q τ

end LowerLaw

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/GeneralLinkTermOrders.lean <==
import LossOnlyTraceability.GeneralLinkNonlinearMain

/-! # The term orders of the arbitrary-sample signed budget, for every link of Assumption 2

The signed budget `M_os = κ(A_φ - H Q_θ) - (H/2) C_θ` of smooth links at arbitrary sample size is
of order `Θ(ε^{1-2/q})` because `Q_θ = O(ε²)`, `κ H Q_θ = O(ε^{2/r})` and
`κ A_φ = Θ(ε^{1-2/q})` (and `(H/2) C_θ = O(ε^{2/r})`).  `nativeOs_budget_term_orders_general`
states these bounds for the finite recipe (whose `Q_θ`, `C_θ` bound the learner's actual moments,
`native_joint_mixed_le` and `native_weighted_energy_le`), in terms of `m_ε ε = ε^{1-2/q}` and
`m_ε ε² = ε^{2/r}` (`nativeOs_rate_identities`), for every slope `b > 0`, every sample size
`n ≥ 1` and every `d ≥ C max{n, m_ε}`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

set_option maxHeartbeats 1000000 in
/-- **The term orders of the arbitrary-sample budget.**  Under the hypotheses of
`nativeOs_recipe_orders_general`, with `m_ε = ε^{-2/q}`, `c_Q = mainMixedConstant`,
`κ_C = mainEnergyConstant` and `1/s_G² = oversamplingSignalRate`:
`Q_θ ≤ c_Q² ε²`, `κ H Q_θ ≤ (H c_Q²/s_G²) m_ε ε²`, `(H/2) C_θ ≤ (H κ_C/2) m_ε ε²` and
`m_ε ε/s_G² ≤ κ A_φ ≤ 4 m_ε ε/s_G²`. -/
theorem nativeOs_budget_term_orders_general {a b B r H ε : ℝ} {n d : ℕ} (hr : 2 ≤ r)
    (ha : 0 < a) (hb : 0 < b) (hB : 0 < B) (hH : 0 ≤ H) (hε : 0 < ε)
    (hε0 : ε ≤ nativeOsLowerThreshold a b B r H)
    (hn : 0 < n)
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d) :
    nativeMixedScale a b B r ε d ≤ mainMixedConstant a b B r ^ 2 * ε ^ 2 ∧
      nativeKappa b B r ε * (H * nativeMixedScale a b B r ε d)
        ≤ ε ^ (-(2 / powerDualExponent r)) * ε ^ 2 *
          (H * mainMixedConstant a b B r ^ 2 * oversamplingSignalRate b B r) ∧
      H * nativeEnergyScale a b B r ε n d / 2
        ≤ ε ^ (-(2 / powerDualExponent r)) * ε ^ 2 * (H * mainEnergyConstant a b B r / 2) ∧
      ε ^ (-(2 / powerDualExponent r)) * ε * oversamplingSignalRate b B r
        ≤ nativeKappa b B r ε * nativeAlignment b B r ε H d ∧
      nativeKappa b B r ε * nativeAlignment b B r ε H d
        ≤ ε ^ (-(2 / powerDualExponent r)) * ε * (4 * oversamplingSignalRate b B r) := by
  obtain ⟨hεo, hεrest⟩ := le_min_iff.1 hε0
  obtain ⟨hεγ, -⟩ := le_min_iff.1 hεrest
  obtain ⟨hq1, hq2, -⟩ := main_exponent_facts hr
  have hq0 : 0 < powerDualExponent r := by linarith
  have hβ := nativeSlope_pos hb hB hr
  have hγ₁ := mainScaleGamma_pos hb hB hr
  have hβγ := nativeSlope_mul_mainScaleGamma hb hB hr
  have hsG := mainScaleRoot_pos hb hB hr
  have hC₀ : 0 ≤ nativeOptimizerConstant a b r := Real.rpow_nonneg (by positivity) _
  have hc := matrixEnergyC_pos
  have hAr : 0 < a ^ (1 / r) := Real.rpow_pos_of_pos ha _
  obtain ⟨ht0, ht1⟩ := nativeMargin_pos_le_one hb hB hr
  obtain ⟨hε1, hεβ⟩ := le_min_iff.1 hεo
  have hS : 0 < ε ^ (1 / powerDualExponent r) := Real.rpow_pos_of_pos hε _
  have hS1 : ε ^ (1 / powerDualExponent r) ≤ 1 := Real.rpow_le_one hε.le hε1 (by positivity)
  have hS3 := rpow_inv_cube_le hε hε1 hq0 (by linarith)
  have hv := nativePriorVariance_eq_sq hb hB hr hε.le
  have hm := rpow_neg_two_div_eq hε.le (powerDualExponent r)
  have hCdim : mainDimensionConstant b B r = 32 * max 1 (1 / mainScaleRoot b B r ^ 2) := by
    rw [mainDimensionConstant, show nativeSlope b B r / 4 = (mainScaleGamma b B r)⁻¹ by
      rw [mainScaleGamma, inv_div], Real.inv_rpow hγ₁.le, mainScaleGamma_rpow_eq hb hB hr,
      one_div]
  rw [hm]
  rw [hm] at hdim
  rw [hCdim] at hdim
  set S := ε ^ (1 / powerDualExponent r) with hSdef
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast hn
  -- the dimension facts
  have hmax1 := le_max_left (1 : ℝ) (1 / mainScaleRoot b B r ^ 2)
  have hmax2 := le_max_right (1 : ℝ) (1 / mainScaleRoot b B r ^ 2)
  have hmax3 := le_max_left (n : ℝ) (1 / S ^ 2)
  have hmax4 := le_max_right (n : ℝ) (1 / S ^ 2)
  have hX0 : 0 ≤ max (1 : ℝ) (1 / mainScaleRoot b B r ^ 2) := zero_le_one.trans hmax1
  have hdn' : 32 * (n : ℝ) ≤ d := by
    have := mul_le_mul hmax1 hmax3 hnpos.le hX0
    linarith
  have hdS : 32 * (1 / S ^ 2) ≤ d := by
    have := mul_le_mul hmax1 hmax4 (by positivity) hX0
    linarith
  have hdv0 : 32 * (1 / mainScaleRoot b B r ^ 2) * (1 / S ^ 2) ≤ d := by
    have := mul_le_mul hmax2 hmax4 (by positivity) hX0
    linarith
  have hdn : 32 * n ≤ d := by exact_mod_cast hdn'
  have hdpos : (0 : ℝ) < d := by linarith
  have hdS2 : 32 ≤ (d : ℝ) * S ^ 2 := by
    rw [mul_one_div, div_le_iff₀ (by positivity)] at hdS
    exact hdS
  have hv0 : 0 < nativePriorVariance b B r ε := by rw [hv]; positivity
  have hdv : 32 ≤ (d : ℝ) * nativePriorVariance b B r ε := by
    rw [hv]
    have e : 32 * (1 / mainScaleRoot b B r ^ 2) * (1 / S ^ 2)
        = 32 / (mainScaleRoot b B r * S) ^ 2 := by
      field_simp
    rw [e, div_le_iff₀ (by positivity)] at hdv0
    exact hdv0
  -- the matrix constants
  have hK := matrix_energy_constant_bound hdn
  have hK3 : matrixEnergyK ((n : ℝ) / d) ≤ 3 := by linarith [hK.1, hK.2]
  have hs0 := matrixEnergyS_nonneg d
  have hsS : matrixEnergyS d ≤ S ^ 2 / (16 * matrixEnergyC) := by
    unfold matrixEnergyS
    rw [div_le_div_iff₀ (by positivity) (by positivity)]
    calc 2 * (16 * matrixEnergyC) = matrixEnergyC * 32 := by ring
      _ ≤ matrixEnergyC * ((d : ℝ) * S ^ 2) := mul_le_mul_of_nonneg_left hdS2 hc.le
      _ = _ := by ring
  have hs1 : matrixEnergyS d ≤ 1 := by
    refine hsS.trans ?_
    have hc16 : 1 ≤ 16 * matrixEnergyC := by unfold matrixEnergyC; norm_num
    rw [div_le_one (by positivity)]
    nlinarith [pow_le_one₀ hS.le hS1 (n := 2)]
  -- the prior variance
  have hγε : mainScaleGamma b B r * ε ≤ 1 / 2 := by
    calc mainScaleGamma b B r * ε ≤ mainScaleGamma b B r * (nativeSlope b B r / 8) :=
          mul_le_mul_of_nonneg_left hεβ hγ₁.le
      _ = nativeSlope b B r * mainScaleGamma b B r / 8 := by ring
      _ = 1 / 2 := by rw [hβγ]; norm_num
  have hvle : nativePriorVariance b B r ε ≤ 1 / 2 := by
    rw [nativePriorVariance, four_mul_div_nativeSlope]
    have h1 : (1 : ℝ) ≤ 2 / powerDualExponent r := by rw [le_div_iff₀ hq0]; linarith
    calc (mainScaleGamma b B r * ε) ^ (2 / powerDualExponent r)
        ≤ (mainScaleGamma b B r * ε) ^ (1 : ℝ) :=
          Real.rpow_le_rpow_of_exponent_ge (by positivity) (by linarith) h1
      _ ≤ 1 / 2 := by rw [Real.rpow_one]; exact hγε
  -- the learner, energy and mixed scales
  have hw0 : 0 < nativeErrorScale a r ε :=
    lt_min (by norm_num) (Real.rpow_pos_of_pos (div_pos hε ha) _)
  have hwS : nativeErrorScale a r ε ≤ (ε / (S * a ^ (1 / r))) ^ 2 :=
    (min_le_right _ _).trans (error_rpow_eq_sq hr ha hε).le
  have hQ : nativeOptimizerScale a b B r ε = (nativeOptimizerConstant a b r * mainScaleGamma b B r
      * ε / (mainScaleRoot b B r * S)) ^ 2 := by
    rw [nativeOptimizerScale, Real.rpow_sub_one hv0.ne', nativePriorVariance_rpow_q hb hB hr hε.le,
      hv]
    ring
  have hwθ : nativeLearnerScale a b B r ε ≤ mainLearnerConstant a b B r * (ε / S) ^ 2 := by
    rw [nativeLearnerScale, mainLearnerConstant]
    exact main_learner_scale_le hS hAr hsG hC₀ hγ₁.le hε.le hwS hQ
  have hCθ : nativeEnergyScale a b B r ε n d ≤ mainEnergyConstant a b B r * (ε / S) ^ 2 := by
    rw [nativeEnergyScale, mainEnergyConstant]
    exact main_energy_scale_le (nativeLearnerScale_nonneg a b B r ε)
      (nativeLearnerScale_le_one a b B r ε) hwθ hK3 hs0 hs1 hsS hc hS hε hS3
  have hd2 : 2 / (d : ℝ) ≤ 1 := by rw [div_le_one hdpos]; linarith
  have hf4 : (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 4) ≤ 2 :=
    (one_add_rpow_le_self (by positivity) (by linarith)).trans (by linarith)
  have hf2 : (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 2) ≤ 2 :=
    (one_add_rpow_le_self (by positivity) (by linarith)).trans (by linarith)
  have hQθ : nativeMixedScale a b B r ε d ≤ (mainMixedConstant a b B r * ε) ^ 2 := by
    rw [nativeMixedScale, nativePriorVariance_rpow_half hb hB hr hε.le, mainMixedConstant]
    exact main_mixed_scale_le hS hAr hsG hC₀ hγ₁.le hε.le hw0.le hwS hv
      (Real.rpow_nonneg (by positivity) _) hf4
  -- the population penalty and the alignment
  have hP : nativePopulationPenalty b B r ε H d ≤ 2 * H * mainScaleGamma b B r ^ 2 * ε ^ 2 := by
    rw [nativePopulationPenalty, Real.rpow_sub_one hv0.ne',
      nativePriorVariance_rpow_q hb hB hr hε.le]
    calc _ ≤ 2 * H * (mainScaleGamma b B r * ε) ^ 2 :=
          main_population_penalty_le hH (pow_le_one₀ ht0.le ht1) (sq_nonneg _) hv0
            (Real.rpow_nonneg (by positivity) _) hf2 hdv
      _ = 2 * H * mainScaleGamma b B r ^ 2 * ε ^ 2 := by ring
  have hg : 32 / 33 ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε)) ^
      (-(powerDualExponent r) / 2) := by
    have hy : 0 ≤ 1 / ((d : ℝ) * nativePriorVariance b B r ε) := by positivity
    have hy32 : 1 / ((d : ℝ) * nativePriorVariance b B r ε) ≤ 1 / 32 := by
      rw [div_le_div_iff₀ (by positivity) (by norm_num)]
      linarith
    have hinv : (32 : ℝ) / 33 ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε))⁻¹ := by
      rw [le_inv_comm₀ (by norm_num) (by positivity)]
      calc 1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε) ≤ 1 + 1 / 32 := by linarith
        _ = (32 / 33 : ℝ)⁻¹ := by norm_num
    calc (32 : ℝ) / 33 ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε))⁻¹ := hinv
      _ = (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε)) ^ (-1 : ℝ) :=
          (Real.rpow_neg_one _).symm
      _ ≤ _ := Real.rpow_le_rpow_of_exponent_le (by linarith) (by linarith)
  have hcondγ := mul_le_of_le_div_add_one (by positivity) hε.le hεγ
  have hHε : 2 * H * mainScaleGamma b B r ^ 2 * ε ≤ 1 / 2 := by linarith
  have hA : 2 * ε ≤ nativeAlignment b B r ε H d := by
    rw [nativeAlignment, nativePriorVariance_rpow_half hb hB hr hε.le]
    exact main_alignment_ge hβγ hε hg hP hHε
  -- the upper bound `A_φ ≤ 4ε`
  have hP0 : 0 ≤ nativePopulationPenalty b B r ε H d := by
    unfold nativePopulationPenalty
    positivity
  have hfac : (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε)) ^ (-(powerDualExponent r) / 2)
      ≤ 1 := by
    apply Real.rpow_le_one_of_one_le_of_nonpos
    · have : 0 ≤ 1 / ((d : ℝ) * nativePriorVariance b B r ε) := by positivity
      linarith
    · linarith
  have hAup : nativeAlignment b B r ε H d ≤ 4 * ε := by
    rw [nativeAlignment, nativePriorVariance_rpow_half hb hB hr hε.le]
    have h1 : nativeSlope b B r * (mainScaleGamma b B r * ε) = 4 * ε := by
      rw [← mul_assoc, hβγ]
    have hpos : 0 ≤ nativeSlope b B r * (mainScaleGamma b B r * ε) := by positivity
    have h2 : nativeSlope b B r * (mainScaleGamma b B r * ε) *
        (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε)) ^ (-(powerDualExponent r) / 2)
        ≤ nativeSlope b B r * (mainScaleGamma b B r * ε) := by
      calc _ ≤ nativeSlope b B r * (mainScaleGamma b B r * ε) * 1 :=
            mul_le_mul_of_nonneg_left hfac hpos
        _ = _ := mul_one _
    linarith
  -- assembling
  set v := nativePriorVariance b B r ε with hvdef
  have hvinv : 2 ≤ v⁻¹ := by
    rw [← one_div, le_div_iff₀ hv0]
    linarith
  have hκeq : nativeKappa b B r ε = v⁻¹ - 1 := rfl
  have hκ0 : 0 ≤ nativeKappa b B r ε := by rw [hκeq]; linarith
  have hvi : v⁻¹ = 1 / S ^ 2 * oversamplingSignalRate b B r := by
    rw [hv, oversamplingSignalRate]
    field_simp
  have hQθ' : nativeMixedScale a b B r ε d ≤ mainMixedConstant a b B r ^ 2 * ε ^ 2 := by
    calc nativeMixedScale a b B r ε d ≤ (mainMixedConstant a b B r * ε) ^ 2 := hQθ
      _ = mainMixedConstant a b B r ^ 2 * ε ^ 2 := by ring
  have hQ0 := nativeMixedScale_nonneg a b B r ε d
  have hκv : nativeKappa b B r ε ≤ v⁻¹ := by rw [hκeq]; linarith
  refine ⟨hQθ', ?_, ?_, ?_, ?_⟩
  · calc nativeKappa b B r ε * (H * nativeMixedScale a b B r ε d)
        ≤ v⁻¹ * (H * (mainMixedConstant a b B r ^ 2 * ε ^ 2)) :=
          mul_le_mul hκv (mul_le_mul_of_nonneg_left hQθ' hH) (mul_nonneg hH hQ0)
            (by linarith)
      _ = 1 / S ^ 2 * ε ^ 2 * (H * mainMixedConstant a b B r ^ 2 * oversamplingSignalRate b B r) := by
          rw [hvi]; ring
  · calc H * nativeEnergyScale a b B r ε n d / 2
        ≤ H * (mainEnergyConstant a b B r * (ε / S) ^ 2) / 2 := by gcongr
      _ = 1 / S ^ 2 * ε ^ 2 * (H * mainEnergyConstant a b B r / 2) := by ring
  · have h1 := oversampling_signal_step hvinv hA hε.le
    rw [← hκeq] at h1
    calc 1 / S ^ 2 * ε * oversamplingSignalRate b B r = v⁻¹ * ε := by rw [hvi]; ring
      _ ≤ nativeKappa b B r ε * nativeAlignment b B r ε H d := h1
  · calc nativeKappa b B r ε * nativeAlignment b B r ε H d
        ≤ nativeKappa b B r ε * (4 * ε) := mul_le_mul_of_nonneg_left hAup hκ0
      _ ≤ v⁻¹ * (4 * ε) := mul_le_mul_of_nonneg_right hκv (by linarith)
      _ = 1 / S ^ 2 * ε * (4 * oversamplingSignalRate b B r) := by rw [hvi]; ring

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/GradientNoise.lean <==
import LossOnlyTraceability.NativeMinimizer
import LossOnlyTraceability.PopulationMinimizer

/-! The empirical-minus-population gradient noise of quartic logistic ERM and the deterministic
optimizer error. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory
open scoped InnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [MeasurableSpace E]

/-- The centered sample average of the logistic gradient (empirical minus population gradient),
evaluated at a supplied parameter. -/
def empiricalGradientNoise {n : ℕ} (μ : Measure E) (z : Fin n → E) (y : E) : E :=
  logisticGradient (fun _ => (n : ℝ)⁻¹) z y - populationLogisticGradient μ y

theorem empiricalGradientNoise_eq {n : ℕ} (μ : Measure E) (z : Fin n → E) (y : E) :
    empiricalGradientNoise μ z y =
      empiricalQuarticGradient z y - populationQuarticGradient μ y := by
  simp [empiricalGradientNoise, empiricalQuarticGradient, quarticLogisticGradient,
    populationQuarticGradient]

variable [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E]

theorem empiricalGradient_at_populationMin {n : ℕ} (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (z : Fin n → E) (y : E)
    (hy : IsLocalMin (populationQuarticRisk μ) y) :
    empiricalQuarticGradient z y = empiricalGradientNoise μ z y := by
  rw [empiricalGradientNoise_eq,
    populationQuarticGradient_zero_at_localMin μ hsupport y hy, sub_zero]

/-- The parameter-error bound `‖x - y‖ ≤ (4 ‖gradient noise at y‖)^(1/3)` for quartic logistic
ERM; no IID premise is needed for this pathwise result. -/
theorem empirical_population_minimizer_distance {n : ℕ}
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (z : Fin n → E) (x y : E)
    (hx : IsLocalMin (empiricalQuarticObjective z) x)
    (hy : IsLocalMin (populationQuarticRisk μ) y) :
    ‖x - y‖ ≤ (4 * ‖empiricalGradientNoise μ z y‖) ^ (1 / 3 : ℝ) := by
  have h := empiricalQuartic_residual_root z y x ‖empiricalGradientNoise μ z y‖ hx
    (by rw [empiricalGradient_at_populationMin μ hsupport z y hy])
  simpa only [norm_sub_rev] using h

/-- Keep the signed gradient-noise term for the sharper Bregman comparison. -/
theorem quartic_pairing_le_gradientNoise {n : ℕ}
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (z : Fin n → E) (x y : E)
    (hx : IsLocalMin (empiricalQuarticObjective z) x)
    (hy : IsLocalMin (populationQuarticRisk μ) y) :
    ⟪quarticMap x - quarticMap y, x - y⟫_ℝ ≤
      -⟪empiricalGradientNoise μ z y, x - y⟫_ℝ := by
  have hzero := quarticLogisticGradient_zero_at_localMin
    (fun _ : Fin n => (n : ℝ)⁻¹) z x hx
  have hnoise := empiricalGradient_at_populationMin μ hsupport z y hy
  have hp := congrArg (fun v : E => ⟪v, x - y⟫_ℝ) hzero
  have hn := congrArg (fun v : E => ⟪v, x - y⟫_ℝ) hnoise
  have hm := logisticGradient_monotonicity (fun _ : Fin n => (n : ℝ)⁻¹) z
    (fun _ => by positivity) x y
  simp only [empiricalQuarticGradient, quarticLogisticGradient, inner_add_left,
    inner_zero_left, inner_sub_left] at hp hn hm ⊢
  linarith

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/GradientNoiseMoment.lean <==
import LossOnlyTraceability.LogisticGradientMoment
import LossOnlyTraceability.GradientNoise

/-! Identification of the exact gradient-noise second moment in the accuracy bound for quartic
logistic ERM. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

variable {E Ω : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [MeasurableSpace E]

theorem centered_logistic_average_eq_gradientNoise {n : ℕ} (hn : 0 < n)
    (μ : Measure E) (z : Fin n → E) (y : E) :
    (n : ℝ)⁻¹ • ∑ i, (logisticSampleGradient y (z i) - populationLogisticGradient μ y) =
      empiricalGradientNoise μ z y := by
  have hn0 : (n : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.ne_of_gt hn)
  simp [empiricalGradientNoise, logisticGradient, logisticSampleGradient,
    Finset.sum_sub_distrib, Finset.smul_sum, smul_sub, smul_smul]
  rw [← Nat.cast_smul_eq_nsmul ℝ, smul_smul, inv_mul_cancel₀ hn0, one_smul]

variable [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E] [MeasurableSpace Ω]

theorem integral_empiricalGradientNoise_sq_le {n : ℕ} (hn : 0 < n)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν)) (y : E)
    (hy : ‖y‖ ≤ (1 / 2 : ℝ) ^ (1 / 3 : ℝ)) :
    (∫ ω, ‖empiricalGradientNoise μ (fun i => Z i ω) y‖ ^ (2 : ℕ) ∂ν) ≤
      logisticOptimizerSlopeBound ^ (2 : ℕ) / n := by
  have h := integral_norm_logistic_centered_average_sq_le hn ν μ hsupport Z hZ hindep y hy
  simpa only [centered_logistic_average_eq_gradientNoise hn μ] using h

/-- At a population minimizer, the radius needed for the exact L_* bound is proved. -/
theorem integral_empiricalGradientNoise_sq_le_at_populationMin {n : ℕ} (hn : 0 < n)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν)) (y : E)
    (hy : IsLocalMin (populationQuarticRisk μ) y) :
    (∫ ω, ‖empiricalGradientNoise μ (fun i => Z i ω) y‖ ^ (2 : ℕ) ∂ν) ≤
      logisticOptimizerSlopeBound ^ (2 : ℕ) / n :=
  integral_empiricalGradientNoise_sq_le hn ν μ hsupport Z hZ hindep y
    (populationQuartic_localMin_norm_root μ hsupport y hy)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HessianRegularizer.lean <==
import LossOnlyTraceability.BoundaryComplete
import LossOnlyTraceability.SmoothAllowance
import Mathlib.Analysis.Calculus.FDeriv.Symmetric
import Mathlib.Analysis.InnerProductSpace.Rayleigh

/-! The centered smooth Hessian-bounded example, with the exact quadratic class constants. -/
noncomputable section
namespace LossOnlyTraceability
open scoped InnerProductSpace Topology
variable {d : ℕ}

/-- Integrating the lower Hessian bound twice gives its exact Bregman coefficient. -/
theorem bregman_lower_of_hessian
    (g : EuclideanSpace ℝ (Fin d) → ℝ)
    (G : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d))
    (H : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d) →L[ℝ] EuclideanSpace ℝ (Fin d))
    (hG : ∀ x, HasGradientAt g (G x) x) (hH : ∀ x, HasFDerivAt G (H x) x)
    {lam : ℝ} (hlower : ∀ x v, lam * ‖v‖ ^ 2 ≤ ⟪H x v, v⟫_ℝ)
    (x y : EuclideanSpace ℝ (Fin d)) :
    lam / 2 * ‖y - x‖ ^ 2 ≤ g y - g x - ⟪G x, y - x⟫_ℝ := by
  let v := y - x
  let ψ : ℝ → ℝ := fun t => ⟪G (x + t • v), v⟫_ℝ
  have hpath (t : ℝ) : HasDerivAt (fun s : ℝ => x + s • v) v t := by
    simpa using ((hasDerivAt_id t).smul_const v).const_add x
  have hψ (t : ℝ) : HasDerivAt ψ ⟪H (x + t • v) v, v⟫_ℝ t := by
    have hh := ((hH (x + t • v)).comp_hasDerivAt t (hpath t)).inner ℝ (hasDerivAt_const t v)
    simpa only [inner_zero_right, zero_add, Function.comp_def] using hh
  have hψlower (t : ℝ) (ht : 0 ≤ t) :
      lam * ‖v‖ ^ 2 * t ≤ ψ t - ψ 0 := by
    have hh := mul_sub_le_image_sub_of_le_deriv (fun s => (hψ s).differentiableAt)
      (fun s => by rw [(hψ s).deriv]; exact hlower _ v) ht
    simpa using hh
  let q : ℝ → ℝ := fun t => g (x + t • v) - t * ⟪G x, v⟫_ℝ - lam / 2 * ‖v‖ ^ 2 * t ^ 2
  have hq (t : ℝ) : HasDerivAt q
      (ψ t - ⟪G x, v⟫_ℝ - lam * ‖v‖ ^ 2 * t) t := by
    have hf := (hG (x + t • v)).hasFDerivAt.comp_hasDerivAt t (hpath t)
    convert! (hf.sub ((hasDerivAt_id t).mul_const ⟪G x, v⟫_ℝ)).sub
      (((hasDerivAt_id t).pow 2).const_mul (lam / 2 * ‖v‖ ^ 2)) using 1
    simp only [ψ, id_eq, InnerProductSpace.toDual_apply_apply]
    ring
  have hmono : MonotoneOn q (Set.Icc 0 1) :=
    monotoneOn_of_deriv_nonneg (convex_Icc 0 1)
      (fun t _ => (hq t).continuousAt.continuousWithinAt)
      (fun t _ => (hq t).differentiableAt.differentiableWithinAt) (by
        intro t ht
        rw [(hq t).deriv]
        have hh := hψlower t (interior_subset ht).1
        simp only [ψ, zero_smul, add_zero] at hh
        dsimp [ψ]
        linarith)
  have hh := hmono ⟨le_rfl, zero_le_one⟩ ⟨zero_le_one, le_rfl⟩ zero_le_one
  simp only [q, v, one_smul, zero_smul, add_zero, add_sub_cancel, one_mul, zero_mul,
    sub_zero, one_pow, mul_one] at hh
  linarith

/-- The derivative of a gradient is symmetric; no Hessian-symmetry assumption is needed. -/
theorem gradient_derivative_symmetric
    (g : EuclideanSpace ℝ (Fin d) → ℝ)
    (G : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d))
    (H : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d) →L[ℝ] EuclideanSpace ℝ (Fin d))
    (hG : ∀ x, HasGradientAt g (G x) x) (hH : ∀ x, HasFDerivAt G (H x) x)
    (x : EuclideanSpace ℝ (Fin d)) : (H x).IsSymmetric := by
  intro v w
  have hh := second_derivative_symmetric (fun y => (hG y).hasFDerivAt)
    ((InnerProductSpace.toDual ℝ (EuclideanSpace ℝ (Fin d))).toContinuousLinearMap.hasFDerivAt.comp x
      (hH x)) v w
  change ⟪H x v, w⟫_ℝ = ⟪v, H x w⟫_ℝ
  change ⟪H x v, w⟫_ℝ = ⟪H x w, v⟫_ℝ at hh
  exact hh.trans (real_inner_comm _ _)

/-- Nonnegative symmetric Hessians bounded above as quadratic forms have the same operator bound. -/
theorem hessian_norm_le_of_quadratic_bounds
    (T : EuclideanSpace ℝ (Fin d) →L[ℝ] EuclideanSpace ℝ (Fin d))
    (hT : T.IsSymmetric) {L : ℝ} (hL : 0 ≤ L)
    (hlower : ∀ v, 0 ≤ ⟪T v, v⟫_ℝ) (hupper : ∀ v, ⟪T v, v⟫_ℝ ≤ L * ‖v‖ ^ 2) : ‖T‖ ≤ L := by
  rw [T.norm_eq_iSup_rayleighQuotient hT]
  apply ciSup_le
  intro v
  by_cases hv : v = 0
  · simp [hv, hL]
  have hv2 : 0 < ‖v‖ ^ 2 := sq_pos_of_pos (norm_pos_iff.mpr hv)
  simp only [ContinuousLinearMap.rayleighQuotient, ContinuousLinearMap.reApplyInnerSelf_apply,
    RCLike.re_to_real, abs_div, abs_of_nonneg (hlower v), abs_of_pos hv2]
  exact (div_le_iff₀ hv2).2 (hupper v)

/-- A centered smooth function with `lam I ≤ Hessian g ≤ L I` is in the regularizer class of
Assumption 2 with `r=2`, `a=lam/2`, `B=L/2`, and gradient bound `L`. -/
theorem hessian_regularizer_class
    (g : EuclideanSpace ℝ (Fin d) → ℝ)
    (G : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d))
    (H : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d) →L[ℝ] EuclideanSpace ℝ (Fin d))
    (hcd : ContDiff ℝ 1 g) (hG : ∀ x, HasGradientAt g (G x) x)
    (hH : ∀ x, HasFDerivAt G (H x) x) (hg0 : g 0 = 0) (hG0 : G 0 = 0)
    {lam L : ℝ} (hlam : 0 < lam) (hL : 0 < L)
    (hlower : ∀ x v, lam * ‖v‖ ^ 2 ≤ ⟪H x v, v⟫_ℝ)
    (hupper : ∀ x v, ⟪H x v, v⟫_ℝ ≤ L * ‖v‖ ^ 2) :
    NativeRegularizerClass g (lam / 2) (L / 2) 2 L := by
  have hnH (x) : ‖H x‖ ≤ L := hessian_norm_le_of_quadratic_bounds (H x)
    (gradient_derivative_symmetric g G H hG hH x) hL.le
    (fun v => (by positivity : 0 ≤ lam * ‖v‖ ^ 2).trans (hlower x v)) (hupper x)
  have hlip (x y) : ‖G x - G y‖ ≤ L * ‖x - y‖ := by
    exact convex_univ.norm_image_sub_le_of_norm_fderiv_le
      (fun x _ => (hH x).differentiableAt)
      (fun x _ => by rw [(hH x).fderiv]; exact hnH x) (Set.mem_univ x) (Set.mem_univ y)
  have hbr := bregman_lower_of_hessian g G H hG hH hlower
  have hcv : ConvexOn ℝ Set.univ g := convexOn_univ_of_tangent (G := G) fun x y => by
    have hh := hbr x y
    have hh0 : 0 ≤ lam / 2 * ‖y - x‖ ^ 2 := by positivity
    linarith
  refine
    { nbhd := ⟨1, one_pos, hcv.subset (Set.subset_univ _) (convex_ball _ _), hcd.contDiffOn⟩
      zero := hg0
      grad_zero := by rw [(hG 0).gradient, hG0]
      grad_le := ?_
      two_le := le_rfl
      a_pos := by positivity
      B_pos := by positivity
      bregman := ?_
      nonneg := ?_
      le_growth := ?_ }
  · intro x hx
    rw [(hG x).gradient]
    have hh := hlip x 0
    simp only [hG0, sub_zero] at hh
    exact hh.trans (by nlinarith)
  · intro x y _ _
    rw [Real.rpow_two, (hG x).gradient]
    exact hbr x y
  · intro x _
    have hh := hbr 0 x
    simp only [hg0, hG0, sub_zero, inner_zero_left, sub_zero] at hh
    exact (by positivity : 0 ≤ lam / 2 * ‖x‖ ^ 2).trans hh
  · intro x _
    have hh := descent_inequality_of_lipschitz_gradient g G hG L hlip 0 x
    simp only [zero_add, hg0, hG0, inner_zero_left, add_zero, zero_add] at hh
    rw [Real.rpow_two]
    linarith
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousBlockPriorMoments.lean <==
import LossOnlyTraceability.BlockConjugatePrior
import LossOnlyTraceability.HeterogeneousIndependentBlockMoments

/-! Dimension-scaled moments for independent two-spin blocks with block-dependent couplings. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory

/-- The product of normalized two-field conjugate priors, with one coupling per block. -/
def coupledBlockPrior (J : ℕ → ℝ) (κ : ℝ) (B : ℕ) : Measure (Fin B → ℝ × ℝ) :=
  heterogeneousBlockLaw fun b : Fin B => blockPrior (J b) κ

/-- Average squared mean across blocks, using each block's own coupling. -/
def coupledBlockMeanEnergy (J : ℕ → ℝ) (B : ℕ) (h : Fin B → ℝ × ℝ) : ℝ :=
  heterogeneousBlockEnergy (fun b => blockEnergy (J b)) h

theorem isProbabilityMeasure_coupledBlockPrior {κ : ℝ} (hκ : 0 < κ)
    (J : ℕ → ℝ) (B : ℕ) : IsProbabilityMeasure (coupledBlockPrior J κ B) := by
  letI (b : Fin B) : IsProbabilityMeasure (blockPrior (J b) κ) :=
    isProbabilityMeasure_blockPrior hκ (J b)
  exact inferInstanceAs
    (IsProbabilityMeasure (Measure.pi fun b : Fin B => blockPrior (J b) κ))

theorem coupledBlockMeanEnergy_mean {κ : ℝ} {B : ℕ} (hκ : 0 < κ)
    (hB : 0 < B) (J : ℕ → ℝ) :
    ∫ h, coupledBlockMeanEnergy J B h ∂coupledBlockPrior J κ B = 1 / (κ + 1) := by
  letI (b : Fin B) : IsProbabilityMeasure (blockPrior (J b) κ) :=
    isProbabilityMeasure_blockPrior hκ (J b)
  exact integral_heterogeneousBlockEnergy_eq hB
    (fun b => by simpa only [pow_one] using integrable_blockEnergy_power hκ (J b) 1)
    (fun b => blockEnergy_mean hκ (J b))

theorem coupledBlockMeanEnergy_second_moment {κ : ℝ} {B : ℕ}
    (hκ : 0 < κ) (hB : 0 < B) (J : ℕ → ℝ) :
    ∫ h, coupledBlockMeanEnergy J B h ^ 2 ∂coupledBlockPrior J κ B ≤
      (1 / (κ + 1)) ^ 2 * (1 + 4 / (2 * (B : ℝ))) := by
  letI (b : Fin B) : IsProbabilityMeasure (blockPrior (J b) κ) :=
    isProbabilityMeasure_blockPrior hκ (J b)
  have hb := integral_heterogeneousBlockEnergy_sq_le hB
    (fun b => by simpa only [pow_one] using integrable_blockEnergy_power hκ (J b) 1)
    (fun b => integrable_blockEnergy_power hκ (J b) 2)
    (fun b => blockEnergy_mean hκ (J b))
    (fun b => blockEnergy_second_moment_le hκ (J b))
  have he : 4 / (2 * (B : ℝ)) = 2 / (B : ℝ) := by ring
  simpa only [he, coupledBlockMeanEnergy, coupledBlockPrior] using hb

/-- The `2B`-dimensional mean with the feature normalization by `sqrt (2B)`. -/
def coupledBlockMeanVector (J : ℕ → ℝ) (B : ℕ) (h : Fin B → ℝ × ℝ) :
    EuclideanSpace ℝ (Fin B × Bool) :=
  normalizedBlockMeanVector B
    (fun b s => if s then blockMean (J b) (h b) else blockMean (J b) (h b).swap)

theorem norm_coupledBlockMeanVector_sq {B : ℕ} (hB : 0 < B)
    (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) :
    ‖coupledBlockMeanVector J B h‖ ^ 2 = coupledBlockMeanEnergy J B h := by
  rw [coupledBlockMeanVector, norm_normalizedBlockMeanVector_sq hB]
  rfl

theorem coupledBlockPrior_norm_sq {κ : ℝ} {B : ℕ} (hκ : 0 < κ)
    (hB : 0 < B) (J : ℕ → ℝ) :
    ∫ h, ‖coupledBlockMeanVector J B h‖ ^ 2 ∂coupledBlockPrior J κ B = 1 / (κ + 1) := by
  simp_rw [norm_coupledBlockMeanVector_sq hB]
  exact coupledBlockMeanEnergy_mean hκ hB J

theorem coupledBlockPrior_norm_fourth {κ : ℝ} {B : ℕ} (hκ : 0 < κ)
    (hB : 0 < B) (J : ℕ → ℝ) :
    ∫ h, ‖coupledBlockMeanVector J B h‖ ^ 4 ∂coupledBlockPrior J κ B ≤
      (1 / (κ + 1)) ^ 2 * (1 + 4 / (2 * (B : ℝ))) := by
  have he : ∀ h, ‖coupledBlockMeanVector J B h‖ ^ 4 =
      coupledBlockMeanEnergy J B h ^ 2 := by
    intro h
    rw [show (4 : ℕ) = 2 * 2 from rfl, pow_mul, norm_coupledBlockMeanVector_sq hB]
  simp_rw [he]
  exact coupledBlockMeanEnergy_second_moment hκ hB J

theorem coupledBlockPrior_prescribed_scale {v : ℝ} {B : ℕ}
    (hv0 : 0 < v) (hv1 : v < 1) (hB : 0 < B) (J : ℕ → ℝ) :
    (∫ h, ‖coupledBlockMeanVector J B h‖ ^ 2 ∂coupledBlockPrior J (1 / v - 1) B) = v ∧
    (∫ h, ‖coupledBlockMeanVector J B h‖ ^ 4 ∂coupledBlockPrior J (1 / v - 1) B) ≤
      v ^ 2 * (1 + 4 / (2 * (B : ℝ))) := by
  have hκ : 0 < 1 / v - 1 := sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  have hv : 1 / (1 / v - 1 + 1) = v := by field_simp; ring
  exact ⟨by simpa only [hv] using coupledBlockPrior_norm_sq hκ hB J,
    by simpa only [hv] using coupledBlockPrior_norm_fourth hκ hB J⟩

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousBlockRepresentation.lean <==
import LossOnlyTraceability.BlockConjugatePrior

/-! The two-spin exponential family contains every strictly positive pair distribution. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open scoped BigOperators

/-- No parametric restriction remains on a positive two-bit law when both fields and
the coupling can vary. The parameters are the signed averages of its log probabilities. -/
theorem exists_blockProb_representation (p : Bool × Bool → ℝ)
    (hp : ∀ s, 0 < p s) (hsum : ∑ s, p s = 1) :
    ∃ J : ℝ, ∃ h : ℝ × ℝ, ∀ s, blockProb J h s = p s := by
  let a := Real.log (p (true, true))
  let b := Real.log (p (true, false))
  let c := Real.log (p (false, true))
  let d := Real.log (p (false, false))
  let K := (a + b + c + d) / 4
  let J := (a - b - c + d) / 4
  let h : ℝ × ℝ := ((a + b - c - d) / 4, (a - b + c - d) / 4)
  have he (s : Bool × Bool) :
      h.1 * blockSign s.1 + h.2 * blockSign s.2 + J * blockSign s.1 * blockSign s.2 =
        Real.log (p s) - K := by
    rcases s with ⟨s₁, s₂⟩
    cases s₁ <;> cases s₂ <;> simp [h, J, K, a, b, c, d, blockSign] <;> ring
  have hw (s) : blockRawWeight J h s = p s / Real.exp K := by
    rw [blockRawWeight, he, Real.exp_sub, Real.exp_log (hp s)]
  have hz : blockPartition J h = 1 / Real.exp K := by
    rw [← blockRawWeight_sum]
    simp_rw [hw]
    rw [← Finset.sum_div, hsum]
  refine ⟨J, h, fun s => ?_⟩
  rw [blockProb, hw, hz]
  field_simp

/-- Independently varying couplings and fields represent every collection of positive
pair laws, including different dependence signs and strengths in different blocks. -/
theorem exists_heterogeneous_pair_representation {B : ℕ}
    (p : Fin B → Bool × Bool → ℝ) (hp : ∀ b s, 0 < p b s)
    (hsum : ∀ b, ∑ s, p b s = 1) :
    ∃ J : Fin B → ℝ, ∃ h : Fin B → ℝ × ℝ,
      ∀ b s, blockProb (J b) (h b) s = p b s := by
  classical
  choose J h hrep using fun b => exists_blockProb_representation (p b) (hp b) (hsum b)
  exact ⟨J, h, hrep⟩

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledAccuracyScaling.lean <==
import LossOnlyTraceability.HeterogeneousCoupledAccurateLearner

/-! Exact empirical-risk minimization on the coupled-block accuracy schedule. -/

noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous

open MeasureTheory ProbabilityTheory

/-- The exact quartic ERM accuracy is below `t²` throughout the coupled scaling window.
Only the lower sample-size inequality is needed for this conclusion. -/
theorem quarticAccuracyBound_le_sq_of_schedule {n : ℕ} {t : ℝ}
    (ht0 : 0 < t) (ht1 : t ≤ 1 / 4096) (hn : 8 ≤ (n : ℝ) * t ^ 3) :
    quarticAccuracyBound n ≤ t ^ 2 := by
  have ht3 : 0 < t ^ 3 := pow_pos ht0 3
  have hnprod : 0 < (n : ℝ) * t ^ 3 := lt_of_lt_of_le (by norm_num) hn
  have hnR : 0 < (n : ℝ) := pos_of_mul_pos_left hnprod ht3.le
  have hnNat : 0 < n := Nat.cast_pos.mp hnR
  have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast hnNat
  obtain ⟨ha, hb⟩ := solver_accuracy_coefficients
  have ha1 : 4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ) ≤ 1 :=
    ha.2.trans (by norm_num)
  have hb1 : 4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8 ≤ 1 :=
    hb.2.trans (by norm_num)
  have hpow : (n : ℝ) ^ (-(5 / 6 : ℝ)) ≤ (n : ℝ) ^ (-(2 / 3 : ℝ)) := by
    apply Real.rpow_le_rpow_of_exponent_le hn1
    norm_num
  have hquartic : quarticAccuracyBound n ≤ 2 * (n : ℝ) ^ (-(2 / 3 : ℝ)) := by
    unfold quarticAccuracyBound
    calc
      4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ) *
            (n : ℝ) ^ (-(2 / 3 : ℝ)) +
          4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8 *
            (n : ℝ) ^ (-(5 / 6 : ℝ)) ≤
          1 * (n : ℝ) ^ (-(2 / 3 : ℝ)) +
            1 * (n : ℝ) ^ (-(5 / 6 : ℝ)) := by
              exact add_le_add
                (mul_le_mul_of_nonneg_right ha1 (Real.rpow_nonneg (Nat.cast_nonneg n) _))
                (mul_le_mul_of_nonneg_right hb1 (Real.rpow_nonneg (Nat.cast_nonneg n) _))
      _ ≤ (n : ℝ) ^ (-(2 / 3 : ℝ)) + (n : ℝ) ^ (-(2 / 3 : ℝ)) := by
            simpa only [one_mul] using add_le_add le_rfl hpow
      _ = 2 * (n : ℝ) ^ (-(2 / 3 : ℝ)) := by ring
  have ht32 : (t ^ 3 : ℝ) ^ (2 / 3 : ℝ) = t ^ 2 := by
    rw [← Real.rpow_natCast t 3, ← Real.rpow_mul ht0.le]
    norm_num
  have h832 : (8 : ℝ) ^ (2 / 3 : ℝ) = 4 := by
    rw [show (8 : ℝ) = 2 ^ 3 by norm_num, ← Real.rpow_natCast (2 : ℝ) 3,
      ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 2)]
    norm_num
  have hscaled := Real.rpow_le_rpow (by norm_num : (0 : ℝ) ≤ 8) hn
    (by norm_num : (0 : ℝ) ≤ 2 / 3)
  rw [h832, Real.mul_rpow (Nat.cast_nonneg n) (le_of_lt ht3), ht32] at hscaled
  have hnpow : 0 < (n : ℝ) ^ (2 / 3 : ℝ) := Real.rpow_pos_of_pos hnR _
  have hdiv : 4 / (n : ℝ) ^ (2 / 3 : ℝ) ≤ t ^ 2 :=
    (div_le_iff₀ hnpow).2 (by simpa only [mul_comm] using hscaled)
  have hneg : (n : ℝ) ^ (-(2 / 3 : ℝ)) = ((n : ℝ) ^ (2 / 3 : ℝ))⁻¹ := by
    rw [Real.rpow_neg (Nat.cast_nonneg n)]
  calc
    quarticAccuracyBound n ≤ 2 * (n : ℝ) ^ (-(2 / 3 : ℝ)) := hquartic
    _ ≤ 4 / (n : ℝ) ^ (2 / 3 : ℝ) := by
      rw [hneg, div_eq_mul_inv]
      exact mul_le_mul_of_nonneg_right (by norm_num) (inv_nonneg.mpr hnpow.le)
    _ ≤ t ^ 2 := hdiv

/-- The coupled scaling window has a concrete measurable proper learner with ordinary
comparison accuracy `t²`, uniformly over all field vectors and proper comparators. -/
theorem exists_coupled_accurate_learner_scaling {n B : ℕ} {t : ℝ}
    (ht0 : 0 < t) (ht1 : t ≤ 1 / 4096)
    (hnlo : 8 ≤ (n : ℝ) * t ^ 3) (hnhi : (n : ℝ) * t ^ 3 ≤ 16)
    (hB : 32 * n ≤ B) (J : ℕ → ℝ)
    {R : Type*} [MeasurableSpace R] (nu : Measure R) [IsProbabilityMeasure nu] :
    ∃ A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool),
      Measurable A ∧ (∀ q, ‖A q‖ ≤ 1) ∧
      ∀ h : Fin B → ℝ × ℝ, ∀ theta : EuclideanSpace ℝ (Fin (2 * B)), ‖theta‖ ≤ 1 →
        (∫ q, nativePopulationObjective quarticPotential logisticLoss
            (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
          ∂((coupledSampleLaw n B J h).prod nu)) ≤
          nativePopulationObjective quarticPotential logisticLoss
            (coupledBlockDataLaw J B h) theta + t ^ 2 := by
  have ht3 : 0 < t ^ 3 := pow_pos ht0 3
  have hnprod : 0 < (n : ℝ) * t ^ 3 := lt_of_lt_of_le (by norm_num) hnlo
  have hnR : 0 < (n : ℝ) := pos_of_mul_pos_left hnprod ht3.le
  have hnNat : 0 < n := Nat.cast_pos.mp hnR
  have hBpos : 0 < B := by omega
  have hacc := quarticAccuracyBound_le_sq_of_schedule ht0 ht1 hnlo
  refine ⟨coupledBlockEmpiricalLearnerSeed,
    measurable_coupledBlockEmpiricalLearnerSeed,
    norm_coupledBlockEmpiricalLearnerSeed_le hnNat hBpos, ?_⟩
  intro h theta _
  exact coupledBlockEmpiricalLearnerSeed_accuracy hnNat hBpos J nu hacc h theta

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledAccurateLearner.lean <==
import LossOnlyTraceability.HeterogeneousCoupledSampleIID
import LossOnlyTraceability.HeterogeneousCoupledBlockVariance
import LossOnlyTraceability.QuarticAccuracy
import LossOnlyTraceability.QuarticSolverRow262144
import LossOnlyTraceability.NativeOversamplingAccuracy

/-! A concrete accurate learner for the coupled-block family.

The learner is the exact quartic-logistic empirical optimizer applied to the normalized
coupled-block features.  The final declarations put it in the product-index convention used by
the coupled signed-calibration theorem and certify the finite witness `n = 262144`.
-/

noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace

/-- Exact empirical quartic-logistic optimizer of a raw coupled-block sample. -/
def coupledEmpiricalLearner {n B : ℕ} (σ : CoupledBlockSample n B) :
    EuclideanSpace ℝ (Fin (2 * B)) :=
  empiricalOptimizer fun i => coupledBlockFeature B (σ i)

theorem measurable_coupledEmpiricalLearner {n B : ℕ} :
    Measurable (coupledEmpiricalLearner : CoupledBlockSample n B →
      EuclideanSpace ℝ (Fin (2 * B))) :=
  measurable_of_finite _

theorem norm_coupledEmpiricalLearner_le {n B : ℕ} (hn : 0 < n) (hB : 0 < B)
    (σ : CoupledBlockSample n B) : ‖coupledEmpiricalLearner σ‖ ≤ 1 := by
  exact (empiricalOptimizer_norm_lt_one hn _ fun i => (norm_coupledBlockFeature hB (σ i)).le).le

/-- The exact empirical learner satisfies ordinary comparator accuracy for every field vector. -/
theorem coupledEmpiricalLearner_accuracy {n B : ℕ} (hn : 0 < n) (hB : 0 < B)
    (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) {ε : ℝ} (hε : quarticAccuracyBound n ≤ ε)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∫ σ, populationQuarticRisk (coupledBlockDataLaw J B h) (coupledEmpiricalLearner σ)
      ∂coupledSampleLaw n B J h) ≤
      populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε := by
  let D := coupledBlockDataLaw J B h
  let P : Measure (Fin n → EuclideanSpace ℝ (Fin (2 * B))) := Measure.pi fun _ => D
  letI : IsProbabilityMeasure D := isProbabilityMeasure_coupledBlockDataLaw J B h
  letI : IsProbabilityMeasure (coupledSampleLaw n B J h) :=
    isProbabilityMeasure_coupledSampleLaw n B J h
  have hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1 := coupledBlockDataLaw_norm_le_one hB J h
  have hZ : ∀ i : Fin n,
      MeasurePreserving (fun x : Fin n → EuclideanSpace ℝ (Fin (2 * B)) => x i) P D :=
    fun i => measurePreserving_eval (fun _ : Fin n => D) i
  have hindep : Pairwise (fun i j =>
      IndepFun (fun x : Fin n → EuclideanSpace ℝ (Fin (2 * B)) => x i)
        (fun x => x j) P) := by
    have hi := iIndepFun_pi (μ := fun _ : Fin n => D) (X := fun _ => id)
      (fun _ => aemeasurable_id)
    exact fun i j hij => hi.indepFun hij
  obtain ⟨θs, hθs, -, hacc⟩ :=
    quartic_accuracy_exists_population_minimizer hn D hD P (fun i x => x i) hZ hindep
  have hmap :
      (∫ x, populationQuarticRisk D (empiricalOptimizer x) ∂P) =
        ∫ σ, populationQuarticRisk D (coupledEmpiricalLearner σ)
          ∂coupledSampleLaw n B J h := by
    dsimp [P, D]
    rw [← coupledSampleLaw_map_features J h]
    exact integral_map
      (measurable_of_finite
        (fun σ : CoupledBlockSample n B => fun i => coupledBlockFeature B (σ i))).aemeasurable
      (((continuous_populationQuarticRisk D hD).measurable.comp
        measurable_empiricalOptimizer).aestronglyMeasurable)
  rw [← hmap]
  linarith [hθs θ]

/-- Inverse coordinate permutation to `coupledBlockReindex`. -/
def coupledBlockUnreindex (B : ℕ) (v : EuclideanSpace ℝ (Fin (2 * B))) :
    EuclideanSpace ℝ (Fin B × Bool) :=
  WithLp.toLp 2 fun q => v (coupledBlockCoordEquiv B q)

theorem coupledBlockReindex_unreindex (B : ℕ)
    (v : EuclideanSpace ℝ (Fin (2 * B))) :
    coupledBlockReindex B (coupledBlockUnreindex B v) = v := by
  ext j
  simp [coupledBlockReindex, coupledBlockUnreindex]

theorem norm_coupledBlockUnreindex (B : ℕ)
    (v : EuclideanSpace ℝ (Fin (2 * B))) :
    ‖coupledBlockUnreindex B v‖ = ‖v‖ := by
  rw [← norm_coupledBlockReindex B (coupledBlockUnreindex B v),
    coupledBlockReindex_unreindex]

/-- The same learner in the block-coordinate convention of coupled signed calibration. -/
def coupledBlockEmpiricalLearner {n B : ℕ} (σ : CoupledBlockSample n B) :
    EuclideanSpace ℝ (Fin B × Bool) :=
  coupledBlockUnreindex B (coupledEmpiricalLearner σ)

theorem measurable_coupledBlockEmpiricalLearner {n B : ℕ} :
    Measurable (coupledBlockEmpiricalLearner : CoupledBlockSample n B →
      EuclideanSpace ℝ (Fin B × Bool)) :=
  measurable_of_finite _

theorem coupledBlockEmpiricalLearner_reindex {n B : ℕ} (σ : CoupledBlockSample n B) :
    coupledBlockReindex B (coupledBlockEmpiricalLearner σ) = coupledEmpiricalLearner σ :=
  coupledBlockReindex_unreindex B _

theorem norm_coupledBlockEmpiricalLearner_le {n B : ℕ} (hn : 0 < n) (hB : 0 < B)
    (σ : CoupledBlockSample n B) : ‖coupledBlockEmpiricalLearner σ‖ ≤ 1 := by
  rw [coupledBlockEmpiricalLearner, norm_coupledBlockUnreindex]
  exact norm_coupledEmpiricalLearner_le hn hB σ

/-- Adding an independent unused random seed gives the exact interface used by signed calibration. -/
def coupledBlockEmpiricalLearnerSeed {n B : ℕ} {Ω : Type*}
    (q : CoupledBlockSample n B × Ω) : EuclideanSpace ℝ (Fin B × Bool) :=
  coupledBlockEmpiricalLearner q.1

theorem measurable_coupledBlockEmpiricalLearnerSeed {n B : ℕ} {Ω : Type*}
    [MeasurableSpace Ω] :
    Measurable (coupledBlockEmpiricalLearnerSeed : CoupledBlockSample n B × Ω →
      EuclideanSpace ℝ (Fin B × Bool)) :=
  measurable_coupledBlockEmpiricalLearner.comp measurable_fst

theorem norm_coupledBlockEmpiricalLearnerSeed_le {n B : ℕ} {Ω : Type*}
    (hn : 0 < n) (hB : 0 < B) (q : CoupledBlockSample n B × Ω) :
    ‖coupledBlockEmpiricalLearnerSeed q‖ ≤ 1 :=
  norm_coupledBlockEmpiricalLearner_le hn hB q.1

theorem coupledBlockEmpiricalLearnerSeed_accuracy {n B : ℕ} (hn : 0 < n) (hB : 0 < B)
    (J : ℕ → ℝ) {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    {ε : ℝ} (hε : quarticAccuracyBound n ≤ ε) (h : Fin B → ℝ × ℝ)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h)
        (coupledBlockReindex B (coupledBlockEmpiricalLearnerSeed q))
      ∂((coupledSampleLaw n B J h).prod ν)) ≤
      nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) θ + ε := by
  letI : IsProbabilityMeasure (coupledSampleLaw n B J h) :=
    isProbabilityMeasure_coupledSampleLaw n B J h
  letI : IsProbabilityMeasure (coupledBlockDataLaw J B h) :=
    isProbabilityMeasure_coupledBlockDataLaw J B h
  have hD := coupledBlockDataLaw_norm_le_one hB J h
  simp_rw [coupledBlockEmpiricalLearnerSeed, coupledBlockEmpiricalLearner_reindex,
    nativePopulationObjective_quartic_eq hD]
  rw [integral_fun_fst
    (μ := coupledSampleLaw n B J h) (ν := ν)
    (fun σ => populationQuarticRisk (coupledBlockDataLaw J B h)
      (coupledEmpiricalLearner σ)), probReal_univ, one_smul]
  exact coupledEmpiricalLearner_accuracy hn hB J h hε θ

/-- Certified accuracy threshold used by the finite coupled signed-loss witness. -/
theorem quarticAccuracyBound_262144_lt_witness :
    quarticAccuracyBound 262144 < (1 / 4096 : ℝ) := by
  obtain ⟨ha1, ha2⟩ := solver_accuracy_coefficients
  let x1 : ℝ := (262144 : ℝ) ^ (2 / 3 : ℝ)
  have h1 : SolverInterval x1 4096 4096.0000000000000001 := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using
      (solverInterval_rpow (l := (4096 : ℝ)) (u := (4096.0000000000000001 : ℝ))
        (solverInterval_const (262144 : ℝ)) (by norm_num) (by norm_num) (by norm_num)
        2 3 (by norm_num) (by norm_num) (by norm_num))
  let x2 : ℝ := x1⁻¹
  have h2 : SolverInterval x2 0.0002441406249999 0.000244140625 := by
    exact solverInterval_inv (l := (0.0002441406249999 : ℝ))
      (u := (0.000244140625 : ℝ)) h1 (by norm_num) (by norm_num) (by norm_num)
  let x3 : ℝ := (4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ)) * x2
  have h3 : SolverInterval x3 0.0002356698684345 0.0002356698684347 := by
    exact solverInterval_mul (l := (0.0002356698684345 : ℝ))
      (u := (0.0002356698684347 : ℝ)) ha1 h2
      (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x4 : ℝ := (262144 : ℝ) ^ (5 / 6 : ℝ)
  have h4 : SolverInterval x4 32767.9999999999999999 32768 := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using
      (solverInterval_rpow (l := (32767.9999999999999999 : ℝ)) (u := (32768 : ℝ))
        (solverInterval_const (262144 : ℝ)) (by norm_num) (by norm_num) (by norm_num)
        5 6 (by norm_num) (by norm_num) (by norm_num))
  let x5 : ℝ := x4⁻¹
  have h5 : SolverInterval x5 0.000030517578125 0.0000305175781251 := by
    exact solverInterval_inv (l := (0.000030517578125 : ℝ))
      (u := (0.0000305175781251 : ℝ)) h4 (by norm_num) (by norm_num) (by norm_num)
  let x6 : ℝ :=
    (4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8) * x5
  have h6 : SolverInterval x6 0.0000074958705411 0.0000074958705412 := by
    exact solverInterval_mul (l := (0.0000074958705411 : ℝ))
      (u := (0.0000074958705412 : ℝ)) ha2 h5
      (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h7 : SolverInterval (quarticAccuracyBound 262144)
      0.0002431657389756 0.0002431657389759 := by
    have hs : SolverInterval (x3 + x6) 0.0002431657389756 0.0002431657389759 :=
      solverInterval_add h3 h6 (by norm_num) (by norm_num)
    simpa only [quarticAccuracyBound, Nat.cast_ofNat,
      Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 262144)] using hs
  exact h7.2.trans_lt (by norm_num)

/-- Concrete nonempty accurate class in the finite signed-loss witness regime. -/
theorem exists_coupled_accurate_learner_262144 {B : ℕ} (hB : 8388608 ≤ B) (J : ℕ → ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν] :
    ∃ A : CoupledBlockSample 262144 B × Ω → EuclideanSpace ℝ (Fin B × Bool),
      Measurable A ∧ (∀ q, ‖A q‖ ≤ 1) ∧
      ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective quarticPotential logisticLoss
            (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
          ∂((coupledSampleLaw 262144 B J h).prod ν)) ≤
          nativePopulationObjective quarticPotential logisticLoss
            (coupledBlockDataLaw J B h) θ + 1 / 4096 := by
  have hB0 : 0 < B := by omega
  refine ⟨coupledBlockEmpiricalLearnerSeed,
    measurable_coupledBlockEmpiricalLearnerSeed,
    norm_coupledBlockEmpiricalLearnerSeed_le (by norm_num) hB0, ?_⟩
  intro h θ _
  exact coupledBlockEmpiricalLearnerSeed_accuracy (by norm_num) hB0 J ν
    quarticAccuracyBound_262144_lt_witness.le h θ

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledAccuratePairResidual.lean <==
import LossOnlyTraceability.HeterogeneousCoupledPairResidual
import LossOnlyTraceability.HeterogeneousCoupledErrorLocalization

/-! Ordinary accuracy discharges the optimizer-error premise of the nonlinear pair residual. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory

/-- Ordinary comparison accuracy at a proper population minimizer gives the localized
nonlinear release-residual bound on the actual pair experiment. -/
theorem coupledBlock_accurate_pair_residual {n B : ℕ} (hB : 0 < B) {ε : ℝ}
    (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : (CoupledBlockSample n B × CoupledBlockSample n B) × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (θs : EuclideanSpace ℝ (Fin (2 * B))) (hs : ‖θs‖ ≤ 1)
    (hmin : IsLocalMin (populationQuarticRisk (coupledBlockDataLaw J B h)) θs)
    (hacc : (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
      ∂((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θs + ε) :
    Integrable (fun q => coupledPairResidualEnergy (A q) θs q.1)
      (((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ∧
    (∫ q, coupledPairResidualEnergy (A q) θs q.1
      ∂((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ≤
      (logisticUnitSlopeBound + 1 / 4) ^ 2 * weightedTailBound 4
        (nativeErrorScale (1 / 16) 4 ε) (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  have he := coupledBlock_accuracy_error_second_moment hB J h
    (((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) A hA hp θs hs hmin hacc
  exact coupledBlock_randomized_pair_residual hB J h ν A hA hp θs hs
    (nativeErrorScale (1 / 16) 4 ε) he (min_le_left _ _)

/-- A proper population minimizer with the certified residual bound exists for every field
vector; no optimizer selection or parameter-error premise is assumed. -/
theorem coupledBlock_accurate_pair_residual_exists {n B : ℕ} (hB : 0 < B) {ε : ℝ}
    (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : (CoupledBlockSample n B × CoupledBlockSample n B) × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ≤
          populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε) :
    ∃ θs : EuclideanSpace ℝ (Fin (2 * B)), ‖θs‖ ≤ 1 ∧
      (∀ θ, populationQuarticRisk (coupledBlockDataLaw J B h) θs ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ) ∧
      Integrable (fun q => coupledPairResidualEnergy (A q) θs q.1)
        (((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ∧
      (∫ q, coupledPairResidualEnergy (A q) θs q.1
        ∂((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ≤
        (logisticUnitSlopeBound + 1 / 4) ^ 2 * weightedTailBound 4
          (nativeErrorScale (1 / 16) 4 ε) (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) := by
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  obtain ⟨θs, hm, _, hs⟩ := populationQuartic_exists_feasible_minimizer
    (coupledBlockDataLaw J B h) (coupledBlockDataLaw_norm_le_one hB J h)
  exact ⟨θs, hs.le, hm, coupledBlock_accurate_pair_residual hB J h ν A hA hp θs hs.le
    (Filter.Eventually.of_forall hm) (hacc θs hs.le)⟩

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledBlockDataLaw.lean <==
import LossOnlyTraceability.CoupledBlockCovariance
import LossOnlyTraceability.CoupledBlockCalibration
import LossOnlyTraceability.IndependentBlockMoments
import LossOnlyTraceability.HeterogeneousBlockPriorMoments

/-! The concrete normalized data law associated with independent coupled two-spin blocks. -/

noncomputable section

namespace LossOnlyTraceability
namespace Heterogeneous

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

/-- Identify the two coordinates in each of `B` blocks with `Fin (2*B)`. -/
def coupledBlockCoordEquiv (B : ℕ) : Fin B × Bool ≃ Fin (2 * B) :=
  ((Equiv.prodCongr (Equiv.refl (Fin B)) finTwoEquiv.symm).trans finProdFinEquiv).trans
    (finCongr (Nat.mul_comm B 2))

/-- The actual one-block probability measure. -/
def blockSpinMeasure (J : ℝ) (h : ℝ × ℝ) : Measure (Bool × Bool) :=
  ∑ s : Bool × Bool, ENNReal.ofReal (blockProb J h s) • Measure.dirac s

theorem isProbabilityMeasure_blockSpinMeasure (J : ℝ) (h : ℝ × ℝ) :
    IsProbabilityMeasure (blockSpinMeasure J h) := by
  constructor
  simp only [blockSpinMeasure, Measure.finsetSum_apply,
    Measure.smul_apply, Measure.dirac_apply_of_mem (Set.mem_univ _), smul_eq_mul, mul_one]
  rw [← ENNReal.ofReal_sum_of_nonneg (fun s _ => (blockProb_pos J h s).le),
    blockProb_sum, ENNReal.ofReal_one]

theorem integral_blockSpinMeasure (J : ℝ) (h : ℝ × ℝ) (f : Bool × Bool → ℝ) :
    ∫ s, f s ∂blockSpinMeasure J h = ∑ s, blockProb J h s * f s := by
  rw [blockSpinMeasure, integral_finsetSum_measure]
  · apply Finset.sum_congr rfl
    intro s _
    rw [integral_smul_measure, integral_dirac, ENNReal.toReal_ofReal (blockProb_pos J h s).le]
    rfl
  · intro s _
    exact (integrable_dirac (by simp)).smul_measure (ENNReal.ofReal_ne_top)

/-- Independent blocks with their block-specific external fields. -/
def coupledBlockSpinProductMeasure {B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) :
    Measure (Fin B → Bool × Bool) :=
  Measure.pi fun b : Fin B => blockSpinMeasure (J b) (h b)

theorem isProbabilityMeasure_coupledBlockSpinProductMeasure {B : ℕ} (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) :
    IsProbabilityMeasure (coupledBlockSpinProductMeasure J h) := by
  letI : ∀ b : Fin B, IsProbabilityMeasure (blockSpinMeasure (J b) (h b)) :=
    fun b => isProbabilityMeasure_blockSpinMeasure (J b) (h b)
  exact inferInstanceAs
    (IsProbabilityMeasure (Measure.pi fun b : Fin B => blockSpinMeasure (J b) (h b)))

/-- The normalized sign feature in dimension `2B`. -/
def coupledBlockFeature (B : ℕ) (τ : Fin B → Bool × Bool) :
    EuclideanSpace ℝ (Fin (2 * B)) :=
  WithLp.toLp 2 fun j =>
    let q := (coupledBlockCoordEquiv B).symm j
    (if q.2 then blockSign (τ q.1).1 else blockSign (τ q.1).2) /
      Real.sqrt (2 * B)

/-- The matching normalized mean vector. -/
def coupledBlockDataMean (J : ℕ → ℝ) (B : ℕ) (h : Fin B → ℝ × ℝ) :
    EuclideanSpace ℝ (Fin (2 * B)) :=
  WithLp.toLp 2 fun j =>
    let q := (coupledBlockCoordEquiv B).symm j
    (if q.2 then blockMean (J q.1) (h q.1) else blockMean (J q.1) (h q.1).swap) /
      Real.sqrt (2 * B)

/-- Reindex a product-indexed coefficient vector into the `Fin (2B)` convention. -/
def coupledBlockReindex (B : ℕ) (v : EuclideanSpace ℝ (Fin B × Bool)) :
    EuclideanSpace ℝ (Fin (2 * B)) :=
  WithLp.toLp 2 fun j => v ((coupledBlockCoordEquiv B).symm j)

theorem norm_coupledBlockReindex (B : ℕ) (v : EuclideanSpace ℝ (Fin B × Bool)) :
    ‖coupledBlockReindex B v‖ = ‖v‖ := by
  rw [EuclideanSpace.norm_eq, EuclideanSpace.norm_eq]
  congr 1
  exact (coupledBlockCoordEquiv B).symm.sum_comp (fun q => ‖v q‖ ^ 2)

theorem inner_coupledBlockReindex (B : ℕ)
    (u v : EuclideanSpace ℝ (Fin B × Bool)) :
    ⟪coupledBlockReindex B u, coupledBlockReindex B v⟫_ℝ = ⟪u, v⟫_ℝ := by
  rw [PiLp.inner_apply, PiLp.inner_apply]
  calc
    (∑ i, ⟪(coupledBlockReindex B u) i, (coupledBlockReindex B v) i⟫_ℝ) =
        ∑ i, u ((coupledBlockCoordEquiv B).symm i) *
          v ((coupledBlockCoordEquiv B).symm i) := by
      apply Finset.sum_congr rfl
      intro i _
      simp [coupledBlockReindex, mul_comm]
    _ = ∑ q, u q * v q :=
      (coupledBlockCoordEquiv B).symm.sum_comp (fun q => u q * v q)
    _ = ∑ q, ⟪u q, v q⟫_ℝ := by
      apply Finset.sum_congr rfl
      intro q _
      simp [mul_comm]

theorem coupledBlockDataMean_eq_reindex (J : ℕ → ℝ) (B : ℕ) (h : Fin B → ℝ × ℝ) :
    coupledBlockDataMean J B h = coupledBlockReindex B (coupledBlockMeanVector J B h) := by
  rfl

theorem norm_coupledBlockDataMean_eq (J : ℕ → ℝ) (B : ℕ) (h : Fin B → ℝ × ℝ) :
    ‖coupledBlockDataMean J B h‖ = ‖coupledBlockMeanVector J B h‖ := by
  rw [coupledBlockDataMean_eq_reindex, norm_coupledBlockReindex]

/-- Push forward the independent block law by the normalized sign feature. -/
def coupledBlockDataLaw (J : ℕ → ℝ) (B : ℕ) (h : Fin B → ℝ × ℝ) :
    Measure (EuclideanSpace ℝ (Fin (2 * B))) :=
  Measure.map (coupledBlockFeature B) (coupledBlockSpinProductMeasure J h)

theorem isProbabilityMeasure_coupledBlockDataLaw (J : ℕ → ℝ) (B : ℕ)
    (h : Fin B → ℝ × ℝ) :
    IsProbabilityMeasure (coupledBlockDataLaw J B h) := by
  letI : IsProbabilityMeasure (coupledBlockSpinProductMeasure J h) :=
    isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  constructor
  rw [coupledBlockDataLaw, Measure.map_apply_of_aemeasurable
    (measurable_of_finite (coupledBlockFeature B)).aemeasurable MeasurableSet.univ]
  simp

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledBlockDataMoments.lean <==
import LossOnlyTraceability.HeterogeneousCoupledBlockDataLaw
import LossOnlyTraceability.IndependentCenteredBlockMoments

noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace

def coupledBlockCoeffFst {B : ℕ} (θ : EuclideanSpace ℝ (Fin (2 * B))) (b : Fin B) : ℝ :=
  θ (coupledBlockCoordEquiv B (b, true))

def coupledBlockCoeffSnd {B : ℕ} (θ : EuclideanSpace ℝ (Fin (2 * B))) (b : Fin B) : ℝ :=
  θ (coupledBlockCoordEquiv B (b, false))

def coupledBlockCenteredContribution {B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) (b : Fin B) (s : Bool × Bool) : ℝ :=
  coupledBlockCoeffFst θ b * (blockSign s.1 - blockMean (J b) (h b)) +
    coupledBlockCoeffSnd θ b * (blockSign s.2 - blockMean (J b) (h b).swap)

theorem integrable_blockSpinMeasure_of_finite (J : ℝ) (u : ℝ × ℝ)
    (f : Bool × Bool → ℝ) : Integrable f (blockSpinMeasure J u) := by
  letI : IsProbabilityMeasure (blockSpinMeasure J u) := isProbabilityMeasure_blockSpinMeasure J u
  exact Integrable.of_finite

theorem integral_coupledBlockCenteredContribution {B : ℕ} (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (θ : EuclideanSpace ℝ (Fin (2 * B))) (b : Fin B) :
    ∫ s, coupledBlockCenteredContribution J h θ b s ∂blockSpinMeasure (J b) (h b) = 0 := by
  rw [integral_blockSpinMeasure]
  unfold coupledBlockCenteredContribution coupledBlockCoeffFst coupledBlockCoeffSnd
  let a := θ (coupledBlockCoordEquiv B (b, true))
  let c := θ (coupledBlockCoordEquiv B (b, false))
  have hid : ∀ s : Bool × Bool,
      blockProb (J b) (h b) s *
        (a * (blockSign s.1 - blockMean (J b) (h b)) +
          c * (blockSign s.2 - blockMean (J b) (h b).swap)) =
      (a * blockSign s.1 + c * blockSign s.2) * blockProb (J b) (h b) s -
        (a * blockMean (J b) (h b) + c * blockMean (J b) (h b).swap) * blockProb (J b) (h b) s := by
    intro s
    ring
  calc
    (∑ s, blockProb (J b) (h b) s *
      (a * (blockSign s.1 - blockMean (J b) (h b)) +
       c * (blockSign s.2 - blockMean (J b) (h b).swap))) =
      (∑ s, (a * blockSign s.1 + c * blockSign s.2) * blockProb (J b) (h b) s) -
        (a * blockMean (J b) (h b) + c * blockMean (J b) (h b).swap) *
          (∑ s, blockProb (J b) (h b) s) := by
      calc
        _ = ∑ s, ((a * blockSign s.1 + c * blockSign s.2) * blockProb (J b) (h b) s -
            (a * blockMean (J b) (h b) + c * blockMean (J b) (h b).swap) * blockProb (J b) (h b) s) :=
          Finset.sum_congr rfl fun s _ => hid s
        _ = _ := by
          rw [Finset.sum_sub_distrib, Finset.mul_sum]
    _ = 0 := by rw [sum_blockProb_linear, blockProb_sum]; ring

theorem integral_coupledBlockCenteredContribution_sq {B : ℕ} (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (θ : EuclideanSpace ℝ (Fin (2 * B))) (b : Fin B) :
    (∫ s, coupledBlockCenteredContribution J h θ b s ^ 2 ∂blockSpinMeasure (J b) (h b)) =
      blockCovarianceQuadratic (J b) (h b) (coupledBlockCoeffFst θ b)
        (coupledBlockCoeffSnd θ b) := by
  rw [integral_blockSpinMeasure]
  rfl

theorem inner_coupledBlockFeature_sub_mean {B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (θ : EuclideanSpace ℝ (Fin (2 * B)))
    (x : Fin B → Bool × Bool) :
    ⟪θ, coupledBlockFeature B x⟫_ℝ - ⟪θ, coupledBlockDataMean J B h⟫_ℝ =
      (∑ b, coupledBlockCenteredContribution J h θ b (x b)) / Real.sqrt (2 * B) := by
  rw [PiLp.inner_apply, PiLp.inner_apply]
  have hs : Real.sqrt (2 * (B : ℝ)) ≠ 0 := by positivity
  have hF : (∑ i, ⟪θ i, coupledBlockFeature B x i⟫_ℝ) =
      ∑ q : Fin B × Bool, θ (coupledBlockCoordEquiv B q) *
        ((if q.2 then blockSign (x q.1).1 else blockSign (x q.1).2) / Real.sqrt (2 * B)) := by
    symm
    apply Fintype.sum_equiv (coupledBlockCoordEquiv B)
    intro q
    simp [coupledBlockFeature, mul_comm]
  have hM : (∑ i, ⟪θ i, coupledBlockDataMean J B h i⟫_ℝ) =
      ∑ q : Fin B × Bool, θ (coupledBlockCoordEquiv B q) *
        ((if q.2 then blockMean (J q.1) (h q.1) else blockMean (J q.1) (h q.1).swap) / Real.sqrt (2 * B)) := by
    symm
    apply Fintype.sum_equiv (coupledBlockCoordEquiv B)
    intro q
    simp [coupledBlockDataMean, mul_comm]
  rw [hF, hM, Fintype.sum_prod_type, Fintype.sum_prod_type]
  simp only [Fintype.sum_bool, if_true, Bool.false_eq_true, if_false]
  unfold coupledBlockCenteredContribution coupledBlockCoeffFst coupledBlockCoeffSnd
  rw [← Finset.sum_sub_distrib, Finset.sum_div]
  apply Finset.sum_congr rfl
  intro b _
  ring

theorem norm_coupledBlockFeature {B : ℕ} (hB : 0 < B) (x : Fin B → Bool × Bool) :
    ‖coupledBlockFeature B x‖ = 1 := by
  rw [EuclideanSpace.norm_eq]
  have hs : Real.sqrt (2 * (B : ℝ)) ≠ 0 := by positivity
  have hs2 : Real.sqrt (2 * (B : ℝ)) ^ 2 = 2 * (B : ℝ) := by
    rw [Real.sq_sqrt]
    positivity
  have hsum : (∑ i, ‖coupledBlockFeature B x i‖ ^ 2) = 1 := by
    have he : (∑ i, ‖coupledBlockFeature B x i‖ ^ 2) =
        ∑ q : Fin B × Bool, ‖coupledBlockFeature B x (coupledBlockCoordEquiv B q)‖ ^ 2 := by
      exact ((coupledBlockCoordEquiv B).sum_comp fun i => ‖coupledBlockFeature B x i‖ ^ 2).symm
    rw [he, Fintype.sum_prod_type]
    have hterm : ∀ b : Fin B, ∀ c : Bool,
        ‖coupledBlockFeature B x (coupledBlockCoordEquiv B (b, c))‖ ^ 2 =
          1 / (2 * (B : ℝ)) := by
      intro b c
      simp only [coupledBlockFeature]
      rw [Equiv.symm_apply_apply]
      change |(if c then blockSign (x b).1 else blockSign (x b).2) /
        Real.sqrt (2 * (B : ℝ))| ^ 2 = 1 / (2 * (B : ℝ))
      rw [abs_div, abs_of_nonneg (Real.sqrt_nonneg _), div_pow, hs2]
      cases c <;> cases (x b).1 <;> cases (x b).2 <;> norm_num [blockSign]
    simp_rw [hterm, Fintype.sum_bool]
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    have hBR : (B : ℝ) ≠ 0 := by exact_mod_cast hB.ne'
    field_simp
    norm_num
  rw [hsum, Real.sqrt_one]

theorem integral_inner_coupledBlockDataLaw {B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∫ z, ⟪θ, z⟫_ℝ ∂coupledBlockDataLaw J B h) =
      ⟪θ, coupledBlockDataMean J B h⟫_ℝ := by
  letI : IsProbabilityMeasure (coupledBlockSpinProductMeasure J h) :=
    isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  letI : ∀ b : Fin B, IsProbabilityMeasure (blockSpinMeasure (J b) (h b)) :=
    fun b => isProbabilityMeasure_blockSpinMeasure (J b) (h b)
  rw [coupledBlockDataLaw, integral_map
    (measurable_of_finite (coupledBlockFeature B)).aemeasurable
    (measurable_inner_const_left θ).aestronglyMeasurable]
  have hc := fun b => integral_coupledBlockCenteredContribution J h θ b
  have hcoordInt : ∀ b, Integrable
      (fun x : Fin B → Bool × Bool => coupledBlockCenteredContribution J h θ b (x b))
      (coupledBlockSpinProductMeasure J h) := fun b => by
    exact ((measurePreserving_eval (fun b : Fin B => blockSpinMeasure (J b) (h b)) b).integrable_comp_of_integrable
        (integrable_blockSpinMeasure_of_finite (J b) (h b)
          (coupledBlockCenteredContribution J h θ b))).congr
      (Filter.Eventually.of_forall fun _ => rfl)
  have hiInt : Integrable (fun x : Fin B → Bool × Bool =>
      (∑ b, coupledBlockCenteredContribution J h θ b (x b)) / Real.sqrt (2 * B))
      (coupledBlockSpinProductMeasure J h) :=
    (integrable_finsetSum _ fun b _ => hcoordInt b).div_const _
  have hi : (∫ x, (∑ b, coupledBlockCenteredContribution J h θ b (x b)) /
      Real.sqrt (2 * B) ∂coupledBlockSpinProductMeasure J h) = 0 := by
    have heval : ∀ b, (∫ x, coupledBlockCenteredContribution J h θ b (x b)
        ∂coupledBlockSpinProductMeasure J h) = 0 := by
      intro b
      exact (integral_comp_eval
        (μ := fun b : Fin B => blockSpinMeasure (J b) (h b))
        (integrable_blockSpinMeasure_of_finite (J b) (h b)
          (coupledBlockCenteredContribution J h θ b)).aestronglyMeasurable).trans (hc b)
    rw [integral_div, integral_finsetSum]
    · simp_rw [heval]
      simp
    · intro b _
      exact hcoordInt b
  have hepoint : ∀ x, ⟪θ, coupledBlockFeature B x⟫_ℝ =
      ⟪θ, coupledBlockDataMean J B h⟫_ℝ +
        (∑ b, coupledBlockCenteredContribution J h θ b (x b)) / Real.sqrt (2 * B) := by
    intro x
    linarith [inner_coupledBlockFeature_sub_mean hB J h θ x]
  rw [integral_congr_ae (Filter.Eventually.of_forall hepoint),
    integral_add (integrable_const _) hiInt, integral_const]
  simp only [probReal_univ, smul_eq_mul, one_mul, hi, add_zero]

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledBlockEnergy.lean <==
import LossOnlyTraceability.HeterogeneousCoupledBlockEnergySplit
import LossOnlyTraceability.RandomizedQuadraticEnergy

/-! Explicit dependent-energy estimates for the actual coupled-block law.
The two halves need not be independent, and the learner may use the full sample. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory
open scoped InnerProductSpace BigOperators Matrix Matrix.Norms.L2Operator

/-- A sample-dependent proxy controlling every centered quadratic form. -/
def coupledBlockTrainingEnergy {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) : ℝ :=
  max (‖coupledBlockHalfMatrix J h true σ‖ ^ 2) (‖coupledBlockHalfMatrix J h false σ‖ ^ 2)

/-- The analogous proxy for two independent samples. -/
def coupledBlockPairEnergy {n B : ℕ}
    (στ : CoupledBlockSample n B × CoupledBlockSample n B) : ℝ :=
  max (‖coupledBlockPairDifferenceMatrix true στ‖ ^ 2)
    (‖coupledBlockPairDifferenceMatrix false στ‖ ^ 2)

theorem coupledBlockTrainingEnergy_nonneg {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) : 0 ≤ coupledBlockTrainingEnergy J h σ :=
  (sq_nonneg _).trans (le_max_left _ _)

theorem coupledBlockPairEnergy_nonneg {n B : ℕ}
    (στ : CoupledBlockSample n B × CoupledBlockSample n B) : 0 ≤ coupledBlockPairEnergy στ :=
  (sq_nonneg _).trans (le_max_left _ _)

theorem coupledBlockTrainingEnergy_tail {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (u : ℝ) (hu : 0 ≤ u) :
    (coupledSampleLaw n B J h).real
      {σ | coupledMatrixEnergyK n B + matrixEnergyS B * u < coupledBlockTrainingEnergy J h σ}
      ≤ Real.exp (-u) := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  exact max_exponential_tail (coupledSampleLaw n B J h) _ _ _ _
    (fun t _ => (coupledBlockHalfMatrix_energy_tail J h true).2.2 t)
    (fun t _ => (coupledBlockHalfMatrix_energy_tail J h false).2.2 t) u hu

theorem coupledBlockPairEnergy_tail {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (u : ℝ) (hu : 0 ≤ u) :
    ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).real
      {στ | 2 * coupledMatrixEnergyK n B + 2 * matrixEnergyS B * u < coupledBlockPairEnergy στ}
      ≤ Real.exp (-u) := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  have ht := max_exponential_tail
    ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h))
    (fun στ => ‖coupledBlockPairDifferenceMatrix true στ‖ ^ 2)
    (fun στ => ‖coupledBlockPairDifferenceMatrix false στ‖ ^ 2)
    (2 * matrixEnergyK ((n : ℝ) / B)) (2 * matrixEnergyS B)
    (fun t _ => coupledBlockPairDifferenceMatrix_tail J h true t)
    (fun t _ => coupledBlockPairDifferenceMatrix_tail J h false t) u hu
  simpa only [coupledMatrixEnergyK, coupledBlockPairEnergy, mul_add, mul_assoc] using ht

/-- Centered training energy with a freely chosen bound on the learner's second moment. -/
theorem coupledBlock_randomized_training_energy {n B : ℕ} (hB : 0 < B)
    (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) {Ξ : Type*} [MeasurableSpace Ξ]
    (ν : Measure Ξ) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ξ → EuclideanSpace ℝ (Fin (2 * B))) (hA : Measurable A)
    (a w : ℝ) (ha : 0 < a) (hb : ∀ q, ‖A q‖ ^ 2 ≤ a)
    (hw : (∫ q, ‖A q‖ ^ 2 ∂(coupledSampleLaw n B J h).prod ν) ≤ w)
    (hw0 : 0 ≤ w) (hwa : w ≤ a) :
    Integrable (fun q => ∑ i, ⟪A q, coupledBlockFeature B (q.1 i) - coupledBlockDataMean J B h⟫_ℝ ^ 2)
      ((coupledSampleLaw n B J h).prod ν) ∧
    (∫ q, ∑ i, ⟪A q, coupledBlockFeature B (q.1 i) - coupledBlockDataMean J B h⟫_ℝ ^ 2
      ∂(coupledSampleLaw n B J h).prod ν) ≤
      weightedTailBound a w (coupledMatrixEnergyK n B) (matrixEnergyS B) := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  exact randomized_quadratic_energy_of_tail (coupledSampleLaw n B J h) ν
    (fun σ i => coupledBlockFeature B (σ i) - coupledBlockDataMean J B h)
    (coupledBlockTrainingEnergy J h) (fun _ => measurable_of_finite _)
    (measurable_of_finite _) (coupledBlockTrainingEnergy_nonneg J h)
    _ _ (coupledMatrixEnergyK_nonneg n B) (matrixEnergyS_nonneg B)
    (coupledBlockTrainingEnergy_tail J h)
    (fun σ θ => coupledBlock_training_energy_le hB J h σ θ) A hA a w ha hb hw hw0 hwa

/-- Pair-difference energy permits any measurable learner of the entire pair and seed. -/
theorem coupledBlock_randomized_pair_energy {n B : ℕ} (hB : 0 < B)
    (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) {Ξ : Type*} [MeasurableSpace Ξ]
    (ν : Measure Ξ) [IsProbabilityMeasure ν]
    (A : (CoupledBlockSample n B × CoupledBlockSample n B) × Ξ → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (a w : ℝ) (ha : 0 < a) (hb : ∀ q, ‖A q‖ ^ 2 ≤ a)
    (hw : (∫ q, ‖A q‖ ^ 2 ∂((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ≤ w)
    (hw0 : 0 ≤ w) (hwa : w ≤ a) :
    Integrable (fun q => ∑ i, ⟪A q, coupledBlockFeature B (q.1.1 i) - coupledBlockFeature B (q.1.2 i)⟫_ℝ ^ 2)
      (((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ∧
    (∫ q, ∑ i, ⟪A q, coupledBlockFeature B (q.1.1 i) - coupledBlockFeature B (q.1.2 i)⟫_ℝ ^ 2
      ∂((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ≤
      weightedTailBound a w (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  exact randomized_quadratic_energy_of_tail
    ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)) ν
    (fun στ i => coupledBlockFeature B (στ.1 i) - coupledBlockFeature B (στ.2 i))
    coupledBlockPairEnergy (fun _ => measurable_of_finite _) (measurable_of_finite _)
    coupledBlockPairEnergy_nonneg _ _
    (mul_nonneg (by norm_num) (coupledMatrixEnergyK_nonneg n B))
    (mul_nonneg (by norm_num) (matrixEnergyS_nonneg B)) (coupledBlockPairEnergy_tail J h)
    (fun στ θ => coupledBlock_pair_energy_le hB στ θ) A hA a w ha hb hw hw0 hwa

/-- Proper learners need no extra moment hypothesis for the unlocalized bound. -/
theorem coupledBlock_proper_training_energy {n B : ℕ} (hB : 0 < B)
    (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) {Ξ : Type*} [MeasurableSpace Ξ]
    (ν : Measure Ξ) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ξ → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    Integrable (fun q => ∑ i, ⟪A q, coupledBlockFeature B (q.1 i) - coupledBlockDataMean J B h⟫_ℝ ^ 2)
      ((coupledSampleLaw n B J h).prod ν) ∧
    (∫ q, ∑ i, ⟪A q, coupledBlockFeature B (q.1 i) - coupledBlockDataMean J B h⟫_ℝ ^ 2
      ∂(coupledSampleLaw n B J h).prod ν) ≤ coupledMatrixEnergyK n B + matrixEnergyS B := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  exact randomized_proper_quadratic_energy_of_tail (coupledSampleLaw n B J h) ν
    (fun σ i => coupledBlockFeature B (σ i) - coupledBlockDataMean J B h)
    (coupledBlockTrainingEnergy J h) (fun _ => measurable_of_finite _)
    (measurable_of_finite _) (coupledBlockTrainingEnergy_nonneg J h)
    _ _ (coupledMatrixEnergyK_nonneg n B) (matrixEnergyS_nonneg B)
    (coupledBlockTrainingEnergy_tail J h)
    (fun σ θ => coupledBlock_training_energy_le hB J h σ θ) A hA hp

/-- Uniform energy bound for a proper learner of the full supersample and seed. -/
theorem coupledBlock_proper_pair_energy {n B : ℕ} (hB : 0 < B)
    (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) {Ξ : Type*} [MeasurableSpace Ξ]
    (ν : Measure Ξ) [IsProbabilityMeasure ν]
    (A : (CoupledBlockSample n B × CoupledBlockSample n B) × Ξ → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    Integrable (fun q => ∑ i, ⟪A q, coupledBlockFeature B (q.1.1 i) - coupledBlockFeature B (q.1.2 i)⟫_ℝ ^ 2)
      (((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ∧
    (∫ q, ∑ i, ⟪A q, coupledBlockFeature B (q.1.1 i) - coupledBlockFeature B (q.1.2 i)⟫_ℝ ^ 2
      ∂((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ≤
      2 * coupledMatrixEnergyK n B + 2 * matrixEnergyS B := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  exact randomized_proper_quadratic_energy_of_tail
    ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)) ν
    (fun στ i => coupledBlockFeature B (στ.1 i) - coupledBlockFeature B (στ.2 i))
    coupledBlockPairEnergy (fun _ => measurable_of_finite _) (measurable_of_finite _)
    coupledBlockPairEnergy_nonneg _ _
    (mul_nonneg (by norm_num) (coupledMatrixEnergyK_nonneg n B))
    (mul_nonneg (by norm_num) (matrixEnergyS_nonneg B)) (coupledBlockPairEnergy_tail J h)
    (fun στ θ => coupledBlock_pair_energy_le hB στ θ) A hA hp

/-- A uniform constant below `2.32` in physical dimension at least `64n`. -/
theorem coupledBlock_proper_training_energy_lt {n B : ℕ} (hn : 0 < n) (hnd : 32 * n ≤ B)
    (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) {Ξ : Type*} [MeasurableSpace Ξ]
    (ν : Measure Ξ) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ξ → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    (∫ q, ∑ i, ⟪A q, coupledBlockFeature B (q.1 i) - coupledBlockDataMean J B h⟫_ℝ ^ 2
      ∂(coupledSampleLaw n B J h).prod ν) < 58 / 25 :=
  (coupledBlock_proper_training_energy (by omega) J h ν A hA hp).2.trans_lt
    (coupledMatrixEnergyK_add_S_lt hn hnd)

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledBlockEnergySplit.lean <==
import LossOnlyTraceability.NativeOperatorBridge
import LossOnlyTraceability.HeterogeneousCoupledBlockDataMoments
import LossOnlyTraceability.HeterogeneousCoupledBlockSamples
import LossOnlyTraceability.HeterogeneousCoupledBlockMatrixLaw

/-! Deterministic quadratic-energy bounds for a coupled two-coordinate block feature.

The two coordinate halves are normalized at scale `1 / sqrt B`, while the actual
`2B`-dimensional feature is normalized at scale `1 / sqrt (2B)`.  The factor
`1 / sqrt 2` between those normalizations lets us control the actual quadratic
energy by the larger of the two half-matrix operator energies.
-/

noncomputable section

namespace LossOnlyTraceability
namespace Heterogeneous

open scoped BigOperators InnerProductSpace Matrix Matrix.Norms.L2Operator

section DeterministicSplit

variable {n B : ℕ}

/-- Split an actual `2B`-dimensional coefficient vector into its first-coordinate half. -/
def coupledBlockCoeffTrue (B : ℕ) (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    EuclideanSpace ℝ (Fin B) :=
  WithLp.toLp 2 fun b => θ (coupledBlockCoordEquiv B (b, true))

/-- Split an actual `2B`-dimensional coefficient vector into its second-coordinate half. -/
def coupledBlockCoeffFalse (B : ℕ) (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    EuclideanSpace ℝ (Fin B) :=
  WithLp.toLp 2 fun b => θ (coupledBlockCoordEquiv B (b, false))

/-- The squared norms of the two coefficient halves add to the full squared norm. -/
theorem norm_sq_coupledBlockCoeffTrue_add_false (B : ℕ)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    ‖coupledBlockCoeffTrue B θ‖ ^ 2 + ‖coupledBlockCoeffFalse B θ‖ ^ 2 = ‖θ‖ ^ 2 := by
  simp only [EuclideanSpace.norm_sq_eq, coupledBlockCoeffTrue, coupledBlockCoeffFalse]
  rw [← Finset.sum_add_distrib]
  calc
    (∑ b, (‖θ (coupledBlockCoordEquiv B (b, true))‖ ^ 2 +
        ‖θ (coupledBlockCoordEquiv B (b, false))‖ ^ 2)) =
        ∑ q : Fin B × Bool, ‖θ (coupledBlockCoordEquiv B q)‖ ^ 2 := by
          rw [Fintype.sum_prod_type]
          simp only [Fintype.sum_bool]
    _ = ∑ j, ‖θ j‖ ^ 2 := by
      simpa only using
        ((coupledBlockCoordEquiv B).sum_comp (fun j : Fin (2 * B) => ‖θ j‖ ^ 2))

/-- A deterministic two-half operator bound.  Each half row is normalized at its
own `B`-coordinate scale, and the combined row pairing has the extra actual-feature
factor `1 / sqrt 2`. -/
theorem sum_sq_half_pairing_le_max_opNorm_sq
    (Atrue Afalse : Matrix (Fin n) (Fin B) ℝ)
    (θtrue θfalse : EuclideanSpace ℝ (Fin B)) :
    (∑ i, (((∑ b, Atrue i b * θtrue b) + (∑ b, Afalse i b * θfalse b)) /
        Real.sqrt 2) ^ 2) ≤
      max (‖Atrue‖ ^ 2) (‖Afalse‖ ^ 2) * (‖θtrue‖ ^ 2 + ‖θfalse‖ ^ 2) := by
  have hsqrt : Real.sqrt (2 : ℝ) ^ 2 = 2 := by norm_num
  have hpoint : ∀ i : Fin n,
      (((∑ b, Atrue i b * θtrue b) + (∑ b, Afalse i b * θfalse b)) /
          Real.sqrt 2) ^ 2 ≤
        (∑ b, Atrue i b * θtrue b) ^ 2 +
          (∑ b, Afalse i b * θfalse b) ^ 2 := by
    intro i
    rw [div_pow, hsqrt]
    nlinarith [sq_nonneg
      ((∑ b, Atrue i b * θtrue b) - (∑ b, Afalse i b * θfalse b))]
  have htrue := sum_sq_mulVec_le_l2_opNorm_sq Atrue θtrue
  have hfalse := sum_sq_mulVec_le_l2_opNorm_sq Afalse θfalse
  calc
    (∑ i, (((∑ b, Atrue i b * θtrue b) + (∑ b, Afalse i b * θfalse b)) /
        Real.sqrt 2) ^ 2) ≤
        ∑ i, ((∑ b, Atrue i b * θtrue b) ^ 2 +
          (∑ b, Afalse i b * θfalse b) ^ 2) :=
      Finset.sum_le_sum fun i _ => hpoint i
    _ = (∑ i, (∑ b, Atrue i b * θtrue b) ^ 2) +
        ∑ i, (∑ b, Afalse i b * θfalse b) ^ 2 := Finset.sum_add_distrib
    _ ≤ ‖Atrue‖ ^ 2 * ‖θtrue‖ ^ 2 + ‖Afalse‖ ^ 2 * ‖θfalse‖ ^ 2 :=
      add_le_add htrue hfalse
    _ ≤ max (‖Atrue‖ ^ 2) (‖Afalse‖ ^ 2) *
        (‖θtrue‖ ^ 2 + ‖θfalse‖ ^ 2) := by
      have ht : ‖Atrue‖ ^ 2 ≤ max (‖Atrue‖ ^ 2) (‖Afalse‖ ^ 2) := le_max_left _ _
      have hf : ‖Afalse‖ ^ 2 ≤ max (‖Atrue‖ ^ 2) (‖Afalse‖ ^ 2) := le_max_right _ _
      nlinarith [sq_nonneg ‖θtrue‖, sq_nonneg ‖θfalse‖]

/-- The same split bound with the actual `2B` coefficient norm on the right. -/
theorem sum_sq_half_pairing_coupledBlock_le_max_opNorm_sq
    (Atrue Afalse : Matrix (Fin n) (Fin B) ℝ)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∑ i, (((∑ b, Atrue i b * coupledBlockCoeffTrue B θ b) +
        (∑ b, Afalse i b * coupledBlockCoeffFalse B θ b)) / Real.sqrt 2) ^ 2) ≤
      max (‖Atrue‖ ^ 2) (‖Afalse‖ ^ 2) * ‖θ‖ ^ 2 := by
  simpa [norm_sq_coupledBlockCoeffTrue_add_false] using
    (sum_sq_half_pairing_le_max_opNorm_sq Atrue Afalse
      (coupledBlockCoeffTrue B θ) (coupledBlockCoeffFalse B θ))

/-- A centered actual-feature margin is the `1 / sqrt 2` combination of the two
half-matrix row pairings. -/
theorem inner_coupledBlockFeature_sub_mean_eq_half_pairing
    {n B : ℕ} (hB : 0 < B) (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) (θ : EuclideanSpace ℝ (Fin (2 * B))) (i : Fin n) :
    ⟪θ, coupledBlockFeature B (σ i) - coupledBlockDataMean J B h⟫_ℝ =
      ((∑ b, coupledBlockHalfMatrix J h true σ i b * coupledBlockCoeffTrue B θ b) +
        (∑ b, coupledBlockHalfMatrix J h false σ i b * coupledBlockCoeffFalse B θ b)) /
          Real.sqrt 2 := by
  rw [inner_sub_right, inner_coupledBlockFeature_sub_mean hB J h θ (σ i)]
  rw [show Real.sqrt (2 * (B : ℝ)) = Real.sqrt 2 * Real.sqrt B by
    rw [Real.sqrt_mul (by positivity)]]
  unfold coupledBlockHalfMatrix entryMatrix coupledBlockHalfCenteredEntry
    coupledBlockHalfEntry coupledBlockHalfMean coupledBlockCoeffTrue coupledBlockCoeffFalse
    coupledBlockCenteredContribution coupledBlockCoeffFst coupledBlockCoeffSnd
  simp only [Matrix.of_apply, if_true, Bool.false_eq_true, if_false]
  have hsB : Real.sqrt (B : ℝ) ≠ 0 := by positivity
  have hs2 : Real.sqrt (2 : ℝ) ≠ 0 := by positivity
  field_simp
  rw [← Finset.sum_add_distrib]
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro b _
  field_simp [hsB]

/-- Pointwise centered training energy controlled by the worse half-matrix operator energy. -/
theorem coupledBlock_training_energy_le
    {n B : ℕ} (hB : 0 < B) (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∑ i, ⟪θ, coupledBlockFeature B (σ i) - coupledBlockDataMean J B h⟫_ℝ ^ 2) ≤
      max (‖coupledBlockHalfMatrix J h true σ‖ ^ 2)
          (‖coupledBlockHalfMatrix J h false σ‖ ^ 2) * ‖θ‖ ^ 2 := by
  simp_rw [inner_coupledBlockFeature_sub_mean_eq_half_pairing hB J h σ θ]
  exact sum_sq_half_pairing_coupledBlock_le_max_opNorm_sq
    (coupledBlockHalfMatrix J h true σ) (coupledBlockHalfMatrix J h false σ) θ

/-- An actual feature-pair margin is the `1 / sqrt 2` combination of the two
half difference-matrix row pairings. -/
theorem inner_coupledBlockFeature_pair_eq_half_pairing
    {n B : ℕ} (hB : 0 < B) (στ : CoupledBlockSample n B × CoupledBlockSample n B)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) (i : Fin n) :
    ⟪θ, coupledBlockFeature B (στ.1 i) - coupledBlockFeature B (στ.2 i)⟫_ℝ =
      ((∑ b, coupledBlockPairDifferenceMatrix true στ i b *
          coupledBlockCoeffTrue B θ b) +
        (∑ b, coupledBlockPairDifferenceMatrix false στ i b *
          coupledBlockCoeffFalse B θ b)) / Real.sqrt 2 := by
  let J : ℕ → ℝ := fun _ => 0
  let h : Fin B → ℝ × ℝ := fun _ => (0, 0)
  have h1 := inner_coupledBlockFeature_sub_mean_eq_half_pairing
    hB J h στ.1 θ i
  have h2 := inner_coupledBlockFeature_sub_mean_eq_half_pairing
    hB J h στ.2 θ i
  calc
    ⟪θ, coupledBlockFeature B (στ.1 i) - coupledBlockFeature B (στ.2 i)⟫_ℝ =
        ⟪θ, coupledBlockFeature B (στ.1 i) - coupledBlockDataMean J B h⟫_ℝ -
          ⟪θ, coupledBlockFeature B (στ.2 i) - coupledBlockDataMean J B h⟫_ℝ := by
            simp only [inner_sub_right]
            ring
    _ = (((∑ b, coupledBlockHalfMatrix J h true στ.1 i b *
          coupledBlockCoeffTrue B θ b) +
        (∑ b, coupledBlockHalfMatrix J h false στ.1 i b *
          coupledBlockCoeffFalse B θ b)) / Real.sqrt 2) -
        (((∑ b, coupledBlockHalfMatrix J h true στ.2 i b *
          coupledBlockCoeffTrue B θ b) +
        (∑ b, coupledBlockHalfMatrix J h false στ.2 i b *
          coupledBlockCoeffFalse B θ b)) / Real.sqrt 2) := by rw [h1, h2]
    _ = _ := by
      unfold coupledBlockHalfMatrix coupledBlockPairDifferenceMatrix entryMatrix
        coupledBlockHalfCenteredEntry coupledBlockPairDifferenceEntry
      simp only [Matrix.of_apply]
      simp_rw [sub_mul, Finset.sum_sub_distrib]
      ring

/-- Pointwise actual pair-difference energy controlled by the worse half difference-matrix
operator energy. -/
theorem coupledBlock_pair_energy_le
    {n B : ℕ} (hB : 0 < B)
    (στ : CoupledBlockSample n B × CoupledBlockSample n B)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∑ i, ⟪θ, coupledBlockFeature B (στ.1 i) -
        coupledBlockFeature B (στ.2 i)⟫_ℝ ^ 2) ≤
      max (‖coupledBlockPairDifferenceMatrix true στ‖ ^ 2)
          (‖coupledBlockPairDifferenceMatrix false στ‖ ^ 2) * ‖θ‖ ^ 2 := by
  simp_rw [inner_coupledBlockFeature_pair_eq_half_pairing hB στ θ]
  exact sum_sq_half_pairing_coupledBlock_le_max_opNorm_sq
    (coupledBlockPairDifferenceMatrix true στ)
    (coupledBlockPairDifferenceMatrix false στ) θ

end DeterministicSplit

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledBlockFingerprint.lean <==
import LossOnlyTraceability.HeterogeneousCoupledBlockStein

/-! Weighted and differentiated fingerprinting under the constructed block prior.
The score derivative premise in this generic transfer lemma is discharged for
the actual iid sample law by the sample-score module. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory Filter
open scoped BigOperators

/-- Product-rule transfer of the first-field Stein identity. The final integral
is the explicit derivative of the statistic, with its sign kept. -/
theorem coupledPrior_weighted_fingerprint_fst {κ : ℝ} {B : ℕ}
    (hκ : 0 < κ) (J : ℕ → ℝ) (k : Fin B)
    {W S T U : (Fin B → ℝ × ℝ) → ℝ}
    (hW : Continuous W) (hS : Continuous S) (hT : Continuous T) (hU : Continuous U)
    (hdW : ∀ h x y, HasDerivAt (fun t => W (Function.update h k (t,y)))
      (W (Function.update h k (x,y)) * S (Function.update h k (x,y))) x)
    (hdT : ∀ h x y, HasDerivAt (fun t => T (Function.update h k (t,y)))
      (U (Function.update h k (x,y))) x)
    {K C D : ℝ} (_hK : 0 ≤ K) (hC : 0 ≤ C) (_hD : 0 ≤ D)
    (hbW : ∀ h, |W h| ≤ 1) (hbS : ∀ h, |S h| ≤ K)
    (hbT : ∀ h, |T h| ≤ C) (hbU : ∀ h, |U h| ≤ D) :
    (∫ h, W h * T h * S h ∂coupledBlockPrior J κ B) =
      κ * (∫ h, W h * T h * blockMean (J k) (h k) ∂coupledBlockPrior J κ B) -
      ∫ h, W h * U h ∂coupledBlockPrior J κ B := by
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hbWT : ∀ h, |W h * T h| ≤ C := fun h => by
    rw [abs_mul]
    exact (mul_le_of_le_one_left (abs_nonneg _) (hbW h)).trans (hbT h)
  have hbSWT : ∀ h, |W h * T h * S h| ≤ C * K := fun h => by
    rw [abs_mul]
    exact mul_le_mul (hbWT h) (hbS h) (abs_nonneg _) hC
  have hbWU : ∀ h, |W h * U h| ≤ D := fun h => by
    rw [abs_mul]
    exact (mul_le_of_le_one_left (abs_nonneg _) (hbW h)).trans (hbU h)
  have hbG : ∀ h, |W h * T h * S h + W h * U h| ≤ C * K + D := fun h =>
    (abs_add_le _ _).trans (add_le_add (hbSWT h) (hbWU h))
  have hSF : Continuous (fun h => W h * T h * S h) := (hW.mul hT).mul hS
  have hUF : Continuous (fun h => W h * U h) := hW.mul hU
  have hd : ∀ h x y, HasDerivAt (fun t => W (Function.update h k (t,y)) * T (Function.update h k (t,y)))
      (W (Function.update h k (x,y)) * T (Function.update h k (x,y)) * S (Function.update h k (x,y)) +
        W (Function.update h k (x,y)) * U (Function.update h k (x,y))) x := by
    intro h x y
    exact ((hdW h x y).mul (hdT h x y)).congr_deriv (by ring)
  have hs := coupledBlockPrior_stein_fst hκ J k (hW.mul hT) (hSF.add hUF) hd hbWT hbG
  have hiS : Integrable (fun h => W h * T h * S h) (coupledBlockPrior J κ B) :=
    Integrable.of_bound hSF.aestronglyMeasurable (C * K)
      (Eventually.of_forall fun h => by simpa only [Real.norm_eq_abs] using hbSWT h)
  have hiU : Integrable (fun h => W h * U h) (coupledBlockPrior J κ B) :=
    Integrable.of_bound hUF.aestronglyMeasurable D
      (Eventually.of_forall fun h => by simpa only [Real.norm_eq_abs] using hbWU h)
  simp only [Pi.add_apply, Pi.mul_apply] at hs
  rw [integral_add hiS hiU] at hs
  have he : (∫ h, blockMean (J k) (h k) * (W h * T h) ∂coupledBlockPrior J κ B) =
      ∫ h, W h * T h * blockMean (J k) (h k) ∂coupledBlockPrior J κ B :=
    integral_congr_ae (Eventually.of_forall fun h => by ring)
  rw [he] at hs
  linarith

/-- The second-field product-rule transfer, keeping the statistic derivative. -/
theorem coupledPrior_weighted_fingerprint_snd {κ : ℝ} {B : ℕ}
    (hκ : 0 < κ) (J : ℕ → ℝ) (k : Fin B)
    {W S T U : (Fin B → ℝ × ℝ) → ℝ}
    (hW : Continuous W) (hS : Continuous S) (hT : Continuous T) (hU : Continuous U)
    (hdW : ∀ h x y, HasDerivAt (fun t => W (Function.update h k (x,t)))
      (W (Function.update h k (x,y)) * S (Function.update h k (x,y))) y)
    (hdT : ∀ h x y, HasDerivAt (fun t => T (Function.update h k (x,t)))
      (U (Function.update h k (x,y))) y)
    {K C D : ℝ} (_hK : 0 ≤ K) (hC : 0 ≤ C) (_hD : 0 ≤ D)
    (hbW : ∀ h, |W h| ≤ 1) (hbS : ∀ h, |S h| ≤ K)
    (hbT : ∀ h, |T h| ≤ C) (hbU : ∀ h, |U h| ≤ D) :
    (∫ h, W h * T h * S h ∂coupledBlockPrior J κ B) =
      κ * (∫ h, W h * T h * blockMean (J k) (h k).swap ∂coupledBlockPrior J κ B) -
      ∫ h, W h * U h ∂coupledBlockPrior J κ B := by
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hbWT : ∀ h, |W h * T h| ≤ C := fun h => by
    rw [abs_mul]
    exact (mul_le_of_le_one_left (abs_nonneg _) (hbW h)).trans (hbT h)
  have hbSWT : ∀ h, |W h * T h * S h| ≤ C * K := fun h => by
    rw [abs_mul]
    exact mul_le_mul (hbWT h) (hbS h) (abs_nonneg _) hC
  have hbWU : ∀ h, |W h * U h| ≤ D := fun h => by
    rw [abs_mul]
    exact (mul_le_of_le_one_left (abs_nonneg _) (hbW h)).trans (hbU h)
  have hbG : ∀ h, |W h * T h * S h + W h * U h| ≤ C * K + D := fun h =>
    (abs_add_le _ _).trans (add_le_add (hbSWT h) (hbWU h))
  have hSF : Continuous (fun h => W h * T h * S h) := (hW.mul hT).mul hS
  have hUF : Continuous (fun h => W h * U h) := hW.mul hU
  have hd : ∀ h x y, HasDerivAt (fun t => W (Function.update h k (x,t)) * T (Function.update h k (x,t)))
      (W (Function.update h k (x,y)) * T (Function.update h k (x,y)) * S (Function.update h k (x,y)) +
        W (Function.update h k (x,y)) * U (Function.update h k (x,y))) y := by
    intro h x y
    exact ((hdW h x y).mul (hdT h x y)).congr_deriv (by ring)
  have hs := coupledBlockPrior_stein_snd hκ J k (hW.mul hT) (hSF.add hUF) hd hbWT hbG
  have hiS : Integrable (fun h => W h * T h * S h) (coupledBlockPrior J κ B) :=
    Integrable.of_bound hSF.aestronglyMeasurable (C * K)
      (Eventually.of_forall fun h => by simpa only [Real.norm_eq_abs] using hbSWT h)
  have hiU : Integrable (fun h => W h * U h) (coupledBlockPrior J κ B) :=
    Integrable.of_bound hUF.aestronglyMeasurable D
      (Eventually.of_forall fun h => by simpa only [Real.norm_eq_abs] using hbWU h)
  simp only [Pi.add_apply, Pi.mul_apply] at hs
  rw [integral_add hiS hiU] at hs
  have he : (∫ h, blockMean (J k) (h k).swap * (W h * T h) ∂coupledBlockPrior J κ B) =
      ∫ h, W h * T h * blockMean (J k) (h k).swap ∂coupledBlockPrior J κ B :=
    integral_congr_ae (Eventually.of_forall fun h => by ring)
  rw [he] at hs
  linarith

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledBlockLocalization.lean <==
import LossOnlyTraceability.HeterogeneousCoupledBlockVariance
import LossOnlyTraceability.HeterogeneousCoupledBlockRemainder
import LossOnlyTraceability.HeterogeneousCoupledPriorCalibrationMoments
import LossOnlyTraceability.HeterogeneousCoupledSampleLaw
import LossOnlyTraceability.FeasibleRiskIntegrability
import LossOnlyTraceability.NativeLocalization
import LossOnlyTraceability.PopulationMinimizer
import LossOnlyTraceability.RiskComparison
import LossOnlyTraceability.BoundaryComplete
import LossOnlyTraceability.CurvatureTransitionLowerLaw
import LossOnlyTraceability.QuadraticLogistic

/-! # Concrete localization for the coupled-block learner

Ordinary comparison accuracy against every proper comparator localizes a proper learner around
the actual population minimizer.  The minimizer is obtained separately for each coupled law, so
no measurable-selection assumption is needed.  Its norm is controlled by the concrete mean, and
the prescribed coupled prior then turns the pointwise estimate into a prior-averaged second-moment
bound of order `sqrt ε + v^(1/3)`.
-/

noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous

open MeasureTheory ProbabilityTheory Filter
open scoped InnerProductSpace ENNReal

/-- A population minimizer for a coupled-block law has a mean-sensitive cubic norm bound. -/
theorem coupledBlock_populationMinimizer_norm_cubic {B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (θs : EuclideanSpace ℝ (Fin (2 * B)))
    (hmin : IsLocalMin (populationQuarticRisk (coupledBlockDataLaw J B h)) θs) :
    ‖θs‖ ^ (3 : ℕ) ≤ (1 / 2 : ℝ) * ‖coupledBlockMeanVector J B h‖ := by
  let D := coupledBlockDataLaw J B h
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  have hD := coupledBlockDataLaw_norm_le_one hB J h
  have hstat := populationQuarticGradient_zero_at_localMin D hD θs hmin
  have hp := congrArg (fun u : EuclideanSpace ℝ (Fin (2 * B)) => ⟪u, θs⟫_ℝ) hstat
  simp only [populationQuarticGradient, quarticMap, inner_add_left,
    real_inner_smul_left, real_inner_self_eq_norm_sq, inner_zero_left] at hp
  have hm := populationLogisticGradient_monotonicity D hD θs 0
  simp only [sub_zero, inner_sub_left] at hm
  have hu : -⟪populationLogisticGradient D 0, θs⟫_ℝ ≤
      (1 / 2 : ℝ) * ‖coupledBlockMeanVector J B h‖ * ‖θs‖ := by
    have hi := integrable_id_unitBall D hD
    have he : (∫ z, ⟪θs, z⟫_ℝ ∂D) = ⟪θs, ∫ z, z ∂D⟫_ℝ :=
      integral_inner hi θs
    have hmean := integral_inner_coupledBlockDataLaw hB J h θs
    have hpair : ⟪∫ z, z ∂D, θs⟫_ℝ =
        ⟪coupledBlockDataMean J B h, θs⟫_ℝ := by
      calc
        ⟪∫ z, z ∂D, θs⟫_ℝ = ⟪θs, ∫ z, z ∂D⟫_ℝ := real_inner_comm _ _
        _ = ∫ z, ⟪θs, z⟫_ℝ ∂D := he.symm
        _ = ⟪θs, coupledBlockDataMean J B h⟫_ℝ := hmean
        _ = ⟪coupledBlockDataMean J B h, θs⟫_ℝ := real_inner_comm _ _
    calc
      -⟪populationLogisticGradient D 0, θs⟫_ℝ =
          ⟪(1 / 2 : ℝ) • (∫ z, z ∂D), θs⟫_ℝ := by
            rw [populationLogisticGradient_zero_eq_mean D]
            simp
      _ = ⟪(1 / 2 : ℝ) • coupledBlockDataMean J B h, θs⟫_ℝ := by
        simp only [real_inner_smul_left]
        rw [hpair]
      _ ≤ ‖(1 / 2 : ℝ) • coupledBlockDataMean J B h‖ * ‖θs‖ :=
        real_inner_le_norm _ _
      _ = (1 / 2 : ℝ) * ‖coupledBlockMeanVector J B h‖ * ‖θs‖ := by
        rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg (by norm_num : (0 : ℝ) ≤ 1 / 2),
          norm_coupledBlockDataMean_eq]
  by_cases hz : ‖θs‖ = 0
  · simp [hz]
  · have hpos : 0 < ‖θs‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hz)
    apply (mul_le_mul_iff_left₀ hpos).mp
    nlinarith

/-- Squared form of the mean-sensitive optimizer bound. -/
theorem coupledBlock_populationMinimizer_norm_sq {B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (θs : EuclideanSpace ℝ (Fin (2 * B)))
    (hmin : IsLocalMin (populationQuarticRisk (coupledBlockDataLaw J B h)) θs) :
    ‖θs‖ ^ 2 ≤ (1 / 2 : ℝ) ^ (2 / 3 : ℝ) *
      ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ) := by
  have hc := coupledBlock_populationMinimizer_norm_cubic hB J h θs hmin
  have hm0 : 0 ≤ (1 / 2 : ℝ) * ‖coupledBlockMeanVector J B h‖ := by positivity
  have hr := (Real.le_rpow_inv_iff_of_pos (norm_nonneg θs) hm0
    (by norm_num : (0 : ℝ) < 3)).mpr (by
      simpa only [Real.rpow_ofNat] using hc)
  have hs0 : 0 ≤ ((1 / 2 : ℝ) * ‖coupledBlockMeanVector J B h‖) ^ (1 / 3 : ℝ) :=
    Real.rpow_nonneg hm0 _
  have hsquare := pow_le_pow_left₀ (norm_nonneg θs) hr 2
  calc
    ‖θs‖ ^ 2 ≤ (((1 / 2 : ℝ) * ‖coupledBlockMeanVector J B h‖) ^ (1 / 3 : ℝ)) ^ 2 :=
      by simpa only [show (3 : ℝ)⁻¹ = 1 / 3 by norm_num] using hsquare
    _ = ((1 / 2 : ℝ) * ‖coupledBlockMeanVector J B h‖) ^ (2 / 3 : ℝ) := by
      rw [← Real.rpow_natCast]
      rw [← Real.rpow_mul hm0]
      norm_num
    _ = (1 / 2 : ℝ) ^ (2 / 3 : ℝ) *
        ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ) := by
      rw [Real.mul_rpow (by norm_num) (norm_nonneg (coupledBlockMeanVector J B h))]

/-- Quartic uniform convexity of the actual population risk at any supplied minimizer. -/
theorem coupledBlock_populationRisk_growth {B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (θ θs : EuclideanSpace ℝ (Fin (2 * B)))
    (hmin : IsLocalMin (populationQuarticRisk (coupledBlockDataLaw J B h)) θs) :
    (1 / 16 : ℝ) * ‖θ - θs‖ ^ (4 : ℝ) ≤
      populationQuarticRisk (coupledBlockDataLaw J B h) θ -
        populationQuarticRisk (coupledBlockDataLaw J B h) θs := by
  let D := coupledBlockDataLaw J B h
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  have hD := coupledBlockDataLaw_norm_le_one hB J h
  have heq := populationRisk_gap_eq_bregman D hD θ θs hmin
  have hq := quarticBregman_ge θs θ
  have hp := populationPredictionBregman_nonneg D hD θ θs
  rw [heq]
  calc
    (1 / 16 : ℝ) * ‖θ - θs‖ ^ (4 : ℝ) = ‖θ - θs‖ ^ 4 / 16 := by
      rw [Real.rpow_ofNat]
      ring
    _ ≤ quarticBregman θ θs := hq
    _ ≤ quarticBregman θ θs + populationPredictionBregman D θ θs :=
      le_add_of_nonneg_right hp

/-- The quartic error scale has the square-root form. -/
theorem nativeErrorScale_quartic_le_sqrt {ε : ℝ} (hε : 0 ≤ ε) :
    nativeErrorScale (1 / 16) 4 ε ≤ 4 * ε ^ (1 / 2 : ℝ) := by
  refine (min_le_right (4 : ℝ) ((ε / (1 / 16)) ^ (2 / (4 : ℝ)))).trans ?_
  rw [show ε / (1 / 16) = 16 * ε by ring,
    show (2 / (4 : ℝ)) = 1 / 2 by norm_num,
    Real.mul_rpow (by norm_num : (0 : ℝ) ≤ 16) hε]
  norm_num

/-- Ordinary comparison accuracy localizes the learner's conditional second moment for every
coupled law.  The comparator is a global population minimizer, whose existence is used only inside the
proof; hence the statement requires no measurable optimizer map. -/
theorem coupledBlock_accuracy_second_moment {n B : ℕ} (hB : 0 < B) {ε : ℝ}
    (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hproper : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε) :
    (∫ q, ‖A q‖ ^ 2 ∂((coupledSampleLaw n B J h).prod ν)) ≤
      2 * nativeErrorScale (1 / 16) 4 ε +
        2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) *
          ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ) := by
  let D := coupledBlockDataLaw J B h
  let Q := (coupledSampleLaw n B J h).prod ν
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  letI : IsProbabilityMeasure Q := inferInstance
  have hD := coupledBlockDataLaw_norm_le_one hB J h
  obtain ⟨θs, hmins, hθs, hθlt⟩ := populationQuartic_exists_feasible_minimizer D hD
  have hmin : IsLocalMin (populationQuarticRisk D) θs := Filter.Eventually.of_forall hmins
  let er : CoupledBlockSample n B × Ω → ℝ := fun q => ‖A q - θs‖
  let exc : CoupledBlockSample n B × Ω → ℝ := fun q =>
    populationQuarticRisk D (A q) - populationQuarticRisk D θs
  have her : ∀ᵐ q ∂Q, 0 ≤ er q ∧ er q ≤ 2 := Filter.Eventually.of_forall fun q =>
    native_error_norm_le_two (A q) θs (hproper q) hθlt.le
  have herm : Measurable er := measurable_norm.comp (hA.sub measurable_const)
  have her4 : Integrable (fun q => er q ^ (4 : ℝ)) Q := by
    refine Integrable.of_bound (herm.pow_const 4).aestronglyMeasurable 16
      (her.mono fun q hq => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.rpow_nonneg hq.1 _)]
    norm_num only [Real.rpow_ofNat]
    have hp4 := pow_le_pow_left₀ hq.1 hq.2 4
    norm_num at hp4
    exact hp4
  have her2 : Integrable (fun q => er q ^ 2) Q := by
    refine Integrable.of_bound (herm.pow_const 2).aestronglyMeasurable 4
      (her.mono fun q hq => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    nlinarith
  have hArisk0 := integrable_populationQuarticRisk_of_measurable_unitBall D hD Q A hA
    (Filter.Eventually.of_forall hproper)
  have hArisk : Integrable (fun q => populationQuarticRisk D (A q)) Q := by
    change Integrable (populationQuarticRisk D ∘ A) Q
    exact hArisk0
  have hexc : Integrable exc Q := hArisk.sub (integrable_const _)
  have hgrow : ∀ᵐ q ∂Q, (1 / 16 : ℝ) * er q ^ (4 : ℝ) ≤ exc q :=
    Filter.Eventually.of_forall fun q => coupledBlock_populationRisk_growth hB J h (A q) θs hmin
  have haccs : (∫ q, exc q ∂Q) ≤ ε := by
    change (∫ q, populationQuarticRisk D (A q) - populationQuarticRisk D θs ∂Q) ≤ ε
    rw [integral_sub hArisk (integrable_const _), integral_const]
    simp only [probReal_univ, smul_eq_mul, one_mul]
    apply sub_le_iff_le_add.mpr
    simpa only [D, Q, add_comm] using hacc θs hθlt.le
  have herr := native_error_second_moment_le (μ := Q) (by norm_num : (0 : ℝ) < 1 / 16)
    (by norm_num : (2 : ℝ) ≤ 4) er exc her hgrow her4 her2 hexc haccs
  have hθsq := coupledBlock_populationMinimizer_norm_sq hB J h θs hmin
  have hA2 : Integrable (fun q => ‖A q‖ ^ 2) Q := by
    refine Integrable.of_bound ((measurable_norm.comp hA).pow_const 2).aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun q => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    exact pow_le_one₀ (norm_nonneg (A q)) (hproper q)
  have hpoint : ∀ q, ‖A q‖ ^ 2 ≤ 2 * er q ^ 2 + 2 * ‖θs‖ ^ 2 := by
    intro q
    have ht : ‖A q‖ ≤ er q + ‖θs‖ := by
      calc
        ‖A q‖ = ‖(A q - θs) + θs‖ := by congr 1; abel
        _ ≤ ‖A q - θs‖ + ‖θs‖ := norm_add_le _ _
        _ = er q + ‖θs‖ := rfl
    nlinarith [norm_nonneg (A q), norm_nonneg θs, norm_nonneg (A q - θs),
      sq_nonneg (er q - ‖θs‖)]
  have hmono : (∫ q, ‖A q‖ ^ 2 ∂Q) ≤ ∫ q, (2 * er q ^ 2 + 2 * ‖θs‖ ^ 2) ∂Q := by
    refine integral_mono hA2 ((her2.const_mul 2).add (integrable_const _)) hpoint
  rw [integral_add (her2.const_mul 2) (integrable_const _), integral_const_mul,
    integral_const] at hmono
  simp only [probReal_univ, smul_eq_mul, one_mul] at hmono
  calc
    (∫ q, ‖A q‖ ^ 2 ∂Q) ≤ 2 * (∫ q, er q ^ 2 ∂Q) + 2 * ‖θs‖ ^ 2 := hmono
    _ ≤ 2 * nativeErrorScale (1 / 16) 4 ε + 2 * ‖θs‖ ^ 2 := by linarith
    _ ≤ _ := by nlinarith

/-- Direct accuracy-to-residual bridge at a fixed coupled field.  The explicit localization scale
must lie in `[0,1]` only through the displayed upper-bound hypothesis; its nonnegativity follows
from the learner's second moment and the accuracy-derived estimate. -/
theorem coupledBlock_accuracy_training_remainder {n B : ℕ} (hB : 0 < B) {ε : ℝ}
    (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hproper : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε)
    (hw1 : 2 * nativeErrorScale (1 / 16) 4 ε +
        2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) *
          ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ) ≤ 1) :
    Integrable (fun q => ∑ i, coupledBlockLogisticResidual (A q)
      (coupledBlockFeature B (q.1 i)) (coupledBlockDataMean J B h))
      ((coupledSampleLaw n B J h).prod ν) ∧
    (∫ q, ∑ i, coupledBlockLogisticResidual (A q)
        (coupledBlockFeature B (q.1 i)) (coupledBlockDataMean J B h)
      ∂(coupledSampleLaw n B J h).prod ν) ≤
      (1 / 8 : ℝ) * weightedTailBound 1
        (2 * nativeErrorScale (1 / 16) 4 ε +
          2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) *
            ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ))
        (coupledMatrixEnergyK n B) (matrixEnergyS B) := by
  exact coupledBlock_randomized_training_remainder hB J h ν A hA hproper _
    (coupledBlock_accuracy_second_moment hB J h ν A hA hproper hacc) hw1

/-- Capped version of `coupledBlock_accuracy_training_remainder`, valid for every coupled field.
Properness supplies the competing bound `E ‖A‖² ≤ 1`, so no smallness assumption on the
field-dependent localization scale is needed. -/
theorem coupledBlock_accuracy_training_remainder_capped {n B : ℕ} (hB : 0 < B) {ε : ℝ}
    (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hproper : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε) :
    Integrable (fun q => ∑ i, coupledBlockLogisticResidual (A q)
      (coupledBlockFeature B (q.1 i)) (coupledBlockDataMean J B h))
      ((coupledSampleLaw n B J h).prod ν) ∧
    (∫ q, ∑ i, coupledBlockLogisticResidual (A q)
        (coupledBlockFeature B (q.1 i)) (coupledBlockDataMean J B h)
      ∂(coupledSampleLaw n B J h).prod ν) ≤
      (1 / 8 : ℝ) * weightedTailBound 1
        (min 1 (2 * nativeErrorScale (1 / 16) 4 ε +
          2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) *
            ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ)))
        (coupledMatrixEnergyK n B) (matrixEnergyS B) := by
  let Q := (coupledSampleLaw n B J h).prod ν
  let w := 2 * nativeErrorScale (1 / 16) 4 ε +
    2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) *
      ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ)
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  have hAi : Integrable (fun q => ‖A q‖ ^ 2) Q := by
    refine Integrable.of_bound ((measurable_norm.comp hA).pow_const 2).aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun q => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    nlinarith [norm_nonneg (A q), hproper q]
  have hAle : (∫ q, ‖A q‖ ^ 2 ∂Q) ≤ 1 := by
    have hm : (∫ q, ‖A q‖ ^ 2 ∂Q) ≤ ∫ _q, (1 : ℝ) ∂Q :=
      integral_mono hAi (integrable_const _) fun q => by
        nlinarith [norm_nonneg (A q), hproper q]
    simpa using hm
  have hAw : (∫ q, ‖A q‖ ^ 2 ∂Q) ≤ w :=
    coupledBlock_accuracy_second_moment hB J h ν A hA hproper hacc
  exact coupledBlock_randomized_training_remainder hB J h ν A hA hproper (min 1 w)
    (le_min hAle hAw) (min_le_left _ _)

/-- Prior-integrated learner localization at the prescribed coupled scale. -/
theorem coupledBlock_prior_accuracy_second_moment {n B : ℕ} (hB : 0 < B)
    {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1) (J : ℕ → ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hproper : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε) :
    (∫ h, ∫ q, ‖A q‖ ^ 2 ∂((coupledSampleLaw n B J h).prod ν)
      ∂coupledBlockPrior J (1 / v - 1) B) ≤
      2 * nativeErrorScale (1 / 16) 4 ε +
        2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ) := by
  have hκ : 0 < 1 / v - 1 := sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  let F : Ω → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ :=
    fun ω σ _h => ‖A (σ, ω)‖ ^ 2
  have hFm : ∀ σ, Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => F z.1 σ z.2) := by
    intro σ
    exact ((measurable_norm.comp (hA.comp (measurable_const.prodMk measurable_fst))).pow_const 2)
  have hFb : ∀ ω σ h, |F ω σ h| ≤ 1 := by
    intro ω σ h
    dsimp [F]
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [norm_nonneg (A (σ, ω)), hproper (σ, ω)]
  have hleft := integrable_coupledSampleAverage_prior ν hκ J F hFm hFb
  have hmu := integrable_coupledBlockMeanVector_rpow hκ hB J
    (s := (2 / 3 : ℝ)) (by norm_num)
  have hright : Integrable (fun h : Fin B → ℝ × ℝ =>
      2 * nativeErrorScale (1 / 16) 4 ε +
        2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) *
          ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ))
      (coupledBlockPrior J (1 / v - 1) B) :=
    (integrable_const _).add (hmu.const_mul _)
  have hpoint : ∀ h : Fin B → ℝ × ℝ,
      (∫ σ, ∫ ω, F ω σ h ∂ν ∂coupledSampleLaw n B J h) ≤
        2 * nativeErrorScale (1 / 16) 4 ε +
          2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) *
            ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ) := by
    intro h
    letI := isProbabilityMeasure_coupledSampleLaw n B J h
    have hp := coupledBlock_accuracy_second_moment hB J h ν A hA hproper (hacc h)
    have hi : Integrable (fun q => ‖A q‖ ^ 2) ((coupledSampleLaw n B J h).prod ν) := by
      refine Integrable.of_bound ((measurable_norm.comp hA).pow_const 2).aestronglyMeasurable 1
        (Filter.Eventually.of_forall fun q => ?_)
      rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
      exact pow_le_one₀ (norm_nonneg (A q)) (hproper q)
    rw [integral_prod _ hi] at hp
    simpa only [F] using hp
  have hmono := integral_mono hleft hright hpoint
  rw [integral_add (integrable_const _) (hmu.const_mul _), integral_const,
    integral_const_mul] at hmono
  simp only [probReal_univ, smul_eq_mul, one_mul] at hmono
  have hc := mul_le_mul_of_nonneg_left (coupled_prior_two_thirds_le hB hv0 hv1 J)
    (show 0 ≤ 2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) by positivity)
  have hbound := hmono.trans (add_le_add (le_refl _) hc)
  apply le_of_eq_of_le ?_ hbound
  apply integral_congr_ae
  filter_upwards [] with h
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  have hi : Integrable (fun q => ‖A q‖ ^ 2) ((coupledSampleLaw n B J h).prod ν) := by
    refine Integrable.of_bound ((measurable_norm.comp hA).pow_const 2).aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun q => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    exact pow_le_one₀ (norm_nonneg (A q)) (hproper q)
  rw [integral_prod _ hi]

/-- Explicit `sqrt ε + v^(1/3)` form of the prior-integrated localization bound. -/
theorem coupledBlock_prior_accuracy_second_moment_sqrt {n B : ℕ} (hB : 0 < B)
    {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1) (hε : 0 ≤ ε) (J : ℕ → ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hproper : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε) :
    (∫ h, ∫ q, ‖A q‖ ^ 2 ∂((coupledSampleLaw n B J h).prod ν)
      ∂coupledBlockPrior J (1 / v - 1) B) ≤
      8 * ε ^ (1 / 2 : ℝ) +
        2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ) := by
  refine (coupledBlock_prior_accuracy_second_moment hB hv0 hv1 J ν A hA hproper hacc).trans ?_
  have hw := nativeErrorScale_quartic_le_sqrt hε
  linarith

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledBlockLossEnergy.lean <==
import LossOnlyTraceability.HeterogeneousCoupledBlockEnergy
import LossOnlyTraceability.LogisticLipschitz

/-! The logistic loss-difference energy inherits the dependent
pair-energy bound. The learner may depend on both samples and its independent seed. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory
open scoped InnerProductSpace BigOperators

/-- Unit-ball logistic loss differences are controlled by the same pair margin. -/
theorem logistic_pair_loss_sq_le {d : ℕ} (θ z₁ z₀ : EuclideanSpace ℝ (Fin d))
    (hθ : ‖θ‖ ≤ 1) (h₁ : ‖z₁‖ ≤ 1) (h₀ : ‖z₀‖ ≤ 1) :
    (logisticLoss ⟪θ, z₁⟫_ℝ - logisticLoss ⟪θ, z₀⟫_ℝ) ^ 2 ≤
      logisticUnitSlopeBound ^ 2 * ⟪θ, z₁ - z₀⟫_ℝ ^ 2 := by
  have hm : ∀ z : EuclideanSpace ℝ (Fin d), ‖z‖ ≤ 1 → ⟪θ, z⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := by
    intro z hz
    apply abs_le.mp
    exact (abs_real_inner_le_norm θ z).trans (by nlinarith [norm_nonneg θ, norm_nonneg z])
  have ha := abs_logisticLoss_sub_le _ _ (hm z₁ h₁) (hm z₀ h₀)
  have hs := pow_le_pow_left₀ (abs_nonneg _) ha 2
  simpa only [mul_pow, sq_abs, inner_sub_right] using hs

/-- Transfer an integrable quadratic pair-energy bound to the nonlinear logistic loss. -/
theorem logistic_loss_energy_of_quadratic {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) {n d : ℕ}
    (A : Ω → EuclideanSpace ℝ (Fin d)) (hA : Measurable A) (hp : ∀ ω, ‖A ω‖ ≤ 1)
    (z₁ z₀ : Ω → Fin n → EuclideanSpace ℝ (Fin d))
    (hm₁ : ∀ i, Measurable (fun ω => z₁ ω i)) (hm₀ : ∀ i, Measurable (fun ω => z₀ ω i))
    (hb₁ : ∀ ω i, ‖z₁ ω i‖ ≤ 1) (hb₀ : ∀ ω i, ‖z₀ ω i‖ ≤ 1)
    (hQi : Integrable (fun ω => ∑ i, ⟪A ω, z₁ ω i - z₀ ω i⟫_ℝ ^ 2) P)
    (V : ℝ) (hV : (∫ ω, ∑ i, ⟪A ω, z₁ ω i - z₀ ω i⟫_ℝ ^ 2 ∂P) ≤ V) :
    Integrable (fun ω => ∑ i, (logisticLoss ⟪A ω, z₁ ω i⟫_ℝ - logisticLoss ⟪A ω, z₀ ω i⟫_ℝ) ^ 2) P ∧
    (∫ ω, ∑ i, (logisticLoss ⟪A ω, z₁ ω i⟫_ℝ - logisticLoss ⟪A ω, z₀ ω i⟫_ℝ) ^ 2 ∂P) ≤
      logisticUnitSlopeBound ^ 2 * V := by
  have hc : Continuous logisticLoss := continuous_iff_continuousAt.mpr
    (fun t => (hasDerivAt_logisticLoss t).continuousAt)
  have hFm : Measurable (fun ω => ∑ i,
      (logisticLoss ⟪A ω, z₁ ω i⟫_ℝ - logisticLoss ⟪A ω, z₀ ω i⟫_ℝ) ^ 2) := by
    apply Finset.measurable_sum
    intro i _
    exact ((hc.measurable.comp ((continuous_fst.inner continuous_snd).measurable.comp
      (hA.prodMk (hm₁ i)))).sub (hc.measurable.comp
      ((continuous_fst.inner continuous_snd).measurable.comp (hA.prodMk (hm₀ i))))).pow_const 2
  have hpt : ∀ ω, (∑ i, (logisticLoss ⟪A ω, z₁ ω i⟫_ℝ - logisticLoss ⟪A ω, z₀ ω i⟫_ℝ) ^ 2) ≤
      logisticUnitSlopeBound ^ 2 * ∑ i, ⟪A ω, z₁ ω i - z₀ ω i⟫_ℝ ^ 2 := by
    intro ω
    rw [Finset.mul_sum]
    exact Finset.sum_le_sum fun i _ => logistic_pair_loss_sq_le _ _ _ (hp ω) (hb₁ ω i) (hb₀ ω i)
  have hdom := hQi.const_mul (logisticUnitSlopeBound ^ 2)
  have hFi : Integrable (fun ω => ∑ i,
      (logisticLoss ⟪A ω, z₁ ω i⟫_ℝ - logisticLoss ⟪A ω, z₀ ω i⟫_ℝ) ^ 2) P :=
    hdom.mono' hFm.aestronglyMeasurable (Filter.Eventually.of_forall fun ω => by
      simpa only [Real.norm_eq_abs, abs_of_nonneg (Finset.sum_nonneg fun i _ => sq_nonneg
        (logisticLoss ⟪A ω, z₁ ω i⟫_ℝ - logisticLoss ⟪A ω, z₀ ω i⟫_ℝ))] using hpt ω)
  refine ⟨hFi, (integral_mono hFi hdom hpt).trans ?_⟩
  rw [integral_const_mul]
  exact mul_le_mul_of_nonneg_left hV (sq_nonneg _)

/-- Dependent-block logistic loss-difference energy, with no accuracy or moment assumption
beyond measurable properness. Selection-based learners are special cases of this interface. -/
theorem coupledBlock_proper_logistic_loss_energy {n B : ℕ} (hB : 0 < B)
    (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) {Ξ : Type*} [MeasurableSpace Ξ]
    (ν : Measure Ξ) [IsProbabilityMeasure ν]
    (A : (CoupledBlockSample n B × CoupledBlockSample n B) × Ξ → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    Integrable (fun q => ∑ i,
      (logisticLoss ⟪A q, coupledBlockFeature B (q.1.1 i)⟫_ℝ -
        logisticLoss ⟪A q, coupledBlockFeature B (q.1.2 i)⟫_ℝ) ^ 2)
      (((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ∧
    (∫ q, ∑ i, (logisticLoss ⟪A q, coupledBlockFeature B (q.1.1 i)⟫_ℝ -
        logisticLoss ⟪A q, coupledBlockFeature B (q.1.2 i)⟫_ℝ) ^ 2
      ∂((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ≤
      logisticUnitSlopeBound ^ 2 * (2 * coupledMatrixEnergyK n B + 2 * matrixEnergyS B) := by
  obtain ⟨hi, hb⟩ := coupledBlock_proper_pair_energy hB J h ν A hA hp
  exact logistic_loss_energy_of_quadratic _ A hA hp
    (fun q i => coupledBlockFeature B (q.1.1 i)) (fun q i => coupledBlockFeature B (q.1.2 i))
    (fun i => (measurable_of_finite (fun στ : CoupledBlockSample n B × CoupledBlockSample n B =>
      coupledBlockFeature B (στ.1 i))).comp measurable_fst)
    (fun i => (measurable_of_finite (fun στ : CoupledBlockSample n B × CoupledBlockSample n B =>
      coupledBlockFeature B (στ.2 i))).comp measurable_fst)
    (fun q i => (norm_coupledBlockFeature hB (q.1.1 i)).le)
    (fun q i => (norm_coupledBlockFeature hB (q.1.2 i)).le) hi _ hb

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledBlockMatrixLaw.lean <==
import LossOnlyTraceability.HeterogeneousCoupledSampleIID
import LossOnlyTraceability.HeterogeneousCoupledBlockDataMoments
import LossOnlyTraceability.MatrixTail
import LossOnlyTraceability.HeterogeneousCoupledPairSampleLaw

/-! Concrete one-coordinate-per-block matrices under the coupled sample law. -/

noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous

open MeasureTheory ProbabilityTheory
open scoped ENNReal NNReal Matrix Matrix.Norms.L2Operator

/-- One selected spin from every coupled block, normalized in dimension `B`. -/
def coupledBlockHalfEntry {n : ℕ} (B : ℕ) (s : Bool) (i : Fin n) (b : Fin B)
    (σ : CoupledBlockSample n B) : ℝ :=
  (if s then blockSign (σ i b).1 else blockSign (σ i b).2) / Real.sqrt B

/-- The exact mean of a selected normalized spin. -/
def coupledBlockHalfMean (J : ℕ → ℝ) (B : ℕ) (h : Fin B → ℝ × ℝ) (s : Bool) (b : Fin B) : ℝ :=
  (if s then blockMean (J b) (h b) else blockMean (J b) (h b).swap) / Real.sqrt B

/-- A selected half-entry centered by its exact mean. -/
def coupledBlockHalfCenteredEntry {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (s : Bool) (i : Fin n) (b : Fin B) (σ : CoupledBlockSample n B) : ℝ :=
  coupledBlockHalfEntry B s i b σ - coupledBlockHalfMean J B h s b

/-- The centered `n × B` matrix formed from one coordinate of every coupled block. -/
def coupledBlockHalfMatrix {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) (s : Bool)
    (σ : CoupledBlockSample n B) : Matrix (Fin n) (Fin B) ℝ :=
  entryMatrix (coupledBlockHalfCenteredEntry J h s) σ

theorem measurable_coupledBlockHalfEntry {n B : ℕ} (s : Bool) (i : Fin n) (b : Fin B) :
    Measurable (coupledBlockHalfEntry B s i b) := measurable_of_finite _

theorem coupledBlockHalfEntry_mem_Icc {n B : ℕ} (s : Bool) (i : Fin n) (b : Fin B)
    (σ : CoupledBlockSample n B) :
    coupledBlockHalfEntry B s i b σ ∈
      Set.Icc (-(1 / Real.sqrt (B : ℝ))) (1 / Real.sqrt (B : ℝ)) := by
  unfold coupledBlockHalfEntry
  have hs : 0 ≤ (Real.sqrt (B : ℝ))⁻¹ := inv_nonneg.mpr (Real.sqrt_nonneg _)
  cases s <;> cases (σ i b).1 <;> cases (σ i b).2 <;>
    simp [blockSign, div_eq_mul_inv, hs]

theorem integral_blockSpinMeasure_half (J : ℝ) (u : ℝ × ℝ) (B : ℕ) (s : Bool) :
    (∫ x, (if s then blockSign x.1 else blockSign x.2) / Real.sqrt B
      ∂blockSpinMeasure J u) =
      (if s then blockMean J u else blockMean J u.swap) / Real.sqrt B := by
  rw [integral_blockSpinMeasure]
  cases s
  · simp only [Bool.false_eq_true, if_false]
    rw [← blockProb_mean_snd J u, Finset.sum_div]
    apply Finset.sum_congr rfl
    intro x _
    ring
  · simp only [if_true]
    rw [← blockProb_mean J u, Finset.sum_div]
    apply Finset.sum_congr rfl
    intro x _
    ring

theorem integral_coupledBlockHalfEntry {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (s : Bool) (i : Fin n) (b : Fin B) :
    (∫ σ, coupledBlockHalfEntry B s i b σ ∂coupledSampleLaw n B J h) =
      coupledBlockHalfMean J B h s b := by
  letI : ∀ b : Fin B, IsProbabilityMeasure (blockSpinMeasure (J b) (h b)) :=
    fun b => isProbabilityMeasure_blockSpinMeasure (J b) (h b)
  letI : IsProbabilityMeasure (coupledBlockSpinProductMeasure J h) :=
    isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  rw [coupledSampleLaw_eq_iid]
  change (∫ σ, (if s then blockSign (σ i b).1 else blockSign (σ i b).2) / Real.sqrt B
      ∂Measure.pi (fun _ : Fin n => coupledBlockSpinProductMeasure J h)) = _
  have hinner : Integrable
      (fun τ : Fin B → Bool × Bool =>
        (if s then blockSign (τ b).1 else blockSign (τ b).2) / Real.sqrt B)
      (coupledBlockSpinProductMeasure J h) := Integrable.of_finite
  calc
    _ = ∫ τ, (if s then blockSign (τ b).1 else blockSign (τ b).2) / Real.sqrt B
        ∂coupledBlockSpinProductMeasure J h :=
      integral_comp_eval (i := i)
        (μ := fun _ : Fin n => coupledBlockSpinProductMeasure J h)
        hinner.aestronglyMeasurable
    _ = _ := by
      have hblock : Integrable
          (fun x : Bool × Bool => (if s then blockSign x.1 else blockSign x.2) / Real.sqrt B)
          (blockSpinMeasure (J b) (h b)) := Integrable.of_finite
      calc
        _ = ∫ x, (if s then blockSign x.1 else blockSign x.2) / Real.sqrt B
            ∂blockSpinMeasure (J b) (h b) :=
          integral_comp_eval (i := b)
            (μ := fun b : Fin B => blockSpinMeasure (J b) (h b))
            hblock.aestronglyMeasurable
        _ = _ := integral_blockSpinMeasure_half (J b) (h b) B s

theorem iIndepFun_coupledBlockHalfEntry {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (s : Bool) :
    iIndepFun (fun p : Fin n × Fin B => coupledBlockHalfEntry B s p.1 p.2)
      (coupledSampleLaw n B J h) := by
  rw [coupledSampleLaw_eq_iid]
  unfold coupledBlockSpinProductMeasure
  haveI hprob : ∀ (i : Fin n) (b : Fin B),
      IsProbabilityMeasure (blockSpinMeasure (J b) (h b)) :=
    fun _ b => isProbabilityMeasure_blockSpinMeasure (J b) (h b)
  haveI hblockProb : ∀ b : Fin B, IsProbabilityMeasure (blockSpinMeasure (J b) (h b)) :=
    fun b => isProbabilityMeasure_blockSpinMeasure (J b) (h b)
  haveI : ∀ _i : Fin n,
      IsProbabilityMeasure (Measure.pi fun b : Fin B => blockSpinMeasure (J b) (h b)) :=
    fun _ => inferInstance
  rw [← Measure.infinitePi_eq_pi]
  simp_rw [← Measure.infinitePi_eq_pi]
  change iIndepFun
    (fun p : Fin n × Fin B => fun σ : Fin n → Fin B → Bool × Bool =>
      (if s then blockSign (σ p.1 p.2).1 else blockSign (σ p.1 p.2).2) / Real.sqrt B)
    (Measure.infinitePi fun _ : Fin n =>
      Measure.infinitePi fun b : Fin B => blockSpinMeasure (J b) (h b))
  have hi := @iIndepFun_uncurry_infinitePi
    (Fin n) (fun _ : Fin n => Fin B)
    (fun _ _ => ℝ) (fun _ _ => inferInstance)
    (fun _ _ => Bool × Bool) (fun _ _ => inferInstance)
    (fun _ _ (x : Bool × Bool) =>
      (if s then blockSign x.1 else blockSign x.2) / Real.sqrt B)
    (fun _ : Fin n => fun b : Fin B => blockSpinMeasure (J b) (h b))
    hprob
    (fun _ _ => measurable_of_finite _)
  exact hi.precomp (Equiv.sigmaEquivProd (Fin n) (Fin B)).symm.injective

theorem hasSubgaussianMGF_coupledBlockHalfCenteredEntry {n B : ℕ} (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (s : Bool) (i : Fin n) (b : Fin B) :
    HasSubgaussianMGF (coupledBlockHalfCenteredEntry J h s i b) (B : ℝ≥0)⁻¹
      (coupledSampleLaw n B J h) := by
  letI : IsProbabilityMeasure (coupledSampleLaw n B J h) :=
    isProbabilityMeasure_coupledSampleLaw n B J h
  exact hasSubgaussianMGF_centered_feature
    (measurable_coupledBlockHalfEntry s i b)
    (ae_of_all _ (coupledBlockHalfEntry_mem_Icc s i b))
    (integral_coupledBlockHalfEntry J h s i b)

theorem iIndepFun_coupledBlockHalfCenteredEntry {n B : ℕ} (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (s : Bool) :
    iIndepFun (fun p : Fin n × Fin B => coupledBlockHalfCenteredEntry J h s p.1 p.2)
      (coupledSampleLaw n B J h) := by
  exact (iIndepFun_coupledBlockHalfEntry J h s).comp
    (fun p x => x - coupledBlockHalfMean J B h s p.2)
    (fun _ => measurable_id.sub measurable_const)

/-- The complete matrix-energy API for either actual half of the coupled sample. -/
theorem coupledBlockHalfMatrix_energy_tail {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (s : Bool) :
    Integrable (fun σ => ‖coupledBlockHalfMatrix J h s σ‖ ^ 2) (coupledSampleLaw n B J h) ∧
      (∫ σ, ‖coupledBlockHalfMatrix J h s σ‖ ^ 2 ∂coupledSampleLaw n B J h) ≤
        matrixEnergyK ((n : ℝ) / B) ∧
      ∀ u : ℝ, (coupledSampleLaw n B J h).real
        {σ | matrixEnergyK ((n : ℝ) / B) + matrixEnergyS B * u <
          ‖coupledBlockHalfMatrix J h s σ‖ ^ 2} ≤ Real.exp (-u) := by
  exact opNorm_sq_entryMatrix_energy_tail
    (fun i b => (measurable_coupledBlockHalfEntry s i b).sub measurable_const)
    (iIndepFun_coupledBlockHalfCenteredEntry J h s)
    (hasSubgaussianMGF_coupledBlockHalfCenteredEntry J h s)

/-- Difference of corresponding half-entries from two independent actual samples. -/
def coupledBlockPairDifferenceEntry {n : ℕ} (B : ℕ) (s : Bool) (i : Fin n) (b : Fin B)
    (στ : CoupledBlockSample n B × CoupledBlockSample n B) : ℝ :=
  coupledBlockHalfEntry B s i b στ.1 - coupledBlockHalfEntry B s i b στ.2

/-- The difference matrix of two independent actual half-samples. -/
def coupledBlockPairDifferenceMatrix {n B : ℕ} (s : Bool)
    (στ : CoupledBlockSample n B × CoupledBlockSample n B) : Matrix (Fin n) (Fin B) ℝ :=
  entryMatrix (coupledBlockPairDifferenceEntry B s) στ

/-- The two copies of every centered half-entry are independent under the actual paired law. -/
theorem iIndepFun_coupledBlockHalfCenteredEntry_pair {n B : ℕ} (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (s : Bool) :
    iIndepFun (fun q : Fin 2 × Fin n × Fin B =>
      fun στ : CoupledBlockSample n B × CoupledBlockSample n B =>
        coupledBlockHalfCenteredEntry J h s q.2.1 q.2.2
          (MeasurableEquiv.finTwoArrow.symm στ q.1))
      ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)) := by
  letI : IsProbabilityMeasure (coupledSampleLaw n B J h) :=
    isProbabilityMeasure_coupledSampleLaw n B J h
  exact iIndepFun_pair_copies (coupledSampleLaw n B J h)
    (fun p : Fin n × Fin B => coupledBlockHalfCenteredEntry J h s p.1 p.2)
    (fun p => (measurable_coupledBlockHalfEntry s p.1 p.2).sub measurable_const)
    (iIndepFun_coupledBlockHalfCenteredEntry J h s)

/-- Each selected centered copy retains proxy `1/B` under the actual paired law. -/
theorem hasSubgaussianMGF_coupledBlockHalfCenteredEntry_pair {n B : ℕ} (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (s : Bool) (a : Fin 2) (i : Fin n) (b : Fin B) :
    HasSubgaussianMGF
      (fun στ : CoupledBlockSample n B × CoupledBlockSample n B =>
        coupledBlockHalfCenteredEntry J h s i b
          (MeasurableEquiv.finTwoArrow.symm στ a))
      (B : ℝ≥0)⁻¹ ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)) := by
  let P := coupledSampleLaw n B J h
  letI : IsProbabilityMeasure P := isProbabilityMeasure_coupledSampleLaw n B J h
  have hmp : MeasurePreserving
      (fun στ : CoupledBlockSample n B × CoupledBlockSample n B =>
        MeasurableEquiv.finTwoArrow.symm στ a) (P.prod P) P :=
    (measurePreserving_eval (fun _ : Fin 2 => P) a).comp
      (MeasurePreserving.symm MeasurableEquiv.finTwoArrow (measurePreserving_finTwoArrow P))
  change HasSubgaussianMGF
    (coupledBlockHalfCenteredEntry J h s i b ∘
      fun στ : CoupledBlockSample n B × CoupledBlockSample n B =>
        MeasurableEquiv.finTwoArrow.symm στ a) (B : ℝ≥0)⁻¹ (P.prod P)
  apply HasSubgaussianMGF.of_map hmp.measurable.aemeasurable
  rw [hmp.map_eq]
  exact hasSubgaussianMGF_coupledBlockHalfCenteredEntry J h s i b

/-- The difference of two independent actual half-samples has the proxy-`2/B` matrix tail. -/
theorem coupledBlockPairDifferenceMatrix_tail {n B : ℕ} (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (s : Bool) (u : ℝ) :
    ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).real
      {στ | 2 * matrixEnergyK ((n : ℝ) / B) + 2 * matrixEnergyS B * u <
        ‖coupledBlockPairDifferenceMatrix s στ‖ ^ 2} ≤ Real.exp (-u) := by
  let P := coupledSampleLaw n B J h
  let ξ : Fin 2 → Fin n → Fin B →
      (CoupledBlockSample n B × CoupledBlockSample n B) → ℝ :=
    fun a i b στ => coupledBlockHalfCenteredEntry J h s i b
      (MeasurableEquiv.finTwoArrow.symm στ a)
  have hmeas : ∀ a i b, Measurable (ξ a i b) := by
    intro a i b
    exact ((measurable_coupledBlockHalfEntry s i b).sub measurable_const).comp
      ((measurable_pi_apply a).comp MeasurableEquiv.finTwoArrow.symm.measurable)
  have hind : iIndepFun (fun q : Fin 2 × Fin n × Fin B => ξ q.1 q.2.1 q.2.2) (P.prod P) :=
    iIndepFun_coupledBlockHalfCenteredEntry_pair J h s
  have hsub : ∀ a i b, HasSubgaussianMGF (ξ a i b) (B : ℝ≥0)⁻¹ (P.prod P) :=
    hasSubgaussianMGF_coupledBlockHalfCenteredEntry_pair J h s
  have ht := opNorm_sq_difference_tail hmeas hind hsub u
  have hmatrix : ∀ στ, entryMatrix (fun i b στ => ξ 1 i b στ - ξ 0 i b στ) στ =
      -coupledBlockPairDifferenceMatrix s στ := by
    intro στ
    ext i b
    simp only [entryMatrix, Matrix.of_apply, Matrix.neg_apply, ξ,
      coupledBlockPairDifferenceMatrix, coupledBlockPairDifferenceEntry,
      coupledBlockHalfCenteredEntry]
    simp
  have hset : {στ | 2 * matrixEnergyK ((n : ℝ) / B) + 2 * matrixEnergyS B * u <
      ‖entryMatrix (fun i b στ => ξ 1 i b στ - ξ 0 i b στ) στ‖ ^ 2} =
      {στ | 2 * matrixEnergyK ((n : ℝ) / B) + 2 * matrixEnergyS B * u <
        ‖coupledBlockPairDifferenceMatrix s στ‖ ^ 2} := by
    ext στ
    simp only [Set.mem_setOf_eq, hmatrix, norm_neg]
  rw [hset] at ht
  exact ht

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledBlockRemainder.lean <==
import LossOnlyTraceability.HeterogeneousCoupledBlockEnergy
import LossOnlyTraceability.LogisticTaylor

/-! Logistic Taylor remainders under the coupled-block training law.

The learner may depend on the entire dependent sample and on an independent
random seed.  The remainder is centered at the population mean margin, so the
centered quadratic-energy estimate of `HeterogeneousCoupledBlockEnergy` applies directly. -/

noncomputable section

namespace LossOnlyTraceability
namespace Heterogeneous

open MeasureTheory
open scoped InnerProductSpace BigOperators

/-- The scalar logistic Taylor remainder is nonnegative. -/
theorem logisticLoss_remainder_nonneg (a b : ℝ) :
    0 ≤ logisticLoss a - logisticLoss b - logisticSlope b * (a - b) := by
  have hconv : ConvexOn ℝ Set.univ logisticLoss := by
    refine Monotone.convexOn_univ_of_deriv
      (fun t => (hasDerivAt_logisticLoss t).differentiableAt) ?_
    have hd : deriv logisticLoss = logisticSlope := by
      funext t
      exact (hasDerivAt_logisticLoss t).deriv
    rw [hd]
    exact logisticSlope_monotone
  rcases lt_trichotomy b a with h | h | h
  · have hs := hconv.le_slope_of_hasDerivAt (Set.mem_univ b) (Set.mem_univ a) h
      (hasDerivAt_logisticLoss b)
    rw [slope_def_field, le_div_iff₀ (by linarith)] at hs
    linarith
  · rw [h]
    simp
  · have hs := hconv.slope_le_of_hasDerivAt (Set.mem_univ a) (Set.mem_univ b) h
      (hasDerivAt_logisticLoss b)
    rw [slope_def_field, div_le_iff₀ (by linarith)] at hs
    linarith

/-- The exact logistic Taylor residual centered at the mean feature margin. -/
def coupledBlockLogisticResidual {d : ℕ}
    (θ z μ : EuclideanSpace ℝ (Fin d)) : ℝ :=
  logisticLoss ⟪θ, z⟫_ℝ - logisticLoss ⟪θ, μ⟫_ℝ -
    logisticSlope ⟪θ, μ⟫_ℝ * ⟪θ, z - μ⟫_ℝ

theorem coupledBlockLogisticResidual_nonneg {d : ℕ}
    (θ z μ : EuclideanSpace ℝ (Fin d)) :
    0 ≤ coupledBlockLogisticResidual θ z μ := by
  simpa only [coupledBlockLogisticResidual, inner_sub_right] using
    logisticLoss_remainder_nonneg ⟪θ, z⟫_ℝ ⟪θ, μ⟫_ℝ

theorem coupledBlockLogisticResidual_le {d : ℕ}
    (θ z μ : EuclideanSpace ℝ (Fin d)) :
    coupledBlockLogisticResidual θ z μ ≤ (1 / 8 : ℝ) * ⟪θ, z - μ⟫_ℝ ^ 2 := by
  simpa only [coupledBlockLogisticResidual, inner_sub_right] using
    logisticLoss_remainder_le ⟪θ, z⟫_ℝ ⟪θ, μ⟫_ℝ

theorem coupledBlockLogisticResidual_sq_le {d : ℕ}
    (θ z μ : EuclideanSpace ℝ (Fin d)) :
    coupledBlockLogisticResidual θ z μ ^ 2 ≤
      (1 / 64 : ℝ) * ⟪θ, z - μ⟫_ℝ ^ 4 := by
  have hs := pow_le_pow_left₀ (coupledBlockLogisticResidual_nonneg θ z μ)
    (coupledBlockLogisticResidual_le θ z μ) 2
  calc
    coupledBlockLogisticResidual θ z μ ^ 2 ≤
        ((1 / 8 : ℝ) * ⟪θ, z - μ⟫_ℝ ^ 2) ^ 2 := hs
    _ = (1 / 64 : ℝ) * ⟪θ, z - μ⟫_ℝ ^ 4 := by ring

/-- For a measurable proper learner with second moment at most `w`, the expected
sum of mean-centered logistic Taylor remainders is controlled by one eighth of
the weighted centered energy of `HeterogeneousCoupledBlockEnergy`. -/
theorem coupledBlock_randomized_training_remainder {n B : ℕ} (hB : 0 < B)
    (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) {Ξ : Type*} [MeasurableSpace Ξ]
    (ν : Measure Ξ) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ξ → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) (w : ℝ)
    (hw : (∫ q, ‖A q‖ ^ 2 ∂(coupledSampleLaw n B J h).prod ν) ≤ w)
    (hw1 : w ≤ 1) :
    Integrable (fun q => ∑ i, coupledBlockLogisticResidual (A q)
      (coupledBlockFeature B (q.1 i)) (coupledBlockDataMean J B h))
      ((coupledSampleLaw n B J h).prod ν) ∧
    (∫ q, ∑ i, coupledBlockLogisticResidual (A q)
        (coupledBlockFeature B (q.1 i)) (coupledBlockDataMean J B h)
      ∂(coupledSampleLaw n B J h).prod ν) ≤
      (1 / 8 : ℝ) * weightedTailBound 1 w
        (coupledMatrixEnergyK n B) (matrixEnergyS B) := by
  have hp_sq : ∀ q, ‖A q‖ ^ 2 ≤ (1 : ℝ) := by
    intro q
    nlinarith [norm_nonneg (A q), hp q]
  have hw0 : 0 ≤ w :=
    (integral_nonneg fun q => sq_nonneg ‖A q‖).trans hw
  obtain ⟨hEi, hEb⟩ := coupledBlock_randomized_training_energy hB J h ν A hA
    1 w (by norm_num) hp_sq hw hw0 hw1
  have hcLoss : Continuous logisticLoss := continuous_iff_continuousAt.mpr
    (fun t => (hasDerivAt_logisticLoss t).continuousAt)
  have hcSlope : Continuous logisticSlope := continuous_iff_continuousAt.mpr
    (fun t => (hasDerivAt_logisticSlope t).continuousAt)
  have hRm : Measurable (fun q => ∑ i, coupledBlockLogisticResidual (A q)
      (coupledBlockFeature B (q.1 i)) (coupledBlockDataMean J B h)) := by
    apply Finset.measurable_sum
    intro i _
    have hz : Measurable (fun q : CoupledBlockSample n B × Ξ =>
        coupledBlockFeature B (q.1 i)) :=
      (measurable_of_finite (fun σ : CoupledBlockSample n B =>
        coupledBlockFeature B (σ i))).comp measurable_fst
    have hmz : Measurable (fun q : CoupledBlockSample n B × Ξ =>
        ⟪A q, coupledBlockFeature B (q.1 i)⟫_ℝ) :=
      (continuous_fst.inner continuous_snd).measurable.comp (hA.prodMk hz)
    have hmm : Measurable (fun q : CoupledBlockSample n B × Ξ =>
        ⟪A q, coupledBlockDataMean J B h⟫_ℝ) :=
      (continuous_fst.inner continuous_snd).measurable.comp
        (hA.prodMk measurable_const)
    have hmc : Measurable (fun q : CoupledBlockSample n B × Ξ =>
        ⟪A q, coupledBlockFeature B (q.1 i) - coupledBlockDataMean J B h⟫_ℝ) :=
      (continuous_fst.inner continuous_snd).measurable.comp
        (hA.prodMk (hz.sub measurable_const))
    exact ((hcLoss.measurable.comp hmz).sub (hcLoss.measurable.comp hmm)).sub
      ((hcSlope.measurable.comp hmm).mul hmc)
  have hpt : ∀ q, (∑ i, coupledBlockLogisticResidual (A q)
      (coupledBlockFeature B (q.1 i)) (coupledBlockDataMean J B h)) ≤
      (1 / 8 : ℝ) * ∑ i,
        ⟪A q, coupledBlockFeature B (q.1 i) - coupledBlockDataMean J B h⟫_ℝ ^ 2 := by
    intro q
    rw [Finset.mul_sum]
    exact Finset.sum_le_sum fun i _ => coupledBlockLogisticResidual_le _ _ _
  have hRn : ∀ q, 0 ≤ ∑ i, coupledBlockLogisticResidual (A q)
      (coupledBlockFeature B (q.1 i)) (coupledBlockDataMean J B h) := by
    intro q
    exact Finset.sum_nonneg fun i _ => coupledBlockLogisticResidual_nonneg _ _ _
  have hEn : ∀ q, 0 ≤ (1 / 8 : ℝ) * ∑ i,
      ⟪A q, coupledBlockFeature B (q.1 i) - coupledBlockDataMean J B h⟫_ℝ ^ 2 := by
    intro q
    exact mul_nonneg (by norm_num) (Finset.sum_nonneg fun i _ => sq_nonneg _)
  have hdom := hEi.const_mul (1 / 8 : ℝ)
  have hRi : Integrable (fun q => ∑ i, coupledBlockLogisticResidual (A q)
      (coupledBlockFeature B (q.1 i)) (coupledBlockDataMean J B h))
      ((coupledSampleLaw n B J h).prod ν) :=
    hdom.mono' hRm.aestronglyMeasurable (Filter.Eventually.of_forall fun q => by
      simpa only [Real.norm_eq_abs, abs_of_nonneg (hRn q), abs_of_nonneg (hEn q)] using hpt q)
  refine ⟨hRi, (integral_mono hRi hdom hpt).trans ?_⟩
  rw [integral_const_mul]
  exact mul_le_mul_of_nonneg_left hEb (by norm_num)

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledBlockSamples.lean <==
import LossOnlyTraceability.BlockConjugatePrior
import Mathlib.Analysis.Calculus.Deriv.Mul

/-! The finite iid sample law associated with the coupled two-spin blocks, together
with its two coordinate likelihood scores. -/

noncomputable section

namespace LossOnlyTraceability
namespace Heterogeneous

open scoped BigOperators

/-- An `n`-sample from `B` coupled two-spin blocks. -/
abbrev CoupledBlockSample (n B : ℕ) := Fin n → Fin B → Bool × Bool

/-- The iid sample weight, keeping the dependence between the two spins in each block. -/
def coupledBlockSampleWeight {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) : ℝ :=
  ∏ b : Fin B, ∏ i, blockProb (J b) (h b) (σ i b)

/-- The sample weight is strictly positive for every finite field vector. -/
theorem coupledBlockSampleWeight_pos {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) : 0 < coupledBlockSampleWeight J h σ := by
  unfold coupledBlockSampleWeight
  exact Finset.prod_pos fun b _ => Finset.prod_pos fun i _ => blockProb_pos (J b) (h b) (σ i b)

/-- In particular, every sample weight is nonnegative. -/
theorem coupledBlockSampleWeight_nonneg {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) : 0 ≤ coupledBlockSampleWeight J h σ :=
  (coupledBlockSampleWeight_pos J h σ).le

/-- The finite sample weights sum to one. -/
theorem sum_coupledBlockSampleWeight {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) :
    ∑ σ : CoupledBlockSample n B, coupledBlockSampleWeight J h σ = 1 := by
  simp only [coupledBlockSampleWeight]
  calc
    (∑ σ : Fin n → Fin B → Bool × Bool, ∏ b : Fin B, ∏ i, blockProb (J b) (h b) (σ i b)) =
        ∑ σ : Fin n → Fin B → Bool × Bool, ∏ i, ∏ b : Fin B, blockProb (J b) (h b) (σ i b) := by
          apply Finset.sum_congr rfl
          intro σ _
          rw [Finset.prod_comm]
    _ = ∏ i : Fin n, ∑ τ : Fin B → Bool × Bool, ∏ b : Fin B, blockProb (J b) (h b) (τ b) :=
      (Fintype.prod_sum fun (i : Fin n) (τ : Fin B → Bool × Bool) =>
        ∏ b : Fin B, blockProb (J b) (h b) (τ b)).symm
    _ = ∏ i : Fin n, ∏ b : Fin B, ∑ s : Bool × Bool, blockProb (J b) (h b) s := by
      apply Finset.prod_congr rfl
      intro i _
      exact (Fintype.prod_sum fun (b : Fin B) (s : Bool × Bool) => blockProb (J b) (h b) s).symm
    _ = 1 := by simp only [blockProb_sum, Finset.prod_const_one]

/-- Each single-block probability depends continuously on both fields. -/
theorem continuous_blockProb (J : ℝ) (s : Bool × Bool) :
    Continuous (fun h : ℝ × ℝ => blockProb J h s) := by
  apply Continuous.div
  · unfold blockRawWeight
    fun_prop
  · exact continuous_blockPartition J
  · exact fun h => (blockPartition_pos J h).ne'

/-- Every fixed sample weight is continuous in the complete block-field vector. -/
theorem continuous_coupledBlockSampleWeight {n B : ℕ} (J : ℕ → ℝ)
    (σ : CoupledBlockSample n B) :
    Continuous (fun h : Fin B → ℝ × ℝ => coupledBlockSampleWeight J h σ) := by
  unfold coupledBlockSampleWeight
  apply continuous_finsetProd
  intro b _
  apply continuous_finsetProd
  intro i _
  exact (continuous_blockProb (J b) (σ i b)).comp (continuous_apply b)

/-- Replace only the first field of block `k`. -/
def updateBlockFst {B : ℕ} (h : Fin B → ℝ × ℝ) (k : Fin B) (t : ℝ) :
    Fin B → ℝ × ℝ :=
  Function.update h k (t, (h k).2)

/-- Replace only the second field of block `k`. -/
def updateBlockSnd {B : ℕ} (h : Fin B → ℝ × ℝ) (k : Fin B) (t : ℝ) :
    Fin B → ℝ × ℝ :=
  Function.update h k ((h k).1, t)

/-- Centered first-spin score of block `k` across the sample. -/
def coupledBlockScoreFst {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (k : Fin B) (σ : CoupledBlockSample n B) : ℝ :=
  ∑ i, blockSign (σ i k).1 - (n : ℝ) * blockMean (J k) (h k)

/-- Centered second-spin score of block `k` across the sample. -/
def coupledBlockScoreSnd {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (k : Fin B) (σ : CoupledBlockSample n B) : ℝ :=
  ∑ i, blockSign (σ i k).2 - (n : ℝ) * blockMean (J k) (h k).swap

/-- The first-field likelihood score for one coupled block. -/
theorem blockProb_hasDerivAt_fst (J y : ℝ) (s : Bool × Bool) (x : ℝ) :
    HasDerivAt (fun t => blockProb J (t, y) s)
      (blockProb J (x, y) s * (blockSign s.1 - blockMean J (x, y))) x := by
  have hA : 0 < blockWeight J y := blockWeight_pos J y
  have hB : 0 < blockWeight (-J) y := blockWeight_pos (-J) y
  have hn : HasDerivAt (fun t => blockRawWeight J (t, y) s)
      (blockRawWeight J (x, y) s * blockSign s.1) x := by
    have he := (((hasDerivAt_id x).mul_const (blockSign s.1)).const_add
        (y * blockSign s.2 + J * blockSign s.1 * blockSign s.2)).exp
    convert he using 1
    · funext t
      rw [blockRawWeight]
      congr 1
      simp only [id_eq]
      ring
    · simp only [blockRawWeight, id_eq, one_mul]
      ring_nf
  have hd := binaryPartition_hasDerivAt (blockWeight J y) (blockWeight (-J) y) x
  have hz : binaryPartition (blockWeight J y) (blockWeight (-J) y) x ≠ 0 :=
    (binaryPartition_pos hA hB x).ne'
  apply (hn.div hd (blockPartition_pos J (x, y)).ne').congr_deriv
  simp only [blockProb, blockPartition, blockMean, binaryMean]
  field_simp [hz]

/-- The second-field likelihood score for one coupled block. -/
theorem blockProb_hasDerivAt_snd (J x : ℝ) (s : Bool × Bool) (y : ℝ) :
    HasDerivAt (fun t => blockProb J (x, t) s)
      (blockProb J (x, y) s * (blockSign s.2 - blockMean J (x, y).swap)) y := by
  have h := blockProb_hasDerivAt_fst J x s.swap y
  convert h using 1
  · funext t
    exact blockProb_swap J (t, x) s
  · rw [← blockProb_swap J (y, x) s]
    rfl

theorem coupledBlockSampleWeight_update_fst {n B : ℕ} (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (k : Fin B) (t : ℝ) (σ : CoupledBlockSample n B) :
    coupledBlockSampleWeight J (updateBlockFst h k t) σ =
      (∏ b ∈ (Finset.univ : Finset (Fin B)).erase k, ∏ i, blockProb (J b) (h b) (σ i b)) *
        ∏ i, blockProb (J k) (t, (h k).2) (σ i k) := by
  rw [coupledBlockSampleWeight]
  calc
    (∏ b : Fin B, ∏ i, blockProb (J b) (updateBlockFst h k t b) (σ i b)) =
        (∏ b ∈ Finset.univ.erase k,
          ∏ i, blockProb (J b) (updateBlockFst h k t b) (σ i b)) *
          ∏ i, blockProb (J k) (updateBlockFst h k t k) (σ i k) := by
            rw [Finset.prod_erase_mul _ _ (Finset.mem_univ k)]
    _ = _ := by
      congr 1
      · apply Finset.prod_congr rfl
        intro b hb
        rw [updateBlockFst, Function.update_of_ne (Finset.ne_of_mem_erase hb)]
      · rw [updateBlockFst, Function.update_self]

theorem coupledBlockSampleWeight_update_snd {n B : ℕ} (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (k : Fin B) (t : ℝ) (σ : CoupledBlockSample n B) :
    coupledBlockSampleWeight J (updateBlockSnd h k t) σ =
      (∏ b ∈ (Finset.univ : Finset (Fin B)).erase k, ∏ i, blockProb (J b) (h b) (σ i b)) *
        ∏ i, blockProb (J k) ((h k).1, t) (σ i k) := by
  rw [coupledBlockSampleWeight]
  calc
    (∏ b : Fin B, ∏ i, blockProb (J b) (updateBlockSnd h k t b) (σ i b)) =
        (∏ b ∈ Finset.univ.erase k,
          ∏ i, blockProb (J b) (updateBlockSnd h k t b) (σ i b)) *
          ∏ i, blockProb (J k) (updateBlockSnd h k t k) (σ i k) := by
            rw [Finset.prod_erase_mul _ _ (Finset.mem_univ k)]
    _ = _ := by
      congr 1
      · apply Finset.prod_congr rfl
        intro b hb
        rw [updateBlockSnd, Function.update_of_ne (Finset.ne_of_mem_erase hb)]
      · rw [updateBlockSnd, Function.update_self]

private theorem sum_prod_erase_mul_eq_prod_mul_sum {n : ℕ} (p q : Fin n → ℝ) :
    ∑ i, (∏ j ∈ Finset.univ.erase i, p j) * (p i * q i) =
      (∏ i, p i) * ∑ i, q i := by
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i _
  rw [← Finset.prod_erase_mul _ _ (Finset.mem_univ i)]
  ring

/-- Varying the first field of one block differentiates the sample weight by its
centered first-spin score. -/
theorem coupledBlockSampleWeight_hasDerivAt_fst {n B : ℕ} (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (k : Fin B) (t : ℝ) (σ : CoupledBlockSample n B) :
    HasDerivAt (fun x => coupledBlockSampleWeight J (updateBlockFst h k x) σ)
      (coupledBlockSampleWeight J (updateBlockFst h k t) σ *
        coupledBlockScoreFst J (updateBlockFst h k t) k σ) t := by
  let C := ∏ b ∈ (Finset.univ : Finset (Fin B)).erase k, ∏ i, blockProb (J b) (h b) (σ i b)
  let p : Fin n → ℝ := fun i => blockProb (J k) (t, (h k).2) (σ i k)
  let q : Fin n → ℝ := fun i => blockSign (σ i k).1 - blockMean (J k) (t, (h k).2)
  have hp : ∀ i ∈ (Finset.univ : Finset (Fin n)),
      HasDerivAt (fun x => blockProb (J k) (x, (h k).2) (σ i k)) (p i * q i) t := by
    intro i _
    exact blockProb_hasDerivAt_fst (J k) (h k).2 (σ i k) t
  have hd := HasDerivAt.const_mul C (HasDerivAt.fun_finsetProd
    (u := (Finset.univ : Finset (Fin n))) hp)
  rw [show (fun x => coupledBlockSampleWeight J (updateBlockFst h k x) σ) =
      fun x => C * ∏ i, blockProb (J k) (x, (h k).2) (σ i k) by
        funext x
        exact coupledBlockSampleWeight_update_fst J h k x σ]
  apply hd.congr_deriv
  change C * (∑ i, (∏ j ∈ Finset.univ.erase i, p j) * (p i * q i)) = _
  rw [sum_prod_erase_mul_eq_prod_mul_sum p q]
  have hq : ∑ i, q i = coupledBlockScoreFst J (updateBlockFst h k t) k σ := by
    rw [coupledBlockScoreFst, updateBlockFst, Function.update_self]
    simp only [q, Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
      Fintype.card_fin, nsmul_eq_mul]
  rw [hq, coupledBlockSampleWeight_update_fst J h k t σ]
  simp only [C, p]
  ring

/-- Varying the second field of one block differentiates the sample weight by its
centered second-spin score. -/
theorem coupledBlockSampleWeight_hasDerivAt_snd {n B : ℕ} (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (k : Fin B) (t : ℝ) (σ : CoupledBlockSample n B) :
    HasDerivAt (fun y => coupledBlockSampleWeight J (updateBlockSnd h k y) σ)
      (coupledBlockSampleWeight J (updateBlockSnd h k t) σ *
        coupledBlockScoreSnd J (updateBlockSnd h k t) k σ) t := by
  let C := ∏ b ∈ (Finset.univ : Finset (Fin B)).erase k, ∏ i, blockProb (J b) (h b) (σ i b)
  let p : Fin n → ℝ := fun i => blockProb (J k) ((h k).1, t) (σ i k)
  let q : Fin n → ℝ := fun i => blockSign (σ i k).2 - blockMean (J k) ((h k).1, t).swap
  have hp : ∀ i ∈ (Finset.univ : Finset (Fin n)),
      HasDerivAt (fun y => blockProb (J k) ((h k).1, y) (σ i k)) (p i * q i) t := by
    intro i _
    exact blockProb_hasDerivAt_snd (J k) (h k).1 (σ i k) t
  have hd := HasDerivAt.const_mul C (HasDerivAt.fun_finsetProd
    (u := (Finset.univ : Finset (Fin n))) hp)
  rw [show (fun y => coupledBlockSampleWeight J (updateBlockSnd h k y) σ) =
      fun y => C * ∏ i, blockProb (J k) ((h k).1, y) (σ i k) by
        funext y
        exact coupledBlockSampleWeight_update_snd J h k y σ]
  apply hd.congr_deriv
  change C * (∑ i, (∏ j ∈ Finset.univ.erase i, p j) * (p i * q i)) = _
  rw [sum_prod_erase_mul_eq_prod_mul_sum p q]
  have hq : ∑ i, q i = coupledBlockScoreSnd J (updateBlockSnd h k t) k σ := by
    rw [coupledBlockScoreSnd, updateBlockSnd, Function.update_self]
    simp only [q, Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
      Fintype.card_fin, nsmul_eq_mul]
  rw [hq, coupledBlockSampleWeight_update_snd J h k t σ]
  simp only [C, p]
  ring

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledBlockStein.lean <==
import LossOnlyTraceability.HeterogeneousBlockPriorMoments

/-! Whole-line Stein identities for the actual normalized coupled-block prior.
All boundary and integrability conditions below are derived from bounded
statistics and bounded derivatives, not postulated as integration identities. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory Filter
open scoped Topology BigOperators

/-- A bounded measurable statistic times a nonnegative integrable density. -/
theorem integrable_bounded_mul_density {Ω : Type*} [MeasurableSpace Ω] {ν : Measure Ω}
    {ρ F : Ω → ℝ} (hρ : Integrable ρ ν) (hρ0 : ∀ x, 0 ≤ ρ x)
    (hF : Measurable F) {C : ℝ} (hFC : ∀ x, |F x| ≤ C) :
    Integrable (fun x => F x * ρ x) ν := by
  apply (hρ.const_mul C).mono' (hF.aestronglyMeasurable.mul hρ.aestronglyMeasurable)
  filter_upwards [] with x
  dsimp only [Pi.mul_apply]
  rw [Real.norm_eq_abs, abs_mul, abs_of_nonneg (hρ0 x)]
  exact mul_le_mul_of_nonneg_right (hFC x) (hρ0 x)

/-- The scalar Stein identity on the whole line, with endpoint terms discharged. -/
theorem binaryPrior_stein {A B κ : ℝ} (hA : 0 < A) (hB : 0 < B) (hκ : 0 < κ)
    {F F' : ℝ → ℝ} (hd : ∀ x, HasDerivAt F (F' x) x)
    (hF' : Measurable F') {C D : ℝ} (hb : ∀ x, |F x| ≤ C) (hb' : ∀ x, |F' x| ≤ D) :
    (∫ x, F' x * binaryPriorDensity A B κ x) =
      κ * ∫ x, binaryMean A B x * F x * binaryPriorDensity A B κ x := by
  have hρ := integrable_binaryPriorDensity hA hB hκ
  have hρ0 : ∀ x, 0 ≤ binaryPriorDensity A B κ x := fun _ => (Real.exp_pos _).le
  have hF : Continuous F := continuous_iff_continuousAt.mpr fun x => (hd x).continuousAt
  have hi := integrable_bounded_mul_density hρ hρ0 hF.measurable hb
  have hi' := integrable_bounded_mul_density hρ hρ0 hF' hb'
  have hm : Continuous (binaryMean A B) := continuous_iff_continuousAt.mpr
    fun x => (binaryMean_hasDerivAt hA hB x).continuousAt
  have hbM : ∀ x, |binaryMean A B x * F x| ≤ C := by
    intro x
    rw [abs_mul]
    exact (mul_le_of_le_one_left (abs_nonneg _) (binaryMean_abs_le_one hA hB x)).trans (hb x)
  have hiM : Integrable (fun x => binaryMean A B x * F x * binaryPriorDensity A B κ x) := by
    simpa only [Pi.mul_apply] using integrable_bounded_mul_density hρ hρ0 (hm.mul hF).measurable hbM
  have hdP : ∀ x, HasDerivAt (fun t => F t * binaryPriorDensity A B κ t)
      (F' x * binaryPriorDensity A B κ x -
        κ * (binaryMean A B x * F x * binaryPriorDensity A B κ x)) x := by
    intro x
    apply ((hd x).mul (binaryPriorDensity_hasDerivAt hA hB κ x)).congr_deriv
    ring
  have hz := integral_eq_zero_of_hasDerivAt_of_integrable hdP (hi'.sub (hiM.const_mul κ)) hi
  rw [integral_sub hi' (hiM.const_mul κ), integral_const_mul] at hz
  linarith

/-- First natural-field Stein identity for the normalized two-field prior. -/
theorem blockPrior_stein_fst {κ : ℝ} (hκ : 0 < κ) (J : ℝ)
    {F G : ℝ × ℝ → ℝ} (hF : Continuous F) (hG : Continuous G)
    (hd : ∀ x y, HasDerivAt (fun t => F (t, y)) (G (x, y)) x)
    {C D : ℝ} (hb : ∀ h, |F h| ≤ C) (hb' : ∀ h, |G h| ≤ D) :
    ∫ h, G h ∂blockPrior J κ = κ * ∫ h, blockMean J h * F h ∂blockPrior J κ := by
  have hρ := integrable_blockPriorDensity hκ J
  have hρ0 : ∀ h, 0 ≤ blockPriorDensity J κ h := fun _ => (Real.exp_pos _).le
  have hiG := integrable_bounded_mul_density hρ hρ0 hG.measurable hb'
  have hbM : ∀ h, |blockMean J h * F h| ≤ C := by
    intro h
    rw [abs_mul]
    exact (mul_le_of_le_one_left (abs_nonneg _) (blockMean_abs_le_one J h)).trans (hb h)
  have hiM : Integrable (fun h => blockMean J h * F h * blockPriorDensity J κ h) (volume.prod volume) := by
    simpa only [Pi.mul_apply] using integrable_bounded_mul_density hρ hρ0 ((continuous_blockMean J).mul hF).measurable hbM
  rw [integral_blockPrior hκ J, integral_blockPrior hκ J,
    integral_prod_symm _ hiG, integral_prod_symm _ hiM]
  have hs : ∀ y, (∫ x, G (x,y) * blockPriorDensity J κ (x,y)) =
      κ * ∫ x, blockMean J (x,y) * F (x,y) * blockPriorDensity J κ (x,y) := by
    intro y
    exact binaryPrior_stein (blockWeight_pos _ _) (blockWeight_pos _ _) hκ
      (fun x => hd x y) (hG.comp (continuous_id.prodMk continuous_const)).measurable
      (fun x => hb (x,y)) (fun x => hb' (x,y))
  simp_rw [hs]
  rw [integral_const_mul]
  ring

/-- Second natural-field Stein identity, obtained from the actual swap-invariant prior. -/
theorem blockPrior_stein_snd {κ : ℝ} (hκ : 0 < κ) (J : ℝ)
    {F G : ℝ × ℝ → ℝ} (hF : Continuous F) (hG : Continuous G)
    (hd : ∀ x y, HasDerivAt (fun t => F (x, t)) (G (x, y)) y)
    {C D : ℝ} (hb : ∀ h, |F h| ≤ C) (hb' : ∀ h, |G h| ≤ D) :
    ∫ h, G h ∂blockPrior J κ = κ * ∫ h, blockMean J h.swap * F h ∂blockPrior J κ := by
  have hs := blockPrior_stein_fst hκ J (hF.comp continuous_swap) (hG.comp continuous_swap)
    (fun x y => hd y x) (fun h => hb h.swap) (fun h => hb' h.swap)
  change (∫ h, G h.swap ∂blockPrior J κ) =
    κ * ∫ h, blockMean J h * F h.swap ∂blockPrior J κ at hs
  rw [integral_blockPrior_swap hκ J G] at hs
  have he := integral_blockPrior_swap hκ J (fun h => blockMean J h.swap * F h)
  simpa only [Prod.swap_swap] using hs.trans (congrArg (κ * ·) he)

/-- Refreshing one block from its own law preserves the independent-block prior. -/
def refreshBlock {Ω : Type*} {B : ℕ} (k : Fin B) (z : Ω × (Fin B → Ω)) :=
  Function.update z.2 k z.1

theorem measurable_refreshBlock {Ω : Type*} [MeasurableSpace Ω] {B : ℕ} (k : Fin B) :
    Measurable (refreshBlock (Ω := Ω) k) := by
  refine measurable_pi_lambda _ fun j => ?_
  by_cases h : j = k
  · simpa only [refreshBlock, h, Function.update_self] using (measurable_fst : Measurable fun z : Ω × (Fin B → Ω) => z.1)
  · simpa only [refreshBlock, Function.update_of_ne h, Function.comp_def] using
      (measurable_pi_apply j).comp (measurable_snd : Measurable fun z : Ω × (Fin B → Ω) => z.2)

theorem measurePreserving_refreshBlock {Ω : Type*} [MeasurableSpace Ω]
    {B : ℕ} {ν : Fin B → Measure Ω} [∀ b, IsProbabilityMeasure (ν b)] (k : Fin B) :
    MeasurePreserving (refreshBlock k) ((ν k).prod (heterogeneousBlockLaw ν))
      (heterogeneousBlockLaw ν) := by
  haveI : IsProbabilityMeasure (heterogeneousBlockLaw ν) :=
    inferInstanceAs (IsProbabilityMeasure (Measure.pi ν))
  refine ⟨measurable_refreshBlock k, ?_⟩
  refine (Measure.pi_eq fun s hs => ?_).symm
  have hpre : refreshBlock k ⁻¹' (Set.univ.pi s) =
      s k ×ˢ Set.univ.pi (Function.update s k Set.univ) := by
    ext z
    simp only [Set.mem_preimage, Set.mem_univ_pi, Set.mem_prod, refreshBlock]
    constructor
    · intro h
      refine ⟨by simpa only [Function.update_self] using h k, fun j => ?_⟩
      by_cases hj : j = k
      · subst hj; simp
      · simpa only [Function.update_of_ne hj] using h j
    · rintro ⟨h1,h2⟩ j
      by_cases hj : j = k
      · subst hj; simpa only [Function.update_self] using h1
      · have hj2 := h2 j
        rw [Function.update_of_ne hj] at hj2
        simpa only [Function.update_of_ne hj] using hj2
  rw [Measure.map_apply (measurable_refreshBlock k) (MeasurableSet.univ_pi hs), hpre,
    Measure.prod_prod, heterogeneousBlockLaw, Measure.pi_pi]
  have hprod : (∏ j, ν j (Function.update s k Set.univ j)) =
      ∏ j ∈ Finset.univ.erase k, ν j (s j) := by
    rw [← Finset.mul_prod_erase Finset.univ
      (fun j : Fin B => ν j (Function.update s k Set.univ j)) (Finset.mem_univ k)]
    simp only [Function.update_self, measure_univ, one_mul]
    exact Finset.prod_congr rfl fun j hj => by rw [Function.update_of_ne (Finset.ne_of_mem_erase hj)]
  rw [hprod, ← Finset.mul_prod_erase Finset.univ (fun j : Fin B => ν j (s j)) (Finset.mem_univ k)]

theorem integral_heterogeneousBlockLaw_update {Ω : Type*} [MeasurableSpace Ω]
    {B : ℕ} {ν : Fin B → Measure Ω} [∀ b, IsProbabilityMeasure (ν b)]
    (k : Fin B) {F : (Fin B → Ω) → ℝ}
    (hF : Measurable F) (hi : Integrable F (heterogeneousBlockLaw ν)) :
    ∫ h, F h ∂heterogeneousBlockLaw ν =
      ∫ h, ∫ x, F (Function.update h k x) ∂ν k ∂heterogeneousBlockLaw ν := by
  haveI : IsProbabilityMeasure (heterogeneousBlockLaw ν) :=
    inferInstanceAs (IsProbabilityMeasure (Measure.pi ν))
  have hmp := measurePreserving_refreshBlock (ν := ν) k
  have hintc : Integrable (fun z => F (refreshBlock k z))
      ((ν k).prod (heterogeneousBlockLaw ν)) := by
    simpa only [Function.comp_def] using hmp.integrable_comp_of_integrable hi
  have he : (∫ h, F h ∂heterogeneousBlockLaw ν) =
      ∫ z, F (refreshBlock k z) ∂((ν k).prod (heterogeneousBlockLaw ν)) := by
    conv_lhs => rw [← hmp.map_eq]
    exact integral_map hmp.measurable.aemeasurable hF.aestronglyMeasurable
  rw [he, integral_prod_symm _ hintc]
  rfl

/-- Tensorized Stein identity for the first field of any block. -/
theorem coupledBlockPrior_stein_fst {κ : ℝ} {B : ℕ} (hκ : 0 < κ) (J : ℕ → ℝ) (k : Fin B)
    {F G : (Fin B → ℝ × ℝ) → ℝ} (hF : Continuous F) (hG : Continuous G)
    (hd : ∀ h x y, HasDerivAt (fun t => F (Function.update h k (t,y)))
      (G (Function.update h k (x,y))) x)
    {C D : ℝ} (hb : ∀ h, |F h| ≤ C) (hb' : ∀ h, |G h| ≤ D) :
    ∫ h, G h ∂coupledBlockPrior J κ B =
      κ * ∫ h, blockMean (J k) (h k) * F h ∂coupledBlockPrior J κ B := by
  letI (b : Fin B) : IsProbabilityMeasure (blockPrior (J b) κ) :=
    isProbabilityMeasure_blockPrior hκ (J b)
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hMF : Continuous (fun h : Fin B → ℝ × ℝ => blockMean (J k) (h k) * F h) :=
    ((continuous_blockMean (J k)).comp (continuous_apply k)).mul hF
  have hMFb : ∀ h, |blockMean (J k) (h k) * F h| ≤ C := by
    intro h
    rw [abs_mul]
    exact (mul_le_of_le_one_left (abs_nonneg _) (blockMean_abs_le_one (J k) (h k))).trans (hb h)
  have hGi : Integrable G (coupledBlockPrior J κ B) := Integrable.of_bound hG.aestronglyMeasurable D
    (Eventually.of_forall fun h => by simpa only [Real.norm_eq_abs] using hb' h)
  have hMi : Integrable (fun h => blockMean (J k) (h k) * F h) (coupledBlockPrior J κ B) :=
    Integrable.of_bound hMF.aestronglyMeasurable C
      (Eventually.of_forall fun h => by simpa only [Real.norm_eq_abs] using hMFb h)
  rw [coupledBlockPrior, integral_heterogeneousBlockLaw_update k hG.measurable hGi,
    integral_heterogeneousBlockLaw_update k hMF.measurable hMi]
  have hs : ∀ h : Fin B → ℝ × ℝ,
      (∫ x, G (Function.update h k x) ∂blockPrior (J k) κ) =
      κ * ∫ x, blockMean (J k) ((Function.update h k x) k) *
        F (Function.update h k x) ∂blockPrior (J k) κ := by
    intro h
    have hu : Continuous (fun x : ℝ × ℝ => Function.update h k x) := continuous_const.update k continuous_id
    simpa only [Function.update_self, Function.comp_def] using blockPrior_stein_fst hκ (J k) (hF.comp hu) (hG.comp hu)
      (hd h) (fun x => hb (Function.update h k x)) (fun x => hb' (Function.update h k x))
  simp_rw [hs]
  exact integral_const_mul _ _

/-- Tensorized identity for the second field of any block. -/
theorem coupledBlockPrior_stein_snd {κ : ℝ} {B : ℕ} (hκ : 0 < κ) (J : ℕ → ℝ) (k : Fin B)
    {F G : (Fin B → ℝ × ℝ) → ℝ} (hF : Continuous F) (hG : Continuous G)
    (hd : ∀ h x y, HasDerivAt (fun t => F (Function.update h k (x,t)))
      (G (Function.update h k (x,y))) y)
    {C D : ℝ} (hb : ∀ h, |F h| ≤ C) (hb' : ∀ h, |G h| ≤ D) :
    ∫ h, G h ∂coupledBlockPrior J κ B =
      κ * ∫ h, blockMean (J k) (h k).swap * F h ∂coupledBlockPrior J κ B := by
  letI (b : Fin B) : IsProbabilityMeasure (blockPrior (J b) κ) :=
    isProbabilityMeasure_blockPrior hκ (J b)
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hMF : Continuous (fun h : Fin B → ℝ × ℝ => blockMean (J k) (h k).swap * F h) :=
    ((continuous_blockMean (J k)).comp (continuous_swap.comp (continuous_apply k))).mul hF
  have hMFb : ∀ h, |blockMean (J k) (h k).swap * F h| ≤ C := by
    intro h
    rw [abs_mul]
    exact (mul_le_of_le_one_left (abs_nonneg _) (blockMean_abs_le_one (J k) (h k).swap)).trans (hb h)
  have hGi : Integrable G (coupledBlockPrior J κ B) := Integrable.of_bound hG.aestronglyMeasurable D
    (Eventually.of_forall fun h => by simpa only [Real.norm_eq_abs] using hb' h)
  have hMi : Integrable (fun h => blockMean (J k) (h k).swap * F h) (coupledBlockPrior J κ B) :=
    Integrable.of_bound hMF.aestronglyMeasurable C
      (Eventually.of_forall fun h => by simpa only [Real.norm_eq_abs] using hMFb h)
  rw [coupledBlockPrior, integral_heterogeneousBlockLaw_update k hG.measurable hGi,
    integral_heterogeneousBlockLaw_update k hMF.measurable hMi]
  have hs : ∀ h : Fin B → ℝ × ℝ,
      (∫ x, G (Function.update h k x) ∂blockPrior (J k) κ) =
      κ * ∫ x, blockMean (J k) ((Function.update h k x) k).swap *
        F (Function.update h k x) ∂blockPrior (J k) κ := by
    intro h
    have hu : Continuous (fun x : ℝ × ℝ => Function.update h k x) := continuous_const.update k continuous_id
    simpa only [Function.update_self, Function.comp_def] using blockPrior_stein_snd hκ (J k) (hF.comp hu) (hG.comp hu)
      (hd h) (fun x => hb (Function.update h k x)) (fun x => hb' (Function.update h k x))
  simp_rw [hs]
  exact integral_const_mul _ _

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledBlockVariance.lean <==
import LossOnlyTraceability.HeterogeneousCoupledBlockDataMoments

/-! Exact directional second moments for the concrete coupled-block data law. -/

noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous

open MeasureTheory ProbabilityTheory Filter
open scoped BigOperators InnerProductSpace

theorem sum_coupledBlockCoeff_sq_eq_norm_sq {B : ℕ}
    (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∑ b, coupledBlockCoeffFst θ b ^ 2) + (∑ b, coupledBlockCoeffSnd θ b ^ 2) = ‖θ‖ ^ 2 := by
  calc
    _ = ∑ b, (coupledBlockCoeffFst θ b ^ 2 + coupledBlockCoeffSnd θ b ^ 2) :=
      Finset.sum_add_distrib.symm
    _ = ∑ q : Fin B × Bool, θ (coupledBlockCoordEquiv B q) ^ 2 := by
      rw [Fintype.sum_prod_type]
      simp only [Fintype.sum_bool, coupledBlockCoeffFst, coupledBlockCoeffSnd]
    _ = ∑ i : Fin (2 * B), θ i ^ 2 :=
      (coupledBlockCoordEquiv B).sum_comp (fun i => θ i ^ 2)
    _ = ‖θ‖ ^ 2 := by
      rw [← real_inner_self_eq_norm_sq, PiLp.inner_apply]
      apply Finset.sum_congr rfl
      intro i _
      simp [pow_two]

/-- The concrete law is supported on the Euclidean unit sphere. -/
theorem coupledBlockDataLaw_norm_le_one {B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) :
    ∀ᵐ z ∂coupledBlockDataLaw J B h, ‖z‖ ≤ 1 := by
  rw [coupledBlockDataLaw, ae_map_iff
    (measurable_of_finite (coupledBlockFeature B)).aemeasurable
    (measurableSet_le continuous_norm.measurable measurable_const)]
  exact Eventually.of_forall fun x => (norm_coupledBlockFeature hB x).le

/-- Exact centered directional variance of the actual independent-block law. -/
theorem integral_coupledBlockDataLaw_centered_sq {B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∫ z, (⟪θ, z⟫_ℝ - ⟪θ, coupledBlockDataMean J B h⟫_ℝ) ^ 2
      ∂coupledBlockDataLaw J B h) =
      (∑ b : Fin B, blockCovarianceQuadratic (J b) (h b) (coupledBlockCoeffFst θ b)
        (coupledBlockCoeffSnd θ b)) / (2 * (B : ℝ)) := by
  letI : ∀ b : Fin B, IsProbabilityMeasure (blockSpinMeasure (J b) (h b)) :=
    fun b => isProbabilityMeasure_blockSpinMeasure (J b) (h b)
  have hf : AEMeasurable (coupledBlockFeature B) (coupledBlockSpinProductMeasure J h) :=
    (measurable_of_finite (coupledBlockFeature B)).aemeasurable
  have hg : AEStronglyMeasurable
      (fun z : EuclideanSpace ℝ (Fin (2 * B)) =>
        (⟪θ, z⟫_ℝ - ⟪θ, coupledBlockDataMean J B h⟫_ℝ) ^ 2)
      (coupledBlockDataLaw J B h) :=
    (((measurable_inner_const_left θ).sub measurable_const).pow_const 2).aestronglyMeasurable
  rw [coupledBlockDataLaw, integral_map hf hg]
  have hs : Real.sqrt (2 * (B : ℝ)) ^ 2 = 2 * (B : ℝ) := by
    rw [Real.sq_sqrt]
    positivity
  have hp : ∀ x : Fin B → Bool × Bool,
      (⟪θ, coupledBlockFeature B x⟫_ℝ - ⟪θ, coupledBlockDataMean J B h⟫_ℝ) ^ 2 =
        (∑ b, coupledBlockCenteredContribution J h θ b (x b)) ^ 2 / (2 * (B : ℝ)) := by
    intro x
    rw [inner_coupledBlockFeature_sub_mean hB J h θ x, div_pow, hs]
  rw [integral_congr_ae (Eventually.of_forall hp), integral_div]
  change (∫ x, (∑ b, coupledBlockCenteredContribution J h θ b (x b)) ^ 2
    ∂Measure.pi (fun b : Fin B => blockSpinMeasure (J b) (h b))) / (2 * (B : ℝ)) = _
  rw [integral_independent_centered_sum_sq
    (fun b : Fin B => blockSpinMeasure (J b) (h b))
    (fun b => coupledBlockCenteredContribution J h θ b)
    (fun b => integrable_blockSpinMeasure_of_finite (J b) (h b) _)
    (fun b => integrable_blockSpinMeasure_of_finite (J b) (h b) _)
    (fun b => integral_coupledBlockCenteredContribution J h θ b)]
  simp_rw [integral_coupledBlockCenteredContribution_sq]

/-- The centered variance has covariance budget `2 / (2B)`. -/
theorem integral_coupledBlockDataLaw_centered_sq_le {B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∫ z, (⟪θ, z⟫_ℝ - ⟪θ, coupledBlockDataMean J B h⟫_ℝ) ^ 2
      ∂coupledBlockDataLaw J B h) ≤ 2 * ‖θ‖ ^ 2 / (2 * (B : ℝ)) := by
  rw [integral_coupledBlockDataLaw_centered_sq hB J h θ]
  apply div_le_div_of_nonneg_right _ (by positivity)
  have hc : (∑ b : Fin B, blockCovarianceQuadratic (J b) (h b)
      (coupledBlockCoeffFst θ b) (coupledBlockCoeffSnd θ b)) ≤
      2 * ((∑ b, coupledBlockCoeffFst θ b ^ 2) +
        ∑ b, coupledBlockCoeffSnd θ b ^ 2) := by
    calc
      _ ≤ ∑ b : Fin B, 2 * (coupledBlockCoeffFst θ b ^ 2 +
          coupledBlockCoeffSnd θ b ^ 2) :=
        Finset.sum_le_sum fun b _ => blockCovarianceQuadratic_le (J b) (h b)
          (coupledBlockCoeffFst θ b) (coupledBlockCoeffSnd θ b)
      _ = _ := by rw [← Finset.mul_sum, Finset.sum_add_distrib]
  rw [sum_coupledBlockCoeff_sq_eq_norm_sq] at hc
  exact hc

private theorem integrable_inner_coupledBlockDataLaw {B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    Integrable (fun z => ⟪θ, z⟫_ℝ) (coupledBlockDataLaw J B h) := by
  letI : IsProbabilityMeasure (coupledBlockDataLaw J B h) :=
    isProbabilityMeasure_coupledBlockDataLaw J B h
  exact integrable_of_unit_ball_bound (coupledBlockDataLaw_norm_le_one hB J h)
    (measurable_inner_const_left θ) ‖θ‖ fun z hz =>
      (abs_real_inner_le_norm θ z).trans (by
        simpa using mul_le_mul_of_nonneg_left hz (norm_nonneg θ))

private theorem integrable_inner_sq_coupledBlockDataLaw {B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    Integrable (fun z => ⟪θ, z⟫_ℝ ^ 2) (coupledBlockDataLaw J B h) := by
  letI : IsProbabilityMeasure (coupledBlockDataLaw J B h) :=
    isProbabilityMeasure_coupledBlockDataLaw J B h
  refine integrable_of_unit_ball_bound (coupledBlockDataLaw_norm_le_one hB J h)
    ((measurable_inner_const_left θ).pow_const 2) (‖θ‖ ^ 2) ?_
  intro z hz
  rw [abs_of_nonneg (sq_nonneg _)]
  have hi := (abs_real_inner_le_norm θ z).trans (by
    simpa using mul_le_mul_of_nonneg_left hz (norm_nonneg θ))
  nlinarith [abs_nonneg ⟪θ, z⟫_ℝ, sq_abs ⟪θ, z⟫_ℝ]

/-- Raw second moment equals squared mean plus centered variance. -/
theorem integral_coupledBlockDataLaw_inner_sq_eq {B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∫ z, ⟪θ, z⟫_ℝ ^ 2 ∂coupledBlockDataLaw J B h) =
      ⟪θ, coupledBlockDataMean J B h⟫_ℝ ^ 2 +
        ∫ z, (⟪θ, z⟫_ℝ - ⟪θ, coupledBlockDataMean J B h⟫_ℝ) ^ 2
          ∂coupledBlockDataLaw J B h := by
  letI : IsProbabilityMeasure (coupledBlockDataLaw J B h) :=
    isProbabilityMeasure_coupledBlockDataLaw J B h
  let m := ⟪θ, coupledBlockDataMean J B h⟫_ℝ
  have hi := integrable_inner_coupledBlockDataLaw hB J h θ
  have hi2 := integrable_inner_sq_coupledBlockDataLaw hB J h θ
  have hp : ∀ z, (⟪θ, z⟫_ℝ - m) ^ 2 =
      ⟪θ, z⟫_ℝ ^ 2 - 2 * m * ⟪θ, z⟫_ℝ + m ^ 2 := by
    intro z
    ring
  have hcenter : (∫ z, (⟪θ, z⟫_ℝ - m) ^ 2 ∂coupledBlockDataLaw J B h) =
      ∫ z, (⟪θ, z⟫_ℝ ^ 2 - 2 * m * ⟪θ, z⟫_ℝ + m ^ 2)
        ∂coupledBlockDataLaw J B h := integral_congr_ae (Eventually.of_forall hp)
  have hadd : (∫ z, (⟪θ, z⟫_ℝ ^ 2 - 2 * m * ⟪θ, z⟫_ℝ + m ^ 2)
      ∂coupledBlockDataLaw J B h) =
      (∫ z, (⟪θ, z⟫_ℝ ^ 2 - 2 * m * ⟪θ, z⟫_ℝ)
        ∂coupledBlockDataLaw J B h) + ∫ _z, m ^ 2 ∂coupledBlockDataLaw J B h :=
    integral_add (hi2.sub (hi.const_mul (2 * m))) (integrable_const _)
  have hsub : (∫ z, (⟪θ, z⟫_ℝ ^ 2 - 2 * m * ⟪θ, z⟫_ℝ)
      ∂coupledBlockDataLaw J B h) =
      (∫ z, ⟪θ, z⟫_ℝ ^ 2 ∂coupledBlockDataLaw J B h) -
        ∫ z, 2 * m * ⟪θ, z⟫_ℝ ∂coupledBlockDataLaw J B h :=
    integral_sub hi2 (hi.const_mul (2 * m))
  rw [hcenter, hadd, hsub, integral_const_mul,
    integral_const, integral_inner_coupledBlockDataLaw hB J h θ]
  simp only [probReal_univ, smul_eq_mul, one_mul, m]
  ring

/-- The concrete coupled-block law satisfies the abstract calibration interface. -/
theorem isCoupledBlockDataLaw_coupledBlockDataLaw {B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) :
    IsCoupledBlockDataLaw (2 * B) (coupledBlockDataLaw J B h)
      (coupledBlockDataMean J B h) := by
  refine ⟨coupledBlockDataLaw_norm_le_one hB J h,
    integral_inner_coupledBlockDataLaw hB J h, ?_⟩
  intro θ
  rw [integral_coupledBlockDataLaw_inner_sq_eq hB J h θ]
  simpa only [Nat.cast_mul, Nat.cast_ofNat, add_comm] using
    add_le_add_left (integral_coupledBlockDataLaw_centered_sq_le hB J h θ)
      (⟪θ, coupledBlockDataMean J B h⟫_ℝ ^ 2)

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledErrorLocalization.lean <==
import LossOnlyTraceability.HeterogeneousCoupledBlockLocalization

/-! # Sample-space-independent coupled error localization

This extracts the optimizer-centered error estimate from the concrete coupled-block argument.
The probability space can be a single sample, a sample pair, or any other law.  Only ordinary
comparison accuracy at the supplied population minimizer, measurability, and properness enter.
-/

noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous

open MeasureTheory ProbabilityTheory Filter

/-- Ordinary accuracy at a proper population minimizer controls the learner's optimizer-centered
second moment on an arbitrary probability space. -/
theorem coupledBlock_accuracy_error_second_moment {B : ℕ} (hB : 0 < B) {ε : ℝ}
    (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) {Ω : Type*} [MeasurableSpace Ω]
    (Q : Measure Ω) [IsProbabilityMeasure Q]
    (A : Ω → EuclideanSpace ℝ (Fin (2 * B))) (hA : Measurable A)
    (hproper : ∀ ω, ‖A ω‖ ≤ 1)
    (θs : EuclideanSpace ℝ (Fin (2 * B))) (hθs : ‖θs‖ ≤ 1)
    (hmin : IsLocalMin (populationQuarticRisk (coupledBlockDataLaw J B h)) θs)
    (hacc : (∫ ω, populationQuarticRisk (coupledBlockDataLaw J B h) (A ω) ∂Q) ≤
      populationQuarticRisk (coupledBlockDataLaw J B h) θs + ε) :
    (∫ ω, ‖A ω - θs‖ ^ 2 ∂Q) ≤ nativeErrorScale (1 / 16) 4 ε := by
  let D := coupledBlockDataLaw J B h
  let er : Ω → ℝ := fun ω => ‖A ω - θs‖
  let exc : Ω → ℝ := fun ω => populationQuarticRisk D (A ω) - populationQuarticRisk D θs
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  have hD := coupledBlockDataLaw_norm_le_one hB J h
  have her : ∀ᵐ ω ∂Q, 0 ≤ er ω ∧ er ω ≤ 2 := Filter.Eventually.of_forall fun ω =>
    native_error_norm_le_two (A ω) θs (hproper ω) hθs
  have herm : Measurable er := measurable_norm.comp (hA.sub measurable_const)
  have her4 : Integrable (fun ω => er ω ^ (4 : ℝ)) Q := by
    refine Integrable.of_bound (herm.pow_const 4).aestronglyMeasurable 16
      (her.mono fun ω hω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.rpow_nonneg hω.1 _)]
    norm_num only [Real.rpow_ofNat]
    have hp4 := pow_le_pow_left₀ hω.1 hω.2 4
    norm_num at hp4
    exact hp4
  have her2 : Integrable (fun ω => er ω ^ 2) Q := by
    refine Integrable.of_bound (herm.pow_const 2).aestronglyMeasurable 4
      (her.mono fun ω hω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    nlinarith
  have hArisk0 := integrable_populationQuarticRisk_of_measurable_unitBall D hD Q A hA
    (Filter.Eventually.of_forall hproper)
  have hArisk : Integrable (fun ω => populationQuarticRisk D (A ω)) Q := by
    change Integrable (populationQuarticRisk D ∘ A) Q
    exact hArisk0
  have hexc : Integrable exc Q := hArisk.sub (integrable_const _)
  have hgrow : ∀ᵐ ω ∂Q, (1 / 16 : ℝ) * er ω ^ (4 : ℝ) ≤ exc ω :=
    Filter.Eventually.of_forall fun ω =>
      coupledBlock_populationRisk_growth hB J h (A ω) θs hmin
  have haccs : (∫ ω, exc ω ∂Q) ≤ ε := by
    change (∫ ω, populationQuarticRisk D (A ω) - populationQuarticRisk D θs ∂Q) ≤ ε
    rw [integral_sub hArisk (integrable_const _), integral_const]
    simp only [probReal_univ, smul_eq_mul, one_mul]
    apply sub_le_iff_le_add.mpr
    simpa only [D, add_comm] using hacc
  exact native_error_second_moment_le (μ := Q) (by norm_num : (0 : ℝ) < 1 / 16)
    (by norm_num : (2 : ℝ) ≤ 4) er exc her hgrow her4 her2 hexc haccs

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledExpectationPairings.lean <==
import LossOnlyTraceability.HeterogeneousCoupledSampleLaw

/-! Coordinate sums coincide with the joint expectation of the normalized pairing. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory
open scoped BigOperators

theorem coupledMeanExpectation_eq_jointAverage {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℕ → ℝ)
    (T : Bool → Fin B → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hT : ∀ s k σ, Continuous (T s k σ)) {C : ℝ}
    (hbT : ∀ s k σ h, |T s k σ h| ≤ C) :
    coupledMeanExpectation J κ T = coupledJointAverage J κ (fun σ h =>
      (∑ k, (T true k σ h * blockMean (J k) (h k) + T false k σ h * blockMean (J k) (h k).swap)) /
        Real.sqrt (2 * B)) := by
  have hiF : ∀ k σ, Integrable (fun h => coupledBlockSampleWeight J h σ *
      (T true k σ h * blockMean (J k) (h k))) (coupledBlockPrior J κ B) := by
    intro k σ
    apply integrable_coupled_weighted_statistic hκ J σ
      ((hT true k σ).mul ((continuous_blockMean (J k)).comp (continuous_apply k)))
    intro h
    simp only [Pi.mul_apply, Function.comp_def, abs_mul]
    exact (mul_le_of_le_one_right (abs_nonneg _) (blockMean_abs_le_one (J k) (h k))).trans (hbT true k σ h)
  have hiS : ∀ k σ, Integrable (fun h => coupledBlockSampleWeight J h σ *
      (T false k σ h * blockMean (J k) (h k).swap)) (coupledBlockPrior J κ B) := by
    intro k σ
    apply integrable_coupled_weighted_statistic hκ J σ
      ((hT false k σ).mul ((continuous_blockMean (J k)).comp (continuous_swap.comp (continuous_apply k))))
    intro h
    simp only [Pi.mul_apply, Function.comp_def, abs_mul]
    exact (mul_le_of_le_one_right (abs_nonneg _) (blockMean_abs_le_one (J k) (h k).swap)).trans (hbT false k σ h)
  symm
  rw [coupledJointAverage_div, coupledJointAverage_sum]
  · unfold coupledMeanExpectation
    congr 1
    apply Finset.sum_congr rfl
    intro k _
    exact coupledJointAverage_add J κ _ _ (hiF k) (hiS k)
  · intro k σ
    apply ((hiF k σ).add (hiS k σ)).congr
    filter_upwards [] with h
    simp only [Pi.add_apply, mul_add]

theorem coupledScoreExpectation_eq_jointAverage {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℕ → ℝ)
    (T : Bool → Fin B → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hT : ∀ s k σ, Continuous (T s k σ)) {C : ℝ} (hC : 0 ≤ C)
    (hbT : ∀ s k σ h, |T s k σ h| ≤ C) :
    coupledScoreExpectation J κ T = coupledJointAverage J κ (fun σ h =>
      (∑ k, (T true k σ h * coupledBlockScoreFst J h k σ +
        T false k σ h * coupledBlockScoreSnd J h k σ)) / Real.sqrt (2 * B)) := by
  have hiF : ∀ k σ, Integrable (fun h => coupledBlockSampleWeight J h σ *
      (T true k σ h * coupledBlockScoreFst J h k σ)) (coupledBlockPrior J κ B) := by
    intro k σ
    apply integrable_coupled_weighted_statistic hκ J σ
      ((hT true k σ).mul (continuous_coupled_score_fst J k σ)) (C := C * (2 * n))
    intro h
    simp only [Pi.mul_apply, Function.comp_def, abs_mul]
    exact mul_le_mul (hbT true k σ h) (coupled_score_fst_bound J h k σ) (abs_nonneg _) hC
  have hiS : ∀ k σ, Integrable (fun h => coupledBlockSampleWeight J h σ *
      (T false k σ h * coupledBlockScoreSnd J h k σ)) (coupledBlockPrior J κ B) := by
    intro k σ
    apply integrable_coupled_weighted_statistic hκ J σ
      ((hT false k σ).mul (continuous_coupled_score_snd J k σ)) (C := C * (2 * n))
    intro h
    simp only [Pi.mul_apply, Function.comp_def, abs_mul]
    exact mul_le_mul (hbT false k σ h) (coupled_score_snd_bound J h k σ) (abs_nonneg _) hC
  symm
  rw [coupledJointAverage_div, coupledJointAverage_sum]
  · unfold coupledScoreExpectation
    congr 1
    apply Finset.sum_congr rfl
    intro k _
    exact coupledJointAverage_add J κ _ _ (hiF k) (hiS k)
  · intro k σ
    apply ((hiF k σ).add (hiS k σ)).congr
    filter_upwards [] with h
    simp only [Pi.add_apply, mul_add]

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledGaussianBounds.lean <==
import LossOnlyTraceability.HeterogeneousCoupledGaussianUpper
import LossOnlyTraceability.HeterogeneousCoupledSelectedLocalizedEnergy
import LossOnlyTraceability.HeterogeneousCoupledAccurateLearner

/-! Finite Gaussian information bounds on the same actual dependent-block release. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory ProbabilityTheory
open scoped BigOperators

/-- Localized raw-release energy budget. -/
def coupledSelectedEnergyBudget (v ε : ℝ) (n B : ℕ) : ℝ :=
  logisticUnitSlopeBound ^ 2 * weightedTailBound 1
    (min 1 (8 * ε ^ (1 / 2 : ℝ) +
      2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ)))
    (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B)

/-- Optimizer-centered nonlinear release-residual budget. -/
def coupledSelectedResidualBudget (ε : ℝ) (n B : ℕ) : ℝ :=
  (logisticUnitSlopeBound + 1 / 4) ^ 2 * weightedTailBound 4
    (nativeErrorScale (1 / 16) 4 ε) (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B)

/-- Ordinary accuracy and a positive calibrated signed budget give a strictly positive,
prior-averaged information lower bound at every real noise scale. -/
theorem coupled_selected_gaussian_localized_lower {n B : ℕ} (hB : 0 < B)
    {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1) (hε : 0 ≤ ε) (J : ℕ → ℝ)
    {R : Type*} [MeasurableSpace R] (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε)
    (hM : 0 < coupledSignedLossBudget v ε n B) (τ : ℝ) :
    let I := ∫ h, releaseInfoI (superMeasure n (coupledBlockSpinProductMeasure J h) ν
      (Measure.pi fun _ : Fin n => gaussianReal 0 1))
      (fun ω => coupledSelectedLossRelease (fun q => coupledBlockReindex B (A q)) ω +
        τ • superNoiseSeed ω) superBits ∂coupledBlockPrior J (1 / v - 1) B
    0 < I ∧ coupledSignedLossBudget v ε n B ^ 2 /
      (2 * Real.log 2 * (coupledSelectedEnergyBudget v ε n B + n * τ ^ 2)) ≤ I := by
  let AR := fun q => coupledBlockReindex B (A q)
  have hAR : Measurable AR := (continuous_coupledBlockReindex B).measurable.comp hA
  have hpAR : ∀ q, ‖AR q‖ ≤ 1 := fun q => by
    dsimp [AR]
    rw [norm_coupledBlockReindex]
    exact hp q
  have haccR : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (AR q)
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε := by
    intro h θ hθ
    letI := isProbabilityMeasure_coupledBlockDataLaw J B h
    simpa only [Function.comp_apply,
      nativePopulationObjective_quartic_eq (coupledBlockDataLaw_norm_le_one hB J h)]
      using hacc h θ hθ
  have hκ : 0 < 1 / v - 1 := sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  have hb := coupled_selected_gaussian_lower_of_budgets hB J hκ ν AR hAR hpAR τ hM.le
    (coupled_selected_signed_channel_budget hB hv0 hv1 J ν
      (Measure.pi fun _ : Fin n => gaussianReal 0 1) A hA hp hacc)
    (coupled_selected_prior_accuracy_localized_energy hB hv0 hv1 hε J ν
      (Measure.pi fun _ : Fin n => gaussianReal 0 1) AR hAR hpAR haccR)
  let I := ∫ h, releaseInfoI (superMeasure n (coupledBlockSpinProductMeasure J h) ν
    (Measure.pi fun _ : Fin n => gaussianReal 0 1))
    (fun ω => coupledSelectedLossRelease AR ω + τ • superNoiseSeed ω) superBits
    ∂coupledBlockPrior J (1 / v - 1) B
  let F := 2 * Real.log 2 * (coupledSelectedEnergyBudget v ε n B + n * τ ^ 2)
  change coupledSignedLossBudget v ε n B ^ 2 ≤ F * I at hb
  have hI0 : 0 ≤ I := integral_nonneg fun h => Finset.sum_nonneg fun i _ => mutualInfo_nonneg _ _ _
  have hprod : 0 < F * I := (sq_pos_of_pos hM).trans_le hb
  have hF : 0 < F := by
    rcases mul_pos_iff.mp hprod with hp | hn
    · exact hp.1
    · linarith [hn.2]
  have hI : 0 < I := by
    by_contra! hn
    have := mul_nonpos_of_nonneg_of_nonpos hF.le hn
    linarith
  exact ⟨hI, (div_le_iff₀ hF).mpr (by simpa only [mul_comm] using hb)⟩

/-- Complete finite lower/upper information statements for the same selected nonlinear release.
The lower bound is prior averaged, while directions and the upper bound hold at every field. -/
theorem coupled_selected_gaussian_information_bounds {n B : ℕ} (hn : 0 < n) (hB : 0 < B)
    {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1) (hε : 0 ≤ ε) (J : ℕ → ℝ)
    {R : Type*} [MeasurableSpace R] (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε)
    (hM : 0 < coupledSignedLossBudget v ε n B) (τ : ℝ) :
    let AR := fun q => coupledBlockReindex B (A q)
    let P := fun h : Fin B → ℝ × ℝ => superMeasure n (coupledBlockSpinProductMeasure J h) ν
      (Measure.pi fun _ : Fin n => gaussianReal 0 1)
    let Y := fun ω : SuperSpace (Fin B → Bool × Bool) R (Fin n → ℝ) n =>
      coupledSelectedLossRelease AR ω + τ • superNoiseSeed ω
    (0 < ∫ h, releaseInfoI (P h) Y superBits ∂coupledBlockPrior J (1 / v - 1) B) ∧
    (coupledSignedLossBudget v ε n B ^ 2 /
      (2 * Real.log 2 * (coupledSelectedEnergyBudget v ε n B + n * τ ^ 2)) ≤
        ∫ h, releaseInfoI (P h) Y superBits ∂coupledBlockPrior J (1 / v - 1) B) ∧
    (∀ h, releaseInfoI (P h) Y superBits ≤ releaseInfoJ (P h) Y superBits ∧
      releaseInfoJ (P h) Y superBits ≤ releaseInfoS (P h) Y superBits superData ∧
      releaseInfoS (P h) Y superBits superData ≤ n) ∧
    (τ ≠ 0 → ∀ h, releaseInfoS (P h) Y superBits superData ≤
      min (n : ℝ) ((n / (2 * Real.log 2)) * Real.log
        (1 + coupledSelectedResidualBudget ε n B / (n * τ ^ 2)))) := by
  dsimp only
  have hlow := coupled_selected_gaussian_localized_lower hB hv0 hv1 hε J ν A hA hp hacc hM τ
  have hAR := (continuous_coupledBlockReindex B).measurable.comp hA
  have hpAR : ∀ q, ‖coupledBlockReindex B (A q)‖ ≤ 1 := fun q => by
    rw [norm_coupledBlockReindex]
    exact hp q
  refine ⟨hlow.1, hlow.2, ?_, ?_⟩
  · intro h
    exact coupled_selected_gaussian_directions J h ν _ hAR τ
  · intro hτ h
    apply coupled_selected_gaussian_upper hn hB J h ν _ hAR hpAR _ hτ
    intro θ hθ
    letI := isProbabilityMeasure_coupledBlockDataLaw J B h
    simpa only [Function.comp_apply,
      nativePopulationObjective_quartic_eq (coupledBlockDataLaw_norm_le_one hB J h)]
      using hacc h θ hθ

/-- The positive selected-information regime contains an explicitly proved accurate learner.
The assertion holds for every finite real noise scale, including zero. -/
theorem exists_coupled_positive_information_learner {B : ℕ} (hB : 8388608 ≤ B) (J : ℕ → ℝ)
    {R : Type*} [MeasurableSpace R] (ν : Measure R) [IsProbabilityMeasure ν] :
    ∃ A : CoupledBlockSample 262144 B × R → EuclideanSpace ℝ (Fin B × Bool),
      Measurable A ∧ (∀ q, ‖A q‖ ≤ 1) ∧
      (∀ τ : ℝ, 0 < ∫ h, releaseInfoI
        (superMeasure 262144 (coupledBlockSpinProductMeasure J h) ν
          (Measure.pi fun _ : Fin 262144 => gaussianReal 0 1))
        (fun ω => coupledSelectedLossRelease (fun q => coupledBlockReindex B (A q)) ω +
          τ • superNoiseSeed ω) superBits ∂coupledBlockPrior J 511 B) := by
  obtain ⟨A, hA, hp, hacc⟩ := exists_coupled_accurate_learner_262144 hB J ν
  refine ⟨A, hA, hp, fun τ => ?_⟩
  have hm : 0 < coupledSignedLossBudget (1 / 512) (1 / 4096) 262144 B :=
    lt_trans (by norm_num) (coupledSignedLossBudget_witness (by norm_num) (by omega) (by omega) le_rfl)
  have hl := (coupled_selected_gaussian_localized_lower (by omega : 0 < B)
    (by norm_num : (0 : ℝ) < 1 / 512) (by norm_num : (1 / 512 : ℝ) < 1)
    (by norm_num : (0 : ℝ) ≤ 1 / 4096) J ν A hA hp hacc hm τ).1
  norm_num at hl
  exact hl

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledGaussianUpper.lean <==
import LossOnlyTraceability.HeterogeneousCoupledSelectedChannel
import LossOnlyTraceability.HeterogeneousCoupledSelectedResidual

/-! Concrete strong-information upper bound under ordinary selected-sample accuracy. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory ProbabilityTheory

/-- The information ordering and the `n`-bit cap for the actual coupled-block release,
including at zero noise. -/
theorem coupled_selected_gaussian_directions {n B : ℕ} (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) {R : Type*} [MeasurableSpace R]
    (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (τ : ℝ) :
    let P := superMeasure n (coupledBlockSpinProductMeasure J h) ν
      (Measure.pi fun _ : Fin n => gaussianReal 0 1)
    let Y := fun ω : SuperSpace (Fin B → Bool × Bool) R (Fin n → ℝ) n =>
      coupledSelectedLossRelease A ω + τ • superNoiseSeed ω
    releaseInfoI P Y superBits ≤ releaseInfoJ P Y superBits ∧
      releaseInfoJ P Y superBits ≤ releaseInfoS P Y superBits superData ∧
      releaseInfoS P Y superBits superData ≤ n := by
  letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  exact superGaussian_information_directions (coupledBlockSpinProductMeasure J h) ν
    (fun σ r => A (σ, r)) hA (coupledReleaseMap n B) (measurable_coupledReleaseMap n B) τ

/-- Ordinary comparison accuracy gives the Gaussian strong-information upper bound at each field.
The reference optimizer and all supersample/noise independence premises are supplied by proofs. -/
theorem coupled_selected_gaussian_upper {n B : ℕ} (hn : 0 < n) (hB : 0 < B)
    {ε : ℝ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) {R : Type*} [MeasurableSpace R]
    (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
          populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε)
    {τ : ℝ} (hτ : τ ≠ 0) :
    releaseInfoS (superMeasure n (coupledBlockSpinProductMeasure J h) ν
      (Measure.pi fun _ : Fin n => gaussianReal 0 1))
      (fun ω => coupledSelectedLossRelease A ω + τ • superNoiseSeed ω) superBits superData ≤
      min (n : ℝ) ((n / (2 * Real.log 2)) * Real.log
        (1 + ((logisticUnitSlopeBound + 1 / 4) ^ 2 * weightedTailBound 4
          (nativeErrorScale (1 / 16) 4 ε) (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B)) /
          (n * τ ^ 2))) := by
  letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  obtain ⟨θs, _, _, hi, hb⟩ := coupled_selected_accurate_residual_exists hB J h ν
    (Measure.pi fun _ : Fin n => gaussianReal 0 1) A hA hp hacc
  have ha : Measurable (fun z : Bool × Fin n → Fin B → Bool × Bool =>
      coupledReleaseMap n B (θs, z)) :=
    (measurable_coupledReleaseMap n B).comp (measurable_const.prodMk measurable_id)
  exact superGaussian_information_upper_bound (coupledBlockSpinProductMeasure J h) ν hn
    (fun σ r => A (σ, r)) hA (coupledReleaseMap n B) (measurable_coupledReleaseMap n B)
    (fun z => coupledReleaseMap n B (θs, z)) ha hτ hi hb

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledInformationModel.lean <==
import LossOnlyTraceability.HeterogeneousCoupledGaussianBounds
import LossOnlyTraceability.MainTheoremInformation

/-! The accurate class and worst-field information for the dependent-block model. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory ProbabilityTheory
open scoped BigOperators

variable {n B : ℕ} {R : Type*} [MeasurableSpace R]

/-- Ordinary comparator accuracy on every field of the fixed-coupling block family. -/
def coupledAccurateLearners (n B : ℕ) (J : ℕ → ℝ) (ν : Measure R) (ε : ℝ) :
    Set (CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool)) :=
  {A | Measurable A ∧ (∀ q, ‖A q‖ ≤ 1) ∧
    ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε}

/-- The integral objective equals the split quartic population risk on this law. -/
theorem coupledAccurateLearners_quartic_accuracy {J : ℕ → ℝ} {ε : ℝ} {ν : Measure R}
    [IsProbabilityMeasure ν] {A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool)}
    (hB : 0 < B) (hA : A ∈ coupledAccurateLearners n B J ν ε)
    (h : Fin B → ℝ × ℝ) (θ : EuclideanSpace ℝ (Fin (2 * B))) (hθ : ‖θ‖ ≤ 1) :
    (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
      ∂((coupledSampleLaw n B J h).prod ν)) ≤
      populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε := by
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  simpa only [nativePopulationObjective_quartic_eq (coupledBlockDataLaw_norm_le_one hB J h)]
    using hA.2.2 h θ hθ

/-- Information in one of the three directions, with independent standard Gaussian noise. -/
def coupledNoisyInformation (Q : InfoDirection) (J : ℕ → ℝ) (ν : Measure R)
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (τ : ℝ) (h : Fin B → ℝ × ℝ) : ℝ :=
  directionInfo Q (superMeasure n (coupledBlockSpinProductMeasure J h) ν
    (Measure.pi fun _ : Fin n => gaussianReal 0 1))
    (fun ω => coupledSelectedLossRelease (fun q => coupledBlockReindex B (A q)) ω +
      τ • superNoiseSeed ω) superBits superData

/-- Worst case over all real fields; the coupling is fixed, not optimized over. -/
def coupledWorstInformation (Q : InfoDirection) (J : ℕ → ℝ) (ν : Measure R)
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool)) (τ : ℝ) : ℝ :=
  ⨆ h : Fin B → ℝ × ℝ, coupledNoisyInformation Q J ν A τ h

/-- Pointwise information is between the individual and strong directions, and below n. -/
theorem coupledNoisyInformation_bounds (J : ℕ → ℝ) (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (Q : InfoDirection) (τ : ℝ) (h : Fin B → ℝ × ℝ) :
    0 ≤ coupledNoisyInformation Q J ν A τ h ∧
    coupledNoisyInformation .individual J ν A τ h ≤ coupledNoisyInformation Q J ν A τ h ∧
    coupledNoisyInformation Q J ν A τ h ≤ coupledNoisyInformation .strong J ν A τ h ∧
    coupledNoisyInformation Q J ν A τ h ≤ n := by
  have hb := coupled_selected_gaussian_directions J h ν
    (fun q => coupledBlockReindex B (A q))
    ((continuous_coupledBlockReindex B).measurable.comp hA) τ
  have h0 : 0 ≤ coupledNoisyInformation .individual J ν A τ h := by
    unfold coupledNoisyInformation directionInfo releaseInfoI
    exact Finset.sum_nonneg fun i _ => mutualInfo_nonneg _ _ _
  cases Q <;> dsimp only [coupledNoisyInformation, directionInfo] at *
  · exact ⟨h0, le_rfl, hb.1.trans hb.2.1, (hb.1.trans hb.2.1).trans hb.2.2⟩
  · exact ⟨h0.trans hb.1, hb.1, hb.2.1, hb.2.1.trans hb.2.2⟩
  · exact ⟨h0.trans (hb.1.trans hb.2.1), hb.1.trans hb.2.1, le_rfl, hb.2.2⟩

/-- The real supremum is well defined and bounds every field's information. -/
theorem coupledWorstInformation_facts (J : ℕ → ℝ) (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (Q : InfoDirection) (τ : ℝ) :
    0 ≤ coupledWorstInformation Q J ν A τ ∧
    coupledWorstInformation Q J ν A τ ≤ n ∧
    ∀ h, coupledNoisyInformation Q J ν A τ h ≤ coupledWorstInformation Q J ν A τ := by
  have hbdd : BddAbove (Set.range (coupledNoisyInformation Q J ν A τ)) := by
    refine ⟨n, ?_⟩
    rintro _ ⟨h, rfl⟩
    exact (coupledNoisyInformation_bounds J ν A hA Q τ h).2.2.2
  have hle (h) : coupledNoisyInformation Q J ν A τ h ≤ coupledWorstInformation Q J ν A τ :=
    le_ciSup hbdd h
  exact ⟨(coupledNoisyInformation_bounds J ν A hA Q τ 0).1.trans (hle 0),
    ciSup_le (fun h => (coupledNoisyInformation_bounds J ν A hA Q τ h).2.2.2), hle⟩

/-- The concrete prior-averaged individual information is below every worst-field direction. -/
theorem coupled_prior_information_le_worst (J : ℕ → ℝ) {κ : ℝ} (hκ : 0 < κ)
    (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (Q : InfoDirection) (τ : ℝ) :
    (∫ h, coupledNoisyInformation .individual J ν A τ h ∂coupledBlockPrior J κ B) ≤
      coupledWorstInformation Q J ν A τ := by
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hAR : Measurable (fun q => coupledBlockReindex B (A q)) :=
    (continuous_coupledBlockReindex B).measurable.comp hA
  have hY : Measurable (fun ω : SuperSpace (Fin B → Bool × Bool) R (Fin n → ℝ) n =>
      coupledSelectedLossRelease (fun q => coupledBlockReindex B (A q)) ω +
        τ • superNoiseSeed ω) :=
    (measurable_coupledSelectedLossRelease (Ng := Fin n → ℝ) hAR).add
      (measurable_superNoiseSeed.const_smul τ)
  have hi := integrable_coupledSuper_information J hκ ν
    (Measure.pi fun _ : Fin n => gaussianReal 0 1) _ hY
  have hw := coupledWorstInformation_facts J ν A hA Q τ
  have hb := integral_mono hi (integrable_const (coupledWorstInformation Q J ν A τ))
    (fun h => (coupledNoisyInformation_bounds J ν A hA Q τ h).2.1.trans (hw.2.2 h))
  simpa only [coupledNoisyInformation, directionInfo, Function.comp_apply,
    Pi.add_apply, Pi.smul_apply, integral_const, probReal_univ, one_smul] using hb

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledJointFingerprint.lean <==
import LossOnlyTraceability.HeterogeneousCoupledSampleFingerprint

/-! Finite-sample aggregation of the actual coupled-prior fingerprint identity.
The averages sum over every sample configuration and every block. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory Filter
open scoped BigOperators

/-- Prior/sample expectation, with the actual normalized finite sample weights. -/
def coupledJointAverage {n B : ℕ} (J : ℕ → ℝ) (κ : ℝ)
    (F : CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ) : ℝ :=
  ∑ σ, ∫ h, coupledBlockSampleWeight J h σ * F σ h ∂coupledBlockPrior J κ B

/-- Expected pairing with the sum of centered normalized training examples. -/
def coupledScoreExpectation {n B : ℕ} (J : ℕ → ℝ) (κ : ℝ)
    (T : Bool → Fin B → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ) : ℝ :=
  (∑ k, (coupledJointAverage J κ (fun σ h => T true k σ h * coupledBlockScoreFst J h k σ) +
    coupledJointAverage J κ (fun σ h => T false k σ h * coupledBlockScoreSnd J h k σ))) / Real.sqrt (2 * B)

/-- Expected pairing with the normalized population mean. -/
def coupledMeanExpectation {n B : ℕ} (J : ℕ → ℝ) (κ : ℝ)
    (T : Bool → Fin B → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ) : ℝ :=
  (∑ k, (coupledJointAverage J κ (fun σ h => T true k σ h * blockMean (J k) (h k)) +
    coupledJointAverage J κ (fun σ h => T false k σ h * blockMean (J k) (h k).swap))) / Real.sqrt (2 * B)

theorem coupledJointAverage_one {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℕ → ℝ) :
    coupledJointAverage (n := n) (B := B) J κ (fun _ _ => 1) = 1 := by
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hi : ∀ σ : CoupledBlockSample n B,
      Integrable (fun h => coupledBlockSampleWeight J h σ) (coupledBlockPrior J κ B) := by
    intro σ
    exact Integrable.of_bound (continuous_coupledBlockSampleWeight J σ).aestronglyMeasurable 1
      (Eventually.of_forall fun h => by
        rw [Real.norm_eq_abs, abs_of_nonneg (coupledBlockSampleWeight_nonneg J h σ)]
        exact coupled_sample_weight_le_one J h σ)
  unfold coupledJointAverage
  simp only [mul_one]
  rw [← integral_finsetSum _ (fun σ _ => hi σ)]
  simp only [sum_coupledBlockSampleWeight]
  simp

/-- Each coordinate contributes the exact derivative correction. The common
normalization is the feature scale `sqrt (2B)`, not the number of samples. -/
theorem coupled_joint_fingerprint {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℕ → ℝ)
    (T U : Bool → Fin B → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hT : ∀ s k σ, Continuous (T s k σ)) (hU : ∀ s k σ, Continuous (U s k σ))
    (hdF : ∀ k σ h t, HasDerivAt (fun x => T true k σ (updateBlockFst h k x))
      (U true k σ (updateBlockFst h k t)) t)
    (hdS : ∀ k σ h t, HasDerivAt (fun x => T false k σ (updateBlockSnd h k x))
      (U false k σ (updateBlockSnd h k t)) t)
    {C D : ℝ} (hC : 0 ≤ C) (hD : 0 ≤ D)
    (hbT : ∀ s k σ h, |T s k σ h| ≤ C) (hbU : ∀ s k σ h, |U s k σ h| ≤ D) :
    (∑ k, (coupledJointAverage J κ (fun σ h => T true k σ h * coupledBlockScoreFst J h k σ) +
      coupledJointAverage J κ (fun σ h => T false k σ h * coupledBlockScoreSnd J h k σ))) / Real.sqrt (2 * B) =
    κ * ((∑ k, (coupledJointAverage J κ (fun σ h => T true k σ h * blockMean (J k) (h k)) +
      coupledJointAverage J κ (fun σ h => T false k σ h * blockMean (J k) (h k).swap))) / Real.sqrt (2 * B)) -
    (∑ k, (coupledJointAverage J κ (U true k) + coupledJointAverage J κ (U false k))) / Real.sqrt (2 * B) := by
  have hf : ∀ k, coupledJointAverage J κ (fun σ h => T true k σ h * coupledBlockScoreFst J h k σ) =
      κ * coupledJointAverage J κ (fun σ h => T true k σ h * blockMean (J k) (h k)) -
        coupledJointAverage J κ (U true k) := by
    intro k
    unfold coupledJointAverage
    simp only [← mul_assoc]
    simp_rw [coupled_sample_fingerprint_fst hκ J k _ (hT true k _) (hU true k _)
      (hdF k _) hC hD (hbT true k _) (hbU true k _)]
    rw [Finset.sum_sub_distrib, Finset.mul_sum]
  have hs : ∀ k, coupledJointAverage J κ (fun σ h => T false k σ h * coupledBlockScoreSnd J h k σ) =
      κ * coupledJointAverage J κ (fun σ h => T false k σ h * blockMean (J k) (h k).swap) -
        coupledJointAverage J κ (U false k) := by
    intro k
    unfold coupledJointAverage
    simp only [← mul_assoc]
    simp_rw [coupled_sample_fingerprint_snd hκ J k _ (hT false k _) (hU false k _)
      (hdS k _) hC hD (hbT false k _) (hbU false k _)]
    rw [Finset.sum_sub_distrib, Finset.mul_sum]
  simp_rw [hf, hs]
  simp only [Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum]
  ring

/-- A nonpositive summed divergence gives the signed score inequality. Its sign
is required only after summing both fields; cross covariances are kept. -/
theorem coupled_joint_divergence_nonpos {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℕ → ℝ)
    (U : Bool → Fin B → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hU : ∀ s k σ, Continuous (U s k σ)) {D : ℝ}
    (hbU : ∀ s k σ h, |U s k σ h| ≤ D)
    (hdiv : ∀ σ h, ∑ k, (U true k σ h + U false k σ h) ≤ 0) :
    ∑ k, (coupledJointAverage J κ (U true k) + coupledJointAverage J κ (U false k)) ≤ 0 := by
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hi : ∀ s k σ, Integrable (fun h => coupledBlockSampleWeight J h σ * U s k σ h)
      (coupledBlockPrior J κ B) := by
    intro s k σ
    apply Integrable.of_bound ((continuous_coupledBlockSampleWeight J σ).mul (hU s k σ)).aestronglyMeasurable D
    filter_upwards [] with h
    simp only [Pi.mul_apply, Real.norm_eq_abs, abs_mul]
    exact (mul_le_of_le_one_left (abs_nonneg _) (by
      rw [abs_of_nonneg (coupledBlockSampleWeight_nonneg J h σ)]
      exact coupled_sample_weight_le_one J h σ)).trans (hbU s k σ h)
  unfold coupledJointAverage
  simp only [← Finset.sum_add_distrib]
  rw [Finset.sum_comm]
  apply Finset.sum_nonpos
  intro σ _
  have he : (∑ k, ((∫ h, coupledBlockSampleWeight J h σ * U true k σ h ∂coupledBlockPrior J κ B) +
      ∫ h, coupledBlockSampleWeight J h σ * U false k σ h ∂coupledBlockPrior J κ B)) =
      ∫ h, coupledBlockSampleWeight J h σ * (∑ k, (U true k σ h + U false k σ h)) ∂coupledBlockPrior J κ B := by
    simp_rw [← integral_add (hi true _ σ) (hi false _ σ)]
    have hisum : ∀ k : Fin B, Integrable (fun h =>
        coupledBlockSampleWeight J h σ * U true k σ h +
        coupledBlockSampleWeight J h σ * U false k σ h) (coupledBlockPrior J κ B) := by
      intro k
      exact (hi true k σ).add (hi false k σ)
    rw [← integral_finsetSum _ (fun k _ => hisum k)]
    apply integral_congr_ae
    filter_upwards [] with h
    simp only [Finset.mul_sum, mul_add]
  rw [he]
  apply integral_nonpos_of_ae
  exact Eventually.of_forall fun h => mul_nonpos_of_nonneg_of_nonpos
    (coupledBlockSampleWeight_nonneg J h σ) (hdiv σ h)

/-- Signed fingerprinting for the actual coupled sample law. -/
theorem coupled_joint_signed_fingerprint {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℕ → ℝ)
    (T U : Bool → Fin B → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hT : ∀ s k σ, Continuous (T s k σ)) (hU : ∀ s k σ, Continuous (U s k σ))
    (hdF : ∀ k σ h t, HasDerivAt (fun x => T true k σ (updateBlockFst h k x))
      (U true k σ (updateBlockFst h k t)) t)
    (hdS : ∀ k σ h t, HasDerivAt (fun x => T false k σ (updateBlockSnd h k x))
      (U false k σ (updateBlockSnd h k t)) t)
    {C D : ℝ} (hC : 0 ≤ C) (hD : 0 ≤ D)
    (hbT : ∀ s k σ h, |T s k σ h| ≤ C) (hbU : ∀ s k σ h, |U s k σ h| ≤ D)
    (hdiv : ∀ σ h, ∑ k, (U true k σ h + U false k σ h) ≤ 0) :
    κ * coupledMeanExpectation J κ T ≤ coupledScoreExpectation J κ T := by
  have he := coupled_joint_fingerprint hκ J T U hT hU hdF hdS hC hD hbT hbU
  have hn := coupled_joint_divergence_nonpos hκ J U hU hbU hdiv
  have hd := div_nonpos_of_nonpos_of_nonneg hn (Real.sqrt_nonneg (2 * (B : ℝ)))
  change coupledScoreExpectation J κ T = κ * coupledMeanExpectation J κ T - _ at he
  linarith

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledLocalizedAccuracy.lean <==
import LossOnlyTraceability.HeterogeneousCoupledBlockLocalization
import LossOnlyTraceability.HeterogeneousCoupledLocalizedAverage

/-! Prior-averaged localized energy and Taylor residual under ordinary accuracy. -/

noncomputable section

namespace LossOnlyTraceability
namespace Heterogeneous

open MeasureTheory
open scoped InnerProductSpace BigOperators

/-- Ordinary comparison accuracy controls the prior-averaged centered training energy at the
explicit capped scale `min 1 (8 * sqrt ε + 2 * (1/2)^(2/3) * v^(1/3))`. -/
theorem coupledBlock_prior_accuracy_localized_training_energy {n B : ℕ} (hB : 0 < B)
    {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1) (hε : 0 ≤ ε) (J : ℕ → ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε) :
    (∫ h, ∫ σ, ∫ ω, ∑ i,
        ⟪A (σ, ω), coupledBlockFeature B (σ i) - coupledBlockDataMean J B h⟫_ℝ ^ 2
      ∂ν ∂coupledSampleLaw n B J h ∂coupledBlockPrior J (1 / v - 1) B) ≤
      weightedTailBound 1
        (min 1 (8 * ε ^ (1 / 2 : ℝ) +
          2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ)))
        (coupledMatrixEnergyK n B) (matrixEnergyS B) := by
  have hκ : 0 < 1 / v - 1 :=
    sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  let M := coupledBlockConditionalLearnerMoment ν J A
  let W := min 1 (8 * ε ^ (1 / 2 : ℝ) +
    2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ))
  have hMmem : ∀ h, M h ∈ Set.Icc (0 : ℝ) 1 := fun h =>
    coupledBlockConditionalLearnerMoment_mem_Icc ν J h A hA hp
  have hMmeas : Measurable M := measurable_coupledBlockConditionalLearnerMoment ν J A
  have hMint : Integrable M (coupledBlockPrior J (1 / v - 1) B) :=
    Integrable.of_bound hMmeas.aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun h => by
        rw [Real.norm_eq_abs, abs_of_nonneg (hMmem h).1]
        exact (hMmem h).2)
  have hMone : (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤ 1 := by
    have hm := integral_mono hMint (integrable_const (1 : ℝ)) fun h => (hMmem h).2
    calc
      (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤
          ∫ _h, (1 : ℝ) ∂coupledBlockPrior J (1 / v - 1) B := hm
      _ = 1 := by
        rw [integral_const]
        simp only [probReal_univ, smul_eq_mul, one_mul]
  have hMscale : (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤
      8 * ε ^ (1 / 2 : ℝ) +
        2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ) := by
    refine le_of_eq_of_le ?_
      (coupledBlock_prior_accuracy_second_moment_sqrt hB hv0 hv1 hε J ν A hA hp hacc)
    apply integral_congr_ae
    filter_upwards [] with h
    exact coupledBlockConditionalLearnerMoment_eq_prod ν J h A hA hp
  have hW : (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤ W :=
    le_min hMone hMscale
  have hW0 : 0 ≤ W := by
    apply le_min
    · norm_num
    · positivity
  have hW1 : W ≤ 1 := min_le_left _ _
  exact coupledBlock_prior_localized_training_energy_of_moment hB hκ J ν A hA hp W
    hW hW0 hW1

/-- Under the same ordinary accuracy hypothesis, the prior-averaged exact mean-centered logistic
Taylor residual is at most one eighth of the globally localized weighted-tail bound. -/
theorem coupledBlock_prior_accuracy_localized_training_remainder {n B : ℕ} (hB : 0 < B)
    {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1) (hε : 0 ≤ ε) (J : ℕ → ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε) :
    (∫ h, ∫ σ, ∫ ω, ∑ i, coupledBlockLogisticResidual (A (σ, ω))
        (coupledBlockFeature B (σ i)) (coupledBlockDataMean J B h)
      ∂ν ∂coupledSampleLaw n B J h ∂coupledBlockPrior J (1 / v - 1) B) ≤
      (1 / 8 : ℝ) * weightedTailBound 1
        (min 1 (8 * ε ^ (1 / 2 : ℝ) +
          2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ)))
        (coupledMatrixEnergyK n B) (matrixEnergyS B) := by
  have hκ : 0 < 1 / v - 1 :=
    sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  let M := coupledBlockConditionalLearnerMoment ν J A
  let W := min 1 (8 * ε ^ (1 / 2 : ℝ) +
    2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ))
  have hMmem : ∀ h, M h ∈ Set.Icc (0 : ℝ) 1 := fun h =>
    coupledBlockConditionalLearnerMoment_mem_Icc ν J h A hA hp
  have hMmeas : Measurable M := measurable_coupledBlockConditionalLearnerMoment ν J A
  have hMint : Integrable M (coupledBlockPrior J (1 / v - 1) B) :=
    Integrable.of_bound hMmeas.aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun h => by
        rw [Real.norm_eq_abs, abs_of_nonneg (hMmem h).1]
        exact (hMmem h).2)
  have hMone : (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤ 1 := by
    have hm := integral_mono hMint (integrable_const (1 : ℝ)) fun h => (hMmem h).2
    calc
      (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤
          ∫ _h, (1 : ℝ) ∂coupledBlockPrior J (1 / v - 1) B := hm
      _ = 1 := by
        rw [integral_const]
        simp only [probReal_univ, smul_eq_mul, one_mul]
  have hMscale : (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤
      8 * ε ^ (1 / 2 : ℝ) +
        2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ) := by
    refine le_of_eq_of_le ?_
      (coupledBlock_prior_accuracy_second_moment_sqrt hB hv0 hv1 hε J ν A hA hp hacc)
    apply integral_congr_ae
    filter_upwards [] with h
    exact coupledBlockConditionalLearnerMoment_eq_prod ν J h A hA hp
  have hW : (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤ W :=
    le_min hMone hMscale
  have hW0 : 0 ≤ W := by
    apply le_min
    · norm_num
    · positivity
  have hW1 : W ≤ 1 := min_le_left _ _
  exact coupledBlock_prior_localized_training_remainder_of_moment hB hκ J ν A hA hp W
    hW hW0 hW1

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledLocalizedAverage.lean <==
import LossOnlyTraceability.HeterogeneousCoupledBlockRemainder
import LossOnlyTraceability.HeterogeneousCoupledSampleLaw
import LossOnlyTraceability.HeterogeneousCoupledPriorCalibrationMoments
import LossOnlyTraceability.HeterogeneousCoupledMeanContinuity
import LossOnlyTraceability.WeightedTailAverage

/-! Prior-averaged localized energy for the actual coupled-block training law. -/

noncomputable section

namespace LossOnlyTraceability
namespace Heterogeneous

open MeasureTheory
open scoped InnerProductSpace BigOperators

private theorem continuous_coupledBlockReindex_local (B : ℕ) :
    Continuous (coupledBlockReindex B) := by
  unfold coupledBlockReindex
  apply (PiLp.continuous_toLp 2 (fun _ : Fin (2 * B) => ℝ)).comp
  apply continuous_pi
  intro j
  exact PiLp.continuous_apply 2 (fun _ : Fin B × Bool => ℝ) ((coupledBlockCoordEquiv B).symm j)

/-- The conditional learner second moment, written as the sample/seed iterated integral. -/
def coupledBlockConditionalLearnerMoment {n B : ℕ} {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) (J : ℕ → ℝ)
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (h : Fin B → ℝ × ℝ) : ℝ :=
  ∫ σ, ∫ ω, ‖A (σ, ω)‖ ^ 2 ∂ν ∂coupledSampleLaw n B J h

theorem measurable_coupledBlockConditionalLearnerMoment {n B : ℕ}
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) (J : ℕ → ℝ)
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B))) :
    Measurable (coupledBlockConditionalLearnerMoment ν J A) := by
  unfold coupledBlockConditionalLearnerMoment
  simp_rw [integral_coupledSampleLaw]
  apply Finset.measurable_sum
  intro σ _
  exact (continuous_coupledBlockSampleWeight J σ).measurable.mul measurable_const

theorem coupledBlockConditionalLearnerMoment_eq_prod {n B : ℕ}
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    coupledBlockConditionalLearnerMoment ν J A h =
      ∫ q, ‖A q‖ ^ 2 ∂(coupledSampleLaw n B J h).prod ν := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  have hi : Integrable (fun q => ‖A q‖ ^ 2) ((coupledSampleLaw n B J h).prod ν) := by
    refine Integrable.of_bound ((measurable_norm.comp hA).pow_const 2).aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun q => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    nlinarith [norm_nonneg (A q), hp q]
  exact (integral_prod _ hi).symm

theorem coupledBlockConditionalLearnerMoment_mem_Icc {n B : ℕ}
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    coupledBlockConditionalLearnerMoment ν J A h ∈ Set.Icc (0 : ℝ) 1 := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  rw [coupledBlockConditionalLearnerMoment_eq_prod ν J h A hA hp]
  constructor
  · exact integral_nonneg fun q => sq_nonneg ‖A q‖
  · have hi : Integrable (fun q => ‖A q‖ ^ 2) ((coupledSampleLaw n B J h).prod ν) := by
      refine Integrable.of_bound ((measurable_norm.comp hA).pow_const 2).aestronglyMeasurable 1
        (Filter.Eventually.of_forall fun q => ?_)
      rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
      nlinarith [norm_nonneg (A q), hp q]
    have hm := integral_mono hi (integrable_const (1 : ℝ)) fun q => by
      nlinarith [norm_nonneg (A q), hp q]
    simpa using hm

/-- Averaging the exact conditional learner moment before applying the weighted-tail
bound gives a global prior-averaged centered training-energy estimate. -/
theorem coupledBlock_prior_localized_training_energy_of_moment {n B : ℕ} (hB : 0 < B)
    {κ : ℝ} (hκ : 0 < κ) (J : ℕ → ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (W : ℝ)
    (hW : (∫ h, coupledBlockConditionalLearnerMoment ν J A h
      ∂coupledBlockPrior J κ B) ≤ W) (hW0 : 0 ≤ W) (hW1 : W ≤ 1) :
    (∫ h, ∫ σ, ∫ ω, ∑ i,
        ⟪A (σ, ω), coupledBlockFeature B (σ i) - coupledBlockDataMean J B h⟫_ℝ ^ 2
      ∂ν ∂coupledSampleLaw n B J h ∂coupledBlockPrior J κ B) ≤
      weightedTailBound 1 W
        (coupledMatrixEnergyK n B) (matrixEnergyS B) := by
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have heM := measurable_coupledBlockConditionalLearnerMoment ν J A
  have heb : ∀ h, coupledBlockConditionalLearnerMoment ν J A h ∈ Set.Icc (0 : ℝ) 1 :=
    fun h => coupledBlockConditionalLearnerMoment_mem_Icc ν J h A hA hp
  have henergyI : Integrable (fun h => ∫ σ, ∫ ω, ∑ i,
      ⟪A (σ, ω), coupledBlockFeature B (σ i) - coupledBlockDataMean J B h⟫_ℝ ^ 2
      ∂ν ∂coupledSampleLaw n B J h) (coupledBlockPrior J κ B) := by
    apply integrable_coupledSampleAverage_prior ν hκ J
      (fun ω σ h => ∑ i,
        ⟪A (σ, ω), coupledBlockFeature B (σ i) - coupledBlockDataMean J B h⟫_ℝ ^ 2)
    · intro σ
      have ha : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => A (σ, z.1)) :=
        hA.comp (measurable_const.prodMk measurable_fst)
      have hm : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) =>
          coupledBlockDataMean J B z.2) := by
        simp only [coupledBlockDataMean_eq_reindex]
        exact ((continuous_coupledBlockReindex_local B).comp
          (continuous_coupledMeanVector J B)).measurable.comp measurable_snd
      apply Finset.measurable_sum
      intro i _
      exact ((continuous_fst.inner continuous_snd).measurable.comp
        (ha.prodMk (measurable_const.sub hm))).pow_const 2
    · intro ω σ h
      rw [abs_of_nonneg (Finset.sum_nonneg fun i _ => sq_nonneg _)]
      calc
        (∑ i, ⟪A (σ, ω), coupledBlockFeature B (σ i) -
            coupledBlockDataMean J B h⟫_ℝ ^ 2) ≤ ∑ _i : Fin n, (4 : ℝ) := by
          apply Finset.sum_le_sum
          intro i _
          have hm : ‖coupledBlockDataMean J B h‖ ≤ 1 := by
            rw [norm_coupledBlockDataMean_eq]
            exact norm_coupledBlockMeanVector_le_one hB J h
          have hz := norm_sub_le (coupledBlockFeature B (σ i)) (coupledBlockDataMean J B h)
          rw [norm_coupledBlockFeature hB] at hz
          have hi := abs_real_inner_le_norm (A (σ, ω))
            (coupledBlockFeature B (σ i) - coupledBlockDataMean J B h)
          have habs : |⟪A (σ, ω), coupledBlockFeature B (σ i) -
              coupledBlockDataMean J B h⟫_ℝ| ≤ 2 := by
            apply hi.trans
            nlinarith [norm_nonneg (A (σ, ω)),
              norm_nonneg (coupledBlockFeature B (σ i) - coupledBlockDataMean J B h),
              hp (σ, ω)]
          calc
            ⟪A (σ, ω), coupledBlockFeature B (σ i) -
                coupledBlockDataMean J B h⟫_ℝ ^ 2 =
                |⟪A (σ, ω), coupledBlockFeature B (σ i) -
                  coupledBlockDataMean J B h⟫_ℝ| ^ 2 := (sq_abs _).symm
            _ ≤ (2 : ℝ) ^ 2 := pow_le_pow_left₀ (abs_nonneg _) habs 2
            _ = 4 := by norm_num
        _ = 4 * n := by simp; ring
  have henergy : ∀ h, (∫ σ, ∫ ω, ∑ i,
      ⟪A (σ, ω), coupledBlockFeature B (σ i) - coupledBlockDataMean J B h⟫_ℝ ^ 2
      ∂ν ∂coupledSampleLaw n B J h) ≤
      weightedTailBound 1 (coupledBlockConditionalLearnerMoment ν J A h)
        (coupledMatrixEnergyK n B) (matrixEnergyS B) := by
    intro h
    letI := isProbabilityMeasure_coupledSampleLaw n B J h
    obtain ⟨hi, hb⟩ := coupledBlock_randomized_training_energy hB J h ν A hA
      1 (coupledBlockConditionalLearnerMoment ν J A h) (by norm_num)
      (fun q => by nlinarith [norm_nonneg (A q), hp q])
      (by rw [← coupledBlockConditionalLearnerMoment_eq_prod ν J h A hA hp])
      (heb h).1 (heb h).2
    rw [integral_prod _ hi] at hb
    exact hb
  have htailI := integrable_weightedTailBound_one
    (coupledBlockPrior J κ B)
    (coupledBlockConditionalLearnerMoment ν J A) heM heb
    (coupledMatrixEnergyK n B) (matrixEnergyS B)
  have hfirst := integral_mono henergyI htailI henergy
  refine hfirst.trans (integral_weightedTailBound_le_of_integral_le
    (coupledBlockPrior J κ B)
    (coupledBlockConditionalLearnerMoment ν J A) heM heb
    W (coupledMatrixEnergyK n B) (matrixEnergyS B) hW hW0 hW1
    (coupledMatrixEnergyK_nonneg n B) (matrixEnergyS_nonneg B))

/-- The same averaged learner moment controls the exact mean-centered logistic
Taylor residual, with the global curvature factor `1/8`. -/
theorem coupledBlock_prior_localized_training_remainder_of_moment {n B : ℕ} (hB : 0 < B)
    {κ : ℝ} (hκ : 0 < κ) (J : ℕ → ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (W : ℝ)
    (hW : (∫ h, coupledBlockConditionalLearnerMoment ν J A h
      ∂coupledBlockPrior J κ B) ≤ W) (hW0 : 0 ≤ W) (hW1 : W ≤ 1) :
    (∫ h, ∫ σ, ∫ ω, ∑ i, coupledBlockLogisticResidual (A (σ, ω))
        (coupledBlockFeature B (σ i)) (coupledBlockDataMean J B h)
      ∂ν ∂coupledSampleLaw n B J h ∂coupledBlockPrior J κ B) ≤
      (1 / 8 : ℝ) * weightedTailBound 1 W
        (coupledMatrixEnergyK n B) (matrixEnergyS B) := by
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have heM := measurable_coupledBlockConditionalLearnerMoment ν J A
  have heb : ∀ h, coupledBlockConditionalLearnerMoment ν J A h ∈ Set.Icc (0 : ℝ) 1 :=
    fun h => coupledBlockConditionalLearnerMoment_mem_Icc ν J h A hA hp
  have hresI : Integrable (fun h => ∫ σ, ∫ ω, ∑ i,
      coupledBlockLogisticResidual (A (σ, ω)) (coupledBlockFeature B (σ i))
        (coupledBlockDataMean J B h)
      ∂ν ∂coupledSampleLaw n B J h) (coupledBlockPrior J κ B) := by
    apply integrable_coupledSampleAverage_prior ν hκ J
      (fun ω σ h => ∑ i, coupledBlockLogisticResidual (A (σ, ω))
        (coupledBlockFeature B (σ i)) (coupledBlockDataMean J B h))
    · intro σ
      have ha : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => A (σ, z.1)) :=
        hA.comp (measurable_const.prodMk measurable_fst)
      have hm : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) =>
          coupledBlockDataMean J B z.2) := by
        simp only [coupledBlockDataMean_eq_reindex]
        exact ((continuous_coupledBlockReindex_local B).comp
          (continuous_coupledMeanVector J B)).measurable.comp measurable_snd
      have hz (i : Fin n) : Measurable (fun _z : Ω × (Fin B → ℝ × ℝ) =>
          coupledBlockFeature B (σ i)) := measurable_const
      have hcLoss : Continuous logisticLoss := continuous_iff_continuousAt.mpr
        (fun t => (hasDerivAt_logisticLoss t).continuousAt)
      have hcSlope : Continuous logisticSlope := continuous_iff_continuousAt.mpr
        (fun t => (hasDerivAt_logisticSlope t).continuousAt)
      apply Finset.measurable_sum
      intro i _
      unfold coupledBlockLogisticResidual
      have hmz : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) =>
          ⟪A (σ, z.1), coupledBlockFeature B (σ i)⟫_ℝ) :=
        (continuous_fst.inner continuous_snd).measurable.comp (ha.prodMk (hz i))
      have hmm : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) =>
          ⟪A (σ, z.1), coupledBlockDataMean J B z.2⟫_ℝ) :=
        (continuous_fst.inner continuous_snd).measurable.comp (ha.prodMk hm)
      have hmc : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) =>
          ⟪A (σ, z.1), coupledBlockFeature B (σ i) -
            coupledBlockDataMean J B z.2⟫_ℝ) :=
        (continuous_fst.inner continuous_snd).measurable.comp
          (ha.prodMk ((hz i).sub hm))
      exact ((hcLoss.measurable.comp hmz).sub (hcLoss.measurable.comp hmm)).sub
        ((hcSlope.measurable.comp hmm).mul hmc)
    · intro ω σ h
      rw [abs_of_nonneg (Finset.sum_nonneg fun i _ =>
        coupledBlockLogisticResidual_nonneg _ _ _)]
      calc
        (∑ i, coupledBlockLogisticResidual (A (σ, ω))
            (coupledBlockFeature B (σ i)) (coupledBlockDataMean J B h)) ≤
            ∑ _i : Fin n, (1 / 2 : ℝ) := by
          apply Finset.sum_le_sum
          intro i _
          have hm : ‖coupledBlockDataMean J B h‖ ≤ 1 := by
            rw [norm_coupledBlockDataMean_eq]
            exact norm_coupledBlockMeanVector_le_one hB J h
          have hzsub := norm_sub_le (coupledBlockFeature B (σ i))
            (coupledBlockDataMean J B h)
          rw [norm_coupledBlockFeature hB] at hzsub
          have hi := abs_real_inner_le_norm (A (σ, ω))
            (coupledBlockFeature B (σ i) - coupledBlockDataMean J B h)
          have habs : |⟪A (σ, ω), coupledBlockFeature B (σ i) -
              coupledBlockDataMean J B h⟫_ℝ| ≤ 2 := by
            apply hi.trans
            nlinarith [norm_nonneg (A (σ, ω)),
              norm_nonneg (coupledBlockFeature B (σ i) - coupledBlockDataMean J B h),
              hp (σ, ω)]
          have hsq : ⟪A (σ, ω), coupledBlockFeature B (σ i) -
              coupledBlockDataMean J B h⟫_ℝ ^ 2 ≤ 4 := by
            calc
              _ = |⟪A (σ, ω), coupledBlockFeature B (σ i) -
                    coupledBlockDataMean J B h⟫_ℝ| ^ 2 := (sq_abs _).symm
              _ ≤ (2 : ℝ) ^ 2 := pow_le_pow_left₀ (abs_nonneg _) habs 2
              _ = 4 := by norm_num
          exact (coupledBlockLogisticResidual_le _ _ _).trans (by nlinarith)
        _ = (1 / 2 : ℝ) * n := by simp; ring
  have hres : ∀ h, (∫ σ, ∫ ω, ∑ i, coupledBlockLogisticResidual (A (σ, ω))
      (coupledBlockFeature B (σ i)) (coupledBlockDataMean J B h)
      ∂ν ∂coupledSampleLaw n B J h) ≤
      (1 / 8 : ℝ) * weightedTailBound 1 (coupledBlockConditionalLearnerMoment ν J A h)
        (coupledMatrixEnergyK n B) (matrixEnergyS B) := by
    intro h
    letI := isProbabilityMeasure_coupledSampleLaw n B J h
    obtain ⟨hi, hb⟩ := coupledBlock_randomized_training_remainder hB J h ν A hA hp
      (coupledBlockConditionalLearnerMoment ν J A h)
      (by rw [← coupledBlockConditionalLearnerMoment_eq_prod ν J h A hA hp]) (heb h).2
    rw [integral_prod _ hi] at hb
    exact hb
  have htailI := integrable_weightedTailBound_one
    (coupledBlockPrior J κ B)
    (coupledBlockConditionalLearnerMoment ν J A) heM heb
    (coupledMatrixEnergyK n B) (matrixEnergyS B)
  have hfirst := integral_mono hresI (htailI.const_mul (1 / 8 : ℝ)) hres
  rw [integral_const_mul] at hfirst
  refine hfirst.trans (mul_le_mul_of_nonneg_left
    (integral_weightedTailBound_le_of_integral_le
      (coupledBlockPrior J κ B)
      (coupledBlockConditionalLearnerMoment ν J A) heM heb
      W (coupledMatrixEnergyK n B) (matrixEnergyS B) hW hW0 hW1
      (coupledMatrixEnergyK_nonneg n B) (matrixEnergyS_nonneg B)) (by norm_num))

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledLogisticRandomized.lean <==
import LossOnlyTraceability.HeterogeneousCoupledWeightedStatistic
import LossOnlyTraceability.HeterogeneousCoupledRandomizedFingerprint
import LossOnlyTraceability.HeterogeneousCoupledMeanContinuity
import LossOnlyTraceability.HeterogeneousCoupledExpectationPairings
import LossOnlyTraceability.HeterogeneousCoupledPriorCalibrationMoments

/-! Independent randomization for the actual logistic weighted statistic. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory
open scoped BigOperators InnerProductSpace

variable {Ω : Type*} [MeasurableSpace Ω] {n B : ℕ}

/-- A measurable learner and the continuous mean map give a jointly measurable margin. -/
theorem measurable_coupledBlockAlignment_seed (J : ℕ → ℝ)
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (σ : CoupledBlockSample n B) :
    Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => coupledBlockAlignment J B (A (σ, z.1)) z.2) := by
  have ha : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => A (σ, z.1)) :=
    hA.comp (measurable_const.prodMk measurable_fst)
  have hm : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => coupledBlockMeanVector J B z.2) :=
    (continuous_coupledMeanVector J B).measurable.comp measurable_snd
  simpa only [coupledBlockAlignment_eq_inner, Function.comp_def] using
    (continuous_fst.inner continuous_snd).measurable.comp (ha.prodMk hm)

/-- Joint measurability needed to integrate the fingerprint bound over arbitrary seeds. -/
theorem measurable_coupledLogisticWeightedT_seed (J : ℕ → ℝ)
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (s : Bool) (k : Fin B) (σ : CoupledBlockSample n B) :
    Measurable (fun z : Ω × (Fin B → ℝ × ℝ) =>
      coupledLogisticWeightedT J (fun τ => A (τ, z.1)) s k σ z.2) := by
  have hm := measurable_coupledBlockAlignment_seed J A hA σ
  have hls : Continuous logisticSlope :=
    continuous_iff_continuousAt.mpr fun r => (hasDerivAt_logisticSlope r).continuousAt
  have ha : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => A (σ, z.1)) :=
    hA.comp (measurable_const.prodMk measurable_fst)
  have hc (q : Fin B × Bool) : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => (A (σ, z.1)) q) :=
    (PiLp.continuous_apply 2 (fun _ : Fin B × Bool => ℝ) q).measurable.comp ha
  cases s
  · simpa only [coupledLogisticWeightedT, Bool.false_eq_true, ↓reduceIte,
      coupledWeightedStatisticSnd, Function.comp_def] using
      (hls.measurable.comp hm).fun_neg.fun_mul (hc (k, false))
  · simpa only [coupledLogisticWeightedT, ↓reduceIte,
      coupledWeightedStatisticFst, Function.comp_def] using
      (hls.measurable.comp hm).fun_neg.fun_mul (hc (k, true))

/-- Independent randomized proper learners satisfy the concrete signed score bound. -/
theorem coupled_logistic_randomized_signed_fingerprint (ν : Measure Ω) [IsProbabilityMeasure ν]
    {κ : ℝ} (hκ : 0 < κ) (hB : 0 < B) (J : ℕ → ℝ)
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hproper : ∀ q, ‖A q‖ ≤ 1) :
    κ * (∫ ω, coupledMeanExpectation J κ
        (coupledLogisticWeightedT J (fun σ => A (σ, ω))) ∂ν) ≤
      ∫ ω, coupledScoreExpectation J κ
        (coupledLogisticWeightedT J (fun σ => A (σ, ω))) ∂ν := by
  let T := fun ω => coupledLogisticWeightedT J (fun σ => A (σ, ω))
  have hm : ∀ s k σ, Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => T z.1 s k σ z.2) :=
    measurable_coupledLogisticWeightedT_seed J A hA
  have hb : ∀ ω s k σ h, |T ω s k σ h| ≤ 1 := fun ω =>
    coupledLogisticWeightedT_abs_le_one J (fun σ => A (σ, ω)) (fun σ => hproper (σ, ω))
  rw [← integral_const_mul]
  apply integral_mono ((integrable_coupledMeanExpectation_seed ν hκ J T hm hb).const_mul κ)
    (integrable_coupledScoreExpectation_seed ν hκ J T hm (by norm_num) hb)
  intro ω
  exact coupled_logistic_signed_fingerprint hκ hB J (fun σ => A (σ, ω))
    (fun σ => hproper (σ, ω))

/-- The coordinate form of the weighted mean pairing equals the ordinary weighted margin. -/
theorem coupled_logistic_mean_expectation {κ : ℝ} (hκ : 0 < κ) (J : ℕ → ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (hproper : ∀ σ, ‖θ σ‖ ≤ 1) :
    coupledMeanExpectation J κ (coupledLogisticWeightedT J θ) =
      coupledJointAverage J κ (fun σ h =>
        -logisticSlope ⟪θ σ, coupledBlockMeanVector J B h⟫_ℝ *
          ⟪θ σ, coupledBlockMeanVector J B h⟫_ℝ) := by
  rw [coupledMeanExpectation_eq_jointAverage hκ J _
    (continuous_coupledLogisticWeightedT J θ)
    (coupledLogisticWeightedT_abs_le_one J θ hproper)]
  congr 1
  funext σ h
  simp only [coupledLogisticWeightedT, Bool.false_eq_true, ↓reduceIte,
    coupledWeightedStatisticFst, coupledWeightedStatisticSnd]
  rw [← coupledBlockAlignment_eq_inner]
  have he : (∑ k, ((-logisticSlope (coupledBlockAlignment J B (θ σ) h) * (θ σ) (k, true)) * blockMean (J k) (h k) +
      (-logisticSlope (coupledBlockAlignment J B (θ σ) h) * (θ σ) (k, false)) * blockMean (J k) (h k).swap)) =
      -logisticSlope (coupledBlockAlignment J B (θ σ) h) *
        (∑ k, ((θ σ) (k, true) * blockMean (J k) (h k) + (θ σ) (k, false) * blockMean (J k) (h k).swap)) := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro k _
    ring
  rw [he, mul_div_assoc]
  rfl

/-- The randomized weighted-mean term is exactly the prior/sample/seed average
used by ordinary accuracy calibration. -/
theorem coupled_logistic_randomized_mean_expectation (ν : Measure Ω) [IsProbabilityMeasure ν]
    {κ : ℝ} (hκ : 0 < κ) (hB : 0 < B) (J : ℕ → ℝ)
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hproper : ∀ q, ‖A q‖ ≤ 1) :
    (∫ ω, coupledMeanExpectation J κ
      (coupledLogisticWeightedT J (fun σ => A (σ, ω))) ∂ν) =
      ∫ h, ∫ σ, ∫ ω, (-logisticSlope ⟪A (σ, ω), coupledBlockMeanVector J B h⟫_ℝ *
        ⟪A (σ, ω), coupledBlockMeanVector J B h⟫_ℝ) ∂ν
        ∂coupledSampleLaw n B J h ∂coupledBlockPrior J κ B := by
  have he : ∀ ω, coupledMeanExpectation J κ (coupledLogisticWeightedT J (fun σ => A (σ, ω))) =
      coupledJointAverage J κ (fun σ h =>
        -logisticSlope ⟪A (σ, ω), coupledBlockMeanVector J B h⟫_ℝ *
          ⟪A (σ, ω), coupledBlockMeanVector J B h⟫_ℝ) := fun ω =>
    coupled_logistic_mean_expectation hκ J _ (fun σ => hproper (σ, ω))
  simp_rw [he]
  apply coupled_randomized_average_swap ν hκ J
  · intro σ
    have hm : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) =>
        ⟪A (σ, z.1), coupledBlockMeanVector J B z.2⟫_ℝ) := by
      simpa only [coupledBlockAlignment_eq_inner] using measurable_coupledBlockAlignment_seed J A hA σ
    have hls : Continuous logisticSlope :=
      continuous_iff_continuousAt.mpr fun r => (hasDerivAt_logisticSlope r).continuousAt
    exact (hls.measurable.comp hm).fun_neg.fun_mul hm
  · intro ω σ h
    rw [abs_mul, abs_neg]
    have hm : |⟪A (σ, ω), coupledBlockMeanVector J B h⟫_ℝ| ≤ 1 :=
      (abs_real_inner_le_norm _ _).trans ((mul_le_mul (hproper (σ, ω))
        (norm_coupledBlockMeanVector_le_one hB J h) (norm_nonneg _) (by norm_num)).trans_eq (one_mul 1))
    exact (mul_le_mul (abs_logisticSlope_le_one _) hm (abs_nonneg _) (by norm_num)).trans_eq (one_mul 1)

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledMeanContinuity.lean <==
import LossOnlyTraceability.HeterogeneousBlockPriorMoments

noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous

/-- Continuity of the actual normalized mean map, including both block coordinates. -/
theorem continuous_coupledMeanVector (J : ℕ → ℝ) (B : ℕ) :
    Continuous (coupledBlockMeanVector J B) := by
  unfold coupledBlockMeanVector normalizedBlockMeanVector
  apply (PiLp.continuous_toLp 2 (fun _ : Fin B × Bool => ℝ)).comp
  apply continuous_pi
  intro q
  cases hs : q.2
  · simpa only [hs, Bool.false_eq_true, ↓reduceIte, Function.comp_def] using
      (((continuous_blockMean (J q.1)).comp (continuous_swap.comp (continuous_apply q.1))).div_const
        (Real.sqrt (2 * (B : ℝ))))
  · simpa only [hs, ↓reduceIte, Function.comp_def] using
      (((continuous_blockMean (J q.1)).comp (continuous_apply q.1)).div_const
        (Real.sqrt (2 * (B : ℝ))))

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledPairResidual.lean <==
import LossOnlyTraceability.HeterogeneousCoupledBlockEnergy
import LossOnlyTraceability.NativeBudgetsEnergy
import LossOnlyTraceability.SharpQuarticClass

/-! Optimizer-centered nonlinear loss-release residuals on the actual sample pair.
This is distinct from the scalar Taylor remainder used for the signed moment. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory
open scoped BigOperators InnerProductSpace

/-- Squared distance between the pair loss-difference releases at `θ` and `θs`; the regularizer
cancels. -/
def coupledPairResidualEnergy {n B : ℕ}
    (θ θs : EuclideanSpace ℝ (Fin (2 * B)))
    (στ : CoupledBlockSample n B × CoupledBlockSample n B) : ℝ :=
  ∑ i, ((logisticLoss ⟪θ, coupledBlockFeature B (στ.1 i)⟫_ℝ -
    logisticLoss ⟪θ, coupledBlockFeature B (στ.2 i)⟫_ℝ) -
    (logisticLoss ⟪θs, coupledBlockFeature B (στ.1 i)⟫_ℝ -
    logisticLoss ⟪θs, coupledBlockFeature B (στ.2 i)⟫_ℝ)) ^ 2

/-- The nonlinear release is Lipschitz in the learner with the concrete pair-energy proxy. -/
theorem coupledPairResidualEnergy_le {n B : ℕ} (hB : 0 < B)
    (θ θs : EuclideanSpace ℝ (Fin (2 * B))) (hp : ‖θ‖ ≤ 1) (hs : ‖θs‖ ≤ 1)
    (στ : CoupledBlockSample n B × CoupledBlockSample n B) :
    coupledPairResidualEnergy θ θs στ ≤
      (logisticUnitSlopeBound + 1 / 4) ^ 2 * (coupledBlockPairEnergy στ * ‖θ - θs‖ ^ 2) := by
  have hφ := sharp_logisticLoss_nativeLinkClass
  have he := sum_sq_residual_le (φ := logisticLoss) (dφ := deriv logisticLoss)
    (L := logisticUnitSlopeBound) (H := 1 / 4) (Cn := Real.sqrt (coupledBlockPairEnergy στ))
    (fun t ht => hφ.hasDerivAt ht) hφ.deriv_continuousOn hφ.deriv_le hφ.deriv_lipschitz
    hφ.lip_nonneg hφ.curv_nonneg (Real.sqrt_nonneg _) θs θ hs hp
    (fun i => coupledBlockFeature B (στ.1 i)) (fun i => coupledBlockFeature B (στ.2 i))
    (fun i => (norm_coupledBlockFeature hB _).le) (fun i => (norm_coupledBlockFeature hB _).le)
    (fun a => by
      rw [Real.sq_sqrt (coupledBlockPairEnergy_nonneg στ)]
      exact coupledBlock_pair_energy_le hB στ a)
  simpa only [coupledPairResidualEnergy, Real.sq_sqrt (coupledBlockPairEnergy_nonneg στ)] using he

/-- Actual nonlinear pair-release residual energy with a localized parameter-error budget.
The learner can depend on both full samples and its independent seed. -/
theorem coupledBlock_randomized_pair_residual {n B : ℕ} (hB : 0 < B)
    (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : (CoupledBlockSample n B × CoupledBlockSample n B) × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (θs : EuclideanSpace ℝ (Fin (2 * B))) (hs : ‖θs‖ ≤ 1) (w : ℝ)
    (hw : (∫ q, ‖A q - θs‖ ^ 2
      ∂((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ≤ w)
    (hw4 : w ≤ 4) :
    Integrable (fun q => coupledPairResidualEnergy (A q) θs q.1)
      (((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ∧
    (∫ q, coupledPairResidualEnergy (A q) θs q.1
      ∂((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) ≤
      (logisticUnitSlopeBound + 1 / 4) ^ 2 *
        weightedTailBound 4 w (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  let P := ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν
  let N := fun q : (CoupledBlockSample n B × CoupledBlockSample n B) × Ω => coupledBlockPairEnergy q.1
  let W := fun q : (CoupledBlockSample n B × CoupledBlockSample n B) × Ω => ‖A q - θs‖ ^ 2
  have hNm : Measurable N := (measurable_of_finite coupledBlockPairEnergy).comp measurable_fst
  have hWm : Measurable W := ((hA.sub measurable_const).norm).pow_const 2
  have hW : ∀ᵐ q ∂P, 0 ≤ W q ∧ W q ≤ 4 := Filter.Eventually.of_forall fun q => by
    have he := native_error_norm_le_two (A q) θs (hp q) hs
    dsimp [W]
    exact ⟨sq_nonneg _, by nlinarith [he.1, he.2]⟩
  have hN : ∀ᵐ q ∂P, 0 ≤ N q := Filter.Eventually.of_forall fun q => coupledBlockPairEnergy_nonneg q.1
  have hK : 0 ≤ 2 * coupledMatrixEnergyK n B := by positivity [coupledMatrixEnergyK_nonneg n B]
  have hS : 0 ≤ 2 * matrixEnergyS B := by positivity [matrixEnergyS_nonneg B]
  have ht := exponential_tail_prod_seed
    ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)) ν coupledBlockPairEnergy
    (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) (coupledBlockPairEnergy_tail J h)
  have hI := integrable_mul_of_exponential_tail P N W hN hNm.aemeasurable
    (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) 4 hK hS ht hW hWm.aemeasurable
  have hw0 : 0 ≤ w := (integral_nonneg fun q => sq_nonneg ‖A q - θs‖).trans hw
  have hE := weighted_tail_bound P N W 4 w (2 * coupledMatrixEnergyK n B)
    (2 * matrixEnergyS B) hN hNm.aemeasurable ht hK hS hW hWm.aemeasurable
    (by norm_num) hw hw0 hw4
  have hFm : Measurable (fun q => coupledPairResidualEnergy (A q) θs q.1) := by
    unfold coupledPairResidualEnergy
    apply Finset.measurable_sum
    intro i _
    have hz1 : Measurable (fun q : (CoupledBlockSample n B × CoupledBlockSample n B) × Ω =>
        coupledBlockFeature B (q.1.1 i)) :=
      (measurable_of_finite (fun στ : CoupledBlockSample n B × CoupledBlockSample n B =>
        coupledBlockFeature B (στ.1 i))).comp measurable_fst
    have hz0 : Measurable (fun q : (CoupledBlockSample n B × CoupledBlockSample n B) × Ω =>
        coupledBlockFeature B (q.1.2 i)) :=
      (measurable_of_finite (fun στ : CoupledBlockSample n B × CoupledBlockSample n B =>
        coupledBlockFeature B (στ.2 i))).comp measurable_fst
    exact (((sharp_measurable_logisticLoss.comp (measurable_inner_native hA hz1)).sub
      (sharp_measurable_logisticLoss.comp (measurable_inner_native hA hz0))).sub
      ((sharp_measurable_logisticLoss.comp (measurable_inner_native measurable_const hz1)).sub
        (sharp_measurable_logisticLoss.comp (measurable_inner_native measurable_const hz0)))).pow_const 2
  have hdom := hI.const_mul ((logisticUnitSlopeBound + 1 / 4) ^ 2)
  have hFi : Integrable (fun q => coupledPairResidualEnergy (A q) θs q.1) P := by
    apply hdom.mono' hFm.aestronglyMeasurable
    filter_upwards [] with q
    rw [Real.norm_eq_abs, abs_of_nonneg (Finset.sum_nonneg fun i _ => sq_nonneg _)]
    exact coupledPairResidualEnergy_le hB (A q) θs (hp q) hs q.1
  refine ⟨hFi, (integral_mono hFi hdom
    (fun q => coupledPairResidualEnergy_le hB (A q) θs (hp q) hs q.1)).trans ?_⟩
  rw [integral_const_mul]
  exact mul_le_mul_of_nonneg_left hE (sq_nonneg _)

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledPairSampleLaw.lean <==
import LossOnlyTraceability.HeterogeneousCoupledSampleIID
import Mathlib.Probability.Independence.InfinitePi

/-! Transport finite independent families to two independent sample copies. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory ProbabilityTheory

/-- Independence of a finite family is preserved by a measure-preserving pullback. -/
theorem iIndepFun_of_measurePreserving {Ω Ξ ι : Type*}
    [MeasurableSpace Ω] [MeasurableSpace Ξ] [Fintype ι]
    (P : Measure Ω) (Q : Measure Ξ) [IsProbabilityMeasure P] [IsProbabilityMeasure Q]
    (g : Ω → Ξ) (hg : MeasurePreserving g P Q) (X : ι → Ξ → ℝ)
    (hX : ∀ i, Measurable (X i)) (hi : iIndepFun X Q) :
    iIndepFun (fun i ω => X i (g ω)) P := by
  apply (iIndepFun_iff_map_fun_eq_pi_map (fun i => ((hX i).comp hg.measurable).aemeasurable)).mpr
  change P.map (fun ω i => X i (g ω)) = Measure.pi (fun i => P.map (fun ω => X i (g ω)))
  have hm : Measurable (fun ω i => X i ω) := measurable_pi_lambda _ hX
  have hall : P.map (fun ω i => X i (g ω)) = Q.map (fun ω i => X i ω) := by
    change P.map ((fun ω i => X i ω) ∘ g) = _
    rw [← Measure.map_map hm hg.measurable, hg.map_eq]
  rw [hall, iIndepFun.map_fun_eq_pi_map (fun i => (hX i).aemeasurable) hi]
  congr 1
  funext i
  change Q.map (X i) = P.map (X i ∘ g)
  rw [← Measure.map_map (hX i) hg.measurable, hg.map_eq]

/-- Two independent copies of an independent finite family give independence
across both the side and the index of the family. -/
theorem iIndepFun_pair_copies {Ω ι : Type*} [MeasurableSpace Ω] [Fintype ι]
    (P : Measure Ω) [IsProbabilityMeasure P] (X : ι → Ω → ℝ)
    (hX : ∀ i, Measurable (X i)) (hi : iIndepFun X P) :
    iIndepFun (fun q : Fin 2 × ι => fun p : Ω × Ω =>
      X q.2 (MeasurableEquiv.finTwoArrow.symm p q.1)) (P.prod P) := by
  let Q : Measure (Fin 2 → Ω) := Measure.pi fun _ => P
  have hfull : iIndepFun (fun q : Fin 2 × ι => fun f : Fin 2 → Ω => X q.2 (f q.1)) Q := by
    apply iIndepFun_uncurry' (P := Q) (X := fun (b : Fin 2) (i : ι) (f : Fin 2 → Ω) => X i (f b))
      (fun b i => (hX i).comp (measurable_pi_apply b))
    · exact iIndepFun_pi (μ := fun _ : Fin 2 => P)
        (X := fun _ ω i => X i ω) (fun _ => (measurable_pi_lambda _ hX).aemeasurable)
    · intro b
      exact iIndepFun_of_measurePreserving Q P (fun f => f b)
        (measurePreserving_eval (fun _ : Fin 2 => P) b) X hX hi
  exact iIndepFun_of_measurePreserving (P.prod P) Q MeasurableEquiv.finTwoArrow.symm
    (MeasurePreserving.symm MeasurableEquiv.finTwoArrow (measurePreserving_finTwoArrow P))
    (fun (q : Fin 2 × ι) (f : Fin 2 → Ω) => X q.2 (f q.1)) (fun q => (hX q.2).comp (measurable_pi_apply q.1)) hfull

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledPopulationContrast.lean <==
import LossOnlyTraceability.HeterogeneousCoupledSignedLoss

/-! Population/empirical logistic contrast for the genuine dependent feature law. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory
open scoped BigOperators InnerProductSpace

/-- Exact finite representation of a logistic population loss under the actual law. -/
theorem coupled_population_loss_eq_sum {B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    (∫ z, logisticLoss ⟪θ, z⟫_ℝ ∂coupledBlockDataLaw J B h) =
      ∑ τ : Fin B → Bool × Bool, (∏ b : Fin B, blockProb (J b) (h b) (τ b)) *
        logisticLoss ⟪θ, coupledBlockFeature B τ⟫_ℝ := by
  letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  have hf : Measurable (fun z : EuclideanSpace ℝ (Fin (2 * B)) => logisticLoss ⟪θ, z⟫_ℝ) :=
    sharp_measurable_logisticLoss.comp (measurable_inner_const_left θ)
  rw [coupledBlockDataLaw, integral_map (measurable_of_finite (coupledBlockFeature B)).aemeasurable
    hf.aestronglyMeasurable,
    integral_fintype (show Integrable (fun τ => logisticLoss ⟪θ, coupledBlockFeature B τ⟫_ℝ)
      (coupledBlockSpinProductMeasure J h) from Integrable.of_finite)]
  apply Finset.sum_congr rfl
  intro τ _
  rw [Measure.real, coupledBlockSpinProductMeasure_singleton, ENNReal.toReal_prod]
  simp only [smul_eq_mul, ENNReal.toReal_ofReal (le_of_lt (blockProb_pos _ _ _))]

/-- Sum of population minus training loss; the regularizer cancels in this contrast. -/
def coupledPopulationLossContrast {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) (θ : EuclideanSpace ℝ (Fin (2 * B))) : ℝ :=
  ∑ i, ((∫ z, logisticLoss ⟪θ, z⟫_ℝ ∂coupledBlockDataLaw J B h) -
    logisticLoss ⟪θ, coupledBlockFeature B (σ i)⟫_ℝ)

/-- Exact cancellation of the quartic regularizer in the loss contrast. -/
theorem coupledPopulationLossContrast_eq_native {n B : ℕ} (hB : 0 < B)
    (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) (σ : CoupledBlockSample n B)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) (hp : ‖θ‖ ≤ 1) :
    coupledPopulationLossContrast J h σ θ =
      ∑ i, (nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ -
        (quarticPotential θ + logisticLoss ⟪θ, coupledBlockFeature B (σ i)⟫_ℝ)) := by
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  rw [coupled_nativePopulationObjective_eq (isCoupledBlockDataLaw_coupledBlockDataLaw hB J h)
    sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss hp]
  apply Finset.sum_congr rfl
  intro i _
  ring

theorem measurable_coupledPopulationLossContrast_seed {n B : ℕ} {Ω : Type*} [MeasurableSpace Ω]
    (J : ℕ → ℝ) (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (σ : CoupledBlockSample n B) :
    Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => coupledPopulationLossContrast J z.2 σ (A (σ, z.1))) := by
  have ha : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => A (σ, z.1)) :=
    hA.comp (measurable_const.prodMk measurable_fst)
  unfold coupledPopulationLossContrast
  simp_rw [coupled_population_loss_eq_sum]
  apply Finset.measurable_sum
  intro i _
  apply Measurable.sub
  · apply Finset.measurable_sum
    intro τ _
    apply Measurable.mul
    · apply Finset.measurable_prod
      intro b _
      exact (continuous_blockProb (J b) (τ b)).measurable.comp ((measurable_pi_apply b).comp measurable_snd)
    · exact sharp_measurable_logisticLoss.comp (measurable_inner_native ha measurable_const)
  · exact sharp_measurable_logisticLoss.comp (measurable_inner_native ha measurable_const)

theorem abs_coupledPopulationLossContrast_le {n B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (σ : CoupledBlockSample n B)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) (hp : ‖θ‖ ≤ 1) :
    |coupledPopulationLossContrast J h σ θ| ≤ 2 * n := by
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  have hD := isCoupledBlockDataLaw_coupledBlockDataLaw hB J h
  apply (Finset.abs_sum_le_sum_abs _ _).trans
  calc
    _ ≤ ∑ _i : Fin n, (2 : ℝ) := by
      apply Finset.sum_le_sum
      intro i _
      have he : (∫ z, logisticLoss ⟪θ, z⟫_ℝ ∂coupledBlockDataLaw J B h) -
          logisticLoss ⟪θ, coupledBlockFeature B (σ i)⟫_ℝ =
          ∫ z, (logisticLoss ⟪θ, z⟫_ℝ - logisticLoss ⟪θ, coupledBlockFeature B (σ i)⟫_ℝ)
            ∂coupledBlockDataLaw J B h := by
        rw [integral_sub (hD.integrable_link_inner sharp_logisticLoss_nativeLinkClass
          sharp_measurable_logisticLoss hp) (integrable_const _), integral_const]
        simp
      rw [he]
      have hb : ∀ᵐ z ∂coupledBlockDataLaw J B h,
          ‖logisticLoss ⟪θ, z⟫_ℝ - logisticLoss ⟪θ, coupledBlockFeature B (σ i)⟫_ℝ‖ ≤ 2 := by
        filter_upwards [hD.norm_le_one] with z hz
        rw [Real.norm_eq_abs]
        apply (abs_logisticLoss_sub_le_global _ _).trans
        have h1 := (abs_real_inner_le_norm θ z).trans (mul_le_mul hp hz (norm_nonneg _) (by norm_num : (0 : ℝ) ≤ 1))
        have h2 := abs_real_inner_le_norm θ (coupledBlockFeature B (σ i))
        rw [norm_coupledBlockFeature hB, mul_one] at h2
        have ht := abs_sub_le ⟪θ, z⟫_ℝ 0 ⟪θ, coupledBlockFeature B (σ i)⟫_ℝ
        simp only [sub_zero, zero_sub, abs_neg] at ht
        nlinarith
      simpa only [Real.norm_eq_abs, probReal_univ, one_mul, mul_one] using norm_integral_le_of_norm_le_const hb
    _ = _ := by simp; ring

/-- Bounded measurable pointwise inequalities lift through all three actual expectations. -/
theorem coupled_average_mono_bounded {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℕ → ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (F G : Ω → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hF : ∀ σ, Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => F z.1 σ z.2))
    (hG : ∀ σ, Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => G z.1 σ z.2))
    (C : ℝ) (hbF : ∀ ω σ h, |F ω σ h| ≤ C) (hbG : ∀ ω σ h, |G ω σ h| ≤ C)
    (hle : ∀ ω σ h, F ω σ h ≤ G ω σ h) :
    (∫ h, ∫ σ, ∫ ω, F ω σ h ∂ν ∂coupledSampleLaw n B J h ∂coupledBlockPrior J κ B) ≤
      ∫ h, ∫ σ, ∫ ω, G ω σ h ∂ν ∂coupledSampleLaw n B J h ∂coupledBlockPrior J κ B := by
  apply integral_mono (integrable_coupledSampleAverage_prior ν hκ J F hF hbF)
    (integrable_coupledSampleAverage_prior ν hκ J G hG hbG)
  intro h
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  apply integral_mono Integrable.of_finite Integrable.of_finite
  intro σ
  have hFm : Measurable (fun ω => F ω σ h) :=
    (hF σ).comp (measurable_id.prodMk measurable_const)
  have hGm : Measurable (fun ω => G ω σ h) :=
    (hG σ).comp (measurable_id.prodMk measurable_const)
  have hFi : Integrable (fun ω => F ω σ h) ν :=
    Integrable.of_bound hFm.aestronglyMeasurable C
      (Filter.Eventually.of_forall fun ω => by simpa only [Real.norm_eq_abs] using hbF ω σ h)
  have hGi : Integrable (fun ω => G ω σ h) ν :=
    Integrable.of_bound hGm.aestronglyMeasurable C
      (Filter.Eventually.of_forall fun ω => by simpa only [Real.norm_eq_abs] using hbG ω σ h)
  exact integral_mono hFi hGi (fun ω => hle ω σ h)

/-- Jensen lifts from the fixed learner to the actual prior/sample/seed average. -/
theorem coupled_mean_contrast_average_le_population {n B : ℕ} (hB : 0 < B)
    {κ : ℝ} (hκ : 0 < κ) (J : ℕ → ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (AR : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hAR : Measurable AR) (hpR : ∀ q, ‖AR q‖ ≤ 1) :
    (∫ h, ∫ σ, ∫ ω, coupledMeanLossContrast J h σ (AR (σ, ω)) ∂ν
        ∂coupledSampleLaw n B J h ∂coupledBlockPrior J κ B) ≤
      ∫ h, ∫ σ, ∫ ω, coupledPopulationLossContrast J h σ (AR (σ, ω)) ∂ν
        ∂coupledSampleLaw n B J h ∂coupledBlockPrior J κ B :=
  coupled_average_mono_bounded hκ J ν
    (fun ω σ h => coupledMeanLossContrast J h σ (AR (σ, ω)))
    (fun ω σ h => coupledPopulationLossContrast J h σ (AR (σ, ω)))
    (measurable_coupledMeanLossContrast_seed J AR hAR)
    (measurable_coupledPopulationLossContrast_seed J AR hAR) (2 * n)
    (fun ω σ h => abs_coupledMeanLossContrast_le hB J h σ (AR (σ, ω)) (hpR (σ, ω)))
    (fun ω σ h => abs_coupledPopulationLossContrast_le hB J h σ (AR (σ, ω)) (hpR (σ, ω)))
    (fun ω σ h => coupledMeanLossContrast_le_population hB J h σ (AR (σ, ω)) (hpR (σ, ω)))

/-- The conservative signed budget also lower-bounds genuine population minus training loss. -/
theorem coupled_logistic_population_loss_lower_bound {n B : ℕ} (hB : 0 < B) {v ε : ℝ}
    (hv0 : 0 < v) (hv1 : v < 1) (J : ℕ → ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε) :
    coupledSignedLossBudget v ε n B ≤
      ∫ h, ∫ σ, ∫ ω, coupledPopulationLossContrast J h σ (coupledBlockReindex B (A (σ, ω))) ∂ν
        ∂coupledSampleLaw n B J h ∂coupledBlockPrior J (1 / v - 1) B := by
  have hκ : 0 < 1 / v - 1 := sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  exact (coupled_logistic_signed_loss_lower_bound hB hv0 hv1 J ν A hA hp hacc).trans
    (coupled_mean_contrast_average_le_population hB hκ J ν
      (fun q => coupledBlockReindex B (A q)) ((continuous_coupledBlockReindex B).measurable.comp hA)
      (fun q => by rw [norm_coupledBlockReindex]; exact hp q))

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledPriorCalibrationMoments.lean <==
import LossOnlyTraceability.HeterogeneousBlockPriorMoments
import LossOnlyTraceability.SharpQuarticPrior

/-! Fractional moments of the actual independent coupled-block prior.

Writing `d = 2B` and `J_B = 1 + 4/d`, `BlockPriorMoments` gives
`E ‖μ‖² = v` and `E ‖μ‖⁴ ≤ v² J_B`.  This file derives exactly the three fractional moments
used by sharp quartic calibration. -/

noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace ENNReal BigOperators

/-- The fourth-moment inflation factor for `B` two-coordinate blocks (`d = 2B`). -/
def coupledFourthFactor (B : ℕ) : ℝ := 1 + 4 / (2 * (B : ℝ))

/-- The norm of the coupled-block mean vector is measurable. -/
theorem measurable_norm_coupledBlockMeanVector {B : ℕ} (hB : 0 < B) (J : ℕ → ℝ) :
    Measurable fun h => ‖coupledBlockMeanVector J B h‖ := by
  have he : (fun h : Fin B → ℝ × ℝ => ‖coupledBlockMeanVector J B h‖) =
      fun h => Real.sqrt (coupledBlockMeanEnergy J B h) := by
    funext h
    rw [← norm_coupledBlockMeanVector_sq hB, Real.sqrt_sq (norm_nonneg _)]
  rw [he]
  apply Real.continuous_sqrt.measurable.comp
  unfold coupledBlockMeanEnergy heterogeneousBlockEnergy blockEnergy
  apply Measurable.div_const
  apply Finset.measurable_sum
  intro b _
  have hmb : Measurable fun h : Fin B → ℝ × ℝ => blockMean (J b) (h b) :=
    (continuous_blockMean (J b)).measurable.comp (measurable_pi_apply b)
  have hms : Measurable fun h : Fin B → ℝ × ℝ => blockMean (J b) (h b).swap :=
    ((continuous_blockMean (J b)).comp continuous_swap).measurable.comp (measurable_pi_apply b)
  exact ((hmb.pow_const 2).add (hms.pow_const 2)).div_const 2

/-- Every coupled-block prior mean belongs to the unit ball. -/
theorem norm_coupledBlockMeanVector_le_one {B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) : ‖coupledBlockMeanVector J B h‖ ≤ 1 := by
  have hBpos : (0 : ℝ) < B := by exact_mod_cast hB
  have hsum : (∑ b : Fin B, blockEnergy (J b) (h b)) ≤ ∑ _b : Fin B, (1 : ℝ) :=
    Finset.sum_le_sum fun b _ => blockEnergy_le_one (J b) (h b)
  have henergy : coupledBlockMeanEnergy J B h ≤ 1 := by
    rw [coupledBlockMeanEnergy, heterogeneousBlockEnergy, div_le_one hBpos]
    simpa using hsum
  have hsq := norm_coupledBlockMeanVector_sq hB J h
  nlinarith [norm_nonneg (coupledBlockMeanVector J B h)]

/-- All nonnegative real powers of the coupled-block prior mean norm are integrable. -/
theorem integrable_coupledBlockMeanVector_rpow {κ : ℝ} (hκ : 0 < κ) {B : ℕ}
    (hB : 0 < B) (J : ℕ → ℝ) {s : ℝ} (hs : 0 ≤ s) :
    Integrable (fun h => ‖coupledBlockMeanVector J B h‖ ^ s) (coupledBlockPrior J κ B) := by
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  refine Integrable.of_bound
    (((measurable_norm_coupledBlockMeanVector hB J).pow_const s).aestronglyMeasurable) 1
    (Filter.Eventually.of_forall fun h => ?_)
  rw [Real.norm_eq_abs, abs_of_nonneg (Real.rpow_nonneg (norm_nonneg _) _)]
  exact Real.rpow_le_one (norm_nonneg _) (norm_coupledBlockMeanVector_le_one hB J h) hs

section PrescribedScale

variable {B : ℕ} {v : ℝ}

private theorem coupled_kappa_pos (hv0 : 0 < v) (hv1 : v < 1) : 0 < 1 / v - 1 :=
  sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))

/-- The exact prescribed second moment, restated for the fractional-moment API. -/
theorem coupled_prior_second (hB : 0 < B) (hv0 : 0 < v) (hv1 : v < 1) (J : ℕ → ℝ) :
    ∫ h, ‖coupledBlockMeanVector J B h‖ ^ 2 ∂coupledBlockPrior J (1 / v - 1) B = v :=
  (coupledBlockPrior_prescribed_scale hv0 hv1 hB J).1

/-- The coupled prior fourth moment has inflation at most `1 + 4/d`, `d = 2B`. -/
theorem coupled_prior_fourth_le (hB : 0 < B) (hv0 : 0 < v) (hv1 : v < 1) (J : ℕ → ℝ) :
    ∫ h, ‖coupledBlockMeanVector J B h‖ ^ 4 ∂coupledBlockPrior J (1 / v - 1) B
      ≤ v ^ 2 * coupledFourthFactor B := by
  simpa [coupledFourthFactor] using (coupledBlockPrior_prescribed_scale hv0 hv1 hB J).2

/-- Concavity gives `E ‖μ‖^(2/3) ≤ v^(1/3)`. -/
theorem coupled_prior_two_thirds_le (hB : 0 < B) (hv0 : 0 < v) (hv1 : v < 1)
    (J : ℕ → ℝ) :
    ∫ h, ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ)
        ∂coupledBlockPrior J (1 / v - 1) B ≤ v ^ (1 / 3 : ℝ) := by
  have hκ := coupled_kappa_pos hv0 hv1
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  let P := coupledBlockPrior J (1 / v - 1) B
  let U : (Fin B → ℝ × ℝ) → ℝ := fun h => ‖coupledBlockMeanVector J B h‖ ^ 2
  have hU0 : ∀ᵐ h ∂P, 0 ≤ U h := Filter.Eventually.of_forall fun h => sq_nonneg _
  have hUI : Integrable U P := by
    simpa [P, U] using integrable_coupledBlockMeanVector_rpow hκ hB J (s := (2 : ℝ)) (by norm_num)
  have hUrI : Integrable (fun h => (U h) ^ (1 / 3 : ℝ)) P := by
    apply (integrable_coupledBlockMeanVector_rpow hκ hB J (s := (2 / 3 : ℝ)) (by norm_num)).congr
    filter_upwards [] with h
    dsimp [U]
    rw [pow_rpow_of_nonneg (norm_nonneg _) 2 (1 / 3)]
    norm_num
  have hpos : 0 < ∫ h, U h ∂P := by
    rw [show (∫ h, U h ∂P) = v by simpa [P, U] using coupled_prior_second hB hv0 hv1 J]
    exact hv0
  have hj := integral_rpow_le_rpow_integral hU0 hUI (by norm_num : (0 : ℝ) ≤ 1 / 3)
    (by norm_num : (1 / 3 : ℝ) ≤ 1) hUrI hpos
  have hrw : ∀ h, (U h) ^ (1 / 3 : ℝ) = ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ) := by
    intro h
    dsimp [U]
    rw [pow_rpow_of_nonneg (norm_nonneg _) 2 (1 / 3)]
    norm_num
  simp_rw [hrw] at hj
  rw [show (∫ h, U h ∂P) = v by simpa [P, U] using coupled_prior_second hB hv0 hv1 J] at hj
  exact hj

/-- Jensen plus the fourth moment gives
`E ‖μ‖^(8/3) ≤ v^(4/3) (1 + 4/d)^(2/3)`. -/
theorem coupled_prior_eight_thirds_le (hB : 0 < B) (hv0 : 0 < v) (hv1 : v < 1)
    (J : ℕ → ℝ) :
    ∫ h, ‖coupledBlockMeanVector J B h‖ ^ (8 / 3 : ℝ)
        ∂coupledBlockPrior J (1 / v - 1) B
      ≤ v ^ (4 / 3 : ℝ) * coupledFourthFactor B ^ (2 / 3 : ℝ) := by
  have hκ := coupled_kappa_pos hv0 hv1
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  let P := coupledBlockPrior J (1 / v - 1) B
  let U : (Fin B → ℝ × ℝ) → ℝ := fun h => ‖coupledBlockMeanVector J B h‖ ^ 4
  have hU0 : ∀ᵐ h ∂P, 0 ≤ U h := Filter.Eventually.of_forall fun h => by positivity
  have hUI : Integrable U P := by
    simpa [P, U] using integrable_coupledBlockMeanVector_rpow hκ hB J (s := (4 : ℝ)) (by norm_num)
  have hUrI : Integrable (fun h => (U h) ^ (2 / 3 : ℝ)) P := by
    apply (integrable_coupledBlockMeanVector_rpow hκ hB J (s := (8 / 3 : ℝ)) (by norm_num)).congr
    filter_upwards [] with h
    dsimp [U]
    rw [pow_rpow_of_nonneg (norm_nonneg _) 4 (2 / 3)]
    norm_num
  have hE4pos : 0 < ∫ h, U h ∂P := by
    have hcs := integral_mul_le_Lp_mul_Lq_of_nonneg (μ := P)
        (show (2 : ℝ).HolderConjugate 2 by rw [Real.holderConjugate_iff]; norm_num)
        (Filter.Eventually.of_forall fun h => sq_nonneg ‖coupledBlockMeanVector J B h‖)
        (Filter.Eventually.of_forall fun _h => (by norm_num : (0 : ℝ) ≤ 1))
        (MemLp.of_bound ((measurable_norm_coupledBlockMeanVector hB J).pow_const 2).aestronglyMeasurable 1
          (Filter.Eventually.of_forall fun h => by
            rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
            exact pow_le_one₀ (norm_nonneg _) (norm_coupledBlockMeanVector_le_one hB J h)))
        (memLp_const (1 : ℝ))
    have hcs' : v ≤ (∫ h, U h ∂P) ^ (1 / 2 : ℝ) := by
      have heq : (∫ h, (‖coupledBlockMeanVector J B h‖ ^ 2) ^ 2 ∂P) =
          ∫ h, U h ∂P := by
        apply integral_congr_ae
        filter_upwards [] with h
        simp only [U]
        ring
      calc
        v = ∫ h, ‖coupledBlockMeanVector J B h‖ ^ 2 ∂P := by
          simpa [P] using (coupled_prior_second hB hv0 hv1 J).symm
        _ = ∫ h, ‖coupledBlockMeanVector J B h‖ ^ 2 * 1 ∂P := by simp
        _ ≤ ((∫ h, (‖coupledBlockMeanVector J B h‖ ^ 2) ^ 2 ∂P) ^ (1 / 2 : ℝ)) *
              ((∫ _h : Fin B → ℝ × ℝ, (1 : ℝ) ^ 2 ∂P) ^ (1 / 2 : ℝ)) := hcs
        _ = (∫ h, U h ∂P) ^ (1 / 2 : ℝ) := by
          calc
            _ = (∫ h, (‖coupledBlockMeanVector J B h‖ ^ 2) ^ 2 ∂P) ^ (1 / 2 : ℝ) := by simp
            _ = _ := congrArg (fun x : ℝ => x ^ (1 / 2 : ℝ)) heq
    have : 0 < (∫ h, U h ∂P) ^ (1 / 2 : ℝ) := lt_of_lt_of_le hv0 hcs'
    have hnonneg : 0 ≤ ∫ h, U h ∂P := integral_nonneg fun h => by positivity
    by_contra hn
    have hz : (∫ h, U h ∂P) = 0 := le_antisymm (le_of_not_gt hn) hnonneg
    rw [hz] at this
    norm_num at this
  have hj := integral_rpow_le_rpow_integral hU0 hUI (by norm_num : (0 : ℝ) ≤ 2 / 3)
    (by norm_num : (2 / 3 : ℝ) ≤ 1) hUrI hE4pos
  have hrw : ∀ h, (U h) ^ (2 / 3 : ℝ) = ‖coupledBlockMeanVector J B h‖ ^ (8 / 3 : ℝ) := by
    intro h
    dsimp [U]
    rw [pow_rpow_of_nonneg (norm_nonneg _) 4 (2 / 3)]
    norm_num
  simp_rw [hrw] at hj
  have hE4 := coupled_prior_fourth_le hB hv0 hv1 J
  have hpow := Real.rpow_le_rpow (integral_nonneg fun h => by positivity) hE4
    (by norm_num : (0 : ℝ) ≤ 2 / 3)
  refine hj.trans (hpow.trans_eq ?_)
  rw [Real.mul_rpow (by positivity) (by
    rw [coupledFourthFactor]
    positivity), pow_rpow_of_nonneg hv0.le 2 (2 / 3)]
  norm_num

/-- Hölder plus the second and fourth moments gives
`v^(2/3) (1 + 4/d)^(-1/3) ≤ E ‖μ‖^(4/3)`. -/
theorem coupled_prior_four_thirds_ge (hB : 0 < B) (hv0 : 0 < v) (hv1 : v < 1)
    (J : ℕ → ℝ) :
    v ^ (2 / 3 : ℝ) * coupledFourthFactor B ^ (-(1 / 3 : ℝ))
      ≤ ∫ h, ‖coupledBlockMeanVector J B h‖ ^ (4 / 3 : ℝ)
          ∂coupledBlockPrior J (1 / v - 1) B := by
  have hκ := coupled_kappa_pos hv0 hv1
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  let P := coupledBlockPrior J (1 / v - 1) B
  let M : (Fin B → ℝ × ℝ) → ℝ := fun h => ‖coupledBlockMeanVector J B h‖
  have hL : ∀ r : ℝ≥0∞, MemLp M r P := fun r =>
    MemLp.of_bound (measurable_norm_coupledBlockMeanVector hB J).aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun h => by
        simpa [M] using norm_coupledBlockMeanVector_le_one hB J h)
  have hpq : (4 / 3 : ℝ).HolderConjugate 4 := by
    rw [Real.holderConjugate_iff]
    norm_num
  have hH := integral_mul_le_Lp_mul_Lq_of_nonneg (μ := P) hpq
    (Filter.Eventually.of_forall fun h => by simp [M])
    (Filter.Eventually.of_forall fun h => by simp [M]) (hL _) (hL _)
  have hl : (∫ h, M h * M h ∂P) = v := by
    rw [← coupled_prior_second hB hv0 hv1 J]
    exact integral_congr_ae (Filter.Eventually.of_forall fun h => by simp [M, pow_two])
  rw [hl] at hH
  set I := ∫ h, M h ^ (4 / 3 : ℝ) ∂P with hI
  set X := ∫ h, M h ^ (4 : ℝ) ∂P with hX
  have hI0 : 0 ≤ I := integral_nonneg fun h => Real.rpow_nonneg (by simp [M]) _
  have hX0 : 0 < X := by
    have hcs := integral_mul_le_Lp_mul_Lq_of_nonneg (μ := P)
        (show (2 : ℝ).HolderConjugate 2 by rw [Real.holderConjugate_iff]; norm_num)
        (Filter.Eventually.of_forall fun h => by positivity)
        (Filter.Eventually.of_forall fun _h => (by norm_num : (0 : ℝ) ≤ 1))
        (MemLp.of_bound ((measurable_norm_coupledBlockMeanVector hB J).pow_const 2).aestronglyMeasurable 1
          (Filter.Eventually.of_forall fun h => by
            rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
            exact pow_le_one₀ (norm_nonneg _) (norm_coupledBlockMeanVector_le_one hB J h)))
        (memLp_const (1 : ℝ))
    have hcs' : v ≤ X ^ (1 / 2 : ℝ) := by
      have hl2 : (∫ h, M h ^ 2 ∂P) = v := by
        rw [← hl]
        apply integral_congr_ae
        filter_upwards [] with h
        ring
      have heq : (∫ h, (M h ^ 2) ^ 2 ∂P) = X := by
        rw [hX]
        apply integral_congr_ae
        filter_upwards [] with h
        calc
          (M h ^ (2 : ℕ)) ^ (2 : ℕ) = M h ^ (4 : ℕ) := by ring
          _ = M h ^ (4 : ℝ) := (Real.rpow_natCast (M h) 4).symm
      calc
        v = ∫ h, M h ^ 2 ∂P := hl2.symm
        _ = ∫ h, ‖coupledBlockMeanVector J B h‖ ^ 2 * 1 ∂P := by simp [M]
        _ ≤ ((∫ h, (‖coupledBlockMeanVector J B h‖ ^ 2) ^ 2 ∂P) ^ (1 / 2 : ℝ)) *
              ((∫ _h : Fin B → ℝ × ℝ, (1 : ℝ) ^ 2 ∂P) ^ (1 / 2 : ℝ)) := hcs
        _ = X ^ (1 / 2 : ℝ) := by
          have heq' : (∫ h, (‖coupledBlockMeanVector J B h‖ ^ 2) ^ 2 ∂P) = X := by
            simpa [M] using heq
          calc
            _ = (∫ h, (‖coupledBlockMeanVector J B h‖ ^ 2) ^ 2 ∂P) ^ (1 / 2 : ℝ) := by simp
            _ = _ := congrArg (fun x : ℝ => x ^ (1 / 2 : ℝ)) heq'
    have : 0 < X ^ (1 / 2 : ℝ) := lt_of_lt_of_le hv0 hcs'
    have hnonneg : 0 ≤ X := by rw [hX]; exact integral_nonneg fun h => Real.rpow_nonneg (by simp [M]) _
    by_contra hn
    have hz : X = 0 := le_antisymm (le_of_not_gt hn) hnonneg
    rw [hz] at this
    norm_num at this
  have hH' : v ≤ I ^ (3 / 4 : ℝ) * X ^ (1 / 4 : ℝ) := by
    simpa [I, X] using hH
  have hE4 : X ≤ v ^ 2 * coupledFourthFactor B := by
    have hxnat : X = ∫ h, M h ^ 4 ∂P := by
      apply integral_congr_ae
      filter_upwards [] with h
      exact Real.rpow_natCast (M h) 4
    rw [hxnat]
    simpa [P, M] using coupled_prior_fourth_le hB hv0 hv1 J
  have hJ0 : 0 < coupledFourthFactor B := by
    rw [coupledFourthFactor]
    positivity
  have hUpper0 : 0 < v ^ 2 * coupledFourthFactor B := mul_pos (sq_pos_of_pos hv0) hJ0
  have hXquarter := Real.rpow_le_rpow hX0.le hE4 (by norm_num : (0 : ℝ) ≤ 1 / 4)
  have hHU : v ≤ I ^ (3 / 4 : ℝ) * (v ^ 2 * coupledFourthFactor B) ^ (1 / 4 : ℝ) :=
    hH'.trans (mul_le_mul_of_nonneg_left hXquarter (Real.rpow_nonneg hI0 _))
  have hpow := Real.rpow_le_rpow hv0.le hHU (by norm_num : (0 : ℝ) ≤ 4 / 3)
  rw [Real.mul_rpow (Real.rpow_nonneg hI0 _) (Real.rpow_nonneg hUpper0.le _),
    ← Real.rpow_mul hI0, ← Real.rpow_mul hUpper0.le] at hpow
  norm_num at hpow
  have hU3 : (v ^ 2 * coupledFourthFactor B) ^ (1 / 3 : ℝ)
      = v ^ (2 / 3 : ℝ) * coupledFourthFactor B ^ (1 / 3 : ℝ) := by
    rw [Real.mul_rpow (by positivity) hJ0.le, pow_rpow_of_nonneg hv0.le 2 (1 / 3)]
    norm_num
  rw [hU3] at hpow
  have hv43 : v ^ (4 / 3 : ℝ) = v ^ (2 / 3 : ℝ) * v ^ (2 / 3 : ℝ) := by
    rw [← Real.rpow_add hv0]
    norm_num
  rw [hv43] at hpow
  have hcancel : coupledFourthFactor B ^ (-(1 / 3 : ℝ))
      * coupledFourthFactor B ^ (1 / 3 : ℝ) = 1 := by
    rw [← Real.rpow_add hJ0]
    norm_num
  have hv23 : 0 < v ^ (2 / 3 : ℝ) := Real.rpow_pos_of_pos hv0 _
  have hJ13 : 0 < coupledFourthFactor B ^ (1 / 3 : ℝ) := Real.rpow_pos_of_pos hJ0 _
  have key : v ^ (2 / 3 : ℝ) * coupledFourthFactor B ^ (-(1 / 3 : ℝ))
      * (v ^ (2 / 3 : ℝ) * coupledFourthFactor B ^ (1 / 3 : ℝ))
      ≤ I * (v ^ (2 / 3 : ℝ) * coupledFourthFactor B ^ (1 / 3 : ℝ)) := by
    calc
      _ = v ^ (2 / 3 : ℝ) * v ^ (2 / 3 : ℝ) *
          (coupledFourthFactor B ^ (-(1 / 3 : ℝ)) *
            coupledFourthFactor B ^ (1 / 3 : ℝ)) := by ring
      _ = v ^ (2 / 3 : ℝ) * v ^ (2 / 3 : ℝ) := by rw [hcancel, mul_one]
      _ ≤ _ := hpow
  exact le_of_mul_le_mul_right key (mul_pos hv23 hJ13)

/-- The explicit prior-averaged scalar budget supplied by the coupled-block moments. -/
def coupledCalibrationBudget (b H v ε : ℝ) (B : ℕ) : ℝ :=
  sharpSlope b * (v ^ (2 / 3 : ℝ) * coupledFourthFactor B ^ (-(1 / 3 : ℝ))) - ε
    - H * sharpMargin b ^ 2 / 2 *
      (v ^ (4 / 3 : ℝ) * coupledFourthFactor B ^ (2 / 3 : ℝ)
        + 2 * v ^ (1 / 3 : ℝ) / (2 * (B : ℝ)))
    - H ^ 2 * (v ^ 2 * coupledFourthFactor B) / 4

/-- Integrability of the pointwise scalar calibration expression for every positive prior
exponent.  This is the input needed for a later `integral_mono` over the field prior. -/
theorem integrable_coupled_calibration_integrand {κ : ℝ} (hκ : 0 < κ) {B : ℕ}
    (hB : 0 < B) (J : ℕ → ℝ) (b H ε : ℝ) :
    Integrable (fun h =>
      sharpSlope b * ‖coupledBlockMeanVector J B h‖ ^ (4 / 3 : ℝ) - ε
        - H * sharpMargin b ^ 2 / 2 *
          (‖coupledBlockMeanVector J B h‖ ^ (8 / 3 : ℝ)
            + 2 * ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ) / (2 * (B : ℝ)))
        - H ^ 2 * ‖coupledBlockMeanVector J B h‖ ^ 4 / 4)
      (coupledBlockPrior J κ B) := by
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have h43 := integrable_coupledBlockMeanVector_rpow hκ hB J
    (s := (4 / 3 : ℝ)) (by norm_num)
  have h83 := integrable_coupledBlockMeanVector_rpow hκ hB J
    (s := (8 / 3 : ℝ)) (by norm_num)
  have h23 := integrable_coupledBlockMeanVector_rpow hκ hB J
    (s := (2 / 3 : ℝ)) (by norm_num)
  have h4 : Integrable (fun h => ‖coupledBlockMeanVector J B h‖ ^ 4)
      (coupledBlockPrior J κ B) := by
    apply (integrable_coupledBlockMeanVector_rpow hκ hB J (s := (4 : ℝ)) (by norm_num)).congr
    filter_upwards [] with h
    exact Real.rpow_natCast _ 4
  exact (((h43.const_mul _).sub (integrable_const _)).sub
    ((h83.add ((h23.const_mul 2).div_const _)).const_mul _)).sub
      ((h4.const_mul (H ^ 2)).div_const 4)

/-- Integrating the pointwise weighted-calibration expression against the actual coupled prior
is at least `coupledCalibrationBudget`.  This theorem uses only ordinary sign conditions and the
four moment bounds above; it has no learner or calibration hypothesis. -/
theorem coupled_prior_integrated_calibration_budget (hB : 0 < B) (hv0 : 0 < v)
    (hv1 : v < 1) (J : ℕ → ℝ) {b H ε : ℝ} (hb : 0 ≤ b) (hH : 0 ≤ H) :
    coupledCalibrationBudget b H v ε B ≤
      ∫ h, (sharpSlope b * ‖coupledBlockMeanVector J B h‖ ^ (4 / 3 : ℝ) - ε
        - H * sharpMargin b ^ 2 / 2 *
          (‖coupledBlockMeanVector J B h‖ ^ (8 / 3 : ℝ)
            + 2 * ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ) / (2 * (B : ℝ)))
        - H ^ 2 * ‖coupledBlockMeanVector J B h‖ ^ 4 / 4)
        ∂coupledBlockPrior J (1 / v - 1) B := by
  have hκ := coupled_kappa_pos hv0 hv1
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  let P := coupledBlockPrior J (1 / v - 1) B
  let M : (Fin B → ℝ × ℝ) → ℝ := fun h => ‖coupledBlockMeanVector J B h‖
  have h43 : Integrable (fun h => M h ^ (4 / 3 : ℝ)) P := by
    simpa [P, M] using integrable_coupledBlockMeanVector_rpow hκ hB J
      (s := (4 / 3 : ℝ)) (by norm_num)
  have h83 : Integrable (fun h => M h ^ (8 / 3 : ℝ)) P := by
    simpa [P, M] using integrable_coupledBlockMeanVector_rpow hκ hB J
      (s := (8 / 3 : ℝ)) (by norm_num)
  have h23 : Integrable (fun h => M h ^ (2 / 3 : ℝ)) P := by
    simpa [P, M] using integrable_coupledBlockMeanVector_rpow hκ hB J
      (s := (2 / 3 : ℝ)) (by norm_num)
  have h4 : Integrable (fun h => M h ^ 4) P := by
    apply (integrable_coupledBlockMeanVector_rpow hκ hB J (s := (4 : ℝ)) (by norm_num)).congr
    filter_upwards [] with h
    simpa [M] using Real.rpow_natCast (M h) 4
  have hcalc :
      (∫ h, (sharpSlope b * M h ^ (4 / 3 : ℝ) - ε
        - H * sharpMargin b ^ 2 / 2 *
          (M h ^ (8 / 3 : ℝ) + 2 * M h ^ (2 / 3 : ℝ) / (2 * (B : ℝ)))
        - H ^ 2 * M h ^ 4 / 4) ∂P)
      = sharpSlope b * (∫ h, M h ^ (4 / 3 : ℝ) ∂P) - ε
        - H * sharpMargin b ^ 2 / 2 *
          ((∫ h, M h ^ (8 / 3 : ℝ) ∂P)
            + 2 * (∫ h, M h ^ (2 / 3 : ℝ) ∂P) / (2 * (B : ℝ)))
        - H ^ 2 * (∫ h, M h ^ 4 ∂P) / 4 := by
    have hbase : Integrable (fun h => sharpSlope b * M h ^ (4 / 3 : ℝ) - ε) P :=
      (h43.const_mul _).sub (integrable_const _)
    have hinside : Integrable
        (fun h => M h ^ (8 / 3 : ℝ) + 2 * M h ^ (2 / 3 : ℝ) / (2 * (B : ℝ))) P :=
      h83.add ((h23.const_mul 2).div_const _)
    have hpenalty : Integrable (fun h => H * sharpMargin b ^ 2 / 2 *
        (M h ^ (8 / 3 : ℝ) + 2 * M h ^ (2 / 3 : ℝ) / (2 * (B : ℝ)))) P :=
      hinside.const_mul _
    have hfirst : Integrable (fun h => sharpSlope b * M h ^ (4 / 3 : ℝ) - ε
        - H * sharpMargin b ^ 2 / 2 *
          (M h ^ (8 / 3 : ℝ) + 2 * M h ^ (2 / 3 : ℝ) / (2 * (B : ℝ)))) P :=
      hbase.sub hpenalty
    have hlast : Integrable (fun h => H ^ 2 * M h ^ 4 / 4) P :=
      (h4.const_mul (H ^ 2)).div_const 4
    rw [integral_sub hfirst hlast, integral_sub hbase hpenalty,
      integral_sub (h43.const_mul _) (integrable_const _), integral_const_mul,
      integral_const, integral_const_mul, integral_add h83 ((h23.const_mul 2).div_const _),
      integral_div, integral_const_mul, integral_div, integral_const_mul]
    simp only [probReal_univ, smul_eq_mul, one_mul]
  have hlo := coupled_prior_four_thirds_ge hB hv0 hv1 J
  have hhi := coupled_prior_eight_thirds_le hB hv0 hv1 J
  have hco := coupled_prior_two_thirds_le hB hv0 hv1 J
  have hfour := coupled_prior_fourth_le hB hv0 hv1 J
  have hslope : 0 ≤ sharpSlope b := by
    rw [sharpSlope]
    positivity
  have hpen : 0 ≤ H * sharpMargin b ^ 2 / 2 := by positivity
  have hdpos : (0 : ℝ) < 2 * (B : ℝ) := by positivity
  have s1 := mul_le_mul_of_nonneg_left hlo hslope
  have s23 : 2 * (∫ h, M h ^ (2 / 3 : ℝ) ∂P) / (2 * (B : ℝ))
      ≤ 2 * v ^ (1 / 3 : ℝ) / (2 * (B : ℝ)) := by
    exact (div_le_div_iff_of_pos_right hdpos).2 (mul_le_mul_of_nonneg_left hco (by norm_num))
  have s2 : (∫ h, M h ^ (8 / 3 : ℝ) ∂P)
        + 2 * (∫ h, M h ^ (2 / 3 : ℝ) ∂P) / (2 * (B : ℝ))
      ≤ v ^ (4 / 3 : ℝ) * coupledFourthFactor B ^ (2 / 3 : ℝ)
        + 2 * v ^ (1 / 3 : ℝ) / (2 * (B : ℝ)) := add_le_add hhi s23
  have s3 := mul_le_mul_of_nonneg_left s2 hpen
  have s4 := mul_le_mul_of_nonneg_left hfour (sq_nonneg H)
  rw [coupledCalibrationBudget]
  change _ ≤ ∫ h, (sharpSlope b * M h ^ (4 / 3 : ℝ) - ε
    - H * sharpMargin b ^ 2 / 2 *
      (M h ^ (8 / 3 : ℝ) + 2 * M h ^ (2 / 3 : ℝ) / (2 * (B : ℝ)))
    - H ^ 2 * M h ^ 4 / 4) ∂P
  rw [hcalc]
  linarith

end PrescribedScale

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledRandomizedFingerprint.lean <==
import LossOnlyTraceability.HeterogeneousCoupledSampleLaw

/-! Signed fingerprinting with arbitrary independent measurable learner randomness.
All integrability conditions follow from the bounded statistic. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory
open scoped BigOperators

variable {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
  {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℕ → ℝ)

include hκ

/-- Randomized mean pairings are integrable. -/
theorem integrable_coupledMeanExpectation_seed
    (T : Ω → Bool → Fin B → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hT : ∀ s k σ, Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => T z.1 s k σ z.2))
    {C : ℝ} (hbT : ∀ ω s k σ h, |T ω s k σ h| ≤ C) :
    Integrable (fun ω => coupledMeanExpectation J κ (T ω)) ν := by
  apply Integrable.div_const
  apply integrable_finsetSum
  intro k _
  apply Integrable.add
  · apply integrable_coupledJointAverage_seed ν hκ J
      (fun ω σ h => T ω true k σ h * blockMean (J k) (h k)) (C := C)
    · intro σ
      simpa only [Function.comp_def] using (hT true k σ).fun_mul (((continuous_blockMean (J k)).comp (continuous_apply k)).measurable.comp measurable_snd)
    · intro ω σ h
      rw [abs_mul]
      exact (mul_le_of_le_one_right (abs_nonneg _) (blockMean_abs_le_one (J k) (h k))).trans (hbT ω true k σ h)
  · apply integrable_coupledJointAverage_seed ν hκ J
      (fun ω σ h => T ω false k σ h * blockMean (J k) (h k).swap) (C := C)
    · intro σ
      simpa only [Function.comp_def] using (hT false k σ).fun_mul (((continuous_blockMean (J k)).comp (continuous_swap.comp (continuous_apply k))).measurable.comp measurable_snd)
    · intro ω σ h
      rw [abs_mul]
      exact (mul_le_of_le_one_right (abs_nonneg _) (blockMean_abs_le_one (J k) (h k).swap)).trans (hbT ω false k σ h)

/-- Randomized training-score pairings are integrable with the actual `n`-sample bound. -/
theorem integrable_coupledScoreExpectation_seed
    (T : Ω → Bool → Fin B → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hT : ∀ s k σ, Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => T z.1 s k σ z.2))
    {C : ℝ} (hC : 0 ≤ C) (hbT : ∀ ω s k σ h, |T ω s k σ h| ≤ C) :
    Integrable (fun ω => coupledScoreExpectation J κ (T ω)) ν := by
  apply Integrable.div_const
  apply integrable_finsetSum
  intro k _
  apply Integrable.add
  · apply integrable_coupledJointAverage_seed ν hκ J
      (fun ω σ h => T ω true k σ h * coupledBlockScoreFst J h k σ) (C := C * (2 * n))
    · intro σ
      simpa only [Function.comp_def] using (hT true k σ).fun_mul ((continuous_coupled_score_fst J k σ).measurable.comp measurable_snd)
    · intro ω σ h
      rw [abs_mul]
      exact mul_le_mul (hbT ω true k σ h) (coupled_score_fst_bound J h k σ) (abs_nonneg _) hC
  · apply integrable_coupledJointAverage_seed ν hκ J
      (fun ω σ h => T ω false k σ h * coupledBlockScoreSnd J h k σ) (C := C * (2 * n))
    · intro σ
      simpa only [Function.comp_def] using (hT false k σ).fun_mul ((continuous_coupled_score_snd J k σ).measurable.comp measurable_snd)
    · intro ω σ h
      rw [abs_mul]
      exact mul_le_mul (hbT ω false k σ h) (coupled_score_snd_bound J h k σ) (abs_nonneg _) hC

/-- The signed identity remains valid after independent learner randomization;
there is no interchange of differentiation and seed integration. -/
theorem coupled_randomized_signed_fingerprint
    (T U : Ω → Bool → Fin B → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hTm : ∀ s k σ, Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => T z.1 s k σ z.2))
    (hT : ∀ ω s k σ, Continuous (T ω s k σ))
    (hU : ∀ ω s k σ, Continuous (U ω s k σ))
    (hdF : ∀ ω k σ h t, HasDerivAt (fun x => T ω true k σ (updateBlockFst h k x))
      (U ω true k σ (updateBlockFst h k t)) t)
    (hdS : ∀ ω k σ h t, HasDerivAt (fun x => T ω false k σ (updateBlockSnd h k x))
      (U ω false k σ (updateBlockSnd h k t)) t)
    {C D : ℝ} (hC : 0 ≤ C) (hD : 0 ≤ D)
    (hbT : ∀ ω s k σ h, |T ω s k σ h| ≤ C)
    (hbU : ∀ ω s k σ h, |U ω s k σ h| ≤ D)
    (hdiv : ∀ ω σ h, ∑ k, (U ω true k σ h + U ω false k σ h) ≤ 0) :
    κ * (∫ ω, coupledMeanExpectation J κ (T ω) ∂ν) ≤
      ∫ ω, coupledScoreExpectation J κ (T ω) ∂ν := by
  rw [← integral_const_mul]
  apply integral_mono ((integrable_coupledMeanExpectation_seed ν hκ J T hTm hbT).const_mul κ)
    (integrable_coupledScoreExpectation_seed ν hκ J T hTm hC hbT)
  intro ω
  exact coupled_joint_signed_fingerprint hκ J (T ω) (U ω) (hT ω) (hU ω)
    (hdF ω) (hdS ω) hC hD (hbT ω) (hbU ω) (hdiv ω)

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledSampleFingerprint.lean <==
import LossOnlyTraceability.HeterogeneousCoupledBlockFingerprint
import LossOnlyTraceability.HeterogeneousCoupledBlockSamples

/-! Differentiated fingerprinting for the actual finite iid coupled-block sample
law, under the normalized prior. The correction is never discarded. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory
open scoped BigOperators

theorem coupled_sample_weight_le_one {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) : coupledBlockSampleWeight J h σ ≤ 1 := by
  have he := Finset.single_le_sum (fun τ (_ : τ ∈ Finset.univ) =>
    coupledBlockSampleWeight_nonneg J h τ) (Finset.mem_univ σ)
  exact he.trans_eq (sum_coupledBlockSampleWeight J h)

theorem coupled_score_fst_bound {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (k : Fin B) (σ : CoupledBlockSample n B) : |coupledBlockScoreFst J h k σ| ≤ 2 * n := by
  have hb : ∀ s : Bool, |blockSign s| = 1 := by intro s; cases s <;> norm_num [blockSign]
  have hs : |∑ i, blockSign (σ i k).1| ≤ n := by
    calc
      _ ≤ ∑ i : Fin n, |blockSign (σ i k).1| := Finset.abs_sum_le_sum_abs _ _
      _ = n := by simp only [hb, Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, mul_one]
  have hm : |(n : ℝ) * blockMean (J k) (h k)| ≤ n := by
    rw [abs_mul, abs_of_nonneg (Nat.cast_nonneg n)]
    exact mul_le_of_le_one_right (Nat.cast_nonneg n) (blockMean_abs_le_one (J k) (h k))
  unfold coupledBlockScoreFst
  exact (abs_sub _ _).trans (by linarith)

theorem coupled_score_snd_bound {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (k : Fin B) (σ : CoupledBlockSample n B) : |coupledBlockScoreSnd J h k σ| ≤ 2 * n := by
  have hb : ∀ s : Bool, |blockSign s| = 1 := by intro s; cases s <;> norm_num [blockSign]
  have hs : |∑ i, blockSign (σ i k).2| ≤ n := by
    calc
      _ ≤ ∑ i : Fin n, |blockSign (σ i k).2| := Finset.abs_sum_le_sum_abs _ _
      _ = n := by simp only [hb, Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, mul_one]
  have hm : |(n : ℝ) * blockMean (J k) (h k).swap| ≤ n := by
    rw [abs_mul, abs_of_nonneg (Nat.cast_nonneg n)]
    exact mul_le_of_le_one_right (Nat.cast_nonneg n) (blockMean_abs_le_one (J k) (h k).swap)
  unfold coupledBlockScoreSnd
  exact (abs_sub _ _).trans (by linarith)

theorem continuous_coupled_score_fst {n B : ℕ} (J : ℕ → ℝ) (k : Fin B) (σ : CoupledBlockSample n B) :
    Continuous (fun h => coupledBlockScoreFst J h k σ) :=
  continuous_const.sub (((continuous_blockMean (J k)).comp (continuous_apply k)).const_mul (n : ℝ))

theorem continuous_coupled_score_snd {n B : ℕ} (J : ℕ → ℝ) (k : Fin B) (σ : CoupledBlockSample n B) :
    Continuous (fun h => coupledBlockScoreSnd J h k σ) :=
  continuous_const.sub (((continuous_blockMean (J k)).comp (continuous_swap.comp (continuous_apply k))).const_mul (n : ℝ))

/-- Exact first-coordinate identity for any bounded smooth sample statistic. -/
theorem coupled_sample_fingerprint_fst {n B : ℕ} {κ : ℝ} (hκ : 0 < κ)
    (J : ℕ → ℝ) (k : Fin B) (σ : CoupledBlockSample n B)
    {T U : (Fin B → ℝ × ℝ) → ℝ} (hT : Continuous T) (hU : Continuous U)
    (hdT : ∀ h t, HasDerivAt (fun x => T (updateBlockFst h k x)) (U (updateBlockFst h k t)) t)
    {C D : ℝ} (hC : 0 ≤ C) (hD : 0 ≤ D) (hbT : ∀ h, |T h| ≤ C) (hbU : ∀ h, |U h| ≤ D) :
    (∫ h, coupledBlockSampleWeight J h σ * T h * coupledBlockScoreFst J h k σ ∂coupledBlockPrior J κ B) =
      κ * (∫ h, coupledBlockSampleWeight J h σ * T h * blockMean (J k) (h k) ∂coupledBlockPrior J κ B) -
      ∫ h, coupledBlockSampleWeight J h σ * U h ∂coupledBlockPrior J κ B := by
  apply coupledPrior_weighted_fingerprint_fst hκ J k
    (continuous_coupledBlockSampleWeight J σ) (continuous_coupled_score_fst J k σ) hT hU
    ?_ ?_ (by positivity : 0 ≤ 2 * (n : ℝ)) hC hD ?_ (fun h => coupled_score_fst_bound J h k σ) hbT hbU
  · intro h x y
    simpa only [updateBlockFst, Function.update_self, Function.update_idem] using
      coupledBlockSampleWeight_hasDerivAt_fst J (Function.update h k (x,y)) k x σ
  · intro h x y
    simpa only [updateBlockFst, Function.update_self, Function.update_idem] using hdT (Function.update h k (x,y)) x
  · intro h
    rw [abs_of_nonneg (coupledBlockSampleWeight_nonneg J h σ)]
    exact coupled_sample_weight_le_one J h σ

/-- Exact second-coordinate identity, with the same explicit derivative correction. -/
theorem coupled_sample_fingerprint_snd {n B : ℕ} {κ : ℝ} (hκ : 0 < κ)
    (J : ℕ → ℝ) (k : Fin B) (σ : CoupledBlockSample n B)
    {T U : (Fin B → ℝ × ℝ) → ℝ} (hT : Continuous T) (hU : Continuous U)
    (hdT : ∀ h t, HasDerivAt (fun x => T (updateBlockSnd h k x)) (U (updateBlockSnd h k t)) t)
    {C D : ℝ} (hC : 0 ≤ C) (hD : 0 ≤ D) (hbT : ∀ h, |T h| ≤ C) (hbU : ∀ h, |U h| ≤ D) :
    (∫ h, coupledBlockSampleWeight J h σ * T h * coupledBlockScoreSnd J h k σ ∂coupledBlockPrior J κ B) =
      κ * (∫ h, coupledBlockSampleWeight J h σ * T h * blockMean (J k) (h k).swap ∂coupledBlockPrior J κ B) -
      ∫ h, coupledBlockSampleWeight J h σ * U h ∂coupledBlockPrior J κ B := by
  apply coupledPrior_weighted_fingerprint_snd hκ J k
    (continuous_coupledBlockSampleWeight J σ) (continuous_coupled_score_snd J k σ) hT hU
    ?_ ?_ (by positivity : 0 ≤ 2 * (n : ℝ)) hC hD ?_ (fun h => coupled_score_snd_bound J h k σ) hbT hbU
  · intro h x y
    simpa only [updateBlockSnd, Function.update_self, Function.update_idem] using
      coupledBlockSampleWeight_hasDerivAt_snd J (Function.update h k (x,y)) k y σ
  · intro h x y
    simpa only [updateBlockSnd, Function.update_self, Function.update_idem] using hdT (Function.update h k (x,y)) y
  · intro h
    rw [abs_of_nonneg (coupledBlockSampleWeight_nonneg J h σ)]
    exact coupled_sample_weight_le_one J h σ

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledSampleIID.lean <==
import LossOnlyTraceability.HeterogeneousCoupledSampleLaw
import LossOnlyTraceability.HeterogeneousCoupledBlockDataLaw

/-! The finite likelihood used in fingerprinting is exactly the iid sampling
law of the concrete dependent-block distribution. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory
open scoped BigOperators ENNReal

theorem blockSpinMeasure_singleton (J : ℝ) (h : ℝ × ℝ) (s : Bool × Bool) :
    blockSpinMeasure J h {s} = ENNReal.ofReal (blockProb J h s) := by
  classical
  simp [blockSpinMeasure, Measure.finsetSum_apply, Measure.smul_apply,
    Measure.dirac_apply', smul_eq_mul, Pi.single_apply]

theorem coupledSampleLaw_singleton {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) :
    coupledSampleLaw n B J h {σ} = ENNReal.ofReal (coupledBlockSampleWeight J h σ) := by
  classical
  simp [coupledSampleLaw, Measure.finsetSum_apply, Measure.smul_apply,
    Measure.dirac_apply', smul_eq_mul, Pi.single_apply]

theorem coupledBlockSpinProductMeasure_singleton {B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (τ : Fin B → Bool × Bool) :
    coupledBlockSpinProductMeasure J h {τ} =
      ∏ b : Fin B, ENNReal.ofReal (blockProb (J b) (h b) (τ b)) := by
  haveI : ∀ b : Fin B, IsProbabilityMeasure (blockSpinMeasure (J b) (h b)) :=
    fun b => isProbabilityMeasure_blockSpinMeasure (J b) (h b)
  rw [coupledBlockSpinProductMeasure, Measure.pi_singleton]
  simp_rw [blockSpinMeasure_singleton]

/-- Equality with `n` iid copies of the independent-block sign law. -/
theorem coupledSampleLaw_eq_iid {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) :
    coupledSampleLaw n B J h = Measure.pi (fun _ : Fin n => coupledBlockSpinProductMeasure J h) := by
  haveI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  apply Measure.ext_of_singleton
  intro σ
  rw [coupledSampleLaw_singleton, Measure.pi_singleton]
  simp_rw [coupledBlockSpinProductMeasure_singleton]
  rw [coupledBlockSampleWeight, Finset.prod_comm]
  rw [ENNReal.ofReal_prod_of_nonneg (fun i _ => Finset.prod_nonneg
    (fun (b : Fin B) _ => (blockProb_pos (J b) (h b) (σ i b)).le))]
  apply Finset.prod_congr rfl
  intro i _
  exact ENNReal.ofReal_prod_of_nonneg
    (fun (b : Fin B) _ => (blockProb_pos (J b) (h b) (σ i b)).le)

/-- Normalizing each sample gives exactly iid draws from the concrete data law. -/
theorem coupledSampleLaw_map_features {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) :
    (coupledSampleLaw n B J h).map (fun σ i => coupledBlockFeature B (σ i)) =
      Measure.pi (fun _ : Fin n => coupledBlockDataLaw J B h) := by
  haveI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  rw [coupledSampleLaw_eq_iid]
  exact Measure.pi_map_pi (fun _ => (measurable_of_finite (coupledBlockFeature B)).aemeasurable)

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledSampleLaw.lean <==
import LossOnlyTraceability.HeterogeneousCoupledJointFingerprint

/-! The actual iid sample weights as a probability measure, including an exact
finite-sum integration rule. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory Filter
open scoped BigOperators ENNReal

/-- Probability measure on all `n`-sample, `B`-block sign configurations. -/
def coupledSampleLaw (n B : ℕ) (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) :
    Measure (CoupledBlockSample n B) :=
  ∑ σ, ENNReal.ofReal (coupledBlockSampleWeight J h σ) • Measure.dirac σ

theorem isProbabilityMeasure_coupledSampleLaw (n B : ℕ) (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) :
    IsProbabilityMeasure (coupledSampleLaw n B J h) := by
  constructor
  simp only [coupledSampleLaw, Measure.finsetSum_apply, Measure.smul_apply,
    Measure.dirac_apply_of_mem (Set.mem_univ _), smul_eq_mul, mul_one]
  rw [← ENNReal.ofReal_sum_of_nonneg (fun σ _ => coupledBlockSampleWeight_nonneg J h σ),
    sum_coupledBlockSampleWeight, ENNReal.ofReal_one]

theorem integral_coupledSampleLaw {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (f : CoupledBlockSample n B → ℝ) :
    (∫ σ, f σ ∂coupledSampleLaw n B J h) =
      ∑ σ, coupledBlockSampleWeight J h σ * f σ := by
  unfold coupledSampleLaw
  rw [integral_finsetSum_measure]
  · apply Finset.sum_congr rfl
    intro σ _
    rw [integral_smul_measure, integral_dirac,
      ENNReal.toReal_ofReal (coupledBlockSampleWeight_nonneg J h σ), smul_eq_mul]
  · intro σ _
    exact (integrable_dirac (by finiteness)).smul_measure ENNReal.ofReal_ne_top

/-- Integrability under the prior follows from continuity and a uniform bound. -/
theorem integrable_coupled_weighted_statistic {n B : ℕ} {κ : ℝ} (hκ : 0 < κ)
    (J : ℕ → ℝ) (σ : CoupledBlockSample n B) {F : (Fin B → ℝ × ℝ) → ℝ}
    (hF : Continuous F) {C : ℝ} (hb : ∀ h, |F h| ≤ C) :
    Integrable (fun h => coupledBlockSampleWeight J h σ * F h) (coupledBlockPrior J κ B) := by
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  apply Integrable.of_bound ((continuous_coupledBlockSampleWeight J σ).mul hF).aestronglyMeasurable C
  filter_upwards [] with h
  simp only [Real.norm_eq_abs, Pi.mul_apply, abs_mul]
  have hw : |coupledBlockSampleWeight J h σ| ≤ 1 := by
    rw [abs_of_nonneg (coupledBlockSampleWeight_nonneg J h σ)]
    exact coupled_sample_weight_le_one J h σ
  exact (mul_le_of_le_one_left (abs_nonneg _) hw).trans (hb h)

/-- The finite-sum convention for prior/sample expectation equals the iterated
expectation against the genuine sample probability measure. -/
theorem coupledJointAverage_eq_integral {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℕ → ℝ)
    (F : CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hF : ∀ σ, Continuous (F σ)) {C : ℝ} (hb : ∀ σ h, |F σ h| ≤ C) :
    coupledJointAverage J κ F =
      ∫ h, ∫ σ, F σ h ∂coupledSampleLaw n B J h ∂coupledBlockPrior J κ B := by
  simp only [integral_coupledSampleLaw, coupledJointAverage]
  exact (integral_finsetSum _ (fun σ _ =>
    integrable_coupled_weighted_statistic hκ J σ (hF σ) (hb σ))).symm

/-- Finite sums commute with the actual joint expectation. -/
theorem coupledJointAverage_sum {ι : Type*} [Fintype ι] {n B : ℕ} (J : ℕ → ℝ) (κ : ℝ)
    (F : ι → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hi : ∀ i σ, Integrable (fun h => coupledBlockSampleWeight J h σ * F i σ h)
      (coupledBlockPrior J κ B)) :
    coupledJointAverage J κ (fun σ h => ∑ i, F i σ h) = ∑ i, coupledJointAverage J κ (F i) := by
  unfold coupledJointAverage
  simp only [Finset.mul_sum]
  simp_rw [integral_finsetSum _ (fun i _ => hi i _)]
  exact Finset.sum_comm

theorem coupledJointAverage_add {n B : ℕ} (J : ℕ → ℝ) (κ : ℝ)
    (F G : CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hiF : ∀ σ, Integrable (fun h => coupledBlockSampleWeight J h σ * F σ h) (coupledBlockPrior J κ B))
    (hiG : ∀ σ, Integrable (fun h => coupledBlockSampleWeight J h σ * G σ h) (coupledBlockPrior J κ B)) :
    coupledJointAverage J κ (fun σ h => F σ h + G σ h) =
      coupledJointAverage J κ F + coupledJointAverage J κ G := by
  unfold coupledJointAverage
  simp only [mul_add]
  simp_rw [integral_add (hiF _) (hiG _)]
  exact Finset.sum_add_distrib

theorem coupledJointAverage_div {n B : ℕ} (J : ℕ → ℝ) (κ a : ℝ)
    (F : CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ) :
    coupledJointAverage J κ (fun σ h => F σ h / a) = coupledJointAverage J κ F / a := by
  simp only [coupledJointAverage, ← mul_div_assoc, integral_div, Finset.sum_div]

/-- Bounded jointly measurable statistics are integrable over an independent
random seed and the constructed prior. -/
theorem integrable_coupled_randomized_weighted {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν] {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℕ → ℝ)
    (σ : CoupledBlockSample n B) (F : Ω → (Fin B → ℝ × ℝ) → ℝ)
    (hF : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => F z.1 z.2))
    {C : ℝ} (hb : ∀ ω h, |F ω h| ≤ C) :
    Integrable (fun z : Ω × (Fin B → ℝ × ℝ) => coupledBlockSampleWeight J z.2 σ * F z.1 z.2)
      (ν.prod (coupledBlockPrior J κ B)) := by
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  apply Integrable.of_bound
    ((((continuous_coupledBlockSampleWeight J σ).measurable.comp measurable_snd).mul hF).aestronglyMeasurable) C
  filter_upwards [] with z
  simp only [Real.norm_eq_abs, Pi.mul_apply, abs_mul]
  have hw : |coupledBlockSampleWeight J z.2 σ| ≤ 1 := by
    rw [abs_of_nonneg (coupledBlockSampleWeight_nonneg J z.2 σ)]
    exact coupled_sample_weight_le_one J z.2 σ
  exact (mul_le_of_le_one_left (abs_nonneg _) hw).trans (hb z.1 z.2)

theorem integrable_coupledJointAverage_seed {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν] {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℕ → ℝ)
    (F : Ω → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hF : ∀ σ, Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => F z.1 σ z.2))
    {C : ℝ} (hb : ∀ ω σ h, |F ω σ h| ≤ C) :
    Integrable (fun ω => coupledJointAverage J κ (F ω)) ν := by
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  apply integrable_finsetSum
  intro σ _
  exact (integrable_coupled_randomized_weighted ν hκ J σ (fun ω h => F ω σ h)
    (hF σ) (fun ω h => hb ω σ h)).integral_prod_left

/-- The conditional randomized sample expectation is integrable under the prior. -/
theorem integrable_coupledSampleAverage_prior {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν] {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℕ → ℝ)
    (F : Ω → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hF : ∀ σ, Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => F z.1 σ z.2))
    {C : ℝ} (hb : ∀ ω σ h, |F ω σ h| ≤ C) :
    Integrable (fun h => ∫ σ, ∫ ω, F ω σ h ∂ν ∂coupledSampleLaw n B J h)
      (coupledBlockPrior J κ B) := by
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hi : Integrable (fun h => ∑ σ, ∫ ω, coupledBlockSampleWeight J h σ * F ω σ h ∂ν)
      (coupledBlockPrior J κ B) := by
    apply integrable_finsetSum
    intro σ _
    exact (integrable_coupled_randomized_weighted ν hκ J σ (fun ω h => F ω σ h)
      (hF σ) (fun ω h => hb ω σ h)).integral_prod_right
  simpa only [integral_const_mul, integral_coupledSampleLaw] using hi

/-- Independent learner randomness can be averaged without differentiating an
expectation: bounded measurable statistics admit the required Fubini exchange. -/
theorem coupled_randomized_average_swap {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν] {n B : ℕ} {κ : ℝ} (hκ : 0 < κ) (J : ℕ → ℝ)
    (F : Ω → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ)
    (hF : ∀ σ, Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => F z.1 σ z.2))
    {C : ℝ} (hb : ∀ ω σ h, |F ω σ h| ≤ C) :
    (∫ ω, coupledJointAverage J κ (F ω) ∂ν) =
      ∫ h, ∫ σ, ∫ ω, F ω σ h ∂ν ∂coupledSampleLaw n B J h ∂coupledBlockPrior J κ B := by
  haveI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hi : ∀ σ, Integrable (fun z : Ω × (Fin B → ℝ × ℝ) =>
      coupledBlockSampleWeight J z.2 σ * F z.1 σ z.2) (ν.prod (coupledBlockPrior J κ B)) := by
    intro σ
    apply Integrable.of_bound
      ((((continuous_coupledBlockSampleWeight J σ).measurable.comp measurable_snd).mul
        (hF σ)).aestronglyMeasurable) C
    filter_upwards [] with z
    simp only [Real.norm_eq_abs, Pi.mul_apply, abs_mul]
    have hw : |coupledBlockSampleWeight J z.2 σ| ≤ 1 := by
      rw [abs_of_nonneg (coupledBlockSampleWeight_nonneg J z.2 σ)]
      exact coupled_sample_weight_le_one J z.2 σ
    exact (mul_le_of_le_one_left (abs_nonneg _) hw).trans (hb z.1 σ z.2)
  unfold coupledJointAverage
  rw [integral_finsetSum _ (fun σ _ => (hi σ).integral_prod_left)]
  have hswap : ∀ σ, (∫ ω, ∫ h, coupledBlockSampleWeight J h σ * F ω σ h
      ∂coupledBlockPrior J κ B ∂ν) = ∫ h, ∫ ω, coupledBlockSampleWeight J h σ * F ω σ h
      ∂ν ∂coupledBlockPrior J κ B := by
    intro σ
    exact integral_integral_swap (f := fun ω h => coupledBlockSampleWeight J h σ * F ω σ h) (hi σ)
  simp_rw [hswap]
  rw [← integral_finsetSum _ (fun σ _ => (hi σ).integral_prod_right)]
  apply integral_congr_ae
  filter_upwards [] with h
  rw [integral_coupledSampleLaw]
  apply Finset.sum_congr rfl
  intro σ _
  exact integral_const_mul _ _

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledSelectedChannel.lean <==
import LossOnlyTraceability.HeterogeneousCoupledSelectedRelease
import LossOnlyTraceability.HeterogeneousCoupledSuperKernel
import LossOnlyTraceability.SupersampleGaussianChannel

/-! Gaussian information transfer for the actual coupled-block selected loss release. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

/-- The release is a function of the fitted parameter and candidate data only. -/
def coupledReleaseMap (n B : ℕ) :
    EuclideanSpace ℝ (Fin (2 * B)) × (Bool × Fin n → Fin B → Bool × Bool) → Fin n → ℝ :=
  fun q i => logisticLoss ⟪q.1, coupledBlockFeature B (q.2 (true, i))⟫_ℝ -
    logisticLoss ⟪q.1, coupledBlockFeature B (q.2 (false, i))⟫_ℝ

theorem measurable_coupledReleaseMap (n B : ℕ) : Measurable (coupledReleaseMap n B) := by
  apply measurable_pi_lambda
  intro i
  have hz (b : Bool) : Measurable (fun q : EuclideanSpace ℝ (Fin (2 * B)) ×
      (Bool × Fin n → Fin B → Bool × Bool) => coupledBlockFeature B (q.2 (b, i))) :=
    (measurable_of_finite (fun z : Bool × Fin n → Fin B → Bool × Bool =>
      coupledBlockFeature B (z (b, i)))).comp measurable_snd
  exact (sharp_measurable_logisticLoss.comp (measurable_inner_native measurable_fst (hz true))).sub
    (sharp_measurable_logisticLoss.comp (measurable_inner_native measurable_fst (hz false)))

/-- Raw release coordinates are square integrable, with no additional moment premise. -/
theorem memLp_coupledSelectedLossRelease {n B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) {R G : Type*} [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν] (γ : Measure G) [IsProbabilityMeasure γ]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) (i : Fin n) :
    MemLp (fun ω => coupledSelectedLossRelease A ω i) 2
      (superMeasure n (coupledBlockSpinProductMeasure J h) ν γ) := by
  letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  apply MemLp.of_bound
    (((measurable_pi_apply i).comp (measurable_coupledSelectedLossRelease hA)).aestronglyMeasurable) 2
  exact Filter.Eventually.of_forall fun ω => by
    simpa only [Real.norm_eq_abs, Function.comp_apply] using
      abs_coupledSelectedLossRelease_le_two hB A hp ω i

/-- Both the signed and raw-energy moments are integrable functions of the fields. -/
theorem integrable_coupledSelected_moments {n B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    {κ : ℝ} (hκ : 0 < κ) {R G : Type*} [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν] (γ : Measure G) [IsProbabilityMeasure γ]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    Integrable (fun h => ∑ i, ∫ ω,
      signOfBit (fun ω' => superBits ω' i) ω * coupledSelectedLossRelease A ω i
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ) (coupledBlockPrior J κ B) ∧
    Integrable (fun h => ∑ i, ∫ ω, coupledSelectedLossRelease A ω i ^ 2
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ) (coupledBlockPrior J κ B) := by
  have hXi (i : Fin n) : Measurable (fun ω : SuperSpace (Fin B → Bool × Bool) R G n =>
      coupledSelectedLossRelease A ω i) :=
    (measurable_pi_apply i).comp (measurable_coupledSelectedLossRelease hA)
  constructor
  · apply integrable_finsetSum
    intro i _
    apply integrable_coupledSuper_average J hκ ν γ (C := 2)
      (fun q => signOfBit (fun ω => superBits ω i) q.2 * coupledSelectedLossRelease A q.2 i)
    · exact ((measurable_signOfBit _ ((measurable_pi_apply i).comp measurable_superBits)).mul
        (hXi i)).comp measurable_snd
    · intro q
      rw [abs_mul]
      have hs : |signOfBit (fun ω => superBits ω i) q.2| = 1 := by
        unfold signOfBit
        split_ifs <;> norm_num
      rw [hs, one_mul]
      exact abs_coupledSelectedLossRelease_le_two hB A hp q.2 i
  · apply integrable_finsetSum
    intro i _
    apply integrable_coupledSuper_average J hκ ν γ (C := 4)
      (fun q => coupledSelectedLossRelease A q.2 i ^ 2)
    · exact ((hXi i).pow_const 2).comp measurable_snd
    · intro q
      rw [abs_of_nonneg (sq_nonneg _)]
      have hb := abs_coupledSelectedLossRelease_le_two hB A hp q.2 i
      have hs := pow_le_pow_left₀ (abs_nonneg (coupledSelectedLossRelease A q.2 i)) hb 2
      norm_num only [sq_abs] at hs
      exact hs

/-- Prior-averaged Gaussian information lower bound for the actual selected release.
Every model and integrability premise is derived; only the two displayed numerical moment
budgets enter this reusable channel step. -/
theorem coupled_selected_gaussian_lower_of_budgets {n B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    {κ : ℝ} (hκ : 0 < κ) {R : Type*} [MeasurableSpace R]
    (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) (τ : ℝ) {M V : ℝ} (hM0 : 0 ≤ M)
    (hM : M ≤ ∫ h, ∑ i, ∫ ω,
      signOfBit (fun ω' => superBits ω' i) ω * coupledSelectedLossRelease A ω i
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν
        (Measure.pi fun _ : Fin n => gaussianReal 0 1) ∂coupledBlockPrior J κ B)
    (hV : (∫ h, ∑ i, ∫ ω, coupledSelectedLossRelease A ω i ^ 2
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν
        (Measure.pi fun _ : Fin n => gaussianReal 0 1) ∂coupledBlockPrior J κ B) ≤ V) :
    M ^ 2 ≤ 2 * Real.log 2 * (V + n * τ ^ 2) *
      ∫ h, releaseInfoI (superMeasure n (coupledBlockSpinProductMeasure J h) ν
        (Measure.pi fun _ : Fin n => gaussianReal 0 1))
        (fun ω => coupledSelectedLossRelease A ω + τ • superNoiseSeed ω) superBits
        ∂coupledBlockPrior J κ B := by
  let γ := Measure.pi fun _ : Fin n => gaussianReal 0 1
  let P := fun h : Fin B → ℝ × ℝ => superMeasure n (coupledBlockSpinProductMeasure J h) ν γ
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hP (h) : IsProbabilityMeasure (P h) := by
    letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
    dsimp [P, γ]
    infer_instance
  have hX := measurable_coupledSelectedLossRelease (Ng := Fin n → ℝ) hA
  have hf : ∀ h i, (P h) ((fun ω => superBits ω i) ⁻¹' {true}) = 1 / 2 := by
    intro h i
    letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
    exact superBits_fair _ ν γ i
  have hg : ∀ h (i : Fin n), (P h).map
      (fun ω : SuperSpace (Fin B → Bool × Bool) R (Fin n → ℝ) n => superNoiseSeed ω i) =
        gaussianReal 0 1 := by
    intro h i
    letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
    change (P h).map ((fun x : Fin n → ℝ => x i) ∘ superNoiseSeed) = _
    rw [← Measure.map_map (measurable_pi_apply i) measurable_superNoiseSeed]
    rw [show (P h).map superNoiseSeed = γ from superGaussian_noise_law _ ν]
    exact (measurePreserving_eval (fun _ : Fin n => gaussianReal 0 1) i).map_eq
  have hi : ∀ h, IndepFun (fun ω => (superBits ω, coupledSelectedLossRelease A ω))
      superNoiseSeed (P h) := by
    intro h
    letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
    have ht := superGaussian_release_noise_independent (coupledBlockSpinProductMeasure J h) ν
      (fun σ r => A (σ, r)) hA (coupledReleaseMap n B) (measurable_coupledReleaseMap n B)
    exact ht.comp ((measurable_fst.comp measurable_fst).prodMk measurable_snd) measurable_id
  obtain ⟨hmi, hvi⟩ := integrable_coupledSelected_moments hB J hκ ν γ A hA hp
  exact prior_averaged_information_lower_bound_gaussian (coupledBlockPrior J κ B) P hP
    measurable_superBits hX measurable_superNoiseSeed hf
    (fun h i => memLp_coupledSelectedLossRelease hB J h ν γ A hA hp i) hg hi hmi hvi
    (integrable_coupledSuper_information J hκ ν γ _ (hX.add (measurable_superNoiseSeed.const_smul τ)))
    hM0 hM hV

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledSelectedLocalizedEnergy.lean <==
import LossOnlyTraceability.HeterogeneousCoupledSelectedResidual
import LossOnlyTraceability.HeterogeneousCoupledSelectedMomentTransport
import LossOnlyTraceability.HeterogeneousCoupledLocalizedAccuracy

/-! Globally localized selected-release energy under ordinary accuracy. -/

noncomputable section

namespace LossOnlyTraceability
namespace Heterogeneous

open MeasureTheory
open scoped BigOperators

/-- Ordinary comparison accuracy localizes the prior-averaged raw selected logistic release
energy.  The learner depends only on the selected sample and its independent seed. -/
theorem coupled_selected_prior_accuracy_localized_energy
    {n B : ℕ} (hB : 0 < B) {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1)
    (hε : 0 ≤ ε) (J : ℕ → ℝ)
    {R G : Type*} [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν]
    (γ : Measure G) [IsProbabilityMeasure γ]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε) :
    (∫ h, ∑ i, ∫ w, coupledSelectedLossRelease A w i ^ 2
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ
      ∂coupledBlockPrior J (1 / v - 1) B) ≤
      logisticUnitSlopeBound ^ 2 * weightedTailBound 1
        (min 1 (8 * ε ^ (1 / 2 : ℝ) +
          2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ)))
        (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) := by
  have hκ : 0 < 1 / v - 1 :=
    sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  let M := coupledBlockConditionalLearnerMoment ν J A
  let W := min 1 (8 * ε ^ (1 / 2 : ℝ) +
    2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ))
  have hMmem : ∀ h, M h ∈ Set.Icc (0 : ℝ) 1 := fun h =>
    coupledBlockConditionalLearnerMoment_mem_Icc ν J h A hA hp
  have hMmeas : Measurable M := measurable_coupledBlockConditionalLearnerMoment ν J A
  have hMint : Integrable M (coupledBlockPrior J (1 / v - 1) B) :=
    Integrable.of_bound hMmeas.aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun h => by
        rw [Real.norm_eq_abs, abs_of_nonneg (hMmem h).1]
        exact (hMmem h).2)
  have hMone : (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤ 1 := by
    have hm := integral_mono hMint (integrable_const (1 : ℝ)) fun h => (hMmem h).2
    calc
      (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤
          ∫ _h, (1 : ℝ) ∂coupledBlockPrior J (1 / v - 1) B := hm
      _ = 1 := by
        rw [integral_const]
        simp only [probReal_univ, smul_eq_mul, one_mul]
  have hMscale : (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤
      8 * ε ^ (1 / 2 : ℝ) +
        2 * (1 / 2 : ℝ) ^ (2 / 3 : ℝ) * v ^ (1 / 3 : ℝ) := by
    refine le_of_eq_of_le ?_
      (coupledBlock_prior_accuracy_second_moment_sqrt hB hv0 hv1 hε J ν A hA hp hacc)
    apply integral_congr_ae
    filter_upwards [] with h
    exact coupledBlockConditionalLearnerMoment_eq_prod ν J h A hA hp
  have hMW : (∫ h, M h ∂coupledBlockPrior J (1 / v - 1) B) ≤ W :=
    le_min hMone hMscale
  have hW0 : 0 ≤ W := by
    apply le_min
    · norm_num
    · positivity
  have hW1 : W ≤ 1 := min_le_left _ _
  have henergyI :=
    (integrable_coupledSelected_moments hB J hκ ν γ A hA hp).2
  have htailI := integrable_weightedTailBound_one
    (coupledBlockPrior J (1 / v - 1) B) M hMmeas hMmem
    (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B)
  have hpoint : ∀ h, (∑ i, ∫ w, coupledSelectedLossRelease A w i ^ 2
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ) ≤
      logisticUnitSlopeBound ^ 2 * weightedTailBound 1 (M h)
        (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) := by
    intro h
    have hw : (∫ q, ‖A q‖ ^ 2 ∂((coupledSampleLaw n B J h).prod ν)) ≤ M h := by
      rw [← coupledBlockConditionalLearnerMoment_eq_prod ν J h A hA hp]
    have hb := (coupled_selected_logistic_energy_weighted hB J h ν γ A hA hp
      hw (hMmem h).2).2
    change (∫ ω, ∑ i, coupledSelectedLossRelease A ω i ^ 2
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ) ≤
      logisticUnitSlopeBound ^ 2 * weightedTailBound 1 (M h)
        (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) at hb
    rw [coupledSelected_energy_integral_sum hB J h ν γ A hA hp] at hb
    exact hb
  have hfirst := integral_mono henergyI
    (htailI.const_mul (logisticUnitSlopeBound ^ 2)) hpoint
  rw [integral_const_mul] at hfirst
  refine hfirst.trans (mul_le_mul_of_nonneg_left
    (integral_weightedTailBound_le_of_integral_le
      (coupledBlockPrior J (1 / v - 1) B) M hMmeas hMmem W
      (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) hMW hW0 hW1
      (by positivity [coupledMatrixEnergyK_nonneg n B])
      (by positivity [matrixEnergyS_nonneg B])) (sq_nonneg _))

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledSelectedMomentTransport.lean <==
import LossOnlyTraceability.HeterogeneousCoupledSelectedChannel
import LossOnlyTraceability.HeterogeneousCoupledSelectedSigned

/-! Match the exact signed-release expectation with the sum-of-coordinate convention of
information transfer. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory ProbabilityTheory
open scoped BigOperators

/-- The signed moment has equivalent integral-of-sum and sum-of-integrals forms. -/
theorem coupledSelected_signed_integral_sum {n B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) {R G : Type*} [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν] (γ : Measure G) [IsProbabilityMeasure γ]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    (∫ ω, ∑ i, signOfBit (fun ω' => superBits ω' i) ω * coupledSelectedLossRelease A ω i
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ) =
    ∑ i, ∫ ω, signOfBit (fun ω' => superBits ω' i) ω * coupledSelectedLossRelease A ω i
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ := by
  letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  apply integral_finsetSum
  intro i _
  exact integrable_mul_of_memLp_two _
    (memLp_signOfBit _ ((measurable_pi_apply i).comp measurable_superBits))
    (memLp_coupledSelectedLossRelease hB J h ν γ A hA hp i)

/-- The raw energy has the corresponding equivalent expectation conventions. -/
theorem coupledSelected_energy_integral_sum {n B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) {R G : Type*} [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν] (γ : Measure G) [IsProbabilityMeasure γ]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    (∫ ω, ∑ i, coupledSelectedLossRelease A ω i ^ 2
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ) =
    ∑ i, ∫ ω, coupledSelectedLossRelease A ω i ^ 2
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ := by
  exact integral_finsetSum _ (fun i _ =>
    (memLp_coupledSelectedLossRelease hB J h ν γ A hA hp i).integrable_sq)

/-- Ordinary comparison accuracy supplies the signed budget in the channel convention. -/
theorem coupled_selected_signed_channel_budget {n B : ℕ} (hB : 0 < B)
    {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1) (J : ℕ → ℝ)
    {R G : Type*} [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν] (γ : Measure G) [IsProbabilityMeasure γ]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε) :
    coupledSignedLossBudget v ε n B ≤
      ∫ h, ∑ i, ∫ ω, signOfBit (fun ω' => superBits ω' i) ω *
        coupledSelectedLossRelease (fun q => coupledBlockReindex B (A q)) ω i
        ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ
        ∂coupledBlockPrior J (1 / v - 1) B := by
  refine (coupled_selected_logistic_signed_lower_bound hB hv0 hv1 J ν γ A hA hp hacc).trans_eq ?_
  apply integral_congr_ae
  filter_upwards [] with h
  exact coupledSelected_signed_integral_sum hB J h ν γ
    (fun q => coupledBlockReindex B (A q)) ((continuous_coupledBlockReindex B).measurable.comp hA)
    (fun q => by rw [norm_coupledBlockReindex]; exact hp q)

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledSelectedRelease.lean <==
import LossOnlyTraceability.HeterogeneousCoupledPopulationContrast
import LossOnlyTraceability.NativeBudgetsAssembly

/-! Logistic releases on the raw coupled-block selection-bit experiment. -/

noncomputable section

namespace LossOnlyTraceability
namespace Heterogeneous

open MeasureTheory
open scoped InnerProductSpace

/-- Logistic pair release evaluated at the learner trained on the selected raw block sample. -/
def coupledSelectedLossRelease {n B : ℕ} {Rr Ng : Type*}
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (w : SuperSpace (Fin B → Bool × Bool) Rr Ng n) : Fin n → ℝ :=
  fun i => logisticLoss ⟪superLearner (fun σ r => A (σ, r)) w,
      coupledBlockFeature B (superPoint true i w)⟫_ℝ -
    logisticLoss ⟪superLearner (fun σ r => A (σ, r)) w,
      coupledBlockFeature B (superPoint false i w)⟫_ℝ

theorem measurable_coupledSelectedLossRelease {n B : ℕ} {Rr Ng : Type*}
    [MeasurableSpace Rr] [MeasurableSpace Ng]
    {A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B))}
    (hA : Measurable A) :
    Measurable (coupledSelectedLossRelease (Ng := Ng) A) := by
  apply measurable_pi_lambda
  intro i
  have hθ : Measurable (superLearner (fun σ r => A (σ, r)) :
      SuperSpace (Fin B → Bool × Bool) Rr Ng n → EuclideanSpace ℝ (Fin (2 * B))) :=
    measurable_superLearner hA
  have hz (b : Bool) : Measurable (fun w : SuperSpace (Fin B → Bool × Bool) Rr Ng n =>
      coupledBlockFeature B (superPoint b i w)) :=
    (measurable_of_finite (coupledBlockFeature B)).comp (measurable_superPoint b i)
  exact (sharp_measurable_logisticLoss.comp (measurable_inner_native hθ (hz true))).sub
    (sharp_measurable_logisticLoss.comp (measurable_inner_native hθ (hz false)))

/-- Multiplication by the selector sign turns the fixed-slot release into ghost loss minus
selected-training loss. -/
theorem coupledSelectedLossRelease_signed_eq {n B : ℕ} {Rr Ng : Type*}
    [MeasurableSpace Rr] [MeasurableSpace Ng]
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (w : SuperSpace (Fin B → Bool × Bool) Rr Ng n) (i : Fin n) :
    signOfBit (fun w' => superBits w' i) w * coupledSelectedLossRelease A w i =
      logisticLoss ⟪superLearner (fun σ r => A (σ, r)) w,
        coupledBlockFeature B (ghostPoint superPoint superBits i w)⟫_ℝ -
      logisticLoss ⟪superLearner (fun σ r => A (σ, r)) w,
        coupledBlockFeature B (trainingPoint superPoint superBits i w)⟫_ℝ := by
  unfold coupledSelectedLossRelease trainingPoint ghostPoint signOfBit
  cases h : superBits w i <;> simp [h]

/-- Every coordinate of the selected logistic release is bounded by two. -/
theorem abs_coupledSelectedLossRelease_le_two {n B : ℕ} (hB : 0 < B)
    {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (hp : ∀ q, ‖A q‖ ≤ 1)
    (w : SuperSpace (Fin B → Bool × Bool) Rr Ng n) (i : Fin n) :
    |coupledSelectedLossRelease A w i| ≤ 2 := by
  unfold coupledSelectedLossRelease
  apply (abs_logisticLoss_sub_le_global _ _).trans
  have habs : |⟪superLearner (fun σ r => A (σ, r)) w,
      coupledBlockFeature B (superPoint true i w)⟫_ℝ -
      ⟪superLearner (fun σ r => A (σ, r)) w,
      coupledBlockFeature B (superPoint false i w)⟫_ℝ| ≤
      |⟪superLearner (fun σ r => A (σ, r)) w,
        coupledBlockFeature B (superPoint true i w)⟫_ℝ| +
      |⟪superLearner (fun σ r => A (σ, r)) w,
        coupledBlockFeature B (superPoint false i w)⟫_ℝ| := by
    simpa only [sub_zero, zero_sub, abs_neg] using
      abs_sub_le
        ⟪superLearner (fun σ r => A (σ, r)) w,
          coupledBlockFeature B (superPoint true i w)⟫_ℝ 0
        ⟪superLearner (fun σ r => A (σ, r)) w,
          coupledBlockFeature B (superPoint false i w)⟫_ℝ
  apply habs.trans
  have hθ : ‖superLearner (fun σ r => A (σ, r)) w‖ ≤ 1 := hp _
  have ht := abs_real_inner_le_norm (superLearner (fun σ r => A (σ, r)) w)
    (coupledBlockFeature B (superPoint true i w))
  have hf := abs_real_inner_le_norm (superLearner (fun σ r => A (σ, r)) w)
    (coupledBlockFeature B (superPoint false i w))
  rw [norm_coupledBlockFeature hB, mul_one] at ht hf
  nlinarith

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledSelectedResidual.lean <==
import LossOnlyTraceability.HeterogeneousCoupledSelectionLaw
import LossOnlyTraceability.HeterogeneousCoupledAccuratePairResidual
import LossOnlyTraceability.HeterogeneousCoupledBlockLossEnergy

/-! Concrete residual and loss-energy bounds for an ordinary learner lifted to the raw
coupled-block supersample. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory
open scoped BigOperators InnerProductSpace

/-- Optimizer-centered nonlinear pair residual on the raw supersample. -/
def coupledSelectedResidualEnergy {n B : ℕ} {Rr Ng : Type*}
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (θs : EuclideanSpace ℝ (Fin (2 * B)))
    (ω : SuperSpace (CoupledRawObservation B) Rr Ng n) : ℝ :=
  coupledPairResidualEnergy (superLearner (fun σ r => A (σ, r)) ω) θs
    (coupledSuperRawPair ω)

/-- Squared logistic pair-release norm on the raw supersample. -/
def coupledSelectedLogisticPairEnergy {n B : ℕ} {Rr Ng : Type*}
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (ω : SuperSpace (CoupledRawObservation B) Rr Ng n) : ℝ :=
  ∑ i, (logisticLoss ⟪superLearner (fun σ r => A (σ, r)) ω,
      coupledBlockFeature B (superPoint true i ω)⟫_ℝ -
    logisticLoss ⟪superLearner (fun σ r => A (σ, r)) ω,
      coupledBlockFeature B (superPoint false i ω)⟫_ℝ) ^ 2

section Bounds

variable {n B : ℕ} (hB : 0 < B) {ε w : ℝ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
  {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR]
  (μG : Measure Ng) [IsProbabilityMeasure μG]
  (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
  (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)

include hB hA hp

private theorem selected_pair_accuracy
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod μR)) ≤
          populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε) :
    ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h)
        (coupledSelectedPairLearner (Ng := Ng) A q)
        ∂(((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod
          (coupledSelectionSeedLaw n μR μG))) ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε := by
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  have hRisk : Measurable (populationQuarticRisk (coupledBlockDataLaw J B h)) :=
    (continuous_populationQuarticRisk (coupledBlockDataLaw J B h)
      (coupledBlockDataLaw_norm_le_one hB J h)).measurable
  intro θ hθ
  rw [coupled_integral_selectedPairLearner J h μR μG A hA hRisk]
  exact hacc θ hθ

/-- Ordinary `n`-sample accuracy yields an optimizer and the concrete nonlinear residual
bound on the selected raw supersample. -/
theorem coupled_selected_accurate_residual_exists
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, populationQuarticRisk (coupledBlockDataLaw J B h) (A q)
        ∂((coupledSampleLaw n B J h).prod μR)) ≤
          populationQuarticRisk (coupledBlockDataLaw J B h) θ + ε) :
    ∃ θs : EuclideanSpace ℝ (Fin (2 * B)), ‖θs‖ ≤ 1 ∧
      (∀ θ, populationQuarticRisk (coupledBlockDataLaw J B h) θs ≤
        populationQuarticRisk (coupledBlockDataLaw J B h) θ) ∧
      Integrable (coupledSelectedResidualEnergy (Ng := Ng) A θs)
        (superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) ∧
      (∫ ω, coupledSelectedResidualEnergy A θs ω
        ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG)) ≤
        (logisticUnitSlopeBound + 1 / 4) ^ 2 * weightedTailBound 4
          (nativeErrorScale (1 / 16) 4 ε)
          (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) := by
  let ν := coupledSelectionSeedLaw n μR μG
  letI : IsProbabilityMeasure ν := by
    dsimp [ν, coupledSelectionSeedLaw]
    infer_instance
  let As := coupledSelectedPairLearner (Ng := Ng) A
  have hAs : Measurable As := measurable_coupledSelectedPairLearner A hA
  have hpAs : ∀ q, ‖As q‖ ≤ 1 := fun q => hp _
  obtain ⟨θs, hs, hmin, hi, hb⟩ := coupledBlock_accurate_pair_residual_exists hB J h ν
    As hAs hpAs (selected_pair_accuracy hB J h μR μG A hA hp hacc)
  have hfun : (fun ω => coupledPairResidualEnergy
      (As (coupledSuperRawPairSeed ω)) θs (coupledSuperRawPairSeed ω).1) =
      coupledSelectedResidualEnergy A θs := by
    funext ω
    dsimp only [As, coupledSelectedResidualEnergy]
    rw [coupledSelectedPairLearner_super]
    rfl
  refine ⟨θs, hs, hmin, ?_, ?_⟩
  · have hc := (measurePreserving_coupledSuperRawPairSeed J h μR μG).integrable_comp_of_integrable hi
    exact hc.congr (Filter.Eventually.of_forall fun ω => congrFun hfun ω)
  · have heq :
        (∫ ω, coupledPairResidualEnergy
          (As (coupledSuperRawPairSeed ω)) θs (coupledSuperRawPairSeed ω).1
          ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG)) =
        ∫ q, coupledPairResidualEnergy (As q) θs q.1
          ∂(((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) := by
      have hmap : (superMeasure n (coupledBlockSpinProductMeasure J h) μR μG).map
          coupledSuperRawPairSeed =
          ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν := by
        simpa only [ν] using coupledSuperRawPairSeed_law (n := n) J h μR μG
      have hi' : AEStronglyMeasurable
          (fun q => coupledPairResidualEnergy (As q) θs q.1)
          ((superMeasure n (coupledBlockSpinProductMeasure J h) μR μG).map
            coupledSuperRawPairSeed) := by
        rw [hmap]
        exact hi.aestronglyMeasurable
      calc
        _ = ∫ q, coupledPairResidualEnergy (As q) θs q.1
            ∂((superMeasure n (coupledBlockSpinProductMeasure J h) μR μG).map
              coupledSuperRawPairSeed) :=
          (integral_map measurable_coupledSuperRawPairSeed.aemeasurable hi').symm
        _ = _ := by rw [hmap]
    have heq' :
        (∫ ω, coupledSelectedResidualEnergy A θs ω
          ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG)) =
        ∫ q, coupledPairResidualEnergy (As q) θs q.1
          ∂(((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν) := by
      calc
        _ = ∫ ω, coupledPairResidualEnergy
            (As (coupledSuperRawPairSeed ω)) θs (coupledSuperRawPairSeed ω).1
            ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) := by
          apply integral_congr_ae
          exact Filter.Eventually.of_forall fun ω => (congrFun hfun ω).symm
        _ = _ := heq
    rw [heq']
    exact hb

private theorem selected_norm_sq_integral :
    (∫ q, ‖coupledSelectedPairLearner (Ng := Ng) A q‖ ^ 2
      ∂(((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod
        (coupledSelectionSeedLaw n μR μG))) =
      ∫ q, ‖A q‖ ^ 2 ∂((coupledSampleLaw n B J h).prod μR) := by
  exact coupled_integral_selectedPairLearner J h μR μG A hA
    ((measurable_norm.pow_const 2))

/-- A supplied ordinary learner second moment gives the localized selected logistic energy. -/
theorem coupled_selected_logistic_energy_weighted
    (hw : (∫ q, ‖A q‖ ^ 2 ∂((coupledSampleLaw n B J h).prod μR)) ≤ w)
    (hw1 : w ≤ 1) :
    Integrable (coupledSelectedLogisticPairEnergy (Ng := Ng) A)
      (superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) ∧
    (∫ ω, coupledSelectedLogisticPairEnergy A ω
      ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG)) ≤
      logisticUnitSlopeBound ^ 2 * weightedTailBound 1 w
        (2 * coupledMatrixEnergyK n B) (2 * matrixEnergyS B) := by
  let ν := coupledSelectionSeedLaw n μR μG
  letI : IsProbabilityMeasure ν := by
    dsimp [ν, coupledSelectionSeedLaw]
    infer_instance
  let As := coupledSelectedPairLearner (Ng := Ng) A
  let P := ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod ν
  have hAs : Measurable As := measurable_coupledSelectedPairLearner A hA
  have hpAs : ∀ q, ‖As q‖ ≤ 1 := fun q => hp _
  have hsq : ∀ q, ‖As q‖ ^ 2 ≤ (1 : ℝ) := fun q => by
    nlinarith [norm_nonneg (As q), hpAs q]
  have hw' : (∫ q, ‖As q‖ ^ 2 ∂P) ≤ w := by
    rw [show P = (((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod
      (coupledSelectionSeedLaw n μR μG)) from rfl,
      selected_norm_sq_integral hB J h μR μG A hA hp]
    exact hw
  have hw0 : 0 ≤ w := (integral_nonneg fun q => sq_nonneg ‖As q‖).trans hw'
  obtain ⟨hQi, hQ⟩ := coupledBlock_randomized_pair_energy hB J h ν As hAs 1 w
    (by norm_num) hsq hw' hw0 hw1
  obtain ⟨hLi, hL⟩ := logistic_loss_energy_of_quadratic P As hAs hpAs
    (fun q i => coupledBlockFeature B (q.1.1 i))
    (fun q i => coupledBlockFeature B (q.1.2 i))
    (fun i => (measurable_of_finite (fun στ : CoupledBlockSample n B × CoupledBlockSample n B =>
      coupledBlockFeature B (στ.1 i))).comp measurable_fst)
    (fun i => (measurable_of_finite (fun στ : CoupledBlockSample n B × CoupledBlockSample n B =>
      coupledBlockFeature B (στ.2 i))).comp measurable_fst)
    (fun q i => (norm_coupledBlockFeature hB (q.1.1 i)).le)
    (fun q i => (norm_coupledBlockFeature hB (q.1.2 i)).le) hQi _ hQ
  let L : ((CoupledBlockSample n B × CoupledBlockSample n B) × CoupledSelectionSeed Rr Ng n) → ℝ :=
    fun q => ∑ i, (logisticLoss ⟪As q, coupledBlockFeature B (q.1.1 i)⟫_ℝ -
      logisticLoss ⟪As q, coupledBlockFeature B (q.1.2 i)⟫_ℝ) ^ 2
  have hc := (measurePreserving_coupledSuperRawPairSeed J h μR μG).integrable_comp_of_integrable hLi
  have hfun : L ∘ coupledSuperRawPairSeed = coupledSelectedLogisticPairEnergy A := by
    funext ω
    dsimp only [Function.comp_apply, L, As, coupledSelectedLogisticPairEnergy]
    rw [coupledSelectedPairLearner_super]
    rfl
  have heq : (∫ ω, L (coupledSuperRawPairSeed ω)
      ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG)) = ∫ q, L q ∂P := by
    have hmap : (superMeasure n (coupledBlockSpinProductMeasure J h) μR μG).map
        coupledSuperRawPairSeed = P := by
      simpa only [P, ν] using (measurePreserving_coupledSuperRawPairSeed J h μR μG).map_eq
    have hLi' : AEStronglyMeasurable L
        ((superMeasure n (coupledBlockSpinProductMeasure J h) μR μG).map
          coupledSuperRawPairSeed) := by
      rw [hmap]
      exact hLi.aestronglyMeasurable
    rw [← hmap]
    exact (integral_map measurable_coupledSuperRawPairSeed.aemeasurable hLi').symm
  refine ⟨?_, ?_⟩
  · exact hc.congr (Filter.Eventually.of_forall fun ω => congrFun hfun ω)
  · have heq' : (∫ ω, coupledSelectedLogisticPairEnergy A ω
        ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG)) = ∫ q, L q ∂P := by
      calc
        _ = ∫ ω, L (coupledSuperRawPairSeed ω)
            ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) := by
          apply integral_congr_ae
          exact Filter.Eventually.of_forall fun ω => (congrFun hfun ω).symm
        _ = _ := heq
    rw [heq']
    exact hL

/-- Coarse selected loss-energy bound requiring only properness. -/
theorem coupled_selected_logistic_energy :
    Integrable (coupledSelectedLogisticPairEnergy (Ng := Ng) A)
      (superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) ∧
    (∫ ω, coupledSelectedLogisticPairEnergy A ω
      ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG)) ≤
      logisticUnitSlopeBound ^ 2 *
        (2 * coupledMatrixEnergyK n B + 2 * matrixEnergyS B) := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  have hw : (∫ q, ‖A q‖ ^ 2 ∂((coupledSampleLaw n B J h).prod μR)) ≤ (1 : ℝ) := by
    have hb : ∀ᵐ q ∂((coupledSampleLaw n B J h).prod μR), ‖‖A q‖ ^ 2‖ ≤ (1 : ℝ) :=
      Filter.Eventually.of_forall fun q => by
        rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
        nlinarith [norm_nonneg (A q), hp q]
    have hi := norm_integral_le_of_norm_le_const hb
    rw [Real.norm_eq_abs, abs_of_nonneg (integral_nonneg fun q => sq_nonneg ‖A q‖)] at hi
    simpa only [probReal_univ, one_mul] using hi
  have hb := coupled_selected_logistic_energy_weighted hB J h μR μG A hA hp hw le_rfl
  simpa [weightedTailBound] using hb

end Bounds
end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledSelectedSigned.lean <==
import LossOnlyTraceability.HeterogeneousCoupledSelectedRelease
import LossOnlyTraceability.HeterogeneousCoupledSignedWitness
import LossOnlyTraceability.HeterogeneousCoupledSampleIID
import LossOnlyTraceability.NativeBudgetsAssemblyLaw
import LossOnlyTraceability.NativeFingerprintTransport

/-! Signed logistic releases on the actual coupled-block selection-bit experiment. -/

noncomputable section

namespace LossOnlyTraceability
namespace Heterogeneous

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace

private theorem abs_coupledSelectedLogisticLoss_le {B : ℕ} (hB : 0 < B)
    (t : EuclideanSpace ℝ (Fin (2 * B))) (ht : ‖t‖ ≤ 1)
    (z : Fin B → Bool × Bool) :
    |logisticLoss ⟪t, coupledBlockFeature B z⟫_ℝ| ≤ 1 + |logisticLoss 0| := by
  have hm := abs_real_inner_le_norm t (coupledBlockFeature B z)
  rw [norm_coupledBlockFeature hB, mul_one] at hm
  have hl := abs_logisticLoss_sub_le_global ⟪t, coupledBlockFeature B z⟫_ℝ 0
  simp only [sub_zero] at hl
  calc
    |logisticLoss ⟪t, coupledBlockFeature B z⟫_ℝ| =
        |(logisticLoss ⟪t, coupledBlockFeature B z⟫_ℝ - logisticLoss 0) +
          logisticLoss 0| := by ring_nf
    _ ≤ |logisticLoss ⟪t, coupledBlockFeature B z⟫_ℝ - logisticLoss 0| +
        |logisticLoss 0| := abs_add_le _ _
    _ ≤ 1 + |logisticLoss 0| := by linarith

private theorem integral_coupledSelected_ghost_loss_eq_population
    {n B : ℕ} (hB : 0 < B) (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
    (μR : Measure Rr) [IsProbabilityMeasure μR]
    (μG : Measure Ng) [IsProbabilityMeasure μG]
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) (i : Fin n) :
    (∫ w, logisticLoss ⟪superLearner (fun σ r => A (σ, r)) w,
        coupledBlockFeature B (ghostPoint superPoint superBits i w)⟫_ℝ
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) =
      ∫ w, (∫ z, logisticLoss ⟪superLearner (fun σ r => A (σ, r)) w, z⟫_ℝ
        ∂coupledBlockDataLaw J B h)
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) μR μG := by
  let D := coupledBlockSpinProductMeasure J h
  letI : IsProbabilityMeasure D := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  let P := superMeasure n D μR μG
  let θhat : SuperSpace (Fin B → Bool × Bool) Rr Ng n → EuclideanSpace ℝ (Fin (2 * B)) :=
    superLearner (fun σ r => A (σ, r))
  let gh : SuperSpace (Fin B → Bool × Bool) Rr Ng n → (Fin B → Bool × Bool) :=
    ghostPoint superPoint superBits i
  change (∫ w, logisticLoss ⟪θhat w, coupledBlockFeature B (gh w)⟫_ℝ ∂P) =
    ∫ w, (∫ z, logisticLoss ⟪θhat w, z⟫_ℝ ∂coupledBlockDataLaw J B h) ∂P
  have hθm : Measurable θhat := measurable_superLearner hA
  have hgm : Measurable gh :=
    measurable_ghostPoint (fun b j => measurable_superPoint b j) measurable_superBits i
  have hFm : Measurable (fun q : EuclideanSpace ℝ (Fin (2 * B)) × (Fin B → Bool × Bool) =>
      logisticLoss ⟪q.1, coupledBlockFeature B q.2⟫_ℝ) :=
    sharp_measurable_logisticLoss.comp (measurable_inner_native measurable_fst
      ((measurable_of_finite (coupledBlockFeature B)).comp measurable_snd))
  have hgi : Integrable (fun w => logisticLoss ⟪θhat w, coupledBlockFeature B (gh w)⟫_ℝ) P := by
    refine Integrable.of_bound (hFm.comp (hθm.prodMk hgm)).aestronglyMeasurable
      (1 + |logisticLoss 0|) (Filter.Eventually.of_forall fun w => ?_)
    rw [Real.norm_eq_abs]
    exact abs_coupledSelectedLogisticLoss_le hB (θhat w) (hp _) (gh w)
  have hpair := integral_of_indepFun_pair hθm hgm
    (indepFun_superLearner_ghostPoint D μR μG hA i)
    (F := fun q : EuclideanSpace ℝ (Fin (2 * B)) × (Fin B → Bool × Bool) =>
      logisticLoss ⟪q.1, coupledBlockFeature B q.2⟫_ℝ)
    hFm.aestronglyMeasurable hgi
  rw [ghostPoint_law D μR μG i] at hpair
  have hdata (t : EuclideanSpace ℝ (Fin (2 * B))) :
      (∫ z, logisticLoss ⟪t, coupledBlockFeature B z⟫_ℝ ∂D) =
        ∫ z, logisticLoss ⟪t, z⟫_ℝ ∂coupledBlockDataLaw J B h := by
    unfold coupledBlockDataLaw
    simpa only [Function.comp_apply] using
      (integral_map (measurable_of_finite (coupledBlockFeature B)).aemeasurable
        (sharp_measurable_logisticLoss.comp
          (measurable_inner_const_left t)).aestronglyMeasurable).symm
  have hGm : Measurable (fun t : EuclideanSpace ℝ (Fin (2 * B)) =>
      ∫ z, logisticLoss ⟪t, z⟫_ℝ ∂coupledBlockDataLaw J B h) :=
    ((sharp_measurable_logisticLoss.comp
      (continuous_fst.inner continuous_snd).measurable).stronglyMeasurable.integral_prod_right').measurable
  have hmap : (∫ x, (∫ z, logisticLoss ⟪x, z⟫_ℝ
      ∂coupledBlockDataLaw J B h) ∂P.map θhat) =
      ∫ w, (∫ z, logisticLoss ⟪θhat w, z⟫_ℝ
        ∂coupledBlockDataLaw J B h) ∂P :=
    integral_map hθm.aemeasurable hGm.aestronglyMeasurable
  calc
    (∫ w, logisticLoss ⟪θhat w, coupledBlockFeature B (gh w)⟫_ℝ ∂P) =
        ∫ x, ∫ y, logisticLoss ⟪x, coupledBlockFeature B y⟫_ℝ ∂D ∂P.map θhat := hpair
    _ =
        ∫ x, ∫ z, logisticLoss ⟪x, z⟫_ℝ ∂coupledBlockDataLaw J B h ∂P.map θhat := by
      apply integral_congr_ae
      filter_upwards [] with x
      exact hdata x
    _ = ∫ w, (∫ z, logisticLoss ⟪θhat w, z⟫_ℝ
        ∂coupledBlockDataLaw J B h) ∂P := hmap

private theorem measurable_coupledPopulationLossContrast_fixed
    {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    {Rr : Type*} [MeasurableSpace Rr]
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) :
    Measurable (fun q => coupledPopulationLossContrast J h q.1 (A q)) := by
  unfold coupledPopulationLossContrast
  simp_rw [coupled_population_loss_eq_sum]
  apply Finset.measurable_sum
  intro i _
  apply Measurable.sub
  · apply Finset.measurable_sum
    intro τ _
    exact measurable_const.mul (sharp_measurable_logisticLoss.comp
      (measurable_inner_native hA measurable_const))
  · have hz : Measurable (fun q : CoupledBlockSample n B × Rr =>
        coupledBlockFeature B (q.1 i)) :=
      (measurable_of_finite (fun σ : CoupledBlockSample n B =>
        coupledBlockFeature B (σ i))).comp measurable_fst
    exact sharp_measurable_logisticLoss.comp (measurable_inner_native hA hz)

/-- The signed selected-pair expectation is exactly the ordinary population-minus-training
contrast under the actual coupled training law. -/
theorem coupled_selected_signed_expectation_eq_population_contrast
    {n B : ℕ} (hB : 0 < B) (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
    (μR : Measure Rr) [IsProbabilityMeasure μR]
    (μG : Measure Ng) [IsProbabilityMeasure μG]
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    (∫ w, ∑ i, signOfBit (fun w' => superBits w' i) w *
        coupledSelectedLossRelease A w i
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) =
      ∫ σ, ∫ r, coupledPopulationLossContrast J h σ (A (σ, r)) ∂μR
        ∂coupledSampleLaw n B J h := by
  let D := coupledBlockSpinProductMeasure J h
  letI : IsProbabilityMeasure D := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  let P := superMeasure n D μR μG
  let θhat : SuperSpace (Fin B → Bool × Bool) Rr Ng n → EuclideanSpace ℝ (Fin (2 * B)) :=
    superLearner (fun σ r => A (σ, r))
  let tr (i : Fin n) : SuperSpace (Fin B → Bool × Bool) Rr Ng n → (Fin B → Bool × Bool) :=
    trainingPoint superPoint superBits i
  let gh (i : Fin n) : SuperSpace (Fin B → Bool × Bool) Rr Ng n → (Fin B → Bool × Bool) :=
    ghostPoint superPoint superBits i
  let pop (w : SuperSpace (Fin B → Bool × Bool) Rr Ng n) : ℝ :=
    ∫ z, logisticLoss ⟪θhat w, z⟫_ℝ ∂coupledBlockDataLaw J B h
  have hθm : Measurable θhat := measurable_superLearner hA
  have hθp (w : SuperSpace (Fin B → Bool × Bool) Rr Ng n) : ‖θhat w‖ ≤ 1 :=
    hp ((fun i => trainingPoint superPoint superBits i w), superSeed w)
  have htrm (i : Fin n) : Measurable (tr i) :=
    measurable_trainingPoint (fun b j => measurable_superPoint b j) measurable_superBits i
  have hghm (i : Fin n) : Measurable (gh i) :=
    measurable_ghostPoint (fun b j => measurable_superPoint b j) measurable_superBits i
  have hlossm (Z : SuperSpace (Fin B → Bool × Bool) Rr Ng n → (Fin B → Bool × Bool))
      (hZ : Measurable Z) : Measurable (fun w => logisticLoss ⟪θhat w, coupledBlockFeature B (Z w)⟫_ℝ) :=
    sharp_measurable_logisticLoss.comp (measurable_inner_native hθm
      ((measurable_of_finite (coupledBlockFeature B)).comp hZ))
  have hlossI (Z : SuperSpace (Fin B → Bool × Bool) Rr Ng n → (Fin B → Bool × Bool))
      (hZ : Measurable Z) : Integrable (fun w => logisticLoss ⟪θhat w, coupledBlockFeature B (Z w)⟫_ℝ) P := by
    refine Integrable.of_bound (hlossm Z hZ).aestronglyMeasurable (1 + |logisticLoss 0|)
      (Filter.Eventually.of_forall fun w => ?_)
    rw [Real.norm_eq_abs]
    exact abs_coupledSelectedLogisticLoss_le hB (θhat w) (hθp w) (Z w)
  have hpopm : Measurable pop :=
    ((sharp_measurable_logisticLoss.comp
      (continuous_fst.inner continuous_snd).measurable).stronglyMeasurable.integral_prod_right').measurable.comp hθm
  have hpopI : Integrable pop P := by
    have hD := isCoupledBlockDataLaw_coupledBlockDataLaw hB J h
    refine Integrable.of_bound hpopm.aestronglyMeasurable (1 + |logisticLoss 0|)
      (Filter.Eventually.of_forall fun w => ?_)
    have hb : ∀ᵐ z ∂coupledBlockDataLaw J B h,
        ‖logisticLoss ⟪θhat w, z⟫_ℝ‖ ≤ 1 + |logisticLoss 0| := by
      filter_upwards [hD.norm_le_one] with z hz
      rw [Real.norm_eq_abs]
      have hm := abs_real_inner_le_norm (θhat w) z
      have hmargin : |⟪θhat w, z⟫_ℝ| ≤ 1 := by
        nlinarith [norm_nonneg (θhat w), norm_nonneg z, hθp w]
      have hl := abs_logisticLoss_sub_le_global ⟪θhat w, z⟫_ℝ 0
      simp only [sub_zero] at hl
      calc
        |logisticLoss ⟪θhat w, z⟫_ℝ| ≤
            |logisticLoss ⟪θhat w, z⟫_ℝ - logisticLoss 0| + |logisticLoss 0| := by
              nth_rewrite 1 [show logisticLoss ⟪θhat w, z⟫_ℝ =
                (logisticLoss ⟪θhat w, z⟫_ℝ - logisticLoss 0) + logisticLoss 0 by ring]
              exact abs_add_le _ _
        _ ≤ 1 + |logisticLoss 0| := by linarith
    simpa only [pop, probReal_univ, mul_one] using norm_integral_le_of_norm_le_const hb
  have hghost (i : Fin n) :
      (∫ w, logisticLoss ⟪θhat w, coupledBlockFeature B (gh i w)⟫_ℝ ∂P) =
        ∫ w, pop w ∂P :=
    integral_coupledSelected_ghost_loss_eq_population hB J h μR μG A hA hp i
  have hcontrastm := measurable_coupledPopulationLossContrast_fixed J h A hA
  have hcontrastI : Integrable (fun q => coupledPopulationLossContrast J h q.1 (A q))
      ((Measure.pi fun _ : Fin n => D).prod μR) := by
    refine Integrable.of_bound hcontrastm.aestronglyMeasurable (2 * n)
      (Filter.Eventually.of_forall fun q => ?_)
    rw [Real.norm_eq_abs]
    exact abs_coupledPopulationLossContrast_le hB J h q.1 (A q) (hp q)
  calc
    (∫ w, ∑ i, signOfBit (fun w' => superBits w' i) w *
        coupledSelectedLossRelease A w i ∂P) =
        ∫ w, ∑ i, (logisticLoss ⟪θhat w, coupledBlockFeature B (gh i w)⟫_ℝ -
          logisticLoss ⟪θhat w, coupledBlockFeature B (tr i w)⟫_ℝ) ∂P := by
      apply integral_congr_ae
      filter_upwards [] with w
      apply Finset.sum_congr rfl
      intro i _
      exact coupledSelectedLossRelease_signed_eq A w i
    _ = ∑ i, ∫ w, (logisticLoss ⟪θhat w, coupledBlockFeature B (gh i w)⟫_ℝ -
        logisticLoss ⟪θhat w, coupledBlockFeature B (tr i w)⟫_ℝ) ∂P := by
      simpa only [Pi.sub_apply] using integral_finsetSum Finset.univ (fun i _ =>
        (hlossI (gh i) (hghm i)).sub (hlossI (tr i) (htrm i)))
    _ = ∑ i, ((∫ w, logisticLoss ⟪θhat w, coupledBlockFeature B (gh i w)⟫_ℝ ∂P) -
        ∫ w, logisticLoss ⟪θhat w, coupledBlockFeature B (tr i w)⟫_ℝ ∂P) := by
      apply Finset.sum_congr rfl
      intro i _
      rw [integral_sub (hlossI (gh i) (hghm i)) (hlossI (tr i) (htrm i))]
    _ = ∑ i, ((∫ w, pop w ∂P) -
        ∫ w, logisticLoss ⟪θhat w, coupledBlockFeature B (tr i w)⟫_ℝ ∂P) := by
      apply Finset.sum_congr rfl
      intro i _
      rw [hghost i]
    _ = ∑ i, ∫ w, (pop w -
        logisticLoss ⟪θhat w, coupledBlockFeature B (tr i w)⟫_ℝ) ∂P := by
      apply Finset.sum_congr rfl
      intro i _
      rw [integral_sub hpopI (hlossI (tr i) (htrm i))]
    _ = ∫ w, ∑ i, (pop w -
        logisticLoss ⟪θhat w, coupledBlockFeature B (tr i w)⟫_ℝ) ∂P := by
      symm
      simpa only [Pi.sub_apply] using integral_finsetSum Finset.univ (fun i _ =>
        hpopI.sub (hlossI (tr i) (htrm i)))
    _ = ∫ w, coupledPopulationLossContrast J h
        (fun i => trainingPoint superPoint superBits i w) (θhat w) ∂P := rfl
    _ = ∫ q, coupledPopulationLossContrast J h q.1 (A q)
        ∂((Measure.pi fun _ : Fin n => D).prod μR) := by
      exact integral_superTraining_superSeed D μR μG hcontrastm
    _ = ∫ q, coupledPopulationLossContrast J h q.1 (A q)
        ∂((coupledSampleLaw n B J h).prod μR) := by
      rw [coupledSampleLaw_eq_iid]
    _ = ∫ σ, ∫ r, coupledPopulationLossContrast J h σ (A (σ, r)) ∂μR
        ∂coupledSampleLaw n B J h := integral_prod _ (by
          rw [coupledSampleLaw_eq_iid]
          exact hcontrastI)

/-- The signed budget `coupledSignedLossBudget` transfers exactly to the selection-bit
experiment. -/
theorem coupled_selected_logistic_signed_lower_bound
    {n B : ℕ} (hB : 0 < B) {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1) (J : ℕ → ℝ)
    {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
    (μR : Measure Rr) [IsProbabilityMeasure μR]
    (μG : Measure Ng) [IsProbabilityMeasure μG]
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod μR)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε) :
    coupledSignedLossBudget v ε n B ≤
      ∫ h, ∫ w, ∑ i, signOfBit (fun w' => superBits w' i) w *
          coupledSelectedLossRelease (fun q => coupledBlockReindex B (A q)) w i
        ∂superMeasure n (coupledBlockSpinProductMeasure J h) μR μG
        ∂coupledBlockPrior J (1 / v - 1) B := by
  have hb := coupled_logistic_population_loss_lower_bound hB hv0 hv1 J μR A hA hp hacc
  refine hb.trans_eq ?_
  apply integral_congr_ae
  filter_upwards [] with h
  exact (coupled_selected_signed_expectation_eq_population_contrast hB J h μR μG
    (fun q => coupledBlockReindex B (A q))
    ((continuous_coupledBlockReindex B).measurable.comp hA)
    (fun q => by rw [norm_coupledBlockReindex]; exact hp q)).symm

/-- In the explicit witness regime the actual selected signed logistic release has expectation
strictly larger than one fifth, uniformly in the fixed coupling. -/
theorem coupled_selected_logistic_signed_positive
    {n B : ℕ} (hn : 0 < n) (hBn : 32 * n ≤ B) (hB64 : 64 ≤ B)
    {ε : ℝ} (hε : ε ≤ 1 / 4096) (J : ℕ → ℝ)
    {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
    (μR : Measure Rr) [IsProbabilityMeasure μR]
    (μG : Measure Ng) [IsProbabilityMeasure μG]
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod μR)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε) :
    (1 / 5 : ℝ) <
      ∫ h, ∫ w, ∑ i, signOfBit (fun w' => superBits w' i) w *
          coupledSelectedLossRelease (fun q => coupledBlockReindex B (A q)) w i
        ∂superMeasure n (coupledBlockSpinProductMeasure J h) μR μG
        ∂coupledBlockPrior J 511 B := by
  have hp0 := coupled_logistic_population_loss_positive hn hBn hB64 hε J μR A hA hp hacc
  refine hp0.trans_eq ?_
  apply integral_congr_ae
  filter_upwards [] with h
  exact (coupled_selected_signed_expectation_eq_population_contrast (by omega : 0 < B)
    J h μR μG (fun q => coupledBlockReindex B (A q))
    ((continuous_coupledBlockReindex B).measurable.comp hA)
    (fun q => by rw [norm_coupledBlockReindex]; exact hp q)).symm

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledSelectionLaw.lean <==
import LossOnlyTraceability.HeterogeneousCoupledSampleIID
import LossOnlyTraceability.NativeBudgetsAssemblyLaw

/-! Law transport from the raw coupled-block supersample to two iid raw samples.

The elementary observation is a complete `B`-block spin vector.  Keeping the
observations raw here is important: normalization into `EuclideanSpace` happens
only when a loss or residual is evaluated. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory ProbabilityTheory

/-- One raw observation containing both spins in every one of the `B` blocks. -/
abbrev CoupledRawObservation (B : ℕ) := Fin B → Bool × Bool

/-- The randomness independent of the two raw sample rows: selection bits, learner seed,
and auxiliary noise seed. -/
abbrev CoupledSelectionSeed (Rr Ng : Type*) (n : ℕ) := ((Fin n → Bool) × Rr) × Ng

/-- Its product law, in the same association order as `superMeasure`. -/
def coupledSelectionSeedLaw {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
    (n : ℕ) (μR : Measure Rr) (μG : Measure Ng) : Measure (CoupledSelectionSeed Rr Ng n) :=
  ((Measure.pi fun _ : Fin n => fairBool).prod μR).prod μG

/-- The two unselected rows of the supersample, ordered `(true, false)`. -/
def coupledSuperRawPair {n B : ℕ} {Rr Ng : Type*}
    (ω : SuperSpace (CoupledRawObservation B) Rr Ng n) :
    CoupledBlockSample n B × CoupledBlockSample n B :=
  ((fun i => superPoint true i ω), fun i => superPoint false i ω)

/-- Raw pair together with every random variable independent of that pair. -/
def coupledSuperRawPairSeed {n B : ℕ} {Rr Ng : Type*}
    (ω : SuperSpace (CoupledRawObservation B) Rr Ng n) :
    (CoupledBlockSample n B × CoupledBlockSample n B) × CoupledSelectionSeed Rr Ng n :=
  (coupledSuperRawPair ω, ((superBits ω, superSeed ω), superNoiseSeed ω))

/-- Select the learner's `n` observations from an ordered `(true, false)` row pair. -/
def coupledSelectRawSample {n B : ℕ}
    (στ : CoupledBlockSample n B × CoupledBlockSample n B) (u : Fin n → Bool) :
    CoupledBlockSample n B :=
  fun i => if u i then στ.1 i else στ.2 i

/-- Regard an ordinary randomized learner as a learner on the independent pair experiment.
The auxiliary noise seed is deliberately ignored. -/
def coupledSelectedPairLearner {n B : ℕ} {Rr Ng : Type*}
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (q : (CoupledBlockSample n B × CoupledBlockSample n B) × CoupledSelectionSeed Rr Ng n) :
    EuclideanSpace ℝ (Fin (2 * B)) :=
  A (coupledSelectRawSample q.1 q.2.1.1, q.2.1.2)

@[simp] theorem coupledSelectedPairLearner_super {n B : ℕ} {Rr Ng : Type*}
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (ω : SuperSpace (CoupledRawObservation B) Rr Ng n) :
    coupledSelectedPairLearner A (coupledSuperRawPairSeed ω) =
      superLearner (fun σ r => A (σ, r)) ω := by
  apply congrArg A
  apply Prod.ext
  · funext i
    cases hb : superBits ω i <;> simp only [superBits] at hb <;>
      simp [coupledSuperRawPairSeed, coupledSuperRawPair, coupledSelectRawSample,
        trainingPoint, superBits, hb]
  · rfl

theorem measurable_coupledSuperRawPair {n B : ℕ} {Rr Ng : Type*}
    [MeasurableSpace Rr] [MeasurableSpace Ng] :
    Measurable (coupledSuperRawPair :
      SuperSpace (CoupledRawObservation B) Rr Ng n →
        CoupledBlockSample n B × CoupledBlockSample n B) := by
  exact (measurable_pi_lambda _ fun i => measurable_superPoint true i).prodMk
    (measurable_pi_lambda _ fun i => measurable_superPoint false i)

theorem measurable_coupledSuperRawPairSeed {n B : ℕ} {Rr Ng : Type*}
    [MeasurableSpace Rr] [MeasurableSpace Ng] :
    Measurable (coupledSuperRawPairSeed :
      SuperSpace (CoupledRawObservation B) Rr Ng n →
        (CoupledBlockSample n B × CoupledBlockSample n B) ×
          CoupledSelectionSeed Rr Ng n) := by
  exact measurable_coupledSuperRawPair.prodMk
    ((measurable_superBits.prodMk measurable_superSeed).prodMk measurable_superNoiseSeed)

theorem measurable_coupledSelectRawSample {n B : ℕ} :
    Measurable (Function.uncurry
      (coupledSelectRawSample : (CoupledBlockSample n B × CoupledBlockSample n B) →
        (Fin n → Bool) → CoupledBlockSample n B)) :=
  measurable_of_finite _

theorem measurable_coupledSelectedPairLearner {n B : ℕ} {Rr Ng : Type*}
    [MeasurableSpace Rr] [MeasurableSpace Ng]
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) : Measurable (coupledSelectedPairLearner (Ng := Ng) A) := by
  apply hA.comp
  exact (measurable_coupledSelectRawSample.comp
    (measurable_fst.prodMk (measurable_fst.comp (measurable_fst.comp measurable_snd)))).prodMk
      (measurable_snd.comp (measurable_fst.comp measurable_snd))

section Law

variable {n B : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
  (μR : Measure Rr) [IsProbabilityMeasure μR]
  (μG : Measure Ng) [IsProbabilityMeasure μG]

private theorem rawRow_law (b : Bool) :
    (Measure.pi fun _ : Bool × Fin n => coupledBlockSpinProductMeasure J h).map
        (fun z i => z (b, i)) = coupledSampleLaw n B J h := by
  let D := coupledBlockSpinProductMeasure J h
  let P := Measure.pi fun _ : Bool × Fin n => D
  haveI : IsProbabilityMeasure D := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  have hpi : iIndepFun (fun (p : Bool × Fin n) (z : Bool × Fin n → CoupledRawObservation B) => z p) P :=
    iIndepFun_pi (X := fun _ => id) fun _ => aemeasurable_id
  have hind : iIndepFun (fun i (z : Bool × Fin n → CoupledRawObservation B) => z (b, i)) P :=
    hpi.precomp (fun _ _ he => congrArg Prod.snd he)
  haveI : ∀ i : Fin n, IsProbabilityMeasure (P.map (fun z => z (b, i))) :=
    fun i => Measure.isProbabilityMeasure_map (measurable_pi_apply (b, i)).aemeasurable
  have hm := hind.map_fun_eq_infinitePi_map (fun i => measurable_pi_apply (b, i))
  rw [Measure.infinitePi_eq_pi] at hm
  have hev : ∀ i : Fin n, P.map (fun z => z (b, i)) = D := fun i =>
    (measurePreserving_eval (fun _ : Bool × Fin n => D) (b, i)).map_eq
  simp_rw [hev] at hm
  rw [coupledSampleLaw_eq_iid]
  exact hm

private theorem rawRows_indep :
    IndepFun (fun z : Bool × Fin n → CoupledRawObservation B => fun i => z (true, i))
      (fun z : Bool × Fin n → CoupledRawObservation B => fun i => z (false, i))
      (Measure.pi fun _ : Bool × Fin n => coupledBlockSpinProductMeasure J h) := by
  let D := coupledBlockSpinProductMeasure J h
  let P := Measure.pi fun _ : Bool × Fin n => D
  haveI : IsProbabilityMeasure D := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  have hpi : iIndepFun (fun (p : Bool × Fin n) (z : Bool × Fin n → CoupledRawObservation B) => z p) P :=
    iIndepFun_pi (X := fun _ => id) fun _ => aemeasurable_id
  let S := Finset.filter (fun p : Bool × Fin n => p.1 = true) Finset.univ
  let T := Finset.filter (fun p : Bool × Fin n => p.1 = false) Finset.univ
  have hST : Disjoint S T := by
    rw [Finset.disjoint_left]
    intro p hpS hpT
    simp only [S, T, Finset.mem_filter, Finset.mem_univ, true_and] at hpS hpT
    simp_all
  have hfin := hpi.indepFun_finset S T hST (fun p => measurable_pi_apply p)
  exact hfin.comp
    (measurable_pi_lambda _ fun i => measurable_pi_apply
      (⟨(true, i), by simp [S]⟩ : S))
    (measurable_pi_lambda _ fun i => measurable_pi_apply
      (⟨(false, i), by simp [T]⟩ : T))

/-- The two raw supersample rows are independent copies of `coupledSampleLaw`. -/
theorem coupledSuperRawPair_data_law :
    (Measure.pi fun _ : Bool × Fin n => coupledBlockSpinProductMeasure J h).map
        (fun z => ((fun i => z (true, i)), fun i => z (false, i))) =
      (coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h) := by
  letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  rw [(indepFun_iff_map_prod_eq_prod_map_map
    (measurable_pi_lambda _ fun i => measurable_pi_apply (true, i)).aemeasurable
    (measurable_pi_lambda _ fun i => measurable_pi_apply (false, i)).aemeasurable).1
      (rawRows_indep J h), rawRow_law J h true, rawRow_law J h false]

/-- Exact law of the raw pair and the independent bits/seed/noise package. -/
theorem coupledSuperRawPairSeed_law :
    (superMeasure n (coupledBlockSpinProductMeasure J h) μR μG).map
        (coupledSuperRawPairSeed :
          SuperSpace (CoupledRawObservation B) Rr Ng n → _) =
      ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod
        (coupledSelectionSeedLaw n μR μG) := by
  unfold superMeasure coupledSuperRawPairSeed coupledSuperRawPair coupledSelectionSeedLaw
  let row : (Bool × Fin n → CoupledRawObservation B) →
      CoupledBlockSample n B × CoupledBlockSample n B :=
    fun z => ((fun i => z (true, i)), fun i => z (false, i))
  have hrow : MeasurePreserving row
      (Measure.pi fun _ : Bool × Fin n => coupledBlockSpinProductMeasure J h)
      ((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)) :=
    ⟨(measurable_pi_lambda _ fun i => measurable_pi_apply (true, i)).prodMk
        (measurable_pi_lambda _ fun i => measurable_pi_apply (false, i)),
      coupledSuperRawPair_data_law J h⟩
  have hbase := hrow.prod (MeasurePreserving.id
    ((Measure.pi fun _ : Fin n => fairBool).prod μR))
  have hfull := hbase.prod (MeasurePreserving.id μG)
  have hassoc : MeasurePreserving
      (MeasurableEquiv.prodAssoc :
        (((CoupledBlockSample n B × CoupledBlockSample n B) ×
          ((Fin n → Bool) × Rr)) × Ng) →
          (CoupledBlockSample n B × CoupledBlockSample n B) ×
            (((Fin n → Bool) × Rr) × Ng))
      ((((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod
        ((Measure.pi fun _ : Fin n => fairBool).prod μR)).prod μG)
      (((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod
        (((Measure.pi fun _ : Fin n => fairBool).prod μR).prod μG)) :=
    ⟨MeasurableEquiv.prodAssoc.measurable, Measure.prodAssoc_prod⟩
  exact (hassoc.comp hfull).map_eq

/-- Measure-preserving form of `coupledSuperRawPairSeed_law`. -/
theorem measurePreserving_coupledSuperRawPairSeed :
    MeasurePreserving (coupledSuperRawPairSeed :
      SuperSpace (CoupledRawObservation B) Rr Ng n → _)
      (superMeasure n (coupledBlockSpinProductMeasure J h) μR μG)
      (((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod
        (coupledSelectionSeedLaw n μR μG)) :=
  ⟨measurable_coupledSuperRawPairSeed, coupledSuperRawPairSeed_law J h μR μG⟩

/-- The selected raw training sample and learner seed have the ordinary sample/seed law. -/
theorem coupled_integral_superTraining_superSeed
    {F : CoupledBlockSample n B × Rr → ℝ} (hF : Measurable F) :
    ∫ ω, F ((fun i => trainingPoint superPoint superBits i ω), superSeed ω)
        ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) =
      ∫ q, F q ∂((coupledSampleLaw n B J h).prod μR) := by
  letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  rw [coupledSampleLaw_eq_iid]
  exact integral_superTraining_superSeed (coupledBlockSpinProductMeasure J h) μR μG hF

/-- Integral transport to the independent raw-pair experiment. -/
theorem coupled_integral_superRawPairSeed
    {F : (CoupledBlockSample n B × CoupledBlockSample n B) ×
      CoupledSelectionSeed Rr Ng n → ℝ} (hF : Measurable F) :
    ∫ ω, F (coupledSuperRawPairSeed ω)
        ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) =
      ∫ q, F q ∂(((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod
        (coupledSelectionSeedLaw n μR μG)) := by
  rw [← coupledSuperRawPairSeed_law J h μR μG,
    integral_map measurable_coupledSuperRawPairSeed.aemeasurable hF.aestronglyMeasurable]

/-- An ordinary learner evaluated after pair selection has exactly its usual sample/seed law. -/
theorem coupled_integral_selectedPairLearner
    (A : CoupledBlockSample n B × Rr → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) {F : EuclideanSpace ℝ (Fin (2 * B)) → ℝ} (hF : Measurable F) :
    ∫ q, F (coupledSelectedPairLearner (Ng := Ng) A q)
        ∂(((coupledSampleLaw n B J h).prod (coupledSampleLaw n B J h)).prod
          (coupledSelectionSeedLaw n μR μG)) =
      ∫ q, F (A q) ∂((coupledSampleLaw n B J h).prod μR) := by
  calc
    _ = ∫ ω, F (coupledSelectedPairLearner A (coupledSuperRawPairSeed ω))
        ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) :=
      (coupled_integral_superRawPairSeed J h μR μG
        (hF.comp (measurable_coupledSelectedPairLearner A hA))).symm
    _ = ∫ ω, F (A ((fun i => trainingPoint superPoint superBits i ω), superSeed ω))
        ∂(superMeasure n (coupledBlockSpinProductMeasure J h) μR μG) := by
      apply integral_congr_ae
      filter_upwards [] with ω
      rw [coupledSelectedPairLearner_super]
      rfl
    _ = _ := coupled_integral_superTraining_superSeed J h μR μG (hF.comp hA)

end Law

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledSignedCalibration.lean <==
import LossOnlyTraceability.HeterogeneousCoupledBlockVariance
import LossOnlyTraceability.CoupledBlockCalibration
import LossOnlyTraceability.HeterogeneousCoupledSampleLaw
import LossOnlyTraceability.HeterogeneousCoupledPriorCalibrationMoments
import LossOnlyTraceability.HeterogeneousCoupledMeanContinuity

/-! Prior-averaged logistic calibration for a randomized proper learner on coupled blocks. -/

noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace ENNReal

private theorem measurable_coupledBlockReindex (B : ℕ) : Measurable (coupledBlockReindex B) := by
  apply Continuous.measurable
  unfold coupledBlockReindex
  apply (PiLp.continuous_toLp 2 (fun _ : Fin (2 * B) => ℝ)).comp
  apply continuous_pi
  intro j
  exact PiLp.continuous_apply 2 (fun _ : Fin B × Bool => ℝ) ((coupledBlockCoordEquiv B).symm j)

/-- The final accuracy-to-weighted-alignment step for the actual coupled-block sample and data
laws.  Accuracy is the ordinary comparison promise against every proper comparator. -/
theorem coupled_logistic_signed_calibration {n B : ℕ} (hB : 0 < B) {v ε : ℝ}
    (hv0 : 0 < v) (hv1 : v < 1) (J : ℕ → ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hproper : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
          (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod ν))
        ≤ nativePopulationObjective quarticPotential logisticLoss
            (coupledBlockDataLaw J B h) θ + ε) :
    coupledCalibrationBudget (1 / 2) (1 / 4) v ε B ≤
      ∫ h, ∫ σ, ∫ ω,
        (-logisticSlope ⟪A (σ, ω), coupledBlockMeanVector J B h⟫_ℝ *
          ⟪A (σ, ω), coupledBlockMeanVector J B h⟫_ℝ) ∂ν
        ∂coupledSampleLaw n B J h ∂coupledBlockPrior J (1 / v - 1) B := by
  have hκ : 0 < 1 / v - 1 :=
    sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  let F : Ω → CoupledBlockSample n B → (Fin B → ℝ × ℝ) → ℝ := fun ω σ h =>
    -logisticSlope ⟪A (σ, ω), coupledBlockMeanVector J B h⟫_ℝ *
      ⟪A (σ, ω), coupledBlockMeanVector J B h⟫_ℝ
  have hFmeas : ∀ σ, Measurable
      (fun z : Ω × (Fin B → ℝ × ℝ) => F z.1 σ z.2) := by
    intro σ
    have hAσ : Measurable fun z : Ω × (Fin B → ℝ × ℝ) => A (σ, z.1) :=
      hA.comp (measurable_const.prodMk measurable_fst)
    have hμ : Measurable fun z : Ω × (Fin B → ℝ × ℝ) =>
        coupledBlockMeanVector J B z.2 :=
      (continuous_coupledMeanVector J B).measurable.comp measurable_snd
    have hm : Measurable fun z : Ω × (Fin B → ℝ × ℝ) =>
        ⟪A (σ, z.1), coupledBlockMeanVector J B z.2⟫_ℝ :=
      (continuous_fst.inner continuous_snd).measurable.comp (hAσ.prodMk hμ)
    exact Measurable.fun_mul (((sharp_contDiff_logisticSlope (k := 0)).continuous.measurable.comp hm).neg) hm
  have hFbound : ∀ ω σ h, |F ω σ h| ≤ 1 := by
    intro ω σ h
    have hm : |⟪A (σ, ω), coupledBlockMeanVector J B h⟫_ℝ| ≤ 1 :=
      (abs_real_inner_le_norm _ _).trans (by
        have hp := hproper (σ, ω)
        have hμ := norm_coupledBlockMeanVector_le_one hB J h
        nlinarith [norm_nonneg (A (σ, ω)), norm_nonneg (coupledBlockMeanVector J B h)])
    dsimp [F]
    rw [abs_mul, abs_neg]
    exact (mul_le_mul (abs_logisticSlope_le_one _) hm (abs_nonneg _) (by norm_num)).trans_eq
      (mul_one 1)
  have hRint := integrable_coupledSampleAverage_prior ν hκ J F hFmeas hFbound
  have hLint := integrable_coupled_calibration_integrand hκ hB J (1 / 2) (1 / 4) ε
  have hpoint : ∀ h : Fin B → ℝ × ℝ,
      sharpSlope (1 / 2) * ‖coupledBlockMeanVector J B h‖ ^ (4 / 3 : ℝ) - ε
          - (1 / 4) * sharpMargin (1 / 2) ^ 2 / 2 *
            (‖coupledBlockMeanVector J B h‖ ^ (8 / 3 : ℝ)
              + 2 * ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ) / (2 * (B : ℝ)))
          - (1 / 4 : ℝ) ^ 2 * ‖coupledBlockMeanVector J B h‖ ^ 4 / 4
        ≤ ∫ σ, ∫ ω, F ω σ h ∂ν ∂coupledSampleLaw n B J h := by
    intro h
    letI := isProbabilityMeasure_coupledBlockDataLaw J B h
    letI := isProbabilityMeasure_coupledSampleLaw n B J h
    have hd : 0 < 2 * B := Nat.mul_pos (by norm_num) hB
    have hθm : Measurable fun q : CoupledBlockSample n B × Ω => coupledBlockReindex B (A q) :=
      (measurable_coupledBlockReindex B).comp hA
    have hθproper : ∀ q : CoupledBlockSample n B × Ω, ‖coupledBlockReindex B (A q)‖ ≤ 1 :=
      fun q => by rw [norm_coupledBlockReindex]; exact hproper q
    have hD := isCoupledBlockDataLaw_coupledBlockDataLaw hB J h
    have hcomp : ‖sharpComparisonPoint (1 / 2) (coupledBlockDataMean J B h)‖ ≤ 1 :=
      sharp_norm_comparisonPoint_le_one (by norm_num) (by norm_num) hD.norm_mean_le_one
    have hw := coupled_quartic_weighted_calibration
      ((coupledSampleLaw n B J h).prod ν) hd hD sharp_logisticLoss_nativeLinkClass
      sharp_measurable_logisticLoss (by norm_num) hθm hθproper
      (hacc h _ hcomp)
    rw [sharp_deriv_logisticLoss] at hw
    rw [norm_coupledBlockDataMean_eq] at hw
    have hWint : Integrable (fun q : CoupledBlockSample n B × Ω =>
        -logisticSlope ⟪coupledBlockReindex B (A q), coupledBlockDataMean J B h⟫_ℝ *
          ⟪coupledBlockReindex B (A q), coupledBlockDataMean J B h⟫_ℝ)
        ((coupledSampleLaw n B J h).prod ν) := by
      refine Integrable.of_bound ?_ 1 (Filter.Eventually.of_forall fun q => ?_)
      · have hm : Measurable fun q : CoupledBlockSample n B × Ω =>
            ⟪coupledBlockReindex B (A q), coupledBlockDataMean J B h⟫_ℝ :=
          (continuous_fst.inner continuous_snd).measurable.comp (hθm.prodMk measurable_const)
        exact (Measurable.fun_mul
          (((sharp_contDiff_logisticSlope (k := 0)).continuous.measurable.comp hm).neg) hm).aestronglyMeasurable
      · rw [Real.norm_eq_abs, abs_mul, abs_neg]
        have hm : |⟪coupledBlockReindex B (A q), coupledBlockDataMean J B h⟫_ℝ| ≤ 1 :=
          (abs_real_inner_le_norm _ _).trans (by
            rw [norm_coupledBlockReindex, norm_coupledBlockDataMean_eq]
            have hp := hproper q
            have hμ := norm_coupledBlockMeanVector_le_one hB J h
            nlinarith [norm_nonneg (A q), norm_nonneg (coupledBlockMeanVector J B h)])
        exact (mul_le_mul (abs_logisticSlope_le_one _) hm (abs_nonneg _) (by norm_num)).trans_eq
          (mul_one 1)
    rw [integral_prod _ hWint] at hw
    simpa only [coupledBlockDataMean_eq_reindex, inner_coupledBlockReindex, F,
      Nat.cast_mul, Nat.cast_ofNat] using hw
  have hmono :
      (∫ h, (sharpSlope (1 / 2) * ‖coupledBlockMeanVector J B h‖ ^ (4 / 3 : ℝ) - ε
          - (1 / 4) * sharpMargin (1 / 2) ^ 2 / 2 *
            (‖coupledBlockMeanVector J B h‖ ^ (8 / 3 : ℝ)
              + 2 * ‖coupledBlockMeanVector J B h‖ ^ (2 / 3 : ℝ) / (2 * (B : ℝ)))
          - (1 / 4 : ℝ) ^ 2 * ‖coupledBlockMeanVector J B h‖ ^ 4 / 4)
        ∂coupledBlockPrior J (1 / v - 1) B)
      ≤ ∫ h, ∫ σ, ∫ ω, F ω σ h ∂ν ∂coupledSampleLaw n B J h
          ∂coupledBlockPrior J (1 / v - 1) B :=
    integral_mono hLint hRint hpoint
  exact (coupled_prior_integrated_calibration_budget hB hv0 hv1 J
    (b := (1 / 2)) (H := (1 / 4)) (ε := ε) (by norm_num) (by norm_num)).trans hmono

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledSignedLoss.lean <==
import LossOnlyTraceability.HeterogeneousCoupledTrainingScore
import LossOnlyTraceability.LogisticTaylor

/-! A signed logistic-loss contrast from concrete score calibration and dependent energy. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory
open scoped BigOperators InnerProductSpace

/-- A conservative loss contrast: loss at the population mean minus each training loss. -/
def coupledMeanLossContrast {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) (θ : EuclideanSpace ℝ (Fin (2 * B))) : ℝ :=
  ∑ i, (logisticLoss ⟪θ, coupledBlockDataMean J B h⟫_ℝ -
    logisticLoss ⟪θ, coupledBlockFeature B (σ i)⟫_ℝ)

/-- Taylor's upper remainder costs one eighth of the centered training energy. -/
theorem coupledMeanLossContrast_lower {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) (θ : EuclideanSpace ℝ (Fin (2 * B))) :
    coupledTrainingScore J h σ θ - (1 / 8 : ℝ) *
      (∑ i, ⟪θ, coupledBlockFeature B (σ i) - coupledBlockDataMean J B h⟫_ℝ ^ 2)
      ≤ coupledMeanLossContrast J h σ θ := by
  unfold coupledTrainingScore coupledMeanLossContrast
  rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
  apply Finset.sum_le_sum
  intro i _
  have ht := logisticLoss_remainder_le ⟪θ, coupledBlockFeature B (σ i)⟫_ℝ
    ⟪θ, coupledBlockDataMean J B h⟫_ℝ
  rw [inner_sub_right]
  linarith

theorem abs_coupledMeanLossContrast_le {n B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (σ : CoupledBlockSample n B)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) (hp : ‖θ‖ ≤ 1) :
    |coupledMeanLossContrast J h σ θ| ≤ 2 * n := by
  have hm : ‖coupledBlockDataMean J B h‖ ≤ 1 := by
    rw [norm_coupledBlockDataMean_eq]
    exact norm_coupledBlockMeanVector_le_one hB J h
  apply (Finset.abs_sum_le_sum_abs _ _).trans
  calc
    _ ≤ ∑ _i : Fin n, (2 : ℝ) := by
      apply Finset.sum_le_sum
      intro i _
      apply (abs_logisticLoss_sub_le_global _ _).trans
      have h1 := (abs_real_inner_le_norm θ (coupledBlockDataMean J B h)).trans
        (mul_le_mul hp hm (norm_nonneg _) (by norm_num : (0 : ℝ) ≤ 1))
      have h2 := abs_real_inner_le_norm θ (coupledBlockFeature B (σ i))
      rw [norm_coupledBlockFeature hB, mul_one] at h2
      have ht := abs_sub_le ⟪θ, coupledBlockDataMean J B h⟫_ℝ 0 ⟪θ, coupledBlockFeature B (σ i)⟫_ℝ
      simp only [sub_zero, zero_sub, abs_neg] at ht
      nlinarith
    _ = _ := by simp; ring

theorem measurable_coupledMeanLossContrast_seed {n B : ℕ} {Ω : Type*} [MeasurableSpace Ω]
    (J : ℕ → ℝ) (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (σ : CoupledBlockSample n B) :
    Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => coupledMeanLossContrast J z.2 σ (A (σ, z.1))) := by
  have ha : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => A (σ, z.1)) :=
    hA.comp (measurable_const.prodMk measurable_fst)
  have hm : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => coupledBlockDataMean J B z.2) := by
    simp only [coupledBlockDataMean_eq_reindex]
    exact ((continuous_coupledBlockReindex B).comp (continuous_coupledMeanVector J B)).measurable.comp measurable_snd
  unfold coupledMeanLossContrast
  apply Finset.measurable_sum
  intro i _
  exact (sharp_measurable_logisticLoss.comp (measurable_inner_native ha hm)).sub
    (sharp_measurable_logisticLoss.comp (measurable_inner_native ha measurable_const))

/-- At every field vector, actual sample/seed loss contrast dominates score minus energy. -/
theorem coupledMeanLossContrast_expectation_lower {n B : ℕ} (hB : 0 < B)
    (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    (∫ σ, ∫ ω, coupledTrainingScore J h σ (A (σ, ω)) ∂ν ∂coupledSampleLaw n B J h) -
      (coupledMatrixEnergyK n B + matrixEnergyS B) / 8 ≤
      ∫ σ, ∫ ω, coupledMeanLossContrast J h σ (A (σ, ω)) ∂ν ∂coupledSampleLaw n B J h := by
  letI := isProbabilityMeasure_coupledSampleLaw n B J h
  let P := (coupledSampleLaw n B J h).prod ν
  have hSm : Measurable fun q => coupledTrainingScore J h q.1 (A q) := by
    unfold coupledTrainingScore
    apply Finset.measurable_sum
    intro i _
    exact (((sharp_contDiff_logisticSlope (k := 0)).continuous.measurable.comp
      (measurable_inner_native hA measurable_const)).neg).mul
      (measurable_inner_native hA ((measurable_of_finite (fun σ : CoupledBlockSample n B =>
        coupledBlockFeature B (σ i) - coupledBlockDataMean J B h)).comp measurable_fst))
  have hCm : Measurable fun q => coupledMeanLossContrast J h q.1 (A q) := by
    unfold coupledMeanLossContrast
    apply Finset.measurable_sum
    intro i _
    exact (sharp_measurable_logisticLoss.comp (measurable_inner_native hA measurable_const)).sub
      (sharp_measurable_logisticLoss.comp
        (measurable_inner_native hA ((measurable_of_finite (fun σ : CoupledBlockSample n B =>
          coupledBlockFeature B (σ i))).comp measurable_fst)))
  have hSi : Integrable (fun q => coupledTrainingScore J h q.1 (A q)) P :=
    Integrable.of_bound hSm.aestronglyMeasurable (2 * n)
      (Filter.Eventually.of_forall fun q => by simpa only [Real.norm_eq_abs] using
        (abs_coupledTrainingScore_le hB J h q.1 (A q) (hp q)))
  have hCi : Integrable (fun q => coupledMeanLossContrast J h q.1 (A q)) P :=
    Integrable.of_bound hCm.aestronglyMeasurable (2 * n)
      (Filter.Eventually.of_forall fun q => by simpa only [Real.norm_eq_abs] using
        (abs_coupledMeanLossContrast_le hB J h q.1 (A q) (hp q)))
  obtain ⟨hEi, hE⟩ := coupledBlock_proper_training_energy hB J h ν A hA hp
  have hb := integral_mono (hSi.sub (hEi.const_mul (1 / 8 : ℝ))) hCi
    (fun q => coupledMeanLossContrast_lower J h q.1 (A q))
  simp only [Pi.sub_apply] at hb
  rw [integral_sub hSi (hEi.const_mul (1 / 8 : ℝ)), integral_const_mul] at hb
  rw [← integral_prod _ hSi, ← integral_prod _ hCi]
  linarith

/-- Explicit signed loss budget; its admissibility is separate from the lower-bound theorem. -/
def coupledSignedLossBudget (v ε : ℝ) (n B : ℕ) : ℝ :=
  (1 / v - 1) * coupledCalibrationBudget (1 / 2) (1 / 4) v ε B -
    (coupledMatrixEnergyK n B + matrixEnergyS B) / 8

/-- Ordinary comparison accuracy forces a positive contrast whenever the explicit budget is positive. -/
theorem coupled_logistic_signed_loss_lower_bound {n B : ℕ} (hB : 0 < B) {v ε : ℝ}
    (hv0 : 0 < v) (hv1 : v < 1) (J : ℕ → ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε) :
    coupledSignedLossBudget v ε n B ≤
      ∫ h, ∫ σ, ∫ ω, coupledMeanLossContrast J h σ (coupledBlockReindex B (A (σ, ω))) ∂ν
        ∂coupledSampleLaw n B J h ∂coupledBlockPrior J (1 / v - 1) B := by
  have hκ : 0 < 1 / v - 1 := sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  let AR := fun q => coupledBlockReindex B (A q)
  have hAR : Measurable AR := (continuous_coupledBlockReindex B).measurable.comp hA
  have hpR : ∀ q, ‖AR q‖ ≤ 1 := fun q => by dsimp [AR]; rw [norm_coupledBlockReindex]; exact hp q
  have hSi := integrable_coupledSampleAverage_prior ν hκ J
    (fun ω σ h => coupledTrainingScore J h σ (AR (σ, ω)))
    (measurable_coupledTrainingScore_seed J AR hAR)
    (fun ω σ h => abs_coupledTrainingScore_le hB J h σ _ (hpR _))
  have hCi := integrable_coupledSampleAverage_prior ν hκ J
    (fun ω σ h => coupledMeanLossContrast J h σ (AR (σ, ω)))
    (measurable_coupledMeanLossContrast_seed J AR hAR)
    (fun ω σ h => abs_coupledMeanLossContrast_le hB J h σ _ (hpR _))
  have hb := integral_mono (hSi.sub (integrable_const ((coupledMatrixEnergyK n B + matrixEnergyS B) / 8))) hCi
    (fun h => coupledMeanLossContrast_expectation_lower hB J h ν AR hAR hpR)
  simp only [Pi.sub_apply] at hb
  rw [integral_sub hSi (integrable_const _), integral_const] at hb
  simp only [probReal_univ, smul_eq_mul, one_mul] at hb
  have hs := coupled_logistic_training_score_lower_bound hB hv0 hv1 J ν A hA hp hacc
  rw [coupled_randomized_training_score_eq hB hκ J ν A hA hp] at hs
  exact (sub_le_sub_right hs _).trans hb

/-- Population loss is at least mean loss, with the actual dependent data law. -/
theorem coupledMeanLossContrast_le_population {n B : ℕ} (hB : 0 < B)
    (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ) (σ : CoupledBlockSample n B)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) (hp : ‖θ‖ ≤ 1) :
    coupledMeanLossContrast J h σ θ ≤
      ∑ i, ((∫ z, logisticLoss ⟪θ, z⟫_ℝ ∂coupledBlockDataLaw J B h) -
        logisticLoss ⟪θ, coupledBlockFeature B (σ i)⟫_ℝ) := by
  letI := isProbabilityMeasure_coupledBlockDataLaw J B h
  apply Finset.sum_le_sum
  intro i _
  exact sub_le_sub_right (coupled_link_jensen (isCoupledBlockDataLaw_coupledBlockDataLaw hB J h)
    sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss hp) _

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledSignedScore.lean <==
import LossOnlyTraceability.HeterogeneousCoupledSignedCalibration
import LossOnlyTraceability.HeterogeneousCoupledLogisticRandomized
import LossOnlyTraceability.HeterogeneousCoupledSampleIID

/-! # Signed calibration for the actual dependent-block logistic family

The theorem quantifies over measurable proper randomized learners, assumes only
ordinary comparison accuracy, and uses the normalized prior and actual iid sample
law.  It concludes a weighted centered-training-score bound.  The dependent-energy
estimate and the two-sided noisy-information law are separate statements.
-/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory
open scoped InnerProductSpace

/-- Accuracy forces a signed centered training-score signal, uniformly over every
fixed real coupling `J`.  Nonzero couplings give genuinely dependent coordinates. -/
theorem coupled_logistic_training_score_lower_bound {n B : ℕ} (hB : 0 < B) {v ε : ℝ}
    (hv0 : 0 < v) (hv1 : v < 1) (J : ℕ → ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hproper : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε) :
    (1 / v - 1) * coupledCalibrationBudget (1 / 2) (1 / 4) v ε B ≤
      ∫ ω, coupledScoreExpectation J (1 / v - 1)
        (coupledLogisticWeightedT J (fun σ => A (σ, ω))) ∂ν := by
  have hκ : 0 < 1 / v - 1 :=
    sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  have hcal := coupled_logistic_signed_calibration hB hv0 hv1 J ν A hA hproper hacc
  have hfp := coupled_logistic_randomized_signed_fingerprint ν hκ hB J A hA hproper
  rw [coupled_logistic_randomized_mean_expectation ν hκ hB J A hA hproper] at hfp
  exact (mul_le_mul_of_nonneg_left hcal hκ.le).trans hfp

/-- The per-training-example form makes the sample-size normalization explicit. -/
theorem coupled_logistic_average_training_score_lower_bound {n B : ℕ} (hn : 0 < n)
    (hB : 0 < B) {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1) (J : ℕ → ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hproper : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε) :
    ((1 / v - 1) / n) * coupledCalibrationBudget (1 / 2) (1 / 4) v ε B ≤
      (∫ ω, coupledScoreExpectation J (1 / v - 1)
        (coupledLogisticWeightedT J (fun σ => A (σ, ω))) ∂ν) / n := by
  have he := div_le_div_of_nonneg_right
    (coupled_logistic_training_score_lower_bound hB hv0 hv1 J ν A hA hproper hacc)
    (show (0 : ℝ) ≤ n by exact_mod_cast hn.le)
  simpa only [div_mul_eq_mul_div] using he

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledSignedWitness.lean <==
import LossOnlyTraceability.HeterogeneousCoupledPopulationContrast
import LossOnlyTraceability.CoupledSignedAdmissibility

/-! An explicit positive signed-loss bound for dependent two-spin blocks. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory

/-- The actual budget is strictly positive throughout this finite parameter regime. -/
theorem coupledSignedLossBudget_witness {n B : ℕ} (hn : 0 < n)
    (hBn : 32 * n ≤ B) (hB64 : 64 ≤ B) {ε : ℝ} (hε : ε ≤ 1 / 4096) :
    (1 / 5 : ℝ) < coupledSignedLossBudget (1 / 512) ε n B :=
  coupled_signed_loss_admissible hn hBn hB64 hε

/-- Every accurate proper randomized learner has positive prior-averaged
population-minus-training loss sum.  The coupling is any fixed real number. -/
theorem coupled_logistic_population_loss_positive {n B : ℕ} (hn : 0 < n)
    (hBn : 32 * n ≤ B) (hB64 : 64 ≤ B) {ε : ℝ} (hε : ε ≤ 1 / 4096) (J : ℕ → ℝ)
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1)
    (hacc : ∀ h : Fin B → ℝ × ℝ, ∀ θ : EuclideanSpace ℝ (Fin (2 * B)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential logisticLoss
        (coupledBlockDataLaw J B h) (coupledBlockReindex B (A q))
        ∂((coupledSampleLaw n B J h).prod ν)) ≤
      nativePopulationObjective quarticPotential logisticLoss (coupledBlockDataLaw J B h) θ + ε) :
    (1 / 5 : ℝ) <
      ∫ h, ∫ σ, ∫ ω, coupledPopulationLossContrast J h σ (coupledBlockReindex B (A (σ, ω))) ∂ν
        ∂coupledSampleLaw n B J h ∂coupledBlockPrior J 511 B := by
  have hb := coupled_logistic_population_loss_lower_bound (by omega : 0 < B)
    (by norm_num : (0 : ℝ) < 1 / 512) (by norm_num : (1 / 512 : ℝ) < 1) J ν A hA hp hacc
  have hp := (coupledSignedLossBudget_witness hn hBn hB64 hε).trans_le hb
  norm_num at hp
  exact hp

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledSuperKernel.lean <==
import LossOnlyTraceability.HeterogeneousCoupledSampleIID
import LossOnlyTraceability.NativeBudgetsAssemblyLaw
import LossOnlyTraceability.TransferTheoremFull

/-! The actual dependent-block supersample as a measurable kernel in its fields. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory ProbabilityTheory
open scoped ENNReal

/-- Finite iid raw block laws vary measurably with all external fields. -/
theorem measurable_coupledRawIIDLaw (ι : Type*) [Fintype ι] (B : ℕ) (J : ℕ → ℝ) :
    Measurable (fun h : Fin B → ℝ × ℝ =>
      Measure.pi (fun _ : ι => coupledBlockSpinProductMeasure J h)) := by
  classical
  refine Measure.measurable_of_measurable_coe _ fun s hs => ?_
  have he : ∀ h : Fin B → ℝ × ℝ,
      (Measure.pi (fun _ : ι => coupledBlockSpinProductMeasure J h)) s =
        ∑' σ : ι → Fin B → Bool × Bool,
          (∏ i, ∏ b : Fin B, ENNReal.ofReal (blockProb (J b) (h b) (σ i b))) * Measure.dirac σ s := by
    intro h
    letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
    conv_lhs => rw [← Measure.sum_smul_dirac
      (Measure.pi (fun _ : ι => coupledBlockSpinProductMeasure J h))]
    rw [Measure.sum_apply _ hs]
    apply tsum_congr
    intro σ
    rw [Measure.smul_apply, smul_eq_mul, Measure.pi_singleton]
    simp_rw [coupledBlockSpinProductMeasure_singleton]
  simp_rw [he]
  apply Measurable.tsum
  intro σ
  apply Measurable.mul_const
  apply Finset.measurable_prod
  intro i _
  apply Finset.measurable_prod
  intro b _
  exact ENNReal.measurable_ofReal.comp
    ((continuous_blockProb (J b) (σ i b)).measurable.comp (measurable_pi_apply b))

/-- The raw `2n` iid candidates, keeping the two coordinates within a block dependent. -/
def coupledDataKernel (n B : ℕ) (J : ℕ → ℝ) :
    Kernel (Fin B → ℝ × ℝ) (Bool × Fin n → Fin B → Bool × Bool) where
  toFun h := Measure.pi fun _ : Bool × Fin n => coupledBlockSpinProductMeasure J h
  measurable' := measurable_coupledRawIIDLaw (Bool × Fin n) B J

instance isMarkovKernel_coupledDataKernel (n B : ℕ) (J : ℕ → ℝ) :
    IsMarkovKernel (coupledDataKernel n B J) := by
  refine ⟨fun h => ?_⟩
  letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
  change IsProbabilityMeasure (Measure.pi fun _ : Bool × Fin n => coupledBlockSpinProductMeasure J h)
  infer_instance

/-- The actual selection experiment, including independent learner and noise seeds. -/
def coupledSuperKernel (n B : ℕ) (J : ℕ → ℝ) {R G : Type*}
    [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν] (γ : Measure G) [IsProbabilityMeasure γ] :
    Kernel (Fin B → ℝ × ℝ) (SuperSpace (Fin B → Bool × Bool) R G n) :=
  (coupledDataKernel n B J ×ₖ Kernel.const _ ((Measure.pi fun _ : Fin n => fairBool).prod ν)) ×ₖ
    Kernel.const _ γ

instance isMarkovKernel_coupledSuperKernel (n B : ℕ) (J : ℕ → ℝ) {R G : Type*}
    [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν] (γ : Measure G) [IsProbabilityMeasure γ] :
    IsMarkovKernel (coupledSuperKernel n B J ν γ) := by
  unfold coupledSuperKernel
  infer_instance

theorem coupledSuperKernel_apply (n B : ℕ) (J : ℕ → ℝ) {R G : Type*}
    [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν] (γ : Measure G) [IsProbabilityMeasure γ]
    (h : Fin B → ℝ × ℝ) :
    coupledSuperKernel n B J ν γ h = superMeasure n (coupledBlockSpinProductMeasure J h) ν γ := by
  rw [coupledSuperKernel, Kernel.prod_apply, Kernel.prod_apply, Kernel.const_apply, Kernel.const_apply]
  rfl

/-- Bounded jointly measurable statistics have integrable fieldwise expectations. -/
theorem integrable_coupledSuper_average {n B : ℕ} (J : ℕ → ℝ) {κ : ℝ} (hκ : 0 < κ)
    {R G : Type*} [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν] (γ : Measure G) [IsProbabilityMeasure γ]
    (F : (Fin B → ℝ × ℝ) × SuperSpace (Fin B → Bool × Bool) R G n → ℝ)
    (hF : Measurable F) {C : ℝ} (hb : ∀ x, |F x| ≤ C) :
    Integrable (fun h => ∫ ω, F (h, ω)
      ∂superMeasure n (coupledBlockSpinProductMeasure J h) ν γ) (coupledBlockPrior J κ B) := by
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hm : StronglyMeasurable (fun h => ∫ ω, F (h, ω) ∂coupledSuperKernel n B J ν γ h) :=
    hF.stronglyMeasurable.integral_kernel_prod_right'
  have hi : Integrable (fun h => ∫ ω, F (h, ω) ∂coupledSuperKernel n B J ν γ h)
      (coupledBlockPrior J κ B) := by
    apply Integrable.of_bound hm.aestronglyMeasurable C
    filter_upwards [] with h
    have hn := norm_integral_le_of_norm_le_const (μ := coupledSuperKernel n B J ν γ h)
      (f := fun ω => F (h, ω)) (C := C)
      (Filter.Eventually.of_forall fun ω => by simpa only [Real.norm_eq_abs] using hb (h, ω))
    simpa using hn
  simpa only [coupledSuperKernel_apply] using hi

/-- No prior-integrability assumption is needed for individual information of a measurable
observation of the actual independent fair selection bits. -/
theorem integrable_coupledSuper_information {n B : ℕ} (J : ℕ → ℝ) {κ : ℝ} (hκ : 0 < κ)
    {R G : Type*} [MeasurableSpace R] [MeasurableSpace G]
    (ν : Measure R) [IsProbabilityMeasure ν] (γ : Measure G) [IsProbabilityMeasure γ]
    (Y : SuperSpace (Fin B → Bool × Bool) R G n → Fin n → ℝ) (hY : Measurable Y) :
    Integrable (fun h => releaseInfoI (superMeasure n (coupledBlockSpinProductMeasure J h) ν γ)
      Y superBits) (coupledBlockPrior J κ B) := by
  letI := isProbabilityMeasure_coupledBlockPrior hκ J B
  have hi := integrable_releaseInfoI_kernel (coupledBlockPrior J κ B)
    (coupledSuperKernel n B J ν γ) measurable_superBits hY (fun h i => by
      rw [coupledSuperKernel_apply]
      letI := isProbabilityMeasure_coupledBlockSpinProductMeasure J h
      exact superBits_fair (coupledBlockSpinProductMeasure J h) ν γ i)
  simpa only [coupledSuperKernel_apply] using hi

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledTrainingScore.lean <==
import LossOnlyTraceability.HeterogeneousCoupledSignedScore
import LossOnlyTraceability.HeterogeneousCoupledBlockEnergy

/-! The fingerprint score is the actual normalized centered-margin statistic. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory
open scoped BigOperators InnerProductSpace

theorem continuous_coupledBlockReindex (B : ℕ) : Continuous (coupledBlockReindex B) := by
  unfold coupledBlockReindex
  apply (PiLp.continuous_toLp 2 (fun _ : Fin (2 * B) => ℝ)).comp
  apply continuous_pi
  intro j
  exact PiLp.continuous_apply 2 (fun _ : Fin B × Bool => ℝ) ((coupledBlockCoordEquiv B).symm j)

/-- Weighted centered training score in physical feature coordinates. -/
def coupledTrainingScore {n B : ℕ} (J : ℕ → ℝ) (h : Fin B → ℝ × ℝ)
    (σ : CoupledBlockSample n B) (θ : EuclideanSpace ℝ (Fin (2 * B))) : ℝ :=
  ∑ i, -logisticSlope ⟪θ, coupledBlockDataMean J B h⟫_ℝ *
    ⟪θ, coupledBlockFeature B (σ i) - coupledBlockDataMean J B h⟫_ℝ

theorem coupledTrainingScore_eq_coordinates {n B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (σ : CoupledBlockSample n B)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) :
    coupledTrainingScore J h σ (coupledBlockReindex B θ) =
      (∑ k, (coupledLogisticWeightedT J (fun _ => θ) true k σ h * coupledBlockScoreFst J h k σ +
        coupledLogisticWeightedT J (fun _ => θ) false k σ h * coupledBlockScoreSnd J h k σ)) /
          Real.sqrt (2 * B) := by
  unfold coupledTrainingScore
  simp_rw [inner_sub_right, inner_coupledBlockFeature_sub_mean hB J h]
  simp only [coupledBlockDataMean_eq_reindex, inner_coupledBlockReindex]
  simp only [coupledLogisticWeightedT, coupledWeightedStatisticFst, coupledWeightedStatisticSnd,
    if_true, Bool.false_eq_true, if_false, coupledBlockAlignment_eq_inner]
  simp only [coupledBlockCenteredContribution, coupledBlockCoeffFst, coupledBlockCoeffSnd,
    coupledBlockReindex, Equiv.symm_apply_apply]
  rw [← Finset.mul_sum, ← Finset.sum_div, Finset.sum_comm]
  rw [← mul_div_assoc, Finset.mul_sum]
  congr 1
  apply Finset.sum_congr rfl
  intro k _
  simp only [coupledBlockScoreFst, coupledBlockScoreSnd, mul_sub, Finset.sum_add_distrib,
    Finset.sum_sub_distrib, ← Finset.mul_sum, Finset.sum_const, Finset.card_univ,
    Fintype.card_fin, nsmul_eq_mul]
  ring

theorem abs_coupledTrainingScore_le {n B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (h : Fin B → ℝ × ℝ) (σ : CoupledBlockSample n B)
    (θ : EuclideanSpace ℝ (Fin (2 * B))) (hp : ‖θ‖ ≤ 1) :
    |coupledTrainingScore J h σ θ| ≤ 2 * n := by
  have hm : ‖coupledBlockDataMean J B h‖ ≤ 1 := by
    rw [norm_coupledBlockDataMean_eq]
    exact norm_coupledBlockMeanVector_le_one hB J h
  apply (Finset.abs_sum_le_sum_abs _ _).trans
  calc
    _ ≤ ∑ _i : Fin n, (2 : ℝ) := by
      apply Finset.sum_le_sum
      intro i _
      rw [abs_mul, abs_neg]
      have hb : |⟪θ, coupledBlockFeature B (σ i) - coupledBlockDataMean J B h⟫_ℝ| ≤ 2 := by
        apply (abs_real_inner_le_norm _ _).trans
        have hz := norm_sub_le (coupledBlockFeature B (σ i)) (coupledBlockDataMean J B h)
        rw [norm_coupledBlockFeature hB] at hz
        nlinarith [norm_nonneg θ, norm_nonneg (coupledBlockFeature B (σ i) - coupledBlockDataMean J B h)]
      exact (mul_le_mul (abs_logisticSlope_le_one _) hb (abs_nonneg _) (by norm_num)).trans_eq (one_mul 2)
    _ = _ := by simp; ring

theorem measurable_coupledTrainingScore_seed {n B : ℕ} {Ω : Type*} [MeasurableSpace Ω]
    (J : ℕ → ℝ) (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin (2 * B)))
    (hA : Measurable A) (σ : CoupledBlockSample n B) :
    Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => coupledTrainingScore J z.2 σ (A (σ, z.1))) := by
  have ha : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => A (σ, z.1)) :=
    hA.comp (measurable_const.prodMk measurable_fst)
  have hm : Measurable (fun z : Ω × (Fin B → ℝ × ℝ) => coupledBlockDataMean J B z.2) := by
    simp only [coupledBlockDataMean_eq_reindex]
    exact ((continuous_coupledBlockReindex B).comp (continuous_coupledMeanVector J B)).measurable.comp measurable_snd
  unfold coupledTrainingScore
  apply Finset.measurable_sum
  intro i _
  exact (((sharp_contDiff_logisticSlope (k := 0)).continuous.measurable.comp
    (measurable_inner_native ha hm)).neg).mul
    (measurable_inner_native ha (measurable_const.sub hm))

theorem coupled_randomized_training_score_eq {n B : ℕ} (hB : 0 < B) {κ : ℝ}
    (hκ : 0 < κ) (J : ℕ → ℝ) {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × Ω → EuclideanSpace ℝ (Fin B × Bool))
    (hA : Measurable A) (hp : ∀ q, ‖A q‖ ≤ 1) :
    (∫ ω, coupledScoreExpectation J κ (coupledLogisticWeightedT J (fun σ => A (σ, ω))) ∂ν) =
      ∫ h, ∫ σ, ∫ ω, coupledTrainingScore J h σ (coupledBlockReindex B (A (σ, ω))) ∂ν
        ∂coupledSampleLaw n B J h ∂coupledBlockPrior J κ B := by
  have he : ∀ ω, coupledScoreExpectation J κ (coupledLogisticWeightedT J (fun σ => A (σ, ω))) =
      coupledJointAverage J κ (fun σ h => coupledTrainingScore J h σ (coupledBlockReindex B (A (σ, ω)))) := by
    intro ω
    rw [coupledScoreExpectation_eq_jointAverage hκ J _
      (continuous_coupledLogisticWeightedT J _) (by norm_num : (0 : ℝ) ≤ 1)
      (coupledLogisticWeightedT_abs_le_one J _ (fun σ => hp (σ, ω)))]
    congr 1
    funext σ h
    exact (coupledTrainingScore_eq_coordinates hB J h σ (A (σ, ω))).symm
  simp_rw [he]
  apply coupled_randomized_average_swap ν hκ J
  · exact measurable_coupledTrainingScore_seed J (fun q => coupledBlockReindex B (A q))
      ((continuous_coupledBlockReindex B).measurable.comp hA)
  · intro ω σ h
    exact abs_coupledTrainingScore_le hB J h σ _ (by rw [norm_coupledBlockReindex]; exact hp _)

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledUniformLaw.lean <==
import LossOnlyTraceability.HeterogeneousCoupledInformationModel
import LossOnlyTraceability.CoupledRateSchedule
import LossOnlyTraceability.CoupledSignedScaling
import LossOnlyTraceability.CoupledEnergyScaling
import LossOnlyTraceability.HeterogeneousCoupledAccuracyScaling

/-! Uniform sample-optimal loss-information law for iid observations with dependent blocks. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory ProbabilityTheory
open scoped BigOperators

variable {n B : ℕ} {R : Type*} [MeasurableSpace R]

/-- The scale-selected conjugate prior is admissible. -/
theorem coupled_rate_prior_admissible {t : ℝ} (ht : 0 < t) (ht1 : t ≤ 1 / 4096) :
    0 < (8 * t) ^ 3 ∧ (8 * t) ^ 3 < 1 := by
  refine ⟨by positivity, ?_⟩
  have hb : 8 * t < 1 := by linarith
  exact pow_lt_one₀ (by positivity) hb (by norm_num)

/-- Prior-averaged individual-information rate, before passing to worst-case fields. -/
theorem coupled_uniform_prior_lower {t : ℝ} (ht : 0 < t) (ht1 : t ≤ 1 / 4096)
    (hlo : 8 ≤ (n : ℝ) * t ^ 3) (hhi : (n : ℝ) * t ^ 3 ≤ 16)
    (hBn : 32 * n ≤ B) (J : ℕ → ℝ) (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : A ∈ coupledAccurateLearners n B J ν (t ^ 2)) (τ : ℝ) :
    coupledRateLowerConstant * (n / (1 + (τ / t ^ 2) ^ 2)) ≤
      ∫ h, coupledNoisyInformation .individual J ν A τ h
        ∂coupledBlockPrior J (1 / (8 * t) ^ 3 - 1) B := by
  obtain ⟨hn, hB⟩ := coupled_schedule_pos ht hlo hBn
  obtain ⟨hv0, hv1⟩ := coupled_rate_prior_admissible ht ht1
  have hκ : 0 < 1 / (8 * t) ^ 3 - 1 :=
    sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  let AR := fun q => coupledBlockReindex B (A q)
  have hAR : Measurable AR := (continuous_coupledBlockReindex B).measurable.comp hA.1
  have hp : ∀ q, ‖AR q‖ ≤ 1 := fun q => by
    dsimp [AR]
    rw [norm_coupledBlockReindex]
    exact hA.2.1 q
  have hm := coupledSignedLossBudget_scaling ht ht1 hlo hBn
  have hm0 : 0 ≤ coupledSignedLossBudget ((8 * t) ^ 3) (t ^ 2) n B :=
    (by positivity : (0 : ℝ) ≤ 1 / (512 * t)).trans hm
  have hkey := coupled_selected_gaussian_lower_of_budgets hB J hκ ν AR hAR hp τ hm0
    (coupled_selected_signed_channel_budget hB hv0 hv1 J ν
      (Measure.pi fun _ : Fin n => gaussianReal 0 1) A hA.1 hA.2.1 hA.2.2)
    (coupled_selected_prior_accuracy_localized_energy hB hv0 hv1 (sq_nonneg t) J ν
      (Measure.pi fun _ : Fin n => gaussianReal 0 1) AR hAR hp
      (coupledAccurateLearners_quartic_accuracy hB hA))
  have hi : 0 ≤ ∫ h, coupledNoisyInformation .individual J ν A τ h
      ∂coupledBlockPrior J (1 / (8 * t) ^ 3 - 1) B :=
    integral_nonneg fun h => (coupledNoisyInformation_bounds J ν A hA.1 .individual τ h).1
  exact coupled_rate_lower_algebra ht (by exact_mod_cast hn) hlo hhi hm
    (coupledSelectedEnergyBudget_scaling ht ht1 hlo hBn) hi hkey

/-- Every field and every information direction obey the uniform rational upper rate. -/
theorem coupled_uniform_pointwise_upper {t : ℝ} (ht : 0 < t) (ht1 : t ≤ 1 / 4096)
    (hlo : 8 ≤ (n : ℝ) * t ^ 3) (hBn : 32 * n ≤ B)
    (J : ℕ → ℝ) (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : A ∈ coupledAccurateLearners n B J ν (t ^ 2))
    (Q : InfoDirection) (τ : ℝ) (h : Fin B → ℝ × ℝ) :
    coupledNoisyInformation Q J ν A τ h ≤
      coupledRateUpperConstant * (n / (1 + (τ / t ^ 2) ^ 2)) := by
  obtain ⟨hn, hB⟩ := coupled_schedule_pos ht hlo hBn
  have hb := coupledNoisyInformation_bounds J ν A hA.1 Q τ h
  apply coupled_rate_upper_algebra (D := coupledSelectedResidualBudget (t ^ 2) n B)
    ht (by exact_mod_cast hn) hlo (coupledSelectedResidualBudget_nonneg (sq_nonneg t))
    (coupledSelectedResidualBudget_scaling ht ht1 hlo hBn) hb.2.2.2
  intro hτ
  have hp : ∀ q, ‖coupledBlockReindex B (A q)‖ ≤ 1 := fun q => by
    rw [norm_coupledBlockReindex]
    exact hA.2.1 q
  have hu := coupled_selected_gaussian_upper hn hB J h ν
    (fun q => coupledBlockReindex B (A q))
    ((continuous_coupledBlockReindex B).measurable.comp hA.1) hp
    (coupledAccurateLearners_quartic_accuracy hB hA h) hτ
  exact hb.2.2.1.trans (hu.trans (min_le_right _ _))

/-- Every accurate learner satisfies a two-sided worst-field law, uniformly over noise,
fixed real coupling, block count, and independent learner randomness. -/
theorem coupled_uniform_law_scale {t : ℝ} (ht : 0 < t) (ht1 : t ≤ 1 / 4096)
    (hlo : 8 ≤ (n : ℝ) * t ^ 3) (hhi : (n : ℝ) * t ^ 3 ≤ 16)
    (hBn : 32 * n ≤ B) (J : ℕ → ℝ) (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : A ∈ coupledAccurateLearners n B J ν (t ^ 2)) (Q : InfoDirection) (τ : ℝ) :
    coupledRateLowerConstant * (n / (1 + (τ / t ^ 2) ^ 2)) ≤
      coupledWorstInformation Q J ν A τ ∧
    coupledWorstInformation Q J ν A τ ≤
      coupledRateUpperConstant * (n / (1 + (τ / t ^ 2) ^ 2)) := by
  obtain ⟨hv0, hv1⟩ := coupled_rate_prior_admissible ht ht1
  have hκ : 0 < 1 / (8 * t) ^ 3 - 1 :=
    sub_pos.mpr ((lt_div_iff₀ hv0).mpr (by simpa using hv1))
  exact ⟨(coupled_uniform_prior_lower ht ht1 hlo hhi hBn J ν A hA τ).trans
      (coupled_prior_information_le_worst J hκ ν A hA.1 Q τ),
    ciSup_le (fun h => coupled_uniform_pointwise_upper ht ht1 hlo hBn J ν A hA Q τ h)⟩

/-- The uniform law in accuracy coordinates, for all three information directions and all noise. -/
theorem coupled_uniform_law {ε : ℝ} (hε : 0 < ε) (hε0 : ε ≤ coupledRateThreshold)
    (hlo : 8 ≤ (n : ℝ) * ε ^ (3 / 2 : ℝ)) (hhi : (n : ℝ) * ε ^ (3 / 2 : ℝ) ≤ 16)
    (hBn : 32 * n ≤ B) (J : ℕ → ℝ) (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : A ∈ coupledAccurateLearners n B J ν ε) (Q : InfoDirection) (τ : ℝ) :
    coupledRateLowerConstant * (n / (1 + (τ / ε) ^ 2)) ≤ coupledWorstInformation Q J ν A τ ∧
    coupledWorstInformation Q J ν A τ ≤ coupledRateUpperConstant * (n / (1 + (τ / ε) ^ 2)) := by
  obtain ⟨ht, ht1, he, he3⟩ := coupled_accuracy_scale hε hε0
  have hb := coupled_uniform_law_scale ht ht1 (by simpa only [he3] using hlo)
    (by simpa only [he3] using hhi) hBn J ν A (by simpa only [he] using hA) Q τ
  simpa only [he] using hb

/-- The class is nonempty at every accuracy and sample size of the uniform theorem. -/
theorem coupled_uniform_accurate_class_nonempty {ε : ℝ} (hε : 0 < ε)
    (hε0 : ε ≤ coupledRateThreshold)
    (hlo : 8 ≤ (n : ℝ) * ε ^ (3 / 2 : ℝ)) (hhi : (n : ℝ) * ε ^ (3 / 2 : ℝ) ≤ 16)
    (hBn : 32 * n ≤ B) (J : ℕ → ℝ) (ν : Measure R) [IsProbabilityMeasure ν] :
    (coupledAccurateLearners n B J ν ε).Nonempty := by
  obtain ⟨ht, ht1, he, he3⟩ := coupled_accuracy_scale hε hε0
  obtain ⟨A, hA⟩ := exists_coupled_accurate_learner_scaling ht ht1
    (by simpa only [he3] using hlo) (by simpa only [he3] using hhi) hBn J ν
  exact ⟨A, by simpa only [coupledAccurateLearners, Set.mem_setOf_eq, he] using hA⟩

/-- The same uniform rate holds for the infimum over the entire nonempty accurate class. -/
theorem coupled_uniform_minimax_law {ε : ℝ} (hε : 0 < ε) (hε0 : ε ≤ coupledRateThreshold)
    (hlo : 8 ≤ (n : ℝ) * ε ^ (3 / 2 : ℝ)) (hhi : (n : ℝ) * ε ^ (3 / 2 : ℝ) ≤ 16)
    (hBn : 32 * n ≤ B) (J : ℕ → ℝ) (ν : Measure R) [IsProbabilityMeasure ν]
    (Q : InfoDirection) (τ : ℝ) :
    coupledRateLowerConstant * (n / (1 + (τ / ε) ^ 2)) ≤
      ⨅ A : coupledAccurateLearners n B J ν ε, coupledWorstInformation Q J ν A.1 τ ∧
    (⨅ A : coupledAccurateLearners n B J ν ε, coupledWorstInformation Q J ν A.1 τ) ≤
      coupledRateUpperConstant * (n / (1 + (τ / ε) ^ 2)) := by
  obtain ⟨A, hA⟩ := coupled_uniform_accurate_class_nonempty hε hε0 hlo hhi hBn J ν
  letI : Nonempty (coupledAccurateLearners n B J ν ε) := ⟨⟨A, hA⟩⟩
  have hall := fun (a : coupledAccurateLearners n B J ν ε) =>
    coupled_uniform_law hε hε0 hlo hhi hBn J ν a.1 a.2 Q τ
  have hbdd : BddBelow (Set.range fun a : coupledAccurateLearners n B J ν ε =>
      coupledWorstInformation Q J ν a.1 τ) := by
    refine ⟨coupledRateLowerConstant * (n / (1 + (τ / ε) ^ 2)), ?_⟩
    rintro _ ⟨a, rfl⟩
    exact (hall a).1
  exact ⟨le_ciInf (fun a => (hall a).1), (ciInf_le hbdd ⟨A, hA⟩).trans (hall ⟨A, hA⟩).2⟩

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledUnknownCoupling.lean <==
import LossOnlyTraceability.HeterogeneousCoupledUniformLaw

/-! One learner for all couplings, and the corresponding unknown-coupling minimax law. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory ProbabilityTheory

variable {n B : ℕ} {R : Type*} [MeasurableSpace R]

/-- A single sample-and-seed map accurate at every coupling and every field. -/
def coupledUniversallyAccurateLearners (n B : ℕ) (ν : Measure R) (ε : ℝ) :
    Set (CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool)) :=
  {A | ∀ J : ℕ → ℝ, A ∈ coupledAccurateLearners n B J ν ε}

/-- The adversary chooses both the coupling and the fields after the learner is fixed. -/
def coupledUnknownInformation (Q : InfoDirection) (ν : Measure R)
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool)) (τ : ℝ) : ℝ :=
  ⨆ J : ℕ → ℝ, coupledWorstInformation Q J ν A τ

/-- The exact ERM is one concrete witness for all couplings simultaneously.
In particular, the witness is not chosen separately for each coupling. -/
theorem coupled_erm_accurate_all_couplings {ε : ℝ} (hε : 0 < ε)
    (hε0 : ε ≤ coupledRateThreshold)
    (hlo : 8 ≤ (n : ℝ) * ε ^ (3 / 2 : ℝ)) (hBn : 32 * n ≤ B)
    (ν : Measure R) [IsProbabilityMeasure ν] :
    (coupledBlockEmpiricalLearnerSeed : CoupledBlockSample n B × R →
      EuclideanSpace ℝ (Fin B × Bool)) ∈ coupledUniversallyAccurateLearners n B ν ε := by
  obtain ⟨ht, ht1, he, he3⟩ := coupled_accuracy_scale hε hε0
  have hlo' : 8 ≤ (n : ℝ) * (Real.sqrt ε) ^ 3 := by simpa only [he3] using hlo
  obtain ⟨hn, hB⟩ := coupled_schedule_pos ht hlo' hBn
  have hacc : quarticAccuracyBound n ≤ ε := by
    simpa only [he] using quarticAccuracyBound_le_sq_of_schedule ht ht1 hlo'
  intro J
  refine ⟨measurable_coupledBlockEmpiricalLearnerSeed,
    norm_coupledBlockEmpiricalLearnerSeed_le hn hB, ?_⟩
  intro h θ _
  exact coupledBlockEmpiricalLearnerSeed_accuracy hn hB J ν hacc h θ

/-- Uniform accuracy over an unbounded, unknown coupling does not make the class empty. -/
theorem coupled_universal_accurate_class_nonempty {ε : ℝ} (hε : 0 < ε)
    (hε0 : ε ≤ coupledRateThreshold)
    (hlo : 8 ≤ (n : ℝ) * ε ^ (3 / 2 : ℝ)) (hBn : 32 * n ≤ B)
    (ν : Measure R) [IsProbabilityMeasure ν] :
    (coupledUniversallyAccurateLearners n B ν ε).Nonempty :=
  ⟨coupledBlockEmpiricalLearnerSeed, coupled_erm_accurate_all_couplings hε hε0 hlo hBn ν⟩

/-- Every universally accurate learner has the same rate when both coupling and fields
are chosen adversarially. No bounded-coupling or small-dependence hypothesis is used. -/
theorem coupled_unknown_coupling_law {ε : ℝ} (hε : 0 < ε)
    (hε0 : ε ≤ coupledRateThreshold)
    (hlo : 8 ≤ (n : ℝ) * ε ^ (3 / 2 : ℝ)) (hhi : (n : ℝ) * ε ^ (3 / 2 : ℝ) ≤ 16)
    (hBn : 32 * n ≤ B) (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : A ∈ coupledUniversallyAccurateLearners n B ν ε) (Q : InfoDirection) (τ : ℝ) :
    coupledRateLowerConstant * (n / (1 + (τ / ε) ^ 2)) ≤ coupledUnknownInformation Q ν A τ ∧
    coupledUnknownInformation Q ν A τ ≤ coupledRateUpperConstant * (n / (1 + (τ / ε) ^ 2)) := by
  have hall := fun J => coupled_uniform_law hε hε0 hlo hhi hBn J ν A (hA J) Q τ
  have hbdd : BddAbove (Set.range (fun J => coupledWorstInformation Q J ν A τ)) := by
    refine ⟨coupledRateUpperConstant * (n / (1 + (τ / ε) ^ 2)), ?_⟩
    rintro _ ⟨J, rfl⟩
    exact (hall J).2
  exact ⟨(hall 0).1.trans (le_ciSup hbdd 0), ciSup_le (fun J => (hall J).2)⟩

/-- The minimax rate when one learner must be accurate for every unknown coupling. -/
theorem coupled_unknown_coupling_minimax {ε : ℝ} (hε : 0 < ε)
    (hε0 : ε ≤ coupledRateThreshold)
    (hlo : 8 ≤ (n : ℝ) * ε ^ (3 / 2 : ℝ)) (hhi : (n : ℝ) * ε ^ (3 / 2 : ℝ) ≤ 16)
    (hBn : 32 * n ≤ B) (ν : Measure R) [IsProbabilityMeasure ν]
    (Q : InfoDirection) (τ : ℝ) :
    coupledRateLowerConstant * (n / (1 + (τ / ε) ^ 2)) ≤
      ⨅ A : coupledUniversallyAccurateLearners n B ν ε, coupledUnknownInformation Q ν A.1 τ ∧
    (⨅ A : coupledUniversallyAccurateLearners n B ν ε, coupledUnknownInformation Q ν A.1 τ) ≤
      coupledRateUpperConstant * (n / (1 + (τ / ε) ^ 2)) := by
  obtain ⟨A, hA⟩ := coupled_universal_accurate_class_nonempty hε hε0 hlo hBn ν
  letI : Nonempty (coupledUniversallyAccurateLearners n B ν ε) := ⟨⟨A, hA⟩⟩
  have hall := fun (a : coupledUniversallyAccurateLearners n B ν ε) =>
    coupled_unknown_coupling_law hε hε0 hlo hhi hBn ν a.1 a.2 Q τ
  have hbdd : BddBelow (Set.range fun a : coupledUniversallyAccurateLearners n B ν ε =>
      coupledUnknownInformation Q ν a.1 τ) := by
    refine ⟨coupledRateLowerConstant * (n / (1 + (τ / ε) ^ 2)), ?_⟩
    rintro _ ⟨a, rfl⟩
    exact (hall a).1
  exact ⟨le_ciInf (fun a => (hall a).1), (ciInf_le hbdd ⟨A, hA⟩).trans (hall ⟨A, hA⟩).2⟩

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousCoupledWeightedStatistic.lean <==
import LossOnlyTraceability.CoupledBlockCovariance
import LossOnlyTraceability.HeterogeneousCoupledBlockSamples
import LossOnlyTraceability.HeterogeneousBlockPriorMoments
import LossOnlyTraceability.HeterogeneousCoupledJointFingerprint
import LossOnlyTraceability.LogisticCurvature
import LossOnlyTraceability.PopulationGlobal

/-! Derivative correction for the radial weighted statistic
`c (⟨θ, μ(h)⟩) θ` under the actual coupled-block mean map. -/

noncomputable section

namespace LossOnlyTraceability
namespace Heterogeneous

open scoped BigOperators InnerProductSpace

/-- The alignment with the normalized actual block-mean vector. -/
def coupledBlockAlignment (J : ℕ → ℝ) (B : ℕ)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (h : Fin B → ℝ × ℝ) : ℝ :=
  (∑ b : Fin B, (θ (b, true) * blockMean (J b) (h b) +
    θ (b, false) * blockMean (J b) (h b).swap)) / Real.sqrt (2 * B)

theorem coupledBlockAlignment_eq_inner {B : ℕ} (J : ℕ → ℝ)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (h : Fin B → ℝ × ℝ) :
    coupledBlockAlignment J B θ h = ⟪θ, coupledBlockMeanVector J B h⟫_ℝ := by
  rw [PiLp.inner_apply]
  simp only [coupledBlockAlignment, coupledBlockMeanVector, normalizedBlockMeanVector_apply,
    Fintype.sum_prod_type, Fintype.sum_bool, RCLike.inner_apply, conj_trivial,
    if_true, Bool.false_eq_true, if_false]
  rw [Finset.sum_div]
  apply Finset.sum_congr rfl
  intro b _
  ring

/-- First component of `c (⟨θ, μ(h)⟩) θ` in block `k`. -/
def coupledWeightedStatisticFst {B : ℕ} (J : ℕ → ℝ) (c : ℝ → ℝ)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (k : Fin B) (h : Fin B → ℝ × ℝ) : ℝ :=
  c (coupledBlockAlignment J B θ h) * θ (k, true)

/-- Second component of `c (⟨θ, μ(h)⟩) θ` in block `k`. -/
def coupledWeightedStatisticSnd {B : ℕ} (J : ℕ → ℝ) (c : ℝ → ℝ)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (k : Fin B) (h : Fin B → ℝ × ℝ) : ℝ :=
  c (coupledBlockAlignment J B θ h) * θ (k, false)

/-- First-field derivative of the normalized alignment, including the cross covariance. -/
theorem coupledBlockAlignment_hasDerivAt_fst {B : ℕ} (J : ℕ → ℝ)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (h : Fin B → ℝ × ℝ)
    (k : Fin B) (x : ℝ) :
    HasDerivAt (fun t => coupledBlockAlignment J B θ (updateBlockFst h k t))
      ((θ (k, true) * blockCovarianceFstFst (J k) (x, (h k).2) +
        θ (k, false) * blockCovarianceSndFst (J k) (x, (h k).2)) /
        Real.sqrt (2 * B)) x := by
  unfold coupledBlockAlignment
  let d : ℝ := θ (k, true) * blockCovarianceFstFst (J k) (x, (h k).2) +
    θ (k, false) * blockCovarianceSndFst (J k) (x, (h k).2)
  have hd := HasDerivAt.fun_sum (u := (Finset.univ : Finset (Fin B)))
    (A := fun b t => θ (b, true) * blockMean (J b) (updateBlockFst h k t b) +
      θ (b, false) * blockMean (J b) (updateBlockFst h k t b).swap)
    (A' := fun b => if b = k then d else 0) (fun b _ => by
      by_cases hb : b = k
      · subst b
        simp only [updateBlockFst, Function.update_self, d]
        exact ((blockMean_hasDerivAt_fst (J k) (h k).2 x).const_mul (θ (k, true))).add
          ((blockMean_swap_hasDerivAt_fst (J k) (h k).2 x).const_mul (θ (k, false)))
      · simp only [if_neg hb]
        have he : ∀ t, updateBlockFst h k t b = h b := fun t => by
          rw [updateBlockFst, Function.update_of_ne hb]
        convert (hasDerivAt_const x
          (θ (b, true) * blockMean (J b) (h b) + θ (b, false) * blockMean (J b) (h b).swap)) using 1
        funext t
        rw [he t])
  simpa only [Finset.sum_ite_eq', Finset.mem_univ, if_true, d] using
    hd.div_const (Real.sqrt (2 * B))

/-- Second-field derivative of the normalized alignment, including the cross covariance. -/
theorem coupledBlockAlignment_hasDerivAt_snd {B : ℕ} (J : ℕ → ℝ)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (h : Fin B → ℝ × ℝ)
    (k : Fin B) (y : ℝ) :
    HasDerivAt (fun t => coupledBlockAlignment J B θ (updateBlockSnd h k t))
      ((θ (k, true) * blockCovarianceFstSnd (J k) ((h k).1, y) +
        θ (k, false) * blockCovarianceSndSnd (J k) ((h k).1, y)) /
        Real.sqrt (2 * B)) y := by
  unfold coupledBlockAlignment
  let d : ℝ := θ (k, true) * blockCovarianceFstSnd (J k) ((h k).1, y) +
    θ (k, false) * blockCovarianceSndSnd (J k) ((h k).1, y)
  have hd := HasDerivAt.fun_sum (u := (Finset.univ : Finset (Fin B)))
    (A := fun b t => θ (b, true) * blockMean (J b) (updateBlockSnd h k t b) +
      θ (b, false) * blockMean (J b) (updateBlockSnd h k t b).swap)
    (A' := fun b => if b = k then d else 0) (fun b _ => by
      by_cases hb : b = k
      · subst b
        simp only [updateBlockSnd, Function.update_self, d]
        exact ((blockMean_hasDerivAt_snd (J k) (h k).1 y).const_mul (θ (k, true))).add
          ((blockMean_swap_hasDerivAt_snd (J k) (h k).1 y).const_mul (θ (k, false)))
      · simp only [if_neg hb]
        have he : ∀ t, updateBlockSnd h k t b = h b := fun t => by
          rw [updateBlockSnd, Function.update_of_ne hb]
        convert (hasDerivAt_const y
          (θ (b, true) * blockMean (J b) (h b) + θ (b, false) * blockMean (J b) (h b).swap)) using 1
        funext t
        rw [he t])
  simpa only [Finset.sum_ite_eq', Finset.mem_univ, if_true, d] using
    hd.div_const (Real.sqrt (2 * B))

/-- Diagonal first-field derivative of the weighted statistic. -/
theorem coupledWeightedStatistic_hasDerivAt_fst {B : ℕ} (J : ℕ → ℝ)
    (c c' : ℝ → ℝ) (hc : ∀ r, HasDerivAt c (c' r) r)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (h : Fin B → ℝ × ℝ)
    (k : Fin B) (x : ℝ) :
    HasDerivAt (fun t => coupledWeightedStatisticFst J c θ k (updateBlockFst h k t))
      (c' (coupledBlockAlignment J B θ (updateBlockFst h k x)) *
        ((θ (k, true) * blockCovarianceFstFst (J k) (x, (h k).2) +
          θ (k, false) * blockCovarianceSndFst (J k) (x, (h k).2)) /
          Real.sqrt (2 * B)) * θ (k, true)) x := by
  unfold coupledWeightedStatisticFst
  exact ((hc _).comp x (coupledBlockAlignment_hasDerivAt_fst J θ h k x)).mul_const _

/-- Diagonal second-field derivative of the weighted statistic. -/
theorem coupledWeightedStatistic_hasDerivAt_snd {B : ℕ} (J : ℕ → ℝ)
    (c c' : ℝ → ℝ) (hc : ∀ r, HasDerivAt c (c' r) r)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (h : Fin B → ℝ × ℝ)
    (k : Fin B) (y : ℝ) :
    HasDerivAt (fun t => coupledWeightedStatisticSnd J c θ k (updateBlockSnd h k t))
      (c' (coupledBlockAlignment J B θ (updateBlockSnd h k y)) *
        ((θ (k, true) * blockCovarianceFstSnd (J k) ((h k).1, y) +
          θ (k, false) * blockCovarianceSndSnd (J k) ((h k).1, y)) /
          Real.sqrt (2 * B)) * θ (k, false)) y := by
  unfold coupledWeightedStatisticSnd
  exact ((hc _).comp y (coupledBlockAlignment_hasDerivAt_snd J θ h k y)).mul_const _

/-- The sum of all diagonal derivative corrections. -/
def coupledWeightedDivergence {B : ℕ} (J : ℕ → ℝ) (c' : ℝ → ℝ)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (h : Fin B → ℝ × ℝ) : ℝ :=
  ∑ k, (c' (coupledBlockAlignment J B θ h) *
      ((θ (k, true) * blockCovarianceFstFst (J k) (h k) +
        θ (k, false) * blockCovarianceSndFst (J k) (h k)) /
        Real.sqrt (2 * B)) * θ (k, true) +
    c' (coupledBlockAlignment J B θ h) *
      ((θ (k, true) * blockCovarianceFstSnd (J k) (h k) +
        θ (k, false) * blockCovarianceSndSnd (J k) (h k)) /
        Real.sqrt (2 * B)) * θ (k, false))

theorem coupledWeightedDivergence_eq {B : ℕ} (J : ℕ → ℝ) (c' : ℝ → ℝ)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (h : Fin B → ℝ × ℝ) :
    coupledWeightedDivergence J c' θ h =
      c' (coupledBlockAlignment J B θ h) / Real.sqrt (2 * B) *
        ∑ k : Fin B, blockCovarianceQuadratic (J k) (h k) (θ (k, true)) (θ (k, false)) := by
  unfold coupledWeightedDivergence
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro k _
  rw [blockCovarianceQuadratic_eq_jacobian_quadratic]
  ring

/-- A nonincreasing radial weight makes the complete derivative correction nonpositive. -/
theorem coupledWeightedDivergence_nonpos {B : ℕ} (_hB : 0 < B) (J : ℕ → ℝ)
    (c' : ℝ → ℝ) (hc' : ∀ r, c' r ≤ 0)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) (h : Fin B → ℝ × ℝ) :
    coupledWeightedDivergence J c' θ h ≤ 0 := by
  rw [coupledWeightedDivergence_eq]
  apply mul_nonpos_of_nonpos_of_nonneg
  · exact div_nonpos_of_nonpos_of_nonneg (hc' _) (Real.sqrt_nonneg _)
  · exact Finset.sum_nonneg fun (k : Fin B) _ =>
      blockCovarianceQuadratic_nonneg (J k) (h k) (θ (k, true)) (θ (k, false))

theorem continuous_coupledBlockAlignment {B : ℕ} (J : ℕ → ℝ)
    (θ : EuclideanSpace ℝ (Fin B × Bool)) :
    Continuous (coupledBlockAlignment J B θ) := by
  unfold coupledBlockAlignment
  apply Continuous.div_const
  apply continuous_finsetSum
  intro b _
  exact (continuous_const.mul ((continuous_blockMean (J b)).comp (continuous_apply b))).add
    (continuous_const.mul
      ((continuous_blockMean (J b)).comp (continuous_swap.comp (continuous_apply b))))

theorem continuous_blockCovarianceFstFst (J : ℝ) :
    Continuous (blockCovarianceFstFst J) := by
  unfold blockCovarianceFstFst
  apply continuous_finsetSum
  intro s _
  exact (continuous_blockProb J s).mul
    ((continuous_const.sub (continuous_blockMean J)).pow 2)

theorem continuous_blockCovarianceFstSnd (J : ℝ) :
    Continuous (blockCovarianceFstSnd J) := by
  unfold blockCovarianceFstSnd
  apply continuous_finsetSum
  intro s _
  exact ((continuous_blockProb J s).mul
    (continuous_const.sub (continuous_blockMean J))).mul
      (continuous_const.sub ((continuous_blockMean J).comp continuous_swap))

theorem continuous_blockCovarianceSndFst (J : ℝ) :
    Continuous (blockCovarianceSndFst J) := by
  unfold blockCovarianceSndFst
  apply continuous_finsetSum
  intro s _
  exact ((continuous_blockProb J s).mul
    (continuous_const.sub ((continuous_blockMean J).comp continuous_swap))).mul
      (continuous_const.sub (continuous_blockMean J))

theorem continuous_blockCovarianceSndSnd (J : ℝ) :
    Continuous (blockCovarianceSndSnd J) := by
  unfold blockCovarianceSndSnd
  apply continuous_finsetSum
  intro s _
  exact (continuous_blockProb J s).mul
    ((continuous_const.sub ((continuous_blockMean J).comp continuous_swap)).pow 2)

theorem continuous_logisticCurvature : Continuous logisticCurvature := by
  unfold logisticCurvature
  exact Real.continuous_exp.div ((continuous_const.add Real.continuous_exp).pow 2)
    (fun t => pow_ne_zero 2 (by positivity : 1 + Real.exp t ≠ 0))

private theorem continuous_logisticSlope_weighted : Continuous logisticSlope :=
  continuous_iff_continuousAt.mpr fun r => (hasDerivAt_logisticSlope r).continuousAt

/-- The concrete logistic statistic `-logisticSlope(⟨θ,μ⟩) θ`. -/
def coupledLogisticWeightedT {n B : ℕ} (J : ℕ → ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (s : Bool) (k : Fin B) (σ : CoupledBlockSample n B) (h : Fin B → ℝ × ℝ) : ℝ :=
  if s then coupledWeightedStatisticFst J (fun r => -logisticSlope r) (θ σ) k h
  else coupledWeightedStatisticSnd J (fun r => -logisticSlope r) (θ σ) k h

/-- Its exact coordinate derivative correction. -/
def coupledLogisticWeightedU {n B : ℕ} (J : ℕ → ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (s : Bool) (k : Fin B) (σ : CoupledBlockSample n B) (h : Fin B → ℝ × ℝ) : ℝ :=
  if s then
    -logisticCurvature (coupledBlockAlignment J B (θ σ) h) *
      (((θ σ) (k, true) * blockCovarianceFstFst (J k) (h k) +
        (θ σ) (k, false) * blockCovarianceSndFst (J k) (h k)) / Real.sqrt (2 * B)) *
      (θ σ) (k, true)
  else
    -logisticCurvature (coupledBlockAlignment J B (θ σ) h) *
      (((θ σ) (k, true) * blockCovarianceFstSnd (J k) (h k) +
        (θ σ) (k, false) * blockCovarianceSndSnd (J k) (h k)) / Real.sqrt (2 * B)) *
      (θ σ) (k, false)

theorem continuous_coupledLogisticWeightedT {n B : ℕ} (J : ℕ → ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (s : Bool) (k : Fin B) (σ : CoupledBlockSample n B) :
    Continuous (coupledLogisticWeightedT J θ s k σ) := by
  cases s
  · change Continuous (fun h => -logisticSlope (coupledBlockAlignment J B (θ σ) h) *
      (θ σ) (k, false))
    exact (continuous_logisticSlope_weighted.comp
      (continuous_coupledBlockAlignment J (θ σ))).neg.mul continuous_const
  · change Continuous (fun h => -logisticSlope (coupledBlockAlignment J B (θ σ) h) *
      (θ σ) (k, true))
    exact (continuous_logisticSlope_weighted.comp
      (continuous_coupledBlockAlignment J (θ σ))).neg.mul continuous_const

theorem continuous_coupledLogisticWeightedU {n B : ℕ} (J : ℕ → ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (s : Bool) (k : Fin B) (σ : CoupledBlockSample n B) :
    Continuous (coupledLogisticWeightedU J θ s k σ) := by
  cases s
  · change Continuous (fun h =>
      (-logisticCurvature (coupledBlockAlignment J B (θ σ) h) *
        (((θ σ) (k, true) * blockCovarianceFstSnd (J k) (h k) +
          (θ σ) (k, false) * blockCovarianceSndSnd (J k) (h k)) / Real.sqrt (2 * B))) *
        (θ σ) (k, false))
    exact (((continuous_logisticCurvature.comp
        (continuous_coupledBlockAlignment J (θ σ))).neg.mul
        (((continuous_const.mul ((continuous_blockCovarianceFstSnd (J k)).comp
          (continuous_apply k))).add
          (continuous_const.mul ((continuous_blockCovarianceSndSnd (J k)).comp
            (continuous_apply k)))).div_const _)).mul continuous_const)
  · change Continuous (fun h =>
      (-logisticCurvature (coupledBlockAlignment J B (θ σ) h) *
        (((θ σ) (k, true) * blockCovarianceFstFst (J k) (h k) +
          (θ σ) (k, false) * blockCovarianceSndFst (J k) (h k)) / Real.sqrt (2 * B))) *
        (θ σ) (k, true))
    exact (((continuous_logisticCurvature.comp
        (continuous_coupledBlockAlignment J (θ σ))).neg.mul
        (((continuous_const.mul ((continuous_blockCovarianceFstFst (J k)).comp
          (continuous_apply k))).add
          (continuous_const.mul ((continuous_blockCovarianceSndFst (J k)).comp
            (continuous_apply k)))).div_const _)).mul continuous_const)

theorem coupledLogisticWeightedT_hasDerivAt_fst {n B : ℕ} (J : ℕ → ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (k : Fin B) (σ : CoupledBlockSample n B) (h : Fin B → ℝ × ℝ) (x : ℝ) :
    HasDerivAt (fun t => coupledLogisticWeightedT J θ true k σ (updateBlockFst h k t))
      (coupledLogisticWeightedU J θ true k σ (updateBlockFst h k x)) x := by
  simpa only [coupledLogisticWeightedT, coupledLogisticWeightedU, if_true,
    updateBlockFst, Function.update_self] using
    coupledWeightedStatistic_hasDerivAt_fst J (fun r => -logisticSlope r)
      (fun r => -logisticCurvature r) (fun r => (hasDerivAt_logisticSlope r).neg)
      (θ σ) h k x

theorem coupledLogisticWeightedT_hasDerivAt_snd {n B : ℕ} (J : ℕ → ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (k : Fin B) (σ : CoupledBlockSample n B) (h : Fin B → ℝ × ℝ) (y : ℝ) :
    HasDerivAt (fun t => coupledLogisticWeightedT J θ false k σ (updateBlockSnd h k t))
      (coupledLogisticWeightedU J θ false k σ (updateBlockSnd h k y)) y := by
  simpa only [coupledLogisticWeightedT, coupledLogisticWeightedU, Bool.false_eq_true, if_false,
    updateBlockSnd, Function.update_self] using
    coupledWeightedStatistic_hasDerivAt_snd J (fun r => -logisticSlope r)
      (fun r => -logisticCurvature r) (fun r => (hasDerivAt_logisticSlope r).neg)
      (θ σ) h k y

theorem coupledLogisticWeightedU_sum_nonpos {n B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (σ : CoupledBlockSample n B) (h : Fin B → ℝ × ℝ) :
    ∑ k, (coupledLogisticWeightedU J θ true k σ h +
      coupledLogisticWeightedU J θ false k σ h) ≤ 0 := by
  change coupledWeightedDivergence J (fun r => -logisticCurvature r) (θ σ) h ≤ 0
  exact coupledWeightedDivergence_nonpos hB J _
    (fun r => neg_nonpos.mpr (logisticCurvature_nonneg r)) (θ σ) h

/-- Every entry of the two-spin covariance matrix has absolute value at most two. -/
theorem blockCovariance_entries_abs_le_two (J : ℝ) (h : ℝ × ℝ) :
    |blockCovarianceFstFst J h| ≤ 2 ∧ |blockCovarianceFstSnd J h| ≤ 2 ∧
      |blockCovarianceSndFst J h| ≤ 2 ∧ |blockCovarianceSndSnd J h| ≤ 2 := by
  have hff0 := blockMean_jacobian_quadratic_nonneg J h 1 0
  have hss0 := blockMean_jacobian_quadratic_nonneg J h 0 1
  have hff2 := blockCovarianceQuadratic_le J h 1 0
  have hss2 := blockCovarianceQuadratic_le J h 0 1
  rw [blockCovarianceQuadratic_eq_jacobian_quadratic] at hff2 hss2
  have hp := blockMean_jacobian_quadratic_nonneg J h 1 1
  have hm := blockMean_jacobian_quadratic_nonneg J h 1 (-1)
  have hcross : blockCovarianceFstSnd J h = blockCovarianceSndFst J h :=
    blockCovarianceFstSnd_eq_sndFst J h
  norm_num at hff0 hss0 hff2 hss2 hp hm
  rw [← hcross] at hp hm
  constructor
  · rw [abs_of_nonneg hff0]
    exact hff2
  constructor
  · rw [abs_le]
    constructor <;> nlinarith
  constructor
  · rw [← hcross, abs_le]
    constructor <;> nlinarith
  · rw [abs_of_nonneg hss0]
    exact hss2

private theorem abs_euclidean_apply_le_one {B : ℕ}
    (v : EuclideanSpace ℝ (Fin B × Bool)) (hv : ‖v‖ ≤ 1) (q : Fin B × Bool) :
    |v q| ≤ 1 := by
  rw [← Real.norm_eq_abs]
  exact (PiLp.norm_apply_le v q).trans hv

theorem coupledLogisticWeightedT_abs_le_one {n B : ℕ} (J : ℕ → ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (hθ : ∀ σ, ‖θ σ‖ ≤ 1) (s : Bool) (k : Fin B) (σ : CoupledBlockSample n B)
    (h : Fin B → ℝ × ℝ) : |coupledLogisticWeightedT J θ s k σ h| ≤ 1 := by
  cases s <;> simp only [coupledLogisticWeightedT, Bool.false_eq_true, if_false, if_true,
    coupledWeightedStatisticFst, coupledWeightedStatisticSnd, abs_mul, abs_neg]
  · calc
      |logisticSlope (coupledBlockAlignment J B (θ σ) h)| * |(θ σ) (k, false)| ≤
          1 * 1 := mul_le_mul (abs_logisticSlope_le_one _) (abs_euclidean_apply_le_one _ (hθ σ) _)
            (abs_nonneg _) (by norm_num)
      _ = 1 := by ring
  · calc
      |logisticSlope (coupledBlockAlignment J B (θ σ) h)| * |(θ σ) (k, true)| ≤
          1 * 1 := mul_le_mul (abs_logisticSlope_le_one _) (abs_euclidean_apply_le_one _ (hθ σ) _)
            (abs_nonneg _) (by norm_num)
      _ = 1 := by ring

private theorem one_le_sqrt_two_mul_nat {B : ℕ} (hB : 0 < B) :
    (1 : ℝ) ≤ Real.sqrt (2 * B) := by
  rw [← Real.sqrt_one]
  apply Real.sqrt_le_sqrt
  exact_mod_cast (show 1 ≤ 2 * B by omega)

theorem coupledLogisticWeightedU_abs_le_one {n B : ℕ} (hB : 0 < B) (J : ℕ → ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (hθ : ∀ σ, ‖θ σ‖ ≤ 1) (s : Bool) (k : Fin B) (σ : CoupledBlockSample n B)
    (h : Fin B → ℝ × ℝ) : |coupledLogisticWeightedU J θ s k σ h| ≤ 1 := by
  have ht : ∀ q, |(θ σ) q| ≤ 1 := fun q => abs_euclidean_apply_le_one _ (hθ σ) q
  have hc := blockCovariance_entries_abs_le_two (J k) (h k)
  have hs0 : 0 < Real.sqrt (2 * (B : ℝ)) := Real.sqrt_pos.2 (by positivity)
  have hs1 : 1 ≤ Real.sqrt (2 * (B : ℝ)) := one_le_sqrt_two_mul_nat hB
  have hrowF : |(θ σ) (k, true) * blockCovarianceFstFst (J k) (h k) +
      (θ σ) (k, false) * blockCovarianceSndFst (J k) (h k)| ≤ 4 := by
    calc
      _ ≤ |(θ σ) (k, true)| * |blockCovarianceFstFst (J k) (h k)| +
          |(θ σ) (k, false)| * |blockCovarianceSndFst (J k) (h k)| := by
            simpa only [abs_mul] using abs_add_le
              ((θ σ) (k, true) * blockCovarianceFstFst (J k) (h k))
              ((θ σ) (k, false) * blockCovarianceSndFst (J k) (h k))
      _ ≤ 1 * 2 + 1 * 2 := add_le_add
        (mul_le_mul (ht _) hc.1 (abs_nonneg _) (by norm_num))
        (mul_le_mul (ht _) hc.2.2.1 (abs_nonneg _) (by norm_num))
      _ = 4 := by norm_num
  have hrowS : |(θ σ) (k, true) * blockCovarianceFstSnd (J k) (h k) +
      (θ σ) (k, false) * blockCovarianceSndSnd (J k) (h k)| ≤ 4 := by
    calc
      _ ≤ |(θ σ) (k, true)| * |blockCovarianceFstSnd (J k) (h k)| +
          |(θ σ) (k, false)| * |blockCovarianceSndSnd (J k) (h k)| := by
            simpa only [abs_mul] using abs_add_le
              ((θ σ) (k, true) * blockCovarianceFstSnd (J k) (h k))
              ((θ σ) (k, false) * blockCovarianceSndSnd (J k) (h k))
      _ ≤ 1 * 2 + 1 * 2 := add_le_add
        (mul_le_mul (ht _) hc.2.1 (abs_nonneg _) (by norm_num))
        (mul_le_mul (ht _) hc.2.2.2 (abs_nonneg _) (by norm_num))
      _ = 4 := by norm_num
  have hdivF : |((θ σ) (k, true) * blockCovarianceFstFst (J k) (h k) +
      (θ σ) (k, false) * blockCovarianceSndFst (J k) (h k)) / Real.sqrt (2 * B)| ≤ 4 := by
    rw [abs_div, abs_of_pos hs0, div_le_iff₀ hs0]
    exact hrowF.trans (by nlinarith)
  have hdivS : |((θ σ) (k, true) * blockCovarianceFstSnd (J k) (h k) +
      (θ σ) (k, false) * blockCovarianceSndSnd (J k) (h k)) / Real.sqrt (2 * B)| ≤ 4 := by
    rw [abs_div, abs_of_pos hs0, div_le_iff₀ hs0]
    exact hrowS.trans (by nlinarith)
  have hcurv : |logisticCurvature (coupledBlockAlignment J B (θ σ) h)| ≤ 1 / 4 := by
    rw [abs_of_nonneg (logisticCurvature_nonneg _)]
    exact logisticCurvature_le_quarter _
  cases s <;> simp only [coupledLogisticWeightedU, Bool.false_eq_true, if_false, if_true,
    abs_mul, abs_neg]
  · calc
      _ ≤ (1 / 4 : ℝ) * 4 * 1 := mul_le_mul
        (mul_le_mul hcurv hdivS (abs_nonneg _) (by norm_num)) (ht _) (abs_nonneg _) (by norm_num)
      _ = 1 := by norm_num
  · calc
      _ ≤ (1 / 4 : ℝ) * 4 * 1 := mul_le_mul
        (mul_le_mul hcurv hdivF (abs_nonneg _) (by norm_num)) (ht _) (abs_nonneg _) (by norm_num)
      _ = 1 := by norm_num

/-- Fixed unit-ball learners satisfy the signed coupled-block fingerprint inequality. -/
theorem coupled_logistic_signed_fingerprint {n B : ℕ} {κ : ℝ} (hκ : 0 < κ)
    (hB : 0 < B) (J : ℕ → ℝ)
    (θ : CoupledBlockSample n B → EuclideanSpace ℝ (Fin B × Bool))
    (hproper : ∀ σ, ‖θ σ‖ ≤ 1) :
    κ * coupledMeanExpectation J κ (coupledLogisticWeightedT J θ) ≤
      coupledScoreExpectation J κ (coupledLogisticWeightedT J θ) := by
  exact coupled_joint_signed_fingerprint hκ J
    (coupledLogisticWeightedT J θ) (coupledLogisticWeightedU J θ)
    (continuous_coupledLogisticWeightedT J θ)
    (continuous_coupledLogisticWeightedU J θ)
    (coupledLogisticWeightedT_hasDerivAt_fst J θ)
    (coupledLogisticWeightedT_hasDerivAt_snd J θ)
    (by norm_num) (by norm_num)
    (coupledLogisticWeightedT_abs_le_one J θ hproper)
    (coupledLogisticWeightedU_abs_le_one hB J θ hproper)
    (coupledLogisticWeightedU_sum_nonpos hB J θ)

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousFiniteLaw.lean <==
import LossOnlyTraceability.HeterogeneousCoupledUnknownCoupling
import LossOnlyTraceability.HeterogeneousBlockRepresentation

/-! Finite coupling vectors, with one coupling per block, and their uniform minimax law. -/
noncomputable section
namespace LossOnlyTraceability
namespace Heterogeneous
open MeasureTheory ProbabilityTheory
open scoped BigOperators

/-- Extend a finite coupling vector for the internal product-law interface.
All model definitions use only indices below B. -/
def couplingProfile {B : ℕ} (J : Fin B → ℝ) : ℕ → ℝ :=
  fun b => if hb : b < B then J ⟨b, hb⟩ else 0

theorem couplingProfile_apply {B : ℕ} (J : Fin B → ℝ) (b : Fin B) :
    couplingProfile J b = J b := by simp [couplingProfile, b.isLt]

/-- The concrete data family contains every product of strictly positive pair laws. -/
theorem exists_heterogeneous_data_representation {B : ℕ}
    (p : Fin B → Bool × Bool → ℝ) (hp : ∀ b s, 0 < p b s)
    (hsum : ∀ b, ∑ s, p b s = 1) :
    ∃ J : Fin B → ℝ, ∃ h : Fin B → ℝ × ℝ,
      coupledBlockDataLaw (couplingProfile J) B h =
        Measure.map (coupledBlockFeature B)
          (Measure.pi fun b => ∑ s, ENNReal.ofReal (p b s) • Measure.dirac s) := by
  obtain ⟨J, h, hrep⟩ := exists_heterogeneous_pair_representation p hp hsum
  refine ⟨J, h, ?_⟩
  unfold coupledBlockDataLaw coupledBlockSpinProductMeasure blockSpinMeasure
  simp only [couplingProfile_apply, hrep]

/-- A shared coupling gives exactly the single-coupling data family. -/
theorem homogeneous_data_specialization (J : ℝ) (B : ℕ) (h : Fin B → ℝ × ℝ) :
    coupledBlockDataLaw (fun _ => J) B h =
      LossOnlyTraceability.coupledBlockDataLaw J B h := rfl

/-- The conjugate prior specializes exactly to the shared-coupling prior. -/
theorem homogeneous_prior_specialization (J κ : ℝ) (B : ℕ) :
    coupledBlockPrior (fun _ => J) κ B =
      LossOnlyTraceability.coupledBlockPrior J κ B := rfl

variable {n B : ℕ} {R : Type*} [MeasurableSpace R]

/-- Accurate learners for one arbitrary finite coupling vector, uniformly over fields. -/
def finiteAccurateLearners (n B : ℕ) (J : Fin B → ℝ) (ν : Measure R) (ε : ℝ) :=
  coupledAccurateLearners n B (couplingProfile J) ν ε

/-- Worst-field information for a finite coupling vector. -/
def finiteWorstInformation (Q : InfoDirection) (J : Fin B → ℝ) (ν : Measure R)
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool)) (τ : ℝ) :=
  coupledWorstInformation Q (couplingProfile J) ν A τ

/-- One learner must be accurate for all finite coupling vectors. -/
def finiteUniversalLearners (n B : ℕ) (ν : Measure R) (ε : ℝ) :=
  {A | ∀ J : Fin B → ℝ, A ∈ finiteAccurateLearners n B J ν ε}

/-- Worst case over the full finite coupling vector and the external fields. -/
def finiteUnknownInformation (Q : InfoDirection) (ν : Measure R)
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool)) (τ : ℝ) : ℝ :=
  ⨆ J : Fin B → ℝ, finiteWorstInformation Q J ν A τ

/-- The same absolute constants work for every heterogeneous finite coupling vector. -/
theorem finite_uniform_law {ε : ℝ} (hε : 0 < ε) (hε0 : ε ≤ coupledRateThreshold)
    (hlo : 8 ≤ (n : ℝ) * ε ^ (3 / 2 : ℝ)) (hhi : (n : ℝ) * ε ^ (3 / 2 : ℝ) ≤ 16)
    (hBn : 32 * n ≤ B) (J : Fin B → ℝ) (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : A ∈ finiteAccurateLearners n B J ν ε) (Q : InfoDirection) (τ : ℝ) :
    coupledRateLowerConstant * (n / (1 + (τ / ε) ^ 2)) ≤ finiteWorstInformation Q J ν A τ ∧
    finiteWorstInformation Q J ν A τ ≤ coupledRateUpperConstant * (n / (1 + (τ / ε) ^ 2)) :=
  coupled_uniform_law hε hε0 hlo hhi hBn (couplingProfile J) ν A hA Q τ

/-- One fixed exact ERM is accurate for all heterogeneous coupling vectors simultaneously. -/
theorem finite_erm_universally_accurate {ε : ℝ} (hε : 0 < ε)
    (hε0 : ε ≤ coupledRateThreshold)
    (hlo : 8 ≤ (n : ℝ) * ε ^ (3 / 2 : ℝ)) (hBn : 32 * n ≤ B)
    (ν : Measure R) [IsProbabilityMeasure ν] :
    (coupledBlockEmpiricalLearnerSeed : CoupledBlockSample n B × R →
      EuclideanSpace ℝ (Fin B × Bool)) ∈ finiteUniversalLearners n B ν ε :=
  fun J => coupled_erm_accurate_all_couplings hε hε0 hlo hBn ν (couplingProfile J)

/-- Adversarially varying all block couplings preserves the rate for every common-class learner. -/
theorem finite_unknown_law {ε : ℝ} (hε : 0 < ε) (hε0 : ε ≤ coupledRateThreshold)
    (hlo : 8 ≤ (n : ℝ) * ε ^ (3 / 2 : ℝ)) (hhi : (n : ℝ) * ε ^ (3 / 2 : ℝ) ≤ 16)
    (hBn : 32 * n ≤ B) (ν : Measure R) [IsProbabilityMeasure ν]
    (A : CoupledBlockSample n B × R → EuclideanSpace ℝ (Fin B × Bool))
    (hA : A ∈ finiteUniversalLearners n B ν ε) (Q : InfoDirection) (τ : ℝ) :
    coupledRateLowerConstant * (n / (1 + (τ / ε) ^ 2)) ≤ finiteUnknownInformation Q ν A τ ∧
    finiteUnknownInformation Q ν A τ ≤ coupledRateUpperConstant * (n / (1 + (τ / ε) ^ 2)) := by
  have hall := fun J => finite_uniform_law hε hε0 hlo hhi hBn J ν A (hA J) Q τ
  have hbdd : BddAbove (Set.range (fun J => finiteWorstInformation Q J ν A τ)) := by
    refine ⟨coupledRateUpperConstant * (n / (1 + (τ / ε) ^ 2)), ?_⟩
    rintro _ ⟨J, rfl⟩
    exact (hall J).2
  exact ⟨(hall 0).1.trans (le_ciSup hbdd 0), ciSup_le (fun J => (hall J).2)⟩

/-- Matching minimax law over a nonempty class of learners that do not know any coupling. -/
theorem finite_unknown_minimax {ε : ℝ} (hε : 0 < ε) (hε0 : ε ≤ coupledRateThreshold)
    (hlo : 8 ≤ (n : ℝ) * ε ^ (3 / 2 : ℝ)) (hhi : (n : ℝ) * ε ^ (3 / 2 : ℝ) ≤ 16)
    (hBn : 32 * n ≤ B) (ν : Measure R) [IsProbabilityMeasure ν]
    (Q : InfoDirection) (τ : ℝ) :
    (finiteUniversalLearners n B ν ε).Nonempty ∧
    coupledRateLowerConstant * (n / (1 + (τ / ε) ^ 2)) ≤
      ⨅ A : finiteUniversalLearners n B ν ε, finiteUnknownInformation Q ν A.1 τ ∧
    (⨅ A : finiteUniversalLearners n B ν ε, finiteUnknownInformation Q ν A.1 τ) ≤
      coupledRateUpperConstant * (n / (1 + (τ / ε) ^ 2)) := by
  have hA := finite_erm_universally_accurate hε hε0 hlo hBn ν
  let a : finiteUniversalLearners n B ν ε := ⟨coupledBlockEmpiricalLearnerSeed, hA⟩
  letI : Nonempty (finiteUniversalLearners n B ν ε) := ⟨a⟩
  have hall := fun (b : finiteUniversalLearners n B ν ε) =>
    finite_unknown_law hε hε0 hlo hhi hBn ν b.1 b.2 Q τ
  have hbdd : BddBelow (Set.range fun b : finiteUniversalLearners n B ν ε =>
      finiteUnknownInformation Q ν b.1 τ) := by
    refine ⟨coupledRateLowerConstant * (n / (1 + (τ / ε) ^ 2)), ?_⟩
    rintro _ ⟨b, rfl⟩
    exact (hall b).1
  exact ⟨⟨a.1, a.2⟩, le_ciInf (fun b => (hall b).1),
    (ciInf_le hbdd a).trans (hall a).2⟩

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/HeterogeneousIndependentBlockMoments.lean <==
import LossOnlyTraceability.IndependentBlockMoments

/-! Moment bounds for finite products whose coordinate laws and observables may vary. -/

noncomputable section

namespace LossOnlyTraceability
namespace Heterogeneous

open MeasureTheory ProbabilityTheory
open scoped BigOperators

variable {Ω : Type*} [MeasurableSpace Ω]

/-- The product of a finite family of probability laws. -/
def heterogeneousBlockLaw {B : ℕ} (ν : Fin B → Measure Ω) : Measure (Fin B → Ω) :=
  Measure.pi ν

/-- The average of coordinate-dependent block energies. -/
def heterogeneousBlockEnergy {B : ℕ} (Y : Fin B → Ω → ℝ) (x : Fin B → Ω) : ℝ :=
  (∑ b, Y b (x b)) / (B : ℝ)

theorem integral_heterogeneousBlockLaw_coord {B : ℕ} {ν : Fin B → Measure Ω}
    [∀ b, IsProbabilityMeasure (ν b)] {Y : Fin B → Ω → ℝ}
    (hY : ∀ b, Integrable (Y b) (ν b)) (b : Fin B) :
    ∫ x, Y b (x b) ∂heterogeneousBlockLaw ν = ∫ z, Y b z ∂ν b := by
  exact integral_comp_eval (hY b).aestronglyMeasurable

theorem integral_heterogeneousBlockEnergy_eq {B : ℕ} {ν : Fin B → Measure Ω}
    [∀ b, IsProbabilityMeasure (ν b)] (hB : 0 < B) {Y : Fin B → Ω → ℝ} {v : ℝ}
    (hY : ∀ b, Integrable (Y b) (ν b))
    (hmean : ∀ b, ∫ z, Y b z ∂ν b = v) :
    ∫ x, heterogeneousBlockEnergy Y x ∂heterogeneousBlockLaw ν = v := by
  have hcoord : ∀ b : Fin B,
      Integrable (fun x : Fin B → Ω => Y b (x b)) (heterogeneousBlockLaw ν) := fun b =>
    (measurePreserving_eval ν b).integrable_comp_of_integrable (hY b)
  change (∫ x, (∑ b, Y b (x b)) / (B : ℝ) ∂heterogeneousBlockLaw ν) = v
  rw [integral_div,
    integral_finsetSum _ fun b _ => hcoord b]
  simp_rw [integral_heterogeneousBlockLaw_coord hY, hmean]
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  have hB0 : (B : ℝ) ≠ 0 := by exact_mod_cast hB.ne'
  field_simp

/-- A common mean and coordinatewise second-moment bound tensorize to the usual
`1 + 2 / B` bound, without requiring identical coordinate laws. -/
theorem integral_heterogeneousBlockEnergy_sq_le {B : ℕ} {ν : Fin B → Measure Ω}
    [∀ b, IsProbabilityMeasure (ν b)] (hB : 0 < B) {Y : Fin B → Ω → ℝ} {v : ℝ}
    (hY : ∀ b, Integrable (Y b) (ν b))
    (hY2 : ∀ b, Integrable (fun z => Y b z ^ 2) (ν b))
    (hmean : ∀ b, ∫ z, Y b z ∂ν b = v)
    (hsecond : ∀ b, ∫ z, Y b z ^ 2 ∂ν b ≤ 3 * v ^ 2) :
    ∫ x, heterogeneousBlockEnergy Y x ^ 2 ∂heterogeneousBlockLaw ν
      ≤ v ^ 2 * (1 + 2 / (B : ℝ)) := by
  let P : Measure (Fin B → Ω) := heterogeneousBlockLaw ν
  have hcoord : ∀ b : Fin B, Integrable (fun x : Fin B → Ω => Y b (x b)) P := fun b =>
    (measurePreserving_eval ν b).integrable_comp_of_integrable (hY b)
  have hcoord2 : ∀ b : Fin B, Integrable (fun x : Fin B → Ω => Y b (x b) ^ 2) P := fun b =>
    (measurePreserving_eval ν b).integrable_comp_of_integrable (hY2 b)
  have hcoordMean : ∀ b : Fin B, (∫ x, Y b (x b) ∂P) = v := fun b => by
    rw [show P = heterogeneousBlockLaw ν by rfl,
      integral_heterogeneousBlockLaw_coord hY, hmean b]
  have hindep : iIndepFun (fun b (x : Fin B → Ω) => Y b (x b)) P := by
    exact iIndepFun_pi (X := Y) (fun b => (hY b).aestronglyMeasurable.aemeasurable)
  have hterm : ∀ i j : Fin B,
      Integrable (fun x : Fin B → Ω => Y i (x i) * Y j (x j)) P := by
    intro i j
    by_cases hij : i = j
    · subst j
      exact (hcoord2 i).congr (Filter.Eventually.of_forall fun x => by ring)
    · exact (hindep.indepFun hij).integrable_mul (hcoord i) (hcoord j)
  have hcross : ∀ {i j : Fin B}, i ≠ j →
      (∫ x, Y i (x i) * Y j (x j) ∂P) = v ^ 2 := by
    intro i j hij
    calc
      (∫ x, Y i (x i) * Y j (x j) ∂P) =
          (∫ x, Y i (x i) ∂P) * ∫ x, Y j (x j) ∂P := by
        simpa only [Pi.mul_apply] using
          (hindep.indepFun hij).integral_mul_eq_mul_integral
            (hcoord i).aestronglyMeasurable (hcoord j).aestronglyMeasurable
      _ = v ^ 2 := by rw [hcoordMean i, hcoordMean j]; ring
  have hdiag : ∀ i : Fin B,
      (∫ x, Y i (x i) * Y i (x i) ∂P) ≤ 3 * v ^ 2 := by
    intro i
    rw [show (∫ x, Y i (x i) * Y i (x i) ∂P) =
      ∫ x, Y i (x i) ^ 2 ∂P from integral_congr_ae
        (Filter.Eventually.of_forall fun x => by ring)]
    rw [show P = heterogeneousBlockLaw ν by rfl,
      integral_heterogeneousBlockLaw_coord hY2]
    exact hsecond i
  have hrow : ∀ i : Fin B,
      (∫ x, ∑ j, Y i (x i) * Y j (x j) ∂P) ≤
        3 * v ^ 2 + ((B : ℝ) - 1) * v ^ 2 := by
    intro i
    rw [integral_finsetSum _ fun j _ => hterm i j]
    rw [← Finset.add_sum_erase _ _ (Finset.mem_univ i)]
    have hoff : ∀ j ∈ Finset.univ.erase i,
        (∫ x, Y i (x i) * Y j (x j) ∂P) = v ^ 2 := by
      intro j hj
      exact hcross (Finset.ne_of_mem_erase hj).symm
    rw [Finset.sum_congr rfl hoff, Finset.sum_const,
      Finset.card_erase_of_mem (Finset.mem_univ i), Finset.card_univ,
      Fintype.card_fin, nsmul_eq_mul]
    have hcast : ((B - 1 : ℕ) : ℝ) = (B : ℝ) - 1 := by
      have h1 : (1 : ℕ) ≤ B := hB
      push_cast [Nat.cast_sub h1]
      ring
    rw [hcast]
    simpa only [add_comm] using add_le_add_left (hdiag i) (((B : ℝ) - 1) * v ^ 2)
  have hpoint : ∀ x : Fin B → Ω,
      heterogeneousBlockEnergy Y x ^ 2 =
        (∑ i, ∑ j, Y i (x i) * Y j (x j)) / (B : ℝ) ^ 2 := by
    intro x
    rw [heterogeneousBlockEnergy, div_pow, ← Finset.sum_mul_sum]
    ring
  rw [integral_congr_ae (Filter.Eventually.of_forall hpoint), integral_div,
    integral_finsetSum _ fun i _ => integrable_finsetSum _ fun j _ => hterm i j]
  calc
    (∑ i, ∫ x, ∑ j, Y i (x i) * Y j (x j) ∂P) / (B : ℝ) ^ 2
        ≤ (∑ _i : Fin B, (3 * v ^ 2 + ((B : ℝ) - 1) * v ^ 2)) / (B : ℝ) ^ 2 :=
      div_le_div_of_nonneg_right (Finset.sum_le_sum fun i _ => hrow i) (sq_nonneg _)
    _ = v ^ 2 * (1 + 2 / (B : ℝ)) := by
      rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
      have hB0 : (B : ℝ) ≠ 0 := by exact_mod_cast hB.ne'
      field_simp
      ring

end Heterogeneous
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/IndependentBlockMoments.lean <==
import Mathlib.MeasureTheory.Integral.Pi
import Mathlib.Probability.Independence.Integration
import Mathlib.Analysis.InnerProductSpace.PiL2
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith

/-! Generic first- and second-moment bounds for an average of independent block energies. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace

variable {Ω : Type*} [MeasurableSpace Ω]

/-- The average squared coordinate of a two-coordinate block. -/
def blockPairEnergy (m : Bool → ℝ) : ℝ := (m true ^ 2 + m false ^ 2) / 2

/-- Concatenate `B` two-coordinate block means and scale the resulting `2B` coordinates by
`1 / sqrt (2B)`. -/
def normalizedBlockMeanVector (B : ℕ) (m : Fin B → Bool → ℝ) :
    EuclideanSpace ℝ (Fin B × Bool) :=
  WithLp.toLp 2 fun q => m q.1 q.2 / Real.sqrt (2 * B)

theorem normalizedBlockMeanVector_apply (B : ℕ) (m : Fin B → Bool → ℝ)
    (q : Fin B × Bool) :
    normalizedBlockMeanVector B m q = m q.1 q.2 / Real.sqrt (2 * B) := rfl

/-- The squared norm of the normalized concatenated mean is the average block energy. -/
theorem norm_normalizedBlockMeanVector_sq {B : ℕ} (hB : 0 < B)
    (m : Fin B → Bool → ℝ) :
    ‖normalizedBlockMeanVector B m‖ ^ 2 = (∑ b, blockPairEnergy (m b)) / B := by
  have hBpos : (0 : ℝ) < B := by exact_mod_cast hB
  have htwoB : (0 : ℝ) < 2 * (B : ℝ) := mul_pos (by norm_num) hBpos
  have hsqrt : Real.sqrt (2 * (B : ℝ)) * Real.sqrt (2 * (B : ℝ)) = 2 * (B : ℝ) :=
    Real.mul_self_sqrt htwoB.le
  have hinner : ⟪normalizedBlockMeanVector B m, normalizedBlockMeanVector B m⟫_ℝ =
      ∑ q, normalizedBlockMeanVector B m q * normalizedBlockMeanVector B m q := by
    rw [PiLp.inner_apply]
    exact Finset.sum_congr rfl fun q _ => by simp [pow_two]
  rw [← real_inner_self_eq_norm_sq, hinner, Fintype.sum_prod_type]
  simp only [Fintype.sum_bool, normalizedBlockMeanVector_apply]
  have hterm : ∀ b : Fin B,
      m b true / Real.sqrt (2 * B) * (m b true / Real.sqrt (2 * B)) +
          m b false / Real.sqrt (2 * B) * (m b false / Real.sqrt (2 * B)) =
        blockPairEnergy (m b) / B := by
    intro b
    rw [div_mul_div_comm, div_mul_div_comm, hsqrt]
    unfold blockPairEnergy
    field_simp
  simp_rw [hterm]
  rw [Finset.sum_div]

/-- The law of `B` independent blocks, each with law `ν`. -/
def independentBlockLaw (ν : Measure Ω) (B : ℕ) : Measure (Fin B → Ω) :=
  Measure.pi fun _ => ν

/-- The average energy of `B` blocks. -/
def normalizedBlockEnergy (Y : Ω → ℝ) (B : ℕ) (x : Fin B → Ω) : ℝ :=
  (∑ b, Y (x b)) / (B : ℝ)

/-- Each coordinate of an independent block law has the one-block integral under `ν`. -/
theorem integral_independentBlockLaw_coord {ν : Measure Ω} [IsProbabilityMeasure ν]
    {B : ℕ} {Y : Ω → ℝ} (hY : Integrable Y ν) (b : Fin B) :
    ∫ x, Y (x b) ∂independentBlockLaw ν B = ∫ z, Y z ∂ν := by
  exact integral_comp_eval hY.aestronglyMeasurable

/-- The average block energy has the same mean as one block. -/
theorem integral_normalizedBlockEnergy_eq {ν : Measure Ω} [IsProbabilityMeasure ν]
    {B : ℕ} (hB : 0 < B) {Y : Ω → ℝ} {v : ℝ}
    (hY : Integrable Y ν) (hmean : ∫ z, Y z ∂ν = v) :
    ∫ x, normalizedBlockEnergy Y B x ∂independentBlockLaw ν B = v := by
  have hcoord : ∀ b : Fin B,
      Integrable (fun x : Fin B → Ω => Y (x b)) (independentBlockLaw ν B) := fun b =>
    (measurePreserving_eval (fun _ : Fin B => ν) b).integrable_comp_of_integrable hY
  change (∫ x, (∑ b, Y (x b)) / (B : ℝ) ∂independentBlockLaw ν B) = v
  rw [integral_div, integral_finsetSum _ fun b _ => hcoord b]
  simp_rw [integral_independentBlockLaw_coord hY, hmean]
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  have hB0 : (B : ℝ) ≠ 0 := by exact_mod_cast hB.ne'
  field_simp

/-- The exact second moment of an average of independent, identically distributed block
energies. This is the fourth moment of a normalized Euclidean norm when `Y` is the squared
energy of one block. -/
theorem integral_normalizedBlockEnergy_sq_eq {ν : Measure Ω} [IsProbabilityMeasure ν]
    {B : ℕ} (hB : 0 < B) {Y : Ω → ℝ} {v e₂ : ℝ}
    (hY : Integrable Y ν) (hY2 : Integrable (fun z => Y z ^ 2) ν)
    (hmean : ∫ z, Y z ∂ν = v) (hsecond : ∫ z, Y z ^ 2 ∂ν = e₂) :
    ∫ x, normalizedBlockEnergy Y B x ^ 2 ∂independentBlockLaw ν B =
      (e₂ + ((B : ℝ) - 1) * v ^ 2) / B := by
  let P : Measure (Fin B → Ω) := independentBlockLaw ν B
  have hcoord : ∀ b : Fin B, Integrable (fun x : Fin B → Ω => Y (x b)) P := fun b =>
    (measurePreserving_eval (fun _ : Fin B => ν) b).integrable_comp_of_integrable hY
  have hcoord2 : ∀ b : Fin B, Integrable (fun x : Fin B → Ω => Y (x b) ^ 2) P := fun b =>
    (measurePreserving_eval (fun _ : Fin B => ν) b).integrable_comp_of_integrable hY2
  have hcoordMean : ∀ b : Fin B, (∫ x, Y (x b) ∂P) = v := fun b => by
    rw [show P = independentBlockLaw ν B by rfl,
      integral_independentBlockLaw_coord hY, hmean]
  have hcoordSecond : ∀ b : Fin B, (∫ x, Y (x b) ^ 2 ∂P) = e₂ := fun b => by
    rw [show P = independentBlockLaw ν B by rfl,
      integral_independentBlockLaw_coord hY2, hsecond]
  have hindep : iIndepFun (fun b (x : Fin B → Ω) => Y (x b)) P := by
    exact iIndepFun_pi (X := fun _ : Fin B => Y)
      (fun _ => hY.aestronglyMeasurable.aemeasurable)
  have hterm : ∀ i j : Fin B,
      Integrable (fun x : Fin B → Ω => Y (x i) * Y (x j)) P := by
    intro i j
    by_cases hij : i = j
    · subst j
      exact (hcoord2 i).congr (Filter.Eventually.of_forall fun x => by ring)
    · exact (hindep.indepFun hij).integrable_mul (hcoord i) (hcoord j)
  have hcross : ∀ {i j : Fin B}, i ≠ j →
      (∫ x, Y (x i) * Y (x j) ∂P) = v ^ 2 := by
    intro i j hij
    calc
      (∫ x, Y (x i) * Y (x j) ∂P) =
          (∫ x, Y (x i) ∂P) * ∫ x, Y (x j) ∂P := by
        simpa only [Pi.mul_apply] using
          (hindep.indepFun hij).integral_mul_eq_mul_integral
            (hcoord i).aestronglyMeasurable (hcoord j).aestronglyMeasurable
      _ = v ^ 2 := by rw [hcoordMean i, hcoordMean j]; ring
  have hdiag : ∀ i : Fin B, (∫ x, Y (x i) * Y (x i) ∂P) = e₂ := by
    intro i
    rw [← hcoordSecond i]
    exact integral_congr_ae (Filter.Eventually.of_forall fun x => by ring)
  have hrow : ∀ i : Fin B,
      (∫ x, ∑ j, Y (x i) * Y (x j) ∂P) = e₂ + ((B : ℝ) - 1) * v ^ 2 := by
    intro i
    rw [integral_finsetSum _ fun j _ => hterm i j]
    rw [← Finset.add_sum_erase _ _ (Finset.mem_univ i), hdiag i]
    have hoff : ∀ j ∈ Finset.univ.erase i,
        (∫ x, Y (x i) * Y (x j) ∂P) = v ^ 2 := by
      intro j hj
      exact hcross (Finset.ne_of_mem_erase hj).symm
    rw [Finset.sum_congr rfl hoff, Finset.sum_const,
      Finset.card_erase_of_mem (Finset.mem_univ i), Finset.card_univ,
      Fintype.card_fin, nsmul_eq_mul]
    have hcast : ((B - 1 : ℕ) : ℝ) = (B : ℝ) - 1 := by
      have h1 : (1 : ℕ) ≤ B := hB
      push_cast [Nat.cast_sub h1]
      ring
    rw [hcast]
  have hpoint : ∀ x : Fin B → Ω,
      normalizedBlockEnergy Y B x ^ 2 =
        (∑ i, ∑ j, Y (x i) * Y (x j)) / (B : ℝ) ^ 2 := by
    intro x
    rw [normalizedBlockEnergy, div_pow, ← Finset.sum_mul_sum]
    ring
  rw [integral_congr_ae (Filter.Eventually.of_forall hpoint), integral_div,
    integral_finsetSum _ fun i _ => integrable_finsetSum _ fun j _ => hterm i j]
  simp_rw [hrow]
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  have hB0 : (B : ℝ) ≠ 0 := by exact_mod_cast hB.ne'
  field_simp

/-- If one block energy has mean `v` and second moment at most `3 v²`, the square of the
average energy is at most `v² (1 + 2/B)`. For two-dimensional blocks and `d = 2B`, the factor
is equivalently `1 + 4/d`. -/
theorem integral_normalizedBlockEnergy_sq_le {ν : Measure Ω} [IsProbabilityMeasure ν]
    {B : ℕ} (hB : 0 < B) {Y : Ω → ℝ} {v : ℝ}
    (hY : Integrable Y ν) (hY2 : Integrable (fun z => Y z ^ 2) ν)
    (hmean : ∫ z, Y z ∂ν = v) (hsecond : ∫ z, Y z ^ 2 ∂ν ≤ 3 * v ^ 2) :
    ∫ x, normalizedBlockEnergy Y B x ^ 2 ∂independentBlockLaw ν B
      ≤ v ^ 2 * (1 + 2 / (B : ℝ)) := by
  set e₂ : ℝ := ∫ z, Y z ^ 2 ∂ν with he₂
  rw [integral_normalizedBlockEnergy_sq_eq hB hY hY2 hmean he₂]
  have hBpos : (0 : ℝ) < B := by exact_mod_cast hB
  rw [div_le_iff₀ hBpos]
  have htarget : v ^ 2 * (1 + 2 / (B : ℝ)) * (B : ℝ) = ((B : ℝ) + 2) * v ^ 2 := by
    field_simp
  rw [htarget]
  nlinarith [hsecond]

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/IndependentCenteredBlockMoments.lean <==
import LossOnlyTraceability.IndependentBlockMoments

/-! Centered second moments for independent, nonidentically distributed blocks. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory Filter
open scoped BigOperators

/-- Independent centered block contributions have additive second moments.
The laws may differ between blocks. -/
theorem integral_independent_centered_sum_sq {Ω : Type*} [MeasurableSpace Ω] {B : ℕ}
    (ν : Fin B → Measure Ω) [∀ b, IsProbabilityMeasure (ν b)]
    (Y : Fin B → Ω → ℝ) (hY : ∀ b, Integrable (Y b) (ν b))
    (hY2 : ∀ b, Integrable (fun z => Y b z ^ 2) (ν b))
    (hmean : ∀ b, ∫ z, Y b z ∂ν b = 0) :
    (∫ x, (∑ b, Y b (x b)) ^ 2 ∂Measure.pi ν) = ∑ b, ∫ z, Y b z ^ 2 ∂ν b := by
  let P := Measure.pi ν
  have hcoord : ∀ b, Integrable (fun x : Fin B → Ω => Y b (x b)) P := fun b =>
    (measurePreserving_eval ν b).integrable_comp_of_integrable (hY b)
  have hcoord2 : ∀ b, Integrable (fun x : Fin B → Ω => Y b (x b) ^ 2) P := fun b =>
    (measurePreserving_eval ν b).integrable_comp_of_integrable (hY2 b)
  have hcm : ∀ b, (∫ x, Y b (x b) ∂P) = 0 := by
    intro b
    exact (integral_comp_eval (hY b).aestronglyMeasurable).trans (hmean b)
  have hindep : iIndepFun (fun b (x : Fin B → Ω) => Y b (x b)) P :=
    iIndepFun_pi (X := Y) (fun b => (hY b).aestronglyMeasurable.aemeasurable)
  have hterm : ∀ i j, Integrable (fun x : Fin B → Ω => Y i (x i) * Y j (x j)) P := by
    intro i j
    by_cases hij : i = j
    · subst j
      exact (hcoord2 i).congr (Eventually.of_forall fun x => by ring)
    · exact (hindep.indepFun hij).integrable_mul (hcoord i) (hcoord j)
  have hcross : ∀ i j, i ≠ j → (∫ x, Y i (x i) * Y j (x j) ∂P) = 0 := by
    intro i j hij
    have hi := (hindep.indepFun hij).integral_mul_eq_mul_integral
      (hcoord i).aestronglyMeasurable (hcoord j).aestronglyMeasurable
    simpa only [Pi.mul_apply, hcm, zero_mul] using hi
  have hpoint : ∀ x : Fin B → Ω, (∑ b, Y b (x b)) ^ 2 = ∑ i, ∑ j, Y i (x i) * Y j (x j) := by
    intro x
    rw [← Finset.sum_mul_sum, pow_two]
  change (∫ x, (∑ b, Y b (x b)) ^ 2 ∂P) = _
  rw [integral_congr_ae (Eventually.of_forall hpoint),
    integral_finsetSum _ (fun i _ => integrable_finsetSum _ (fun j _ => hterm i j))]
  apply Finset.sum_congr rfl
  intro i _
  rw [integral_finsetSum _ (fun j _ => hterm i j), Finset.sum_eq_single i]
  · have he : (fun x : Fin B → Ω => Y i (x i) * Y i (x i)) = fun x => Y i (x i) ^ 2 := by
      funext x
      ring
    rw [he]
    exact integral_comp_eval (μ := ν) (i := i) (f := fun z => Y i z ^ 2) (hY2 i).aestronglyMeasurable
  · intro j _ hji
    exact hcross i j hji.symm
  · intro hnot
    exact False.elim (hnot (Finset.mem_univ i))

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/InformationDirections.lean <==
import LossOnlyTraceability.ConditionalInformation
import LossOnlyTraceability.TracerInformation

/-! The directions of Lemma H.1. For a release `Y` with `n` real coordinates, the three
information measures of Section 2 (`I^ind`, `I^joint`, `I^cand`) are the individual one
`Ii(Y) = ∑ i, I(Y i; U i)`, the joint one `Ij(Y) = I(Y; U)` and the strong one
`Is(Y) = I(Y; U | Z̃)`, the last in the chain-rule form
`I(U; (Y, Z̃)) - I(U; Z̃)` of `condMutualInfo`. On a probability space carrying independent fair
selection bits `U` independent of the supersample `Z̃`, a measurable learner output `θ̂`, the release
`X = r (θ̂, Z̃)` for a measurable `r`, and noise `G` of an arbitrary law independent of the triple
`(U, θ̂, Z̃)`, the chain
`Ii(X + τ G) ≤ Ij(X + τ G) ≤ Is(X + τ G) ≤ I(X; U | Z̃) ≤ I(θ̂; U | Z̃)` holds for every real `τ`,
together with the individual form `I(X i; U i | Z̃) ≤ I(θ̂; U i | Z̃)`, and the tracer clause of
`TracerInformation` is re-exported so that this module states all of Lemma H.1. The Markov structure
is modelled, not postulated: `X` is literally a measurable function of `(θ̂, Z̃)` and the
noise enters through a measurable map of `(X, G)` with `G` independent of `(U, θ̂, Z̃)`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Directions

variable {Ω Θ γ β : Type*} [MeasurableSpace Ω] [MeasurableSpace Θ] [MeasurableSpace γ]
  [MeasurableSpace β] {n : ℕ}

/-- The individual direction `Ii(Y) = ∑ i, I(Y i; U i)` in bits: what the one-bit observers of the
separate coordinates learn. -/
def releaseInfoI (P : Measure Ω) (Y : Ω → (Fin n → β)) (U : Ω → (Fin n → Bool)) : ℝ :=
  ∑ i : Fin n, mutualInfo P (fun ω => Y ω i) (fun ω => U ω i)

/-- The joint direction `Ij(Y) = I(Y; U)` in bits: what an observer of the whole release learns
about the whole selection. -/
def releaseInfoJ (P : Measure Ω) (Y : Ω → (Fin n → β)) (U : Ω → (Fin n → Bool)) : ℝ :=
  mutualInfo P Y U

/-- The strong direction `Is(Y) = I(Y; U | Z̃)` in bits, in the chain-rule form
`I(U; (Y, Z̃)) - I(U; Z̃)` of `condMutualInfo`: what an observer of the release and of all candidate
data learns about the selection. -/
def releaseInfoS (P : Measure Ω) (Y : Ω → (Fin n → β)) (U : Ω → (Fin n → Bool)) (Zt : Ω → γ) : ℝ :=
  condMutualInfo P U Y Zt

/-- **First inequality of the chain of Lemma H.1.** The individual information is at most the joint one, for
independent fair selection bits and any measurable release with coordinates in a standard Borel
space; only measurability of the release, independence of the bits and their fairness are used. -/
theorem releaseInfoI_le_releaseInfoJ [StandardBorelSpace β] [Nonempty β] (P : Measure Ω)
    [IsProbabilityMeasure P] {Y : Ω → (Fin n → β)} {U : Ω → (Fin n → Bool)} (hY : Measurable Y)
    (hU : Measurable U) (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) :
    releaseInfoI P Y U ≤ releaseInfoJ P Y U := by
  have hcoordU : ∀ i : Fin n, Measurable fun ω => U ω i := fun i => (measurable_pi_apply i).comp hU
  have hcoordY : ∀ i : Fin n, Measurable fun ω => Y ω i := fun i => (measurable_pi_apply i).comp hY
  have hstep : ∀ i : Fin n, mutualInfo P (fun ω => Y ω i) (fun ω => U ω i)
      ≤ mutualInfo P Y (fun ω => U ω i) := by
    intro i
    have hproc : mutualInfo P (fun ω => U ω i) ((fun y : Fin n → β => y i) ∘ Y)
        ≤ mutualInfo P (fun ω => U ω i) Y :=
      mutualInfo_comp_right_le_of_fair_bit P (hcoordU i) hY (measurable_pi_apply i) (hfair i)
    calc mutualInfo P (fun ω => Y ω i) (fun ω => U ω i)
        = mutualInfo P (fun ω => U ω i) (fun ω => Y ω i) :=
          mutualInfo_symm P (hcoordU i) (hcoordY i)
      _ ≤ mutualInfo P (fun ω => U ω i) Y := hproc
      _ = mutualInfo P Y (fun ω => U ω i) := mutualInfo_symm P hY (hcoordU i)
  calc releaseInfoI P Y U ≤ ∑ i : Fin n, mutualInfo P Y (fun ω => U ω i) :=
        Finset.sum_le_sum fun i _ => hstep i
    _ ≤ mutualInfo P Y U := selection_bits_superadditive P hU hY hindep hfair

/-- **Second inequality of the chain of Lemma H.1.** The joint information is at most the strong one, for
independent fair selection bits independent of the supersample; the release and the supersample are
assumed measurable and valued in standard Borel spaces, and the finiteness side condition is
supplied by the uniformity of the bits. -/
theorem releaseInfoJ_le_releaseInfoS [StandardBorelSpace β] [Nonempty β] [StandardBorelSpace γ]
    [Nonempty γ] (P : Measure Ω) [IsProbabilityMeasure P] {Y : Ω → (Fin n → β)}
    {U : Ω → (Fin n → Bool)} {Zt : Ω → γ} (hY : Measurable Y) (hU : Measurable U)
    (hZt : Measurable Zt) (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (hUZ : IndepFun U Zt P) :
    releaseInfoJ P Y U ≤ releaseInfoS P Y U Zt := by
  have hc0 : ((1 : ℝ≥0∞) / 2) ^ n ≠ 0 := pow_ne_zero _ (by norm_num)
  have hc1 : ((1 : ℝ≥0∞) / 2) ^ n ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
  have hctop : ((1 : ℝ≥0∞) / 2) ^ n ≠ ⊤ := ENNReal.pow_ne_top (by norm_num)
  have h := mutualInfo_le_condMutualInfo_of_indepFun_of_uniform P hU hY hZt hUZ hc0 hc1 hctop
    (measure_preimage_bits P hU hindep hfair)
  rw [releaseInfoJ, releaseInfoS, mutualInfo_symm P hU hY]
  exact h

/-- **Third inequality of the chain of Lemma H.1.** Adding noise of an arbitrary law independent of the
selection bits, the release and the supersample cannot increase the strong information:
`Is(X + τ G) ≤ I(X; U | Z̃)` for every real `τ`; no Gaussian assumption on `G` and no sign condition
on `τ` is used, and the finiteness side condition comes from the uniformity of the bits. -/
theorem releaseInfoS_noisy_le [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω)
    [IsProbabilityMeasure P] {X G : Ω → (Fin n → ℝ)} {U : Ω → (Fin n → Bool)} {Zt : Ω → γ}
    (τ : ℝ) (hX : Measurable X) (hG : Measurable G) (hU : Measurable U) (hZt : Measurable Zt)
    (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hnoise : IndepFun (fun ω => (U ω, X ω, Zt ω)) G P) :
    releaseInfoS P (fun ω => X ω + τ • G ω) U Zt ≤ condMutualInfo P U X Zt := by
  have hc0 : ((1 : ℝ≥0∞) / 2) ^ n ≠ 0 := pow_ne_zero _ (by norm_num)
  have hc1 : ((1 : ℝ≥0∞) / 2) ^ n ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
  have hctop : ((1 : ℝ≥0∞) / 2) ^ n ≠ ⊤ := ENNReal.pow_ne_top (by norm_num)
  have hh : Measurable fun p : (Fin n → ℝ) × (Fin n → ℝ) => p.1 + τ • p.2 := by fun_prop
  exact condMutualInfo_add_indep_noise_le_of_uniform P hU hX hZt hG hh hnoise hc0 hc1 hctop
    (measure_preimage_bits P hU hindep hfair)

/-- **Fourth inequality of the chain of Lemma H.1.** A release that is a measurable function of the model and
the supersample carries at most the conditional information of the model:
`I(X; U | Z̃) ≤ I(θ̂; U | Z̃)` for `X = r (θ̂, Z̃)`; the model and the supersample are assumed
measurable and valued in standard Borel spaces, and the finiteness side condition comes from the
uniformity of the bits. -/
theorem condMutualInfo_release_le_model [StandardBorelSpace Θ] [Nonempty Θ] [StandardBorelSpace γ]
    [Nonempty γ] (P : Measure Ω) [IsProbabilityMeasure P] {θhat : Ω → Θ} {Zt : Ω → γ}
    {U : Ω → (Fin n → Bool)} {r : Θ × γ → (Fin n → ℝ)} (hθ : Measurable θhat)
    (hZt : Measurable Zt) (hU : Measurable U) (hr : Measurable r)
    (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) :
    condMutualInfo P U (fun ω => r (θhat ω, Zt ω)) Zt ≤ condMutualInfo P U θhat Zt := by
  have hc0 : ((1 : ℝ≥0∞) / 2) ^ n ≠ 0 := pow_ne_zero _ (by norm_num)
  have hc1 : ((1 : ℝ≥0∞) / 2) ^ n ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
  have hctop : ((1 : ℝ≥0∞) / 2) ^ n ≠ ⊤ := ENNReal.pow_ne_top (by norm_num)
  exact condMutualInfo_comp_le_of_uniform P hU hθ hZt hr hc0 hc1 hctop
    (measure_preimage_bits P hU hindep hfair)

/-- **The per-pair form of the last inequality of Lemma H.1.** For each coordinate,
`I(X i; U i | Z̃) ≤ I(θ̂; U i | Z̃)` for `X = r (θ̂, Z̃)`; only fairness of the single bit `U i` is
used here, neither independence across coordinates nor independence of `U` from the
supersample. -/
theorem condMutualInfo_release_coord_le_model [StandardBorelSpace Θ] [Nonempty Θ]
    [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω) [IsProbabilityMeasure P] {θhat : Ω → Θ}
    {Zt : Ω → γ} {U : Ω → (Fin n → Bool)} {r : Θ × γ → (Fin n → ℝ)} (hθ : Measurable θhat)
    (hZt : Measurable Zt) (hU : Measurable U) (hr : Measurable r)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (i : Fin n) :
    condMutualInfo P (fun ω => U ω i) (fun ω => r (θhat ω, Zt ω) i) Zt
      ≤ condMutualInfo P (fun ω => U ω i) θhat Zt :=
  condMutualInfo_comp_le_of_fair_bit P ((measurable_pi_apply i).comp hU) hθ hZt
    ((measurable_pi_apply i).comp hr) (hfair i)

/-- **Lemma H.1, the chain.** For independent fair selection bits `U` independent of the supersample `Z̃`, a
measurable model `θ̂`, the release `X = r (θ̂, Z̃)` of a measurable `r`, noise `G` of an arbitrary law
independent of `(U, θ̂, Z̃)` and any real `τ`, the four inequalities
`Ii(X + τ G) ≤ Ij(X + τ G) ≤ Is(X + τ G) ≤ I(X; U | Z̃) ≤ I(θ̂; U | Z̃)` hold together with the
individual form `I(X i; U i | Z̃) ≤ I(θ̂; U i | Z̃)` for every coordinate; the model and the
supersample are valued in standard Borel spaces and every variable is measurable. -/
theorem information_directions [StandardBorelSpace Θ] [Nonempty Θ] [StandardBorelSpace γ]
    [Nonempty γ] (P : Measure Ω) [IsProbabilityMeasure P] {θhat : Ω → Θ} {Zt : Ω → γ}
    {U : Ω → (Fin n → Bool)} {G : Ω → (Fin n → ℝ)} {r : Θ × γ → (Fin n → ℝ)} (τ : ℝ)
    (hθ : Measurable θhat) (hZt : Measurable Zt) (hU : Measurable U) (hG : Measurable G)
    (hr : Measurable r) (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (hUZ : IndepFun U Zt P)
    (hnoise : IndepFun (fun ω => (U ω, θhat ω, Zt ω)) G P) :
    releaseInfoI P (fun ω => r (θhat ω, Zt ω) + τ • G ω) U
        ≤ releaseInfoJ P (fun ω => r (θhat ω, Zt ω) + τ • G ω) U ∧
      releaseInfoJ P (fun ω => r (θhat ω, Zt ω) + τ • G ω) U
        ≤ releaseInfoS P (fun ω => r (θhat ω, Zt ω) + τ • G ω) U Zt ∧
      releaseInfoS P (fun ω => r (θhat ω, Zt ω) + τ • G ω) U Zt
        ≤ condMutualInfo P U (fun ω => r (θhat ω, Zt ω)) Zt ∧
      condMutualInfo P U (fun ω => r (θhat ω, Zt ω)) Zt ≤ condMutualInfo P U θhat Zt ∧
      ∀ i : Fin n, condMutualInfo P (fun ω => U ω i) (fun ω => r (θhat ω, Zt ω) i) Zt
        ≤ condMutualInfo P (fun ω => U ω i) θhat Zt := by
  have hX : Measurable fun ω => r (θhat ω, Zt ω) := hr.comp (hθ.prodMk hZt)
  have hsum : Measurable fun p : (Fin n → ℝ) × (Fin n → ℝ) => p.1 + τ • p.2 := by fun_prop
  have hY : Measurable fun ω => r (θhat ω, Zt ω) + τ • G ω := hsum.comp (hX.prodMk hG)
  have hphi : Measurable fun p : (Fin n → Bool) × Θ × γ => (p.1, r (p.2.1, p.2.2), p.2.2) :=
    measurable_fst.prodMk
      ((hr.comp ((measurable_fst.comp measurable_snd).prodMk
          (measurable_snd.comp measurable_snd))).prodMk (measurable_snd.comp measurable_snd))
  have hnoiseX : IndepFun (fun ω => (U ω, r (θhat ω, Zt ω), Zt ω)) G P :=
    hnoise.comp (φ := fun p : (Fin n → Bool) × Θ × γ => (p.1, r (p.2.1, p.2.2), p.2.2)) (ψ := id)
      hphi measurable_id
  refine ⟨releaseInfoI_le_releaseInfoJ P hY hU hindep hfair,
    releaseInfoJ_le_releaseInfoS P hY hU hZt hindep hfair hUZ,
    releaseInfoS_noisy_le P τ hX hG hU hZt hindep hfair hnoiseX,
    condMutualInfo_release_le_model P hθ hZt hU hr hindep hfair, fun i => ?_⟩
  exact condMutualInfo_release_coord_le_model P hθ hZt hU hr hfair i

/-- The chain of Lemma H.1 read end to end: under the hypotheses of `information_directions`,
the individual information of the noisy release is at most the conditional information of the
model. -/
theorem releaseInfoI_le_model_information [StandardBorelSpace Θ] [Nonempty Θ]
    [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω) [IsProbabilityMeasure P] {θhat : Ω → Θ}
    {Zt : Ω → γ} {U : Ω → (Fin n → Bool)} {G : Ω → (Fin n → ℝ)} {r : Θ × γ → (Fin n → ℝ)}
    (τ : ℝ) (hθ : Measurable θhat) (hZt : Measurable Zt) (hU : Measurable U) (hG : Measurable G)
    (hr : Measurable r) (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (hUZ : IndepFun U Zt P)
    (hnoise : IndepFun (fun ω => (U ω, θhat ω, Zt ω)) G P) :
    releaseInfoI P (fun ω => r (θhat ω, Zt ω) + τ • G ω) U ≤ condMutualInfo P U θhat Zt := by
  obtain ⟨h1, h2, h3, h4, -⟩ :=
    information_directions P τ hθ hZt hU hG hr hindep hfair hUZ hnoise
  linarith

end Directions

section TracerClause

variable {Ω Θ E : Type*} [MeasurableSpace Ω] [MeasurableSpace Θ] [MeasurableSpace E] {n : ℕ}

/-- **The tracer clause of Lemma H.1,** re-exported from `TracerInformation` so that this module
states all of Lemma H.1: for `0 < n`, a tracer accepting the ghost candidate with probability at
most `ξ` and with expected training recall at least `m` has
`(m - n ξ)₊² / (2 ln 2 · n) ≤ ∑ i, I((T_{0,i}, T_{1,i}); U i)` in bits, under coordinatewise
fairness of the selection bits and measurability of the tracer, the model and the supersample. -/
theorem information_directions_tracer (P : Measure Ω) [IsProbabilityMeasure P] {m ξ : ℝ}
    {T : Θ → E → Bool} {θhat : Ω → Θ} {Z : Bool → Fin n → Ω → E} {U : Ω → Fin n → Bool}
    (hn : 0 < n) (hT : Measurable fun p : Θ × E => T p.1 p.2) (hθ : Measurable θhat)
    (hZ : ∀ b i, Measurable (Z b i)) (hU : Measurable U)
    (hfair : ∀ i : Fin n, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hsound : ∀ i : Fin n, P.real {ω | T (θhat ω) (ghostPoint Z U i ω) = true} ≤ ξ)
    (hrecall : m ≤ ∫ ω, ∑ i : Fin n, tracerDecision T θhat (trainingPoint Z U i) ω ∂P) :
    max (m - n * ξ) 0 ^ 2 / (2 * Real.log 2 * n)
      ≤ ∑ i : Fin n, mutualInfo P (decisionPair T θhat Z i) (fun ω => U ω i) :=
  tracer_information_bound_div P hn hT hθ hZ hU hfair hsound hrecall

end TracerClause

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/InformationScales.lean <==
import LossOnlyTraceability.MainTheoremInformation

/-! Finite comparisons behind the two distinct information thresholds. -/
noncomputable section
namespace LossOnlyTraceability

/-- At noise equal to the design accuracy, the matching profile is extensive. -/
theorem information_profile_accuracy_scale {n ε : ℝ} (hε : ε ≠ 0) :
    n / (1 + (ε / ε) ^ 2) = n / 2 := by norm_num [hε]

/-- At noise `ε sqrt n`, the matching profile is between one-half and one bit. -/
theorem information_profile_total_scale {n ε : ℝ} (hn : 1 ≤ n) (hε : ε ≠ 0) :
    n / (1 + ((ε * Real.sqrt n) / ε) ^ 2) = n / (1 + n) ∧
    (1 / 2 : ℝ) ≤ n / (1 + n) ∧ n / (1 + n) ≤ 1 := by
  have hn0 : 0 ≤ n := by linarith
  have hd : 0 < 1 + n := by linarith
  refine ⟨?_, (le_div_iff₀ hd).2 ?_, (div_le_iff₀ hd).2 ?_⟩
  · rw [mul_div_cancel_left₀ _ hε, Real.sq_sqrt hn0]
  · linarith
  · linarith

/-- Beyond the accuracy scale the profile is comparable to `n ε² / τ²`,
with explicit constants rather than asymptotic notation. -/
theorem information_profile_large_noise {n ε τ : ℝ}
    (hn : 0 ≤ n) (hε : 0 < ε) (hτ : ε ^ 2 ≤ τ ^ 2) :
    n * ε ^ 2 / (2 * τ ^ 2) ≤ n / (1 + (τ / ε) ^ 2) ∧
    n / (1 + (τ / ε) ^ 2) ≤ n * ε ^ 2 / τ ^ 2 := by
  have he : 0 < ε ^ 2 := sq_pos_of_pos hε
  have ht : 0 < τ ^ 2 := he.trans_le hτ
  have hsum : 0 < ε ^ 2 + τ ^ 2 := by positivity
  have hid : n / (1 + (τ / ε) ^ 2) = n * ε ^ 2 / (ε ^ 2 + τ ^ 2) := by
    rw [div_pow]
    field_simp
  rw [hid]
  constructor
  · exact div_le_div_of_nonneg_left (mul_nonneg hn he.le) hsum (by linarith)
  · exact div_le_div_of_nonneg_left (mul_nonneg hn he.le) ht (by linarith)

/-- Repetition replaces both noise thresholds by their product with `sqrt k`. -/
theorem information_profile_repetition_scale {n ε τ k : ℝ}
    :
    n / (1 + ((τ / Real.sqrt k) / ε) ^ 2) =
      n / (1 + (τ / (ε * Real.sqrt k)) ^ 2) := by
  rw [div_div, mul_comm (Real.sqrt k) ε]

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/InformationVariational.lean <==
import LossOnlyTraceability.InformationDirections

/-! Two ingredients of the upper bound of Theorem 6. First the cardinality cap: the mutual
information between a uniformly distributed finitely-valued variable and an arbitrary measurable
observation is at most the logarithm of the number of values, so `n` independent fair selection
bits carry at most `n` bits of information about any release, jointly and conditionally on
independent side information. Second the variational inequality: for any Markov kernel `Q` from the
side information to the observation space, the chain-rule conditional information
`I(U; (Y, S)) - I(U; S)` is at most the divergence of the law of `(U, S, Y)` from the reference law
in which `Y` is drawn from `Q(· | S)`; this is the step of the formal proof of the upper bound of
Theorem 6 that replaces the unknown conditional law of the release by a chosen Gaussian reference.
Everything is stated on standard Borel observation spaces, which is where disintegration is
available. Both bounds are then specialized to the strong direction `Is` of `InformationDirections`,
the two terms of the upper bound of Theorem 6 before the Gaussian computation of the reference
divergence. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal

section CardinalityCap

variable {A : Type*} [Fintype A]

/-- For a common cell mass `c` whose total mass is one and conditional masses in `[0, 1]` summing to
one, the rescaled divergence integrands sum to at most `log c⁻¹`. -/
theorem sum_klFunScaled_le_log_inv {c : ℝ} (hc0 : 0 < c) {t : A → ℝ} (ht0 : ∀ a, 0 ≤ t a)
    (ht1 : ∀ a, t a ≤ 1) (hsum : ∑ a, t a = 1) (hcard : (Fintype.card A : ℝ) * c = 1) :
    ∑ a, klFunScaled c (t a) ≤ Real.log c⁻¹ := by
  have hterm : ∀ a : A, klFunScaled c (t a) = t a * Real.log (t a / c) + c - t a := fun a =>
    klFunScaled_eq hc0.ne' (t a)
  have hstep : ∀ a : A, t a * Real.log (t a / c) ≤ t a * Real.log c⁻¹ := by
    intro a
    rcases eq_or_lt_of_le (ht0 a) with h | h
    · simp [← h]
    · refine mul_le_mul_of_nonneg_left ?_ (ht0 a)
      rw [Real.log_div h.ne' hc0.ne', Real.log_inv]
      have := Real.log_nonpos (ht0 a) (ht1 a)
      linarith
  calc ∑ a, klFunScaled c (t a)
      = ∑ a, (t a * Real.log (t a / c) + c - t a) := Finset.sum_congr rfl fun a _ => hterm a
    _ = (∑ a, t a * Real.log (t a / c)) + (Fintype.card A : ℝ) * c - ∑ a, t a := by
        rw [Finset.sum_sub_distrib, Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ,
          nsmul_eq_mul]
    _ = ∑ a, t a * Real.log (t a / c) := by rw [hcard, hsum]; ring
    _ ≤ ∑ a, t a * Real.log c⁻¹ := Finset.sum_le_sum fun a _ => hstep a
    _ = Real.log c⁻¹ := by rw [← Finset.sum_mul, hsum, one_mul]

variable {Ω β : Type*} [MeasurableSpace Ω] [MeasurableSpace β] [MeasurableSpace A]
  [MeasurableSingletonClass A]

/-- The number of values of a uniformly distributed finitely-valued variable times the common cell
mass is one. -/
theorem card_mul_eq_one_of_uniform (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → A}
    (hU : Measurable U) {c : ℝ≥0∞} (hunif : ∀ a : A, P (U ⁻¹' {a}) = c) :
    (Fintype.card A : ℝ≥0∞) * c = 1 := by
  have h := measure_eq_sum_inter_preimage P hU (MeasurableSet.univ (α := Ω))
  rw [measure_univ] at h
  simp only [Set.univ_inter, hunif] at h
  rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul] at h
  exact h.symm

/-- **Cardinality cap (nats).** The mutual information between a uniformly distributed
finitely-valued variable, each of whose values has probability `c`, and an arbitrary measurable
observation is at most `log c⁻¹` nats. -/
theorem mutualInfoNats_le_log_inv_of_uniform (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → A}
    {Y : Ω → β} (hU : Measurable U) (hY : Measurable Y) {c : ℝ≥0∞} (hc0 : c ≠ 0) (hctop : c ≠ ⊤)
    (hunif : ∀ a : A, P (U ⁻¹' {a}) = c) :
    mutualInfoNats P U Y ≤ ENNReal.ofReal (Real.log c.toReal⁻¹) := by
  haveI hpY : IsProbabilityMeasure (P.map Y) := P.isProbabilityMeasure_map hY.aemeasurable
  have hcr0 : 0 < c.toReal := ENNReal.toReal_pos hc0 hctop
  have hcard : (Fintype.card A : ℝ) * c.toReal = 1 := by
    have h := card_mul_eq_one_of_uniform P hU hunif
    have := congrArg ENNReal.toReal h
    rwa [ENNReal.toReal_mul, ENNReal.toReal_natCast, ENNReal.toReal_one] at this
  have hbound : ∀ᵐ y ∂(P.map Y),
      ∑ a : A, ENNReal.ofReal (klFunScaled c.toReal (sliceDensity P U Y a y))
        ≤ ENNReal.ofReal (Real.log c.toReal⁻¹) := by
    filter_upwards [sum_sliceDensity P hU hY, sliceDensity_le_one P hU hY] with y hy1 hy2
    have hnn : ∀ a ∈ (Finset.univ : Finset A), 0 ≤ klFunScaled c.toReal (sliceDensity P U Y a y) :=
      fun a _ => klFunScaled_nonneg hcr0.le (sliceDensity_nonneg P U Y a y)
    rw [← ENNReal.ofReal_sum_of_nonneg hnn]
    exact ENNReal.ofReal_le_ofReal
      (sum_klFunScaled_le_log_inv hcr0 (fun a => sliceDensity_nonneg P U Y a y) hy2 hy1 hcard)
  rw [mutualInfoNats_eq_lintegral_sliceDensity P hU hY hc0 hctop hunif]
  calc ∫⁻ y, ∑ a : A, ENNReal.ofReal (klFunScaled c.toReal (sliceDensity P U Y a y)) ∂(P.map Y)
      ≤ ∫⁻ _y, ENNReal.ofReal (Real.log c.toReal⁻¹) ∂(P.map Y) := lintegral_mono_ae hbound
    _ = ENNReal.ofReal (Real.log c.toReal⁻¹) := by rw [lintegral_const, measure_univ, mul_one]

end CardinalityCap

section SelectionCap

variable {Ω β γ : Type*} [MeasurableSpace Ω] [MeasurableSpace β] [MeasurableSpace γ] {n : ℕ}

/-- **The `n`-bit cap (nats).** Independent fair selection bits carry at most `n log 2` nats of
information about any measurable observation. -/
theorem mutualInfoNats_selection_bits_le (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → (Fin n → Bool)} {Y : Ω → β} (hU : Measurable U) (hY : Measurable Y)
    (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) :
    mutualInfoNats P U Y ≤ ENNReal.ofReal (n * Real.log 2) := by
  have hc0 : ((1 / 2 : ℝ≥0∞) ^ n) ≠ 0 := by
    simp only [ne_eq, pow_eq_zero_iff', one_div, ENNReal.inv_eq_zero]
    simp
  have hctop : ((1 / 2 : ℝ≥0∞) ^ n) ≠ ⊤ := by
    refine ENNReal.pow_ne_top ?_
    simp
  have htoReal : ((1 / 2 : ℝ≥0∞) ^ n).toReal = (1 / 2 : ℝ) ^ n := by
    rw [ENNReal.toReal_pow]
    norm_num
  have hlog : Real.log (((1 / 2 : ℝ≥0∞) ^ n).toReal)⁻¹ = n * Real.log 2 := by
    rw [htoReal, one_div, inv_pow, inv_inv, Real.log_pow]
  have h := mutualInfoNats_le_log_inv_of_uniform P hU hY hc0 hctop
    (measure_preimage_bits P hU hindep hfair)
  rwa [hlog] at h

/-- **The `n`-bit cap.** Independent fair selection bits carry at most `n` bits of information about
any measurable observation. -/
theorem mutualInfo_selection_bits_le (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → (Fin n → Bool)} {Y : Ω → β} (hU : Measurable U) (hY : Measurable Y)
    (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) :
    mutualInfo P U Y ≤ (n : ℝ) := by
  have hlog2 : (0 : ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  have h := ENNReal.toReal_mono ENNReal.ofReal_ne_top
    (mutualInfoNats_selection_bits_le P hU hY hindep hfair)
  rw [ENNReal.toReal_ofReal (by positivity)] at h
  rw [mutualInfo, div_le_iff₀ hlog2]
  exact h

/-- **The `n`-bit cap, observation first.** The same bound for `I(Y; U)`. -/
theorem mutualInfo_le_selection_bits (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → (Fin n → Bool)} {Y : Ω → β} (hU : Measurable U) (hY : Measurable Y)
    (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) :
    mutualInfo P Y U ≤ (n : ℝ) := by
  rw [mutualInfo_symm P hU hY]
  exact mutualInfo_selection_bits_le P hU hY hindep hfair

/-- **The `n`-bit cap for the conditional information.** For side information independent of the
selection bits, the chain-rule conditional information `I(U; Y | S)` is at most `n` bits. -/
theorem condMutualInfo_selection_bits_le (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → (Fin n → Bool)} {Y : Ω → β} {S : Ω → γ} (hU : Measurable U) (hY : Measurable Y)
    (hS : Measurable S) (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (hUS : IndepFun U S P) :
    condMutualInfo P U Y S ≤ (n : ℝ) := by
  have hzero : mutualInfo P U S = 0 := mutualInfo_eq_zero_of_indepFun P hU hS hUS
  have hpair : mutualInfo P U (fun ω => (Y ω, S ω)) ≤ (n : ℝ) :=
    mutualInfo_selection_bits_le P hU (hY.prodMk hS) hindep hfair
  rw [condMutualInfo, hzero, sub_zero]
  exact hpair

end SelectionCap

section Variational

variable {Ω α β γ : Type*} [MeasurableSpace Ω] [MeasurableSpace α] [MeasurableSpace β]
  [MeasurableSpace γ]

/-- **Golden-formula inequality (nats).** Among all references that keep the first marginal and make
the two coordinates independent, the product of the true marginals minimizes the Kullback-Leibler
divergence from the joint law: for every probability measure `ρ` on the observation space,
`I(X; Y) ≤ KL(P_{X,Y} ‖ P_X ⊗ ρ)`. The first variable is assumed to take values in a standard Borel
space, where the disintegration used in the proof is available. -/
theorem mutualInfoNats_le_klDiv_prod_right [StandardBorelSpace α] [Nonempty α] (P : Measure Ω)
    [IsProbabilityMeasure P] {X : Ω → α} {Y : Ω → β} (hX : Measurable X) (hY : Measurable Y)
    (ρ : Measure β) [IsProbabilityMeasure ρ] :
    mutualInfoNats P X Y ≤ klDiv (jointLaw P X Y) ((P.map X).prod ρ) := by
  haveI : IsProbabilityMeasure (P.map X) := P.isProbabilityMeasure_map hX.aemeasurable
  haveI : IsProbabilityMeasure (P.map Y) := P.isProbabilityMeasure_map hY.aemeasurable
  haveI : IsProbabilityMeasure (jointLaw P X Y) := isProbabilityMeasure_jointLaw P hX hY
  haveI : IsProbabilityMeasure (jointLaw P Y X) := isProbabilityMeasure_jointLaw P hY hX
  have hfst : (jointLaw P Y X).fst = P.map Y := Measure.fst_map_prodMk hX
  have hd : (jointLaw P Y X).fst ⊗ₘ (jointLaw P Y X).condKernel = jointLaw P Y X :=
    Measure.disintegrate _ _
  calc mutualInfoNats P X Y
      = klDiv ((jointLaw P Y X).fst ⊗ₘ (jointLaw P Y X).condKernel)
          ((jointLaw P Y X).fst ⊗ₘ Kernel.const _ (P.map X)) := by
        rw [hd, Measure.compProd_const, hfst, ← mutualInfoNats_symm P hX hY]
        rfl
    _ ≤ klDiv (jointLaw P Y X).fst ρ
        + klDiv ((jointLaw P Y X).fst ⊗ₘ (jointLaw P Y X).condKernel)
          ((jointLaw P Y X).fst ⊗ₘ Kernel.const _ (P.map X)) := le_add_self
    _ = klDiv ((jointLaw P Y X).fst ⊗ₘ (jointLaw P Y X).condKernel)
          (ρ ⊗ₘ Kernel.const _ (P.map X)) := (klDiv_compProd_eq_add _ _ _ _).symm
    _ = klDiv ((jointLaw P X Y).map Prod.swap) (((P.map X).prod ρ).map Prod.swap) := by
        rw [hd, Measure.compProd_const, jointLaw_map_swap P hX hY, Measure.prod_swap]
    _ = klDiv (jointLaw P X Y) ((P.map X).prod ρ) :=
        klDiv_map_of_leftInverse _ _ measurable_swap measurable_swap Prod.swap_swap

/-- Reassociating a composition product whose kernel ignores the first coordinate turns it into a
product of a measure with a composition product. -/
theorem map_prodAssoc_compProd_comap (μ : Measure α) (ν : Measure γ) [IsProbabilityMeasure μ]
    [IsProbabilityMeasure ν] (Q : Kernel γ β) [IsMarkovKernel Q] :
    ((μ.prod ν) ⊗ₘ Q.comap Prod.snd measurable_snd).map
        (MeasurableEquiv.prodAssoc : (α × γ) × β ≃ᵐ α × γ × β)
      = μ.prod (ν ⊗ₘ Q) := by
  classical
  refine (Measure.prod_eq fun s t hs ht => ?_).symm
  have he : Measurable (MeasurableEquiv.prodAssoc : (α × γ) × β ≃ᵐ α × γ × β) :=
    MeasurableEquiv.measurable _
  have hpre : MeasurableSet
      ((MeasurableEquiv.prodAssoc : (α × γ) × β ≃ᵐ α × γ × β) ⁻¹' (s ×ˢ t)) := he (hs.prod ht)
  have hpt : ∀ x : α × γ,
      Q x.2
          (Prod.mk x ⁻¹' ((MeasurableEquiv.prodAssoc : (α × γ) × β ≃ᵐ α × γ × β) ⁻¹' (s ×ˢ t)))
        = if x.1 ∈ s then Q x.2 (Prod.mk x.2 ⁻¹' t) else 0 := by
    intro x
    by_cases hx : x.1 ∈ s
    · have hset : (Prod.mk x ⁻¹'
          ((MeasurableEquiv.prodAssoc : (α × γ) × β ≃ᵐ α × γ × β) ⁻¹' (s ×ˢ t)))
            = Prod.mk x.2 ⁻¹' t := by
        ext b
        simp [MeasurableEquiv.prodAssoc, Equiv.prodAssoc, hx]
      rw [hset, if_pos hx]
    · have hset : (Prod.mk x ⁻¹'
          ((MeasurableEquiv.prodAssoc : (α × γ) × β ≃ᵐ α × γ × β) ⁻¹' (s ×ˢ t)))
            = (∅ : Set β) := by
        ext b
        simp [MeasurableEquiv.prodAssoc, Equiv.prodAssoc, hx]
      rw [hset, if_neg hx, measure_empty]
  have hmeas : Measurable fun x : α × γ => if x.1 ∈ s then Q x.2 (Prod.mk x.2 ⁻¹' t) else 0 := by
    refine Measurable.ite (measurable_fst hs) ?_ measurable_const
    exact (Kernel.measurable_kernel_prodMk_left ht).comp measurable_snd
  have hinner : ∀ a : α, ∫⁻ c, (if a ∈ s then Q c (Prod.mk c ⁻¹' t) else 0) ∂ν
      = if a ∈ s then (ν ⊗ₘ Q) t else 0 := by
    intro a
    by_cases ha : a ∈ s
    · simp only [if_pos ha]
      rw [Measure.compProd_apply ht]
    · simp [ha]
  rw [Measure.map_apply he (hs.prod ht), Measure.compProd_apply hpre]
  simp only [Kernel.comap_apply]
  simp_rw [hpt]
  rw [lintegral_prod _ hmeas.aemeasurable]
  simp_rw [hinner]
  have hind : (fun a : α => if a ∈ s then (ν ⊗ₘ Q) t else 0)
      = s.indicator (fun _ => (ν ⊗ₘ Q) t) := by
    funext a
    by_cases ha : a ∈ s <;> simp [ha]
  rw [hind, lintegral_indicator_const hs, mul_comm]

/-- **The variational inequality (nats).** For any Markov kernel `Q` from the side information to
the observation space, the chain-rule conditional information `I(U; (S, Y)) - I(U; S)` is at most
the divergence of the law of `((U, S), Y)` from the reference law under which `Y` is drawn from
`Q(· | S)`; stated additively, so no finiteness is assumed. Both the first variable and the
observation take values in standard Borel spaces, where the disintegrations used in the proof are
available. -/
theorem mutualInfoNats_pair_le_klDiv_compProd [StandardBorelSpace α] [Nonempty α]
    [StandardBorelSpace β] [Nonempty β] (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → α}
    {S : Ω → γ} {Y : Ω → β} (hU : Measurable U) (hS : Measurable S) (hY : Measurable Y)
    (Q : Kernel γ β) [IsMarkovKernel Q] :
    mutualInfoNats P U (fun ω => (S ω, Y ω))
      ≤ mutualInfoNats P U S
        + klDiv (jointLaw P (fun ω => (U ω, S ω)) Y)
            (jointLaw P U S ⊗ₘ Q.comap Prod.snd measurable_snd) := by
  haveI : IsProbabilityMeasure (P.map U) := P.isProbabilityMeasure_map hU.aemeasurable
  haveI : IsProbabilityMeasure (P.map S) := P.isProbabilityMeasure_map hS.aemeasurable
  haveI hA : IsProbabilityMeasure (jointLaw P (fun ω => (U ω, S ω)) Y) :=
    isProbabilityMeasure_jointLaw P (hU.prodMk hS) hY
  haveI : IsProbabilityMeasure (jointLaw P U S) := isProbabilityMeasure_jointLaw P hU hS
  haveI : IsProbabilityMeasure (productLaw P U S) := isProbabilityMeasure_productLaw P hU hS
  have hAmap : (jointLaw P (fun ω => (U ω, S ω)) Y).map
      (MeasurableEquiv.prodAssoc : (α × γ) × β ≃ᵐ α × γ × β)
        = jointLaw P U (fun ω => (S ω, Y ω)) := by
    rw [jointLaw, jointLaw,
      Measure.map_map (MeasurableEquiv.measurable _) ((hU.prodMk hS).prodMk hY)]
    rfl
  have hAfst : (jointLaw P (fun ω => (U ω, S ω)) Y).fst = jointLaw P U S :=
    Measure.fst_map_prodMk hY
  have hd : (jointLaw P (fun ω => (U ω, S ω)) Y).fst
      ⊗ₘ (jointLaw P (fun ω => (U ω, S ω)) Y).condKernel
        = jointLaw P (fun ω => (U ω, S ω)) Y := Measure.disintegrate _ _
  have h1 : mutualInfoNats P U (fun ω => (S ω, Y ω))
      ≤ klDiv (jointLaw P U (fun ω => (S ω, Y ω))) ((P.map U).prod ((P.map S) ⊗ₘ Q)) :=
    mutualInfoNats_le_klDiv_prod_right P hU (hS.prodMk hY) _
  have h2 : klDiv (jointLaw P U (fun ω => (S ω, Y ω))) ((P.map U).prod ((P.map S) ⊗ₘ Q))
      = klDiv (jointLaw P (fun ω => (U ω, S ω)) Y)
          (productLaw P U S ⊗ₘ Q.comap Prod.snd measurable_snd) := by
    rw [← hAmap, ← map_prodAssoc_compProd_comap (P.map U) (P.map S) Q]
    exact klDiv_map_measurableEquiv _ _ _
  have h3 : klDiv (jointLaw P (fun ω => (U ω, S ω)) Y)
        (productLaw P U S ⊗ₘ Q.comap Prod.snd measurable_snd)
      = mutualInfoNats P U S
        + klDiv (jointLaw P (fun ω => (U ω, S ω)) Y)
            (jointLaw P U S ⊗ₘ Q.comap Prod.snd measurable_snd) := by
    calc klDiv (jointLaw P (fun ω => (U ω, S ω)) Y)
          (productLaw P U S ⊗ₘ Q.comap Prod.snd measurable_snd)
        = klDiv ((jointLaw P (fun ω => (U ω, S ω)) Y).fst
            ⊗ₘ (jointLaw P (fun ω => (U ω, S ω)) Y).condKernel)
            (productLaw P U S ⊗ₘ Q.comap Prod.snd measurable_snd) := by rw [hd]
      _ = klDiv (jointLaw P (fun ω => (U ω, S ω)) Y).fst (productLaw P U S)
          + klDiv ((jointLaw P (fun ω => (U ω, S ω)) Y).fst
              ⊗ₘ (jointLaw P (fun ω => (U ω, S ω)) Y).condKernel)
              ((jointLaw P (fun ω => (U ω, S ω)) Y).fst
                ⊗ₘ Q.comap Prod.snd measurable_snd) := klDiv_compProd_eq_add _ _ _ _
      _ = mutualInfoNats P U S
          + klDiv (jointLaw P (fun ω => (U ω, S ω)) Y)
              (jointLaw P U S ⊗ₘ Q.comap Prod.snd measurable_snd) := by
            rw [hd, hAfst]
            rfl
  rw [← h3, ← h2]
  exact h1

/-- **The variational inequality (bits).** The chain-rule conditional mutual information
`I(U; Y | S)` in bits is at most the divergence, in bits, of the law of `((U, S), Y)` from the
reference law under which `Y` is drawn from `Q(· | S)`, for every Markov kernel `Q` from the side
information. The two finiteness hypotheses are what the subtraction in the definition of the
conditional information needs; for uniform finitely-valued `U` the first is automatic by
`mutualInfoNats_ne_top_of_uniform`. -/
theorem condMutualInfo_le_klDiv_compProd [StandardBorelSpace α] [Nonempty α]
    [StandardBorelSpace β] [Nonempty β] (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → α}
    {S : Ω → γ} {Y : Ω → β} (hU : Measurable U) (hS : Measurable S) (hY : Measurable Y)
    (Q : Kernel γ β) [IsMarkovKernel Q] (hfin : mutualInfoNats P U S ≠ ⊤)
    (hQfin : klDiv (jointLaw P (fun ω => (U ω, S ω)) Y)
      (jointLaw P U S ⊗ₘ Q.comap Prod.snd measurable_snd) ≠ ⊤) :
    condMutualInfo P U Y S
      ≤ (klDiv (jointLaw P (fun ω => (U ω, S ω)) Y)
          (jointLaw P U S ⊗ₘ Q.comap Prod.snd measurable_snd)).toReal / Real.log 2 := by
  have hswap : mutualInfoNats P U (fun ω => (Y ω, S ω))
      = mutualInfoNats P U (fun ω => (S ω, Y ω)) :=
    mutualInfoNats_comp_right_measurableEquiv P hU (hS.prodMk hY)
      (MeasurableEquiv.prodComm : γ × β ≃ᵐ β × γ)
  have hle := mutualInfoNats_pair_le_klDiv_compProd P hU hS hY Q
  have hreal : (mutualInfoNats P U (fun ω => (Y ω, S ω))).toReal
      ≤ (mutualInfoNats P U S).toReal
        + (klDiv (jointLaw P (fun ω => (U ω, S ω)) Y)
            (jointLaw P U S ⊗ₘ Q.comap Prod.snd measurable_snd)).toReal := by
    rw [← ENNReal.toReal_add hfin hQfin]
    exact ENNReal.toReal_mono (by simp [hfin, hQfin]) (hswap ▸ hle)
  have hlog2 : (0 : ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  rw [condMutualInfo, mutualInfo, mutualInfo, div_sub_div_same, div_le_div_iff_of_pos_right hlog2]
  linarith

end Variational

section StrongDirection

variable {Ω β γ : Type*} [MeasurableSpace Ω] [MeasurableSpace β] [MeasurableSpace γ] {n : ℕ}

/-- **The cardinality term of the upper bound of Theorem 6.** The strong direction `Is(Y) = I(Y; U | Z̃)` of a
release with `n` coordinates is at most `n` bits, for independent fair selection bits independent of
the supersample and any measurable release; no structure of the release is used. -/
theorem releaseInfoS_le_card (P : Measure Ω) [IsProbabilityMeasure P] {Y : Ω → (Fin n → β)}
    {U : Ω → (Fin n → Bool)} {Zt : Ω → γ} (hY : Measurable Y) (hU : Measurable U)
    (hZt : Measurable Zt) (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (hUZ : IndepFun U Zt P) :
    releaseInfoS P Y U Zt ≤ (n : ℝ) :=
  condMutualInfo_selection_bits_le P hU hY hZt hindep hfair hUZ

/-- **The variational term of the upper bound of Theorem 6.** For every Markov kernel `Q` from the supersample to
the release space, the strong direction is at most the divergence, in bits, of the law of
`((U, Z̃), Y)` from the reference law under which the release is drawn from `Q(· | Z̃)`; the
finiteness of `I(U; Z̃)` comes from the uniformity of the bits, and the finiteness of the reference
divergence is assumed (with a Gaussian reference it is the finite quantity that the Gaussian
computation evaluates). The bits need not be independent of the supersample here. -/
theorem releaseInfoS_le_klDiv_compProd [StandardBorelSpace β] [Nonempty β] (P : Measure Ω)
    [IsProbabilityMeasure P] {Y : Ω → (Fin n → β)} {U : Ω → (Fin n → Bool)} {Zt : Ω → γ}
    (hY : Measurable Y) (hU : Measurable U) (hZt : Measurable Zt)
    (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (Q : Kernel γ (Fin n → β))
    [IsMarkovKernel Q]
    (hQfin : klDiv (jointLaw P (fun ω => (U ω, Zt ω)) Y)
      (jointLaw P U Zt ⊗ₘ Q.comap Prod.snd measurable_snd) ≠ ⊤) :
    releaseInfoS P Y U Zt
      ≤ (klDiv (jointLaw P (fun ω => (U ω, Zt ω)) Y)
          (jointLaw P U Zt ⊗ₘ Q.comap Prod.snd measurable_snd)).toReal / Real.log 2 := by
  have hc0 : ((1 : ℝ≥0∞) / 2) ^ n ≠ 0 := pow_ne_zero _ (by norm_num)
  have hc1 : ((1 : ℝ≥0∞) / 2) ^ n ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
  have hctop : ((1 : ℝ≥0∞) / 2) ^ n ≠ ⊤ := ENNReal.pow_ne_top (by norm_num)
  have hfin : mutualInfoNats P U Zt ≠ ⊤ :=
    mutualInfoNats_ne_top_of_uniform P hU hZt hc0 hc1 hctop
      (measure_preimage_bits P hU hindep hfair)
  exact condMutualInfo_le_klDiv_compProd P hU hZt hY Q hfin hQfin

/-- **Both terms of the upper bound of Theorem 6 together.** The strong direction is at most the minimum of `n` bits
and the reference divergence in bits, which is the shape of the upper bound of Theorem 6 before the
Gaussian reference is evaluated. -/
theorem releaseInfoS_le_min [StandardBorelSpace β] [Nonempty β] (P : Measure Ω)
    [IsProbabilityMeasure P] {Y : Ω → (Fin n → β)} {U : Ω → (Fin n → Bool)} {Zt : Ω → γ}
    (hY : Measurable Y) (hU : Measurable U) (hZt : Measurable Zt)
    (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (hUZ : IndepFun U Zt P)
    (Q : Kernel γ (Fin n → β)) [IsMarkovKernel Q]
    (hQfin : klDiv (jointLaw P (fun ω => (U ω, Zt ω)) Y)
      (jointLaw P U Zt ⊗ₘ Q.comap Prod.snd measurable_snd) ≠ ⊤) :
    releaseInfoS P Y U Zt
      ≤ min (n : ℝ)
          ((klDiv (jointLaw P (fun ω => (U ω, Zt ω)) Y)
            (jointLaw P U Zt ⊗ₘ Q.comap Prod.snd measurable_snd)).toReal / Real.log 2) :=
  le_min (releaseInfoS_le_card P hY hU hZt hindep hfair hUZ)
    (releaseInfoS_le_klDiv_compProd P hY hU hZt hindep hfair Q hQfin)

end StrongDirection

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/LearnerRisk.lean <==
import LossOnlyTraceability.OptimizerMap
import LossOnlyTraceability.FeasibleRiskIntegrability

/-! Feasibility and risk integrability for the actual exact learner on random samples. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory

variable {E Ω : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [CompleteSpace E] [ProperSpace E]

theorem empiricalOptimizer_norm_lt_one {n : ℕ} (hn : 0 < n)
    (z : Fin n → E) (hz : ∀ i, ‖z i‖ ≤ 1) : ‖empiricalOptimizer z‖ < 1 := by
  have hn0 : (n : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.ne_of_gt hn)
  exact quarticLogistic_localMin_norm_lt_one (fun _ : Fin n => (n : ℝ)⁻¹) z
    (fun _ => by positivity) (by simp [nsmul_eq_mul, hn0]) hz _ (empiricalOptimizer_localMin z)

variable [MeasurableSpace E] [BorelSpace E] [MeasurableSpace Ω]

/-- The actual optimizer, composed with measurable training samples, has integrable risk. -/
theorem integrable_empiricalOptimizer_populationRisk {n : ℕ} (hn : 0 < n)
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → E)
    (hZm : ∀ i, Measurable (Z i)) (hZbound : ∀ i, ∀ᵐ ω ∂ν, ‖Z i ω‖ ≤ 1) :
    Integrable (fun ω => populationQuarticRisk μ (empiricalOptimizer (fun i => Z i ω))) ν := by
  have hm : Measurable (fun ω => empiricalOptimizer (fun i => Z i ω)) :=
    measurable_empiricalOptimizer.comp (measurable_pi_lambda _ hZm)
  have hb : ∀ᵐ ω ∂ν, ‖empiricalOptimizer (fun i => Z i ω)‖ ≤ 1 := by
    filter_upwards [ae_all_iff.mpr hZbound] with ω hω
    exact (empiricalOptimizer_norm_lt_one hn _ hω).le
  exact integrable_populationQuarticRisk_of_measurable_unitBall μ hsupport ν _ hm hb

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/LogisticAtZero.lean <==
import LossOnlyTraceability.LogisticMonotone

/-! The normalized logistic gradient has norm at most one half at the origin. -/

namespace LossOnlyTraceability

open scoped InnerProductSpace BigOperators

@[simp] theorem logisticSlope_zero : logisticSlope 0 = -(1 / 2 : ℝ) := by
  norm_num [logisticSlope]

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- Probability weights and features in the unit ball bound the gradient at zero. -/
theorem logisticGradient_zero_norm_le {n : ℕ} (w : Fin n → ℝ)
    (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) (hsum : ∑ i, w i = 1)
    (hz : ∀ i, ‖z i‖ ≤ 1) :
    ‖logisticGradient w z 0‖ ≤ (1 / 2 : ℝ) := by
  simp only [logisticGradient, inner_zero_left, logisticSlope_zero]
  calc
    ‖∑ i, (w i * -(1 / 2 : ℝ)) • z i‖
        ≤ ∑ i, ‖(w i * -(1 / 2 : ℝ)) • z i‖ := norm_sum_le _ _
    _ ≤ ∑ i, w i / 2 := by
      apply Finset.sum_le_sum
      intro i _
      norm_num [norm_smul, norm_mul, Real.norm_eq_abs, abs_of_nonneg (hw i)]
      nlinarith [mul_le_mul_of_nonneg_left (hz i) (hw i)]
    _ = 1 / 2 := by rw [← Finset.sum_div, hsum]

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/LogisticCalculus.lean <==
import LossOnlyTraceability.QuarticCalculus
import LossOnlyTraceability.LogisticMonotone
import Mathlib.Analysis.SpecialFunctions.Log.Deriv
import Mathlib.Tactic.FieldSimp

/-! The actual logistic loss, finite weighted risk, and quartic objective. -/

noncomputable section

namespace LossOnlyTraceability

open scoped InnerProductSpace BigOperators

def logisticLoss (t : ℝ) : ℝ := Real.log (1 + Real.exp (-t))

/-- The algebraic form needed to identify the scalar derivative. -/
theorem logisticSlope_eq (t : ℝ) :
    logisticSlope t = -Real.exp (-t) / (1 + Real.exp (-t)) := by
  unfold logisticSlope
  rw [Real.exp_neg]
  have he := Real.exp_pos t
  have hd : 1 + Real.exp t ≠ 0 := by positivity
  have hi : 1 + (Real.exp t)⁻¹ ≠ 0 := by positivity
  field_simp
  ring

/-- The slope used by the monotonicity proof is the derivative of the actual loss. -/
theorem hasDerivAt_logisticLoss (t : ℝ) :
    HasDerivAt logisticLoss (logisticSlope t) t := by
  have he := (hasDerivAt_id t).neg.exp
  have hd := (he.const_add 1).log (by positivity : 1 + Real.exp (-t) ≠ 0)
  convert! hd using 1
  simp [logisticSlope_eq]

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

theorem hasFDerivAt_logisticMargin (x z : E) :
    HasFDerivAt (fun u : E => logisticLoss ⟪u, z⟫_ℝ)
      (logisticSlope ⟪x, z⟫_ℝ • innerSL ℝ z) x := by
  have hlin : HasFDerivAt (fun u : E => ⟪u, z⟫_ℝ) (innerSL ℝ z) x := by
    simpa only [coe_innerSL_apply, real_inner_comm z] using
      (innerSL ℝ z).hasFDerivAt (x := x)
  have h := (hasDerivAt_logisticLoss ⟪x, z⟫_ℝ).comp_hasFDerivAt
    (f := fun u : E => ⟪u, z⟫_ℝ) x hlin
  exact h

def logisticRisk {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E) (x : E) : ℝ :=
  ∑ i, w i * logisticLoss ⟪x, z i⟫_ℝ

theorem hasFDerivAt_logisticRisk {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E) (x : E) :
    HasFDerivAt (logisticRisk w z) (innerSL ℝ (logisticGradient w z x)) x := by
  have h := HasFDerivAt.fun_sum (u := Finset.univ)
    (fun (i : Fin n) _ => (hasFDerivAt_logisticMargin x (z i)).const_mul (w i))
  convert! h using 1
  ext v
  simp [logisticGradient, mul_assoc]

def quarticLogisticObjective {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E) (x : E) : ℝ :=
  quarticPotential x + logisticRisk w z x

def quarticLogisticGradient {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E) (x : E) : E :=
  quarticMap x + logisticGradient w z x

/-- Identification of the full gradient, without any sign assumption on weights. -/
theorem hasGradientAt_quarticLogisticObjective [CompleteSpace E] {n : ℕ}
    (w : Fin n → ℝ) (z : Fin n → E) (x : E) :
    HasGradientAt (quarticLogisticObjective w z) (quarticLogisticGradient w z x) x := by
  change HasFDerivAt _ _ _
  convert! (hasFDerivAt_quarticPotential x).add (hasFDerivAt_logisticRisk w z x) using 1
  ext v
  simp [quarticLogisticGradient, InnerProductSpace.toDual_apply_apply]

/-- A supplied unconstrained local minimizer of the actual objective is stationary. -/
theorem quarticLogisticGradient_zero_at_localMin [CompleteSpace E] {n : ℕ}
    (w : Fin n → ℝ) (z : Fin n → E) (y : E)
    (hmin : IsLocalMin (quarticLogisticObjective w z) y) :
    quarticLogisticGradient w z y = 0 :=
  gradient_zero_at_localMin (hasGradientAt_quarticLogisticObjective w z y) hmin

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/LogisticCurvature.lean <==
import LossOnlyTraceability.LogisticLipschitz
import Mathlib.Analysis.Complex.ExponentialBounds

/-! Scalar logistic curvature and the slope bound on the optimizer's radius. -/

noncomputable section

namespace LossOnlyTraceability

def logisticCurvature (t : ℝ) : ℝ := Real.exp t / (1 + Real.exp t) ^ 2

theorem hasDerivAt_logisticSlope (t : ℝ) :
    HasDerivAt logisticSlope (logisticCurvature t) t := by
  have h := ((Real.hasDerivAt_exp t).const_add 1).inv
    (by positivity : 1 + Real.exp t ≠ 0)
  convert! h.neg using 1
  simp [logisticCurvature, neg_div]

theorem logisticCurvature_nonneg (t : ℝ) : 0 ≤ logisticCurvature t := by
  unfold logisticCurvature
  positivity

theorem logisticCurvature_le_quarter (t : ℝ) : logisticCurvature t ≤ (1 / 4 : ℝ) := by
  unfold logisticCurvature
  apply (div_le_iff₀ (by positivity : (0 : ℝ) < (1 + Real.exp t) ^ 2)).mpr
  nlinarith [sq_nonneg (Real.exp t - 1)]

theorem logisticCurvature_ge_eighth (t : ℝ) (ht : t ∈ Set.Icc (-1 : ℝ) 1) :
    (1 / 8 : ℝ) ≤ logisticCurvature t := by
  have hu : Real.exp t ≤ 3 :=
    (Real.exp_le_exp.mpr ht.2).trans Real.exp_one_lt_three.le
  have hl : (1 / 3 : ℝ) ≤ Real.exp t := by
    have hi : (3 : ℝ)⁻¹ ≤ (Real.exp 1)⁻¹ :=
      inv_anti₀ (Real.exp_pos 1) Real.exp_one_lt_three.le
    calc
      (1 / 3 : ℝ) ≤ (Real.exp 1)⁻¹ := by simpa using hi
      _ = Real.exp (-1) := (Real.exp_neg 1).symm
      _ ≤ Real.exp t := Real.exp_le_exp.mpr ht.1
  unfold logisticCurvature
  apply (le_div_iff₀ (by positivity : (0 : ℝ) < (1 + Real.exp t) ^ 2)).mpr
  nlinarith [mul_nonneg (sub_nonneg.mpr hl) (sub_nonneg.mpr hu)]

def logisticOptimizerSlopeBound : ℝ :=
  (1 + Real.exp (-((1 / 2 : ℝ) ^ (1 / 3 : ℝ))))⁻¹

theorem logisticOptimizerSlopeBound_nonneg : 0 ≤ logisticOptimizerSlopeBound := by
  unfold logisticOptimizerSlopeBound
  positivity

/-- The optimizer norm bound yields a smaller admissible interval of margins. -/
theorem abs_logisticSlope_le_optimizerBound (t : ℝ)
    (ht : -((1 / 2 : ℝ) ^ (1 / 3 : ℝ)) ≤ t) :
    |logisticSlope t| ≤ logisticOptimizerSlopeBound := by
  have hp : 0 ≤ (1 + Real.exp t)⁻¹ := by positivity
  simp only [logisticSlope, abs_neg, abs_of_nonneg hp, logisticOptimizerSlopeBound]
  exact inv_anti₀ (by positivity : 0 < 1 + Real.exp (-((1 / 2 : ℝ) ^ (1 / 3 : ℝ))))
    (add_le_add le_rfl (Real.exp_le_exp.mpr ht))

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/LogisticGradientMoment.lean <==
import LossOnlyTraceability.BoundedAverage
import LossOnlyTraceability.PopulationGradient
import LossOnlyTraceability.LogisticCurvature

/-! The fixed-parameter logistic gradient moment under explicit common sample laws. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

theorem logisticSampleGradient_norm_le_optimizerBound (y z : E)
    (hy : ‖y‖ ≤ (1 / 2 : ℝ) ^ (1 / 3 : ℝ)) (hz : ‖z‖ ≤ 1) :
    ‖logisticSampleGradient y z‖ ≤ logisticOptimizerSlopeBound := by
  have hi : |⟪y, z⟫_ℝ| ≤ (1 / 2 : ℝ) ^ (1 / 3 : ℝ) := by
    calc
      |⟪y, z⟫_ℝ| ≤ ‖y‖ * ‖z‖ := abs_real_inner_le_norm _ _
      _ ≤ ‖y‖ * 1 := mul_le_mul_of_nonneg_left hz (norm_nonneg y)
      _ ≤ (1 / 2 : ℝ) ^ (1 / 3 : ℝ) := by simpa only [mul_one] using hy
  rw [logisticSampleGradient, norm_smul, Real.norm_eq_abs]
  calc
    |logisticSlope ⟪y, z⟫_ℝ| * ‖z‖ ≤ logisticOptimizerSlopeBound * ‖z‖ :=
      mul_le_mul_of_nonneg_right
        (abs_logisticSlope_le_optimizerBound _ (abs_le.mp hi).1) (norm_nonneg z)
    _ ≤ logisticOptimizerSlopeBound * 1 :=
      mul_le_mul_of_nonneg_left hz logisticOptimizerSlopeBound_nonneg
    _ = logisticOptimizerSlopeBound := mul_one _

variable {Ω : Type*} [MeasurableSpace Ω]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E]

/-- Pairwise independent samples with common law μ suffice; y is a fixed parameter. -/
theorem integral_norm_logistic_centered_average_sq_le {n : ℕ} (hn : 0 < n)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν))
    (y : E) (hy : ‖y‖ ≤ (1 / 2 : ℝ) ^ (1 / 3 : ℝ)) :
    (∫ ω, ‖(n : ℝ)⁻¹ • ∑ i,
      (logisticSampleGradient y (Z i ω) - populationLogisticGradient μ y)‖ ^ (2 : ℕ) ∂ν) ≤
      logisticOptimizerSlopeBound ^ (2 : ℕ) / n := by
  have hXm (i : Fin n) : AEStronglyMeasurable (fun ω => logisticSampleGradient y (Z i ω)) ν :=
    ((continuous_logisticSampleGradient y).measurable.comp (hZ i).measurable).aestronglyMeasurable
  have hb (i : Fin n) : ∀ᵐ ω ∂ν,
      ‖logisticSampleGradient y (Z i ω)‖ ≤ logisticOptimizerSlopeBound := by
    filter_upwards [(hZ i).quasiMeasurePreserving.ae hsupport] with ω hω
    exact logisticSampleGradient_norm_le_optimizerBound y (Z i ω) hy hω
  have hi : Pairwise (fun i j =>
      IndepFun (fun ω => logisticSampleGradient y (Z i ω))
        (fun ω => logisticSampleGradient y (Z j ω)) ν) := by
    intro i j hij
    exact (hindep hij).comp (continuous_logisticSampleGradient y).measurable
      (continuous_logisticSampleGradient y).measurable
  have hmean (i : Fin n) : (∫ ω, logisticSampleGradient y (Z i ω) ∂ν) =
      populationLogisticGradient μ y := by
    calc
      (∫ ω, logisticSampleGradient y (Z i ω) ∂ν) =
          ∫ z, logisticSampleGradient y z ∂Measure.map (Z i) ν :=
        (integral_map (hZ i).measurable.aemeasurable
          (continuous_logisticSampleGradient y).aestronglyMeasurable).symm
      _ = populationLogisticGradient μ y := by rw [(hZ i).map_eq]; rfl
  have h := integral_norm_centered_average_sq_le hn ν
    (fun i ω => logisticSampleGradient y (Z i ω)) hXm logisticOptimizerSlopeBound
    logisticOptimizerSlopeBound_nonneg hb hi
  simpa only [hmean] using h

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/LogisticLipschitz.lean <==
import LossOnlyTraceability.LogisticCalculus
import Mathlib.Analysis.Calculus.MeanValue

/-! The explicit Lipschitz bound for logistic loss on unit margins. -/

namespace LossOnlyTraceability

noncomputable def logisticUnitSlopeBound : ℝ := (1 + Real.exp (-1))⁻¹

theorem logisticUnitSlopeBound_nonneg : 0 ≤ logisticUnitSlopeBound := by
  unfold logisticUnitSlopeBound
  positivity

/-- Only the lower margin bound is needed to control the absolute slope. -/
theorem abs_logisticSlope_le (t : ℝ) (ht : -1 ≤ t) :
    abs (logisticSlope t) ≤ logisticUnitSlopeBound := by
  have hpos : 0 ≤ (1 + Real.exp t)⁻¹ := by positivity
  simp only [logisticSlope, abs_neg, abs_of_nonneg hpos, logisticUnitSlopeBound]
  exact inv_anti₀ (by positivity : 0 < 1 + Real.exp (-1))
    (add_le_add le_rfl (Real.exp_le_exp.mpr ht))

/-- The mean value theorem gives the sharp unit-margin slope constant. -/
theorem abs_logisticLoss_sub_le (a b : ℝ)
    (ha : a ∈ Set.Icc (-1 : ℝ) 1) (hb : b ∈ Set.Icc (-1 : ℝ) 1) :
    abs (logisticLoss a - logisticLoss b) ≤ logisticUnitSlopeBound * abs (a - b) := by
  have h := Convex.norm_image_sub_le_of_norm_hasDerivWithin_le
    (f := logisticLoss) (f' := logisticSlope)
    (fun t _ => (hasDerivAt_logisticLoss t).hasDerivWithinAt)
    (fun t ht => show ‖logisticSlope t‖ ≤ logisticUnitSlopeBound by
      simpa only [Real.norm_eq_abs] using abs_logisticSlope_le t ht.1)
    (convex_Icc (-1 : ℝ) 1) hb ha
  simpa only [Real.norm_eq_abs] using h

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/LogisticMonotone.lean <==
import LossOnlyTraceability.Quartic
import Mathlib.Analysis.SpecialFunctions.Pow.Real

/-!
Monotonicity of the scalar logistic slope and its finite weighted gradient map.
The weights may vanish; no spanning or strict positivity hypothesis is needed.
-/

namespace LossOnlyTraceability

open scoped InnerProductSpace BigOperators

/-- The scalar slope of `t ↦ log (1 + exp (-t))`. -/
noncomputable def logisticSlope (t : ℝ) : ℝ := -(1 + Real.exp t)⁻¹

/-- The scalar logistic slope is monotone. -/
theorem logisticSlope_monotone : Monotone logisticSlope := by
  intro a b hab
  apply neg_le_neg
  exact inv_anti₀ (by positivity : 0 < 1 + Real.exp a)
    (add_le_add le_rfl (Real.exp_le_exp.mpr hab))

/-- The difference pairing of the scalar logistic slope is nonnegative. -/
theorem logisticSlope_pairing_nonneg (a b : ℝ) :
    0 ≤ (logisticSlope a - logisticSlope b) * (a - b) := by
  rcases le_total a b with hab | hba
  · exact mul_nonneg_of_nonpos_of_nonpos
      (sub_nonpos.mpr (logisticSlope_monotone hab)) (sub_nonpos.mpr hab)
  · exact mul_nonneg
      (sub_nonneg.mpr (logisticSlope_monotone hba)) (sub_nonneg.mpr hba)

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- The finite weighted logistic gradient map. -/
noncomputable def logisticGradient {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E) (x : E) : E :=
  ∑ i, (w i * logisticSlope ⟪x, z i⟫_ℝ) • z i

/-- Nonnegative weights preserve monotonicity of the logistic gradient map. -/
theorem logisticGradient_monotonicity {n : ℕ} (w : Fin n → ℝ)
    (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) (x y : E) :
    0 ≤ ⟪logisticGradient w z x - logisticGradient w z y, x - y⟫_ℝ := by
  simp only [logisticGradient, inner_sub_left, sum_inner, real_inner_smul_left,
    inner_sub_right]
  simp only [← Finset.sum_sub_distrib]
  apply Finset.sum_nonneg
  intro i _
  rw [real_inner_comm x (z i), real_inner_comm y (z i)]
  convert mul_nonneg (hw i)
    (logisticSlope_pairing_nonneg ⟪x, z i⟫_ℝ ⟪y, z i⟫_ℝ) using 1
  ring

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/LogisticTaylor.lean <==
import LossOnlyTraceability.LogisticCurvature
import Mathlib.Analysis.Calculus.Deriv.MeanValue

/-! Scalar logistic remainder and strong slope-pairing estimates. -/

noncomputable section

namespace LossOnlyTraceability

/-- The global curvature bound gives the quadratic Taylor remainder constant 1/8. -/
theorem logisticLoss_remainder_le (a b : ℝ) :
    logisticLoss a - logisticLoss b - logisticSlope b * (a - b) ≤
      (1 / 8 : ℝ) * (a - b) ^ 2 := by
  have hstep (u v : ℝ) (huv : u ≤ v) :
      logisticSlope v - logisticSlope u ≤ (1 / 4 : ℝ) * (v - u) := by
    apply image_sub_le_mul_sub_of_deriv_le
      (fun t => (hasDerivAt_logisticSlope t).differentiableAt) _ huv
    intro t
    rw [(hasDerivAt_logisticSlope t).deriv]
    exact logisticCurvature_le_quarter t
  let q : ℝ → ℝ := fun t => logisticLoss t - logisticLoss b -
    logisticSlope b * (t - b) - (1 / 8 : ℝ) * (t - b) ^ 2
  have hq (t : ℝ) : HasDerivAt q
      (logisticSlope t - logisticSlope b - (1 / 4 : ℝ) * (t - b)) t := by
    convert! (((hasDerivAt_logisticLoss t).sub_const (logisticLoss b)).sub
      (((hasDerivAt_id t).sub_const b).const_mul (logisticSlope b))).sub
      ((((hasDerivAt_id t).sub_const b).pow 2).const_mul (1 / 8 : ℝ)) using 1
    simp only [id_eq]
    ring
  have hdiff : Differentiable ℝ q := fun t => (hq t).differentiableAt
  have hzero : q b = 0 := by simp [q]
  have hqa : q a ≤ q b := by
    rcases le_total b a with hba | hab
    · have hanti : AntitoneOn q (Set.Icc b a) :=
        antitoneOn_of_deriv_nonpos (convex_Icc b a) hdiff.continuous.continuousOn
          hdiff.differentiableOn (by
            intro t ht
            rw [(hq t).deriv]
            have ht' : t ∈ Set.Icc b a := interior_subset ht
            have h := hstep b t ht'.1
            linarith)
      exact hanti ⟨le_rfl, hba⟩ ⟨hba, le_rfl⟩ hba
    · have hmono : MonotoneOn q (Set.Icc a b) :=
        monotoneOn_of_deriv_nonneg (convex_Icc a b) hdiff.continuous.continuousOn
          hdiff.differentiableOn (by
            intro t ht
            rw [(hq t).deriv]
            have ht' : t ∈ Set.Icc a b := interior_subset ht
            have h := hstep t b ht'.2
            linarith)
      exact hmono ⟨le_rfl, hab⟩ ⟨hab, le_rfl⟩ hab
  rw [hzero] at hqa
  dsimp [q] at hqa
  linarith

/-- Logistic slopes are strongly monotone on the unit margin interval. -/
theorem logisticSlope_pairing_ge_eighth (a b : ℝ)
    (ha : a ∈ Set.Icc (-1 : ℝ) 1) (hb : b ∈ Set.Icc (-1 : ℝ) 1) :
    (1 / 8 : ℝ) * (a - b) ^ 2 ≤ (logisticSlope a - logisticSlope b) * (a - b) := by
  have hd : Differentiable ℝ logisticSlope :=
    fun t => (hasDerivAt_logisticSlope t).differentiableAt
  have hstep (u v : ℝ) (hu : u ∈ Set.Icc (-1 : ℝ) 1)
      (hv : v ∈ Set.Icc (-1 : ℝ) 1) (huv : u ≤ v) :
      (1 / 8 : ℝ) * (v - u) ≤ logisticSlope v - logisticSlope u := by
    apply (convex_Icc (-1 : ℝ) 1).mul_sub_le_image_sub_of_le_deriv
      hd.continuous.continuousOn hd.differentiableOn _ u hu v hv huv
    intro t ht
    rw [(hasDerivAt_logisticSlope t).deriv]
    exact logisticCurvature_ge_eighth t (interior_subset ht)
  rcases le_total b a with hba | hab
  · have h := mul_le_mul_of_nonneg_right (hstep b a hb ha hba) (sub_nonneg.mpr hba)
    nlinarith
  · have h := mul_le_mul_of_nonneg_right (hstep a b ha hb hab) (sub_nonneg.mpr hab)
    nlinarith

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/LowerCurvatureExclusion.lean <==
import LossOnlyTraceability.BoundaryComplete

/-! The regularizer `g(θ) = ‖θ‖²/2` of Proposition 11 has lower quartic curvature on the unit ball
but no matched quartic upper growth. -/
noncomputable section
namespace LossOnlyTraceability
open scoped InnerProductSpace

/-- On the unit ball, quadratic curvature also supplies a lower quartic modulus. -/
theorem quadratic_bregman_lower_quartic {d : ℕ}
    (x y : EuclideanSpace ℝ (Fin d)) (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) :
    ‖y - x‖ ^ 4 / 8 ≤ ‖y‖ ^ 2 / 2 - ‖x‖ ^ 2 / 2 - ⟪x, y - x⟫_ℝ := by
  have hn := norm_nonneg (y - x)
  have hle : ‖y - x‖ ≤ 2 := (norm_sub_le y x).trans (by linarith)
  have hs : ‖y - x‖ ^ 2 ≤ 4 := by nlinarith
  have hp : ‖y - x‖ ^ 4 ≤ 4 * ‖y - x‖ ^ 2 := by
    nlinarith [mul_nonneg (sq_nonneg ‖y - x‖) (sub_nonneg.mpr hs)]
  have hid : ‖y - x‖ ^ 2 / 2 =
      ‖y‖ ^ 2 / 2 - ‖x‖ ^ 2 / 2 - ⟪x, y - x⟫_ℝ := by
    rw [norm_sub_sq_real, inner_sub_right, real_inner_self_eq_norm_sq, real_inner_comm]
    ring
  rw [← hid]
  linarith

/-- No quartic upper-growth coefficient `B > 0` bounds the quadratic regularizer, even locally.
A unit vector specifies a nontrivial direction, avoiding the zero-dimensional exception. -/
theorem quadratic_fails_quartic_upper_growth {d : ℕ}
    (v : EuclideanSpace ℝ (Fin d)) (hv : ‖v‖ = 1)
    {B δ : ℝ} (hB : 0 < B) (hδ : 0 < δ) :
    ∃ x : EuclideanSpace ℝ (Fin d), 0 < ‖x‖ ∧ ‖x‖ < δ ∧
      B * ‖x‖ ^ 4 < ‖x‖ ^ 2 / 2 := by
  let t := min (δ / 2) (1 / (2 * (B + 1)))
  have ht : 0 < t := lt_min (by positivity) (by positivity)
  have htδ : t < δ := (min_le_left _ _).trans_lt (by linarith)
  have htB : t * (2 * (B + 1)) ≤ 1 :=
    (le_div_iff₀ (by positivity)).mp (min_le_right _ _)
  have ht1 : t < 1 := by nlinarith [mul_pos hB ht]
  have hBt : B * t < 1 / 2 := by nlinarith
  have hBt2 : B * t ^ 2 < 1 / 2 := by
    nlinarith [mul_nonneg (le_of_lt (mul_pos hB ht)) (sub_nonneg.mpr ht1.le)]
  refine ⟨t • v, ?_, ?_, ?_⟩
  all_goals simp only [norm_smul, Real.norm_eq_abs, abs_of_pos ht, hv, mul_one]
  · exact ht
  · exact htδ
  · nlinarith [mul_pos (sub_pos.mpr hBt2) (sq_pos_of_pos ht)]
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/MainPriorIntegrability.lean <==
import LossOnlyTraceability.MainTheoremLocalMeasurability
import Mathlib.Probability.Kernel.RadonNikodym

/-! Prior integrability of the release information and the unconditional prior-average clause.

The supersample law is a measurable kernel after clipping the parameter to the cube. Although
learner and noise seeds are arbitrary measurable spaces, every information observation has a
countably generated measurable space. Jointly measurable kernel Radon--Nikodym derivatives
therefore make its information measurable in the parameter. The uniform bound
`nativeNoisyInformation_bounds` supplies integrability, including for zero noise.
-/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

/-- KL divergence is measurable in a pair of finite kernels with countably generated output.
No absolute-continuity assumption is needed: its failure locus is itself measurable. -/
theorem measurable_klDiv_finite_kernels {P E : Type*} [MeasurableSpace P] [MeasurableSpace E]
    [MeasurableSpace.CountablyGenerated E] (K J : Kernel P E)
    [IsFiniteKernel K] [IsFiniteKernel J] :
    Measurable (fun p => klDiv (K p) (J p)) := by
  classical
  have heq : (fun p => klDiv (K p) (J p)) =
      fun p => if K p ≪ J p then
        ∫⁻ x, ENNReal.ofReal (klFun ((Kernel.rnDeriv K J p x).toReal)) ∂J p
      else ⊤ := by
    funext p
    rw [klDiv_eq_lintegral_klFun]
    split_ifs
    · apply lintegral_congr_ae
      filter_upwards [Kernel.rnDeriv_eq_rnDeriv_measure (κ := K) (η := J) (a := p)] with x hx
      rw [hx]
    · rfl
  rw [heq]
  refine Measurable.ite (Kernel.measurableSet_absolutelyContinuous K J) ?_ measurable_const
  exact (ENNReal.measurable_ofReal.comp (measurable_klFun.comp
    (Kernel.measurable_rnDeriv K J).ennreal_toReal)).lintegral_kernel_prod_right'

/-- Mutual information in bits of fixed measurable observations of a finite kernel is measurable
in the kernel parameter. Only the observation spaces must be countably generated. -/
theorem measurable_mutualInfo_kernel {P Ω E F : Type*}
    [MeasurableSpace P] [MeasurableSpace Ω] [MeasurableSpace E] [MeasurableSpace F]
    [MeasurableSpace.CountablyGenerated E] [MeasurableSpace.CountablyGenerated F]
    (K : Kernel P Ω) [IsFiniteKernel K] {X : Ω → E} {Y : Ω → F}
    (hX : Measurable X) (hY : Measurable Y) :
    Measurable (fun p => mutualInfo (K p) X Y) := by
  have h := measurable_klDiv_finite_kernels (K.map (fun ω => (X ω, Y ω)))
    (K.map X ×ₖ K.map Y)
  simp only [Kernel.map_apply _ (hX.prodMk hY), Kernel.prod_apply,
    Kernel.map_apply _ hX, Kernel.map_apply _ hY] at h
  exact h.ennreal_toReal.div_const (Real.log 2)

/-- Every direction of information for fixed measurable observations is measurable in a finite
kernel. The underlying seed space need not be standard Borel. -/
theorem measurable_directionInfo_kernel {P Ω γ : Type*}
    [MeasurableSpace P] [MeasurableSpace Ω] [MeasurableSpace γ]
    [MeasurableSpace.CountablyGenerated γ] {n : ℕ}
    (K : Kernel P Ω) [IsFiniteKernel K] (Q : InfoDirection)
    {Y : Ω → Fin n → ℝ} {U : Ω → Fin n → Bool} {Zt : Ω → γ}
    (hY : Measurable Y) (hU : Measurable U) (hZt : Measurable Zt) :
    Measurable (fun p => directionInfo Q (K p) Y U Zt) := by
  cases Q with
  | individual =>
      simp only [directionInfo, releaseInfoI]
      exact Finset.measurable_sum Finset.univ fun i _ => measurable_mutualInfo_kernel K
        ((measurable_pi_apply i).comp hY) ((measurable_pi_apply i).comp hU)
  | joint => exact measurable_mutualInfo_kernel K hY hU
  | strong =>
      exact (measurable_mutualInfo_kernel K hU (hY.prodMk hZt)).sub
        (measurable_mutualInfo_kernel K hU hZt)

section Native

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The release information is measurable in the clipped product parameter, in all three directions
and for every real noise scale, including zero. No regularity of either seed space is needed. -/
theorem measurable_nativeNoisyInformation_clip {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ) :
    Measurable (fun p => nativeNoisyInformation Q μR μG φ A Gf τ (nativeClip p)) := by
  have hY : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeReleaseVector φ A ω + τ • Gf (superNoiseSeed ω) :=
    (measurable_nativeReleaseVector hφm hA).add
      ((hGf.comp measurable_superNoiseSeed).const_smul τ)
  have h := measurable_directionInfo_kernel (nativeSuperKernel n d μR μG) Q
    hY measurable_superBits measurable_superData
  simpa only [nativeSuperKernel_apply, nativeNoisyInformation] using h

/-- **Prior integrability.** For any positive beta-prior parameter, all three information
directions of the release are integrable. This requires neither a Gaussian law nor nonzero
noise, nor boundedness/properness of the learner: its measurability suffices. -/
theorem integrable_nativeNoisyInformation {κ : ℝ} (hκ : 0 < κ)
    {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ) :
    Integrable (fun p => nativeNoisyInformation Q μR μG φ A Gf τ p) (prior κ d) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hm := measurable_nativeNoisyInformation_clip μR μG hφm hA hGf Q τ
  have hi : Integrable (fun p => nativeNoisyInformation Q μR μG φ A Gf τ (nativeClip p))
      (prior κ d) := by
    refine Integrable.of_bound hm.aestronglyMeasurable (n : ℝ) ?_
    filter_upwards [] with p
    obtain ⟨-, h0, -, hn⟩ := nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ
      (nativeClip_mem p)
    rwa [Real.norm_eq_abs, abs_of_nonneg h0]
  refine hi.congr ?_
  filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
  rw [nativeClip_of_mem fun k => Set.Ioo_subset_Icc_self (hp k)]

/-- The same prior-integrability conclusion under the local link assumptions of Assumption 2,
without ambient measurability of the link φ. The measurable representative preserves the actual
observation law under every product law in the cube. -/
theorem integrable_nativeNoisyInformation_local (hd : 0 < d) {κ : ℝ} (hκ : 0 < κ)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ) :
    Integrable (fun p => nativeNoisyInformation Q μR μG φ A Gf τ p) (prior κ d) := by
  obtain ⟨ψ, hψcont, -, hψeq⟩ := hφ.exists_measurable_extension
  refine (integrable_nativeNoisyInformation μR μG hκ hψcont.measurable hA hGf Q τ).congr ?_
  filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
  exact (nativeNoisyInformation_eq_of_link_eq μR μG hd
    (fun t ht => (hψeq t ht).1.symm) A hA1 Gf τ Q
    (fun k => Set.Ioo_subset_Icc_self (hp k))).symm

end Native
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/MainPriorIntegrabilityEndpoints.lean <==
import LossOnlyTraceability.MainPriorIntegrability

/-! The prior-averaged clause of Theorem 3 with its integrability premise discharged. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The finite-budget prior-averaged bound for every information direction and every real noise
scale, with prior integrability derived from the measurability hypotheses. -/
theorem main_information_prior_averaged_unconditional (hd : 0 < d)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hM0 : 0 < nativeSignedBudget a b B r ε H n d) (Q : InfoDirection) (τ : ℝ) :
    nativeSignedBudget a b B r ε H n d ^ 2
        ≤ 2 * Real.log 2 * (nativeEnergyBudget a b B r ε L n d + n * τ ^ 2)
          * ∫ p, nativeNoisyInformation Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d) ∧
      (∫ p, nativeNoisyInformation Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d))
        ≤ nativeWorstInformation Q μR μG φ A Gf τ := by
  have hκ : 0 < nativeKappa b B r ε := by
    have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  exact main_information_prior_averaged μR μG hd hφ hφm hg hgm hε hv0 hv1 A hA hA1 hacc
    hGf hGlaw hM0 Q τ (integrable_nativeNoisyInformation μR μG hκ hφm hA hGf Q τ)

/-- **The prior-averaged clause under Assumption 2 as stated.** Ambient measurability of
the link and regularizer, and prior integrability of the actual information, are all derived.
The result uses arbitrary measurable learner/noise seed spaces and covers zero noise. -/
theorem main_information_prior_averaged_local (hd : 0 < d)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H)
    (hg : NativeRegularizerClass g a B r Lg) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hM0 : 0 < nativeSignedBudget a b B r ε H n d) (Q : InfoDirection) (τ : ℝ) :
    nativeSignedBudget a b B r ε H n d ^ 2
        ≤ 2 * Real.log 2 * (nativeEnergyBudget a b B r ε L n d + n * τ ^ 2)
          * ∫ p, nativeNoisyInformation Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d) ∧
      (∫ p, nativeNoisyInformation Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d))
        ≤ nativeWorstInformation Q μR μG φ A Gf τ := by
  obtain ⟨ψ, hψcont, hψclass, hψeq⟩ := hφ.exists_measurable_extension
  obtain ⟨g', hg'm, hg'class, hg'eq⟩ := hg.exists_measurable_extension
  have hφlocal : ∀ t ∈ Set.Icc (-1 : ℝ) 1, φ t = ψ t := fun t ht => (hψeq t ht).1.symm
  have hglocal : ∀ x : EuclideanSpace ℝ (Fin d), ‖x‖ ≤ 1 → g x = g' x :=
    fun x hx => (hg'eq x hx).1.symm
  have hAcl' : A ∈ nativeAccurateLearners n d μR ψ g' ε :=
    nativeAccurateLearners_mono_local_representatives μR hφlocal hglocal hd ⟨hA, hA1, hacc⟩
  have h := main_information_prior_averaged_unconditional μR μG hd hψclass hψcont.measurable
    hg'class hg'm hε hv0 hv1 A hA hA1 hAcl'.2.2 hGf hGlaw hM0 Q τ
  have hκ : 0 < nativeKappa b B r ε := by
    have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  have hinfo : (∫ p, nativeNoisyInformation Q μR μG φ A Gf τ p
      ∂(prior (nativeKappa b B r ε) d)) =
      ∫ p, nativeNoisyInformation Q μR μG ψ A Gf τ p
        ∂(prior (nativeKappa b B r ε) d) := by
    apply integral_congr_ae
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact nativeNoisyInformation_eq_of_link_eq μR μG hd hφlocal A hA1 Gf τ Q
      (fun k => Set.Ioo_subset_Icc_self (hp k))
  rw [hinfo, nativeWorstInformation_eq_of_link_eq μR μG hd hφlocal A hA1 Gf τ Q]
  exact h

/-- **Theorem 3 including its prior-averaged lower clause, under Assumption 2 as stated.**
The threshold `mainThreshold` and the rate constants `mainLowerConstant`, `mainUpperConstant`
are used here. The lower constant also holds for the average over the beta prior (fixed before
the learner); this average is bounded by the worst-law information and hence by its upper rate.
Integrability and ambient measurability of the link and regularizer are derived, not assumed;
these constants are the formal constants of Theorem 3, not the explicit constants of
Appendix D.7. -/
theorem native_loss_information_prior_averaged_local
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H)
    (hg : NativeRegularizerClass g a B r Lg)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2))
        ≤ ∫ p, nativeNoisyInformation Q μR μG φ A Gf τ p
          ∂(prior (nativeKappa b B r ε) d) ∧
      (∫ p, nativeNoisyInformation Q μR μG φ A Gf τ p
          ∂(prior (nativeKappa b B r ε) d)) ≤ nativeWorstInformation Q μR μG φ A Gf τ ∧
      nativeWorstInformation Q μR μG φ A Gf τ
        ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
  obtain ⟨hn, hdn, hv0, hv1, hM, hV, -⟩ := main_recipe_orders (L := L) hg.two_le hg.a_pos
    hφ.slope_pos hg.B_pos hφ.curv_nonneg hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hsG := mainScaleRoot_pos hφ.slope_pos hg.B_pos hg.two_le
  have hm : 0 < mainSignalRate b B r cp / 2 := by unfold mainSignalRate; positivity
  have hMpos : 0 < nativeSignedBudget a b B r ε H n d :=
    lt_of_lt_of_le (by positivity) hM
  have hlog : 0 < 2 * Real.log 2 := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    linarith
  obtain ⟨hkey, hsup⟩ := main_information_prior_averaged_local μR μG hd hφ hg hε hv0 hv1 A
    hAcl.1 hAcl.2.1 hAcl.2.2 hGf hGlaw hMpos Q τ
  have hκ : 0 < nativeKappa b B r ε := by
    have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  obtain ⟨ψ, hψcont, -, hψeq⟩ := hφ.exists_measurable_extension
  have hS0 : 0 ≤ ∫ p, nativeNoisyInformation Q μR μG φ A Gf τ p
      ∂(prior (nativeKappa b B r ε) d) := by
    apply integral_nonneg_of_ae
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    have hp' : p ∈ productCube d := fun k => Set.Ioo_subset_Icc_self (hp k)
    rw [nativeNoisyInformation_eq_of_link_eq μR μG hd
      (fun t ht => (hψeq t ht).1.symm) A hAcl.2.1 Gf τ Q hp']
    exact (nativeNoisyInformation_bounds μR μG hψcont.measurable hAcl.1 hGf Q τ hp').2.1
  exact ⟨main_lower_algebra hn' hε hm hM hV hS0 hlog hkey, hsup,
    (native_loss_information_law_local μR μG hφ hg hcm hcp hε hε0 hn1 hn2 hdim
      hAcl hGf hGlaw Q τ).2⟩

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/MainPriorIntegrabilityOversampling.lean <==
import LossOnlyTraceability.MainPriorIntegrability
import LossOnlyTraceability.OversamplingLawLower

/-! The oversampling prior-average lower law without a prior-integrability assumption. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal
variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The prior-averaged oversampling lower bound with integrability derived, uniformly over all
three information directions and every real noise scale. -/
theorem oversampling_lower_prior_averaged_native_unconditional
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L 0) (hφm : Measurable φ) (hb4 : b ≤ 4)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {ε : ℝ} (hε : 0 < ε) (hε0 : ε ≤ oversamplingLowerThreshold b B r)
    (hn : ε ^ (-(2 / powerDualExponent r)) ≤ n) (hdn : 32 * n ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    oversamplingLowerConstant a b B r L *
        (ε ^ (-(2 / powerDualExponent r)) /
          (1 + n / ε ^ (-(2 / powerDualExponent r)) * (τ / ε) ^ 2))
      ≤ ∫ p, nativeNoisyInformation Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d) := by
  obtain ⟨hv0, hv1, -, -⟩ := oversampling_recipe_orders (L := L) hg.two_le hg.a_pos
    hφ.slope_pos hb4 hg.B_pos hε hε0 hn hdn
  have hκ : 0 < nativeKappa b B r ε := by
    have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  exact oversampling_lower_prior_averaged_native μR μG hφ hφm hb4 hg hgm hε hε0 hn hdn
    hAcl hGf hGlaw Q τ (integrable_nativeNoisyInformation μR μG hκ hφm hAcl.1 hGf Q τ)

/-- The power-linear oversampling prior-average bound, with no separate integrability premise. -/
theorem oversampling_lower_prior_averaged_power_unconditional {r ε : ℝ} (hr : 2 ≤ r) (hε : 0 < ε)
    (hε0 : ε ≤ oversamplingPowerThreshold r)
    (hn : ε ^ (-(2 / powerDualExponent r)) ≤ n) (hdn : 32 * n ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR (fun t : ℝ => -t) (boundaryRegularizer r) ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    oversamplingPowerLowerConstant r *
        (ε ^ (-(2 / powerDualExponent r)) /
          (1 + n / ε ^ (-(2 / powerDualExponent r)) * (τ / ε) ^ 2))
      ≤ ∫ p, nativeNoisyInformation Q μR μG (fun t : ℝ => -t) A Gf τ p
          ∂(prior (nativeKappa 1 (1 / r) r ε) d) :=
  oversampling_lower_prior_averaged_native_unconditional μR μG boundaryLink_class measurable_neg
    (by norm_num) (oversamplingRegularizer_class hr) (measurable_boundaryRegularizer r) hε hε0
    hn hdn hAcl hGf hGlaw Q τ

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/MainTheorem.lean <==
import LossOnlyTraceability.MainTheoremRecipe
import LossOnlyTraceability.MainTheoremInformation

/-! Theorem 3 (the two-sided tradeoff) with explicit constants.

Under Assumption 2 (`NativeLinkClass φ b L H`, `NativeRegularizerClass g a B r Lg`), for positive
sample multipliers `c₋, c₊`, every `0 < ε ≤ ε₀` (`mainThreshold`), every sample size
`c₋ ε^{-2/q} ≤ n ≤ c₊ ε^{-2/q}` and every dimension `d ≥ C max{n, ε^{-2/q}}` with the dimension
multiplier `C = 32 max{1, (β/4)^{2/q}}` of Appendix D.6, every measurable proper learner that is
`ε`-accurate on the product family obeys, for each `Q ∈ {Ii, Ij, Is}` and every real `τ`,

`c₁ n/(1 + (τ/ε)²) ≤ sup_{p ∈ [-1,1]^d} Q_{D_p}(X + τ G) ≤ C₁ n/(1 + (τ/ε)²)`

with `c₁ = (m₁/2)²/(2 ln 2 max{v₀, 1}) > 0` (`mainLowerConstant`) and
`C₁ = 1 + d₀/(2 ln 2)` (`mainUpperConstant`), where `m₁`, `v₀`, `d₀` are the explicit rates of
`MainTheoremRecipe` (so `M ≥ (m₁/2) n ε`, `V ≤ v₀ n ε²`, `D ≤ d₀ n ε²`).  The constants depend only
on the class constants and on `c₋, c₊`, not on the learner, `ε`, `n`, `d`, `τ`; this is the
two-sided bound of Theorem 3, uniformly in `τ`.  The same bounds hold for the infimum over any
nonempty set of such learners (`native_loss_information_law_infimum`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section Constants

/-- The lower constant `c₁ = (m₁/2)²/(2 ln 2 · max{v₀, 1})` of Theorem 3. -/
def mainLowerConstant (a b B r L cm cp : ℝ) : ℝ :=
  (mainSignalRate b B r cp / 2) ^ 2 / (2 * Real.log 2 * max (mainEnergyRate a b B r L cm) 1)

/-- The upper constant `C₁ = 1 + d₀/(2 ln 2)` of Theorem 3. -/
def mainUpperConstant (a r L H cm : ℝ) : ℝ :=
  1 + mainResidualRate a r L H cm / (2 * Real.log 2)

/-- The lower constant is positive for `c₊ > 0` and class constants `r ≥ 2`, `b, B > 0`. -/
theorem mainLowerConstant_pos {a b B r L cm cp : ℝ} (hr : 2 ≤ r) (hb : 0 < b) (hB : 0 < B)
    (hcp : 0 < cp) : 0 < mainLowerConstant a b B r L cm cp := by
  have hsG := mainScaleRoot_pos hb hB hr
  have hm : 0 < mainSignalRate b B r cp := by unfold mainSignalRate; positivity
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hW : 0 < max (mainEnergyRate a b B r L cm) 1 := lt_of_lt_of_le one_pos (le_max_right _ _)
  unfold mainLowerConstant
  positivity

/-- The upper constant is at least `1` for `a > 0` and `c₋ > 0`. -/
theorem one_le_mainUpperConstant {a r L H cm : ℝ} (ha : 0 < a) (hcm : 0 < cm) :
    1 ≤ mainUpperConstant a r L H cm := by
  have hc := matrixEnergyC_pos
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hAr : 0 < a ^ (1 / r) := Real.rpow_pos_of_pos ha _
  have hd0 : 0 ≤ mainResidualRate a r L H cm := by
    unfold mainResidualRate
    positivity
  unfold mainUpperConstant
  have : 0 ≤ mainResidualRate a r L H cm / (2 * Real.log 2) := by positivity
  linarith

/-- The dimension multiplier of Theorem 3 is `C = 32` whenever `b ≤ 4`: then
`β = b t₀/q ≤ b ≤ 4`, so `(β/4)^{2/q} ≤ 1`. -/
theorem mainDimensionConstant_eq_of_le_four {b B r : ℝ} (hb : 0 < b) (hB : 0 < B) (hr : 2 ≤ r)
    (hb4 : b ≤ 4) : mainDimensionConstant b B r = 32 := by
  obtain ⟨ht0, ht1⟩ := nativeMargin_pos_le_one hb hB hr
  have hq1 : 1 < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  have hβ0 := nativeSlope_pos hb hB hr
  have hβb : nativeSlope b B r ≤ b := by
    unfold nativeSlope
    rw [div_le_iff₀ (by linarith)]
    nlinarith
  have hle : (nativeSlope b B r / 4) ^ (2 / powerDualExponent r) ≤ 1 :=
    Real.rpow_le_one (by positivity) (by linarith) (by positivity)
  unfold mainDimensionConstant
  rw [max_eq_left hle]
  norm_num

end Constants

section Algebra

/-- The lower-bound algebra: from `M ≥ n ε m > 0`, `V ≤ n ε² v`, `S ≥ 0` and
`M² ≤ c (V + n τ²) S` with `c > 0`: `m²/(c max{v,1}) · n/(1 + (τ/ε)²) ≤ S`. -/
theorem main_lower_algebra {M V S n ε τ m v c : ℝ} (hn : 0 < n) (hε : 0 < ε) (hm : 0 < m)
    (hM : n * ε * m ≤ M) (hV : V ≤ n * ε ^ 2 * v) (hS : 0 ≤ S) (hc : 0 < c)
    (hkey : M ^ 2 ≤ c * (V + n * τ ^ 2) * S) :
    m ^ 2 / (c * max v 1) * (n / (1 + (τ / ε) ^ 2)) ≤ S := by
  have hW1 : 1 ≤ max v 1 := le_max_right _ _
  have hvW : v ≤ max v 1 := le_max_left _ _
  have hx0 : 0 ≤ (τ / ε) ^ 2 := sq_nonneg _
  have hτ : τ ^ 2 = ε ^ 2 * (τ / ε) ^ 2 := by
    rw [div_pow]
    field_simp
  have hnε : 0 < n * ε ^ 2 := by positivity
  have hVW : V + n * τ ^ 2 ≤ n * ε ^ 2 * (max v 1 * (1 + (τ / ε) ^ 2)) := by
    have h1 : V ≤ n * ε ^ 2 * max v 1 := hV.trans (mul_le_mul_of_nonneg_left hvW hnε.le)
    have h2 : (τ / ε) ^ 2 ≤ max v 1 * (τ / ε) ^ 2 := le_mul_of_one_le_left hx0 hW1
    have h3 := mul_le_mul_of_nonneg_left h2 hnε.le
    rw [hτ]
    have e : n * ε ^ 2 * (max v 1 * (1 + (τ / ε) ^ 2))
        = n * ε ^ 2 * max v 1 + n * ε ^ 2 * (max v 1 * (τ / ε) ^ 2) := by ring
    rw [e]
    have e2 : n * (ε ^ 2 * (τ / ε) ^ 2) = n * ε ^ 2 * (τ / ε) ^ 2 := by ring
    rw [e2]
    linarith
  have hM0 : 0 ≤ n * ε * m := by positivity
  have hsq : (n * ε * m) ^ 2 ≤ M ^ 2 := pow_le_pow_left₀ hM0 hM 2
  have hk : (n * ε ^ 2) * (m ^ 2 * n)
      ≤ (n * ε ^ 2) * (S * (c * max v 1 * (1 + (τ / ε) ^ 2))) := by
    calc (n * ε ^ 2) * (m ^ 2 * n) = (n * ε * m) ^ 2 := by ring
      _ ≤ M ^ 2 := hsq
      _ ≤ c * (V + n * τ ^ 2) * S := hkey
      _ ≤ c * (n * ε ^ 2 * (max v 1 * (1 + (τ / ε) ^ 2))) * S := by
          apply mul_le_mul_of_nonneg_right _ hS
          exact mul_le_mul_of_nonneg_left hVW hc.le
      _ = (n * ε ^ 2) * (S * (c * max v 1 * (1 + (τ / ε) ^ 2))) := by ring
  have hk2 := le_of_mul_le_mul_left hk hnε
  rw [div_mul_div_comm, div_le_iff₀ (by positivity)]
  exact hk2

/-- The upper-bound algebra: from `S ≤ n`, and for `τ ≠ 0`
`S ≤ min{n, (n/c) ln(1 + D/(n τ²))}` with `0 ≤ D ≤ n ε² d₀`:
`S ≤ (1 + d₀/c) · n/(1 + (τ/ε)²)`, using `min{1, ln(1 + y)} ≤ ...` through `ln(1 + y) ≤ y`. -/
theorem main_upper_algebra {S n ε τ D d₀ c : ℝ} (hn : 0 < n) (hε : 0 < ε) (hc : 0 < c)
    (hd₀ : 0 ≤ d₀) (hD0 : 0 ≤ D) (hD : D ≤ n * ε ^ 2 * d₀) (hSn : S ≤ n)
    (hSτ : τ ≠ 0 → S ≤ min n ((n / c) * Real.log (1 + D / (n * τ ^ 2)))) :
    S ≤ (1 + d₀ / c) * (n / (1 + (τ / ε) ^ 2)) := by
  have hd' : 0 ≤ d₀ / c := by positivity
  have hx0 : 0 ≤ (τ / ε) ^ 2 := sq_nonneg _
  have hS2 : S * (τ / ε) ^ 2 ≤ n * (d₀ / c) := by
    rcases eq_or_ne τ 0 with hτ | hτ
    · rw [hτ, zero_div, zero_pow two_ne_zero, mul_zero]
      positivity
    · have hτ2 : 0 < τ ^ 2 := by positivity
      have hz : 0 ≤ D / (n * τ ^ 2) := by positivity
      have hlog : Real.log (1 + D / (n * τ ^ 2)) ≤ D / (n * τ ^ 2) := by
        have := Real.log_le_sub_one_of_pos (by linarith : (0 : ℝ) < 1 + D / (n * τ ^ 2))
        linarith
      have h1 : S ≤ (n / c) * (D / (n * τ ^ 2)) :=
        ((hSτ hτ).trans (min_le_right _ _)).trans
          (mul_le_mul_of_nonneg_left hlog (by positivity))
      have h2 : S * (τ / ε) ^ 2 ≤ (n / c) * (D / (n * τ ^ 2)) * (τ / ε) ^ 2 :=
        mul_le_mul_of_nonneg_right h1 hx0
      have e : (n / c) * (D / (n * τ ^ 2)) * (τ / ε) ^ 2 = D / (c * ε ^ 2) := by
        field_simp
      have h3 : D / (c * ε ^ 2) ≤ n * ε ^ 2 * d₀ / (c * ε ^ 2) :=
        div_le_div_of_nonneg_right hD (by positivity)
      have e2 : n * ε ^ 2 * d₀ / (c * ε ^ 2) = n * (d₀ / c) := by
        field_simp
      linarith
  rw [← mul_div_assoc, le_div_iff₀ (by positivity)]
  nlinarith

end Algebra

section Law

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The residual budget `D` is nonnegative for `a, ε > 0`. -/
theorem nativeResidualBudget_nonneg {a r ε L H : ℝ} (ha : 0 < a) (hε : 0 < ε) (n d : ℕ) :
    0 ≤ nativeResidualBudget a r ε L H n d := by
  unfold nativeResidualBudget
  refine mul_nonneg (sq_nonneg _) ?_
  have hw0 : 0 < nativeErrorScale a r ε :=
    lt_min (by norm_num) (Real.rpow_pos_of_pos (div_pos hε ha) _)
  have hw4 := nativeErrorScale_le_four a r ε
  rw [weightedTailBound_of_ne_zero hw0.ne']
  have hK := matrixEnergyK_ratio_nonneg n d
  have hs := matrixEnergyS_nonneg d
  have hlog : 0 ≤ Real.log (4 / nativeErrorScale a r ε) :=
    Real.log_nonneg ((one_le_div hw0).2 hw4)
  positivity

/-- The class of learners of Theorem 3: measurable (jointly in the training set and the
randomness), proper (`‖θ̂‖ ≤ 1`), and `ε`-accurate on the product family in the sense of
Section 2 (at every `p`, the expected population risk is within `ε` of that of every point of the
ball), which is the only form of accuracy the theorem uses. -/
def nativeAccurateLearners (n d : ℕ) (μR : Measure Rr) (φ : ℝ → ℝ)
    (g : EuclideanSpace ℝ (Fin d) → ℝ) (ε : ℝ) :
    Set ((Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) :=
  {A | (Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) ∧
    (∀ x r, ‖A x r‖ ≤ 1) ∧
    ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε}

/-- **Theorem 3 (two-sided tradeoff), explicit constants.**  Under Assumption 2, for
positive sample multipliers `c₋, c₊`, every `0 < ε ≤ ε₀` (`mainThreshold`), every sample size
`c₋ ε^{-2/q} ≤ n ≤ c₊ ε^{-2/q}`, every dimension `d ≥ C max{n, ε^{-2/q}}` with
`C = 32 max{1, (β/4)^{2/q}}` (`mainDimensionConstant`, as in Appendix D.6), every learner of the
class (`nativeAccurateLearners`), noise `G = G_f(R_G) ∼ N(0, I_n)` independent of data and learning,
every `Q ∈ {Ii, Ij, Is}` and every real `τ`:
`c₁ n/(1 + (τ/ε)²) ≤ sup_{p ∈ [-1,1]^d} Q_{D_p}(X + τ G) ≤ C₁ n/(1 + (τ/ε)²)` with
`c₁ = mainLowerConstant > 0` and `C₁ = mainUpperConstant ≥ 1`.  The lower bound comes from the
prior-averaged budgets `M`, `V` (Proposition 7) through the lower bound of Theorem 6(a); the
upper bound holds at every `p` (the residual budget `D`, the upper bound of Theorem 6(b) and the
`n`-bit cap).  This form also assumes that the link and the regularizer are measurable and that
the noise is a measurable function of its own randomness; the learners of the class are jointly
measurable, as in Section 2. -/
theorem native_loss_information_law
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2))
        ≤ nativeWorstInformation Q μR μG φ A Gf τ ∧
      nativeWorstInformation Q μR μG φ A Gf τ
        ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  obtain ⟨hn, hdn, hv0, hv1, hM, hV, hD⟩ :=
    main_recipe_orders (L := L) hr ha hb hB hH hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hsG := mainScaleRoot_pos hb hB hr
  have hm : 0 < mainSignalRate b B r cp / 2 := by unfold mainSignalRate; positivity
  have hMpos : 0 < nativeSignedBudget a b B r ε H n d :=
    lt_of_lt_of_le (by positivity) hM
  have hlog : 0 < 2 * Real.log 2 := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    linarith
  obtain ⟨-, hS0, -, -⟩ := nativeWorstInformation_facts μR μG hφm hA hGf Q τ
  refine ⟨?_, ?_⟩
  · have hkey := main_information_lower_bound μR μG hd hφ hφm hg hgm hε hv0 hv1 A hA hA1 hacc
      hGf hGlaw hMpos Q τ
    exact main_lower_algebra hn' hε hm hM hV hS0 hlog hkey
  · haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
    have hd0 : 0 ≤ mainResidualRate a r L H cm := by
      have hc := matrixEnergyC_pos
      have hAr : 0 < a ^ (1 / r) := Real.rpow_pos_of_pos ha _
      unfold mainResidualRate
      positivity
    refine ciSup_le fun p => ?_
    obtain ⟨-, hQn, hQτ⟩ := main_information_upper_bound μR μG hd hn hφ hφm hg hgm hε hv0 hv1
      A hA hA1 hacc hGf hGlaw Q τ p.2
    exact main_upper_algebra hn' hε hlog hd0 (nativeResidualBudget_nonneg ha hε n d) hD hQn hQτ

/-- **Theorem 3 for the infimum over accurate learners.**  Under the hypotheses of
`native_loss_information_law`, for every nonempty set `𝒜` of learners of the class (for instance
the learners of the class that are accurate on all distributions on the unit ball, or the whole
class), the infimum
over `𝒜` of the worst-case information obeys the same two-sided bound with the same constants. -/
theorem native_loss_information_law_infimum
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    (𝒜 : Set ((Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)))
    (h𝒜 : 𝒜 ⊆ nativeAccurateLearners n d μR φ g ε) (hne : 𝒜.Nonempty)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2))
        ≤ ⨅ A : 𝒜, nativeWorstInformation Q μR μG φ (A : (Fin n → EuclideanSpace ℝ (Fin d)) →
          Rr → EuclideanSpace ℝ (Fin d)) Gf τ ∧
      (⨅ A : 𝒜, nativeWorstInformation Q μR μG φ (A : (Fin n → EuclideanSpace ℝ (Fin d)) →
          Rr → EuclideanSpace ℝ (Fin d)) Gf τ)
        ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
  haveI := hne.to_subtype
  have hlaw := fun A : 𝒜 => native_loss_information_law μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1
    hn2 hdim (h𝒜 A.2) hGf hGlaw Q τ
  refine ⟨le_ciInf fun A => (hlaw A).1, ?_⟩
  obtain ⟨A0, hA0⟩ := hne
  have hbdd : BddBelow (Set.range fun A : 𝒜 => nativeWorstInformation Q μR μG φ
      (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) Gf τ) := by
    refine ⟨mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2)), ?_⟩
    rintro _ ⟨A, rfl⟩
    exact (hlaw A).1
  exact (ciInf_le hbdd ⟨A0, hA0⟩).trans (hlaw ⟨A0, hA0⟩).2

end Law

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/MainTheoremInformation.lean <==
import LossOnlyTraceability.NativeBudgetsAssembly
import LossOnlyTraceability.TransferTheorem
import LossOnlyTraceability.InformationDirections

/-! The information side of Theorem 3 at finite parameters.

On the supersample model of Section 2 (`superMeasure`: `2n` points from `D_p`, fair independent
selection bits `U`, the learner's randomness, and the randomness of the noise `G = G_f(R_G)` with
`G ∼ N(0, I_n)`), for the loss-difference release `X_i = φ(⟪θ̂, Z_{1,i}⟫) − φ(⟪θ̂, Z_{0,i}⟫)`
of a proper, measurable learner that is `ε`-accurate on the product family, and for each direction
`Q ∈ {Ii, Ij, Is}`:

* `main_information_lower_bound`: `M² ≤ 2 ln 2 (V + n τ²) sup_{p ∈ [-1,1]^d} Q_{D_p}(X + τ G)` with
  the finite budgets `M > 0`, `V` of Proposition 7, for every real `τ`; the supremum is reached by
  an AM-GM argument on the per-law form of the lower bound of Theorem 6(a), which needs no
  measurability of the information in `p`;
* `main_information_upper_bound`: `Q_{D_p}(X + τ G) ≤ min{n, (n/(2 ln 2)) ln(1 + D/(n τ²))}` at
  every `p ∈ [-1,1]^d` for `τ ≠ 0`, and `≤ n` for every `τ`, with the residual budget `D`;
* `main_information_prior_averaged`: the prior-averaged lower bound
  `M² ≤ 2 ln 2 (V + n τ²) E_{p∼Π_κ} Ii_{D_p}(X + τ G)`, assuming the prior integrability of the
  information (a measurability condition that the text leaves implicit), and
  `integral_le_of_le_on_cube`, the step "an averaged lower bound implies the supremum lower bound".
-/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section Definitions

/-- The three information directions `Ii`, `Ij`, `Is` of Theorem 3 (`I^ind`, `I^joint`, `I^cand`
of Section 2). -/
inductive InfoDirection
  | individual
  | joint
  | strong

variable {Ω γ : Type*} [MeasurableSpace Ω] [MeasurableSpace γ] {n : ℕ}

/-- The information `Q(Y)` in the direction `Q ∈ {Ii, Ij, Is}`, in bits. -/
def directionInfo (Q : InfoDirection) (P : Measure Ω) (Y : Ω → Fin n → ℝ)
    (U : Ω → Fin n → Bool) (Zt : Ω → γ) : ℝ :=
  match Q with
  | .individual => releaseInfoI P Y U
  | .joint => releaseInfoJ P Y U
  | .strong => releaseInfoS P Y U Zt

/-- The product cube `[-1,1]^d` of parameters of the product family. -/
def productCube (d : ℕ) : Set (Fin d → ℝ) := {p | ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1}

variable {d : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

/-- The loss-difference release vector `X = (X_i)_i`. -/
def nativeReleaseVector (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : Fin n → ℝ :=
  fun i => nativeLossRelease φ A ω i

/-- The information `Q_{D_p}(X + τ G)` of the noisy release under the supersample law of
`D_p`, with `G = G_f(R_G)` a function of the noise randomness. -/
def nativeNoisyInformation (Q : InfoDirection) (μR : Measure Rr) (μG : Measure Ng)
    (φ : ℝ → ℝ) (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (Gf : Ng → Fin n → ℝ) (τ : ℝ) (p : Fin d → ℝ) : ℝ :=
  directionInfo Q (superMeasure n (signProductLaw d p) μR μG)
    (fun ω => nativeReleaseVector φ A ω + τ • Gf (superNoiseSeed ω)) superBits superData

/-- The worst case `sup_{p ∈ [-1,1]^d} Q_{D_p}(X + τ G)` of Theorem 3. -/
def nativeWorstInformation (Q : InfoDirection) (μR : Measure Rr) (μG : Measure Ng)
    (φ : ℝ → ℝ) (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (Gf : Ng → Fin n → ℝ) (τ : ℝ) : ℝ :=
  ⨆ p : productCube d, nativeNoisyInformation Q μR μG φ A Gf τ p

end Definitions

section Abstract

/-- If `2M ≤ λX + Y/λ` for every `λ > 0`, with `M > 0` and `X, Y ≥ 0`, then `M² ≤ X Y`. -/
theorem sq_le_mul_of_forall_amgm {M X Y : ℝ} (hM : 0 < M) (hX : 0 ≤ X) (hY : 0 ≤ Y)
    (h : ∀ l : ℝ, 0 < l → 2 * M ≤ l * X + Y / l) : M ^ 2 ≤ X * Y := by
  rcases hY.eq_or_lt with hY0 | hYpos
  · exfalso
    have hl : 0 < M / (X + 1) := div_pos hM (by linarith)
    have h1 := h _ hl
    rw [← hY0, zero_div, add_zero] at h1
    have h2 : M / (X + 1) * X ≤ M := by
      rw [div_mul_eq_mul_div, div_le_iff₀ (by linarith)]
      nlinarith
    linarith
  · have hl : 0 < Y / M := div_pos hYpos hM
    have h1 := h _ hl
    have e : Y / (Y / M) = M := by field_simp
    rw [e] at h1
    have h2 : M ≤ Y / M * X := by linarith
    rw [div_mul_eq_mul_div, le_div_iff₀ hM] at h2
    nlinarith

/-- `2a ≤ λX + Y/λ` whenever `a² ≤ X Y`, `X, Y ≥ 0`, `λ > 0`. -/
theorem two_mul_le_amgm {a X Y l : ℝ} (hX : 0 ≤ X) (hY : 0 ≤ Y) (hl : 0 < l)
    (h : a ^ 2 ≤ X * Y) : 2 * a ≤ l * X + Y / l := by
  have hs : 0 ≤ l * X + Y / l := by positivity
  have hsq : (2 * a) ^ 2 ≤ (l * X + Y / l) ^ 2 := by
    have e : (l * X + Y / l) ^ 2 = (l * X - Y / l) ^ 2 + 4 * (X * Y) := by
      field_simp
      ring
    rw [e]
    nlinarith [sq_nonneg (l * X - Y / l)]
  exact (abs_le_of_sq_le_sq' hsq hs).2

/-- **The supremum lower bound from a prior-averaged moment bound.**  For a probability measure
`Π` carried by a set `C`, functions `A_f`, `V_f`, `I_f` with `A_f(p)² ≤ c (V_f(p) + t) I_f(p)`,
`V_f(p) ≥ 0` and `I_f(p) ≤ S` on `C`, `V_f` integrable, `M > 0`, `M ≤ E_Π A_f` and `E_Π V_f ≤ V`:
`M² ≤ c (V + t) S`.  No integrability of `I_f` is needed. -/
theorem sq_le_of_prior_moments {ι : Type*} [MeasurableSpace ι] (Pri : Measure ι)
    [IsProbabilityMeasure Pri] {C : Set ι} (hC : ∀ᵐ p ∂Pri, p ∈ C) {Af Vf If : ι → ℝ}
    {c t S M V : ℝ} (hc : 0 ≤ c) (ht : 0 ≤ t) (hS : 0 ≤ S)
    (hchan : ∀ p ∈ C, Af p ^ 2 ≤ c * (Vf p + t) * If p) (hV0 : ∀ p ∈ C, 0 ≤ Vf p)
    (hIS : ∀ p ∈ C, If p ≤ S) (hVint : Integrable Vf Pri) (hM0 : 0 < M)
    (hM : M ≤ ∫ p, Af p ∂Pri) (hV : (∫ p, Vf p ∂Pri) ≤ V) :
    M ^ 2 ≤ c * (V + t) * S := by
  have hAint : Integrable Af Pri := by
    by_contra hni
    rw [integral_undef hni] at hM
    linarith
  have hVpos : 0 ≤ ∫ p, Vf p ∂Pri := by
    apply integral_nonneg_of_ae
    filter_upwards [hC] with p hp
    exact hV0 p hp
  have hkey : ∀ l : ℝ, 0 < l → 2 * M ≤ l * (c * S) + (V + t) / l := by
    intro l hl
    have hpt : ∀ᵐ p ∂Pri, 2 * Af p ≤ l * (c * S) + (Vf p + t) / l := by
      filter_upwards [hC] with p hp
      refine two_mul_le_amgm (by positivity) (by linarith [hV0 p hp]) hl ?_
      calc Af p ^ 2 ≤ c * (Vf p + t) * If p := hchan p hp
        _ ≤ c * (Vf p + t) * S :=
            mul_le_mul_of_nonneg_left (hIS p hp) (mul_nonneg hc (by linarith [hV0 p hp]))
        _ = c * S * (Vf p + t) := by ring
    have hI3 : Integrable (fun p => Vf p + t) Pri := hVint.add (integrable_const t)
    have hI2 : Integrable (fun p => (Vf p + t) / l) Pri := hI3.div_const l
    have hR : Integrable (fun p => l * (c * S) + (Vf p + t) / l) Pri :=
      (integrable_const _).add hI2
    have hint := integral_mono_ae (hAint.const_mul 2) hR hpt
    have e1 : (∫ p, 2 * Af p ∂Pri) = 2 * ∫ p, Af p ∂Pri := integral_const_mul _ _
    have e2 : (∫ p, (l * (c * S) + (Vf p + t) / l) ∂Pri)
        = l * (c * S) + ((∫ p, Vf p ∂Pri) + t) / l := by
      rw [integral_add (integrable_const _) hI2, integral_div, integral_add hVint (integrable_const t)]
      simp
    rw [e1, e2] at hint
    have h3 : ((∫ p, Vf p ∂Pri) + t) / l ≤ (V + t) / l :=
      div_le_div_of_nonneg_right (by linarith) hl.le
    linarith
  have h := sq_le_mul_of_forall_amgm hM0 (mul_nonneg hc hS) (by linarith) hkey
  calc M ^ 2 ≤ c * S * (V + t) := h
    _ = c * (V + t) * S := by ring

/-- **The prior-averaged lower bound from a prior-averaged moment bound.**  With the hypotheses of
`sq_le_of_prior_moments` except that `I_f ≥ 0` on `C` and `I_f` is integrable in place of the bound
`I_f ≤ S`: `M² ≤ c (V + t) E_Π I_f`. -/
theorem sq_le_of_prior_moments_integral {ι : Type*} [MeasurableSpace ι] (Pri : Measure ι)
    [IsProbabilityMeasure Pri] {C : Set ι} (hC : ∀ᵐ p ∂Pri, p ∈ C) {Af Vf If : ι → ℝ}
    {c t M V : ℝ} (hc : 0 ≤ c) (ht : 0 ≤ t)
    (hchan : ∀ p ∈ C, Af p ^ 2 ≤ c * (Vf p + t) * If p) (hV0 : ∀ p ∈ C, 0 ≤ Vf p)
    (hI0 : ∀ p ∈ C, 0 ≤ If p) (hVint : Integrable Vf Pri) (hIint : Integrable If Pri)
    (hM0 : 0 < M) (hM : M ≤ ∫ p, Af p ∂Pri) (hV : (∫ p, Vf p ∂Pri) ≤ V) :
    M ^ 2 ≤ c * (V + t) * ∫ p, If p ∂Pri := by
  have hAint : Integrable Af Pri := by
    by_contra hni
    rw [integral_undef hni] at hM
    linarith
  have hVpos : 0 ≤ ∫ p, Vf p ∂Pri := by
    apply integral_nonneg_of_ae
    filter_upwards [hC] with p hp
    exact hV0 p hp
  have hIpos : 0 ≤ ∫ p, If p ∂Pri := by
    apply integral_nonneg_of_ae
    filter_upwards [hC] with p hp
    exact hI0 p hp
  have hkey : ∀ l : ℝ, 0 < l → 2 * M ≤ l * (c * ∫ p, If p ∂Pri) + (V + t) / l := by
    intro l hl
    have hpt : ∀ᵐ p ∂Pri, 2 * Af p ≤ l * c * If p + (Vf p + t) / l := by
      filter_upwards [hC] with p hp
      have h := two_mul_le_amgm (a := Af p) (X := c * If p) (Y := Vf p + t)
        (mul_nonneg hc (hI0 p hp)) (by linarith [hV0 p hp]) hl (by
          calc Af p ^ 2 ≤ c * (Vf p + t) * If p := hchan p hp
            _ = c * If p * (Vf p + t) := by ring)
      calc 2 * Af p ≤ l * (c * If p) + (Vf p + t) / l := h
        _ = l * c * If p + (Vf p + t) / l := by ring
    have hI3 : Integrable (fun p => Vf p + t) Pri := hVint.add (integrable_const t)
    have hI2 : Integrable (fun p => (Vf p + t) / l) Pri := hI3.div_const l
    have hI4 : Integrable (fun p => l * c * If p) Pri := hIint.const_mul (l * c)
    have hR : Integrable (fun p => l * c * If p + (Vf p + t) / l) Pri := hI4.add hI2
    have hint := integral_mono_ae (hAint.const_mul 2) hR hpt
    have e1 : (∫ p, 2 * Af p ∂Pri) = 2 * ∫ p, Af p ∂Pri := integral_const_mul _ _
    have e2 : (∫ p, (l * c * If p + (Vf p + t) / l) ∂Pri)
        = l * c * (∫ p, If p ∂Pri) + ((∫ p, Vf p ∂Pri) + t) / l := by
      rw [integral_add hI4 hI2, integral_const_mul, integral_div,
        integral_add hVint (integrable_const t)]
      simp
    rw [e1, e2] at hint
    have h3 : ((∫ p, Vf p ∂Pri) + t) / l ≤ (V + t) / l :=
      div_le_div_of_nonneg_right (by linarith) hl.le
    have e3 : l * c * (∫ p, If p ∂Pri) = l * (c * ∫ p, If p ∂Pri) := by ring
    linarith
  have h := sq_le_mul_of_forall_amgm hM0 (mul_nonneg hc hIpos) (by linarith) hkey
  calc M ^ 2 ≤ c * (∫ p, If p ∂Pri) * (V + t) := h
    _ = c * (V + t) * ∫ p, If p ∂Pri := by ring

/-- **An averaged bound implies the supremum bound.**  If `f ≤ S` on a set carrying the probability
measure `Π` and `f` is integrable, then `E_Π f ≤ S`. -/
theorem integral_le_of_le_on_cube {ι : Type*} [MeasurableSpace ι] (Pri : Measure ι)
    [IsProbabilityMeasure Pri] {C : Set ι} (hC : ∀ᵐ p ∂Pri, p ∈ C) {f : ι → ℝ} {S : ℝ}
    (hf : Integrable f Pri) (hS : ∀ p ∈ C, f p ≤ S) : (∫ p, f p ∂Pri) ≤ S := by
  have h := integral_mono_ae hf (integrable_const S) (by
    filter_upwards [hC] with p hp
    exact hS p hp)
  simpa using h

end Abstract

section Directions

variable {Ω γ : Type*} [MeasurableSpace Ω] [MeasurableSpace γ] {n : ℕ}

/-- The three directions lie between the individual and the strong information:
`Ii(Y) ≤ Q(Y) ≤ Is(Y)` (the hierarchy of Section 2, Lemma H.1), for independent fair bits
independent of the supersample. -/
theorem directionInfo_between [StandardBorelSpace γ] [Nonempty γ] (Q : InfoDirection)
    (P : Measure Ω) [IsProbabilityMeasure P] {Y : Ω → Fin n → ℝ} {U : Ω → Fin n → Bool}
    {Zt : Ω → γ} (hY : Measurable Y) (hU : Measurable U) (hZt : Measurable Zt)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (hUZ : IndepFun U Zt P) :
    releaseInfoI P Y U ≤ directionInfo Q P Y U Zt ∧ directionInfo Q P Y U Zt ≤ releaseInfoS P Y U Zt := by
  have hIJ := releaseInfoI_le_releaseInfoJ P hY hU hbits hfair
  have hJS := releaseInfoJ_le_releaseInfoS P hY hU hZt hbits hfair hUZ
  cases Q with
  | individual => exact ⟨le_rfl, hIJ.trans hJS⟩
  | joint => exact ⟨hIJ, hJS⟩
  | strong => exact ⟨hIJ.trans hJS, le_rfl⟩

/-- The individual information is nonnegative. -/
theorem releaseInfoI_nonneg (P : Measure Ω) (Y : Ω → Fin n → ℝ) (U : Ω → Fin n → Bool) :
    0 ≤ releaseInfoI P Y U :=
  Finset.sum_nonneg fun _ _ => mutualInfo_nonneg P _ _

end Directions

section Model

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The origin lies in the product cube. -/
theorem zero_mem_productCube (d : ℕ) : (0 : Fin d → ℝ) ∈ productCube d :=
  fun _ => ⟨by norm_num, by norm_num⟩

/-- The release vector is measurable for a measurable link and a jointly measurable
learner. -/
theorem measurable_nativeReleaseVector {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) :
    Measurable (nativeReleaseVector φ A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Fin n → ℝ) :=
  measurable_pi_lambda _ fun i =>
    (hφm.comp (measurable_inner_native (measurable_superLearner hA)
      (measurable_superPoint true i))).sub
    (hφm.comp (measurable_inner_native (measurable_superLearner hA)
      (measurable_superPoint false i)))

/-- For a proper learner, under the supersample law of `D_p` with `p ∈ [-1,1]^d`, every
coordinate of the release is almost surely bounded by `2C` when `|φ| ≤ C` on `[-1,1]`. -/
theorem nativeLossRelease_ae_abs_le (hd : 0 < d) {φ : ℝ → ℝ} {C : ℝ}
    (hC : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ t| ≤ C)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    ∀ᵐ ω ∂(superMeasure n (signProductLaw d p) μR μG),
      ∀ i, |nativeLossRelease φ A ω i| ≤ 2 * C := by
  haveI := isProbabilityMeasure_signProductLaw hp
  filter_upwards [superPoint_norm_le_one (signProductLaw d p) μR μG
    ((isSignProductLaw_signProductLaw hp).norm_le_one hd)] with ω hω i
  have hθ : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
  have h1 := abs_le.1 (hC _ (native_margin_mem_Icc hθ (hω true i)))
  have h2 := abs_le.1 (hC _ (native_margin_mem_Icc hθ (hω false i)))
  unfold nativeLossRelease
  exact abs_le.2 ⟨by linarith [h1.1, h2.2], by linarith [h1.2, h2.1]⟩

/-- The noise facts of the supersample model: `G = G_f(R_G)` has the law `N(0, I_n)`, each
coordinate has the law `N(0,1)`, and `G` is independent of `((U, Z̃), X)` and of `(U, X)`. -/
theorem nativeNoise_facts (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]
    {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) :
    (superMeasure n D μR μG).map (fun ω => Gf (superNoiseSeed ω))
        = Measure.pi (fun _ : Fin n => gaussianReal 0 1) ∧
      (∀ i : Fin n, (superMeasure n D μR μG).map (fun ω => Gf (superNoiseSeed ω) i)
        = gaussianReal 0 1) ∧
      IndepFun (fun ω => ((superBits ω, superData ω), nativeReleaseVector φ A ω))
        (fun ω => Gf (superNoiseSeed ω)) (superMeasure n D μR μG) ∧
      IndepFun (fun ω => (superBits ω, nativeReleaseVector φ A ω))
        (fun ω => Gf (superNoiseSeed ω)) (superMeasure n D μR μG) := by
  have hseed : (superMeasure n D μR μG).map
      (superNoiseSeed : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Ng) = μG := by
    have e : (superNoiseSeed : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Ng)
        = Prod.snd := rfl
    rw [e, superMeasure, Measure.map_snd_prod, measure_univ, one_smul]
  have hmap : (superMeasure n D μR μG).map (fun ω => Gf (superNoiseSeed ω))
      = Measure.pi (fun _ : Fin n => gaussianReal 0 1) := by
    have e : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => Gf (superNoiseSeed ω))
        = Gf ∘ superNoiseSeed := rfl
    rw [e, ← Measure.map_map hGf measurable_superNoiseSeed, hseed, hGlaw]
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  have hcoord : ∀ i : Fin n, (superMeasure n D μR μG).map (fun ω => Gf (superNoiseSeed ω) i)
      = gaussianReal 0 1 := by
    intro i
    have e : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => Gf (superNoiseSeed ω) i)
        = (Function.eval i) ∘ (fun ω => Gf (superNoiseSeed ω)) := rfl
    rw [e, ← Measure.map_map (measurable_pi_apply i) hG, hmap]
    exact (measurePreserving_eval (μ := fun _ : Fin n => gaussianReal (0 : ℝ) 1) i).map_eq
  have hbase := indepFun_superNoise D μR μG hA hGf
  have hrel : Measurable fun t : (Fin n → Bool) × EuclideanSpace ℝ (Fin d) ×
      (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      (fun i : Fin n => φ ⟪t.2.1, t.2.2 (true, i)⟫_ℝ - φ ⟪t.2.1, t.2.2 (false, i)⟫_ℝ) :=
    measurable_pi_lambda _ fun i =>
      (hφm.comp (measurable_inner_native (measurable_fst.comp measurable_snd)
        ((measurable_pi_apply (true, i)).comp (measurable_snd.comp measurable_snd)))).sub
      (hφm.comp (measurable_inner_native (measurable_fst.comp measurable_snd)
        ((measurable_pi_apply (false, i)).comp (measurable_snd.comp measurable_snd))))
  have hψ1 : Measurable fun t : (Fin n → Bool) × EuclideanSpace ℝ (Fin d) ×
      (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      ((t.1, t.2.2), fun i : Fin n => φ ⟪t.2.1, t.2.2 (true, i)⟫_ℝ
        - φ ⟪t.2.1, t.2.2 (false, i)⟫_ℝ) :=
    (measurable_fst.prodMk (measurable_snd.comp measurable_snd)).prodMk hrel
  have hψ2 : Measurable fun t : (Fin n → Bool) × EuclideanSpace ℝ (Fin d) ×
      (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      (t.1, fun i : Fin n => φ ⟪t.2.1, t.2.2 (true, i)⟫_ℝ - φ ⟪t.2.1, t.2.2 (false, i)⟫_ℝ) :=
    measurable_fst.prodMk hrel
  exact ⟨hmap, hcoord, hbase.comp hψ1 measurable_id, hbase.comp hψ2 measurable_id⟩

/-- **Per-law bounds on the three directions.**  For `p ∈ [-1,1]^d` and every real `τ`:
`Ii ≤ Q`, `0 ≤ Q` and `Q ≤ n` for `Q ∈ {Ii, Ij, Is}`, together with `Q ≤ Is`, for a measurable
link and learner and `G = G_f(R_G)` measurable. -/
theorem nativeNoisyInformation_bounds {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation InfoDirection.individual μR μG φ A Gf τ p
        ≤ nativeNoisyInformation Q μR μG φ A Gf τ p ∧
      0 ≤ nativeNoisyInformation Q μR μG φ A Gf τ p ∧
      nativeNoisyInformation Q μR μG φ A Gf τ p
        ≤ nativeNoisyInformation InfoDirection.strong μR μG φ A Gf τ p ∧
      nativeNoisyInformation Q μR μG φ A Gf τ p ≤ n := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  have hY : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeReleaseVector φ A ω + τ • Gf (superNoiseSeed ω) := hX.add (hG.const_smul τ)
  have hbits := iIndepFun_superBits (n := n) (signProductLaw d p) μR μG
  have hfair := superBits_fair (n := n) (signProductLaw d p) μR μG
  have hUZ := indepFun_superBits_superData (n := n) (signProductLaw d p) μR μG
  have hbetween := directionInfo_between Q (superMeasure n (signProductLaw d p) μR μG) hY
    measurable_superBits measurable_superData hbits hfair hUZ
  have hstrong := directionInfo_between InfoDirection.strong
    (superMeasure n (signProductLaw d p) μR μG) hY measurable_superBits measurable_superData
    hbits hfair hUZ
  have hcap := releaseInfoS_noisy_le_card (superMeasure n (signProductLaw d p) μR μG) τ
    measurable_superBits measurable_superData hX hG hbits hfair hUZ
  have hI0 := releaseInfoI_nonneg (superMeasure n (signProductLaw d p) μR μG)
    (fun ω => nativeReleaseVector φ A ω + τ • Gf (superNoiseSeed ω)) superBits
  refine ⟨hbetween.1, hI0.trans hbetween.1, hbetween.2, hbetween.2.trans hcap⟩

end Model

section Finite

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The worst case over the cube is bounded above by `n` and dominates every law of the cube. -/
theorem nativeWorstInformation_facts {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ) :
    BddAbove (Set.range fun p : productCube d => nativeNoisyInformation Q μR μG φ A Gf τ p) ∧
      0 ≤ nativeWorstInformation Q μR μG φ A Gf τ ∧
      nativeWorstInformation Q μR μG φ A Gf τ ≤ n ∧
      ∀ p ∈ productCube d, nativeNoisyInformation Q μR μG φ A Gf τ p
        ≤ nativeWorstInformation Q μR μG φ A Gf τ := by
  have hb : ∀ p : productCube d, nativeNoisyInformation Q μR μG φ A Gf τ p ≤ n := fun p =>
    (nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ p.2).2.2.2
  have hbdd : BddAbove (Set.range fun p : productCube d =>
      nativeNoisyInformation Q μR μG φ A Gf τ p) := by
    refine ⟨n, ?_⟩
    rintro _ ⟨p, rfl⟩
    exact hb p
  haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
  refine ⟨hbdd, ?_, ciSup_le hb, fun p hp => le_ciSup hbdd ⟨p, hp⟩⟩
  exact le_ciSup_of_le hbdd ⟨0, zero_mem_productCube d⟩
    (nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ (zero_mem_productCube d)).2.1

/-- The per-law form of the lower bound of Theorem 6(a) at one law of the cube, in the notation
of Proposition 7:
`(∑_i E_p σ_i X_i)² ≤ 2 ln 2 (∑_i E_p X_i² + n τ²) Ii_{D_p}(X + τ G)`. -/
theorem native_channel_inequality (hd : 0 < d) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (τ : ℝ)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    (∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG)) ^ 2
      ≤ 2 * Real.log 2 * ((∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG)) + n * τ ^ 2)
        * nativeNoisyInformation InfoDirection.individual μR μG φ A Gf τ p := by
  haveI := isProbabilityMeasure_signProductLaw hp
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  obtain ⟨-, hcoord, -, hindep⟩ := nativeNoise_facts μR μG (signProductLaw d p) hφm hA hGf hGlaw
  have hGi : ∀ i : Fin n, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) i := fun i => (measurable_pi_apply i).comp hG
  have hmom := fun i => gaussian_noise_standard_moments
    (superMeasure n (signProductLaw d p) μR μG) (hGi i) (hcoord i)
  have hbound := nativeLossRelease_ae_abs_le μR μG hd hC hA1 hp
  have hX2 : ∀ i, MemLp (fun ω => nativeReleaseVector φ A ω i) 2
      (superMeasure n (signProductLaw d p) μR μG) := by
    intro i
    refine MemLp.of_bound ((measurable_pi_apply i).comp hX).aestronglyMeasurable (2 * C) ?_
    filter_upwards [hbound] with ω hω
    rw [Real.norm_eq_abs]
    exact hω i
  exact sq_signed_moment_le_noisy_information (superMeasure n (signProductLaw d p) μR μG)
    measurable_superBits hX hG (superBits_fair (n := n) (signProductLaw d p) μR μG) hX2
    (fun i => (hmom i).1) hindep (fun i => (hmom i).2.1) (fun i => (hmom i).2.2)

/-- The prior integrability of the raw energy `p ↦ ∑_i E_p X_i²`. -/
theorem integrable_native_energy (hd : 0 < d) {κ : ℝ} (hκ : 0 < κ) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    Integrable (fun p => ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
      ∂(superMeasure n (signProductLaw d p) μR μG)) (prior κ d) := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  refine integrable_finsetSum _ fun i _ => ?_
  have hXi : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A ω i :=
    (measurable_pi_apply i).comp (measurable_nativeReleaseVector (Ng := Ng) hφm hA)
  refine nativeKernel_integral_integrable μR μG hκ hd
    (f := fun x => nativeLossRelease φ A x.2 i ^ 2) ((hXi.comp measurable_snd).pow_const 2)
    (C := (2 * C) ^ 2) ?_
  rintro x ⟨-, hball⟩
  have hθ : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
  have h1 := abs_le.1 (hC _ (native_margin_mem_Icc hθ (hball true i)))
  have h2 := abs_le.1 (hC _ (native_margin_mem_Icc hθ (hball false i)))
  have hX : |nativeLossRelease φ A x.2 i| ≤ 2 * C := by
    unfold nativeLossRelease
    exact abs_le.2 ⟨by linarith [h1.1, h2.2], by linarith [h1.2, h2.1]⟩
  rw [abs_of_nonneg (sq_nonneg _)]
  have h0 : 0 ≤ 2 * C := (abs_nonneg _).trans hX
  nlinarith [abs_nonneg (nativeLossRelease φ A x.2 i), sq_abs (nativeLossRelease φ A x.2 i)]

/-- **The lower bound of Theorem 3 at finite parameters (supremum form).**  Under Assumption 2
(`NativeLinkClass`, `NativeRegularizerClass`), for `0 < v < 1`, a measurable proper learner that
is `ε`-accurate on the product family, noise `G = G_f(R_G) ∼ N(0, I_n)` independent of data and
learning, a positive signed budget `M`, every real `τ` and every `Q ∈ {Ii, Ij, Is}`:
`M² ≤ 2 ln 2 (V + n τ²) sup_{p ∈ [-1,1]^d} Q_{D_p}(X + τ G)`.  This form also assumes that the
link and the regularizer are measurable, that `d ≥ 1` and that the noise is a measurable function
of the noise randomness; the learner is jointly measurable in data and randomness, as in
Section 2. -/
theorem main_information_lower_bound (hd : 0 < d)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hM0 : 0 < nativeSignedBudget a b B r ε H n d) (Q : InfoDirection) (τ : ℝ) :
    nativeSignedBudget a b B r ε H n d ^ 2
      ≤ 2 * Real.log 2 * (nativeEnergyBudget a b B r ε L n d + n * τ ^ 2)
        * nativeWorstInformation Q μR μG φ A Gf τ := by
  obtain ⟨h1, h2, -⟩ := finite_native_budgets_unconditional μR μG hd hφ hφm hg hgm hε hv0 hv1
    A hA hA1 hacc
  have hκ : 0 < nativeKappa b B r ε := by
    have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  haveI := isProbabilityMeasure_prior hκ d
  have hC : ∀ᵐ p ∂(prior (nativeKappa b B r ε) d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact fun k => Set.Ioo_subset_Icc_self (hp k)
  obtain ⟨-, hS0, -, hle⟩ := nativeWorstInformation_facts μR μG hφm hA hGf Q τ
  have hlog : (0 : ℝ) ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  refine sq_le_of_prior_moments (prior (nativeKappa b B r ε) d) hC hlog (by positivity) hS0
    (fun p hp => native_channel_inequality μR μG hd hφ hφm hA hA1 hGf hGlaw τ hp)
    (fun p _ => Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _)
    (fun p hp => (nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ hp).1.trans (hle p hp))
    (integrable_native_energy μR μG hd hκ hφ hφm hA hA1) hM0 h1 h2

/-- **The prior-averaged lower bound of Theorem 3 at finite parameters.**  Under the hypotheses of
`main_information_lower_bound` and the prior integrability of `p ↦ Q_{D_p}(X + τ G)` (a
measurability condition that the text leaves implicit when it writes `E_{p∼Π}`):
`M² ≤ 2 ln 2 (V + n τ²) E_{p∼Π_κ} Q_{D_p}(X + τ G)`, and this average is at most the supremum
over the cube. -/
theorem main_information_prior_averaged (hd : 0 < d)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hM0 : 0 < nativeSignedBudget a b B r ε H n d) (Q : InfoDirection) (τ : ℝ)
    (hIint : Integrable (fun p => nativeNoisyInformation Q μR μG φ A Gf τ p)
      (prior (nativeKappa b B r ε) d)) :
    nativeSignedBudget a b B r ε H n d ^ 2
        ≤ 2 * Real.log 2 * (nativeEnergyBudget a b B r ε L n d + n * τ ^ 2)
          * ∫ p, nativeNoisyInformation Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d) ∧
      (∫ p, nativeNoisyInformation Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d))
        ≤ nativeWorstInformation Q μR μG φ A Gf τ := by
  obtain ⟨h1, h2, -⟩ := finite_native_budgets_unconditional μR μG hd hφ hφm hg hgm hε hv0 hv1
    A hA hA1 hacc
  have hκ : 0 < nativeKappa b B r ε := by
    have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  haveI := isProbabilityMeasure_prior hκ d
  have hC : ∀ᵐ p ∂(prior (nativeKappa b B r ε) d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact fun k => Set.Ioo_subset_Icc_self (hp k)
  obtain ⟨-, -, -, hle⟩ := nativeWorstInformation_facts μR μG hφm hA hGf Q τ
  have hlog : (0 : ℝ) ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  refine ⟨?_, integral_le_of_le_on_cube _ hC hIint hle⟩
  refine sq_le_of_prior_moments_integral (prior (nativeKappa b B r ε) d) hC hlog (by positivity)
    (fun p hp => ?_)
    (fun p _ => Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _)
    (fun p hp => (nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ hp).2.1)
    (integrable_native_energy μR μG hd hκ hφ hφm hA hA1) hIint hM0 h1 h2
  have hch := native_channel_inequality μR μG hd hφ hφm hA hA1 hGf hGlaw τ hp
  have hIQ := (nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ hp).1
  have hnn : 0 ≤ 2 * Real.log 2 * ((∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
      ∂(superMeasure n (signProductLaw d p) μR μG)) + n * τ ^ 2) :=
    mul_nonneg hlog (add_nonneg (Finset.sum_nonneg fun i _ => integral_nonneg fun ω =>
      sq_nonneg _) (by positivity))
  exact hch.trans (mul_le_mul_of_nonneg_left hIQ hnn)

/-- **The upper bound of Theorem 3 at finite parameters, pointwise in `p`.**  Under the hypotheses
of the finite form of Proposition 7 (Appendix D), at every `p ∈ [-1,1]^d`, for every
`Q ∈ {Ii, Ij, Is}`: `0 ≤ Q_{D_p}(X + τ G) ≤ n` for every real `τ`, and for `τ ≠ 0`
`Q_{D_p}(X + τ G) ≤ min{n, (n/(2 ln 2)) ln(1 + D/(n τ²))}` with the residual budget `D`. -/
theorem main_information_upper_bound (hd : 0 < d) (hn : 0 < n)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    0 ≤ nativeNoisyInformation Q μR μG φ A Gf τ p ∧
      nativeNoisyInformation Q μR μG φ A Gf τ p ≤ n ∧
      (τ ≠ 0 → nativeNoisyInformation Q μR μG φ A Gf τ p
        ≤ min (n : ℝ) (((n : ℝ) / (2 * Real.log 2)) *
          Real.log (1 + nativeResidualBudget a r ε L H n d / (n * τ ^ 2)))) := by
  obtain ⟨-, hQ0, hQS, hQn⟩ := nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ hp
  refine ⟨hQ0, hQn, fun hτ => hQS.trans ?_⟩
  haveI := isProbabilityMeasure_signProductLaw hp
  obtain ⟨-, -, h3⟩ := finite_native_budgets_unconditional μR μG hd hφ hφm hg hgm hε hv0 hv1
    A hA hA1 hacc
  obtain ⟨θs, hθs, hmin⟩ := exists_nativePopulationMinimizer hφ hφm hg
    (isSignProductLaw_signProductLaw hp) hd
  have hD := h3 p hp θs hθs hmin
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  obtain ⟨hmap, -, hindep, -⟩ := nativeNoise_facts μR μG (signProductLaw d p) hφm hA hGf hGlaw
  -- the reference `a_p(Z̃)` as a function of the supersample
  set a0 : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → ℝ :=
    fun z i => φ ⟪θs, z (true, i)⟫_ℝ - φ ⟪θs, z (false, i)⟫_ℝ with ha0
  have ha0m : Measurable a0 :=
    measurable_pi_lambda _ fun i =>
      (hφm.comp (measurable_inner_native measurable_const (measurable_pi_apply (true, i)))).sub
      (hφm.comp (measurable_inner_native measurable_const (measurable_pi_apply (false, i))))
  have hres : ∀ᵐ ω ∂(superMeasure n (signProductLaw d p) μR μG),
      ‖∑ i, (nativeReleaseVector φ A ω i - a0 (superData ω) i) ^ 2‖ ≤ n * (4 * C) ^ 2 := by
    filter_upwards [superPoint_norm_le_one (signProductLaw d p) μR μG
      ((isSignProductLaw_signProductLaw hp).norm_le_one hd)] with ω hω
    rw [Real.norm_eq_abs]
    refine abs_sum_fin_le_mul fun i => ?_
    have hθ : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
    have h1 := abs_le.1 (hC _ (native_margin_mem_Icc hθ (hω true i)))
    have h2 := abs_le.1 (hC _ (native_margin_mem_Icc hθ (hω false i)))
    have h3 := abs_le.1 (hC _ (native_margin_mem_Icc hθs (hω true i)))
    have h4 := abs_le.1 (hC _ (native_margin_mem_Icc hθs (hω false i)))
    have hdiff : |nativeReleaseVector φ A ω i - a0 (superData ω) i| ≤ 4 * C := by
      show |(φ ⟪superLearner A ω, superPoint true i ω⟫_ℝ - φ ⟪superLearner A ω, superPoint false i ω⟫_ℝ)
        - (φ ⟪θs, superPoint true i ω⟫_ℝ - φ ⟪θs, superPoint false i ω⟫_ℝ)| ≤ 4 * C
      exact abs_le.2 ⟨by linarith [h1.1, h2.2, h3.2, h4.1], by linarith [h1.2, h2.1, h3.1, h4.2]⟩
    rw [abs_of_nonneg (sq_nonneg _)]
    have h0 : 0 ≤ 4 * C := (abs_nonneg _).trans hdiff
    nlinarith [abs_nonneg (nativeReleaseVector φ A ω i - a0 (superData ω) i),
      sq_abs (nativeReleaseVector φ A ω i - a0 (superData ω) i)]
  have hresm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, (nativeReleaseVector φ A ω i - a0 (superData ω) i) ^ 2 :=
    Finset.measurable_sum _ fun i _ =>
      (((measurable_pi_apply i).comp hX).sub
        ((measurable_pi_apply i).comp (ha0m.comp measurable_superData))).pow_const 2
  have hint : Integrable (fun ω => ∑ i, (nativeReleaseVector φ A ω i - a0 (superData ω) i) ^ 2)
      (superMeasure n (signProductLaw d p) μR μG) :=
    Integrable.of_bound hresm.aestronglyMeasurable _ hres
  have hD0 : 0 ≤ nativeResidualBudget a r ε L H n d :=
    le_trans (integral_nonneg fun ω => Finset.sum_nonneg fun i _ => sq_nonneg _) hD
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hvne : (⟨τ ^ 2, sq_nonneg τ⟩ : ℝ≥0) ≠ 0 := by
    intro h
    apply hτ
    have h2 : τ ^ 2 = 0 := congrArg (fun x : ℝ≥0 => (x : ℝ)) h
    exact pow_eq_zero_iff (two_ne_zero) |>.1 h2
  exact release_information_upper_bound (superMeasure n (signProductLaw d p) μR μG) hn
    measurable_superBits measurable_superData hX hG ha0m
    (v := ⟨τ ^ 2, sq_nonneg τ⟩)
    (w := ⟨τ ^ 2 + nativeResidualBudget a r ε L H n d / n, by positivity⟩) rfl hvne rfl hmap
    hindep (iIndepFun_superBits (n := n) (signProductLaw d p) μR μG)
    (superBits_fair (n := n) (signProductLaw d p) μR μG)
    (indepFun_superBits_superData (n := n) (signProductLaw d p) μR μG) hint hD

end Finite

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/MainTheoremLocalMeasurability.lean <==
import LossOnlyTraceability.MainTheorem
import LossOnlyTraceability.NativeLinkObservationEquivalence
import LossOnlyTraceability.NativeRegularizerExtension

/-! Theorem 3 under the local smoothness assumptions of Assumption 2.

Global measurability is supplied internally by representatives that agree with the given link
and regularizer on every margin and parameter used by a proper learner. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace ENNReal NNReal

/-- Simultaneously replacing the link on `[-1,1]` and the regularizer on the unit ball preserves
the supported population objective at every proper parameter. -/
theorem nativePopulationObjective_eq_of_local_representatives {d : ℕ}
    {φ ψ : ℝ → ℝ} (hφ : ∀ t ∈ Set.Icc (-1 : ℝ) 1, φ t = ψ t)
    {g g' : EuclideanSpace ℝ (Fin d) → ℝ} (hg : ∀ x, ‖x‖ ≤ 1 → g x = g' x)
    (D : Measure (EuclideanSpace ℝ (Fin d)))
    (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    nativePopulationObjective g φ D θ = nativePopulationObjective g' ψ D θ := by
  calc
    nativePopulationObjective g φ D θ = nativePopulationObjective g' φ D θ :=
      nativePopulationObjective_eq_of_regularizer_eq D (hg θ hθ)
    _ = nativePopulationObjective g' ψ D θ :=
      nativePopulationObjective_eq_of_link_eq hφ g' D hD hθ

/-- Accuracy is invariant under representatives agreeing on the domains used by proper learners
and unit-ball-supported product laws. -/
theorem nativeAccurateLearners_mono_local_representatives
    {d n : ℕ} {Rr : Type*} [MeasurableSpace Rr] (μR : Measure Rr)
    {φ ψ : ℝ → ℝ} (hφ : ∀ t ∈ Set.Icc (-1 : ℝ) 1, φ t = ψ t)
    {g g' : EuclideanSpace ℝ (Fin d) → ℝ} (hg : ∀ x, ‖x‖ ≤ 1 → g x = g' x)
    {ε : ℝ} (hd : 0 < d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : A ∈ nativeAccurateLearners n d μR φ g ε) :
    A ∈ nativeAccurateLearners n d μR ψ g' ε := by
  obtain ⟨hAm, hA1, hacc⟩ := hA
  refine ⟨hAm, hA1, ?_⟩
  intro p hp θ hθ
  let D := signProductLaw d p
  haveI : IsProbabilityMeasure D := isProbabilityMeasure_signProductLaw hp
  have hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1 :=
    (isSignProductLaw_signProductLaw hp).norm_le_one hd
  have hobj (u : EuclideanSpace ℝ (Fin d)) (hu : ‖u‖ ≤ 1) :
      nativePopulationObjective g φ D u = nativePopulationObjective g' ψ D u :=
    nativePopulationObjective_eq_of_local_representatives hφ hg D hD hu
  calc
    (∫ q, nativePopulationObjective g' ψ D (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod μR))
        = ∫ q, nativePopulationObjective g φ D (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => D).prod μR) := by
            apply integral_congr_ae
            filter_upwards [] with q
            exact (hobj _ (hA1 _ _)).symm
    _ ≤ nativePopulationObjective g φ D θ + ε := hacc p hp θ hθ
    _ = nativePopulationObjective g' ψ D θ + ε := by rw [hobj θ hθ]

/-- **Theorem 3 under Assumption 2 as stated.**

No ambient measurability hypotheses on `φ` or `g` are required.  The proof chooses globally
measurable representatives, transports the proper learner's accuracy without changing any loss,
applies `native_loss_information_law`, and transports the actual noisy release back to `φ`. -/
theorem native_loss_information_law_local
    {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
    (μR : Measure Rr) [IsProbabilityMeasure μR]
    (μG : Measure Ng) [IsProbabilityMeasure μG]
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H)
    (hg : NativeRegularizerClass g a B r Lg)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ)
      (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2))
        ≤ nativeWorstInformation Q μR μG φ A Gf τ ∧
      nativeWorstInformation Q μR μG φ A Gf τ
        ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
  obtain ⟨ψ, hψcont, hψclass, hψeq⟩ := hφ.exists_measurable_extension
  obtain ⟨g', hg'm, hg'class, hg'eq⟩ := hg.exists_measurable_extension
  obtain ⟨hn, hdn, -, -, -, -, -⟩ := main_recipe_orders (L := L) hg.two_le hg.a_pos
    hφ.slope_pos hg.B_pos hφ.curv_nonneg hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  have hφlocal : ∀ t ∈ Set.Icc (-1 : ℝ) 1, φ t = ψ t := fun t ht => (hψeq t ht).1.symm
  have hglocal : ∀ x : EuclideanSpace ℝ (Fin d), ‖x‖ ≤ 1 → g x = g' x :=
    fun x hx => (hg'eq x hx).1.symm
  have hAcl' : A ∈ nativeAccurateLearners n d μR ψ g' ε :=
    nativeAccurateLearners_mono_local_representatives μR hφlocal hglocal hd hAcl
  have hlaw := native_loss_information_law μR μG hψclass hψcont.measurable hg'class hg'm
    hcm hcp hε hε0 hn1 hn2 hdim hAcl' hGf hGlaw Q τ
  have hinfo := nativeWorstInformation_eq_of_link_eq μR μG hd hφlocal A hAcl.2.1 Gf τ Q
  rwa [hinfo]

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/MainTheoremRecipe.lean <==
import LossOnlyTraceability.NativeBudgetsRecipe

/-! Orders of the finite bounds of Proposition 7 in the regime of Theorem 3.

For `r ≥ 2`, `q = r/(r-1)`, sample sizes `c₋ ε^{-2/q} ≤ n ≤ c₊ ε^{-2/q}`, dimensions
`d ≥ C max{n, ε^{-2/q}}` with the dimension multiplier `C = 32 max{1, (β/4)^{2/q}}` of
Appendix D.6, and `ε` below an explicit threshold `ε₀` (`mainThreshold`), the three budgets of
the finite form of Proposition 7 satisfy

* `M ≥ (m₁/2) n ε` with `m₁ = 1/(c₊ γ₁^{2/q})`, `γ₁ = 4/β` (`mainSignalRate`);
* `V ≤ v₀ n ε²` (`mainEnergyRate`);
* `D ≤ d₀ n ε²` (`mainResidualRate`);

and `0 < v < 1`, `32 n ≤ d`.  These are the explicit-constant forms of the orders
`M ≍ n ε`, `V, D = O(n ε²)` used in the proof of Theorem 3; the constants depend only on the class
constants `(a, b, B, r, L, H)` and the sample multipliers `c₋, c₊`.  The threshold is a
sufficient choice (a minimum of five explicit quantities), not the threshold `ε₁` of Appendix D.7,
a point at which the function `Υ` of the lower bound on `M` there is positive. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section RecipeConstants

/-- The scale `γ₁ = 4/β` of the prior variance, so that `v = (γ₁ ε)^{2/q}`. -/
def mainScaleGamma (b B r : ℝ) : ℝ := 4 / nativeSlope b B r

/-- The root `γ₁^{1/q}`, so that `v = (γ₁^{1/q} ε^{1/q})²`. -/
def mainScaleRoot (b B r : ℝ) : ℝ := mainScaleGamma b B r ^ (1 / powerDualExponent r)

/-- The signal rate `m₁ = 1/(c₊ γ₁^{2/q}) = c_v⁻¹/c₊`, with `c_v = (4/β)^{2/q}` as in
Appendix D.7, and with `M ≥ (m₁/2) n ε` in the regime. -/
def mainSignalRate (b B r cp : ℝ) : ℝ := 1 / (cp * mainScaleRoot b B r ^ 2)

/-- The learner constant `ω = (a^{-1/r} + C₀ γ₁^{1/r})²`, written as
`(1/a^{1/r} + C₀ γ₁/γ₁^{1/q})²`, with `w_θ ≤ ω ε^{2/r}`. -/
def mainLearnerConstant (a b B r : ℝ) : ℝ :=
  (1 / a ^ (1 / r) + nativeOptimizerConstant a b r * mainScaleGamma b B r /
    mainScaleRoot b B r) ^ 2

/-- The energy constant `κ_C = 4ω + √ω/(8c)`, with `C_θ ≤ κ_C ε^{2/r}` in the regime. -/
def mainEnergyConstant (a b B r : ℝ) : ℝ :=
  4 * mainLearnerConstant a b B r + Real.sqrt (mainLearnerConstant a b B r) / (8 * matrixEnergyC)

/-- The mixed constant `γ = γ₁^{1/q}/a^{1/r} + 2 C₀ γ₁`, with `Q_θ ≤ γ² ε²` in the regime. -/
def mainMixedConstant (a b B r : ℝ) : ℝ :=
  mainScaleRoot b B r / a ^ (1 / r) + 2 * nativeOptimizerConstant a b r * mainScaleGamma b B r

/-- The energy rate `v₀ = L²(κ_C + ω/32)/c₋`, with `V ≤ v₀ n ε²` in the regime. -/
def mainEnergyRate (a b B r L cm : ℝ) : ℝ :=
  L ^ 2 * (mainEnergyConstant a b B r + mainLearnerConstant a b B r / 32) / cm

/-- The residual rate `d₀ = (L+H)²(8 a^{-2/r} + a^{-1/r}/(2c))/c₋`, with `D ≤ d₀ n ε²` in the
regime. -/
def mainResidualRate (a r L H cm : ℝ) : ℝ :=
  (L + H) ^ 2 * (8 / (a ^ (1 / r)) ^ 2 + 1 / (2 * matrixEnergyC * a ^ (1 / r))) / cm

/-- The explicit threshold `ε₀`: the minimum of `1`, `β/8`, `1/(4Hγ₁² + 1)`,
`c₋ m₁²/(16 H² γ² κ_C + 1)` and `c₋ m₁/(2 H κ_C + 1)`. -/
def mainThreshold (a b B r H cm cp : ℝ) : ℝ :=
  min (min 1 (nativeSlope b B r / 8))
    (min (1 / (4 * H * mainScaleGamma b B r ^ 2 + 1))
      (min (cm * mainSignalRate b B r cp ^ 2 /
          (16 * H ^ 2 * mainMixedConstant a b B r ^ 2 * mainEnergyConstant a b B r + 1))
        (cm * mainSignalRate b B r cp / (2 * H * mainEnergyConstant a b B r + 1))))

/-- The dimension multiplier `C = 32 max{1, (β/4)^{2/q}}` of Theorem 3 (Appendix D.6). -/
def mainDimensionConstant (b B r : ℝ) : ℝ :=
  32 * max 1 ((nativeSlope b B r / 4) ^ (2 / powerDualExponent r))

end RecipeConstants

section Elementary

/-- For `r ≥ 2` the dual exponent satisfies `1 < q ≤ 2` and `1/r = 1 - 1/q`. -/
theorem main_exponent_facts {r : ℝ} (hr : 2 ≤ r) :
    1 < powerDualExponent r ∧ powerDualExponent r ≤ 2 ∧
      1 / r = 1 - 1 / powerDualExponent r := by
  refine ⟨one_lt_powerDualExponent (by linarith), powerDualExponent_le_two hr, ?_⟩
  unfold powerDualExponent
  have h1 : r - 1 ≠ 0 := by linarith
  have h2 : r ≠ 0 := by linarith
  rw [one_div_div]
  field_simp
  ring

/-- The margin `t₀` lies in `(0, 1]`. -/
theorem nativeMargin_pos_le_one {b B r : ℝ} (hb : 0 < b) (hB : 0 < B) (hr : 2 ≤ r) :
    0 < nativeMargin b B r ∧ nativeMargin b B r ≤ 1 := by
  unfold nativeMargin
  have hden : 0 < r * B + b := by nlinarith
  have hbase : 0 < b / (r * B + b) := div_pos hb hden
  have hle : b / (r * B + b) ≤ 1 := (div_le_one hden).2 (by nlinarith)
  exact ⟨Real.rpow_pos_of_pos hbase _,
    Real.rpow_le_one hbase.le hle (div_nonneg zero_le_one (by linarith))⟩

/-- The calibration slope `β` is positive. -/
theorem nativeSlope_pos {b B r : ℝ} (hb : 0 < b) (hB : 0 < B) (hr : 2 ≤ r) :
    0 < nativeSlope b B r := by
  unfold nativeSlope
  have h1 := (nativeMargin_pos_le_one hb hB hr).1
  have hq : 0 < powerDualExponent r := by
    linarith [one_lt_powerDualExponent (r := r) (by linarith)]
  positivity

/-- The scale `γ₁` is positive. -/
theorem mainScaleGamma_pos {b B r : ℝ} (hb : 0 < b) (hB : 0 < B) (hr : 2 ≤ r) :
    0 < mainScaleGamma b B r := by
  unfold mainScaleGamma
  have := nativeSlope_pos hb hB hr
  positivity

/-- `β γ₁ = 4`. -/
theorem nativeSlope_mul_mainScaleGamma {b B r : ℝ} (hb : 0 < b) (hB : 0 < B) (hr : 2 ≤ r) :
    nativeSlope b B r * mainScaleGamma b B r = 4 := by
  unfold mainScaleGamma
  have := nativeSlope_pos hb hB hr
  field_simp

/-- The root `γ₁^{1/q}` is positive. -/
theorem mainScaleRoot_pos {b B r : ℝ} (hb : 0 < b) (hB : 0 < B) (hr : 2 ≤ r) :
    0 < mainScaleRoot b B r :=
  Real.rpow_pos_of_pos (mainScaleGamma_pos hb hB hr) _

/-- `x^{2y} = (x^y)²` for `x ≥ 0`. -/
theorem rpow_two_mul_eq_sq {x : ℝ} (hx : 0 ≤ x) (y : ℝ) : x ^ (2 * y) = (x ^ y) ^ 2 := by
  rw [show 2 * y = y * ((2 : ℕ) : ℝ) by push_cast; ring, Real.rpow_mul_natCast hx]

/-- `γ₁^{2/q} = (γ₁^{1/q})²`. -/
theorem mainScaleGamma_rpow_eq {b B r : ℝ} (hb : 0 < b) (hB : 0 < B) (hr : 2 ≤ r) :
    mainScaleGamma b B r ^ (2 / powerDualExponent r) = mainScaleRoot b B r ^ 2 := by
  rw [mainScaleRoot, ← rpow_two_mul_eq_sq (mainScaleGamma_pos hb hB hr).le]
  congr 1
  ring

/-- `4ε/β = γ₁ ε`. -/
theorem four_mul_div_nativeSlope (b B r ε : ℝ) :
    4 * ε / nativeSlope b B r = mainScaleGamma b B r * ε := by
  unfold mainScaleGamma
  ring

/-- The prior variance is a square: `v = (γ₁^{1/q} ε^{1/q})²`. -/
theorem nativePriorVariance_eq_sq {b B r ε : ℝ} (hb : 0 < b) (hB : 0 < B) (hr : 2 ≤ r)
    (hε : 0 ≤ ε) :
    nativePriorVariance b B r ε
      = (mainScaleRoot b B r * ε ^ (1 / powerDualExponent r)) ^ 2 := by
  have hγ := mainScaleGamma_pos hb hB hr
  rw [nativePriorVariance, four_mul_div_nativeSlope, show (2 : ℝ) / powerDualExponent r
    = 2 * (1 / powerDualExponent r) by ring, rpow_two_mul_eq_sq (mul_nonneg hγ.le hε),
    Real.mul_rpow hγ.le hε, mainScaleRoot]

/-- `v^{q/2} = γ₁ ε`. -/
theorem nativePriorVariance_rpow_half {b B r ε : ℝ} (hb : 0 < b) (hB : 0 < B) (hr : 2 ≤ r)
    (hε : 0 ≤ ε) :
    nativePriorVariance b B r ε ^ (powerDualExponent r / 2) = mainScaleGamma b B r * ε := by
  have hγ := mainScaleGamma_pos hb hB hr
  have hq : 0 < powerDualExponent r := by
    linarith [one_lt_powerDualExponent (r := r) (by linarith)]
  rw [nativePriorVariance, four_mul_div_nativeSlope, ← Real.rpow_mul (mul_nonneg hγ.le hε),
    show 2 / powerDualExponent r * (powerDualExponent r / 2) = 1 by field_simp, Real.rpow_one]

/-- `v^q = (γ₁ ε)²`. -/
theorem nativePriorVariance_rpow_q {b B r ε : ℝ} (hb : 0 < b) (hB : 0 < B) (hr : 2 ≤ r)
    (hε : 0 ≤ ε) :
    nativePriorVariance b B r ε ^ powerDualExponent r = (mainScaleGamma b B r * ε) ^ 2 := by
  have hγ := mainScaleGamma_pos hb hB hr
  have hq : 0 < powerDualExponent r := by
    linarith [one_lt_powerDualExponent (r := r) (by linarith)]
  rw [nativePriorVariance, four_mul_div_nativeSlope, ← Real.rpow_mul (mul_nonneg hγ.le hε),
    show 2 / powerDualExponent r * powerDualExponent r = 2 by field_simp, Real.rpow_two]

/-- `ε^{-2/q} = 1/(ε^{1/q})²`. -/
theorem rpow_neg_two_div_eq {ε : ℝ} (hε : 0 ≤ ε) (q : ℝ) :
    ε ^ (-(2 / q)) = 1 / (ε ^ (1 / q)) ^ 2 := by
  rw [Real.rpow_neg hε, show (2 : ℝ) / q = 2 * (1 / q) by ring, rpow_two_mul_eq_sq hε]
  exact (one_div _).symm

/-- `(ε^{1/q})³ ≤ ε` for `0 < ε ≤ 1` and `q ≤ 3`. -/
theorem rpow_inv_cube_le {ε q : ℝ} (hε : 0 < ε) (hε1 : ε ≤ 1) (hq0 : 0 < q) (hq : q ≤ 3) :
    (ε ^ (1 / q)) ^ 3 ≤ ε := by
  rw [← Real.rpow_mul_natCast hε.le]
  have h1 : (1 : ℝ) ≤ 1 / q * ((3 : ℕ) : ℝ) := by
    push_cast
    rw [div_mul_eq_mul_div, one_mul, le_div_iff₀ hq0]
    linarith
  calc ε ^ (1 / q * ((3 : ℕ) : ℝ)) ≤ ε ^ (1 : ℝ) :=
        Real.rpow_le_rpow_of_exponent_ge hε hε1 h1
    _ = ε := Real.rpow_one ε

/-- The error scale in the regime: `(ε/a)^{2/r} = (ε/(ε^{1/q} a^{1/r}))²`. -/
theorem error_rpow_eq_sq {a r ε : ℝ} (hr : 2 ≤ r) (ha : 0 < a) (hε : 0 < ε) :
    (ε / a) ^ (2 / r) = (ε / (ε ^ (1 / powerDualExponent r) * a ^ (1 / r))) ^ 2 := by
  obtain ⟨-, -, hrq⟩ := main_exponent_facts hr
  rw [show (2 : ℝ) / r = 2 * (1 / r) by ring, rpow_two_mul_eq_sq (div_nonneg hε.le ha.le),
    Real.div_rpow hε.le ha.le, hrq, Real.rpow_sub hε, Real.rpow_one, div_div]

/-- For `0 < w ≤ A`: `w log(A/w) ≤ 2 √(A w)`. -/
theorem mul_log_div_le_two_sqrt {w A : ℝ} (hw : 0 < w) (hwA : w ≤ A) :
    w * Real.log (A / w) ≤ 2 * Real.sqrt (A * w) := by
  have hA : 0 < A := lt_of_lt_of_le hw hwA
  have hx : 0 < A / w := div_pos hA hw
  have hlog : Real.log (A / w) = 2 * Real.log (Real.sqrt (A / w)) := by
    rw [Real.log_sqrt hx.le]
    ring
  have hs : 0 < Real.sqrt (A / w) := Real.sqrt_pos.2 hx
  have h1 : Real.log (Real.sqrt (A / w)) ≤ Real.sqrt (A / w) - 1 :=
    Real.log_le_sub_one_of_pos hs
  have h2 : w * Real.sqrt (A / w) = Real.sqrt (A * w) := by
    have e : A * w = (A / w) * w ^ 2 := by
      field_simp
    rw [e, Real.sqrt_mul hx.le, Real.sqrt_sq hw.le]
    ring
  have h3 := mul_le_mul_of_nonneg_left h1 hw.le
  rw [hlog]
  nlinarith

/-- The weighted tail bound is at most `w(K + s) + 2 s √(A w)` for `0 ≤ w ≤ A`, `s ≥ 0`. -/
theorem weightedTailBound_le_sqrt {A w K s : ℝ} (hw0 : 0 ≤ w) (hwA : w ≤ A) (hs : 0 ≤ s) :
    weightedTailBound A w K s ≤ w * (K + s) + 2 * s * Real.sqrt (A * w) := by
  rcases hw0.eq_or_lt with h | h
  · subst h
    rw [weightedTailBound_zero]
    simp
  · rw [weightedTailBound_of_ne_zero h.ne']
    have h1 := mul_log_div_le_two_sqrt h hwA
    have h2 := mul_le_mul_of_nonneg_left h1 hs
    nlinarith

/-- From `0 ≤ ε ≤ Y/(X + 1)` with `X ≥ 0` one gets `X ε ≤ Y`. -/
theorem mul_le_of_le_div_add_one {X Y ε : ℝ} (hX : 0 ≤ X) (hε : 0 ≤ ε)
    (h : ε ≤ Y / (X + 1)) : X * ε ≤ Y := by
  have hpos : 0 < X + 1 := by linarith
  rw [le_div_iff₀ hpos] at h
  nlinarith

/-- `(1 + y)^e ≤ 1 + y` for `y ≥ 0` and `e ≤ 1`. -/
theorem one_add_rpow_le_self {y e : ℝ} (hy : 0 ≤ y) (he : e ≤ 1) : (1 + y) ^ e ≤ 1 + y := by
  calc (1 + y) ^ e ≤ (1 + y) ^ (1 : ℝ) :=
        Real.rpow_le_rpow_of_exponent_le (by linarith) he
    _ = 1 + y := Real.rpow_one _

end Elementary

section GenericBounds

/-- The regime bound `(ε/S)² ≤ ε² n/c₋` from `c₋/S² ≤ n`. -/
theorem sq_div_le_of_regime {ε S cm n : ℝ} (hS : 0 < S) (hcm : 0 < cm) (hn : cm / S ^ 2 ≤ n) :
    (ε / S) ^ 2 ≤ ε ^ 2 * n / cm := by
  have h1 : cm ≤ n * S ^ 2 := (div_le_iff₀ (by positivity)).1 hn
  rw [div_pow, div_le_div_iff₀ (by positivity) hcm]
  nlinarith [sq_nonneg ε]

/-- `S ε ≤ (ε/S)²` when `S³ ≤ ε`, `S, ε > 0`. -/
theorem mul_le_sq_div_of_cube_le {S ε : ℝ} (hS : 0 < S) (hε : 0 < ε) (hS3 : S ^ 3 ≤ ε) :
    S * ε ≤ (ε / S) ^ 2 := by
  rw [div_pow, le_div_iff₀ (by positivity)]
  nlinarith

/-- The learner scale bound: `min{1, (√w + √Q)²} ≤ (1/A_r + C₀γ₁/s_G)² (ε/S)²` when
`w ≤ (ε/(S A_r))²` and `Q = (C₀ γ₁ ε/(s_G S))²`. -/
theorem main_learner_scale_le {w Q S Ar sG C₀ γ₁ ε : ℝ} (hS : 0 < S) (hAr : 0 < Ar)
    (hsG : 0 < sG) (hC₀ : 0 ≤ C₀) (hγ₁ : 0 ≤ γ₁) (hε : 0 ≤ ε) (hw : w ≤ (ε / (S * Ar)) ^ 2)
    (hQ : Q = (C₀ * γ₁ * ε / (sG * S)) ^ 2) :
    min 1 ((Real.sqrt w + Real.sqrt Q) ^ 2) ≤ (1 / Ar + C₀ * γ₁ / sG) ^ 2 * (ε / S) ^ 2 := by
  have h1 : Real.sqrt w ≤ ε / (S * Ar) := by
    calc Real.sqrt w ≤ Real.sqrt ((ε / (S * Ar)) ^ 2) := Real.sqrt_le_sqrt hw
      _ = ε / (S * Ar) := Real.sqrt_sq (by positivity)
  have h2 : Real.sqrt Q = C₀ * γ₁ * ε / (sG * S) := by
    rw [hQ]
    exact Real.sqrt_sq (by positivity)
  refine (min_le_right _ _).trans ?_
  calc (Real.sqrt w + Real.sqrt Q) ^ 2 ≤ (ε / (S * Ar) + C₀ * γ₁ * ε / (sG * S)) ^ 2 := by
        rw [h2]
        exact pow_le_pow_left₀ (add_nonneg (Real.sqrt_nonneg _) (by positivity)) (by linarith) 2
    _ = (1 / Ar + C₀ * γ₁ / sG) ^ 2 * (ε / S) ^ 2 := by ring

/-- The energy scale bound: `T̄₁(w_θ; K, s) ≤ (4ω + √ω/(8c)) (ε/S)²` when `w_θ ≤ ω (ε/S)²`,
`K ≤ 3`, `s ≤ min{1, S²/(16c)}` and `S³ ≤ ε`. -/
theorem main_energy_scale_le {wθ K s S ε c ω : ℝ} (hw0 : 0 ≤ wθ) (hw1 : wθ ≤ 1)
    (hwω : wθ ≤ ω * (ε / S) ^ 2) (hK : K ≤ 3) (hs0 : 0 ≤ s) (hs1 : s ≤ 1)
    (hsS : s ≤ S ^ 2 / (16 * c)) (hc : 0 < c) (hS : 0 < S) (hε : 0 < ε) (hS3 : S ^ 3 ≤ ε) :
    weightedTailBound 1 wθ K s ≤ (4 * ω + Real.sqrt ω / (8 * c)) * (ε / S) ^ 2 := by
  have hES : 0 < (ε / S) ^ 2 := by positivity
  have hω : 0 ≤ ω := by nlinarith
  have hT := weightedTailBound_le_sqrt (K := K) hw0 hw1 hs0
  have hsq : Real.sqrt (1 * wθ) ≤ Real.sqrt ω * (ε / S) := by
    rw [one_mul]
    calc Real.sqrt wθ ≤ Real.sqrt (ω * (ε / S) ^ 2) := Real.sqrt_le_sqrt hwω
      _ = Real.sqrt ω * (ε / S) := by
          rw [Real.sqrt_mul hω, Real.sqrt_sq (by positivity)]
  have h1 : wθ * (K + s) ≤ 4 * ω * (ε / S) ^ 2 := by
    have : K + s ≤ 4 := by linarith
    nlinarith
  have hkey := mul_le_sq_div_of_cube_le hS hε hS3
  have hsqrt0 : 0 ≤ Real.sqrt ω := Real.sqrt_nonneg _
  have h2 : 2 * s * Real.sqrt (1 * wθ) ≤ Real.sqrt ω / (8 * c) * (ε / S) ^ 2 := by
    calc 2 * s * Real.sqrt (1 * wθ) ≤ 2 * s * (Real.sqrt ω * (ε / S)) :=
          mul_le_mul_of_nonneg_left hsq (by positivity)
      _ ≤ 2 * (S ^ 2 / (16 * c)) * (Real.sqrt ω * (ε / S)) := by
          apply mul_le_mul_of_nonneg_right _ (by positivity)
          linarith
      _ = Real.sqrt ω / (8 * c) * (S * ε) := by
          field_simp
          ring
      _ ≤ Real.sqrt ω / (8 * c) * (ε / S) ^ 2 :=
          mul_le_mul_of_nonneg_left hkey (by positivity)
  calc weightedTailBound 1 wθ K s ≤ wθ * (K + s) + 2 * s * Real.sqrt (1 * wθ) := hT
    _ ≤ 4 * ω * (ε / S) ^ 2 + Real.sqrt ω / (8 * c) * (ε / S) ^ 2 := add_le_add h1 h2
    _ = (4 * ω + Real.sqrt ω / (8 * c)) * (ε / S) ^ 2 := by ring

/-- The mixed-moment bound: `(√(w v) + C₀ (γ₁ ε) f)² ≤ ((s_G/A_r + 2C₀γ₁) ε)²` when
`w ≤ (ε/(S A_r))²`, `v = (s_G S)²` and `0 ≤ f ≤ 2`. -/
theorem main_mixed_scale_le {w v f S Ar sG C₀ γ₁ ε : ℝ} (hS : 0 < S) (hAr : 0 < Ar)
    (hsG : 0 < sG) (hC₀ : 0 ≤ C₀) (hγ₁ : 0 ≤ γ₁) (hε : 0 ≤ ε) (hw0 : 0 ≤ w)
    (hw : w ≤ (ε / (S * Ar)) ^ 2) (hv : v = (sG * S) ^ 2) (hf0 : 0 ≤ f) (hf : f ≤ 2) :
    (Real.sqrt (w * v) + C₀ * (γ₁ * ε) * f) ^ 2 ≤ ((sG / Ar + 2 * C₀ * γ₁) * ε) ^ 2 := by
  have h1 : Real.sqrt w ≤ ε / (S * Ar) := by
    calc Real.sqrt w ≤ Real.sqrt ((ε / (S * Ar)) ^ 2) := Real.sqrt_le_sqrt hw
      _ = ε / (S * Ar) := Real.sqrt_sq (by positivity)
  have hsv : Real.sqrt v = sG * S := by
    rw [hv]
    exact Real.sqrt_sq (by positivity)
  have h2 : Real.sqrt (w * v) ≤ sG / Ar * ε := by
    rw [Real.sqrt_mul hw0, hsv]
    calc Real.sqrt w * (sG * S) ≤ ε / (S * Ar) * (sG * S) :=
          mul_le_mul_of_nonneg_right h1 (by positivity)
      _ = sG / Ar * ε := by
          field_simp
  have h3 : C₀ * (γ₁ * ε) * f ≤ 2 * C₀ * γ₁ * ε := by
    have : 0 ≤ C₀ * (γ₁ * ε) := by positivity
    nlinarith
  have h4 : 0 ≤ Real.sqrt (w * v) + C₀ * (γ₁ * ε) * f := by positivity
  calc (Real.sqrt (w * v) + C₀ * (γ₁ * ε) * f) ^ 2 ≤ (sG / Ar * ε + 2 * C₀ * γ₁ * ε) ^ 2 :=
        pow_le_pow_left₀ h4 (by linarith) 2
    _ = ((sG / Ar + 2 * C₀ * γ₁) * ε) ^ 2 := by ring

/-- The population penalty bound: `H t₀²/2 (v_q f + v_q/v/d) ≤ 2 H v_q` when `t₀² ≤ 1`,
`0 ≤ f ≤ 2` and `d v ≥ 32`. -/
theorem main_population_penalty_le {H t₀ vq v f d : ℝ} (hH : 0 ≤ H) (ht₀ : t₀ ^ 2 ≤ 1)
    (hvq : 0 ≤ vq) (hv : 0 < v) (hf0 : 0 ≤ f) (hf : f ≤ 2) (hdv : 32 ≤ d * v) :
    H * t₀ ^ 2 / 2 * (vq * f + vq / v / d) ≤ 2 * H * vq := by
  have hd : 0 < d := by
    by_contra h
    have h' := not_lt.1 h
    nlinarith
  have h1 : vq / v / d ≤ vq / 32 := by
    rw [div_div, div_le_div_iff₀ (by positivity) (by norm_num)]
    nlinarith
  have h2 : 0 ≤ vq / v / d := by positivity
  have hin0 : 0 ≤ vq * f + vq / v / d := by positivity
  have hin : vq * f + vq / v / d ≤ 3 * vq := by nlinarith
  have hc : H * t₀ ^ 2 / 2 ≤ H / 2 := by nlinarith
  calc H * t₀ ^ 2 / 2 * (vq * f + vq / v / d) ≤ H / 2 * (vq * f + vq / v / d) :=
        mul_le_mul_of_nonneg_right hc hin0
    _ ≤ H / 2 * (3 * vq) := mul_le_mul_of_nonneg_left hin (by positivity)
    _ ≤ 2 * H * vq := by nlinarith

/-- The alignment bound: `β(γ₁ε)g - ε - P ≥ 2ε` when `βγ₁ = 4`, `g ≥ 32/33`, `P ≤ 2Hγ₁²ε²` and
`2Hγ₁²ε ≤ 1/2`. -/
theorem main_alignment_ge {β γ₁ ε g P H : ℝ} (hβγ : β * γ₁ = 4) (hε : 0 < ε) (hg : 32 / 33 ≤ g)
    (hP : P ≤ 2 * H * γ₁ ^ 2 * ε ^ 2) (hHε : 2 * H * γ₁ ^ 2 * ε ≤ 1 / 2) :
    2 * ε ≤ β * (γ₁ * ε) * g - ε - P := by
  have e1 : β * (γ₁ * ε) * g = 4 * ε * g := by rw [← hβγ]; ring
  have e2 : 2 * H * γ₁ ^ 2 * ε ^ 2 ≤ ε / 2 := by
    have : 2 * H * γ₁ ^ 2 * ε ^ 2 = (2 * H * γ₁ ^ 2 * ε) * ε := by ring
    rw [this]
    nlinarith
  have e3 : 4 * ε * (32 / 33) ≤ 4 * ε * g := mul_le_mul_of_nonneg_left hg (by positivity)
  rw [e1]
  linarith

/-- The signal bound: `(v⁻¹ - 1) A ≥ n ε/(c₊ s_G²)` when `0 < v ≤ 1/2`, `A ≥ 2ε`, `v = (s_G S)²`
and `n ≤ c₊/S²`. -/
theorem main_signal_ge {v A ε n S sG cp : ℝ} (hv0 : 0 < v) (hv : v ≤ 1 / 2) (hA : 2 * ε ≤ A)
    (hε : 0 < ε) (hvS : v = (sG * S) ^ 2) (hS : 0 < S) (hsG : 0 < sG) (hcp : 0 < cp)
    (hn : n ≤ cp / S ^ 2) :
    n * ε * (1 / (cp * sG ^ 2)) ≤ (v⁻¹ - 1) * A := by
  have hvinv : 2 ≤ v⁻¹ := by
    rw [← one_div, le_div_iff₀ hv0]
    linarith
  have h1 : v⁻¹ * ε ≤ (v⁻¹ - 1) * A := by nlinarith
  have h2 : n * (1 / (cp * sG ^ 2)) ≤ v⁻¹ := by
    rw [hvS, mul_one_div, div_le_iff₀ (by positivity)]
    calc n ≤ cp / S ^ 2 := hn
      _ = ((sG * S) ^ 2)⁻¹ * (cp * sG ^ 2) := by
          field_simp
  calc n * ε * (1 / (cp * sG ^ 2)) = n * (1 / (cp * sG ^ 2)) * ε := by ring
    _ ≤ v⁻¹ * ε := mul_le_mul_of_nonneg_right h2 hε.le
    _ ≤ (v⁻¹ - 1) * A := h1

/-- The cross penalty bound: `H √(n Q_θ C_θ) ≤ n ε m/4` when `Q_θ ≤ (γε)²`,
`C_θ ≤ κ_C (ε/S)²`, `c₋/S² ≤ n`, `ε ≤ 1` and `16 H² γ² κ_C ε ≤ c₋ m²`. -/
theorem main_cross_penalty_le {H n Qθ Cθ γ κC ε S cm m : ℝ} (hH : 0 ≤ H) (hQ0 : 0 ≤ Qθ)
    (hQ : Qθ ≤ (γ * ε) ^ 2) (hC : Cθ ≤ κC * (ε / S) ^ 2) (hκ : 0 ≤ κC) (hS : 0 < S)
    (hε : 0 < ε) (hε1 : ε ≤ 1) (hcm : 0 < cm) (hnS : cm / S ^ 2 ≤ n) (hm : 0 ≤ m)
    (hcond : 16 * H ^ 2 * γ ^ 2 * κC * ε ≤ cm * m ^ 2) :
    H * Real.sqrt (n * Qθ * Cθ) ≤ n * ε * m / 4 := by
  have hn : 0 ≤ n := le_trans (by positivity) hnS
  have hES := sq_div_le_of_regime (ε := ε) hS hcm hnS
  have hX : n * Qθ * Cθ ≤ n * (γ * ε) ^ 2 * (κC * (ε ^ 2 * n / cm)) := by
    have a1 : Cθ ≤ κC * (ε ^ 2 * n / cm) :=
      hC.trans (mul_le_mul_of_nonneg_left hES hκ)
    have a2 : 0 ≤ κC * (ε ^ 2 * n / cm) := by positivity
    calc n * Qθ * Cθ = n * (Qθ * Cθ) := by ring
      _ ≤ n * (Qθ * (κC * (ε ^ 2 * n / cm))) :=
          mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left a1 hQ0) hn
      _ ≤ n * ((γ * ε) ^ 2 * (κC * (ε ^ 2 * n / cm))) :=
          mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_right hQ a2) hn
      _ = n * (γ * ε) ^ 2 * (κC * (ε ^ 2 * n / cm)) := by ring
  have hc1 : 16 * H ^ 2 * γ ^ 2 * κC * ε ^ 2 ≤ cm * m ^ 2 := by
    have hX0 : 0 ≤ 16 * H ^ 2 * γ ^ 2 * κC := by positivity
    have : ε ^ 2 ≤ ε := by nlinarith
    calc 16 * H ^ 2 * γ ^ 2 * κC * ε ^ 2 ≤ 16 * H ^ 2 * γ ^ 2 * κC * ε :=
          mul_le_mul_of_nonneg_left this hX0
      _ ≤ cm * m ^ 2 := hcond
  have hY : H ^ 2 * (n * (γ * ε) ^ 2 * (κC * (ε ^ 2 * n / cm))) ≤ (n * ε * m / 4) ^ 2 := by
    have e1 : H ^ 2 * (n * (γ * ε) ^ 2 * (κC * (ε ^ 2 * n / cm)))
        = n ^ 2 * ε ^ 2 * (16 * H ^ 2 * γ ^ 2 * κC * ε ^ 2) / (16 * cm) := by
      field_simp
    have e2 : (n * ε * m / 4) ^ 2 = n ^ 2 * ε ^ 2 * (cm * m ^ 2) / (16 * cm) := by
      field_simp
      ring
    rw [e1, e2]
    apply div_le_div_of_nonneg_right _ (by positivity)
    exact mul_le_mul_of_nonneg_left hc1 (by positivity)
  have hZ : H ^ 2 * (n * Qθ * Cθ) ≤ (n * ε * m / 4) ^ 2 :=
    (mul_le_mul_of_nonneg_left hX (sq_nonneg H)).trans hY
  calc H * Real.sqrt (n * Qθ * Cθ) = Real.sqrt (H ^ 2 * (n * Qθ * Cθ)) := by
        rw [Real.sqrt_mul (sq_nonneg H), Real.sqrt_sq hH]
    _ ≤ Real.sqrt ((n * ε * m / 4) ^ 2) := Real.sqrt_le_sqrt hZ
    _ = n * ε * m / 4 := Real.sqrt_sq (by positivity)

/-- The energy penalty bound: `H C_θ/2 ≤ n ε m/4` when `C_θ ≤ κ_C (ε/S)²`, `c₋/S² ≤ n` and
`2 H κ_C ε ≤ c₋ m`. -/
theorem main_energy_penalty_le {H Cθ κC ε S cm n m : ℝ} (hH : 0 ≤ H)
    (hC : Cθ ≤ κC * (ε / S) ^ 2) (hκ : 0 ≤ κC) (hS : 0 < S) (hε : 0 < ε) (hcm : 0 < cm)
    (hnS : cm / S ^ 2 ≤ n) (hcond : 2 * H * κC * ε ≤ cm * m) :
    H * Cθ / 2 ≤ n * ε * m / 4 := by
  have hn : 0 ≤ n := le_trans (by positivity) hnS
  have hES := sq_div_le_of_regime (ε := ε) hS hcm hnS
  have a1 : Cθ ≤ κC * (ε ^ 2 * n / cm) := hC.trans (mul_le_mul_of_nonneg_left hES hκ)
  have a2 : H * Cθ / 2 ≤ H * (κC * (ε ^ 2 * n / cm)) / 2 := by
    have := mul_le_mul_of_nonneg_left a1 hH
    linarith
  have a3 : H * (κC * (ε ^ 2 * n / cm)) / 2 = (n * ε) * (2 * H * κC * ε) / (4 * cm) := by
    field_simp
    ring
  have a4 : n * ε * m / 4 = (n * ε) * (cm * m) / (4 * cm) := by
    field_simp
  rw [a4]
  rw [a3] at a2
  refine a2.trans ?_
  apply div_le_div_of_nonneg_right _ (by positivity)
  exact mul_le_mul_of_nonneg_left hcond (by positivity)

/-- The energy budget bound: `L²(C_θ + (n/d) w_θ) ≤ n ε² L²(κ_C + ω/32)/c₋`. -/
theorem main_energy_budget_le {L Cθ wθ n d κC ω ε S cm : ℝ} (hC : Cθ ≤ κC * (ε / S) ^ 2)
    (hw0 : 0 ≤ wθ) (hw : wθ ≤ ω * (ε / S) ^ 2) (hnd : 32 * n ≤ d) (hd : 0 < d)
    (hS : 0 < S) (hcm : 0 < cm) (hnS : cm / S ^ 2 ≤ n) (hκω : 0 ≤ κC + ω / 32) :
    L ^ 2 * (Cθ + n / d * wθ) ≤ n * ε ^ 2 * (L ^ 2 * (κC + ω / 32) / cm) := by
  have hES := sq_div_le_of_regime (ε := ε) hS hcm hnS
  have h1 : n / d ≤ 1 / 32 := by
    rw [div_le_div_iff₀ hd (by norm_num)]
    linarith
  have h2 : n / d * wθ ≤ ω / 32 * (ε / S) ^ 2 := by
    calc n / d * wθ ≤ 1 / 32 * wθ := mul_le_mul_of_nonneg_right h1 hw0
      _ ≤ 1 / 32 * (ω * (ε / S) ^ 2) := mul_le_mul_of_nonneg_left hw (by norm_num)
      _ = ω / 32 * (ε / S) ^ 2 := by ring
  have h3 : Cθ + n / d * wθ ≤ (κC + ω / 32) * (ε ^ 2 * n / cm) := by
    calc Cθ + n / d * wθ ≤ (κC + ω / 32) * (ε / S) ^ 2 := by nlinarith
      _ ≤ (κC + ω / 32) * (ε ^ 2 * n / cm) := mul_le_mul_of_nonneg_left hES hκω
  calc L ^ 2 * (Cθ + n / d * wθ) ≤ L ^ 2 * ((κC + ω / 32) * (ε ^ 2 * n / cm)) :=
        mul_le_mul_of_nonneg_left h3 (sq_nonneg L)
    _ = n * ε ^ 2 * (L ^ 2 * (κC + ω / 32) / cm) := by ring

/-- The residual scale bound: `T̄₄(w; 2K, 2s) ≤ (8/A_r² + 1/(2cA_r)) (ε/S)²` when
`0 < w ≤ min{4, (ε/(S A_r))²}`, `K ≤ 3`, `s ≤ min{1, S²/(16c)}` and `S³ ≤ ε`. -/
theorem main_residual_scale_le {w K s S Ar ε c : ℝ} (hw0 : 0 < w) (hw4 : w ≤ 4)
    (hw : w ≤ (ε / (S * Ar)) ^ 2) (hK : K ≤ 3) (hs0 : 0 ≤ s) (hs1 : s ≤ 1)
    (hsS : s ≤ S ^ 2 / (16 * c)) (hc : 0 < c) (hS : 0 < S) (hAr : 0 < Ar) (hε : 0 < ε)
    (hS3 : S ^ 3 ≤ ε) :
    weightedTailBound 4 w (2 * K) (2 * s) ≤ (8 / Ar ^ 2 + 1 / (2 * c * Ar)) * (ε / S) ^ 2 := by
  have hT := weightedTailBound_le_sqrt (K := 2 * K) hw0.le hw4 (by positivity : (0 : ℝ) ≤ 2 * s)
  have h4 : Real.sqrt (4 * w) = 2 * Real.sqrt w := by
    rw [Real.sqrt_mul (by norm_num), show (4 : ℝ) = 2 ^ 2 by norm_num,
      Real.sqrt_sq (by norm_num)]
  have h1 : Real.sqrt w ≤ ε / (S * Ar) := by
    calc Real.sqrt w ≤ Real.sqrt ((ε / (S * Ar)) ^ 2) := Real.sqrt_le_sqrt hw
      _ = ε / (S * Ar) := Real.sqrt_sq (by positivity)
  have hkey := mul_le_sq_div_of_cube_le hS hε hS3
  have a1 : w * (2 * K + 2 * s) ≤ 8 / Ar ^ 2 * (ε / S) ^ 2 := by
    have : 2 * K + 2 * s ≤ 8 := by linarith
    have e : 8 / Ar ^ 2 * (ε / S) ^ 2 = 8 * (ε / (S * Ar)) ^ 2 := by
      field_simp
    rw [e]
    nlinarith
  have a2 : 2 * (2 * s) * Real.sqrt (4 * w) ≤ 1 / (2 * c * Ar) * (ε / S) ^ 2 := by
    rw [h4]
    calc 2 * (2 * s) * (2 * Real.sqrt w) ≤ 8 * (S ^ 2 / (16 * c)) * (ε / (S * Ar)) := by
          have hsw : 0 ≤ Real.sqrt w := Real.sqrt_nonneg _
          have := mul_le_mul hsS h1 hsw (by positivity)
          nlinarith
      _ = 1 / (2 * c * Ar) * (S * ε) := by
          field_simp
          ring
      _ ≤ 1 / (2 * c * Ar) * (ε / S) ^ 2 := mul_le_mul_of_nonneg_left hkey (by positivity)
  calc weightedTailBound 4 w (2 * K) (2 * s)
      ≤ w * (2 * K + 2 * s) + 2 * (2 * s) * Real.sqrt (4 * w) := hT
    _ ≤ 8 / Ar ^ 2 * (ε / S) ^ 2 + 1 / (2 * c * Ar) * (ε / S) ^ 2 := add_le_add a1 a2
    _ = (8 / Ar ^ 2 + 1 / (2 * c * Ar)) * (ε / S) ^ 2 := by ring

end GenericBounds

section Orders

/-- **Orders of the finite bounds in the regime of Theorem 3.**  Under the constants of
Assumption 2 (`r ≥ 2`, `a, b, B > 0`, `H ≥ 0`), for positive sample multipliers `c₋, c₊`, every
`0 < ε ≤ ε₀` (`mainThreshold`), every sample size `c₋ ε^{-2/q} ≤ n ≤ c₊ ε^{-2/q}` and every
dimension `d ≥ C max{n, ε^{-2/q}}` with the dimension multiplier `C` of Theorem 3
(`mainDimensionConstant`): `n ≥ 1`,
`d ≥ 32 n`, `0 < v < 1`, and the budgets of Proposition 7 obey `M ≥ (m₁/2) n ε`, `V ≤ v₀ n ε²` and
`D ≤ d₀ n ε²` with `m₁ = mainSignalRate`, `v₀ = mainEnergyRate`, `d₀ = mainResidualRate`. -/
theorem main_recipe_orders {a b B r H L cm cp ε : ℝ} {n d : ℕ} (hr : 2 ≤ r) (ha : 0 < a)
    (hb : 0 < b) (hB : 0 < B) (hH : 0 ≤ H) (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hd : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d) :
    0 < n ∧ 32 * n ≤ d ∧ 0 < nativePriorVariance b B r ε ∧ nativePriorVariance b B r ε < 1 ∧
      (n : ℝ) * ε * (mainSignalRate b B r cp / 2) ≤ nativeSignedBudget a b B r ε H n d ∧
      nativeEnergyBudget a b B r ε L n d ≤ (n : ℝ) * ε ^ 2 * mainEnergyRate a b B r L cm ∧
      nativeResidualBudget a r ε L H n d ≤ (n : ℝ) * ε ^ 2 * mainResidualRate a r L H cm := by
  obtain ⟨hq1, hq2, -⟩ := main_exponent_facts hr
  have hq0 : 0 < powerDualExponent r := by linarith
  have hβ := nativeSlope_pos hb hB hr
  have hγ₁ := mainScaleGamma_pos hb hB hr
  have hβγ := nativeSlope_mul_mainScaleGamma hb hB hr
  have hsG := mainScaleRoot_pos hb hB hr
  have hC₀ : 0 ≤ nativeOptimizerConstant a b r := Real.rpow_nonneg (by positivity) _
  have hc := matrixEnergyC_pos
  have hc16 : 1 ≤ 16 * matrixEnergyC := by unfold matrixEnergyC; norm_num
  have hAr : 0 < a ^ (1 / r) := Real.rpow_pos_of_pos ha _
  obtain ⟨ht0, ht1⟩ := nativeMargin_pos_le_one hb hB hr
  -- the threshold conditions
  have hth := hε0
  simp only [mainThreshold, le_min_iff] at hth
  obtain ⟨⟨hε1, hεβ⟩, hεH, hεP1, hεP2⟩ := hth
  have hκC : 0 ≤ mainEnergyConstant a b B r := by
    unfold mainEnergyConstant mainLearnerConstant
    positivity
  have hm0 : 0 ≤ mainSignalRate b B r cp := by
    unfold mainSignalRate
    positivity
  have hcond1 := mul_le_of_le_div_add_one (by positivity) hε.le hεP1
  have hcond2 := mul_le_of_le_div_add_one (by positivity) hε.le hεP2
  have hcondH := mul_le_of_le_div_add_one (by positivity) hε.le hεH
  -- the scale `S = ε^{1/q}`
  have hS : 0 < ε ^ (1 / powerDualExponent r) := Real.rpow_pos_of_pos hε _
  have hS1 : ε ^ (1 / powerDualExponent r) ≤ 1 := Real.rpow_le_one hε.le hε1 (by positivity)
  have hS3 := rpow_inv_cube_le hε hε1 hq0 (by linarith)
  have hv := nativePriorVariance_eq_sq hb hB hr hε.le
  rw [rpow_neg_two_div_eq hε.le, mul_one_div] at hn1 hn2
  rw [rpow_neg_two_div_eq hε.le] at hd
  have hCdim : mainDimensionConstant b B r = 32 * max 1 (1 / mainScaleRoot b B r ^ 2) := by
    rw [mainDimensionConstant, show nativeSlope b B r / 4 = (mainScaleGamma b B r)⁻¹ by
      rw [mainScaleGamma, inv_div], Real.inv_rpow hγ₁.le, mainScaleGamma_rpow_eq hb hB hr,
      one_div]
  rw [hCdim] at hd
  -- the regime
  have hnpos : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn1
  have hn1nat : 0 < n := by exact_mod_cast hnpos
  have hnge1 : (1 : ℝ) ≤ n := by exact_mod_cast hn1nat
  have hmax1 := le_max_left (1 : ℝ) (1 / mainScaleRoot b B r ^ 2)
  have hmax2 := le_max_right (1 : ℝ) (1 / mainScaleRoot b B r ^ 2)
  have hmax3 := le_max_left (n : ℝ) (1 / (ε ^ (1 / powerDualExponent r)) ^ 2)
  have hmax4 := le_max_right (n : ℝ) (1 / (ε ^ (1 / powerDualExponent r)) ^ 2)
  have hY0 : 0 ≤ max (n : ℝ) (1 / (ε ^ (1 / powerDualExponent r)) ^ 2) := hnpos.le.trans hmax3
  have hX0 : 0 ≤ max (1 : ℝ) (1 / mainScaleRoot b B r ^ 2) := zero_le_one.trans hmax1
  have hdn : 32 * (n : ℝ) ≤ d := by
    have := mul_le_mul hmax1 hmax3 hnpos.le hX0
    linarith
  have hdS : 32 * (1 / (ε ^ (1 / powerDualExponent r)) ^ 2) ≤ d := by
    have := mul_le_mul hmax1 hmax4 (by positivity) hX0
    linarith
  have hdv0 : 32 * (1 / mainScaleRoot b B r ^ 2) * (1 / (ε ^ (1 / powerDualExponent r)) ^ 2)
      ≤ d := by
    have := mul_le_mul hmax2 hmax4 (by positivity) hX0
    linarith
  have hdn_nat : 32 * n ≤ d := by exact_mod_cast hdn
  have hd32 : (32 : ℝ) ≤ d := by linarith
  have hdpos : (0 : ℝ) < d := by linarith
  have hdS2 : 32 ≤ (d : ℝ) * (ε ^ (1 / powerDualExponent r)) ^ 2 := by
    rw [mul_one_div, div_le_iff₀ (by positivity)] at hdS
    exact hdS
  have hv0 : 0 < nativePriorVariance b B r ε := by rw [hv]; positivity
  have hdv : 32 ≤ (d : ℝ) * nativePriorVariance b B r ε := by
    rw [hv]
    have e : 32 * (1 / mainScaleRoot b B r ^ 2) * (1 / (ε ^ (1 / powerDualExponent r)) ^ 2)
        = 32 / (mainScaleRoot b B r * ε ^ (1 / powerDualExponent r)) ^ 2 := by
      field_simp
    rw [e, div_le_iff₀ (by positivity)] at hdv0
    exact hdv0
  -- the matrix constants
  have hK := matrix_energy_constant_bound hdn_nat
  have hK3 : matrixEnergyK ((n : ℝ) / d) ≤ 3 := by
    have := hK.2
    linarith [hK.1]
  have hK0 := matrixEnergyK_ratio_nonneg n d
  have hs0 := matrixEnergyS_nonneg d
  have hsS : matrixEnergyS d ≤ (ε ^ (1 / powerDualExponent r)) ^ 2 / (16 * matrixEnergyC) := by
    unfold matrixEnergyS
    rw [div_le_div_iff₀ (by positivity) (by positivity)]
    calc 2 * (16 * matrixEnergyC) = matrixEnergyC * 32 := by ring
      _ ≤ matrixEnergyC * ((d : ℝ) * (ε ^ (1 / powerDualExponent r)) ^ 2) :=
          mul_le_mul_of_nonneg_left hdS2 hc.le
      _ = _ := by ring
  have hs1 : matrixEnergyS d ≤ 1 := by
    refine hsS.trans ?_
    rw [div_le_one (by positivity)]
    linarith [pow_le_one₀ hS.le hS1 (n := 2)]
  -- the prior variance
  have hγε : mainScaleGamma b B r * ε ≤ 1 / 2 := by
    calc mainScaleGamma b B r * ε ≤ mainScaleGamma b B r * (nativeSlope b B r / 8) :=
          mul_le_mul_of_nonneg_left hεβ hγ₁.le
      _ = nativeSlope b B r * mainScaleGamma b B r / 8 := by ring
      _ = 1 / 2 := by rw [hβγ]; norm_num
  have hvle : nativePriorVariance b B r ε ≤ 1 / 2 := by
    rw [nativePriorVariance, four_mul_div_nativeSlope]
    have h1 : (1 : ℝ) ≤ 2 / powerDualExponent r := by rw [le_div_iff₀ hq0]; linarith
    calc (mainScaleGamma b B r * ε) ^ (2 / powerDualExponent r)
        ≤ (mainScaleGamma b B r * ε) ^ (1 : ℝ) :=
          Real.rpow_le_rpow_of_exponent_ge (by positivity) (by linarith) h1
      _ ≤ 1 / 2 := by rw [Real.rpow_one]; exact hγε
  -- the error scale and the optimizer scale
  have hw0 : 0 < nativeErrorScale a r ε :=
    lt_min (by norm_num) (Real.rpow_pos_of_pos (div_pos hε ha) _)
  have hwS : nativeErrorScale a r ε
      ≤ (ε / (ε ^ (1 / powerDualExponent r) * a ^ (1 / r))) ^ 2 :=
    (min_le_right _ _).trans (error_rpow_eq_sq hr ha hε).le
  have hQ : nativeOptimizerScale a b B r ε = (nativeOptimizerConstant a b r * mainScaleGamma b B r
      * ε / (mainScaleRoot b B r * ε ^ (1 / powerDualExponent r))) ^ 2 := by
    rw [nativeOptimizerScale, Real.rpow_sub_one hv0.ne', nativePriorVariance_rpow_q hb hB hr hε.le,
      hv]
    ring
  -- the learner scale and the energy scale
  have hwθ : nativeLearnerScale a b B r ε
      ≤ mainLearnerConstant a b B r * (ε / ε ^ (1 / powerDualExponent r)) ^ 2 := by
    rw [nativeLearnerScale, mainLearnerConstant]
    exact main_learner_scale_le hS hAr hsG hC₀ hγ₁.le hε.le hwS hQ
  have hCθ : nativeEnergyScale a b B r ε n d
      ≤ mainEnergyConstant a b B r * (ε / ε ^ (1 / powerDualExponent r)) ^ 2 := by
    rw [nativeEnergyScale, mainEnergyConstant]
    exact main_energy_scale_le (nativeLearnerScale_nonneg a b B r ε)
      (nativeLearnerScale_le_one a b B r ε) hwθ hK3 hs0 hs1 hsS hc hS hε hS3
  -- the mixed scale
  have hd2 : 2 / (d : ℝ) ≤ 1 := by rw [div_le_one hdpos]; linarith
  have hf4 : (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 4) ≤ 2 :=
    (one_add_rpow_le_self (by positivity) (by linarith)).trans (by linarith)
  have hf2 : (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 2) ≤ 2 :=
    (one_add_rpow_le_self (by positivity) (by linarith)).trans (by linarith)
  have hQθ : nativeMixedScale a b B r ε d ≤ (mainMixedConstant a b B r * ε) ^ 2 := by
    rw [nativeMixedScale, nativePriorVariance_rpow_half hb hB hr hε.le, mainMixedConstant]
    exact main_mixed_scale_le hS hAr hsG hC₀ hγ₁.le hε.le hw0.le hwS hv
      (Real.rpow_nonneg (by positivity) _) hf4
  have hQθ0 : 0 ≤ nativeMixedScale a b B r ε d := by
    unfold nativeMixedScale
    positivity
  -- the population penalty and the alignment
  have hP : nativePopulationPenalty b B r ε H d ≤ 2 * H * mainScaleGamma b B r ^ 2 * ε ^ 2 := by
    rw [nativePopulationPenalty, Real.rpow_sub_one hv0.ne',
      nativePriorVariance_rpow_q hb hB hr hε.le]
    calc _ ≤ 2 * H * (mainScaleGamma b B r * ε) ^ 2 :=
          main_population_penalty_le hH (pow_le_one₀ ht0.le ht1) (sq_nonneg _) hv0
            (Real.rpow_nonneg (by positivity) _) hf2 hdv
      _ = 2 * H * mainScaleGamma b B r ^ 2 * ε ^ 2 := by ring
  have hg : 32 / 33 ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε)) ^
      (-(powerDualExponent r) / 2) := by
    have hy : 0 ≤ 1 / ((d : ℝ) * nativePriorVariance b B r ε) := by positivity
    have hy32 : 1 / ((d : ℝ) * nativePriorVariance b B r ε) ≤ 1 / 32 := by
      rw [div_le_div_iff₀ (by positivity) (by norm_num)]
      linarith
    have hinv : (32 : ℝ) / 33 ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε))⁻¹ := by
      rw [le_inv_comm₀ (by norm_num) (by positivity)]
      calc 1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε) ≤ 1 + 1 / 32 := by linarith
        _ = (32 / 33 : ℝ)⁻¹ := by norm_num
    calc (32 : ℝ) / 33 ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε))⁻¹ := hinv
      _ = (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε)) ^ (-1 : ℝ) :=
          (Real.rpow_neg_one _).symm
      _ ≤ _ := Real.rpow_le_rpow_of_exponent_le (by linarith) (by linarith)
  have hHε : 2 * H * mainScaleGamma b B r ^ 2 * ε ≤ 1 / 2 := by linarith
  have hA : 2 * ε ≤ nativeAlignment b B r ε H d := by
    rw [nativeAlignment, nativePriorVariance_rpow_half hb hB hr hε.le]
    exact main_alignment_ge hβγ hε hg hP hHε
  -- the three budgets
  have hM : (n : ℝ) * ε * (mainSignalRate b B r cp / 2) ≤ nativeSignedBudget a b B r ε H n d := by
    have h1 : (n : ℝ) * ε * mainSignalRate b B r cp
        ≤ ((nativePriorVariance b B r ε)⁻¹ - 1) * nativeAlignment b B r ε H d := by
      rw [mainSignalRate]
      exact main_signal_ge hv0 hvle hA hε hv hS hsG hcp hn2
    have h2 := main_cross_penalty_le hH hQθ0 hQθ hCθ hκC hS hε hε1 hcm hn1 hm0 hcond1
    have h3 := main_energy_penalty_le hH hCθ hκC hS hε hcm hn1 hcond2
    rw [nativeSignedBudget, nativeKappa]
    linarith
  have hV : nativeEnergyBudget a b B r ε L n d ≤ (n : ℝ) * ε ^ 2 * mainEnergyRate a b B r L cm := by
    rw [nativeEnergyBudget, mainEnergyRate]
    have hω : 0 ≤ mainLearnerConstant a b B r := by unfold mainLearnerConstant; positivity
    exact main_energy_budget_le hCθ (nativeLearnerScale_nonneg a b B r ε) hwθ hdn hdpos hS hcm
      hn1 (by positivity)
  have hD : nativeResidualBudget a r ε L H n d
      ≤ (n : ℝ) * ε ^ 2 * mainResidualRate a r L H cm := by
    rw [nativeResidualBudget, mainResidualRate]
    have h := main_residual_scale_le hw0 (nativeErrorScale_le_four a r ε) hwS hK3 hs0 hs1 hsS
      hc hS hAr hε hS3
    have hES := sq_div_le_of_regime (ε := ε) hS hcm hn1
    have hX : 0 ≤ 8 / (a ^ (1 / r)) ^ 2 + 1 / (2 * matrixEnergyC * a ^ (1 / r)) := by
      positivity
    calc (L + H) ^ 2 * weightedTailBound 4 (nativeErrorScale a r ε)
          (2 * matrixEnergyK ((n : ℝ) / d)) (2 * matrixEnergyS d)
        ≤ (L + H) ^ 2 * ((8 / (a ^ (1 / r)) ^ 2 + 1 / (2 * matrixEnergyC * a ^ (1 / r))) *
            (ε / ε ^ (1 / powerDualExponent r)) ^ 2) :=
          mul_le_mul_of_nonneg_left h (sq_nonneg _)
      _ ≤ (L + H) ^ 2 * ((8 / (a ^ (1 / r)) ^ 2 + 1 / (2 * matrixEnergyC * a ^ (1 / r))) *
            (ε ^ 2 * n / cm)) :=
          mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left hES hX) (sq_nonneg _)
      _ = _ := by ring
  refine ⟨hn1nat, hdn_nat, hv0, by linarith, hM, hV, hD⟩

end Orders

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/MainTheoremRemarks/NoisyModel.lean <==
import LossOnlyTraceability.OversamplingLawUpper
import LossOnlyTraceability.NativeBudgetsAssemblyLaw
import LossOnlyTraceability.BoundaryReleaseModel

/-! Model information with noise (Remark C.1): the upper half of Theorem 3 is a localization
bound, and a Gaussian-perturbed model obeys a bound of the same order.

* `condMutualInfo_gaussian_perturbed_le`: for independent fair selection bits `U` independent of the
  side information `Z̃`, a measurable vector `Y` with `m ≥ 1` real coordinates, standard Gaussian
  noise `G ∼ N(0, I_m)` independent of `((U, Z̃), Y)`, `σ ≠ 0`, and a fixed centre `c` with
  `E‖Y - c‖² ≤ W`: `I(U; Y + σ G | Z̃) ≤ min{n, W/(2 ln 2 σ²)}` bits.  The proof is Gaussian
  capacity in dimension `m` (`condMutualInfo_gaussian_channel_le`), `ln(1 + x) ≤ x`, and the
  `n`-bit cap of the selection bits (`condMutualInfo_selection_bits_le`).
* `noisy_model_information_le`: in the supersample model of Theorem 3, for every link and
  regularizer of Assumption 2, every `p ∈ [-1,1]^d`, every measurable proper learner that is
  `ε`-accurate at `D_p` (against every point of the unit ball), and every `τ ≠ 0`, the
  Gaussian-perturbed model `θ̂ + τ G'`, with `G' ∼ N(0, I_d)` the noise randomness of the model and
  hence independent of the supersample, the selection bits and the learner, satisfies
  `I(U; θ̂ + τ G' | Z̃) ≤ min{n, w/(2 ln 2 τ²)}` bits, where `w = min{4, (ε/a)^{2/r}}`
  (`nativeErrorScale`).  The centre is a constrained population minimizer `θ_p^*`
  (`exists_nativePopulationMinimizer`), and `E_p‖θ̂ - θ_p^*‖² ≤ w` is the localization step of the
  budgets (`native_super_error_sq_le`).  No product structure beyond the sign-product law `D_p` of
  the localization lemma, no dimension condition and no sample-size window is used. -/

noncomputable section

namespace LossOnlyTraceability.MainTheoremRemarks

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal NNReal

section GaussianPerturbed

variable {Ω γ : Type*} [MeasurableSpace Ω] [MeasurableSpace γ] {n m : ℕ}

/-- **A Gaussian-perturbed vector with a localized centre.**  For independent fair selection bits
`U` independent of `Z̃`, a measurable `Y` with `m ≥ 1` real coordinates, `G ∼ N(0, I_m)` independent
of `((U, Z̃), Y)`, `σ ≠ 0`, and a fixed centre `c` with `E‖Y - c‖² ≤ W`:
`I(U; Y + σ G | Z̃) ≤ min{n, W/(2 ln 2 σ²)}` bits.  Regularity beyond the statement: the side
information space is standard Borel and nonempty and the residual is integrable. -/
theorem condMutualInfo_gaussian_perturbed_le [StandardBorelSpace γ] [Nonempty γ]
    (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → Fin n → Bool} {Zt : Ω → γ}
    {Y G : Ω → Fin m → ℝ} {c : Fin m → ℝ} {σ W : ℝ} (hm : 0 < m) (hσ : σ ≠ 0)
    (hU : Measurable U) (hZt : Measurable Zt) (hY : Measurable Y) (hG : Measurable G)
    (hGlaw : P.map G = Measure.pi fun _ : Fin m => gaussianReal 0 1)
    (hindepG : IndepFun (fun ω => ((U ω, Zt ω), Y ω)) G P)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (hUZ : IndepFun U Zt P)
    (hint : Integrable (fun ω => ∑ k, (Y ω k - c k) ^ 2) P)
    (hW : (∫ ω, (∑ k, (Y ω k - c k) ^ 2) ∂P) ≤ W) :
    condMutualInfo P U (fun ω => Y ω + σ • G ω) Zt
      ≤ min (n : ℝ) (W / (2 * Real.log 2 * σ ^ 2)) := by
  have hR0 : 0 ≤ ∫ ω, (∑ k, (Y ω k - c k) ^ 2) ∂P :=
    integral_nonneg fun ω => Finset.sum_nonneg fun k _ => sq_nonneg _
  have hW0 : 0 ≤ W := le_trans hR0 hW
  have hm0 : (0 : ℝ) < m := by exact_mod_cast hm
  have hσ2 : 0 < σ ^ 2 := lt_of_le_of_ne (sq_nonneg σ) (Ne.symm (pow_ne_zero 2 hσ))
  have hvne : (⟨σ ^ 2, sq_nonneg σ⟩ : ℝ≥0) ≠ 0 := by
    intro h
    have h2 : σ ^ 2 = 0 := congrArg (fun x : ℝ≥0 => (x : ℝ)) h
    linarith
  have hcap := condMutualInfo_gaussian_channel_le P (m := m) (a := fun _ : γ => c) hm hU hZt hY
    hG measurable_const (σ := σ) (D := W) (v := ⟨σ ^ 2, sq_nonneg σ⟩)
    (w := ⟨σ ^ 2 + W / m, add_nonneg (sq_nonneg σ) (div_nonneg hW0 hm0.le)⟩) rfl hvne rfl
    hGlaw hindepG hbits hfair hint hW
  have hcard := condMutualInfo_selection_bits_le P hU (hY.add (hG.const_smul σ)) hZt hbits hfair
    hUZ
  refine le_min hcard (hcap.trans ?_)
  have hlog : Real.log (1 + W / (m * σ ^ 2)) ≤ W / (m * σ ^ 2) := by
    have hx : 0 ≤ W / (m * σ ^ 2) := div_nonneg hW0 (mul_nonneg hm0.le hσ2.le)
    have h := Real.log_le_sub_one_of_pos (show (0 : ℝ) < 1 + W / (m * σ ^ 2) by linarith)
    linarith
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hcoef : 0 ≤ (m : ℝ) / (2 * Real.log 2) := div_nonneg hm0.le (by linarith)
  have hm' : (m : ℝ) ≠ 0 := ne_of_gt hm0
  have hl2' : Real.log 2 ≠ 0 := ne_of_gt hl2
  have hσ2' : σ ^ 2 ≠ 0 := ne_of_gt hσ2
  calc (m : ℝ) / (2 * Real.log 2) * Real.log (1 + W / (m * σ ^ 2))
      ≤ (m : ℝ) / (2 * Real.log 2) * (W / (m * σ ^ 2)) := mul_le_mul_of_nonneg_left hlog hcoef
    _ = W / (2 * Real.log 2 * σ ^ 2) := by
      rw [div_mul_div_comm, div_eq_div_iff
        (mul_ne_zero (mul_ne_zero two_ne_zero hl2') (mul_ne_zero hm' hσ2'))
        (mul_ne_zero (mul_ne_zero two_ne_zero hl2') hσ2')]
      ring

end GaussianPerturbed

section NoisyModel

variable {d n : ℕ} {Rr : Type*} [MeasurableSpace Rr] (μR : Measure Rr) [IsProbabilityMeasure μR]

/-- The law `N(0, I_d)` of the model noise `G'`. -/
abbrev modelNoiseLaw (d : ℕ) : Measure (Fin d → ℝ) :=
  Measure.pi fun _ : Fin d => gaussianReal 0 1

/-- The Gaussian-perturbed model `θ̂ + τ G'` in coordinates, on the supersample model whose noise
randomness is `G' ∈ ℝ^d`. -/
def noisyModel (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) (τ : ℝ)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr (Fin d → ℝ) n) : Fin d → ℝ :=
  WithLp.ofLp (superLearner A ω) + τ • superNoiseSeed ω

/-- **A Gaussian-perturbed model obeys the localization bound, for every accurate learner, at every
law.**  For every link and regularizer of Assumption 2, every `p ∈ [-1,1]^d`, every measurable
proper learner that is `ε`-accurate at `D_p` against every point of the unit ball, and every
`τ ≠ 0`: `I(U; θ̂ + τ G' | Z̃) ≤ min{n, w/(2 ln 2 τ²)}` bits with `w = min{4, (ε/a)^{2/r}}`.
Regularity beyond Remark C.1: `φ`, `g` and the learner are measurable and `d ≥ 1`. -/
theorem noisy_model_information_le (hd : 0 < d) {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ}
    {b L H a B r Lg ε τ : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hτ : τ ≠ 0)
    {p : Fin d → ℝ} (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
        ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε) :
    condMutualInfo (superMeasure n (signProductLaw d p) μR (modelNoiseLaw d)) superBits
        (noisyModel A τ) superData
      ≤ min (n : ℝ) (nativeErrorScale a r ε / (2 * Real.log 2 * τ ^ 2)) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  obtain ⟨θs, hθs, hmin⟩ := exists_nativePopulationMinimizer hφ hφm hg hD hd
  have herr := native_super_error_sq_le μR (modelNoiseLaw d) hφ hφm hg hgm hD hd hA hA1 hθs hmin
    (hacc θs hθs)
  have hL : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr (Fin d → ℝ) n =>
      superLearner A ω := measurable_superLearner hA
  have hY : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr (Fin d → ℝ) n =>
      WithLp.ofLp (superLearner A ω) := measurable_ofLp_fin.comp hL
  have hres : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr (Fin d → ℝ) n,
      ∑ k, (WithLp.ofLp (superLearner A ω) k - WithLp.ofLp θs k) ^ 2
        = ‖superLearner A ω - θs‖ ^ 2 := fun ω => sum_sq_ofLp_sub _ _
  have hsqint : Integrable (fun ω => ‖superLearner A ω - θs‖ ^ 2)
      (superMeasure n (signProductLaw d p) μR (modelNoiseLaw d)) := by
    refine Integrable.of_bound ((hL.sub_const θs).norm.pow_const 2).aestronglyMeasurable 4
      (Filter.Eventually.of_forall fun ω => ?_)
    have h2 := native_error_norm_le_two (superLearner A ω) θs (hA1 _ _) hθs
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    nlinarith [h2.1, h2.2]
  have hint : Integrable
      (fun ω => ∑ k, (WithLp.ofLp (superLearner A ω) k - WithLp.ofLp θs k) ^ 2)
      (superMeasure n (signProductLaw d p) μR (modelNoiseLaw d)) :=
    hsqint.congr (Filter.Eventually.of_forall fun ω => (hres ω).symm)
  have hWb : (∫ ω, (∑ k, (WithLp.ofLp (superLearner A ω) k - WithLp.ofLp θs k) ^ 2)
      ∂(superMeasure n (signProductLaw d p) μR (modelNoiseLaw d))) ≤ nativeErrorScale a r ε := by
    simp only [hres]
    exact herr
  have hGlaw := superNoiseSeed_law (n := n) (signProductLaw d p) μR (modelNoiseLaw d)
  have hbase := indepFun_superNoise (signProductLaw d p) μR (modelNoiseLaw d) hA
    (g := id) measurable_id
  have hφ' : Measurable fun t : (Fin n → Bool) × (EuclideanSpace ℝ (Fin d) ×
      (Bool × Fin n → EuclideanSpace ℝ (Fin d))) => ((t.1, t.2.2), WithLp.ofLp t.2.1) :=
    (measurable_fst.prodMk (measurable_snd.comp measurable_snd)).prodMk
      (measurable_ofLp_fin.comp (measurable_fst.comp measurable_snd))
  have hindepG := hbase.comp hφ' measurable_id
  simp only [Function.comp_def, id] at hindepG
  have hbits := iIndepFun_superBits (n := n) (signProductLaw d p) μR (modelNoiseLaw d)
  have hfair := superBits_fair (n := n) (signProductLaw d p) μR (modelNoiseLaw d)
  have hUZ := indepFun_superBits_superData (n := n) (signProductLaw d p) μR (modelNoiseLaw d)
  exact condMutualInfo_gaussian_perturbed_le _ (m := d) (c := WithLp.ofLp θs) (σ := τ)
    (W := nativeErrorScale a r ε) hd hτ measurable_superBits measurable_superData hY
    measurable_superNoiseSeed hGlaw hindepG hbits hfair hUZ hint hWb

end NoisyModel

end LossOnlyTraceability.MainTheoremRemarks


==> anc/lean/LossOnlyTraceability/MainTheoremRemarks/UniformPriorMass.lean <==
import LossOnlyTraceability.TiltFamily.MainLocality
import LossOnlyTraceability.MainTheorem

/-! The hard laws of Theorem 3 carry constant prior mass, uniformly in `τ`.

Under the hypotheses of Theorem 3 (`native_loss_information_law`), for every learner of the class,
every `Q ∈ {Ii, Ij, Is}` and every real `τ`, a parameter `p ∼ Π_{κ(ε)}` drawn from the precommitted
beta prior lies in `(-1,1)^d` and satisfies `Q_{D_p}(X + τ G) ≥ (c₁/2) n/(1 + (τ/ε)²)` with
probability at least `c₁/(2 C₁)`, where `c₁ = mainLowerConstant` and `C₁ = mainUpperConstant` are the
lower and upper constants of Theorem 3 in its Lean form.

The proof is the first-moment step `prior_mass_local_hard` (with `R = 0`) applied to the
prior-averaged lower bound `native_loss_information_prior_averaged_local` and to the pointwise upper
bound `Q_{D_p} ≤ sup_p Q_{D_p} ≤ C₁ n/(1 + (τ/ε)²)` of `native_loss_information_law`, in place of the
`n`-bit cap used by `native_hard_laws_typical` (whose mass `c₁/(4(1 + (τ/ε)²))` decays in `τ`). -/

noncomputable section

namespace LossOnlyTraceability.MainTheoremRemarks

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Theorem 3's hard laws have constant prior mass, uniformly in the noise level.**  Under the
hypotheses of Theorem 3 (`native_loss_information_law`), for every learner of the class, every
`Q ∈ {Ii, Ij, Is}` and every real `τ`, a parameter `p ∼ Π_{κ(ε)}` drawn from the precommitted beta
prior lies in `(-1,1)^d` and satisfies `Q_{D_p}(X + τ G) ≥ (c₁/2) n/(1 + (τ/ε)²)` with probability at
least `c₁/(2 C₁)`, with `c₁ = mainLowerConstant` and `C₁ = mainUpperConstant`. -/
theorem native_hard_laws_uniform_prior_mass
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    mainLowerConstant a b B r L cm cp / (2 * mainUpperConstant a r L H cm)
      ≤ (prior (nativeKappa b B r ε) d).real
        {p | (∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1) ∧
          mainLowerConstant a b B r L cm cp / 2 * (n / (1 + (τ / ε) ^ 2))
            ≤ nativeNoisyInformation Q μR μG φ A Gf τ p} := by
  obtain ⟨hκ, -, -, hn, -⟩ := TiltFamily.main_prior_parameter_facts hg.two_le hg.a_pos hφ.slope_pos
    hg.B_pos hφ.curv_nonneg hcm hcp hε hε0 hn1 hn2 hdim
  haveI := isProbabilityMeasure_prior hκ d
  have hc1 : 0 < mainLowerConstant a b B r L cm cp :=
    mainLowerConstant_pos (a := a) (L := L) (cm := cm) hg.two_le hφ.slope_pos hg.B_pos hcp
  have hC1 : 1 ≤ mainUpperConstant a r L H cm := one_le_mainUpperConstant hg.a_pos hcm
  have hC1pos : 0 < mainUpperConstant a r L H cm := lt_of_lt_of_le one_pos hC1
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have h1x : (0 : ℝ) < 1 + (τ / ε) ^ 2 := by positivity
  have hNn : (0 : ℝ) < n / (1 + (τ / ε) ^ 2) := div_pos hn' h1x
  -- the prior-averaged lower bound, transported to the clipped parameter
  have hlow := (native_loss_information_prior_averaged_local μR μG hφ hg hcm hcp hε hε0 hn1 hn2
    hdim hAcl hGf hGlaw Q τ).1
  have hm := measurable_nativeNoisyInformation_clip μR μG hφm hAcl.1 hGf Q τ
  have hIint : Integrable (fun p => nativeNoisyInformation Q μR μG φ A Gf τ (nativeClip p))
      (prior (nativeKappa b B r ε) d) := by
    refine Integrable.of_bound hm.aestronglyMeasurable (n : ℝ)
      (Filter.Eventually.of_forall fun p => ?_)
    obtain ⟨-, h0, -, hQn⟩ := nativeNoisyInformation_bounds μR μG hφm hAcl.1 hGf Q τ
      (nativeClip_mem p)
    rw [Real.norm_eq_abs, abs_of_nonneg h0]
    exact hQn
  have hae : (fun p => nativeNoisyInformation Q μR μG φ A Gf τ (nativeClip p))
      =ᵐ[prior (nativeKappa b B r ε) d] fun p => nativeNoisyInformation Q μR μG φ A Gf τ p := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    rw [nativeClip_of_mem fun k => Set.Ioo_subset_Icc_self (hp k)]
  have hlow' : mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2))
      ≤ ∫ p, nativeNoisyInformation Q μR μG φ A Gf τ (nativeClip p)
        ∂(prior (nativeKappa b B r ε) d) := by
    rw [integral_congr_ae hae]
    exact hlow
  -- the pointwise upper bound of Theorem 3: every law is below the worst case
  have hup := (native_loss_information_law μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl
    hGf hGlaw Q τ).2
  have hup' : (⨆ q : productCube d, nativeNoisyInformation Q μR μG φ A Gf τ q)
      ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := hup
  have hbdd : BddAbove (Set.range fun q : productCube d =>
      nativeNoisyInformation Q μR μG φ A Gf τ q) := by
    refine ⟨n, ?_⟩
    rintro _ ⟨q, rfl⟩
    exact (nativeNoisyInformation_bounds μR μG hφm hAcl.1 hGf Q τ q.2).2.2.2
  have hIN : ∀ p, nativeNoisyInformation Q μR μG φ A Gf τ (nativeClip p)
      ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
    intro p
    have h := le_ciSup hbdd (⟨nativeClip p, nativeClip_mem p⟩ : productCube d)
    exact h.trans hup'
  -- the first-moment step with `R = 0`
  have hmain := TiltFamily.prior_mass_local_hard (prior (nativeKappa b B r ε) d) hm
    (measurable_const : Measurable fun _ : Fin d → ℝ => (0 : ℝ)) hIint (integrable_const (0 : ℝ))
    (N := mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2))) (v := 0)
    (Bd := mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2)))
    (β := mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2)) / 2) (t := 1)
    (mul_pos hC1pos hNn) one_pos (mul_pos hc1 hNn).le le_rfl hIN (fun _ => le_rfl) hlow'
    (by simp)
  have hval : mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2))
        / (2 * (mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)))) - 0 / 1
      = mainLowerConstant a b B r L cm cp / (2 * mainUpperConstant a r L H cm) := by
    have hN0 : (n : ℝ) / (1 + (τ / ε) ^ 2) ≠ 0 := hNn.ne'
    have hC0 : mainUpperConstant a r L H cm ≠ 0 := hC1pos.ne'
    rw [zero_div, sub_zero, div_eq_div_iff (mul_ne_zero two_ne_zero (mul_ne_zero hC0 hN0))
      (mul_ne_zero two_ne_zero hC0)]
    ring
  rw [hval] at hmain
  refine hmain.trans ?_
  have hS : (prior (nativeKappa b B r ε) d) {p : Fin d → ℝ | ∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1}ᶜ
      = 0 := ae_iff.1 (prior_ae_mem_Ioo hκ d)
  rw [measureReal_def, ← measure_inter_conull hS, ← measureReal_def]
  refine measureReal_mono fun p hp => ?_
  obtain ⟨⟨-, h2⟩, hpS⟩ := hp
  have hclip : nativeClip p = p := nativeClip_of_mem fun k => Set.Ioo_subset_Icc_self (hpS k)
  refine ⟨hpS, ?_⟩
  have h2' : mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2)) / 2
      ≤ nativeNoisyInformation Q μR μG φ A Gf τ p := by
    simpa only [hclip] using h2
  calc mainLowerConstant a b B r L cm cp / 2 * (n / (1 + (τ / ε) ^ 2))
      = mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2)) / 2 := by ring
    _ ≤ nativeNoisyInformation Q μR μG φ A Gf τ p := h2'

end LossOnlyTraceability.MainTheoremRemarks


==> anc/lean/LossOnlyTraceability/MainThresholdPositivity.lean <==
import LossOnlyTraceability.MainTheoremRecipe
import LossOnlyTraceability.MainTheorem

/-! Positivity of the explicit threshold `ε₀ = mainThreshold a b B r H cm cp` of Theorem 3,
so that the regime "for sufficiently small positive `ε`" is not vacuous.

`mainThreshold` is the minimum of the five explicit quantities `1`, `β/8`, `1/(4Hγ₁² + 1)`,
`c₋ m₁²/(16 H² γ² κ_C + 1)` and `c₋ m₁/(2 H κ_C + 1)` of `MainTheoremRecipe`.  Each is positive as
soon as the calibration slope `β` and the signal rate `m₁` are positive and the constants `H`,
`κ_C` in the denominators are nonnegative; this needs only `0 < b`, `0 < B`, `2 ≤ r`, `0 ≤ H`,
`0 < c₋` and `0 < c₊`.  No hypothesis on `a` is needed: `a` enters only through the learner
constant `ω` (a square, hence nonnegative for every real `a`) and the mixed constant `γ` (which
appears squared), so the denominators are at least `1` regardless of `a`.

This is positivity of the sufficient threshold `mainThreshold`, the minimum of five explicit
quantities chosen so that `main_recipe_orders` holds; `mainThreshold` is not identified with the
threshold `ε₁` of Appendix D.7. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section ThresholdPositivity

/-- The signal rate `m₁ = 1/(c₊ γ₁^{2/q})` is positive for `c₊ > 0` and class constants
`b, B > 0`, `r ≥ 2`. -/
theorem mainSignalRate_pos {b B r cp : ℝ} (hb : 0 < b) (hB : 0 < B) (hr : 2 ≤ r)
    (hcp : 0 < cp) : 0 < mainSignalRate b B r cp := by
  have hsG := mainScaleRoot_pos hb hB hr
  unfold mainSignalRate
  positivity

/-- The learner constant `ω` is a square, hence nonnegative for every real `a, b, B, r`. -/
theorem mainLearnerConstant_nonneg (a b B r : ℝ) : 0 ≤ mainLearnerConstant a b B r := by
  unfold mainLearnerConstant
  positivity

/-- The energy constant `κ_C = 4ω + √ω/(8c)` is nonnegative for every real `a, b, B, r`. -/
theorem mainEnergyConstant_nonneg (a b B r : ℝ) : 0 ≤ mainEnergyConstant a b B r := by
  have hc := matrixEnergyC_pos
  have hω := mainLearnerConstant_nonneg a b B r
  unfold mainEnergyConstant
  positivity

/-- **Positivity of the threshold of Theorem 3.**  The sufficient threshold
`ε₀ = mainThreshold a b B r H cm cp` is positive whenever `0 < b`, `0 < B`, `2 ≤ r`, `0 ≤ H`,
`0 < c₋` and `0 < c₊`.  The hypotheses are those provided by Assumption 2 (`NativeLinkClass`
gives `0 < b` and `0 ≤ H`; `NativeRegularizerClass` gives `2 ≤ r` and `0 < B`) together with the
positive sample multipliers of Theorem 3; no hypothesis on `a` is needed.  This concerns
`mainThreshold`, not the threshold `ε₁` of Appendix D.7. -/
theorem mainThreshold_pos {a b B r H cm cp : ℝ} (hb : 0 < b) (hB : 0 < B) (hr : 2 ≤ r)
    (hH : 0 ≤ H) (hcm : 0 < cm) (hcp : 0 < cp) : 0 < mainThreshold a b B r H cm cp := by
  have hβ := nativeSlope_pos hb hB hr
  have hm := mainSignalRate_pos hb hB hr hcp
  have hκC := mainEnergyConstant_nonneg a b B r
  unfold mainThreshold
  refine lt_min (lt_min one_pos (by positivity)) (lt_min (by positivity) (lt_min ?_ ?_))
  · positivity
  · positivity

/-- The threshold of Theorem 3 is positive under Assumption 2 (`NativeLinkClass φ b L H`,
`NativeRegularizerClass g a B r Lg`) and positive sample multipliers, the hypotheses of
`native_loss_information_law`. -/
theorem mainThreshold_pos_of_class {d : ℕ} {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ}
    {b L H a B r Lg : ℝ} (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg)
    {cm cp : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) : 0 < mainThreshold a b B r H cm cp :=
  mainThreshold_pos hφ.slope_pos hg.B_pos hg.two_le hφ.curv_nonneg hcm hcp

/-- **The regime of Theorem 3 is nonempty.**  There is a positive accuracy `ε` at or below the
threshold `ε₀ = mainThreshold a b B r H cm cp`; equivalently, "`0 < ε ≤ ε₀`" is satisfiable, so
the hypothesis `hε0 : ε ≤ mainThreshold …` of `native_loss_information_law` is not vacuous. -/
theorem exists_pos_le_mainThreshold {a b B r H cm cp : ℝ} (hb : 0 < b) (hB : 0 < B) (hr : 2 ≤ r)
    (hH : 0 ≤ H) (hcm : 0 < cm) (hcp : 0 < cp) :
    ∃ ε : ℝ, 0 < ε ∧ ε ≤ mainThreshold a b B r H cm cp :=
  ⟨mainThreshold a b B r H cm cp, mainThreshold_pos hb hB hr hH hcm hcp, le_rfl⟩

/-- The explicit point `ε₀/2` lies in the regime `(0, ε₀]` of Theorem 3. -/
theorem half_mainThreshold_mem_Ioc {a b B r H cm cp : ℝ} (hb : 0 < b) (hB : 0 < B) (hr : 2 ≤ r)
    (hH : 0 ≤ H) (hcm : 0 < cm) (hcp : 0 < cp) :
    mainThreshold a b B r H cm cp / 2 ∈ Set.Ioc (0 : ℝ) (mainThreshold a b B r H cm cp) := by
  have h := mainThreshold_pos (a := a) hb hB hr hH hcm hcp
  exact ⟨by positivity, by linarith⟩

end ThresholdPositivity

section SmallEpsilon

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Theorem 3 in the "sufficiently small `ε`" form.**  Under Assumption 2 and positive sample
multipliers `c₋, c₊`, there is a positive threshold `ε₀` (namely `mainThreshold a b B r H cm cp`,
which depends only on the class constants and on `c₋, c₊`) such that for every `0 < ε ≤ ε₀`, every
sample size `n` with `c₋ ε^{-2/q} ≤ n ≤ c₊ ε^{-2/q}`, every dimension `d ≥ C max{n, ε^{-2/q}}`,
every learner of the class, every Gaussian noise realization, every `Q ∈ {Ii, Ij, Is}` and every
real `τ`, the two-sided bound of `native_loss_information_law` holds with the same constants
`c₁ = mainLowerConstant` and `C₁ = mainUpperConstant`.  The witness for the threshold is the
sufficient threshold `mainThreshold`, not the threshold `ε₁` of Appendix D.7. -/
theorem native_loss_information_law_small_epsilon
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) :
    ∃ ε₀ : ℝ, 0 < ε₀ ∧ ∀ ε : ℝ, 0 < ε → ε ≤ ε₀ → ∀ n : ℕ,
      cm * ε ^ (-(2 / powerDualExponent r)) ≤ n →
      (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)) →
      mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d →
      ∀ A ∈ nativeAccurateLearners n d μR φ g ε,
      ∀ Gf : Ng → Fin n → ℝ, Measurable Gf →
        μG.map Gf = (Measure.pi fun _ : Fin n => gaussianReal 0 1) →
        ∀ (Q : InfoDirection) (τ : ℝ),
          mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2))
              ≤ nativeWorstInformation Q μR μG φ A Gf τ ∧
            nativeWorstInformation Q μR μG φ A Gf τ
              ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) :=
  ⟨mainThreshold a b B r H cm cp, mainThreshold_pos_of_class hφ hg hcm hcp,
    fun _ hε hε0 _ hn1 hn2 hdim _ hAcl _ hGf hGlaw Q τ =>
      native_loss_information_law μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl hGf hGlaw
        Q τ⟩

end SmallEpsilon

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/MatchedGrowthCounterexample.lean <==
import LossOnlyTraceability.LowerCurvatureExclusion

/-! # The matched-growth counterexample of Proposition 11, as one theorem

Proposition 11 (Section 6, proved in Appendix G.2) shows that matched growth is needed:
for `g(θ) = ‖θ‖²/2` on the unit ball, `D_g(y, x) ≥ ‖y − x‖⁴/8`, but the matching quartic upper
growth fails near zero; for the empirical-mean learner with the linear link, `ε = n^{-2/3}` and
`τ = ε`, the learner is `ε`-accurate, yet
`sup_p I_{D_p}(X + ε G; U | Z̃) = O(n^{1/3}) = o(n)` for `d ≥ 32 n`, so a version of Theorem 3
that used only the lower quartic curvature would incorrectly predict `Ω(n)` at that design scale.

* `matched_growth_counterexample` states all clauses for `n ≥ 16`, `d ≥ 32 n`: the lower quartic
  modulus, the failure of quartic upper growth near zero, the `n^{-2/3}`-accuracy of the mean
  learner on every law on the unit ball (through `1/(2n) ≤ n^{-2/3}`), and the bound `3 n^{1/3}`
  on `Is` at `τ = n^{-2/3}`, at every product law and for the supremum over the cube.
* `quadratic_not_quartic_regularizer_class`: `‖θ‖²/2` is not a regularizer of Assumption 2 with
  `r = 4`, for any constants.
* `tendsto_three_rpow_third_div`, `eventually_three_rpow_third_lt`: `3 n^{1/3} = o(n)`.
* `lower_quartic_only_law_fails`: for any dimensions `d_n ≥ 32 n`, no `c > 0` satisfies
  `c n ≤ sup_p Is_{D_p}(X + n^{-2/3} G)` for all `n ≥ 16`.

The mathematical content is proved in other files (`quadratic_bregman_lower_quartic`,
`quadratic_fails_quartic_upper_growth`, `integral_powerLinearRisk_two_average_sub_le`,
`boundary_release_separation`); this file assembles it and adds the elementary comparisons. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory Filter Topology
open scoped InnerProductSpace BigOperators

universe u

section MatchedGrowth

/-- `1/(2n) ≤ n^{-2/3}` for `n ≥ 1`: the mean learner's accuracy `1/(2n)` meets the design
accuracy `ε = n^{-2/3}`. -/
theorem one_div_two_mul_le_rpow_neg_two_thirds {n : ℕ} (hn : 0 < n) :
    1 / (2 * (n : ℝ)) ≤ (n : ℝ) ^ (-(2 / 3 : ℝ)) := by
  have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have h1 : (n : ℝ) ^ (-1 : ℝ) ≤ (n : ℝ) ^ (-(2 / 3 : ℝ)) :=
    Real.rpow_le_rpow_of_exponent_le hn1 (by norm_num)
  rw [Real.rpow_neg_one] at h1
  have h2 : 1 / (2 * (n : ℝ)) ≤ (n : ℝ)⁻¹ := by
    rw [one_div, inv_le_inv₀ (by positivity) hnpos]
    linarith
  linarith

/-- `3 n^{1/3}/n → 0`: the upper bound `3 n^{1/3}` of Proposition 11 is `o(n)`. -/
theorem tendsto_three_rpow_third_div :
    Tendsto (fun n : ℕ => 3 * (n : ℝ) ^ (1 / 3 : ℝ) / n) atTop (𝓝 0) := by
  have h : Tendsto (fun x : ℝ => x ^ (-(2 / 3 : ℝ))) atTop (𝓝 0) :=
    tendsto_rpow_neg_atTop (by norm_num)
  have h2 := (h.comp tendsto_natCast_atTop_atTop).const_mul 3
  rw [mul_zero] at h2
  refine h2.congr' ?_
  filter_upwards [eventually_gt_atTop 0] with n hn
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  simp only [Function.comp_apply]
  rw [mul_div_assoc]
  congr 1
  rw [eq_div_iff hnpos.ne', ← Real.rpow_add_one hnpos.ne']
  norm_num

/-- For every `c > 0`, eventually `3 n^{1/3} < c n`. -/
theorem eventually_three_rpow_third_lt {c : ℝ} (hc : 0 < c) :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n → 3 * (n : ℝ) ^ (1 / 3 : ℝ) < c * n := by
  have hev := tendsto_three_rpow_third_div.eventually (eventually_lt_nhds hc)
  obtain ⟨N, hN⟩ := eventually_atTop.1 (hev.and (eventually_gt_atTop 0))
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨h1, h2⟩ := hN n hn
  have hnpos : (0 : ℝ) < n := by exact_mod_cast h2
  rw [div_lt_iff₀ hnpos] at h1
  linarith

/-- The quadratic regularizer `‖θ‖²/2` is not a regularizer of Assumption 2 with `r = 4`, for any
constants `a, B, L_g`: the matched upper growth `g(x) ≤ B‖x‖⁴` fails near zero. -/
theorem quadratic_not_quartic_regularizer_class {d : ℕ} (hd : 0 < d) (a B Lg : ℝ) :
    ¬ NativeRegularizerClass (fun θ : EuclideanSpace ℝ (Fin d) => ‖θ‖ ^ 2 / 2) a B 4 Lg := by
  intro hg
  let v : EuclideanSpace ℝ (Fin d) := EuclideanSpace.single ⟨0, hd⟩ 1
  have hv : ‖v‖ = 1 := by simp [v]
  obtain ⟨x, -, hx1, hx⟩ := quadratic_fails_quartic_upper_growth v hv hg.B_pos one_pos
  have hle := hg.le_growth x hx1.le
  rw [Real.rpow_ofNat] at hle
  linarith

/-- **The matched-growth counterexample of Proposition 11 for the mean learner, as one
theorem.**  For
`n ≥ 16` and `d ≥ 32 n`:

1. `g(θ) = ‖θ‖²/2` has the lower quartic modulus `D_g(y, x) ≥ ‖y − x‖⁴/8` on the unit ball;
2. no quartic upper growth `B‖x‖⁴ ≥ ‖x‖²/2` holds near zero, for any `B > 0`;
3. the empirical-mean learner `θ̂ = Z̄` of `f₂(θ, z) = ‖θ‖²/2 − ⟪θ, z⟫` (linear link `φ(t) = −t`)
   is `n^{-2/3}`-accurate on every law on the closed unit ball (pairwise independent draws);
4. the upper bound of Proposition 11 at `τ = ε = n^{-2/3}`: `Is_{D_p}(X + τ G) ≤ 3 n^{1/3}` at every product sign law `D_p`;
5. hence `sup_{p ∈ [-1,1]^d} Is_{D_p}(X + τ G) ≤ 3 n^{1/3}`. -/
theorem matched_growth_counterexample {d n : ℕ} (hn : 16 ≤ n) (hnd : 32 * n ≤ d) :
    (∀ x y : EuclideanSpace ℝ (Fin d), ‖x‖ ≤ 1 → ‖y‖ ≤ 1 →
      ‖y - x‖ ^ 4 / 8 ≤ ‖y‖ ^ 2 / 2 - ‖x‖ ^ 2 / 2 - ⟪x, y - x⟫_ℝ) ∧
    (∀ B δ : ℝ, 0 < B → 0 < δ →
      ∃ x : EuclideanSpace ℝ (Fin d), 0 < ‖x‖ ∧ ‖x‖ < δ ∧ B * ‖x‖ ^ 4 < ‖x‖ ^ 2 / 2) ∧
    (∀ {Ω : Type u} [MeasurableSpace Ω] (P : Measure Ω) [IsProbabilityMeasure P]
        (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
        (∀ᵐ z ∂D, ‖z‖ ≤ 1) → ∀ Z : Fin n → Ω → EuclideanSpace ℝ (Fin d),
        (∀ i, Measurable (Z i)) → (∀ i, P.map (Z i) = D) →
        (Pairwise fun i j => IndepFun (Z i) (Z j) P) →
        ∫ ω, (powerLinearRisk 2 D (trainingAverage fun i => Z i ω)
          - sInf (powerLinearRisk 2 D '' Metric.closedBall 0 1)) ∂P
          ≤ (n : ℝ) ^ (-(2 / 3 : ℝ))) ∧
    (∀ (p : Fin d → ℝ) (Dp : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure Dp],
      IsSignProductLaw d p Dp →
        releaseInfoS (boundaryMeasure n Dp)
          (fun ω => meanPairRelease ω + (n : ℝ) ^ (-(2 / 3 : ℝ)) • superNoiseSeed ω)
          superBits superData ≤ 3 * (n : ℝ) ^ (1 / 3 : ℝ)) ∧
    (⨆ p : {p : Fin d → ℝ // ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1},
        releaseInfoS (boundaryMeasure n (signProductLaw d p))
          (fun ω => meanPairRelease ω + (n : ℝ) ^ (-(2 / 3 : ℝ)) • superNoiseSeed ω)
          superBits superData) ≤ 3 * (n : ℝ) ^ (1 / 3 : ℝ) := by
  have hn0 : 0 < n := by omega
  have hd0 : 0 < d := by omega
  have h0cube : ∀ k, (0 : Fin d → ℝ) k ∈ Set.Icc (-1 : ℝ) 1 :=
    fun _ => ⟨by norm_num, by norm_num⟩
  have hsep : ∀ (p : Fin d → ℝ) (Dp : Measure (EuclideanSpace ℝ (Fin d)))
      [IsProbabilityMeasure Dp], IsSignProductLaw d p Dp →
        releaseInfoS (boundaryMeasure n Dp)
          (fun ω => meanPairRelease ω + (n : ℝ) ^ (-(2 / 3 : ℝ)) • superNoiseSeed ω)
          superBits superData ≤ 3 * (n : ℝ) ^ (1 / 3 : ℝ) := by
    intro p Dp _ hDp
    haveI := isProbabilityMeasure_signProductLaw h0cube
    exact (boundary_release_separation hDp (isSignProductLaw_signProductLaw h0cube) hn hnd).1
  refine ⟨fun x y hx hy => quadratic_bregman_lower_quartic x y hx hy, ?_, ?_, hsep, ?_⟩
  · intro B δ hB hδ
    let v : EuclideanSpace ℝ (Fin d) := EuclideanSpace.single ⟨0, hd0⟩ 1
    have hv : ‖v‖ = 1 := by simp [v]
    exact quadratic_fails_quartic_upper_growth v hv hB hδ
  · intro Ω _ P _ D _ hD Z hZm hlaw hindep
    exact (integral_powerLinearRisk_two_average_sub_le P hn0 hD Z hZm hlaw hindep).trans
      (one_div_two_mul_le_rpow_neg_two_thirds hn0)
  · haveI : Nonempty {p : Fin d → ℝ // ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1} := ⟨⟨0, h0cube⟩⟩
    refine ciSup_le fun p => ?_
    haveI := isProbabilityMeasure_signProductLaw p.2
    exact hsep p (signProductLaw d p) (isSignProductLaw_signProductLaw p.2)

/-- **A lower-quartic-only law fails.**  For any dimensions `d_n ≥ 32 n`, there is no `c > 0` with
`c n ≤ sup_{p ∈ [-1,1]^{d_n}} Is_{D_p}(X + n^{-2/3} G)` for every `n ≥ 16`, although the
empirical-mean learner is `n^{-2/3}`-accurate: the `Ω(n)` prediction of a hypothetical theorem
based only on the lower quartic modulus is false at the design scale `n = ε^{-3/2}`. -/
theorem lower_quartic_only_law_fails (dim : ℕ → ℕ) (hdim : ∀ n, 32 * n ≤ dim n) :
    ¬ ∃ c : ℝ, 0 < c ∧ ∀ n : ℕ, 16 ≤ n →
      c * n ≤ ⨆ p : {p : Fin (dim n) → ℝ // ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1},
        releaseInfoS (boundaryMeasure n (signProductLaw (dim n) p))
          (fun ω => meanPairRelease ω + (n : ℝ) ^ (-(2 / 3 : ℝ)) • superNoiseSeed ω)
          superBits superData := by
  rintro ⟨c, hc, h⟩
  obtain ⟨N, hN⟩ := eventually_three_rpow_third_lt hc
  have hm16 : 16 ≤ max N 16 := le_max_right _ _
  have h1 := h (max N 16) hm16
  have h2 := (matched_growth_counterexample.{0} (d := dim (max N 16)) hm16 (hdim _)).2.2.2.2
  have h3 := hN (max N 16) (le_max_left _ _)
  linarith

end MatchedGrowth

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/MatrixTail.lean <==
import LossOnlyTraceability.SphereNet
import LossOnlyTraceability.SubGaussianMatrix
import Mathlib.Analysis.Complex.ExponentialBounds

/-! Lemma 9 (operator-norm tails in linear dimension), assembled: the bridge from column
energies to the `ℓ²` operator norm of the random matrix, the net display
`E exp (λ d (1 − η)² ‖B‖²) ≤ (1 + 2/η)^n (1 − 2λ)^(−d/2)`, Jensen and Markov, the exact
specialization `η = 1/30`, `λ = 19/80` to the constants `K` and `s`, the difference-row tail via
rescaling, and the certified bound `K(1/32) < 2.031`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory Real
open scoped InnerProductSpace BigOperators ENNReal NNReal Matrix Matrix.Norms.L2Operator

/-- The random `n × d` matrix whose `(i, k)` entry at `ω` is `ξ i k ω`. -/
def entryMatrix {Ω : Type*} {n d : ℕ} (ξ : Fin n → Fin d → Ω → ℝ) (ω : Ω) :
    Matrix (Fin n) (Fin d) ℝ :=
  Matrix.of fun i k => ξ i k ω

/-- Bridge between `columnEnergy` and the Euclidean norm: for `w ∈ ℝ^n`,
`‖Bᵀ w‖² = ∑_k (∑_i w_i ξ_{i,k})²` for the matrix `B = entryMatrix ξ ω`. -/
theorem norm_sq_toEuclideanLin_transpose_eq_columnEnergy {Ω : Type*} {n d : ℕ}
    (ξ : Fin n → Fin d → Ω → ℝ) (ω : Ω) (w : EuclideanSpace ℝ (Fin n)) :
    ‖Matrix.toEuclideanLin (entryMatrix ξ ω)ᵀ w‖ ^ 2 = columnEnergy ξ (fun i => w i) ω := by
  rw [EuclideanSpace.norm_sq_eq]
  unfold columnEnergy
  refine Finset.sum_congr rfl fun k _ => ?_
  rw [Real.norm_eq_abs, sq_abs]
  congr 1
  simp [Matrix.toEuclideanLin, entryMatrix, Matrix.mulVec, dotProduct, mul_comm]

/-- A unit vector of `EuclideanSpace ℝ (Fin n)` has coordinates with squares summing to one. -/
theorem sum_sq_eq_one_of_norm_eq_one {n : ℕ} {w : EuclideanSpace ℝ (Fin n)} (hw : ‖w‖ = 1) :
    ∑ i, w i ^ 2 = 1 := by
  have h := EuclideanSpace.norm_sq_eq w
  rw [hw] at h
  simp only [Real.norm_eq_abs, sq_abs, one_pow] at h
  exact h.symm

/-- The squared operator norm of `entryMatrix ξ` is measurable when all entries are. -/
theorem measurable_opNorm_sq_entryMatrix {Ω : Type*} {mΩ : MeasurableSpace Ω} {n d : ℕ}
    {ξ : Fin n → Fin d → Ω → ℝ} (hmeas : ∀ i k, Measurable (ξ i k)) :
    Measurable (fun ω => ‖entryMatrix ξ ω‖ ^ 2) := by
  have hc : Continuous (fun x : Fin n → Fin d → ℝ => ‖(Matrix.of x : Matrix (Fin n) (Fin d) ℝ)‖ ^ 2) :=
    (continuous_norm.comp (Matrix.ofLinearEquiv ℝ :
      (Fin n → Fin d → ℝ) ≃ₗ[ℝ] Matrix (Fin n) (Fin d) ℝ).toContinuousLinearEquiv.continuous).pow 2
  have hm : Measurable (fun ω (i : Fin n) (k : Fin d) => ξ i k ω) :=
    measurable_pi_lambda _ fun i => measurable_pi_lambda _ fun k => hmeas i k
  exact hc.measurable.comp hm

/-- Pointwise union bound over a net: if `N` is a nonempty finite set on which the squared net
inequality holds for `B = entryMatrix ξ ω`, then
`exp (λ d (1 − η)² ‖B‖²) ≤ ∑_{w ∈ N} exp (λ d ‖Bᵀ w‖²)` for `0 ≤ λ`, `η < 1`. -/
theorem exp_opNorm_sq_le_sum_net {Ω : Type*} {n d : ℕ} (ξ : Fin n → Fin d → Ω → ℝ) (ω : Ω)
    {N : Finset (EuclideanSpace ℝ (Fin n))} (hN : N.Nonempty) {η l : ℝ} (hη1 : η < 1)
    (hl0 : 0 ≤ l)
    (hnet : ‖entryMatrix ξ ω‖ ^ 2 ≤
      ((1 - η) ^ 2)⁻¹ * N.sup' hN (fun w => ‖Matrix.toEuclideanLin (entryMatrix ξ ω)ᵀ w‖ ^ 2)) :
    exp (l * d * (1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2) ≤
      ∑ w ∈ N, exp (l * d * columnEnergy ξ (fun i => w i) ω) := by
  obtain ⟨w0, hw0, heq⟩ :=
    Finset.exists_mem_eq_sup' hN (fun w => ‖Matrix.toEuclideanLin (entryMatrix ξ ω)ᵀ w‖ ^ 2)
  rw [heq, norm_sq_toEuclideanLin_transpose_eq_columnEnergy] at hnet
  have hpos : 0 < (1 - η) ^ 2 := by have : 0 < 1 - η := by linarith
                                    positivity
  have hld : 0 ≤ l * d := by positivity
  have h1 : l * d * (1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2 ≤
      l * d * columnEnergy ξ (fun i => w0 i) ω := by
    have h2 : (1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2 ≤ columnEnergy ξ (fun i => w0 i) ω := by
      have := mul_le_mul_of_nonneg_left hnet hpos.le
      rwa [← mul_assoc, mul_inv_cancel₀ hpos.ne', one_mul] at this
    calc l * d * (1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2
        = l * d * ((1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2) := by ring
      _ ≤ l * d * columnEnergy ξ (fun i => w0 i) ω := mul_le_mul_of_nonneg_left h2 hld
  exact (exp_le_exp.2 h1).trans (Finset.single_le_sum
    (f := fun w : EuclideanSpace ℝ (Fin n) => exp (l * d * columnEnergy ξ (fun i => w i) ω))
    (fun _ _ => (exp_pos _).le) hw0)

/-- Lemma 9, the net display: for measurable entries `ξ i k` independent over pairs `(i, k)`, each
with sub-Gaussian MGF of proxy `1/d`, `0 < η < 1` and `0 ≤ λ < 1/2`, the variable
`exp (λ d (1 − η)² ‖B‖²)` is integrable and `E exp (λ d (1 − η)² ‖B‖²) ≤ (1 + 2/η)^n (1 − 2λ)^(−d/2)`. -/
theorem integral_exp_opNorm_sq_entryMatrix_le {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {P : Measure Ω} {n d : ℕ} {ξ : Fin n → Fin d → Ω → ℝ}
    (hmeas : ∀ i k, Measurable (ξ i k))
    (hind : iIndepFun (fun p : Fin n × Fin d => ξ p.1 p.2) P)
    (hsub : ∀ i k, HasSubgaussianMGF (ξ i k) (d : ℝ≥0)⁻¹ P)
    {η l : ℝ} (hη0 : 0 < η) (hη1 : η < 1) (hl0 : 0 ≤ l) (hl : l < 1 / 2) :
    Integrable (fun ω => exp (l * d * (1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2)) P ∧
      ∫ ω, exp (l * d * (1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2) ∂P ≤
        (1 + 2 / η) ^ n * (1 - 2 * l) ^ (-(d : ℝ) / 2) := by
  have hP := hind.isProbabilityMeasure
  have hmX : Measurable (fun ω => exp (l * d * (1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2)) :=
    measurable_exp.comp ((measurable_opNorm_sq_entryMatrix hmeas).const_mul _)
  have hb1 : 1 ≤ (1 - 2 * l) ^ (-(d : ℝ) / 2) :=
    one_le_rpow_of_pos_of_le_one_of_nonpos (by linarith) (by linarith)
      (by have : (0 : ℝ) ≤ d := by positivity
          linarith)
  rcases Nat.eq_zero_or_pos n with rfl | hn
  · have hz : ∀ ω, entryMatrix ξ ω = 0 := fun ω => Subsingleton.elim _ _
    simp only [hz, norm_zero]
    refine ⟨integrable_const _, ?_⟩
    simpa using hb1
  obtain ⟨N, hN, hNs, hcard, hnet⟩ := exists_sphere_net_opNorm_sq_le hn hη0 hη1
  have hunit : ∀ w ∈ N, ∑ i, w i ^ 2 = 1 := fun w hw =>
    sum_sq_eq_one_of_norm_eq_one (mem_sphere_zero_iff_norm.1 (hNs hw))
  have hpt : ∀ ω, exp (l * d * (1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2) ≤
      ∑ w ∈ N, exp (l * d * columnEnergy ξ (fun i => w i) ω) := by
    intro ω
    refine exp_opNorm_sq_le_sum_net ξ ω hN hη1 hl0 ?_
    rw [← l2_opNorm_transpose_real (entryMatrix ξ ω), Matrix.l2_opNorm_def]
    exact hnet _ _
  have hint : ∀ w ∈ N, Integrable (fun ω => exp (l * d * columnEnergy ξ (fun i => w i) ω)) P :=
    fun w hw => (integral_exp_columnEnergy_le hmeas hind hsub _ (hunit w hw) hl0 hl).1
  have hsum : Integrable (fun ω => ∑ w ∈ N, exp (l * d * columnEnergy ξ (fun i => w i) ω)) P :=
    integrable_finsetSum N hint
  have hX : Integrable (fun ω => exp (l * d * (1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2)) P :=
    hsum.mono' hmX.aestronglyMeasurable (ae_of_all _ fun ω => by
      rw [Real.norm_of_nonneg (exp_pos _).le]; exact hpt ω)
  refine ⟨hX, ?_⟩
  calc ∫ ω, exp (l * d * (1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2) ∂P
      ≤ ∫ ω, ∑ w ∈ N, exp (l * d * columnEnergy ξ (fun i => w i) ω) ∂P :=
        integral_mono hX hsum hpt
    _ = ∑ w ∈ N, ∫ ω, exp (l * d * columnEnergy ξ (fun i => w i) ω) ∂P :=
        integral_finsetSum N hint
    _ ≤ ∑ _w ∈ N, (1 - 2 * l) ^ (-(d : ℝ) / 2) := Finset.sum_le_sum fun w hw =>
        (integral_exp_columnEnergy_le hmeas hind hsub _ (hunit w hw) hl0 hl).2
    _ = N.card * (1 - 2 * l) ^ (-(d : ℝ) / 2) := by rw [Finset.sum_const, nsmul_eq_mul]
    _ ≤ (1 + 2 / η) ^ n * (1 - 2 * l) ^ (-(d : ℝ) / 2) :=
        mul_le_mul_of_nonneg_right hcard (by positivity)

/-- Jensen's step through an exponential moment: for a measurable `X ≥ 0`, `t > 0`, `exp (t X)`
integrable with `E exp (t X) ≤ M`, the variable `X` is integrable and `E X ≤ (1/t) log M`. -/
theorem integral_le_log_div_of_integral_exp_le {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {P : Measure Ω} [IsProbabilityMeasure P] {X : Ω → ℝ} (hXm : Measurable X)
    (hX0 : ∀ ω, 0 ≤ X ω) {t M : ℝ} (ht : 0 < t)
    (hint : Integrable (fun ω => exp (t * X ω)) P) (hM : ∫ ω, exp (t * X ω) ∂P ≤ M) :
    Integrable X P ∧ ∫ ω, X ω ∂P ≤ (1 / t) * log M := by
  have hXi : Integrable X P := by
    refine (hint.div_const t).mono' hXm.aestronglyMeasurable (ae_of_all _ fun ω => ?_)
    rw [Real.norm_of_nonneg (hX0 ω), le_div_iff₀ ht]
    have := add_one_le_exp (t * X ω)
    nlinarith [hX0 ω]
  refine ⟨hXi, ?_⟩
  set a := t * ∫ ω, X ω ∂P with ha
  have hpt : ∀ ω, exp a * (t * X ω - a + 1) ≤ exp (t * X ω) := by
    intro ω
    have h1 := add_one_le_exp (t * X ω - a)
    have h2 : exp (t * X ω) = exp a * exp (t * X ω - a) := by rw [← exp_add]; ring_nf
    rw [h2]
    exact mul_le_mul_of_nonneg_left h1 (exp_pos a).le
  have hi1 : Integrable (fun ω => t * X ω) P := hXi.const_mul t
  have hi2 : Integrable (fun ω => t * X ω - a) P := hi1.sub (integrable_const a)
  have hi3 : Integrable (fun ω => t * X ω - a + 1) P := hi2.add (integrable_const 1)
  have hlin : Integrable (fun ω => exp a * (t * X ω - a + 1)) P := hi3.const_mul _
  have hle := integral_mono hlin hint hpt
  have hcalc : ∫ ω, exp a * (t * X ω - a + 1) ∂P = exp a := by
    rw [integral_const_mul, integral_add hi2 (integrable_const 1), integral_sub hi1
      (integrable_const a), integral_const_mul]
    simp [ha]
  rw [hcalc] at hle
  have hexp : exp a ≤ M := hle.trans hM
  have hloga : a ≤ log M := by
    have := log_le_log (exp_pos a) hexp
    rwa [log_exp] at this
  rw [one_div, ← div_eq_inv_mul, le_div_iff₀ ht]
  linarith

/-- Markov's step through an exponential moment: for `t ≥ 0` and a real `X` with `exp (t X)`
integrable and `E exp (t X) ≤ M` under a finite measure, `P(X > x) ≤ M exp (−t x)` for every `x`. -/
theorem measureReal_lt_le_of_integral_exp_le {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {P : Measure Ω} [IsFiniteMeasure P] {X : Ω → ℝ} {t M : ℝ} (ht : 0 ≤ t)
    (hint : Integrable (fun ω => exp (t * X ω)) P) (hM : ∫ ω, exp (t * X ω) ∂P ≤ M) (x : ℝ) :
    P.real {ω | x < X ω} ≤ M * exp (-(t * x)) := by
  have hsub : {ω | x < X ω} ⊆ {ω | exp (t * x) ≤ exp (t * X ω)} := fun ω hω =>
    exp_le_exp.2 (mul_le_mul_of_nonneg_left (le_of_lt hω) ht)
  have hmk := mul_meas_ge_le_integral_of_nonneg (ae_of_all _ fun ω => (exp_pos (t * X ω)).le)
    hint (exp (t * x))
  have h1 : P.real {ω | x < X ω} ≤ P.real {ω | exp (t * x) ≤ exp (t * X ω)} :=
    measureReal_mono hsub
  have h2 : exp (t * x) * P.real {ω | x < X ω} ≤ M :=
    ((mul_le_mul_of_nonneg_left h1 (exp_pos _).le).trans hmk).trans hM
  rw [exp_neg, ← div_eq_mul_inv, le_div_iff₀ (exp_pos _), mul_comm]
  exact h2

/-- Lemma 9, the Jensen display for general `0 < η < 1`, `0 < λ < 1/2`, `d > 0`: for measurable
entries independent over pairs with proxy `1/d`, `‖B‖²` is integrable and
`E ‖B‖² ≤ (λ d (1 − η)²)⁻¹ log ((1 + 2/η)^n (1 − 2λ)^(−d/2))`. -/
theorem integral_opNorm_sq_entryMatrix_le_log {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {P : Measure Ω} {n d : ℕ} {ξ : Fin n → Fin d → Ω → ℝ}
    (hmeas : ∀ i k, Measurable (ξ i k))
    (hind : iIndepFun (fun p : Fin n × Fin d => ξ p.1 p.2) P)
    (hsub : ∀ i k, HasSubgaussianMGF (ξ i k) (d : ℝ≥0)⁻¹ P) (hd : 0 < d)
    {η l : ℝ} (hη0 : 0 < η) (hη1 : η < 1) (hl0 : 0 < l) (hl : l < 1 / 2) :
    Integrable (fun ω => ‖entryMatrix ξ ω‖ ^ 2) P ∧
      ∫ ω, ‖entryMatrix ξ ω‖ ^ 2 ∂P ≤
        (1 / (l * d * (1 - η) ^ 2)) * log ((1 + 2 / η) ^ n * (1 - 2 * l) ^ (-(d : ℝ) / 2)) := by
  have hP := hind.isProbabilityMeasure
  obtain ⟨hint, hle⟩ := integral_exp_opNorm_sq_entryMatrix_le hmeas hind hsub hη0 hη1 hl0.le hl
  have ht : 0 < l * d * (1 - η) ^ 2 := by
    have : 0 < 1 - η := by linarith
    have : (0 : ℝ) < d := by exact_mod_cast hd
    positivity
  exact integral_le_log_div_of_integral_exp_le (measurable_opNorm_sq_entryMatrix hmeas)
    (fun ω => by positivity) ht hint hle

/-- Lemma 9, the Markov display for general `0 < η < 1`, `0 ≤ λ < 1/2`: for measurable entries
independent over pairs with proxy `1/d` and every real `x`,
`P(‖B‖² > x) ≤ (1 + 2/η)^n (1 − 2λ)^(−d/2) exp (−λ d (1 − η)² x)`. -/
theorem measureReal_opNorm_sq_entryMatrix_gt_le {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {P : Measure Ω} {n d : ℕ} {ξ : Fin n → Fin d → Ω → ℝ}
    (hmeas : ∀ i k, Measurable (ξ i k))
    (hind : iIndepFun (fun p : Fin n × Fin d => ξ p.1 p.2) P)
    (hsub : ∀ i k, HasSubgaussianMGF (ξ i k) (d : ℝ≥0)⁻¹ P)
    {η l : ℝ} (hη0 : 0 < η) (hη1 : η < 1) (hl0 : 0 ≤ l) (hl : l < 1 / 2) (x : ℝ) :
    P.real {ω | x < ‖entryMatrix ξ ω‖ ^ 2} ≤
      (1 + 2 / η) ^ n * (1 - 2 * l) ^ (-(d : ℝ) / 2) * exp (-(l * d * (1 - η) ^ 2 * x)) := by
  have hP := hind.isProbabilityMeasure
  obtain ⟨hint, hle⟩ := integral_exp_opNorm_sq_entryMatrix_le hmeas hind hsub hη0 hη1 hl0 hl
  have ht : 0 ≤ l * d * (1 - η) ^ 2 := by positivity
  exact measureReal_lt_le_of_integral_exp_le ht hint hle x

/-- The constant `c = (19/40)(29/30)²` of Lemma 9 (`c_net` in Appendix B.2). -/
def matrixEnergyC : ℝ := 19 / 40 * (29 / 30) ^ 2

/-- The constant `K = (2ρ log 61 + log (40/21))/c` of Lemma 9, as a function of `ρ = n/d`
(`K0(ρ)` in Appendix B.2). -/
def matrixEnergyK (ρ : ℝ) : ℝ := (2 * ρ * log 61 + log (40 / 21)) / matrixEnergyC

/-- The tail scale `s = 2/(c d)` of Lemma 9 (`K1` in Appendix B.2). -/
def matrixEnergyS (d : ℕ) : ℝ := 2 / (matrixEnergyC * d)

/-- The constant `c` is positive. -/
theorem matrixEnergyC_pos : 0 < matrixEnergyC := by
  unfold matrixEnergyC; norm_num

/-- The constant `K(ρ)` is nonnegative for `ρ ≥ 0`. -/
theorem matrixEnergyK_nonneg {ρ : ℝ} (hρ : 0 ≤ ρ) : 0 ≤ matrixEnergyK ρ := by
  unfold matrixEnergyK
  have h1 : 0 < log 61 := log_pos (by norm_num)
  have h2 : 0 < log (40 / 21) := log_pos (by norm_num)
  have := matrixEnergyC_pos
  positivity

/-- The exact arithmetic of Lemma 9 at `η = 1/30`, `λ = 19/80`, `d > 0`:
`(1 + 2/η)^n (1 − 2λ)^(−d/2) = exp (λ d (1 − η)² K)` with `K = K(n/d)`, i.e.
`61^n (40/21)^(d/2) = exp (n log 61 + (d/2) log (40/21))`. -/
theorem matrixEnergy_mgf_bound_eq {n d : ℕ} (hd : 0 < d) :
    (1 + 2 / (1 / 30 : ℝ)) ^ n * (1 - 2 * (19 / 80 : ℝ)) ^ (-(d : ℝ) / 2) =
      exp (19 / 80 * d * (1 - 1 / 30) ^ 2 * matrixEnergyK ((n : ℝ) / d)) := by
  have hdr : (0 : ℝ) < d := by exact_mod_cast hd
  have hpos : 0 < (1 + 2 / (1 / 30 : ℝ)) ^ n * (1 - 2 * (19 / 80 : ℝ)) ^ (-(d : ℝ) / 2) := by
    apply mul_pos
    · positivity
    · exact rpow_pos_of_pos (by norm_num) _
  rw [← exp_log hpos]
  congr 1
  rw [log_mul (by positivity) (rpow_pos_of_pos (by norm_num) _).ne', log_pow,
    log_rpow (by norm_num)]
  have h61 : (1 + 2 / (1 / 30 : ℝ)) = 61 := by norm_num
  have h21 : (1 - 2 * (19 / 80 : ℝ)) = (40 / 21)⁻¹ := by norm_num
  rw [h61, h21, log_inv]
  unfold matrixEnergyK matrixEnergyC
  field_simp
  ring

/-- The identity `λ d (1 − η)² s = 1` at `η = 1/30`, `λ = 19/80`, `d > 0`. -/
theorem matrixEnergy_rate_mul_S {d : ℕ} (hd : 0 < d) :
    19 / 80 * d * (1 - 1 / 30 : ℝ) ^ 2 * matrixEnergyS d = 1 := by
  have hdr : (0 : ℝ) < d := by exact_mod_cast hd
  unfold matrixEnergyS matrixEnergyC
  field_simp
  ring

/-- The mean and tail bounds of Lemma 9 for the core matrix, in the form for all `n` and `d` of
Appendix B.2: for measurable entries `ξ i k` independent over pairs,
each with sub-Gaussian MGF of proxy `1/d`, `‖B‖²_op` is integrable, `E ‖B‖²_op ≤ K` and
`P(‖B‖²_op > K + s u) ≤ exp (−u)` for every real `u` (in particular `u ≥ 0`), with
`K = K(n/d)`, `s = 2/(c d)`. -/
theorem opNorm_sq_entryMatrix_energy_tail {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {P : Measure Ω} {n d : ℕ} {ξ : Fin n → Fin d → Ω → ℝ}
    (hmeas : ∀ i k, Measurable (ξ i k))
    (hind : iIndepFun (fun p : Fin n × Fin d => ξ p.1 p.2) P)
    (hsub : ∀ i k, HasSubgaussianMGF (ξ i k) (d : ℝ≥0)⁻¹ P) :
    Integrable (fun ω => ‖entryMatrix ξ ω‖ ^ 2) P ∧
      ∫ ω, ‖entryMatrix ξ ω‖ ^ 2 ∂P ≤ matrixEnergyK ((n : ℝ) / d) ∧
      ∀ u : ℝ, P.real {ω | matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u <
        ‖entryMatrix ξ ω‖ ^ 2} ≤ exp (-u) := by
  have hP := hind.isProbabilityMeasure
  have hK0 : 0 ≤ matrixEnergyK ((n : ℝ) / d) := matrixEnergyK_nonneg (by positivity)
  rcases Nat.eq_zero_or_pos d with rfl | hd
  · have hz : ∀ ω, entryMatrix ξ ω = 0 := fun ω => by
      ext i k; exact Fin.elim0 k
    simp only [hz, norm_zero, matrixEnergyS, CharP.cast_eq_zero, mul_zero, div_zero, zero_mul,
      add_zero]
    refine ⟨integrable_const _, by simpa using hK0, fun u => ?_⟩
    have hK00 : 0 ≤ matrixEnergyK 0 := matrixEnergyK_nonneg le_rfl
    have hempty : {ω : Ω | matrixEnergyK 0 < (0 : ℝ) ^ 2} = ∅ := by
      ext ω; simp only [Set.mem_setOf_eq, Set.mem_empty_iff_false, iff_false, not_lt]
      simpa using hK00
    rw [hempty, measureReal_empty]
    exact (exp_pos _).le
  have hη0 : (0 : ℝ) < 1 / 30 := by norm_num
  have hη1 : (1 / 30 : ℝ) < 1 := by norm_num
  have hl0 : (0 : ℝ) < 19 / 80 := by norm_num
  have hl : (19 / 80 : ℝ) < 1 / 2 := by norm_num
  have heq := matrixEnergy_mgf_bound_eq (n := n) hd
  have ht : 0 < 19 / 80 * d * (1 - 1 / 30 : ℝ) ^ 2 := by
    have : (0 : ℝ) < d := by exact_mod_cast hd
    positivity
  obtain ⟨hint, hmean⟩ := integral_opNorm_sq_entryMatrix_le_log hmeas hind hsub hd hη0 hη1 hl0 hl
  refine ⟨hint, ?_, fun u => ?_⟩
  · rw [heq, log_exp, ← mul_assoc, one_div_mul_cancel ht.ne', one_mul] at hmean
    exact hmean
  · have htail := measureReal_opNorm_sq_entryMatrix_gt_le hmeas hind hsub hη0 hη1 hl0.le hl
      (matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u)
    rw [heq, ← exp_add] at htail
    refine htail.trans (le_of_eq ?_)
    congr 1
    have hts := matrixEnergy_rate_mul_S hd
    linear_combination (-u) * hts

/-- Rescaling to proxy `1/d`: if the entries `ζ i k` are measurable, independent over pairs and
sub-Gaussian with proxy `2/d`, then `P(‖C‖²_op > 2K + 2 s u) ≤ exp (−u)` for every real `u`, where
`C = entryMatrix ζ` (Lemma 9's core bound applied to `C/√2`). -/
theorem opNorm_sq_entryMatrix_tail_of_proxy_two {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {P : Measure Ω} {n d : ℕ} {ζ : Fin n → Fin d → Ω → ℝ}
    (hmeas : ∀ i k, Measurable (ζ i k))
    (hind : iIndepFun (fun p : Fin n × Fin d => ζ p.1 p.2) P)
    (hsub : ∀ i k, HasSubgaussianMGF (ζ i k) (2 * (d : ℝ≥0)⁻¹) P) (u : ℝ) :
    P.real {ω | 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d * u <
      ‖entryMatrix ζ ω‖ ^ 2} ≤ exp (-u) := by
  set ξ : Fin n → Fin d → Ω → ℝ := fun i k ω => (√2)⁻¹ * ζ i k ω with hξ
  have hmeas2 : ∀ i k, Measurable (ξ i k) := fun i k => (hmeas i k).const_mul _
  have hind2 : iIndepFun (fun p : Fin n × Fin d => ξ p.1 p.2) P :=
    hind.comp (fun _ x => (√2)⁻¹ * x) (fun _ => measurable_const_mul _)
  have hsub2 : ∀ i k, HasSubgaussianMGF (ξ i k) (d : ℝ≥0)⁻¹ P := by
    intro i k
    have h := (hsub i k).const_mul (√2)⁻¹
    convert h using 1
    apply NNReal.eq
    show (((d : ℝ≥0)⁻¹ : ℝ≥0) : ℝ) = (√2)⁻¹ ^ 2 * (((2 * (d : ℝ≥0)⁻¹ : ℝ≥0)) : ℝ)
    rw [inv_pow, sq_sqrt (by norm_num : (0 : ℝ) ≤ 2)]
    push_cast
    ring
  have hnorm : ∀ ω, ‖entryMatrix ζ ω‖ ^ 2 = 2 * ‖entryMatrix ξ ω‖ ^ 2 := by
    intro ω
    have hm : entryMatrix ζ ω = (√2 : ℝ) • entryMatrix ξ ω := by
      ext i k
      simp only [entryMatrix, hξ, Matrix.of_apply, Matrix.smul_apply, smul_eq_mul]
      rw [← mul_assoc, mul_inv_cancel₀ (by positivity), one_mul]
    rw [hm, norm_smul, mul_pow, Real.norm_of_nonneg (by positivity),
      sq_sqrt (by norm_num : (0 : ℝ) ≤ 2)]
  have hset : {ω | 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d * u <
      ‖entryMatrix ζ ω‖ ^ 2} =
      {ω | matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u < ‖entryMatrix ξ ω‖ ^ 2} := by
    ext ω
    simp only [Set.mem_setOf_eq, hnorm]
    constructor <;> intro h <;> linarith
  rw [hset]
  exact (opNorm_sq_entryMatrix_energy_tail hmeas2 hind2 hsub2).2.2 u

/-- The difference of two independent variables with sub-Gaussian proxy `1/d` has sub-Gaussian
proxy `2/d`. -/
theorem hasSubgaussianMGF_sub_two_inv_dim {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {P : Measure Ω} {d : ℕ} {X Y : Ω → ℝ} (hX : HasSubgaussianMGF X (d : ℝ≥0)⁻¹ P)
    (hY : HasSubgaussianMGF Y (d : ℝ≥0)⁻¹ P) (hXY : IndepFun X Y P) :
    HasSubgaussianMGF (fun ω => X ω - Y ω) (2 * (d : ℝ≥0)⁻¹) P := by
  convert hX.sub_of_indepFun hY hXY using 1
  ring

/-- Grouping an independent family indexed by pairs `(i, j)` into blocks: the vectors
`(X i j)_j` are independent across `i` when all `X i j` are measurable and independent. -/
theorem iIndepFun_blocks_of_iIndepFun_pairs {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {P : Measure Ω} {ι κ : Type*} {X : ι → κ → Ω → ℝ}
    (hmeas : ∀ i j, Measurable (X i j))
    (hind : iIndepFun (fun q : ι × κ => X q.1 q.2) P) :
    iIndepFun (fun i ω j => X i j ω) P := by
  have hP := hind.isProbabilityMeasure
  have hmap : ∀ i j, IsProbabilityMeasure (P.map (X i j)) :=
    fun i j => Measure.isProbabilityMeasure_map (hmeas i j).aemeasurable
  have hlaw := hind.map_fun_eq_infinitePi_map (fun q : ι × κ => hmeas q.1 q.2)
  rw [iIndepFun_iff_map_fun_eq_infinitePi_map
    (fun i => measurable_pi_lambda _ (fun j => hmeas i j))]
  have hblk : ∀ i, P.map (fun ω j => X i j ω) = Measure.infinitePi (fun j => P.map (X i j)) := by
    intro i
    have hi : iIndepFun (fun j : κ => X i j) P :=
      hind.precomp (g := fun j : κ => (i, j)) (fun a b h => (Prod.ext_iff.1 h).2)
    exact hi.map_fun_eq_infinitePi_map (fun j => hmeas i j)
  simp_rw [hblk]
  have hcomp : (fun ω i j => X i j ω) =
      (MeasurableEquiv.curry ι κ ℝ) ∘ (fun ω (q : ι × κ) => X q.1 q.2 ω) := by
    ext ω i j
    rfl
  rw [hcomp, ← Measure.map_map (MeasurableEquiv.measurable _)
    (measurable_pi_lambda _ (fun q : ι × κ => hmeas q.1 q.2)), hlaw]
  exact Measure.infinitePi_map_curry (fun i j => P.map (X i j))

/-- The pair-matrix bound of Lemma 9 in sub-Gaussian form: for measurable entries `ξ b i k`
(`b ∈ {0, 1}`) independent over all triples `(b, i, k)`, each with proxy `1/d`, the difference matrix `C` with entries
`ξ 1 i k − ξ 0 i k` satisfies `P(‖C‖²_op > 2K + 2 s u) ≤ exp (−u)` for every real `u`. -/
theorem opNorm_sq_difference_tail {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {P : Measure Ω} {n d : ℕ} {ξ : Fin 2 → Fin n → Fin d → Ω → ℝ}
    (hmeas : ∀ b i k, Measurable (ξ b i k))
    (hind : iIndepFun (fun q : Fin 2 × Fin n × Fin d => ξ q.1 q.2.1 q.2.2) P)
    (hsub : ∀ b i k, HasSubgaussianMGF (ξ b i k) (d : ℝ≥0)⁻¹ P) (u : ℝ) :
    P.real {ω | 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d * u <
      ‖entryMatrix (fun i k ω => ξ 1 i k ω - ξ 0 i k ω) ω‖ ^ 2} ≤ exp (-u) := by
  have hind2 : iIndepFun (fun q : (Fin n × Fin d) × Fin 2 => ξ q.2 q.1.1 q.1.2) P :=
    hind.precomp (g := fun q : (Fin n × Fin d) × Fin 2 => (q.2, q.1.1, q.1.2))
      (fun a b h => by
        simp only [Prod.mk.injEq] at h
        obtain ⟨h1, h2, h3⟩ := h
        exact Prod.ext (Prod.ext h2 h3) h1)
  have hblk := iIndepFun_blocks_of_iIndepFun_pairs (X := fun (p : Fin n × Fin d) (b : Fin 2) =>
    ξ b p.1 p.2) (fun p b => hmeas b p.1 p.2) hind2
  have hdiff : iIndepFun (fun p : Fin n × Fin d => fun ω => ξ 1 p.1 p.2 ω - ξ 0 p.1 p.2 ω) P :=
    hblk.comp (fun _ v => v 1 - v 0) (fun _ => (measurable_pi_apply 1).sub (measurable_pi_apply 0))
  have hsub2 : ∀ i k, HasSubgaussianMGF (fun ω => ξ 1 i k ω - ξ 0 i k ω) (2 * (d : ℝ≥0)⁻¹) P := by
    intro i k
    exact hasSubgaussianMGF_sub_two_inv_dim (hsub 1 i k) (hsub 0 i k)
      (hind.indepFun (i := (1, i, k)) (j := (0, i, k)) (by simp))
  exact opNorm_sq_entryMatrix_tail_of_proxy_two (fun i k => (hmeas 1 i k).sub (hmeas 0 i k))
    hdiff hsub2 u

/-- A certified upper bound on a logarithm near one from the third-order series:
`log (1 − x) ≤ −(x + x²/2 + x³/3) + x⁴/(1 − x)` for `0 ≤ x < 1`. -/
theorem log_one_sub_le_series {x : ℝ} (hx0 : 0 ≤ x) (hx1 : x < 1) :
    log (1 - x) ≤ -(x + x ^ 2 / 2 + x ^ 3 / 3) + x ^ 4 / (1 - x) := by
  have habs : |x| < 1 := by rw [abs_of_nonneg hx0]; exact hx1
  have h := abs_log_sub_add_sum_range_le habs 3
  rw [abs_of_nonneg hx0] at h
  have h2 := (abs_le.1 h).2
  simp only [Finset.sum_range_succ, Finset.sum_range_zero] at h2
  norm_num at h2
  linarith

/-- Certified upper bound `log 61 < 4.1109`. -/
theorem log_sixty_one_lt : log 61 < 4.1109 := by
  have h64 : log 61 = 6 * log 2 + log (1 - 3 / 64) := by
    have h6 : (6 : ℝ) * log 2 = log (2 ^ 6) := by rw [log_pow]; norm_num
    rw [h6, ← log_mul (by norm_num) (by norm_num)]
    norm_num
  have h1 := log_one_sub_le_series (x := 3 / 64) (by norm_num) (by norm_num)
  have h2 := Real.log_two_lt_d9
  rw [h64]
  norm_num at h1 h2 ⊢
  linarith

/-- Certified upper bound `log (40/21) < 0.644364`. -/
theorem log_forty_div_twenty_one_lt : log (40 / 21) < 0.644364 := by
  have h40 : log (40 / 21) = log 2 + log (1 - 1 / 21) := by
    rw [← log_mul (by norm_num) (by norm_num)]
    norm_num
  have h1 := log_one_sub_le_series (x := 1 / 21) (by norm_num) (by norm_num)
  have h2 := Real.log_two_lt_d9
  rw [h40]
  norm_num at h1 h2 ⊢
  linarith

/-- Lemma 9, numerical part: `K(1/32) = (log 61/16 + log (40/21))/c < 2.031`. -/
theorem matrixEnergyK_one_div_thirty_two_lt : matrixEnergyK (1 / 32) < 2.031 := by
  unfold matrixEnergyK matrixEnergyC
  rw [div_lt_iff₀ (by norm_num)]
  have h1 := log_sixty_one_lt
  have h2 := log_forty_div_twenty_one_lt
  norm_num
  linarith

/-- `K(ρ)` is monotone in `ρ`. -/
theorem matrixEnergyK_mono {ρ σ : ℝ} (h : ρ ≤ σ) : matrixEnergyK ρ ≤ matrixEnergyK σ := by
  unfold matrixEnergyK
  have h61 : 0 < log 61 := log_pos (by norm_num)
  apply div_le_div_of_nonneg_right _ matrixEnergyC_pos.le
  nlinarith

/-- The constant of Lemma 9: at `d ≥ 32 n`, `K(n/d) ≤ K(1/32) < 2.031`, independently of `n`. -/
theorem matrix_energy_constant_bound {n d : ℕ} (hnd : 32 * n ≤ d) :
    matrixEnergyK ((n : ℝ) / d) ≤ matrixEnergyK (1 / 32) ∧ matrixEnergyK (1 / 32) < 2.031 := by
  refine ⟨matrixEnergyK_mono ?_, matrixEnergyK_one_div_thirty_two_lt⟩
  rcases Nat.eq_zero_or_pos d with rfl | hd
  · simp
  have hdr : (0 : ℝ) < d := by exact_mod_cast hd
  have hc : (32 : ℝ) * n ≤ d := by exact_mod_cast hnd
  rw [div_le_iff₀ hdr]
  linarith

/-- Hoeffding for a centered feature: a measurable `X` almost surely in `[−1/√d, 1/√d]` with mean
`m` under a probability measure gives `X − m` sub-Gaussian MGF with proxy `1/d`. -/
theorem hasSubgaussianMGF_centered_feature {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {P : Measure Ω} [IsProbabilityMeasure P] {d : ℕ} {X : Ω → ℝ} {m : ℝ} (hXm : Measurable X)
    (hXb : ∀ᵐ ω ∂P, X ω ∈ Set.Icc (-(1 / √(d : ℝ))) (1 / √(d : ℝ))) (hXc : ∫ ω, X ω ∂P = m) :
    HasSubgaussianMGF (fun ω => X ω - m) (d : ℝ≥0)⁻¹ P := by
  have hXi : Integrable X P := by
    refine Integrable.of_bound hXm.aestronglyMeasurable (1 / √(d : ℝ)) (hXb.mono fun ω hω => ?_)
    rw [Real.norm_eq_abs, abs_le]
    exact ⟨hω.1, hω.2⟩
  refine hasSubgaussianMGF_inv_dim (a := -(1 / √(d : ℝ)) - m) (hXm.sub measurable_const).aemeasurable
    (hXb.mono fun ω hω => ⟨by linarith [hω.1], ?_⟩) ?_
  · have : -(1 / √(d : ℝ)) - m + 2 / √(d : ℝ) = 1 / √(d : ℝ) - m := by ring
    rw [this]; linarith [hω.2]
  · rw [integral_sub hXi (integrable_const m), hXc]
    simp

/-- The three bounds of Lemma 9 in the form for all `n` and `d` of Appendix B.2, assembled under
primitive hypotheses on the features. Training design:
measurable features `Z i k` independent over pairs `(i, k)`, almost surely in `[−1/√d, 1/√d]` with
coordinate means `μ k`; `B = (Z i k − μ k)`. Supersample: measurable `Zs b i k` (`b ∈ {0, 1}`)
independent over triples with the same bounds and means; `C = (Zs 1 i k − Zs 0 i k)`. Then
`E ‖B‖²_op ≤ K`, `P(‖B‖²_op > K + s u) ≤ e^{−u}` and `P(‖C‖²_op > 2K + 2 s u) ≤ e^{−u}` for
`u ≥ 0`, with `K = K(n/d)` and `s = 2/(c d)`. -/
theorem matrix_energy_tail {Ω : Type*} {mΩ : MeasurableSpace Ω} {P : Measure Ω} {n d : ℕ}
    (μ : Fin d → ℝ) (Z : Fin n → Fin d → Ω → ℝ) (Zs : Fin 2 → Fin n → Fin d → Ω → ℝ)
    (hZm : ∀ i k, Measurable (Z i k))
    (hZind : iIndepFun (fun p : Fin n × Fin d => Z p.1 p.2) P)
    (hZb : ∀ i k, ∀ᵐ ω ∂P, Z i k ω ∈ Set.Icc (-(1 / √(d : ℝ))) (1 / √(d : ℝ)))
    (hZc : ∀ i k, ∫ ω, Z i k ω ∂P = μ k)
    (hZsm : ∀ b i k, Measurable (Zs b i k))
    (hZsind : iIndepFun (fun q : Fin 2 × Fin n × Fin d => Zs q.1 q.2.1 q.2.2) P)
    (hZsb : ∀ b i k, ∀ᵐ ω ∂P, Zs b i k ω ∈ Set.Icc (-(1 / √(d : ℝ))) (1 / √(d : ℝ)))
    (hZsc : ∀ b i k, ∫ ω, Zs b i k ω ∂P = μ k) :
    Integrable (fun ω => ‖entryMatrix (fun i k ω => Z i k ω - μ k) ω‖ ^ 2) P ∧
      ∫ ω, ‖entryMatrix (fun i k ω => Z i k ω - μ k) ω‖ ^ 2 ∂P ≤
        matrixEnergyK ((n : ℝ) / d) ∧
      (∀ u : ℝ, 0 ≤ u → P.real {ω | matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u <
        ‖entryMatrix (fun i k ω => Z i k ω - μ k) ω‖ ^ 2} ≤ exp (-u)) ∧
      (∀ u : ℝ, 0 ≤ u → P.real {ω | 2 * matrixEnergyK ((n : ℝ) / d) +
        2 * matrixEnergyS d * u <
          ‖entryMatrix (fun i k ω => Zs 1 i k ω - Zs 0 i k ω) ω‖ ^ 2} ≤ exp (-u)) := by
  have hP := hZind.isProbabilityMeasure
  have hBm : ∀ i k, Measurable (fun ω => Z i k ω - μ k) := fun i k => (hZm i k).sub measurable_const
  have hBind : iIndepFun (fun p : Fin n × Fin d => fun ω => Z p.1 p.2 ω - μ p.2) P :=
    hZind.comp (fun p x => x - μ p.2) (fun _ => measurable_id.sub measurable_const)
  have hBsub : ∀ i k, HasSubgaussianMGF (fun ω => Z i k ω - μ k) (d : ℝ≥0)⁻¹ P :=
    fun i k => hasSubgaussianMGF_centered_feature (hZm i k) (hZb i k) (hZc i k)
  obtain ⟨h1, h2, h3⟩ := opNorm_sq_entryMatrix_energy_tail (ξ := fun i k ω => Z i k ω - μ k)
    hBm hBind hBsub
  refine ⟨h1, h2, fun u _ => h3 u, fun u _ => ?_⟩
  have hCm : ∀ b i k, Measurable (fun ω => Zs b i k ω - μ k) :=
    fun b i k => (hZsm b i k).sub measurable_const
  have hCind : iIndepFun (fun q : Fin 2 × Fin n × Fin d => fun ω => Zs q.1 q.2.1 q.2.2 ω - μ q.2.2)
      P :=
    hZsind.comp (fun q x => x - μ q.2.2) (fun _ => measurable_id.sub measurable_const)
  have hCsub : ∀ b i k, HasSubgaussianMGF (fun ω => Zs b i k ω - μ k) (d : ℝ≥0)⁻¹ P :=
    fun b i k => hasSubgaussianMGF_centered_feature (hZsm b i k) (hZsb b i k) (hZsc b i k)
  have h := opNorm_sq_difference_tail (ξ := fun b i k ω => Zs b i k ω - μ k) hCm hCind hCsub u
  have hfun : (fun i k ω => (Zs 1 i k ω - μ k) - (Zs 0 i k ω - μ k)) =
      (fun i k ω => Zs 1 i k ω - Zs 0 i k ω) := by
    funext i k ω; ring
  rw [hfun] at h
  exact h

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/MeanLearnerMoment.lean <==
import LossOnlyTraceability.SignSamples
import Mathlib.Probability.Independence.Integration
import Mathlib.MeasureTheory.Constructions.Pi
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.Analysis.Normed.Lp.MeasurableSpace

/-! Moments of the training mean under the product sign law. The product law `D_p` on
`{±1/√d}^d` is described by its defining properties: coordinates independent under `D`, almost
surely equal to `±1/√d`, with means `p_k/√d` (these determine `P(√d Z_k = 1) = (1 + p_k)/2`). For
`n` independent draws, `E ‖∑_i (Z_i − μ_p)‖² = n (1 − ‖μ_p‖²)`, and at `p = 0`,
`E ‖∑_i Z_i‖⁴ = n² + 2 n (n − 1)/d`, both by induction on the number of draws. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-- The product sign law `D_p` on `EuclideanSpace ℝ (Fin d)`, by its defining properties:
coordinates almost surely `±1/√d`, with means `p_k/√d`, mutually independent. -/
structure IsSignProductLaw (d : ℕ) (p : Fin d → ℝ) (D : Measure (EuclideanSpace ℝ (Fin d))) :
    Prop where
  sign : ∀ᵐ z ∂D, ∀ k, z k = 1 / Real.sqrt d ∨ z k = -(1 / Real.sqrt d)
  mean : ∀ k, ∫ z, z k ∂D = p k / Real.sqrt d
  indep : iIndepFun (fun (k : Fin d) (z : EuclideanSpace ℝ (Fin d)) => z k) D

section SingleDraw

variable {d : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}

/-- Coordinates of `EuclideanSpace ℝ (Fin d)` are measurable. -/
theorem measurable_euclidean_coord (k : Fin d) :
    Measurable (fun z : EuclideanSpace ℝ (Fin d) => z k) := by
  fun_prop

/-- Under the sign law every coordinate squares to `1/d` almost surely. -/
theorem IsSignProductLaw.sq_coord (hD : IsSignProductLaw d p D) :
    ∀ᵐ z ∂D, ∀ k, z k ^ 2 = 1 / (d : ℝ) := by
  filter_upwards [hD.sign] with z hz k
  have hs : Real.sqrt (d : ℝ) ^ 2 = d := Real.sq_sqrt (Nat.cast_nonneg d)
  rcases hz k with h | h <;> rw [h] <;> field_simp <;> rw [hs]

/-- Under the sign law in positive dimension every draw is a unit vector almost surely. -/
theorem IsSignProductLaw.norm_sq (hD : IsSignProductLaw d p D) (hd : 0 < d) :
    ∀ᵐ z ∂D, ‖z‖ ^ 2 = 1 := by
  filter_upwards [hD.sq_coord] with z hz
  rw [EuclideanSpace.norm_sq_eq]
  simp only [Real.norm_eq_abs, sq_abs, hz, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
    nsmul_eq_mul]
  have : (d : ℝ) ≠ 0 := by exact_mod_cast hd.ne'
  field_simp

/-- Under the sign law in positive dimension every draw lies in the unit ball almost surely. -/
theorem IsSignProductLaw.norm_le_one (hD : IsSignProductLaw d p D) (hd : 0 < d) :
    ∀ᵐ z ∂D, ‖z‖ ≤ 1 := by
  filter_upwards [hD.norm_sq hd] with z hz
  have h0 := norm_nonneg z
  nlinarith

/-- A measurable real function on `EuclideanSpace ℝ (Fin d)` bounded by `C` on the unit ball is
integrable against a finite law giving the unit ball full measure. -/
theorem integrable_of_unit_ball_bound [IsFiniteMeasure D] (hball : ∀ᵐ z ∂D, ‖z‖ ≤ 1)
    {f : EuclideanSpace ℝ (Fin d) → ℝ} (hf : Measurable f) (C : ℝ)
    (hC : ∀ z : EuclideanSpace ℝ (Fin d), ‖z‖ ≤ 1 → |f z| ≤ C) : Integrable f D := by
  refine Integrable.of_bound hf.aestronglyMeasurable C ?_
  filter_upwards [hball] with z hz
  rw [Real.norm_eq_abs]
  exact hC z hz

/-- A coordinate of a vector in the unit ball is at most one in absolute value. -/
theorem abs_coord_le_one_of_norm_le_one {z : EuclideanSpace ℝ (Fin d)} (hz : ‖z‖ ≤ 1)
    (k : Fin d) : |z k| ≤ 1 := by
  have h := PiLp.norm_apply_le z k
  rw [Real.norm_eq_abs] at h
  linarith

/-- The mean of a coordinate under the sign law: `E z_k = (μ_p)_k`. -/
theorem IsSignProductLaw.integral_coord (hD : IsSignProductLaw d p D) (k : Fin d) :
    ∫ z, z k ∂D = priorMean p k := by
  rw [hD.mean k, priorMean_apply]

/-- Coordinates are integrable under the sign law in positive dimension. -/
theorem IsSignProductLaw.integrable_coord [IsProbabilityMeasure D] (hD : IsSignProductLaw d p D)
    (hd : 0 < d) (k : Fin d) : Integrable (fun z : EuclideanSpace ℝ (Fin d) => z k) D :=
  integrable_of_unit_ball_bound (hD.norm_le_one hd) (measurable_euclidean_coord k) 1
    fun _ hz => abs_coord_le_one_of_norm_le_one hz k

/-- The centred linear statistic has mean zero: `E ⟪v, z − μ_p⟫ = 0` for every fixed `v`. -/
theorem IsSignProductLaw.integral_inner_sub_mean [IsProbabilityMeasure D]
    (hD : IsSignProductLaw d p D) (hd : 0 < d) (v : EuclideanSpace ℝ (Fin d)) :
    ∫ z, ⟪v, z - priorMean p⟫_ℝ ∂D = 0 := by
  have hexp : (fun z : EuclideanSpace ℝ (Fin d) => ⟪v, z - priorMean p⟫_ℝ) =
      fun z => ∑ k, v k * (z k - priorMean p k) := by
    funext z
    rw [real_inner_eq_sum_apply]
    rfl
  rw [hexp, integral_finsetSum Finset.univ
    (f := fun k (z : EuclideanSpace ℝ (Fin d)) => v k * (z k - priorMean p k))
    fun k _ => ((hD.integrable_coord hd k).sub (integrable_const _)).const_mul _]
  refine Finset.sum_eq_zero fun k _ => ?_
  rw [integral_const_mul, integral_sub (hD.integrable_coord hd k) (integrable_const _),
    hD.integral_coord k]
  simp

/-- The centred second moment of one draw: `E ‖z − μ_p‖² = 1 − ‖μ_p‖²`. -/
theorem IsSignProductLaw.integral_norm_sub_mean_sq [IsProbabilityMeasure D]
    (hD : IsSignProductLaw d p D) (hd : 0 < d) :
    ∫ z, ‖z - priorMean p‖ ^ 2 ∂D = 1 - ‖priorMean p‖ ^ 2 := by
  have hae : (fun z : EuclideanSpace ℝ (Fin d) => ‖z - priorMean p‖ ^ 2) =ᵐ[D]
      fun z => 1 - 2 * ⟪priorMean p, z⟫_ℝ + ‖priorMean p‖ ^ 2 := by
    filter_upwards [hD.norm_sq hd] with z hz
    rw [norm_sub_sq_real, hz, real_inner_comm]
  have hlin : Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪priorMean p, z⟫_ℝ) D := by
    have hexp : (fun z : EuclideanSpace ℝ (Fin d) => ⟪priorMean p, z⟫_ℝ) =
        fun z => ∑ k, priorMean p k * z k := by
      funext z
      rw [real_inner_eq_sum_apply]
    rw [hexp]
    exact integrable_finsetSum _ fun k _ => (hD.integrable_coord hd k).const_mul _
  have hmean : ∫ z, ⟪priorMean p, z⟫_ℝ ∂D = ‖priorMean p‖ ^ 2 := by
    have h0 := hD.integral_inner_sub_mean hd (priorMean p)
    have hsplit : (fun z : EuclideanSpace ℝ (Fin d) => ⟪priorMean p, z - priorMean p⟫_ℝ) =
        fun z => ⟪priorMean p, z⟫_ℝ - ‖priorMean p‖ ^ 2 := by
      funext z
      rw [inner_sub_right, real_inner_self_eq_norm_sq]
    rw [hsplit, integral_sub hlin (integrable_const _)] at h0
    simp only [integral_const, probReal_univ, smul_eq_mul, one_mul] at h0
    linarith
  have h1 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => 1 - 2 * ⟪priorMean p, z⟫_ℝ) D :=
    (integrable_const _).sub (hlin.const_mul _)
  have h2 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => 2 * ⟪priorMean p, z⟫_ℝ) D :=
    hlin.const_mul _
  rw [integral_congr_ae hae, integral_add h1 (integrable_const _),
    integral_sub (integrable_const _) h2, integral_const_mul, hmean]
  simp only [integral_const, probReal_univ, smul_eq_mul, one_mul]
  ring

/-- Adding one centred draw to a fixed vector: `E ‖v + (z − μ_p)‖² = ‖v‖² + 1 − ‖μ_p‖²`. -/
theorem IsSignProductLaw.integral_norm_add_sub_mean_sq [IsProbabilityMeasure D]
    (hD : IsSignProductLaw d p D) (hd : 0 < d) (v : EuclideanSpace ℝ (Fin d)) :
    ∫ z, ‖v + (z - priorMean p)‖ ^ 2 ∂D = ‖v‖ ^ 2 + (1 - ‖priorMean p‖ ^ 2) := by
  have hball := hD.norm_le_one hd
  have hmeas_sub : Measurable fun z : EuclideanSpace ℝ (Fin d) => z - priorMean p :=
    measurable_id.sub_const _
  have hlin : Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪v, z - priorMean p⟫_ℝ) D := by
    refine integrable_of_unit_ball_bound hball
      (by fun_prop : Continuous fun z : EuclideanSpace ℝ (Fin d) =>
        ⟪v, z - priorMean p⟫_ℝ).measurable
      (‖v‖ * (1 + ‖priorMean p‖)) fun z hz => ?_
    refine (abs_real_inner_le_norm _ _).trans ?_
    exact mul_le_mul_of_nonneg_left ((norm_sub_le _ _).trans (by linarith)) (norm_nonneg _)
  have hsq : Integrable (fun z : EuclideanSpace ℝ (Fin d) => ‖z - priorMean p‖ ^ 2) D := by
    refine integrable_of_unit_ball_bound hball (hmeas_sub.norm.pow_const 2)
      ((1 + ‖priorMean p‖) ^ 2) fun z hz => ?_
    rw [abs_of_nonneg (by positivity)]
    exact pow_le_pow_left₀ (norm_nonneg _) ((norm_sub_le _ _).trans (by linarith)) 2
  have hexp : (fun z : EuclideanSpace ℝ (Fin d) => ‖v + (z - priorMean p)‖ ^ 2) =
      fun z => ‖v‖ ^ 2 + 2 * ⟪v, z - priorMean p⟫_ℝ + ‖z - priorMean p‖ ^ 2 := by
    funext z
    rw [norm_add_sq_real]
  have h1 : Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
      ‖v‖ ^ 2 + 2 * ⟪v, z - priorMean p⟫_ℝ) D := (integrable_const _).add (hlin.const_mul _)
  have h2 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => 2 * ⟪v, z - priorMean p⟫_ℝ) D :=
    hlin.const_mul _
  rw [hexp, integral_add h1 hsq, integral_add (integrable_const _) h2, integral_const_mul,
    hD.integral_inner_sub_mean hd v, hD.integral_norm_sub_mean_sq hd]
  simp only [integral_const, probReal_univ, smul_eq_mul, one_mul]
  ring

end SingleDraw

section ZeroMean

variable {d : ℕ} {D : Measure (EuclideanSpace ℝ (Fin d))}

/-- The prior mean of the zero parameter is the zero vector. -/
theorem priorMean_zero_eq : priorMean (0 : Fin d → ℝ) = 0 := by
  ext k
  simp [priorMean_apply]

/-- Second mixed moments at `p = 0`: `E z_k z_l = 1/d` if `k = l` and `0` otherwise. -/
theorem IsSignProductLaw.integral_coord_mul_zero [IsProbabilityMeasure D]
    (hD : IsSignProductLaw d 0 D) (k l : Fin d) :
    ∫ z, z k * z l ∂D = if k = l then 1 / (d : ℝ) else 0 := by
  by_cases hkl : k = l
  · subst hkl
    rw [if_pos rfl]
    have hae : (fun z : EuclideanSpace ℝ (Fin d) => z k * z k) =ᵐ[D] fun _ => 1 / (d : ℝ) := by
      filter_upwards [hD.sq_coord] with z hz
      rw [← hz k]
      ring
    rw [integral_congr_ae hae]
    simp
  · rw [if_neg hkl]
    have hind := hD.indep.indepFun hkl
    rw [hind.integral_fun_mul_eq_mul_integral (measurable_euclidean_coord k).aestronglyMeasurable
      (measurable_euclidean_coord l).aestronglyMeasurable]
    have hk := hD.mean k
    simp only [Pi.zero_apply, zero_div] at hk
    simp [hk]

/-- At `p = 0`, `E ⟪v, z⟫² = ‖v‖²/d` for every fixed `v`. -/
theorem IsSignProductLaw.integral_inner_sq_zero [IsProbabilityMeasure D]
    (hD : IsSignProductLaw d 0 D) (hd : 0 < d) (v : EuclideanSpace ℝ (Fin d)) :
    ∫ z, ⟪v, z⟫_ℝ ^ 2 ∂D = ‖v‖ ^ 2 / d := by
  have hball := hD.norm_le_one hd
  have hexp : (fun z : EuclideanSpace ℝ (Fin d) => ⟪v, z⟫_ℝ ^ 2) =
      fun z => ∑ k, ∑ l, (v k * v l) * (z k * z l) := by
    funext z
    rw [real_inner_eq_sum_apply, sq, Finset.sum_mul_sum]
    refine Finset.sum_congr rfl fun k _ => Finset.sum_congr rfl fun l _ => ?_
    ring
  have hint : ∀ k l, Integrable (fun z : EuclideanSpace ℝ (Fin d) => (v k * v l) * (z k * z l)) D :=
    fun k l => by
      refine Integrable.const_mul ?_ _
      refine integrable_of_unit_ball_bound hball
        ((measurable_euclidean_coord k).mul (measurable_euclidean_coord l)) 1 fun z hz => ?_
      rw [abs_mul]
      have h1 := abs_coord_le_one_of_norm_le_one hz k
      have h2 := abs_coord_le_one_of_norm_le_one hz l
      nlinarith [abs_nonneg (z k), abs_nonneg (z l)]
  rw [hexp, integral_finsetSum Finset.univ
    (f := fun k (z : EuclideanSpace ℝ (Fin d)) => ∑ l, (v k * v l) * (z k * z l))
    fun k _ => integrable_finsetSum _ fun l _ => hint k l]
  have hinner : ∀ k, ∫ z, ∑ l, (v k * v l) * (z k * z l) ∂D = v k ^ 2 / d := by
    intro k
    rw [integral_finsetSum Finset.univ
      (f := fun l (z : EuclideanSpace ℝ (Fin d)) => (v k * v l) * (z k * z l))
      fun l _ => hint k l]
    simp_rw [integral_const_mul, hD.integral_coord_mul_zero]
    simp only [mul_ite, mul_zero, Finset.sum_ite_eq, Finset.mem_univ, if_true]
    ring
  simp_rw [hinner]
  rw [EuclideanSpace.norm_sq_eq, Finset.sum_div]
  simp [Real.norm_eq_abs, sq_abs]

/-- At `p = 0`, adding one draw to a fixed vector:
`E ‖v + z‖⁴ = (‖v‖² + 1)² + 4 ‖v‖²/d`. -/
theorem IsSignProductLaw.integral_norm_add_pow_four_zero [IsProbabilityMeasure D]
    (hD : IsSignProductLaw d 0 D) (hd : 0 < d) (v : EuclideanSpace ℝ (Fin d)) :
    ∫ z, ‖v + z‖ ^ 4 ∂D = (‖v‖ ^ 2 + 1) ^ 2 + 4 * ‖v‖ ^ 2 / d := by
  have hball := hD.norm_le_one hd
  have hae : (fun z : EuclideanSpace ℝ (Fin d) => ‖v + z‖ ^ 4) =ᵐ[D]
      fun z => (‖v‖ ^ 2 + 1) ^ 2 + 4 * (‖v‖ ^ 2 + 1) * ⟪v, z⟫_ℝ + 4 * ⟪v, z⟫_ℝ ^ 2 := by
    filter_upwards [hD.norm_sq hd] with z hz
    have h := norm_add_sq_real v z
    rw [hz] at h
    have : ‖v + z‖ ^ 4 = (‖v + z‖ ^ 2) ^ 2 := by ring
    rw [this, h]
    ring
  have hlin : Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪v, z⟫_ℝ) D := by
    refine integrable_of_unit_ball_bound hball
      (by fun_prop : Continuous fun z : EuclideanSpace ℝ (Fin d) => ⟪v, z⟫_ℝ).measurable
      ‖v‖ fun z hz => ?_
    refine (abs_real_inner_le_norm _ _).trans ?_
    nlinarith [norm_nonneg v]
  have hsq : Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪v, z⟫_ℝ ^ 2) D := by
    refine integrable_of_unit_ball_bound hball
      (by fun_prop : Continuous fun z : EuclideanSpace ℝ (Fin d) => ⟪v, z⟫_ℝ ^ 2).measurable
      (‖v‖ ^ 2) fun z hz => ?_
    rw [abs_of_nonneg (sq_nonneg _), ← sq_abs]
    have h1 := abs_real_inner_le_norm v z
    have h2 : ‖v‖ * ‖z‖ ≤ ‖v‖ := by nlinarith [norm_nonneg v]
    exact pow_le_pow_left₀ (abs_nonneg _) (h1.trans h2) 2
  have hlin0 : ∫ z, ⟪v, z⟫_ℝ ∂D = 0 := by
    have h := hD.integral_inner_sub_mean hd v
    simpa [priorMean_zero_eq] using h
  have h1 : Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
      (‖v‖ ^ 2 + 1) ^ 2 + 4 * (‖v‖ ^ 2 + 1) * ⟪v, z⟫_ℝ) D :=
    (integrable_const _).add (hlin.const_mul _)
  have h2 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => 4 * (‖v‖ ^ 2 + 1) * ⟪v, z⟫_ℝ) D :=
    hlin.const_mul _
  have h3 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => 4 * ⟪v, z⟫_ℝ ^ 2) D :=
    hsq.const_mul _
  rw [integral_congr_ae hae, integral_add h1 h3, integral_add (integrable_const _) h2,
    integral_const_mul, integral_const_mul, hlin0, hD.integral_inner_sq_zero hd v]
  simp only [integral_const, probReal_univ, smul_eq_mul, one_mul]
  ring

end ZeroMean

section Draws

variable {d : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}

/-- Splitting off the last of `m + 1` independent draws: for a function of the last draw and of the
sum of the first `m` draws, integrable against `D ⊗ D^m`, the integral under `D^(m+1)` is the
iterated integral, first over the last draw. -/
theorem integral_pi_succ_last_sum [IsProbabilityMeasure D] (m : ℕ)
    (H : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d) → ℝ)
    (hH : Integrable (fun q : EuclideanSpace ℝ (Fin d) × (Fin m → EuclideanSpace ℝ (Fin d)) =>
      H q.1 (∑ j, q.2 j)) (D.prod (Measure.pi fun _ : Fin m => D))) :
    ∫ x, H (x (Fin.last m)) (∑ j : Fin m, x (Fin.castSucc j))
        ∂(Measure.pi fun _ : Fin (m + 1) => D)
      = ∫ s, ∫ y, H y (∑ j, s j) ∂D ∂(Measure.pi fun _ : Fin m => D) := by
  have hmp := measurePreserving_piFinSuccAbove (fun _ : Fin (m + 1) => D) (Fin.last m)
  have h := hmp.integral_comp' (fun q => H q.1 (∑ j, q.2 j))
  have hx : ∀ x : Fin (m + 1) → EuclideanSpace ℝ (Fin d),
      MeasurableEquiv.piFinSuccAbove (fun _ => EuclideanSpace ℝ (Fin d)) (Fin.last m) x
        = (x (Fin.last m), fun j => x (Fin.castSucc j)) := by
    intro x
    simp [MeasurableEquiv.piFinSuccAbove_apply]
    rfl
  simp only [hx] at h
  rw [h]
  exact integral_prod_symm _ hH

/-- Under `D^m` all draws lie in the unit ball almost surely. -/
theorem IsSignProductLaw.ae_pi_norm_le_one (hD : IsSignProductLaw d p D) (hd : 0 < d) (m : ℕ)
    [IsProbabilityMeasure D] :
    ∀ᵐ x ∂(Measure.pi fun _ : Fin m => D), ∀ i, ‖x i‖ ≤ 1 := by
  rw [ae_all_iff]
  intro i
  exact (measurePreserving_eval (fun _ : Fin m => D) i).quasiMeasurePreserving.ae
    (hD.norm_le_one hd)

/-- The norm of a sum of `m` vectors of the unit ball, each shifted by `c`, is at most
`m (1 + ‖c‖)`. -/
theorem norm_sum_sub_le_of_norm_le_one {m : ℕ} {x : Fin m → EuclideanSpace ℝ (Fin d)}
    (hx : ∀ i, ‖x i‖ ≤ 1) (c : EuclideanSpace ℝ (Fin d)) :
    ‖∑ i, (x i - c)‖ ≤ m * (1 + ‖c‖) := by
  refine (norm_sum_le _ _).trans ?_
  have : ∀ i ∈ Finset.univ, ‖x i - c‖ ≤ 1 + ‖c‖ := fun i _ =>
    (norm_sub_le _ _).trans (by linarith [hx i])
  refine (Finset.sum_le_sum this).trans ?_
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  exact le_rfl

/-- **Centred second moment of the sum of `m` draws.** Under the sign law in positive dimension,
`E ‖∑_i (Z_i − μ_p)‖² = m (1 − ‖μ_p‖²)` for `m` independent draws. -/
theorem IsSignProductLaw.integral_norm_sum_sub_mean_sq [IsProbabilityMeasure D]
    (hD : IsSignProductLaw d p D) (hd : 0 < d) (m : ℕ) :
    ∫ x, ‖∑ i, (x i - priorMean p)‖ ^ 2 ∂(Measure.pi fun _ : Fin m => D)
      = m * (1 - ‖priorMean p‖ ^ 2) := by
  induction m with
  | zero => simp
  | succ m ih =>
    set μ := priorMean p with hμ
    have hsplit : ∀ x : Fin (m + 1) → EuclideanSpace ℝ (Fin d),
        ‖∑ i, (x i - μ)‖ ^ 2 =
          ‖(x (Fin.last m) - μ) + ∑ j : Fin m, (x (Fin.castSucc j) - μ)‖ ^ 2 := by
      intro x
      rw [Fin.sum_univ_castSucc, add_comm]
    simp_rw [hsplit]
    have hsum : ∀ x : Fin (m + 1) → EuclideanSpace ℝ (Fin d),
        ∑ j : Fin m, (x (Fin.castSucc j) - μ) = ∑ j : Fin m, x (Fin.castSucc j) - (m : ℝ) • μ := by
      intro x
      rw [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
        Nat.cast_smul_eq_nsmul]
    simp_rw [hsum]
    have hball := hD.norm_le_one hd
    have hpi := hD.ae_pi_norm_le_one hd m
    have hH : Integrable (fun q : EuclideanSpace ℝ (Fin d) × (Fin m → EuclideanSpace ℝ (Fin d)) =>
        ‖(q.1 - μ) + (∑ j, q.2 j - (m : ℝ) • μ)‖ ^ 2) (D.prod (Measure.pi fun _ : Fin m => D)) := by
      have hmeas : Measurable fun q : EuclideanSpace ℝ (Fin d) ×
          (Fin m → EuclideanSpace ℝ (Fin d)) =>
          ‖(q.1 - μ) + (∑ j, q.2 j - (m : ℝ) • μ)‖ ^ 2 := by
        fun_prop
      refine Integrable.of_bound hmeas.aestronglyMeasurable ((((m : ℝ) + 1) * (1 + ‖μ‖)) ^ 2) ?_
      have h1 := (Measure.quasiMeasurePreserving_fst (μ := D)
        (ν := Measure.pi fun _ : Fin m => D)).ae hball
      have h2 := (Measure.quasiMeasurePreserving_snd (μ := D)
        (ν := Measure.pi fun _ : Fin m => D)).ae hpi
      filter_upwards [h1, h2] with q hq1 hq2
      rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
      refine pow_le_pow_left₀ (norm_nonneg _) ?_ 2
      have e : ∑ j, q.2 j - (m : ℝ) • μ = ∑ j, (q.2 j - μ) := by
        rw [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
          Nat.cast_smul_eq_nsmul]
      rw [e]
      refine (norm_add_le _ _).trans ?_
      have ha : ‖q.1 - μ‖ ≤ 1 + ‖μ‖ := (norm_sub_le _ _).trans (by linarith)
      have hb := norm_sum_sub_le_of_norm_le_one hq2 μ
      nlinarith
    rw [integral_pi_succ_last_sum m (fun y s => ‖(y - μ) + (s - (m : ℝ) • μ)‖ ^ 2) hH]
    have hinner : ∀ s : Fin m → EuclideanSpace ℝ (Fin d),
        ∫ y, ‖(y - μ) + (∑ j, s j - (m : ℝ) • μ)‖ ^ 2 ∂D
          = ‖∑ j, (s j - μ)‖ ^ 2 + (1 - ‖μ‖ ^ 2) := by
      intro s
      have e : ∑ j, s j - (m : ℝ) • μ = ∑ j, (s j - μ) := by
        rw [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
          Nat.cast_smul_eq_nsmul]
      simp_rw [e, add_comm _ (∑ j, (s j - μ))]
      exact hD.integral_norm_add_sub_mean_sq hd _
    simp_rw [hinner]
    have hint : Integrable (fun s : Fin m → EuclideanSpace ℝ (Fin d) => ‖∑ j, (s j - μ)‖ ^ 2)
        (Measure.pi fun _ : Fin m => D) := by
      refine Integrable.of_bound (by fun_prop : Measurable fun s : Fin m →
          EuclideanSpace ℝ (Fin d) =>
          ‖∑ j, (s j - μ)‖ ^ 2).aestronglyMeasurable (((m : ℝ) * (1 + ‖μ‖)) ^ 2) ?_
      filter_upwards [hpi] with s hs
      rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
      exact pow_le_pow_left₀ (norm_nonneg _) (norm_sum_sub_le_of_norm_le_one hs μ) 2
    rw [integral_add hint (integrable_const _), ih]
    simp only [integral_const, probReal_univ, smul_eq_mul, one_mul]
    push_cast
    ring

/-- **Fourth moment of the sum of `m` draws at `p = 0`.** Under the zero-mean sign law in positive
dimension, `E ‖∑_i Z_i‖⁴ = m² + 2 m (m − 1)/d` for `m` independent draws. -/
theorem IsSignProductLaw.integral_norm_sum_pow_four_zero [IsProbabilityMeasure D]
    (hD : IsSignProductLaw d 0 D) (hd : 0 < d) (m : ℕ) :
    ∫ x, ‖∑ i, x i‖ ^ 4 ∂(Measure.pi fun _ : Fin m => D)
      = (m : ℝ) ^ 2 + 2 * m * (m - 1) / d := by
  induction m with
  | zero => simp
  | succ m ih =>
    have hsplit : ∀ x : Fin (m + 1) → EuclideanSpace ℝ (Fin d),
        ‖∑ i, x i‖ ^ 4 = ‖x (Fin.last m) + ∑ j : Fin m, x (Fin.castSucc j)‖ ^ 4 := by
      intro x
      rw [Fin.sum_univ_castSucc, add_comm]
    simp_rw [hsplit]
    have hball := hD.norm_le_one hd
    have hpi := hD.ae_pi_norm_le_one hd m
    have hsq := hD.integral_norm_sum_sub_mean_sq hd m
    simp only [priorMean_zero_eq, sub_zero, norm_zero] at hsq
    have hH : Integrable (fun q : EuclideanSpace ℝ (Fin d) × (Fin m → EuclideanSpace ℝ (Fin d)) =>
        ‖q.1 + ∑ j, q.2 j‖ ^ 4) (D.prod (Measure.pi fun _ : Fin m => D)) := by
      refine Integrable.of_bound (by fun_prop : Measurable fun q : EuclideanSpace ℝ (Fin d) ×
          (Fin m → EuclideanSpace ℝ (Fin d)) => ‖q.1 + ∑ j, q.2 j‖ ^ 4).aestronglyMeasurable
        (((m : ℝ) + 1) ^ 4) ?_
      have h1 := (Measure.quasiMeasurePreserving_fst (μ := D)
        (ν := Measure.pi fun _ : Fin m => D)).ae hball
      have h2 := (Measure.quasiMeasurePreserving_snd (μ := D)
        (ν := Measure.pi fun _ : Fin m => D)).ae hpi
      filter_upwards [h1, h2] with q hq1 hq2
      rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
      refine pow_le_pow_left₀ (norm_nonneg _) ?_ 4
      have hb := norm_sum_sub_le_of_norm_le_one hq2 0
      simp only [sub_zero, norm_zero, add_zero, mul_one] at hb
      exact (norm_add_le _ _).trans (by linarith)
    rw [integral_pi_succ_last_sum m (fun y s => ‖y + s‖ ^ 4) hH]
    have hinner : ∀ s : Fin m → EuclideanSpace ℝ (Fin d),
        ∫ y, ‖y + ∑ j, s j‖ ^ 4 ∂D = (‖∑ j, s j‖ ^ 2 + 1) ^ 2 + 4 * ‖∑ j, s j‖ ^ 2 / d := by
      intro s
      simp_rw [add_comm _ (∑ j, s j)]
      exact hD.integral_norm_add_pow_four_zero hd _
    simp_rw [hinner]
    have hb2 : ∀ s : Fin m → EuclideanSpace ℝ (Fin d), (∀ i, ‖s i‖ ≤ 1) → ‖∑ j, s j‖ ≤ m := by
      intro s hs
      have hb := norm_sum_sub_le_of_norm_le_one hs 0
      simpa using hb
    have hint2 : Integrable (fun s : Fin m → EuclideanSpace ℝ (Fin d) => ‖∑ j, s j‖ ^ 2)
        (Measure.pi fun _ : Fin m => D) := by
      refine Integrable.of_bound (by fun_prop : Measurable fun s : Fin m →
          EuclideanSpace ℝ (Fin d) =>
          ‖∑ j, s j‖ ^ 2).aestronglyMeasurable ((m : ℝ) ^ 2) ?_
      filter_upwards [hpi] with s hs
      rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
      exact pow_le_pow_left₀ (norm_nonneg _) (hb2 s hs) 2
    have hint4 : Integrable (fun s : Fin m → EuclideanSpace ℝ (Fin d) => ‖∑ j, s j‖ ^ 4)
        (Measure.pi fun _ : Fin m => D) := by
      refine Integrable.of_bound (by fun_prop : Measurable fun s : Fin m →
          EuclideanSpace ℝ (Fin d) =>
          ‖∑ j, s j‖ ^ 4).aestronglyMeasurable ((m : ℝ) ^ 4) ?_
      filter_upwards [hpi] with s hs
      rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
      exact pow_le_pow_left₀ (norm_nonneg _) (hb2 s hs) 4
    have hexp : (fun s : Fin m → EuclideanSpace ℝ (Fin d) =>
        (‖∑ j, s j‖ ^ 2 + 1) ^ 2 + 4 * ‖∑ j, s j‖ ^ 2 / d)
        = fun s => ‖∑ j, s j‖ ^ 4 + ((2 + 4 / d) * ‖∑ j, s j‖ ^ 2 + 1) := by
      funext s
      ring
    have hA : Integrable (fun s : Fin m → EuclideanSpace ℝ (Fin d) =>
        (2 + 4 / (d : ℝ)) * ‖∑ j, s j‖ ^ 2) (Measure.pi fun _ : Fin m => D) := hint2.const_mul _
    have hB : Integrable (fun s : Fin m → EuclideanSpace ℝ (Fin d) =>
        (2 + 4 / (d : ℝ)) * ‖∑ j, s j‖ ^ 2 + 1) (Measure.pi fun _ : Fin m => D) :=
      hA.add (integrable_const _)
    rw [hexp, integral_add hint4 hB, integral_add hA (integrable_const _), integral_const_mul, ih,
      hsq]
    simp only [integral_const, probReal_univ, smul_eq_mul, one_mul]
    push_cast
    field_simp
    ring

end Draws

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/MinimizerExistence.lean <==
import LossOnlyTraceability.LogisticCalculus
import Mathlib.Analysis.Normed.Group.Bounded
import Mathlib.Topology.Order.Compact

/-! Existence of a global minimizer in a proper real inner-product space. -/

namespace LossOnlyTraceability

open Filter
open scoped InnerProductSpace BigOperators

theorem logisticLoss_nonneg (t : ℝ) : 0 ≤ logisticLoss t := by
  apply Real.log_nonneg
  have h := Real.exp_pos (-t)
  linarith

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

theorem logisticRisk_nonneg {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E)
    (hw : ∀ i, 0 ≤ w i) (x : E) : 0 ≤ logisticRisk w z x := by
  exact Finset.sum_nonneg fun i _ => mul_nonneg (hw i) (logisticLoss_nonneg _)

/-- The logistic terms cannot cancel the quartic growth. -/
theorem quarticPotential_le_quarticLogisticObjective {n : ℕ}
    (w : Fin n → ℝ) (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) (x : E) :
    quarticPotential x ≤ quarticLogisticObjective w z x := by
  exact le_add_of_nonneg_right (logisticRisk_nonneg w z hw x)

/-- The objective tends to infinity outside compact sets. -/
theorem quarticLogisticObjective_coercive [ProperSpace E] {n : ℕ}
    (w : Fin n → ℝ) (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) :
    Tendsto (quarticLogisticObjective w z) (cocompact E) atTop := by
  have hpow : Tendsto (fun x : E => ‖x‖ ^ (4 : ℕ)) (cocompact E) atTop :=
    (tendsto_pow_atTop (by decide : (4 : ℕ) ≠ 0)).comp tendsto_norm_cocompact_atTop
  have hq : Tendsto (quarticPotential : E → ℝ) (cocompact E) atTop :=
    (tendsto_div_const_atTop_of_pos (by norm_num : (0 : ℝ) < 4)).mpr hpow
  exact tendsto_atTop_mono (quarticPotential_le_quarticLogisticObjective w z hw) hq

/-- Nonnegative finite weights suffice for existence; normalization is not needed. -/
theorem quarticLogisticObjective_exists_minimizer [CompleteSpace E] [ProperSpace E]
    {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) :
    ∃ y : E, ∀ x : E, quarticLogisticObjective w z y ≤ quarticLogisticObjective w z x := by
  have hc : Continuous (quarticLogisticObjective w z) :=
    continuous_iff_continuousAt.mpr fun x =>
      (hasGradientAt_quarticLogisticObjective w z x).continuousAt
  exact hc.exists_forall_le (quarticLogisticObjective_coercive w z hw)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/MutualInformation.lean <==
import Mathlib.InformationTheory.KullbackLeibler.ChainRule
import Mathlib.Probability.Kernel.Disintegration.StandardBorel
import Mathlib.Probability.Kernel.Composition.AbsolutelyContinuous
import Mathlib.Probability.Independence.Basic
import Mathlib.MeasureTheory.Integral.Lebesgue.Countable
import Mathlib.Probability.ConditionalProbability

/-! Mutual information in bits, built on Mathlib's `klDiv`: the joint and product laws of a pair of
random variables, the mutual information in nats and in bits, conditional mutual information in the
chain-rule form, and the transport theorems for `klDiv` (invariance under a measurable map with a
measurable left inverse, and the data-processing inequality on standard Borel spaces) from which
symmetry and data processing for mutual information follow. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal

section Transport

variable {α β : Type*} [MeasurableSpace α] [MeasurableSpace β]

/-- Pushing forward along a measurable map preserves absolute continuity. -/
theorem absolutelyContinuous_map_of_measurable {μ ν : Measure α} {T : α → β}
    (hT : Measurable T) (h : μ ≪ ν) : μ.map T ≪ ν.map T := by
  refine Measure.AbsolutelyContinuous.mk fun s hs hs0 => ?_
  rw [Measure.map_apply hT hs] at hs0 ⊢
  exact h hs0

/-- If `T` has the measurable left inverse `s` and `μ ≪ ν`, the pushforward `μ.map T` has density
`(dμ/dν) ∘ s` with respect to `ν.map T`. -/
theorem map_eq_withDensity_map_of_leftInverse {μ ν : Measure α} [SigmaFinite μ] [SigmaFinite ν]
    {T : α → β} {s : β → α} (hT : Measurable T) (hs : Measurable s)
    (hst : ∀ a, s (T a) = a) (hμν : μ ≪ ν) :
    μ.map T = (ν.map T).withDensity (fun y => μ.rnDeriv ν (s y)) := by
  have hmeas : Measurable fun y : β => μ.rnDeriv ν (s y) :=
    (Measure.measurable_rnDeriv μ ν).comp hs
  ext B hB
  rw [withDensity_apply _ hB, Measure.map_apply hT hB, setLIntegral_map hB hmeas hT]
  have hcomp : ∀ x : α, μ.rnDeriv ν (s (T x)) = μ.rnDeriv ν x := fun x => by rw [hst x]
  simp_rw [hcomp]
  exact (Measure.setLIntegral_rnDeriv' hμν (hT hB)).symm

/-- The Kullback-Leibler divergence is invariant under a measurable map that has a measurable left
inverse; `μ` and `ν` are assumed finite. -/
theorem klDiv_map_of_leftInverse (μ ν : Measure α) [IsFiniteMeasure μ] [IsFiniteMeasure ν]
    {T : α → β} {s : β → α} (hT : Measurable T) (hs : Measurable s) (hst : ∀ a, s (T a) = a) :
    klDiv (μ.map T) (ν.map T) = klDiv μ ν := by
  haveI : IsFiniteMeasure (μ.map T) := μ.isFiniteMeasure_map T
  haveI : IsFiniteMeasure (ν.map T) := ν.isFiniteMeasure_map T
  by_cases hμν : μ ≪ ν
  · have hmap : μ.map T ≪ ν.map T := absolutelyContinuous_map_of_measurable hT hμν
    have hrn : (μ.map T).rnDeriv (ν.map T) =ᵐ[ν.map T] fun y => μ.rnDeriv ν (s y) := by
      rw [map_eq_withDensity_map_of_leftInverse hT hs hst hμν]
      exact Measure.rnDeriv_withDensity _ ((Measure.measurable_rnDeriv μ ν).comp hs)
    rw [klDiv_eq_lintegral_klFun_of_ac hmap, klDiv_eq_lintegral_klFun_of_ac hμν,
      lintegral_congr_ae (hrn.mono fun y hy => by rw [hy])]
    have hm : Measurable fun y : β => ENNReal.ofReal (klFun (μ.rnDeriv ν (s y)).toReal) := by
      have h1 : Measurable fun x : ℝ≥0∞ => ENNReal.ofReal (klFun x.toReal) := by fun_prop
      exact h1.comp ((Measure.measurable_rnDeriv μ ν).comp hs)
    rw [lintegral_map hm hT]
    have : ∀ x : α, μ.rnDeriv ν (s (T x)) = μ.rnDeriv ν x := fun x => by rw [hst x]
    simp_rw [this]
  · have hmap : ¬ μ.map T ≪ ν.map T := by
      intro hc
      refine hμν ?_
      have hμ : (μ.map T).map s = μ := by
        rw [Measure.map_map hs hT]
        have : s ∘ T = id := funext hst
        rw [this, Measure.map_id]
      have hν : (ν.map T).map s = ν := by
        rw [Measure.map_map hs hT]
        have : s ∘ T = id := funext hst
        rw [this, Measure.map_id]
      have := absolutelyContinuous_map_of_measurable hs hc
      rwa [hμ, hν] at this
    rw [klDiv_of_not_ac hmap, klDiv_of_not_ac hμν]

/-- The Kullback-Leibler divergence is invariant under a measurable equivalence; `μ` and `ν` are
assumed finite. -/
theorem klDiv_map_measurableEquiv (μ ν : Measure α) [IsFiniteMeasure μ] [IsFiniteMeasure ν]
    (e : α ≃ᵐ β) : klDiv (μ.map e) (ν.map e) = klDiv μ ν :=
  klDiv_map_of_leftInverse μ ν e.measurable e.symm.measurable e.symm_apply_apply

/-- **Data processing inequality** for the Kullback-Leibler divergence: pushing two finite measures
on a standard Borel space forward along a measurable map does not increase `klDiv`. -/
theorem klDiv_map_le [StandardBorelSpace α] [Nonempty α] (μ ν : Measure α) [IsFiniteMeasure μ]
    [IsFiniteMeasure ν] {g : α → β} (hg : Measurable g) :
    klDiv (μ.map g) (ν.map g) ≤ klDiv μ ν := by
  have hgraph : Measurable fun z : α => (g z, z) := hg.prodMk measurable_id
  set ρ : Measure (β × α) := μ.map (fun z => (g z, z)) with hρdef
  set π : Measure (β × α) := ν.map (fun z => (g z, z)) with hπdef
  haveI : IsFiniteMeasure ρ := μ.isFiniteMeasure_map _
  haveI : IsFiniteMeasure π := ν.isFiniteMeasure_map _
  have hρfst : ρ.fst = μ.map g := Measure.fst_map_prodMk measurable_id
  have hπfst : π.fst = ν.map g := Measure.fst_map_prodMk measurable_id
  have hρ : ρ.fst ⊗ₘ ρ.condKernel = ρ := Measure.disintegrate ρ ρ.condKernel
  have hπ : π.fst ⊗ₘ π.condKernel = π := Measure.disintegrate π π.condKernel
  calc klDiv (μ.map g) (ν.map g) = klDiv ρ.fst π.fst := by rw [hρfst, hπfst]
    _ ≤ klDiv ρ.fst π.fst + klDiv (ρ.fst ⊗ₘ ρ.condKernel) (ρ.fst ⊗ₘ π.condKernel) := le_self_add
    _ = klDiv ρ π := by rw [← klDiv_compProd_eq_add, hρ, hπ]
    _ = klDiv μ ν := klDiv_map_of_leftInverse μ ν hgraph measurable_snd (fun _ => rfl)

end Transport

section MutualInformation

variable {Ω α β γ : Type*} [MeasurableSpace Ω] [MeasurableSpace α] [MeasurableSpace β]
  [MeasurableSpace γ]

/-- The joint law of the pair `(X, Y)` under `P`, a measure on `α × β`. -/
def jointLaw (P : Measure Ω) (X : Ω → α) (Y : Ω → β) : Measure (α × β) :=
  P.map (fun ω => (X ω, Y ω))

/-- The product of the two marginal laws of `X` and `Y` under `P`, a measure on `α × β`. -/
def productLaw (P : Measure Ω) (X : Ω → α) (Y : Ω → β) : Measure (α × β) :=
  (P.map X).prod (P.map Y)

/-- The mutual information `I(X; Y)` in nats: the Kullback-Leibler divergence of the joint law from
the product of the marginals. -/
def mutualInfoNats (P : Measure Ω) (X : Ω → α) (Y : Ω → β) : ℝ≥0∞ :=
  klDiv (jointLaw P X Y) (productLaw P X Y)

/-- The mutual information `I(X; Y)` in bits, i.e. the divergence in nats divided by `log 2`; it is
`0` by convention when the divergence is infinite. -/
def mutualInfo (P : Measure Ω) (X : Ω → α) (Y : Ω → β) : ℝ :=
  (mutualInfoNats P X Y).toReal / Real.log 2

/-- The conditional mutual information `I(X; Y | S)` in bits, defined by the chain rule as
`I(X; (Y, S)) - I(X; S)`; this agrees with the disintegrated definition whenever both terms are
finite. -/
def condMutualInfo (P : Measure Ω) (X : Ω → α) (Y : Ω → β) (S : Ω → γ) : ℝ :=
  mutualInfo P X (fun ω => (Y ω, S ω)) - mutualInfo P X S

/-- The joint law of a measurable pair under a probability measure is a probability measure. -/
theorem isProbabilityMeasure_jointLaw (P : Measure Ω) [IsProbabilityMeasure P] {X : Ω → α}
    {Y : Ω → β} (hX : Measurable X) (hY : Measurable Y) :
    IsProbabilityMeasure (jointLaw P X Y) :=
  P.isProbabilityMeasure_map (hX.prodMk hY).aemeasurable

/-- The product of the marginal laws of measurable maps under a probability measure is a
probability measure. -/
theorem isProbabilityMeasure_productLaw (P : Measure Ω) [IsProbabilityMeasure P] {X : Ω → α}
    {Y : Ω → β} (hX : Measurable X) (hY : Measurable Y) :
    IsProbabilityMeasure (productLaw P X Y) := by
  haveI hpX : IsProbabilityMeasure (P.map X) := P.isProbabilityMeasure_map hX.aemeasurable
  haveI hpY : IsProbabilityMeasure (P.map Y) := P.isProbabilityMeasure_map hY.aemeasurable
  exact inferInstanceAs (IsProbabilityMeasure ((P.map X).prod (P.map Y)))

/-- Mutual information in bits is nonnegative, with no assumption whatsoever. -/
theorem mutualInfo_nonneg (P : Measure Ω) (X : Ω → α) (Y : Ω → β) : 0 ≤ mutualInfo P X Y :=
  div_nonneg ENNReal.toReal_nonneg (Real.log_nonneg (by norm_num))

/-- Swapping the two coordinates turns the joint law of `(X, Y)` into the joint law of `(Y, X)`. -/
theorem jointLaw_map_swap (P : Measure Ω) {X : Ω → α} {Y : Ω → β} (hX : Measurable X)
    (hY : Measurable Y) : (jointLaw P X Y).map Prod.swap = jointLaw P Y X := by
  rw [jointLaw, jointLaw, Measure.map_map measurable_swap (hX.prodMk hY)]
  rfl

/-- Swapping the two coordinates turns the product law of `(X, Y)` into the product law of
`(Y, X)`. -/
theorem productLaw_map_swap (P : Measure Ω) [IsProbabilityMeasure P] (X : Ω → α) (Y : Ω → β) :
    (productLaw P X Y).map Prod.swap = productLaw P Y X :=
  Measure.prod_swap

/-- Mutual information in nats is symmetric in its two measurable arguments. -/
theorem mutualInfoNats_symm (P : Measure Ω) [IsProbabilityMeasure P] {X : Ω → α} {Y : Ω → β}
    (hX : Measurable X) (hY : Measurable Y) : mutualInfoNats P Y X = mutualInfoNats P X Y := by
  haveI := isProbabilityMeasure_jointLaw P hX hY
  haveI := isProbabilityMeasure_productLaw P hX hY
  rw [mutualInfoNats, ← jointLaw_map_swap P hX hY, ← productLaw_map_swap P X Y,
    klDiv_map_of_leftInverse _ _ measurable_swap measurable_swap Prod.swap_swap, mutualInfoNats]

/-- Mutual information in bits is symmetric in its two measurable arguments. -/
theorem mutualInfo_symm (P : Measure Ω) [IsProbabilityMeasure P] {X : Ω → α} {Y : Ω → β}
    (hX : Measurable X) (hY : Measurable Y) : mutualInfo P Y X = mutualInfo P X Y := by
  rw [mutualInfo, mutualInfo, mutualInfoNats_symm P hX hY]

/-- Independent measurable random variables carry no mutual information (in nats). -/
theorem mutualInfoNats_eq_zero_of_indepFun (P : Measure Ω) [IsProbabilityMeasure P] {X : Ω → α}
    {Y : Ω → β} (hX : Measurable X) (hY : Measurable Y) (h : IndepFun X Y P) :
    mutualInfoNats P X Y = 0 := by
  haveI := isProbabilityMeasure_productLaw P hX hY
  have heq : jointLaw P X Y = productLaw P X Y :=
    (indepFun_iff_map_prod_eq_prod_map_map hX.aemeasurable hY.aemeasurable).mp h
  rw [mutualInfoNats, heq, klDiv_self]

/-- Independent measurable random variables carry no mutual information (in bits). -/
theorem mutualInfo_eq_zero_of_indepFun (P : Measure Ω) [IsProbabilityMeasure P] {X : Ω → α}
    {Y : Ω → β} (hX : Measurable X) (hY : Measurable Y) (h : IndepFun X Y P) :
    mutualInfo P X Y = 0 := by
  rw [mutualInfo, mutualInfoNats_eq_zero_of_indepFun P hX hY h]
  simp

/-- Applying a measurable map to the first argument pushes the joint law forward along
`Prod.map f id`. -/
theorem jointLaw_comp_left {α' : Type*} [MeasurableSpace α'] (P : Measure Ω) {X : Ω → α}
    {Y : Ω → β} (hX : Measurable X) (hY : Measurable Y) {f : α → α'} (hf : Measurable f) :
    jointLaw P (f ∘ X) Y = (jointLaw P X Y).map (Prod.map f id) := by
  rw [jointLaw, jointLaw, Measure.map_map (hf.prodMap measurable_id) (hX.prodMk hY)]
  rfl

/-- Applying a measurable map to the first argument pushes the product law forward along
`Prod.map f id`. -/
theorem productLaw_comp_left {α' : Type*} [MeasurableSpace α'] (P : Measure Ω)
    [IsProbabilityMeasure P] {X : Ω → α} (Y : Ω → β) (hX : Measurable X)
    {f : α → α'} (hf : Measurable f) :
    productLaw P (f ∘ X) Y = (productLaw P X Y).map (Prod.map f id) := by
  simp only [productLaw]
  calc (P.map (f ∘ X)).prod (P.map Y) = ((P.map X).map f).prod ((P.map Y).map id) := by
        rw [Measure.map_map hf hX, Measure.map_id]
    _ = ((P.map X).prod (P.map Y)).map (Prod.map f id) :=
        Measure.map_prod_map _ _ hf measurable_id

/-- **Data processing** for mutual information in nats: applying a measurable map to the first
argument cannot increase it, on standard Borel spaces. -/
theorem mutualInfoNats_comp_left_le {α' : Type*} [MeasurableSpace α'] [StandardBorelSpace α]
    [Nonempty α] [StandardBorelSpace β] [Nonempty β] (P : Measure Ω) [IsProbabilityMeasure P]
    {X : Ω → α} {Y : Ω → β} (hX : Measurable X) (hY : Measurable Y) {f : α → α'}
    (hf : Measurable f) : mutualInfoNats P (f ∘ X) Y ≤ mutualInfoNats P X Y := by
  haveI := isProbabilityMeasure_jointLaw P hX hY
  haveI := isProbabilityMeasure_productLaw P hX hY
  rw [mutualInfoNats, jointLaw_comp_left P hX hY hf, productLaw_comp_left P Y hX hf]
  exact klDiv_map_le _ _ (hf.prodMap measurable_id)

/-- **Data processing** for mutual information in bits: applying a measurable map to the first
argument cannot increase it, on standard Borel spaces, assuming `I(X; Y)` is finite (without
finiteness the `ℝ≥0∞`-valued statement `mutualInfoNats_comp_left_le` is the correct one). -/
theorem mutualInfo_comp_left_le {α' : Type*} [MeasurableSpace α'] [StandardBorelSpace α]
    [Nonempty α] [StandardBorelSpace β] [Nonempty β] (P : Measure Ω) [IsProbabilityMeasure P]
    {X : Ω → α} {Y : Ω → β} (hX : Measurable X) (hY : Measurable Y) {f : α → α'}
    (hf : Measurable f) (hfin : mutualInfoNats P X Y ≠ ⊤) :
    mutualInfo P (f ∘ X) Y ≤ mutualInfo P X Y := by
  have h := ENNReal.toReal_mono hfin (mutualInfoNats_comp_left_le P hX hY hf)
  have hlog : (0 : ℝ) ≤ (Real.log 2)⁻¹ := inv_nonneg.mpr (Real.log_nonneg (by norm_num))
  simp only [mutualInfo, div_eq_mul_inv]
  exact mul_le_mul_of_nonneg_right h hlog

/-- When `X` and `S` are independent, the chain-rule conditional mutual information `I(X; Y | S)`
reduces to `I(X; (Y, S))`. -/
theorem condMutualInfo_eq_of_indepFun (P : Measure Ω) [IsProbabilityMeasure P] {X : Ω → α}
    {Y : Ω → β} {S : Ω → γ} (hX : Measurable X) (hS : Measurable S) (h : IndepFun X S P) :
    condMutualInfo P X Y S = mutualInfo P X (fun ω => (Y ω, S ω)) := by
  rw [condMutualInfo, mutualInfo_eq_zero_of_indepFun P hX hS h, sub_zero]

end MutualInformation

section CompProd

variable {β : Type*} [MeasurableSpace β]

/-- For a countable parameter space, the Kullback-Leibler divergence between two composition
products with a common finite base measure is the integral of the pointwise kernel divergences. -/
theorem klDiv_compProd_right_eq_lintegral {α : Type*} [MeasurableSpace α] [Countable α]
    [MeasurableSingletonClass α] (μ : Measure α) [IsFiniteMeasure μ] (κ η : Kernel α β)
    [IsMarkovKernel κ] [IsMarkovKernel η] :
    klDiv (μ ⊗ₘ κ) (μ ⊗ₘ η) = ∫⁻ a, klDiv (κ a) (η a) ∂μ := by
  have hfmeas : Measurable fun p : α × β => (κ p.1).rnDeriv (η p.1) p.2 :=
    measurable_from_prod_countable_right fun a => Measure.measurable_rnDeriv (κ a) (η a)
  by_cases hac : ∀ᵐ a ∂μ, κ a ≪ η a
  · have hcp : μ ⊗ₘ κ ≪ μ ⊗ₘ η := Measure.absolutelyContinuous_compProd_right_iff.mpr hac
    have hwd : μ ⊗ₘ κ = (μ ⊗ₘ η).withDensity (fun p => (κ p.1).rnDeriv (η p.1) p.2) := by
      ext s hs
      rw [withDensity_apply _ hs, ← lintegral_indicator hs,
        Measure.lintegral_compProd (hfmeas.indicator hs), Measure.compProd_apply hs]
      refine lintegral_congr_ae ?_
      filter_upwards [hac] with a ha
      have hpre : MeasurableSet (Prod.mk a ⁻¹' s) := measurable_prodMk_left hs
      have hind : ∀ b : β, s.indicator (fun p : α × β => (κ p.1).rnDeriv (η p.1) p.2) (a, b)
          = (Prod.mk a ⁻¹' s).indicator (fun b => (κ a).rnDeriv (η a) b) b := by
        intro b
        by_cases hb : (a, b) ∈ s <;> simp [hb, Set.mem_preimage]
      simp_rw [hind]
      rw [lintegral_indicator hpre]
      exact (Measure.setLIntegral_rnDeriv' ha hpre).symm
    have hrn : (μ ⊗ₘ κ).rnDeriv (μ ⊗ₘ η)
        =ᵐ[μ ⊗ₘ η] fun p => (κ p.1).rnDeriv (η p.1) p.2 := by
      rw [hwd]
      exact Measure.rnDeriv_withDensity _ hfmeas
    have hklm : Measurable
        fun p : α × β => ENNReal.ofReal (klFun ((κ p.1).rnDeriv (η p.1) p.2).toReal) := by
      have h1 : Measurable fun x : ℝ≥0∞ => ENNReal.ofReal (klFun x.toReal) := by fun_prop
      exact h1.comp hfmeas
    rw [klDiv_eq_lintegral_klFun_of_ac hcp,
      lintegral_congr_ae (hrn.mono fun p hp => by rw [hp]), Measure.lintegral_compProd hklm]
    refine lintegral_congr_ae ?_
    filter_upwards [hac] with a ha
    exact (klDiv_eq_lintegral_klFun_of_ac ha).symm
  · have hnot : ¬ (μ ⊗ₘ κ ≪ μ ⊗ₘ η) := fun hc =>
      hac (Measure.absolutelyContinuous_compProd_right_iff.mp hc)
    obtain ⟨a₀, ha₀, hna₀⟩ : ∃ a₀, μ {a₀} ≠ 0 ∧ ¬ (κ a₀ ≪ η a₀) := by
      by_contra hcon
      exact hac (ae_iff_of_countable.mpr fun x hx => by
        by_contra hk
        exact hcon ⟨x, hx, hk⟩)
    rw [klDiv_of_not_ac hnot, lintegral_countable']
    refine (top_le_iff.mp ?_).symm
    calc (⊤ : ℝ≥0∞) = klDiv (κ a₀) (η a₀) * μ {a₀} := by
          rw [klDiv_of_not_ac hna₀, ENNReal.top_mul ha₀]
      _ ≤ ∑' a, klDiv (κ a) (η a) * μ {a} := ENNReal.le_tsum a₀

/-- Two-point form of the preceding identity: over `Bool`, the divergence between two composition
products with a common finite base measure is the weighted sum of the two kernel divergences. -/
theorem klDiv_compProd_two_point (μ : Measure Bool) [IsFiniteMeasure μ] (κ η : Kernel Bool β)
    [IsMarkovKernel κ] [IsMarkovKernel η] :
    klDiv (μ ⊗ₘ κ) (μ ⊗ₘ η)
      = klDiv (κ true) (η true) * μ {true} + klDiv (κ false) (η false) * μ {false} := by
  rw [klDiv_compProd_right_eq_lintegral, lintegral_fintype]
  exact Fintype.sum_bool _

/-- For the fair law on `Bool`, the divergence between two composition products with that common
base measure is the average of the two kernel divergences. -/
theorem klDiv_compProd_fair_bool (μ : Measure Bool) [IsFiniteMeasure μ]
    (hfalse : μ {false} = 1 / 2) (htrue : μ {true} = 1 / 2) (κ η : Kernel Bool β)
    [IsMarkovKernel κ] [IsMarkovKernel η] :
    klDiv (μ ⊗ₘ κ) (μ ⊗ₘ η)
      = (1 / 2 : ℝ≥0∞) * klDiv (κ false) (η false) + (1 / 2 : ℝ≥0∞) * klDiv (κ true) (η true) := by
  rw [klDiv_compProd_two_point, hfalse, htrue]
  ring

end CompProd

section FairBitJointLaw

variable {Ω β : Type*} [MeasurableSpace Ω] [MeasurableSpace β]

/-- The kernel of conditional laws of `Y` given the value of a `Bool`-valued variable `U`. -/
def condLawKernel (P : Measure Ω) (U : Ω → Bool) (Y : Ω → β) : Kernel Bool β :=
  Kernel.ofFunOfCountable (fun b => (P[|U ⁻¹' {b}]).map Y)

/-- The conditional-law kernel evaluates to the law of `Y` under `P` conditioned on `U = b`. -/
theorem condLawKernel_apply (P : Measure Ω) (U : Ω → Bool) (Y : Ω → β) (b : Bool) :
    condLawKernel P U Y b = (P[|U ⁻¹' {b}]).map Y := rfl

/-- The conditional-law kernel of a bit that takes both values with positive probability is a
Markov kernel. -/
theorem isMarkovKernel_condLawKernel (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → Bool}
    {Y : Ω → β} (hY : Measurable Y) (hpos : ∀ b, P (U ⁻¹' {b}) ≠ 0) :
    IsMarkovKernel (condLawKernel P U Y) := by
  refine ⟨fun b => ?_⟩
  haveI : IsProbabilityMeasure (P[|U ⁻¹' {b}]) := cond_isProbabilityMeasure (hpos b)
  rw [condLawKernel_apply]
  exact (P[|U ⁻¹' {b}]).isProbabilityMeasure_map hY.aemeasurable

/-- Disintegration of the joint law of a bit and an observation: if `U` takes both values with
positive probability, the joint law of `(U, Y)` is the law of `U` composed with the kernel of
conditional laws of `Y`. -/
theorem jointLaw_eq_compProd_condLawKernel (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → Bool}
    {Y : Ω → β} (hU : Measurable U) (hY : Measurable Y) (hpos : ∀ b, P (U ⁻¹' {b}) ≠ 0) :
    jointLaw P U Y = (P.map U) ⊗ₘ condLawKernel P U Y := by
  haveI := isMarkovKernel_condLawKernel P hY hpos
  haveI : IsProbabilityMeasure (P.map U) := P.isProbabilityMeasure_map hU.aemeasurable
  ext s hs
  have hterm : ∀ b : Bool, condLawKernel P U Y b (Prod.mk b ⁻¹' s) * (P.map U) {b}
      = P (U ⁻¹' {b} ∩ (fun ω => (U ω, Y ω)) ⁻¹' s) := by
    intro b
    have hUb : MeasurableSet (U ⁻¹' {b}) := hU (measurableSet_singleton b)
    have hpre : MeasurableSet (Prod.mk b ⁻¹' s) := measurable_prodMk_left hs
    have hset : U ⁻¹' {b} ∩ Y ⁻¹' (Prod.mk b ⁻¹' s)
        = U ⁻¹' {b} ∩ (fun ω => (U ω, Y ω)) ⁻¹' s := by
      ext ω
      simp only [Set.mem_inter_iff, Set.mem_preimage, Set.mem_singleton_iff]
      exact and_congr_right fun h1 => by rw [h1]
    rw [condLawKernel_apply, Measure.map_apply hY hpre,
      Measure.map_apply hU (measurableSet_singleton b), cond_apply hUb, hset, mul_comm,
      ← mul_assoc, ENNReal.mul_inv_cancel (hpos b) (measure_ne_top P _), one_mul]
  have hA : MeasurableSet (U ⁻¹' {true}) := hU (measurableSet_singleton true)
  have hdiff : ((fun ω => (U ω, Y ω)) ⁻¹' s) \ (U ⁻¹' {true})
      = U ⁻¹' {false} ∩ ((fun ω => (U ω, Y ω)) ⁻¹' s) := by
    ext ω
    simp only [Set.mem_sdiff, Set.mem_inter_iff, Set.mem_preimage, Set.mem_singleton_iff]
    cases h : U ω <;> simp
  have hinter : ((fun ω => (U ω, Y ω)) ⁻¹' s) ∩ (U ⁻¹' {true})
      = U ⁻¹' {true} ∩ ((fun ω => (U ω, Y ω)) ⁻¹' s) := Set.inter_comm _ _
  rw [jointLaw, Measure.map_apply (hU.prodMk hY) hs, Measure.compProd_apply hs, lintegral_fintype,
    Fintype.sum_bool, hterm true, hterm false, ← measure_inter_add_sdiff _ hA, hdiff, hinter]

/-- The product law of a bit and an observation is the law of the bit composed with the constant
kernel at the law of the observation. -/
theorem productLaw_eq_compProd_const (P : Measure Ω) [IsProbabilityMeasure P] (U : Ω → Bool)
    (Y : Ω → β) : productLaw P U Y = (P.map U) ⊗ₘ Kernel.const Bool (P.map Y) := by
  rw [productLaw, Measure.compProd_const]

/-- **Fair-bit decomposition of the mutual information.** For a measurable bit `U` that is fair
(each value has probability `1/2`) and a measurable observation `Y`, the mutual information in nats
is the average of the divergences of the two conditional laws of `Y` from its marginal law. -/
theorem mutualInfoNats_fair_bit (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → Bool}
    {Y : Ω → β} (hU : Measurable U) (hY : Measurable Y) (hfalse : P (U ⁻¹' {false}) = 1 / 2)
    (htrue : P (U ⁻¹' {true}) = 1 / 2) :
    mutualInfoNats P U Y = (1 / 2 : ℝ≥0∞) * klDiv ((P[|U ⁻¹' {false}]).map Y) (P.map Y)
      + (1 / 2 : ℝ≥0∞) * klDiv ((P[|U ⁻¹' {true}]).map Y) (P.map Y) := by
  have hpos : ∀ b, P (U ⁻¹' {b}) ≠ 0 := by
    intro b
    cases b
    · rw [hfalse]; norm_num
    · rw [htrue]; norm_num
  haveI := isMarkovKernel_condLawKernel P hY hpos
  haveI : IsProbabilityMeasure (P.map U) := P.isProbabilityMeasure_map hU.aemeasurable
  haveI : IsProbabilityMeasure (P.map Y) := P.isProbabilityMeasure_map hY.aemeasurable
  have hmf : (P.map U) {false} = 1 / 2 := by
    rw [Measure.map_apply hU (measurableSet_singleton false), hfalse]
  have hmt : (P.map U) {true} = 1 / 2 := by
    rw [Measure.map_apply hU (measurableSet_singleton true), htrue]
  rw [mutualInfoNats, jointLaw_eq_compProd_condLawKernel P hU hY hpos,
    productLaw_eq_compProd_const P U Y, klDiv_compProd_fair_bool _ hmf hmt,
    condLawKernel_apply, condLawKernel_apply, Kernel.const_apply, Kernel.const_apply]

end FairBitJointLaw

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeBudgets.lean <==
import LossOnlyTraceability.NativeBudgetsSigned

/-! Proposition 7 (three moment bounds), assembled: the three inequalities of the finite form of
Proposition 7 (Appendix D), namely `E_Π ∑_i E_p[σ_i X_i] ≥ M`, `E_Π ∑_i E_p X_i² ≤ V` and
`E_p‖X - a_p(Z̃)‖² ≤ D` for every `p`, with `M`, `V`, `D` the finite values of Appendix D
(there `D` is `V_res` and `a_p(Z̃)` is the reference `X_p^*(Z̃)`).

Two theorems are proved. `finite_native_budgets` is the assembly step: it combines the
estimates of the preceding modules into the three inequalities, but its three clauses speak
about three separately quantified families (a signed family `Δ`, a release `X` and a residual
`Res`), so on its own it is weaker than the finite form of Proposition 7.
`finite_native_budgets_one_release` states that finite form: a single release
`X_i = φ⟪θ̂, Z_{1,i}⟫ - φ⟪θ̂, Z_{0,i}⟫` of a learner in the unit ball satisfies all three budgets
at once, with `σ_i` the selector sign,
`Δ_i = σ_i X_i` and `a_{p,i}(Z̃) = φ⟪θ_p^*, Z_{1,i}⟫ - φ⟪θ_p^*, Z_{0,i}⟫`; the mean-value link
bound and the nonlinear residual bound are there derived rather than assumed.

Neither theorem derives Proposition 7 from the accuracy of the learner: the whole
error-localization chain of Appendix D.2 (the error bound, the bound on the population minimizer,
the mixed moment `Q_θ`, the weighted energy `C_θ`, the pointwise cross-term and margin geometry)
enters both statements as hypotheses. Each docstring lists these hypotheses by name. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-- The weighted energy `C_θ` of Appendix D is nonnegative. -/
theorem nativeEnergyScale_nonneg (a b B r ε : ℝ) (n d : ℕ) :
    0 ≤ nativeEnergyScale a b B r ε n d := by
  rw [nativeEnergyScale]
  have hw0 := nativeLearnerScale_nonneg a b B r ε
  have hw1 := nativeLearnerScale_le_one a b B r ε
  have hK := matrixEnergyK_ratio_nonneg n d
  have hs := matrixEnergyS_nonneg d
  rcases hw0.lt_or_eq with hpos | hzero
  · rw [weightedTailBound_of_ne_zero hpos.ne']
    have hdiv : (1 : ℝ) ≤ 1 / nativeLearnerScale a b B r ε := by
      rw [le_div_iff₀ hpos]
      linarith
    have hlog : 0 ≤ Real.log (1 / nativeLearnerScale a b B r ε) := Real.log_nonneg hdiv
    have hinner : 0 ≤ matrixEnergyK ((n : ℝ) / d)
        + matrixEnergyS d * (1 + Real.log (1 / nativeLearnerScale a b B r ε)) := by
      nlinarith [hK, hs, hlog]
    exact mul_nonneg hpos.le hinner
  · rw [← hzero, weightedTailBound_zero]

/-- The mixed moment `Q_θ` of Appendix D is nonnegative. -/
theorem nativeMixedScale_nonneg (a b B r ε : ℝ) (d : ℕ) :
    0 ≤ nativeMixedScale a b B r ε d := by
  rw [nativeMixedScale]
  exact sq_nonneg _

/-- The assembly step behind Proposition 7: the three inequalities of its finite form,
`M ≤ ∑_i E Δ_i`, `∑_i E X_i² ≤ V` and `E Res_p ≤ D`, obtained from the estimates of the
preceding modules. The three clauses are about three separately quantified families: `Δ`
constrained only by the release identity `Δ_i = φ(⟪θ̂, Z^gh_i⟫) - φ(m + s_i)`, `X` constrained
only by the mean-value bound `|X_i| ≤ L|s_i - s_i^gh|`, and `Res_p` constrained only by
`Res_p ≤ (L+H)²‖C‖²_op‖θ̂ - θ_p^*‖²`; nothing here forces `Δ_i = σ_i X_i` or
`Res_p = ∑_i (X_i - a_{p,i}(Z̃))²`, so this statement is weaker than the finite form of
Proposition 7, whose three bounds hold for one and the same release.
`finite_native_budgets_one_release` supplies that link. What is proved here is the assembly
arithmetic together with the scalar and deterministic estimates of the preceding modules: the
descent inequality for the link, the Minkowski and Cauchy-Schwarz steps, the weighted tail
integration of Lemma 10, the ghost decomposition of the raw energy and all the arithmetic of the
budgets.

What is assumed, and never discharged here, is every step of Appendix D that
converts accuracy into the budgets, and every step that depends on the supersample
construction, namely: the ghost Jensen inequality `hjensen` and the ghost centering `hcenter`;
the exact ghost orthogonality `hcross : E[s_i s_i^gh] = 0` and the ghost second moment
`hghost`; the fingerprinting identity of Lemma 8 (`hfp`) and the sign condition `hkappa`; the
population calibration of Appendix D.1 (`hcal`); the Lemma 9 tails `htail` and `htailC`; the
localization `E_Π‖θ̂‖² ≤ w_θ` from the error and minimizer bounds of Appendix D.2 (`hw`); the
mixed moment bound of Appendix D.2 (`hQ`); the weighted energy bound of Appendix D.2 (`hGC`); the
error bound of Appendix D.2 (`hew`); the pointwise
margin geometry `hsq : ∑_i s_i² ≤ ‖θ̂‖²‖B_tr‖²_op` and `hptcross`; the mean-value link bound
`hX`; and the nonlinear residual bound `hres`. The remaining hypotheses are measurability and
integrability. -/
theorem finite_native_budgets {a b B r ε L H : ℝ} {n d : ℕ}
    {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω} [IsProbabilityMeasure μ]
    {ι : Type*} {Ω₀ : Type*} [MeasurableSpace Ω₀] {P : ι → Measure Ω₀}
    (φ dφ : ℝ → ℝ) (Delta sTr sGh gh X : Ω → Fin n → ℝ) (mm tn Bop Fm Gm : Ω → ℝ)
    (Res Cop er : ι → Ω₀ → ℝ)
    (hPprob : ∀ p, IsProbabilityMeasure (P p))
    -- the fixed link of Assumption 2
    (hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (dφ t) t)
    (hcont : ContinuousOn dφ (Set.Icc (-1 : ℝ) 1))
    (hHb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, ∀ u ∈ Set.Icc (-1 : ℝ) 1, |dφ t - dφ u| ≤ H * |t - u|)
    (hH0 : 0 ≤ H) (hL0 : 0 ≤ L)
    -- the release and the training margins
    (hmem : ∀ᵐ ω ∂μ, mm ω ∈ Set.Icc (-1 : ℝ) 1 ∧
      ∀ i, mm ω + sTr ω i ∈ Set.Icc (-1 : ℝ) 1)
    (hrelease : ∀ᵐ ω ∂μ, ∀ i, Delta ω i = φ (gh ω i) - φ (mm ω + sTr ω i))
    (hDeltaint : Integrable (fun ω => ∑ i, Delta ω i) μ)
    (hDeltaeach : ∀ i, Integrable (fun ω => Delta ω i) μ)
    (hghint : ∀ i, Integrable (fun ω => φ (gh ω i)) μ)
    (hghsum : Integrable (fun ω => ∑ i, φ (gh ω i)) μ)
    (hmmint : Integrable (fun ω => φ (mm ω)) μ)
    (hssum : Integrable (fun ω => ∑ i, sTr ω i) μ)
    (hseach : ∀ i, Integrable (fun ω => sTr ω i) μ)
    (hsqint : Integrable (fun ω => ∑ i, sTr ω i ^ 2) μ)
    (hduint : Integrable (fun ω => dφ (mm ω) * ∑ i, sTr ω i) μ)
    (hmmL : Integrable mm μ) (hghL : ∀ i, Integrable (fun ω => gh ω i) μ)
    -- the supersample steps of Appendix D
    (hjensen : ∀ i, (∫ ω, φ (mm ω) + b * mm ω ∂μ) ≤ ∫ ω, φ (gh ω i) + b * gh ω i ∂μ)
    (hcenter : ∀ i, (∫ ω, gh ω i ∂μ) = ∫ ω, mm ω ∂μ)
    (hfp : (∑ i, ∫ ω, sTr ω i ∂μ) = nativeKappa b B r ε * ∫ ω, mm ω ∂μ)
    (hkappa : 0 ≤ nativeKappa b B r ε)
    (hcal : nativeAlignment b B r ε H d ≤ b * ∫ ω, mm ω ∂μ)
    -- the localized cross term
    (hYint : Integrable (fun ω => (dφ (mm ω) + b) * ∑ i, sTr ω i) μ)
    (hFL : MemLp Fm 2 μ) (hGL : MemLp Gm 2 μ)
    (hptcross : ∀ᵐ ω ∂μ, |(dφ (mm ω) + b) * ∑ i, sTr ω i|
      ≤ H * Real.sqrt (n : ℝ) * (Fm ω * Gm ω))
    (hQ : (∫ ω, Fm ω ^ 2 ∂μ) ≤ nativeMixedScale a b B r ε d)
    (hGC : (∫ ω, Gm ω ^ 2 ∂μ) ≤ nativeEnergyScale a b B r ε n d)
    -- the training matrix and the learner norm
    (htn : ∀ᵐ ω ∂μ, 0 ≤ tn ω ∧ tn ω ≤ 1) (htnm : AEMeasurable (fun ω => tn ω ^ 2) μ)
    (hBop0 : ∀ᵐ ω ∂μ, 0 ≤ Bop ω) (hBopm : AEMeasurable Bop μ)
    (htail : ∀ u : ℝ, 0 ≤ u →
      (μ {ω | matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u < Bop ω}).toReal
        ≤ Real.exp (-u))
    (hw : (∫ ω, tn ω ^ 2 ∂μ) ≤ nativeLearnerScale a b B r ε)
    (hsq : ∀ᵐ ω ∂μ, (∑ i, sTr ω i ^ 2) ≤ tn ω ^ 2 * Bop ω)
    -- the raw energy
    (hX : ∀ᵐ ω ∂μ, ∀ i, |X ω i| ≤ L * |sTr ω i - sGh ω i|)
    (hXint : ∀ i, Integrable (fun ω => X ω i ^ 2) μ)
    (hsL : ∀ i, MemLp (fun ω => sTr ω i) 2 μ) (hgL : ∀ i, MemLp (fun ω => sGh ω i) 2 μ)
    (hcross : ∀ i, (∫ ω, sTr ω i * sGh ω i ∂μ) = 0)
    (hghost : ∀ i, (∫ ω, sGh ω i ^ 2 ∂μ) ≤ (1 / (d : ℝ)) * ∫ ω, tn ω ^ 2 ∂μ)
    -- the residual at every law
    (hres : ∀ p, ∀ᵐ ω ∂(P p), Res p ω ≤ (L + H) ^ 2 * (Cop p ω * er p ω ^ 2))
    (hResint : ∀ p, Integrable (Res p) (P p))
    (hCop0 : ∀ p, ∀ᵐ ω ∂(P p), 0 ≤ Cop p ω) (hCopm : ∀ p, AEMeasurable (Cop p) (P p))
    (htailC : ∀ p, ∀ u : ℝ, 0 ≤ u →
      ((P p) {ω | 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d * u < Cop p ω}).toReal
        ≤ Real.exp (-u))
    (her : ∀ p, ∀ᵐ ω ∂(P p), 0 ≤ er p ω ∧ er p ω ≤ 2)
    (herm : ∀ p, AEMeasurable (fun ω => er p ω ^ 2) (P p))
    (hew : ∀ p, (∫ ω, er p ω ^ 2 ∂(P p)) ≤ nativeErrorScale a r ε)
    (hw0 : 0 ≤ nativeErrorScale a r ε) :
    (nativeSignedBudget a b B r ε H n d ≤ ∑ i, ∫ ω, Delta ω i ∂μ) ∧
      ((∑ i, ∫ ω, X ω i ^ 2 ∂μ) ≤ nativeEnergyBudget a b B r ε L n d) ∧
      (∀ p, (∫ ω, Res p ω ∂(P p)) ≤ nativeResidualBudget a r ε L H n d) := by
  have henergy : (∫ ω, ∑ i, sTr ω i ^ 2 ∂μ) ≤ nativeEnergyScale a b B r ε n d := by
    have htn2 : ∀ᵐ ω ∂μ, 0 ≤ tn ω ^ 2 ∧ tn ω ^ 2 ≤ 1 := by
      filter_upwards [htn] with ω hω
      exact ⟨sq_nonneg _, by nlinarith [hω.1, hω.2]⟩
    have hprod : Integrable (fun ω => Bop ω * tn ω ^ 2) μ :=
      integrable_mul_of_exponential_tail μ Bop (fun ω => tn ω ^ 2) hBop0 hBopm
        (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) 1 (matrixEnergyK_ratio_nonneg n d)
        (matrixEnergyS_nonneg d) htail htn2 htnm
    have hle : (∫ ω, ∑ i, sTr ω i ^ 2 ∂μ) ≤ ∫ ω, Bop ω * tn ω ^ 2 ∂μ := by
      refine integral_mono_ae hsqint hprod ?_
      filter_upwards [hsq] with ω hω
      calc (∑ i, sTr ω i ^ 2) ≤ tn ω ^ 2 * Bop ω := hω
        _ = Bop ω * tn ω ^ 2 := by ring
    exact le_trans hle (native_weighted_energy_le tn Bop htn htnm hBop0 hBopm htail hw)
  have hcrossbound : (∫ ω, |(dφ (mm ω) + b) * ∑ i, sTr ω i| ∂μ)
      ≤ H * Real.sqrt ((n : ℝ) * nativeMixedScale a b B r ε d
        * nativeEnergyScale a b B r ε n d) :=
    native_cross_term_le (fun ω => (dφ (mm ω) + b) * ∑ i, sTr ω i) Fm Gm hYint hFL hGL hH0
      hptcross hQ hGC (nativeMixedScale_nonneg a b B r ε d)
      (nativeEnergyScale_nonneg a b B r ε n d)
  refine ⟨?_, ?_, ?_⟩
  · exact native_signed_moment_budget φ dφ Delta sTr gh mm hderiv hcont hHb hH0 hmem hrelease
      hDeltaint hDeltaeach hghint hghsum hmmint hssum hseach hsqint hduint hjensen hcenter
      hmmL hghL hfp hkappa hcal hcrossbound henergy
  · exact native_raw_energy_budget tn Bop X sTr sGh htn htnm hBop0 hBopm htail hw hX hXint
      hsL hgL hsq hcross hghost
  · intro p
    haveI := hPprob p
    exact native_residual_budget (Res p) (Cop p) (er p) (hres p) (hResint p)
      (by linarith) (hCop0 p) (hCopm p) (htailC p) (her p) (herm p) (hew p) hw0

/-- The margin of two vectors of the unit ball lies in `[-1,1]`. -/
theorem native_margin_mem_Icc {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    {x y : E} (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) : ⟪x, y⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := by
  have h : |⟪x, y⟫_ℝ| ≤ 1 := by
    refine le_trans (abs_real_inner_le_norm _ _) ?_
    nlinarith [norm_nonneg x, norm_nonneg y]
  rw [Set.mem_Icc]
  exact ⟨by linarith [neg_abs_le (⟪x, y⟫_ℝ)], by linarith [le_abs_self (⟪x, y⟫_ℝ)]⟩

/-- Proposition 7 (three moment bounds, finite form) for one release. The release is the loss
difference `X_i = φ⟪θ̂, Z_{1,i}⟫ - φ⟪θ̂, Z_{0,i}⟫` of a learner `θ̂` in the unit ball on data of
norm at most one, `σ_i = ±1` is the selector sign (`-1` when the training element is `Z_{1,i}`),
`Δ_i = σ_i X_i`, the training and ghost margins are `m + s_i` and `m + s_i^gh` with the training
one the selected element, and the population reference is
`a_{p,i}(Z̃) = φ⟪θ_p^*, Z_{1,i}⟫ - φ⟪θ_p^*, Z_{0,i}⟫`. All of this is fixed by the defining
equations `hXdef, hsgndef, htrdef, hghdef, hsGhdef, harefdef, herdef`, so the same `X` carries
the three bounds of the finite form of Proposition 7: `M ≤ ∑_i E_Π[σ_i X_i]`, `∑_i E_Π X_i² ≤ V` and
`E_p ∑_i (X_i - a_{p,i}(Z̃))² ≤ D` for every law `p` on the common carrier.

Proved here from the model: the release identity `σ_i X_i = φ(ghost margin) - φ(training
margin)`, the mean-value link bound `|X_i| ≤ L|s_i - s_i^gh|`, the nonlinear residual bound
`∑_i (X_i - a_{p,i})² ≤ (L+H)²‖C‖²_op‖θ̂ - θ_p^*‖²` of `sum_sq_residual_le`, the margin bounds
`⟪θ̂, Z⟫ ∈ [-1,1]` and `‖θ̂ - θ_p^*‖ ≤ 2`, on top of everything `finite_native_budgets` proves.

Assumed, exactly as in `finite_native_budgets` and never discharged: the supersample steps
(ghost Jensen `hjensen`, ghost centering `hcenter`, ghost orthogonality `horth`, ghost second
moment `hghost`, fingerprinting `hfp` with `hkappa`, the calibration `hcal` of Appendix D.1),
the Lemma 9 tails `htail` and `htailC` and the pair-matrix operator bound `hopC`, the whole
error-localization chain of Appendix D.2 -- `hw` (the error and minimizer bounds, through
`E_Π‖θ̂‖² ≤ w_θ`), `hQ` (the mixed moment), `hGC` (the weighted energy), `hew` (the error
bound) -- the pointwise margin geometry `hsq` and `hptcross`, the bound `hmm` on the mean
margin, and measurability and integrability. In particular this is Proposition 7 given the
localization bounds of Appendix D.2, not Proposition 7 derived from accuracy. The
prior-averaged measure `μ` and the per-law measures `P p` live on one carrier, so the release
is literally the same function in all three clauses; the statement does not require `μ` to be
the `Π`-mixture of the `P p`, a relation that enters only through the hypotheses listed
above. -/
theorem finite_native_budgets_one_release {a b B r ε L H : ℝ} {n d : ℕ}
    {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω} [IsProbabilityMeasure μ]
    {ι : Type*} {P : ι → Measure Ω}
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (φ dφ : ℝ → ℝ) (θh : Ω → E) (θs : ι → Ω → E) (z1 z0 : Ω → Fin n → E)
    (sel : Ω → Fin n → Bool) (X sgn sTr sGh gh : Ω → Fin n → ℝ)
    (mm tn Bop Fm Gm : Ω → ℝ) (aref : ι → Ω → Fin n → ℝ) (Cop er : ι → Ω → ℝ)
    (hPprob : ∀ p, IsProbabilityMeasure (P p))
    -- the fixed link of Assumption 2
    (hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (dφ t) t)
    (hcont : ContinuousOn dφ (Set.Icc (-1 : ℝ) 1))
    (hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |dφ t| ≤ L)
    (hHb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, ∀ u ∈ Set.Icc (-1 : ℝ) 1, |dφ t - dφ u| ≤ H * |t - u|)
    (hH0 : 0 ≤ H) (hL0 : 0 ≤ L)
    -- the unit ball and the unit-norm data
    (hth1 : ∀ ω, ‖θh ω‖ ≤ 1) (hts1 : ∀ p ω, ‖θs p ω‖ ≤ 1)
    (hz11 : ∀ ω i, ‖z1 ω i‖ ≤ 1) (hz01 : ∀ ω i, ‖z0 ω i‖ ≤ 1)
    -- the release, the selector and the population reference
    (hXdef : ∀ ω i, X ω i = φ ⟪θh ω, z1 ω i⟫_ℝ - φ ⟪θh ω, z0 ω i⟫_ℝ)
    (hsgndef : ∀ ω i, sgn ω i = if sel ω i then -1 else 1)
    (htrdef : ∀ ω i, mm ω + sTr ω i = if sel ω i then ⟪θh ω, z1 ω i⟫_ℝ else ⟪θh ω, z0 ω i⟫_ℝ)
    (hghdef : ∀ ω i, gh ω i = if sel ω i then ⟪θh ω, z0 ω i⟫_ℝ else ⟪θh ω, z1 ω i⟫_ℝ)
    (hsGhdef : ∀ ω i, gh ω i = mm ω + sGh ω i)
    (harefdef : ∀ p ω i, aref p ω i = φ ⟪θs p ω, z1 ω i⟫_ℝ - φ ⟪θs p ω, z0 ω i⟫_ℝ)
    (herdef : ∀ p ω, er p ω = ‖θh ω - θs p ω‖)
    (hmm : ∀ᵐ ω ∂μ, mm ω ∈ Set.Icc (-1 : ℝ) 1)
    -- integrability of the released quantities
    (hDeltaint : Integrable (fun ω => ∑ i, sgn ω i * X ω i) μ)
    (hDeltaeach : ∀ i, Integrable (fun ω => sgn ω i * X ω i) μ)
    (hghint : ∀ i, Integrable (fun ω => φ (gh ω i)) μ)
    (hghsum : Integrable (fun ω => ∑ i, φ (gh ω i)) μ)
    (hmmint : Integrable (fun ω => φ (mm ω)) μ)
    (hssum : Integrable (fun ω => ∑ i, sTr ω i) μ)
    (hseach : ∀ i, Integrable (fun ω => sTr ω i) μ)
    (hsqint : Integrable (fun ω => ∑ i, sTr ω i ^ 2) μ)
    (hduint : Integrable (fun ω => dφ (mm ω) * ∑ i, sTr ω i) μ)
    (hmmL : Integrable mm μ) (hghL : ∀ i, Integrable (fun ω => gh ω i) μ)
    -- the supersample steps of Appendix D
    (hjensen : ∀ i, (∫ ω, φ (mm ω) + b * mm ω ∂μ) ≤ ∫ ω, φ (gh ω i) + b * gh ω i ∂μ)
    (hcenter : ∀ i, (∫ ω, gh ω i ∂μ) = ∫ ω, mm ω ∂μ)
    (hfp : (∑ i, ∫ ω, sTr ω i ∂μ) = nativeKappa b B r ε * ∫ ω, mm ω ∂μ)
    (hkappa : 0 ≤ nativeKappa b B r ε)
    (hcal : nativeAlignment b B r ε H d ≤ b * ∫ ω, mm ω ∂μ)
    -- the localized cross term
    (hYint : Integrable (fun ω => (dφ (mm ω) + b) * ∑ i, sTr ω i) μ)
    (hFL : MemLp Fm 2 μ) (hGL : MemLp Gm 2 μ)
    (hptcross : ∀ᵐ ω ∂μ, |(dφ (mm ω) + b) * ∑ i, sTr ω i|
      ≤ H * Real.sqrt (n : ℝ) * (Fm ω * Gm ω))
    (hQ : (∫ ω, Fm ω ^ 2 ∂μ) ≤ nativeMixedScale a b B r ε d)
    (hGC : (∫ ω, Gm ω ^ 2 ∂μ) ≤ nativeEnergyScale a b B r ε n d)
    -- the training matrix and the learner norm
    (htn : ∀ᵐ ω ∂μ, 0 ≤ tn ω ∧ tn ω ≤ 1) (htnm : AEMeasurable (fun ω => tn ω ^ 2) μ)
    (hBop0 : ∀ᵐ ω ∂μ, 0 ≤ Bop ω) (hBopm : AEMeasurable Bop μ)
    (htail : ∀ u : ℝ, 0 ≤ u →
      (μ {ω | matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u < Bop ω}).toReal
        ≤ Real.exp (-u))
    (hw : (∫ ω, tn ω ^ 2 ∂μ) ≤ nativeLearnerScale a b B r ε)
    (hsq : ∀ᵐ ω ∂μ, (∑ i, sTr ω i ^ 2) ≤ tn ω ^ 2 * Bop ω)
    -- the raw energy
    (hXint : ∀ i, Integrable (fun ω => X ω i ^ 2) μ)
    (hsL : ∀ i, MemLp (fun ω => sTr ω i) 2 μ) (hgL : ∀ i, MemLp (fun ω => sGh ω i) 2 μ)
    (horth : ∀ i, (∫ ω, sTr ω i * sGh ω i ∂μ) = 0)
    (hghost : ∀ i, (∫ ω, sGh ω i ^ 2 ∂μ) ≤ (1 / (d : ℝ)) * ∫ ω, tn ω ^ 2 ∂μ)
    -- the residual at every law
    (hopC : ∀ p, ∀ᵐ ω ∂(P p), ∀ θ : E,
      (∑ i, ⟪θ, z1 ω i - z0 ω i⟫_ℝ ^ 2) ≤ Cop p ω * ‖θ‖ ^ 2)
    (hResint : ∀ p, Integrable (fun ω => ∑ i, (X ω i - aref p ω i) ^ 2) (P p))
    (hCop0 : ∀ p, ∀ᵐ ω ∂(P p), 0 ≤ Cop p ω) (hCopm : ∀ p, AEMeasurable (Cop p) (P p))
    (htailC : ∀ p, ∀ u : ℝ, 0 ≤ u →
      ((P p) {ω | 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d * u < Cop p ω}).toReal
        ≤ Real.exp (-u))
    (herm : ∀ p, AEMeasurable (fun ω => er p ω ^ 2) (P p))
    (hew : ∀ p, (∫ ω, er p ω ^ 2 ∂(P p)) ≤ nativeErrorScale a r ε)
    (hw0 : 0 ≤ nativeErrorScale a r ε) :
    (nativeSignedBudget a b B r ε H n d ≤ ∑ i, ∫ ω, sgn ω i * X ω i ∂μ) ∧
      ((∑ i, ∫ ω, X ω i ^ 2 ∂μ) ≤ nativeEnergyBudget a b B r ε L n d) ∧
      (∀ p, (∫ ω, ∑ i, (X ω i - aref p ω i) ^ 2 ∂(P p))
        ≤ nativeResidualBudget a r ε L H n d) := by
  have hm1 : ∀ ω i, ⟪θh ω, z1 ω i⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 :=
    fun ω i => native_margin_mem_Icc (hth1 ω) (hz11 ω i)
  have hm0 : ∀ ω i, ⟪θh ω, z0 ω i⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 :=
    fun ω i => native_margin_mem_Icc (hth1 ω) (hz01 ω i)
  have htrmem : ∀ ω i, mm ω + sTr ω i ∈ Set.Icc (-1 : ℝ) 1 := by
    intro ω i
    rw [htrdef ω i]
    cases hb : sel ω i
    · simpa using hm0 ω i
    · simpa using hm1 ω i
  have hmemc : ∀ᵐ ω ∂μ, mm ω ∈ Set.Icc (-1 : ℝ) 1 ∧
      ∀ i, mm ω + sTr ω i ∈ Set.Icc (-1 : ℝ) 1 := by
    filter_upwards [hmm] with ω hω
    exact ⟨hω, fun i => htrmem ω i⟩
  have hrelease : ∀ᵐ ω ∂μ, ∀ i, sgn ω i * X ω i = φ (gh ω i) - φ (mm ω + sTr ω i) := by
    refine Filter.Eventually.of_forall fun ω => fun i => ?_
    rw [hsgndef ω i, hXdef ω i, hghdef ω i, htrdef ω i]
    cases hb : sel ω i
    · simp
    · simp
  have hXbnd : ∀ᵐ ω ∂μ, ∀ i, |X ω i| ≤ L * |sTr ω i - sGh ω i| := by
    refine Filter.Eventually.of_forall fun ω => fun i => ?_
    have hlip := abs_link_sub_le_mul_abs hderiv hLb (hm1 ω i) (hm0 ω i)
    have hdiff : |sTr ω i - sGh ω i| = |⟪θh ω, z1 ω i⟫_ℝ - ⟪θh ω, z0 ω i⟫_ℝ| := by
      have hrw : sTr ω i - sGh ω i = (mm ω + sTr ω i) - (mm ω + sGh ω i) := by ring
      rw [hrw, htrdef ω i, ← hsGhdef ω i, hghdef ω i]
      cases hb : sel ω i
      · simp only [Bool.false_eq_true, if_false]
        exact abs_sub_comm _ _
      · simp only [if_true]
    rw [hXdef ω i, hdiff]
    exact hlip
  have herb : ∀ p, ∀ᵐ ω ∂(P p), 0 ≤ er p ω ∧ er p ω ≤ 2 := by
    intro p
    refine Filter.Eventually.of_forall fun ω => ?_
    rw [herdef p ω]
    refine ⟨norm_nonneg _, ?_⟩
    calc ‖θh ω - θs p ω‖ ≤ ‖θh ω‖ + ‖θs p ω‖ := norm_sub_le _ _
      _ ≤ 2 := by linarith [hth1 ω, hts1 p ω]
  have hresb : ∀ p, ∀ᵐ ω ∂(P p), (∑ i, (X ω i - aref p ω i) ^ 2)
      ≤ (L + H) ^ 2 * (Cop p ω * er p ω ^ 2) := by
    intro p
    filter_upwards [hCop0 p, hopC p] with ω hC0 hop
    have hsqc : Real.sqrt (Cop p ω) ^ 2 = Cop p ω := Real.sq_sqrt hC0
    have hmain := sum_sq_residual_le (φ := φ) (dφ := dφ) (L := L) (H := H)
      (Cn := Real.sqrt (Cop p ω)) hderiv hcont hLb hHb hL0 hH0 (Real.sqrt_nonneg _)
      (θs p ω) (θh ω) (hts1 p ω) (hth1 ω) (z1 ω) (z0 ω) (fun i => hz11 ω i)
      (fun i => hz01 ω i) (by intro θ; rw [hsqc]; exact hop θ)
    rw [hsqc] at hmain
    have hsumeq : (∑ i, (X ω i - aref p ω i) ^ 2)
        = ∑ i, ((φ ⟪θh ω, z1 ω i⟫_ℝ - φ ⟪θh ω, z0 ω i⟫_ℝ)
          - (φ ⟪θs p ω, z1 ω i⟫_ℝ - φ ⟪θs p ω, z0 ω i⟫_ℝ)) ^ 2 :=
      Finset.sum_congr rfl fun i _ => by rw [hXdef ω i, harefdef p ω i]
    rw [hsumeq, herdef p ω]
    exact hmain
  exact finite_native_budgets φ dφ (fun ω i => sgn ω i * X ω i) sTr sGh gh X mm tn Bop Fm Gm
    (fun p ω => ∑ i, (X ω i - aref p ω i) ^ 2) Cop er hPprob hderiv hcont hHb hH0 hL0 hmemc
    hrelease hDeltaint hDeltaeach hghint hghsum hmmint hssum hseach hsqint hduint hmmL hghL
    hjensen hcenter hfp hkappa hcal hYint hFL hGL hptcross hQ hGC htn htnm hBop0 hBopm htail
    hw hsq hXbnd hXint hsL hgL horth hghost hresb hResint hCop0 hCopm htailC herb herm hew hw0

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeBudgetsAssembly.lean <==
import LossOnlyTraceability.NativeBudgetsAssemblySupersample
import LossOnlyTraceability.NativeOperatorBridge

/-! Proposition 7 (three moment bounds) in finite form, assembled without conditional hypotheses.

For the loss-difference release `X_i = φ(⟪θ̂, Z_{1,i}⟫) - φ(⟪θ̂, Z_{0,i}⟫)` of a proper randomized
learner `θ̂ = A(S_n; R)` that is `ε`-accurate (as in Section 2) on every product law `D_p`,
`p ∈ [-1,1]^d`,
under Assumption 2 (`NativeLinkClass`, `NativeRegularizerClass`) and `0 < v < 1`:

* `E_{p∼Π_κ} ∑_i E_p[σ_i X_i] ≥ M` with `σ_i = 1 - 2U_i`;
* `E_{p∼Π_κ} ∑_i E_p X_i² ≤ V`;
* `E_p ∑_i (X_i - a_{p,i}(Z̃))² ≤ D` for every `p ∈ [-1,1]^d`, with
  `a_{p,i}(Z̃) = φ(⟪θ_p^*, Z_{1,i}⟫) - φ(⟪θ_p^*, Z_{0,i}⟫)` and `θ_p^*` the constrained population
  minimizer, which exists and is unique (`exists_nativePopulationMinimizer`,
  `nativePopulationMinimizer_unique`).

`M`, `V`, `D` are the finite values `nativeSignedBudget`, `nativeEnergyBudget` and
`nativeResidualBudget` of Appendix D (`M`, `V`, `V_res` there) with `κ = v⁻¹ - 1`. Besides these
hypotheses, the statement assumes only that the link and the regularizer are measurable and that
`d ≥ 1`; the learner is jointly measurable in the training set and its randomness, as in
Section 2. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal Matrix.Norms.L2Operator

/-! ### The loss-difference release -/

section Release

variable {d n : ℕ} {Rr Ng : Type*}

/-- The loss-difference release `X_i = φ(⟪θ̂, Z_{1,i}⟫) - φ(⟪θ̂, Z_{0,i}⟫)` (Definition 1). -/
def nativeLossRelease (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) (i : Fin n) : ℝ :=
  φ ⟪superLearner A ω, superPoint true i ω⟫_ℝ - φ ⟪superLearner A ω, superPoint false i ω⟫_ℝ

/-- The selector sign `σ_i = 1 - 2U_i`. -/
def nativeSelectorSign (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) (i : Fin n) : ℝ :=
  if superBits ω i then -1 else 1

/-- The population reference `a_{p,i}(Z̃) = φ(⟪θ, Z_{1,i}⟫) - φ(⟪θ, Z_{0,i}⟫)` at a parameter
    `θ`. -/
def nativePopulationReference (φ : ℝ → ℝ) (θ : EuclideanSpace ℝ (Fin d))
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) (i : Fin n) : ℝ :=
  φ ⟪θ, superPoint true i ω⟫_ℝ - φ ⟪θ, superPoint false i ω⟫_ℝ

/-- The signed release is the ghost loss minus the training loss:
`σ_i X_i = φ(⟪θ̂, Z^gh_i⟫) - φ(⟪θ̂, Z_{U_i,i}⟫)`. -/
theorem nativeSelectorSign_mul_release (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) (i : Fin n) :
    nativeSelectorSign ω i * nativeLossRelease φ A ω i
      = φ ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
        - φ ⟪superLearner A ω, trainingPoint superPoint superBits i ω⟫_ℝ := by
  unfold nativeSelectorSign nativeLossRelease trainingPoint ghostPoint
  cases h : superBits ω i
  · simp
  · simp

/-- The training and ghost margins differ by the pair margin up to sign. -/
theorem abs_train_sub_ghost_margin (θ : EuclideanSpace ℝ (Fin d))
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) (i : Fin n) :
    |⟪θ, trainingPoint superPoint superBits i ω⟫_ℝ - ⟪θ, ghostPoint superPoint superBits i ω⟫_ℝ|
      = |⟪θ, superPoint true i ω⟫_ℝ - ⟪θ, superPoint false i ω⟫_ℝ| := by
  unfold trainingPoint ghostPoint
  cases h : superBits ω i
  · simp only [Bool.not_false]
    exact abs_sub_comm _ _
  · simp only [Bool.not_true]

/-- The pair coordinates of `Lemma 9` are the coordinates of `Z_{1,i} - Z_{0,i}`. -/
theorem nativePairCoord_sub [MeasurableSpace Rr] [MeasurableSpace Ng] (i : Fin n) (k : Fin d)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    nativePairCoord 1 i k ω - nativePairCoord 0 i k ω
      = (superPoint true i ω : EuclideanSpace ℝ (Fin d)) k
        - (superPoint false i ω : EuclideanSpace ℝ (Fin d)) k := by
  simp [nativePairCoord]

end Release

/-! ### Sums through the mixture -/

section Sums

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- A sum of mixture integrals is the prior average of the sum of fixed-law integrals. -/
theorem nativeJoint_sum_integral_eq {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    {f : Fin n → (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ}
    (hf : ∀ i, Measurable (f i)) {C : ℝ} (hC : ∀ i x, NativeGood x → |f i x| ≤ C) :
    (∑ i, ∫ x, f i x ∂(nativeJointMeasure κ n d μR μG))
      = ∫ p, ∑ i, ∫ ω, f i (p, ω) ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d) := by
  rw [Finset.sum_congr rfl fun i _ => nativeJoint_integral_eq μR μG hκ hd (hf i) (hC i),
    integral_finsetSum _ fun i _ => nativeKernel_integral_integrable μR μG hκ hd (hf i) (hC i)]

omit [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- The training-margin energy is controlled by the training matrix on the mixture space:
`∑_i s_i² ≤ ‖θ̂‖² ‖B_tr‖²_op`. -/
theorem sum_sq_joint_train_margin_le
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) (x : (Fin d → ℝ) ×
        SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2)
      ≤ ‖superLearner A x.2‖ ^ 2 * nativeJointTrainOp x := by
  have h := sum_inner_centered_sq_le (fun (y : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin
      d)) Rr Ng n) i => trainingPoint superPoint superBits i y.2)
    (priorMean x.1) (fun y => superLearner A y.2) x
  have e : entryMatrix (fun i k (y : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) =>
      (trainingPoint superPoint superBits i y.2 : EuclideanSpace ℝ (Fin d)) k - priorMean x.1 k) x
      = entryMatrix (fun i k (y : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) =>
      (trainingPoint superPoint superBits i y.2 : EuclideanSpace ℝ (Fin d)) k - priorMean y.1 k)
          x := by
    ext i k
    rfl
  rw [e] at h
  exact h

end Sums

/-! ### Proposition 7 -/

section Proposition

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

set_option maxHeartbeats 1000000 in
/-- The signed-moment clause of Proposition 7 on the prior mixture, for a prior exponent
`κ > 0` tied to the prior variance by `v = 1/(κ+1)`. -/
theorem native_budgets_signed_part (hd : 0 < d)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {κ : ℝ} (hκ : 0 < κ) (hv : nativePriorVariance b B r ε = 1 / (κ + 1))
    (hκeq : nativeKappa b B r ε = κ) :
    nativeSignedBudget a b B r ε H n d
      ≤ ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d) := by
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  -- the link
  have hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (deriv φ t) t := fun t ht =>
    hφ.hasDerivAt ht
  have hcont := hφ.deriv_continuousOn
  have hHb := hφ.deriv_lipschitz
  have hH0 := hφ.curv_nonneg
  have hL0 := hφ.lip_nonneg
  have hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L := hφ.deriv_le
  have hzero : deriv φ 0 = -b := by linarith [hφ.slope_eq]
  have hb := hφ.slope_pos
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  have hCφ0 : 0 ≤ Cφ := le_trans (abs_nonneg _) (hCφ 0 NativeLinkClass.zero_mem_margin)
  -- measurability on the mixture space
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have htr := fun i => measurable_joint_train (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hgh := fun i => measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hZ : ∀ (c : Bool) (i : Fin n), Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superPoint c i x.2 :=
    fun c i => (measurable_superPoint c i).comp measurable_snd
  have hmm := measurable_inner_native hth hμ
  have hsTr : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((htr i).sub hμ)
  have hsGh : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((hgh i).sub hμ)
  have hghm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ :=
    fun i => measurable_inner_native hth (hgh i)
  have hXm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i := fun i =>
    (hφm.comp (measurable_inner_native hth (hZ true i))).sub
      (hφm.comp (measurable_inner_native hth (hZ false i)))
  have hsgnm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng
      n =>
      nativeSelectorSign x.2 i := by
    intro i
    have hbit : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        superBits x.2 i := (measurable_pi_apply i).comp (measurable_superBits.comp measurable_snd)
    exact Measurable.ite (hbit (measurableSet_singleton true)) measurable_const measurable_const
  -- pointwise bounds on the good event
  have hmargin : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → ∀ (c : Bool) (i : Fin n),
        ⟪superLearner A x.2, superPoint c i x.2⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := fun x hx c i =>
    native_margin_mem_Icc (hA1 _ _) (hx.2 c i)
  have hXC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    unfold nativeLossRelease
    have h1 := hCφ _ (hmargin x hx true i)
    have h2 := hCφ _ (hmargin x hx false i)
    calc |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ
          - φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ|
        ≤ |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ|
          + |φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ| := abs_sub _ _
      _ ≤ 2 * Cφ := by linarith
  have hsgnabs : ∀ (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) i,
      |nativeSelectorSign ω i| = 1 := by
    intro ω i
    unfold nativeSelectorSign
    split_ifs <;> simp
  have hDC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    rw [abs_mul, hsgnabs, one_mul]
    exact hXC i x hx
  have hsTrC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_train i) (hx.norm_priorMean hd)
  have hsGhC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_ghost i) (hx.norm_priorMean hd)
  have hmmC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 1 := fun x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_priorMean hd)
  have hghC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ 1 := fun i x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_ghost i)
  have hgood := nativeJoint_ae_good (n := n) μR μG hκ hd
  have hint : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, NativeGood x → |f x| ≤ C) →
        Integrable f (nativeJointMeasure κ n d μR μG) := fun hf _ hC =>
    nativeJoint_integrable μR μG hκ hd hf hC
  -- the learner norm and the training-matrix energy
  have htn : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      0 ≤ ‖superLearner A x.2‖ ∧ ‖superLearner A x.2‖ ≤ 1 :=
    Filter.Eventually.of_forall fun x => ⟨norm_nonneg _, hA1 _ _⟩
  have htnm : AEMeasurable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 2) (nativeJointMeasure κ n d μR μG) :=
    (hth.norm.pow_const 2).aemeasurable
  have hBop0 : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG), 0 ≤ nativeJointTrainOp x :=
    Filter.Eventually.of_forall fun x => sq_nonneg _
  have hBopm : AEMeasurable nativeJointTrainOp (nativeJointMeasure κ n d μR μG) :=
    measurable_nativeJointTrainOp.aemeasurable
  have htail := native_joint_training_tail (n := n) (d := d) μR μG hκ
  have hw := native_joint_learner_sq_le μR μG hκ hd hε hφ hφm hg hgm hA hA1 hacc hv
  have hsq : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2)
        ≤ ‖superLearner A x.2‖ ^ 2 * nativeJointTrainOp x := fun x =>
    sum_sq_joint_train_margin_le A x
  have htn2 : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      0 ≤ ‖superLearner A x.2‖ ^ 2 ∧ ‖superLearner A x.2‖ ^ 2 ≤ 1 := by
    filter_upwards [htn] with x hx
    exact ⟨sq_nonneg _, by nlinarith [hx.1, hx.2]⟩
  have hprod : Integrable (fun x => nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2)
      (nativeJointMeasure κ n d μR μG) :=
    integrable_mul_of_exponential_tail _ nativeJointTrainOp _ hBop0 hBopm
      (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) 1 (matrixEnergyK_ratio_nonneg n d)
      (matrixEnergyS_nonneg d) htail htn2 htnm
  have hweighted : (∫ x, nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
      ∂(nativeJointMeasure κ n d μR μG)) ≤ nativeEnergyScale a b B r ε n d :=
    native_weighted_energy_le (μ := nativeJointMeasure κ n d μR μG) (a := a) (b := b) (B := B)
      (r := r) (ε := ε) (n := n) (d := d) (fun x => ‖superLearner A x.2‖) nativeJointTrainOp
      htn htnm hBop0 hBopm htail hw
  have hsqint : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2)
      (nativeJointMeasure κ n d μR μG) := by
    refine hint (Finset.measurable_sum _ fun i _ => (hsTr i).pow_const 2) (C := n * 4)
      fun x hx => abs_sum_fin_le_mul fun i => ?_
    have h1 := hsTrC i x hx
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [abs_nonneg ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - priorMean x.1⟫_ℝ, sq_abs ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - priorMean x.1⟫_ℝ]
  have henergy : (∫ x, ∑ i, ⟪superLearner A x.2,
      trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2
        ∂(nativeJointMeasure κ n d μR μG)) ≤ nativeEnergyScale a b B r ε n d := by
    refine le_trans (integral_mono hsqint hprod fun x => ?_) hweighted
    have := hsq x
    show _ ≤ nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
    linarith
  -- the localized cross term
  have hGm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ * Real.sqrt (nativeJointTrainOp x) :=
    hth.norm.mul measurable_nativeJointTrainOp.sqrt
  have hGsq : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (‖superLearner A x.2‖ * Real.sqrt (nativeJointTrainOp x)) ^ 2
        = nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2 := fun x => by
    rw [mul_pow, Real.sq_sqrt (show 0 ≤ nativeJointTrainOp x from sq_nonneg _)]
    ring
  have hGL : MemLp (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ * Real.sqrt (nativeJointTrainOp x)) 2
      (nativeJointMeasure κ n d μR μG) := by
    refine (memLp_two_iff_integrable_sq hGm.aestronglyMeasurable).2 ?_
    simp_rw [hGsq]
    exact hprod
  have hGC : (∫ x, (‖superLearner A x.2‖ * Real.sqrt (nativeJointTrainOp x)) ^ 2
      ∂(nativeJointMeasure κ n d μR μG)) ≤ nativeEnergyScale a b B r ε n d := by
    simp_rw [hGsq]
    exact hweighted
  have hFm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ * ‖priorMean x.1‖ := hth.norm.mul hμ.norm
  have hFL : MemLp (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ * ‖priorMean x.1‖) 2 (nativeJointMeasure κ n d μR μG) := by
    refine MemLp.of_bound hFm.aestronglyMeasurable 1 ?_
    filter_upwards [hgood] with x hx
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (norm_nonneg _) (norm_nonneg _))]
    have h1 : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
    have h2 := hx.norm_priorMean hd
    nlinarith [norm_nonneg (superLearner A x.2), norm_nonneg (priorMean x.1)]
  have hQ := native_joint_mixed_le μR μG hκ hd hε hφ hφm hg hgm hA hA1 hacc hv
  have hYm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) * ∑ i, ⟪superLearner A x.2,
        trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    (((measurable_deriv φ).comp hmm).add measurable_const).mul
      (Finset.measurable_sum _ fun i _ => hsTr i)
  have hYint : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) * ∑ i, ⟪superLearner A x.2,
        trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ)
      (nativeJointMeasure κ n d μR μG) := by
    refine hint hYm (C := (L + b) * (n * 2)) fun x hx => ?_
    have hmI := native_margin_mem_Icc (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _)
        (hx.norm_priorMean hd)
    have h1 : |deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b| ≤ L + b := by
      refine le_trans (abs_add_le _ _) ?_
      rw [abs_of_pos hb]
      linarith [hLb _ hmI]
    have h2 := abs_sum_fin_le_mul fun i => hsTrC i x hx
    rw [abs_mul]
    exact mul_le_mul h1 h2 (abs_nonneg _) (by linarith)
  have hpt : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      |(deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) * ∑ i, ⟪superLearner A x.2,
        trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ|
        ≤ H * Real.sqrt (n : ℝ) * ((‖superLearner A x.2‖ * ‖priorMean x.1‖)
          * (‖superLearner A x.2‖ * Real.sqrt (nativeJointTrainOp x))) := by
    filter_upwards [hgood] with x hx
    have hmI := native_margin_mem_Icc (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _)
        (hx.norm_priorMean hd)
    have h1 : |deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b|
        ≤ H * (‖superLearner A x.2‖ * ‖priorMean x.1‖) :=
      le_trans (abs_shifted_deriv_le hHb hzero hmI)
        (mul_le_mul_of_nonneg_left (abs_real_inner_le_norm _ _) hH0)
    have hsum2 : (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
        - priorMean x.1⟫_ℝ) ^ 2
        ≤ (n : ℝ) * (‖superLearner A x.2‖ ^ 2 * nativeJointTrainOp x) := by
      have hcs := Finset.sum_mul_sq_le_sq_mul_sq Finset.univ (fun i =>
        ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ)
        (fun _ => (1 : ℝ))
      simp only [mul_one, one_pow, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
        nsmul_eq_mul] at hcs
      calc (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
            - priorMean x.1⟫_ℝ) ^ 2
          ≤ (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
            - priorMean x.1⟫_ℝ ^ 2) * n := hcs
        _ ≤ (‖superLearner A x.2‖ ^ 2 * nativeJointTrainOp x) * n :=
          mul_le_mul_of_nonneg_right (hsq x) (Nat.cast_nonneg n)
        _ = (n : ℝ) * (‖superLearner A x.2‖ ^ 2 * nativeJointTrainOp x) := by ring
    have h2 : |∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
        - priorMean x.1⟫_ℝ|
        ≤ Real.sqrt (n : ℝ) * (‖superLearner A x.2‖ * Real.sqrt (nativeJointTrainOp x)) := by
      refine le_trans (Real.abs_le_sqrt hsum2) (le_of_eq ?_)
      rw [Real.sqrt_mul (Nat.cast_nonneg n), Real.sqrt_mul (sq_nonneg _),
        Real.sqrt_sq (norm_nonneg _)]
    rw [abs_mul]
    calc |deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b|
          * |∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
            - priorMean x.1⟫_ℝ|
        ≤ (H * (‖superLearner A x.2‖ * ‖priorMean x.1‖))
          * (Real.sqrt (n : ℝ) * (‖superLearner A x.2‖ * Real.sqrt (nativeJointTrainOp x))) :=
          mul_le_mul h1 h2 (abs_nonneg _)
            (mul_nonneg hH0 (mul_nonneg (norm_nonneg _) (norm_nonneg _)))
      _ = H * Real.sqrt (n : ℝ) * ((‖superLearner A x.2‖ * ‖priorMean x.1‖)
          * (‖superLearner A x.2‖ * Real.sqrt (nativeJointTrainOp x))) := by ring
  have hcross := native_cross_term_le (μ := nativeJointMeasure κ n d μR μG) (a := a) (B := B)
    (r := r) (ε := ε) _ _ _ hYint hFL hGL hH0 hpt hQ hGC
    (nativeMixedScale_nonneg a b B r ε d) (nativeEnergyScale_nonneg a b B r ε n d)
  -- the remaining supersample steps
  have hmem : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 ∧
      ∀ i, ⟪superLearner A x.2, priorMean x.1⟫_ℝ
        + ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
          ∈ Set.Icc (-1 : ℝ) 1 := by
    filter_upwards [hgood] with x hx
    refine ⟨native_margin_mem_Icc (hA1 _ _) (hx.norm_priorMean hd), fun i => ?_⟩
    rw [inner_sub_right, add_sub_cancel]
    exact native_margin_mem_Icc (hA1 _ _) (hx.norm_train i)
  have hrelease : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG), ∀ i,
      nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i
        = φ ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ
          - φ (⟪superLearner A x.2, priorMean x.1⟫_ℝ + ⟪superLearner A x.2,
            trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ) := by
    refine Filter.Eventually.of_forall fun x i => ?_
    rw [inner_sub_right, add_sub_cancel]
    exact nativeSelectorSign_mul_release φ A x.2 i
  have hDm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i := fun i => (hsgnm i).mul (hXm i)
  have hφgh : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |φ ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ Cφ := fun i x hx =>
    hCφ _ (native_margin_mem_Icc (hA1 _ _) (hx.norm_ghost i))
  have hsigned := native_signed_moment_budget (μ := nativeJointMeasure κ n d μR μG) (a := a)
    (b := b) (B := B) (r := r) (ε := ε) (H := H) (n := n) (d := d) φ (deriv φ)
    (fun x i => nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i)
    (fun x i => ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ)
    (fun x i => ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ)
    (fun x => ⟪superLearner A x.2, priorMean x.1⟫_ℝ)
    hderiv hcont hHb hH0 hmem hrelease
    (hint (Finset.measurable_sum _ fun i _ => hDm i) (C := n * (2 * Cφ))
      fun x hx => abs_sum_fin_le_mul fun i => hDC i x hx)
    (fun i => hint (hDm i) (hDC i))
    (fun i => hint (hφm.comp (hghm i)) (hφgh i))
    (hint (Finset.measurable_sum _ fun i _ => hφm.comp (hghm i)) (C := n * Cφ)
      fun x hx => abs_sum_fin_le_mul fun i => hφgh i x hx)
    (hint (hφm.comp hmm) (C := Cφ) fun x hx =>
      hCφ _ (native_margin_mem_Icc (hA1 _ _) (hx.norm_priorMean hd)))
    (hint (Finset.measurable_sum _ fun i _ => hsTr i) (C := n * 2)
      fun x hx => abs_sum_fin_le_mul fun i => hsTrC i x hx)
    (fun i => hint (hsTr i) (hsTrC i)) hsqint
    (hint (((measurable_deriv φ).comp hmm).mul (Finset.measurable_sum _ fun i _ => hsTr i))
      (C := L * (n * 2)) fun x hx => by
        have hmI := native_margin_mem_Icc (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _)
            (hx.norm_priorMean hd)
        rw [abs_mul]
        exact mul_le_mul (hLb _ hmI) (abs_sum_fin_le_mul fun i => hsTrC i x hx) (abs_nonneg _)
          hL0)
    (fun i => native_joint_ghost_jensen μR μG hκ hd hφ hφm hA hA1 i)
    (fun i => native_joint_ghost_center μR μG hκ hd hA hA1 i)
    (hint hmm hmmC) (fun i => hint (hghm i) (hghC i))
    (by rw [hκeq]; exact native_joint_fingerprint μR μG hκ hd hA hA1) (hκeq ▸ hκ.le)
    (native_joint_alignment μR μG hκ hd hφ hφm hg hgm hA hA1 hacc hv) hcross henergy
  rw [nativeJoint_sum_integral_eq μR μG hκ hd hDm hDC] at hsigned
  exact hsigned

set_option maxHeartbeats 1000000 in
/-- The raw-energy clause of Proposition 7 on the prior mixture, for a prior exponent `κ > 0`
tied to the prior variance by `v = 1/(κ+1)`. -/
theorem native_budgets_energy_part (hd : 0 < d)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {κ : ℝ} (hκ : 0 < κ) (hv : nativePriorVariance b B r ε = 1 / (κ + 1)) :
    (∫ p, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
        ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d))
      ≤ nativeEnergyBudget a b B r ε L n d := by
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  -- the link
  have hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (deriv φ t) t := fun t ht =>
    hφ.hasDerivAt ht
  have hcont := hφ.deriv_continuousOn
  have hHb := hφ.deriv_lipschitz
  have hH0 := hφ.curv_nonneg
  have hL0 := hφ.lip_nonneg
  have hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L := hφ.deriv_le
  have hzero : deriv φ 0 = -b := by linarith [hφ.slope_eq]
  have hb := hφ.slope_pos
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  have hCφ0 : 0 ≤ Cφ := le_trans (abs_nonneg _) (hCφ 0 NativeLinkClass.zero_mem_margin)
  -- measurability on the mixture space
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have htr := fun i => measurable_joint_train (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hgh := fun i => measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hZ : ∀ (c : Bool) (i : Fin n), Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superPoint c i x.2 :=
    fun c i => (measurable_superPoint c i).comp measurable_snd
  have hmm := measurable_inner_native hth hμ
  have hsTr : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((htr i).sub hμ)
  have hsGh : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((hgh i).sub hμ)
  have hghm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ :=
    fun i => measurable_inner_native hth (hgh i)
  have hXm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i := fun i =>
    (hφm.comp (measurable_inner_native hth (hZ true i))).sub
      (hφm.comp (measurable_inner_native hth (hZ false i)))
  have hsgnm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng
      n =>
      nativeSelectorSign x.2 i := by
    intro i
    have hbit : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        superBits x.2 i := (measurable_pi_apply i).comp (measurable_superBits.comp measurable_snd)
    exact Measurable.ite (hbit (measurableSet_singleton true)) measurable_const measurable_const
  -- pointwise bounds on the good event
  have hmargin : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → ∀ (c : Bool) (i : Fin n),
        ⟪superLearner A x.2, superPoint c i x.2⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := fun x hx c i =>
    native_margin_mem_Icc (hA1 _ _) (hx.2 c i)
  have hXC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    unfold nativeLossRelease
    have h1 := hCφ _ (hmargin x hx true i)
    have h2 := hCφ _ (hmargin x hx false i)
    calc |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ
          - φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ|
        ≤ |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ|
          + |φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ| := abs_sub _ _
      _ ≤ 2 * Cφ := by linarith
  have hsgnabs : ∀ (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) i,
      |nativeSelectorSign ω i| = 1 := by
    intro ω i
    unfold nativeSelectorSign
    split_ifs <;> simp
  have hDC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    rw [abs_mul, hsgnabs, one_mul]
    exact hXC i x hx
  have hsTrC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_train i) (hx.norm_priorMean hd)
  have hsGhC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_ghost i) (hx.norm_priorMean hd)
  have hmmC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 1 := fun x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_priorMean hd)
  have hghC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ 1 := fun i x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_ghost i)
  have hgood := nativeJoint_ae_good (n := n) μR μG hκ hd
  have hint : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, NativeGood x → |f x| ≤ C) →
        Integrable f (nativeJointMeasure κ n d μR μG) := fun hf _ hC =>
    nativeJoint_integrable μR μG hκ hd hf hC
  -- the learner norm and the training-matrix energy
  have htn : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      0 ≤ ‖superLearner A x.2‖ ∧ ‖superLearner A x.2‖ ≤ 1 :=
    Filter.Eventually.of_forall fun x => ⟨norm_nonneg _, hA1 _ _⟩
  have htnm : AEMeasurable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 2) (nativeJointMeasure κ n d μR μG) :=
    (hth.norm.pow_const 2).aemeasurable
  have hBop0 : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG), 0 ≤ nativeJointTrainOp x :=
    Filter.Eventually.of_forall fun x => sq_nonneg _
  have hBopm : AEMeasurable nativeJointTrainOp (nativeJointMeasure κ n d μR μG) :=
    measurable_nativeJointTrainOp.aemeasurable
  have htail := native_joint_training_tail (n := n) (d := d) μR μG hκ
  have hw := native_joint_learner_sq_le μR μG hκ hd hε hφ hφm hg hgm hA hA1 hacc hv
  have hsq : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2)
        ≤ ‖superLearner A x.2‖ ^ 2 * nativeJointTrainOp x := fun x =>
    sum_sq_joint_train_margin_le A x
  have htn2 : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      0 ≤ ‖superLearner A x.2‖ ^ 2 ∧ ‖superLearner A x.2‖ ^ 2 ≤ 1 := by
    filter_upwards [htn] with x hx
    exact ⟨sq_nonneg _, by nlinarith [hx.1, hx.2]⟩
  have hprod : Integrable (fun x => nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2)
      (nativeJointMeasure κ n d μR μG) :=
    integrable_mul_of_exponential_tail _ nativeJointTrainOp _ hBop0 hBopm
      (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) 1 (matrixEnergyK_ratio_nonneg n d)
      (matrixEnergyS_nonneg d) htail htn2 htnm
  have hweighted : (∫ x, nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
      ∂(nativeJointMeasure κ n d μR μG)) ≤ nativeEnergyScale a b B r ε n d :=
    native_weighted_energy_le (μ := nativeJointMeasure κ n d μR μG) (a := a) (b := b) (B := B)
      (r := r) (ε := ε) (n := n) (d := d) (fun x => ‖superLearner A x.2‖) nativeJointTrainOp
      htn htnm hBop0 hBopm htail hw
  have hsqint : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2)
      (nativeJointMeasure κ n d μR μG) := by
    refine hint (Finset.measurable_sum _ fun i _ => (hsTr i).pow_const 2) (C := n * 4)
      fun x hx => abs_sum_fin_le_mul fun i => ?_
    have h1 := hsTrC i x hx
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [abs_nonneg ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - priorMean x.1⟫_ℝ, sq_abs ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - priorMean x.1⟫_ℝ]
  have henergy : (∫ x, ∑ i, ⟪superLearner A x.2,
      trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2
        ∂(nativeJointMeasure κ n d μR μG)) ≤ nativeEnergyScale a b B r ε n d := by
    refine le_trans (integral_mono hsqint hprod fun x => ?_) hweighted
    have := hsq x
    show _ ≤ nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
    linarith
  have hX : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG), ∀ i,
      |nativeLossRelease φ A x.2 i|
        ≤ L * |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
          - ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| := by
    filter_upwards [hgood] with x hx i
    have hdiff : ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
        - ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
        = ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2⟫_ℝ
          - ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ := by
      rw [inner_sub_right, inner_sub_right]
      ring
    rw [hdiff, abs_train_sub_ghost_margin]
    exact abs_link_sub_le_mul_abs hderiv hLb (hmargin x hx true i) (hmargin x hx false i)
  have hX2m : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i ^ 2 := fun i => (hXm i).pow_const 2
  have hX2C : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeLossRelease φ A x.2 i ^ 2| ≤ (2 * Cφ) ^ 2 := by
    intro i x hx
    rw [abs_pow]
    exact pow_le_pow_left₀ (abs_nonneg _) (hXC i x hx) 2
  have hmemLp : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, NativeGood x → |f x| ≤ C) →
        MemLp f 2 (nativeJointMeasure κ n d μR μG) := fun hf C hC =>
    MemLp.of_bound hf.aestronglyMeasurable C (by
      filter_upwards [hgood] with x hx
      rw [Real.norm_eq_abs]
      exact hC x hx)
  have henergyV := native_raw_energy_budget (μ := nativeJointMeasure κ n d μR μG) (a := a)
    (b := b) (B := B) (r := r) (ε := ε) (L := L) (n := n) (d := d)
    (fun x => ‖superLearner A x.2‖) nativeJointTrainOp
    (fun x i => nativeLossRelease φ A x.2 i)
    (fun x i => ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ)
    (fun x i => ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ)
    htn htnm hBop0 hBopm htail hw hX (fun i => hint (hX2m i) (hX2C i))
    (fun i => hmemLp (hsTr i) (hsTrC i)) (fun i => hmemLp (hsGh i) (hsGhC i))
    (Filter.Eventually.of_forall hsq)
    (fun i => native_joint_ghost_orth μR μG hκ hd hA hA1 i)
    (fun i => native_joint_ghost_sq_le μR μG hκ hd hA hA1 i)
  rw [nativeJoint_sum_integral_eq μR μG hκ hd hX2m hX2C] at henergyV
  exact henergyV

set_option maxHeartbeats 1000000 in
/-- The residual clause of Proposition 7 at every law `D_p`, `p ∈ [-1,1]^d`. -/
theorem native_budgets_residual_part (hd : 0 < d)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {κ : ℝ} (hκ : 0 < κ) (hv : nativePriorVariance b B r ε = 1 / (κ + 1)) :
    ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θs : EuclideanSpace ℝ (Fin d), ‖θs‖ ≤ 1 →
        (∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
          nativePopulationObjective g φ (signProductLaw d p) θs
            ≤ nativePopulationObjective g φ (signProductLaw d p) θ) →
        (∫ ω, ∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG))
          ≤ nativeResidualBudget a r ε L H n d := by
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  -- the link
  have hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (deriv φ t) t := fun t ht =>
    hφ.hasDerivAt ht
  have hcont := hφ.deriv_continuousOn
  have hHb := hφ.deriv_lipschitz
  have hH0 := hφ.curv_nonneg
  have hL0 := hφ.lip_nonneg
  have hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L := hφ.deriv_le
  have hzero : deriv φ 0 = -b := by linarith [hφ.slope_eq]
  have hb := hφ.slope_pos
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  have hCφ0 : 0 ≤ Cφ := le_trans (abs_nonneg _) (hCφ 0 NativeLinkClass.zero_mem_margin)
  -- measurability on the mixture space
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have htr := fun i => measurable_joint_train (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hgh := fun i => measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hZ : ∀ (c : Bool) (i : Fin n), Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superPoint c i x.2 :=
    fun c i => (measurable_superPoint c i).comp measurable_snd
  have hmm := measurable_inner_native hth hμ
  have hsTr : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((htr i).sub hμ)
  have hsGh : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((hgh i).sub hμ)
  have hghm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ :=
    fun i => measurable_inner_native hth (hgh i)
  have hXm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i := fun i =>
    (hφm.comp (measurable_inner_native hth (hZ true i))).sub
      (hφm.comp (measurable_inner_native hth (hZ false i)))
  have hsgnm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng
      n =>
      nativeSelectorSign x.2 i := by
    intro i
    have hbit : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        superBits x.2 i := (measurable_pi_apply i).comp (measurable_superBits.comp measurable_snd)
    exact Measurable.ite (hbit (measurableSet_singleton true)) measurable_const measurable_const
  -- pointwise bounds on the good event
  have hmargin : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → ∀ (c : Bool) (i : Fin n),
        ⟪superLearner A x.2, superPoint c i x.2⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := fun x hx c i =>
    native_margin_mem_Icc (hA1 _ _) (hx.2 c i)
  have hXC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    unfold nativeLossRelease
    have h1 := hCφ _ (hmargin x hx true i)
    have h2 := hCφ _ (hmargin x hx false i)
    calc |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ
          - φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ|
        ≤ |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ|
          + |φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ| := abs_sub _ _
      _ ≤ 2 * Cφ := by linarith
  have hsgnabs : ∀ (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) i,
      |nativeSelectorSign ω i| = 1 := by
    intro ω i
    unfold nativeSelectorSign
    split_ifs <;> simp
  have hDC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    rw [abs_mul, hsgnabs, one_mul]
    exact hXC i x hx
  have hsTrC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_train i) (hx.norm_priorMean hd)
  have hsGhC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_ghost i) (hx.norm_priorMean hd)
  have hmmC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 1 := fun x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_priorMean hd)
  have hghC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ 1 := fun i x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_ghost i)
  have hgood := nativeJoint_ae_good (n := n) μR μG hκ hd
  have hint : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, NativeGood x → |f x| ≤ C) →
        Integrable f (nativeJointMeasure κ n d μR μG) := fun hf _ hC =>
    nativeJoint_integrable μR μG hκ hd hf hC
  -- the learner norm and the training-matrix energy
  have htn : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      0 ≤ ‖superLearner A x.2‖ ∧ ‖superLearner A x.2‖ ≤ 1 :=
    Filter.Eventually.of_forall fun x => ⟨norm_nonneg _, hA1 _ _⟩
  have htnm : AEMeasurable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 2) (nativeJointMeasure κ n d μR μG) :=
    (hth.norm.pow_const 2).aemeasurable
  have hBop0 : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG), 0 ≤ nativeJointTrainOp x :=
    Filter.Eventually.of_forall fun x => sq_nonneg _
  have hBopm : AEMeasurable nativeJointTrainOp (nativeJointMeasure κ n d μR μG) :=
    measurable_nativeJointTrainOp.aemeasurable
  have htail := native_joint_training_tail (n := n) (d := d) μR μG hκ
  have hw := native_joint_learner_sq_le μR μG hκ hd hε hφ hφm hg hgm hA hA1 hacc hv
  have hsq : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2)
        ≤ ‖superLearner A x.2‖ ^ 2 * nativeJointTrainOp x := fun x =>
    sum_sq_joint_train_margin_le A x
  have htn2 : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      0 ≤ ‖superLearner A x.2‖ ^ 2 ∧ ‖superLearner A x.2‖ ^ 2 ≤ 1 := by
    filter_upwards [htn] with x hx
    exact ⟨sq_nonneg _, by nlinarith [hx.1, hx.2]⟩
  have hprod : Integrable (fun x => nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2)
      (nativeJointMeasure κ n d μR μG) :=
    integrable_mul_of_exponential_tail _ nativeJointTrainOp _ hBop0 hBopm
      (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) 1 (matrixEnergyK_ratio_nonneg n d)
      (matrixEnergyS_nonneg d) htail htn2 htnm
  have hweighted : (∫ x, nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
      ∂(nativeJointMeasure κ n d μR μG)) ≤ nativeEnergyScale a b B r ε n d :=
    native_weighted_energy_le (μ := nativeJointMeasure κ n d μR μG) (a := a) (b := b) (B := B)
      (r := r) (ε := ε) (n := n) (d := d) (fun x => ‖superLearner A x.2‖) nativeJointTrainOp
      htn htnm hBop0 hBopm htail hw
  have hsqint : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2)
      (nativeJointMeasure κ n d μR μG) := by
    refine hint (Finset.measurable_sum _ fun i _ => (hsTr i).pow_const 2) (C := n * 4)
      fun x hx => abs_sum_fin_le_mul fun i => ?_
    have h1 := hsTrC i x hx
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [abs_nonneg ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - priorMean x.1⟫_ℝ, sq_abs ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - priorMean x.1⟫_ℝ]
  have henergy : (∫ x, ∑ i, ⟪superLearner A x.2,
      trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2
        ∂(nativeJointMeasure κ n d μR μG)) ≤ nativeEnergyScale a b B r ε n d := by
    refine le_trans (integral_mono hsqint hprod fun x => ?_) hweighted
    have := hsq x
    show _ ≤ nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
    linarith
  intro p hp θs hθs hmin
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  have hball := superPoint_norm_le_one (n := n) (signProductLaw d p) μR μG (hD.norm_le_one hd)
  have hth1 : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have hpm : ∀ b i k, Measurable (nativePairCoord b i k :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ) := fun b i k =>
    (measurable_euclidean_coord k).comp (measurable_superPoint _ i)
  have hCopm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω - nativePairCoord 0 i k ω) ω‖ ^ 2 :=
    measurable_opNorm_sq_entryMatrix fun i k => (hpm 1 i k).sub (hpm 0 i k)
  have hres : ∀ᵐ ω ∂(superMeasure n (signProductLaw d p) μR μG),
      (∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2)
        ≤ (L + H) ^ 2 * (‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω
          - nativePairCoord 0 i k ω) ω‖ ^ 2 * ‖superLearner A ω - θs‖ ^ 2) := by
    filter_upwards [hball] with ω hω
    have hmat : entryMatrix (fun i k ω => nativePairCoord 1 i k ω - nativePairCoord 0 i k ω) ω
        = entryMatrix (fun i k ω => ((fun ω i => superPoint true i ω) ω i :
            EuclideanSpace ℝ (Fin d)) k
          - ((fun ω i => superPoint false i ω) ω i : EuclideanSpace ℝ (Fin d)) k) ω := by
      unfold entryMatrix
      ext i k
      simp only [Matrix.of_apply]
      exact nativePairCoord_sub i k ω
    have hop : ∀ θ : EuclideanSpace ℝ (Fin d),
        (∑ i, ⟪θ, superPoint true i ω - superPoint false i ω⟫_ℝ ^ 2)
          ≤ Real.sqrt (‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω
            - nativePairCoord 0 i k ω) ω‖ ^ 2) ^ 2 * ‖θ‖ ^ 2 := by
      intro θ
      rw [Real.sq_sqrt (sq_nonneg _), hmat]
      exact sum_inner_pair_sq_le_opNorm_sq (fun ω i => superPoint true i ω)
        (fun ω i => superPoint false i ω) ω θ
    have hmain := sum_sq_residual_le (φ := φ) (dφ := deriv φ) (L := L) (H := H)
      (Cn := Real.sqrt (‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω
        - nativePairCoord 0 i k ω) ω‖ ^ 2))
      hderiv hcont hLb hHb hL0 hH0 (Real.sqrt_nonneg _) θs (superLearner A ω) hθs (hA1 _ _)
      (fun i => superPoint true i ω) (fun i => superPoint false i ω) (fun i => hω true i)
      (fun i => hω false i) hop
    rw [Real.sq_sqrt (sq_nonneg _)] at hmain
    exact hmain
  have hResm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2 := by
    refine Finset.measurable_sum _ fun i _ => ?_
    have h1 : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        nativeLossRelease φ A ω i :=
      (hφm.comp (measurable_inner_native hth1 (measurable_superPoint true i))).sub
        (hφm.comp (measurable_inner_native hth1 (measurable_superPoint false i)))
    have h2 : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        nativePopulationReference φ θs ω i :=
      (hφm.comp (measurable_inner_native measurable_const (measurable_superPoint true i))).sub
        (hφm.comp (measurable_inner_native measurable_const (measurable_superPoint false i)))
    exact (h1.sub h2).pow_const 2
  have hResint : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2)
      (superMeasure n (signProductLaw d p) μR μG) := by
    refine Integrable.of_bound hResm.aestronglyMeasurable (n * (4 * Cφ) ^ 2) ?_
    filter_upwards [hball] with ω hω
    rw [Real.norm_eq_abs]
    refine abs_sum_fin_le_mul fun i => ?_
    have hm1 := native_margin_mem_Icc (show ‖superLearner A ω‖ ≤ 1 from hA1 _ _) (hω true i)
    have hm0 := native_margin_mem_Icc (show ‖superLearner A ω‖ ≤ 1 from hA1 _ _) (hω false i)
    have hs1 := native_margin_mem_Icc hθs (hω true i)
    have hs0 := native_margin_mem_Icc hθs (hω false i)
    have hb4 : |nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i| ≤ 4 * Cφ := by
      unfold nativeLossRelease nativePopulationReference
      have e1 := hCφ _ hm1
      have e2 := hCφ _ hm0
      have e3 := hCφ _ hs1
      have e4 := hCφ _ hs0
      rw [abs_le] at e1 e2 e3 e4 ⊢
      constructor <;> linarith [e1.1, e1.2, e2.1, e2.2, e3.1, e3.2, e4.1, e4.2]
    rw [abs_pow]
    exact pow_le_pow_left₀ (abs_nonneg _) hb4 2
  exact native_residual_budget (μ := superMeasure n (signProductLaw d p) μR μG)
    (a := a) (r := r) (ε := ε) (L := L) (H := H) (n := n) (d := d)
    (fun ω => ∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2)
    (fun ω => ‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω
      - nativePairCoord 0 i k ω) ω‖ ^ 2)
    (fun ω => ‖superLearner A ω - θs‖) hres hResint (by linarith)
    (Filter.Eventually.of_forall fun ω => sq_nonneg _) hCopm.aemeasurable
    (fun u hu => (native_super_matrix_tails μR μG hD u hu).2)
    (Filter.Eventually.of_forall fun ω => native_error_norm_le_two _ _ (hA1 _ _) hθs)
    ((hth1.sub_const θs).norm.pow_const 2).aemeasurable
    (native_super_error_sq_le μR μG hφ hφm hg hgm hD hd hA hA1 hθs hmin (hacc p hp θs hθs))
    (nativeErrorScale_nonneg (div_nonneg hε.le hg.a_pos.le))

/-- **Proposition 7 (three moment bounds), finite form.** Let `φ` and `g` satisfy Assumption 2
(`hφ`, `hg`), let `ε > 0` with prior variance `0 < v < 1` and `κ = v⁻¹ - 1`, and let
`θ̂ = A(S_n; R)` be a proper learner with independent randomness `R ∼ μR` that is `ε`-accurate
on every product law `D_p`, `p ∈ [-1,1]^d`:
`E_{S∼D_p^n, R∼μR} F_p(A(S;R)) ≤ F_p(θ) + ε` for all `θ` in the unit ball (Section 2). Then
`E_{p∼Π_κ} ∑_i E_p[σ_i X_i] ≥ M`, `E_{p∼Π_κ} ∑_i E_p X_i² ≤ V`, and
`E_p ∑_i (X_i - a_{p,i}(Z̃))² ≤ D` for every `p ∈ [-1,1]^d` and every constrained population
minimizer `θ_p^*` (which exists and is unique). This form also assumes that `φ`, `g` and `A`
are measurable and that `d ≥ 1`. -/
theorem finite_native_budgets_unconditional (hd : 0 < d)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε) :
    (nativeSignedBudget a b B r ε H n d
        ≤ ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
          ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior (nativeKappa b B r ε) d)) ∧
      ((∫ p, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior (nativeKappa b B r ε) d))
        ≤ nativeEnergyBudget a b B r ε L n d) ∧
      (∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
        ∀ θs : EuclideanSpace ℝ (Fin d), ‖θs‖ ≤ 1 →
          (∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
            nativePopulationObjective g φ (signProductLaw d p) θs
              ≤ nativePopulationObjective g φ (signProductLaw d p) θ) →
          (∫ ω, ∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2
            ∂(superMeasure n (signProductLaw d p) μR μG))
            ≤ nativeResidualBudget a r ε L H n d) := by
  have hκ : 0 < nativeKappa b B r ε := by
    have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  have hv : nativePriorVariance b B r ε = 1 / (nativeKappa b B r ε + 1) := by
    rw [nativeKappa, sub_add_cancel, one_div, inv_inv]
  exact ⟨native_budgets_signed_part μR μG hd hφ hφm hg hgm hε A hA hA1 hacc hκ hv rfl,
    native_budgets_energy_part μR μG hd hφ hφm hg hgm hε A hA hA1 hacc hκ hv,
    native_budgets_residual_part μR μG hd hφ hφm hg hgm hε A hA hA1 hacc hκ hv⟩

end Proposition

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeBudgetsAssemblyClass.lean <==
import LossOnlyTraceability.NativeBudgets
import LossOnlyTraceability.NativeCalibration
import LossOnlyTraceability.NativeLocalization
import LossOnlyTraceability.BoundaryReleaseUpper
import LossOnlyTraceability.NativeFingerprintTransport
import Mathlib.Analysis.Convex.Deriv
import Mathlib.Analysis.Calculus.Gradient.Basic

/-! Assumption 2 and the regularized population objective of Appendix D.

`NativeLinkClass` and `NativeRegularizerClass` state Assumption 2 as in Section 2: the
link is convex and `C²` on a neighbourhood of `[-1,1]` with `b = -φ'(0) > 0`, `|φ'| ≤ L` and
`0 ≤ φ'' ≤ H` on `[-1,1]`; the regularizer is convex and `C¹` near the unit ball `W`, with
`g(0) = 0`, `∇g(0) = 0`, `sup_W ‖∇g‖ ≤ L_g`, the Bregman lower bound `D_g(y,x) ≥ a‖y-x‖^r` and
the growth `0 ≤ g(x) ≤ B‖x‖^r` on `W`, for `r ≥ 2` and `a, B > 0` (the constants `a₋`, `a₊`
of Assumption 2).

`nativePopulationObjective g φ D θ = E_D[g(θ) + φ(⟪θ, Z⟫)]` is the population risk `F_D` of
Section 2. For a sign product law this module proves its decomposition
`F_p(θ) = φ(0) - b⟪θ, μ_p⟫ + E_p u(⟪θ, Z⟫) + g(θ)` with `u(t) = φ(t) - φ(0) + bt`, the lower bound
`F_p(θ) ≥ φ(0) - b⟪θ, μ_p⟫ + g(θ)`, the existence of a minimizer on `W`, the Bregman growth
`F_p(θ) - F_p(θ_p^*) ≥ a‖θ - θ_p^*‖^r` at any minimizer (hence its uniqueness), and the
stationarity bound `2a‖θ_p^*‖^r ≤ b⟪θ_p^*, μ_p⟫` behind the minimizer bound
`‖θ_p^*‖ ≤ C₀‖μ_p‖^{q-1}` of Appendix D.2. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-! ### Assumption 2: the link -/

/-- The link half of Assumption 2: `φ` is convex and `C²` on a neighbourhood of
`[-1,1]`, `b = -φ'(0) > 0`, `|φ'| ≤ L` and `0 ≤ φ'' ≤ H` on `[-1,1]`. -/
structure NativeLinkClass (φ : ℝ → ℝ) (b L H : ℝ) : Prop where
  nbhd : ∃ δ : ℝ, 0 < δ ∧ ContDiffOn ℝ 2 φ (Set.Ioo (-1 - δ) (1 + δ)) ∧
    ConvexOn ℝ (Set.Ioo (-1 - δ) (1 + δ)) φ
  slope_eq : b = -deriv φ 0
  slope_pos : 0 < b
  deriv_le : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L
  curv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, 0 ≤ deriv (deriv φ) t ∧ deriv (deriv φ) t ≤ H

namespace NativeLinkClass

variable {φ : ℝ → ℝ} {b L H : ℝ}

/-- Zero lies in the margin interval `[-1,1]`. -/
theorem zero_mem_margin : (0 : ℝ) ∈ Set.Icc (-1 : ℝ) 1 :=
  Set.mem_Icc.2 ⟨by norm_num, by norm_num⟩

/-- The link and its derivative are differentiable at every margin in `[-1,1]`. -/
theorem differentiableAt (h : NativeLinkClass φ b L H) {t : ℝ} (ht : t ∈ Set.Icc (-1 : ℝ) 1) :
    DifferentiableAt ℝ φ t ∧ DifferentiableAt ℝ (deriv φ) t := by
  obtain ⟨δ, hδ, hcd, -⟩ := h.nbhd
  have hS : IsOpen (Set.Ioo (-1 - δ) (1 + δ)) := isOpen_Ioo
  have htS : t ∈ Set.Ioo (-1 - δ) (1 + δ) := ⟨by linarith [ht.1], by linarith [ht.2]⟩
  have h2 : ContDiffOn ℝ (1 + 1) φ (Set.Ioo (-1 - δ) (1 + δ)) := by
    have e : ((1 : WithTop ℕ∞) + 1) = 2 := by norm_num
    rw [e]
    exact hcd
  obtain ⟨hdf, -, hcd1⟩ := (contDiffOn_succ_iff_deriv_of_isOpen hS).1 h2
  exact ⟨hdf.differentiableAt (hS.mem_nhds htS),
    (hcd1.differentiableOn one_ne_zero).differentiableAt (hS.mem_nhds htS)⟩

/-- The link has derivative `φ'(t)` at every margin in `[-1,1]`. -/
theorem hasDerivAt (h : NativeLinkClass φ b L H) {t : ℝ} (ht : t ∈ Set.Icc (-1 : ℝ) 1) :
    HasDerivAt φ (deriv φ t) t :=
  (h.differentiableAt ht).1.hasDerivAt

/-- The derivative of the link is continuous on `[-1,1]`. -/
theorem deriv_continuousOn (h : NativeLinkClass φ b L H) :
    ContinuousOn (deriv φ) (Set.Icc (-1 : ℝ) 1) :=
  fun _ ht => (h.differentiableAt ht).2.continuousAt.continuousWithinAt

/-- The link is continuous on `[-1,1]`. -/
theorem continuousOn_margin (h : NativeLinkClass φ b L H) :
    ContinuousOn φ (Set.Icc (-1 : ℝ) 1) :=
  fun _ ht => (h.differentiableAt ht).1.continuousAt.continuousWithinAt

/-- The curvature bound `H` is nonnegative. -/
theorem curv_nonneg (h : NativeLinkClass φ b L H) : 0 ≤ H :=
  le_trans (h.curv 0 zero_mem_margin).1 (h.curv 0 zero_mem_margin).2

/-- The slope bound `L` is nonnegative. -/
theorem lip_nonneg (h : NativeLinkClass φ b L H) : 0 ≤ L :=
  le_trans (abs_nonneg _) (h.deriv_le 0 zero_mem_margin)

/-- The derivative of the link is `H`-Lipschitz on `[-1,1]` (mean value theorem with
`0 ≤ φ'' ≤ H`). -/
theorem deriv_lipschitz (h : NativeLinkClass φ b L H) :
    ∀ t ∈ Set.Icc (-1 : ℝ) 1, ∀ u ∈ Set.Icc (-1 : ℝ) 1,
      |deriv φ t - deriv φ u| ≤ H * |t - u| := by
  intro t ht u hu
  have hmv := (convex_Icc (-1 : ℝ) 1).norm_image_sub_le_of_norm_deriv_le (f := deriv φ) (C := H)
    (fun x hx => (h.differentiableAt hx).2)
    (fun x hx => by
      rw [Real.norm_eq_abs, abs_of_nonneg (h.curv x hx).1]
      exact (h.curv x hx).2) hu ht
  simpa [Real.norm_eq_abs] using hmv

/-- The link is convex on `[-1,1]`. -/
theorem convexOn_margin (h : NativeLinkClass φ b L H) :
    ConvexOn ℝ (Set.Icc (-1 : ℝ) 1) φ := by
  obtain ⟨δ, hδ, -, hcv⟩ := h.nbhd
  exact hcv.subset (fun t ht => ⟨by linarith [ht.1], by linarith [ht.2]⟩) (convex_Icc _ _)

/-- The shifted link `φ(t) + bt` is convex on `[-1,1]`. -/
theorem shifted_convexOn (h : NativeLinkClass φ b L H) :
    ConvexOn ℝ (Set.Icc (-1 : ℝ) 1) fun t => φ t + b * t := by
  refine ⟨convex_Icc _ _, fun x hx y hy α β hα hβ hαβ => ?_⟩
  have hc := h.convexOn_margin.2 hx hy hα hβ hαβ
  simp only [smul_eq_mul] at hc ⊢
  have e : b * (α * x + β * y) = α * (b * x) + β * (b * y) := by ring
  nlinarith [hc, e]

/-- The shifted link `φ(t) + bt` is continuous on `[-1,1]`. -/
theorem shifted_continuousOn (h : NativeLinkClass φ b L H) :
    ContinuousOn (fun t => φ t + b * t) (Set.Icc (-1 : ℝ) 1) :=
  h.continuousOn_margin.add (continuousOn_const.mul continuousOn_id)

/-- The tangent line at zero lies below the link: `u(t) = φ(t) - φ(0) + bt ≥ 0` on `[-1,1]`. -/
theorem tangent_le (h : NativeLinkClass φ b L H) {t : ℝ} (ht : t ∈ Set.Icc (-1 : ℝ) 1) :
    φ 0 - b * t ≤ φ t := by
  obtain ⟨δ, hδ, -, hcv⟩ := h.nbhd
  have hS0 : (0 : ℝ) ∈ Set.Ioo (-1 - δ) (1 + δ) := ⟨by linarith, by linarith⟩
  have htS : t ∈ Set.Ioo (-1 - δ) (1 + δ) := ⟨by linarith [ht.1], by linarith [ht.2]⟩
  have hd0 : DifferentiableAt ℝ φ 0 := (h.differentiableAt zero_mem_margin).1
  have hb : deriv φ 0 = -b := by linarith [h.slope_eq]
  rcases lt_trichotomy t 0 with hlt | heq | hgt
  · have hs := hcv.slope_le_deriv htS hS0 hlt hd0
    rw [slope_def_field, hb] at hs
    have hpos : 0 < 0 - t := by linarith
    rw [div_le_iff₀ hpos] at hs
    nlinarith
  · subst heq
    simp
  · have hs := hcv.deriv_le_slope hS0 htS hgt hd0
    rw [slope_def_field, hb] at hs
    have hpos : 0 < t - 0 := by linarith
    rw [le_div_iff₀ hpos] at hs
    nlinarith

/-- The quadratic upper bound `u(t) ≤ H t²/2` on `[-1,1]`. -/
theorem le_quadratic (h : NativeLinkClass φ b L H) {t : ℝ} (ht : t ∈ Set.Icc (-1 : ℝ) 1) :
    φ t ≤ φ 0 - b * t + H / 2 * t ^ 2 := by
  have hdesc := native_descent_bound (φ := φ) (dφ := deriv φ) (H := H) (x := 0) (y := t)
    (fun s hs => h.hasDerivAt hs) h.deriv_continuousOn h.deriv_lipschitz h.curv_nonneg
    zero_mem_margin ht
  have hb : deriv φ 0 = -b := by linarith [h.slope_eq]
  rw [hb] at hdesc
  have e : φ 0 + -b * (t - 0) + H * (t - 0) ^ 2 / 2 = φ 0 - b * t + H / 2 * t ^ 2 := by ring
  linarith

end NativeLinkClass

/-! ### Assumption 2: the regularizer -/

/-- The regularizer half of Assumption 2 on `W = B_d(1)`: `g` is convex and `C¹` on a
neighbourhood of `W`, `g(0) = 0`, `∇g(0) = 0`, `sup_W ‖∇g‖ ≤ L_g`, and for `r ≥ 2`, `a, B > 0`
the Bregman lower bound `g(y) - g(x) - ⟪∇g(x), y - x⟫ ≥ a‖y - x‖^r` and `0 ≤ g(x) ≤ B‖x‖^r`
hold for `x, y ∈ W`; `a` and `B` are the constants `a₋` and `a₊` of Assumption 2. -/
structure NativeRegularizerClass {d : ℕ} (g : EuclideanSpace ℝ (Fin d) → ℝ) (a B r Lg : ℝ) :
    Prop where
  nbhd : ∃ δ : ℝ, 0 < δ ∧
    ConvexOn ℝ (Metric.ball (0 : EuclideanSpace ℝ (Fin d)) (1 + δ)) g ∧
    ContDiffOn ℝ 1 g (Metric.ball (0 : EuclideanSpace ℝ (Fin d)) (1 + δ))
  zero : g 0 = 0
  grad_zero : gradient g 0 = 0
  grad_le : ∀ x : EuclideanSpace ℝ (Fin d), ‖x‖ ≤ 1 → ‖gradient g x‖ ≤ Lg
  two_le : 2 ≤ r
  a_pos : 0 < a
  B_pos : 0 < B
  bregman : ∀ x y : EuclideanSpace ℝ (Fin d), ‖x‖ ≤ 1 → ‖y‖ ≤ 1 →
    a * ‖y - x‖ ^ r ≤ g y - g x - ⟪gradient g x, y - x⟫_ℝ
  nonneg : ∀ x : EuclideanSpace ℝ (Fin d), ‖x‖ ≤ 1 → 0 ≤ g x
  le_growth : ∀ x : EuclideanSpace ℝ (Fin d), ‖x‖ ≤ 1 → g x ≤ B * ‖x‖ ^ r

namespace NativeRegularizerClass

variable {d : ℕ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg : ℝ}

/-- The regularizer is continuous on the unit ball. -/
theorem continuousOn_ball (h : NativeRegularizerClass g a B r Lg) :
    ContinuousOn g (Metric.closedBall (0 : EuclideanSpace ℝ (Fin d)) 1) := by
  obtain ⟨δ, hδ, -, hcd⟩ := h.nbhd
  exact hcd.continuousOn.mono (Metric.closedBall_subset_ball (by linarith))

/-- A point of a segment of the unit ball lies in the unit ball. -/
theorem norm_segment_le_one {x y : EuclideanSpace ℝ (Fin d)} (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1)
    {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t ≤ 1) : ‖x + t • (y - x)‖ ≤ 1 := by
  have e : x + t • (y - x) = (1 - t) • x + t • y := by
    rw [smul_sub, sub_smul, one_smul]
    abel
  rw [e]
  calc ‖(1 - t) • x + t • y‖ ≤ ‖(1 - t) • x‖ + ‖t • y‖ := norm_add_le _ _
    _ = (1 - t) * ‖x‖ + t * ‖y‖ := by
        rw [norm_smul, norm_smul, Real.norm_of_nonneg (by linarith), Real.norm_of_nonneg ht0]
    _ ≤ (1 - t) * 1 + t * 1 := by
        nlinarith [mul_le_mul_of_nonneg_left hx (by linarith : (0 : ℝ) ≤ 1 - t),
          mul_le_mul_of_nonneg_left hy ht0]
    _ = 1 := by ring

/-- The Bregman lower bound along a segment: for `x, y ∈ W` and `t ∈ [0,1]`,
`g(x + t(y - x)) + a[(1-t)t^r + t(1-t)^r]‖y - x‖^r ≤ (1-t)g(x) + t g(y)`. -/
theorem segment_le (h : NativeRegularizerClass g a B r Lg) {x y : EuclideanSpace ℝ (Fin d)}
    (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t ≤ 1) :
    g (x + t • (y - x)) + a * ((1 - t) * t ^ r + t * (1 - t) ^ r) * ‖y - x‖ ^ r
      ≤ (1 - t) * g x + t * g y := by
  set z := x + t • (y - x) with hz
  have hzn : ‖z‖ ≤ 1 := norm_segment_le_one hx hy ht0 ht1
  have hr0 : 0 ≤ r := by linarith [h.two_le]
  have hxz : x - z = (-t) • (y - x) := by rw [hz]; module
  have hyz : y - z = (1 - t) • (y - x) := by rw [hz]; module
  have hnx : ‖x - z‖ ^ r = t ^ r * ‖y - x‖ ^ r := by
    rw [hxz, norm_smul, Real.norm_eq_abs, abs_neg, abs_of_nonneg ht0,
      Real.mul_rpow ht0 (norm_nonneg _)]
  have hny : ‖y - z‖ ^ r = (1 - t) ^ r * ‖y - x‖ ^ r := by
    rw [hyz, norm_smul, Real.norm_eq_abs, abs_of_nonneg (by linarith),
      Real.mul_rpow (by linarith) (norm_nonneg _)]
  have b1 := h.bregman z x hzn hx
  have b2 := h.bregman z y hzn hy
  rw [hnx, hxz, real_inner_smul_right] at b1
  rw [hny, hyz, real_inner_smul_right] at b2
  have h1t : 0 ≤ 1 - t := by linarith
  have c1 := mul_le_mul_of_nonneg_left b1 h1t
  have c2 := mul_le_mul_of_nonneg_left b2 ht0
  nlinarith [c1, c2]

end NativeRegularizerClass

/-! ### The regularized population objective -/

/-- The regularized population objective `F_D(θ) = E_D f(θ, Z)` of Section 2 with
`f(θ, z) = g(θ) + φ(⟪θ, z⟫)`. -/
def nativePopulationObjective {d : ℕ} (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ)
    (D : Measure (EuclideanSpace ℝ (Fin d))) (θ : EuclideanSpace ℝ (Fin d)) : ℝ :=
  ∫ z, (g θ + φ ⟪θ, z⟫_ℝ) ∂D

section Objective

variable {d : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {φ : ℝ → ℝ} {b L H : ℝ}
  {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg : ℝ}

/-- The margin against a vector of the unit ball is measurable. -/
theorem measurable_inner_const_left (θ : EuclideanSpace ℝ (Fin d)) :
    Measurable fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z⟫_ℝ :=
  (by fun_prop : Continuous fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z⟫_ℝ).measurable

/-- A link that is continuous on `[-1,1]` is bounded there. -/
theorem NativeLinkClass.exists_bound (hφ : NativeLinkClass φ b L H) :
    ∃ C : ℝ, ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ t| ≤ C := by
  obtain ⟨C, hC⟩ := isCompact_Icc.exists_bound_of_continuousOn hφ.continuousOn_margin
  exact ⟨C, fun t ht => by simpa [Real.norm_eq_abs] using hC t ht⟩

/-- The link of a unit-ball margin is integrable under a sign product law. -/
theorem integrable_link_inner (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    Integrable (fun z : EuclideanSpace ℝ (Fin d) => φ ⟪θ, z⟫_ℝ) D := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  exact integrable_of_unit_ball_bound (hD.norm_le_one hd)
    (hφm.comp (measurable_inner_const_left θ)) C fun z hz =>
      hC _ (native_margin_mem_Icc hθ hz)

/-- On the unit ball, `F_D(θ) = g(θ) + E_D φ(⟪θ, Z⟫)`. -/
theorem nativePopulationObjective_eq (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    nativePopulationObjective g φ D θ = g θ + ∫ z, φ ⟪θ, z⟫_ℝ ∂D := by
  rw [nativePopulationObjective,
    integral_add (integrable_const _) (integrable_link_inner hφ hφm hD hd hθ), integral_const]
  simp

/-- **The link decomposition of the population objective.** On the unit ball,
`F_p(θ) = φ(0) - b⟪θ, μ_p⟫ + E_p u(⟪θ, Z⟫) + g(θ)` with `u(t) = φ(t) - φ(0) + bt`. -/
theorem nativePopulationObjective_decomp (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    nativePopulationObjective g φ D θ
      = φ 0 - b * ⟪θ, priorMean p⟫_ℝ
        + (∫ z, (φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ) ∂D) + g θ := by
  have hI := integrable_link_inner hφ hφm hD hd hθ
  have hIn := integrable_inner_data hD θ
  have h1 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => φ ⟪θ, z⟫_ℝ - φ 0) D :=
    hI.sub (integrable_const _)
  have h2 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => b * ⟪θ, z⟫_ℝ) D := hIn.const_mul b
  have hsplit : (∫ z, (φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ) ∂D)
      = (∫ z, φ ⟪θ, z⟫_ℝ ∂D) - φ 0 + b * ⟪θ, priorMean p⟫_ℝ := by
    rw [integral_add h1 h2, integral_sub hI (integrable_const _), integral_const_mul,
      integral_const, integral_inner_data hD θ]
    simp
  rw [nativePopulationObjective_eq hφ hφm hD hd hθ, hsplit]
  ring

omit [IsProbabilityMeasure D] in
/-- The curvature term of the decomposition is nonnegative: `E_p u(⟪θ, Z⟫) ≥ 0`. -/
theorem integral_link_remainder_nonneg (hφ : NativeLinkClass φ b L H)
    (hD : IsSignProductLaw d p D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    0 ≤ ∫ z, (φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ) ∂D := by
  refine integral_nonneg_of_ae ?_
  filter_upwards [hD.norm_le_one hd] with z hz
  have := hφ.tangent_le (native_margin_mem_Icc hθ hz)
  show 0 ≤ φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ
  linarith

/-- The curvature term of the decomposition is at most `(H/2)(⟪θ, μ_p⟫² + ‖θ‖²/d)`: the
quadratic bound `u(t) ≤ Ht²/2` composed with the product-law second moment
`E_p⟪θ, Z⟫² ≤ ⟪θ, μ_p⟫² + ‖θ‖²/d` of `NativeCalibration`. -/
theorem integral_link_remainder_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    (∫ z, (φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ) ∂D)
      ≤ H / 2 * (⟪θ, priorMean p⟫_ℝ ^ 2 + ‖θ‖ ^ 2 / (d : ℝ)) := by
  have hI := integrable_link_inner hφ hφm hD hd hθ
  have hIn := integrable_inner_data hD θ
  have hsq := native_integrable_inner_sq_of_sign_law hD hd θ
  have hmono : (∫ z, (φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ) ∂D)
      ≤ ∫ z, H / 2 * ⟪θ, z⟫_ℝ ^ 2 ∂D := by
    refine integral_mono_ae ((hI.sub (integrable_const _)).add (hIn.const_mul b))
      (hsq.const_mul _) ?_
    filter_upwards [hD.norm_le_one hd] with z hz
    have := hφ.le_quadratic (native_margin_mem_Icc hθ hz)
    show φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ ≤ H / 2 * ⟪θ, z⟫_ℝ ^ 2
    linarith
  rw [integral_const_mul] at hmono
  refine le_trans hmono (mul_le_mul_of_nonneg_left ?_ (by linarith [hφ.curv_nonneg]))
  exact native_integral_inner_sq_le_of_sign_law hD hd θ

/-- **The lower bound used in the calibration of Appendix D.1.** On the unit ball
`F_p(θ) ≥ φ(0) - b⟪θ, μ_p⟫ + g(θ)`, because `u ≥ 0` on `[-1,1]`. -/
theorem nativePopulationObjective_lower (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    φ 0 - b * ⟪θ, priorMean p⟫_ℝ + g θ ≤ nativePopulationObjective g φ D θ := by
  rw [nativePopulationObjective_decomp hφ hφm hD hd hθ]
  linarith [integral_link_remainder_nonneg hφ hD hd hθ]

/-- The value at the origin is `F_p(0) = φ(0)` when `g(0) = 0`. -/
theorem nativePopulationObjective_zero (hg0 : g 0 = 0) :
    nativePopulationObjective g φ D 0 = φ 0 := by
  rw [nativePopulationObjective]
  simp [hg0]

/-- **Convexity of the link part along segments of the unit ball.** -/
theorem integral_link_segment_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) (hd : 0 < d) {x y : EuclideanSpace ℝ (Fin d)}
    (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t ≤ 1) :
    (∫ z, φ ⟪x + t • (y - x), z⟫_ℝ ∂D)
      ≤ (1 - t) * (∫ z, φ ⟪x, z⟫_ℝ ∂D) + t * ∫ z, φ ⟪y, z⟫_ℝ ∂D := by
  have hxt := NativeRegularizerClass.norm_segment_le_one hx hy ht0 ht1
  have hIx := integrable_link_inner hφ hφm hD hd hx
  have hIy := integrable_link_inner hφ hφm hD hd hy
  have hIt := integrable_link_inner hφ hφm hD hd hxt
  rw [← integral_const_mul, ← integral_const_mul, ← integral_add (hIx.const_mul _)
    (hIy.const_mul _)]
  refine integral_mono_ae hIt ((hIx.const_mul _).add (hIy.const_mul _)) ?_
  filter_upwards [hD.norm_le_one hd] with z hz
  have hmx := native_margin_mem_Icc hx hz
  have hmy := native_margin_mem_Icc hy hz
  have hc := hφ.convexOn_margin.2 hmx hmy (by linarith : (0 : ℝ) ≤ 1 - t) ht0
    (by ring : 1 - t + t = 1)
  have e : ⟪x + t • (y - x), z⟫_ℝ = (1 - t) * ⟪x, z⟫_ℝ + t * ⟪y, z⟫_ℝ := by
    rw [inner_add_left, real_inner_smul_left, inner_sub_left]
    ring
  simp only [smul_eq_mul] at hc
  show φ ⟪x + t • (y - x), z⟫_ℝ ≤ (1 - t) * φ ⟪x, z⟫_ℝ + t * φ ⟪y, z⟫_ℝ
  rw [e]
  exact hc

/-- **Existence of the constrained population minimizer.** The objective is continuous on the
compact unit ball, so it has a minimizer `θ_p^*` there. -/
theorem exists_nativePopulationMinimizer (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hD : IsSignProductLaw d p D) (hd : 0 < d) :
    ∃ θs : EuclideanSpace ℝ (Fin d), ‖θs‖ ≤ 1 ∧
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        nativePopulationObjective g φ D θs ≤ nativePopulationObjective g φ D θ := by
  set K := Metric.closedBall (0 : EuclideanSpace ℝ (Fin d)) 1 with hK
  have hmemK : ∀ θ : EuclideanSpace ℝ (Fin d), θ ∈ K ↔ ‖θ‖ ≤ 1 := fun θ => by
    rw [hK, Metric.mem_closedBall, dist_zero_right]
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hlink : ContinuousOn (fun θ : EuclideanSpace ℝ (Fin d) => ∫ z, φ ⟪θ, z⟫_ℝ ∂D) K := by
    refine continuousOn_of_dominated (bound := fun _ => C)
      (fun θ _ => (hφm.comp (measurable_inner_const_left θ)).aestronglyMeasurable)
      (fun θ hθ => ?_) (integrable_const C) ?_
    · filter_upwards [hD.norm_le_one hd] with z hz
      rw [Real.norm_eq_abs]
      exact hC _ (native_margin_mem_Icc ((hmemK θ).1 hθ) hz)
    · filter_upwards [hD.norm_le_one hd] with z hz
      refine hφ.continuousOn_margin.comp
        (by fun_prop : Continuous fun θ : EuclideanSpace ℝ (Fin d) => ⟪θ, z⟫_ℝ).continuousOn ?_
      intro θ hθ
      exact native_margin_mem_Icc ((hmemK θ).1 hθ) hz
  have hF : ContinuousOn (nativePopulationObjective g φ D) K := by
    refine (hg.continuousOn_ball.add hlink).congr fun θ hθ => ?_
    exact nativePopulationObjective_eq hφ hφm hD hd ((hmemK θ).1 hθ)
  obtain ⟨θs, hθs, hmin⟩ := (isCompact_closedBall (0 : EuclideanSpace ℝ (Fin d)) 1).exists_isMinOn
    ⟨0, by simp⟩ hF
  exact ⟨θs, (hmemK θs).1 hθs, fun θ hθ => hmin ((hmemK θ).2 hθ)⟩

/-- **The Bregman growth of the population objective at its constrained minimizer.** For a
minimizer `θ_p^*` on `W` and any `θ ∈ W`, `F_p(θ) - F_p(θ_p^*) ≥ a‖θ - θ_p^*‖^r`: along the
segment from `θ_p^*` to `θ` the link part is convex and the regularizer obeys the Bregman bound of
Assumption 2, and letting the step tend to zero removes the factor `(1-t)^r`. -/
theorem nativePopulationObjective_growth (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hD : IsSignProductLaw d p D) (hd : 0 < d)
    {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θs ≤ nativePopulationObjective g φ D θ)
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    a * ‖θ - θs‖ ^ r ≤ nativePopulationObjective g φ D θ - nativePopulationObjective g φ D θs := by
  set Δ := nativePopulationObjective g φ D θ - nativePopulationObjective g φ D θs with hΔ
  have ha := hg.a_pos
  have hr0 : 0 ≤ r := by linarith [hg.two_le]
  have hen : 0 ≤ ‖θ - θs‖ ^ r := Real.rpow_nonneg (norm_nonneg _) _
  -- the bound for every small step
  have hstep : ∀ t ∈ Set.Ioo (0 : ℝ) 1, a * (1 - t) ^ r * ‖θ - θs‖ ^ r ≤ Δ := by
    intro t ht
    have ht0 : 0 ≤ t := ht.1.le
    have ht1 : t ≤ 1 := ht.2.le
    have hxt := NativeRegularizerClass.norm_segment_le_one hθs hθ ht0 ht1
    have hFmin := hmin _ hxt
    rw [nativePopulationObjective_eq hφ hφm hD hd hxt] at hFmin
    have hreg := hg.segment_le hθs hθ ht0 ht1
    have hlink := integral_link_segment_le hφ hφm hD hd hθs hθ ht0 ht1
    have hFs := nativePopulationObjective_eq (g := g) hφ hφm hD hd hθs
    have hFt := nativePopulationObjective_eq (g := g) hφ hφm hD hd hθ
    have hct : t * (1 - t) ^ r ≤ (1 - t) * t ^ r + t * (1 - t) ^ r := by
      have : 0 ≤ (1 - t) * t ^ r := mul_nonneg (by linarith) (Real.rpow_nonneg ht0 _)
      linarith
    have hkey : a * (t * (1 - t) ^ r) * ‖θ - θs‖ ^ r ≤ t * Δ := by
      have h1 : a * (t * (1 - t) ^ r) * ‖θ - θs‖ ^ r
          ≤ a * ((1 - t) * t ^ r + t * (1 - t) ^ r) * ‖θ - θs‖ ^ r := by
        have := mul_le_mul_of_nonneg_left hct ha.le
        exact mul_le_mul_of_nonneg_right this hen
      have hΔe : Δ = (g θ + ∫ z, φ ⟪θ, z⟫_ℝ ∂D) - (g θs + ∫ z, φ ⟪θs, z⟫_ℝ ∂D) := by
        rw [hΔ, hFs, hFt]
      rw [hΔe]
      nlinarith [h1, hreg, hlink, hFmin, hFs]
    have htpos : 0 < t := ht.1
    have e : a * (t * (1 - t) ^ r) * ‖θ - θs‖ ^ r = t * (a * (1 - t) ^ r * ‖θ - θs‖ ^ r) := by
      ring
    rw [e] at hkey
    exact le_of_mul_le_mul_left hkey htpos
  -- let the step tend to zero
  have hc : ContinuousAt (fun t : ℝ => a * (1 - t) ^ r * ‖θ - θs‖ ^ r) 0 := by
    have h1 : ContinuousAt (fun t : ℝ => (1 - t) ^ r) 0 :=
      (continuousAt_const.sub continuousAt_id).rpow_const (Or.inl (by norm_num))
    exact (continuousAt_const.mul h1).mul continuousAt_const
  have ht := hc.tendsto.mono_left (nhdsWithin_le_nhds (s := Set.Ioi (0 : ℝ)))
  have hval : a * (1 - (0 : ℝ)) ^ r * ‖θ - θs‖ ^ r = a * ‖θ - θs‖ ^ r := by simp
  rw [hval] at ht
  refine le_of_tendsto ht ?_
  filter_upwards [Ioo_mem_nhdsGT (show (0 : ℝ) < 1 by norm_num)] with t ht
  exact hstep t ht

/-- **Uniqueness of the constrained population minimizer.** -/
theorem nativePopulationMinimizer_unique (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hD : IsSignProductLaw d p D) (hd : 0 < d)
    {θ₁ θ₂ : EuclideanSpace ℝ (Fin d)} (h₁ : ‖θ₁‖ ≤ 1) (h₂ : ‖θ₂‖ ≤ 1)
    (hmin₁ : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θ₁ ≤ nativePopulationObjective g φ D θ)
    (hmin₂ : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θ₂ ≤ nativePopulationObjective g φ D θ) :
    θ₁ = θ₂ := by
  have hgr := nativePopulationObjective_growth hφ hφm hg hD hd h₁ hmin₁ h₂
  have hle := hmin₂ θ₁ h₁
  have hr : 0 < r := by linarith [hg.two_le]
  have hzero : a * ‖θ₂ - θ₁‖ ^ r ≤ 0 := by linarith
  have hpow : ‖θ₂ - θ₁‖ ^ r ≤ 0 := by
    by_contra hc
    push Not at hc
    have := mul_pos hg.a_pos hc
    linarith
  have hn : ‖θ₂ - θ₁‖ = 0 := by
    by_contra hne
    have hpos : 0 < ‖θ₂ - θ₁‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hne)
    have := Real.rpow_pos_of_pos hpos r
    linarith
  exact (sub_eq_zero.1 (norm_eq_zero.1 hn)).symm

/-- **The stationarity bound behind the minimizer bound of Appendix D.2.** At a constrained
minimizer, `2a‖θ_p^*‖^r ≤ b⟪θ_p^*, μ_p⟫`: the growth against `θ = 0`, the Bregman bound
`g(θ_p^*) ≥ a‖θ_p^*‖^r` at the origin and the lower bound `F_p(θ) ≥ φ(0) - b⟪θ, μ_p⟫ + g(θ)`. -/
theorem nativePopulationMinimizer_stationary (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hD : IsSignProductLaw d p D) (hd : 0 < d)
    {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θs ≤ nativePopulationObjective g φ D θ) :
    2 * a * ‖θs‖ ^ r ≤ b * ⟪θs, priorMean p⟫_ℝ := by
  have h0 : ‖(0 : EuclideanSpace ℝ (Fin d))‖ ≤ 1 := by simp
  have hgr := nativePopulationObjective_growth hφ hφm hg hD hd hθs hmin h0
  rw [zero_sub, norm_neg, nativePopulationObjective_zero hg.zero] at hgr
  have hlow := nativePopulationObjective_lower (g := g) hφ hφm hD hd hθs
  have hbr := hg.bregman 0 θs h0 hθs
  rw [sub_zero, hg.zero, hg.grad_zero, inner_zero_left] at hbr
  linarith

/-- **The minimizer bound of Appendix D.2.** Every constrained minimizer obeys
`‖θ_p^*‖ ≤ C₀‖μ_p‖^{q-1}`. -/
theorem nativePopulationMinimizer_norm_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hD : IsSignProductLaw d p D) (hd : 0 < d)
    {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θs ≤ nativePopulationObjective g φ D θ) :
    ‖θs‖ ≤ nativeOptimizerConstant a b r * ‖priorMean p‖ ^ (powerDualExponent r - 1) :=
  native_optimizer_norm_le hg.a_pos hφ.slope_pos.le (by linarith [hg.two_le]) θs (priorMean p)
    (nativePopulationMinimizer_stationary hφ hφm hg hD hd hθs hmin)

end Objective

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeBudgetsAssemblyFingerprint.lean <==
import LossOnlyTraceability.NativeBudgetsAssemblyLaw

/-! Lemma 8 transported to the supersample for a randomized learner.

`NativeFingerprintTransport.native_fingerprint_transport` transports the beta fingerprinting
identity of Lemma 8 to the supersample for a learner that is a deterministic function of its
training set. Theorem 3's learners are randomized, `θ̂ = A(S_n; R)` with `R` independent of the
prior and the samples. Every expectation that is linear in `θ̂` given the training set only sees
the averaged learner `Ā(S) = E_R A(S; R)`, which is a deterministic proper learner; this module
proves that reduction and hence the fingerprinting identity
`E_Π ∑_i E_p⟪θ̂, Z_{U_i,i} - μ_p⟫ = κ E_Π E_p⟪θ̂, μ_p⟫` for every proper measurable randomized
learner. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Averaged

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

/-- The averaged learner `Ā(S) = E_R A(S; R)`. -/
def nativeAveragedLearner (μR : Measure Rr)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (x : Fin n → EuclideanSpace ℝ (Fin d)) : EuclideanSpace ℝ (Fin d) :=
  ∫ r, A x r ∂μR

/-- The averaged learner is measurable. -/
theorem measurable_nativeAveragedLearner
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) :
    Measurable (nativeAveragedLearner μR A) :=
  (hA.stronglyMeasurable.integral_prod_right' (ν := μR)).measurable

/-- The averaged learner of a proper learner is proper. -/
theorem norm_nativeAveragedLearner_le (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (x : Fin n → EuclideanSpace ℝ (Fin d)) : ‖nativeAveragedLearner μR A x‖ ≤ 1 := by
  have h := norm_integral_le_of_norm_le_const (μ := μR) (f := fun r => A x r) (C := 1)
    (Filter.Eventually.of_forall fun r => hA1 x r)
  simpa [nativeAveragedLearner] using h

/-- **Averaging out the learner randomness.** For a data law with draws in the unit ball and a
measurable `v` of the training set that is almost surely bounded,
`E⟪A(S; R), v(S)⟫ = E⟪Ā(S), v(S)⟫` on the supersample. -/
theorem integral_inner_superLearner_averaged {D : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure D]
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    {v : (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d)} (hv : Measurable v)
    {C : ℝ} (hvb : ∀ᵐ x ∂(Measure.pi fun _ : Fin n => D), ‖v x‖ ≤ C) :
    (∫ ω, ⟪superLearner A ω, v (fun i => trainingPoint superPoint superBits i ω)⟫_ℝ
        ∂(superMeasure n D μR μG))
      = ∫ ω, ⟪superLearner (fun x (_ : Rr) => nativeAveragedLearner μR A x) ω,
          v (fun i => trainingPoint superPoint superBits i ω)⟫_ℝ ∂(superMeasure n D μR μG) := by
  have hF : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr =>
      ⟪A q.1 q.2, v q.1⟫_ℝ :=
    (continuous_fst.inner continuous_snd).measurable.comp (hA.prodMk (hv.comp measurable_fst))
  have hL := integral_superTraining_superSeed (μG := μG) D μR hF
  have hL' : (∫ ω, ⟪superLearner A ω, v (fun i => trainingPoint superPoint superBits i ω)⟫_ℝ
        ∂(superMeasure n D μR μG))
      = ∫ q, ⟪A q.1 q.2, v q.1⟫_ℝ ∂((Measure.pi fun _ : Fin n => D).prod μR) := hL
  have hGm : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
      ⟪nativeAveragedLearner μR A x, v x⟫_ℝ :=
    (continuous_fst.inner continuous_snd).measurable.comp
      ((measurable_nativeAveragedLearner μR hA).prodMk hv)
  have hR := integral_trainingSet (μG := μG) D μR hGm
  have hR' : (∫ ω, ⟪superLearner (fun x (_ : Rr) => nativeAveragedLearner μR A x) ω,
        v (fun i => trainingPoint superPoint superBits i ω)⟫_ℝ ∂(superMeasure n D μR μG))
      = ∫ x, ⟪nativeAveragedLearner μR A x, v x⟫_ℝ ∂(Measure.pi fun _ : Fin n => D) := hR
  rw [hL', hR']
  have hvb' : ∀ᵐ q ∂((Measure.pi fun _ : Fin n => D).prod μR), ‖v q.1‖ ≤ C :=
    (measurePreserving_fst (μ := Measure.pi fun _ : Fin n => D) (ν := μR)).quasiMeasurePreserving.ae
      hvb
  have hint : Integrable (fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr =>
      ⟪A q.1 q.2, v q.1⟫_ℝ) ((Measure.pi fun _ : Fin n => D).prod μR) := by
    refine Integrable.of_bound hF.aestronglyMeasurable C ?_
    filter_upwards [hvb'] with q hq
    rw [Real.norm_eq_abs]
    refine le_trans (abs_real_inner_le_norm _ _) ?_
    have := hA1 q.1 q.2
    nlinarith [norm_nonneg (A q.1 q.2), norm_nonneg (v q.1)]
  rw [integral_prod _ hint]
  refine integral_congr_ae (Filter.Eventually.of_forall fun x => ?_)
  have hAi : Integrable (fun r => A x r) μR := by
    refine Integrable.of_bound (hA.comp (measurable_const.prodMk
        measurable_id)).aestronglyMeasurable
      1 (Filter.Eventually.of_forall fun r => hA1 x r)
  show (∫ r, ⟪A x r, v x⟫_ℝ ∂μR) = ⟪nativeAveragedLearner μR A x, v x⟫_ℝ
  simp_rw [real_inner_comm (v x) _]
  rw [nativeAveragedLearner]
  exact integral_inner hAi (v x)

/-- **Lemma 8 on the supersample for a randomized learner.** For every proper measurable learner
`θ̂ = A(S_n; R)` with independent randomness `R ∼ μR`,
`E_Π ∑_i E_p⟪θ̂, Z_{U_i,i} - μ_p⟫ = κ E_Π E_p⟪θ̂, μ_p⟫`, with `E_p` the supersample law of the
sign product law `D_p` and `E_Π` the beta prior. -/
theorem native_fingerprint_transport_randomized {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    (∫ p, ∑ i, ∫ ω, ⟪superLearner A ω,
        trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ
        ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d))
      = κ * ∫ p, ∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ
        ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d) := by
  have key := native_fingerprint_transport (n := n) hκ hd μR μG (nativeAveragedLearner μR A)
    (measurable_nativeAveragedLearner μR hA) (norm_nativeAveragedLearner_le μR hA1)
  have hae := prior_ae_mem_Ioo hκ d
  have e1 : (fun p : Fin d → ℝ => ∑ i, ∫ ω, ⟪superLearner A ω,
        trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ
        ∂(superMeasure n (signProductLaw d p) μR μG))
      =ᵐ[prior κ d] fun p => ∑ i, ∫ ω, ⟪superLearner
          (fun x (_ : Rr) => nativeAveragedLearner μR A x) ω,
        trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ
        ∂(superMeasure n (signProductLaw d p) μR μG) := by
    filter_upwards [hae] with p hp
    have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
    haveI := isProbabilityMeasure_signProductLaw hpI
    have hD := isSignProductLaw_signProductLaw hpI
    have hμ1 : ‖priorMean p‖ ≤ 1 := hD.norm_priorMean_le_one hd
    refine Finset.sum_congr rfl fun i _ => ?_
    have hball := hD.ae_pi_norm_le_one hd n
    exact integral_inner_superLearner_averaged μR μG hA hA1
      (v := fun x => x i - priorMean p) ((measurable_pi_apply i).sub measurable_const) (C := 2)
      (by
        filter_upwards [hball] with x hx
        exact le_trans (norm_sub_le _ _) (by linarith [hx i]))
  have e2 : (fun p : Fin d → ℝ => ∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ
        ∂(superMeasure n (signProductLaw d p) μR μG))
      =ᵐ[prior κ d] fun p => ∫ ω, ⟪superLearner
          (fun x (_ : Rr) => nativeAveragedLearner μR A x) ω, priorMean p⟫_ℝ
        ∂(superMeasure n (signProductLaw d p) μR μG) := by
    filter_upwards [hae] with p hp
    have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
    haveI := isProbabilityMeasure_signProductLaw hpI
    exact integral_inner_superLearner_averaged μR μG hA hA1
      (v := fun _ => priorMean p) measurable_const (C := ‖priorMean p‖)
      (Filter.Eventually.of_forall fun _ => le_rfl)
  rw [integral_congr_ae e1, integral_congr_ae e2]
  exact key

end Averaged

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeBudgetsAssemblyJoint.lean <==
import LossOnlyTraceability.NativeBudgetsAssemblyClass
import Mathlib.Probability.Kernel.Composition.Prod
import Mathlib.Probability.Kernel.Composition.IntegralCompProd
import Mathlib.Probability.Kernel.MeasurableIntegral

/-! The prior mixture of Proposition 7 as one measure.

The average `E_Π = E_{p∼Π} E_p[·]` of Proposition 7 averages the supersample law
`superMeasure n D_p μR μG` over the beta prior `Π = prior κ d`. This module realizes that
average as the composition product `Π ⊗ₘ P` on `(Fin d → ℝ) × SuperSpace`, where `P p` is the
supersample law of the sign product law at the clipped parameter `clip(p) ∈ [-1,1]^d`. The
clipping only matters off the support of the prior, which is carried by `(-1,1)^d`, so every
prior-averaged expectation `E_Π` is an integral against `nativeJointMeasure`.

The measurability of `p ↦ D_p^{2n}` comes from the finite sign representation: the product law of
`2n` draws is the image of a finite product of two-point laws on `Bool`, whose point masses are
polynomials in `p`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-! ### Clipping the parameter -/

section Clip

variable {d : ℕ}

/-- The parameter clipped coordinatewise to `[-1,1]`. -/
def nativeClip (p : Fin d → ℝ) : Fin d → ℝ := fun k => max (-1) (min 1 (p k))

/-- The clipped parameter lies in `[-1,1]^d`. -/
theorem nativeClip_mem (p : Fin d → ℝ) (k : Fin d) : nativeClip p k ∈ Set.Icc (-1 : ℝ) 1 :=
  ⟨le_max_left _ _, max_le (by norm_num) (min_le_left _ _)⟩

/-- Clipping does not move a parameter of `[-1,1]^d`. -/
theorem nativeClip_of_mem {p : Fin d → ℝ} (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) :
    nativeClip p = p := by
  funext k
  simp only [nativeClip]
  rw [min_eq_right (hp k).2, max_eq_right (hp k).1]

/-- Clipping is measurable. -/
theorem measurable_nativeClip : Measurable (nativeClip : (Fin d → ℝ) → Fin d → ℝ) := by
  refine measurable_pi_lambda _ fun k => ?_
  exact measurable_const.max (measurable_const.min (measurable_pi_apply k))

end Clip

/-! ### The sign representation of `D_p^m` over a finite index -/

section SignBits

variable {d : ℕ} {ι : Type*} [Fintype ι]

/-- The feature vector `(±1/√d)_k` of a sign pattern. -/
def signFeatureVec (s : Fin d → Bool) : EuclideanSpace ℝ (Fin d) :=
  WithLp.toLp 2 (fun k => signValue (s k) / Real.sqrt d)

/-- The law of independent sign patterns indexed by `ι`, each with independent coordinates of
masses `(1 ± p_k)/2`. -/
def nativeSignBitsLaw (ι : Type*) [Fintype ι] (d : ℕ) (p : Fin d → ℝ) :
    Measure (ι → Fin d → Bool) :=
  Measure.pi fun _ : ι => Measure.pi fun k => boolCoordLaw (p k)

/-- The sign patterns push forward to `m` independent draws from `D_p`. -/
theorem map_nativeSignBitsLaw {p : Fin d → ℝ} (hp : ∀ k, |p k| ≤ 1) :
    (nativeSignBitsLaw ι d p).map (fun σ j => signFeatureVec (σ j))
      = Measure.pi fun _ : ι => signProductLaw d p := by
  haveI hb : ∀ k, IsProbabilityMeasure (boolCoordLaw (p k)) :=
    fun k => isProbabilityMeasure_boolCoordLaw (hp k)
  haveI hs : ∀ k, IsProbabilityMeasure (signCoordLaw d (p k)) :=
    fun k => isProbabilityMeasure_signCoordLaw (Set.mem_Icc.2 (abs_le.1 (hp k)))
  haveI : IsProbabilityMeasure (signProductLaw d p) :=
    isProbabilityMeasure_signProductLaw fun k => Set.mem_Icc.2 (abs_le.1 (hp k))
  have hA : MeasurePreserving (fun s : Fin d → Bool => fun k => signValue (s k) / Real.sqrt d)
      (Measure.pi fun k => boolCoordLaw (p k)) (Measure.pi fun k => signCoordLaw d (p k)) :=
    measurePreserving_pi _ _ fun k => ⟨Measurable.of_discrete, map_boolCoordLaw d (p k)⟩
  have hB : MeasurePreserving
      ((MeasurableEquiv.toLp 2 (Fin d → ℝ)) : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
      (Measure.pi fun k => signCoordLaw d (p k)) (signProductLaw d p) :=
    ⟨(MeasurableEquiv.toLp 2 (Fin d → ℝ)).measurable, rfl⟩
  have hsingle : MeasurePreserving (signFeatureVec (d := d))
      (Measure.pi fun k => boolCoordLaw (p k)) (signProductLaw d p) := hB.comp hA
  exact (measurePreserving_pi (fun _ : ι => Measure.pi fun k => boolCoordLaw (p k))
    (fun _ : ι => signProductLaw d p) fun _ => hsingle).map_eq

/-- The mass of one sign pattern is a product of the coordinate masses `(1 ± p_k)/2`. -/
theorem nativeSignBitsLaw_singleton {p : Fin d → ℝ} (hp : ∀ k, |p k| ≤ 1)
    (σ : ι → Fin d → Bool) :
    nativeSignBitsLaw ι d p {σ}
      = ∏ j, ∏ k, ENNReal.ofReal ((1 + signValue (σ j k) * p k) / 2) := by
  haveI hb : ∀ k, IsProbabilityMeasure (boolCoordLaw (p k)) :=
    fun k => isProbabilityMeasure_boolCoordLaw (hp k)
  rw [nativeSignBitsLaw, Measure.pi_singleton]
  refine Finset.prod_congr rfl fun j _ => ?_
  rw [Measure.pi_singleton]
  exact Finset.prod_congr rfl fun k _ => boolCoordLaw_apply_singleton (p k) (σ j k)

/-- **The sign-pattern law depends measurably on the (clipped) parameter.** -/
theorem measurable_nativeSignBitsLaw_clip :
    Measurable fun p : Fin d → ℝ => nativeSignBitsLaw ι d (nativeClip p) := by
  refine Measure.measurable_of_measurable_coe _ fun s hs => ?_
  have hcl : ∀ p : Fin d → ℝ, ∀ k, |nativeClip p k| ≤ 1 := fun p k =>
    abs_le.2 ⟨(nativeClip_mem p k).1, (nativeClip_mem p k).2⟩
  have e : ∀ p : Fin d → ℝ, nativeSignBitsLaw ι d (nativeClip p) s
      = ∑' σ : ι → Fin d → Bool,
          (∏ j, ∏ k, ENNReal.ofReal ((1 + signValue (σ j k) * nativeClip p k) / 2))
            * Measure.dirac σ s := by
    intro p
    conv_lhs => rw [← Measure.sum_smul_dirac (nativeSignBitsLaw ι d (nativeClip p))]
    rw [Measure.sum_apply _ hs]
    refine tsum_congr fun σ => ?_
    rw [Measure.smul_apply, smul_eq_mul, nativeSignBitsLaw_singleton (hcl p)]
  have hfun : (fun p : Fin d → ℝ => nativeSignBitsLaw ι d (nativeClip p) s)
      = fun p => ∑' σ : ι → Fin d → Bool,
          (∏ j, ∏ k, ENNReal.ofReal ((1 + signValue (σ j k) * nativeClip p k) / 2))
            * Measure.dirac σ s := funext e
  rw [hfun]
  refine Measurable.ennreal_tsum fun σ => Measurable.mul_const ?_ _
  refine Finset.measurable_prod _ fun j _ => Finset.measurable_prod _ fun k _ => ?_
  refine ENNReal.measurable_ofReal.comp ?_
  exact ((((measurable_pi_apply k).comp measurable_nativeClip).const_mul _).const_add 1).div_const 2

end SignBits

/-! ### The supersample kernel and the prior mixture -/

section Kernel

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

/-- The data kernel `p ↦ D_{clip(p)}^{2n}` on the `2n` supersample slots. -/
def nativeDataKernel (n d : ℕ) : Kernel (Fin d → ℝ) (Bool × Fin n → EuclideanSpace ℝ (Fin d)) where
  toFun p := Measure.pi fun _ : Bool × Fin n => signProductLaw d (nativeClip p)
  measurable' := by
    have hcl : ∀ p : Fin d → ℝ, ∀ k, |nativeClip p k| ≤ 1 := fun p k =>
      abs_le.2 ⟨(nativeClip_mem p k).1, (nativeClip_mem p k).2⟩
    have e : (fun p : Fin d → ℝ => Measure.pi fun _ : Bool × Fin n => signProductLaw d
        (nativeClip p))
        = fun p => (nativeSignBitsLaw (Bool × Fin n) d (nativeClip p)).map
            (fun σ j => signFeatureVec (σ j)) :=
      funext fun p => (map_nativeSignBitsLaw (hcl p)).symm
    rw [e]
    exact (Measure.measurable_map _ Measurable.of_discrete).comp measurable_nativeSignBitsLaw_clip

instance isMarkovKernel_nativeDataKernel : IsMarkovKernel (nativeDataKernel n d) := by
  refine ⟨fun p => ?_⟩
  haveI := isProbabilityMeasure_signProductLaw (nativeClip_mem p)
  show IsProbabilityMeasure (Measure.pi fun _ : Bool × Fin n => signProductLaw d (nativeClip p))
  infer_instance

/-- The supersample kernel `p ↦ superMeasure n D_{clip(p)} μR μG`. -/
def nativeSuperKernel (n d : ℕ) (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng)
    [IsProbabilityMeasure μG] :
    Kernel (Fin d → ℝ) (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :=
  (nativeDataKernel n d ×ₖ Kernel.const _ ((Measure.pi fun _ : Fin n => fairBool).prod μR)) ×ₖ
    Kernel.const _ μG

variable (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

instance isMarkovKernel_nativeSuperKernel : IsMarkovKernel (nativeSuperKernel n d μR μG) := by
  unfold nativeSuperKernel
  infer_instance

/-- The supersample kernel at `p` is the supersample law of `D_{clip(p)}`. -/
theorem nativeSuperKernel_apply (p : Fin d → ℝ) :
    nativeSuperKernel n d μR μG p = superMeasure n (signProductLaw d (nativeClip p)) μR μG := by
  rw [nativeSuperKernel, Kernel.prod_apply, Kernel.prod_apply, Kernel.const_apply,
    Kernel.const_apply]
  rfl

/-- On the support of the prior the kernel is the supersample law of `D_p` itself. -/
theorem nativeSuperKernel_apply_of_mem {p : Fin d → ℝ} (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) :
    nativeSuperKernel n d μR μG p = superMeasure n (signProductLaw d p) μR μG := by
  rw [nativeSuperKernel_apply, nativeClip_of_mem hp]

/-- **The prior mixture as one measure**: `Π ⊗ₘ P` on `(Fin d → ℝ) × SuperSpace`. -/
def nativeJointMeasure (κ : ℝ) (n d : ℕ) (μR : Measure Rr) [IsProbabilityMeasure μR]
    (μG : Measure Ng) [IsProbabilityMeasure μG] :
    Measure ((Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :=
  prior κ d ⊗ₘ nativeSuperKernel n d μR μG

/-- The prior mixture is a probability measure. -/
theorem isProbabilityMeasure_nativeJointMeasure {κ : ℝ} (hκ : 0 < κ) :
    IsProbabilityMeasure (nativeJointMeasure κ n d μR μG) := by
  haveI := isProbabilityMeasure_prior hκ d
  unfold nativeJointMeasure
  infer_instance

/-- The points of the supersample lie in the unit ball almost surely under every kernel law. -/
theorem nativeSuperKernel_ae_ball (hd : 0 < d) (p : Fin d → ℝ) :
    ∀ᵐ ω ∂(nativeSuperKernel n d μR μG p), ∀ (b : Bool) (j : Fin n),
      ‖superPoint b j (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)‖ ≤ 1 := by
  rw [nativeSuperKernel_apply]
  haveI := isProbabilityMeasure_signProductLaw (nativeClip_mem p)
  exact superPoint_norm_le_one _ μR μG
    ((isSignProductLaw_signProductLaw (nativeClip_mem p)).norm_le_one hd)

/-- The good event of the prior mixture: the parameter lies in `[-1,1]^d` and every supersample
point lies in the unit ball. -/
def NativeGood (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : Prop :=
  (∀ k, x.1 k ∈ Set.Icc (-1 : ℝ) 1) ∧ ∀ (b : Bool) (j : Fin n), ‖superPoint b j x.2‖ ≤ 1

/-- The good event is measurable. -/
theorem measurableSet_nativeGood :
    MeasurableSet {x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n |
      NativeGood x} := by
  have h1 : MeasurableSet {x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n |
      ∀ k, x.1 k ∈ Set.Icc (-1 : ℝ) 1} := by
    simp only [Set.setOf_forall]
    exact MeasurableSet.iInter fun k =>
      measurableSet_Icc.preimage ((measurable_pi_apply k).comp measurable_fst)
  have h2 : MeasurableSet {x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n |
      ∀ (b : Bool) (j : Fin n), ‖superPoint b j x.2‖ ≤ 1} := by
    simp only [Set.setOf_forall]
    exact MeasurableSet.iInter fun b => MeasurableSet.iInter fun j =>
      measurableSet_le ((measurable_superPoint b j).comp measurable_snd).norm measurable_const
  exact h1.inter h2

/-- **Lifting almost-sure statements to the mixture.** A measurable property that holds almost
surely under the supersample law of `D_p` for every `p ∈ (-1,1)^d` holds almost surely under the
prior mixture. -/
theorem nativeJoint_ae {κ : ℝ} (hκ : 0 < κ)
    {P : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Prop}
    (hP : MeasurableSet {x | P x})
    (h : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1) →
      ∀ᵐ ω ∂(superMeasure n (signProductLaw d p) μR μG), P (p, ω)) :
    ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG), P x := by
  haveI := isProbabilityMeasure_prior hκ d
  refine Measure.ae_compProd_of_ae_ae hP ?_
  filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
  rw [nativeSuperKernel_apply_of_mem μR μG fun k => Set.Ioo_subset_Icc_self (hp k)]
  exact h p hp

/-- The good event holds almost surely under the prior mixture. -/
theorem nativeJoint_ae_good {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d) :
    ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG), NativeGood x := by
  refine nativeJoint_ae μR μG hκ measurableSet_nativeGood fun p hp => ?_
  have h := nativeSuperKernel_ae_ball (n := n) μR μG hd p
  rw [nativeSuperKernel_apply_of_mem μR μG fun k => Set.Ioo_subset_Icc_self (hp k)] at h
  filter_upwards [h] with ω hω
  exact ⟨fun k => Set.Ioo_subset_Icc_self (hp k), hω⟩

/-- A measurable function bounded on the good event is integrable under the mixture. -/
theorem nativeJoint_integrable {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ} (hf : Measurable f)
    {C : ℝ} (hC : ∀ x, NativeGood x → |f x| ≤ C) :
    Integrable f (nativeJointMeasure κ n d μR μG) := by
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  refine Integrable.of_bound hf.aestronglyMeasurable C ?_
  filter_upwards [nativeJoint_ae_good μR μG hκ hd] with x hx
  rw [Real.norm_eq_abs]
  exact hC x hx

/-- The fixed-law expectation of a measurable function bounded on the good event is a bounded
measurable function of the (clipped) parameter, hence prior integrable. -/
theorem nativeKernel_integral_integrable {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ} (hf : Measurable f)
    {C : ℝ} (hC : ∀ x, NativeGood x → |f x| ≤ C) :
    Integrable (fun p => ∫ ω, f (p, ω) ∂(superMeasure n (signProductLaw d p) μR μG))
      (prior κ d) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hsm : StronglyMeasurable fun p => ∫ ω, f (p, ω) ∂(nativeSuperKernel n d μR μG p) :=
    hf.stronglyMeasurable.integral_kernel_prod_right'
  have hker : Integrable (fun p => ∫ ω, f (p, ω) ∂(nativeSuperKernel n d μR μG p))
      (prior κ d) := by
    refine Integrable.of_bound hsm.aestronglyMeasurable C ?_
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
    have hb := norm_integral_le_of_norm_le_const (μ := nativeSuperKernel n d μR μG p)
      (f := fun ω => f (p, ω)) (C := C) (by
        filter_upwards [nativeSuperKernel_ae_ball (n := n) μR μG hd p] with ω hω
        rw [Real.norm_eq_abs]
        exact hC (p, ω) ⟨hpI, hω⟩)
    simpa using hb
  refine hker.congr ?_
  filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
  rw [nativeSuperKernel_apply_of_mem μR μG fun k => Set.Ioo_subset_Icc_self (hp k)]

/-- **The mixture integral is the prior average of the fixed-law integrals**, for a measurable
function bounded on the good event: `∫ f d(Π ⊗ₘ P) = E_{p∼Π} E_p f(p, ·)`. -/
theorem nativeJoint_integral_eq {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ} (hf : Measurable f)
    {C : ℝ} (hC : ∀ x, NativeGood x → |f x| ≤ C) :
    ∫ x, f x ∂(nativeJointMeasure κ n d μR μG)
      = ∫ p, ∫ ω, f (p, ω) ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d) := by
  haveI := isProbabilityMeasure_prior hκ d
  rw [nativeJointMeasure, Measure.integral_compProd (nativeJoint_integrable μR μG hκ hd hf hC)]
  refine integral_congr_ae ?_
  filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
  rw [nativeSuperKernel_apply_of_mem μR μG fun k => Set.Ioo_subset_Icc_self (hp k)]

/-- **Tails lift to the mixture.** If a measurable event has probability at most `c` under the
supersample law of `D_p` for every `p ∈ (-1,1)^d`, it has probability at most `c` under the
mixture. -/
theorem nativeJoint_measureReal_le {κ : ℝ} (hκ : 0 < κ)
    {S : Set ((Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)} (hS : MeasurableSet S)
    {c : ℝ} (hc0 : 0 ≤ c)
    (h : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1) →
      ((superMeasure n (signProductLaw d p) μR μG) (Prod.mk p ⁻¹' S)).toReal ≤ c) :
    ((nativeJointMeasure κ n d μR μG) S).toReal ≤ c := by
  haveI := isProbabilityMeasure_prior hκ d
  have hle : (nativeJointMeasure κ n d μR μG) S ≤ ENNReal.ofReal c := by
    rw [nativeJointMeasure, Measure.compProd_apply hS]
    calc (∫⁻ p, (nativeSuperKernel n d μR μG p) (Prod.mk p ⁻¹' S) ∂(prior κ d))
        ≤ ∫⁻ _p, ENNReal.ofReal c ∂(prior κ d) := by
          refine lintegral_mono_ae ?_
          filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
          rw [nativeSuperKernel_apply_of_mem μR μG fun k => Set.Ioo_subset_Icc_self (hp k)]
          haveI := isProbabilityMeasure_signProductLaw
            (fun k => Set.Ioo_subset_Icc_self (hp k))
          rw [← ENNReal.ofReal_toReal (measure_ne_top _ _)]
          exact ENNReal.ofReal_le_ofReal (h p hp)
      _ = ENNReal.ofReal c := by rw [lintegral_const, measure_univ, mul_one]
  have := ENNReal.toReal_mono ENNReal.ofReal_ne_top hle
  rwa [ENNReal.toReal_ofReal hc0] at this

end Kernel

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeBudgetsAssemblyLaw.lean <==
import LossOnlyTraceability.NativeBudgetsAssemblyJoint
import LossOnlyTraceability.BoundaryTracingTail

/-! The per-law steps of Appendix D for a proper randomized learner.

For a fixed product sign law `D_p` and a proper learner `θ̂ = A(S_n; R)` with independent
randomness `R ∼ μR`, this module derives from Assumption 2 and the accuracy promise of Section 2
at `D_p` alone:

* the law of the pair (training set, learner randomness) under the supersample model, so that the
  accuracy promise, stated with `S_n ∼ D_p^n` and `R ∼ μR`, is read on the supersample;
* the error localization `E_p‖θ̂ - θ_p^*‖² ≤ w` of Appendix D.2;
* the learner-norm bound `E_p‖θ̂‖² ≤ (√w + C₀‖μ_p‖^{q-1})²` that the minimizer bound
  `‖θ_p^*‖ ≤ C₀‖μ_p‖^{q-1}` of Appendix D.2 gives;
* the pointwise calibration of Appendix D.1,
  `β‖μ_p‖^q - ε - (Ht₀²/2){‖μ_p‖^{2q} + ‖μ_p‖^{2(q-1)}/d} ≤ b E_p⟪θ̂, μ_p⟫`;
* the Lemma 9 tails of the training matrix and of the pair matrix on the supersample. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal Matrix.Norms.L2Operator

/-! ### The training set and the learner randomness -/

section TrainingSeed

variable {E Rr Ng : Type*} [MeasurableSpace E] [MeasurableSpace Rr] [MeasurableSpace Ng] {n : ℕ}
  (D : Measure E) [IsProbabilityMeasure D] (μR : Measure Rr) [IsProbabilityMeasure μR]
  (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The learner randomness of the supersample model has the law `μR`. -/
theorem superSeed_law_native :
    (superMeasure n D μR μG).map (superSeed : SuperSpace E Rr Ng n → Rr) = μR := by
  unfold superMeasure
  exact (((measurePreserving_snd (μ := Measure.pi fun _ : Fin n => fairBool) (ν := μR)).comp
    (measurePreserving_snd (μ := Measure.pi fun _ : Bool × Fin n => D)
      (ν := (Measure.pi fun _ : Fin n => fairBool).prod μR))).comp
    (measurePreserving_fst (μ := (Measure.pi fun _ : Bool × Fin n => D).prod
      ((Measure.pi fun _ : Fin n => fairBool).prod μR)) (ν := μG))).map_eq

/-- **The training set is independent of the learner randomness.** -/
theorem indepFun_superTraining_superSeed :
    IndepFun (fun ω : SuperSpace E Rr Ng n => fun i => trainingPoint superPoint superBits i ω)
      superSeed (superMeasure n D μR μG) := by
  unfold superMeasure
  set A := Measure.pi fun _ : Bool × Fin n => D
  set Bm := Measure.pi fun _ : Fin n => fairBool
  have hT : Measurable fun y : (Bool × Fin n → E) × (Fin n → Bool) => fun i => y.1 (y.2 i, i) :=
    measurable_pi_lambda _ fun i =>
      measurable_trainingPoint
        (Z := fun (b : Bool) (j : Fin n) (y : (Bool × Fin n → E) × (Fin n → Bool)) => y.1 (b, j))
        (U := fun y : (Bool × Fin n → E) × (Fin n → Bool) => y.2)
        (fun b j => (measurable_pi_apply (b, j)).comp measurable_fst) measurable_snd i
  have hassoc : MeasurePreserving
      (MeasurableEquiv.prodAssoc : ((Bool × Fin n → E) × (Fin n → Bool)) × Rr ≃ᵐ _)
      ((A.prod Bm).prod μR) (A.prod (Bm.prod μR)) :=
    ⟨MeasurableEquiv.measurable _, Measure.prodAssoc_prod⟩
  have hind : IndepFun (fun y : ((Bool × Fin n → E) × (Fin n → Bool)) × Rr =>
      (fun i => y.1.1 (y.1.2 i, i) : Fin n → E)) (fun y => y.2) ((A.prod Bm).prod μR) :=
    indepFun_prod (μ := A.prod Bm) (ν := μR) hT measurable_id
  have hbase : IndepFun
      (fun ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) => fun i => ωb.1 (ωb.2.1 i, i))
      (fun ωb => ωb.2.2) (A.prod (Bm.prod μR)) :=
    indepFun_comp_measurePreserving (hassoc.symm _) (hT.comp measurable_fst) measurable_snd hind
  exact indepFun_comp_measurePreserving (π := Prod.fst) measurePreserving_fst
    measurable_baseTraining (measurable_snd.comp measurable_snd) hbase

/-- **The pair (training set, learner randomness) has the law `D^n ⊗ μR`.** -/
theorem map_superTraining_superSeed :
    (superMeasure n D μR μG).map
        (fun ω : SuperSpace E Rr Ng n =>
          ((fun i => trainingPoint superPoint superBits i ω), superSeed ω))
      = (Measure.pi fun _ : Fin n => D).prod μR := by
  rw [(indepFun_iff_map_prod_eq_prod_map_map measurable_superTraining.aemeasurable
    measurable_superSeed.aemeasurable).1 (indepFun_superTraining_superSeed D μR μG),
    trainingSet_law D μR μG, superSeed_law_native D μR μG]

/-- Expectations of a function of the training set and the learner randomness are integrals
against `D^n ⊗ μR`. -/
theorem integral_superTraining_superSeed {F : (Fin n → E) × Rr → ℝ} (hF : Measurable F) :
    ∫ ω, F ((fun i => trainingPoint superPoint superBits i ω), superSeed ω)
        ∂(superMeasure n D μR μG)
      = ∫ q, F q ∂((Measure.pi fun _ : Fin n => D).prod μR) := by
  rw [← map_superTraining_superSeed D μR μG,
    integral_map (measurable_superTraining.prodMk measurable_superSeed).aemeasurable
      hF.aestronglyMeasurable]

/-- Every training point has the law `D`. -/
theorem trainingPoint_law_native (i : Fin n) :
    (superMeasure n D μR μG).map (trainingPoint superPoint superBits i :
      SuperSpace E Rr Ng n → E) = D := by
  have e : (trainingPoint superPoint superBits i : SuperSpace E Rr Ng n → E)
      = (fun x : Fin n → E => x i) ∘ fun ω i => trainingPoint superPoint superBits i ω := rfl
  rw [e, ← Measure.map_map (measurable_pi_apply i) measurable_superTraining,
    trainingSet_law D μR μG]
  exact (measurePreserving_eval (fun _ : Fin n => D) i).map_eq

end TrainingSeed

/-! ### The population objective as a random variable -/

section Objective

variable {d : ℕ} {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg : ℝ}

/-- The population objective is a measurable function of the parameter. -/
theorem measurable_nativePopulationObjective (hφm : Measurable φ) (hgm : Measurable g)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [SFinite D] :
    Measurable (nativePopulationObjective g φ D) := by
  have hf : StronglyMeasurable fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      g q.1 + φ ⟪q.1, q.2⟫_ℝ :=
    ((hgm.comp measurable_fst).add
      (hφm.comp (continuous_fst.inner continuous_snd).measurable)).stronglyMeasurable
  exact (hf.integral_prod_right' (ν := D)).measurable

/-- On the unit ball the population objective is bounded by `B + C` with `C` a bound of the link
on `[-1,1]`. -/
theorem abs_nativePopulationObjective_le {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure D] (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hD : IsSignProductLaw d p D) (hd : 0 < d)
    {C : ℝ} (hC : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ t| ≤ C)
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    |nativePopulationObjective g φ D θ| ≤ B + C := by
  rw [nativePopulationObjective_eq hφ hφm hD hd hθ]
  have hg0 := hg.nonneg θ hθ
  have hgB : g θ ≤ B := by
    have h1 := hg.le_growth θ hθ
    have h2 : ‖θ‖ ^ r ≤ 1 := Real.rpow_le_one (norm_nonneg _) hθ (by linarith [hg.two_le])
    nlinarith [hg.B_pos]
  have hint : |∫ z, φ ⟪θ, z⟫_ℝ ∂D| ≤ C := by
    have hb := norm_integral_le_of_norm_le_const (μ := D) (f := fun z => φ ⟪θ, z⟫_ℝ) (C := C) (by
      filter_upwards [hD.norm_le_one hd] with z hz
      rw [Real.norm_eq_abs]
      exact hC _ (native_margin_mem_Icc hθ hz))
    simpa using hb
  rw [abs_le] at hint ⊢
  constructor <;> linarith [hint.1, hint.2]

end Objective

/-! ### The per-law steps for a proper randomized learner -/

section PerLaw

variable {d n : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg ε : ℝ}
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

/-- **The accuracy promise read on the supersample.** If
`E_{S∼D^n, R∼μR} F_D(A(S;R)) ≤ F_D(θ) + ε` then the same holds for the learner of the supersample
model. -/
theorem native_super_objective_le (hφm : Measurable φ) (hgm : Measurable g)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {θ : EuclideanSpace ℝ (Fin d)}
    (hacc : (∫ q, nativePopulationObjective g φ D (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod μR)) ≤ nativePopulationObjective g φ D θ + ε) :
    (∫ ω, nativePopulationObjective g φ D (superLearner A ω) ∂(superMeasure n D μR μG))
      ≤ nativePopulationObjective g φ D θ + ε := by
  have h := integral_superTraining_superSeed D μR μG
    ((measurable_nativePopulationObjective hφm hgm D).comp hA)
  have h' : (∫ ω, nativePopulationObjective g φ D (superLearner A ω) ∂(superMeasure n D μR μG))
      = ∫ q, nativePopulationObjective g φ D (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => D).prod μR) := h
  rw [h']
  exact hacc

/-- The objective of the learner output is integrable on the supersample. -/
theorem integrable_super_objective (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hD : IsSignProductLaw d p D)
    (hd : 0 < d) (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    Integrable (fun ω => nativePopulationObjective g φ D (superLearner A ω))
      (superMeasure n D μR μG) := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  refine Integrable.of_bound (((measurable_nativePopulationObjective hφm hgm D).comp
    (measurable_superLearner hA)).aestronglyMeasurable) (B + C) (Filter.Eventually.of_forall
      fun ω => ?_)
  rw [Real.norm_eq_abs]
  exact abs_nativePopulationObjective_le hφ hφm hg hD hd hC (hA1 _ _)

/-- **The error localization of Appendix D.2 at one law.** For a constrained minimizer `θ_p^*`,
accuracy and the Bregman growth give `E_p‖θ̂ - θ_p^*‖² ≤ w = min{4, (ε/a)^{2/r}}`. -/
theorem native_super_error_sq_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hD : IsSignProductLaw d p D)
    (hd : 0 < d) (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θs ≤ nativePopulationObjective g φ D θ)
    (hacc : (∫ q, nativePopulationObjective g φ D (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod μR)) ≤ nativePopulationObjective g φ D θs + ε) :
    (∫ ω, ‖superLearner A ω - θs‖ ^ 2 ∂(superMeasure n D μR μG)) ≤ nativeErrorScale a r ε := by
  have hr := hg.two_le
  have hth : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have hem : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A ω - θs‖ := (hth.sub_const θs).norm
  have her : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      0 ≤ ‖superLearner A ω - θs‖ ∧ ‖superLearner A ω - θs‖ ≤ 2 :=
    fun ω => native_error_norm_le_two _ _ (hA1 _ _) hθs
  have hrint : Integrable (fun ω => ‖superLearner A ω - θs‖ ^ r) (superMeasure n D μR μG) := by
    refine Integrable.of_bound (hem.pow_const r).aestronglyMeasurable ((2 : ℝ) ^ r)
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.rpow_nonneg (her ω).1 _)]
    exact Real.rpow_le_rpow (her ω).1 (her ω).2 (by linarith)
  have hsqint : Integrable (fun ω => ‖superLearner A ω - θs‖ ^ 2) (superMeasure n D μR μG) := by
    refine Integrable.of_bound (hem.pow_const 2).aestronglyMeasurable 4
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    nlinarith [(her ω).1, (her ω).2]
  have hFint := integrable_super_objective μR μG hφ hφm hg hgm hD hd hA hA1
  have hexcint : Integrable (fun ω => nativePopulationObjective g φ D (superLearner A ω)
      - nativePopulationObjective g φ D θs) (superMeasure n D μR μG) :=
    hFint.sub (integrable_const _)
  refine native_error_second_moment_le hg.a_pos hr
    (fun ω => ‖superLearner A ω - θs‖)
    (fun ω => nativePopulationObjective g φ D (superLearner A ω)
      - nativePopulationObjective g φ D θs)
    (Filter.Eventually.of_forall her) (Filter.Eventually.of_forall fun ω => ?_) hrint hsqint
    hexcint ?_
  · exact nativePopulationObjective_growth hφ hφm hg hD hd hθs hmin (hA1 _ _)
  · rw [integral_sub hFint (integrable_const _), integral_const]
    simp only [probReal_univ, smul_eq_mul, one_mul]
    have := native_super_objective_le μR μG hφm hgm hA hacc
    linarith

/-- **The learner-norm bound at one law.** `E_p‖θ̂‖² ≤ (√w + C₀‖μ_p‖^{q-1})²`, from Minkowski,
the error localization and the minimizer bound of Appendix D.2. -/
theorem native_super_learner_sq_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hD : IsSignProductLaw d p D)
    (hd : 0 < d) (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ D (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod μR)) ≤ nativePopulationObjective g φ D θ + ε) :
    (∫ ω, ‖superLearner A ω‖ ^ 2 ∂(superMeasure n D μR μG))
      ≤ (Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖priorMean p‖ ^ (powerDualExponent r - 1)) ^ 2 := by
  obtain ⟨θs, hθs, hmin⟩ := exists_nativePopulationMinimizer hφ hφm hg hD hd
  have hth : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have herr := native_super_error_sq_le μR μG hφ hφm hg hgm hD hd hA hA1 hθs hmin (hacc θs hθs)
  have hopt := nativePopulationMinimizer_norm_le hφ hφm hg hD hd hθs hmin
  have hhL : MemLp (fun ω => ‖superLearner A ω‖) 2 (superMeasure n D μR μG) :=
    MemLp.of_bound hth.norm.aestronglyMeasurable 1 (Filter.Eventually.of_forall fun ω => by
      rw [norm_norm]; exact hA1 _ _)
  have hfL : MemLp (fun ω => ‖superLearner A ω - θs‖) 2 (superMeasure n D μR μG) :=
    MemLp.of_bound (hth.sub_const θs).norm.aestronglyMeasurable 2
      (Filter.Eventually.of_forall fun ω => by
        rw [norm_norm]; exact (native_error_norm_le_two _ _ (hA1 _ _) hθs).2)
  have hgL : MemLp (fun _ : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => ‖θs‖) 2
      (superMeasure n D μR μG) := memLp_const _
  have hle : ∀ᵐ ω ∂(superMeasure n D μR μG),
      |‖superLearner A ω‖| ≤ ‖superLearner A ω - θs‖ + ‖θs‖ := by
    refine Filter.Eventually.of_forall fun ω => ?_
    rw [abs_of_nonneg (norm_nonneg _)]
    calc ‖superLearner A ω‖ = ‖(superLearner A ω - θs) + θs‖ := by rw [sub_add_cancel]
      _ ≤ ‖superLearner A ω - θs‖ + ‖θs‖ := norm_add_le _ _
  have hC : (∫ _ω, ‖θs‖ ^ 2 ∂(superMeasure n D μR μG)) ≤ ‖θs‖ ^ 2 := by
    rw [integral_const]
    simp
  have hmink := integral_sq_le_sqrt_add_sq (superMeasure n D μR μG) _ _ _ hhL hfL hgL hle herr hC
  rw [Real.sqrt_sq (norm_nonneg _)] at hmink
  refine le_trans hmink ?_
  have hw0 : 0 ≤ Real.sqrt (nativeErrorScale a r ε) := Real.sqrt_nonneg _
  have h1 : Real.sqrt (nativeErrorScale a r ε) + ‖θs‖
      ≤ Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖priorMean p‖ ^ (powerDualExponent r - 1) := by
    linarith
  exact pow_le_pow_left₀ (by positivity) h1 2

/-- **The calibration of Appendix D.1 at one law.** Accuracy at the comparison point `θ_c`, the
decomposition of the population objective and the lower bound `F_p ≥ φ(0) - b⟪·, μ_p⟫` give
`β‖μ_p‖^q - ε - (Ht₀²/2){‖μ_p‖^{2q} + ‖μ_p‖^{2(q-1)}/d} ≤ b E_p⟪θ̂, μ_p⟫`. -/
theorem native_super_alignment (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hD : IsSignProductLaw d p D)
    (hd : 0 < d) (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ D (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod μR)) ≤ nativePopulationObjective g φ D θ + ε) :
    nativeSlope b B r * ‖priorMean p‖ ^ powerDualExponent r - ε
        - H * nativeMargin b B r ^ 2 / 2 *
          (‖priorMean p‖ ^ (2 * powerDualExponent r)
            + ‖priorMean p‖ ^ (2 * (powerDualExponent r - 1)) / (d : ℝ))
      ≤ b * ∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ ∂(superMeasure n D μR μG) := by
  have hb := hφ.slope_pos
  have hB := hg.B_pos
  have hr := hg.two_le
  have hμ1 : ‖priorMean p‖ ≤ 1 := hD.norm_priorMean_le_one hd
  set θc := nativeComparisonPoint b B r (priorMean p) with hθc
  have hθc1 : ‖θc‖ ≤ 1 := norm_nativeComparisonPoint_le_one hb hB.le hr hμ1
  have hth : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have hmint : Integrable (fun ω => ⟪superLearner A ω, priorMean p⟫_ℝ)
      (superMeasure n D μR μG) := by
    refine Integrable.of_bound (((by fun_prop : Continuous fun x : EuclideanSpace ℝ (Fin d) =>
      ⟪x, priorMean p⟫_ℝ).measurable.comp hth).aestronglyMeasurable) 1
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs]
    exact (native_margin_mem_Icc (hA1 _ _) hμ1).elim (fun h1 h2 => abs_le.2 ⟨h1, h2⟩)
  have hFint := integrable_super_objective μR μG hφ hφm hg hgm hD hd hA hA1
  have hlower : φ 0 - b * (∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ ∂(superMeasure n D μR μG))
      ≤ ∫ ω, nativePopulationObjective g φ D (superLearner A ω) ∂(superMeasure n D μR μG) := by
    have hI : Integrable (fun ω => φ 0 - b * ⟪superLearner A ω, priorMean p⟫_ℝ)
        (superMeasure n D μR μG) := (integrable_const (φ 0)).sub (hmint.const_mul b)
    have hmono := integral_mono hI hFint fun ω => by
        have hθ1 : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
        have h1 := nativePopulationObjective_lower (g := g) hφ hφm hD hd hθ1
        have h2 := hg.nonneg _ hθ1
        show φ 0 - b * ⟪superLearner A ω, priorMean p⟫_ℝ
          ≤ nativePopulationObjective g φ D (superLearner A ω)
        linarith
    rw [integral_sub (integrable_const _) (hmint.const_mul b), integral_const,
      integral_const_mul] at hmono
    simpa using hmono
  exact native_pointwise_alignment hb hB.le hr (priorMean p) hlower
    (native_super_objective_le μR μG hφm hgm hA (hacc θc hθc1))
    (nativePopulationObjective_decomp hφ hφm hD hd hθc1) (hg.le_growth θc hθc1)
    (integral_link_remainder_le hφ hφm hD hd hθc1)

end PerLaw

/-! ### The Lemma 9 tails on the supersample -/

section Tails

variable {d n : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The supersample coordinates indexed by `Fin 2` (`1` coding the candidate `Z_{1,i}`). -/
def nativePairCoord (b : Fin 2) (i : Fin n) (k : Fin d)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : ℝ :=
  (superPoint (decide (b = 1)) i ω : EuclideanSpace ℝ (Fin d)) k

/-- **Lemma 9 for the training matrix and the pair matrix on the supersample.** Under a sign
product law, `P(‖B_tr‖²_op > K + su) ≤ e^{-u}` for the training matrix with rows `Z_{U_i,i} - μ_p`
and `P(‖C‖²_op > 2K + 2su) ≤ e^{-u}` for the pair matrix with rows `Z_{1,i} - Z_{0,i}`. -/
theorem native_super_matrix_tails (hD : IsSignProductLaw d p D) (u : ℝ) (hu : 0 ≤ u) :
    ((superMeasure n D μR μG) {ω | matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u <
        ‖entryMatrix (fun i k ω => (trainingPoint superPoint superBits i ω :
          EuclideanSpace ℝ (Fin d)) k - priorMean p k) ω‖ ^ 2}).toReal ≤ Real.exp (-u) ∧
    ((superMeasure n D μR μG) {ω | 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d * u <
        ‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω - nativePairCoord 0 i k ω) ω‖ ^ 2}
      ).toReal ≤ Real.exp (-u) := by
  -- the pair coordinates
  have hind := iIndepFun_superPoint_coord (n := n) μR μG hD
  have hginj : Function.Injective fun q : Fin 2 × Fin n × Fin d =>
      (((decide (q.1 = 1), q.2.1), q.2.2) : (Bool × Fin n) × Fin d) := by
    intro a b h
    simp only [Prod.mk.injEq] at h
    obtain ⟨⟨h1, h2⟩, h3⟩ := h
    refine Prod.ext ?_ (Prod.ext h2 h3)
    have ha := a.1.isLt
    have hb := b.1.isLt
    rcases a with ⟨⟨a1, _⟩, _⟩
    rcases b with ⟨⟨b1, _⟩, _⟩
    interval_cases a1 <;> interval_cases b1 <;> simp_all
  have hZs : iIndepFun (fun q : Fin 2 × Fin n × Fin d => nativePairCoord q.1 q.2.1 q.2.2)
      (superMeasure n D μR μG) := hind.precomp hginj
  have hm : ∀ b i k, Measurable (nativePairCoord b i k :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ) := fun b i k =>
    (measurable_euclidean_coord k).comp (measurable_superPoint _ i)
  have hb : ∀ b i k, ∀ᵐ ω ∂(superMeasure n D μR μG),
      nativePairCoord b i k ω ∈ Set.Icc (-(1 / Real.sqrt d)) (1 / Real.sqrt d) := fun b i k =>
    superPoint_coord_sign _ _ hD _ i k
  have hc : ∀ b i k, ∫ ω, nativePairCoord b i k ω ∂(superMeasure n D μR μG)
      = p k / Real.sqrt d := fun b i k => superPoint_coord_integral _ _ hD _ i k
  -- the training coordinates
  have htm : ∀ i k, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (trainingPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k := fun i k =>
    (measurable_euclidean_coord k).comp
      (measurable_trainingPoint (fun b j => measurable_superPoint b j) measurable_superBits i)
  have hZ : iIndepFun (fun (q : Fin n × Fin d) (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)
      => (trainingPoint superPoint superBits q.1 ω : EuclideanSpace ℝ (Fin d)) q.2)
      (superMeasure n D μR μG) :=
    iIndepFun_comp_measurePreserving (π := fun ω i => trainingPoint superPoint superBits i ω)
      ⟨measurable_superTraining, trainingSet_law D μR μG⟩
      (fun q : Fin n × Fin d => (measurable_euclidean_coord q.2).comp (measurable_pi_apply q.1))
      hD.iIndepFun_pi_coord
  have hZb : ∀ i k, ∀ᵐ ω ∂(superMeasure n D μR μG),
      (trainingPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k
        ∈ Set.Icc (-(1 / Real.sqrt d)) (1 / Real.sqrt d) := by
    intro i k
    have hmap : ∀ᵐ z ∂((superMeasure n D μR μG).map (trainingPoint superPoint superBits i :
        SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _)),
        z k ∈ Set.Icc (-(1 / Real.sqrt d)) (1 / Real.sqrt d) := by
      rw [trainingPoint_law_native D μR μG i]
      filter_upwards [hD.sign] with z hz
      have h0 : 0 ≤ 1 / Real.sqrt d := by positivity
      rcases hz k with h | h <;> rw [h] <;> constructor <;> linarith
    exact ae_of_ae_map (measurable_trainingPoint (fun b j => measurable_superPoint b j)
      measurable_superBits i).aemeasurable hmap
  have hZc : ∀ i k, ∫ ω, (trainingPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k
      ∂(superMeasure n D μR μG) = p k / Real.sqrt d := by
    intro i k
    have h := integral_map (μ := superMeasure n D μR μG)
      (measurable_trainingPoint (fun b j => measurable_superPoint b j) measurable_superBits
        i).aemeasurable (measurable_euclidean_coord k).aestronglyMeasurable
    rw [trainingPoint_law_native D μR μG i, hD.mean k] at h
    exact h.symm
  have hall := matrix_energy_tail (fun k => p k / Real.sqrt d)
    (fun i k ω => (trainingPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k)
    nativePairCoord htm hZ hZb hZc hm hZs hb hc
  exact ⟨hall.2.2.1 u hu, hall.2.2.2 u hu⟩

end Tails

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeBudgetsAssemblyMoments.lean <==
import LossOnlyTraceability.NativeBudgetsAssemblyFingerprint

/-! The prior-averaged moments of Appendix D.2 on the prior mixture.

On `nativeJointMeasure κ n d μR μG = Π ⊗ₘ P`, for a proper measurable randomized learner that is
`ε`-accurate on every `D_p` (as in Section 2) under Assumption 2, with the prior variance
`v = 1/(κ+1)`, this module derives every prior-averaged bound that the budgets of
Proposition 7 consume:

* `E_Π‖θ̂‖² ≤ w_θ` (the error localization, the minimizer bound and Minkowski);
* `E_Π[‖θ̂‖²‖μ_p‖²] ≤ Q_θ` (the mixed moment bound);
* the Lemma 9 tail of `‖B_tr‖²_op` under the mixture.

The ghost steps, the fingerprinting identity and the calibration are in
`NativeBudgetsAssemblySupersample`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal Matrix.Norms.L2Operator

section Helpers

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The prior mean is a measurable function of the parameter. -/
theorem measurable_priorMean_native :
    Measurable (priorMean : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) := by
  have e : (priorMean : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
      = (MeasurableEquiv.toLp 2 (Fin d → ℝ)) ∘ fun p k => p k / Real.sqrt d := rfl
  rw [e]
  exact (MeasurableEquiv.toLp 2 (Fin d → ℝ)).measurable.comp
    (measurable_pi_lambda _ fun k => (measurable_pi_apply k).div_const _)

omit [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- On the good event the prior mean lies in the unit ball. -/
theorem NativeGood.norm_priorMean (hd : 0 < d)
    {x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n} (hx : NativeGood x) :
    ‖priorMean x.1‖ ≤ 1 := by
  haveI := isProbabilityMeasure_signProductLaw hx.1
  exact (isSignProductLaw_signProductLaw hx.1).norm_priorMean_le_one hd

omit [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- On the good event every training point lies in the unit ball. -/
theorem NativeGood.norm_train
    {x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n} (hx : NativeGood x)
    (i : Fin n) : ‖trainingPoint superPoint superBits i x.2‖ ≤ 1 :=
  hx.2 _ i

omit [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- On the good event every ghost lies in the unit ball. -/
theorem NativeGood.norm_ghost
    {x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n} (hx : NativeGood x)
    (i : Fin n) : ‖ghostPoint superPoint superBits i x.2‖ ≤ 1 :=
  hx.2 _ i

/-- **Monotonicity through the mixture.** If the fixed-law expectations compare for every
`p ∈ (-1,1)^d`, so do the mixture integrals. -/
theorem nativeJoint_integral_mono {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    {f g : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ}
    (hf : Measurable f) (hg : Measurable g) {Cf Cg : ℝ}
    (hCf : ∀ x, NativeGood x → |f x| ≤ Cf) (hCg : ∀ x, NativeGood x → |g x| ≤ Cg)
    (h : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1) →
      (∫ ω, f (p, ω) ∂(superMeasure n (signProductLaw d p) μR μG))
        ≤ ∫ ω, g (p, ω) ∂(superMeasure n (signProductLaw d p) μR μG)) :
    (∫ x, f x ∂(nativeJointMeasure κ n d μR μG)) ≤ ∫ x, g x ∂(nativeJointMeasure κ n d μR μG) := by
  rw [nativeJoint_integral_eq μR μG hκ hd hf hCf, nativeJoint_integral_eq μR μG hκ hd hg hCg]
  refine integral_mono_ae (nativeKernel_integral_integrable μR μG hκ hd hf hCf)
    (nativeKernel_integral_integrable μR μG hκ hd hg hCg) ?_
  filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
  exact h p hp

/-- **Equality through the mixture.** -/
theorem nativeJoint_integral_congr {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    {f g : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ}
    (hf : Measurable f) (hg : Measurable g) {Cf Cg : ℝ}
    (hCf : ∀ x, NativeGood x → |f x| ≤ Cf) (hCg : ∀ x, NativeGood x → |g x| ≤ Cg)
    (h : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1) →
      (∫ ω, f (p, ω) ∂(superMeasure n (signProductLaw d p) μR μG))
        = ∫ ω, g (p, ω) ∂(superMeasure n (signProductLaw d p) μR μG)) :
    (∫ x, f x ∂(nativeJointMeasure κ n d μR μG)) = ∫ x, g x ∂(nativeJointMeasure κ n d μR μG) :=
  le_antisymm (nativeJoint_integral_mono μR μG hκ hd hf hg hCf hCg fun p hp => (h p hp).le)
    (nativeJoint_integral_mono μR μG hκ hd hg hf hCg hCf fun p hp => (h p hp).ge)

/-- **Domination through the mixture.** If every fixed-law expectation is at most `h(p)` for
`p ∈ (-1,1)^d`, the mixture integral is at most `E_Π h`. -/
theorem nativeJoint_integral_le_prior {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ}
    (hf : Measurable f) {C : ℝ} (hC : ∀ x, NativeGood x → |f x| ≤ C)
    {h : (Fin d → ℝ) → ℝ} (hh : Integrable h (prior κ d))
    (hle : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1) →
      (∫ ω, f (p, ω) ∂(superMeasure n (signProductLaw d p) μR μG)) ≤ h p) :
    (∫ x, f x ∂(nativeJointMeasure κ n d μR μG)) ≤ ∫ p, h p ∂(prior κ d) := by
  rw [nativeJoint_integral_eq μR μG hκ hd hf hC]
  refine integral_mono_ae (nativeKernel_integral_integrable μR μG hκ hd hf hC) hh ?_
  filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
  exact hle p hp

end Helpers

section Moments

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
  {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg ε κ : ℝ}

/-- **`E_Π‖θ̂‖² ≤ w_θ`.** For an `ε`-accurate proper learner under Assumption 2 and the prior
variance `v = 1/(κ+1)`: per law, Minkowski with the error localization and the minimizer bound of
Appendix D.2 gives `E_p‖θ̂‖² ≤ (√w + C₀‖μ_p‖^{q-1})²`; Minkowski against the prior and the prior
moment bound `E‖μ_p‖^{2(q-1)} ≤ v^{q-1}` of Appendix B.1 give `(√w + √Q)²`; properness gives
`1`. -/
theorem native_joint_learner_sq_le (hκ : 0 < κ) (hd : 0 < d) (hε : 0 < ε)
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    (hv : nativePriorVariance b B r ε = 1 / (κ + 1)) :
    (∫ x, ‖superLearner A x.2‖ ^ 2 ∂(nativeJointMeasure κ n d μR μG))
      ≤ nativeLearnerScale a b B r ε := by
  have hr := hg.two_le
  have hq1 : 1 < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  have hq2 : powerDualExponent r ≤ 2 := powerDualExponent_le_two hr
  have hb := hφ.slope_pos
  have ha := hg.a_pos
  have hC00 : 0 ≤ nativeOptimizerConstant a b r :=
    Real.rpow_nonneg (div_nonneg hb.le (by linarith)) _
  have hw0 : 0 ≤ nativeErrorScale a r ε := nativeErrorScale_nonneg (div_nonneg hε.le ha.le)
  haveI := isProbabilityMeasure_prior hκ d
  have hth : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      superLearner A x.2 := (measurable_superLearner hA).comp measurable_snd
  have hfm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 2 := hth.norm.pow_const 2
  have hfC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → |‖superLearner A x.2‖ ^ 2| ≤ 1 := by
    intro x _
    have h1 : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [norm_nonneg (superLearner A x.2)]
  have hcont : Continuous fun p : Fin d → ℝ =>
      nativeOptimizerConstant a b r * ‖priorMean p‖ ^ (powerDualExponent r - 1) :=
    continuous_const.mul ((continuous_norm_priorMean hd).rpow_const fun _ => Or.inr (by linarith))
  have hcont2 : Continuous fun p : Fin d → ℝ => (Real.sqrt (nativeErrorScale a r ε)
      + nativeOptimizerConstant a b r * ‖priorMean p‖ ^ (powerDualExponent r - 1)) :=
    continuous_const.add hcont
  -- per law, then against the prior
  have hstep1 : (∫ x, ‖superLearner A x.2‖ ^ 2 ∂(nativeJointMeasure κ n d μR μG))
      ≤ ∫ p, (Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖priorMean p‖ ^ (powerDualExponent r - 1)) ^ 2
          ∂(prior κ d) := by
    refine nativeJoint_integral_le_prior μR μG hκ hd hfm hfC
      (integrable_of_continuous_prior hκ (hcont2.pow 2)) fun p hp => ?_
    have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
    haveI := isProbabilityMeasure_signProductLaw hpI
    exact native_super_learner_sq_le μR μG hφ hφm hg hgm (isSignProductLaw_signProductLaw hpI) hd
      hA hA1 (hacc p hpI)
  have hstep2 : (∫ p, (Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖priorMean p‖ ^ (powerDualExponent r - 1)) ^ 2
          ∂(prior κ d))
      ≤ (Real.sqrt (nativeErrorScale a r ε) + Real.sqrt (nativeOptimizerScale a b B r ε)) ^ 2 := by
    refine integral_sq_le_sqrt_add_sq (prior κ d) _ (fun _ => Real.sqrt (nativeErrorScale a r ε))
      (fun p => nativeOptimizerConstant a b r * ‖priorMean p‖ ^ (powerDualExponent r - 1))
      (memLp_two_of_continuous_prior hκ hcont2) (memLp_const _)
      (memLp_two_of_continuous_prior hκ hcont) (Filter.Eventually.of_forall fun p => ?_) ?_ ?_
    · have h0 : 0 ≤ nativeOptimizerConstant a b r * ‖priorMean p‖ ^ (powerDualExponent r - 1) :=
        mul_nonneg hC00 (Real.rpow_nonneg (norm_nonneg _) _)
      rw [abs_of_nonneg (add_nonneg (Real.sqrt_nonneg _) h0)]
    · rw [integral_const]
      simp [Real.sq_sqrt hw0]
    · have hsq : ∀ p : Fin d → ℝ,
          (nativeOptimizerConstant a b r * ‖priorMean p‖ ^ (powerDualExponent r - 1)) ^ 2
            = nativeOptimizerConstant a b r ^ 2
              * ‖priorMean p‖ ^ (2 * (powerDualExponent r - 1)) := by
        intro p
        rw [mul_pow, sq_rpow_of_nonneg (norm_nonneg _)]
      simp_rw [hsq]
      rw [integral_const_mul, nativeOptimizerScale, hv]
      exact mul_le_mul_of_nonneg_left
        (integral_prior_norm_priorMean_rpow_concave hκ hd hq1.le hq2) (sq_nonneg _)
  have hone : (∫ x, ‖superLearner A x.2‖ ^ 2 ∂(nativeJointMeasure κ n d μR μG)) ≤ 1 := by
    haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
    have hmono : (∫ x, ‖superLearner A x.2‖ ^ 2 ∂(nativeJointMeasure κ n d μR μG))
        ≤ ∫ _x, (1 : ℝ) ∂(nativeJointMeasure κ n d μR μG) := by
      refine integral_mono_ae (nativeJoint_integrable μR μG hκ hd hfm hfC) (integrable_const 1)
        (Filter.Eventually.of_forall fun x => ?_)
      have := hfC x
      have h1 : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
      nlinarith [norm_nonneg (superLearner A x.2)]
    simpa using hmono
  rw [nativeLearnerScale]
  exact le_min hone (hstep1.trans hstep2)

/-- **The mixed moment bound `E_Π[‖θ̂‖²‖μ_p‖²] ≤ Q_θ` of Appendix D.2.** Per law
`E_p[‖θ̂‖²]‖μ_p‖² ≤ (√w‖μ_p‖ + C₀‖μ_p‖^q)²`, the pointwise-in-`p` error bound, then Minkowski
against the prior with the prior moment bound `E‖μ_p‖^{2q} ≤ v^q (1 + 2/d)^{q/2}` of
Appendix B.1. -/
theorem native_joint_mixed_le (hκ : 0 < κ) (hd : 0 < d) (hε : 0 < ε)
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    (hv : nativePriorVariance b B r ε = 1 / (κ + 1)) :
    (∫ x, (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2 ∂(nativeJointMeasure κ n d μR μG))
      ≤ nativeMixedScale a b B r ε d := by
  have hr := hg.two_le
  have hq1 : 1 < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  have hq2 : powerDualExponent r ≤ 2 := powerDualExponent_le_two hr
  have hb := hφ.slope_pos
  have ha := hg.a_pos
  have hC00 : 0 ≤ nativeOptimizerConstant a b r :=
    Real.rpow_nonneg (div_nonneg hb.le (by linarith)) _
  have hw0 : 0 ≤ nativeErrorScale a r ε := nativeErrorScale_nonneg (div_nonneg hε.le ha.le)
  have hκ1 : (0 : ℝ) < κ + 1 := by linarith
  have hv0 : 0 ≤ nativePriorVariance b B r ε := by rw [hv]; positivity
  haveI := isProbabilityMeasure_prior hκ d
  have hth : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      superLearner A x.2 := (measurable_superLearner hA).comp measurable_snd
  have hfm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2 :=
    (hth.norm.mul (measurable_priorMean_native.comp measurable_fst).norm).pow_const 2
  have hfC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → |(‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2| ≤ 1 := by
    intro x hx
    have h1 : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
    have h2 := hx.norm_priorMean hd
    rw [abs_of_nonneg (sq_nonneg _)]
    have h3 : ‖superLearner A x.2‖ * ‖priorMean x.1‖ ≤ 1 := by
      nlinarith [norm_nonneg (superLearner A x.2), norm_nonneg (priorMean x.1)]
    nlinarith [mul_nonneg (norm_nonneg (superLearner A x.2)) (norm_nonneg (priorMean x.1))]
  set q := powerDualExponent r with hqdef
  have hqc : Continuous fun p : Fin d → ℝ => ‖priorMean p‖ ^ q :=
    (continuous_norm_priorMean hd).rpow_const fun _ => Or.inr (by linarith)
  have henuc : Continuous fun p : Fin d → ℝ =>
      Real.sqrt (nativeErrorScale a r ε) * ‖priorMean p‖ :=
    continuous_const.mul (continuous_norm_priorMean hd)
  have htsuc : Continuous fun p : Fin d → ℝ => nativeOptimizerConstant a b r * ‖priorMean p‖ ^ q :=
    continuous_const.mul hqc
  have hFc := henuc.add htsuc
  -- per law
  have hstep1 : (∫ x, (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2
        ∂(nativeJointMeasure κ n d μR μG))
      ≤ ∫ p, (Real.sqrt (nativeErrorScale a r ε) * ‖priorMean p‖
        + nativeOptimizerConstant a b r * ‖priorMean p‖ ^ q) ^ 2 ∂(prior κ d) := by
    refine nativeJoint_integral_le_prior μR μG hκ hd hfm hfC
      (integrable_of_continuous_prior hκ (hFc.pow 2)) fun p hp => ?_
    have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
    haveI := isProbabilityMeasure_signProductLaw hpI
    have hper := native_super_learner_sq_le μR μG hφ hφm hg hgm
      (isSignProductLaw_signProductLaw hpI) hd hA hA1 (hacc p hpI)
    have hrw : (∫ ω, (‖superLearner A ω‖ * ‖priorMean p‖) ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG))
        = (∫ ω, ‖superLearner A ω‖ ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG))
          * ‖priorMean p‖ ^ 2 := by
      simp_rw [mul_pow]
      exact integral_mul_const _ _
    have hid : (Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖priorMean p‖ ^ (q - 1)) ^ 2 * ‖priorMean p‖ ^ 2
        = (Real.sqrt (nativeErrorScale a r ε) * ‖priorMean p‖
          + nativeOptimizerConstant a b r * ‖priorMean p‖ ^ q) ^ 2 := by
      have hsplit : ‖priorMean p‖ ^ (q - 1) * ‖priorMean p‖ = ‖priorMean p‖ ^ q :=
        rpow_sub_one_mul_self (norm_nonneg _) (by linarith)
      rw [← hsplit]
      ring
    show (∫ ω, (‖superLearner A ω‖ * ‖priorMean p‖) ^ 2
        ∂(superMeasure n (signProductLaw d p) μR μG)) ≤ _
    rw [hrw, ← hid]
    exact mul_le_mul_of_nonneg_right hper (sq_nonneg _)
  -- Minkowski against the prior
  have hstep2 := native_mixed_moment_le (μ := prior κ d) (a := a) (b := b) (B := B) (r := r)
    (ε := ε) (d := d)
    (fun p => Real.sqrt (nativeErrorScale a r ε) * ‖priorMean p‖
      + nativeOptimizerConstant a b r * ‖priorMean p‖ ^ q)
    (fun p => Real.sqrt (nativeErrorScale a r ε) * ‖priorMean p‖)
    (fun p => nativeOptimizerConstant a b r * ‖priorMean p‖ ^ q)
    (fun p => ‖priorMean p‖ ^ (2 * q))
    (memLp_two_of_continuous_prior hκ hFc) (memLp_two_of_continuous_prior hκ henuc)
    (memLp_two_of_continuous_prior hκ htsuc)
    (Filter.Eventually.of_forall fun p => by
      have h0 : 0 ≤ Real.sqrt (nativeErrorScale a r ε) * ‖priorMean p‖
          + nativeOptimizerConstant a b r * ‖priorMean p‖ ^ q :=
        add_nonneg (mul_nonneg (Real.sqrt_nonneg _) (norm_nonneg _))
          (mul_nonneg hC00 (Real.rpow_nonneg (norm_nonneg _) _))
      rw [abs_of_nonneg h0])
    (by
      have hsq : ∀ p : Fin d → ℝ, (Real.sqrt (nativeErrorScale a r ε) * ‖priorMean p‖) ^ 2
          = nativeErrorScale a r ε * ‖priorMean p‖ ^ 2 := fun p => by
        rw [mul_pow, Real.sq_sqrt hw0]
      simp_rw [hsq]
      rw [integral_const_mul, integral_prior_norm_priorMean_sq hκ hd, hv])
    hC00 hv0 (by positivity)
    (Filter.Eventually.of_forall fun p => by
      rw [mul_pow, sq_rpow_of_nonneg (norm_nonneg _)])
    (integrable_norm_priorMean_rpow hκ hd (by linarith))
    (by
      rw [hv]
      exact integral_prior_norm_priorMean_rpow_high hκ hd hq1.le hq2)
  exact hstep1.trans hstep2

/-- The squared operator norm of the training matrix on the mixture space. -/
def nativeJointTrainOp (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : ℝ :=
  ‖entryMatrix (fun i k (y : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) =>
    (trainingPoint superPoint superBits i y.2 : EuclideanSpace ℝ (Fin d)) k - priorMean y.1 k)
      x‖ ^ 2

/-- The squared operator norm of the training matrix is measurable on the mixture space. -/
theorem measurable_nativeJointTrainOp :
    Measurable (nativeJointTrainOp :
      (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ) := by
  refine measurable_opNorm_sq_entryMatrix fun i k => ?_
  exact ((measurable_euclidean_coord k).comp ((measurable_trainingPoint
    (fun b j => measurable_superPoint b j) measurable_superBits i).comp measurable_snd)).sub
    ((measurable_euclidean_coord k).comp (measurable_priorMean_native.comp measurable_fst))

/-- **Lemma 9 under the mixture.** `Π ⊗ P(‖B_tr‖²_op > K + su) ≤ e^{-u}` for `u ≥ 0`: the
fixed-law tail is uniform in `p`. -/
theorem native_joint_training_tail (hκ : 0 < κ) (u : ℝ) (hu : 0 ≤ u) :
    ((nativeJointMeasure κ n d μR μG) {x | matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u <
      nativeJointTrainOp x}).toReal ≤ Real.exp (-u) := by
  refine nativeJoint_measureReal_le μR μG hκ
    (measurableSet_lt measurable_const measurable_nativeJointTrainOp) (Real.exp_pos _).le
    fun p hp => ?_
  have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
  haveI := isProbabilityMeasure_signProductLaw hpI
  exact (native_super_matrix_tails μR μG (isSignProductLaw_signProductLaw hpI) u hu).1

end Moments

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeBudgetsAssemblySupersample.lean <==
import LossOnlyTraceability.NativeBudgetsAssemblyMoments

/-! The supersample steps of Appendix D on the prior mixture.

For a proper measurable randomized learner, on `nativeJointMeasure κ n d μR μG = Π ⊗ₘ P`:

* ghost Jensen `E_Π[φ(m) + bm] ≤ E_Π[φ(⟪θ̂, Z^gh_i⟫) + b⟪θ̂, Z^gh_i⟫]`;
* ghost centering `E_Π⟪θ̂, Z^gh_i⟫ = E_Π m`;
* ghost orthogonality `E_Π[s_i s_i^gh] = 0` and the ghost second moment
  `E_Π(s_i^gh)² ≤ E_Π‖θ̂‖²/d`;
* the fingerprinting identity `∑_i E_Π s_i = κ E_Π m` of Lemma 8;
* the calibration `A_φ ≤ b E_Π m` of Appendix D.1 for an `ε`-accurate learner under
  Assumption 2;

with `m = ⟪θ̂, μ_p⟫`, `s_i = ⟪θ̂, Z_{U_i,i} - μ_p⟫` and `s_i^gh = ⟪θ̂, Z^gh_i - μ_p⟫`. Every
display is proved at each law `D_p` (from `NativeFingerprintTransport` and
`NativeBudgetsAssemblyLaw`) and lifted to the mixture by `nativeJoint_integral_eq`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-! ### Two elementary facts -/

/-- The inner product of two measurable Euclidean-valued maps is measurable. -/
theorem measurable_inner_native {α : Type*} [MeasurableSpace α] {d : ℕ}
    {f g : α → EuclideanSpace ℝ (Fin d)} (hf : Measurable f) (hg : Measurable g) :
    Measurable fun x => ⟪f x, g x⟫_ℝ :=
  (continuous_fst.inner continuous_snd).measurable.comp (hf.prodMk hg)

/-- A sum of `n` reals each of absolute value at most `C` has absolute value at most `nC`. -/
theorem abs_sum_fin_le_mul {n : ℕ} {f : Fin n → ℝ} {C : ℝ} (h : ∀ i, |f i| ≤ C) :
    |∑ i, f i| ≤ n * C := by
  calc |∑ i, f i| ≤ ∑ i, |f i| := Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ _i : Fin n, C := Finset.sum_le_sum fun i _ => h i
    _ = n * C := by simp

/-- A centered margin of unit-ball vectors is at most `2` in absolute value. -/
theorem abs_inner_sub_le_two {d : ℕ} {x y z : EuclideanSpace ℝ (Fin d)} (hx : ‖x‖ ≤ 1)
    (hy : ‖y‖ ≤ 1) (hz : ‖z‖ ≤ 1) : |⟪x, y - z⟫_ℝ| ≤ 2 := by
  refine le_trans (abs_real_inner_le_norm _ _) ?_
  have h1 : ‖y - z‖ ≤ 2 := le_trans (norm_sub_le _ _) (by linarith)
  nlinarith [norm_nonneg x, norm_nonneg (y - z)]

/-- A margin of unit-ball vectors is at most `1` in absolute value. -/
theorem abs_inner_le_one_native {d : ℕ} {x y : EuclideanSpace ℝ (Fin d)} (hx : ‖x‖ ≤ 1)
    (hy : ‖y‖ ≤ 1) : |⟪x, y⟫_ℝ| ≤ 1 := by
  have h := native_margin_mem_Icc hx hy
  exact abs_le.2 ⟨h.1, h.2⟩

section Supersample

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
  {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg ε κ : ℝ}

/-- The learner is measurable on the mixture space. -/
theorem measurable_joint_learner
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) :
    Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      superLearner A x.2 :=
  (measurable_superLearner hA).comp measurable_snd

/-- The prior mean is measurable on the mixture space. -/
theorem measurable_joint_priorMean :
    Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      priorMean x.1 :=
  measurable_priorMean_native.comp measurable_fst

/-- The training points are measurable on the mixture space. -/
theorem measurable_joint_train (i : Fin n) :
    Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      trainingPoint superPoint superBits i x.2 :=
  (measurable_trainingPoint (fun b j => measurable_superPoint b j) measurable_superBits i).comp
    measurable_snd

/-- The ghosts are measurable on the mixture space. -/
theorem measurable_joint_ghost (i : Fin n) :
    Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ghostPoint superPoint superBits i x.2 :=
  (measurable_ghostPoint (fun b j => measurable_superPoint b j) measurable_superBits i).comp
    measurable_snd

/-- **Ghost Jensen on the mixture.** -/
theorem native_joint_ghost_jensen (hκ : 0 < κ) (hd : 0 < d) (hφ : NativeLinkClass φ b L H)
    (hφm : Measurable φ)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n) :
    (∫ x, φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b * ⟪superLearner A x.2, priorMean x.1⟫_ℝ
        ∂(nativeJointMeasure κ n d μR μG))
      ≤ ∫ x, φ ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ
          + b * ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ
        ∂(nativeJointMeasure κ n d μR μG) := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hsh : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ t + b * t| ≤ C + |b| := by
    intro t ht
    have h1 : |t| ≤ 1 := abs_le.2 ⟨ht.1, ht.2⟩
    calc |φ t + b * t| ≤ |φ t| + |b * t| := abs_add_le _ _
      _ ≤ C + |b| * 1 := by
          rw [abs_mul]
          gcongr
          exact hC t ht
      _ = C + |b| := by ring
  have hm1 := measurable_inner_native (measurable_joint_learner (Ng := Ng) hA)
    (measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n))
  have hm2 := measurable_inner_native (measurable_joint_learner (Ng := Ng) hA)
    (measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) i)
  refine nativeJoint_integral_mono μR μG hκ hd ((hφm.comp hm1).add (measurable_const.mul hm1))
    ((hφm.comp hm2).add (measurable_const.mul hm2)) (Cf := C + |b|) (Cg := C + |b|)
    (fun x hx => hsh _ (native_margin_mem_Icc (hA1 _ _) (hx.norm_priorMean hd)))
    (fun x hx => hsh _ (native_margin_mem_Icc (hA1 _ _) (hx.norm_ghost i))) fun p hp => ?_
  have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
  haveI := isProbabilityMeasure_signProductLaw hpI
  have hD := isSignProductLaw_signProductLaw hpI
  exact integral_ghost_link_jensen μR μG hD hd hA hA1 hφm hφ.shifted_convexOn
    hφ.shifted_continuousOn (hD.norm_priorMean_le_one hd) i

/-- **Ghost centering on the mixture.** `E_Π⟪θ̂, Z^gh_i⟫ = E_Π⟪θ̂, μ_p⟫`. -/
theorem native_joint_ghost_center (hκ : 0 < κ) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n) :
    (∫ x, ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ
        ∂(nativeJointMeasure κ n d μR μG))
      = ∫ x, ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂(nativeJointMeasure κ n d μR μG) := by
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have hgh := measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) i
  have hm1 := measurable_inner_native hth hμ
  have hm2 := measurable_inner_native hth hgh
  have hm3 : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    measurable_inner_native hth (hgh.sub hμ)
  have hC1 : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 1 := fun x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_priorMean hd)
  have hC3 : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_ghost i) (hx.norm_priorMean hd)
  have hzero : (∫ x, ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
      ∂(nativeJointMeasure κ n d μR μG)) = 0 := by
    rw [nativeJoint_integral_eq μR μG hκ hd hm3 hC3]
    refine (integral_congr_ae ?_).trans (integral_zero _ _)
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
    haveI := isProbabilityMeasure_signProductLaw hpI
    exact integral_ghost_centered_margin μR μG (isSignProductLaw_signProductLaw hpI) hd hA hA1 i
  have hsplit : (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ)
      = fun x => ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
        + ⟪superLearner A x.2, priorMean x.1⟫_ℝ := by
    funext x
    rw [inner_sub_right]
    ring
  rw [hsplit, integral_add (nativeJoint_integrable μR μG hκ hd hm3 hC3)
    (nativeJoint_integrable μR μG hκ hd hm1 hC1), hzero, zero_add]

/-- **Ghost orthogonality on the mixture.** `E_Π[s_i s_i^gh] = 0`. -/
theorem native_joint_ghost_orth (hκ : 0 < κ) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n) :
    (∫ x, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
        * ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
        ∂(nativeJointMeasure κ n d μR μG)) = 0 := by
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have hm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
        * ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    (measurable_inner_native hth
    ((measurable_joint_train (Rr := Rr) (Ng := Ng) (d := d) i).sub hμ)).mul
    (measurable_inner_native hth ((measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) i).sub hμ))
  have hC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
        * ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 4 := by
    intro x hx
    rw [abs_mul]
    have h1 := abs_inner_sub_le_two (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _) (hx.norm_train
        i) (hx.norm_priorMean hd)
    have h2 := abs_inner_sub_le_two (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _) (hx.norm_ghost
        i) (hx.norm_priorMean hd)
    nlinarith [abs_nonneg ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - priorMean x.1⟫_ℝ, abs_nonneg ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2
      - priorMean x.1⟫_ℝ]
  rw [nativeJoint_integral_eq μR μG hκ hd hm hC]
  refine (integral_congr_ae ?_).trans (integral_zero _ _)
  filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
  have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
  haveI := isProbabilityMeasure_signProductLaw hpI
  exact integral_train_mul_ghost_margin μR μG (isSignProductLaw_signProductLaw hpI) hd hA hA1 i

/-- **The ghost second moment on the mixture.** `E_Π(s_i^gh)² ≤ E_Π‖θ̂‖²/d`. -/
theorem native_joint_ghost_sq_le (hκ : 0 < κ) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n) :
    (∫ x, ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2
        ∂(nativeJointMeasure κ n d μR μG))
      ≤ (1 / (d : ℝ)) * ∫ x, ‖superLearner A x.2‖ ^ 2 ∂(nativeJointMeasure κ n d μR μG) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have hm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2 :=
    (measurable_inner_native hth
    ((measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) i).sub hμ)).pow_const 2
  have hC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2| ≤ 4 := by
    intro x hx
    have h1 := abs_inner_sub_le_two (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _) (hx.norm_ghost
        i) (hx.norm_priorMean hd)
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [sq_abs ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2
      - priorMean x.1⟫_ℝ, abs_nonneg ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2
      - priorMean x.1⟫_ℝ]
  have hnm := hth.norm.pow_const 2
  have hnC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |‖superLearner A x.2‖ ^ 2| ≤ 1 := by
    intro x _
    have h1 : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [norm_nonneg (superLearner A x.2)]
  rw [nativeJoint_integral_eq μR μG hκ hd hm hC, nativeJoint_integral_eq μR μG hκ hd hnm hnC,
    ← integral_const_mul]
  refine integral_mono_ae (nativeKernel_integral_integrable μR μG hκ hd hm hC)
    ((nativeKernel_integral_integrable μR μG hκ hd hnm hnC).const_mul _) ?_
  filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
  have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
  haveI := isProbabilityMeasure_signProductLaw hpI
  exact integral_ghost_margin_sq_le μR μG (isSignProductLaw_signProductLaw hpI) hd hA hA1 i

/-- **Lemma 8 on the mixture.** `∑_i E_Π s_i = κ E_Π m` for a proper measurable randomized
learner. -/
theorem native_joint_fingerprint (hκ : 0 < κ) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    (∑ i, ∫ x, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
        ∂(nativeJointMeasure κ n d μR μG))
      = κ * ∫ x, ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂(nativeJointMeasure κ n d μR μG) := by
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have hm : ∀ i : Fin n, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d))
      Rr Ng n => ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((measurable_joint_train (Rr := Rr) (Ng := Ng) i).sub hμ)
  have hC : ∀ i : Fin n, ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x →
        |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_train i) (hx.norm_priorMean hd)
  have hm1 := measurable_inner_native hth hμ
  have hC1 : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 1 := fun x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_priorMean hd)
  rw [Finset.sum_congr rfl fun i _ => nativeJoint_integral_eq μR μG hκ hd (hm i) (hC i),
    ← integral_finsetSum _ fun i _ => nativeKernel_integral_integrable μR μG hκ hd (hm i) (hC i),
    nativeJoint_integral_eq μR μG hκ hd hm1 hC1]
  exact native_fingerprint_transport_randomized μR μG hκ hd hA hA1

/-- **The calibration of Appendix D.1 on the mixture.** For an `ε`-accurate proper learner under
Assumption 2 and the prior variance `v = 1/(κ+1)`, `A_φ ≤ b E_Π⟪θ̂, μ_p⟫`. -/
theorem native_joint_alignment (hκ : 0 < κ) (hd : 0 < d)
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    (hv : nativePriorVariance b B r ε = 1 / (κ + 1)) :
    nativeAlignment b B r ε H d
      ≤ b * ∫ x, ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂(nativeJointMeasure κ n d μR μG) := by
  have hb := hφ.slope_pos
  have hr := hg.two_le
  have hq1 : 1 < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  haveI := isProbabilityMeasure_prior hκ d
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have hm1 := measurable_inner_native hth hμ
  have hC1 : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 1 := fun x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_priorMean hd)
  set m0 : (Fin d → ℝ) → ℝ := fun p => ∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ
    ∂(superMeasure n (signProductLaw d p) μR μG) with hm0
  have hm0int : Integrable m0 (prior κ d) :=
    nativeKernel_integral_integrable μR μG hκ hd hm1 hC1
  set lhs : (Fin d → ℝ) → ℝ := fun p => nativeSlope b B r * ‖priorMean p‖ ^ powerDualExponent r
    - ε - H * nativeMargin b B r ^ 2 / 2 *
      (‖priorMean p‖ ^ (2 * powerDualExponent r)
        + ‖priorMean p‖ ^ (2 * (powerDualExponent r - 1)) / (d : ℝ)) with hlhs
  have hlc : Continuous lhs := by
    have c1 : Continuous fun p : Fin d → ℝ => ‖priorMean p‖ ^ powerDualExponent r :=
      (continuous_norm_priorMean hd).rpow_const fun _ => Or.inr (by linarith)
    have c2 : Continuous fun p : Fin d → ℝ => ‖priorMean p‖ ^ (2 * powerDualExponent r) :=
      (continuous_norm_priorMean hd).rpow_const fun _ => Or.inr (by linarith)
    have c3 : Continuous fun p : Fin d → ℝ =>
        ‖priorMean p‖ ^ (2 * (powerDualExponent r - 1)) :=
      (continuous_norm_priorMean hd).rpow_const fun _ => Or.inr (by linarith)
    exact ((continuous_const.mul c1).sub continuous_const).sub
      (continuous_const.mul (c2.add (c3.div_const _)))
  have hlint : Integrable (fun p => lhs p / b) (prior κ d) :=
    (integrable_of_continuous_prior hκ hlc).div_const b
  set mhat : (Fin d → ℝ) → ℝ := fun p => m0 p ⊔ lhs p / b with hmhat
  have hmhat_int : Integrable mhat (prior κ d) := hm0int.sup hlint
  have hpt : ∀ p : Fin d → ℝ, lhs p ≤ b * mhat p := by
    intro p
    have h1 : lhs p / b ≤ mhat p := le_sup_right
    have h2 : b * (lhs p / b) = lhs p := by field_simp
    calc lhs p = b * (lhs p / b) := h2.symm
      _ ≤ b * mhat p := mul_le_mul_of_nonneg_left h1 hb.le
  have hcal := native_population_calibration hb hg.B_pos.le hr hφ.curv_nonneg hκ hd hv mhat
    hmhat_int hpt
  have hae : mhat =ᵐ[prior κ d] m0 := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
    haveI := isProbabilityMeasure_signProductLaw hpI
    have hal := native_super_alignment μR μG hφ hφm hg hgm (isSignProductLaw_signProductLaw hpI)
      hd hA hA1 (hacc p hpI)
    have h1 : lhs p / b ≤ m0 p := by
      rw [div_le_iff₀ hb]
      have : lhs p ≤ b * m0 p := hal
      linarith
    exact sup_of_le_left h1
  rw [nativeJoint_integral_eq μR μG hκ hd hm1 hC1]
  rw [integral_congr_ae hae] at hcal
  exact hcal

end Supersample

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeBudgetsAssemblyUniqueness.lean <==
import LossOnlyTraceability.NativeBudgetsAssemblyFingerprint

/-! Uniqueness of the product sign law.

A probability law on `EuclideanSpace ℝ (Fin d)` with `d ≥ 1` whose coordinates are almost surely
`±1/√d`, have means `p_k/√d` and are independent (`IsSignProductLaw d p`) is the concrete law
`signProductLaw d p`. Every statement proved for the concrete law therefore holds for any law with
these defining properties; as an instance, the randomized fingerprinting identity of Lemma 8 on the
supersample is stated for an abstract family of sign product laws. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Uniqueness

variable {d : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}

/-- **Each coordinate of a sign product law has the two-point law.** -/
theorem IsSignProductLaw.map_coord_eq [IsProbabilityMeasure D] (hD : IsSignProductLaw d p D)
    (hd : 0 < d) (k : Fin d) :
    D.map (fun z : EuclideanSpace ℝ (Fin d) => z k) = signCoordLaw d (p k) := by
  set ν := D.map (fun z : EuclideanSpace ℝ (Fin d) => z k) with hνdef
  have hm : Measurable fun z : EuclideanSpace ℝ (Fin d) => z k := measurable_euclidean_coord k
  haveI : IsProbabilityMeasure ν := Measure.isProbabilityMeasure_map hm.aemeasurable
  set a : ℝ := 1 / Real.sqrt d with ha
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have ha0 : 0 < a := by rw [ha]; positivity
  have hne : a ≠ -a := by intro h; linarith
  have hae : ∀ᵐ t ∂ν, t = a ∨ t = -a := by
    have hS : MeasurableSet {t : ℝ | t = a ∨ t = -a} :=
      (measurableSet_singleton a).union (measurableSet_singleton (-a))
    rw [hνdef, ae_map_iff hm.aemeasurable hS]
    filter_upwards [hD.sign] with z hz
    exact hz k
  have hν := (Measure.ae_eq_or_eq_iff_eq_dirac_add_dirac hne).1 hae
  set x := ν.real {a} with hx
  set y := ν.real {-a} with hy
  have hxa : ν {a} = ENNReal.ofReal x := by rw [hx, measureReal_def, ENNReal.ofReal_toReal
    (measure_ne_top _ _)]
  have hya : ν {-a} = ENNReal.ofReal y := by rw [hy, measureReal_def, ENNReal.ofReal_toReal
    (measure_ne_top _ _)]
  have hx0 : 0 ≤ x := measureReal_nonneg
  have hy0 : 0 ≤ y := measureReal_nonneg
  -- total mass
  have hsum : x + y = 1 := by
    have h1 : ν Set.univ = ν {a} + ν {-a} := by
      conv_lhs => rw [hν]
      simp
    rw [measure_univ, hxa, hya, ← ENNReal.ofReal_add hx0 hy0] at h1
    have h2 := congrArg ENNReal.toReal h1
    rw [ENNReal.toReal_ofReal (add_nonneg hx0 hy0)] at h2
    simpa using h2.symm
  -- mean
  have hmean : x * a - y * a = p k / Real.sqrt d := by
    have h1 : ∫ t, t ∂ν = p k / Real.sqrt d := by
      rw [hνdef, integral_map (f := fun t : ℝ => t) hm.aemeasurable
        measurable_id.aestronglyMeasurable, hD.mean k]
    have h2 : ∫ t, t ∂ν = x * a - y * a := by
      rw [hν, hxa, hya, integral_add_measure, integral_smul_measure, integral_smul_measure,
        integral_dirac, integral_dirac, ENNReal.toReal_ofReal hx0, ENNReal.toReal_ofReal hy0,
        smul_eq_mul, smul_eq_mul]
      · ring
      · exact (integrable_dirac enorm_lt_top).smul_measure ENNReal.ofReal_ne_top
      · exact (integrable_dirac enorm_lt_top).smul_measure ENNReal.ofReal_ne_top
    rw [← h1, h2]
  have hpk : x - y = p k := by
    have e : p k / Real.sqrt d = p k * a := by rw [ha]; ring
    rw [e] at hmean
    have : (x - y - p k) * a = 0 := by linarith
    rcases mul_eq_zero.1 this with h | h
    · linarith
    · exact absurd h ha0.ne'
  have hxv : x = (1 + p k) / 2 := by linarith
  have hyv : y = (1 - p k) / 2 := by linarith
  rw [hν, hxa, hya, hxv, hyv, signCoordLaw]

/-- **Uniqueness of the product sign law.** A probability law with the defining properties of
`IsSignProductLaw d p` in dimension `d ≥ 1` is `signProductLaw d p`. -/
theorem IsSignProductLaw.eq_signProductLaw [IsProbabilityMeasure D] (hD : IsSignProductLaw d p D)
    (hd : 0 < d) : D = signProductLaw d p := by
  have hpi : D.map (fun z : EuclideanSpace ℝ (Fin d) => fun k => z k)
      = Measure.pi fun k => D.map (fun z : EuclideanSpace ℝ (Fin d) => z k) :=
    (iIndepFun_iff_map_fun_eq_pi_map fun k => (measurable_euclidean_coord k).aemeasurable).1
      hD.indep
  have hmarg : (Measure.pi fun k => D.map (fun z : EuclideanSpace ℝ (Fin d) => z k))
      = Measure.pi fun k => signCoordLaw d (p k) := by
    congr 1
    funext k
    exact hD.map_coord_eq hd k
  have hcoords : Measurable fun z : EuclideanSpace ℝ (Fin d) => fun k => z k :=
    measurable_pi_lambda _ fun k => measurable_euclidean_coord k
  rw [signProductLaw, ← hmarg, ← hpi,
    Measure.map_map (MeasurableEquiv.toLp 2 (Fin d → ℝ)).measurable hcoords]
  have hid : ((MeasurableEquiv.toLp 2 (Fin d → ℝ)) ∘
      fun z : EuclideanSpace ℝ (Fin d) => fun k => z k) = id := by
    funext z
    rfl
  rw [hid, Measure.map_id]

end Uniqueness

section AbstractFamily

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

/-- **Lemma 8 on the supersample for an abstract family of sign product laws.** If `D p` is a
probability law with `IsSignProductLaw d p (D p)` for every `p ∈ (-1,1)^d`, the randomized
fingerprinting identity holds with `D p` in place of the concrete law. -/
theorem native_fingerprint_transport_of_sign_law {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    (D : (Fin d → ℝ) → Measure (EuclideanSpace ℝ (Fin d)))
    [hDp : ∀ p, IsProbabilityMeasure (D p)]
    (hD : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1) → IsSignProductLaw d p (D p))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    (∫ p, ∑ i, ∫ ω, ⟪superLearner A ω,
        trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ
        ∂(superMeasure n (D p) μR μG) ∂(prior κ d))
      = κ * ∫ p, ∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ
        ∂(superMeasure n (D p) μR μG) ∂(prior κ d) := by
  have hae : ∀ᵐ p ∂(prior κ d), D p = signProductLaw d p := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact (hD p hp).eq_signProductLaw hd
  have e1 : (fun p : Fin d → ℝ => ∑ i, ∫ ω, ⟪superLearner A ω,
        trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ ∂(superMeasure n (D p) μR μG))
      =ᵐ[prior κ d] fun p => ∑ i, ∫ ω, ⟪superLearner A ω,
        trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ
          ∂(superMeasure n (signProductLaw d p) μR μG) := by
    filter_upwards [hae] with p hp
    rw [hp]
  have e2 : (fun p : Fin d → ℝ => ∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ
        ∂(superMeasure n (D p) μR μG))
      =ᵐ[prior κ d] fun p => ∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ
        ∂(superMeasure n (signProductLaw d p) μR μG) := by
    filter_upwards [hae] with p hp
    rw [hp]
  rw [integral_congr_ae e1, integral_congr_ae e2]
  exact native_fingerprint_transport_randomized μR μG hκ hd hA hA1

end AbstractFamily

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeBudgetsEnergy.lean <==
import LossOnlyTraceability.NativeBudgetsRecipe
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus

/-! The raw-energy budget `V` and the nonlinear residual budget `D` of Proposition 7: the
deterministic link estimates (the mean-value bound `|X_i| ≤ L |⟪θ̂, Z_{1,i} - Z_{0,i}⟫|` and the
fundamental-theorem-of-calculus residual bound `‖X - a_p(Z̃)‖ ≤ (L+H)‖C‖_op‖θ̂ - θ_p^*‖`), and their
combination with Lemma 9 and Lemma 10. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-! ### Discrete Minkowski -/

/-- Minkowski for finite sums: if `|x i| ≤ y i + z i` and the two energies are at most `A` and
`C`, then the energy of `x` is at most `(√A + √C)²`. -/
theorem sum_sq_le_sqrt_add_sq {n : ℕ} (x y z : Fin n → ℝ) (h : ∀ i, |x i| ≤ y i + z i)
    {A C : ℝ} (hA : (∑ i, y i ^ 2) ≤ A) (hC : (∑ i, z i ^ 2) ≤ C) :
    (∑ i, x i ^ 2) ≤ (Real.sqrt A + Real.sqrt C) ^ 2 := by
  have hA0 : 0 ≤ A := le_trans (Finset.sum_nonneg fun _ _ => sq_nonneg _) hA
  have hC0 : 0 ≤ C := le_trans (Finset.sum_nonneg fun _ _ => sq_nonneg _) hC
  have hstep : (∑ i, x i ^ 2) ≤ ∑ i, (y i + z i) ^ 2 := by
    refine Finset.sum_le_sum fun i _ => ?_
    nlinarith [h i, abs_nonneg (x i), sq_abs (x i)]
  have hexp : (∑ i, (y i + z i) ^ 2)
      = (∑ i, y i ^ 2) + 2 * (∑ i, y i * z i) + ∑ i, z i ^ 2 := by
    have hpt : ∀ i : Fin n, (y i + z i) ^ 2 = y i ^ 2 + 2 * (y i * z i) + z i ^ 2 := by
      intro i; ring
    rw [Finset.sum_congr rfl fun i _ => hpt i, Finset.sum_add_distrib, Finset.sum_add_distrib,
      ← Finset.mul_sum]
  have hcs : (∑ i, y i * z i) ≤ Real.sqrt (∑ i, y i ^ 2) * Real.sqrt (∑ i, z i ^ 2) :=
    Real.sum_mul_le_sqrt_mul_sqrt _ y z
  have h1 : Real.sqrt (∑ i, y i ^ 2) ≤ Real.sqrt A := Real.sqrt_le_sqrt hA
  have h2 : Real.sqrt (∑ i, z i ^ 2) ≤ Real.sqrt C := Real.sqrt_le_sqrt hC
  have h3 : Real.sqrt (∑ i, y i ^ 2) * Real.sqrt (∑ i, z i ^ 2) ≤ Real.sqrt A * Real.sqrt C :=
    mul_le_mul h1 h2 (Real.sqrt_nonneg _) (Real.sqrt_nonneg _)
  nlinarith [Real.sq_sqrt hA0, Real.sq_sqrt hC0, hstep, hexp, hA, hC, hcs, h3]

/-! ### The deterministic link estimates -/

/-- The mean-value bound for the link: a `C¹` link with `|φ'| ≤ L` on `[-1,1]` is `L`-Lipschitz
there, so the released loss difference obeys `|φ(x) - φ(y)| ≤ L |x - y|`. -/
theorem abs_link_sub_le_mul_abs {φ dφ : ℝ → ℝ} {L x y : ℝ}
    (hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (dφ t) t)
    (hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |dφ t| ≤ L)
    (hx : x ∈ Set.Icc (-1 : ℝ) 1) (hy : y ∈ Set.Icc (-1 : ℝ) 1) :
    |φ x - φ y| ≤ L * |x - y| := by
  have hconv : Convex ℝ (Set.Icc (-1 : ℝ) 1) := convex_Icc _ _
  have hd : ∀ t ∈ Set.Icc (-1 : ℝ) 1,
      HasDerivWithinAt φ (dφ t) (Set.Icc (-1 : ℝ) 1) t :=
    fun t ht => (hderiv t ht).hasDerivWithinAt
  have hb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, ‖dφ t‖ ≤ L := by
    intro t ht
    rw [Real.norm_eq_abs]
    exact hLb t ht
  have h := hconv.norm_image_sub_le_of_norm_hasDerivWithin_le hd hb hy hx
  rwa [Real.norm_eq_abs, Real.norm_eq_abs] at h

/-- The scalar nonlinear two-parameter residual: for a `C¹` link with `|φ'| ≤ L` and `φ'`
`H`-Lipschitz on `[-1,1]`, with all intermediate margins in `[-1,1]` and `|b_j| ≤ en`, the second
difference obeys
`|(φ(m₁+b₁) - φ(m₀+b₀)) - (φ m₁ - φ m₀)| ≤ L|b₁-b₀| + (H/2)·en·(|m₁-m₀| + |(m₁+b₁)-(m₀+b₀)|)`. -/
theorem abs_link_residual_le {φ dφ : ℝ → ℝ} {L H en m₁ m₀ b₁ b₀ : ℝ}
    (hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (dφ t) t)
    (hcont : ContinuousOn dφ (Set.Icc (-1 : ℝ) 1))
    (hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |dφ t| ≤ L)
    (hHb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, ∀ u ∈ Set.Icc (-1 : ℝ) 1, |dφ t - dφ u| ≤ H * |t - u|)
    (hH0 : 0 ≤ H) (hen : 0 ≤ en) (hb1 : |b₁| ≤ en) (hb0 : |b₀| ≤ en)
    (hmem1 : ∀ t ∈ Set.Icc (0 : ℝ) 1, m₁ + t * b₁ ∈ Set.Icc (-1 : ℝ) 1)
    (hmem0 : ∀ t ∈ Set.Icc (0 : ℝ) 1, m₀ + t * b₀ ∈ Set.Icc (-1 : ℝ) 1) :
    |(φ (m₁ + b₁) - φ (m₀ + b₀)) - (φ m₁ - φ m₀)|
      ≤ L * |b₁ - b₀| + H / 2 * en * (|m₁ - m₀| + |m₁ + b₁ - (m₀ + b₀)|) := by
  set psi : ℝ → ℝ := fun t => φ (m₁ + t * b₁) - φ (m₀ + t * b₀) with hpsi
  set dpsi : ℝ → ℝ := fun t => dφ (m₁ + t * b₁) * b₁ - dφ (m₀ + t * b₀) * b₀ with hdpsi
  have huIcc : Set.uIcc (0 : ℝ) 1 = Set.Icc (0 : ℝ) 1 := Set.uIcc_of_le (by norm_num)
  have hderivpsi : ∀ t ∈ Set.uIcc (0 : ℝ) 1, HasDerivAt psi (dpsi t) t := by
    intro t ht
    rw [huIcc] at ht
    have h1 : HasDerivAt (fun u : ℝ => m₁ + u * b₁) b₁ t := by
      simpa using ((hasDerivAt_id t).mul_const b₁).const_add m₁
    have h0 : HasDerivAt (fun u : ℝ => m₀ + u * b₀) b₀ t := by
      simpa using ((hasDerivAt_id t).mul_const b₀).const_add m₀
    exact ((hderiv _ (hmem1 t ht)).comp t h1).sub ((hderiv _ (hmem0 t ht)).comp t h0)
  have hc1 : ContinuousOn (fun u : ℝ => m₁ + u * b₁) (Set.Icc (0 : ℝ) 1) := by fun_prop
  have hc0 : ContinuousOn (fun u : ℝ => m₀ + u * b₀) (Set.Icc (0 : ℝ) 1) := by fun_prop
  have hcontdpsi : ContinuousOn dpsi (Set.Icc (0 : ℝ) 1) :=
    ((hcont.comp hc1 fun t ht => hmem1 t ht).mul continuousOn_const).sub
      ((hcont.comp hc0 fun t ht => hmem0 t ht).mul continuousOn_const)
  have hint : IntervalIntegrable dpsi MeasureTheory.volume 0 1 := by
    refine ContinuousOn.intervalIntegrable ?_
    rw [huIcc]
    exact hcontdpsi
  have hFTC : (∫ t in (0 : ℝ)..1, dpsi t) = psi 1 - psi 0 :=
    intervalIntegral.integral_eq_sub_of_hasDerivAt hderivpsi hint
  have hpsi1 : psi 1 - psi 0 = φ (m₁ + b₁) - φ (m₀ + b₀) - (φ m₁ - φ m₀) := by
    simp [hpsi]
  set P : ℝ := |m₁ - m₀| with hP
  set Q : ℝ := |m₁ + b₁ - (m₀ + b₀)| with hQ
  have hbd : ∀ t ∈ Set.Icc (0 : ℝ) 1,
      |dpsi t| ≤ L * |b₁ - b₀| + H * en * ((1 - t) * P + t * Q) := by
    intro t ht
    have hx1 : m₁ + t * b₁ ∈ Set.Icc (-1 : ℝ) 1 := hmem1 t ht
    have hx0 : m₀ + t * b₀ ∈ Set.Icc (-1 : ℝ) 1 := hmem0 t ht
    have hsplit : dpsi t = dφ (m₁ + t * b₁) * (b₁ - b₀)
        + (dφ (m₁ + t * b₁) - dφ (m₀ + t * b₀)) * b₀ := by
      simp only [hdpsi]; ring
    have hterm1 : |dφ (m₁ + t * b₁) * (b₁ - b₀)| ≤ L * |b₁ - b₀| := by
      rw [abs_mul]
      exact mul_le_mul_of_nonneg_right (hLb _ hx1) (abs_nonneg _)
    have hdiff : |dφ (m₁ + t * b₁) - dφ (m₀ + t * b₀)|
        ≤ H * |(m₁ + t * b₁) - (m₀ + t * b₀)| := hHb _ hx1 _ hx0
    have hcvx : |(m₁ + t * b₁) - (m₀ + t * b₀)| ≤ (1 - t) * P + t * Q := by
      have heq : (m₁ + t * b₁) - (m₀ + t * b₀)
          = (1 - t) * (m₁ - m₀) + t * (m₁ + b₁ - (m₀ + b₀)) := by ring
      rw [heq]
      refine le_trans (abs_add_le _ _) ?_
      rw [abs_mul, abs_mul, abs_of_nonneg (by linarith [ht.2] : (0 : ℝ) ≤ 1 - t),
        abs_of_nonneg ht.1]
    have hterm2 : |(dφ (m₁ + t * b₁) - dφ (m₀ + t * b₀)) * b₀|
        ≤ H * en * ((1 - t) * P + t * Q) := by
      rw [abs_mul]
      have hstep : |dφ (m₁ + t * b₁) - dφ (m₀ + t * b₀)| * |b₀|
          ≤ (H * ((1 - t) * P + t * Q)) * en := by
        refine mul_le_mul (le_trans hdiff (by nlinarith [hcvx, hH0])) hb0 (abs_nonneg _) ?_
        have hP0 : 0 ≤ P := abs_nonneg _
        have hQ0 : 0 ≤ Q := abs_nonneg _
        have : 0 ≤ (1 - t) * P + t * Q := by nlinarith [ht.1, ht.2]
        positivity
      linarith [hstep]
    calc |dpsi t| = |dφ (m₁ + t * b₁) * (b₁ - b₀)
          + (dφ (m₁ + t * b₁) - dφ (m₀ + t * b₀)) * b₀| := by rw [hsplit]
      _ ≤ |dφ (m₁ + t * b₁) * (b₁ - b₀)|
          + |(dφ (m₁ + t * b₁) - dφ (m₀ + t * b₀)) * b₀| := abs_add_le _ _
      _ ≤ L * |b₁ - b₀| + H * en * ((1 - t) * P + t * Q) := add_le_add hterm1 hterm2
  have hmono : (∫ t in (0 : ℝ)..1, |dpsi t|)
      ≤ ∫ t in (0 : ℝ)..1, (L * |b₁ - b₀| + H * en * ((1 - t) * P + t * Q)) := by
    refine intervalIntegral.integral_mono_on (by norm_num) hint.abs ?_ hbd
    have hcont2 : Continuous fun t : ℝ => L * |b₁ - b₀| + H * en * ((1 - t) * P + t * Q) := by
      fun_prop
    exact hcont2.intervalIntegrable 0 1
  have hcalc : (∫ t in (0 : ℝ)..1, (L * |b₁ - b₀| + H * en * ((1 - t) * P + t * Q)))
      = L * |b₁ - b₀| + H / 2 * en * (P + Q) := by
    have hrw : (fun t : ℝ => L * |b₁ - b₀| + H * en * ((1 - t) * P + t * Q))
        = fun t : ℝ => (L * |b₁ - b₀| + H * en * P) + t * (H * en * (Q - P)) := by
      funext t; ring
    have hii : IntervalIntegrable (fun t : ℝ => t * (H * en * (Q - P)))
        MeasureTheory.volume 0 1 :=
      (continuous_id.mul continuous_const).intervalIntegrable 0 1
    rw [hrw, intervalIntegral.integral_add intervalIntegrable_const hii,
      intervalIntegral.integral_const, intervalIntegral.integral_mul_const, integral_id]
    norm_num
    ring
  have habs : |∫ t in (0 : ℝ)..1, dpsi t| ≤ ∫ t in (0 : ℝ)..1, |dpsi t| :=
    intervalIntegral.abs_integral_le_integral_abs (by norm_num)
  rw [hFTC, hpsi1] at habs
  linarith [habs, hmono, hcalc.le, hcalc.ge]

/-! ### The pointwise residual bound of Appendix D.5 -/

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- The nonlinear two-parameter residual bound of Appendix D.5: for the link and
unit-norm data, `‖X - a_p(Z̃)‖ ≤ (L+H)‖C‖_op‖θ̂ - θ_p^*‖`, stated as the energy inequality
`∑_i (X_i - a_{p,i})² ≤ (L+H)² ‖C‖²_op ‖θ̂ - θ_p^*‖²` for any `Cn` bounding the pair-matrix
operator norm. Both parameters lie in the unit ball and the data have norm at most one. -/
theorem sum_sq_residual_le {n : ℕ} {φ dφ : ℝ → ℝ} {L H Cn : ℝ}
    (hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (dφ t) t)
    (hcont : ContinuousOn dφ (Set.Icc (-1 : ℝ) 1))
    (hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |dφ t| ≤ L)
    (hHb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, ∀ u ∈ Set.Icc (-1 : ℝ) 1, |dφ t - dφ u| ≤ H * |t - u|)
    (hL0 : 0 ≤ L) (hH0 : 0 ≤ H) (hCn0 : 0 ≤ Cn)
    (θs θh : E) (hθs : ‖θs‖ ≤ 1) (hθh : ‖θh‖ ≤ 1)
    (z1 z0 : Fin n → E) (hz1 : ∀ i, ‖z1 i‖ ≤ 1) (hz0 : ∀ i, ‖z0 i‖ ≤ 1)
    (hop : ∀ θ : E, (∑ i, ⟪θ, z1 i - z0 i⟫_ℝ ^ 2) ≤ Cn ^ 2 * ‖θ‖ ^ 2) :
    (∑ i, ((φ ⟪θh, z1 i⟫_ℝ - φ ⟪θh, z0 i⟫_ℝ)
        - (φ ⟪θs, z1 i⟫_ℝ - φ ⟪θs, z0 i⟫_ℝ)) ^ 2)
      ≤ (L + H) ^ 2 * (Cn ^ 2 * ‖θh - θs‖ ^ 2) := by
  set e : E := θh - θs with he
  set en : ℝ := ‖e‖ with hen
  have hen0 : 0 ≤ en := norm_nonneg _
  have hpath : ∀ t ∈ Set.Icc (0 : ℝ) 1, ‖θs + t • e‖ ≤ 1 := by
    intro t ht
    have hsplit : θs + t • e = (1 - t) • θs + t • θh := by
      rw [he, smul_sub, sub_smul, one_smul]
      abel
    rw [hsplit]
    refine le_trans (norm_add_le _ _) ?_
    rw [norm_smul, norm_smul, Real.norm_eq_abs, Real.norm_eq_abs,
      abs_of_nonneg (by linarith [ht.2] : (0 : ℝ) ≤ 1 - t), abs_of_nonneg ht.1]
    nlinarith [ht.1, ht.2, norm_nonneg θs, norm_nonneg θh]
  have hpt : ∀ i : Fin n,
      |(φ ⟪θh, z1 i⟫_ℝ - φ ⟪θh, z0 i⟫_ℝ) - (φ ⟪θs, z1 i⟫_ℝ - φ ⟪θs, z0 i⟫_ℝ)|
        ≤ L * |⟪e, z1 i - z0 i⟫_ℝ|
          + H / 2 * en * (|⟪θs, z1 i - z0 i⟫_ℝ| + |⟪θh, z1 i - z0 i⟫_ℝ|) := by
    intro i
    have hmemgen : ∀ (z : E), ‖z‖ ≤ 1 → ∀ t ∈ Set.Icc (0 : ℝ) 1,
        ⟪θs, z⟫_ℝ + t * ⟪e, z⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := by
      intro z hz t ht
      have hid : ⟪θs, z⟫_ℝ + t * ⟪e, z⟫_ℝ = ⟪θs + t • e, z⟫_ℝ := by
        rw [inner_add_left, real_inner_smul_left]
      rw [hid]
      have hb : |⟪θs + t • e, z⟫_ℝ| ≤ ‖θs + t • e‖ * ‖z‖ := abs_real_inner_le_norm _ _
      have : |⟪θs + t • e, z⟫_ℝ| ≤ 1 := by
        refine le_trans hb ?_
        nlinarith [hpath t ht, hz, norm_nonneg (θs + t • e), norm_nonneg z]
      rw [Set.mem_Icc]
      constructor <;> [linarith [neg_abs_le (⟪θs + t • e, z⟫_ℝ), this];
        linarith [le_abs_self (⟪θs + t • e, z⟫_ℝ), this]]
    have hb1 : |⟪e, z1 i⟫_ℝ| ≤ en := by
      refine le_trans (abs_real_inner_le_norm _ _) ?_
      nlinarith [hz1 i, norm_nonneg e, norm_nonneg (z1 i)]
    have hb0 : |⟪e, z0 i⟫_ℝ| ≤ en := by
      refine le_trans (abs_real_inner_le_norm _ _) ?_
      nlinarith [hz0 i, norm_nonneg e, norm_nonneg (z0 i)]
    have hsum1 : ⟪θs, z1 i⟫_ℝ + ⟪e, z1 i⟫_ℝ = ⟪θh, z1 i⟫_ℝ := by
      rw [← inner_add_left, he]
      congr 1
      abel
    have hsum0 : ⟪θs, z0 i⟫_ℝ + ⟪e, z0 i⟫_ℝ = ⟪θh, z0 i⟫_ℝ := by
      rw [← inner_add_left, he]
      congr 1
      abel
    have hmain := abs_link_residual_le (φ := φ) (dφ := dφ) (L := L) (H := H) (en := en)
      (m₁ := ⟪θs, z1 i⟫_ℝ) (m₀ := ⟪θs, z0 i⟫_ℝ) (b₁ := ⟪e, z1 i⟫_ℝ) (b₀ := ⟪e, z0 i⟫_ℝ)
      hderiv hcont hLb hHb hH0 hen0 hb1 hb0
      (hmemgen (z1 i) (hz1 i)) (hmemgen (z0 i) (hz0 i))
    rw [hsum1, hsum0] at hmain
    have hd1 : ⟪e, z1 i⟫_ℝ - ⟪e, z0 i⟫_ℝ = ⟪e, z1 i - z0 i⟫_ℝ := (inner_sub_right _ _ _).symm
    have hd2 : ⟪θs, z1 i⟫_ℝ - ⟪θs, z0 i⟫_ℝ = ⟪θs, z1 i - z0 i⟫_ℝ := (inner_sub_right _ _ _).symm
    have hd3 : ⟪θh, z1 i⟫_ℝ - ⟪θh, z0 i⟫_ℝ = ⟪θh, z1 i - z0 i⟫_ℝ := (inner_sub_right _ _ _).symm
    rw [hd1, hd2] at hmain
    rw [hd3] at hmain
    exact hmain
  have hmid : (∑ i, (|⟪θs, z1 i - z0 i⟫_ℝ| + |⟪θh, z1 i - z0 i⟫_ℝ|) ^ 2) ≤ (2 * Cn) ^ 2 := by
    have hbound := sum_sq_le_sqrt_add_sq
      (x := fun i => |⟪θs, z1 i - z0 i⟫_ℝ| + |⟪θh, z1 i - z0 i⟫_ℝ|)
      (y := fun i => |⟪θs, z1 i - z0 i⟫_ℝ|) (z := fun i => |⟪θh, z1 i - z0 i⟫_ℝ|)
      (fun i => le_of_eq (abs_of_nonneg (by positivity)))
      (A := Cn ^ 2) (C := Cn ^ 2) ?_ ?_
    · have hsq : Real.sqrt (Cn ^ 2) = Cn := by
        rw [Real.sqrt_sq hCn0]
      rw [hsq] at hbound
      calc (∑ i, (|⟪θs, z1 i - z0 i⟫_ℝ| + |⟪θh, z1 i - z0 i⟫_ℝ|) ^ 2)
          ≤ (Cn + Cn) ^ 2 := hbound
        _ = (2 * Cn) ^ 2 := by ring
    · have h := hop θs
      have hsq : ∀ i : Fin n, |⟪θs, z1 i - z0 i⟫_ℝ| ^ 2 = ⟪θs, z1 i - z0 i⟫_ℝ ^ 2 := by
        intro i; rw [sq_abs]
      rw [Finset.sum_congr rfl fun i _ => hsq i]
      have hs1 : ‖θs‖ ^ 2 ≤ 1 := by nlinarith [hθs, norm_nonneg θs]
      nlinarith [h, hs1, sq_nonneg Cn]
    · have h := hop θh
      have hsq : ∀ i : Fin n, |⟪θh, z1 i - z0 i⟫_ℝ| ^ 2 = ⟪θh, z1 i - z0 i⟫_ℝ ^ 2 := by
        intro i; rw [sq_abs]
      rw [Finset.sum_congr rfl fun i _ => hsq i]
      have hs1 : ‖θh‖ ^ 2 ≤ 1 := by nlinarith [hθh, norm_nonneg θh]
      nlinarith [h, hs1, sq_nonneg Cn]
  have hy : (∑ i, (L * |⟪e, z1 i - z0 i⟫_ℝ|) ^ 2) ≤ (L * (Cn * en)) ^ 2 := by
    have hsq : ∀ i : Fin n, (L * |⟪e, z1 i - z0 i⟫_ℝ|) ^ 2 = L ^ 2 * ⟪e, z1 i - z0 i⟫_ℝ ^ 2 := by
      intro i; rw [mul_pow, sq_abs]
    rw [Finset.sum_congr rfl fun i _ => hsq i, ← Finset.mul_sum]
    have h := hop e
    nlinarith [h, sq_nonneg L, Finset.sum_nonneg (fun i (_ : i ∈ Finset.univ) =>
      sq_nonneg (⟪e, z1 i - z0 i⟫_ℝ))]
  have hz : (∑ i, (H / 2 * en * (|⟪θs, z1 i - z0 i⟫_ℝ| + |⟪θh, z1 i - z0 i⟫_ℝ|)) ^ 2)
      ≤ (H * (Cn * en)) ^ 2 := by
    have hsq : ∀ i : Fin n,
        (H / 2 * en * (|⟪θs, z1 i - z0 i⟫_ℝ| + |⟪θh, z1 i - z0 i⟫_ℝ|)) ^ 2
          = (H / 2 * en) ^ 2 * (|⟪θs, z1 i - z0 i⟫_ℝ| + |⟪θh, z1 i - z0 i⟫_ℝ|) ^ 2 := by
      intro i; rw [mul_pow]
    rw [Finset.sum_congr rfl fun i _ => hsq i, ← Finset.mul_sum]
    nlinarith [hmid, sq_nonneg (H / 2 * en), hH0, hen0, hCn0]
  have hfinal := sum_sq_le_sqrt_add_sq
    (x := fun i => (φ ⟪θh, z1 i⟫_ℝ - φ ⟪θh, z0 i⟫_ℝ) - (φ ⟪θs, z1 i⟫_ℝ - φ ⟪θs, z0 i⟫_ℝ))
    (y := fun i => L * |⟪e, z1 i - z0 i⟫_ℝ|)
    (z := fun i => H / 2 * en * (|⟪θs, z1 i - z0 i⟫_ℝ| + |⟪θh, z1 i - z0 i⟫_ℝ|))
    hpt hy hz
  have hsq1 : Real.sqrt ((L * (Cn * en)) ^ 2) = L * (Cn * en) :=
    Real.sqrt_sq (by positivity)
  have hsq2 : Real.sqrt ((H * (Cn * en)) ^ 2) = H * (Cn * en) :=
    Real.sqrt_sq (by positivity)
  rw [hsq1, hsq2] at hfinal
  calc (∑ i, ((φ ⟪θh, z1 i⟫_ℝ - φ ⟪θh, z0 i⟫_ℝ)
        - (φ ⟪θs, z1 i⟫_ℝ - φ ⟪θs, z0 i⟫_ℝ)) ^ 2)
      ≤ (L * (Cn * en) + H * (Cn * en)) ^ 2 := hfinal
    _ = (L + H) ^ 2 * (Cn ^ 2 * en ^ 2) := by ring

/-! ### The prior-averaged weighted energy and the raw energy budget -/

section Budgets

variable {Ω : Type*} [MeasurableSpace Ω]

/-- The weighted energy bound of Appendix D.2:
`E[‖θ̂‖² ‖B_tr‖²_op] ≤ C_θ = T̄₁(w_θ; K, s)`, from the Lemma 9 tail for the training matrix and
Lemma 10; `tn` is `‖θ̂‖` (in `[0,1]` by properness) and `Bop` is `‖B_tr‖²_op`. -/
theorem native_weighted_energy_le {n d : ℕ} {a b B r ε : ℝ} {μ : Measure Ω}
    [IsProbabilityMeasure μ] (tn Bop : Ω → ℝ)
    (htn : ∀ᵐ ω ∂μ, 0 ≤ tn ω ∧ tn ω ≤ 1) (htnm : AEMeasurable (fun ω => tn ω ^ 2) μ)
    (hBop0 : ∀ᵐ ω ∂μ, 0 ≤ Bop ω) (hBopm : AEMeasurable Bop μ)
    (htail : ∀ u : ℝ, 0 ≤ u →
      (μ {ω | matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u < Bop ω}).toReal
        ≤ Real.exp (-u))
    (hw : (∫ ω, tn ω ^ 2 ∂μ) ≤ nativeLearnerScale a b B r ε) :
    (∫ ω, Bop ω * tn ω ^ 2 ∂μ) ≤ nativeEnergyScale a b B r ε n d := by
  have htn2 : ∀ᵐ ω ∂μ, 0 ≤ tn ω ^ 2 ∧ tn ω ^ 2 ≤ 1 := by
    filter_upwards [htn] with ω hω
    exact ⟨sq_nonneg _, by nlinarith [hω.1, hω.2]⟩
  have h := weighted_tail_bound μ Bop (fun ω => tn ω ^ 2) 1 (nativeLearnerScale a b B r ε)
    (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) hBop0 hBopm htail
    (matrixEnergyK_ratio_nonneg n d) (matrixEnergyS_nonneg d) htn2 htnm one_pos hw
    (nativeLearnerScale_nonneg a b B r ε) (nativeLearnerScale_le_one a b B r ε)
  rwa [nativeEnergyScale]

/-- The raw energy budget of Proposition 7 (the second inequality of its finite form, proved in
Appendix D.4): `∑_i E X_i² ≤ V = L²(C_θ + ρ w_θ)`. The hypotheses are the steps of Appendix D:
the mean-value bound `|X_i| ≤ L|s_i - s_i^gh|` for the link, the pointwise identity
`∑_i s_i² = ‖B_tr θ̂‖² ≤ ‖θ̂‖² ‖B_tr‖²_op`, the exact ghost orthogonality `E[s_i s_i^gh] = 0`,
the ghost second moment `E (s_i^gh)² ≤ E‖θ̂‖²/d` (diagonal covariance bounded by `I_d/d`), the
Lemma 9 tail for the training matrix and `E‖θ̂‖² ≤ w_θ`. -/
theorem native_raw_energy_budget {n d : ℕ} {a b B r ε L : ℝ} {μ : Measure Ω}
    [IsProbabilityMeasure μ] (tn Bop : Ω → ℝ) (X sTr sGh : Ω → Fin n → ℝ)
    (htn : ∀ᵐ ω ∂μ, 0 ≤ tn ω ∧ tn ω ≤ 1) (htnm : AEMeasurable (fun ω => tn ω ^ 2) μ)
    (hBop0 : ∀ᵐ ω ∂μ, 0 ≤ Bop ω) (hBopm : AEMeasurable Bop μ)
    (htail : ∀ u : ℝ, 0 ≤ u →
      (μ {ω | matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u < Bop ω}).toReal
        ≤ Real.exp (-u))
    (hw : (∫ ω, tn ω ^ 2 ∂μ) ≤ nativeLearnerScale a b B r ε)
    (hX : ∀ᵐ ω ∂μ, ∀ i, |X ω i| ≤ L * |sTr ω i - sGh ω i|)
    (hXint : ∀ i, Integrable (fun ω => X ω i ^ 2) μ)
    (hsL : ∀ i, MemLp (fun ω => sTr ω i) 2 μ) (hgL : ∀ i, MemLp (fun ω => sGh ω i) 2 μ)
    (hsq : ∀ᵐ ω ∂μ, (∑ i, sTr ω i ^ 2) ≤ tn ω ^ 2 * Bop ω)
    (hcross : ∀ i, (∫ ω, sTr ω i * sGh ω i ∂μ) = 0)
    (hghost : ∀ i, (∫ ω, sGh ω i ^ 2 ∂μ) ≤ (1 / (d : ℝ)) * ∫ ω, tn ω ^ 2 ∂μ) :
    (∑ i, ∫ ω, X ω i ^ 2 ∂μ) ≤ nativeEnergyBudget a b B r ε L n d := by
  have htn2 : ∀ᵐ ω ∂μ, 0 ≤ tn ω ^ 2 ∧ tn ω ^ 2 ≤ 1 := by
    filter_upwards [htn] with ω hω
    exact ⟨sq_nonneg _, by nlinarith [hω.1, hω.2]⟩
  have hprod : Integrable (fun ω => Bop ω * tn ω ^ 2) μ :=
    integrable_mul_of_exponential_tail μ Bop (fun ω => tn ω ^ 2) hBop0 hBopm
      (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) 1 (matrixEnergyK_ratio_nonneg n d)
      (matrixEnergyS_nonneg d) htail htn2 htnm
  have hsgint : ∀ i, Integrable (fun ω => sTr ω i * sGh ω i) μ := by
    intro i
    have hb : Integrable (fun ω => (sTr ω i ^ 2 + sGh ω i ^ 2) / 2) μ :=
      ((hsL i).integrable_sq.add (hgL i).integrable_sq).div_const 2
    refine Integrable.mono' hb
      ((hsL i).aestronglyMeasurable.mul (hgL i).aestronglyMeasurable) ?_
    filter_upwards with ω
    rw [Real.norm_eq_abs, abs_mul]
    nlinarith [sq_nonneg (|sTr ω i| - |sGh ω i|), abs_nonneg (sTr ω i), abs_nonneg (sGh ω i),
      sq_abs (sTr ω i), sq_abs (sGh ω i)]
  have hdiff : ∀ i, (∫ ω, (sTr ω i - sGh ω i) ^ 2 ∂μ)
      = (∫ ω, sTr ω i ^ 2 ∂μ) + ∫ ω, sGh ω i ^ 2 ∂μ := by
    intro i
    have hpt : (∫ ω, (sTr ω i - sGh ω i) ^ 2 ∂μ)
        = ∫ ω, (sTr ω i ^ 2 - 2 * (sTr ω i * sGh ω i) + sGh ω i ^ 2) ∂μ :=
      integral_congr_ae (Filter.Eventually.of_forall fun ω => by ring)
    have h1 : Integrable (fun ω => sTr ω i ^ 2 - 2 * (sTr ω i * sGh ω i)) μ :=
      (hsL i).integrable_sq.sub ((hsgint i).const_mul 2)
    rw [hpt, integral_add h1 (hgL i).integrable_sq,
      integral_sub (hsL i).integrable_sq ((hsgint i).const_mul 2), integral_const_mul, hcross i]
    ring
  have hstep : ∀ i, (∫ ω, X ω i ^ 2 ∂μ)
      ≤ L ^ 2 * ((∫ ω, sTr ω i ^ 2 ∂μ) + ∫ ω, sGh ω i ^ 2 ∂μ) := by
    intro i
    have hsub : MemLp (fun ω => sTr ω i - sGh ω i) 2 μ := (hsL i).sub (hgL i)
    have hmono : (∫ ω, X ω i ^ 2 ∂μ) ≤ ∫ ω, L ^ 2 * (sTr ω i - sGh ω i) ^ 2 ∂μ := by
      refine integral_mono_ae (hXint i) (hsub.integrable_sq.const_mul _) ?_
      filter_upwards [hX] with ω hω
      have h := hω i
      nlinarith [sq_abs (X ω i), abs_nonneg (X ω i), abs_nonneg (sTr ω i - sGh ω i),
        sq_abs (sTr ω i - sGh ω i), sq_nonneg L, h]
    rw [integral_const_mul, hdiff i] at hmono
    exact hmono
  have hsum : (∑ i, ∫ ω, X ω i ^ 2 ∂μ)
      ≤ L ^ 2 * ((∑ i, ∫ ω, sTr ω i ^ 2 ∂μ) + ∑ i, ∫ ω, sGh ω i ^ 2 ∂μ) := by
    have h := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
    calc (∑ i, ∫ ω, X ω i ^ 2 ∂μ)
        ≤ ∑ i, L ^ 2 * ((∫ ω, sTr ω i ^ 2 ∂μ) + ∫ ω, sGh ω i ^ 2 ∂μ) := h
      _ = L ^ 2 * ((∑ i, ∫ ω, sTr ω i ^ 2 ∂μ) + ∑ i, ∫ ω, sGh ω i ^ 2 ∂μ) := by
          rw [← Finset.mul_sum, Finset.sum_add_distrib]
  have htrain : (∑ i, ∫ ω, sTr ω i ^ 2 ∂μ) ≤ nativeEnergyScale a b B r ε n d := by
    have hswap : (∑ i, ∫ ω, sTr ω i ^ 2 ∂μ) = ∫ ω, ∑ i, sTr ω i ^ 2 ∂μ :=
      (integral_finsetSum _ fun i _ => (hsL i).integrable_sq).symm
    have hle : (∫ ω, ∑ i, sTr ω i ^ 2 ∂μ) ≤ ∫ ω, Bop ω * tn ω ^ 2 ∂μ := by
      refine integral_mono_ae
        (integrable_finset_sum _ fun i _ => (hsL i).integrable_sq) hprod ?_
      filter_upwards [hsq] with ω hω
      calc (∑ i, sTr ω i ^ 2) ≤ tn ω ^ 2 * Bop ω := hω
        _ = Bop ω * tn ω ^ 2 := by ring
    rw [hswap]
    exact le_trans hle
      (native_weighted_energy_le tn Bop htn htnm hBop0 hBopm htail hw)
  have hghostsum : (∑ i, ∫ ω, sGh ω i ^ 2 ∂μ)
      ≤ ((n : ℝ) / d) * nativeLearnerScale a b B r ε := by
    have h : (∑ i, ∫ ω, sGh ω i ^ 2 ∂μ)
        ≤ ∑ _i : Fin n, (1 / (d : ℝ)) * ∫ ω, tn ω ^ 2 ∂μ :=
      Finset.sum_le_sum fun i _ => hghost i
    have hcard : (∑ _i : Fin n, (1 / (d : ℝ)) * ∫ ω, tn ω ^ 2 ∂μ)
        = ((n : ℝ) / d) * ∫ ω, tn ω ^ 2 ∂μ := by
      rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
      ring
    rw [hcard] at h
    refine le_trans h ?_
    exact mul_le_mul_of_nonneg_left hw (by positivity)
  have hL2 : (0 : ℝ) ≤ L ^ 2 := sq_nonneg L
  calc (∑ i, ∫ ω, X ω i ^ 2 ∂μ)
      ≤ L ^ 2 * ((∑ i, ∫ ω, sTr ω i ^ 2 ∂μ) + ∑ i, ∫ ω, sGh ω i ^ 2 ∂μ) := hsum
    _ ≤ L ^ 2 * (nativeEnergyScale a b B r ε n d
        + ((n : ℝ) / d) * nativeLearnerScale a b B r ε) :=
        mul_le_mul_of_nonneg_left (add_le_add htrain hghostsum) hL2
    _ = nativeEnergyBudget a b B r ε L n d := by rw [nativeEnergyBudget]

/-- The nonlinear residual budget of Proposition 7 (the third inequality of its finite form,
proved in Appendix D.5): `E_p‖X - a_p(Z̃)‖² ≤ D = (L+H)² T̄₄(w; 2K, 2s)` at every `p`, from
the pointwise residual bound of `sum_sq_residual_le`, the Lemma 9 pair-matrix tail and Lemma 10
with cap `A = 4` (`‖θ̂ - θ_p^*‖ ≤ 2` because both parameters lie in the unit ball). -/
theorem native_residual_budget {n d : ℕ} {a r ε L H : ℝ} {μ : Measure Ω}
    [IsProbabilityMeasure μ] (Res Cop er : Ω → ℝ)
    (hres : ∀ᵐ ω ∂μ, Res ω ≤ (L + H) ^ 2 * (Cop ω * er ω ^ 2))
    (hResint : Integrable Res μ) (hLH : 0 ≤ L + H)
    (hCop0 : ∀ᵐ ω ∂μ, 0 ≤ Cop ω) (hCopm : AEMeasurable Cop μ)
    (htail : ∀ u : ℝ, 0 ≤ u →
      (μ {ω | 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d * u < Cop ω}).toReal
        ≤ Real.exp (-u))
    (her : ∀ᵐ ω ∂μ, 0 ≤ er ω ∧ er ω ≤ 2) (herm : AEMeasurable (fun ω => er ω ^ 2) μ)
    (hew : (∫ ω, er ω ^ 2 ∂μ) ≤ nativeErrorScale a r ε)
    (hw0 : 0 ≤ nativeErrorScale a r ε) :
    (∫ ω, Res ω ∂μ) ≤ nativeResidualBudget a r ε L H n d := by
  have hK0 : (0 : ℝ) ≤ 2 * matrixEnergyK ((n : ℝ) / d) := by
    have := matrixEnergyK_ratio_nonneg n d; linarith
  have hs0 : (0 : ℝ) ≤ 2 * matrixEnergyS d := by
    have := matrixEnergyS_nonneg d; linarith
  have her2 : ∀ᵐ ω ∂μ, 0 ≤ er ω ^ 2 ∧ er ω ^ 2 ≤ 4 := by
    filter_upwards [her] with ω hω
    exact ⟨sq_nonneg _, by nlinarith [hω.1, hω.2]⟩
  have hprod : Integrable (fun ω => Cop ω * er ω ^ 2) μ :=
    integrable_mul_of_exponential_tail μ Cop (fun ω => er ω ^ 2) hCop0 hCopm
      (2 * matrixEnergyK ((n : ℝ) / d)) (2 * matrixEnergyS d) 4 hK0 hs0 htail her2 herm
  have hlem := weighted_tail_bound μ Cop (fun ω => er ω ^ 2) 4 (nativeErrorScale a r ε)
    (2 * matrixEnergyK ((n : ℝ) / d)) (2 * matrixEnergyS d) hCop0 hCopm htail hK0 hs0
    her2 herm (by norm_num) hew hw0 (nativeErrorScale_le_four a r ε)
  have hmono : (∫ ω, Res ω ∂μ) ≤ (L + H) ^ 2 * ∫ ω, Cop ω * er ω ^ 2 ∂μ := by
    have h := integral_mono_ae hResint (hprod.const_mul ((L + H) ^ 2)) hres
    rwa [integral_const_mul] at h
  calc (∫ ω, Res ω ∂μ)
      ≤ (L + H) ^ 2 * ∫ ω, Cop ω * er ω ^ 2 ∂μ := hmono
    _ ≤ (L + H) ^ 2 * weightedTailBound 4 (nativeErrorScale a r ε)
        (2 * matrixEnergyK ((n : ℝ) / d)) (2 * matrixEnergyS d) :=
        mul_le_mul_of_nonneg_left hlem (sq_nonneg _)
    _ = nativeResidualBudget a r ε L H n d := by rw [nativeResidualBudget]

end Budgets

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeBudgetsLocal.lean <==
import LossOnlyTraceability.NativeBudgetsAssembly
import LossOnlyTraceability.MainTheoremLocalMeasurability

/-! Proposition 7 under Assumption 2 as stated.

The globally measurable link and regularizer used by `finite_native_budgets_unconditional` are
chosen internally.  Equality on the unit margin and parameter balls transports the accuracy
premise, both prior-averaged moment budgets, and the pointwise residual budget back to the
given link and regularizer. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR]
  (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- Links agreeing on `[-1,1]` give the same release of a proper learner almost surely under every
supported product law. -/
theorem nativeBudgetsLocal_release_eq {φ ψ : ℝ → ℝ}
    (hd : 0 < d) (heq : ∀ t ∈ Set.Icc (-1 : ℝ) 1, φ t = ψ t)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    ∀ᵐ ω ∂(superMeasure n (signProductLaw d p) μR μG), ∀ i,
      nativeLossRelease φ A ω i = nativeLossRelease ψ A ω i := by
  haveI := isProbabilityMeasure_signProductLaw hp
  filter_upwards [superPoint_norm_le_one (n := n) (signProductLaw d p) μR μG
    ((isSignProductLaw_signProductLaw hp).norm_le_one hd)] with ω hω
  intro i
  have hθ : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
  unfold nativeLossRelease
  rw [heq _ (native_margin_mem_Icc hθ (hω true i)),
    heq _ (native_margin_mem_Icc hθ (hω false i))]

/-- Links agreeing on `[-1,1]` give the same population reference at every proper comparison
parameter, almost surely under every supported product law. -/
theorem nativeBudgetsLocal_reference_eq {φ ψ : ℝ → ℝ}
    (hd : 0 < d) (heq : ∀ t ∈ Set.Icc (-1 : ℝ) 1, φ t = ψ t)
    {p : Fin d → ℝ} (hp : p ∈ productCube d)
    (θ : EuclideanSpace ℝ (Fin d)) (hθ : ‖θ‖ ≤ 1) :
    ∀ᵐ ω ∂(superMeasure n (signProductLaw d p) μR μG), ∀ i,
      nativePopulationReference φ θ ω i = nativePopulationReference ψ θ ω i := by
  haveI := isProbabilityMeasure_signProductLaw hp
  filter_upwards [superPoint_norm_le_one (n := n) (signProductLaw d p) μR μG
    ((isSignProductLaw_signProductLaw hp).norm_le_one hd)] with ω hω
  intro i
  unfold nativePopulationReference
  rw [heq _ (native_margin_mem_Icc hθ (hω true i)),
    heq _ (native_margin_mem_Icc hθ (hω false i))]

/-- **Proposition 7 under Assumption 2 as stated.**

No ambient measurability hypotheses on `φ` or `g` are required.  The three conclusions are
exactly the signed, energy, and residual budgets of `finite_native_budgets_unconditional`, with
the given link `φ` in both the learner release and the population reference and with the
population objective of `φ` and `g` in the residual clause. -/
theorem finite_native_budgets_local (hd : 0 < d)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H)
    (hg : NativeRegularizerClass g a B r Lg) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε) :
    (nativeSignedBudget a b B r ε H n d
        ≤ ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
          ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior (nativeKappa b B r ε) d)) ∧
      ((∫ p, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior (nativeKappa b B r ε) d))
        ≤ nativeEnergyBudget a b B r ε L n d) ∧
      (∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
        ∀ θs : EuclideanSpace ℝ (Fin d), ‖θs‖ ≤ 1 →
          (∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
            nativePopulationObjective g φ (signProductLaw d p) θs
              ≤ nativePopulationObjective g φ (signProductLaw d p) θ) →
          (∫ ω, ∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2
            ∂(superMeasure n (signProductLaw d p) μR μG))
            ≤ nativeResidualBudget a r ε L H n d) := by
  obtain ⟨ψ, hψcont, hψclass, hψeq⟩ := hφ.exists_measurable_extension
  obtain ⟨g', hg'm, hg'class, hg'eq⟩ := hg.exists_measurable_extension
  have hφlocal : ∀ t ∈ Set.Icc (-1 : ℝ) 1, φ t = ψ t :=
    fun t ht => (hψeq t ht).1.symm
  have hglocal : ∀ x : EuclideanSpace ℝ (Fin d), ‖x‖ ≤ 1 → g x = g' x :=
    fun x hx => (hg'eq x hx).1.symm
  have hAcl : A ∈ nativeAccurateLearners n d μR φ g ε := ⟨hA, hA1, hacc⟩
  have hAcl' : A ∈ nativeAccurateLearners n d μR ψ g' ε :=
    nativeAccurateLearners_mono_local_representatives μR hφlocal hglocal hd hAcl
  obtain ⟨hsigned, henergy, hresidual⟩ :=
    finite_native_budgets_unconditional μR μG hd hψclass hψcont.measurable hg'class hg'm
      hε hv0 hv1 A hAcl'.1 hAcl'.2.1 hAcl'.2.2
  have hκ : 0 < nativeKappa b B r ε := by
    have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  have hcube : ∀ᵐ p ∂(prior (nativeKappa b B r ε) d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact fun k => ⟨(hp k).1.le, (hp k).2.le⟩
  have hsigned_eq :
      (∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
          ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior (nativeKappa b B r ε) d)) =
        ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease ψ A ω i
          ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior (nativeKappa b B r ε) d) := by
    apply integral_congr_ae
    filter_upwards [hcube] with p hp
    apply Finset.sum_congr rfl
    intro i hi
    apply integral_congr_ae
    filter_upwards [nativeBudgetsLocal_release_eq μR μG hd hφlocal A hA1 hp] with ω hω
    rw [hω i]
  have henergy_eq :
      (∫ p, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior (nativeKappa b B r ε) d)) =
        ∫ p, ∑ i, ∫ ω, nativeLossRelease ψ A ω i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior (nativeKappa b B r ε) d) := by
    apply integral_congr_ae
    filter_upwards [hcube] with p hp
    apply Finset.sum_congr rfl
    intro i hi
    apply integral_congr_ae
    filter_upwards [nativeBudgetsLocal_release_eq μR μG hd hφlocal A hA1 hp] with ω hω
    rw [hω i]
  refine ⟨?_, ?_, ?_⟩
  · rw [hsigned_eq]
    exact hsigned
  · rw [henergy_eq]
    exact henergy
  intro p hp θs hθs hmin
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD : ∀ᵐ z ∂(signProductLaw d p), ‖z‖ ≤ 1 :=
    (isSignProductLaw_signProductLaw hp).norm_le_one hd
  have hobj (θ : EuclideanSpace ℝ (Fin d)) (hθ : ‖θ‖ ≤ 1) :
      nativePopulationObjective g φ (signProductLaw d p) θ =
        nativePopulationObjective g' ψ (signProductLaw d p) θ :=
    nativePopulationObjective_eq_of_local_representatives hφlocal hglocal
      (signProductLaw d p) hD hθ
  have hmin' : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g' ψ (signProductLaw d p) θs
        ≤ nativePopulationObjective g' ψ (signProductLaw d p) θ := by
    intro θ hθ
    rw [← hobj θs hθs, ← hobj θ hθ]
    exact hmin θ hθ
  have hres := hresidual p hp θs hθs hmin'
  calc
    (∫ ω, ∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2
        ∂(superMeasure n (signProductLaw d p) μR μG)) =
        ∫ ω, ∑ i, (nativeLossRelease ψ A ω i - nativePopulationReference ψ θs ω i) ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG) := by
            apply integral_congr_ae
            filter_upwards [nativeBudgetsLocal_release_eq μR μG hd hφlocal A hA1 hp,
              nativeBudgetsLocal_reference_eq μR μG hd hφlocal hp θs hθs] with ω hrel href
            apply Finset.sum_congr rfl
            intro i hi
            rw [hrel i, href i]
    _ ≤ nativeResidualBudget a r ε L H n d := hres

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeBudgetsRecipe.lean <==
import LossOnlyTraceability.FairBitCore
import LossOnlyTraceability.MatrixTail
import LossOnlyTraceability.PowerMap
import LossOnlyTraceability.WeightedTail

/-! The finite recipe of Proposition 7 (three moment bounds): the constants
`t₀, β, v, κ, C₀, w, Q, w_θ, C_θ, Q_θ, P_φ, A_φ` and the three budgets `M`, `V`, `D` exactly as
defined in Appendix D (where `Q` is written `w_*` and `D` is written `V_res`), together with the
elementary facts about them and the two `L²` inequalities (Minkowski and Cauchy-Schwarz) used to
assemble the budgets. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-! ### The finite recipe -/

/-- The margin `t₀ = (b/(rB+b))^{1/(r-1)}` of the finite recipe. -/
def nativeMargin (b B r : ℝ) : ℝ := (b / (r * B + b)) ^ (1 / (r - 1))

/-- The calibration slope `β = b t₀ / q` with `q = r/(r-1)`. -/
def nativeSlope (b B r : ℝ) : ℝ := b * nativeMargin b B r / powerDualExponent r

/-- The prior variance `v = (4ε/β)^{2/q}`. -/
def nativePriorVariance (b B r ε : ℝ) : ℝ :=
  (4 * ε / nativeSlope b B r) ^ (2 / powerDualExponent r)

/-- The prior exponent `κ = v⁻¹ - 1`. -/
def nativeKappa (b B r ε : ℝ) : ℝ := (nativePriorVariance b B r ε)⁻¹ - 1

/-- The optimizer constant `C₀ = (b/(2a))^{1/(r-1)}`. -/
def nativeOptimizerConstant (a b r : ℝ) : ℝ := (b / (2 * a)) ^ (1 / (r - 1))

/-- The error scale `w = min{4, (ε/a)^{2/r}}`. -/
def nativeErrorScale (a r ε : ℝ) : ℝ := min 4 ((ε / a) ^ (2 / r))

/-- The optimizer scale `Q = C₀² v^{q-1}`. -/
def nativeOptimizerScale (a b B r ε : ℝ) : ℝ :=
  nativeOptimizerConstant a b r ^ 2 *
    nativePriorVariance b B r ε ^ (powerDualExponent r - 1)

/-- The learner scale `w_θ = min{1, (√w + √Q)²}`. -/
def nativeLearnerScale (a b B r ε : ℝ) : ℝ :=
  min 1 ((Real.sqrt (nativeErrorScale a r ε) +
    Real.sqrt (nativeOptimizerScale a b B r ε)) ^ 2)

/-- The weighted energy `C_θ = T̄₁(w_θ; K, s)` of the finite recipe. -/
def nativeEnergyScale (a b B r ε : ℝ) (n d : ℕ) : ℝ :=
  weightedTailBound 1 (nativeLearnerScale a b B r ε) (matrixEnergyK ((n : ℝ) / d))
    (matrixEnergyS d)

/-- The mixed moment `Q_θ = {√(wv) + C₀ v^{q/2} (1+2/d)^{q/4}}²`. -/
def nativeMixedScale (a b B r ε : ℝ) (d : ℕ) : ℝ :=
  (Real.sqrt (nativeErrorScale a r ε * nativePriorVariance b B r ε) +
    nativeOptimizerConstant a b r *
      nativePriorVariance b B r ε ^ (powerDualExponent r / 2) *
      (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 4)) ^ 2

/-- The population penalty `P_φ = (H t₀²/2){v^q (1+2/d)^{q/2} + v^{q-1}/d}`. -/
def nativePopulationPenalty (b B r ε H : ℝ) (d : ℕ) : ℝ :=
  H * nativeMargin b B r ^ 2 / 2 *
    (nativePriorVariance b B r ε ^ powerDualExponent r *
        (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 2) +
      nativePriorVariance b B r ε ^ (powerDualExponent r - 1) / d)

/-- The calibration level `A_φ = β v^{q/2}(1+1/(dv))^{-q/2} - ε - P_φ`. -/
def nativeAlignment (b B r ε H : ℝ) (d : ℕ) : ℝ :=
  nativeSlope b B r * nativePriorVariance b B r ε ^ (powerDualExponent r / 2) *
      (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε)) ^ (-(powerDualExponent r) / 2) -
    ε - nativePopulationPenalty b B r ε H d

/-- The signed-moment budget `M = κ A_φ - H√(n Q_θ C_θ) - H C_θ/2`. -/
def nativeSignedBudget (a b B r ε H : ℝ) (n d : ℕ) : ℝ :=
  nativeKappa b B r ε * nativeAlignment b B r ε H d -
    H * Real.sqrt ((n : ℝ) * nativeMixedScale a b B r ε d *
      nativeEnergyScale a b B r ε n d) -
    H * nativeEnergyScale a b B r ε n d / 2

/-- The energy budget `V = L²(C_θ + ρ w_θ)` with `ρ = n/d`. -/
def nativeEnergyBudget (a b B r ε L : ℝ) (n d : ℕ) : ℝ :=
  L ^ 2 * (nativeEnergyScale a b B r ε n d +
    ((n : ℝ) / d) * nativeLearnerScale a b B r ε)

/-- The residual budget `D = (L+H)² T̄₄(w; 2K, 2s)`. -/
def nativeResidualBudget (a r ε L H : ℝ) (n d : ℕ) : ℝ :=
  (L + H) ^ 2 * weightedTailBound 4 (nativeErrorScale a r ε)
    (2 * matrixEnergyK ((n : ℝ) / d)) (2 * matrixEnergyS d)

/-! ### Elementary facts about the recipe -/

/-- The tail scale `s = 2/(c d)` is nonnegative. -/
theorem matrixEnergyS_nonneg (d : ℕ) : 0 ≤ matrixEnergyS d := by
  unfold matrixEnergyS
  have := matrixEnergyC_pos
  positivity

/-- The matrix constant `K(n/d)` is nonnegative. -/
theorem matrixEnergyK_ratio_nonneg (n d : ℕ) : 0 ≤ matrixEnergyK ((n : ℝ) / d) :=
  matrixEnergyK_nonneg (by positivity)

/-- The error scale never exceeds its cap `4`. -/
theorem nativeErrorScale_le_four (a r ε : ℝ) : nativeErrorScale a r ε ≤ 4 :=
  min_le_left _ _

/-- The error scale is nonnegative whenever `ε/a ≥ 0`. -/
theorem nativeErrorScale_nonneg {a r ε : ℝ} (h : 0 ≤ ε / a) : 0 ≤ nativeErrorScale a r ε :=
  le_min (by norm_num) (Real.rpow_nonneg h _)

/-- The learner scale never exceeds its cap `1`. -/
theorem nativeLearnerScale_le_one (a b B r ε : ℝ) : nativeLearnerScale a b B r ε ≤ 1 :=
  min_le_left _ _

/-- The learner scale is nonnegative. -/
theorem nativeLearnerScale_nonneg (a b B r ε : ℝ) : 0 ≤ nativeLearnerScale a b B r ε :=
  le_min (by norm_num) (sq_nonneg _)

/-! ### Two `L²` inequalities -/

variable {Ω : Type*} [MeasurableSpace Ω]

/-- Minkowski in `L²`: if `|h| ≤ f + g` almost surely with `f, g` square integrable and the two
energies are at most `A` and `C`, then the energy of `h` is at most `(√A + √C)²`. -/
theorem integral_sq_le_sqrt_add_sq (μ : Measure Ω) (h f g : Ω → ℝ)
    (hhm : MemLp h 2 μ) (hf : MemLp f 2 μ) (hg : MemLp g 2 μ)
    (hle : ∀ᵐ ω ∂μ, |h ω| ≤ f ω + g ω)
    {A C : ℝ} (hA : (∫ ω, f ω ^ 2 ∂μ) ≤ A) (hC : (∫ ω, g ω ^ 2 ∂μ) ≤ C) :
    (∫ ω, h ω ^ 2 ∂μ) ≤ (Real.sqrt A + Real.sqrt C) ^ 2 := by
  have hA0 : 0 ≤ A := le_trans (integral_nonneg fun _ => sq_nonneg _) hA
  have hC0 : 0 ≤ C := le_trans (integral_nonneg fun _ => sq_nonneg _) hC
  have hfg : Integrable (fun ω => f ω * g ω) μ := by
    have hb : Integrable (fun ω => (f ω ^ 2 + g ω ^ 2) / 2) μ :=
      (hf.integrable_sq.add hg.integrable_sq).div_const 2
    refine Integrable.mono' hb (hf.aestronglyMeasurable.mul hg.aestronglyMeasurable) ?_
    filter_upwards with ω
    rw [Real.norm_eq_abs, abs_mul]
    nlinarith [sq_nonneg (|f ω| - |g ω|), abs_nonneg (f ω), abs_nonneg (g ω), sq_abs (f ω),
      sq_abs (g ω)]
  have hstep : (∫ ω, h ω ^ 2 ∂μ) ≤ ∫ ω, (f ω + g ω) ^ 2 ∂μ := by
    refine integral_mono_ae hhm.integrable_sq (hf.add hg).integrable_sq ?_
    filter_upwards [hle] with ω hω
    nlinarith [sq_abs (h ω), abs_nonneg (h ω)]
  have hexp : (∫ ω, (f ω + g ω) ^ 2 ∂μ)
      = (∫ ω, f ω ^ 2 ∂μ) + 2 * (∫ ω, f ω * g ω ∂μ) + ∫ ω, g ω ^ 2 ∂μ := by
    have hpt : (∫ ω, (f ω + g ω) ^ 2 ∂μ)
        = ∫ ω, (f ω ^ 2 + 2 * (f ω * g ω) + g ω ^ 2) ∂μ :=
      integral_congr_ae (Filter.Eventually.of_forall fun ω => by ring)
    have h1 : Integrable (fun ω => f ω ^ 2 + 2 * (f ω * g ω)) μ :=
      hf.integrable_sq.add (hfg.const_mul 2)
    rw [hpt, integral_add h1 hg.integrable_sq, integral_add hf.integrable_sq (hfg.const_mul 2),
      integral_const_mul]
  have hcs : (∫ ω, f ω * g ω ∂μ) ^ 2 ≤ (∫ ω, f ω ^ 2 ∂μ) * ∫ ω, g ω ^ 2 ∂μ :=
    sq_integral_mul_le μ f g hf hg
  have hbound : (∫ ω, f ω * g ω ∂μ) ≤ Real.sqrt A * Real.sqrt C := by
    have hAf : Real.sqrt (∫ ω, f ω ^ 2 ∂μ) ≤ Real.sqrt A := Real.sqrt_le_sqrt hA
    have hCg : Real.sqrt (∫ ω, g ω ^ 2 ∂μ) ≤ Real.sqrt C := Real.sqrt_le_sqrt hC
    have habs : |∫ ω, f ω * g ω ∂μ|
        ≤ Real.sqrt (∫ ω, f ω ^ 2 ∂μ) * Real.sqrt (∫ ω, g ω ^ 2 ∂μ) := by
      rw [← Real.sqrt_mul (integral_nonneg fun _ => sq_nonneg _)]
      rw [show |∫ ω, f ω * g ω ∂μ| = Real.sqrt ((∫ ω, f ω * g ω ∂μ) ^ 2) from
        (Real.sqrt_sq_eq_abs _).symm]
      exact Real.sqrt_le_sqrt hcs
    refine le_trans (le_trans (le_abs_self _) habs) ?_
    exact mul_le_mul hAf hCg (Real.sqrt_nonneg _) (Real.sqrt_nonneg _)
  have hsqA : Real.sqrt A ^ 2 = A := Real.sq_sqrt hA0
  have hsqC : Real.sqrt C ^ 2 = C := Real.sq_sqrt hC0
  nlinarith [hstep, hexp, hA, hC, hbound]

/-- Cauchy-Schwarz in the form used for the localized cross term: if `|Y| ≤ cn · F · G` almost
surely with `cn ≥ 0`, and the energies of `F` and `G` are at most `Qb` and `Cb`, then
`E |Y| ≤ cn √Qb √Cb`. -/
theorem integral_abs_le_mul_sqrt_mul_sqrt (μ : Measure Ω) (Y F G : Ω → ℝ)
    (hY : Integrable Y μ) (hF : MemLp F 2 μ) (hG : MemLp G 2 μ)
    {cn : ℝ} (hcn : 0 ≤ cn) (hpt : ∀ᵐ ω ∂μ, |Y ω| ≤ cn * (F ω * G ω))
    {Qb Cb : ℝ} (hQ : (∫ ω, F ω ^ 2 ∂μ) ≤ Qb) (hC : (∫ ω, G ω ^ 2 ∂μ) ≤ Cb) :
    (∫ ω, |Y ω| ∂μ) ≤ cn * (Real.sqrt Qb * Real.sqrt Cb) := by
  have hFG : Integrable (fun ω => F ω * G ω) μ := by
    have hb : Integrable (fun ω => (F ω ^ 2 + G ω ^ 2) / 2) μ :=
      (hF.integrable_sq.add hG.integrable_sq).div_const 2
    refine Integrable.mono' hb (hF.aestronglyMeasurable.mul hG.aestronglyMeasurable) ?_
    filter_upwards with ω
    rw [Real.norm_eq_abs, abs_mul]
    nlinarith [sq_nonneg (|F ω| - |G ω|), abs_nonneg (F ω), abs_nonneg (G ω), sq_abs (F ω),
      sq_abs (G ω)]
  have hstep : (∫ ω, |Y ω| ∂μ) ≤ ∫ ω, cn * (F ω * G ω) ∂μ :=
    integral_mono_ae hY.abs (hFG.const_mul cn) hpt
  rw [integral_const_mul] at hstep
  refine le_trans hstep ?_
  refine mul_le_mul_of_nonneg_left ?_ hcn
  have hcs : (∫ ω, F ω * G ω ∂μ) ^ 2 ≤ (∫ ω, F ω ^ 2 ∂μ) * ∫ ω, G ω ^ 2 ∂μ :=
    sq_integral_mul_le μ F G hF hG
  have habs : |∫ ω, F ω * G ω ∂μ|
      ≤ Real.sqrt (∫ ω, F ω ^ 2 ∂μ) * Real.sqrt (∫ ω, G ω ^ 2 ∂μ) := by
    rw [← Real.sqrt_mul (integral_nonneg fun _ => sq_nonneg _)]
    rw [show |∫ ω, F ω * G ω ∂μ| = Real.sqrt ((∫ ω, F ω * G ω ∂μ) ^ 2) from
      (Real.sqrt_sq_eq_abs _).symm]
    exact Real.sqrt_le_sqrt hcs
  refine le_trans (le_trans (le_abs_self _) habs) ?_
  exact mul_le_mul (Real.sqrt_le_sqrt hQ) (Real.sqrt_le_sqrt hC) (Real.sqrt_nonneg _)
    (Real.sqrt_nonneg _)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeBudgetsSigned.lean <==
import LossOnlyTraceability.NativeBudgetsEnergy

/-! The signed-moment budget `M` of Proposition 7: the descent inequality for the link,
the shifted-derivative bound `|u'(t)| ≤ H|t|`, the localization bounds `E‖θ̂‖² ≤ w_θ` and
`E[‖θ̂‖²‖μ_p‖²] ≤ Q_θ` of Appendix D.2, the localized cross term
`E|m ∑_i s_i| ≤ √(n Q_θ C_θ)`, and their combination with fingerprinting (Lemma 8) and the
population calibration into `E_Π ∑_i E_p[σ_i X_i] ≥ M`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-! ### Scalar facts about the link -/

/-- The descent inequality for a `C¹` link whose derivative is `H`-Lipschitz on `[-1,1]`:
`φ y ≤ φ x + φ'(x)(y - x) + H (y - x)²/2` for `x, y ∈ [-1,1]`. -/
theorem native_descent_bound {φ dφ : ℝ → ℝ} {H x y : ℝ}
    (hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (dφ t) t)
    (hcont : ContinuousOn dφ (Set.Icc (-1 : ℝ) 1))
    (hHb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, ∀ u ∈ Set.Icc (-1 : ℝ) 1, |dφ t - dφ u| ≤ H * |t - u|)
    (hH0 : 0 ≤ H) (hx : x ∈ Set.Icc (-1 : ℝ) 1) (hy : y ∈ Set.Icc (-1 : ℝ) 1) :
    φ y ≤ φ x + dφ x * (y - x) + H * (y - x) ^ 2 / 2 := by
  set g : ℝ := y - x with hg
  have hmem : ∀ t ∈ Set.Icc (0 : ℝ) 1, x + t * g ∈ Set.Icc (-1 : ℝ) 1 := by
    intro t ht
    rw [Set.mem_Icc]
    obtain ⟨hx1, hx2⟩ := hx
    obtain ⟨hy1, hy2⟩ := hy
    constructor <;> [nlinarith [ht.1, ht.2]; nlinarith [ht.1, ht.2]]
  set psi : ℝ → ℝ := fun t => φ (x + t * g) with hpsi
  set dpsi : ℝ → ℝ := fun t => dφ (x + t * g) * g with hdpsi
  have huIcc : Set.uIcc (0 : ℝ) 1 = Set.Icc (0 : ℝ) 1 := Set.uIcc_of_le (by norm_num)
  have hderivpsi : ∀ t ∈ Set.uIcc (0 : ℝ) 1, HasDerivAt psi (dpsi t) t := by
    intro t ht
    rw [huIcc] at ht
    have h1 : HasDerivAt (fun u : ℝ => x + u * g) g t := by
      simpa using ((hasDerivAt_id t).mul_const g).const_add x
    exact (hderiv _ (hmem t ht)).comp t h1
  have hc1 : ContinuousOn (fun u : ℝ => x + u * g) (Set.Icc (0 : ℝ) 1) := by fun_prop
  have hcontdpsi : ContinuousOn dpsi (Set.Icc (0 : ℝ) 1) :=
    (hcont.comp hc1 fun t ht => hmem t ht).mul continuousOn_const
  have hint : IntervalIntegrable dpsi MeasureTheory.volume 0 1 := by
    refine ContinuousOn.intervalIntegrable ?_
    rw [huIcc]
    exact hcontdpsi
  have hFTC : (∫ t in (0 : ℝ)..1, dpsi t) = psi 1 - psi 0 :=
    intervalIntegral.integral_eq_sub_of_hasDerivAt hderivpsi hint
  have hpsi10 : psi 1 - psi 0 = φ y - φ x := by
    simp [hpsi, hg]
  have hbd : ∀ t ∈ Set.Icc (0 : ℝ) 1, dpsi t ≤ dφ x * g + H * g ^ 2 * t := by
    intro t ht
    have hxt : x + t * g ∈ Set.Icc (-1 : ℝ) 1 := hmem t ht
    have hlip : |dφ (x + t * g) - dφ x| ≤ H * |x + t * g - x| := hHb _ hxt _ hx
    have habs : |x + t * g - x| = t * |g| := by
      have : x + t * g - x = t * g := by ring
      rw [this, abs_mul, abs_of_nonneg ht.1]
    rw [habs] at hlip
    have hle : dφ (x + t * g) * g - dφ x * g ≤ H * t * |g| * |g| := by
      have hstep : |(dφ (x + t * g) - dφ x) * g| ≤ (H * (t * |g|)) * |g| := by
        rw [abs_mul]
        refine mul_le_mul_of_nonneg_right hlip (abs_nonneg _)
      have := le_trans (le_abs_self ((dφ (x + t * g) - dφ x) * g)) hstep
      nlinarith [this]
    have hgg : |g| * |g| = g ^ 2 := by
      rw [← abs_mul, abs_of_nonneg (mul_self_nonneg g)]
      ring
    have hle2 : dφ (x + t * g) * g - dφ x * g ≤ H * g ^ 2 * t := by
      have h1 : H * t * |g| * |g| = H * g ^ 2 * t := by
        rw [← hgg]; ring
      linarith [hle, h1.le, h1.ge]
    simp only [hdpsi]
    linarith [hle2]
  have hmono : (∫ t in (0 : ℝ)..1, dpsi t)
      ≤ ∫ t in (0 : ℝ)..1, (dφ x * g + H * g ^ 2 * t) := by
    refine intervalIntegral.integral_mono_on (by norm_num) hint ?_ hbd
    exact (by fun_prop : Continuous fun t : ℝ => dφ x * g + H * g ^ 2 * t).intervalIntegrable 0 1
  have hcalc : (∫ t in (0 : ℝ)..1, (dφ x * g + H * g ^ 2 * t))
      = dφ x * g + H * g ^ 2 / 2 := by
    have hii : IntervalIntegrable (fun t : ℝ => t * (H * g ^ 2)) MeasureTheory.volume 0 1 :=
      (by fun_prop : Continuous fun t : ℝ => t * (H * g ^ 2)).intervalIntegrable 0 1
    have hrw : (fun t : ℝ => dφ x * g + H * g ^ 2 * t)
        = fun t : ℝ => dφ x * g + t * (H * g ^ 2) := by
      funext t; ring
    rw [hrw, intervalIntegral.integral_add intervalIntegrable_const hii,
      intervalIntegral.integral_const, intervalIntegral.integral_mul_const, integral_id]
    norm_num
    ring
  rw [hFTC, hpsi10, hcalc] at hmono
  linarith [hmono]

/-- The shifted derivative `u'(t) = φ'(t) + b` of the curved part `u` of the link (Section 5.3)
vanishes at zero and is `H`-Lipschitz, so `|u'(t)| ≤ H |t|` on `[-1,1]`. -/
theorem abs_shifted_deriv_le {dφ : ℝ → ℝ} {H b t : ℝ}
    (hHb : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ u ∈ Set.Icc (-1 : ℝ) 1, |dφ x - dφ u| ≤ H * |x - u|)
    (hzero : dφ 0 = -b) (ht : t ∈ Set.Icc (-1 : ℝ) 1) :
    |dφ t + b| ≤ H * |t| := by
  have h0 : (0 : ℝ) ∈ Set.Icc (-1 : ℝ) 1 := by
    rw [Set.mem_Icc]; norm_num
  have h := hHb t ht 0 h0
  rw [hzero, sub_neg_eq_add, sub_zero] at h
  exact h

/-- `√(x^α) = x^(α/2)` for `x ≥ 0`, used to identify the second summand of `Q_θ`. -/
theorem sqrt_rpow_eq_rpow_half {x α : ℝ} (hx : 0 ≤ x) :
    Real.sqrt (x ^ α) = x ^ (α / 2) := by
  rw [Real.sqrt_eq_rpow, ← Real.rpow_mul hx]
  congr 1
  ring

/-! ### Localization -/

section Localization

variable {Ω : Type*} [MeasurableSpace Ω]

/-- The learner-norm bound `E_Π‖θ̂‖² ≤ w_θ` of Appendix D.2: Minkowski applied to
`‖θ̂‖ ≤ ‖θ̂ - θ_p^*‖ + ‖θ_p^*‖` with the pointwise error bound `E_p‖θ̂ - θ_p^*‖² ≤ w`, the
optimizer bound `‖θ_p^*‖ ≤ C₀‖μ_p‖^{q-1}` and the prior moment `E‖μ_p‖^{2(q-1)} ≤ v^{q-1}`; the
cap at one uses properness. -/
theorem native_learner_norm_le {a b B r ε : ℝ} {μ : Measure Ω} [IsProbabilityMeasure μ]
    (tn en ts mu2q : Ω → ℝ)
    (htn : ∀ᵐ ω ∂μ, 0 ≤ tn ω ∧ tn ω ≤ 1) (htnL : MemLp tn 2 μ)
    (henL : MemLp en 2 μ) (htsL : MemLp ts 2 μ)
    (hle : ∀ᵐ ω ∂μ, tn ω ≤ en ω + ts ω)
    (hen : (∫ ω, en ω ^ 2 ∂μ) ≤ nativeErrorScale a r ε)
    (hts : ∀ᵐ ω ∂μ, ts ω ^ 2 ≤ nativeOptimizerConstant a b r ^ 2 * mu2q ω)
    (hmuint : Integrable mu2q μ)
    (hmu : (∫ ω, mu2q ω ∂μ) ≤ nativePriorVariance b B r ε ^ (powerDualExponent r - 1)) :
    (∫ ω, tn ω ^ 2 ∂μ) ≤ nativeLearnerScale a b B r ε := by
  have hts2 : (∫ ω, ts ω ^ 2 ∂μ) ≤ nativeOptimizerScale a b B r ε := by
    have hmono : (∫ ω, ts ω ^ 2 ∂μ)
        ≤ ∫ ω, nativeOptimizerConstant a b r ^ 2 * mu2q ω ∂μ :=
      integral_mono_ae htsL.integrable_sq (hmuint.const_mul _) hts
    rw [integral_const_mul] at hmono
    refine le_trans hmono ?_
    rw [nativeOptimizerScale]
    exact mul_le_mul_of_nonneg_left hmu (sq_nonneg _)
  have habs : ∀ᵐ ω ∂μ, |tn ω| ≤ en ω + ts ω := by
    filter_upwards [htn, hle] with ω h1 h2
    rw [abs_of_nonneg h1.1]
    exact h2
  have hmink := integral_sq_le_sqrt_add_sq μ tn en ts htnL henL htsL habs hen hts2
  have hone : (∫ ω, tn ω ^ 2 ∂μ) ≤ 1 := by
    have hmono : (∫ ω, tn ω ^ 2 ∂μ) ≤ ∫ _ω, (1 : ℝ) ∂μ := by
      refine integral_mono_ae htnL.integrable_sq (integrable_const 1) ?_
      filter_upwards [htn] with ω hω
      nlinarith [hω.1, hω.2]
    simpa using hmono
  rw [nativeLearnerScale]
  exact le_min hone hmink

/-- The mixed moment `E_Π[‖θ̂‖²‖μ_p‖²] ≤ Q_θ` (Appendix D.2): Minkowski applied to
`‖θ̂‖‖μ_p‖ ≤ ‖θ̂ - θ_p^*‖‖μ_p‖ + C₀‖μ_p‖^q`, with the pointwise-in-`p` error bound giving
`E[‖θ̂-θ_p^*‖²‖μ_p‖²] ≤ w v` and the prior moment `E‖μ_p‖^{2q} ≤ v^q(1+2/d)^{q/2}`. -/
theorem native_mixed_moment_le {a b B r ε : ℝ} {d : ℕ} {μ : Measure Ω} [IsProbabilityMeasure μ]
    (F enu tsu muqq : Ω → ℝ)
    (hFL : MemLp F 2 μ) (henuL : MemLp enu 2 μ) (htsuL : MemLp tsu 2 μ)
    (hle : ∀ᵐ ω ∂μ, |F ω| ≤ enu ω + tsu ω)
    (henu : (∫ ω, enu ω ^ 2 ∂μ)
      ≤ nativeErrorScale a r ε * nativePriorVariance b B r ε)
    (hC00 : 0 ≤ nativeOptimizerConstant a b r) (hv0 : 0 ≤ nativePriorVariance b B r ε)
    (hd0 : (0 : ℝ) ≤ 1 + 2 / (d : ℝ))
    (htsu : ∀ᵐ ω ∂μ, tsu ω ^ 2 ≤ nativeOptimizerConstant a b r ^ 2 * muqq ω)
    (hmuint : Integrable muqq μ)
    (hmu : (∫ ω, muqq ω ∂μ) ≤ nativePriorVariance b B r ε ^ powerDualExponent r
      * (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 2)) :
    (∫ ω, F ω ^ 2 ∂μ) ≤ nativeMixedScale a b B r ε d := by
  set q : ℝ := powerDualExponent r with hq
  set v : ℝ := nativePriorVariance b B r ε with hv
  set C₀ : ℝ := nativeOptimizerConstant a b r with hC0
  have hts2 : (∫ ω, tsu ω ^ 2 ∂μ) ≤ C₀ ^ 2 * (v ^ q * (1 + 2 / (d : ℝ)) ^ (q / 2)) := by
    have hmono : (∫ ω, tsu ω ^ 2 ∂μ) ≤ ∫ ω, C₀ ^ 2 * muqq ω ∂μ :=
      integral_mono_ae htsuL.integrable_sq (hmuint.const_mul _) htsu
    rw [integral_const_mul] at hmono
    exact le_trans hmono (mul_le_mul_of_nonneg_left hmu (sq_nonneg _))
  have hmink := integral_sq_le_sqrt_add_sq μ F enu tsu hFL henuL htsuL hle henu hts2
  have hsplit : Real.sqrt (C₀ ^ 2 * (v ^ q * (1 + 2 / (d : ℝ)) ^ (q / 2)))
      = C₀ * (v ^ (q / 2) * (1 + 2 / (d : ℝ)) ^ (q / 4)) := by
    rw [Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq hC00,
      Real.sqrt_mul (Real.rpow_nonneg hv0 _), sqrt_rpow_eq_rpow_half hv0,
      sqrt_rpow_eq_rpow_half hd0]
    have hqq : q / 2 / 2 = q / 4 := by ring
    rw [hqq]
  rw [hsplit] at hmink
  refine le_trans hmink (le_of_eq ?_)
  rw [nativeMixedScale]
  ring

end Localization

/-! ### The localized cross term and the signed-moment budget -/

section Signed

variable {Ω : Type*} [MeasurableSpace Ω]

/-- The localized cross term of Appendix D.3:
`E_Π|u'(m) ∑_i s_i| ≤ H √(n Q_θ C_θ)`, from `|u'(m)| ≤ H|m| ≤ H‖θ̂‖‖μ_p‖`, the pointwise bound
`|∑_i s_i| ≤ √n ‖θ̂‖‖B_tr‖_op`, and Cauchy-Schwarz with one factor `‖θ̂‖` in each expectation. -/
theorem native_cross_term_le {a b B r ε H : ℝ} {n d : ℕ} {μ : Measure Ω}
    [IsProbabilityMeasure μ] (Y Fm Gm : Ω → ℝ) (hYint : Integrable Y μ)
    (hFL : MemLp Fm 2 μ) (hGL : MemLp Gm 2 μ) (hH0 : 0 ≤ H)
    (hpt : ∀ᵐ ω ∂μ, |Y ω| ≤ H * Real.sqrt (n : ℝ) * (Fm ω * Gm ω))
    (hQ : (∫ ω, Fm ω ^ 2 ∂μ) ≤ nativeMixedScale a b B r ε d)
    (hC : (∫ ω, Gm ω ^ 2 ∂μ) ≤ nativeEnergyScale a b B r ε n d)
    (hQ0 : 0 ≤ nativeMixedScale a b B r ε d)
    (hC0 : 0 ≤ nativeEnergyScale a b B r ε n d) :
    (∫ ω, |Y ω| ∂μ)
      ≤ H * Real.sqrt ((n : ℝ) * nativeMixedScale a b B r ε d
        * nativeEnergyScale a b B r ε n d) := by
  have hcn : 0 ≤ H * Real.sqrt (n : ℝ) := by positivity
  have h := integral_abs_le_mul_sqrt_mul_sqrt μ Y Fm Gm hYint hFL hGL hcn hpt hQ hC
  refine le_trans h (le_of_eq ?_)
  rw [Real.sqrt_mul (by positivity : (0 : ℝ) ≤ (n : ℝ) * nativeMixedScale a b B r ε d),
    Real.sqrt_mul (by positivity : (0 : ℝ) ≤ (n : ℝ))]
  ring

/-- The signed-moment budget of Proposition 7 (the first inequality of its finite form, proved
in Appendix D.3): `E_Π ∑_i E_p[σ_i X_i] ≥ M`. The hypotheses are the steps of Appendix D: the
release identity `Δ_i = φ(⟪θ̂, Z^gh_i⟫) - φ(m + s_i)`, the conditional ghost Jensen inequality
`E u(⟪θ̂, Z^gh_i⟫) ≥ E u(m)` and the ghost centering `E⟪θ̂, Z^gh_i⟫ = E m`, the fingerprinting
identity of Lemma 8 in the form `∑_i E s_i = κ E m`, the population calibration
`A_φ ≤ b E m` of Appendix D.1, the localized cross-term bound and the weighted energy
bound `E ∑_i s_i² ≤ C_θ`; the descent inequality for the link is proved here. -/
theorem native_signed_moment_budget {a b B r ε H : ℝ} {n d : ℕ} {μ : Measure Ω}
    [IsProbabilityMeasure μ] (φ dφ : ℝ → ℝ) (Delta sTr : Ω → Fin n → ℝ)
    (gh : Ω → Fin n → ℝ) (mm : Ω → ℝ)
    (hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (dφ t) t)
    (hcont : ContinuousOn dφ (Set.Icc (-1 : ℝ) 1))
    (hHb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, ∀ u ∈ Set.Icc (-1 : ℝ) 1, |dφ t - dφ u| ≤ H * |t - u|)
    (hH0 : 0 ≤ H)
    (hmem : ∀ᵐ ω ∂μ, mm ω ∈ Set.Icc (-1 : ℝ) 1 ∧
      ∀ i, mm ω + sTr ω i ∈ Set.Icc (-1 : ℝ) 1)
    (hrelease : ∀ᵐ ω ∂μ, ∀ i, Delta ω i = φ (gh ω i) - φ (mm ω + sTr ω i))
    (hDeltaint : Integrable (fun ω => ∑ i, Delta ω i) μ)
    (hDeltaeach : ∀ i, Integrable (fun ω => Delta ω i) μ)
    (hghint : ∀ i, Integrable (fun ω => φ (gh ω i)) μ)
    (hghsum : Integrable (fun ω => ∑ i, φ (gh ω i)) μ)
    (hmmint : Integrable (fun ω => φ (mm ω)) μ)
    (hssum : Integrable (fun ω => ∑ i, sTr ω i) μ)
    (hseach : ∀ i, Integrable (fun ω => sTr ω i) μ)
    (hsqint : Integrable (fun ω => ∑ i, sTr ω i ^ 2) μ)
    (hduint : Integrable (fun ω => dφ (mm ω) * ∑ i, sTr ω i) μ)
    (hjensen : ∀ i, (∫ ω, φ (mm ω) + b * mm ω ∂μ) ≤ ∫ ω, φ (gh ω i) + b * gh ω i ∂μ)
    (hcenter : ∀ i, (∫ ω, gh ω i ∂μ) = ∫ ω, mm ω ∂μ)
    (hmmL : Integrable mm μ)
    (hghL : ∀ i, Integrable (fun ω => gh ω i) μ)
    (hfp : (∑ i, ∫ ω, sTr ω i ∂μ) = nativeKappa b B r ε * ∫ ω, mm ω ∂μ)
    (hkappa : 0 ≤ nativeKappa b B r ε)
    (hcal : nativeAlignment b B r ε H d ≤ b * ∫ ω, mm ω ∂μ)
    (hcross : (∫ ω, |(dφ (mm ω) + b) * ∑ i, sTr ω i| ∂μ)
      ≤ H * Real.sqrt ((n : ℝ) * nativeMixedScale a b B r ε d
        * nativeEnergyScale a b B r ε n d))
    (henergy : (∫ ω, ∑ i, sTr ω i ^ 2 ∂μ) ≤ nativeEnergyScale a b B r ε n d) :
    nativeSignedBudget a b B r ε H n d ≤ ∑ i, ∫ ω, Delta ω i ∂μ := by
  have htaylor : ∀ᵐ ω ∂μ, (∑ i, Delta ω i)
      ≥ (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω) - dφ (mm ω) * (∑ i, sTr ω i)
        - H / 2 * ∑ i, sTr ω i ^ 2 := by
    filter_upwards [hmem, hrelease] with ω hmemω hrel
    have hstep : ∀ i : Fin n, Delta ω i
        ≥ φ (gh ω i) - φ (mm ω) - dφ (mm ω) * sTr ω i - H / 2 * sTr ω i ^ 2 := by
      intro i
      have hdesc := native_descent_bound (φ := φ) (dφ := dφ) (H := H) (x := mm ω)
        (y := mm ω + sTr ω i) hderiv hcont hHb hH0 hmemω.1 (hmemω.2 i)
      have hsimp : mm ω + sTr ω i - mm ω = sTr ω i := by ring
      rw [hsimp] at hdesc
      rw [hrel i]
      linarith [hdesc]
    have hsum := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
    have hexp : (∑ i : Fin n, (φ (gh ω i) - φ (mm ω) - dφ (mm ω) * sTr ω i
        - H / 2 * sTr ω i ^ 2))
        = (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω) - dφ (mm ω) * (∑ i, sTr ω i)
          - H / 2 * ∑ i, sTr ω i ^ 2 := by
      rw [Finset.sum_sub_distrib, Finset.sum_sub_distrib, Finset.sum_sub_distrib,
        ← Finset.mul_sum, ← Finset.mul_sum, Finset.sum_const, Finset.card_univ,
        Fintype.card_fin, nsmul_eq_mul]
    rw [hexp] at hsum
    exact hsum
  have hintRHS : Integrable (fun ω => (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) μ :=
    ((hghsum.sub (hmmint.const_mul _)).sub hduint).sub (hsqint.const_mul _)
  have hmain : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      ≤ ∫ ω, ∑ i, Delta ω i ∂μ :=
    integral_mono_ae hintRHS hDeltaint htaylor
  have hsub1 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      = (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
          - dφ (mm ω) * (∑ i, sTr ω i)) ∂μ) - ∫ ω, (H / 2 * ∑ i, sTr ω i ^ 2) ∂μ :=
    integral_sub ((hghsum.sub (hmmint.const_mul _)).sub hduint) (hsqint.const_mul _)
  have hsub2 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i)) ∂μ)
      = (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)) ∂μ)
        - ∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ :=
    integral_sub (hghsum.sub (hmmint.const_mul _)) hduint
  have hsub3 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)) ∂μ)
      = (∫ ω, ∑ i, φ (gh ω i) ∂μ) - ∫ ω, (n : ℝ) * φ (mm ω) ∂μ :=
    integral_sub hghsum (hmmint.const_mul _)
  have hcm1 : (∫ ω, (n : ℝ) * φ (mm ω) ∂μ) = (n : ℝ) * ∫ ω, φ (mm ω) ∂μ :=
    integral_const_mul _ _
  have hcm2 : (∫ ω, (H / 2 * ∑ i, sTr ω i ^ 2) ∂μ) = H / 2 * ∫ ω, ∑ i, sTr ω i ^ 2 ∂μ :=
    integral_const_mul _ _
  have hfs : (∫ ω, ∑ i, φ (gh ω i) ∂μ) = ∑ i, ∫ ω, φ (gh ω i) ∂μ :=
    integral_finsetSum _ fun i _ => hghint i
  have hsplitint : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      = (∑ i, ∫ ω, φ (gh ω i) ∂μ) - (n : ℝ) * ∫ ω, φ (mm ω) ∂μ
        - (∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ) - H / 2 * ∫ ω, ∑ i, sTr ω i ^ 2 ∂μ := by
    rw [hsub1, hsub2, hsub3, hcm1, hcm2, hfs]
  have hjen : (n : ℝ) * (∫ ω, φ (mm ω) ∂μ) ≤ ∑ i, ∫ ω, φ (gh ω i) ∂μ := by
    have hstep : ∀ i : Fin n, (∫ ω, φ (mm ω) ∂μ) ≤ ∫ ω, φ (gh ω i) ∂μ := by
      intro i
      have h := hjensen i
      rw [integral_add hmmint (hmmL.const_mul b), integral_add (hghint i) ((hghL i).const_mul b),
        integral_const_mul, integral_const_mul, hcenter i] at h
      linarith [h]
    have := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at this
    exact this
  have hdusplit : (∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ)
      = (∫ ω, (dφ (mm ω) + b) * (∑ i, sTr ω i) ∂μ) - b * ∫ ω, ∑ i, sTr ω i ∂μ := by
    have hrw : (fun ω => (dφ (mm ω) + b) * (∑ i, sTr ω i))
        = fun ω => dφ (mm ω) * (∑ i, sTr ω i) + b * ∑ i, sTr ω i := by
      funext ω; ring
    rw [hrw, integral_add hduint (hssum.const_mul b), integral_const_mul]
    ring
  have hcrossle : (∫ ω, (dφ (mm ω) + b) * (∑ i, sTr ω i) ∂μ)
      ≤ H * Real.sqrt ((n : ℝ) * nativeMixedScale a b B r ε d
        * nativeEnergyScale a b B r ε n d) := by
    refine le_trans ?_ hcross
    exact le_trans (le_abs_self _) abs_integral_le_integral_abs
  have hsumss : (∫ ω, ∑ i, sTr ω i ∂μ) = nativeKappa b B r ε * ∫ ω, mm ω ∂μ := by
    rw [integral_finsetSum _ fun i _ => hseach i]
    exact hfp
  have hsignal : nativeKappa b B r ε * nativeAlignment b B r ε H d
      ≤ b * ∫ ω, ∑ i, sTr ω i ∂μ := by
    rw [hsumss]
    have h : nativeKappa b B r ε * nativeAlignment b B r ε H d
        ≤ nativeKappa b B r ε * (b * ∫ ω, mm ω ∂μ) :=
      mul_le_mul_of_nonneg_left hcal hkappa
    linarith [h]
  have hDeltaeq : (∫ ω, ∑ i, Delta ω i ∂μ) = ∑ i, ∫ ω, Delta ω i ∂μ :=
    integral_finsetSum _ fun i _ => hDeltaeach i
  rw [hsplitint, hdusplit] at hmain
  rw [hDeltaeq] at hmain
  rw [nativeSignedBudget]
  linarith [hmain, hjen, hcrossle, hsignal,
    mul_le_mul_of_nonneg_left henergy (by linarith : (0 : ℝ) ≤ H / 2)]

end Signed

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeCalibration.lean <==
import LossOnlyTraceability.BoundaryTracingSignLaw
import LossOnlyTraceability.MeanLearnerMoment
import LossOnlyTraceability.NativeBudgetsRecipe
import LossOnlyTraceability.PriorMoments

/-! The population calibration of Appendix D.1 (Step 1 of Section 5.3).

For the population objective `F_p(θ) = E_p φ(⟪θ, Z⟫) + g(θ)` with the link written as
`φ(t) = φ(0) - b t + u(t)` and the power-growth regularizer `g ≤ B‖·‖^r`, this module proves the
scalar and geometric content of the calibration: the recipe margin obeys `t₀ ≤ 1`,
`B t₀^{r−1} ≤ b/r` and `b t₀ - B t₀^r ≥ β` with `β = b t₀/q`; the comparison point
`θ_c = t₀‖μ‖^{q−2}μ` has `‖θ_c‖ = t₀‖μ‖^{q−1} ≤ 1` and `⟪θ_c, μ⟫ = t₀‖μ‖^q`, so that
`g(θ_c) - b⟪θ_c, μ⟫ ≤ -β‖μ‖^q`; and averaging the pointwise calibration over the beta prior with
the moments of `PriorMoments` gives `b E_Π mhat ≥ β E‖μ_p‖^q - ε - P_φ ≥ A_φ`.

The analytic inputs of the proof in Appendix D.1 are hypotheses of `native_pointwise_alignment`, not
consequences derived inside it: the link decomposition
`F_p(θ_c) = φ(0) - b⟪θ_c, μ⟫ + E_p u(⟪θ_c, Z⟫) + g(θ_c)` (`hFc`), the lower bound
`F_p(θ̂) ≥ φ(0) - b⟪θ̂, μ_p⟫` that `g, u ≥ 0` supply (`hlower`), the accuracy promise (`hacc`),
the growth bound `g(θ_c) ≤ B‖θ_c‖^r` (`hg`) and the curvature budget
`E_p u(⟪θ_c, Z⟫) ≤ (H/2)(⟪θ_c, μ⟫² + ‖θ_c‖²/d)` (`hu`). The last of these is discharged here for
the sign product law `D_p` of Section 2: `native_integral_inner_sq_le_of_sign_law` proves the per-law
second-moment bound `E_p⟪θ, Z⟫² ≤ ⟪θ, μ_p⟫² + ‖θ‖²/d` from the independence and the `±1/√d`
coordinates of `IsSignProductLaw`, and `native_integral_curvature_le_of_sign_law` combines it
with `u(t) ≤ H t²/2` to give exactly the shape of `hu`; the two corollaries
`native_integral_inner_sq_le_signProductLaw` and `native_integral_curvature_le_signProductLaw`
state both at the concrete law `signProductLaw d p`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-! ### Two real-power identities for the comparison point -/

/-- `x^(a−1) x = x^a` for `x ≥ 0` and `a ≠ 0`. -/
theorem rpow_sub_one_mul_self {x : ℝ} (hx : 0 ≤ x) {a : ℝ} (ha : a ≠ 0) :
    x ^ (a - 1) * x = x ^ a := by
  have h := Real.rpow_add' hx (y := a - 1) (z := 1) (by simpa using ha)
  rw [sub_add_cancel] at h
  rw [h, Real.rpow_one]

/-- `x^(a−2) x = x^(a−1)` for `x ≥ 0` and `a ≠ 1`. -/
theorem rpow_sub_two_mul_self {x : ℝ} (hx : 0 ≤ x) {a : ℝ} (ha1 : a ≠ 1) :
    x ^ (a - 2) * x = x ^ (a - 1) := by
  have h := rpow_sub_one_mul_self hx (a := a - 1) (by intro hc; exact ha1 (by linarith))
  rw [show a - 1 - 1 = a - 2 by ring] at h
  exact h

/-- `x^(a−2) x² = x^a` for `x ≥ 0`, `a ≠ 0` and `a ≠ 1`. -/
theorem rpow_sub_two_mul_sq {x : ℝ} (hx : 0 ≤ x) {a : ℝ} (ha : a ≠ 0) (ha1 : a ≠ 1) :
    x ^ (a - 2) * x ^ 2 = x ^ a := by
  calc x ^ (a - 2) * x ^ 2 = x ^ (a - 2) * x * x := by ring
    _ = x ^ (a - 1) * x := by rw [rpow_sub_two_mul_self hx ha1]
    _ = x ^ a := rpow_sub_one_mul_self hx ha

/-! ### The recipe margin `t₀` -/

/-- The margin `t₀` of the recipe is nonnegative. -/
theorem nativeMargin_nonneg {b B r : ℝ} (hb : 0 < b) (hB : 0 ≤ B) (hr : 2 ≤ r) :
    0 ≤ nativeMargin b B r := by
  rw [nativeMargin]
  refine Real.rpow_nonneg ?_ _
  have : (0 : ℝ) < r * B + b := by nlinarith
  positivity

/-- The margin `t₀` of the recipe never exceeds one. -/
theorem nativeMargin_le_one {b B r : ℝ} (hb : 0 < b) (hB : 0 ≤ B) (hr : 2 ≤ r) :
    nativeMargin b B r ≤ 1 := by
  have hden : (0 : ℝ) < r * B + b := by nlinarith
  rw [nativeMargin]
  refine Real.rpow_le_one (by positivity) ?_ ?_
  · rw [div_le_one hden]; nlinarith
  · have : (0 : ℝ) < r - 1 := by linarith
    positivity

/-- The defining identity `t₀^{r−1} = b/(rB+b)` of the recipe margin. -/
theorem nativeMargin_rpow_sub_one {b B r : ℝ} (hb : 0 < b) (hB : 0 ≤ B) (hr : 2 ≤ r) :
    nativeMargin b B r ^ (r - 1) = b / (r * B + b) := by
  have hden : (0 : ℝ) < r * B + b := by nlinarith
  have hr1 : (0 : ℝ) < r - 1 := by linarith
  rw [nativeMargin, ← Real.rpow_mul (by positivity), one_div,
    inv_mul_cancel₀ hr1.ne', Real.rpow_one]

/-- The calibration slope `β = b t₀/q` is nonnegative. -/
theorem nativeSlope_nonneg {b B r : ℝ} (hb : 0 < b) (hB : 0 ≤ B) (hr : 2 ≤ r) :
    0 ≤ nativeSlope b B r := by
  have hq : (1 : ℝ) < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  rw [nativeSlope]
  exact div_nonneg (mul_nonneg hb.le (nativeMargin_nonneg hb hB hr)) (by linarith)

/-- The key scalar step of the calibration: `b t₀ − B t₀^r ≥ β`. -/
theorem nativeSlope_le_margin_sub {b B r : ℝ} (hb : 0 < b) (hB : 0 ≤ B) (hr : 2 ≤ r) :
    nativeSlope b B r
      ≤ b * nativeMargin b B r - B * nativeMargin b B r ^ r := by
  have hden : (0 : ℝ) < r * B + b := by nlinarith
  have ht0 : 0 ≤ nativeMargin b B r := nativeMargin_nonneg hb hB hr
  have hpow : nativeMargin b B r ^ r
      = nativeMargin b B r ^ (r - 1) * nativeMargin b B r := by
    rw [rpow_sub_one_mul_self ht0 (by linarith : r ≠ 0)]
  have hval : nativeMargin b B r ^ (r - 1) = b / (r * B + b) :=
    nativeMargin_rpow_sub_one hb hB hr
  have hBt : B * (b / (r * B + b)) ≤ b / r := by
    rw [← mul_div_assoc, div_le_div_iff₀ hden (by linarith : (0 : ℝ) < r)]
    nlinarith [sq_nonneg b, hb, hB]
  have hq : powerDualExponent r = r / (r - 1) := rfl
  have hslope : nativeSlope b B r = b * nativeMargin b B r * (r - 1) / r := by
    rw [nativeSlope, hq]
    field_simp
  rw [hslope, hpow, hval]
  have hstep : b - B * (b / (r * B + b)) ≥ b - b / r := by linarith
  have hmain : b * nativeMargin b B r * (r - 1) / r
      ≤ (b - B * (b / (r * B + b))) * nativeMargin b B r := by
    have hb1 : b * nativeMargin b B r * (r - 1) / r = (b - b / r) * nativeMargin b B r := by
      field_simp
    rw [hb1]
    exact mul_le_mul_of_nonneg_right hstep ht0
  nlinarith [hmain]

/-! ### The per-law second moment of the sign product law -/

section SignLawMoment

variable {d : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}

/-- Under a sign product law the squared linear statistic `⟪θ, Z⟫²` is integrable. -/
theorem native_integrable_inner_sq_of_sign_law [IsProbabilityMeasure D]
    (hD : IsSignProductLaw d p D) (hd : 0 < d) (θ : EuclideanSpace ℝ (Fin d)) :
    Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z⟫_ℝ ^ 2) D := by
  refine integrable_of_unit_ball_bound (hD.norm_le_one hd)
    (by fun_prop : Continuous fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z⟫_ℝ ^ 2).measurable
    (‖θ‖ ^ 2) fun z hz => ?_
  have h1 : |⟪θ, z⟫_ℝ| ≤ ‖θ‖ * ‖z‖ := abs_real_inner_le_norm θ z
  have h2 : ‖θ‖ * ‖z‖ ≤ ‖θ‖ * 1 := mul_le_mul_of_nonneg_left hz (norm_nonneg θ)
  rw [abs_of_nonneg (sq_nonneg _)]
  nlinarith [abs_nonneg (⟪θ, z⟫_ℝ), sq_abs (⟪θ, z⟫_ℝ), norm_nonneg θ]

/-- **The per-law second-moment bound for the sign product law.**
`E_p ⟪θ, Z⟫² ≤ ⟪θ, μ_p⟫² + ‖θ‖²/d` for every fixed `θ`: the coordinates of `Z` are independent
with variance `1/d − (μ_p)_k² ≤ 1/d`, so the centered covariance is dominated by `(1/d) I`. -/
theorem native_integral_inner_sq_le_of_sign_law [IsProbabilityMeasure D]
    (hD : IsSignProductLaw d p D) (hd : 0 < d) (θ : EuclideanSpace ℝ (Fin d)) :
    (∫ z, ⟪θ, z⟫_ℝ ^ 2 ∂D) ≤ ⟪θ, priorMean p⟫_ℝ ^ 2 + ‖θ‖ ^ 2 / (d : ℝ) := by
  have hball := hD.norm_le_one hd
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  set m : EuclideanSpace ℝ (Fin d) := priorMean p with hmdef
  have hmk : ∀ k, |m k| ≤ ‖m‖ := fun k => by
    have := PiLp.norm_apply_le m k
    rwa [Real.norm_eq_abs] at this
  -- integrability of the centered linear statistic and of the coordinate products
  have hIlin : Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z - m⟫_ℝ) D := by
    refine integrable_of_unit_ball_bound hball
      (by fun_prop : Continuous fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z - m⟫_ℝ).measurable
      (‖θ‖ * (1 + ‖m‖)) fun z hz => ?_
    refine (abs_real_inner_le_norm _ _).trans ?_
    exact mul_le_mul_of_nonneg_left ((norm_sub_le _ _).trans (by linarith)) (norm_nonneg _)
  have hIsq : Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z - m⟫_ℝ ^ 2) D := by
    refine integrable_of_unit_ball_bound hball
      (by fun_prop : Continuous fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z - m⟫_ℝ ^ 2).measurable
      ((‖θ‖ * (1 + ‖m‖)) ^ 2) fun z hz => ?_
    have h1 : |⟪θ, z - m⟫_ℝ| ≤ ‖θ‖ * (1 + ‖m‖) := by
      refine (abs_real_inner_le_norm _ _).trans ?_
      exact mul_le_mul_of_nonneg_left ((norm_sub_le _ _).trans (by linarith)) (norm_nonneg _)
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [abs_nonneg (⟪θ, z - m⟫_ℝ), sq_abs (⟪θ, z - m⟫_ℝ),
      mul_nonneg (norm_nonneg θ) (by positivity : (0:ℝ) ≤ 1 + ‖m‖)]
  -- the centered linear statistic has mean zero
  have hzero : (∫ z, ⟪θ, z - m⟫_ℝ ∂D) = 0 := hD.integral_inner_sub_mean hd θ
  -- coordinatewise expansion of the centered square
  have hcoord : ∀ z : EuclideanSpace ℝ (Fin d), ⟪θ, z - m⟫_ℝ ^ 2
      = ∑ k, ∑ l, (θ k * θ l) * ((z k - m k) * (z l - m l)) := by
    intro z
    have hlin : ⟪θ, z - m⟫_ℝ = ∑ k, θ k * (z k - m k) := by
      rw [real_inner_eq_sum_apply]
      exact Finset.sum_congr rfl fun k _ => by simp
    rw [hlin, sq, Finset.sum_mul_sum]
    exact Finset.sum_congr rfl fun k _ => Finset.sum_congr rfl fun l _ => by ring
  have hterm : ∀ k l : Fin d,
      Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
        (θ k * θ l) * ((z k - m k) * (z l - m l))) D := by
    intro k l
    refine integrable_of_unit_ball_bound hball
      ((((measurable_euclidean_coord k).sub measurable_const).mul
        ((measurable_euclidean_coord l).sub measurable_const)).const_mul _)
      (|θ k * θ l| * ((1 + ‖m‖) * (1 + ‖m‖))) fun z hz => ?_
    have hk : |z k - m k| ≤ 1 + ‖m‖ :=
      (abs_sub _ _).trans (by
        have := abs_coord_le_one_of_norm_le_one hz k
        linarith [hmk k])
    have hl : |z l - m l| ≤ 1 + ‖m‖ :=
      (abs_sub _ _).trans (by
        have := abs_coord_le_one_of_norm_le_one hz l
        linarith [hmk l])
    rw [abs_mul]
    refine mul_le_mul_of_nonneg_left ?_ (abs_nonneg _)
    rw [abs_mul]
    exact mul_le_mul hk hl (abs_nonneg _) (by positivity)
  -- the covariance structure of the sign law
  have hIcoord : ∀ k : Fin d, Integrable (fun z : EuclideanSpace ℝ (Fin d) => z k) D :=
    fun k => hD.integrable_coord hd k
  have hIcsq : ∀ k : Fin d, Integrable (fun z : EuclideanSpace ℝ (Fin d) => z k ^ 2) D := by
    intro k
    refine Integrable.of_bound ((measurable_euclidean_coord k).pow_const 2).aestronglyMeasurable
      (1 / (d : ℝ)) ?_
    filter_upwards [hD.sq_coord] with z hz
    rw [Real.norm_eq_abs, hz k, abs_of_nonneg (by positivity)]
  have hcoordsq : ∀ k : Fin d, (∫ z, (z : EuclideanSpace ℝ (Fin d)) k ^ 2 ∂D) = 1 / (d : ℝ) := by
    intro k
    have h : (∫ z, (z : EuclideanSpace ℝ (Fin d)) k ^ 2 ∂D) = ∫ _z, (1 / (d : ℝ)) ∂D := by
      refine integral_congr_ae ?_
      filter_upwards [hD.sq_coord] with z hz
      exact hz k
    rw [h, integral_const]
    simp
  have hcentered : ∀ k : Fin d,
      (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - m k) ∂D) = 0 := by
    intro k
    rw [integral_sub (hIcoord k) (integrable_const _), hD.integral_coord k, integral_const]
    simp [hmdef]
  have hcov : ∀ k l : Fin d,
      (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - m k)
        * ((z : EuclideanSpace ℝ (Fin d)) l - m l) ∂D)
      = if k = l then 1 / (d : ℝ) - m k ^ 2 else 0 := by
    intro k l
    by_cases hkl : k = l
    · subst hkl
      rw [if_pos rfl]
      have hexp : ∀ z : EuclideanSpace ℝ (Fin d), (z k - m k) * (z k - m k)
          = z k ^ 2 - 2 * m k * z k + m k ^ 2 := fun z => by ring
      have hA1 : Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
          z k ^ 2 - 2 * m k * z k) D := (hIcsq k).sub ((hIcoord k).const_mul _)
      simp only [hexp]
      rw [integral_add hA1 (integrable_const _),
        integral_sub (hIcsq k) ((hIcoord k).const_mul _), integral_const_mul,
        hcoordsq k, hD.integral_coord k, integral_const]
      simp only [smul_eq_mul, probReal_univ, one_mul]
      ring
    · rw [if_neg hkl]
      have hind : IndepFun (fun z : EuclideanSpace ℝ (Fin d) => z k - m k)
          (fun z : EuclideanSpace ℝ (Fin d) => z l - m l) D :=
        (hD.indep.indepFun hkl).comp (measurable_id.sub measurable_const)
          (measurable_id.sub measurable_const)
      rw [hind.integral_fun_mul_eq_mul_integral
        (((hIcoord k).sub (integrable_const _)).aestronglyMeasurable)
        (((hIcoord l).sub (integrable_const _)).aestronglyMeasurable),
        hcentered k, zero_mul]
  -- the centered second moment
  have hvar : (∫ z, ⟪θ, z - m⟫_ℝ ^ 2 ∂D) ≤ ‖θ‖ ^ 2 / (d : ℝ) := by
    have hsum : (∫ z, ⟪θ, z - m⟫_ℝ ^ 2 ∂D)
        = ∑ k, ∑ l, (θ k * θ l) *
          (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - m k)
            * ((z : EuclideanSpace ℝ (Fin d)) l - m l) ∂D) := by
      simp only [hcoord]
      rw [integral_finsetSum _ fun k _ =>
        integrable_finsetSum _ fun l _ => hterm k l]
      refine Finset.sum_congr rfl fun k _ => ?_
      rw [integral_finsetSum _ fun l _ => hterm k l]
      exact Finset.sum_congr rfl fun l _ => integral_const_mul _ _
    rw [hsum]
    have hdiag : ∀ k : Fin d, (∑ l, (θ k * θ l) *
        (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - m k)
          * ((z : EuclideanSpace ℝ (Fin d)) l - m l) ∂D))
        = θ k ^ 2 * (1 / (d : ℝ) - m k ^ 2) := by
      intro k
      simp only [hcov, mul_ite, mul_zero]
      rw [Finset.sum_ite_eq Finset.univ k (fun l => (θ k * θ l) * (1 / (d : ℝ) - m k ^ 2))]
      simp [sq]
    simp only [hdiag]
    have hbound : ∀ k ∈ (Finset.univ : Finset (Fin d)),
        θ k ^ 2 * (1 / (d : ℝ) - m k ^ 2) ≤ θ k ^ 2 * (1 / (d : ℝ)) := by
      intro k _
      have : (0 : ℝ) ≤ θ k ^ 2 := sq_nonneg _
      nlinarith [sq_nonneg (m k)]
    refine (Finset.sum_le_sum hbound).trans ?_
    rw [← Finset.sum_mul, EuclideanSpace.real_norm_sq_eq]
    exact le_of_eq (by ring)
  -- assemble
  have hptsq : ∀ z : EuclideanSpace ℝ (Fin d), ⟪θ, z⟫_ℝ ^ 2
      = ⟪θ, z - m⟫_ℝ ^ 2 + 2 * ⟪θ, m⟫_ℝ * ⟪θ, z - m⟫_ℝ + ⟪θ, m⟫_ℝ ^ 2 := by
    intro z
    rw [inner_sub_right]
    ring
  have hI1 : Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
      ⟪θ, z - m⟫_ℝ ^ 2 + 2 * ⟪θ, m⟫_ℝ * ⟪θ, z - m⟫_ℝ) D :=
    hIsq.add (hIlin.const_mul _)
  have hfinal : (∫ z, ⟪θ, z⟫_ℝ ^ 2 ∂D)
      = (∫ z, ⟪θ, z - m⟫_ℝ ^ 2 ∂D) + ⟪θ, m⟫_ℝ ^ 2 := by
    have hfun : (fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z⟫_ℝ ^ 2)
        = fun z : EuclideanSpace ℝ (Fin d) =>
          ⟪θ, z - m⟫_ℝ ^ 2 + 2 * ⟪θ, m⟫_ℝ * ⟪θ, z - m⟫_ℝ + ⟪θ, m⟫_ℝ ^ 2 := funext hptsq
    rw [hfun, integral_add hI1 (integrable_const _),
      integral_add hIsq (hIlin.const_mul _), integral_const_mul, hzero, integral_const]
    simp only [probReal_univ, smul_eq_mul, one_mul, mul_zero, add_zero]
  rw [hfinal]
  linarith

/-- **The curvature budget of the calibration for the sign product law.** If the link
remainder obeys `u(t) ≤ H t²/2` pointwise, then `E_p u(⟪θ, Z⟫) ≤ (H/2)(⟪θ, μ_p⟫² + ‖θ‖²/d)`,
which is the hypothesis `hu` of `native_pointwise_alignment` at the comparison point. -/
theorem native_integral_curvature_le_of_sign_law [IsProbabilityMeasure D]
    (hD : IsSignProductLaw d p D) (hd : 0 < d) (θ : EuclideanSpace ℝ (Fin d)) {u : ℝ → ℝ}
    {H : ℝ} (hH : 0 ≤ H) (hu : ∀ t : ℝ, u t ≤ H / 2 * t ^ 2)
    (huint : Integrable (fun z : EuclideanSpace ℝ (Fin d) => u ⟪θ, z⟫_ℝ) D) :
    (∫ z, u ⟪θ, z⟫_ℝ ∂D) ≤ H / 2 * (⟪θ, priorMean p⟫_ℝ ^ 2 + ‖θ‖ ^ 2 / (d : ℝ)) := by
  have hsq := native_integrable_inner_sq_of_sign_law hD hd θ
  have hmono : (∫ z, u ⟪θ, z⟫_ℝ ∂D) ≤ ∫ z, H / 2 * ⟪θ, z⟫_ℝ ^ 2 ∂D :=
    integral_mono huint (hsq.const_mul _) fun z => hu _
  rw [integral_const_mul] at hmono
  have hbound := native_integral_inner_sq_le_of_sign_law hD hd θ
  have : H / 2 * (∫ z, ⟪θ, z⟫_ℝ ^ 2 ∂D)
      ≤ H / 2 * (⟪θ, priorMean p⟫_ℝ ^ 2 + ‖θ‖ ^ 2 / (d : ℝ)) :=
    mul_le_mul_of_nonneg_left hbound (by linarith)
  linarith

/-- The second-moment bound at the concrete law `D_p = signProductLaw d p` of Section 2. -/
theorem native_integral_inner_sq_le_signProductLaw (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1)
    (hd : 0 < d) (θ : EuclideanSpace ℝ (Fin d)) :
    (∫ z, ⟪θ, z⟫_ℝ ^ 2 ∂(signProductLaw d p))
      ≤ ⟪θ, priorMean p⟫_ℝ ^ 2 + ‖θ‖ ^ 2 / (d : ℝ) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  exact native_integral_inner_sq_le_of_sign_law (isSignProductLaw_signProductLaw hp) hd θ

/-- The curvature budget at the concrete law `D_p = signProductLaw d p` of Section 2: with
`u(t) ≤ H t²/2` this is the hypothesis `hu` of `native_pointwise_alignment`. -/
theorem native_integral_curvature_le_signProductLaw (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1)
    (hd : 0 < d) (θ : EuclideanSpace ℝ (Fin d)) {u : ℝ → ℝ} {H : ℝ} (hH : 0 ≤ H)
    (hu : ∀ t : ℝ, u t ≤ H / 2 * t ^ 2)
    (huint : Integrable (fun z : EuclideanSpace ℝ (Fin d) => u ⟪θ, z⟫_ℝ)
      (signProductLaw d p)) :
    (∫ z, u ⟪θ, z⟫_ℝ ∂(signProductLaw d p))
      ≤ H / 2 * (⟪θ, priorMean p⟫_ℝ ^ 2 + ‖θ‖ ^ 2 / (d : ℝ)) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  exact native_integral_curvature_le_of_sign_law (isSignProductLaw_signProductLaw hp) hd θ hH hu
    huint

end SignLawMoment

/-! ### The comparison point -/

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- The comparison point `θ_c = t₀‖μ‖^{q−2}μ` of Appendix D.1; it is `0` at `μ = 0`. -/
def nativeComparisonPoint (b B r : ℝ) (μ : E) : E :=
  (nativeMargin b B r * ‖μ‖ ^ (powerDualExponent r - 2)) • μ

/-- The norm of the comparison point is `t₀‖μ‖^{q−1}`. -/
theorem norm_nativeComparisonPoint {b B r : ℝ} (hb : 0 < b) (hB : 0 ≤ B) (hr : 2 ≤ r) (μ : E) :
    ‖nativeComparisonPoint b B r μ‖
      = nativeMargin b B r * ‖μ‖ ^ (powerDualExponent r - 1) := by
  have hq : (1 : ℝ) < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  have ht0 : 0 ≤ nativeMargin b B r := nativeMargin_nonneg hb hB hr
  have hpos : 0 ≤ nativeMargin b B r * ‖μ‖ ^ (powerDualExponent r - 2) :=
    mul_nonneg ht0 (Real.rpow_nonneg (norm_nonneg _) _)
  rw [nativeComparisonPoint, norm_smul, Real.norm_eq_abs, abs_of_nonneg hpos, mul_assoc,
    rpow_sub_two_mul_self (norm_nonneg μ) (a := powerDualExponent r) (by intro hc; linarith)]

/-- The inner product of the comparison point with `μ` is `t₀‖μ‖^q`. -/
theorem inner_nativeComparisonPoint {b B r : ℝ} (hr : 2 ≤ r) (μ : E) :
    ⟪nativeComparisonPoint b B r μ, μ⟫_ℝ
      = nativeMargin b B r * ‖μ‖ ^ powerDualExponent r := by
  have hq : (1 : ℝ) < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  rw [nativeComparisonPoint, real_inner_smul_left, real_inner_self_eq_norm_sq, mul_assoc,
    rpow_sub_two_mul_sq (norm_nonneg μ) (by linarith) (by linarith)]

/-- The comparison point lies in the unit ball whenever `‖μ‖ ≤ 1`. -/
theorem norm_nativeComparisonPoint_le_one {b B r : ℝ} (hb : 0 < b) (hB : 0 ≤ B) (hr : 2 ≤ r)
    {μ : E} (hμ : ‖μ‖ ≤ 1) : ‖nativeComparisonPoint b B r μ‖ ≤ 1 := by
  have hq : (1 : ℝ) < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  rw [norm_nativeComparisonPoint hb hB hr]
  have h1 : ‖μ‖ ^ (powerDualExponent r - 1) ≤ 1 :=
    Real.rpow_le_one (norm_nonneg _) hμ (by linarith)
  have h2 : (0 : ℝ) ≤ ‖μ‖ ^ (powerDualExponent r - 1) := Real.rpow_nonneg (norm_nonneg _) _
  nlinarith [nativeMargin_nonneg hb hB hr, nativeMargin_le_one hb hB hr]

/-- The `r`-th power of the comparison-point norm is `t₀^r‖μ‖^q`. -/
theorem norm_nativeComparisonPoint_rpow {b B r : ℝ} (hb : 0 < b) (hB : 0 ≤ B) (hr : 2 ≤ r)
    (μ : E) :
    ‖nativeComparisonPoint b B r μ‖ ^ r
      = nativeMargin b B r ^ r * ‖μ‖ ^ powerDualExponent r := by
  have hq : (1 : ℝ) < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  rw [norm_nativeComparisonPoint hb hB hr, Real.mul_rpow (nativeMargin_nonneg hb hB hr)
    (Real.rpow_nonneg (norm_nonneg _) _), ← Real.rpow_mul (norm_nonneg _),
    powerDualExponent_sub_one_mul_self (by linarith)]

/-- The squared comparison-point norm is `t₀²‖μ‖^{2(q−1)}`. -/
theorem norm_nativeComparisonPoint_sq {b B r : ℝ} (hb : 0 < b) (hB : 0 ≤ B) (hr : 2 ≤ r)
    (μ : E) :
    ‖nativeComparisonPoint b B r μ‖ ^ 2
      = nativeMargin b B r ^ 2 * ‖μ‖ ^ (2 * (powerDualExponent r - 1)) := by
  rw [norm_nativeComparisonPoint hb hB hr, mul_pow, sq_rpow_of_nonneg (norm_nonneg _)]

/-- The squared alignment of the comparison point is `t₀²‖μ‖^{2q}`. -/
theorem inner_nativeComparisonPoint_sq {b B r : ℝ} (hr : 2 ≤ r) (μ : E) :
    ⟪nativeComparisonPoint b B r μ, μ⟫_ℝ ^ 2
      = nativeMargin b B r ^ 2 * ‖μ‖ ^ (2 * powerDualExponent r) := by
  rw [inner_nativeComparisonPoint hr, mul_pow, sq_rpow_of_nonneg (norm_nonneg _)]

/-- The regularized comparison value of the calibration:
`g(θ_c) − b⟪θ_c, μ⟫ ≤ −β‖μ‖^q` for any `g` with the upper growth `g ≤ B‖·‖^r`. -/
theorem native_comparison_point_value {b B r : ℝ} (hb : 0 < b) (hB : 0 ≤ B) (hr : 2 ≤ r)
    (μ : E) {gc : ℝ} (hg : gc ≤ B * ‖nativeComparisonPoint b B r μ‖ ^ r) :
    gc - b * ⟪nativeComparisonPoint b B r μ, μ⟫_ℝ
      ≤ -(nativeSlope b B r * ‖μ‖ ^ powerDualExponent r) := by
  have hnn : (0 : ℝ) ≤ ‖μ‖ ^ powerDualExponent r := Real.rpow_nonneg (norm_nonneg _) _
  rw [norm_nativeComparisonPoint_rpow hb hB hr] at hg
  rw [inner_nativeComparisonPoint hr]
  have hkey : nativeSlope b B r ≤ b * nativeMargin b B r - B * nativeMargin b B r ^ r :=
    nativeSlope_le_margin_sub hb hB hr
  nlinarith [hg, hkey, hnn]

/-- The population objective at the comparison point, the calibration before averaging:
with `gc` the regularizer value, assumed to obey the growth bound `hg`, and `Eu` the curvature
term `E_p u(⟪θ_c, Z⟫)`, assumed through `hu` to obey
`Eu ≤ (H/2)(⟪θ_c, μ⟫² + ‖θ_c‖²/d)` (the form the per-law second-moment bound
`E_p⟪θ, Z⟫² ≤ ⟪θ, μ⟫² + ‖θ‖²/d` gives it), the deviation of `F_p(θ_c)` from `φ(0)` is at most
`−β‖μ‖^q + (H t₀²/2){‖μ‖^{2q} + ‖μ‖^{2(q−1)}/d}`. -/
theorem native_population_objective_comparison {b B r H : ℝ} {d : ℕ}
    (hb : 0 < b) (hB : 0 ≤ B) (hr : 2 ≤ r) (μ : E) {gc Eu : ℝ}
    (hg : gc ≤ B * ‖nativeComparisonPoint b B r μ‖ ^ r)
    (hu : Eu ≤ H / 2 * (⟪nativeComparisonPoint b B r μ, μ⟫_ℝ ^ 2
      + ‖nativeComparisonPoint b B r μ‖ ^ 2 / (d : ℝ))) :
    gc - b * ⟪nativeComparisonPoint b B r μ, μ⟫_ℝ + Eu
      ≤ -(nativeSlope b B r * ‖μ‖ ^ powerDualExponent r)
        + H * nativeMargin b B r ^ 2 / 2 *
          (‖μ‖ ^ (2 * powerDualExponent r)
            + ‖μ‖ ^ (2 * (powerDualExponent r - 1)) / (d : ℝ)) := by
  have hmain := native_comparison_point_value hb hB hr μ hg
  rw [inner_nativeComparisonPoint_sq hr, norm_nativeComparisonPoint_sq hb hB hr] at hu
  have hcurv : H / 2 * (nativeMargin b B r ^ 2 * ‖μ‖ ^ (2 * powerDualExponent r)
      + nativeMargin b B r ^ 2 * ‖μ‖ ^ (2 * (powerDualExponent r - 1)) / (d : ℝ))
      = H * nativeMargin b B r ^ 2 / 2 *
        (‖μ‖ ^ (2 * powerDualExponent r)
          + ‖μ‖ ^ (2 * (powerDualExponent r - 1)) / (d : ℝ)) := by
    ring
  rw [hcurv] at hu
  linarith

/-- The pointwise calibration of Appendix D.1 at one law `p`, from four scalar hypotheses
that are *assumed*, not derived here: `hlower`, the lower bound `F_p(θ̂) ≥ φ(0) − b⟪θ̂, μ⟫` that
`g, u ≥ 0` supply; `hacc`, the accuracy promise `F_p(θ̂) ≤ F_p(θ_c) + ε` (legitimate because the
comparison point lies in the unit ball, see `norm_nativeComparisonPoint_le_one`); `hFc`, the link
decomposition `F_p(θ_c) = φ(0) − b⟪θ_c, μ⟫ + E_p u(⟪θ_c, Z⟫) + g(θ_c)`; `hg`, the growth bound
`g(θ_c) ≤ B‖θ_c‖^r`; and `hu`, the curvature budget
`E_p u(⟪θ_c, Z⟫) ≤ (H/2)(⟪θ_c, μ⟫² + ‖θ_c‖²/d)`, which is the composition of `u(t) ≤ H t²/2` with
the per-law second-moment bound `E_p⟪θ, Z⟫² ≤ ⟪θ, μ⟫² + ‖θ‖²/d` and is discharged for the sign
product law by `native_integral_curvature_le_of_sign_law`. What is proved here is the scalar
combination of those hypotheses with the geometry of the comparison point:
`β‖μ‖^q − ε − (H t₀²/2){‖μ‖^{2q} + ‖μ‖^{2(q−1)}/d} ≤ b⟪θ̂, μ⟫`. -/
theorem native_pointwise_alignment {b B r ε H : ℝ} {d : ℕ}
    (hb : 0 < b) (hB : 0 ≤ B) (hr : 2 ≤ r) (μ : E)
    {φ0 mhat Fhat Fc gc Eu : ℝ}
    (hlower : φ0 - b * mhat ≤ Fhat)
    (hacc : Fhat ≤ Fc + ε)
    (hFc : Fc = φ0 - b * ⟪nativeComparisonPoint b B r μ, μ⟫_ℝ + Eu + gc)
    (hg : gc ≤ B * ‖nativeComparisonPoint b B r μ‖ ^ r)
    (hu : Eu ≤ H / 2 * (⟪nativeComparisonPoint b B r μ, μ⟫_ℝ ^ 2
      + ‖nativeComparisonPoint b B r μ‖ ^ 2 / (d : ℝ))) :
    nativeSlope b B r * ‖μ‖ ^ powerDualExponent r - ε
        - H * nativeMargin b B r ^ 2 / 2 *
          (‖μ‖ ^ (2 * powerDualExponent r)
            + ‖μ‖ ^ (2 * (powerDualExponent r - 1)) / (d : ℝ))
      ≤ b * mhat := by
  have hcomp := native_population_objective_comparison hb hB hr μ hg hu
  rw [hFc] at hacc
  linarith

/-! ### Averaging over the prior -/

/-- The population calibration of Appendix D.1, averaged over the beta prior: if the
pointwise calibration holds at every parameter `p` and the recipe variance `v` is the variance
`1/(κ+1)` of the prior, then `A_φ ≤ b ∫ mhat dΠ` for any integrable `mhat : (Fin d → ℝ) → ℝ`.
The prior moment bounds of `PriorMoments` (the lower bound on `E‖μ_p‖^q` and the upper bounds on
`E‖μ_p‖^{2q}` and `E‖μ_p‖^{2(q−1)}` of Appendix B.1) are what turn the pointwise statement into
the constant `A_φ`.

This is the **prior-only** form of the hypothesis `hcal` of `finite_native_budgets` and
`finite_native_budgets_one_release`: there `hcal : nativeAlignment b B r ε H d ≤ b * ∫ ω, mm ω ∂μ`
is an integral of the margin `mm ω = ⟪θ̂(ω), μ_p(ω)⟫` over the joint release measure `μ` on
samples, selector, learner randomness and prior, whereas `mhat` here is a function of the prior
parameter `p` alone. Transporting this statement to the joint measure requires identifying
`mhat p` with the conditional expectation of `mm` given `p` and a Fubini/disintegration step;
that step is not formalized in this module. -/
theorem native_population_calibration {b B r ε H κ : ℝ} {d : ℕ}
    (hb : 0 < b) (hB : 0 ≤ B) (hr : 2 ≤ r) (hH : 0 ≤ H) (hκ : 0 < κ) (hd : 0 < d)
    (hv : nativePriorVariance b B r ε = 1 / (κ + 1))
    (mhat : (Fin d → ℝ) → ℝ) (hmint : Integrable mhat (prior κ d))
    (hpt : ∀ p : Fin d → ℝ,
      nativeSlope b B r * ‖priorMean p‖ ^ powerDualExponent r - ε
          - H * nativeMargin b B r ^ 2 / 2 *
            (‖priorMean p‖ ^ (2 * powerDualExponent r)
              + ‖priorMean p‖ ^ (2 * (powerDualExponent r - 1)) / (d : ℝ))
        ≤ b * mhat p) :
    nativeAlignment b B r ε H d ≤ b * ∫ p, mhat p ∂(prior κ d) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hq1 : (1 : ℝ) < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  have hq2 : powerDualExponent r ≤ 2 := powerDualExponent_le_two hr
  -- integrability of the three prior moments
  have hIq : Integrable (fun p : Fin d → ℝ => ‖priorMean p‖ ^ powerDualExponent r)
      (prior κ d) := integrable_norm_priorMean_rpow hκ hd (by linarith)
  have hI2q : Integrable (fun p : Fin d → ℝ => ‖priorMean p‖ ^ (2 * powerDualExponent r))
      (prior κ d) := integrable_norm_priorMean_rpow hκ hd (by linarith)
  have hI2q1 : Integrable
      (fun p : Fin d → ℝ => ‖priorMean p‖ ^ (2 * (powerDualExponent r - 1)))
      (prior κ d) := integrable_norm_priorMean_rpow hκ hd (by linarith)
  have e1 : Integrable
      (fun p : Fin d → ℝ => nativeSlope b B r * ‖priorMean p‖ ^ powerDualExponent r)
      (prior κ d) := hIq.const_mul _
  have e2 : Integrable (fun p : Fin d → ℝ => ‖priorMean p‖ ^ (2 * powerDualExponent r)
      + ‖priorMean p‖ ^ (2 * (powerDualExponent r - 1)) / (d : ℝ)) (prior κ d) :=
    hI2q.add (hI2q1.div_const _)
  have e3 : Integrable (fun p : Fin d → ℝ => H * nativeMargin b B r ^ 2 / 2 *
      (‖priorMean p‖ ^ (2 * powerDualExponent r)
        + ‖priorMean p‖ ^ (2 * (powerDualExponent r - 1)) / (d : ℝ))) (prior κ d) :=
    e2.const_mul _
  have hsub1 : Integrable (fun p : Fin d → ℝ =>
      nativeSlope b B r * ‖priorMean p‖ ^ powerDualExponent r - ε) (prior κ d) :=
    e1.sub (integrable_const ε)
  have hLint : Integrable (fun p : Fin d → ℝ =>
      nativeSlope b B r * ‖priorMean p‖ ^ powerDualExponent r - ε
        - H * nativeMargin b B r ^ 2 / 2 *
          (‖priorMean p‖ ^ (2 * powerDualExponent r)
            + ‖priorMean p‖ ^ (2 * (powerDualExponent r - 1)) / (d : ℝ))) (prior κ d) :=
    hsub1.sub e3
  have hmono := integral_mono_ae hLint (hmint.const_mul b)
    (Filter.Eventually.of_forall hpt)
  rw [integral_const_mul] at hmono
  have hLeq : (∫ p, (nativeSlope b B r * ‖priorMean p‖ ^ powerDualExponent r - ε
      - H * nativeMargin b B r ^ 2 / 2 *
        (‖priorMean p‖ ^ (2 * powerDualExponent r)
          + ‖priorMean p‖ ^ (2 * (powerDualExponent r - 1)) / (d : ℝ))) ∂(prior κ d))
      = nativeSlope b B r * (∫ p, ‖priorMean p‖ ^ powerDualExponent r ∂(prior κ d)) - ε
        - H * nativeMargin b B r ^ 2 / 2 *
          ((∫ p, ‖priorMean p‖ ^ (2 * powerDualExponent r) ∂(prior κ d))
            + (∫ p, ‖priorMean p‖ ^ (2 * (powerDualExponent r - 1)) ∂(prior κ d))
              / (d : ℝ)) := by
    rw [integral_sub hsub1 e3, integral_sub e1 (integrable_const ε), integral_const_mul,
      integral_const_mul, integral_add hI2q (hI2q1.div_const _), integral_div, integral_const]
    simp only [probReal_univ, smul_eq_mul, one_mul]
  rw [hLeq] at hmono
  -- the three prior moment bounds
  have hlow := integral_prior_norm_priorMean_rpow_low hκ hd (q := powerDualExponent r)
    (by linarith) hq2
  have hhigh := integral_prior_norm_priorMean_rpow_high hκ hd (q := powerDualExponent r)
    (by linarith) hq2
  have hconc := integral_prior_norm_priorMean_rpow_concave hκ hd (q := powerDualExponent r)
    (by linarith) hq2
  have hβ : 0 ≤ nativeSlope b B r := nativeSlope_nonneg hb hB hr
  have hpen : 0 ≤ H * nativeMargin b B r ^ 2 / 2 := by
    have := nativeMargin_nonneg hb hB hr
    positivity
  have hstep1 : nativeSlope b B r *
      ((1 / (κ + 1)) ^ (powerDualExponent r / 2) *
        (1 + 1 / ((d : ℝ) * (1 / (κ + 1)))) ^ (-(powerDualExponent r) / 2))
      ≤ nativeSlope b B r * ∫ p, ‖priorMean p‖ ^ powerDualExponent r ∂(prior κ d) :=
    mul_le_mul_of_nonneg_left hlow hβ
  have hstep2 : (∫ p, ‖priorMean p‖ ^ (2 * powerDualExponent r) ∂(prior κ d))
      + (∫ p, ‖priorMean p‖ ^ (2 * (powerDualExponent r - 1)) ∂(prior κ d)) / (d : ℝ)
      ≤ (1 / (κ + 1)) ^ powerDualExponent r * (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 2)
        + (1 / (κ + 1)) ^ (powerDualExponent r - 1) / (d : ℝ) := by
    have hdiv : (∫ p, ‖priorMean p‖ ^ (2 * (powerDualExponent r - 1)) ∂(prior κ d)) / (d : ℝ)
        ≤ (1 / (κ + 1)) ^ (powerDualExponent r - 1) / (d : ℝ) :=
      (div_le_div_iff_of_pos_right hdpos).2 hconc
    linarith
  have hstep3 : H * nativeMargin b B r ^ 2 / 2 *
      ((∫ p, ‖priorMean p‖ ^ (2 * powerDualExponent r) ∂(prior κ d))
        + (∫ p, ‖priorMean p‖ ^ (2 * (powerDualExponent r - 1)) ∂(prior κ d)) / (d : ℝ))
      ≤ H * nativeMargin b B r ^ 2 / 2 *
        ((1 / (κ + 1)) ^ powerDualExponent r * (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 2)
          + (1 / (κ + 1)) ^ (powerDualExponent r - 1) / (d : ℝ)) :=
    mul_le_mul_of_nonneg_left hstep2 hpen
  rw [nativeAlignment, nativePopulationPenalty, hv]
  linarith

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeCertificate.lean <==
import LossOnlyTraceability.Residual
import LossOnlyTraceability.LogisticCalculus
import LossOnlyTraceability.LogisticAtZero

/-!
Stopping bounds for the actual quartic logistic objective, and the norm bound
for a supplied unconstrained minimizer. Existence of a minimizer is not asserted.
The norm results use nonnegative weights summing to one and unit-ball data.
-/

noncomputable section

namespace LossOnlyTraceability

open scoped InnerProductSpace BigOperators

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]

theorem quarticLogistic_residual_root {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E)
    (hw : ∀ i, 0 ≤ w i) (x y : E) (δ : ℝ)
    (hmin : IsLocalMin (quarticLogisticObjective w z) y)
    (hres : ‖quarticLogisticGradient w z x‖ ≤ δ) :
    ‖x - y‖ ≤ (4 * δ) ^ (1 / 3 : ℝ) := by
  apply quartic_residual_root x y (logisticGradient w z x) (logisticGradient w z y) δ
    (logisticGradient_monotonicity w z hw x y) _ hres
  change 0 ≤ ⟪quarticLogisticGradient w z y, x - y⟫_ℝ
  simp [quarticLogisticGradient_zero_at_localMin w z y hmin]

/-- The solver stopping bound `‖x - y‖ ≤ min((4δ)^(1/3), 2δ/‖x‖²)` for a point `x` with gradient
norm at most `δ`, for the actual weighted logistic objective. -/
theorem quarticLogistic_residual_min {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E)
    (hw : ∀ i, 0 ≤ w i) (x y : E) (δ : ℝ)
    (hmin : IsLocalMin (quarticLogisticObjective w z) y)
    (hres : ‖quarticLogisticGradient w z x‖ ≤ δ) (hxne : x ≠ 0) :
    ‖x - y‖ ≤ min ((4 * δ) ^ (1 / 3 : ℝ)) (2 * δ / ‖x‖ ^ (2 : ℕ)) := by
  apply quartic_residual_min x y (logisticGradient w z x) (logisticGradient w z y) δ
    (logisticGradient_monotonicity w z hw x y) _ hres hxne
  change 0 ≤ ⟪quarticLogisticGradient w z y, x - y⟫_ℝ
  simp [quarticLogisticGradient_zero_at_localMin w z y hmin]

/-- Any two unconstrained local minimizers coincide. Existence is separate. -/
theorem quarticLogistic_localMin_unique {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E)
    (hw : ∀ i, 0 ≤ w i) (x y : E)
    (hx : IsLocalMin (quarticLogisticObjective w z) x)
    (hy : IsLocalMin (quarticLogisticObjective w z) y) : x = y := by
  have hc := quarticLogistic_residual_root w z hw x y 0 hy
    (by simp [quarticLogisticGradient_zero_at_localMin w z x hx])
  simpa [sub_eq_zero] using hc

/-- The cubic form of the minimizer norm bound for quartic logistic ERM: `‖y‖³ ≤ 1/2`. -/
theorem quarticLogistic_localMin_norm_cubic {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E)
    (hw : ∀ i, 0 ≤ w i) (hsum : ∑ i, w i = 1) (hz : ∀ i, ‖z i‖ ≤ 1)
    (y : E) (hmin : IsLocalMin (quarticLogisticObjective w z) y) :
    ‖y‖ ^ (3 : ℕ) ≤ (1 / 2 : ℝ) := by
  have hstat := quarticLogisticGradient_zero_at_localMin w z y hmin
  have hp := congrArg (fun v : E => ⟪v, y⟫_ℝ) hstat
  simp only [quarticLogisticGradient, quarticMap, inner_add_left,
    real_inner_smul_left, real_inner_self_eq_norm_sq, inner_zero_left] at hp
  have hm := logisticGradient_monotonicity w z hw y 0
  simp only [sub_zero, inner_sub_left] at hm
  have hzero := logisticGradient_zero_norm_le w z hw hsum hz
  have hu : -⟪logisticGradient w z 0, y⟫_ℝ ≤ (1 / 2 : ℝ) * ‖y‖ := by
    calc
      -⟪logisticGradient w z 0, y⟫_ℝ = ⟪-logisticGradient w z 0, y⟫_ℝ := by simp
      _ ≤ ‖-logisticGradient w z 0‖ * ‖y‖ := real_inner_le_norm _ _
      _ ≤ (1 / 2 : ℝ) * ‖y‖ := by
        simpa only [norm_neg] using mul_le_mul_of_nonneg_right hzero (norm_nonneg y)
  by_cases he : ‖y‖ = 0
  · simp [he]
  · have hypos : 0 < ‖y‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm he)
    apply (mul_le_mul_iff_left₀ hypos).mp
    nlinarith

/-- The explicit minimizer norm bound, with b = 1/2. -/
theorem quarticLogistic_localMin_norm_root {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E)
    (hw : ∀ i, 0 ≤ w i) (hsum : ∑ i, w i = 1) (hz : ∀ i, ‖z i‖ ≤ 1)
    (y : E) (hmin : IsLocalMin (quarticLogisticObjective w z) y) :
    ‖y‖ ≤ (1 / 2 : ℝ) ^ (1 / 3 : ℝ) := by
  have hc := quarticLogistic_localMin_norm_cubic w z hw hsum hz y hmin
  rw [one_div (3 : ℝ)]
  apply (Real.le_rpow_inv_iff_of_pos (norm_nonneg y)
    (by norm_num : (0 : ℝ) ≤ 1 / 2) (by norm_num : (0 : ℝ) < 3)).mpr
  simpa only [Real.rpow_ofNat] using hc

/-- Every supplied minimizer lies strictly inside the unit ball. -/
theorem quarticLogistic_localMin_norm_lt_one {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E)
    (hw : ∀ i, 0 ≤ w i) (hsum : ∑ i, w i = 1) (hz : ∀ i, ‖z i‖ ≤ 1)
    (y : E) (hmin : IsLocalMin (quarticLogisticObjective w z) y) : ‖y‖ < 1 := by
  have hc := quarticLogistic_localMin_norm_cubic w z hw hsum hz y hmin
  by_contra h
  have hy : 1 ≤ ‖y‖ := le_of_not_gt h
  have hp := mul_nonneg (sub_nonneg.mpr hy)
    (show 0 ≤ ‖y‖ ^ (2 : ℕ) + ‖y‖ + 1 by positivity)
  nlinarith

/-- The empirical quartic logistic objective, with uniform weights 1/n. -/
def empiricalQuarticObjective {n : ℕ} (z : Fin n → E) : E → ℝ :=
  quarticLogisticObjective (fun _ => (n : ℝ)⁻¹) z

def empiricalQuarticGradient {n : ℕ} (z : Fin n → E) : E → E :=
  quarticLogisticGradient (fun _ => (n : ℝ)⁻¹) z

omit [CompleteSpace E] in
/-- The definition agrees with the regularizer `‖x‖⁴/4` plus the averaged logistic loss. -/
theorem empiricalQuarticObjective_eq {n : ℕ} (z : Fin n → E) (x : E) :
    empiricalQuarticObjective z x = ‖x‖ ^ (4 : ℕ) / 4 +
      (n : ℝ)⁻¹ * ∑ i, Real.log (1 + Real.exp (-⟪x, z i⟫_ℝ)) := by
  simp [empiricalQuarticObjective, quarticLogisticObjective, quarticPotential,
    logisticRisk, logisticLoss, Finset.mul_sum]

/-- Explicit specialization of the stopping bound to empirical averaging. -/
theorem empiricalQuartic_residual_min {n : ℕ} (z : Fin n → E) (x y : E) (δ : ℝ)
    (hmin : IsLocalMin (empiricalQuarticObjective z) y)
    (hres : ‖empiricalQuarticGradient z x‖ ≤ δ) (hxne : x ≠ 0) :
    ‖x - y‖ ≤ min ((4 * δ) ^ (1 / 3 : ℝ)) (2 * δ / ‖x‖ ^ (2 : ℕ)) := by
  exact quarticLogistic_residual_min (fun _ => (n : ℝ)⁻¹) z
    (fun _ => by positivity) x y δ hmin hres hxne

/-- The branch that remains valid for empirical fits at x = 0. -/
theorem empiricalQuartic_residual_root {n : ℕ} (z : Fin n → E) (x y : E) (δ : ℝ)
    (hmin : IsLocalMin (empiricalQuarticObjective z) y)
    (hres : ‖empiricalQuarticGradient z x‖ ≤ δ) :
    ‖x - y‖ ≤ (4 * δ) ^ (1 / 3 : ℝ) := by
  exact quarticLogistic_residual_root (fun _ => (n : ℝ)⁻¹) z
    (fun _ => by positivity) x y δ hmin hres

theorem empiricalQuartic_localMin_norm_root {n : ℕ} (hn : 0 < n)
    (z : Fin n → E) (hz : ∀ i, ‖z i‖ ≤ 1) (y : E)
    (hmin : IsLocalMin (empiricalQuarticObjective z) y) :
    ‖y‖ ≤ (1 / 2 : ℝ) ^ (1 / 3 : ℝ) := by
  apply quarticLogistic_localMin_norm_root (fun _ => (n : ℝ)⁻¹) z
    (fun _ => by positivity) _ hz y hmin
  have hn0 : (n : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.ne_of_gt hn)
  simp [nsmul_eq_mul, hn0]

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeFingerprintTransport.lean <==
import LossOnlyTraceability.BoundaryTracingSignLaw
import LossOnlyTraceability.Fingerprint
import LossOnlyTraceability.NativeBudgetsRecipe

/-! Transport of the fingerprinting identity of Lemma 8 and of the ghost estimates of Appendices
D.3 and D.4 from the concrete finite model (`sampleWeight`, `sampleFeature`, `prior`) to the
supersample space of `SupersampleModel`, which carries the selection bits, the training set and the
ghosts.

The data law is the sign product law `D_p` of `BoundaryTracingSignLaw`, which satisfies
`IsSignProductLaw d p`; the learner `θ̂ = A(Z_{U_1,1}, …, Z_{U_n,n}; R)` is proper, that is it takes
values in the closed unit ball. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory

open scoped InnerProductSpace BigOperators ENNReal

/-! ### A Fubini step for an independent pair -/

section Fubini

variable {α β : Type*} [MeasurableSpace α] [MeasurableSpace β]
variable {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω} [IsProbabilityMeasure P]

/-- **Fubini through independence.** For independent `X` and `Y` the expectation of `F (X, Y)` is
the iterated integral against the two laws. -/
theorem integral_of_indepFun_pair {X : Ω → α} {Y : Ω → β} (hX : Measurable X) (hY : Measurable Y)
    (hind : IndepFun X Y P) {F : α × β → ℝ}
    (hF : AEStronglyMeasurable F ((P.map X).prod (P.map Y)))
    (hint : Integrable (fun ω => F (X ω, Y ω)) P) :
    ∫ ω, F (X ω, Y ω) ∂P = ∫ x, (∫ y, F (x, y) ∂(P.map Y)) ∂(P.map X) := by
  haveI : IsProbabilityMeasure (P.map X) := Measure.isProbabilityMeasure_map hX.aemeasurable
  haveI : IsProbabilityMeasure (P.map Y) := Measure.isProbabilityMeasure_map hY.aemeasurable
  have hXY : AEMeasurable (fun ω => (X ω, Y ω)) P := (hX.prodMk hY).aemeasurable
  have hmap : P.map (fun ω => (X ω, Y ω)) = (P.map X).prod (P.map Y) :=
    (indepFun_iff_map_prod_eq_prod_map_map hX.aemeasurable hY.aemeasurable).1 hind
  have hFmap : AEStronglyMeasurable F (P.map fun ω => (X ω, Y ω)) := by
    rw [hmap]; exact hF
  have hintp : Integrable F ((P.map X).prod (P.map Y)) := by
    rw [← hmap]
    exact (integrable_map_measure hFmap hXY).2 hint
  have h1 : ∫ ω, F (X ω, Y ω) ∂P = ∫ z, F z ∂(P.map fun ω => (X ω, Y ω)) :=
    (integral_map hXY hFmap).symm
  rw [h1, hmap]
  exact integral_prod F hintp

end Fubini

/-! ### The data law -/

section DataLaw

variable {d : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D]

omit [IsProbabilityMeasure D] in
/-- Under a sign product law every coordinate is bounded by `1/√d` in absolute value. -/
theorem abs_coord_le_of_sign_law (hD : IsSignProductLaw d p D) (k : Fin d) :
    ∀ᵐ z ∂D, |z k| ≤ 1 / Real.sqrt d := by
  filter_upwards [hD.sign] with z hz
  have h0 : (0 : ℝ) ≤ 1 / Real.sqrt d := by positivity
  rcases hz k with h | h <;> rw [h] <;> [skip; rw [abs_neg]] <;> rw [abs_of_nonneg h0]

/-- Under a sign product law every coordinate is integrable. -/
theorem integrable_coord_of_sign_law (hD : IsSignProductLaw d p D) (k : Fin d) :
    Integrable (fun z : EuclideanSpace ℝ (Fin d) => z k) D := by
  refine Integrable.of_bound (measurable_euclidean_coord k).aestronglyMeasurable
    (1 / Real.sqrt d) ?_
  filter_upwards [abs_coord_le_of_sign_law hD k] with z hz
  rwa [Real.norm_eq_abs]

omit [IsProbabilityMeasure D] in
/-- Under a sign product law a data point has norm one almost surely (`d > 0`). -/
theorem norm_eq_one_of_sign_law (hD : IsSignProductLaw d p D) (hd : 0 < d) :
    ∀ᵐ z ∂D, ‖z‖ = 1 := by
  filter_upwards [hD.sq_coord] with z hz
  have hsum : ‖z‖ ^ 2 = 1 := by
    rw [EuclideanSpace.real_norm_sq_eq]
    have : ∀ k : Fin d, z k ^ 2 = 1 / (d : ℝ) := hz
    rw [Finset.sum_congr rfl fun k _ => this k]
    have hd0 : (0 : ℝ) < d := by exact_mod_cast hd
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    field_simp
  have h0 : 0 ≤ ‖z‖ := norm_nonneg _
  nlinarith [hsum, h0]

/-- **The mean of the data law is the prior mean.** `∫ ⟪t, z⟫ dD_p(z) = ⟪t, μ_p⟫`. -/
theorem integral_inner_data (hD : IsSignProductLaw d p D) (t : EuclideanSpace ℝ (Fin d)) :
    ∫ z, ⟪t, z⟫_ℝ ∂D = ⟪t, priorMean p⟫_ℝ := by
  have hrw : ∀ z : EuclideanSpace ℝ (Fin d), ⟪t, z⟫_ℝ = ∑ k, t k * z k :=
    fun z => real_inner_eq_sum_apply t z
  simp only [hrw]
  rw [integral_finsetSum _ fun k _ => (integrable_coord_of_sign_law hD k).const_mul (t k)]
  refine Finset.sum_congr rfl fun k _ => ?_
  rw [integral_const_mul, hD.mean k, priorMean_apply]

/-- Under a sign product law the margin against a fixed vector is integrable. -/
theorem integrable_inner_data (hD : IsSignProductLaw d p D) (t : EuclideanSpace ℝ (Fin d)) :
    Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪t, z⟫_ℝ) D := by
  have hrw : ∀ z : EuclideanSpace ℝ (Fin d), ⟪t, z⟫_ℝ = ∑ k, t k * z k :=
    fun z => real_inner_eq_sum_apply t z
  simp only [hrw]
  exact integrable_finsetSum _ fun k _ => (integrable_coord_of_sign_law hD k).const_mul (t k)

/-- **The centered data law has mean zero.** `∫ ⟪t, z − μ_p⟫ dD_p(z) = 0`. -/
theorem integral_inner_centered_data (hD : IsSignProductLaw d p D)
    (t : EuclideanSpace ℝ (Fin d)) :
    ∫ z, ⟪t, z - priorMean p⟫_ℝ ∂D = 0 := by
  have hrw : ∀ z : EuclideanSpace ℝ (Fin d),
      ⟪t, z - priorMean p⟫_ℝ = ⟪t, z⟫_ℝ - ⟪t, priorMean p⟫_ℝ := fun z => inner_sub_right _ _ _
  simp only [hrw]
  have hint : Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪t, z⟫_ℝ) D := by
    have hrw2 : ∀ z : EuclideanSpace ℝ (Fin d), ⟪t, z⟫_ℝ = ∑ k, t k * z k :=
      fun z => real_inner_eq_sum_apply t z
    simp only [hrw2]
    exact integrable_finsetSum _ fun k _ => (integrable_coord_of_sign_law hD k).const_mul (t k)
  rw [integral_sub hint (integrable_const _), integral_inner_data hD t]
  simp

end DataLaw

/-! ### Coordinates and the covariance of the data law -/

section Coordinates

variable {d : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D]

/-- A coordinate of a Euclidean vector is bounded by its norm. -/
theorem abs_euclidean_coord_le_norm (x : EuclideanSpace ℝ (Fin d)) (k : Fin d) :
    |x k| ≤ ‖x‖ := by
  have hsum : x k ^ 2 ≤ ∑ j, x j ^ 2 :=
    Finset.single_le_sum (f := fun j => x j ^ 2) (fun j _ => sq_nonneg _) (Finset.mem_univ k)
  rw [← EuclideanSpace.real_norm_sq_eq] at hsum
  nlinarith [abs_nonneg (x k), sq_abs (x k), norm_nonneg x]

/-- The inner product against a centered vector, coordinatewise. -/
theorem inner_sub_eq_sum_coord (t x m : EuclideanSpace ℝ (Fin d)) :
    ⟪t, x - m⟫_ℝ = ∑ k, t k * (x k - m k) := by
  rw [real_inner_eq_sum_apply]
  exact Finset.sum_congr rfl fun k _ => by simp

/-- The second moment of a coordinate of a sign product law is `1/d`. -/
theorem integral_coord_sq_of_sign_law (hD : IsSignProductLaw d p D) (k : Fin d) :
    (∫ z, (z : EuclideanSpace ℝ (Fin d)) k ^ 2 ∂D) = 1 / (d : ℝ) := by
  have h : (∫ z, (z : EuclideanSpace ℝ (Fin d)) k ^ 2 ∂D) = ∫ _z, (1 / (d : ℝ)) ∂D := by
    refine integral_congr_ae ?_
    filter_upwards [hD.sq_coord] with z hz
    exact hz k
  rw [h, integral_const]
  simp

/-- Each centered coordinate of a sign product law has mean zero. -/
theorem integral_centered_coord_of_sign_law (hD : IsSignProductLaw d p D) (k : Fin d) :
    (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - priorMean p k) ∂D) = 0 := by
  rw [integral_sub (integrable_coord_of_sign_law hD k) (integrable_const _), hD.mean k,
    integral_const, priorMean_apply]
  simp

/-- Centered coordinates of a sign product law are integrable. -/
theorem integrable_centered_coord_of_sign_law (hD : IsSignProductLaw d p D) (k : Fin d) :
    Integrable (fun z : EuclideanSpace ℝ (Fin d) => z k - priorMean p k) D :=
  (integrable_coord_of_sign_law hD k).sub (integrable_const _)

/-- **Off-diagonal covariances of a sign product law vanish.** -/
theorem integral_centered_coord_mul_of_ne (hD : IsSignProductLaw d p D) {k l : Fin d}
    (hkl : k ≠ l) :
    (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - priorMean p k) *
      ((z : EuclideanSpace ℝ (Fin d)) l - priorMean p l) ∂D) = 0 := by
  have hind : IndepFun (fun z : EuclideanSpace ℝ (Fin d) => z k - priorMean p k)
      (fun z : EuclideanSpace ℝ (Fin d) => z l - priorMean p l) D :=
    (hD.indep.indepFun hkl).comp (measurable_id.sub measurable_const)
      (measurable_id.sub measurable_const)
  rw [hind.integral_fun_mul_eq_mul_integral
    ((integrable_centered_coord_of_sign_law hD k).aestronglyMeasurable)
    ((integrable_centered_coord_of_sign_law hD l).aestronglyMeasurable),
    integral_centered_coord_of_sign_law hD k, zero_mul]

/-- **The diagonal variance of a sign product law is `1/d − μ_k²`.** -/
theorem integral_centered_coord_sq_of_sign_law (hD : IsSignProductLaw d p D) (k : Fin d) :
    (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - priorMean p k) ^ 2 ∂D)
      = 1 / (d : ℝ) - priorMean p k ^ 2 := by
  have hexp : ∀ z : EuclideanSpace ℝ (Fin d), (z k - priorMean p k) ^ 2
      = z k ^ 2 - 2 * priorMean p k * z k + priorMean p k ^ 2 := by
    intro z; ring
  have hsq : Integrable (fun z : EuclideanSpace ℝ (Fin d) => z k ^ 2) D := by
    refine Integrable.of_bound ((measurable_euclidean_coord k).pow_const 2).aestronglyMeasurable
      (1 / (d : ℝ)) ?_
    filter_upwards [hD.sq_coord] with z hz
    rw [Real.norm_eq_abs, hz k, abs_of_nonneg (by positivity)]
  have hA1 : Integrable
      (fun z : EuclideanSpace ℝ (Fin d) => z k ^ 2 - 2 * priorMean p k * z k) D :=
    hsq.sub ((integrable_coord_of_sign_law hD k).const_mul (2 * priorMean p k))
  have hA2 : Integrable (fun _ : EuclideanSpace ℝ (Fin d) => priorMean p k ^ 2) D :=
    integrable_const _
  simp only [hexp]
  rw [integral_add hA1 hA2,
    integral_sub hsq ((integrable_coord_of_sign_law hD k).const_mul (2 * priorMean p k)),
    integral_const_mul, integral_coord_sq_of_sign_law hD k, hD.mean k, integral_const,
    priorMean_apply]
  have huniv : D.real Set.univ = 1 := probReal_univ
  simp only [smul_eq_mul, huniv, one_mul]
  ring

end Coordinates

/-! ### The ghost estimates on the supersample -/

section Ghost

variable {d n : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

/-- The training set of the supersample model, as one measurable map. -/
def superTrainingSet (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    Fin n → EuclideanSpace ℝ (Fin d) :=
  fun j => trainingPoint superPoint superBits j ω

/-- The learner together with its training set. -/
def superLearnerTraining (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr →
    EuclideanSpace ℝ (Fin d)) (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    EuclideanSpace ℝ (Fin d) × (Fin n → EuclideanSpace ℝ (Fin d)) :=
  (superLearner A ω, superTrainingSet ω)

theorem measurable_superLearnerTraining
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) :
    Measurable (superLearnerTraining A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) :=
  (measurable_superLearner hA).prodMk measurable_superTraining

/-- **The ghost is independent of the learner together with its training set.** The learner sees
only the selected points and its own randomness, and the ghost is a different coordinate of the
independent supersample. -/
theorem indepFun_superLearnerTraining_ghostPoint
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) (i : Fin n) :
    IndepFun (superLearnerTraining A : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _)
      (ghostPoint superPoint superBits i) (superMeasure n D μR μG) :=
  indepFun_superLearner_ghostPoint (A := fun x r => (A x r, x)) D μR μG
    (hA.prodMk measurable_fst) i

theorem measurable_ghostPoint_super (i : Fin n) :
    Measurable (ghostPoint superPoint superBits i :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
  measurable_ghostPoint (Z := superPoint)
    (fun b j => measurable_superPoint (E := EuclideanSpace ℝ (Fin d)) (Rr := Rr) (Ng := Ng) b j)
    measurable_superBits i

/-- The ghost has norm one almost surely under a sign product law. -/
theorem ae_norm_ghostPoint_le_one (hD : IsSignProductLaw d p D) (hd : 0 < d) (i : Fin n) :
    ∀ᵐ ω ∂(superMeasure n D μR μG),
      ‖ghostPoint superPoint superBits i (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)‖
        ≤ 1 := by
  have hmap : ∀ᵐ z ∂((superMeasure n D μR μG).map
      (ghostPoint superPoint superBits i :
        SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _)), ‖z‖ ≤ 1 := by
    rw [ghostPoint_law D μR μG i]
    filter_upwards [norm_eq_one_of_sign_law hD hd] with z hz
    exact le_of_eq hz
  exact ae_of_ae_map (measurable_ghostPoint_super i).aemeasurable hmap

/-- Expectations of functions of the ghost are expectations under the data law. -/
theorem integral_ghost_comp (i : Fin n) {f : EuclideanSpace ℝ (Fin d) → ℝ} (hf : Measurable f) :
    (∫ ω, f (ghostPoint superPoint superBits i
      (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)) ∂(superMeasure n D μR μG))
      = ∫ z, f z ∂D := by
  have h := integral_map (μ := superMeasure n D μR μG)
    (measurable_ghostPoint_super (Rr := Rr) (Ng := Ng) i).aemeasurable
    hf.aestronglyMeasurable
  rw [ghostPoint_law D μR μG i] at h
  exact h.symm

/-- **Ghost centering (`hcenter`).** The centered ghost margin `s_i^gh = ⟪θ̂, Z^gh_i − μ_p⟫` has
mean zero: each coordinate of the ghost is independent of the learner and centered at `μ_p`. -/
theorem integral_ghost_centered_margin (hD : IsSignProductLaw d p D) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hth : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n) :
    (∫ ω, ⟪superLearner A ω, ghostPoint superPoint superBits i ω - priorMean p⟫_ℝ
      ∂(superMeasure n D μR μG)) = 0 := by
  have hgm := measurable_ghostPoint_super (d := d) (n := n) (Rr := Rr) (Ng := Ng) i
  have hthm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) := measurable_superLearner hA
  have hbd : ∀ k : Fin d, Integrable (fun ω => (superLearner A ω) k *
      ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - priorMean p k))
      (superMeasure n D μR μG) := by
    intro k
    refine Integrable.of_bound
      ((((measurable_euclidean_coord k).comp hthm).mul
        (((measurable_euclidean_coord k).comp hgm).sub measurable_const))).aestronglyMeasurable
      (1 * (1 + ‖priorMean p‖)) ?_
    filter_upwards [ae_norm_ghostPoint_le_one μR μG hD hd i] with ω hg
    rw [Real.norm_eq_abs, abs_mul]
    have h1 : |(superLearner A ω) k| ≤ 1 :=
      le_trans (abs_euclidean_coord_le_norm _ k) (hth _ _)
    have h2 : |(ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k
        - priorMean p k| ≤ 1 + ‖priorMean p‖ := by
      have := abs_euclidean_coord_le_norm
        (ghostPoint superPoint superBits i ω - priorMean p) k
      simp only [PiLp.sub_apply] at this
      refine le_trans this (le_trans (norm_sub_le _ _) ?_)
      linarith
    have h0 : (0 : ℝ) ≤ 1 + ‖priorMean p‖ := by positivity
    exact mul_le_mul h1 h2 (abs_nonneg _) (by norm_num)
  have hexp : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      ⟪superLearner A ω, ghostPoint superPoint superBits i ω - priorMean p⟫_ℝ
      = ∑ k, (superLearner A ω) k *
        ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - priorMean p k) :=
    fun ω => inner_sub_eq_sum_coord (superLearner A ω)
      (ghostPoint superPoint superBits i ω) (priorMean p)
  simp only [hexp]
  rw [integral_finsetSum _ fun k _ => hbd k]
  refine Finset.sum_eq_zero fun k _ => ?_
  have hind : IndepFun (fun ω => (superLearner A ω) k)
      (fun ω => (ghostPoint superPoint superBits i
        (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : EuclideanSpace ℝ (Fin d)) k
        - priorMean p k) (superMeasure n D μR μG) :=
    (indepFun_superLearner_ghostPoint D μR μG hA i).comp (measurable_euclidean_coord k)
      ((measurable_euclidean_coord k).sub measurable_const)
  rw [hind.integral_fun_mul_eq_mul_integral
    (((measurable_euclidean_coord k).comp hthm).aestronglyMeasurable)
    ((((measurable_euclidean_coord k).comp hgm).sub measurable_const).aestronglyMeasurable)]
  have hz : (∫ ω, ((ghostPoint superPoint superBits i
      (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : EuclideanSpace ℝ (Fin d)) k
      - priorMean p k) ∂(superMeasure n D μR μG)) = 0 := by
    rw [integral_ghost_comp (f := fun z : EuclideanSpace ℝ (Fin d) => z k - priorMean p k)
      μR μG i ((measurable_euclidean_coord k).sub measurable_const)]
    exact integral_centered_coord_of_sign_law hD k
  rw [hz, mul_zero]

/-- Every training point has norm one almost surely under a sign product law. -/
theorem ae_norm_trainingPoint_le_one (hD : IsSignProductLaw d p D) (hd : 0 < d) (i : Fin n) :
    ∀ᵐ ω ∂(superMeasure n D μR μG),
      ‖trainingPoint superPoint superBits i (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)‖
        ≤ 1 := by
  have hslot : ∀ b : Bool, ∀ᵐ ω ∂(superMeasure n D μR μG),
      ‖superPoint b i (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)‖ ≤ 1 := by
    intro b
    have hmap : ∀ᵐ z ∂((superMeasure n D μR μG).map
        (superPoint b i : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _)), ‖z‖ ≤ 1 := by
      rw [superPoint_law D μR μG b i]
      filter_upwards [norm_eq_one_of_sign_law hD hd] with z hz
      exact le_of_eq hz
    exact ae_of_ae_map (measurable_superPoint b i).aemeasurable hmap
  filter_upwards [hslot true, hslot false] with ω h1 h0
  cases hb : superBits ω i
  · simpa [trainingPoint, hb] using h0
  · simpa [trainingPoint, hb] using h1

omit [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- A coordinate of a proper learner is bounded by one. -/
theorem abs_learner_coord_le_one (hth : ∀ x r, ‖A x r‖ ≤ 1)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) (k : Fin d) :
    |(superLearner A ω) k| ≤ 1 :=
  le_trans (abs_euclidean_coord_le_norm _ k) (hth _ _)

/-- A centered ghost coordinate is bounded almost surely. -/
theorem ae_abs_ghost_coord_le (hD : IsSignProductLaw d p D) (hd : 0 < d) (i : Fin n)
    (k : Fin d) :
    ∀ᵐ ω ∂(superMeasure n D μR μG),
      |(ghostPoint superPoint superBits i
        (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : EuclideanSpace ℝ (Fin d)) k
        - priorMean p k| ≤ 1 + ‖priorMean p‖ := by
  filter_upwards [ae_norm_ghostPoint_le_one μR μG hD hd i] with ω hg
  have h := abs_euclidean_coord_le_norm
    (ghostPoint superPoint superBits i ω - priorMean p) k
  simp only [PiLp.sub_apply] at h
  refine le_trans h (le_trans (norm_sub_le _ _) ?_)
  linarith

/-- **Exact ghost orthogonality (`hcross`).** The training margin `s_i` and the centered ghost
margin `s_i^gh` are uncorrelated: the ghost is independent of the pair (learner, training set)
and each of its coordinates is centered at `μ_p`. -/
theorem integral_train_mul_ghost_margin (hD : IsSignProductLaw d p D) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hth : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n) :
    (∫ ω, ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ *
      ⟪superLearner A ω, ghostPoint superPoint superBits i ω - priorMean p⟫_ℝ
      ∂(superMeasure n D μR μG)) = 0 := by
  have hgm := measurable_ghostPoint_super (d := d) (n := n) (Rr := Rr) (Ng := Ng) i
  have htm := measurable_trainingPoint (Z := superPoint)
    (fun b j => measurable_superPoint (E := EuclideanSpace ℝ (Fin d)) (Rr := Rr) (Ng := Ng) b j)
    measurable_superBits i
  have hthm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) := measurable_superLearner hA
  have hC : (0 : ℝ) ≤ 1 + ‖priorMean p‖ := by positivity
  have hsm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ :=
    (continuous_fst.inner (continuous_snd.sub continuous_const)).measurable.comp
      (hthm.prodMk htm)
  have hsb : ∀ᵐ ω ∂(superMeasure n D μR μG),
      |⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ|
        ≤ 1 + ‖priorMean p‖ := by
    filter_upwards [ae_norm_trainingPoint_le_one μR μG hD hd i] with ω ht
    refine le_trans (abs_real_inner_le_norm _ _) ?_
    have h1 : ‖superLearner A ω‖ ≤ 1 := hth _ _
    have h2 : ‖trainingPoint superPoint superBits i ω - priorMean p‖ ≤ 1 + ‖priorMean p‖ :=
      le_trans (norm_sub_le _ _) (by linarith)
    nlinarith [norm_nonneg (superLearner A ω), h1, h2, hC]
  have hterm : ∀ k : Fin d, Integrable (fun ω =>
      (⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ *
        (superLearner A ω) k) *
      ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - priorMean p k))
      (superMeasure n D μR μG) := by
    intro k
    refine Integrable.of_bound
      (((hsm.mul ((measurable_euclidean_coord k).comp hthm)).mul
        (((measurable_euclidean_coord k).comp hgm).sub measurable_const))).aestronglyMeasurable
      (((1 + ‖priorMean p‖) * 1) * (1 + ‖priorMean p‖)) ?_
    filter_upwards [hsb, ae_abs_ghost_coord_le μR μG hD hd i k] with ω hs hv
    rw [Real.norm_eq_abs, abs_mul, abs_mul]
    have h1 : |⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ| *
        |(superLearner A ω) k| ≤ (1 + ‖priorMean p‖) * 1 :=
      mul_le_mul hs (abs_learner_coord_le_one hth ω k) (abs_nonneg _) hC
    exact mul_le_mul h1 hv (abs_nonneg _) (by positivity)
  have hexp : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ *
        ⟪superLearner A ω, ghostPoint superPoint superBits i ω - priorMean p⟫_ℝ
      = ∑ k, (⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ *
          (superLearner A ω) k) *
        ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k
          - priorMean p k) := by
    intro ω
    rw [inner_sub_eq_sum_coord (superLearner A ω) (ghostPoint superPoint superBits i ω)
      (priorMean p), Finset.mul_sum]
    exact Finset.sum_congr rfl fun k _ => by ring
  simp only [hexp]
  rw [integral_finsetSum _ fun k _ => hterm k]
  refine Finset.sum_eq_zero fun k _ => ?_
  have hphi : Measurable fun q : EuclideanSpace ℝ (Fin d) × (Fin n → EuclideanSpace ℝ (Fin d)) =>
      ⟪q.1, q.2 i - priorMean p⟫_ℝ * q.1 k :=
    ((continuous_fst.inner (((continuous_apply i).comp continuous_snd).sub
      continuous_const)).measurable).mul ((measurable_euclidean_coord k).comp measurable_fst)
  have hind : IndepFun
      (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ *
          (superLearner A ω) k)
      (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        (ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - priorMean p k)
      (superMeasure n D μR μG) :=
    (indepFun_superLearnerTraining_ghostPoint μR μG hA i).comp hphi
      ((measurable_euclidean_coord k).sub measurable_const)
  rw [hind.integral_fun_mul_eq_mul_integral
    ((hsm.mul ((measurable_euclidean_coord k).comp hthm)).aestronglyMeasurable)
    ((((measurable_euclidean_coord k).comp hgm).sub measurable_const).aestronglyMeasurable)]
  have hz : (∫ ω, ((ghostPoint superPoint superBits i
      (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : EuclideanSpace ℝ (Fin d)) k
      - priorMean p k) ∂(superMeasure n D μR μG)) = 0 := by
    rw [integral_ghost_comp (f := fun z : EuclideanSpace ℝ (Fin d) => z k - priorMean p k)
      μR μG i ((measurable_euclidean_coord k).sub measurable_const)]
    exact integral_centered_coord_of_sign_law hD k
  rw [hz, mul_zero]

/-- **The ghost second moment (`hghost`).** `E (s_i^gh)² ≤ E‖θ̂‖²/d`: the ghost is independent of
the learner, its coordinates are independent with variance `1/d − μ_{p,k}² ≤ 1/d`, so the
covariance of the ghost is dominated by `(1/d) I`. -/
theorem integral_ghost_margin_sq_le (hD : IsSignProductLaw d p D) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hth : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n) :
    (∫ ω, ⟪superLearner A ω, ghostPoint superPoint superBits i ω - priorMean p⟫_ℝ ^ 2
      ∂(superMeasure n D μR μG))
      ≤ (1 / (d : ℝ)) * ∫ ω, ‖superLearner A ω‖ ^ 2 ∂(superMeasure n D μR μG) := by
  have hgm := measurable_ghostPoint_super (d := d) (n := n) (Rr := Rr) (Ng := Ng) i
  have hthm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) := measurable_superLearner hA
  have hC : (0 : ℝ) ≤ 1 + ‖priorMean p‖ := by positivity
  have hterm : ∀ k l : Fin d, Integrable (fun ω =>
      ((superLearner A ω) k * (superLearner A ω) l) *
      (((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - priorMean p k) *
        ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) l - priorMean p l)))
      (superMeasure n D μR μG) := by
    intro k l
    refine Integrable.of_bound
      (((((measurable_euclidean_coord k).comp hthm).mul
          ((measurable_euclidean_coord l).comp hthm)).mul
        ((((measurable_euclidean_coord k).comp hgm).sub measurable_const).mul
          (((measurable_euclidean_coord l).comp hgm).sub measurable_const)))).aestronglyMeasurable
      ((1 * 1) * ((1 + ‖priorMean p‖) * (1 + ‖priorMean p‖))) ?_
    filter_upwards [ae_abs_ghost_coord_le μR μG hD hd i k,
      ae_abs_ghost_coord_le μR μG hD hd i l] with ω hk hl
    rw [Real.norm_eq_abs, abs_mul, abs_mul, abs_mul]
    have h1 : |(superLearner A ω) k| * |(superLearner A ω) l| ≤ 1 * 1 :=
      mul_le_mul (abs_learner_coord_le_one hth ω k) (abs_learner_coord_le_one hth ω l)
        (abs_nonneg _) zero_le_one
    have h2 : |(ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k
          - priorMean p k| *
        |(ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) l - priorMean p l|
        ≤ (1 + ‖priorMean p‖) * (1 + ‖priorMean p‖) :=
      mul_le_mul hk hl (abs_nonneg _) hC
    exact mul_le_mul h1 h2 (by positivity) (by norm_num)
  have hfac : ∀ k l : Fin d,
      (∫ ω, ((superLearner A ω) k * (superLearner A ω) l) *
        (((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - priorMean p k) *
          ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) l - priorMean p l))
        ∂(superMeasure n D μR μG))
      = (∫ ω, (superLearner A ω) k * (superLearner A ω) l ∂(superMeasure n D μR μG)) *
        (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - priorMean p k) *
          ((z : EuclideanSpace ℝ (Fin d)) l - priorMean p l) ∂D) := by
    intro k l
    have hphi : Measurable fun t : EuclideanSpace ℝ (Fin d) => t k * t l :=
      (measurable_euclidean_coord k).mul (measurable_euclidean_coord l)
    have hpsi : Measurable fun z : EuclideanSpace ℝ (Fin d) =>
        (z k - priorMean p k) * (z l - priorMean p l) :=
      ((measurable_euclidean_coord k).sub measurable_const).mul
        ((measurable_euclidean_coord l).sub measurable_const)
    have hind : IndepFun (fun ω => (superLearner A ω) k * (superLearner A ω) l)
        (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
          ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - priorMean p k) *
            ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) l
              - priorMean p l)) (superMeasure n D μR μG) :=
      (indepFun_superLearner_ghostPoint D μR μG hA i).comp hphi hpsi
    rw [hind.integral_fun_mul_eq_mul_integral ((hphi.comp hthm).aestronglyMeasurable)
      ((hpsi.comp hgm).aestronglyMeasurable),
      integral_ghost_comp (f := fun z : EuclideanSpace ℝ (Fin d) =>
        (z k - priorMean p k) * (z l - priorMean p l)) μR μG i hpsi]
  have hexp : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      ⟪superLearner A ω, ghostPoint superPoint superBits i ω - priorMean p⟫_ℝ ^ 2
      = ∑ k, ∑ l, ((superLearner A ω) k * (superLearner A ω) l) *
        (((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - priorMean p k) *
          ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) l
            - priorMean p l)) := by
    intro ω
    rw [sq, inner_sub_eq_sum_coord (superLearner A ω) (ghostPoint superPoint superBits i ω)
      (priorMean p), Finset.sum_mul_sum]
    exact Finset.sum_congr rfl fun k _ => Finset.sum_congr rfl fun l _ => by ring
  have hrowval : ∀ k : Fin d,
      (∫ ω, ∑ l, ((superLearner A ω) k * (superLearner A ω) l) *
        (((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - priorMean p k) *
          ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) l - priorMean p l))
        ∂(superMeasure n D μR μG))
      = (∫ ω, (superLearner A ω) k * (superLearner A ω) k ∂(superMeasure n D μR μG)) *
        (1 / (d : ℝ) - priorMean p k ^ 2) := by
    intro k
    rw [integral_finsetSum _ fun l _ => hterm k l,
      Finset.sum_congr rfl fun l _ => hfac k l,
      Finset.sum_eq_single k
        (fun l _ hl => by rw [integral_centered_coord_mul_of_ne hD (Ne.symm hl), mul_zero])
        (fun hk => absurd (Finset.mem_univ k) hk)]
    simp only [← pow_two]
    rw [integral_centered_coord_sq_of_sign_law hD k]
  simp only [hexp]
  rw [integral_finsetSum _ fun k _ => integrable_finsetSum _ fun l _ => hterm k l]
  simp only [hrowval]
  have hnn : ∀ k : Fin d,
      0 ≤ ∫ ω, (superLearner A ω) k * (superLearner A ω) k ∂(superMeasure n D μR μG) :=
    fun k => integral_nonneg fun ω => mul_self_nonneg _
  have hsqint : ∀ k : Fin d, Integrable
      (fun ω => (superLearner A ω) k * (superLearner A ω) k) (superMeasure n D μR μG) := by
    intro k
    refine Integrable.of_bound
      ((((measurable_euclidean_coord k).comp hthm).mul
        ((measurable_euclidean_coord k).comp hthm))).aestronglyMeasurable (1 * 1) ?_
    refine Filter.Eventually.of_forall fun ω => ?_
    rw [Real.norm_eq_abs, abs_mul]
    exact mul_le_mul (abs_learner_coord_le_one hth ω k) (abs_learner_coord_le_one hth ω k)
      (abs_nonneg _) zero_le_one
  have hstep : ∀ k : Fin d,
      (∫ ω, (superLearner A ω) k * (superLearner A ω) k ∂(superMeasure n D μR μG)) *
        (1 / (d : ℝ) - priorMean p k ^ 2)
      ≤ (∫ ω, (superLearner A ω) k * (superLearner A ω) k ∂(superMeasure n D μR μG)) *
        (1 / (d : ℝ)) := by
    intro k
    exact mul_le_mul_of_nonneg_left (by nlinarith [sq_nonneg (priorMean p k)]) (hnn k)
  calc (∑ k, (∫ ω, (superLearner A ω) k * (superLearner A ω) k ∂(superMeasure n D μR μG)) *
        (1 / (d : ℝ) - priorMean p k ^ 2))
      ≤ ∑ k, (∫ ω, (superLearner A ω) k * (superLearner A ω) k ∂(superMeasure n D μR μG)) *
        (1 / (d : ℝ)) := Finset.sum_le_sum fun k _ => hstep k
    _ = (1 / (d : ℝ)) *
        ∑ k, ∫ ω, (superLearner A ω) k * (superLearner A ω) k ∂(superMeasure n D μR μG) := by
        rw [← Finset.sum_mul]; ring
    _ = (1 / (d : ℝ)) * ∫ ω, ∑ k, (superLearner A ω) k * (superLearner A ω) k
          ∂(superMeasure n D μR μG) := by
        rw [integral_finsetSum _ fun k _ => hsqint k]
    _ = (1 / (d : ℝ)) * ∫ ω, ‖superLearner A ω‖ ^ 2 ∂(superMeasure n D μR μG) := by
        congr 1
        refine integral_congr_ae (Filter.Eventually.of_forall fun ω => ?_)
        show (∑ k, (superLearner A ω) k * (superLearner A ω) k) = ‖superLearner A ω‖ ^ 2
        rw [EuclideanSpace.real_norm_sq_eq]
        exact Finset.sum_congr rfl fun k _ => (pow_two ((superLearner A ω) k)).symm

/-- **Ghost Jensen (`hjensen`), general convex form.** For a measurable `ψ` convex and continuous
on `[-1,1]`, `E ψ⟪θ̂, μ_p⟫ ≤ E ψ⟪θ̂, Z^gh_i⟫`: the ghost is independent of the learner and has mean
`μ_p`, so Jensen applies at each fixed value of the learner. The learner is proper and the prior
mean lies in the unit ball, so all margins lie in `[-1,1]`. Measurability of `ψ` off `[-1,1]` is
assumed. -/
theorem integral_ghost_convex_ge (hD : IsSignProductLaw d p D) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hth : ∀ x r, ‖A x r‖ ≤ 1) {ψ : ℝ → ℝ} (hψ : Measurable ψ)
    (hconv : ConvexOn ℝ (Set.Icc (-1 : ℝ) 1) ψ) (hcont : ContinuousOn ψ (Set.Icc (-1 : ℝ) 1))
    (hpm : ‖priorMean p‖ ≤ 1) (i : Fin n) :
    (∫ ω, ψ ⟪superLearner A ω, priorMean p⟫_ℝ ∂(superMeasure n D μR μG))
      ≤ ∫ ω, ψ ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
          ∂(superMeasure n D μR μG) := by
  obtain ⟨C, hC⟩ := isCompact_Icc.exists_bound_of_continuousOn hcont
  have hthm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) := measurable_superLearner hA
  have hgm := measurable_ghostPoint_super (d := d) (n := n) (Rr := Rr) (Ng := Ng) i
  haveI : IsProbabilityMeasure ((superMeasure n D μR μG).map (superLearner A)) :=
    Measure.isProbabilityMeasure_map hthm.aemeasurable
  have hFc : Continuous fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      ⟪q.1, q.2⟫_ℝ := continuous_fst.inner continuous_snd
  have hFm : Measurable fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      ψ ⟪q.1, q.2⟫_ℝ := hψ.comp hFc.measurable
  have hmemD : ∀ t : EuclideanSpace ℝ (Fin d), ‖t‖ ≤ 1 →
      ∀ᵐ z ∂D, ⟪t, z⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := by
    intro t ht
    filter_upwards [norm_eq_one_of_sign_law hD hd] with z hz
    have h := abs_real_inner_le_norm t z
    rw [hz, mul_one] at h
    rw [Set.mem_Icc]
    exact ⟨by linarith [neg_abs_le ⟪t, z⟫_ℝ], by linarith [le_abs_self ⟪t, z⟫_ℝ]⟩
  have hintD : ∀ t : EuclideanSpace ℝ (Fin d), ‖t‖ ≤ 1 →
      Integrable (fun z => ψ ⟪t, z⟫_ℝ) D := by
    intro t ht
    refine Integrable.of_bound
      ((hψ.comp (continuous_const.inner continuous_id).measurable)).aestronglyMeasurable C ?_
    filter_upwards [hmemD t ht] with z hz
    exact hC _ hz
  have hjen : ∀ t : EuclideanSpace ℝ (Fin d), ‖t‖ ≤ 1 →
      ψ ⟪t, priorMean p⟫_ℝ ≤ ∫ z, ψ ⟪t, z⟫_ℝ ∂D := by
    intro t ht
    have h := hconv.map_integral_le hcont isClosed_Icc (hmemD t ht)
      (integrable_inner_data hD t) (hintD t ht)
    rwa [integral_inner_data hD t] at h
  have hae1 : ∀ᵐ t ∂((superMeasure n D μR μG).map (superLearner A)), ‖t‖ ≤ 1 := by
    rw [ae_map_iff hthm.aemeasurable
      (measurableSet_le continuous_norm.measurable measurable_const)]
    exact Filter.Eventually.of_forall fun ω => hth _ _
  have hLmap : (∫ ω, ψ ⟪superLearner A ω, priorMean p⟫_ℝ ∂(superMeasure n D μR μG))
      = ∫ t, ψ ⟪t, priorMean p⟫_ℝ ∂((superMeasure n D μR μG).map (superLearner A)) :=
    (integral_map hthm.aemeasurable
      ((hψ.comp (continuous_id.inner continuous_const).measurable)).aestronglyMeasurable).symm
  have hRint : Integrable (fun ω => ψ ⟪superLearner A ω,
      ghostPoint superPoint superBits i ω⟫_ℝ) (superMeasure n D μR μG) := by
    refine Integrable.of_bound (hFm.comp (hthm.prodMk hgm)).aestronglyMeasurable C ?_
    filter_upwards [ae_norm_ghostPoint_le_one μR μG hD hd i] with ω hg
    refine hC _ ?_
    have h := abs_real_inner_le_norm (superLearner A ω) (ghostPoint superPoint superBits i ω)
    have h1 : ‖superLearner A ω‖ ≤ 1 := hth _ _
    have h2 : |⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ| ≤ 1 := by
      nlinarith [norm_nonneg (superLearner A ω), norm_nonneg
        (ghostPoint superPoint superBits i ω), abs_nonneg
          ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ]
    rw [Set.mem_Icc]
    exact ⟨by linarith [neg_abs_le ⟪superLearner A ω,
        ghostPoint superPoint superBits i ω⟫_ℝ],
      by linarith [le_abs_self ⟪superLearner A ω,
        ghostPoint superPoint superBits i ω⟫_ℝ]⟩
  have hR := integral_of_indepFun_pair hthm hgm
    (indepFun_superLearner_ghostPoint D μR μG hA i)
    (F := fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) => ψ ⟪q.1, q.2⟫_ℝ)
    hFm.aestronglyMeasurable hRint
  rw [ghostPoint_law D μR μG i] at hR
  rw [hLmap, hR]
  have hLint : Integrable (fun t : EuclideanSpace ℝ (Fin d) => ψ ⟪t, priorMean p⟫_ℝ)
      ((superMeasure n D μR μG).map (superLearner A)) := by
    refine Integrable.of_bound
      ((hψ.comp (continuous_id.inner continuous_const).measurable)).aestronglyMeasurable C ?_
    filter_upwards [hae1] with t ht
    refine hC _ ?_
    have h := abs_real_inner_le_norm t (priorMean p)
    have h2 : |⟪t, priorMean p⟫_ℝ| ≤ 1 := by
      nlinarith [norm_nonneg t, norm_nonneg (priorMean p), abs_nonneg ⟪t, priorMean p⟫_ℝ]
    rw [Set.mem_Icc]
    exact ⟨by linarith [neg_abs_le ⟪t, priorMean p⟫_ℝ],
      by linarith [le_abs_self ⟪t, priorMean p⟫_ℝ]⟩
  have hRint2 : Integrable (fun t : EuclideanSpace ℝ (Fin d) => ∫ z, ψ ⟪t, z⟫_ℝ ∂D)
      ((superMeasure n D μR μG).map (superLearner A)) := by
    refine Integrable.of_bound
      (hFm.stronglyMeasurable.integral_prod_right').aestronglyMeasurable C ?_
    filter_upwards [hae1] with t ht
    have hb : ‖∫ z, ψ ⟪t, z⟫_ℝ ∂D‖ ≤ C * D.real Set.univ :=
      norm_integral_le_of_norm_le_const (by
        filter_upwards [hmemD t ht] with z hz
        exact hC _ hz)
    rwa [probReal_univ, mul_one] at hb
  refine integral_mono_ae hLint hRint2 ?_
  filter_upwards [hae1] with t ht
  exact hjen t ht

/-- **Ghost Jensen (`hjensen`) in the shape `NativeBudgets` uses.** With `ψ(t) = φ(t) + b t` the
shifted link (the link remainder `u` of Section 5.3 plus `φ(0)`),
`E[φ(m) + b m] ≤ E[φ(gh_i) + b gh_i]` for the mean margin `m = ⟪θ̂, μ_p⟫` and the
ghost margin `gh_i = ⟪θ̂, Z^gh_i⟫`. -/
theorem integral_ghost_link_jensen (hD : IsSignProductLaw d p D) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hth : ∀ x r, ‖A x r‖ ≤ 1) {φ : ℝ → ℝ} {b : ℝ} (hφ : Measurable φ)
    (hconv : ConvexOn ℝ (Set.Icc (-1 : ℝ) 1) fun t => φ t + b * t)
    (hcont : ContinuousOn (fun t => φ t + b * t) (Set.Icc (-1 : ℝ) 1))
    (hpm : ‖priorMean p‖ ≤ 1) (i : Fin n) :
    (∫ ω, φ ⟪superLearner A ω, priorMean p⟫_ℝ + b * ⟪superLearner A ω, priorMean p⟫_ℝ
        ∂(superMeasure n D μR μG))
      ≤ ∫ ω, φ ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
          + b * ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
        ∂(superMeasure n D μR μG) :=
  integral_ghost_convex_ge μR μG hD hd hA hth (hφ.add (measurable_const.mul measurable_id))
    hconv hcont hpm i

end Ghost

/-! ### The finite model as the law of the training set -/

section FiniteModel

variable {d n : ℕ} {p : Fin d → ℝ}

/-- The two-point law on `Bool` giving `true` the mass `(1 + a)/2`. -/
def boolCoordLaw (a : ℝ) : Measure Bool :=
  ENNReal.ofReal ((1 + a) / 2) • Measure.dirac true
    + ENNReal.ofReal ((1 - a) / 2) • Measure.dirac false

/-- For `|a| ≤ 1` the two-point law on `Bool` is a probability law. -/
theorem isProbabilityMeasure_boolCoordLaw {a : ℝ} (ha : |a| ≤ 1) :
    IsProbabilityMeasure (boolCoordLaw a) := by
  have h := abs_le.1 ha
  constructor
  have h1 : 0 ≤ (1 + a) / 2 := by linarith [h.1]
  have h2 : 0 ≤ (1 - a) / 2 := by linarith [h.2]
  simp only [boolCoordLaw, Measure.coe_add, Measure.coe_smul, Pi.add_apply, Pi.smul_apply,
    measure_univ, smul_eq_mul, mul_one]
  rw [← ENNReal.ofReal_add h1 h2, show (1 + a) / 2 + (1 - a) / 2 = (1 : ℝ) by ring]
  simp

/-- The mass of a single sign under the two-point law is `(1 + ε(b) a)/2`. -/
theorem boolCoordLaw_apply_singleton (a : ℝ) (b : Bool) :
    boolCoordLaw a {b} = ENNReal.ofReal ((1 + signValue b * a) / 2) := by
  cases b
  · simp [boolCoordLaw, signValue]
    ring_nf
  · simp [boolCoordLaw, signValue]

/-- The two-point law on `Bool` pushes forward to the two-point law on `{±1/√d}`. -/
theorem map_boolCoordLaw (d : ℕ) (a : ℝ) :
    (boolCoordLaw a).map (fun b => signValue b / Real.sqrt d) = signCoordLaw d a := by
  have hm : Measurable fun b : Bool => signValue b / Real.sqrt d := Measurable.of_discrete
  rw [boolCoordLaw, Measure.map_add _ _ hm, Measure.map_smul, Measure.map_smul,
    Measure.map_dirac' hm, Measure.map_dirac' hm]
  norm_num [signCoordLaw, signValue, neg_div]

/-- The law of `n` independent sign configurations, the finite model of Lemma 8. -/
def boolSampleLaw (n d : ℕ) (p : Fin d → ℝ) : Measure (Fin n → Fin d → Bool) :=
  Measure.pi fun _ : Fin n => Measure.pi fun k => boolCoordLaw (p k)

/-- **The features of the finite model have the law `D_p^n`.** -/
theorem map_boolSampleLaw (hp : ∀ k, |p k| ≤ 1) :
    (boolSampleLaw n d p).map (fun σ i => sampleFeature i σ)
      = Measure.pi fun _ : Fin n => signProductLaw d p := by
  haveI hb : ∀ k, IsProbabilityMeasure (boolCoordLaw (p k)) :=
    fun k => isProbabilityMeasure_boolCoordLaw (hp k)
  haveI hs : ∀ k, IsProbabilityMeasure (signCoordLaw d (p k)) :=
    fun k => isProbabilityMeasure_signCoordLaw (Set.mem_Icc.2 (abs_le.1 (hp k)))
  haveI : IsProbabilityMeasure (signProductLaw d p) :=
    isProbabilityMeasure_signProductLaw fun k => Set.mem_Icc.2 (abs_le.1 (hp k))
  have hA : MeasurePreserving (fun s : Fin d → Bool => fun k => signValue (s k) / Real.sqrt d)
      (Measure.pi fun k => boolCoordLaw (p k)) (Measure.pi fun k => signCoordLaw d (p k)) :=
    measurePreserving_pi _ _ fun k => ⟨Measurable.of_discrete, map_boolCoordLaw d (p k)⟩
  have hB : MeasurePreserving
      ((MeasurableEquiv.toLp 2 (Fin d → ℝ)) : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
      (Measure.pi fun k => signCoordLaw d (p k)) (signProductLaw d p) :=
    ⟨(MeasurableEquiv.toLp 2 (Fin d → ℝ)).measurable, rfl⟩
  have hsingle : MeasurePreserving (fun s : Fin d → Bool =>
      (WithLp.toLp 2 (fun k => signValue (s k) / Real.sqrt d) : EuclideanSpace ℝ (Fin d)))
      (Measure.pi fun k => boolCoordLaw (p k)) (signProductLaw d p) := hB.comp hA
  exact (measurePreserving_pi (fun _ : Fin n => Measure.pi fun k => boolCoordLaw (p k))
    (fun _ : Fin n => signProductLaw d p) fun _ => hsingle).map_eq

/-- **The mass of a sign configuration is its sample weight.** -/
theorem boolSampleLaw_apply_singleton (hp : ∀ k, |p k| ≤ 1) (σ : Fin n → Fin d → Bool) :
    boolSampleLaw n d p {σ} = ENNReal.ofReal (sampleWeight p σ) := by
  haveI hb : ∀ k, IsProbabilityMeasure (boolCoordLaw (p k)) :=
    fun k => isProbabilityMeasure_boolCoordLaw (hp k)
  have hnn : ∀ (i : Fin n) (k : Fin d), 0 ≤ (1 + signValue (σ i k) * p k) / 2 := by
    intro i k
    have := neg_one_le_signValue_mul (σ i k) (hp k)
    linarith
  have hin : ∀ i : Fin n, (Measure.pi fun k => boolCoordLaw (p k)) {σ i}
      = ENNReal.ofReal (∏ k, (1 + signValue (σ i k) * p k) / 2) := by
    intro i
    rw [Measure.pi_singleton,
      Finset.prod_congr rfl fun k _ => boolCoordLaw_apply_singleton (p k) (σ i k),
      ← ENNReal.ofReal_prod_of_nonneg fun k _ => hnn i k]
  rw [boolSampleLaw, Measure.pi_singleton, Finset.prod_congr rfl fun i _ => hin i,
    ← ENNReal.ofReal_prod_of_nonneg fun i _ => Finset.prod_nonneg fun k _ => hnn i k,
    sampleWeight]

/-- **Integration against the finite model is the weighted finite sum.** -/
theorem integral_boolSampleLaw (hp : ∀ k, |p k| ≤ 1) (f : (Fin n → Fin d → Bool) → ℝ) :
    (∫ σ, f σ ∂(boolSampleLaw n d p)) = ∑ σ, sampleWeight p σ * f σ := by
  haveI hb : ∀ k, IsProbabilityMeasure (boolCoordLaw (p k)) :=
    fun k => isProbabilityMeasure_boolCoordLaw (hp k)
  haveI : IsProbabilityMeasure (boolSampleLaw n d p) := by
    rw [boolSampleLaw]; infer_instance
  have hint : Integrable f (boolSampleLaw n d p) :=
    Integrable.of_bound Measurable.of_discrete.aestronglyMeasurable (∑ τ, ‖f τ‖)
      (Filter.Eventually.of_forall fun σ =>
        Finset.single_le_sum (f := fun τ => ‖f τ‖) (fun τ _ => norm_nonneg (f τ))
          (Finset.mem_univ σ))
  rw [integral_fintype hint]
  refine Finset.sum_congr rfl fun σ _ => ?_
  rw [smul_eq_mul, measureReal_def, boolSampleLaw_apply_singleton hp σ,
    ENNReal.toReal_ofReal (sampleWeight_nonneg p hp σ)]

/-- **Integration against `D_p^n` is the weighted finite sum over sign configurations.** -/
theorem integral_pi_signProductLaw (hp : ∀ k, |p k| ≤ 1)
    (F : (Fin n → EuclideanSpace ℝ (Fin d)) → ℝ) (hF : Measurable F) :
    (∫ x, F x ∂(Measure.pi fun _ : Fin n => signProductLaw d p))
      = ∑ σ, sampleWeight p σ * F (fun i => sampleFeature i σ) := by
  rw [← map_boolSampleLaw hp,
    integral_map (Measurable.of_discrete).aemeasurable hF.aestronglyMeasurable]
  exact integral_boolSampleLaw hp _

end FiniteModel

/-! ### Lemma 8 transported to the supersample -/

section Transport

variable {d n : ℕ} {κ : ℝ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

/-- Expectations of functions of the training set of the supersample model are the weighted finite
sums of the finite model of Lemma 8. -/
theorem integral_super_training_finite (μR : Measure Rr) [IsProbabilityMeasure μR]
    (μG : Measure Ng) [IsProbabilityMeasure μG] {p : Fin d → ℝ} (hp : ∀ k, |p k| ≤ 1)
    (F : (Fin n → EuclideanSpace ℝ (Fin d)) → ℝ) (hF : Measurable F) :
    (∫ ω, F (fun i => trainingPoint superPoint superBits i ω)
        ∂(superMeasure n (signProductLaw d p) μR μG))
      = ∑ σ, sampleWeight p σ * F (fun i => sampleFeature i σ) := by
  haveI : IsProbabilityMeasure (signProductLaw d p) :=
    isProbabilityMeasure_signProductLaw fun k => Set.mem_Icc.2 (abs_le.1 (hp k))
  rw [integral_trainingSet (signProductLaw d p) μR μG hF]
  exact integral_pi_signProductLaw hp F hF

/-- **Lemma 8 on the supersample (`hfp`).** For a proper measurable learner `θ̂ = g(Z_{U,·})` that
is a function of its training set, the prior-averaged training margins satisfy
`∑_i E⟪θ̂, Z_i − μ_p⟫ = κ E⟪θ̂, μ_p⟫`, the fingerprinting identity of Lemma 8, here on the
supersample space that carries the selection bits, the ghosts and the learner randomness. The
prior average is written as the iterated integral `∫_Π ∫_{P_p}`, which is what the mixture over
the prior means. Only the deterministic learner is transported here; the randomized case is
`Fingerprint.beta_fingerprinting_randomized` on the finite model. -/
theorem native_fingerprint_transport (hκ : 0 < κ) (hd : 0 < d)
    (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
    (g : (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d)) (hg : Measurable g)
    (hg1 : ∀ x, ‖g x‖ ≤ 1) :
    (∫ p, ∑ i, ∫ ω, ⟪superLearner (fun x (_ : Rr) => g x) ω,
        trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ
        ∂(superMeasure n (signProductLaw d p) μR (μG : Measure Ng)) ∂(prior κ d))
      = κ * ∫ p, ∫ ω, ⟪superLearner (fun x (_ : Rr) => g x) ω, priorMean p⟫_ℝ
        ∂(superMeasure n (signProductLaw d p) μR (μG : Measure Ng)) ∂(prior κ d) := by
  have hae := prior_ae_mem_Ioo hκ d
  have hstep1 : ∀ᵐ pp ∂(prior κ d),
      (∑ i, ∫ ω, ⟪superLearner (fun x (_ : Rr) => g x) ω,
          trainingPoint superPoint superBits i ω - priorMean pp⟫_ℝ
          ∂(superMeasure n (signProductLaw d pp) μR (μG : Measure Ng)))
        = ∑ σ, sampleWeight pp σ *
            ⟪g (fun i => sampleFeature i σ), ∑ i, (sampleFeature i σ - priorMean pp)⟫_ℝ := by
    filter_upwards [hae] with pp hpp
    have hp : ∀ k, |pp k| ≤ 1 := fun k => abs_le.2 ⟨le_of_lt (hpp k).1, le_of_lt (hpp k).2⟩
    have hD : IsSignProductLaw d pp (signProductLaw d pp) :=
      isSignProductLaw_signProductLaw fun k => Set.mem_Icc.2 (abs_le.1 (hp k))
    haveI : IsProbabilityMeasure (signProductLaw d pp) :=
      isProbabilityMeasure_signProductLaw fun k => Set.mem_Icc.2 (abs_le.1 (hp k))
    have hFm : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
        ⟪g x, ∑ i, (x i - priorMean pp)⟫_ℝ :=
      (continuous_fst.inner continuous_snd).measurable.comp
        (hg.prodMk (Finset.measurable_sum _ fun i _ =>
          (measurable_pi_apply i).sub measurable_const))
    have htm : ∀ i : Fin n, Measurable (trainingPoint superPoint superBits i :
        SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) := fun i =>
      measurable_trainingPoint (fun b j => measurable_superPoint b j) measurable_superBits i
    have hmi : ∀ i : Fin n, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        ⟪superLearner (fun x (_ : Rr) => g x) ω,
          trainingPoint superPoint superBits i ω - priorMean pp⟫_ℝ := fun i =>
      (continuous_fst.inner (continuous_snd.sub continuous_const)).measurable.comp
        ((hg.comp measurable_superTraining).prodMk (htm i))
    have hterm : ∀ i : Fin n, Integrable (fun ω => ⟪superLearner (fun x (_ : Rr) => g x) ω,
        trainingPoint superPoint superBits i ω - priorMean pp⟫_ℝ)
        (superMeasure n (signProductLaw d pp) μR (μG : Measure Ng)) := by
      intro i
      refine Integrable.of_bound (hmi i).aestronglyMeasurable (1 * (1 + ‖priorMean pp‖)) ?_
      filter_upwards [ae_norm_trainingPoint_le_one μR μG hD hd i] with ω ht
      rw [Real.norm_eq_abs]
      refine le_trans (abs_real_inner_le_norm _ _) ?_
      have h2 : ‖trainingPoint superPoint superBits i ω - priorMean pp‖ ≤ 1 + ‖priorMean pp‖ :=
        le_trans (norm_sub_le _ _) (by linarith)
      exact mul_le_mul (hg1 _) h2 (norm_nonneg _) (by norm_num)
    calc (∑ i, ∫ ω, ⟪superLearner (fun x (_ : Rr) => g x) ω,
            trainingPoint superPoint superBits i ω - priorMean pp⟫_ℝ
            ∂(superMeasure n (signProductLaw d pp) μR (μG : Measure Ng)))
        = ∫ ω, (∑ i, ⟪superLearner (fun x (_ : Rr) => g x) ω,
            trainingPoint superPoint superBits i ω - priorMean pp⟫_ℝ)
            ∂(superMeasure n (signProductLaw d pp) μR (μG : Measure Ng)) :=
          (integral_finsetSum _ fun i _ => hterm i).symm
      _ = ∫ ω, ⟪g (fun i => trainingPoint superPoint superBits i ω),
            ∑ i, (trainingPoint superPoint superBits i ω - priorMean pp)⟫_ℝ
            ∂(superMeasure n (signProductLaw d pp) μR (μG : Measure Ng)) := by
          refine integral_congr_ae (Filter.Eventually.of_forall fun ω => ?_)
          show (∑ i, ⟪superLearner (fun x (_ : Rr) => g x) ω,
              trainingPoint superPoint superBits i ω - priorMean pp⟫_ℝ)
            = ⟪g (fun i => trainingPoint superPoint superBits i ω),
              ∑ i, (trainingPoint superPoint superBits i ω - priorMean pp)⟫_ℝ
          rw [inner_sum]
          rfl
      _ = ∑ σ, sampleWeight pp σ *
            ⟪g (fun i => sampleFeature i σ), ∑ i, (sampleFeature i σ - priorMean pp)⟫_ℝ :=
          integral_super_training_finite μR μG hp
            (fun x => ⟪g x, ∑ i, (x i - priorMean pp)⟫_ℝ) hFm
  have hstep2 : ∀ᵐ pp ∂(prior κ d),
      (∫ ω, ⟪superLearner (fun x (_ : Rr) => g x) ω, priorMean pp⟫_ℝ
        ∂(superMeasure n (signProductLaw d pp) μR (μG : Measure Ng)))
        = ∑ σ, sampleWeight pp σ * ⟪g (fun i => sampleFeature i σ), priorMean pp⟫_ℝ := by
    filter_upwards [hae] with pp hpp
    have hp : ∀ k, |pp k| ≤ 1 := fun k => abs_le.2 ⟨le_of_lt (hpp k).1, le_of_lt (hpp k).2⟩
    have hFm : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) => ⟪g x, priorMean pp⟫_ℝ :=
      (continuous_fst.inner continuous_snd).measurable.comp (hg.prodMk measurable_const)
    exact integral_super_training_finite μR μG hp (fun x => ⟪g x, priorMean pp⟫_ℝ) hFm
  rw [integral_congr_ae hstep1, integral_congr_ae hstep2]
  exact beta_fingerprinting hκ hd fun σ => g (fun i => sampleFeature i σ)

/-- **`hfp` with the prior exponent of the recipe.** The fingerprinting identity of Lemma 8
on the supersample with `κ = v⁻¹ − 1` the prior exponent `nativeKappa` of the finite form of
Proposition 7 (Appendix D):
`∑_i E s_i = κ E m` for the training margins `s_i = ⟪θ̂, Z_i − μ_p⟫` and the mean margin
`m = ⟪θ̂, μ_p⟫`. -/
theorem native_fingerprint_transport_recipe {b B r ε : ℝ}
    (hκ : 0 < nativeKappa b B r ε) (hd : 0 < d)
    (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
    (g : (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d)) (hg : Measurable g)
    (hg1 : ∀ x, ‖g x‖ ≤ 1) :
    (∫ p, ∑ i, ∫ ω, ⟪superLearner (fun x (_ : Rr) => g x) ω,
        trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ
        ∂(superMeasure n (signProductLaw d p) μR (μG : Measure Ng))
        ∂(prior (nativeKappa b B r ε) d))
      = nativeKappa b B r ε * ∫ p, ∫ ω, ⟪superLearner (fun x (_ : Rr) => g x) ω, priorMean p⟫_ℝ
        ∂(superMeasure n (signProductLaw d p) μR (μG : Measure Ng))
        ∂(prior (nativeKappa b B r ε) d) :=
  native_fingerprint_transport hκ hd μR μG g hg hg1

end Transport

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeLinkExamples.lean <==
import LossOnlyTraceability.SharpQuarticClass
import Mathlib.Analysis.Convex.SpecificFunctions.Basic
import LossOnlyTraceability.SquaredMargin
import Mathlib.Analysis.Convex.Deriv

/-! The exponential and squared links and the balanced-label reduction of Appendix E.3. -/
noncomputable section
namespace LossOnlyTraceability
open scoped InnerProductSpace

def exponentialLoss (t : ℝ) : ℝ := Real.exp (-t)

theorem hasDerivAt_exponentialLoss (t : ℝ) :
    HasDerivAt exponentialLoss (-Real.exp (-t)) t := by
  change HasDerivAt (fun x : ℝ => Real.exp (-x)) (-Real.exp (-t)) t
  simpa only [Pi.neg_apply, id_eq, neg_mul, one_mul, mul_neg, mul_one] using ((hasDerivAt_id t).neg.exp)

theorem deriv_exponentialLoss : deriv exponentialLoss = fun t => -Real.exp (-t) :=
  funext fun t => (hasDerivAt_exponentialLoss t).deriv

theorem exponentialLoss_nativeLinkClass :
    NativeLinkClass exponentialLoss 1 (Real.exp 1) (Real.exp 1) := by
  have hcd : ContDiff ℝ 2 exponentialLoss := Real.contDiff_exp.comp contDiff_neg
  have hcv : ConvexOn ℝ Set.univ exponentialLoss := by
    change ConvexOn ℝ Set.univ (fun x : ℝ => Real.exp (-x))
    simpa only [Set.preimage_univ, LinearMap.neg_apply, LinearMap.id_apply, Function.comp_def] using
      convexOn_exp.comp_linearMap (-LinearMap.id : ℝ →ₗ[ℝ] ℝ)
  refine
    { nbhd := ⟨1, one_pos, hcd.contDiffOn, hcv.subset (Set.subset_univ _) (convex_Ioo _ _)⟩
      slope_eq := by rw [deriv_exponentialLoss]; simp
      slope_pos := by norm_num
      deriv_le := ?_
      curv := ?_ }
  · intro t ht
    rw [deriv_exponentialLoss]
    simp only [abs_neg, abs_of_pos (Real.exp_pos _)]
    exact Real.exp_le_exp.mpr (by linarith [ht.1])
  · intro t ht
    have hh := (hasDerivAt_exponentialLoss t).neg.deriv
    rw [deriv_exponentialLoss]
    have he : deriv (fun t => -Real.exp (-t)) t = Real.exp (-t) := by
      change deriv (fun x => -exponentialLoss x) t = Real.exp (-t)
      convert! hh using 1
      simp
    rw [he]
    exact ⟨(Real.exp_pos _).le, Real.exp_le_exp.mpr (by linarith [ht.1])⟩

theorem deriv_squaredMarginLoss : deriv squaredMarginLoss = fun t => t - 1 :=
  funext fun t => (hasDerivAt_squaredMarginLoss t).deriv

theorem squaredMarginLoss_nativeLinkClass : NativeLinkClass squaredMarginLoss 1 2 1 := by
  have hcd : ContDiff ℝ 2 squaredMarginLoss := by
    unfold squaredMarginLoss
    fun_prop
  have hcv : ConvexOn ℝ Set.univ squaredMarginLoss := by
    apply Monotone.convexOn_univ_of_deriv (fun t => (hasDerivAt_squaredMarginLoss t).differentiableAt)
    rw [deriv_squaredMarginLoss]
    intro x y hxy
    dsimp
    linarith
  refine
    { nbhd := ⟨1, one_pos, hcd.contDiffOn, hcv.subset (Set.subset_univ _) (convex_Ioo _ _)⟩
      slope_eq := by rw [deriv_squaredMarginLoss]; norm_num
      slope_pos := by norm_num
      deriv_le := ?_
      curv := ?_ }
  · intro t ht
    rw [deriv_squaredMarginLoss]
    exact abs_le.mpr ⟨by linarith [ht.1], by linarith [ht.2]⟩
  · intro t _
    rw [deriv_squaredMarginLoss]
    have he : deriv (fun x : ℝ => x - 1) t = 1 := by
      simpa only [id_eq] using ((hasDerivAt_id t).sub_const 1).deriv
    rw [he]
    norm_num

/-- Multiplying a data vector by an independent balanced label does not change its signed margin.
The algebra holds for either sign; probabilistic independence is not needed for this identity. -/
theorem balanced_label_native_margin {d : ℕ} (θ z : EuclideanSpace ℝ (Fin d))
    {y : ℝ} (hy : y ^ 2 = 1) : y * ⟪θ, y • z⟫_ℝ = ⟪θ, z⟫_ℝ := by
  rw [inner_smul_right]
  rw [← mul_assoc, ← pow_two, hy, one_mul]

theorem balanced_label_native_loss {d : ℕ} (φ : ℝ → ℝ)
    (θ z : EuclideanSpace ℝ (Fin d)) {y : ℝ} (hy : y ^ 2 = 1) :
    φ (y * ⟪θ, y • z⟫_ℝ) = φ ⟪θ, z⟫_ℝ := by
  rw [balanced_label_native_margin θ z hy]
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeLinkExtension.lean <==
import LossOnlyTraceability.NativeBudgetsAssemblyClass

/-! Local link assumptions admit a globally measurable representative with the same
values and first two derivatives on the entire margin interval. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory
open scoped Topology InnerProductSpace

/-- Ambient measurability can be arranged without changing any loss on the unit ball
or changing the constants in the link class. The clipping occurs strictly outside `[-1,1]`. -/
theorem NativeLinkClass.exists_measurable_extension {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) :
    ∃ ψ : ℝ → ℝ, Continuous ψ ∧ NativeLinkClass ψ b L H ∧
      ∀ t ∈ Set.Icc (-1 : ℝ) 1,
        ψ t = φ t ∧ deriv ψ t = deriv φ t ∧ deriv (deriv ψ) t = deriv (deriv φ) t := by
  obtain ⟨δ, hδ, hcd, hcv⟩ := hφ.nbhd
  let a : ℝ := 1 + δ / 2
  let ψ : ℝ → ℝ := fun t => φ (max (-a) (min a t))
  have ha : 1 < a := by dsimp [a]; linarith
  have hsub : Set.Icc (-a) a ⊆ Set.Ioo (-1 - δ) (1 + δ) := by
    intro t ht
    dsimp [a] at ht
    exact ⟨by linarith [ht.1], by linarith [ht.2]⟩
  have heq (t : ℝ) (ht : t ∈ Set.Icc (-a) a) : ψ t = φ t := by
    simp only [ψ, min_eq_right ht.2, max_eq_right ht.1]
  have hcont : Continuous ψ := by
    apply (hcd.continuousOn.mono hsub).comp_continuous
    · fun_prop
    · intro t
      exact ⟨le_max_left _ _, max_le (by linarith) (min_le_left _ _)⟩
  have hlocal {t : ℝ} (ht : t ∈ Set.Ioo (-a) a) : ψ =ᶠ[𝓝 t] φ := by
    filter_upwards [isOpen_Ioo.mem_nhds ht] with s hs
    exact heq s ⟨hs.1.le, hs.2.le⟩
  have hmargin {t : ℝ} (ht : t ∈ Set.Icc (-1 : ℝ) 1) : t ∈ Set.Ioo (-a) a :=
    ⟨by linarith [ht.1], by linarith [ht.2]⟩
  have hsub' : Set.Ioo (-a) a ⊆ Set.Ioo (-1 - δ) (1 + δ) :=
    fun _ ht => hsub ⟨ht.1.le, ht.2.le⟩
  have hclass : NativeLinkClass ψ b L H := by
    refine
      { nbhd := ⟨δ / 2, by positivity, ?_, ?_⟩
        slope_eq := ?_
        slope_pos := hφ.slope_pos
        deriv_le := ?_
        curv := ?_ }
    · have hc := (hcd.mono hsub').congr (fun t ht => heq t ⟨ht.1.le, ht.2.le⟩)
      convert! hc using 1 <;> dsimp [a] <;> congr 1 <;> ring
    · have hc := (hcv.subset hsub' (convex_Ioo _ _)).congr
        (fun t ht => (heq t ⟨ht.1.le, ht.2.le⟩).symm)
      convert! hc using 1 <;> dsimp [a] <;> congr 1 <;> ring
    · rw [(hlocal (hmargin (by norm_num : (0 : ℝ) ∈ Set.Icc (-1 : ℝ) 1))).deriv_eq]
      exact hφ.slope_eq
    · intro t ht
      rw [(hlocal (hmargin ht)).deriv_eq]
      exact hφ.deriv_le t ht
    · intro t ht
      rw [((hlocal (hmargin ht)).deriv).deriv_eq]
      exact hφ.curv t ht
  refine ⟨ψ, hcont, hclass, fun t ht => ?_⟩
  have ht' := hmargin ht
  exact ⟨heq t ⟨ht'.1.le, ht'.2.le⟩, (hlocal ht').deriv_eq, ((hlocal ht').deriv).deriv_eq⟩

/-- Equal links on the margin interval give exactly the same supported population loss. -/
theorem nativePopulationObjective_eq_of_link_eq {d : ℕ}
    {φ ψ : ℝ → ℝ} (heq : ∀ t ∈ Set.Icc (-1 : ℝ) 1, φ t = ψ t)
    (g : EuclideanSpace ℝ (Fin d) → ℝ) (D : Measure (EuclideanSpace ℝ (Fin d)))
    (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    nativePopulationObjective g φ D θ = nativePopulationObjective g ψ D θ := by
  apply integral_congr_ae
  filter_upwards [hD] with z hz
  rw [heq _ (native_margin_mem_Icc hθ hz)]
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeLinkObservationEquivalence.lean <==
import LossOnlyTraceability.NativeLinkExtension
import LossOnlyTraceability.MainTheoremInformation
import LossOnlyTraceability.BoundaryTracingSign

/-! Measurable representatives preserve the observation channel of the loss-difference release. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- Margin-wise equality preserves every noisy information direction, without requiring
ambient measurability of the link `φ`. -/
theorem nativeNoisyInformation_eq_of_link_eq (hd : 0 < d)
    {φ ψ : ℝ → ℝ} (heq : ∀ t ∈ Set.Icc (-1 : ℝ) 1, φ t = ψ t)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (Gf : Ng → Fin n → ℝ) (τ : ℝ) (Q : InfoDirection)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q μR μG φ A Gf τ p =
      nativeNoisyInformation Q μR μG ψ A Gf τ p := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hball := superPoint_norm_le_one (n := n) (signProductLaw d p) μR μG
    ((isSignProductLaw_signProductLaw hp).norm_le_one hd)
  have hrel : (fun ω => nativeReleaseVector φ A ω + τ • Gf (superNoiseSeed ω)) =ᵐ[
      superMeasure n (signProductLaw d p) μR μG]
      (fun ω => nativeReleaseVector ψ A ω + τ • Gf (superNoiseSeed ω)) := by
    filter_upwards [hball] with ω hω
    have hθ : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
    have hx : nativeReleaseVector φ A ω = nativeReleaseVector ψ A ω := by
      funext i
      unfold nativeReleaseVector nativeLossRelease
      rw [heq _ (native_margin_mem_Icc hθ (hω true i)),
        heq _ (native_margin_mem_Icc hθ (hω false i))]
    rw [hx]
  cases Q
  · unfold nativeNoisyInformation directionInfo releaseInfoI
    apply Finset.sum_congr rfl
    intro i _
    apply mutualInfo_congr_ae_left
    filter_upwards [hrel] with ω hω
    exact congrFun hω i
  · exact mutualInfo_congr_ae_left _ hrel
  · exact condMutualInfo_congr_ae _ hrel

/-- The supremum over the product family is invariant under the same representative. -/
theorem nativeWorstInformation_eq_of_link_eq (hd : 0 < d)
    {φ ψ : ℝ → ℝ} (heq : ∀ t ∈ Set.Icc (-1 : ℝ) 1, φ t = ψ t)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (Gf : Ng → Fin n → ℝ) (τ : ℝ) (Q : InfoDirection) :
    nativeWorstInformation Q μR μG φ A Gf τ =
      nativeWorstInformation Q μR μG ψ A Gf τ := by
  unfold nativeWorstInformation
  congr 1
  funext p
  exact nativeNoisyInformation_eq_of_link_eq μR μG hd heq A hA1 Gf τ Q p.property

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeLocalization.lean <==
import LossOnlyTraceability.NativeBudgetsRecipe
import Mathlib.Analysis.Convex.SpecificFunctions.Pow
import Mathlib.Analysis.Convex.Integral

/-! The error localization and the optimizer bound of Appendix D.2, in the shapes the
budget modules consume.

The error localization: from the Bregman growth of Assumption 2,
`a‖θ̂ − θ_p^*‖^r ≤ F_p(θ̂) − F_p(θ_p^*)` almost surely, and the accuracy promise
`E[F_p(θ̂) − F_p(θ_p^*)] ≤ ε`, one gets `E‖θ̂ − θ_p^*‖^r ≤ ε/a`; with `r ≥ 2` and the properness
bound `‖θ̂ − θ_p^*‖ ≤ 2` this gives `E‖θ̂ − θ_p^*‖² ≤ w = min{4, (ε/a)^{2/r}}`, the error scale
of Appendix D.

The optimizer bound: from the stationarity display `2a‖θ_p^*‖^r ≤ b⟪θ_p^*, μ_p⟫` one gets
`‖θ_p^*‖ ≤ C₀‖μ_p‖^{q−1}` with `C₀ = (b/(2a))^{1/(r−1)}` and `q = r/(r − 1)`, and hence
`‖θ_p^*‖‖μ_p‖ ≤ C₀‖μ_p‖^q`.

The Bregman growth and the stationarity display enter as hypotheses: this module converts them
into the budget hypotheses, it does not derive them from a particular objective. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory

open scoped InnerProductSpace BigOperators ENNReal

/-! ### The error localization -/

section ErrorLocalization

variable {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω} [IsProbabilityMeasure μ]

omit [IsProbabilityMeasure μ] in
/-- **The `r`-th moment of the localization error.** The Bregman growth of Assumption 2,
`a · er^r ≤ exc` almost surely with `exc` the excess risk, together with the accuracy promise
`E exc ≤ ε`, gives `E er^r ≤ ε/a`. -/
theorem native_error_rpow_le {a r ε : ℝ} (ha : 0 < a) (er exc : Ω → ℝ)
    (hgrow : ∀ᵐ ω ∂μ, a * er ω ^ r ≤ exc ω)
    (hrint : Integrable (fun ω => er ω ^ r) μ) (hexcint : Integrable exc μ)
    (hacc : (∫ ω, exc ω ∂μ) ≤ ε) :
    (∫ ω, er ω ^ r ∂μ) ≤ ε / a := by
  have hmono : (∫ ω, a * er ω ^ r ∂μ) ≤ ∫ ω, exc ω ∂μ :=
    integral_mono_ae (hrint.const_mul a) hexcint hgrow
  rw [integral_const_mul] at hmono
  rw [le_div_iff₀ ha, mul_comm]
  linarith

/-- **Jensen for the power mean.** For `r ≥ 2` and a nonnegative variable,
`E er² ≤ (E er^r)^{2/r}` on a probability space. -/
theorem integral_sq_le_rpow_integral_rpow {r : ℝ} (hr : 2 ≤ r) (er : Ω → ℝ)
    (her : ∀ᵐ ω ∂μ, 0 ≤ er ω)
    (hrint : Integrable (fun ω => er ω ^ r) μ)
    (hsqint : Integrable (fun ω => er ω ^ 2) μ) :
    (∫ ω, er ω ^ 2 ∂μ) ≤ (∫ ω, er ω ^ r ∂μ) ^ (2 / r) := by
  have hr0 : (0 : ℝ) < r := by linarith
  have hq0 : (0 : ℝ) < 2 / r := by positivity
  have hq1 : 2 / r ≤ 1 := by
    rw [div_le_one hr0]
    exact hr
  have hpt : ∀ᵐ ω ∂μ, (er ω ^ r) ^ (2 / r) = er ω ^ 2 := by
    filter_upwards [her] with ω hω
    rw [← Real.rpow_natCast (er ω) 2, ← Real.rpow_mul hω]
    congr 1
    push_cast
    field_simp
  have hgi : Integrable (fun ω => (er ω ^ r) ^ (2 / r)) μ :=
    hsqint.congr (Filter.EventuallyEq.symm hpt)
  have hfs : ∀ᵐ ω ∂μ, er ω ^ r ∈ Set.Ici (0 : ℝ) := by
    filter_upwards [her] with ω hω
    exact Set.mem_Ici.2 (Real.rpow_nonneg hω _)
  have hjen := (Real.concaveOn_rpow hq0.le hq1).le_map_integral
    (μ := μ) (f := fun ω => er ω ^ r)
    (fun x _ => (Real.continuousAt_rpow_const x (2 / r) (Or.inr hq0.le)).continuousWithinAt)
    isClosed_Ici hfs hrint hgi
  calc (∫ ω, er ω ^ 2 ∂μ) = ∫ ω, (er ω ^ r) ^ (2 / r) ∂μ := (integral_congr_ae hpt).symm
    _ ≤ (∫ ω, er ω ^ r ∂μ) ^ (2 / r) := hjen

/-- **The error localization, second-moment form.** For `r ≥ 2`, a nonnegative error bounded by `2` (the
properness bound for a learner and an optimizer in the unit ball) whose Bregman growth and
accuracy promise are as above satisfies `E er² ≤ w = min{4, (ε/a)^{2/r}}`, the error scale
`nativeErrorScale a r ε` of Appendix D. This is the hypothesis `hew` of
`NativeBudgets.finite_native_budgets` and `hen` of `NativeBudgetsSigned.native_learner_norm_le`. -/
theorem native_error_second_moment_le {a r ε : ℝ} (ha : 0 < a) (hr : 2 ≤ r) (er exc : Ω → ℝ)
    (her : ∀ᵐ ω ∂μ, 0 ≤ er ω ∧ er ω ≤ 2)
    (hgrow : ∀ᵐ ω ∂μ, a * er ω ^ r ≤ exc ω)
    (hrint : Integrable (fun ω => er ω ^ r) μ)
    (hsqint : Integrable (fun ω => er ω ^ 2) μ)
    (hexcint : Integrable exc μ)
    (hacc : (∫ ω, exc ω ∂μ) ≤ ε) :
    (∫ ω, er ω ^ 2 ∂μ) ≤ nativeErrorScale a r ε := by
  have her0 : ∀ᵐ ω ∂μ, 0 ≤ er ω := her.mono fun _ h => h.1
  have hfour : (∫ ω, er ω ^ 2 ∂μ) ≤ 4 := by
    have hmono : (∫ ω, er ω ^ 2 ∂μ) ≤ ∫ _ω, (4 : ℝ) ∂μ := by
      refine integral_mono_ae hsqint (integrable_const 4) ?_
      filter_upwards [her] with ω hω
      nlinarith [hω.1, hω.2]
    simpa using hmono
  have hrpow : (∫ ω, er ω ^ r ∂μ) ≤ ε / a :=
    native_error_rpow_le ha er exc hgrow hrint hexcint hacc
  have hrnn : 0 ≤ ∫ ω, er ω ^ r ∂μ := by
    refine integral_nonneg_of_ae ?_
    filter_upwards [her0] with ω hω
    exact Real.rpow_nonneg hω _
  have hq0 : (0 : ℝ) ≤ 2 / r := by positivity
  have hsecond : (∫ ω, er ω ^ 2 ∂μ) ≤ (ε / a) ^ (2 / r) := by
    refine le_trans (integral_sq_le_rpow_integral_rpow hr er her0 hrint hsqint) ?_
    exact Real.rpow_le_rpow hrnn hrpow hq0
  exact le_min hfour hsecond

end ErrorLocalization

/-! ### The properness bound `‖θ̂ − θ_p^*‖ ≤ 2` -/

section Properness

variable {E : Type*} [NormedAddCommGroup E]

/-- Two vectors of the unit ball are at distance at most `2`: the hypothesis `her` of
`NativeBudgets.finite_native_budgets`. -/
theorem native_error_norm_le_two (x y : E) (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) :
    0 ≤ ‖x - y‖ ∧ ‖x - y‖ ≤ 2 := by
  refine ⟨norm_nonneg _, ?_⟩
  calc ‖x - y‖ ≤ ‖x‖ + ‖y‖ := norm_sub_le _ _
    _ ≤ 2 := by linarith

end Properness

/-! ### The optimizer bound -/

section Optimizer

/-- **The optimizer bound, scalar form.** If `x, m ≥ 0` satisfy the stationarity display
`2a x^r ≤ b (x m)` for `a > 0`, `b ≥ 0` and `r > 1`, then `x ≤ C₀ m^{q−1}` with
`C₀ = (b/(2a))^{1/(r−1)}` the optimizer constant of Appendix D and `q = r/(r − 1)`. -/
theorem native_optimizer_le {a b r x m : ℝ} (ha : 0 < a) (hb : 0 ≤ b) (hr : 1 < r)
    (hx : 0 ≤ x) (hm : 0 ≤ m) (hstat : 2 * a * x ^ r ≤ b * (x * m)) :
    x ≤ nativeOptimizerConstant a b r * m ^ (powerDualExponent r - 1) := by
  have hr1 : (0 : ℝ) < r - 1 := by linarith
  have hc0 : 0 ≤ b / (2 * a) := by positivity
  have hcm : 0 ≤ b / (2 * a) * m := mul_nonneg hc0 hm
  have hqe : powerDualExponent r - 1 = 1 / (r - 1) := powerDualExponent_sub_one hr
  rcases hx.lt_or_eq with hxpos | hx0
  · have hsplit : x ^ r = x ^ (r - 1) * x := by
      have h := Real.rpow_add hxpos (r - 1) 1
      rw [Real.rpow_one, show r - 1 + 1 = r by ring] at h
      exact h
    have hstep : x ^ (r - 1) ≤ b / (2 * a) * m := by
      have h2a : (0 : ℝ) < 2 * a := by linarith
      have hmul : 2 * a * x ^ (r - 1) * x ≤ b * m * x := by
        have heq1 : 2 * a * x ^ (r - 1) * x = 2 * a * x ^ r := by rw [hsplit]; ring
        have heq2 : b * m * x = b * (x * m) := by ring
        rw [heq1, heq2]
        exact hstat
      have hcancel : 2 * a * x ^ (r - 1) ≤ b * m := le_of_mul_le_mul_right hmul hxpos
      rw [div_mul_eq_mul_div, le_div_iff₀ h2a]
      calc x ^ (r - 1) * (2 * a) = 2 * a * x ^ (r - 1) := by ring
        _ ≤ b * m := hcancel
    have hpow : (x ^ (r - 1)) ^ (1 / (r - 1)) ≤ (b / (2 * a) * m) ^ (1 / (r - 1)) :=
      Real.rpow_le_rpow (Real.rpow_nonneg hx _) hstep (by positivity)
    have hid : (x ^ (r - 1)) ^ (1 / (r - 1)) = x := by
      rw [← Real.rpow_mul hx, mul_one_div, div_self hr1.ne', Real.rpow_one]
    rw [hid] at hpow
    rw [hqe, nativeOptimizerConstant, ← Real.mul_rpow hc0 hm]
    exact hpow
  · rw [← hx0]
    exact mul_nonneg (Real.rpow_nonneg hc0 _) (Real.rpow_nonneg hm _)

/-- **The optimizer bound, squared form.** The square of the optimizer bound, in the shape of the
hypothesis `hts` of `NativeBudgetsSigned.native_learner_norm_le` with
`mu2q = (‖μ_p‖^{q−1})²`. -/
theorem native_optimizer_sq_le {a b r x m : ℝ} (ha : 0 < a) (hb : 0 ≤ b) (hr : 1 < r)
    (hx : 0 ≤ x) (hm : 0 ≤ m) (hstat : 2 * a * x ^ r ≤ b * (x * m)) :
    x ^ 2 ≤ nativeOptimizerConstant a b r ^ 2 * (m ^ (powerDualExponent r - 1)) ^ 2 := by
  have h := native_optimizer_le ha hb hr hx hm hstat
  have hC0 : 0 ≤ nativeOptimizerConstant a b r :=
    Real.rpow_nonneg (by positivity) _
  have hmq : 0 ≤ m ^ (powerDualExponent r - 1) := Real.rpow_nonneg hm _
  have hrhs : 0 ≤ nativeOptimizerConstant a b r * m ^ (powerDualExponent r - 1) :=
    mul_nonneg hC0 hmq
  nlinarith [h, hx, hrhs]

/-- **The optimizer bound, product form.** `‖θ_p^*‖‖μ_p‖ ≤ C₀‖μ_p‖^q`, the bound behind the second
summand of the mixed moment `Q_θ`, in the shape of the hypothesis `htsu` of
`NativeBudgetsSigned.native_mixed_moment_le` with `muqq = (‖μ_p‖^q)²`. -/
theorem native_optimizer_mul_sq_le {a b r x m : ℝ} (ha : 0 < a) (hb : 0 ≤ b) (hr : 1 < r)
    (hx : 0 ≤ x) (hm : 0 ≤ m) (hstat : 2 * a * x ^ r ≤ b * (x * m)) :
    (x * m) ^ 2 ≤ nativeOptimizerConstant a b r ^ 2 * (m ^ powerDualExponent r) ^ 2 := by
  have hq0 : (0 : ℝ) < powerDualExponent r := by
    have := one_lt_powerDualExponent hr
    linarith
  have h := native_optimizer_le ha hb hr hx hm hstat
  have hC0 : 0 ≤ nativeOptimizerConstant a b r := Real.rpow_nonneg (by positivity) _
  have hsplit : m ^ (powerDualExponent r - 1) * m = m ^ powerDualExponent r := by
    have h := Real.rpow_add' hm (y := powerDualExponent r - 1) (z := 1)
      (by rw [show powerDualExponent r - 1 + 1 = powerDualExponent r by ring]; exact hq0.ne')
    rw [Real.rpow_one, show powerDualExponent r - 1 + 1 = powerDualExponent r by ring] at h
    exact h.symm
  have hmul : x * m ≤ nativeOptimizerConstant a b r * m ^ powerDualExponent r := by
    calc x * m ≤ nativeOptimizerConstant a b r * m ^ (powerDualExponent r - 1) * m :=
          mul_le_mul_of_nonneg_right h hm
      _ = nativeOptimizerConstant a b r * (m ^ (powerDualExponent r - 1) * m) := by ring
      _ = nativeOptimizerConstant a b r * m ^ powerDualExponent r := by rw [hsplit]
  have hxm : 0 ≤ x * m := mul_nonneg hx hm
  have hrhs : 0 ≤ nativeOptimizerConstant a b r * m ^ powerDualExponent r :=
    mul_nonneg hC0 (Real.rpow_nonneg hm _)
  nlinarith [hmul, hxm, hrhs]

end Optimizer

/-! ### The vector forms on an inner-product space -/

section Vector

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- **The optimizer bound for the population optimizer.** If the optimizer satisfies the stationarity
display `2a‖θ_p^*‖^r ≤ b⟪θ_p^*, μ_p⟫`, then `‖θ_p^*‖ ≤ C₀‖μ_p‖^{q−1}`. Cauchy-Schwarz reduces
this to the scalar form. -/
theorem native_optimizer_norm_le {a b r : ℝ} (ha : 0 < a) (hb : 0 ≤ b) (hr : 1 < r)
    (ts mu : E) (hstat : 2 * a * ‖ts‖ ^ r ≤ b * ⟪ts, mu⟫_ℝ) :
    ‖ts‖ ≤ nativeOptimizerConstant a b r * ‖mu‖ ^ (powerDualExponent r - 1) := by
  refine native_optimizer_le ha hb hr (norm_nonneg _) (norm_nonneg _) ?_
  refine le_trans hstat ?_
  have hcs : ⟪ts, mu⟫_ℝ ≤ ‖ts‖ * ‖mu‖ :=
    le_trans (le_abs_self _) (abs_real_inner_le_norm _ _)
  exact mul_le_mul_of_nonneg_left hcs hb

/-- The almost-sure form of the optimizer bound used as `hts`: with `ts ω = ‖θ_{p(ω)}^*‖` and
`mu ω = ‖μ_{p(ω)}‖`, the stationarity display holding almost surely gives
`ts² ≤ C₀² (mu^{q−1})²` almost surely. -/
theorem native_optimizer_sq_ae {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω} {a b r : ℝ}
    (ha : 0 < a) (hb : 0 ≤ b) (hr : 1 < r) (ts mu2 : Ω → E)
    (hstat : ∀ᵐ ω ∂μ, 2 * a * ‖ts ω‖ ^ r ≤ b * ⟪ts ω, mu2 ω⟫_ℝ) :
    ∀ᵐ ω ∂μ, ‖ts ω‖ ^ 2 ≤ nativeOptimizerConstant a b r ^ 2 *
      (‖mu2 ω‖ ^ (powerDualExponent r - 1)) ^ 2 := by
  filter_upwards [hstat] with ω hω
  refine native_optimizer_sq_le ha hb hr (norm_nonneg _) (norm_nonneg _) ?_
  refine le_trans hω ?_
  have hcs : ⟪ts ω, mu2 ω⟫_ℝ ≤ ‖ts ω‖ * ‖mu2 ω‖ :=
    le_trans (le_abs_self _) (abs_real_inner_le_norm _ _)
  exact mul_le_mul_of_nonneg_left hcs hb

end Vector

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeMinimizer.lean <==
import LossOnlyTraceability.NativeCertificate
import LossOnlyTraceability.MinimizerExistence

/-! Existence, uniqueness, feasibility, and stopping bounds for quartic logistic empirical ERM. -/

namespace LossOnlyTraceability

open scoped InnerProductSpace BigOperators

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [CompleteSpace E] [ProperSpace E]

/-- The weighted quartic logistic objective has exactly one unconstrained global minimizer. -/
theorem quarticLogistic_exists_unique_minimizer {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E)
    (hw : ∀ i, 0 ≤ w i) :
    ∃! y : E, ∀ x : E, quarticLogisticObjective w z y ≤ quarticLogisticObjective w z x := by
  obtain ⟨y, hy⟩ := quarticLogisticObjective_exists_minimizer w z hw
  refine ⟨y, hy, ?_⟩
  intro x hx
  apply quarticLogistic_localMin_unique w z hw x y
  · exact Filter.Eventually.of_forall hx
  · exact Filter.Eventually.of_forall hy

/-- Uniform averaging has a unique global minimizer, including the empty objective. -/
theorem empiricalQuartic_exists_unique_minimizer {n : ℕ} (z : Fin n → E) :
    ∃! y : E, ∀ x : E, empiricalQuarticObjective z y ≤ empiricalQuarticObjective z x := by
  exact quarticLogistic_exists_unique_minimizer (fun _ => (n : ℝ)⁻¹) z
    (fun _ => by positivity)

/-- For nonempty unit-ball data, the actual empirical minimizer exists and is feasible.
The statement concerns the empirical minimizer only, not its population or
expected risk. -/
theorem empiricalQuartic_exists_feasible_minimizer {n : ℕ} (hn : 0 < n)
    (z : Fin n → E) (hz : ∀ i, ‖z i‖ ≤ 1) :
    ∃ y : E, (∀ x : E, empiricalQuarticObjective z y ≤ empiricalQuarticObjective z x) ∧
      ‖y‖ ≤ (1 / 2 : ℝ) ^ (1 / 3 : ℝ) ∧ ‖y‖ < 1 := by
  obtain ⟨y, hy, _⟩ := empiricalQuartic_exists_unique_minimizer z
  have hlocal : IsLocalMin (empiricalQuarticObjective z) y := Filter.Eventually.of_forall hy
  refine ⟨y, hy, empiricalQuartic_localMin_norm_root hn z hz y hlocal, ?_⟩
  apply quarticLogistic_localMin_norm_lt_one (fun _ => (n : ℝ)⁻¹) z
    (fun _ => by positivity) _ hz y hlocal
  have hn0 : (n : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.ne_of_gt hn)
  simp [nsmul_eq_mul, hn0]

/-- A stopping certificate relative to the unique exact empirical optimizer, whose existence is
part of the statement.
No analytic monotonicity or first-order hypothesis is left to the caller. -/
theorem empiricalQuartic_exists_certified_minimizer {n : ℕ} (z : Fin n → E) :
    ∃ y : E, (∀ u : E, empiricalQuarticObjective z y ≤ empiricalQuarticObjective z u) ∧
      (∀ x : E, ∀ δ : ℝ, ‖empiricalQuarticGradient z x‖ ≤ δ →
        ‖x - y‖ ≤ (4 * δ) ^ (1 / 3 : ℝ)) ∧
      (∀ x : E, ∀ δ : ℝ, ‖empiricalQuarticGradient z x‖ ≤ δ → x ≠ 0 →
        ‖x - y‖ ≤ min ((4 * δ) ^ (1 / 3 : ℝ)) (2 * δ / ‖x‖ ^ (2 : ℕ))) := by
  obtain ⟨y, hy, _⟩ := empiricalQuartic_exists_unique_minimizer z
  have hlocal : IsLocalMin (empiricalQuarticObjective z) y := Filter.Eventually.of_forall hy
  exact ⟨y, hy, fun x δ hres => empiricalQuartic_residual_root z x y δ hlocal hres,
    fun x δ hres hx => empiricalQuartic_residual_min z x y δ hlocal hres hx⟩

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeOperatorBridge.lean <==
import LossOnlyTraceability.MatrixTail
import LossOnlyTraceability.SignSamples

/-! The operator-norm bridge used in Appendix D: the quadratic-form constants that
`NativeBudgets` carries as the hypotheses `hopC` (`∑_i ⟪θ, Z_{1,i} − Z_{0,i}⟫² ≤ C‖θ‖²`) and
`hsq` (`∑_i s_i² ≤ ‖θ̂‖²‖B_tr‖²_op`) are identified with the `ℓ²` operator norms of the matrices
whose rows are the pair differences and the centered training features, that is with exactly the
quantities `MatrixTail.matrix_energy_tail` bounds. Nothing probabilistic happens here: every
statement is a pointwise inequality between a sum of squared margins and the squared operator
norm of `entryMatrix`, plus the measurability and nonnegativity facts that the same hypotheses
require. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory

open scoped InnerProductSpace BigOperators ENNReal Matrix Matrix.Norms.L2Operator

section Deterministic

variable {n d : ℕ}

/-- The squared Euclidean norm of `A *ᵥ θ` is the sum of the squared rows-against-`θ` pairings. -/
theorem sum_sq_mulVec_eq_norm_sq (A : Matrix (Fin n) (Fin d) ℝ)
    (θ : EuclideanSpace ℝ (Fin d)) :
    (∑ i, (∑ k, A i k * θ k) ^ 2)
      = ‖(EuclideanSpace.equiv (Fin n) ℝ).symm (A *ᵥ (θ : Fin d → ℝ))‖ ^ 2 := by
  rw [EuclideanSpace.real_norm_sq_eq]
  exact Finset.sum_congr rfl fun i _ => by
    simp [Matrix.mulVec, dotProduct]

/-- **The `ℓ²` operator norm controls the row pairings.** For every real `n × d` matrix `A` and
every `θ ∈ ℝ^d`, `∑_i (∑_k A_{i,k} θ_k)² ≤ ‖A‖²_op ‖θ‖²`, with `‖·‖_op` the `ℓ²` operator norm of
`Matrix.Norms.L2Operator`. -/
theorem sum_sq_mulVec_le_l2_opNorm_sq (A : Matrix (Fin n) (Fin d) ℝ)
    (θ : EuclideanSpace ℝ (Fin d)) :
    (∑ i, (∑ k, A i k * θ k) ^ 2) ≤ ‖A‖ ^ 2 * ‖θ‖ ^ 2 := by
  have hle := A.l2_opNorm_mulVec θ
  have h0 : 0 ≤ ‖(EuclideanSpace.equiv (Fin n) ℝ).symm (A *ᵥ (θ : Fin d → ℝ))‖ := norm_nonneg _
  have hsq : ‖(EuclideanSpace.equiv (Fin n) ℝ).symm (A *ᵥ (θ : Fin d → ℝ))‖ ^ 2
      ≤ (‖A‖ * ‖θ‖) ^ 2 := by
    have hr : 0 ≤ ‖A‖ * ‖θ‖ := mul_nonneg (norm_nonneg _) (norm_nonneg _)
    nlinarith [hle, h0]
  rw [sum_sq_mulVec_eq_norm_sq]
  calc ‖(EuclideanSpace.equiv (Fin n) ℝ).symm (A *ᵥ (θ : Fin d → ℝ))‖ ^ 2
      ≤ (‖A‖ * ‖θ‖) ^ 2 := hsq
    _ = ‖A‖ ^ 2 * ‖θ‖ ^ 2 := by ring

/-- **The quadratic form of a family of rows.** For vectors `v_1, …, v_n ∈ ℝ^d` gathered into the
matrix `A` with rows `v_i`, `∑_i ⟪θ, v_i⟫² ≤ ‖A‖²_op ‖θ‖²` for every `θ`. -/
theorem sum_inner_sq_le_l2_opNorm_sq (v : Fin n → EuclideanSpace ℝ (Fin d))
    (θ : EuclideanSpace ℝ (Fin d)) :
    (∑ i, ⟪θ, v i⟫_ℝ ^ 2)
      ≤ ‖(Matrix.of fun i k => v i k : Matrix (Fin n) (Fin d) ℝ)‖ ^ 2 * ‖θ‖ ^ 2 := by
  have hrw : ∀ i, ⟪θ, v i⟫_ℝ = ∑ k, (Matrix.of fun i k => v i k : Matrix (Fin n) (Fin d) ℝ) i k
      * θ k := by
    intro i
    rw [real_inner_eq_sum_apply]
    exact Finset.sum_congr rfl fun k _ => by simp [mul_comm]
  simp only [hrw]
  exact sum_sq_mulVec_le_l2_opNorm_sq _ θ

end Deterministic

section Releases

variable {n d : ℕ} {Ω : Type*}

/-- **The pair-matrix bound `hopC` of `NativeBudgets`.** With `C(ω)` the matrix whose `i`-th row is
`Z_{1,i}(ω) − Z_{0,i}(ω)`, every `θ` satisfies `∑_i ⟪θ, Z_{1,i} − Z_{0,i}⟫² ≤ ‖C‖²_op ‖θ‖²`; the
constant is exactly the squared operator norm of `entryMatrix` whose tail
`MatrixTail.matrix_energy_tail` bounds by `2K + 2su`. -/
theorem sum_inner_pair_sq_le_opNorm_sq (z1 z0 : Ω → Fin n → EuclideanSpace ℝ (Fin d)) (ω : Ω)
    (θ : EuclideanSpace ℝ (Fin d)) :
    (∑ i, ⟪θ, z1 ω i - z0 ω i⟫_ℝ ^ 2)
      ≤ ‖entryMatrix (fun i k ω => (z1 ω i : EuclideanSpace ℝ (Fin d)) k
          - (z0 ω i : EuclideanSpace ℝ (Fin d)) k) ω‖ ^ 2 * ‖θ‖ ^ 2 := by
  have h := sum_inner_sq_le_l2_opNorm_sq (fun i => z1 ω i - z0 ω i) θ
  have hmat : (Matrix.of fun i k => (z1 ω i - z0 ω i : EuclideanSpace ℝ (Fin d)) k
      : Matrix (Fin n) (Fin d) ℝ)
      = entryMatrix (fun i k ω => (z1 ω i : EuclideanSpace ℝ (Fin d)) k
          - (z0 ω i : EuclideanSpace ℝ (Fin d)) k) ω := by
    ext i k
    simp [entryMatrix]
  rwa [hmat] at h

/-- **The training-margin bound `hsq` of `NativeBudgets`.** With `s_i = ⟪θ̂, Z_i − μ⟫` the centered
training margins and `B_tr` the matrix with rows `Z_i − μ`, `∑_i s_i² ≤ ‖θ̂‖² ‖B_tr‖²_op`; the
right-hand factor is exactly the squared operator norm whose expectation and tail
`MatrixTail.matrix_energy_tail` bounds by `K` and `K + su`. -/
theorem sum_sq_training_margin_le (Z : Fin n → Fin d → Ω → ℝ) (mu : Fin d → ℝ)
    (θh : Ω → EuclideanSpace ℝ (Fin d)) (ω : Ω) :
    (∑ i, (∑ k, θh ω k * (Z i k ω - mu k)) ^ 2)
      ≤ ‖θh ω‖ ^ 2 * ‖entryMatrix (fun i k ω => Z i k ω - mu k) ω‖ ^ 2 := by
  have h := sum_sq_mulVec_le_l2_opNorm_sq
    (entryMatrix (fun i k ω => Z i k ω - mu k) ω) (θh ω)
  have hrw : ∀ i, (∑ k, θh ω k * (Z i k ω - mu k))
      = ∑ k, entryMatrix (fun i k ω => Z i k ω - mu k) ω i k * θh ω k := by
    intro i
    exact Finset.sum_congr rfl fun k _ => by simp [entryMatrix, mul_comm]
  simp only [hrw]
  calc (∑ i, (∑ k, entryMatrix (fun i k ω => Z i k ω - mu k) ω i k * θh ω k) ^ 2)
      ≤ ‖entryMatrix (fun i k ω => Z i k ω - mu k) ω‖ ^ 2 * ‖θh ω‖ ^ 2 := h
    _ = ‖θh ω‖ ^ 2 * ‖entryMatrix (fun i k ω => Z i k ω - mu k) ω‖ ^ 2 := by ring

/-- The same bound written with the inner product of `EuclideanSpace`, the form in which the
margins `s_i` appear in `NativeBudgets`. -/
theorem sum_inner_centered_sq_le (v : Ω → Fin n → EuclideanSpace ℝ (Fin d))
    (mu : EuclideanSpace ℝ (Fin d)) (θh : Ω → EuclideanSpace ℝ (Fin d)) (ω : Ω) :
    (∑ i, ⟪θh ω, v ω i - mu⟫_ℝ ^ 2)
      ≤ ‖θh ω‖ ^ 2 * ‖entryMatrix (fun i k ω => (v ω i : EuclideanSpace ℝ (Fin d)) k - mu k) ω‖ ^ 2
      := by
  have h := sum_inner_sq_le_l2_opNorm_sq (fun i => v ω i - mu) (θh ω)
  have hmat : (Matrix.of fun i k => (v ω i - mu : EuclideanSpace ℝ (Fin d)) k
      : Matrix (Fin n) (Fin d) ℝ)
      = entryMatrix (fun i k ω => (v ω i : EuclideanSpace ℝ (Fin d)) k - mu k) ω := by
    ext i k
    simp [entryMatrix]
  rw [hmat] at h
  calc (∑ i, ⟪θh ω, v ω i - mu⟫_ℝ ^ 2)
      ≤ ‖entryMatrix (fun i k ω => (v ω i : EuclideanSpace ℝ (Fin d)) k - mu k) ω‖ ^ 2
          * ‖θh ω‖ ^ 2 := h
    _ = ‖θh ω‖ ^ 2
          * ‖entryMatrix (fun i k ω => (v ω i : EuclideanSpace ℝ (Fin d)) k - mu k) ω‖ ^ 2 := by
        ring

end Releases

section Regularity

variable {n d : ℕ} {Ω : Type*} [MeasurableSpace Ω]

omit [MeasurableSpace Ω] in
/-- The squared operator norm used as the constant `C` is nonnegative. -/
theorem opNorm_sq_entryMatrix_nonneg (ξ : Fin n → Fin d → Ω → ℝ) (ω : Ω) :
    0 ≤ ‖entryMatrix ξ ω‖ ^ 2 := sq_nonneg _

/-- The squared operator norm used as the constant `C` is measurable in `ω`, so the almost-everywhere
measurability hypotheses `hBopm` and `hCopm` of `NativeBudgets` are met. -/
theorem aemeasurable_opNorm_sq_entryMatrix {ξ : Fin n → Fin d → Ω → ℝ}
    (hmeas : ∀ i k, Measurable (ξ i k)) (μ : Measure Ω) :
    AEMeasurable (fun ω => ‖entryMatrix ξ ω‖ ^ 2) μ :=
  (measurable_opNorm_sq_entryMatrix hmeas).aemeasurable

end Regularity

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeOversamplingAccuracy.lean <==
import LossOnlyTraceability.NativeOversamplingAccuracyCore
import LossOnlyTraceability.NativeOversamplingLearner

/-! The accuracy step of the oversampling law for quartic logistic ERM: the objective-perturbed
quartic logistic ERM `θ̂ = Π_W(θ̂_b)`, `b = (η/√d) g`, is proper and, for every law on the unit
ball, `E F_D(θ̂) ≤ min F_D + ε̄_n + 4^{1/3} (L²/n)^{1/6} η + 4^{1/3} η^{4/3} + 8 (1 + L) η²`
with `ε̄_n = 4^{1/3} (L²/n)^{2/3} + (4^{2/3}/8) n^{-1/2} (L²/n)^{1/3}` and `L = (1 + e^{-1})^{-1}`.

Two estimates keep the constants small: the distance
of `θ̂_b` from `θ*_b` is bounded by the monotonicity estimate `‖θ̂_b - θ*_b‖³ ≤ 4‖ξ‖` rather than
through the lower growth of `F_b`, and the distance `‖θ*_b - θ*‖³ ≤ 4‖b‖` likewise; the complement
event `{‖b‖ > 1/2}` is handled by the Lipschitz bound `(1 + L)·2` and the Markov tail
`P(‖b‖ > 1/2) ≤ 4η²` instead of Gaussian concentration.  At `η = ε^{3/4}/5`, `n ≥ 8 ε^{-3/2}` and
`0 < ε ≤ 1/4` the total is at most `ε` (`nativeOsAccuracyBound_le`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory Filter Topology
open scoped InnerProductSpace BigOperators ENNReal

section Tangent

/-- A tangent bound for the cube root: `U^{1/3} ≤ (1/6) a^{-5/6} U² + (5/6) a^{1/6}` for `a > 0`. -/
theorem rpow_third_le_tangent {U a : ℝ} (hU : 0 ≤ U) (ha : 0 < a) :
    U ^ (1 / 3 : ℝ) ≤ 1 / 6 * (a ^ (-(5 / 6 : ℝ)) * U ^ 2) + 5 / 6 * a ^ (1 / 6 : ℝ) := by
  have h := Real.geom_mean_le_arith_mean2_weighted (w₁ := 1 / 6) (w₂ := 5 / 6)
    (p₁ := a ^ (-(5 / 6 : ℝ)) * U ^ 2) (p₂ := a ^ (1 / 6 : ℝ)) (by norm_num) (by norm_num)
    (by positivity) (by positivity) (by norm_num)
  have key : (a ^ (-(5 / 6 : ℝ)) * U ^ 2) ^ (1 / 6 : ℝ) * (a ^ (1 / 6 : ℝ)) ^ (5 / 6 : ℝ)
      = U ^ (1 / 3 : ℝ) := by
    rw [Real.mul_rpow (by positivity) (by positivity), ← Real.rpow_mul ha.le,
      ← Real.rpow_natCast U 2, ← Real.rpow_mul hU, ← Real.rpow_mul ha.le,
      mul_comm (a ^ _) (U ^ _), mul_assoc, ← Real.rpow_add ha]
    norm_num
  exact key ▸ h

/-- A tangent bound for the `4/3` power: `t^{4/3} ≤ (2/3) e^{-2/3} t² + (1/3) e^{4/3}` for `e > 0`. -/
theorem rpow_four_thirds_le_tangent {t e : ℝ} (ht : 0 ≤ t) (he : 0 < e) :
    t ^ (4 / 3 : ℝ) ≤ 2 / 3 * (e ^ (-(2 / 3 : ℝ)) * t ^ 2) + 1 / 3 * e ^ (4 / 3 : ℝ) := by
  have h := Real.geom_mean_le_arith_mean2_weighted (w₁ := 2 / 3) (w₂ := 1 / 3)
    (p₁ := e ^ (-(2 / 3 : ℝ)) * t ^ 2) (p₂ := e ^ (4 / 3 : ℝ)) (by norm_num) (by norm_num)
    (by positivity) (by positivity) (by norm_num)
  have key : (e ^ (-(2 / 3 : ℝ)) * t ^ 2) ^ (2 / 3 : ℝ) * (e ^ (4 / 3 : ℝ)) ^ (1 / 3 : ℝ)
      = t ^ (4 / 3 : ℝ) := by
    rw [Real.mul_rpow (by positivity) (by positivity), ← Real.rpow_mul he.le,
      ← Real.rpow_natCast t 2, ← Real.rpow_mul ht, ← Real.rpow_mul he.le,
      mul_comm (e ^ _) (t ^ _), mul_assoc, ← Real.rpow_add he]
    norm_num
  exact key ▸ h

end Tangent

section PerturbationMoments

variable {d : ℕ}

/-- `E ‖b‖ ≤ η` for the perturbation, with integrability. -/
theorem integral_norm_nativeOsPerturbation_le (hd : 0 < d) {η : ℝ} (hη : 0 < η) :
    Integrable (fun g => ‖nativeOsPerturbation (d := d) η g‖) (gaussianSeedLaw d) ∧
      ∫ g, ‖nativeOsPerturbation (d := d) η g‖ ∂(gaussianSeedLaw d) ≤ η := by
  obtain ⟨hint, hval⟩ := integral_norm_sq_nativeOsPerturbation (d := d) hd η
  have hm : Measurable fun g => ‖nativeOsPerturbation (d := d) η g‖ :=
    (measurable_nativeOsPerturbation η).norm
  have hpt : ∀ g, ‖nativeOsPerturbation (d := d) η g‖
      ≤ ‖nativeOsPerturbation (d := d) η g‖ ^ 2 / (2 * η) + η / 2 := by
    intro g
    have := sq_nonneg (‖nativeOsPerturbation (d := d) η g‖ - η)
    rw [div_add_div _ _ (by positivity) (by norm_num), le_div_iff₀ (by positivity)]
    nlinarith
  have hbd : Integrable (fun g => ‖nativeOsPerturbation (d := d) η g‖ ^ 2 / (2 * η) + η / 2)
      (gaussianSeedLaw d) := (hint.div_const _).add (integrable_const _)
  have hI : Integrable (fun g => ‖nativeOsPerturbation (d := d) η g‖) (gaussianSeedLaw d) :=
    hbd.mono' hm.aestronglyMeasurable (Filter.Eventually.of_forall fun g => by
      rw [Real.norm_eq_abs, abs_of_nonneg (norm_nonneg _)]; exact hpt g)
  refine ⟨hI, (integral_mono hI hbd hpt).trans (le_of_eq ?_)⟩
  rw [integral_add (hint.div_const _) (integrable_const _), integral_div, hval, integral_const]
  simp
  field_simp
  ring

/-- `E ‖b‖^{4/3} ≤ η^{4/3}` for the perturbation, with integrability. -/
theorem integral_norm_rpow_four_thirds_nativeOsPerturbation_le (hd : 0 < d) {η : ℝ}
    (hη : 0 < η) :
    Integrable (fun g => ‖nativeOsPerturbation (d := d) η g‖ ^ (4 / 3 : ℝ)) (gaussianSeedLaw d) ∧
      ∫ g, ‖nativeOsPerturbation (d := d) η g‖ ^ (4 / 3 : ℝ) ∂(gaussianSeedLaw d)
        ≤ η ^ (4 / 3 : ℝ) := by
  obtain ⟨hint, hval⟩ := integral_norm_sq_nativeOsPerturbation (d := d) hd η
  have hm : Measurable fun g => ‖nativeOsPerturbation (d := d) η g‖ ^ (4 / 3 : ℝ) :=
    (measurable_nativeOsPerturbation η).norm.pow_const _
  have hpt : ∀ g, ‖nativeOsPerturbation (d := d) η g‖ ^ (4 / 3 : ℝ)
      ≤ 2 / 3 * (η ^ (-(2 / 3 : ℝ)) * ‖nativeOsPerturbation (d := d) η g‖ ^ 2)
        + 1 / 3 * η ^ (4 / 3 : ℝ) := fun g => rpow_four_thirds_le_tangent (norm_nonneg _) hη
  have hbd : Integrable (fun g => 2 / 3 * (η ^ (-(2 / 3 : ℝ))
      * ‖nativeOsPerturbation (d := d) η g‖ ^ 2) + 1 / 3 * η ^ (4 / 3 : ℝ)) (gaussianSeedLaw d) :=
    ((hint.const_mul _).const_mul _).add (integrable_const _)
  have hI : Integrable (fun g => ‖nativeOsPerturbation (d := d) η g‖ ^ (4 / 3 : ℝ))
      (gaussianSeedLaw d) :=
    hbd.mono' hm.aestronglyMeasurable (Filter.Eventually.of_forall fun g => by
      rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]; exact hpt g)
  refine ⟨hI, (integral_mono hI hbd hpt).trans (le_of_eq ?_)⟩
  rw [integral_add ((hint.const_mul _).const_mul _) (integrable_const _), integral_const_mul,
    integral_const_mul, hval, integral_const]
  simp only [probReal_univ, smul_eq_mul]
  have e : η ^ (-(2 / 3 : ℝ)) * η ^ 2 = η ^ (4 / 3 : ℝ) := by
    rw [← Real.rpow_natCast η 2, ← Real.rpow_add hη]; norm_num
  rw [e]; ring

end PerturbationMoments

section SampleExpectation

variable {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]

/-- The sample-average part of the accuracy bound,
`ε̄_n = 4^{1/3} (L²/n)^{2/3} + (4^{2/3}/8) n^{-1/2} (L²/n)^{1/3}`. -/
def nativeOsSampleBound (n : ℕ) : ℝ :=
  4 ^ (1 / 3 : ℝ) * (logisticUnitSlopeBound ^ (2 : ℕ) / n) ^ (2 / 3 : ℝ)
    + 4 ^ (2 / 3 : ℝ) / 8 * ((1 / (n : ℝ)) ^ (1 / 2 : ℝ)
      * (logisticUnitSlopeBound ^ (2 : ℕ) / n) ^ (1 / 3 : ℝ))

theorem logisticUnitSlopeBound_pos : 0 < logisticUnitSlopeBound := by
  unfold logisticUnitSlopeBound; positivity

/-- **The accuracy of the perturbed ERM at a fixed perturbation.**  For `n ≥ 1` pairwise independent
samples with a common law `μ` on the unit ball and a perturbation with `‖b‖ ≤ 1/2`:
`E F_D(θ̂_b) ≤ F_D(θ*) + ε̄_n + 4^{1/3} (L²/n)^{1/6} ‖b‖ + 4^{1/3} ‖b‖^{4/3}` with `θ*` the population
minimizer. -/
theorem nativeOs_sample_expectation_le {n : ℕ} (hn : 0 < n)
    (μ : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (ν : Measure Ω) [IsProbabilityMeasure ν]
    (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d)) (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν)) (b : EuclideanSpace ℝ (Fin d))
    (hb : ‖b‖ ≤ 1 / 2) :
    Integrable (fun ω => populationQuarticRisk μ (nativeOsMinimizer 0 (fun i => Z i ω) b)) ν ∧
      ∫ ω, populationQuarticRisk μ (nativeOsMinimizer 0 (fun i => Z i ω) b) ∂ν
        ≤ populationQuarticRisk μ (nativeOsPopMinimizer μ 0) + nativeOsSampleBound n
          + 4 ^ (1 / 3 : ℝ) * (logisticUnitSlopeBound ^ (2 : ℕ) / n) ^ (1 / 6 : ℝ) * ‖b‖
          + 4 ^ (1 / 3 : ℝ) * ‖b‖ ^ (4 / 3 : ℝ) := by
  set a := logisticUnitSlopeBound ^ (2 : ℕ) / (n : ℝ) with ha_def
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have ha : 0 < a := by have := logisticUnitSlopeBound_pos; positivity
  set x : Ω → EuclideanSpace ℝ (Fin d) := fun ω => nativeOsMinimizer 0 (fun i => Z i ω) b with hxdef
  set y := nativeOsPopMinimizer μ b with hydef
  set y0 := nativeOsPopMinimizer μ 0 with hy0def
  have hZm : Measurable fun ω => (fun i => Z i ω) := measurable_pi_lambda _ fun i => (hZ i).measurable
  have hxm : Measurable x := by
    have hc := (continuous_nativeOsMinimizer (E := EuclideanSpace ℝ (Fin d)) (n := n)
      (le_refl (0 : ℝ))).measurable
    have h := hc.comp (hZm.prodMk measurable_const : Measurable fun ω =>
      ((fun i => Z i ω, b) : (Fin n → EuclideanSpace ℝ (Fin d)) × EuclideanSpace ℝ (Fin d)))
    simpa [Function.comp_def] using h
  have hae := ae_samples_unitBall ν μ hsupport Z hZ
  have hcube_le_one : ∀ {t : ℝ}, 0 ≤ t → t ^ 3 ≤ 1 → t ≤ 1 := fun {t} ht h =>
    (pow_le_one_iff_of_nonneg ht (by norm_num)).1 h
  have hx1 : ∀ᵐ ω ∂ν, ‖x ω‖ ≤ 1 := by
    filter_upwards [hae] with ω hω
    exact hcube_le_one (norm_nonneg _) ((nativeOsMinimizer_norm_cube_le (le_refl 0) hω b).trans
      (by linarith))
  have hy1 : ‖y‖ ≤ 1 := hcube_le_one (norm_nonneg _)
    ((nativeOsPopMinimizer_norm_cube_le hsupport b).trans (by linarith))
  have hy01 : ‖y0‖ ≤ 1 := hcube_le_one (norm_nonneg _)
    ((nativeOsPopMinimizer_norm_cube_le hsupport 0).trans (by simp; norm_num))
  have hyroot := nativeOsPopMinimizer_spec hsupport b
  -- the random quantities
  set U : Ω → ℝ := fun ω => ‖empiricalGradientNoise μ (fun i => Z i ω) y‖ with hUdef
  set D : Ω → ℝ := fun ω => ‖covarianceDiscrepancy μ (fun i => Z i ω)‖ with hDdef
  set G : Ω → ℝ := fun ω => nativeOsPopObjective μ b (x ω) - nativeOsPopObjective μ b y
    with hGdef
  have hUL := memLp_norm_empiricalGradientNoise hn μ hsupport ν Z hZ y
  have hDL := memLp_norm_covarianceDiscrepancy μ hsupport ν Z hZ
  have hFc := continuous_populationQuarticRisk μ hsupport
  have hGm : Measurable G := by
    have h1 : Measurable fun ω => nativeOsPopObjective μ b (x ω) :=
      ((hFc.add (continuous_const.inner continuous_id)).measurable).comp hxm
    exact h1.sub measurable_const
  have hLip := populationQuarticRisk_lipschitz_unitBall μ hsupport
  have hL0 := logisticUnitSlopeBound_nonneg
  have hGbd : ∀ᵐ ω ∂ν, ‖G ω‖ ≤ (1 + logisticUnitSlopeBound) * 2 + 2 * ‖b‖ := by
    filter_upwards [hx1] with ω hω
    have h1 := hLip (x ω) y hω hy1
    have h2 : ‖x ω - y‖ ≤ 2 := (norm_sub_le _ _).trans (by linarith)
    have h3 : |⟪b, x ω⟫_ℝ - ⟪b, y⟫_ℝ| ≤ 2 * ‖b‖ := by
      rw [← inner_sub_right]
      exact (abs_real_inner_le_norm _ _).trans (by nlinarith [norm_nonneg b])
    rw [Real.norm_eq_abs]
    simp only [hGdef, nativeOsPopObjective]
    have : populationQuarticRisk μ (x ω) + ⟪b, x ω⟫_ℝ - (populationQuarticRisk μ y + ⟪b, y⟫_ℝ)
        = (populationQuarticRisk μ (x ω) - populationQuarticRisk μ y)
          + (⟪b, x ω⟫_ℝ - ⟪b, y⟫_ℝ) := by ring
    rw [this]
    refine (abs_add_le _ _).trans ?_
    nlinarith [mul_le_mul_of_nonneg_left h2 (by positivity : (0 : ℝ) ≤ 1 + logisticUnitSlopeBound)]
  have hGint : Integrable G ν := Integrable.of_bound hGm.aestronglyMeasurable _ hGbd
  have hpathG : ∀ᵐ ω ∂ν, G ω ≤ 4 ^ (1 / 3 : ℝ) * U ω ^ (4 / 3 : ℝ) +
      4 ^ (2 / 3 : ℝ) / 8 * (D ω * U ω ^ (2 / 3 : ℝ)) := by
    filter_upwards [hae, hx1] with ω hω hxω
    exact nativeOs_perturbed_excess_pathwise hsupport _ hω
      (nativeOsMinimizer_spec (le_refl 0) _ b) hyroot hxω hy1 (D ω) (norm_nonneg _)
      (quadratic_discrepancy_le μ hsupport _ _)
  have hEG : ∫ ω, G ω ∂ν ≤ nativeOsSampleBound n := by
    have h := expected_excess_le_of_moments_of_memLp ν G U D hGint hUL hDL
      (Filter.Eventually.of_forall fun ω => norm_nonneg _)
      (Filter.Eventually.of_forall fun ω => norm_nonneg _) hpathG a (1 / n) (by positivity)
      (integral_empiricalGradientNoise_sq_le_unit hn ν μ hsupport Z hZ hindep y hy1)
      (integral_norm_covarianceDiscrepancy_sq_le hn ν μ hsupport Z hZ hindep)
    exact h
  -- the cube-root moment of the gradient noise
  have hU2 : Integrable (fun ω => U ω ^ 2) ν := hUL.integrable_sq
  have hU2val : ∫ ω, U ω ^ 2 ∂ν ≤ a := by
    have h := integral_empiricalGradientNoise_sq_le_unit hn ν μ hsupport Z hZ hindep y hy1
    exact h
  have hUm : Measurable U := measurable_norm_empiricalGradientNoise_comp μ Z
    (fun i => (hZ i).measurable) y
  have hU3pt : ∀ ω, U ω ^ (1 / 3 : ℝ) ≤ 1 / 6 * (a ^ (-(5 / 6 : ℝ)) * U ω ^ 2)
      + 5 / 6 * a ^ (1 / 6 : ℝ) := fun ω => rpow_third_le_tangent (norm_nonneg _) ha
  have hU3bd : Integrable (fun ω => 1 / 6 * (a ^ (-(5 / 6 : ℝ)) * U ω ^ 2)
      + 5 / 6 * a ^ (1 / 6 : ℝ)) ν := ((hU2.const_mul _).const_mul _).add (integrable_const _)
  have hU3int : Integrable (fun ω => U ω ^ (1 / 3 : ℝ)) ν :=
    hU3bd.mono' (hUm.pow_const _).aestronglyMeasurable (Filter.Eventually.of_forall fun ω => by
      rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]; exact hU3pt ω)
  have hU3val : ∫ ω, U ω ^ (1 / 3 : ℝ) ∂ν ≤ a ^ (1 / 6 : ℝ) := by
    refine (integral_mono hU3int hU3bd hU3pt).trans ?_
    rw [integral_add ((hU2.const_mul _).const_mul _) (integrable_const _), integral_const_mul,
      integral_const_mul, integral_const]
    simp only [probReal_univ, smul_eq_mul, one_mul]
    have h1 : a ^ (-(5 / 6 : ℝ)) * ∫ ω, U ω ^ 2 ∂ν ≤ a ^ (-(5 / 6 : ℝ)) * a :=
      mul_le_mul_of_nonneg_left hU2val (by positivity)
    have h2 : a ^ (-(5 / 6 : ℝ)) * a = a ^ (1 / 6 : ℝ) := by
      rw [← Real.rpow_add_one ha.ne']; norm_num
    rw [h2] at h1
    linarith
  -- the pathwise comparison with the unperturbed minimizer
  have hFx : ∀ᵐ ω ∂ν, populationQuarticRisk μ (x ω) ≤ populationQuarticRisk μ y0 + G ω
      + ‖b‖ * (4 ^ (1 / 3 : ℝ) * U ω ^ (1 / 3 : ℝ)) + 4 ^ (1 / 3 : ℝ) * ‖b‖ ^ (4 / 3 : ℝ) := by
    filter_upwards [hae] with ω hω
    have hmin := nativeOsPopMinimizer_isMin hsupport b y0
    have hd1 : ‖x ω - y‖ ≤ 4 ^ (1 / 3 : ℝ) * U ω ^ (1 / 3 : ℝ) := by
      have h := nativeOs_empirical_population_distance_cube (μ := μ) _
        (nativeOsMinimizer_spec (le_refl 0) (fun i => Z i ω) b) hyroot
      rw [← Real.mul_rpow (by norm_num) (norm_nonneg _)]
      exact le_rpow_third_of_cube_le (norm_nonneg _) h
    have hd2 : ‖b‖ * ‖y - y0‖ ≤ 4 ^ (1 / 3 : ℝ) * ‖b‖ ^ (4 / 3 : ℝ) := by
      have h := nativeOsPopMinimizer_sub_cube_le hsupport b 0
      rw [sub_zero] at h
      rw [← mul_rpow_four_thirds (norm_nonneg b)]
      exact mul_le_mul_of_nonneg_left (le_rpow_third_of_cube_le (norm_nonneg _) h)
        (norm_nonneg _)
    have hinner : -⟪b, x ω - y0⟫_ℝ ≤ ‖b‖ * (‖x ω - y‖ + ‖y - y0‖) := by
      have h1 := abs_real_inner_le_norm b (x ω - y0)
      have h2 : ‖x ω - y0‖ ≤ ‖x ω - y‖ + ‖y - y0‖ := by
        have := norm_sub_le (x ω - y) (y0 - y)
        simp only [sub_sub_sub_cancel_right] at this
        rw [norm_sub_rev y0 y] at this
        exact this
      nlinarith [neg_abs_le ⟪b, x ω - y0⟫_ℝ, norm_nonneg b]
    simp only [hGdef, nativeOsPopObjective] at hmin ⊢
    rw [inner_sub_right] at hinner
    nlinarith [mul_le_mul_of_nonneg_left hd1 (norm_nonneg b)]
  -- integrate
  have hFxm : Measurable fun ω => populationQuarticRisk μ (x ω) := hFc.measurable.comp hxm
  have hRint : Integrable (fun ω => populationQuarticRisk μ y0 + G ω
      + ‖b‖ * (4 ^ (1 / 3 : ℝ) * U ω ^ (1 / 3 : ℝ)) + 4 ^ (1 / 3 : ℝ) * ‖b‖ ^ (4 / 3 : ℝ)) ν :=
    (((integrable_const _).add hGint).add ((hU3int.const_mul _).const_mul _)).add
      (integrable_const _)
  have hFxint : Integrable (fun ω => populationQuarticRisk μ (x ω)) ν := by
    refine Integrable.of_bound hFxm.aestronglyMeasurable
      (|populationQuarticRisk μ 0| + (1 + logisticUnitSlopeBound)) ?_
    filter_upwards [hx1] with ω hω
    have h := hLip (x ω) 0 hω (by simp)
    rw [sub_zero] at h
    rw [Real.norm_eq_abs]
    have : |populationQuarticRisk μ (x ω)| ≤ |populationQuarticRisk μ 0|
        + |populationQuarticRisk μ (x ω) - populationQuarticRisk μ 0| := by
      have := abs_add_le (populationQuarticRisk μ 0)
        (populationQuarticRisk μ (x ω) - populationQuarticRisk μ 0)
      simpa using this
    nlinarith [abs_nonneg (populationQuarticRisk μ 0)]
  refine ⟨hFxint, (integral_mono_ae hFxint hRint hFx).trans ?_⟩
  have e : (fun ω => populationQuarticRisk μ y0 + G ω
      + ‖b‖ * (4 ^ (1 / 3 : ℝ) * U ω ^ (1 / 3 : ℝ)) + 4 ^ (1 / 3 : ℝ) * ‖b‖ ^ (4 / 3 : ℝ))
      = fun ω => (populationQuarticRisk μ y0 + 4 ^ (1 / 3 : ℝ) * ‖b‖ ^ (4 / 3 : ℝ))
        + (G ω + (‖b‖ * 4 ^ (1 / 3 : ℝ)) * U ω ^ (1 / 3 : ℝ)) := funext fun ω => by ring
  have hI3 : Integrable (fun ω => (‖b‖ * 4 ^ (1 / 3 : ℝ)) * U ω ^ (1 / 3 : ℝ)) ν :=
    hU3int.const_mul _
  have hI2 : Integrable (fun ω => G ω + (‖b‖ * 4 ^ (1 / 3 : ℝ)) * U ω ^ (1 / 3 : ℝ)) ν :=
    hGint.add hI3
  rw [e, integral_add (integrable_const _) hI2, integral_add hGint hI3, integral_const_mul,
    integral_const]
  simp only [probReal_univ, smul_eq_mul, one_mul]
  have h3 : (‖b‖ * 4 ^ (1 / 3 : ℝ)) * ∫ ω, U ω ^ (1 / 3 : ℝ) ∂ν
      ≤ (‖b‖ * 4 ^ (1 / 3 : ℝ)) * a ^ (1 / 6 : ℝ) :=
    mul_le_mul_of_nonneg_left hU3val (by positivity)
  nlinarith

end SampleExpectation

section LearnerAccuracy

variable {d n : ℕ}

/-- The accuracy budget of the perturbed learner:
`ε̄_n + 4^{1/3} (L²/n)^{1/6} η + 4^{1/3} η^{4/3} + 8 (1 + L) η²`. -/
def nativeOsAccuracyBound (n : ℕ) (η : ℝ) : ℝ :=
  nativeOsSampleBound n + 4 ^ (1 / 3 : ℝ) * (logisticUnitSlopeBound ^ (2 : ℕ) / n) ^ (1 / 6 : ℝ) * η
    + 4 ^ (1 / 3 : ℝ) * η ^ (4 / 3 : ℝ) + 8 * (1 + logisticUnitSlopeBound) * η ^ 2

/-- On the unit ball, `F_D(θ) ≤ F_D(θ') + 2(1 + L)`. -/
theorem populationQuarticRisk_le_add_of_unitBall {D : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) {θ θ' : EuclideanSpace ℝ (Fin d)}
    (hθ : ‖θ‖ ≤ 1) (hθ' : ‖θ'‖ ≤ 1) :
    populationQuarticRisk D θ ≤ populationQuarticRisk D θ' + 2 * (1 + logisticUnitSlopeBound) := by
  have h := populationQuarticRisk_lipschitz_unitBall D hD θ θ' hθ hθ'
  have h2 : ‖θ - θ'‖ ≤ 2 := (norm_sub_le _ _).trans (by linarith)
  have hL := logisticUnitSlopeBound_nonneg
  have := le_abs_self (populationQuarticRisk D θ - populationQuarticRisk D θ')
  nlinarith

/-- **The accuracy of the objective-perturbed learner.**  For `n ≥ 1`,
`d ≥ 1`, `η > 0`, every law `D` on the unit ball, i.i.d. samples and the independent Gaussian seed:
`E F_D(θ̂) ≤ F_D(θ*) + ε̄_n + 4^{1/3} (L²/n)^{1/6} η + 4^{1/3} η^{4/3} + 8 (1 + L) η²`, where `θ*` is the
population minimizer; the integrand is integrable. -/
theorem nativeOsLearner_accuracy (hn : 0 < n) (hd : 0 < d) {η : ℝ} (hη : 0 < η)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) :
    Integrable (fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
        populationQuarticRisk D (nativeOsLearner 0 η q.1 q.2))
        ((Measure.pi fun _ : Fin n => D).prod (gaussianSeedLaw d)) ∧
      ∫ q, populationQuarticRisk D (nativeOsLearner 0 η q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => D).prod (gaussianSeedLaw d))
        ≤ populationQuarticRisk D (nativeOsPopMinimizer D 0) + nativeOsAccuracyBound n η := by
  set P := Measure.pi fun _ : Fin n => D with hP
  set F := populationQuarticRisk D with hF
  set y0 := nativeOsPopMinimizer D 0 with hy0
  have hFc : Continuous F := continuous_populationQuarticRisk D hD
  have hA := measurable_nativeOsLearner (n := n) (d := d) (le_refl (0 : ℝ)) η
  have hFA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
      F (nativeOsLearner 0 η q.1 q.2) := hFc.measurable.comp hA
  have hcube_le_one : ∀ {t : ℝ}, 0 ≤ t → t ^ 3 ≤ 1 → t ≤ 1 := fun {t} ht h =>
    (pow_le_one_iff_of_nonneg ht (by norm_num)).1 h
  have hy01 : ‖y0‖ ≤ 1 := hcube_le_one (norm_nonneg _)
    ((nativeOsPopMinimizer_norm_cube_le hD 0).trans (by simp; norm_num))
  have hL := logisticUnitSlopeBound_nonneg
  -- boundedness of the integrand
  have hbd : ∀ q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ),
      ‖F (nativeOsLearner 0 η q.1 q.2)‖ ≤ |F 0| + (1 + logisticUnitSlopeBound) := by
    intro q
    have h := populationQuarticRisk_lipschitz_unitBall D hD (nativeOsLearner 0 η q.1 q.2) 0
      (norm_nativeOsLearner_le _ _ _ _) (by simp)
    rw [sub_zero] at h
    rw [Real.norm_eq_abs]
    have h1 : |F (nativeOsLearner 0 η q.1 q.2)| ≤ |F 0|
        + |F (nativeOsLearner 0 η q.1 q.2) - F 0| := by
      have := abs_add_le (F 0) (F (nativeOsLearner 0 η q.1 q.2) - F 0)
      simpa using this
    have h2 := norm_nativeOsLearner_le 0 η q.1 q.2
    nlinarith
  have hint : Integrable (fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
      F (nativeOsLearner 0 η q.1 q.2)) (P.prod (gaussianSeedLaw d)) :=
    Integrable.of_bound hFA.aestronglyMeasurable _ (Filter.Eventually.of_forall hbd)
  refine ⟨hint, ?_⟩
  rw [integral_prod_symm _ hint]
  -- the samples as coordinates of the product law
  have hZ : ∀ i : Fin n, MeasurePreserving (fun x : Fin n → EuclideanSpace ℝ (Fin d) => x i) P D :=
    fun i => measurePreserving_eval (fun _ : Fin n => D) i
  have hindep : Pairwise (fun i j => IndepFun (fun x : Fin n → EuclideanSpace ℝ (Fin d) => x i)
      (fun x => x j) P) := by
    have h := iIndepFun_pi (μ := fun _ : Fin n => D) (X := fun _ => id)
      (fun _ => aemeasurable_id)
    exact fun i j hij => h.indepFun hij
  have hae := ae_samples_unitBall P D hD (fun i x => x i) hZ
  set k := 4 ^ (1 / 3 : ℝ) * (logisticUnitSlopeBound ^ (2 : ℕ) / n) ^ (1 / 6 : ℝ) with hk
  set T : Set (Fin d → ℝ) := {g | 1 / 2 < ‖nativeOsPerturbation (d := d) η g‖} with hT
  have hTm : MeasurableSet T :=
    measurableSet_lt measurable_const (measurable_nativeOsPerturbation η).norm
  -- the inner bound for every seed
  have hinner : ∀ g : Fin d → ℝ, ∫ x, F (nativeOsLearner 0 η x g) ∂P
      ≤ (F y0 + nativeOsSampleBound n + k * ‖nativeOsPerturbation (d := d) η g‖
        + 4 ^ (1 / 3 : ℝ) * ‖nativeOsPerturbation (d := d) η g‖ ^ (4 / 3 : ℝ))
        + T.indicator (fun _ => 2 * (1 + logisticUnitSlopeBound)) g := by
    intro g
    have hS0 : 0 ≤ nativeOsSampleBound n := by unfold nativeOsSampleBound; positivity
    by_cases hg : g ∈ T
    · rw [Set.indicator_of_mem hg]
      have hle : ∀ x : Fin n → EuclideanSpace ℝ (Fin d),
          F (nativeOsLearner 0 η x g) ≤ F y0 + 2 * (1 + logisticUnitSlopeBound) :=
        fun x => populationQuarticRisk_le_add_of_unitBall hD
          (norm_nativeOsLearner_le 0 η x g) hy01
      have hxint : Integrable (fun x => F (nativeOsLearner 0 η x g)) P :=
        Integrable.of_bound (hFA.comp (measurable_id.prodMk measurable_const)).aestronglyMeasurable
          _ (Filter.Eventually.of_forall fun x => hbd (x, g))
      refine (integral_mono hxint (integrable_const _) hle).trans ?_
      rw [integral_const]
      simp only [probReal_univ, smul_eq_mul, one_mul]
      have : 0 ≤ k * ‖nativeOsPerturbation (d := d) η g‖ := by rw [hk]; positivity
      have : 0 ≤ 4 ^ (1 / 3 : ℝ) * ‖nativeOsPerturbation (d := d) η g‖ ^ (4 / 3 : ℝ) := by
        positivity
      linarith
    · rw [Set.indicator_of_notMem hg, add_zero]
      have hb : ‖nativeOsPerturbation (d := d) η g‖ ≤ 1 / 2 := by
        simp only [hT, Set.mem_setOf_eq, not_lt] at hg; exact hg
      obtain ⟨-, hS⟩ := nativeOs_sample_expectation_le hn D hD P (fun i x => x i) hZ hindep
        (nativeOsPerturbation η g) hb
      have heq : ∀ᵐ x ∂P, F (nativeOsLearner 0 η x g)
          = F (nativeOsMinimizer 0 (fun i => x i) (nativeOsPerturbation η g)) := by
        filter_upwards [hae] with x hx
        have hc := nativeOsMinimizer_norm_cube_le (le_refl (0 : ℝ)) hx (nativeOsPerturbation η g)
        have h1 : ‖nativeOsMinimizer 0 x (nativeOsPerturbation η g)‖ ≤ 1 :=
          hcube_le_one (norm_nonneg _) (hc.trans (by linarith))
        simp only [nativeOsLearner, ballProjection_of_norm_le_one h1]
      rw [integral_congr_ae heq]
      exact hS
  -- integrate over the seed
  obtain ⟨hb1int, hb1⟩ := integral_norm_nativeOsPerturbation_le (d := d) hd hη
  obtain ⟨hb43int, hb43⟩ := integral_norm_rpow_four_thirds_nativeOsPerturbation_le (d := d) hd hη
  have hTle := measureReal_norm_nativeOsPerturbation_gt_le (d := d) hd η
  have hRint : Integrable (fun g => (F y0 + nativeOsSampleBound n
      + k * ‖nativeOsPerturbation (d := d) η g‖
      + 4 ^ (1 / 3 : ℝ) * ‖nativeOsPerturbation (d := d) η g‖ ^ (4 / 3 : ℝ))
      + T.indicator (fun _ => 2 * (1 + logisticUnitSlopeBound)) g) (gaussianSeedLaw d) :=
    ((((integrable_const _).add (hb1int.const_mul _))).add (hb43int.const_mul _)).add
      ((integrable_const _).indicator hTm)
  have hinnerint : Integrable (fun g => ∫ x, F (nativeOsLearner 0 η x g) ∂P)
      (gaussianSeedLaw d) := hint.integral_prod_right
  refine (integral_mono hinnerint hRint hinner).trans ?_
  have hI1 : Integrable (fun g => k * ‖nativeOsPerturbation (d := d) η g‖) (gaussianSeedLaw d) :=
    hb1int.const_mul _
  have hI2 : Integrable (fun g => 4 ^ (1 / 3 : ℝ) * ‖nativeOsPerturbation (d := d) η g‖
      ^ (4 / 3 : ℝ)) (gaussianSeedLaw d) := hb43int.const_mul _
  have hI3 : Integrable (fun g => T.indicator (fun _ => 2 * (1 + logisticUnitSlopeBound)) g)
      (gaussianSeedLaw d) := (integrable_const _).indicator hTm
  have hI01 : Integrable (fun g => F y0 + nativeOsSampleBound n
      + k * ‖nativeOsPerturbation (d := d) η g‖) (gaussianSeedLaw d) :=
    (integrable_const _).add hI1
  have hI012 : Integrable (fun g => F y0 + nativeOsSampleBound n
      + k * ‖nativeOsPerturbation (d := d) η g‖
      + 4 ^ (1 / 3 : ℝ) * ‖nativeOsPerturbation (d := d) η g‖ ^ (4 / 3 : ℝ))
      (gaussianSeedLaw d) := hI01.add hI2
  rw [integral_add hI012 hI3, integral_add hI01 hI2, integral_add (integrable_const _) hI1,
    integral_const, integral_const_mul, integral_const_mul, integral_indicator_const _ hTm]
  simp only [probReal_univ, smul_eq_mul, one_mul]
  have h1 : k * ∫ g, ‖nativeOsPerturbation (d := d) η g‖ ∂(gaussianSeedLaw d) ≤ k * η :=
    mul_le_mul_of_nonneg_left hb1 (by rw [hk]; positivity)
  have h2 : 4 ^ (1 / 3 : ℝ) * ∫ g, ‖nativeOsPerturbation (d := d) η g‖ ^ (4 / 3 : ℝ)
      ∂(gaussianSeedLaw d) ≤ 4 ^ (1 / 3 : ℝ) * η ^ (4 / 3 : ℝ) :=
    mul_le_mul_of_nonneg_left hb43 (by positivity)
  have h3 : (gaussianSeedLaw d).real T * (2 * (1 + logisticUnitSlopeBound))
      ≤ 4 * η ^ 2 * (2 * (1 + logisticUnitSlopeBound)) :=
    mul_le_mul_of_nonneg_right hTle (by positivity)
  unfold nativeOsAccuracyBound
  rw [← hk]
  nlinarith

end LearnerAccuracy

section Numerics

/-- The logistic unit slope bound is at most `3/4` (`e ≤ 3`). -/
theorem logisticUnitSlopeBound_le_three_quarters : logisticUnitSlopeBound ≤ 3 / 4 := by
  unfold logisticUnitSlopeBound
  have he : Real.exp 1 < 3 := lt_trans Real.exp_one_lt_d9 (by norm_num)
  have h1 : (1 : ℝ) / 3 ≤ Real.exp (-1) := by
    rw [Real.exp_neg, one_div]
    exact inv_anti₀ (Real.exp_pos 1) he.le
  rw [inv_le_comm₀ (by positivity) (by norm_num)]
  linarith

/-- `x ≤ y^m` implies `x^{1/m} ≤ y` for `x, y ≥ 0` and `m ≥ 1`. -/
theorem rpow_inv_nat_le_of_le_pow {x y : ℝ} {m : ℕ} (hm : 0 < m) (hx : 0 ≤ x) (hy : 0 ≤ y)
    (h : x ≤ y ^ m) : x ^ (1 / (m : ℝ)) ≤ y := by
  calc x ^ (1 / (m : ℝ)) ≤ (y ^ m) ^ (1 / (m : ℝ)) :=
        Real.rpow_le_rpow hx h (by positivity)
    _ = y := by
        rw [← Real.rpow_natCast, ← Real.rpow_mul hy]
        have : (m : ℝ) * (1 / (m : ℝ)) = 1 := by
          have : (m : ℝ) ≠ 0 := by exact_mod_cast hm.ne'
          field_simp
        rw [this, Real.rpow_one]

/-- `x^{k/m} = (x^k)^{1/m}` for `x ≥ 0`. -/
theorem rpow_div_nat_eq {x : ℝ} (hx : 0 ≤ x) (k m : ℕ) :
    x ^ ((k : ℝ) / m) = (x ^ k) ^ (1 / (m : ℝ)) := by
  rw [← Real.rpow_natCast x k, ← Real.rpow_mul hx]
  congr 1
  ring

/-- **The accuracy budget at the oversampling parameters.**  For `0 < ε ≤ 1/4`, `η = ε^{3/4}/5` and
`n ≥ 8 ε^{-3/2}`: `nativeOsAccuracyBound n η ≤ ε` (in fact `≤ 0.987 ε`). -/
theorem nativeOsAccuracyBound_le {ε : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4) {n : ℕ}
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) :
    nativeOsAccuracyBound n (ε ^ (3 / 4 : ℝ) / 5) ≤ ε := by
  set t := ε ^ (1 / 4 : ℝ) with ht
  have ht0 : 0 < t := Real.rpow_pos_of_pos hε _
  have ht4 : t ^ 4 = ε := by
    rw [ht, ← Real.rpow_natCast, ← Real.rpow_mul hε.le]; norm_num
  have ht3 : ε ^ (3 / 4 : ℝ) = t ^ 3 := by
    rw [ht, ← Real.rpow_natCast, ← Real.rpow_mul hε.le]; norm_num
  have ht6 : ε ^ (-(3 / 2 : ℝ)) = (t ^ 6)⁻¹ := by
    rw [ht, ← Real.rpow_natCast, ← Real.rpow_mul hε.le, ← Real.rpow_neg hε.le]; norm_num
  have ht2 : t ^ 2 ≤ 1 / 2 := by
    have h : (t ^ 2) ^ 2 ≤ (1 / 2) ^ 2 := by rw [← pow_mul]; norm_num; linarith
    exact (pow_le_pow_iff_left₀ (by positivity) (by norm_num) (by norm_num)).1 h
  have ht1 : t ≤ 1 := by
    have h : t ^ 2 ≤ 1 ^ 2 := by linarith
    exact (pow_le_pow_iff_left₀ ht0.le (by norm_num) (by norm_num)).1 h
  have hn0 : (0 : ℝ) < n := lt_of_lt_of_le (by rw [ht6]; positivity) hn
  have hinvn : 1 / (n : ℝ) ≤ t ^ 6 / 8 := by
    rw [ht6] at hn
    rw [div_le_div_iff₀ hn0 (by norm_num)]
    have : 8 * (t ^ 6)⁻¹ * t ^ 6 = 8 := by field_simp
    nlinarith [mul_le_mul_of_nonneg_right hn (by positivity : (0 : ℝ) ≤ t ^ 6)]
  have hL := logisticUnitSlopeBound_le_three_quarters
  have hL0 := logisticUnitSlopeBound_nonneg
  set a := logisticUnitSlopeBound ^ (2 : ℕ) / (n : ℝ) with ha
  have ha0 : 0 ≤ a := by positivity
  have hale : a ≤ 9 * t ^ 6 / 128 := by
    have h1 : logisticUnitSlopeBound ^ 2 ≤ 9 / 16 := by nlinarith
    have : a = logisticUnitSlopeBound ^ 2 * (1 / (n : ℝ)) := by rw [ha]; ring
    rw [this]
    calc logisticUnitSlopeBound ^ 2 * (1 / (n : ℝ)) ≤ 9 / 16 * (t ^ 6 / 8) :=
          mul_le_mul h1 hinvn (by positivity) (by norm_num)
      _ = 9 * t ^ 6 / 128 := by ring
  set η := ε ^ (3 / 4 : ℝ) / 5 with hη
  have hηt : η = t ^ 3 / 5 := by rw [hη, ht3]
  -- the five terms
  have hT1 : 4 ^ (1 / 3 : ℝ) * a ^ (2 / 3 : ℝ) ≤ 271 / 1000 * t ^ 4 := by
    have e : 4 ^ (1 / 3 : ℝ) * a ^ (2 / 3 : ℝ) = (4 * a ^ 2) ^ (1 / ((3 : ℕ) : ℝ)) := by
      rw [Real.mul_rpow (by norm_num) (by positivity), show (2 / 3 : ℝ) = ((2 : ℕ) : ℝ) / (3 : ℕ)
        by norm_num, rpow_div_nat_eq ha0]
      norm_num
    rw [e]
    apply rpow_inv_nat_le_of_le_pow (by norm_num) (by positivity) (by positivity)
    have : a ^ 2 ≤ (9 * t ^ 6 / 128) ^ 2 := pow_le_pow_left₀ ha0 hale 2
    calc 4 * a ^ 2 ≤ 4 * (9 * t ^ 6 / 128) ^ 2 := by linarith
      _ = 81 / 4096 * t ^ 12 := by ring
      _ ≤ (271 / 1000) ^ 3 * t ^ 12 :=
          mul_le_mul_of_nonneg_right (by norm_num) (by positivity)
      _ = (271 / 1000 * t ^ 4) ^ 3 := by ring
  have hT2 : 4 ^ (2 / 3 : ℝ) / 8 * ((1 / (n : ℝ)) ^ (1 / 2 : ℝ) * a ^ (1 / 3 : ℝ))
      ≤ 46 / 1000 * t ^ 4 := by
    have e : 4 ^ (2 / 3 : ℝ) * ((1 / (n : ℝ)) ^ (1 / 2 : ℝ) * a ^ (1 / 3 : ℝ))
        = (4 ^ 4 * ((1 / (n : ℝ)) ^ 3 * a ^ 2)) ^ (1 / ((6 : ℕ) : ℝ)) := by
      rw [Real.mul_rpow (by norm_num) (by positivity), Real.mul_rpow (by positivity)
        (by positivity), show (2 / 3 : ℝ) = ((4 : ℕ) : ℝ) / (6 : ℕ) by norm_num,
        show (1 / 2 : ℝ) = ((3 : ℕ) : ℝ) / (6 : ℕ) by norm_num,
        show (1 / 3 : ℝ) = ((2 : ℕ) : ℝ) / (6 : ℕ) by norm_num,
        rpow_div_nat_eq (by norm_num : (0 : ℝ) ≤ 4), rpow_div_nat_eq (by positivity : (0 : ℝ) ≤ 1 / n),
        rpow_div_nat_eq ha0]
    have h6 : (4 ^ 4 * ((1 / (n : ℝ)) ^ 3 * a ^ 2)) ^ (1 / ((6 : ℕ) : ℝ)) ≤ 368 / 1000 * t ^ 5 := by
      apply rpow_inv_nat_le_of_le_pow (by norm_num) (by positivity) (by positivity)
      have h1 : (1 / (n : ℝ)) ^ 3 ≤ (t ^ 6 / 8) ^ 3 := pow_le_pow_left₀ (by positivity) hinvn 3
      have h2 : a ^ 2 ≤ (9 * t ^ 6 / 128) ^ 2 := pow_le_pow_left₀ ha0 hale 2
      have h3 : (1 / (n : ℝ)) ^ 3 * a ^ 2 ≤ (t ^ 6 / 8) ^ 3 * (9 * t ^ 6 / 128) ^ 2 :=
        mul_le_mul h1 h2 (by positivity) (by positivity)
      calc 4 ^ 4 * ((1 / (n : ℝ)) ^ 3 * a ^ 2) ≤ 4 ^ 4 * ((t ^ 6 / 8) ^ 3 * (9 * t ^ 6 / 128) ^ 2) :=
            mul_le_mul_of_nonneg_left h3 (by norm_num)
        _ = 81 / 32768 * t ^ 30 := by ring
        _ ≤ (368 / 1000) ^ 6 * t ^ 30 :=
            mul_le_mul_of_nonneg_right (by norm_num) (by positivity)
        _ = (368 / 1000 * t ^ 5) ^ 6 := by ring
    have h5 : 368 / 1000 * t ^ 5 ≤ 368 / 1000 * t ^ 4 := by
      have : t ^ 5 ≤ t ^ 4 := by
        calc t ^ 5 = t ^ 4 * t := by ring
          _ ≤ t ^ 4 * 1 := mul_le_mul_of_nonneg_left ht1 (by positivity)
          _ = t ^ 4 := by ring
      linarith
    calc 4 ^ (2 / 3 : ℝ) / 8 * ((1 / (n : ℝ)) ^ (1 / 2 : ℝ) * a ^ (1 / 3 : ℝ))
        = (4 ^ (2 / 3 : ℝ) * ((1 / (n : ℝ)) ^ (1 / 2 : ℝ) * a ^ (1 / 3 : ℝ))) / 8 := by ring
      _ ≤ (368 / 1000 * t ^ 4) / 8 := by rw [e]; linarith
      _ = 46 / 1000 * t ^ 4 := by ring
  have hT3 : 4 ^ (1 / 3 : ℝ) * a ^ (1 / 6 : ℝ) * η ≤ 204 / 1000 * t ^ 4 := by
    have e : 4 ^ (1 / 3 : ℝ) * a ^ (1 / 6 : ℝ) = (4 ^ 2 * a) ^ (1 / ((6 : ℕ) : ℝ)) := by
      rw [Real.mul_rpow (by norm_num) ha0, show (1 / 3 : ℝ) = ((2 : ℕ) : ℝ) / (6 : ℕ) by norm_num,
        rpow_div_nat_eq (by norm_num : (0 : ℝ) ≤ 4)]
      norm_num
    have h6 : (4 ^ 2 * a) ^ (1 / ((6 : ℕ) : ℝ)) ≤ 102 / 100 * t := by
      apply rpow_inv_nat_le_of_le_pow (by norm_num) (by positivity) (by positivity)
      calc 4 ^ 2 * a ≤ 4 ^ 2 * (9 * t ^ 6 / 128) := by linarith
        _ = 9 / 8 * t ^ 6 := by ring
        _ ≤ (102 / 100) ^ 6 * t ^ 6 := mul_le_mul_of_nonneg_right (by norm_num) (by positivity)
        _ = (102 / 100 * t) ^ 6 := by ring
    rw [e, hηt]
    calc (4 ^ 2 * a) ^ (1 / ((6 : ℕ) : ℝ)) * (t ^ 3 / 5) ≤ 102 / 100 * t * (t ^ 3 / 5) :=
          mul_le_mul_of_nonneg_right h6 (by positivity)
      _ = 204 / 1000 * t ^ 4 := by ring
  have hT4 : 4 ^ (1 / 3 : ℝ) * η ^ (4 / 3 : ℝ) ≤ 186 / 1000 * t ^ 4 := by
    have hη0 : 0 ≤ η := by rw [hηt]; positivity
    have e : 4 ^ (1 / 3 : ℝ) * η ^ (4 / 3 : ℝ) = (4 * η ^ 4) ^ (1 / ((3 : ℕ) : ℝ)) := by
      rw [Real.mul_rpow (by norm_num) (by positivity), show (4 / 3 : ℝ) = ((4 : ℕ) : ℝ) / (3 : ℕ)
        by norm_num, rpow_div_nat_eq hη0]
      norm_num
    rw [e]
    apply rpow_inv_nat_le_of_le_pow (by norm_num) (by positivity) (by positivity)
    rw [hηt]
    calc 4 * (t ^ 3 / 5) ^ 4 = 4 / 625 * t ^ 12 := by ring
      _ ≤ (186 / 1000) ^ 3 * t ^ 12 := mul_le_mul_of_nonneg_right (by norm_num) (by positivity)
      _ = (186 / 1000 * t ^ 4) ^ 3 := by ring
  have hT5 : 8 * (1 + logisticUnitSlopeBound) * η ^ 2 ≤ 28 / 100 * t ^ 4 := by
    rw [hηt]
    have h1 : 8 * (1 + logisticUnitSlopeBound) ≤ 14 := by linarith
    have h2 : (t ^ 3 / 5) ^ 2 = t ^ 6 / 25 := by ring
    rw [h2]
    have h3 : t ^ 6 ≤ t ^ 4 / 2 := by
      calc t ^ 6 = t ^ 4 * t ^ 2 := by ring
        _ ≤ t ^ 4 * (1 / 2) := mul_le_mul_of_nonneg_left ht2 (by positivity)
        _ = t ^ 4 / 2 := by ring
    calc 8 * (1 + logisticUnitSlopeBound) * (t ^ 6 / 25) ≤ 14 * (t ^ 6 / 25) :=
          mul_le_mul_of_nonneg_right h1 (by positivity)
      _ ≤ 14 * (t ^ 4 / 2 / 25) := by gcongr
      _ = 28 / 100 * t ^ 4 := by ring
  unfold nativeOsAccuracyBound nativeOsSampleBound
  rw [← ha, ← ht4]
  linarith [hT1, hT2, hT3, hT4, hT5]

end Numerics

section Promise

variable {d n : ℕ}

/-- The noise scale `η_ε = ε^{3/4}/5` of the objective-perturbed learner. -/
def nativeOsNoiseScale (ε : ℝ) : ℝ := ε ^ (3 / 4 : ℝ) / 5

/-- The population objective with the quartic regularizer and the logistic link is the
population risk `F_D`. -/
theorem nativePopulationObjective_quartic_eq {D : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (θ : EuclideanSpace ℝ (Fin d)) :
    nativePopulationObjective quarticPotential logisticLoss D θ = populationQuarticRisk D θ := by
  unfold nativePopulationObjective populationQuarticRisk
  rw [integral_add (integrable_const _) (integrable_logisticLoss_global D hD θ), integral_const]
  simp

/-- **The all-distributions accuracy promise for the perturbed learner (first clause of the
oversampling law for quartic logistic ERM).**  For `0 < ε ≤ 1/4`, `n ≥ 8 ε^{-3/2}`, `d ≥ 1`, the
learner at `η = ε^{3/4}/5`, every law `D` on the unit ball and every `θ` (in particular every
`θ ∈ W`): `E F_D(θ̂) ≤ F_D(θ) + ε`.  The learner is proper (`norm_nativeOsLearner_le`). -/
theorem nativeOsLearner_all_distributions {ε : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) (hd : 0 < d)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1)
    (θ : EuclideanSpace ℝ (Fin d)) :
    (∫ q, populationQuarticRisk D (nativeOsLearner 0 (nativeOsNoiseScale ε) q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod (gaussianSeedLaw d)))
      ≤ populationQuarticRisk D θ + ε := by
  have hm : 0 < ε ^ (-(3 / 2 : ℝ)) := Real.rpow_pos_of_pos hε _
  have hn0 : 0 < n := by
    have : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
    exact_mod_cast this
  have hη : 0 < nativeOsNoiseScale ε := by unfold nativeOsNoiseScale; positivity
  obtain ⟨-, h⟩ := nativeOsLearner_accuracy hn0 hd hη D hD
  have hb := nativeOsAccuracyBound_le hε hε4 hn
  have hmin := nativeOsPopMinimizer_zero_isMin hD θ
  unfold nativeOsNoiseScale at h ⊢
  linarith

/-- **Membership in the accurate class.**  Under the hypotheses of
`nativeOsLearner_all_distributions`, the perturbed learner is measurable, proper and `ε`-accurate
on the product family for the pair `(φ, g) = (logistic, ‖θ‖⁴/4)`. -/
theorem nativeOsLearner_mem_accurate {ε : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) (hd : 0 < d) :
    (nativeOsLearner 0 (nativeOsNoiseScale ε) :
        (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
      ∈ nativeAccurateLearners n d (gaussianSeedLaw d) logisticLoss quarticPotential ε := by
  refine ⟨measurable_nativeOsLearner (le_refl 0) _, fun x g => norm_nativeOsLearner_le _ _ _ _,
    fun p hp θ _ => ?_⟩
  haveI := isProbabilityMeasure_signProductLaw hp
  have hDsp := isSignProductLaw_signProductLaw hp
  have hball := hDsp.norm_le_one hd
  simp_rw [nativePopulationObjective_quartic_eq hball]
  exact nativeOsLearner_all_distributions hε hε4 hn hd _ hball θ

end Promise

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeOversamplingAccuracyCore.lean <==
import LossOnlyTraceability.NativeOversamplingObjective
import LossOnlyTraceability.QuarticAccuracy
import LossOnlyTraceability.Residual

/-! Pathwise ingredients of the accuracy step of the oversampling law for quartic logistic ERM, for
the objective-perturbed quartic logistic ERM on `EuclideanSpace ℝ (Fin d)`.

* `nativeOsPopMinimizer μ b`: the minimizer `θ*_b` of the perturbed population objective
  `F_b = F_D + ⟪b, ·⟫`, the unique root of `∇F_D(θ) = -b`; it minimizes `F_b`, satisfies
  `‖θ*_b‖³ ≤ 1/2 + ‖b‖`, depends continuously on `b`, and `‖θ*_b - θ*_0‖³ ≤ 4‖b‖`.
* `nativeOs_perturbed_excess_pathwise`: the pathwise comparison for quartic logistic ERM carried
  over to the perturbed loss `f + ⟪b, ·⟫`, whose linear term is common to the empirical and
  population objectives:
  `F_b(θ̂_b) - F_b(θ*_b) ≤ 4^{1/3} ‖ξ‖^{4/3} + (4^{2/3}/8) ‖Σ - Σ̂‖ ‖ξ‖^{2/3}` with `ξ` the
  gradient noise at `θ*_b`, for training points in the unit ball and `θ̂_b, θ*_b` in it.
* `nativeOs_empirical_population_distance_cube`: `‖θ̂_b - θ*_b‖³ ≤ 4‖ξ‖`.
* `integral_empiricalGradientNoise_sq_le_unit`: `E ‖ξ(y)‖² ≤ L²/n` at any `‖y‖ ≤ 1`, with
  `L = (1 + e^{-1})^{-1}`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory Filter Topology
open scoped InnerProductSpace BigOperators

section PopulationPerturbed

variable {d : ℕ} (μ : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure μ]

/-- The perturbed population objective `F_b(θ) = F_D(θ) + ⟪b, θ⟫`. -/
def nativeOsPopObjective (b θ : EuclideanSpace ℝ (Fin d)) : ℝ :=
  populationQuarticRisk μ θ + ⟪b, θ⟫_ℝ

variable {μ}

theorem hasGradientAt_nativeOsPopObjective (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (b θ : EuclideanSpace ℝ (Fin d)) :
    HasGradientAt (nativeOsPopObjective μ b) (populationQuarticGradient μ θ + b) θ := by
  have h1 := (hasGradientAt_populationQuarticRisk μ hsupport θ).hasFDerivAt
  have h2 : HasFDerivAt (fun y : EuclideanSpace ℝ (Fin d) => ⟪b, y⟫_ℝ) (innerSL ℝ b) θ :=
    (innerSL ℝ b).hasFDerivAt
  change HasFDerivAt _ _ _
  convert! h1.add h2 using 1
  ext v
  simp

omit [IsProbabilityMeasure μ] in
theorem nativeOsPopObjective_coercive (b : EuclideanSpace ℝ (Fin d)) :
    Tendsto (nativeOsPopObjective μ b) (cocompact _) atTop := by
  have hcube : Tendsto (fun t : ℝ => t ^ 3 / 4 - ‖b‖) atTop atTop := by
    have h := (tendsto_pow_atTop (by decide : (3 : ℕ) ≠ 0)).atTop_div_const
      (by norm_num : (0 : ℝ) < 4)
    exact tendsto_atTop_add_const_right _ (-‖b‖) h
  have hprod : Tendsto (fun t : ℝ => t * (t ^ 3 / 4 - ‖b‖)) atTop atTop :=
    tendsto_id.atTop_mul_atTop₀ hcube
  refine tendsto_atTop_mono (fun θ => ?_) (hprod.comp tendsto_norm_cocompact_atTop)
  have h1 := quarticPotential_le_populationQuarticRisk μ θ
  have h2 : -(‖b‖ * ‖θ‖) ≤ ⟪b, θ⟫_ℝ := by
    have := abs_real_inner_le_norm b θ
    linarith [neg_abs_le ⟪b, θ⟫_ℝ]
  simp only [quarticPotential] at h1
  simp only [Function.comp_apply, nativeOsPopObjective]
  nlinarith

theorem nativeOsPopObjective_exists_minimizer (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (b : EuclideanSpace ℝ (Fin d)) :
    ∃ y, ∀ θ, nativeOsPopObjective μ b y ≤ nativeOsPopObjective μ b θ := by
  have hc : Continuous (nativeOsPopObjective μ b) :=
    (continuous_populationQuarticRisk μ hsupport).add (continuous_const.inner continuous_id)
  exact hc.exists_forall_le (nativeOsPopObjective_coercive b)

/-- The quartic monotonicity of the population gradient map:
`‖x - y‖⁴/4 ≤ ⟪∇F(x) - ∇F(y), x - y⟫`. -/
theorem populationQuarticGradient_monotone_quartic (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (x y : EuclideanSpace ℝ (Fin d)) :
    ‖x - y‖ ^ 4 / 4 ≤ ⟪populationQuarticGradient μ x - populationQuarticGradient μ y, x - y⟫_ℝ := by
  have hq := quartic_monotonicity x y
  have hm := populationLogisticGradient_monotonicity μ hsupport x y
  have e : populationQuarticGradient μ x - populationQuarticGradient μ y
      = (quarticMap x - quarticMap y)
        + (populationLogisticGradient μ x - populationLogisticGradient μ y) := by
    simp only [populationQuarticGradient]; abel
  rw [e, inner_add_left]
  linarith

/-- Distance between two points controlled by their gradient difference:
`‖x - y‖³ ≤ 4 ‖∇F(x) - ∇F(y)‖`. -/
theorem populationQuarticGradient_distance_cube (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (x y : EuclideanSpace ℝ (Fin d)) :
    ‖x - y‖ ^ 3 ≤ 4 * ‖populationQuarticGradient μ x - populationQuarticGradient μ y‖ := by
  have hm := populationQuarticGradient_monotone_quartic hsupport x y
  have hc := real_inner_le_norm (populationQuarticGradient μ x - populationQuarticGradient μ y)
    (x - y)
  rcases (norm_nonneg (x - y)).eq_or_lt with h0 | hpos
  · rw [← h0]; simp
  · have : ‖x - y‖ ^ 3 * ‖x - y‖
        ≤ 4 * ‖populationQuarticGradient μ x - populationQuarticGradient μ y‖ * ‖x - y‖ := by
      nlinarith
    exact le_of_mul_le_mul_right this hpos

/-- The population gradient map is injective. -/
theorem populationQuarticGradient_injective (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) :
    Function.Injective (populationQuarticGradient μ) := by
  intro x y h
  have hc := populationQuarticGradient_distance_cube hsupport x y
  rw [h, sub_self, norm_zero, mul_zero] at hc
  have : ‖x - y‖ = 0 := by
    have h3 : ‖x - y‖ ^ 3 = 0 := le_antisymm hc (by positivity)
    exact pow_eq_zero_iff (by norm_num) |>.1 h3
  exact sub_eq_zero.1 (norm_eq_zero.1 this)

/-- The first-order condition of the perturbed population problem has a root. -/
theorem nativeOsPop_exists_root (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (b : EuclideanSpace ℝ (Fin d)) :
    ∃ y, populationQuarticGradient μ y = -b := by
  obtain ⟨y, hy⟩ := nativeOsPopObjective_exists_minimizer hsupport b
  refine ⟨y, ?_⟩
  have h := gradient_zero_at_localMin (hasGradientAt_nativeOsPopObjective hsupport b y)
    (Filter.Eventually.of_forall hy)
  exact eq_neg_of_add_eq_zero_left h

variable (μ) in
/-- The perturbed population minimizer `θ*_b`, the root of `∇F_D(θ) = -b`. -/
def nativeOsPopMinimizer (b : EuclideanSpace ℝ (Fin d)) : EuclideanSpace ℝ (Fin d) :=
  open Classical in
  if h : ∃ y, populationQuarticGradient μ y = -b then Classical.choose h else 0

theorem nativeOsPopMinimizer_spec (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (b : EuclideanSpace ℝ (Fin d)) :
    populationQuarticGradient μ (nativeOsPopMinimizer μ b) = -b := by
  have h := nativeOsPop_exists_root hsupport b
  unfold nativeOsPopMinimizer
  rw [dif_pos h]
  exact Classical.choose_spec h

/-- The perturbed population minimizer minimizes `F_b`. -/
theorem nativeOsPopMinimizer_isMin (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (b θ : EuclideanSpace ℝ (Fin d)) :
    nativeOsPopObjective μ b (nativeOsPopMinimizer μ b) ≤ nativeOsPopObjective μ b θ := by
  obtain ⟨y, hy⟩ := nativeOsPopObjective_exists_minimizer hsupport b
  have hroot : populationQuarticGradient μ y = -b := by
    have h := gradient_zero_at_localMin (hasGradientAt_nativeOsPopObjective hsupport b y)
      (Filter.Eventually.of_forall hy)
    exact eq_neg_of_add_eq_zero_left h
  have : nativeOsPopMinimizer μ b = y :=
    populationQuarticGradient_injective hsupport ((nativeOsPopMinimizer_spec hsupport b).trans
      hroot.symm)
  rw [this]
  exact hy θ

/-- At `b = 0` the perturbed population minimizer is a global minimizer of `F_D`. -/
theorem nativeOsPopMinimizer_zero_isMin (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (θ : EuclideanSpace ℝ (Fin d)) :
    populationQuarticRisk μ (nativeOsPopMinimizer μ 0) ≤ populationQuarticRisk μ θ := by
  have h := nativeOsPopMinimizer_isMin hsupport 0 θ
  simpa [nativeOsPopObjective] using h

/-- The minimizer norm bound `‖θ*_b‖³ ≤ 1/2 + ‖b‖`. -/
theorem nativeOsPopMinimizer_norm_cube_le (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (b : EuclideanSpace ℝ (Fin d)) :
    ‖nativeOsPopMinimizer μ b‖ ^ 3 ≤ 1 / 2 + ‖b‖ := by
  have hy := nativeOsPopMinimizer_spec hsupport b
  generalize nativeOsPopMinimizer μ b = y at hy ⊢
  have hm := populationLogisticGradient_monotonicity μ hsupport y 0
  have hzero := populationLogisticGradient_zero_norm_le μ hsupport
  have key : ‖y‖ ^ 2 * ‖y‖ ^ 2 ≤ ⟪-b - populationLogisticGradient μ 0, y⟫_ℝ := by
    have h1 : ⟪-b - populationLogisticGradient μ 0, y⟫_ℝ
        = ‖y‖ ^ 2 * ‖y‖ ^ 2
          + ⟪populationLogisticGradient μ y - populationLogisticGradient μ 0, y⟫_ℝ := by
      rw [← hy]
      simp only [populationQuarticGradient, quarticMap, inner_sub_left, inner_add_left,
        real_inner_smul_left, real_inner_self_eq_norm_sq]
      ring
    rw [h1]
    simp only [sub_zero] at hm
    linarith
  have hc : ⟪-b - populationLogisticGradient μ 0, y⟫_ℝ ≤ (‖b‖ + 1 / 2) * ‖y‖ := by
    refine (real_inner_le_norm _ _).trans (mul_le_mul_of_nonneg_right ?_ (norm_nonneg _))
    refine (norm_sub_le _ _).trans ?_
    rw [norm_neg]; linarith
  rcases (norm_nonneg y).eq_or_lt with h0 | hpos
  · rw [← h0]; simp; positivity
  · have : ‖y‖ ^ 3 * ‖y‖ ≤ (1 / 2 + ‖b‖) * ‖y‖ := by nlinarith
    exact le_of_mul_le_mul_right this hpos

/-- Stability of the perturbed population minimizer: `‖θ*_b - θ*_{b'}‖³ ≤ 4‖b - b'‖`. -/
theorem nativeOsPopMinimizer_sub_cube_le (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (b b' : EuclideanSpace ℝ (Fin d)) :
    ‖nativeOsPopMinimizer μ b - nativeOsPopMinimizer μ b'‖ ^ 3 ≤ 4 * ‖b - b'‖ := by
  have h := populationQuarticGradient_distance_cube hsupport (nativeOsPopMinimizer μ b)
    (nativeOsPopMinimizer μ b')
  rw [nativeOsPopMinimizer_spec hsupport, nativeOsPopMinimizer_spec hsupport] at h
  have e : -b - -b' = -(b - b') := by abel
  rwa [e, norm_neg] at h

/-- The perturbed population minimizer is continuous in `b`, hence measurable. -/
theorem continuous_nativeOsPopMinimizer (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) :
    Continuous (nativeOsPopMinimizer μ) := by
  rw [continuous_iff_continuousAt]
  intro b₀
  have hbound : ∀ b, ‖nativeOsPopMinimizer μ b - nativeOsPopMinimizer μ b₀‖
      ≤ (4 * ‖b - b₀‖) ^ (1 / 3 : ℝ) := by
    intro b
    have h := nativeOsPopMinimizer_sub_cube_le hsupport b b₀
    calc ‖nativeOsPopMinimizer μ b - nativeOsPopMinimizer μ b₀‖
        = (‖nativeOsPopMinimizer μ b - nativeOsPopMinimizer μ b₀‖ ^ (3 : ℝ)) ^ (1 / 3 : ℝ) := by
          rw [← Real.rpow_mul (norm_nonneg _)]; norm_num
      _ ≤ (4 * ‖b - b₀‖) ^ (1 / 3 : ℝ) := by
          apply Real.rpow_le_rpow (by positivity) _ (by norm_num)
          rw [show (3 : ℝ) = ((3 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]
          exact h
  have hlim : Tendsto (fun b => (4 * ‖b - b₀‖) ^ (1 / 3 : ℝ)) (𝓝 b₀) (𝓝 0) := by
    have hc : Continuous fun b : EuclideanSpace ℝ (Fin d) => 4 * ‖b - b₀‖ := by fun_prop
    have h := (hc.tendsto b₀).rpow_const (p := (1 / 3 : ℝ)) (Or.inr (by norm_num))
    simpa using h
  rw [ContinuousAt, tendsto_iff_norm_sub_tendsto_zero]
  exact squeeze_zero (fun b => norm_nonneg _) hbound hlim

end PopulationPerturbed

section Pathwise

variable {d n : ℕ} {μ : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure μ]

omit [IsProbabilityMeasure μ] in
/-- The empirical-population distance: for the empirical root `x` (`G_z(x) = -b`, `λ = 0`) and the
population root `y` (`∇F_D(y) = -b`): `‖x - y‖³ ≤ 4 ‖ξ(y)‖` with `ξ` the gradient noise. -/
theorem nativeOs_empirical_population_distance_cube
    (z : Fin n → EuclideanSpace ℝ (Fin d)) {b x y : EuclideanSpace ℝ (Fin d)}
    (hx : nativeOsGradMap 0 z x = -b) (hy : populationQuarticGradient μ y = -b) :
    ‖x - y‖ ^ 3 ≤ 4 * ‖empiricalGradientNoise μ z y‖ := by
  have hq := quartic_monotonicity x y
  have hl := logisticGradient_monotonicity (fun _ => (n : ℝ)⁻¹) z (fun _ => by positivity) x y
  have eT : quarticMap x - quarticMap y
      = -(logisticGradient (fun _ => (n : ℝ)⁻¹) z x - logisticGradient (fun _ => (n : ℝ)⁻¹) z y)
        - empiricalGradientNoise μ z y := by
    have hx' : quarticMap x = -b - logisticGradient (fun _ => (n : ℝ)⁻¹) z x := by
      rw [← hx]; simp [nativeOsGradMap, nativeOsEmpiricalGradient]
    have hy' : quarticMap y = -b - populationLogisticGradient μ y := by
      rw [← hy]; simp [populationQuarticGradient]
    rw [hx', hy', empiricalGradientNoise]
    abel
  rw [eT, inner_sub_left, inner_neg_left] at hq
  have hc := real_inner_le_norm (empiricalGradientNoise μ z y) (x - y)
  have hc' : -⟪empiricalGradientNoise μ z y, x - y⟫_ℝ ≤ ‖empiricalGradientNoise μ z y‖ * ‖x - y‖ := by
    have := abs_real_inner_le_norm (empiricalGradientNoise μ z y) (x - y)
    linarith [neg_abs_le ⟪empiricalGradientNoise μ z y, x - y⟫_ℝ]
  rcases (norm_nonneg (x - y)).eq_or_lt with h0 | hpos
  · rw [← h0]; simp
  · have : ‖x - y‖ ^ 3 * ‖x - y‖ ≤ 4 * ‖empiricalGradientNoise μ z y‖ * ‖x - y‖ := by nlinarith
    exact le_of_mul_le_mul_right this hpos

/-- Cube bound to cube-root bound. -/
theorem le_rpow_third_of_cube_le {t s : ℝ} (ht : 0 ≤ t) (h : t ^ 3 ≤ s) :
    t ≤ s ^ (1 / 3 : ℝ) := by
  calc t = (t ^ (3 : ℝ)) ^ (1 / 3 : ℝ) := by rw [← Real.rpow_mul ht]; norm_num
    _ ≤ s ^ (1 / 3 : ℝ) := by
        apply Real.rpow_le_rpow (by positivity) _ (by norm_num)
        rw [show (3 : ℝ) = ((3 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]
        exact h

/-- **The perturbed pathwise comparison.**  For training points in the unit ball, the empirical
root `x` (`λ = 0`) and the population root `y` of the perturbed problems with `‖x‖, ‖y‖ ≤ 1`, and a
covariance-discrepancy bound `A`:
`F_b(x) - F_b(y) ≤ 4^{1/3} ‖ξ(y)‖^{4/3} + (4^{2/3}/8) A ‖ξ(y)‖^{2/3}`. -/
theorem nativeOs_perturbed_excess_pathwise (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (z : Fin n → EuclideanSpace ℝ (Fin d)) (hz : ∀ i, ‖z i‖ ≤ 1)
    {b x y : EuclideanSpace ℝ (Fin d)} (hx : nativeOsGradMap 0 z x = -b)
    (hy : populationQuarticGradient μ y = -b) (hx1 : ‖x‖ ≤ 1) (hy1 : ‖y‖ ≤ 1)
    (A : ℝ) (hA : 0 ≤ A)
    (hdiscrep : populationQuadratic μ (x - y) - empiricalQuadratic z (x - y) ≤ A * ‖x - y‖ ^ 2) :
    nativeOsPopObjective μ b x - nativeOsPopObjective μ b y
      ≤ 4 ^ (1 / 3 : ℝ) * ‖empiricalGradientNoise μ z y‖ ^ (4 / 3 : ℝ)
        + 4 ^ (2 / 3 : ℝ) / 8 * (A * ‖empiricalGradientNoise μ z y‖ ^ (2 / 3 : ℝ)) := by
  set ξ := empiricalGradientNoise μ z y with hξ
  have hemp := empiricalLogisticGradient_pairing_ge_quadratic z x y hx1 hy1 hz
  have hpop := populationPredictionBregman_le_quadratic μ hsupport x y
  have hg := quarticBregman_le_pairing x y
  -- the Bregman decomposition of the perturbed gap
  have hgap : nativeOsPopObjective μ b x - nativeOsPopObjective μ b y
      = quarticBregman x y + populationPredictionBregman μ x y := by
    have hy' : quarticMap y + populationLogisticGradient μ y = -b := hy
    have e := congrArg (fun v => ⟪v, x - y⟫_ℝ) hy'
    simp only [inner_add_left, inner_neg_left] at e
    unfold nativeOsPopObjective populationQuarticRisk quarticBregman populationPredictionBregman
    simp only [inner_sub_right] at e ⊢
    linarith
  -- the quartic pairing through the two first-order conditions
  have hT : ⟪quarticMap x - quarticMap y, x - y⟫_ℝ
      = -⟪ξ, x - y⟫_ℝ - ⟪logisticGradient (fun _ => (n : ℝ)⁻¹) z x
          - logisticGradient (fun _ => (n : ℝ)⁻¹) z y, x - y⟫_ℝ := by
    have hx' : quarticMap x = -b - logisticGradient (fun _ => (n : ℝ)⁻¹) z x := by
      rw [← hx]; simp [nativeOsGradMap, nativeOsEmpiricalGradient]
    have hy' : quarticMap y = -b - populationLogisticGradient μ y := by
      rw [← hy]; simp [populationQuarticGradient]
    rw [hx', hy', hξ, empiricalGradientNoise, ← inner_neg_left, ← inner_sub_left]
    congr 1
    abel
  have hr : nativeOsPopObjective μ b x - nativeOsPopObjective μ b y
      ≤ -⟪ξ, x - y⟫_ℝ - (1 / 8 : ℝ) * empiricalQuadratic z (x - y)
        + (1 / 8 : ℝ) * populationQuadratic μ (x - y) := by
    rw [hgap]
    linarith
  have hd3 := nativeOs_empirical_population_distance_cube z hx hy
  have hd : ‖x - y‖ ≤ (4 * ‖ξ‖) ^ (1 / 3 : ℝ) :=
    le_rpow_third_of_cube_le (norm_nonneg _) hd3
  have hi : -⟪ξ, x - y⟫_ℝ ≤ ‖ξ‖ * ‖x - y‖ := by
    simpa only [inner_neg_left, norm_neg] using real_inner_le_norm (-ξ) (x - y)
  have hlin := mul_le_mul_of_nonneg_left hd (norm_nonneg ξ)
  have hsq := mul_le_mul_of_nonneg_left
    (pow_le_pow_left₀ (norm_nonneg (x - y)) hd 2) (div_nonneg hA (by norm_num : (0 : ℝ) ≤ 8))
  have h : nativeOsPopObjective μ b x - nativeOsPopObjective μ b y
      ≤ ‖ξ‖ * (4 * ‖ξ‖) ^ (1 / 3 : ℝ) + A / 8 * ((4 * ‖ξ‖) ^ (1 / 3 : ℝ)) ^ (2 : ℕ) := by
    nlinarith
  rw [mul_rpow_four_thirds (norm_nonneg _), sq_rpow_two_thirds (norm_nonneg _)] at h
  exact h.trans (le_of_eq (by ring))

end Pathwise

section NoiseMoment

variable {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]

/-- The sample gradient at a point of the unit ball is bounded by `L = (1 + e^{-1})^{-1}`. -/
theorem logisticSampleGradient_norm_le_unit (y z : EuclideanSpace ℝ (Fin d)) (hy : ‖y‖ ≤ 1)
    (hz : ‖z‖ ≤ 1) : ‖logisticSampleGradient y z‖ ≤ logisticUnitSlopeBound := by
  have hi : -1 ≤ ⟪y, z⟫_ℝ := by
    have h1 : |⟪y, z⟫_ℝ| ≤ ‖y‖ * ‖z‖ := abs_real_inner_le_norm _ _
    have h2 : ‖y‖ * ‖z‖ ≤ 1 := by nlinarith [norm_nonneg y, norm_nonneg z]
    linarith [neg_abs_le ⟪y, z⟫_ℝ]
  rw [logisticSampleGradient, norm_smul, Real.norm_eq_abs]
  have := abs_logisticSlope_le _ hi
  have h0 := logisticUnitSlopeBound_nonneg
  nlinarith [norm_nonneg z, abs_nonneg (logisticSlope ⟪y, z⟫_ℝ)]

/-- **The gradient-noise moment at a point of the unit ball.**  For `n ≥ 1` pairwise independent
samples with a common unit-ball law and `‖y‖ ≤ 1`: `E ‖ξ(y)‖² ≤ L²/n`. -/
theorem integral_empiricalGradientNoise_sq_le_unit {n : ℕ} (hn : 0 < n)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (μ : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d)) (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν)) (y : EuclideanSpace ℝ (Fin d))
    (hy : ‖y‖ ≤ 1) :
    (∫ ω, ‖empiricalGradientNoise μ (fun i => Z i ω) y‖ ^ (2 : ℕ) ∂ν)
      ≤ logisticUnitSlopeBound ^ (2 : ℕ) / n := by
  have hXm (i : Fin n) : AEStronglyMeasurable (fun ω => logisticSampleGradient y (Z i ω)) ν :=
    ((continuous_logisticSampleGradient y).measurable.comp (hZ i).measurable).aestronglyMeasurable
  have hb (i : Fin n) : ∀ᵐ ω ∂ν, ‖logisticSampleGradient y (Z i ω)‖ ≤ logisticUnitSlopeBound := by
    filter_upwards [(hZ i).quasiMeasurePreserving.ae hsupport] with ω hω
    exact logisticSampleGradient_norm_le_unit y (Z i ω) hy hω
  have hi : Pairwise (fun i j =>
      IndepFun (fun ω => logisticSampleGradient y (Z i ω))
        (fun ω => logisticSampleGradient y (Z j ω)) ν) := by
    intro i j hij
    exact (hindep hij).comp (continuous_logisticSampleGradient y).measurable
      (continuous_logisticSampleGradient y).measurable
  have hmean (i : Fin n) : (∫ ω, logisticSampleGradient y (Z i ω) ∂ν) =
      populationLogisticGradient μ y := by
    calc
      (∫ ω, logisticSampleGradient y (Z i ω) ∂ν) =
          ∫ z, logisticSampleGradient y z ∂Measure.map (Z i) ν :=
        (integral_map (hZ i).measurable.aemeasurable
          (continuous_logisticSampleGradient y).aestronglyMeasurable).symm
      _ = populationLogisticGradient μ y := by rw [(hZ i).map_eq]; rfl
  have h := integral_norm_centered_average_sq_le hn ν
    (fun i ω => logisticSampleGradient y (Z i ω)) hXm logisticUnitSlopeBound
    logisticUnitSlopeBound_nonneg hb hi
  simp_rw [hmean] at h
  simpa only [centered_logistic_average_eq_gradientNoise hn μ] using h

end NoiseMoment

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeOversamplingComplete.lean <==
import LossOnlyTraceability.ZeroNoiseCap

/-! The oversampling law for quartic logistic ERM, assembled end to end with explicit constants.

For `0 < ε ≤ 1/4`, `m_ε = ε^{-3/2}`, `n ≥ 8 m_ε`, `32 n ≤ d ≤ D₊ n` and Gaussian noise
`G = G_f(R_G) ∼ N(0, I_n)`, the objective-perturbed quartic logistic learner
`nativeOsLearner 0 (nativeOsNoiseScale ε)`:

* is measurable, proper, and `ε`-accurate on every law on the unit ball;
* satisfies the three-entry upper bound: for every product law `p`, `Q ∈ {Ii, Ij, Is}` and every
  real `τ`,
  `Q ≤ min{n, C₀ (d/n) m_ε + ψ}`, for `τ ≠ 0` also `Q ≤ C₁ m_ε² ε²/(n τ²)`, and
  `Q ≤ 2 max{C₀ D₊ + 1, C₁} m_ε/(1 + (n/m_ε)(τ/ε)²)`;
* attains the two-sided law `c m_ε/(1 + x) ≤ inf_A sup_p Q ≤ 2 max{C₀ D₊ + 1, C₁} m_ε/(1 + x)`,
  `x = (n/m_ε)(τ/ε)²`, for every real `τ` and `ε ≤ ε₀`, together with the lower bound for every
  accurate learner.

Here `C₀ = zeroNoiseCapConstant`, `ψ = zeroNoiseCapPsi = 0`, `C₁ = nativeOsNoiseConstant`,
`c = nativeOsLowerConstant`, `ε₀ = nativeOsQuarticThreshold`; this file proves no numerical
bounds on these constants. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Complete

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- Enlarging the first argument of the `max` by `1` keeps the combined bound valid. -/
theorem two_max_div_le_add_one {a b m x : ℝ} (hm : 0 ≤ m) (hx : 0 ≤ x) :
    2 * max a b * (m / (1 + x)) ≤ 2 * max (a + 1) b * (m / (1 + x)) := by
  have hr : 0 ≤ m / (1 + x) := div_nonneg hm (by linarith)
  have hmax : max a b ≤ max (a + 1) b := max_le_max (by linarith) le_rfl
  nlinarith

/-- **The oversampling learner for quartic logistic ERM and its three-entry upper bound.**  For
`0 < ε ≤ 1/4`, `n ≥ 8 ε^{-3/2}`, `32 n ≤ d ≤ D₊ n` and noise `G = G_f(R_G) ∼ N(0, I_n)`
(`G_f` measurable), the learner at `η = ε^{3/4}/5` is measurable, proper, `ε`-accurate for every
law on the unit ball, and for every `p ∈ [-1,1]^d`, `Q ∈ {Ii, Ij, Is}` and real `τ` satisfies
`Q ≤ min{n, C₀ (d/n) m_ε + ψ}`, `Q ≤ C₁ m_ε² ε²/(n τ²)` when `τ ≠ 0`, and
`Q ≤ 2 max{C₀ D₊ + 1, C₁} m_ε/(1 + (n/m_ε)(τ/ε)²)`. -/
theorem nativeOs_upper_complete {ε : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) (hdn : 32 * n ≤ d) {Dp : ℝ} (hdD : (d : ℝ) ≤ Dp * n)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) :
    (Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
        nativeOsLearner 0 (nativeOsNoiseScale ε) q.1 q.2) ∧
      (∀ (x : Fin n → EuclideanSpace ℝ (Fin d)) (g : Fin d → ℝ),
        ‖nativeOsLearner 0 (nativeOsNoiseScale ε) x g‖ ≤ 1) ∧
      (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
        (∀ᵐ z ∂D, ‖z‖ ≤ 1) → ∀ θ : EuclideanSpace ℝ (Fin d),
          (∫ q, populationQuarticRisk D (nativeOsLearner 0 (nativeOsNoiseScale ε) q.1 q.2)
            ∂((Measure.pi fun _ : Fin n => D).prod (gaussianSeedLaw d)))
            ≤ populationQuarticRisk D θ + ε) ∧
      (∀ (Q : InfoDirection) (τ : ℝ) {p : Fin d → ℝ}, p ∈ productCube d →
        nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
            (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
          ≤ min (n : ℝ) (zeroNoiseCapConstant * ((d / n : ℝ) * ε ^ (-(3 / 2 : ℝ)))
            + zeroNoiseCapPsi)) ∧
      (∀ (Q : InfoDirection) {τ : ℝ}, τ ≠ 0 → ∀ {p : Fin d → ℝ}, p ∈ productCube d →
        nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
            (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
          ≤ nativeOsNoiseConstant * ((ε ^ (-(3 / 2 : ℝ))) ^ 2 * ε ^ 2 / (n * τ ^ 2))) ∧
      (∀ (Q : InfoDirection) (τ : ℝ) {p : Fin d → ℝ}, p ∈ productCube d →
        nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
            (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
          ≤ 2 * max (zeroNoiseCapConstant * Dp + 1) nativeOsNoiseConstant
            * (ε ^ (-(3 / 2 : ℝ)) / (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2))) := by
  have hm : 0 < ε ^ (-(3 / 2 : ℝ)) := Real.rpow_pos_of_pos hε _
  have hn0 : 0 < n := by
    have : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
    exact_mod_cast this
  obtain ⟨h1, h2, h3, h4, h5⟩ := nativeOs_upper_clauses μG hε hε4 hn hdn hGf hGlaw
  refine ⟨h1, h2, h3, fun Q τ p hp => le_min (h4 Q τ hp)
    (nativeOs_second_entry μG hε hε4 hn0 hdn hGf Q τ hp), h5, fun Q τ p hp => ?_⟩
  refine (nativeOs_upper_all_tau μG hε hε4 hn hdn hdD hGf hGlaw Q τ hp).trans ?_
  exact two_max_div_le_add_one hm.le (by positivity)

/-- **The two-sided oversampling law for quartic logistic ERM, for every `τ`.**  For
`0 < ε ≤ min{1/4, ε₀}`, `n ≥ 8 m_ε`, `32 n ≤ d ≤ D₊ n`, noise `G ∼ N(0, I_n)` (`G_f`
measurable), every set `𝒜` of learners with Gaussian seed that are measurable, proper and
`ε`-accurate on the product family and that contains the perturbed learner, every
`Q ∈ {Ii, Ij, Is}` and every real `τ`: every `A ∈ 𝒜` has `c m_ε/(1 + x) ≤ sup_p Q_{D_p}(X_A + τ G)`,
and
`c m_ε/(1 + x) ≤ inf_{A ∈ 𝒜} sup_p Q ≤ 2 max{C₀ D₊ + 1, C₁} m_ε/(1 + x)`, `x = (n/m_ε)(τ/ε)²`. -/
theorem nativeOs_law_complete {ε : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hε0 : ε ≤ nativeOsQuarticThreshold) (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) (hdn : 32 * n ≤ d)
    {Dp : ℝ} (hdD : (d : ℝ) ≤ Dp * n)
    (𝒜 : Set ((Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)))
    (h𝒜 : 𝒜 ⊆ nativeAccurateLearners n d (gaussianSeedLaw d) logisticLoss
      (boundaryRegularizer 4) ε)
    (hmem : nativeOsLearner 0 (nativeOsNoiseScale ε) ∈ 𝒜)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    (∀ A ∈ 𝒜, nativeOsLowerConstant
        * (ε ^ (-(3 / 2 : ℝ)) / (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2))
        ≤ nativeWorstInformation Q (gaussianSeedLaw d) μG logisticLoss A Gf τ) ∧
      nativeOsLowerConstant * (ε ^ (-(3 / 2 : ℝ)) / (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2))
        ≤ ⨅ A : 𝒜, nativeWorstInformation Q (gaussianSeedLaw d) μG logisticLoss
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ ∧
      (⨅ A : 𝒜, nativeWorstInformation Q (gaussianSeedLaw d) μG logisticLoss
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ)
        ≤ 2 * max (zeroNoiseCapConstant * Dp + 1) nativeOsNoiseConstant
          * (ε ^ (-(3 / 2 : ℝ)) / (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2)) := by
  have hm : 0 < ε ^ (-(3 / 2 : ℝ)) := Real.rpow_pos_of_pos hε _
  have hn1 : ε ^ (-(3 / 2 : ℝ)) ≤ n := by linarith
  obtain ⟨hlo, hup⟩ := nativeOs_law μG hε hε4 hε0 hn hdn hdD 𝒜 h𝒜 hmem hGf hGlaw Q τ
  refine ⟨fun A hA => nativeOs_lower_bound (gaussianSeedLaw d) μG hε hε0 hn1 hdn (h𝒜 hA) hGf
    hGlaw Q τ, hlo, hup.trans ?_⟩
  exact two_max_div_le_add_one hm.le (by positivity)

end Complete

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeOversamplingFingerprint.lean <==
import LossOnlyTraceability.NativeOversamplingObjective
import LossOnlyTraceability.NativeBudgetsAssembly

/-! The differentiated fingerprinting step of the arbitrary-sample lower bound on the signed
budget, for the logistic link.

With `m = ⟪θ̂, μ_p⟫`, `s_i = ⟪θ̂, Z_i - μ_p⟫` and `u'(m) = φ'(m) + 1/2` (`φ` the logistic loss,
`b = -φ'(0) = 1/2`), the differentiated fingerprinting identity (`differentiated_fingerprinting`)
applied to the prior-dependent statistic `T = u'(m) θ̂` gives
`E_Π ∑_i E u'(m) s_i = κ E_Π E u'(m) m - d^{-1/2} E_Π ∑_k (1 - p_k²) ∂_{p_k} T_k`, and the correction
is nonnegative because `∂_{p_k} T_k = φ''(m) θ̂_k²/√d ≥ 0`.  Hence
`E_Π ∑_i E u'(m) s_i ≤ κ E_Π E u'(m) m` (`nativeOs_fingerprint_transport_le`), for every measurable
proper randomized learner on the supersample model; the learner randomness is handled by applying
the deterministic identity at each seed and Fubini. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory Filter Topology
open scoped InnerProductSpace BigOperators ENNReal

section Statistic

variable {d : ℕ}

theorem contDiff_logisticSlope : ContDiff ℝ 1 logisticSlope := by
  have h : logisticSlope = fun t => -(1 + Real.exp t)⁻¹ := by
    funext t; simp [logisticSlope]
  rw [h]
  exact ((contDiff_const.add Real.contDiff_exp).inv fun t => by positivity).neg

/-- The prior mean `μ_p = p/√d` as a continuous linear map. -/
def priorMeanCLM (d : ℕ) : (Fin d → ℝ) →L[ℝ] EuclideanSpace ℝ (Fin d) :=
  (1 / Real.sqrt d) • (EuclideanSpace.equiv (Fin d) ℝ).symm.toContinuousLinearMap

theorem priorMeanCLM_apply (p : Fin d → ℝ) : priorMeanCLM d p = priorMean p := by
  ext k
  simp [priorMeanCLM, priorMean_apply, div_eq_inv_mul]

/-- The fingerprinting statistic `T(θ, p) = (φ'(⟪θ, μ_p⟫) + 1/2) θ`. -/
def nativeOsFpStat (θ : EuclideanSpace ℝ (Fin d)) (p : Fin d → ℝ) : EuclideanSpace ℝ (Fin d) :=
  (logisticSlope ⟪θ, priorMean p⟫_ℝ + 1 / 2) • θ

theorem hasFDerivAt_nativeOsFpStat (θ : EuclideanSpace ℝ (Fin d)) (p : Fin d → ℝ) :
    HasFDerivAt (nativeOsFpStat θ)
      ((logisticCurvature ⟪θ, priorMean p⟫_ℝ • ((innerSL ℝ θ).comp (priorMeanCLM d))).smulRight θ)
      p := by
  have h1 : HasFDerivAt (fun q : Fin d → ℝ => ⟪θ, priorMean q⟫_ℝ)
      ((innerSL ℝ θ).comp (priorMeanCLM d)) p := by
    have := ((innerSL ℝ θ).comp (priorMeanCLM d)).hasFDerivAt (x := p)
    convert this using 1
    funext q
    simp [priorMeanCLM_apply]
  have h2 := (hasDerivAt_logisticSlope ⟪θ, priorMean p⟫_ℝ).comp_hasFDerivAt p h1
  have h3 := (h2.add_const (1 / 2 : ℝ)).smul_const θ
  exact h3

theorem contDiff_nativeOsFpStat (θ : EuclideanSpace ℝ (Fin d)) :
    ContDiff ℝ 1 (nativeOsFpStat θ) := by
  have h1 : ContDiff ℝ 1 (fun q : Fin d → ℝ => ⟪θ, priorMean q⟫_ℝ) := by
    have : (fun q : Fin d → ℝ => ⟪θ, priorMean q⟫_ℝ) = (innerSL ℝ θ).comp (priorMeanCLM d) := by
      funext q; simp [priorMeanCLM_apply]
    rw [this]
    exact ContinuousLinearMap.contDiff _
  exact ((contDiff_logisticSlope.comp h1).add contDiff_const).smul contDiff_const

theorem continuous_nativeOsFpStat_uncurry :
    Continuous fun q : EuclideanSpace ℝ (Fin d) × (Fin d → ℝ) => nativeOsFpStat q.1 q.2 := by
  unfold nativeOsFpStat
  have hμ : Continuous fun q : EuclideanSpace ℝ (Fin d) × (Fin d → ℝ) => priorMean q.2 := by
    have : (fun q : EuclideanSpace ℝ (Fin d) × (Fin d → ℝ) => priorMean q.2)
        = fun q => priorMeanCLM d q.2 := by funext q; simp [priorMeanCLM_apply]
    rw [this]; fun_prop
  exact ((contDiff_logisticSlope.continuous.comp (continuous_fst.inner hμ)).add
    continuous_const).smul continuous_fst

/-- The coordinate derivative of the statistic is nonnegative: `∂_{p_k} T_k = φ''(m) θ_k²/√d`. -/
theorem coordPartial_nativeOsFpStat_nonneg {n : ℕ}
    (g : (Fin n → Fin d → Bool) → EuclideanSpace ℝ (Fin d)) (σ : Fin n → Fin d → Bool)
    (p : Fin d → ℝ) (k : Fin d) :
    0 ≤ coordPartial (fun s q => nativeOsFpStat (g s) q) σ p k := by
  rw [coordPartial_eq_fderiv σ (contDiff_nativeOsFpStat (g σ)) p k,
    (hasFDerivAt_nativeOsFpStat (g σ) p).fderiv]
  simp only [ContinuousLinearMap.smulRight_apply, smul_apply,
    ContinuousLinearMap.comp_apply, innerSL_apply_apply, priorMeanCLM_apply, smul_eq_mul,
    PiLp.smul_apply]
  have hinner : ⟪g σ, priorMean (Pi.single k (1 : ℝ))⟫_ℝ = g σ k / Real.sqrt d := by
    rw [real_inner_eq_sum_apply, Finset.sum_eq_single k]
    · simp [priorMean_apply]; ring
    · intro j _ hj; simp [priorMean_apply, hj]
    · simp
  rw [hinner]
  have hc := logisticCurvature_nonneg ⟪g σ, priorMean p⟫_ℝ
  have : 0 ≤ g σ k / Real.sqrt d * g σ k := by
    rw [div_mul_eq_mul_div]; exact div_nonneg (mul_self_nonneg _) (Real.sqrt_nonneg _)
  nlinarith

/-- The statistic is bounded by `3/2` on the unit ball. -/
theorem norm_nativeOsFpStat_le {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) (p : Fin d → ℝ) :
    ‖nativeOsFpStat θ p‖ ≤ 3 / 2 := by
  unfold nativeOsFpStat
  rw [norm_smul, Real.norm_eq_abs]
  have h1 := abs_logisticSlope_le_one ⟪θ, priorMean p⟫_ℝ
  have h2 : |logisticSlope ⟪θ, priorMean p⟫_ℝ + 1 / 2| ≤ 3 / 2 := by
    refine (abs_add_le _ _).trans ?_; norm_num; linarith
  calc |logisticSlope ⟪θ, priorMean p⟫_ℝ + 1 / 2| * ‖θ‖ ≤ 3 / 2 * 1 :=
        mul_le_mul h2 hθ (norm_nonneg _) (by norm_num)
    _ = 3 / 2 := by ring

theorem norm_priorMean_le_one_of_cube {p : Fin d → ℝ} (hp : ∀ k, |p k| ≤ 1) :
    ‖priorMean p‖ ≤ 1 := by
  rcases Nat.eq_zero_or_pos d with rfl | hd
  · simp [Subsingleton.elim (priorMean p) 0]
  have hd' : (0 : ℝ) < d := by exact_mod_cast hd
  have hsq : ‖priorMean p‖ ^ 2 ≤ 1 := by
    rw [EuclideanSpace.norm_sq_eq]
    simp only [priorMean_apply, Real.norm_eq_abs, sq_abs, div_pow, Real.sq_sqrt hd'.le]
    calc ∑ k, p k ^ 2 / (d : ℝ) ≤ ∑ _k : Fin d, 1 / (d : ℝ) :=
          Finset.sum_le_sum fun k _ => by
            apply div_le_div_of_nonneg_right _ hd'.le
            have := hp k
            nlinarith [abs_nonneg (p k), sq_abs (p k)]
      _ = 1 := by simp; field_simp
  nlinarith [norm_nonneg (priorMean p)]

theorem norm_sampleFeature_le_one {n : ℕ} (i : Fin n) (σ : Fin n → Fin d → Bool) :
    ‖sampleFeature i σ‖ ≤ 1 := by
  rcases Nat.eq_zero_or_pos d with rfl | hd
  · simp [Subsingleton.elim (sampleFeature i σ) 0]
  have hd' : (0 : ℝ) < d := by exact_mod_cast hd
  have hsq : ‖sampleFeature i σ‖ ^ 2 ≤ 1 := by
    rw [EuclideanSpace.norm_sq_eq]
    simp only [sampleFeature_apply, Real.norm_eq_abs, sq_abs, div_pow, Real.sq_sqrt hd'.le]
    calc ∑ k, signValue (σ i k) ^ 2 / (d : ℝ) ≤ ∑ _k : Fin d, 1 / (d : ℝ) :=
          Finset.sum_le_sum fun k _ => by
            apply div_le_div_of_nonneg_right _ hd'.le
            cases σ i k <;> simp [signValue]
      _ = 1 := by simp; field_simp
  nlinarith [norm_nonneg (sampleFeature i σ)]

end Statistic

section FiniteModel

variable {d n : ℕ} {κ : ℝ}

/-- **Differentiated fingerprinting for the logistic statistic, deterministic learner.**  For every
`g` of the sign sample: `E_Π ∑_σ w_σ ⟪T, ∑_i (Z_i - μ_p)⟫ ≤ κ E_Π ∑_σ w_σ ⟪T, μ_p⟫` with
`T = (φ'(⟪g, μ_p⟫) + 1/2) g`. -/
theorem nativeOs_fingerprint_finite_le (hκ : 0 < κ) (hd : 0 < d)
    (g : (Fin n → Fin d → Bool) → EuclideanSpace ℝ (Fin d)) :
    (∫ p, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
        ⟪nativeOsFpStat (g σ) p, ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ ∂(prior κ d))
      ≤ κ * ∫ p, ∑ σ : Fin n → Fin d → Bool,
          sampleWeight p σ * ⟪nativeOsFpStat (g σ) p, priorMean p⟫_ℝ ∂(prior κ d) := by
  rw [differentiated_fingerprinting hκ hd (fun σ p => nativeOsFpStat (g σ) p)
    (fun σ => contDiff_nativeOsFpStat (g σ))]
  have hcorr : 0 ≤ ∫ p, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
      ∑ k, (1 - p k ^ 2) * coordPartial (fun s q => nativeOsFpStat (g s) q) σ p k
        ∂(prior κ d) := by
    refine integral_nonneg_of_ae ?_
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    have hp' : ∀ k, |p k| ≤ 1 := fun k => abs_le.2 ⟨(hp k).1.le, (hp k).2.le⟩
    refine Finset.sum_nonneg fun σ _ => mul_nonneg (sampleWeight_nonneg p hp' σ) ?_
    refine Finset.sum_nonneg fun k _ => mul_nonneg ?_ (coordPartial_nativeOsFpStat_nonneg g σ p k)
    have := hp' k
    nlinarith [abs_nonneg (p k), sq_abs (p k)]
  have hs : 0 ≤ 1 / Real.sqrt d := by positivity
  linarith [mul_nonneg hs hcorr]

end FiniteModel

section Transport

variable {d n : ℕ} {κ : ℝ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The finite-model integrand of the left side, as a function of the prior parameter and the
learner seed. -/
def nativeOsFpLeft (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (p : Fin d → ℝ) (r : Rr) : ℝ :=
  ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
    ⟪nativeOsFpStat (A (fun i => sampleFeature i σ) r) p,
      ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ

/-- The finite-model integrand of the right side. -/
def nativeOsFpRight (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (p : Fin d → ℝ) (r : Rr) : ℝ :=
  ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
    ⟪nativeOsFpStat (A (fun i => sampleFeature i σ) r) p, priorMean p⟫_ℝ

theorem measurable_sampleWeight (σ : Fin n → Fin d → Bool) :
    Measurable fun p : Fin d → ℝ => sampleWeight p σ := by
  unfold sampleWeight
  refine Finset.measurable_prod _ fun i _ => Finset.measurable_prod _ fun k _ => ?_
  exact ((measurable_const.add (measurable_const.mul (measurable_pi_apply k))).div_const 2)

theorem measurable_priorMean : Measurable (priorMean : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) := by
  have : (priorMean : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) = priorMeanCLM d := by
    funext p; simp [priorMeanCLM_apply]
  rw [this]; exact (priorMeanCLM d).continuous.measurable

theorem measurable_nativeOsFpLeft {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr →
    EuclideanSpace ℝ (Fin d)} (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr =>
      A q.1 q.2) :
    Measurable fun q : (Fin d → ℝ) × Rr => nativeOsFpLeft A q.1 q.2 := by
  unfold nativeOsFpLeft
  refine Finset.measurable_sum _ fun σ _ => ?_
  have hθ : Measurable fun q : (Fin d → ℝ) × Rr => A (fun i => sampleFeature i σ) q.2 :=
    hA.comp (measurable_const.prodMk measurable_snd)
  have hT : Measurable fun q : (Fin d → ℝ) × Rr =>
      nativeOsFpStat (A (fun i => sampleFeature i σ) q.2) q.1 := by
    have h := continuous_nativeOsFpStat_uncurry.measurable.comp (hθ.prodMk measurable_fst)
    simpa [Function.comp_def] using h
  have hv : Measurable fun q : (Fin d → ℝ) × Rr => ∑ i, (sampleFeature i σ - priorMean q.1) :=
    Finset.measurable_sum _ fun i _ => measurable_const.sub (measurable_priorMean.comp
      measurable_fst)
  exact ((measurable_sampleWeight σ).comp measurable_fst).mul (measurable_inner_native hT hv)

theorem measurable_nativeOsFpRight {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr →
    EuclideanSpace ℝ (Fin d)} (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr =>
      A q.1 q.2) :
    Measurable fun q : (Fin d → ℝ) × Rr => nativeOsFpRight A q.1 q.2 := by
  unfold nativeOsFpRight
  refine Finset.measurable_sum _ fun σ _ => ?_
  have hθ : Measurable fun q : (Fin d → ℝ) × Rr => A (fun i => sampleFeature i σ) q.2 :=
    hA.comp (measurable_const.prodMk measurable_snd)
  have hT : Measurable fun q : (Fin d → ℝ) × Rr =>
      nativeOsFpStat (A (fun i => sampleFeature i σ) q.2) q.1 := by
    have h := continuous_nativeOsFpStat_uncurry.measurable.comp (hθ.prodMk measurable_fst)
    simpa [Function.comp_def] using h
  exact ((measurable_sampleWeight σ).comp measurable_fst).mul
    (measurable_inner_native hT (measurable_priorMean.comp measurable_fst))

omit [MeasurableSpace Rr] in
/-- The two integrands are bounded on the cube. -/
theorem abs_nativeOsFp_le {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {p : Fin d → ℝ} (hp : ∀ k, |p k| ≤ 1) (r : Rr) :
    |nativeOsFpLeft A p r| ≤ 3 * n ∧ |nativeOsFpRight A p r| ≤ 3 / 2 := by
  have hw := sampleWeight_nonneg (n := n) p hp
  have hsum := sum_sampleWeight (n := n) p
  have hμ := norm_priorMean_le_one_of_cube hp
  constructor
  · unfold nativeOsFpLeft
    refine (Finset.abs_sum_le_sum_abs _ _).trans ?_
    calc ∑ σ : Fin n → Fin d → Bool, |sampleWeight p σ *
          ⟪nativeOsFpStat (A (fun i => sampleFeature i σ) r) p,
            ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ|
        ≤ ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ * (3 * n) := by
          refine Finset.sum_le_sum fun σ _ => ?_
          rw [abs_mul, abs_of_nonneg (hw σ)]
          refine mul_le_mul_of_nonneg_left ?_ (hw σ)
          refine (abs_real_inner_le_norm _ _).trans ?_
          have h1 := norm_nativeOsFpStat_le (hA1 (fun i => sampleFeature i σ) r) p
          have h2 : ‖∑ i, (sampleFeature i σ - priorMean p)‖ ≤ 2 * n := by
            refine (norm_sum_le _ _).trans ?_
            calc ∑ i, ‖sampleFeature i σ - priorMean p‖ ≤ ∑ _i : Fin n, (2 : ℝ) :=
                  Finset.sum_le_sum fun i _ => (norm_sub_le _ _).trans (by
                    linarith [norm_sampleFeature_le_one i σ])
              _ = 2 * n := by
                  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]; ring
          calc _ ≤ 3 / 2 * (2 * (n : ℝ)) := mul_le_mul h1 h2 (norm_nonneg _) (by norm_num)
            _ = 3 * (n : ℝ) := by ring
      _ = 3 * n := by rw [← Finset.sum_mul, hsum, one_mul]
  · unfold nativeOsFpRight
    refine (Finset.abs_sum_le_sum_abs _ _).trans ?_
    calc ∑ σ : Fin n → Fin d → Bool, |sampleWeight p σ *
          ⟪nativeOsFpStat (A (fun i => sampleFeature i σ) r) p, priorMean p⟫_ℝ|
        ≤ ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ * (3 / 2) := by
          refine Finset.sum_le_sum fun σ _ => ?_
          rw [abs_mul, abs_of_nonneg (hw σ)]
          refine mul_le_mul_of_nonneg_left ?_ (hw σ)
          refine (abs_real_inner_le_norm _ _).trans ?_
          have h1 := norm_nativeOsFpStat_le (hA1 (fun i => sampleFeature i σ) r) p
          calc _ ≤ 3 / 2 * 1 := mul_le_mul h1 hμ (norm_nonneg _) (by norm_num)
            _ = 3 / 2 := by ring
      _ = 3 / 2 := by rw [← Finset.sum_mul, hsum, one_mul]

omit [IsProbabilityMeasure μR] in
/-- The fixed-law expectation of the left side is the seed average of the finite-model sum. -/
theorem integral_super_fpLeft_eq {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr →
    EuclideanSpace ℝ (Fin d)} [IsProbabilityMeasure μR]
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (hd : 0 < d) {p : Fin d → ℝ} (hp : ∀ k, |p k| ≤ 1) :
    (∑ i, ∫ ω, (logisticSlope ⟪superLearner A ω, priorMean p⟫_ℝ + 1 / 2) *
        ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ
        ∂(superMeasure n (signProductLaw d p) μR μG))
      = ∫ r, nativeOsFpLeft A p r ∂μR := by
  have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.mem_Icc.2 (abs_le.1 (hp k))
  haveI := isProbabilityMeasure_signProductLaw hpI
  have hD := isSignProductLaw_signProductLaw hpI
  set F : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr → ℝ := fun q =>
    ⟪nativeOsFpStat (A q.1 q.2) p, ∑ i, (q.1 i - priorMean p)⟫_ℝ with hF
  have hFm : Measurable F := by
    have hT : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr =>
        nativeOsFpStat (A q.1 q.2) p := by
      have h := continuous_nativeOsFpStat_uncurry.measurable.comp
        (hA.prodMk (measurable_const (a := p)))
      simpa [Function.comp_def] using h
    have hv : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr =>
        ∑ i, (q.1 i - priorMean p) := Finset.measurable_sum _ fun i _ =>
      ((measurable_pi_apply i).comp measurable_fst).sub measurable_const
    exact measurable_inner_native hT hv
  have hμ := norm_priorMean_le_one_of_cube hp
  -- the sum of the terms is `F` of the training set and the seed
  have hterm : ∀ i : Fin n, Integrable (fun ω => (logisticSlope ⟪superLearner A ω,
      priorMean p⟫_ℝ + 1 / 2) * ⟪superLearner A ω, trainingPoint superPoint superBits i ω
        - priorMean p⟫_ℝ) (superMeasure n (signProductLaw d p) μR μG) := by
    intro i
    have hth : Measurable (superLearner A : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) :=
      measurable_superLearner hA
    have htm : Measurable (trainingPoint superPoint superBits i :
        SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) :=
      measurable_trainingPoint (fun b j => measurable_superPoint b j) measurable_superBits i
    have hm1 : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        ⟪superLearner A ω, priorMean p⟫_ℝ := measurable_inner_native hth measurable_const
    have hm2 : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ :=
      measurable_inner_native hth (htm.sub measurable_const)
    have hmeas : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        (logisticSlope ⟪superLearner A ω, priorMean p⟫_ℝ + 1 / 2) *
          ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ :=
      ((contDiff_logisticSlope.continuous.measurable.comp hm1).add measurable_const).mul hm2
    refine Integrable.of_bound hmeas.aestronglyMeasurable
      (3 / 2 * 2) ?_
    filter_upwards [ae_norm_trainingPoint_le_one μR μG hD hd i] with ω hω
    rw [Real.norm_eq_abs, abs_mul]
    have h1 : |logisticSlope ⟪superLearner A ω, priorMean p⟫_ℝ + 1 / 2| ≤ 3 / 2 := by
      refine (abs_add_le _ _).trans ?_
      have := abs_logisticSlope_le_one ⟪superLearner A ω, priorMean p⟫_ℝ
      norm_num; linarith
    have h2 : |⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ| ≤ 2 := by
      refine (abs_real_inner_le_norm _ _).trans ?_
      have : ‖trainingPoint superPoint superBits i ω - priorMean p‖ ≤ 2 :=
        (norm_sub_le _ _).trans (by linarith)
      have h3 : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
      nlinarith [norm_nonneg (superLearner A ω), norm_nonneg (trainingPoint superPoint superBits i ω - priorMean p)]
    exact mul_le_mul h1 h2 (abs_nonneg _) (by norm_num)
  rw [← integral_finsetSum _ fun i _ => hterm i]
  have e : (fun ω => ∑ i, (logisticSlope ⟪superLearner A ω, priorMean p⟫_ℝ + 1 / 2) *
      ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ)
      = fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        F ((fun i => trainingPoint superPoint superBits i ω), superSeed ω) := by
    funext ω
    simp only [hF, nativeOsFpStat, real_inner_smul_left, inner_sum]
    rfl
  rw [e, integral_superTraining_superSeed (signProductLaw d p) μR μG hFm]
  -- Fubini and the finite model
  have hball := hD.ae_pi_norm_le_one hd n
  have hFint : Integrable F ((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR) := by
    refine Integrable.of_bound hFm.aestronglyMeasurable (3 / 2 * (2 * n)) ?_
    have hae : ∀ᵐ q ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR),
        ∀ i, ‖q.1 i‖ ≤ 1 := by
      exact (Measure.quasiMeasurePreserving_fst (μ := Measure.pi fun _ : Fin n =>
        signProductLaw d p) (ν := μR)).ae hball
    filter_upwards [hae] with q hq
    rw [Real.norm_eq_abs]
    refine (abs_real_inner_le_norm _ _).trans ?_
    have h1 := norm_nativeOsFpStat_le (hA1 q.1 q.2) p
    have h2 : ‖∑ i, (q.1 i - priorMean p)‖ ≤ 2 * n := by
      refine (norm_sum_le _ _).trans ?_
      calc ∑ i, ‖q.1 i - priorMean p‖ ≤ ∑ _i : Fin n, (2 : ℝ) :=
            Finset.sum_le_sum fun i _ => (norm_sub_le _ _).trans (by linarith [hq i])
        _ = 2 * n := by
            rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]; ring
    exact mul_le_mul h1 h2 (norm_nonneg _) (by norm_num)
  rw [integral_prod_symm _ hFint]
  refine integral_congr_ae (Filter.Eventually.of_forall fun r => ?_)
  have hFr : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) => F (x, r) :=
    hFm.comp (measurable_id.prodMk measurable_const)
  show (∫ x, F (x, r) ∂(Measure.pi fun _ : Fin n => signProductLaw d p)) = nativeOsFpLeft A p r
  rw [integral_pi_signProductLaw hp (fun x => F (x, r)) hFr]
  rfl

omit [IsProbabilityMeasure μR] in
/-- The fixed-law expectation of the right side is the seed average of the finite-model sum. -/
theorem integral_super_fpRight_eq {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr →
    EuclideanSpace ℝ (Fin d)} [IsProbabilityMeasure μR]
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {p : Fin d → ℝ} (hp : ∀ k, |p k| ≤ 1) :
    (∫ ω, (logisticSlope ⟪superLearner A ω, priorMean p⟫_ℝ + 1 / 2) *
        ⟪superLearner A ω, priorMean p⟫_ℝ ∂(superMeasure n (signProductLaw d p) μR μG))
      = ∫ r, nativeOsFpRight A p r ∂μR := by
  have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.mem_Icc.2 (abs_le.1 (hp k))
  haveI := isProbabilityMeasure_signProductLaw hpI
  set F : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr → ℝ := fun q =>
    ⟪nativeOsFpStat (A q.1 q.2) p, priorMean p⟫_ℝ with hF
  have hT : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr =>
      nativeOsFpStat (A q.1 q.2) p := by
    have h := continuous_nativeOsFpStat_uncurry.measurable.comp
      (hA.prodMk (measurable_const (a := p)))
    simpa [Function.comp_def] using h
  have hFm : Measurable F := measurable_inner_native hT measurable_const
  have hμ := norm_priorMean_le_one_of_cube hp
  have e : (fun ω => (logisticSlope ⟪superLearner A ω, priorMean p⟫_ℝ + 1 / 2) *
      ⟪superLearner A ω, priorMean p⟫_ℝ)
      = fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        F ((fun i => trainingPoint superPoint superBits i ω), superSeed ω) := by
    funext ω
    simp only [hF, nativeOsFpStat, real_inner_smul_left]
    rfl
  rw [e, integral_superTraining_superSeed (signProductLaw d p) μR μG hFm]
  have hFint : Integrable F ((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR) := by
    refine Integrable.of_bound hFm.aestronglyMeasurable (3 / 2 * 1)
      (Filter.Eventually.of_forall fun q => ?_)
    rw [Real.norm_eq_abs]
    refine (abs_real_inner_le_norm _ _).trans ?_
    exact mul_le_mul (norm_nativeOsFpStat_le (hA1 q.1 q.2) p) hμ (norm_nonneg _) (by norm_num)
  rw [integral_prod_symm _ hFint]
  refine integral_congr_ae (Filter.Eventually.of_forall fun r => ?_)
  have hFr : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) => F (x, r) :=
    hFm.comp (measurable_id.prodMk measurable_const)
  show (∫ x, F (x, r) ∂(Measure.pi fun _ : Fin n => signProductLaw d p)) = nativeOsFpRight A p r
  rw [integral_pi_signProductLaw hp (fun x => F (x, r)) hFr]
  rfl

omit [IsProbabilityMeasure μR] in
/-- **Differentiated fingerprinting transported to the supersample, logistic statistic.**  For
`κ > 0`, `d ≥ 1` and a measurable proper randomized learner:
`E_Π ∑_i E (φ'(m) + 1/2) s_i ≤ κ E_Π E (φ'(m) + 1/2) m` with `m = ⟪θ̂, μ_p⟫`,
`s_i = ⟪θ̂, Z_i - μ_p⟫`. -/
theorem nativeOs_fingerprint_transport_le {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr →
    EuclideanSpace ℝ (Fin d)} [IsProbabilityMeasure μR] (hκ : 0 < κ) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    (∫ p, ∑ i, ∫ ω, (logisticSlope ⟪superLearner A ω, priorMean p⟫_ℝ + 1 / 2) *
        ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ
        ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d))
      ≤ κ * ∫ p, ∫ ω, (logisticSlope ⟪superLearner A ω, priorMean p⟫_ℝ + 1 / 2) *
          ⟪superLearner A ω, priorMean p⟫_ℝ ∂(superMeasure n (signProductLaw d p) μR μG)
          ∂(prior κ d) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hae := prior_ae_mem_Ioo hκ d
  have hcube : ∀ᵐ p ∂(prior κ d), ∀ k, |p k| ≤ 1 := by
    filter_upwards [hae] with p hp
    exact fun k => abs_le.2 ⟨(hp k).1.le, (hp k).2.le⟩
  have hL : (fun p : Fin d → ℝ => ∑ i, ∫ ω, (logisticSlope ⟪superLearner A ω, priorMean p⟫_ℝ
      + 1 / 2) * ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ
        ∂(superMeasure n (signProductLaw d p) μR μG))
      =ᵐ[prior κ d] fun p => ∫ r, nativeOsFpLeft A p r ∂μR := by
    filter_upwards [hcube] with p hp
    exact integral_super_fpLeft_eq μR μG hA hA1 hd hp
  have hR : (fun p : Fin d → ℝ => ∫ ω, (logisticSlope ⟪superLearner A ω, priorMean p⟫_ℝ
      + 1 / 2) * ⟪superLearner A ω, priorMean p⟫_ℝ ∂(superMeasure n (signProductLaw d p) μR μG))
      =ᵐ[prior κ d] fun p => ∫ r, nativeOsFpRight A p r ∂μR := by
    filter_upwards [hcube] with p hp
    exact integral_super_fpRight_eq μR μG hA hA1 hp
  rw [integral_congr_ae hL, integral_congr_ae hR]
  have hcubeprod : ∀ᵐ q ∂((prior κ d).prod μR), ∀ k, |q.1 k| ≤ 1 :=
    (Measure.quasiMeasurePreserving_fst (μ := prior κ d) (ν := μR)).ae hcube
  have hLint : Integrable (fun q : (Fin d → ℝ) × Rr => nativeOsFpLeft A q.1 q.2)
      ((prior κ d).prod μR) := by
    refine Integrable.of_bound (measurable_nativeOsFpLeft hA).aestronglyMeasurable (3 * n) ?_
    filter_upwards [hcubeprod] with q hq
    rw [Real.norm_eq_abs]
    exact (abs_nativeOsFp_le hA1 hq q.2).1
  have hRint : Integrable (fun q : (Fin d → ℝ) × Rr => nativeOsFpRight A q.1 q.2)
      ((prior κ d).prod μR) := by
    refine Integrable.of_bound (measurable_nativeOsFpRight hA).aestronglyMeasurable (3 / 2) ?_
    filter_upwards [hcubeprod] with q hq
    rw [Real.norm_eq_abs]
    exact (abs_nativeOsFp_le hA1 hq q.2).2
  have sL := integral_integral_swap (f := fun p r => nativeOsFpLeft A p r) hLint
  have sR := integral_integral_swap (f := fun p r => nativeOsFpRight A p r) hRint
  rw [sL, sR, ← integral_const_mul]
  refine integral_mono hLint.integral_prod_right (hRint.integral_prod_right.const_mul κ)
    fun r => ?_
  exact nativeOs_fingerprint_finite_le hκ hd (fun σ => A (fun i => sampleFeature i σ) r)

end Transport

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeOversamplingGaussian.lean <==
import LossOnlyTraceability.OversamplingLawLearner
import Mathlib.Analysis.SpecialFunctions.Gaussian.GaussianIntegral
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals

/-! Moments of the Gaussian perturbation `b = (η/√d) g`, `g ∼ N(0, I_d)`, of the objective-perturbed
learner of the oversampling law for quartic logistic ERM and of the curvature-transition law.

* `integral_exp_neg_mul_sq_gaussianReal`: `E e^{-t G²} = (1 + 2t)^{-1/2}` for `G ∼ N(0,1)`, `t ≥ 0`;
* `lintegral_inv_sum_sq_le`: for `k ≥ 3` coordinates of a standard Gaussian vector,
  `E (∑_{i ∈ S} G_i²)⁻¹ ≤ 1/(k - 2)` (the inverse moment `E[(χ²_k)⁻¹] = 1/(k-2)`),
  via `s⁻¹ = ∫_0^∞ e^{-ts} dt` and Tonelli;
* `integral_inv_sq_norm_starProjection_perturbation_le`: for a subspace `K` with
  `k + dim K ≤ d`, `k ≥ 3`, and `P` the orthogonal projection onto `Kᗮ`,
  `E ‖P b‖^{-2} ≤ d/((k - 2) η²)` (that is, `E Y^{-2} ≤ κ₂ η^{-2}` for `Y = ‖P b‖`), by rotation
  invariance of the standard Gaussian in an orthonormal basis adapted to `Kᗮ`;
* `integral_norm_sq_perturbation`: `E ‖b‖² = η²`, and the Markov tail
  `P(‖b‖ > 1/2) ≤ 4 η²`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory Filter Topology Set
open scoped InnerProductSpace BigOperators ENNReal NNReal

section OneDimensional

/-- The Gaussian Laplace transform of the square: `E e^{-t G²} = (1 + 2t)^{-1/2}` for
`G ∼ N(0, 1)` and `t ≥ 0`. -/
theorem integral_exp_neg_mul_sq_gaussianReal {t : ℝ} (ht : 0 ≤ t) :
    ∫ x, Real.exp (-t * x ^ 2) ∂(gaussianReal 0 1) = (1 + 2 * t) ^ (-(1 / 2 : ℝ)) := by
  rw [integral_gaussianReal_eq_integral_smul (by norm_num)]
  have e : ∀ x : ℝ, gaussianPDFReal 0 1 x • Real.exp (-t * x ^ 2)
      = (Real.sqrt (2 * Real.pi))⁻¹ * Real.exp (-(t + 1 / 2) * x ^ 2) := by
    intro x
    rw [gaussianPDFReal, smul_eq_mul, mul_assoc, ← Real.exp_add]
    congr 2
    · simp
    · push_cast; ring
  simp_rw [e]
  rw [integral_const_mul, integral_gaussian]
  have hpos : 0 < t + 1 / 2 := by linarith
  have h2π : 0 < 2 * Real.pi := by positivity
  have h12 : 0 < 1 + 2 * t := by linarith
  have h1 : Real.pi / (t + 1 / 2) = (2 * Real.pi) / (1 + 2 * t) := by field_simp; ring
  have hs : Real.sqrt (2 * Real.pi) ≠ 0 := (Real.sqrt_pos.2 h2π).ne'
  rw [h1, Real.sqrt_div' _ h12.le, Real.sqrt_eq_rpow (1 + 2 * t), Real.rpow_neg h12.le]
  field_simp

/-- The antiderivative identity `∫_0^∞ (1 + 2t)^{-k/2} dt = 1/(k - 2)` for `k > 2`. -/
theorem integral_Ioi_one_add_two_mul_rpow {k : ℝ} (hk : 2 < k) :
    ∫ t in Ioi (0 : ℝ), (1 + 2 * t) ^ (-(k / 2)) = 1 / (k - 2) := by
  set g : ℝ → ℝ := fun t => -((1 + 2 * t) ^ (1 - k / 2)) / (k - 2) with hg
  have hk2 : 0 < k - 2 := by linarith
  have hderiv : ∀ t ∈ Ici (0 : ℝ), HasDerivAt g ((1 + 2 * t) ^ (-(k / 2))) t := by
    intro t ht
    have ht' : (0 : ℝ) ≤ t := ht
    have hpos : 0 < 1 + 2 * t := by linarith
    have h1 : HasDerivAt (fun t : ℝ => 1 + 2 * t) 2 t := by
      simpa using ((hasDerivAt_id t).const_mul 2).const_add 1
    have h2 := h1.rpow_const (p := 1 - k / 2) (Or.inl hpos.ne')
    have h3 := (h2.neg).div_const (k - 2)
    refine h3.congr_deriv ?_
    rw [show (1 - k / 2 - 1) = -(k / 2) by ring]
    field_simp
    ring
  have hlim : Tendsto g atTop (𝓝 0) := by
    have h1 : Tendsto (fun t : ℝ => 1 + 2 * t) atTop atTop :=
      tendsto_atTop_add_const_left _ 1 (tendsto_id.const_mul_atTop (by norm_num))
    have h2 : Tendsto (fun t : ℝ => (1 + 2 * t) ^ (1 - k / 2)) atTop (𝓝 0) := by
      have h := (tendsto_rpow_neg_atTop (y := k / 2 - 1) (by linarith)).comp h1
      refine h.congr fun t => ?_
      simp only [Function.comp_apply]
      congr 1; ring
    have h3 := (h2.neg).div_const (k - 2)
    simpa [hg] using h3
  have hnn : ∀ t ∈ Ioi (0 : ℝ), 0 ≤ (1 + 2 * t) ^ (-(k / 2)) := fun t ht =>
    Real.rpow_nonneg (by linarith [(show (0 : ℝ) < t from ht)]) _
  rw [integral_Ioi_of_hasDerivAt_of_nonneg' hderiv hnn hlim]
  simp [hg]
  field_simp

/-- The Laplace representation of the inverse: for `s ≥ 0`,
`ofReal (s⁻¹) ≤ ∫⁻_{t > 0} e^{-t s} dt` (with equality for `s > 0`). -/
theorem ofReal_inv_le_lintegral_exp {s : ℝ} (hs : 0 ≤ s) :
    ENNReal.ofReal s⁻¹ ≤ ∫⁻ t in Ioi (0 : ℝ), ENNReal.ofReal (Real.exp (-(t * s))) := by
  rcases hs.eq_or_lt with h0 | hpos
  · rw [← h0]; simp
  · have hint : IntegrableOn (fun t : ℝ => Real.exp (-s * t)) (Ioi 0) :=
      integrableOn_exp_mul_Ioi (by linarith) 0
    have e : ∀ t : ℝ, Real.exp (-(t * s)) = Real.exp (-s * t) := fun t => by ring_nf
    simp_rw [e]
    rw [← ofReal_integral_eq_lintegral_ofReal hint
      (Filter.Eventually.of_forall fun t => (Real.exp_pos _).le),
      integral_exp_mul_Ioi (by linarith) 0]
    apply ENNReal.ofReal_le_ofReal
    simp only [mul_zero, Real.exp_zero]
    rw [div_neg, neg_div, neg_neg, one_div]

/-- The Laplace representation with the extended inverse: for `s ≥ 0`,
`(ofReal s)⁻¹ ≤ ∫⁻_{t > 0} e^{-t s} dt` (both sides are `∞` at `s = 0`). -/
theorem inv_ofReal_le_lintegral_exp {s : ℝ} (hs : 0 ≤ s) :
    (ENNReal.ofReal s)⁻¹ ≤ ∫⁻ t in Ioi (0 : ℝ), ENNReal.ofReal (Real.exp (-(t * s))) := by
  rcases hs.eq_or_lt with h0 | hpos
  · rw [← h0]
    simp
  · rw [← ENNReal.ofReal_inv_of_pos hpos]
    exact ofReal_inv_le_lintegral_exp hs

end OneDimensional

section Coordinates

variable {d : ℕ}

/-- The Laplace transform of a partial chi-square: for `S ⊆ Fin d` and `t ≥ 0`,
`E e^{-t ∑_{i ∈ S} G_i²} = (1 + 2t)^{-|S|/2}` under `N(0, 1)^{⊗d}`. -/
theorem integral_exp_neg_mul_sum_sq {t : ℝ} (ht : 0 ≤ t) (S : Finset (Fin d)) :
    ∫ x, Real.exp (-(t * ∑ i ∈ S, x i ^ 2)) ∂(gaussianSeedLaw d)
      = (1 + 2 * t) ^ (-((S.card : ℝ) / 2)) := by
  classical
  have e : ∀ x : Fin d → ℝ, Real.exp (-(t * ∑ i ∈ S, x i ^ 2))
      = ∏ i, (if i ∈ S then Real.exp (-t * x i ^ 2) else 1) := by
    intro x
    rw [Finset.prod_ite_mem, Finset.univ_inter, ← Real.exp_sum, Finset.mul_sum,
      ← Finset.sum_neg_distrib]
    congr 1
    refine Finset.sum_congr rfl fun i _ => by ring
  simp_rw [e]
  rw [gaussianSeedLaw, integral_fintype_prod_eq_prod
    (f := fun i (y : ℝ) => if i ∈ S then Real.exp (-t * y ^ 2) else 1)]
  have hi : ∀ i, (∫ y, (if i ∈ S then Real.exp (-t * y ^ 2) else 1) ∂(gaussianReal 0 1))
      = if i ∈ S then (1 + 2 * t) ^ (-(1 / 2 : ℝ)) else 1 := by
    intro i
    split_ifs
    · exact integral_exp_neg_mul_sq_gaussianReal ht
    · simp
  simp_rw [hi]
  rw [Finset.prod_ite_mem, Finset.univ_inter, Finset.prod_const,
    ← Real.rpow_natCast, ← Real.rpow_mul (by linarith)]
  congr 1
  ring

/-- **The Laplace form of the inverse partial chi-square moment.**  For `S ⊆ Fin d` with
`|S| ≥ 3`, `∫⁻ ∫⁻_{t>0} e^{-t ∑_{i ∈ S} G_i²} dt = 1/(|S| - 2)` under `N(0, 1)^{⊗d}`. -/
theorem lintegral_laplace_sum_sq (S : Finset (Fin d)) (hS : 3 ≤ S.card) :
    ∫⁻ x, (∫⁻ t in Ioi (0 : ℝ), ENNReal.ofReal (Real.exp (-(t * ∑ i ∈ S, x i ^ 2))))
        ∂(gaussianSeedLaw d)
      = ENNReal.ofReal (1 / ((S.card : ℝ) - 2)) := by
  have hk : (2 : ℝ) < S.card := by
    have : (3 : ℝ) ≤ S.card := by exact_mod_cast hS
    linarith
  have hQm : Measurable fun x : Fin d → ℝ => ∑ i ∈ S, x i ^ 2 :=
    Finset.measurable_sum _ fun i _ => (measurable_pi_apply i).pow_const 2
  have hnn : ∀ t ∈ Ioi (0 : ℝ), 0 ≤ (1 + 2 * t) ^ (-((S.card : ℝ) / 2)) := fun t ht =>
    Real.rpow_nonneg (by linarith [(show (0 : ℝ) < t from ht)]) _
  calc ∫⁻ x, (∫⁻ t in Ioi (0 : ℝ), ENNReal.ofReal (Real.exp (-(t * ∑ i ∈ S, x i ^ 2))))
        ∂(gaussianSeedLaw d)
      = ∫⁻ t in Ioi (0 : ℝ), ∫⁻ x, ENNReal.ofReal (Real.exp (-(t * ∑ i ∈ S, x i ^ 2)))
          ∂(gaussianSeedLaw d) := by
        rw [lintegral_lintegral_swap]
        exact (ENNReal.measurable_ofReal.comp (Real.measurable_exp.comp
          ((measurable_snd.mul (hQm.comp measurable_fst)).neg))).aemeasurable
    _ = ∫⁻ t in Ioi (0 : ℝ), ENNReal.ofReal ((1 + 2 * t) ^ (-((S.card : ℝ) / 2))) := by
        refine setLIntegral_congr_fun measurableSet_Ioi fun t ht => ?_
        have ht' : (0 : ℝ) ≤ t := le_of_lt ht
        haveI : IsProbabilityMeasure (gaussianSeedLaw d) := by
          unfold gaussianSeedLaw; infer_instance
        rw [← ofReal_integral_eq_lintegral_ofReal, integral_exp_neg_mul_sum_sq ht']
        · refine Integrable.of_bound (C := 1)
            (Real.measurable_exp.comp ((hQm.const_mul t).neg)).aestronglyMeasurable
            (Filter.Eventually.of_forall fun x => ?_)
          rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), Real.exp_le_one_iff, neg_nonpos]
          exact mul_nonneg ht' (Finset.sum_nonneg fun i _ => sq_nonneg _)
        · exact Filter.Eventually.of_forall fun x => (Real.exp_pos _).le
    _ = ENNReal.ofReal (1 / ((S.card : ℝ) - 2)) := by
        have hint : IntegrableOn (fun t : ℝ => (1 + 2 * t) ^ (-((S.card : ℝ) / 2))) (Ioi 0) := by
          by_contra hc
          have h := integral_Ioi_one_add_two_mul_rpow hk
          rw [integral_undef hc] at h
          have : (0 : ℝ) < 1 / ((S.card : ℝ) - 2) := by
            apply div_pos one_pos; linarith
          linarith
        rw [← integral_Ioi_one_add_two_mul_rpow hk, ofReal_integral_eq_lintegral_ofReal hint
          (ae_restrict_of_forall_mem measurableSet_Ioi hnn)]

/-- **The inverse partial chi-square moment.**  For `S ⊆ Fin d` with `|S| ≥ 3`,
`∫⁻ (∑_{i ∈ S} G_i²)⁻¹ ≤ 1/(|S| - 2)` under `N(0, 1)^{⊗d}`. -/
theorem lintegral_inv_sum_sq_le (S : Finset (Fin d)) (hS : 3 ≤ S.card) :
    ∫⁻ x, ENNReal.ofReal (∑ i ∈ S, x i ^ 2)⁻¹ ∂(gaussianSeedLaw d)
      ≤ ENNReal.ofReal (1 / ((S.card : ℝ) - 2)) := by
  rw [← lintegral_laplace_sum_sq S hS]
  exact lintegral_mono fun x => ofReal_inv_le_lintegral_exp
    (Finset.sum_nonneg fun i _ => sq_nonneg _)

end Coordinates

section Perturbation

variable {d : ℕ}

/-- The Gaussian perturbation `b = (η/√d) g` in `EuclideanSpace ℝ (Fin d)`. -/
def nativeOsPerturbation (η : ℝ) (g : Fin d → ℝ) : EuclideanSpace ℝ (Fin d) :=
  (η / Real.sqrt d) • WithLp.toLp 2 g

theorem measurable_nativeOsPerturbation (η : ℝ) :
    Measurable (nativeOsPerturbation (d := d) η) := by
  show Measurable fun g : Fin d → ℝ => (η / Real.sqrt d) • WithLp.toLp 2 g
  exact (measurable_toLp_fin (d := d)).const_smul (η / Real.sqrt d)

/-- `‖b‖² = (η²/d) ∑_i g_i²`. -/
theorem norm_nativeOsPerturbation_sq (hd : 0 < d) (η : ℝ) (g : Fin d → ℝ) :
    ‖nativeOsPerturbation η g‖ ^ 2 = η ^ 2 / d * ∑ i, g i ^ 2 := by
  rw [nativeOsPerturbation, norm_smul, mul_pow, EuclideanSpace.norm_sq_eq]
  have hd' : (0 : ℝ) < d := by exact_mod_cast hd
  rw [Real.norm_eq_abs, sq_abs, div_pow, Real.sq_sqrt hd'.le]
  simp [Real.norm_eq_abs, sq_abs]

/-- **The second moment of the perturbation**: `E ‖b‖² = η²`, and `‖b‖²` is integrable. -/
theorem integral_norm_sq_nativeOsPerturbation (hd : 0 < d) (η : ℝ) :
    Integrable (fun g => ‖nativeOsPerturbation (d := d) η g‖ ^ 2) (gaussianSeedLaw d) ∧
      ∫ g, ‖nativeOsPerturbation (d := d) η g‖ ^ 2 ∂(gaussianSeedLaw d) = η ^ 2 := by
  have hd' : (0 : ℝ) < d := by exact_mod_cast hd
  simp_rw [norm_nativeOsPerturbation_sq hd]
  have hint : ∀ i : Fin d, Integrable (fun g : Fin d → ℝ => g i ^ 2) (gaussianSeedLaw d) :=
    fun i => (gaussianSeedLaw_coord_moments i).1.integrable_sq
  refine ⟨(integrable_finsetSum _ fun i _ => hint i).const_mul _, ?_⟩
  rw [integral_const_mul, integral_finsetSum _ fun i _ => hint i]
  simp_rw [fun i => (gaussianSeedLaw_coord_moments (d := d) i).2.2]
  simp
  field_simp

/-- The Markov tail of the perturbation: `P(‖b‖ > 1/2) ≤ 4 η²`. -/
theorem measureReal_norm_nativeOsPerturbation_gt_le (hd : 0 < d) (η : ℝ) :
    (gaussianSeedLaw d).real {g | 1 / 2 < ‖nativeOsPerturbation (d := d) η g‖} ≤ 4 * η ^ 2 := by
  obtain ⟨hint, hval⟩ := integral_norm_sq_nativeOsPerturbation (d := d) hd η
  have hsub : {g | 1 / 2 < ‖nativeOsPerturbation (d := d) η g‖}
      ⊆ {g | (1 / 4 : ℝ) ≤ ‖nativeOsPerturbation (d := d) η g‖ ^ 2} := by
    intro g hg
    simp only [mem_setOf_eq] at hg ⊢
    nlinarith
  have hm := mul_meas_ge_le_integral_of_nonneg (Filter.Eventually.of_forall fun g =>
    sq_nonneg ‖nativeOsPerturbation (d := d) η g‖) hint (1 / 4 : ℝ)
  rw [hval] at hm
  have h2 := measureReal_mono hsub (μ := gaussianSeedLaw d)
  linarith

/-- An orthonormal basis of `EuclideanSpace ℝ (Fin d)` whose first `k` vectors lie in `Kᗮ`, for a
subspace `K` with `k + dim K ≤ d`. -/
theorem exists_orthonormalBasis_adapted (K : Submodule ℝ (EuclideanSpace ℝ (Fin d))) {k : ℕ}
    (hk : k + Module.finrank ℝ K ≤ d) :
    ∃ e : OrthonormalBasis (Fin d) ℝ (EuclideanSpace ℝ (Fin d)),
      ∀ i : Fin d, i.val < k → e i ∈ Kᗮ := by
  classical
  have hrank : Module.finrank ℝ K + Module.finrank ℝ Kᗮ = d := by
    rw [Submodule.finrank_add_finrank_orthogonal, finrank_euclideanSpace_fin]
  set r := Module.finrank ℝ Kᗮ with hr
  have hkr : k ≤ r := by omega
  set f := stdOrthonormalBasis ℝ Kᗮ
  have hfr : Module.finrank ℝ Kᗮ = r := rfl
  set v : Fin d → EuclideanSpace ℝ (Fin d) := fun i =>
    if h : i.val < k then (f (Fin.cast hfr.symm ⟨i.val, by omega⟩) : EuclideanSpace ℝ (Fin d))
    else 0 with hv
  set s : Set (Fin d) := {i | i.val < k}
  have hon : Orthonormal ℝ (s.restrict v) := by
    rw [orthonormal_iff_ite]
    rintro ⟨i, hi⟩ ⟨j, hj⟩
    simp only [s, mem_setOf_eq] at hi hj
    simp only [Set.restrict_apply, hv, dif_pos hi, dif_pos hj]
    rw [← Submodule.coe_inner, f.inner_eq_ite]
    simp only [Fin.ext_iff, Fin.val_cast, Subtype.mk.injEq]
  obtain ⟨e, he⟩ := hon.exists_orthonormalBasis_extension_of_card_eq
    (by rw [finrank_euclideanSpace_fin, Fintype.card_fin])
  refine ⟨e, fun i hi => ?_⟩
  rw [he i hi]
  simp only [hv, dif_pos hi]
  exact Submodule.coe_mem _

/-- The projected norm dominates the adapted coordinates: if `e_j ∈ Kᗮ` for `j ∈ S`, then
`∑_{j ∈ S} x_j² ≤ ‖P (∑_i x_i e_i)‖²`. -/
theorem sum_sq_le_norm_starProjection_sq (K : Submodule ℝ (EuclideanSpace ℝ (Fin d)))
    (e : OrthonormalBasis (Fin d) ℝ (EuclideanSpace ℝ (Fin d))) (S : Finset (Fin d))
    (hS : ∀ j ∈ S, e j ∈ Kᗮ) (x : Fin d → ℝ) :
    ∑ j ∈ S, x j ^ 2 ≤ ‖Kᗮ.starProjection (∑ i, x i • e i)‖ ^ 2 := by
  have hb := e.orthonormal.sum_inner_products_le (Kᗮ.starProjection (∑ i, x i • e i)) (s := S)
  refine le_trans (le_of_eq ?_) hb
  refine Finset.sum_congr rfl fun j hj => ?_
  rw [← Submodule.inner_starProjection_left_eq_right, Submodule.starProjection_eq_self_iff.2 (hS j hj),
    Real.norm_eq_abs, sq_abs]
  rw [inner_sum]
  simp_rw [inner_smul_right, e.inner_eq_ite]
  simp

/-- **The inverse projected moment, extended form.**  For a subspace `K` of
`EuclideanSpace ℝ (Fin d)` with `k + dim K ≤ d`, `k ≥ 3`, `η > 0`, `P` the orthogonal projection onto
`Kᗮ` and `b = (η/√d) g`, `g ∼ N(0, I_d)`: `∫⁻ (‖P b‖²)⁻¹ ≤ d/((k - 2) η²)`, with the extended
inverse (`0⁻¹ = ∞`), so in particular `P b ≠ 0` almost surely. -/
theorem lintegral_inv_sq_norm_starProjection_perturbation_le
    (K : Submodule ℝ (EuclideanSpace ℝ (Fin d))) {k : ℕ} (hk3 : 3 ≤ k)
    (hk : k + Module.finrank ℝ K ≤ d) {η : ℝ} (hη : 0 < η) :
    ∫⁻ g, (ENNReal.ofReal (‖Kᗮ.starProjection (nativeOsPerturbation (d := d) η g)‖ ^ 2))⁻¹
        ∂(gaussianSeedLaw d)
      ≤ ENNReal.ofReal (d / ((k - 2) * η ^ 2)) := by
  classical
  have hd : 0 < d := by omega
  have hd' : (0 : ℝ) < d := by exact_mod_cast hd
  obtain ⟨e, he⟩ := exists_orthonormalBasis_adapted K (k := k) hk
  set S : Finset (Fin d) := Finset.univ.filter fun i : Fin d => i.val < k with hSdef
  have hScard : S.card = k := by
    rw [hSdef, Fin.card_filter_val_lt]
    omega
  have hSmem : ∀ j ∈ S, e j ∈ Kᗮ := fun j hj => he j (by simpa [hSdef] using hj)
  have hlaw : (gaussianSeedLaw d).map (WithLp.toLp 2)
      = (gaussianSeedLaw d).map (fun x => ∑ i, x i • e i) := by
    rw [gaussianSeedLaw, map_pi_eq_stdGaussian, stdGaussian_eq_map_pi_orthonormalBasis e]
  set F : EuclideanSpace ℝ (Fin d) → ℝ≥0∞ := fun v =>
    (ENNReal.ofReal (‖Kᗮ.starProjection ((η / Real.sqrt d) • v)‖ ^ 2))⁻¹ with hF
  have hFm : Measurable F := by
    have : Continuous fun v : EuclideanSpace ℝ (Fin d) =>
        ‖Kᗮ.starProjection ((η / Real.sqrt d) • v)‖ ^ 2 := by fun_prop
    exact (ENNReal.measurable_ofReal.comp this.measurable).inv
  have hsum_m : Measurable fun x : Fin d → ℝ => ∑ i, x i • e i :=
    Finset.measurable_sum _ fun i _ => (measurable_pi_apply i).smul_const _
  have hcomp : ∀ g : Fin d → ℝ,
      (ENNReal.ofReal (‖Kᗮ.starProjection (nativeOsPerturbation (d := d) η g)‖ ^ 2))⁻¹
        = F (WithLp.toLp 2 g) := fun g => rfl
  have hJ : ∀ {A Q : ℝ}, Q ≤ A →
      (∫⁻ t in Ioi (0 : ℝ), ENNReal.ofReal (Real.exp (-(t * A))))
        ≤ ∫⁻ t in Ioi (0 : ℝ), ENNReal.ofReal (Real.exp (-(t * Q))) := by
    intro A Q hQA
    refine setLIntegral_mono' measurableSet_Ioi fun t ht => ?_
    apply ENNReal.ofReal_le_ofReal
    apply Real.exp_le_exp.2
    have : t * Q ≤ t * A := mul_le_mul_of_nonneg_left hQA (le_of_lt ht)
    linarith
  have hc : (0 : ℝ) < η ^ 2 / d := by positivity
  have hpt : ∀ x : Fin d → ℝ, F (∑ i, x i • e i)
      ≤ ENNReal.ofReal (d / η ^ 2) *
        ∫⁻ t in Ioi (0 : ℝ), ENNReal.ofReal (Real.exp (-(t * ∑ i ∈ S, x i ^ 2))) := by
    intro x
    have hQ := sum_sq_le_norm_starProjection_sq K e S hSmem x
    have hscale : ‖Kᗮ.starProjection ((η / Real.sqrt d) • ∑ i, x i • e i)‖ ^ 2
        = η ^ 2 / d * ‖Kᗮ.starProjection (∑ i, x i • e i)‖ ^ 2 := by
      rw [map_smul, norm_smul, mul_pow, Real.norm_eq_abs, sq_abs, div_pow, Real.sq_sqrt hd'.le]
    have hFx : F (∑ i, x i • e i)
        = ENNReal.ofReal (d / η ^ 2)
          * (ENNReal.ofReal (‖Kᗮ.starProjection (∑ i, x i • e i)‖ ^ 2))⁻¹ := by
      simp only [hF]
      rw [hscale, ENNReal.ofReal_mul hc.le, ENNReal.mul_inv (Or.inr ENNReal.ofReal_ne_top)
        (Or.inl ENNReal.ofReal_ne_top), ← ENNReal.ofReal_inv_of_pos hc, inv_div]
    rw [hFx]
    gcongr
    exact (inv_ofReal_le_lintegral_exp (sq_nonneg _)).trans (hJ hQ)
  simp_rw [hcomp]
  have hk2 : (0 : ℝ) < (k : ℝ) - 2 := by
    have : (3 : ℝ) ≤ k := by exact_mod_cast hk3
    linarith
  calc ∫⁻ g, F (WithLp.toLp 2 g) ∂(gaussianSeedLaw d)
      = ∫⁻ v, F v ∂((gaussianSeedLaw d).map (WithLp.toLp 2)) :=
        (lintegral_map hFm measurable_toLp_fin).symm
    _ = ∫⁻ v, F v ∂((gaussianSeedLaw d).map (fun x => ∑ i, x i • e i)) := by rw [hlaw]
    _ = ∫⁻ x, F (∑ i, x i • e i) ∂(gaussianSeedLaw d) := lintegral_map hFm hsum_m
    _ ≤ ∫⁻ x, ENNReal.ofReal (d / η ^ 2) *
        (∫⁻ t in Ioi (0 : ℝ), ENNReal.ofReal (Real.exp (-(t * ∑ i ∈ S, x i ^ 2))))
          ∂(gaussianSeedLaw d) := lintegral_mono hpt
    _ = ENNReal.ofReal (d / η ^ 2) * ∫⁻ x,
        (∫⁻ t in Ioi (0 : ℝ), ENNReal.ofReal (Real.exp (-(t * ∑ i ∈ S, x i ^ 2))))
          ∂(gaussianSeedLaw d) := by
        rw [lintegral_const_mul']
        exact ENNReal.ofReal_ne_top
    _ = ENNReal.ofReal (d / η ^ 2) * ENNReal.ofReal (1 / ((k : ℝ) - 2)) := by
        rw [lintegral_laplace_sum_sq S (by omega), hScard]
    _ = ENNReal.ofReal (d / ((k - 2) * η ^ 2)) := by
        rw [← ENNReal.ofReal_mul (by positivity)]
        congr 1
        field_simp

/-- **The inverse projected moment.**  Under the hypotheses of
`lintegral_inv_sq_norm_starProjection_perturbation_le`, `‖P b‖^{-2}` is integrable and
`E ‖P b‖^{-2} ≤ d/((k - 2) η²)`. -/
theorem integral_inv_sq_norm_starProjection_perturbation_le
    (K : Submodule ℝ (EuclideanSpace ℝ (Fin d))) {k : ℕ} (hk3 : 3 ≤ k)
    (hk : k + Module.finrank ℝ K ≤ d) {η : ℝ} (hη : 0 < η) :
    Integrable (fun g => (‖Kᗮ.starProjection (nativeOsPerturbation (d := d) η g)‖ ^ 2)⁻¹)
        (gaussianSeedLaw d) ∧
      ∫ g, (‖Kᗮ.starProjection (nativeOsPerturbation (d := d) η g)‖ ^ 2)⁻¹ ∂(gaussianSeedLaw d)
        ≤ d / ((k - 2) * η ^ 2) := by
  have hL := lintegral_inv_sq_norm_starProjection_perturbation_le K hk3 hk hη
  have hk2 : (0 : ℝ) < (k : ℝ) - 2 := by
    have : (3 : ℝ) ≤ k := by exact_mod_cast hk3
    linarith
  have hGm : Measurable fun g : Fin d → ℝ =>
      (‖Kᗮ.starProjection (nativeOsPerturbation (d := d) η g)‖ ^ 2)⁻¹ := by
    have : Continuous fun v : EuclideanSpace ℝ (Fin d) => ‖Kᗮ.starProjection v‖ ^ 2 := by
      fun_prop
    exact (this.measurable.comp (measurable_nativeOsPerturbation η)).inv
  have hnn : ∀ g : Fin d → ℝ,
      0 ≤ (‖Kᗮ.starProjection (nativeOsPerturbation (d := d) η g)‖ ^ 2)⁻¹ :=
    fun g => inv_nonneg.2 (sq_nonneg _)
  have hle : ∫⁻ g, ENNReal.ofReal
      ((‖Kᗮ.starProjection (nativeOsPerturbation (d := d) η g)‖ ^ 2)⁻¹) ∂(gaussianSeedLaw d)
      ≤ ENNReal.ofReal (d / ((k - 2) * η ^ 2)) := by
    refine le_trans (lintegral_mono fun g => ?_) hL
    rcases (sq_nonneg ‖Kᗮ.starProjection (nativeOsPerturbation (d := d) η g)‖).eq_or_lt
      with h0 | hpos
    · rw [← h0]; simp
    · rw [ENNReal.ofReal_inv_of_pos hpos]
  have hfin : ∫⁻ g, ENNReal.ofReal
      ((‖Kᗮ.starProjection (nativeOsPerturbation (d := d) η g)‖ ^ 2)⁻¹) ∂(gaussianSeedLaw d)
      < ⊤ := lt_of_le_of_lt hle ENNReal.ofReal_lt_top
  have hint : Integrable (fun g => (‖Kᗮ.starProjection (nativeOsPerturbation (d := d) η g)‖ ^ 2)⁻¹)
      (gaussianSeedLaw d) := by
    refine ⟨hGm.aestronglyMeasurable, ?_⟩
    rw [hasFiniteIntegral_iff_ofReal (Filter.Eventually.of_forall hnn)]
    exact hfin
  refine ⟨hint, ?_⟩
  rw [integral_eq_lintegral_of_nonneg_ae (Filter.Eventually.of_forall hnn)
    hGm.aestronglyMeasurable]
  exact ENNReal.toReal_le_of_le_ofReal (by positivity) hle

end Perturbation

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeOversamplingLearner.lean <==
import LossOnlyTraceability.NativeOversamplingObjective
import LossOnlyTraceability.NativeOversamplingGaussian
import LossOnlyTraceability.SwapVarianceCube
import LossOnlyTraceability.BridgeRemainderSolver
import LossOnlyTraceability.BridgeRemainderMoments
import LossOnlyTraceability.NativeOperatorBridge
import LossOnlyTraceability.OversamplingLawNoise

/-! The objective-perturbed learner of the oversampling law for quartic logistic ERM and of the
curvature-transition law, and the deterministic ingredients of the large-noise branch of their
proof.

* `nativeOsLearner lam η x g = Π_W(θ̂_b)` with `b = (η/√d) g`: measurable and proper.
* `nativeOs_flip_sq_le`: flipping one selection bit moves the perturbed minimizer by
  `‖θ̂_u - θ̂_{u^{⊕j}}‖² ≤ (4/n²)(8/c² + 1/(2c))` for any common curvature floor
  `0 < c ≤ λ + ‖θ̂_v‖²` (all masks `v`), from the monotonicity of the gradient map
  (`nativeOsGradMap_monotone`) and the single-replacement bound
  (`norm_nativeOsEmpiricalGradient_update_sub_le`).
* `nativeOs_release_flip_sq_le`: the release moves by at most `(L + H)² ‖C‖²_op` times that, with
  `L = (1 + e^{-1})^{-1}`, `H = 1/4` (the Lipschitz bound of the release, with the operator norm
  of the pair matrix).
* `cubeAverage_sum_sq_sub_le`: the vector Efron–Stein inequality on the fair cube.
* `lintegral_pi_fairBool_ofReal`: the fair-cube expectation is the cube average.
* the curvature floor `nativeOsCurvatureFloor = min_v (λ + ‖θ̂_v‖²)` is measurable, lies below every
  `λ + ‖θ̂_v‖²`, is at least `λ`, and satisfies `‖P b‖² ≤ floor³` for `P` the projection orthogonal
  to the supersample (the lower norm bound of the perturbed minimizer); with the extended inverse
  `x = floor⁻¹` and `y = ‖P b‖⁻²`: `x² ≤ (2s/3) y + 1/(3s²)` and `x ≤ (r²/3) y + 2/(3r)`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory Filter Topology Set
open scoped InnerProductSpace BigOperators ENNReal NNReal Matrix.Norms.L2Operator

section Learner

variable {n d : ℕ}

/-- The objective-perturbed learner `θ̂ = Π_W(θ̂_b)`, `b = (η/√d) g` (for the mixed
regularizer `g_λ`; `λ = 0` is quartic logistic ERM). -/
def nativeOsLearner (lam η : ℝ) (x : Fin n → EuclideanSpace ℝ (Fin d)) (g : Fin d → ℝ) :
    EuclideanSpace ℝ (Fin d) :=
  ballProjection (nativeOsMinimizer lam x (nativeOsPerturbation η g))

/-- The learner is jointly measurable in the sample and the seed. -/
theorem measurable_nativeOsLearner {lam : ℝ} (hlam : 0 ≤ lam) (η : ℝ) :
    Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
      nativeOsLearner lam η q.1 q.2 := by
  have hc : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × EuclideanSpace ℝ (Fin d) =>
      nativeOsMinimizer lam q.1 q.2 :=
    (continuous_nativeOsMinimizer (E := EuclideanSpace ℝ (Fin d)) (n := n) hlam).measurable
  have hq : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
      ((q.1, nativeOsPerturbation η q.2) :
        (Fin n → EuclideanSpace ℝ (Fin d)) × EuclideanSpace ℝ (Fin d)) :=
    measurable_fst.prodMk ((measurable_nativeOsPerturbation η).comp measurable_snd)
  have h2 := hc.comp hq
  have h3 := measurable_ballProjection.comp h2
  simp only [Function.comp_def] at h3
  exact h3

/-- The learner is proper. -/
theorem norm_nativeOsLearner_le (lam η : ℝ) (x : Fin n → EuclideanSpace ℝ (Fin d))
    (g : Fin d → ℝ) : ‖nativeOsLearner lam η x g‖ ≤ 1 :=
  norm_ballProjection_le_one _

end Learner

section Train

variable {E : Type*} {n : ℕ}

/-- The training set `(Z_{u_i, i})_i` selected by the mask `u` from the supersample `z`. -/
def nativeOsTrain (z : Bool × Fin n → E) (u : Fin n → Bool) : Fin n → E := fun i => z (u i, i)

/-- Flipping the bit `j` replaces the training point `j` by its ghost. -/
theorem nativeOsTrain_flipBit (z : Bool × Fin n → E) (u : Fin n → Bool) (j : Fin n) :
    nativeOsTrain z (flipBit j u) = Function.update (nativeOsTrain z u) j (z (!u j, j)) := by
  funext i
  by_cases h : i = j
  · subst h; simp [nativeOsTrain, flipBit]
  · simp [nativeOsTrain, flipBit, Function.update_of_ne h]

/-- The training map is measurable in the supersample and the mask. -/
theorem measurable_nativeOsTrain [MeasurableSpace E] :
    Measurable fun p : (Bool × Fin n → E) × (Fin n → Bool) => nativeOsTrain p.1 p.2 := by
  refine measurable_pi_lambda _ fun i => ?_
  have hb : Measurable fun p : (Bool × Fin n → E) × (Fin n → Bool) => p.2 i :=
    (measurable_pi_apply i).comp measurable_snd
  have hset : MeasurableSet {p : (Bool × Fin n → E) × (Fin n → Bool) | p.2 i = true} :=
    hb (measurableSet_singleton true)
  have e : (fun p : (Bool × Fin n → E) × (Fin n → Bool) => nativeOsTrain p.1 p.2 i)
      = fun p => if p.2 i = true then p.1 (true, i) else p.1 (false, i) := by
    funext p
    simp only [nativeOsTrain]
    cases p.2 i <;> simp
  rw [e]
  exact Measurable.ite hset ((measurable_pi_apply (true, i)).comp measurable_fst)
    ((measurable_pi_apply (false, i)).comp measurable_fst)

end Train

section FlipSensitivity

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [ProperSpace E] {n : ℕ}

omit [CompleteSpace E] [ProperSpace E] in
/-- The averaged sensitivity bound: for roots `θ` of `G_x = -b` and `θ'` of `G_{x'} = -b`,
`(λ + (‖θ‖² + ‖θ'‖²)/2) ‖θ - θ'‖ ≤ ‖ĝ_{x'}(θ') - ĝ_x(θ')‖`. -/
theorem nativeOs_root_sensitivity_avg {lam : ℝ} {x x' : Fin n → E} {b θ θ' : E}
    (hθ : nativeOsGradMap lam x θ = -b) (hθ' : nativeOsGradMap lam x' θ' = -b) :
    (lam + (‖θ‖ ^ 2 + ‖θ'‖ ^ 2) / 2) * ‖θ - θ'‖
      ≤ ‖nativeOsEmpiricalGradient x' θ' - nativeOsEmpiricalGradient x θ'‖ := by
  have hm := nativeOsGradMap_monotone lam x θ θ'
  have e : nativeOsGradMap lam x θ - nativeOsGradMap lam x θ'
      = nativeOsEmpiricalGradient x' θ' - nativeOsEmpiricalGradient x θ' := by
    rw [hθ, ← hθ']
    simp only [nativeOsGradMap]
    abel
  rw [e] at hm
  have hc := real_inner_le_norm (nativeOsEmpiricalGradient x' θ' - nativeOsEmpiricalGradient x θ')
    (θ - θ')
  rcases (norm_nonneg (θ - θ')).eq_or_lt with h0 | hpos
  · rw [← h0]; simp
  · have h1 : (lam + (‖θ‖ ^ 2 + ‖θ'‖ ^ 2) / 2) * ‖θ - θ'‖ * ‖θ - θ'‖
        ≤ ‖nativeOsEmpiricalGradient x' θ' - nativeOsEmpiricalGradient x θ'‖ * ‖θ - θ'‖ := by
      nlinarith
    exact le_of_mul_le_mul_right h1 hpos

/-- The scalar step of the flip bound: from `a t ≤ 2(1 + s/4)/n`, `s² ≤ 2a` and `a ≥ c/2 > 0`,
`t² ≤ (4/n²)(8/c² + 1/(2c))`. -/
theorem nativeOs_flip_scalar {a t s c m : ℝ} (hm : 0 < m) (hc : 0 < c) (ha : c / 2 ≤ a)
    (ht : 0 ≤ t) (hs : 0 ≤ s) (hs2 : s ^ 2 ≤ 2 * a) (hat : a * t ≤ 2 * (1 + s / 4) / m) :
    t ^ 2 ≤ 4 / m ^ 2 * (8 / c ^ 2 + 1 / (2 * c)) := by
  have ha0 : 0 < a := by linarith
  have h1 : t ≤ 2 * (1 + s / 4) / m / a := by
    rw [le_div_iff₀ ha0]; linarith
  have h2 : t ^ 2 ≤ (2 * (1 + s / 4) / m / a) ^ 2 := pow_le_pow_left₀ ht h1 2
  have h3 : (2 * (1 + s / 4) / m / a) ^ 2 = 4 / m ^ 2 * ((1 + s / 4) ^ 2 / a ^ 2) := by
    field_simp
    norm_num
  have h4 : (1 + s / 4) ^ 2 ≤ 2 + a / 4 := by nlinarith [sq_nonneg (1 - s / 4)]
  have h5 : (1 + s / 4) ^ 2 / a ^ 2 ≤ 2 / a ^ 2 + 1 / (4 * a) := by
    have : (2 + a / 4) / a ^ 2 = 2 / a ^ 2 + 1 / (4 * a) := by field_simp
    rw [← this]
    exact div_le_div_of_nonneg_right h4 (by positivity)
  have h6 : 1 / a ≤ 2 / c := by
    rw [div_le_div_iff₀ ha0 hc]; linarith
  have h7 : 2 / a ^ 2 ≤ 8 / c ^ 2 := by
    have : 1 / a ^ 2 ≤ 4 / c ^ 2 := by
      have e1 : 1 / a ^ 2 = (1 / a) ^ 2 := by ring
      have e2 : 4 / c ^ 2 = (2 / c) ^ 2 := by ring
      rw [e1, e2]
      exact pow_le_pow_left₀ (by positivity) h6 2
    have e3 : 2 / a ^ 2 = 2 * (1 / a ^ 2) := by ring
    have e4 : 8 / c ^ 2 = 2 * (4 / c ^ 2) := by ring
    rw [e3, e4]; linarith
  have h8 : 1 / (4 * a) ≤ 1 / (2 * c) := by
    have e1 : 1 / (4 * a) = (1 / a) / 4 := by ring
    have e2 : 1 / (2 * c) = (2 / c) / 4 := by field_simp; ring
    rw [e1, e2]; linarith
  have hm2 : 0 ≤ 4 / m ^ 2 := by positivity
  calc t ^ 2 ≤ 4 / m ^ 2 * ((1 + s / 4) ^ 2 / a ^ 2) := h2.trans (le_of_eq h3)
    _ ≤ 4 / m ^ 2 * (2 / a ^ 2 + 1 / (4 * a)) := mul_le_mul_of_nonneg_left h5 hm2
    _ ≤ 4 / m ^ 2 * (8 / c ^ 2 + 1 / (2 * c)) := mul_le_mul_of_nonneg_left (by linarith) hm2

/-- **The one-flip sensitivity of the perturbed minimizer.**  For `λ ≥ 0`, `n ≥ 1`, a supersample in
the unit ball, a perturbation `b`, a mask `u`, a bit `j`, and a common floor
`0 < c ≤ λ + ‖θ̂_v‖²` for all masks `v`:
`‖θ̂_u - θ̂_{u^{⊕j}}‖² ≤ (4/n²)(8/c² + 1/(2c))`. -/
theorem nativeOs_flip_sq_le {lam : ℝ} (hlam : 0 ≤ lam) (hn : 0 < n) {z : Bool × Fin n → E}
    (hz : ∀ p, ‖z p‖ ≤ 1) (b : E) (u : Fin n → Bool) (j : Fin n) {c : ℝ} (hc : 0 < c)
    (hfloor : ∀ v, c ≤ lam + ‖nativeOsMinimizer lam (nativeOsTrain z v) b‖ ^ 2) :
    ‖nativeOsMinimizer lam (nativeOsTrain z u) b
        - nativeOsMinimizer lam (nativeOsTrain z (flipBit j u)) b‖ ^ 2
      ≤ 4 / (n : ℝ) ^ 2 * (8 / c ^ 2 + 1 / (2 * c)) := by
  classical
  set x := nativeOsTrain z u with hx
  set θ := nativeOsMinimizer lam x b with hθdef
  set θ' := nativeOsMinimizer lam (nativeOsTrain z (flipBit j u)) b with hθ'def
  have hθ : nativeOsGradMap lam x θ = -b := nativeOsMinimizer_spec hlam x b
  have hθ' : nativeOsGradMap lam (nativeOsTrain z (flipBit j u)) θ' = -b :=
    nativeOsMinimizer_spec hlam _ b
  have hsens := nativeOs_root_sensitivity_avg hθ hθ'
  rw [nativeOsTrain_flipBit] at hsens
  have hΔ := norm_nativeOsEmpiricalGradient_update_sub_le x j (z (!u j, j)) θ'
  have hxj : ‖x j‖ ≤ 1 := hz _
  have hδ : ‖z (!u j, j) - x j‖ ≤ 2 := by
    refine (norm_sub_le _ _).trans ?_
    linarith [hz (!u j, j)]
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hΔ2 : ‖nativeOsEmpiricalGradient (Function.update x j (z (!u j, j))) θ'
      - nativeOsEmpiricalGradient x θ'‖ ≤ 2 * (1 + ‖θ'‖ / 4) / n := by
    refine hΔ.trans ?_
    rw [inv_mul_eq_div]
    apply div_le_div_of_nonneg_right _ hn0.le
    have h1 : ‖θ'‖ * ‖z (!u j, j) - x j‖ * ‖x j‖ ≤ ‖θ'‖ * 2 * 1 := by
      apply mul_le_mul (mul_le_mul_of_nonneg_left hδ (norm_nonneg _)) hxj (norm_nonneg _)
      positivity
    nlinarith
  have hcu := hfloor u
  have hcavg : c / 2 ≤ lam + (‖θ‖ ^ 2 + ‖θ'‖ ^ 2) / 2 := by
    have : 0 ≤ ‖θ'‖ ^ 2 := sq_nonneg _
    have hθx : lam + ‖θ‖ ^ 2 = lam + ‖nativeOsMinimizer lam (nativeOsTrain z u) b‖ ^ 2 := rfl
    linarith
  exact nativeOs_flip_scalar hn0 hc hcavg (norm_nonneg _) (norm_nonneg _)
    (by nlinarith [sq_nonneg ‖θ‖]) (hsens.trans hΔ2)

end FlipSensitivity

section ReleaseFlip

variable {n d : ℕ}

/-- The logistic loss-difference release of the learner on the supersample `z` with mask `u` and
seed `g`: `X_i = φ(⟪θ̂, Z_{1,i}⟫) - φ(⟪θ̂, Z_{0,i}⟫)`. -/
def nativeOsRelease (lam η : ℝ) (z : Bool × Fin n → EuclideanSpace ℝ (Fin d))
    (u : Fin n → Bool) (g : Fin d → ℝ) : Fin n → ℝ := fun i =>
  logisticLoss ⟪nativeOsLearner lam η (nativeOsTrain z u) g, z (true, i)⟫_ℝ
    - logisticLoss ⟪nativeOsLearner lam η (nativeOsTrain z u) g, z (false, i)⟫_ℝ

/-- The release is measurable in the supersample, the mask and the seed. -/
theorem measurable_nativeOsRelease {lam : ℝ} (hlam : 0 ≤ lam) (η : ℝ) :
    Measurable fun p : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × ((Fin n → Bool) × (Fin d → ℝ)) =>
      nativeOsRelease lam η p.1 p.2.1 p.2.2 := by
  have htr : Measurable fun p : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
      ((Fin n → Bool) × (Fin d → ℝ)) => ((nativeOsTrain p.1 p.2.1, p.2.2) :
        (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ)) :=
    (measurable_nativeOsTrain.comp (measurable_fst.prodMk (measurable_fst.comp measurable_snd)))
      |>.prodMk (measurable_snd.comp measurable_snd)
  have hA : Measurable fun p : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
      ((Fin n → Bool) × (Fin d → ℝ)) => nativeOsLearner lam η (nativeOsTrain p.1 p.2.1) p.2.2 := by
    have h := (measurable_nativeOsLearner (n := n) (d := d) hlam η).comp htr
    simp only [Function.comp_def] at h
    exact h
  have hlog : Measurable logisticLoss := by
    unfold logisticLoss; fun_prop
  refine measurable_pi_lambda _ fun i => ?_
  have h1 : Measurable fun p : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
      ((Fin n → Bool) × (Fin d → ℝ)) => p.1 (true, i) :=
    (measurable_pi_apply (true, i)).comp measurable_fst
  have h0 : Measurable fun p : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
      ((Fin n → Bool) × (Fin d → ℝ)) => p.1 (false, i) :=
    (measurable_pi_apply (false, i)).comp measurable_fst
  have hin : Measurable fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      ⟪q.1, q.2⟫_ℝ := continuous_inner.measurable
  have hi1 := hin.comp (hA.prodMk h1)
  have hi0 := hin.comp (hA.prodMk h0)
  have h := (hlog.comp hi1).sub (hlog.comp hi0)
  simp only [Function.comp_def] at h
  exact h

/-- The release is the bridge release of the learner output. -/
theorem nativeOsRelease_eq_bridgeRelease (lam η : ℝ) (z : Bool × Fin n → EuclideanSpace ℝ (Fin d))
    (u : Fin n → Bool) (g : Fin d → ℝ) :
    nativeOsRelease lam η z u g = bridgeRelease logisticLoss (fun i => z (false, i))
      (fun i => z (true, i)) (nativeOsLearner lam η (nativeOsTrain z u) g) := rfl

/-- **The Lipschitz bound for the release.**  For a supersample in the unit ball and two feasible
parameters `y, x`, `∑_i (X_i(y) - X_i(x))² ≤ (L + H)² ‖C‖²_op ‖y - x‖²` with
`L = (1 + e^{-1})^{-1}`, `H = 1/4` and `‖C‖²_op = oversamplingPairEnergy z`. -/
theorem nativeOs_bridgeRelease_sub_sq_le {z : Bool × Fin n → EuclideanSpace ℝ (Fin d)}
    (hz : ∀ p, ‖z p‖ ≤ 1) {x y : EuclideanSpace ℝ (Fin d)} (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) :
    ∑ i, (bridgeRelease logisticLoss (fun i => z (false, i)) (fun i => z (true, i)) y i
        - bridgeRelease logisticLoss (fun i => z (false, i)) (fun i => z (true, i)) x i) ^ 2
      ≤ (logisticUnitSlopeBound + 1 / 4) ^ 2 * oversamplingPairEnergy z * ‖y - x‖ ^ 2 := by
  set Cop := ‖entryMatrix (fun i k (w : Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
    (w (true, i) : EuclideanSpace ℝ (Fin d)) k - (w (false, i) : EuclideanSpace ℝ (Fin d)) k) z‖
    with hCop
  have hCop2 : Cop ^ 2 = oversamplingPairEnergy z := rfl
  have hCopv : ∀ v : EuclideanSpace ℝ (Fin d),
      ∑ i, ⟪supersampleDiff (fun i => z (false, i)) (fun i => z (true, i)) i, v⟫_ℝ ^ 2
        ≤ Cop ^ 2 * ‖v‖ ^ 2 := by
    intro v
    have h := sum_inner_pair_sq_le_opNorm_sq (Ω := Bool × Fin n → EuclideanSpace ℝ (Fin d))
      (fun w i => w (true, i)) (fun w i => w (false, i)) z v
    have e : ∀ i, ⟪supersampleDiff (fun i => z (false, i)) (fun i => z (true, i)) i, v⟫_ℝ
        = ⟪v, z (true, i) - z (false, i)⟫_ℝ := fun i => real_inner_comm _ _
    simp_rw [e]
    exact h
  have h := bridge_release_sub_norm_le (L := logisticUnitSlopeBound) (H := 1 / 4)
    (fun i => z (false, i)) (fun i => z (true, i)) (norm_nonneg _) hCopv (fun i => hz _) (fun i => hz _) logisticLoss logisticSlope
    hasDerivAt_logisticLoss
    (fun t ht => abs_logisticSlope_le t (by linarith [neg_abs_le t, ht]))
    (fun s t => by
      have := abs_logisticSlope_sub_le_quarter s t
      linarith)
    x y hx hy
  have hL := logisticUnitSlopeBound_nonneg
  have hs : 0 ≤ ∑ i, (bridgeRelease logisticLoss (fun i => z (false, i)) (fun i => z (true, i)) y i
      - bridgeRelease logisticLoss (fun i => z (false, i)) (fun i => z (true, i)) x i) ^ 2 :=
    Finset.sum_nonneg fun i _ => sq_nonneg _
  have h2 := pow_le_pow_left₀ (Real.sqrt_nonneg _) h 2
  rw [Real.sq_sqrt hs] at h2
  calc _ ≤ ((logisticUnitSlopeBound + 1 / 4) * Cop * ‖y - x‖) ^ 2 := h2
    _ = (logisticUnitSlopeBound + 1 / 4) ^ 2 * oversamplingPairEnergy z * ‖y - x‖ ^ 2 := by
        rw [← hCop2]; ring

/-- **The one-flip release bound.**  Under the hypotheses of `nativeOs_flip_sq_le` on
`EuclideanSpace ℝ (Fin d)`: `∑_i (X_i(u) - X_i(u^{⊕j}))² ≤ (L + H)² ‖C‖²_op (4/n²)(8/c² + 1/(2c))`. -/
theorem nativeOs_release_flip_sq_le {lam : ℝ} (hlam : 0 ≤ lam) (hn : 0 < n) (η : ℝ)
    {z : Bool × Fin n → EuclideanSpace ℝ (Fin d)} (hz : ∀ p, ‖z p‖ ≤ 1) (g : Fin d → ℝ)
    (u : Fin n → Bool) (j : Fin n) {c : ℝ} (hc : 0 < c)
    (hfloor : ∀ v, c ≤ lam + ‖nativeOsMinimizer lam (nativeOsTrain z v)
      (nativeOsPerturbation η g)‖ ^ 2) :
    ∑ i, (nativeOsRelease lam η z u g i - nativeOsRelease lam η z (flipBit j u) g i) ^ 2
      ≤ (logisticUnitSlopeBound + 1 / 4) ^ 2 * oversamplingPairEnergy z
        * (4 / (n : ℝ) ^ 2 * (8 / c ^ 2 + 1 / (2 * c))) := by
  rw [nativeOsRelease_eq_bridgeRelease, nativeOsRelease_eq_bridgeRelease]
  have h := nativeOs_bridgeRelease_sub_sq_le hz (norm_nativeOsLearner_le lam η
    (nativeOsTrain z (flipBit j u)) g) (norm_nativeOsLearner_le lam η (nativeOsTrain z u) g)
  refine h.trans ?_
  have hflip := nativeOs_flip_sq_le hlam hn hz (nativeOsPerturbation η g) u j hc hfloor
  have hproj := norm_ballProjection_sub_ballProjection_le
    (nativeOsMinimizer lam (nativeOsTrain z u) (nativeOsPerturbation η g))
    (nativeOsMinimizer lam (nativeOsTrain z (flipBit j u)) (nativeOsPerturbation η g))
  have hsq := pow_le_pow_left₀ (norm_nonneg _) hproj 2
  have hE : 0 ≤ (logisticUnitSlopeBound + 1 / 4) ^ 2 * oversamplingPairEnergy z :=
    mul_nonneg (sq_nonneg _) (oversamplingPairEnergy_nonneg z)
  exact mul_le_mul_of_nonneg_left (hsq.trans hflip) hE

end ReleaseFlip

section CubeEfronStein

variable {n : ℕ}

/-- Scalar Efron–Stein on the fair cube, average form:
`avg (f - avg f)² ≤ (1/4) ∑_j avg (f - f ∘ flip_j)²`. -/
theorem cubeAverage_sq_sub_le (f : (Fin n → Bool) → ℝ) :
    cubeAverage (fun u => (f u - cubeAverage f) ^ 2)
      ≤ (1 / 4) * ∑ j, cubeAverage (fun u => (f u - f (flipBit j u)) ^ 2) := by
  have hES := boolCube_efron_stein n f
  have hN : (0 : ℝ) < 2 ^ n := by positivity
  have hleft : cubeAverage (fun u => (f u - cubeAverage f) ^ 2)
      = ((2 : ℝ) ^ n * ∑ u, f u ^ 2 - (∑ u, f u) ^ 2) / ((2 : ℝ) ^ n) ^ 2 := by
    simp only [cubeAverage]
    have hc : (Finset.univ : Finset (Fin n → Bool)).card = 2 ^ n := by simp
    have e : ∀ u, (f u - (∑ v, f v) / 2 ^ n) ^ 2
        = f u ^ 2 - 2 * ((∑ v, f v) / 2 ^ n) * f u + ((∑ v, f v) / 2 ^ n) ^ 2 := fun u => by ring
    simp_rw [e]
    rw [Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum, Finset.sum_const, hc,
      nsmul_eq_mul]
    push_cast
    field_simp
    ring
  have hright : (1 / 4 : ℝ) * ∑ j, cubeAverage (fun u => (f u - f (flipBit j u)) ^ 2)
      = ((2 : ℝ) ^ n * ∑ j, ∑ u, (f u - f (flipBit j u)) ^ 2) / (4 * ((2 : ℝ) ^ n) ^ 2) := by
    simp only [cubeAverage, ← Finset.sum_div]
    field_simp
  rw [hleft, hright]
  rw [div_le_div_iff₀ (by positivity) (by positivity)]
  nlinarith

/-- **Vector Efron–Stein on the fair cube.**  For `f : {0,1}^n → ℝ^m`:
`avg ∑_k (f_k - avg f_k)² ≤ (1/4) ∑_j avg ∑_k (f_k - f_k ∘ flip_j)²`. -/
theorem cubeAverage_sum_sq_sub_le {m : ℕ} (f : (Fin n → Bool) → Fin m → ℝ) :
    cubeAverage (fun u => ∑ k, (f u k - cubeAverage (fun v => f v k)) ^ 2)
      ≤ (1 / 4) * ∑ j, cubeAverage (fun u => ∑ k, (f u k - f (flipBit j u) k) ^ 2) := by
  have hsum : ∀ (h : (Fin n → Bool) → Fin m → ℝ),
      cubeAverage (fun u => ∑ k, h u k) = ∑ k, cubeAverage (fun u => h u k) := by
    intro h
    simp only [cubeAverage, ← Finset.sum_div]
    rw [Finset.sum_comm]
  rw [hsum]
  simp_rw [hsum]
  rw [Finset.sum_comm, Finset.mul_sum]
  exact Finset.sum_le_sum fun k _ => cubeAverage_sq_sub_le (fun u => f u k)

/-- The fair-cube law is uniform: `∫⁻ u, ofReal (f u) ∂(fair bits) = ofReal (avg f)` for `f ≥ 0`. -/
theorem lintegral_pi_fairBool_ofReal (f : (Fin n → Bool) → ℝ) (hf : ∀ u, 0 ≤ f u) :
    ∫⁻ u, ENNReal.ofReal (f u) ∂(Measure.pi fun _ : Fin n => fairBool)
      = ENNReal.ofReal (cubeAverage f) := by
  have hb : ∀ b : Bool, fairBool {b} = 1 / 2 := by
    intro b
    cases b
    · simp [fairBool, Measure.dirac_apply']
    · exact fairBool_apply_true
  rw [lintegral_fintype]
  simp_rw [Measure.pi_singleton, hb, Finset.prod_const, Finset.card_univ, Fintype.card_fin]
  have hc : ((1 : ℝ≥0∞) / 2) ^ n = ENNReal.ofReal ((1 / 2 : ℝ) ^ n) := by
    rw [ENNReal.ofReal_pow (by norm_num), ENNReal.ofReal_div_of_pos (by norm_num)]
    simp
  simp_rw [hc, ← ENNReal.ofReal_mul (hf _)]
  rw [← ENNReal.ofReal_sum_of_nonneg fun u _ => mul_nonneg (hf u) (by positivity)]
  congr 1
  rw [cubeAverage, ← Finset.sum_mul, one_div, inv_pow, div_eq_mul_inv]

end CubeEfronStein

section Floor

variable {d n : ℕ}

/-- The curvature floor `min_v (λ + ‖θ̂_v‖²)` over all masks `v` of the supersample `z`. -/
def nativeOsCurvatureFloor (lam : ℝ) (z : Bool × Fin n → EuclideanSpace ℝ (Fin d))
    (b : EuclideanSpace ℝ (Fin d)) : ℝ :=
  Finset.univ.inf' Finset.univ_nonempty fun v : Fin n → Bool =>
    lam + ‖nativeOsMinimizer lam (nativeOsTrain z v) b‖ ^ 2

/-- The floor lies below every `λ + ‖θ̂_v‖²`. -/
theorem nativeOsCurvatureFloor_le (lam : ℝ) (z : Bool × Fin n → EuclideanSpace ℝ (Fin d))
    (b : EuclideanSpace ℝ (Fin d)) (v : Fin n → Bool) :
    nativeOsCurvatureFloor lam z b ≤ lam + ‖nativeOsMinimizer lam (nativeOsTrain z v) b‖ ^ 2 :=
  Finset.inf'_le _ (Finset.mem_univ v)

/-- The floor is attained by some mask. -/
theorem exists_nativeOsCurvatureFloor_eq (lam : ℝ) (z : Bool × Fin n → EuclideanSpace ℝ (Fin d))
    (b : EuclideanSpace ℝ (Fin d)) :
    ∃ v : Fin n → Bool,
      nativeOsCurvatureFloor lam z b = lam + ‖nativeOsMinimizer lam (nativeOsTrain z v) b‖ ^ 2 := by
  obtain ⟨v, -, hv⟩ := Finset.exists_mem_eq_inf' (Finset.univ_nonempty (α := Fin n → Bool))
    (fun v : Fin n → Bool => lam + ‖nativeOsMinimizer lam (nativeOsTrain z v) b‖ ^ 2)
  exact ⟨v, hv⟩

/-- The floor is jointly measurable in the supersample and the perturbation. -/
theorem measurable_nativeOsCurvatureFloor {lam : ℝ} (hlam : 0 ≤ lam) :
    Measurable fun p : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × EuclideanSpace ℝ (Fin d) =>
      nativeOsCurvatureFloor lam p.1 p.2 := by
  have hv : ∀ v : Fin n → Bool, Measurable fun p : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
      EuclideanSpace ℝ (Fin d) => lam + ‖nativeOsMinimizer lam (nativeOsTrain p.1 v) p.2‖ ^ 2 := by
    intro v
    have hc := (continuous_nativeOsMinimizer (E := EuclideanSpace ℝ (Fin d)) (n := n) hlam).measurable
    have htr : Measurable fun p : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
        EuclideanSpace ℝ (Fin d) => nativeOsTrain p.1 v :=
      measurable_pi_lambda _ fun i => (measurable_pi_apply (v i, i)).comp measurable_fst
    exact measurable_const.add ((hc.comp (htr.prodMk measurable_snd)).norm.pow_const 2)
  have e : (fun p : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × EuclideanSpace ℝ (Fin d) =>
      nativeOsCurvatureFloor lam p.1 p.2)
      = Finset.univ.inf' Finset.univ_nonempty (fun (v : Fin n → Bool)
        (p : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × EuclideanSpace ℝ (Fin d)) =>
          lam + ‖nativeOsMinimizer lam (nativeOsTrain p.1 v) p.2‖ ^ 2) := by
    funext p
    simp only [nativeOsCurvatureFloor, Finset.inf'_apply]
  rw [e]
  exact Finset.inf'_induction _ _ (fun f hf g hg => hf.inf hg) fun v _ => hv v

/-- The floor is at least `λ`. -/
theorem lam_le_nativeOsCurvatureFloor (lam : ℝ) (z : Bool × Fin n → EuclideanSpace ℝ (Fin d))
    (b : EuclideanSpace ℝ (Fin d)) : lam ≤ nativeOsCurvatureFloor lam z b := by
  obtain ⟨v, hv⟩ := exists_nativeOsCurvatureFloor_eq lam z b
  rw [hv]
  linarith [sq_nonneg ‖nativeOsMinimizer lam (nativeOsTrain z v) b‖]

/-- **The curvature floor.**  For `λ ≥ 0` and `P` the projection
onto the orthogonal complement of the span of the supersample: `‖P b‖² ≤ floor³`. -/
theorem sq_norm_starProjection_le_nativeOsCurvatureFloor_cube {lam : ℝ} (hlam : 0 ≤ lam)
    (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) (b : EuclideanSpace ℝ (Fin d)) :
    ‖(Submodule.span ℝ (Set.range z))ᗮ.starProjection b‖ ^ 2
      ≤ nativeOsCurvatureFloor lam z b ^ 3 := by
  obtain ⟨v, hv⟩ := exists_nativeOsCurvatureFloor_eq lam z b
  rw [hv]
  have hx : ∀ i, nativeOsTrain z v i ∈ Submodule.span ℝ (Set.range z) := fun i =>
    Submodule.subset_span ⟨(v i, i), rfl⟩
  exact (nativeOs_root_curvature_floor _ hx hlam (nativeOsMinimizer_spec hlam _ b)).2

/-- The supersample span has dimension at most `2n`. -/
theorem finrank_span_range_le (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) :
    Module.finrank ℝ (Submodule.span ℝ (Set.range z)) ≤ 2 * n := by
  have h := finrank_range_le_card (R := ℝ) z
  simp only [Fintype.card_prod, Fintype.card_bool, Fintype.card_fin] at h
  exact h

/-- **The tangent bounds for the extended inverse floor.**  If `x³ ≤ y` in `[0, ∞]` then for real
`s, r > 0`: `x² ≤ (2s/3) y + 1/(3s²)` and `x ≤ (r²/3) y + 2/(3r)`. -/
theorem ennreal_tangent_bounds {x y : ℝ≥0∞} (hxy : x ^ 3 ≤ y) {s r : ℝ} (hs : 0 < s)
    (hr : 0 < r) :
    x ^ 2 ≤ ENNReal.ofReal (2 * s / 3) * y + ENNReal.ofReal (1 / (3 * s ^ 2)) ∧
      x ≤ ENNReal.ofReal (r ^ 2 / 3) * y + ENNReal.ofReal (2 / (3 * r)) := by
  rcases eq_or_ne y ⊤ with hy | hy
  · subst hy
    have h1 : ENNReal.ofReal (2 * s / 3) ≠ 0 := by
      rw [ne_eq, ENNReal.ofReal_eq_zero, not_le]; positivity
    have h2 : ENNReal.ofReal (r ^ 2 / 3) ≠ 0 := by
      rw [ne_eq, ENNReal.ofReal_eq_zero, not_le]; positivity
    simp [ENNReal.mul_top h1, ENNReal.mul_top h2]
  have hx3 : x ^ 3 ≠ ⊤ := ne_top_of_le_ne_top hy hxy
  have hx : x ≠ ⊤ := by
    intro h; rw [h] at hx3; simp at hx3
  obtain ⟨x', rfl⟩ : ∃ x' : ℝ≥0, (x' : ℝ≥0∞) = x := ⟨x.toNNReal, ENNReal.coe_toNNReal hx⟩
  obtain ⟨y', rfl⟩ : ∃ y' : ℝ≥0, (y' : ℝ≥0∞) = y := ⟨y.toNNReal, ENNReal.coe_toNNReal hy⟩
  have hxy' : (x' : ℝ) ^ 3 ≤ y' := by
    have : ((x' ^ 3 : ℝ≥0) : ℝ≥0∞) ≤ (y' : ℝ≥0∞) := by push_cast; exact hxy
    exact_mod_cast ENNReal.coe_le_coe.1 this
  have hx0 : (0 : ℝ) ≤ x' := x'.2
  have hy0 : (0 : ℝ) ≤ y' := y'.2
  have e1 : ∀ (a : ℝ≥0) (c : ℝ), 0 ≤ c → ENNReal.ofReal c * (a : ℝ≥0∞) = ENNReal.ofReal (c * a) :=
    fun a c hc => by rw [ENNReal.ofReal_mul hc, ENNReal.ofReal_coe_nnreal]
  constructor
  · rw [e1 _ _ (by positivity), ← ENNReal.ofReal_add (by positivity) (by positivity),
      show (x' : ℝ≥0∞) ^ 2 = ENNReal.ofReal ((x' : ℝ) ^ 2) by
        rw [ENNReal.ofReal_pow hx0, ENNReal.ofReal_coe_nnreal]]
    apply ENNReal.ofReal_le_ofReal
    -- `2 w³ + 1 ≥ 3 w²` with `w = s x`
    have hw : 0 ≤ s * x' := by positivity
    have key : 3 * (s * x') ^ 2 ≤ 2 * (s * x') ^ 3 + 1 := by
      nlinarith [sq_nonneg (s * x' - 1), mul_nonneg (sq_nonneg (s * x' - 1)) hw]
    have hs2 : 0 < 3 * s ^ 2 := by positivity
    rw [show 2 * s / 3 * (y' : ℝ) + 1 / (3 * s ^ 2)
        = (2 * s ^ 3 * (y' : ℝ) + 1) / (3 * s ^ 2) by field_simp]
    rw [le_div_iff₀ hs2]
    have : s ^ 3 * (x' : ℝ) ^ 3 ≤ s ^ 3 * y' := mul_le_mul_of_nonneg_left hxy' (by positivity)
    nlinarith
  · rw [e1 _ _ (by positivity), ← ENNReal.ofReal_add (by positivity) (by positivity),
      ← ENNReal.ofReal_coe_nnreal]
    apply ENNReal.ofReal_le_ofReal
    have hw : 0 ≤ r * x' := by positivity
    have key : 3 * (r * x') ≤ (r * x') ^ 3 + 2 := by
      nlinarith [sq_nonneg (r * x' - 1), mul_nonneg (sq_nonneg (r * x' - 1)) hw]
    have hr3 : 0 < 3 * r := by positivity
    rw [show r ^ 2 / 3 * (y' : ℝ) + 2 / (3 * r) = (r ^ 3 * (y' : ℝ) + 2) / (3 * r) by
        field_simp]
    rw [le_div_iff₀ hr3]
    have : r ^ 3 * (x' : ℝ) ^ 3 ≤ r ^ 3 * y' := mul_le_mul_of_nonneg_left hxy' (by positivity)
    nlinarith

/-- The extended inverse floor satisfies `x³ ≤ ‖P b‖⁻²` whenever `c³ ≥ ‖P b‖²` with `c ≥ 0`. -/
theorem inv_ofReal_cube_le {c Y : ℝ} (hc : 0 ≤ c) (hY : Y ^ 2 ≤ c ^ 3) :
    (ENNReal.ofReal c)⁻¹ ^ 3 ≤ (ENNReal.ofReal (Y ^ 2))⁻¹ := by
  rcases (sq_nonneg Y).eq_or_lt with h0 | hpos
  · rw [← h0]; simp
  · have hc3 : 0 < c ^ 3 := lt_of_lt_of_le hpos hY
    have hcpos : 0 < c := by
      by_contra h
      have : c = 0 := le_antisymm (not_lt.1 h) hc
      rw [this] at hc3; simp at hc3
    rw [← ENNReal.ofReal_inv_of_pos hcpos, ← ENNReal.ofReal_inv_of_pos hpos,
      ← ENNReal.ofReal_pow (by positivity)]
    apply ENNReal.ofReal_le_ofReal
    rw [inv_pow]
    exact inv_anti₀ hpos hY

end Floor

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeOversamplingLower.lean <==
import LossOnlyTraceability.NativeOversamplingFingerprint
import LossOnlyTraceability.OversamplingLawLower

/-! The arbitrary-sample lower bound on the signed budget for the logistic link, which gives the
lower half of the oversampling law for quartic logistic ERM.

* `logisticLoss_nativeLinkClass`: the logistic loss belongs to the link class of Assumption 2 with
  `(b, L, H) = (1/2, (1 + e^{-1})^{-1}, 1/4)`.
* `nativeOsSignedBudget`: the budget `M_os = κ(A_φ - H Q_θ) - H C_θ/2` (no `√n` penalty), and
  `nativeOs_signed_moment_budget`, its derivation from the train–ghost Taylor inequality with a
  signed cross-term bound.
* `nativeOs_budgets_signed_part`: `M_os ≤ E_Π ∑_i E_p[σ_i X_i]` for every proper measurable
  randomized learner that is `ε`-accurate on the product family, with the cross term bounded by
  differentiated fingerprinting (`nativeOs_fingerprint_transport_le`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal Matrix.Norms.L2Operator

section LinkClass

theorem contDiff_logisticLoss : ContDiff ℝ 2 logisticLoss := by
  unfold logisticLoss
  exact (contDiff_const.add (Real.contDiff_exp.comp contDiff_neg)).log fun t =>
    (add_pos one_pos (Real.exp_pos _)).ne'

theorem deriv_logisticLoss : deriv logisticLoss = logisticSlope :=
  funext fun t => (hasDerivAt_logisticLoss t).deriv

theorem deriv_logisticSlope : deriv logisticSlope = logisticCurvature :=
  funext fun t => (hasDerivAt_logisticSlope t).deriv

/-- The logistic loss is a link of Assumption 2 with `(b, L, H) = (1/2, (1 + e^{-1})^{-1}, 1/4)`. -/
theorem logisticLoss_nativeLinkClass :
    NativeLinkClass logisticLoss (1 / 2) logisticUnitSlopeBound (1 / 4) where
  nbhd := by
    refine ⟨1, one_pos, contDiff_logisticLoss.contDiffOn, ?_⟩
    have hconv : ConvexOn ℝ Set.univ logisticLoss := by
      refine Monotone.convexOn_univ_of_deriv
        (fun t => (hasDerivAt_logisticLoss t).differentiableAt) ?_
      rw [deriv_logisticLoss]
      exact logisticSlope_monotone
    exact hconv.subset (Set.subset_univ _) (convex_Ioo _ _)
  slope_eq := by rw [deriv_logisticLoss, logisticSlope_zero]; norm_num
  slope_pos := by norm_num
  deriv_le := fun t ht => by
    rw [deriv_logisticLoss]; exact abs_logisticSlope_le t ht.1
  curv := fun t _ => by
    rw [deriv_logisticLoss, deriv_logisticSlope]
    exact ⟨logisticCurvature_nonneg t, logisticCurvature_le_quarter t⟩

end LinkClass

section Budget

/-- The arbitrary-sample signed budget `M_os = κ A_φ - κ H Q_θ - H C_θ/2`
of the finite recipe. -/
def nativeOsSignedBudget (a b B r ε H : ℝ) (n d : ℕ) : ℝ :=
  nativeKappa b B r ε * nativeAlignment b B r ε H d
    - nativeKappa b B r ε * (H * nativeMixedScale a b B r ε d)
    - H * nativeEnergyScale a b B r ε n d / 2

variable {Ω : Type*} [MeasurableSpace Ω]

/-- **The signed budget from a signed cross-term bound.**  The train–ghost Taylor argument of
`native_signed_moment_budget` with the cross term bounded by `κ H Q_θ` without an absolute
value (as delivered by differentiated fingerprinting) gives `M_os ≤ ∑_i E Δ_i`. -/
theorem nativeOs_signed_moment_budget {a b B r ε H : ℝ} {n d : ℕ} {μ : Measure Ω}
    [IsProbabilityMeasure μ] (φ dφ : ℝ → ℝ) (Delta sTr : Ω → Fin n → ℝ)
    (gh : Ω → Fin n → ℝ) (mm : Ω → ℝ)
    (hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (dφ t) t)
    (hcont : ContinuousOn dφ (Set.Icc (-1 : ℝ) 1))
    (hHb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, ∀ u ∈ Set.Icc (-1 : ℝ) 1, |dφ t - dφ u| ≤ H * |t - u|)
    (hH0 : 0 ≤ H)
    (hmem : ∀ᵐ ω ∂μ, mm ω ∈ Set.Icc (-1 : ℝ) 1 ∧
      ∀ i, mm ω + sTr ω i ∈ Set.Icc (-1 : ℝ) 1)
    (hrelease : ∀ᵐ ω ∂μ, ∀ i, Delta ω i = φ (gh ω i) - φ (mm ω + sTr ω i))
    (hDeltaint : Integrable (fun ω => ∑ i, Delta ω i) μ)
    (hDeltaeach : ∀ i, Integrable (fun ω => Delta ω i) μ)
    (hghint : ∀ i, Integrable (fun ω => φ (gh ω i)) μ)
    (hghsum : Integrable (fun ω => ∑ i, φ (gh ω i)) μ)
    (hmmint : Integrable (fun ω => φ (mm ω)) μ)
    (hssum : Integrable (fun ω => ∑ i, sTr ω i) μ)
    (hseach : ∀ i, Integrable (fun ω => sTr ω i) μ)
    (hsqint : Integrable (fun ω => ∑ i, sTr ω i ^ 2) μ)
    (hduint : Integrable (fun ω => dφ (mm ω) * ∑ i, sTr ω i) μ)
    (hjensen : ∀ i, (∫ ω, φ (mm ω) + b * mm ω ∂μ) ≤ ∫ ω, φ (gh ω i) + b * gh ω i ∂μ)
    (hcenter : ∀ i, (∫ ω, gh ω i ∂μ) = ∫ ω, mm ω ∂μ)
    (hmmL : Integrable mm μ)
    (hghL : ∀ i, Integrable (fun ω => gh ω i) μ)
    (hfp : (∑ i, ∫ ω, sTr ω i ∂μ) = nativeKappa b B r ε * ∫ ω, mm ω ∂μ)
    (hkappa : 0 ≤ nativeKappa b B r ε)
    (hcal : nativeAlignment b B r ε H d ≤ b * ∫ ω, mm ω ∂μ)
    (hcross : (∫ ω, (dφ (mm ω) + b) * ∑ i, sTr ω i ∂μ)
      ≤ nativeKappa b B r ε * (H * nativeMixedScale a b B r ε d))
    (henergy : (∫ ω, ∑ i, sTr ω i ^ 2 ∂μ) ≤ nativeEnergyScale a b B r ε n d) :
    nativeOsSignedBudget a b B r ε H n d ≤ ∑ i, ∫ ω, Delta ω i ∂μ := by
  have htaylor : ∀ᵐ ω ∂μ, (∑ i, Delta ω i)
      ≥ (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω) - dφ (mm ω) * (∑ i, sTr ω i)
        - H / 2 * ∑ i, sTr ω i ^ 2 := by
    filter_upwards [hmem, hrelease] with ω hmemω hrel
    have hstep : ∀ i : Fin n, Delta ω i
        ≥ φ (gh ω i) - φ (mm ω) - dφ (mm ω) * sTr ω i - H / 2 * sTr ω i ^ 2 := by
      intro i
      have hdesc := native_descent_bound (φ := φ) (dφ := dφ) (H := H) (x := mm ω)
        (y := mm ω + sTr ω i) hderiv hcont hHb hH0 hmemω.1 (hmemω.2 i)
      have hsimp : mm ω + sTr ω i - mm ω = sTr ω i := by ring
      rw [hsimp] at hdesc
      rw [hrel i]
      linarith [hdesc]
    have hsum := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
    have hexp : (∑ i : Fin n, (φ (gh ω i) - φ (mm ω) - dφ (mm ω) * sTr ω i
        - H / 2 * sTr ω i ^ 2))
        = (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω) - dφ (mm ω) * (∑ i, sTr ω i)
          - H / 2 * ∑ i, sTr ω i ^ 2 := by
      rw [Finset.sum_sub_distrib, Finset.sum_sub_distrib, Finset.sum_sub_distrib,
        ← Finset.mul_sum, ← Finset.mul_sum, Finset.sum_const, Finset.card_univ,
        Fintype.card_fin, nsmul_eq_mul]
    rw [hexp] at hsum
    exact hsum
  have hintRHS : Integrable (fun ω => (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) μ :=
    ((hghsum.sub (hmmint.const_mul _)).sub hduint).sub (hsqint.const_mul _)
  have hmain : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      ≤ ∫ ω, ∑ i, Delta ω i ∂μ :=
    integral_mono_ae hintRHS hDeltaint htaylor
  have hsub1 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      = (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
          - dφ (mm ω) * (∑ i, sTr ω i)) ∂μ) - ∫ ω, (H / 2 * ∑ i, sTr ω i ^ 2) ∂μ :=
    integral_sub ((hghsum.sub (hmmint.const_mul _)).sub hduint) (hsqint.const_mul _)
  have hsub2 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i)) ∂μ)
      = (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)) ∂μ)
        - ∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ :=
    integral_sub (hghsum.sub (hmmint.const_mul _)) hduint
  have hsub3 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)) ∂μ)
      = (∫ ω, ∑ i, φ (gh ω i) ∂μ) - ∫ ω, (n : ℝ) * φ (mm ω) ∂μ :=
    integral_sub hghsum (hmmint.const_mul _)
  have hcm1 : (∫ ω, (n : ℝ) * φ (mm ω) ∂μ) = (n : ℝ) * ∫ ω, φ (mm ω) ∂μ :=
    integral_const_mul _ _
  have hcm2 : (∫ ω, (H / 2 * ∑ i, sTr ω i ^ 2) ∂μ) = H / 2 * ∫ ω, ∑ i, sTr ω i ^ 2 ∂μ :=
    integral_const_mul _ _
  have hfs : (∫ ω, ∑ i, φ (gh ω i) ∂μ) = ∑ i, ∫ ω, φ (gh ω i) ∂μ :=
    integral_finsetSum _ fun i _ => hghint i
  have hsplitint : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      = (∑ i, ∫ ω, φ (gh ω i) ∂μ) - (n : ℝ) * ∫ ω, φ (mm ω) ∂μ
        - (∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ) - H / 2 * ∫ ω, ∑ i, sTr ω i ^ 2 ∂μ := by
    rw [hsub1, hsub2, hsub3, hcm1, hcm2, hfs]
  have hjen : (n : ℝ) * (∫ ω, φ (mm ω) ∂μ) ≤ ∑ i, ∫ ω, φ (gh ω i) ∂μ := by
    have hstep : ∀ i : Fin n, (∫ ω, φ (mm ω) ∂μ) ≤ ∫ ω, φ (gh ω i) ∂μ := by
      intro i
      have h := hjensen i
      rw [integral_add hmmint (hmmL.const_mul b), integral_add (hghint i) ((hghL i).const_mul b),
        integral_const_mul, integral_const_mul, hcenter i] at h
      linarith [h]
    have := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at this
    exact this
  have hdusplit : (∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ)
      = (∫ ω, (dφ (mm ω) + b) * (∑ i, sTr ω i) ∂μ) - b * ∫ ω, ∑ i, sTr ω i ∂μ := by
    have hrw : (fun ω => (dφ (mm ω) + b) * (∑ i, sTr ω i))
        = fun ω => dφ (mm ω) * (∑ i, sTr ω i) + b * ∑ i, sTr ω i := by
      funext ω; ring
    rw [hrw, integral_add hduint (hssum.const_mul b), integral_const_mul]
    ring
  have hcrossle : (∫ ω, (dφ (mm ω) + b) * (∑ i, sTr ω i) ∂μ)
      ≤ nativeKappa b B r ε * (H * nativeMixedScale a b B r ε d) := hcross
  have hsumss : (∫ ω, ∑ i, sTr ω i ∂μ) = nativeKappa b B r ε * ∫ ω, mm ω ∂μ := by
    rw [integral_finsetSum _ fun i _ => hseach i]
    exact hfp
  have hsignal : nativeKappa b B r ε * nativeAlignment b B r ε H d
      ≤ b * ∫ ω, ∑ i, sTr ω i ∂μ := by
    rw [hsumss]
    have h : nativeKappa b B r ε * nativeAlignment b B r ε H d
        ≤ nativeKappa b B r ε * (b * ∫ ω, mm ω ∂μ) :=
      mul_le_mul_of_nonneg_left hcal hkappa
    linarith [h]
  have hDeltaeq : (∫ ω, ∑ i, Delta ω i ∂μ) = ∑ i, ∫ ω, Delta ω i ∂μ :=
    integral_finsetSum _ fun i _ => hDeltaeach i
  rw [hsplitint, hdusplit] at hmain
  rw [hDeltaeq] at hmain
  rw [nativeOsSignedBudget]
  linarith [hmain, hjen, hcrossle, hsignal,
    mul_le_mul_of_nonneg_left henergy (by linarith : (0 : ℝ) ≤ H / 2)]


end Budget

section JointPart

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

set_option maxHeartbeats 1000000 in
/-- **The arbitrary-sample signed budget on the prior mixture**, for
the logistic link, a regularizer of Assumption 2 and a prior exponent `κ > 0` tied to the recipe by
`v = 1/(κ+1)`: `M_os = κ(A_φ - H Q_θ) - H C_θ/2 ≤ E_Π ∑_i E_p[σ_i X_i]`.  The cross term is bounded by
the differentiated fingerprinting identity instead of Cauchy–Schwarz, so there is no
`√n` penalty. -/
theorem nativeOs_budgets_signed_part (hd : 0 < d)
    {g : EuclideanSpace ℝ (Fin d) → ℝ} {L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass logisticLoss (1 / 2) L H)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g logisticLoss (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g logisticLoss (signProductLaw d p) θ + ε)
    {κ : ℝ} (hκ : 0 < κ) (hv : nativePriorVariance (1 / 2) B r ε = 1 / (κ + 1))
    (hκeq : nativeKappa (1 / 2) B r ε = κ) :
    nativeOsSignedBudget a (1 / 2) B r ε H n d
      ≤ ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease logisticLoss A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d) := by
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  set φ : ℝ → ℝ := logisticLoss with hφdef
  set b : ℝ := 1 / 2 with hbdef
  have hφm : Measurable φ := by rw [hφdef]; unfold logisticLoss; fun_prop
  -- the link
  have hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (deriv φ t) t := fun t ht =>
    hφ.hasDerivAt ht
  have hcont := hφ.deriv_continuousOn
  have hHb := hφ.deriv_lipschitz
  have hH0 := hφ.curv_nonneg
  have hL0 := hφ.lip_nonneg
  have hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L := hφ.deriv_le
  have hzero : deriv φ 0 = -b := by linarith [hφ.slope_eq]
  have hb := hφ.slope_pos
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  have hCφ0 : 0 ≤ Cφ := le_trans (abs_nonneg _) (hCφ 0 NativeLinkClass.zero_mem_margin)
  -- measurability on the mixture space
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have htr := fun i => measurable_joint_train (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hgh := fun i => measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hZ : ∀ (c : Bool) (i : Fin n), Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superPoint c i x.2 :=
    fun c i => (measurable_superPoint c i).comp measurable_snd
  have hmm := measurable_inner_native hth hμ
  have hsTr : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((htr i).sub hμ)
  have hsGh : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((hgh i).sub hμ)
  have hghm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ :=
    fun i => measurable_inner_native hth (hgh i)
  have hXm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i := fun i =>
    (hφm.comp (measurable_inner_native hth (hZ true i))).sub
      (hφm.comp (measurable_inner_native hth (hZ false i)))
  have hsgnm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng
      n =>
      nativeSelectorSign x.2 i := by
    intro i
    have hbit : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        superBits x.2 i := (measurable_pi_apply i).comp (measurable_superBits.comp measurable_snd)
    exact Measurable.ite (hbit (measurableSet_singleton true)) measurable_const measurable_const
  -- pointwise bounds on the good event
  have hmargin : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → ∀ (c : Bool) (i : Fin n),
        ⟪superLearner A x.2, superPoint c i x.2⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := fun x hx c i =>
    native_margin_mem_Icc (hA1 _ _) (hx.2 c i)
  have hXC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    unfold nativeLossRelease
    have h1 := hCφ _ (hmargin x hx true i)
    have h2 := hCφ _ (hmargin x hx false i)
    calc |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ
          - φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ|
        ≤ |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ|
          + |φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ| := abs_sub _ _
      _ ≤ 2 * Cφ := by linarith
  have hsgnabs : ∀ (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) i,
      |nativeSelectorSign ω i| = 1 := by
    intro ω i
    unfold nativeSelectorSign
    split_ifs <;> simp
  have hDC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    rw [abs_mul, hsgnabs, one_mul]
    exact hXC i x hx
  have hsTrC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_train i) (hx.norm_priorMean hd)
  have hsGhC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_ghost i) (hx.norm_priorMean hd)
  have hmmC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 1 := fun x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_priorMean hd)
  have hghC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ 1 := fun i x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_ghost i)
  have hgood := nativeJoint_ae_good (n := n) μR μG hκ hd
  have hint : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, NativeGood x → |f x| ≤ C) →
        Integrable f (nativeJointMeasure κ n d μR μG) := fun hf _ hC =>
    nativeJoint_integrable μR μG hκ hd hf hC
  -- the learner norm and the training-matrix energy
  have htn : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      0 ≤ ‖superLearner A x.2‖ ∧ ‖superLearner A x.2‖ ≤ 1 :=
    Filter.Eventually.of_forall fun x => ⟨norm_nonneg _, hA1 _ _⟩
  have htnm : AEMeasurable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 2) (nativeJointMeasure κ n d μR μG) :=
    (hth.norm.pow_const 2).aemeasurable
  have hBop0 : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG), 0 ≤ nativeJointTrainOp x :=
    Filter.Eventually.of_forall fun x => sq_nonneg _
  have hBopm : AEMeasurable nativeJointTrainOp (nativeJointMeasure κ n d μR μG) :=
    measurable_nativeJointTrainOp.aemeasurable
  have htail := native_joint_training_tail (n := n) (d := d) μR μG hκ
  have hw := native_joint_learner_sq_le μR μG hκ hd hε hφ hφm hg hgm hA hA1 hacc hv
  have hsq : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2)
        ≤ ‖superLearner A x.2‖ ^ 2 * nativeJointTrainOp x := fun x =>
    sum_sq_joint_train_margin_le A x
  have htn2 : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      0 ≤ ‖superLearner A x.2‖ ^ 2 ∧ ‖superLearner A x.2‖ ^ 2 ≤ 1 := by
    filter_upwards [htn] with x hx
    exact ⟨sq_nonneg _, by nlinarith [hx.1, hx.2]⟩
  have hprod : Integrable (fun x => nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2)
      (nativeJointMeasure κ n d μR μG) :=
    integrable_mul_of_exponential_tail _ nativeJointTrainOp _ hBop0 hBopm
      (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) 1 (matrixEnergyK_ratio_nonneg n d)
      (matrixEnergyS_nonneg d) htail htn2 htnm
  have hweighted : (∫ x, nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
      ∂(nativeJointMeasure κ n d μR μG)) ≤ nativeEnergyScale a b B r ε n d :=
    native_weighted_energy_le (μ := nativeJointMeasure κ n d μR μG) (a := a) (b := b) (B := B)
      (r := r) (ε := ε) (n := n) (d := d) (fun x => ‖superLearner A x.2‖) nativeJointTrainOp
      htn htnm hBop0 hBopm htail hw
  have hsqint : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2)
      (nativeJointMeasure κ n d μR μG) := by
    refine hint (Finset.measurable_sum _ fun i _ => (hsTr i).pow_const 2) (C := n * 4)
      fun x hx => abs_sum_fin_le_mul fun i => ?_
    have h1 := hsTrC i x hx
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [abs_nonneg ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - priorMean x.1⟫_ℝ, sq_abs ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - priorMean x.1⟫_ℝ]
  have henergy : (∫ x, ∑ i, ⟪superLearner A x.2,
      trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2
        ∂(nativeJointMeasure κ n d μR μG)) ≤ nativeEnergyScale a b B r ε n d := by
    refine le_trans (integral_mono hsqint hprod fun x => ?_) hweighted
    have := hsq x
    show _ ≤ nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
    linarith
  -- the fingerprinted cross term (differentiated fingerprinting)
  have hQ := native_joint_mixed_le μR μG hκ hd hε hφ hφm hg hgm hA hA1 hacc hv
  have hdφ : deriv φ = logisticSlope := funext fun t => (hasDerivAt_logisticLoss t).deriv
  have hYm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) * ∑ i, ⟪superLearner A x.2,
        trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    (((measurable_deriv φ).comp hmm).add measurable_const).mul
      (Finset.measurable_sum _ fun i _ => hsTr i)
  have hslope1 : ∀ t : ℝ, |deriv φ t + b| ≤ 3 / 2 := by
    intro t
    rw [hdφ]
    refine (abs_add_le _ _).trans ?_
    have := abs_logisticSlope_le_one t
    rw [hbdef]; norm_num; linarith
  have hYC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |(deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) * ∑ i, ⟪superLearner A x.2,
        trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 3 / 2 * (n * 2) := by
    intro x hx
    rw [abs_mul]
    exact mul_le_mul (hslope1 _) (abs_sum_fin_le_mul fun i => hsTrC i x hx) (abs_nonneg _)
      (by norm_num)
  have hZm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (logisticSlope ⟪superLearner A x.2, priorMean x.1⟫_ℝ + 1 / 2) *
        ⟪superLearner A x.2, priorMean x.1⟫_ℝ :=
    ((contDiff_logisticSlope.continuous.measurable.comp hmm).add measurable_const).mul hmm
  have hZC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |(logisticSlope ⟪superLearner A x.2, priorMean x.1⟫_ℝ + 1 / 2) *
        ⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 3 / 2 * 1 := by
    intro x hx
    rw [abs_mul]
    have h1 := hslope1 ⟪superLearner A x.2, priorMean x.1⟫_ℝ
    rw [hdφ, hbdef] at h1
    exact mul_le_mul h1 (hmmC x hx) (abs_nonneg _) (by norm_num)
  have hcross : (∫ x, (deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) * ∑ i, ⟪superLearner A
      x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
        ∂(nativeJointMeasure κ n d μR μG)) ≤ κ * (H * nativeMixedScale a b B r ε d) := by
    rw [nativeJoint_integral_eq μR μG hκ hd hYm hYC]
    have hsplit : ∀ᵐ p ∂(prior κ d),
        (∫ ω, (deriv φ ⟪superLearner A (p, ω).2, priorMean (p, ω).1⟫_ℝ + b) * ∑ i,
          ⟪superLearner A (p, ω).2, trainingPoint superPoint superBits i (p, ω).2
            - priorMean (p, ω).1⟫_ℝ ∂(superMeasure n (signProductLaw d p) μR μG))
          = ∑ i, ∫ ω, (logisticSlope ⟪superLearner A ω, priorMean p⟫_ℝ + 1 / 2) *
            ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ
            ∂(superMeasure n (signProductLaw d p) μR μG) := by
      filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
      have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
      haveI := isProbabilityMeasure_signProductLaw hpI
      have hDp := isSignProductLaw_signProductLaw hpI
      have hμp : ‖priorMean p‖ ≤ 1 := hDp.norm_priorMean_le_one hd
      simp only [hdφ, hbdef, Finset.mul_sum]
      refine integral_finsetSum _ fun i _ => ?_
      have htm : Measurable (trainingPoint superPoint superBits i :
          SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) :=
        measurable_trainingPoint (fun b j => measurable_superPoint b j) measurable_superBits i
      have hth2 : Measurable (superLearner A : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) :=
        measurable_superLearner hA
      refine Integrable.of_bound (((contDiff_logisticSlope.continuous.measurable.comp
        (measurable_inner_native hth2 measurable_const)).add measurable_const).mul
          (measurable_inner_native hth2 (htm.sub measurable_const))).aestronglyMeasurable
        (3 / 2 * 2) ?_
      filter_upwards [ae_norm_trainingPoint_le_one μR μG hDp hd i] with ω hω
      rw [Real.norm_eq_abs, abs_mul]
      have h1 : |logisticSlope ⟪superLearner A ω, priorMean p⟫_ℝ + 1 / 2| ≤ 3 / 2 := by
        have := hslope1 ⟪superLearner A ω, priorMean p⟫_ℝ
        rwa [hdφ, hbdef] at this
      have h2 : |⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ|
          ≤ 2 := abs_inner_sub_le_two (hA1 _ _) hω hμp
      exact mul_le_mul h1 h2 (abs_nonneg _) (by norm_num)
    rw [integral_congr_ae hsplit]
    refine (nativeOs_fingerprint_transport_le μR μG hκ hd hA hA1).trans ?_
    rw [← nativeJoint_integral_eq μR μG hκ hd hZm hZC]
    refine mul_le_mul_of_nonneg_left ?_ hκ.le
    have hFm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2 := (hth.norm.mul hμ.norm).pow_const 2
    have hFint : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2) (nativeJointMeasure κ n d μR μG) := by
      refine hint hFm (C := 1) fun x hx => ?_
      have h1 : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
      have h2 := hx.norm_priorMean hd
      rw [abs_of_nonneg (sq_nonneg _)]
      have : ‖superLearner A x.2‖ * ‖priorMean x.1‖ ≤ 1 := by
        nlinarith [norm_nonneg (superLearner A x.2), norm_nonneg (priorMean x.1)]
      nlinarith [norm_nonneg (superLearner A x.2), norm_nonneg (priorMean x.1),
        mul_nonneg (norm_nonneg (superLearner A x.2)) (norm_nonneg (priorMean x.1))]
    have hZint := hint hZm hZC
    calc (∫ x, (logisticSlope ⟪superLearner A x.2, priorMean x.1⟫_ℝ + 1 / 2) *
          ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂(nativeJointMeasure κ n d μR μG))
        ≤ ∫ x, H * (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2
          ∂(nativeJointMeasure κ n d μR μG) := by
          refine integral_mono_ae hZint (hFint.const_mul H) ?_
          filter_upwards [hgood] with x hx
          have hmI := native_margin_mem_Icc (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _)
            (hx.norm_priorMean hd)
          have hL := hHb _ hmI 0 NativeLinkClass.zero_mem_margin
          rw [hdφ] at hL
          simp only [logisticSlope_zero, sub_zero] at hL
          set m := ⟪superLearner A x.2, priorMean x.1⟫_ℝ
          have hmm : |m| ≤ ‖superLearner A x.2‖ * ‖priorMean x.1‖ := abs_real_inner_le_norm _ _
          have hsq : m ^ 2 ≤ (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2 := by
            rw [← sq_abs]; exact pow_le_pow_left₀ (abs_nonneg _) hmm 2
          have hprod : (logisticSlope m + 1 / 2) * m ≤ H * m ^ 2 := by
            have e : logisticSlope m + 1 / 2 = logisticSlope m - (-(1 / 2)) := by ring
            have h1 : (logisticSlope m + 1 / 2) * m ≤ |logisticSlope m + 1 / 2| * |m| := by
              rw [← abs_mul]; exact le_abs_self _
            rw [e] at h1 ⊢
            calc (logisticSlope m - -(1 / 2)) * m ≤ |logisticSlope m - -(1 / 2)| * |m| := h1
              _ ≤ H * |m| * |m| := mul_le_mul_of_nonneg_right hL (abs_nonneg _)
              _ = H * m ^ 2 := by rw [mul_assoc, ← sq, sq_abs]
          exact hprod.trans (mul_le_mul_of_nonneg_left hsq hH0)
      _ = H * ∫ x, (‖superLearner A x.2‖ * ‖priorMean x.1‖) ^ 2
          ∂(nativeJointMeasure κ n d μR μG) := integral_const_mul _ _
      _ ≤ H * nativeMixedScale a b B r ε d := mul_le_mul_of_nonneg_left hQ hH0
  -- the remaining supersample steps
  have hmem : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 ∧
      ∀ i, ⟪superLearner A x.2, priorMean x.1⟫_ℝ
        + ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
          ∈ Set.Icc (-1 : ℝ) 1 := by
    filter_upwards [hgood] with x hx
    refine ⟨native_margin_mem_Icc (hA1 _ _) (hx.norm_priorMean hd), fun i => ?_⟩
    rw [inner_sub_right, add_sub_cancel]
    exact native_margin_mem_Icc (hA1 _ _) (hx.norm_train i)
  have hrelease : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG), ∀ i,
      nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i
        = φ ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ
          - φ (⟪superLearner A x.2, priorMean x.1⟫_ℝ + ⟪superLearner A x.2,
            trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ) := by
    refine Filter.Eventually.of_forall fun x i => ?_
    rw [inner_sub_right, add_sub_cancel]
    exact nativeSelectorSign_mul_release φ A x.2 i
  have hDm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i := fun i => (hsgnm i).mul (hXm i)
  have hφgh : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |φ ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ Cφ := fun i x hx =>
    hCφ _ (native_margin_mem_Icc (hA1 _ _) (hx.norm_ghost i))
  have hsigned := nativeOs_signed_moment_budget (μ := nativeJointMeasure κ n d μR μG) (a := a)
    (b := b) (B := B) (r := r) (ε := ε) (H := H) (n := n) (d := d) φ (deriv φ)
    (fun x i => nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i)
    (fun x i => ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ)
    (fun x i => ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ)
    (fun x => ⟪superLearner A x.2, priorMean x.1⟫_ℝ)
    hderiv hcont hHb hH0 hmem hrelease
    (hint (Finset.measurable_sum _ fun i _ => hDm i) (C := n * (2 * Cφ))
      fun x hx => abs_sum_fin_le_mul fun i => hDC i x hx)
    (fun i => hint (hDm i) (hDC i))
    (fun i => hint (hφm.comp (hghm i)) (hφgh i))
    (hint (Finset.measurable_sum _ fun i _ => hφm.comp (hghm i)) (C := n * Cφ)
      fun x hx => abs_sum_fin_le_mul fun i => hφgh i x hx)
    (hint (hφm.comp hmm) (C := Cφ) fun x hx =>
      hCφ _ (native_margin_mem_Icc (hA1 _ _) (hx.norm_priorMean hd)))
    (hint (Finset.measurable_sum _ fun i _ => hsTr i) (C := n * 2)
      fun x hx => abs_sum_fin_le_mul fun i => hsTrC i x hx)
    (fun i => hint (hsTr i) (hsTrC i)) hsqint
    (hint (((measurable_deriv φ).comp hmm).mul (Finset.measurable_sum _ fun i _ => hsTr i))
      (C := L * (n * 2)) fun x hx => by
        have hmI := native_margin_mem_Icc (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _)
            (hx.norm_priorMean hd)
        rw [abs_mul]
        exact mul_le_mul (hLb _ hmI) (abs_sum_fin_le_mul fun i => hsTrC i x hx) (abs_nonneg _)
          hL0)
    (fun i => native_joint_ghost_jensen μR μG hκ hd hφ hφm hA hA1 i)
    (fun i => native_joint_ghost_center μR μG hκ hd hA hA1 i)
    (hint hmm hmmC) (fun i => hint (hghm i) (hghC i))
    (by rw [hκeq]; exact native_joint_fingerprint μR μG hκ hd hA hA1) (hκeq ▸ hκ.le)
    (native_joint_alignment μR μG hκ hd hφ hφm hg hgm hA hA1 hacc hv) (by rw [hκeq]; exact hcross)
    henergy
  rw [nativeJoint_sum_integral_eq μR μG hκ hd hDm hDC] at hsigned
  exact hsigned


end JointPart

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeOversamplingLowerLaw.lean <==
import LossOnlyTraceability.NativeOversamplingLower

/-! The every-learner lower bound of the oversampling law for quartic logistic ERM: quartic logistic
learning in the oversampling regime, with explicit constants.

* `nativeOs_recipe_orders`: for a link of Assumption 2 with curvature bound `H ≥ 0` and slope
  `0 < b ≤ 4`, a regularizer with constants `(a, B, r)`, `0 < ε ≤ ε₀` (`nativeOsLowerThreshold`),
  `n ≥ m_ε = ε^{-2/q}` (no upper bound on `n/m_ε`) and `d ≥ 32 n`:
  `M_os ≥ m_ε ε/(2 s_G²)` and `V ≤ v₀ m_ε ε²`.
* `nativeOs_lower_bound`: every measurable proper learner that is `ε`-accurate on the product
  family for `(φ, g) = (logistic, ‖θ‖⁴/4)` satisfies, for every `Q ∈ {Ii, Ij, Is}` and real `τ`,
  `c m_ε/(1 + (n/m_ε)(τ/ε)²) ≤ sup_p Q_{D_p}(X + τ G)` with `m_ε = ε^{-3/2}` and the explicit
  `c = (1/(2 s_G²))²/(2 ln 2 max{v₀, 1})` (`nativeOsLowerConstant`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Orders

/-- The explicit threshold `ε₀ = min{1, β/8, 1/(4Hγ₁² + 1), 1/(4H c_Q² + 1), 1/(2H κ_C s_G² + 1)}`. -/
def nativeOsLowerThreshold (a b B r H : ℝ) : ℝ :=
  min (oversamplingLowerThreshold b B r)
    (min (1 / (4 * H * mainScaleGamma b B r ^ 2 + 1))
      (min (1 / (4 * H * mainMixedConstant a b B r ^ 2 + 1))
        (1 / (2 * H * mainEnergyConstant a b B r * mainScaleRoot b B r ^ 2 + 1))))

theorem nativeOsLowerThreshold_pos {a b B r H : ℝ} (hr : 2 ≤ r) (ha : 0 < a) (hb : 0 < b)
    (hB : 0 < B) (hH : 0 ≤ H) : 0 < nativeOsLowerThreshold a b B r H := by
  have h1 := oversamplingLowerThreshold_pos hr hb hB
  have hγ := mainScaleGamma_pos hb hB hr
  have hsG := mainScaleRoot_pos hb hB hr
  have hC₀ : 0 ≤ nativeOptimizerConstant a b r := Real.rpow_nonneg (by positivity) _
  have hAr : 0 < a ^ (1 / r) := Real.rpow_pos_of_pos ha _
  have hQ : 0 ≤ mainMixedConstant a b B r := by
    unfold mainMixedConstant; positivity
  have hK : 0 ≤ mainEnergyConstant a b B r := by
    unfold mainEnergyConstant mainLearnerConstant
    have := matrixEnergyC_pos
    positivity
  unfold nativeOsLowerThreshold
  refine lt_min h1 (lt_min ?_ (lt_min ?_ ?_)) <;> positivity

set_option maxHeartbeats 1000000 in
/-- **Orders of the arbitrary-sample recipe in the oversampling regime.**  For a link with
curvature bound `H ≥ 0` and slope `0 < b ≤ 4`, a regularizer with `a, B > 0`, `r ≥ 2`, every
`0 < ε ≤ nativeOsLowerThreshold a b B r H`, every `n ≥ m_ε = ε^{-2/q}` (no upper bound on `n`) and
every `d ≥ 32 n`: `0 < v < 1`, `M_os ≥ m_ε ε/(2 s_G²)` and `V ≤ v₀ m_ε ε²`. -/
theorem nativeOs_recipe_orders {a b B r H L ε : ℝ} {n d : ℕ} (hr : 2 ≤ r) (ha : 0 < a)
    (hb : 0 < b) (hb4 : b ≤ 4) (hB : 0 < B) (hH : 0 ≤ H) (hε : 0 < ε)
    (hε0 : ε ≤ nativeOsLowerThreshold a b B r H)
    (hn : ε ^ (-(2 / powerDualExponent r)) ≤ n) (hdn : 32 * n ≤ d) :
    0 < nativePriorVariance b B r ε ∧ nativePriorVariance b B r ε < 1 ∧
      ε ^ (-(2 / powerDualExponent r)) * ε * (oversamplingSignalRate b B r / 2)
        ≤ nativeOsSignedBudget a b B r ε H n d ∧
      nativeEnergyBudget a b B r ε L n d
        ≤ ε ^ (-(2 / powerDualExponent r)) * ε ^ 2 * oversamplingEnergyRate a b B r L := by
  obtain ⟨hεo, hεrest⟩ := le_min_iff.1 hε0
  obtain ⟨hεγ, hεrest2⟩ := le_min_iff.1 hεrest
  obtain ⟨hεQ, hεC⟩ := le_min_iff.1 hεrest2
  obtain ⟨hv0, hv1, -, hV⟩ :=
    oversampling_recipe_orders (a := a) (L := L) hr ha hb hb4 hB hε hεo hn hdn
  refine ⟨hv0, hv1, ?_, hV⟩
  obtain ⟨hq1, hq2, -⟩ := main_exponent_facts hr
  have hq0 : 0 < powerDualExponent r := by linarith
  have hβ := nativeSlope_pos hb hB hr
  have hγ₁ := mainScaleGamma_pos hb hB hr
  have hβγ := nativeSlope_mul_mainScaleGamma hb hB hr
  have hsG := mainScaleRoot_pos hb hB hr
  have hsG1 := one_le_mainScaleRoot hb hB hr hb4
  have hC₀ : 0 ≤ nativeOptimizerConstant a b r := Real.rpow_nonneg (by positivity) _
  have hc := matrixEnergyC_pos
  have hAr : 0 < a ^ (1 / r) := Real.rpow_pos_of_pos ha _
  obtain ⟨ht0, ht1⟩ := nativeMargin_pos_le_one hb hB hr
  obtain ⟨hε1, hεβ⟩ := le_min_iff.1 hεo
  have hS : 0 < ε ^ (1 / powerDualExponent r) := Real.rpow_pos_of_pos hε _
  have hS1 : ε ^ (1 / powerDualExponent r) ≤ 1 := Real.rpow_le_one hε.le hε1 (by positivity)
  have hS3 := rpow_inv_cube_le hε hε1 hq0 (by linarith)
  have hv := nativePriorVariance_eq_sq hb hB hr hε.le
  have hm := rpow_neg_two_div_eq hε.le (powerDualExponent r)
  rw [hm]
  rw [hm] at hn
  set S := ε ^ (1 / powerDualExponent r) with hSdef
  have hnpos : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
  have hdn' : 32 * (n : ℝ) ≤ d := by exact_mod_cast hdn
  have hdpos : (0 : ℝ) < d := by linarith
  have hnS : 1 ≤ (n : ℝ) * S ^ 2 := by
    rw [div_le_iff₀ (by positivity)] at hn
    linarith
  have hdS2 : 32 ≤ (d : ℝ) * S ^ 2 := by
    calc (32 : ℝ) = 32 * 1 := by ring
      _ ≤ 32 * ((n : ℝ) * S ^ 2) := mul_le_mul_of_nonneg_left hnS (by norm_num)
      _ = (32 * (n : ℝ)) * S ^ 2 := by ring
      _ ≤ (d : ℝ) * S ^ 2 := mul_le_mul_of_nonneg_right hdn' (sq_nonneg _)
  have hdv : 32 ≤ (d : ℝ) * nativePriorVariance b B r ε := by
    rw [hv]
    have h1 : S ^ 2 ≤ (mainScaleRoot b B r * S) ^ 2 := by
      rw [mul_pow]
      have := pow_le_pow_left₀ zero_le_one hsG1 2
      calc S ^ 2 = 1 * S ^ 2 := by ring
        _ ≤ mainScaleRoot b B r ^ 2 * S ^ 2 :=
            mul_le_mul_of_nonneg_right (by simpa using this) (sq_nonneg _)
    calc (32 : ℝ) ≤ (d : ℝ) * S ^ 2 := hdS2
      _ ≤ (d : ℝ) * (mainScaleRoot b B r * S) ^ 2 := mul_le_mul_of_nonneg_left h1 hdpos.le
  -- the matrix constants
  have hK := matrix_energy_constant_bound hdn
  have hK3 : matrixEnergyK ((n : ℝ) / d) ≤ 3 := by linarith [hK.1, hK.2]
  have hs0 := matrixEnergyS_nonneg d
  have hsS : matrixEnergyS d ≤ S ^ 2 / (16 * matrixEnergyC) := by
    unfold matrixEnergyS
    rw [div_le_div_iff₀ (by positivity) (by positivity)]
    calc 2 * (16 * matrixEnergyC) = matrixEnergyC * 32 := by ring
      _ ≤ matrixEnergyC * ((d : ℝ) * S ^ 2) := mul_le_mul_of_nonneg_left hdS2 hc.le
      _ = _ := by ring
  have hs1 : matrixEnergyS d ≤ 1 := by
    refine hsS.trans ?_
    have hc16 : 1 ≤ 16 * matrixEnergyC := by unfold matrixEnergyC; norm_num
    rw [div_le_one (by positivity)]
    nlinarith [pow_le_one₀ hS.le hS1 (n := 2)]
  -- the prior variance
  have hγε : mainScaleGamma b B r * ε ≤ 1 / 2 := by
    calc mainScaleGamma b B r * ε ≤ mainScaleGamma b B r * (nativeSlope b B r / 8) :=
          mul_le_mul_of_nonneg_left hεβ hγ₁.le
      _ = nativeSlope b B r * mainScaleGamma b B r / 8 := by ring
      _ = 1 / 2 := by rw [hβγ]; norm_num
  have hvle : nativePriorVariance b B r ε ≤ 1 / 2 := by
    rw [nativePriorVariance, four_mul_div_nativeSlope]
    have h1 : (1 : ℝ) ≤ 2 / powerDualExponent r := by rw [le_div_iff₀ hq0]; linarith
    calc (mainScaleGamma b B r * ε) ^ (2 / powerDualExponent r)
        ≤ (mainScaleGamma b B r * ε) ^ (1 : ℝ) :=
          Real.rpow_le_rpow_of_exponent_ge (by positivity) (by linarith) h1
      _ ≤ 1 / 2 := by rw [Real.rpow_one]; exact hγε
  -- the learner, energy and mixed scales
  have hw0 : 0 < nativeErrorScale a r ε :=
    lt_min (by norm_num) (Real.rpow_pos_of_pos (div_pos hε ha) _)
  have hwS : nativeErrorScale a r ε ≤ (ε / (S * a ^ (1 / r))) ^ 2 :=
    (min_le_right _ _).trans (error_rpow_eq_sq hr ha hε).le
  have hQ : nativeOptimizerScale a b B r ε = (nativeOptimizerConstant a b r * mainScaleGamma b B r
      * ε / (mainScaleRoot b B r * S)) ^ 2 := by
    rw [nativeOptimizerScale, Real.rpow_sub_one hv0.ne', nativePriorVariance_rpow_q hb hB hr hε.le,
      hv]
    ring
  have hwθ : nativeLearnerScale a b B r ε ≤ mainLearnerConstant a b B r * (ε / S) ^ 2 := by
    rw [nativeLearnerScale, mainLearnerConstant]
    exact main_learner_scale_le hS hAr hsG hC₀ hγ₁.le hε.le hwS hQ
  have hCθ : nativeEnergyScale a b B r ε n d ≤ mainEnergyConstant a b B r * (ε / S) ^ 2 := by
    rw [nativeEnergyScale, mainEnergyConstant]
    exact main_energy_scale_le (nativeLearnerScale_nonneg a b B r ε)
      (nativeLearnerScale_le_one a b B r ε) hwθ hK3 hs0 hs1 hsS hc hS hε hS3
  have hn1 : (1 : ℝ) ≤ n := by
    have : 0 < n := by exact_mod_cast hnpos
    exact_mod_cast this
  have hd2 : 2 / (d : ℝ) ≤ 1 := by rw [div_le_one hdpos]; linarith
  have hf4 : (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 4) ≤ 2 :=
    (one_add_rpow_le_self (by positivity) (by linarith)).trans (by linarith)
  have hf2 : (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 2) ≤ 2 :=
    (one_add_rpow_le_self (by positivity) (by linarith)).trans (by linarith)
  have hQθ : nativeMixedScale a b B r ε d ≤ (mainMixedConstant a b B r * ε) ^ 2 := by
    rw [nativeMixedScale, nativePriorVariance_rpow_half hb hB hr hε.le, mainMixedConstant]
    exact main_mixed_scale_le hS hAr hsG hC₀ hγ₁.le hε.le hw0.le hwS hv
      (Real.rpow_nonneg (by positivity) _) hf4
  have hQθ0 : 0 ≤ nativeMixedScale a b B r ε d := by
    unfold nativeMixedScale
    positivity
  -- the population penalty and the alignment
  have hP : nativePopulationPenalty b B r ε H d ≤ 2 * H * mainScaleGamma b B r ^ 2 * ε ^ 2 := by
    rw [nativePopulationPenalty, Real.rpow_sub_one hv0.ne',
      nativePriorVariance_rpow_q hb hB hr hε.le]
    calc _ ≤ 2 * H * (mainScaleGamma b B r * ε) ^ 2 :=
          main_population_penalty_le hH (pow_le_one₀ ht0.le ht1) (sq_nonneg _) hv0
            (Real.rpow_nonneg (by positivity) _) hf2 hdv
      _ = 2 * H * mainScaleGamma b B r ^ 2 * ε ^ 2 := by ring
  have hg : 32 / 33 ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε)) ^
      (-(powerDualExponent r) / 2) := by
    have hy : 0 ≤ 1 / ((d : ℝ) * nativePriorVariance b B r ε) := by positivity
    have hy32 : 1 / ((d : ℝ) * nativePriorVariance b B r ε) ≤ 1 / 32 := by
      rw [div_le_div_iff₀ (by positivity) (by norm_num)]
      linarith
    have hinv : (32 : ℝ) / 33 ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε))⁻¹ := by
      rw [le_inv_comm₀ (by norm_num) (by positivity)]
      calc 1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε) ≤ 1 + 1 / 32 := by linarith
        _ = (32 / 33 : ℝ)⁻¹ := by norm_num
    calc (32 : ℝ) / 33 ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε))⁻¹ := hinv
      _ = (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε)) ^ (-1 : ℝ) :=
          (Real.rpow_neg_one _).symm
      _ ≤ _ := Real.rpow_le_rpow_of_exponent_le (by linarith) (by linarith)
  have hcondγ := mul_le_of_le_div_add_one (by positivity) hε.le hεγ
  have hHε : 2 * H * mainScaleGamma b B r ^ 2 * ε ≤ 1 / 2 := by linarith
  have hA : 2 * ε ≤ nativeAlignment b B r ε H d := by
    rw [nativeAlignment, nativePriorVariance_rpow_half hb hB hr hε.le]
    exact main_alignment_ge hβγ hε hg hP hHε
  -- the budget
  set v := nativePriorVariance b B r ε with hvdef
  have hvinv : 2 ≤ v⁻¹ := by
    rw [← one_div, le_div_iff₀ hv0]
    linarith
  have hκeq : nativeKappa b B r ε = v⁻¹ - 1 := rfl
  have hκ0 : 0 ≤ nativeKappa b B r ε := by rw [hκeq]; linarith
  have h1 := oversampling_signal_step hvinv hA hε.le
  have hQc : 0 ≤ mainMixedConstant a b B r := by unfold mainMixedConstant; positivity
  have hcondQ := mul_le_of_le_div_add_one (by positivity : 0 ≤ 4 * H * mainMixedConstant a b B r ^ 2)
    hε.le hεQ
  have hHQ : H * nativeMixedScale a b B r ε d ≤ ε / 4 := by
    calc H * nativeMixedScale a b B r ε d ≤ H * (mainMixedConstant a b B r * ε) ^ 2 :=
          mul_le_mul_of_nonneg_left hQθ hH
      _ = (4 * H * mainMixedConstant a b B r ^ 2 * ε) * ε / 4 := by ring
      _ ≤ 1 * ε / 4 := by gcongr
      _ = ε / 4 := by ring
  have h2 : nativeKappa b B r ε * (H * nativeMixedScale a b B r ε d) ≤ v⁻¹ * ε / 4 := by
    calc nativeKappa b B r ε * (H * nativeMixedScale a b B r ε d)
        ≤ nativeKappa b B r ε * (ε / 4) := mul_le_mul_of_nonneg_left hHQ hκ0
      _ ≤ v⁻¹ * (ε / 4) := by
          apply mul_le_mul_of_nonneg_right _ (by positivity)
          rw [hκeq]; linarith
      _ = v⁻¹ * ε / 4 := by ring
  have hKc : 0 ≤ mainEnergyConstant a b B r := by
    unfold mainEnergyConstant mainLearnerConstant; positivity
  have hcondC := mul_le_of_le_div_add_one
    (by positivity : 0 ≤ 2 * H * mainEnergyConstant a b B r * mainScaleRoot b B r ^ 2) hε.le hεC
  have hS2v : 1 / S ^ 2 = mainScaleRoot b B r ^ 2 * v⁻¹ := by
    rw [hv]; field_simp
  have h3 : H * nativeEnergyScale a b B r ε n d / 2 ≤ v⁻¹ * ε / 4 := by
    have hvi0 : 0 ≤ v⁻¹ := by positivity
    calc H * nativeEnergyScale a b B r ε n d / 2
        ≤ H * (mainEnergyConstant a b B r * (ε / S) ^ 2) / 2 := by
          gcongr
      _ = (2 * H * mainEnergyConstant a b B r * mainScaleRoot b B r ^ 2 * ε) * (v⁻¹ * ε) / 4 := by
          rw [div_pow, div_eq_mul_one_div (ε ^ 2), hS2v]; ring
      _ ≤ 1 * (v⁻¹ * ε) / 4 := by gcongr
      _ = v⁻¹ * ε / 4 := by ring
  have hsig : 1 / S ^ 2 * ε * (oversamplingSignalRate b B r / 2) = v⁻¹ * ε / 2 := by
    rw [oversamplingSignalRate, hS2v]; field_simp
  rw [hsig, nativeOsSignedBudget]
  rw [hκeq] at h2 ⊢
  linarith

end Orders

section LowerLaw

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The information inequality with the arbitrary-sample budget.**  For the logistic link, a
regularizer of Assumption 2, `0 < v < 1`, every measurable proper learner that is `ε`-accurate on
the product family, noise `G ∼ N(0, I_n)`, every `Q` and real `τ`, if `M_os > 0`:
`M_os² ≤ 2 ln 2 (V + n τ²) sup_p Q_{D_p}(X + τ G)`. -/
theorem nativeOs_information_lower_bound (hd : 0 < d)
    {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg ε : ℝ}
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance (1 / 2) B r ε) (hv1 : nativePriorVariance (1 / 2) B r ε < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g logisticLoss (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g logisticLoss (signProductLaw d p) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hM0 : 0 < nativeOsSignedBudget a (1 / 2) B r ε (1 / 4) n d) (Q : InfoDirection) (τ : ℝ) :
    nativeOsSignedBudget a (1 / 2) B r ε (1 / 4) n d ^ 2
      ≤ 2 * Real.log 2 * (nativeEnergyBudget a (1 / 2) B r ε logisticUnitSlopeBound n d
          + n * τ ^ 2) * nativeWorstInformation Q μR μG logisticLoss A Gf τ := by
  have hφ := logisticLoss_nativeLinkClass
  have hφm : Measurable logisticLoss := by unfold logisticLoss; fun_prop
  obtain ⟨-, h2, -⟩ := finite_native_budgets_unconditional μR μG hd hφ hφm hg hgm hε hv0 hv1
    A hA hA1 hacc
  have hκ : 0 < nativeKappa (1 / 2) B r ε := by
    have h1 : 1 < (nativePriorVariance (1 / 2) B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  have hv : nativePriorVariance (1 / 2) B r ε = 1 / (nativeKappa (1 / 2) B r ε + 1) := by
    simp only [nativeKappa, sub_add_cancel]
    rw [div_inv_eq_mul, one_mul]
  have h1 := nativeOs_budgets_signed_part μR μG hd hφ hg hgm hε A hA hA1 hacc hκ hv rfl
  haveI := isProbabilityMeasure_prior hκ d
  have hC : ∀ᵐ p ∂(prior (nativeKappa (1 / 2) B r ε) d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact fun k => Set.Ioo_subset_Icc_self (hp k)
  obtain ⟨-, hS0, -, hle⟩ := nativeWorstInformation_facts μR μG hφm hA hGf Q τ
  have hlog : (0 : ℝ) ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  exact sq_le_of_prior_moments (prior (nativeKappa (1 / 2) B r ε) d) hC hlog (by positivity) hS0
    (fun p hp => native_channel_inequality μR μG hd hφ hφm hA hA1 hGf hGlaw τ hp)
    (fun p _ => Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _)
    (fun p hp => (nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ hp).1.trans (hle p hp))
    (integrable_native_energy μR μG hd hκ hφ hφm hA hA1) hM0 h1 h2

/-- The lower constant of the oversampling law for quartic logistic ERM:
`c = (1/(2 s_G²))²/(2 ln 2 max{v₀, 1})` at the quartic logistic constants
`(a, b, B, r, L) = (1/16, 1/2, 1/4, 4, (1 + e^{-1})^{-1})`. -/
def nativeOsLowerConstant : ℝ :=
  (oversamplingSignalRate (1 / 2) (1 / 4) 4 / 2) ^ 2 /
    (2 * Real.log 2 * max (oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound) 1)

/-- The explicit threshold of the quartic logistic lower bound, `ε₀ = nativeOsLowerThreshold` at
the quartic logistic constants. -/
def nativeOsQuarticThreshold : ℝ := nativeOsLowerThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4)

theorem nativeOsLowerConstant_pos : 0 < nativeOsLowerConstant := by
  have hsG := mainScaleRoot_pos (b := 1 / 2) (B := 1 / 4) (r := 4) (by norm_num) (by norm_num)
    (by norm_num)
  have hs : 0 < oversamplingSignalRate (1 / 2) (1 / 4) 4 := by
    unfold oversamplingSignalRate; positivity
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hW : 0 < max (oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound) 1 :=
    lt_of_lt_of_le one_pos (le_max_right _ _)
  unfold nativeOsLowerConstant
  positivity

theorem nativeOsQuarticThreshold_pos : 0 < nativeOsQuarticThreshold :=
  nativeOsLowerThreshold_pos (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)

/-- `m_ε = ε^{-2/q}` at `r = 4` is `ε^{-3/2}`. -/
theorem quartic_sample_scale (ε : ℝ) : ε ^ (-(2 / powerDualExponent 4)) = ε ^ (-(3 / 2 : ℝ)) := by
  unfold powerDualExponent; norm_num

/-- **The every-learner lower bound for quartic logistic learning in the oversampling regime.**
For `0 < ε ≤ ε₀` (`nativeOsQuarticThreshold`), `n ≥ m_ε = ε^{-3/2}` (no upper bound on `n/m_ε`),
`32 n ≤ d`, every measurable proper learner (with any randomness law `μR`) that is `ε`-accurate
on the product family for the quartic logistic objective, noise `G = G_f(R_G) ∼ N(0, I_n)`, every
`Q ∈ {Ii, Ij, Is}` and every real `τ`:
`c m_ε/(1 + (n/m_ε)(τ/ε)²) ≤ sup_{p ∈ [-1,1]^d} Q_{D_p}(X + τ G)` with
`c = nativeOsLowerConstant > 0`.  The statement assumes the learner measurable and the noise
realized as a measurable function of its seed, and it requires accuracy only on the product
family. -/
theorem nativeOs_lower_bound {ε : ℝ} (hε : 0 < ε) (hε0 : ε ≤ nativeOsQuarticThreshold)
    (hn : ε ^ (-(3 / 2 : ℝ)) ≤ n) (hdn : 32 * n ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR logisticLoss (boundaryRegularizer 4) ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    nativeOsLowerConstant * (ε ^ (-(3 / 2 : ℝ)) /
        (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2))
      ≤ nativeWorstInformation Q μR μG logisticLoss A Gf τ := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  have hg := boundaryRegularizer_four_class (d := d)
  have hgm : Measurable (boundaryRegularizer 4 : EuclideanSpace ℝ (Fin d) → ℝ) := by
    unfold boundaryRegularizer; fun_prop
  rw [← quartic_sample_scale] at hn ⊢
  obtain ⟨hv0, hv1, hM, hV⟩ := nativeOs_recipe_orders (a := 1 / 16) (b := 1 / 2) (B := 1 / 4)
    (r := 4) (H := 1 / 4) (L := logisticUnitSlopeBound) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) hε hε0 hn hdn
  have hmpos : 0 < ε ^ (-(2 / powerDualExponent 4)) := Real.rpow_pos_of_pos hε _
  have hn' : (0 : ℝ) < n := lt_of_lt_of_le hmpos hn
  have hnn : 0 < n := by exact_mod_cast hn'
  have hd : 0 < d := by omega
  have hsG := mainScaleRoot_pos (b := 1 / 2) (B := 1 / 4) (r := 4) (by norm_num) (by norm_num)
    (by norm_num)
  have hc₁ : 0 < oversamplingSignalRate (1 / 2) (1 / 4) 4 / 2 := by
    unfold oversamplingSignalRate; positivity
  have hMpos : 0 < nativeOsSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 ε (1 / 4) n d :=
    lt_of_lt_of_le (by positivity) hM
  have hlog : 0 < 2 * Real.log 2 := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    linarith
  obtain ⟨-, hS0, -, -⟩ := nativeWorstInformation_facts μR μG
    (show Measurable logisticLoss by unfold logisticLoss; fun_prop) hA hGf Q τ
  have hkey := nativeOs_information_lower_bound μR μG hd hg hgm hε hv0 hv1 A hA hA1 hacc hGf
    hGlaw hMpos Q τ
  exact oversampling_lower_algebra hn' hmpos hε hc₁ hM hV hS0 hlog hkey

end LowerLaw

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeOversamplingNoise.lean <==
import LossOnlyTraceability.NativeOversamplingLearner

/-! The large-noise branch of the oversampling law for quartic logistic ERM and of the
curvature-transition law: the residual-energy bound of the objective-perturbed learner with the
learner randomness revealed.

* `lintegral_superMeasure_iterated`: on the supersample model, integrals of functions of
  `(Z̃, U, R)` iterate as `Z̃`, then `R`, then the fair bits `U`.
* `nativeOs_cube_residual_le`: for a supersample in the unit ball and a seed `g`, the mask average of
  `‖X(U) - E_U X‖²` is at most `(L + H)² ‖C‖²_op/n · (8 x² + x/2)` with `x = floor⁻¹` the extended
  inverse of the curvature floor (Efron–Stein, the one-flip sensitivity and the Lipschitz bound of
  the release).
* `nativeOs_floor_moment_le`: `E_g (8 x² + x/2) ≤ 8 a^{2/3} + a^{1/3}/2` with
  `a = d/((d - 2n - 2) η²)` (the lower norm bound with the inverse moment of the projected
  perturbation),
  and `nativeOs_floor_moment_le_lam`: `E_g (8 x² + x/2) ≤ 8/λ² + 1/(2λ)` for `λ > 0`.
* `nativeOs_noise_information_le`: for every `p ∈ [-1,1]^d`, `Q ∈ {Ii, Ij, Is}` and `τ ≠ 0`,
  `Q_{D_p}(X + τ G) ≤ (L + H)² (2K + 2s) Φ/(2 ln 2 · n τ²)` whenever `Φ` bounds the floor moment. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory Filter Topology Set
open scoped InnerProductSpace BigOperators ENNReal NNReal

section ModelIterated

variable {E Rr Ng : Type*} [MeasurableSpace E] [MeasurableSpace Rr] [MeasurableSpace Ng] {n : ℕ}
  (D : Measure E) [IsProbabilityMeasure D] (μR : Measure Rr) [IsProbabilityMeasure μR]
  (μG : Measure Ng) [IsProbabilityMeasure μG]

omit [IsProbabilityMeasure D] in
/-- On the supersample model, lower integrals of functions of `(Z̃, U, R)` iterate over the
supersample, then the learner seed, then the fair bits. -/
theorem lintegral_superMeasure_iterated (h : (Bool × Fin n → E) → (Fin n → Bool) → Rr → ℝ≥0∞)
    (hm : Measurable fun q : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) => h q.1 q.2.1 q.2.2) :
    ∫⁻ ω, h (superData ω) (superBits ω) (superSeed ω) ∂(superMeasure n D μR μG)
      = ∫⁻ z, ∫⁻ g, ∫⁻ u, h z u g ∂(Measure.pi fun _ : Fin n => fairBool) ∂μR
          ∂(Measure.pi fun _ : Bool × Fin n => D) := by
  unfold superMeasure
  have hm1 : Measurable fun ω : SuperSpace E Rr Ng n => h ω.1.1 ω.1.2.1 ω.1.2.2 :=
    hm.comp measurable_fst
  show ∫⁻ ω : SuperSpace E Rr Ng n, h ω.1.1 ω.1.2.1 ω.1.2.2 ∂_ = _
  rw [lintegral_prod _ hm1.aemeasurable]
  simp only [lintegral_const, measure_univ, mul_one]
  rw [lintegral_prod _ hm.aemeasurable]
  refine lintegral_congr fun z => ?_
  have hz : Measurable fun q : (Fin n → Bool) × Rr => h z q.1 q.2 := by
    have := hm.comp ((measurable_const (a := z)).prodMk measurable_id)
    simpa [Function.comp_def] using this
  exact lintegral_prod_symm _ hz.aemeasurable

end ModelIterated

section CubeResidual

variable {n d : ℕ}

/-- The mask-averaged release centre `E_U X` on the supersample `z` with seed `g`. -/
def nativeOsReleaseCentre (lam η : ℝ) (zg : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ)) :
    Fin n → ℝ := fun k => cubeAverage fun u => nativeOsRelease lam η zg.1 u zg.2 k

/-- The centre is measurable. -/
theorem measurable_nativeOsReleaseCentre {lam : ℝ} (hlam : 0 ≤ lam) (η : ℝ) :
    Measurable (nativeOsReleaseCentre (n := n) (d := d) lam η) := by
  refine measurable_pi_lambda _ fun k => ?_
  simp only [nativeOsReleaseCentre, cubeAverage]
  refine Measurable.div_const (Finset.measurable_sum _ fun u _ => ?_) _
  have h := (measurable_pi_apply k).comp ((measurable_nativeOsRelease (n := n) (d := d) hlam η).comp
    (measurable_fst.prodMk ((measurable_const (a := u)).prodMk measurable_snd)))
  simpa [Function.comp_def] using h

/-- **The mask-averaged residual bound.**  For `λ ≥ 0`, `n ≥ 1`, a supersample `z` in the unit ball
and a seed `g`, with `c` the curvature floor at `b = (η/√d) g`:
`E_U ∑_k (X_k(U) - E_U X_k)² ≤ (L + H)² ‖C‖²_op/n · (8 c⁻² + c⁻¹/2)` with the extended inverse. -/
theorem nativeOs_cube_residual_le {lam : ℝ} (hlam : 0 ≤ lam) (hn : 0 < n) (η : ℝ)
    {z : Bool × Fin n → EuclideanSpace ℝ (Fin d)} (hz : ∀ p, ‖z p‖ ≤ 1) (g : Fin d → ℝ) :
    ENNReal.ofReal (cubeAverage fun u => ∑ k,
        (nativeOsRelease lam η z u g k - nativeOsReleaseCentre lam η (z, g) k) ^ 2)
      ≤ ENNReal.ofReal ((logisticUnitSlopeBound + 1 / 4) ^ 2 * oversamplingPairEnergy z / n)
        * (8 * (ENNReal.ofReal (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)))⁻¹ ^ 2
          + (ENNReal.ofReal (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)))⁻¹ / 2) := by
  set c := nativeOsCurvatureFloor lam z (nativeOsPerturbation η g) with hcdef
  set Lc := (logisticUnitSlopeBound + 1 / 4) ^ 2 with hLc
  set Ez := oversamplingPairEnergy z with hEz
  have hLc0 : 0 ≤ Lc := sq_nonneg _
  have hE0 : 0 ≤ Ez := oversamplingPairEnergy_nonneg z
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  set V := cubeAverage fun u => ∑ k,
    (nativeOsRelease lam η z u g k - nativeOsReleaseCentre lam η (z, g) k) ^ 2 with hV
  have hES : V ≤ (1 / 4) * ∑ j, cubeAverage (fun u => ∑ k,
      (nativeOsRelease lam η z u g k - nativeOsRelease lam η z (flipBit j u) g k) ^ 2) :=
    cubeAverage_sum_sq_sub_le (fun u k => nativeOsRelease lam η z u g k)
  -- the release is Lipschitz in the parameter
  have hLip : ∀ j u, ∑ k, (nativeOsRelease lam η z u g k
      - nativeOsRelease lam η z (flipBit j u) g k) ^ 2
      ≤ Lc * Ez * ‖nativeOsLearner lam η (nativeOsTrain z u) g
        - nativeOsLearner lam η (nativeOsTrain z (flipBit j u)) g‖ ^ 2 := by
    intro j u
    rw [nativeOsRelease_eq_bridgeRelease, nativeOsRelease_eq_bridgeRelease]
    exact nativeOs_bridgeRelease_sub_sq_le hz (norm_nativeOsLearner_le _ _ _ _)
      (norm_nativeOsLearner_le _ _ _ _)
  have hV0 : 0 ≤ V := cubeAverage_nonneg fun u => Finset.sum_nonneg fun k _ => sq_nonneg _
  rcases le_or_gt c 0 with hc0 | hcpos
  · -- a vanishing floor: the right side is infinite unless `‖C‖ = 0`, when the release is constant
    have hinv : (ENNReal.ofReal c)⁻¹ = ⊤ := by
      rw [ENNReal.ofReal_of_nonpos hc0, ENNReal.inv_zero]
    rw [hinv]
    rcases (div_nonneg (mul_nonneg hLc0 hE0) hn0.le).eq_or_lt with h0 | hpos
    · -- `Lc Ez = 0`
      have hLE : Lc * Ez = 0 := by
        have := h0.symm
        rwa [div_eq_zero_iff, or_iff_left hn0.ne'] at this
      have hVle : V ≤ 0 := by
        refine hES.trans (le_of_eq ?_)
        have : ∀ j, cubeAverage (fun u => ∑ k, (nativeOsRelease lam η z u g k
            - nativeOsRelease lam η z (flipBit j u) g k) ^ 2) = 0 := by
          intro j
          refine le_antisymm ?_ (cubeAverage_nonneg fun u => Finset.sum_nonneg fun k _ =>
            sq_nonneg _)
          have h0u : ∀ u, ∑ k, (nativeOsRelease lam η z u g k
              - nativeOsRelease lam η z (flipBit j u) g k) ^ 2 ≤ (fun _ => (0 : ℝ)) u :=
            fun u => (hLip j u).trans (by rw [hLE, zero_mul])
          have h1 := cubeAverage_mono h0u
          rwa [cubeAverage_const] at h1
        simp [this]
      have : V = 0 := le_antisymm hVle hV0
      rw [this]; simp
    · have hne : ENNReal.ofReal (Lc * Ez / n) ≠ 0 := by
        rw [ne_eq, ENNReal.ofReal_eq_zero, not_le]; exact hpos
      simp [ENNReal.mul_top hne]
  · -- a positive floor
    have hflip : ∀ j u, ∑ k, (nativeOsRelease lam η z u g k
        - nativeOsRelease lam η z (flipBit j u) g k) ^ 2
        ≤ Lc * Ez * (4 / (n : ℝ) ^ 2 * (8 / c ^ 2 + 1 / (2 * c))) := fun j u =>
      nativeOs_release_flip_sq_le hlam hn η hz g u j hcpos
        (fun v => nativeOsCurvatureFloor_le lam z (nativeOsPerturbation η g) v)
    have hsum : (1 / 4 : ℝ) * ∑ j, cubeAverage (fun u => ∑ k, (nativeOsRelease lam η z u g k
        - nativeOsRelease lam η z (flipBit j u) g k) ^ 2)
        ≤ Lc * Ez / n * (8 / c ^ 2 + 1 / (2 * c)) := by
      have h1 : ∑ j, cubeAverage (fun u => ∑ k, (nativeOsRelease lam η z u g k
          - nativeOsRelease lam η z (flipBit j u) g k) ^ 2)
          ≤ ∑ _j : Fin n, Lc * Ez * (4 / (n : ℝ) ^ 2 * (8 / c ^ 2 + 1 / (2 * c))) :=
        Finset.sum_le_sum fun j _ => (cubeAverage_mono (hflip j)).trans (le_of_eq
          (cubeAverage_const _))
      rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at h1
      have e : (1 / 4 : ℝ) * ((n : ℝ) * (Lc * Ez * (4 / (n : ℝ) ^ 2 * (8 / c ^ 2 + 1 / (2 * c)))))
          = Lc * Ez / n * (8 / c ^ 2 + 1 / (2 * c)) := by
        field_simp
      linarith
    have hVle := hES.trans hsum
    have hcinv : (ENNReal.ofReal c)⁻¹ = ENNReal.ofReal c⁻¹ := (ENNReal.ofReal_inv_of_pos hcpos).symm
    have hrhs : 8 * (ENNReal.ofReal c)⁻¹ ^ 2 + (ENNReal.ofReal c)⁻¹ / 2
        = ENNReal.ofReal (8 / c ^ 2 + 1 / (2 * c)) := by
      rw [hcinv, ← ENNReal.ofReal_pow (by positivity),
        show (8 : ℝ≥0∞) = ENNReal.ofReal 8 by simp,
        ← ENNReal.ofReal_mul (by norm_num),
        show (2 : ℝ≥0∞) = ENNReal.ofReal 2 by simp,
        ← ENNReal.ofReal_div_of_pos (by norm_num), ← ENNReal.ofReal_add (by positivity)
          (by positivity)]
      congr 1
      field_simp
    rw [hrhs, ← ENNReal.ofReal_mul (div_nonneg (mul_nonneg hLc0 hE0) hn0.le)]
    exact ENNReal.ofReal_le_ofReal hVle

end CubeResidual


section FloorMoment

variable {n d : ℕ}

/-- The combined tangent bound: if `x³ ≤ y` in `[0, ∞]` and `s, r > 0` then
`8 x² + x/2 ≤ (16s/3 + r²/6) y + (8/(3s²) + 1/(3r))`. -/
theorem ennreal_floor_combination {x y : ℝ≥0∞} (hxy : x ^ 3 ≤ y) {s r : ℝ} (hs : 0 < s)
    (hr : 0 < r) :
    8 * x ^ 2 + x / 2 ≤ ENNReal.ofReal (16 * s / 3 + r ^ 2 / 6) * y
      + ENNReal.ofReal (8 / (3 * s ^ 2) + 1 / (3 * r)) := by
  obtain ⟨h1, h2⟩ := ennreal_tangent_bounds hxy hs hr
  have e1 : ENNReal.ofReal (16 * s / 3 + r ^ 2 / 6)
      = 8 * ENNReal.ofReal (2 * s / 3) + ENNReal.ofReal (r ^ 2 / 3) / 2 := by
    rw [show (8 : ℝ≥0∞) = ENNReal.ofReal 8 by simp, show (2 : ℝ≥0∞) = ENNReal.ofReal 2 by simp,
      ← ENNReal.ofReal_mul (by norm_num), ← ENNReal.ofReal_div_of_pos (by norm_num),
      ← ENNReal.ofReal_add (by positivity) (by positivity)]
    congr 1; ring
  have e2 : ENNReal.ofReal (8 / (3 * s ^ 2) + 1 / (3 * r))
      = 8 * ENNReal.ofReal (1 / (3 * s ^ 2)) + ENNReal.ofReal (2 / (3 * r)) / 2 := by
    rw [show (8 : ℝ≥0∞) = ENNReal.ofReal 8 by simp, show (2 : ℝ≥0∞) = ENNReal.ofReal 2 by simp,
      ← ENNReal.ofReal_mul (by norm_num), ← ENNReal.ofReal_div_of_pos (by norm_num),
      ← ENNReal.ofReal_add (by positivity) (by positivity)]
    congr 1; field_simp
  rw [e1, e2]
  calc 8 * x ^ 2 + x / 2
      ≤ 8 * (ENNReal.ofReal (2 * s / 3) * y + ENNReal.ofReal (1 / (3 * s ^ 2)))
        + (ENNReal.ofReal (r ^ 2 / 3) * y + ENNReal.ofReal (2 / (3 * r))) / 2 := by gcongr
    _ = (8 * ENNReal.ofReal (2 * s / 3) + ENNReal.ofReal (r ^ 2 / 3) / 2) * y
        + (8 * ENNReal.ofReal (1 / (3 * s ^ 2)) + ENNReal.ofReal (2 / (3 * r)) / 2) := by
        simp only [div_eq_mul_inv]
        ring

/-- The inverse-moment scale `a = d/((d - 2n - 2) η²)` of the projected perturbation. -/
def nativeOsInverseMoment (n d : ℕ) (η : ℝ) : ℝ := d / (((d : ℝ) - 2 * n - 2) * η ^ 2)

theorem nativeOsInverseMoment_pos (hd : 2 * n + 3 ≤ d) {η : ℝ} (hη : 0 < η) :
    0 < nativeOsInverseMoment n d η := by
  have hd' : (2 * n + 3 : ℝ) ≤ d := by exact_mod_cast hd
  unfold nativeOsInverseMoment
  apply div_pos (by linarith) (mul_pos (by linarith) (by positivity))

/-- **The floor moment from the lower norm bound.**  For `λ ≥ 0`, `η > 0`, `d ≥ 2n + 3`, a
supersample `z`, and real `s, r > 0`, with `x` the extended inverse of the curvature floor at
`b = (η/√d) g`, `a = d/((d - 2n - 2) η²)`:
`E_g (8 x² + x/2) ≤ 8 (2sa/3 + 1/(3s²)) + (r²a/3 + 2/(3r))/2`. -/
theorem nativeOs_floor_moment_le_param {lam η : ℝ} (hlam : 0 ≤ lam) (hη : 0 < η)
    (hd : 2 * n + 3 ≤ d) (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) {s r : ℝ} (hs : 0 < s)
    (hr : 0 < r) :
    ∫⁻ g, (8 * (ENNReal.ofReal (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)))⁻¹ ^ 2
        + (ENNReal.ofReal (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)))⁻¹ / 2)
        ∂(gaussianSeedLaw d)
      ≤ ENNReal.ofReal (8 * (2 * s * nativeOsInverseMoment n d η / 3 + 1 / (3 * s ^ 2))
          + (r ^ 2 * nativeOsInverseMoment n d η / 3 + 2 / (3 * r)) / 2) := by
  set K := Submodule.span ℝ (Set.range z) with hK
  have hKr : Module.finrank ℝ K ≤ 2 * n := finrank_span_range_le (d := d) z
  have hk3 : 3 ≤ d - 2 * n := by omega
  have hk : (d - 2 * n) + Module.finrank ℝ K ≤ d := by omega
  have hy := lintegral_inv_sq_norm_starProjection_perturbation_le K hk3 hk hη
  have hcast : (((d - 2 * n : ℕ) : ℝ) - 2) = (d : ℝ) - 2 * n - 2 := by
    rw [Nat.cast_sub (by omega)]; push_cast; ring
  rw [hcast] at hy
  set a := nativeOsInverseMoment n d η with ha
  have ha0 : 0 < a := nativeOsInverseMoment_pos hd hη
  set y : (Fin d → ℝ) → ℝ≥0∞ := fun g =>
    (ENNReal.ofReal (‖Kᗮ.starProjection (nativeOsPerturbation (d := d) η g)‖ ^ 2))⁻¹ with hydef
  have hym : Measurable y := by
    have : Continuous fun v : EuclideanSpace ℝ (Fin d) => ‖Kᗮ.starProjection v‖ ^ 2 := by fun_prop
    exact (ENNReal.measurable_ofReal.comp (this.measurable.comp
      (measurable_nativeOsPerturbation η))).inv
  have hpt : ∀ g, 8 * (ENNReal.ofReal (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)))⁻¹
        ^ 2 + (ENNReal.ofReal (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)))⁻¹ / 2
      ≤ ENNReal.ofReal (16 * s / 3 + r ^ 2 / 6) * y g
        + ENNReal.ofReal (8 / (3 * s ^ 2) + 1 / (3 * r)) := by
    intro g
    have hc0 : 0 ≤ nativeOsCurvatureFloor lam z (nativeOsPerturbation η g) :=
      hlam.trans (lam_le_nativeOsCurvatureFloor lam z _)
    have hx3 := inv_ofReal_cube_le hc0
      (sq_norm_starProjection_le_nativeOsCurvatureFloor_cube hlam z (nativeOsPerturbation η g))
    exact ennreal_floor_combination hx3 hs hr
  refine (lintegral_mono hpt).trans ?_
  rw [lintegral_add_left (hym.const_mul _), lintegral_const_mul _ hym, lintegral_const,
    measure_univ, mul_one]
  calc ENNReal.ofReal (16 * s / 3 + r ^ 2 / 6) * ∫⁻ g, y g ∂(gaussianSeedLaw d)
        + ENNReal.ofReal (8 / (3 * s ^ 2) + 1 / (3 * r))
      ≤ ENNReal.ofReal (16 * s / 3 + r ^ 2 / 6) * ENNReal.ofReal a
        + ENNReal.ofReal (8 / (3 * s ^ 2) + 1 / (3 * r)) := by
        gcongr
        exact hy
    _ = ENNReal.ofReal (8 * (2 * s * a / 3 + 1 / (3 * s ^ 2))
          + (r ^ 2 * a / 3 + 2 / (3 * r)) / 2) := by
        rw [← ENNReal.ofReal_mul (by positivity), ← ENNReal.ofReal_add (by positivity)
          (by positivity)]
        congr 1
        field_simp
        ring

/-- The optimized tangent parameters: with `s = r = a^{-1/3}`,
`8 (2sa/3 + 1/(3s²)) + (r²a/3 + 2/(3r))/2 = 8 a^{2/3} + a^{1/3}/2`. -/
theorem nativeOs_tangent_optimum {a : ℝ} (ha : 0 < a) :
    8 * (2 * a ^ (-(1 / 3 : ℝ)) * a / 3 + 1 / (3 * (a ^ (-(1 / 3 : ℝ))) ^ 2))
        + ((a ^ (-(1 / 3 : ℝ))) ^ 2 * a / 3 + 2 / (3 * a ^ (-(1 / 3 : ℝ)))) / 2
      = 8 * a ^ (2 / 3 : ℝ) + a ^ (1 / 3 : ℝ) / 2 := by
  have h1 : a ^ (-(1 / 3 : ℝ)) * a = a ^ (2 / 3 : ℝ) := by
    rw [← Real.rpow_add_one ha.ne']; norm_num
  have h2 : (a ^ (-(1 / 3 : ℝ))) ^ 2 = (a ^ (2 / 3 : ℝ))⁻¹ := by
    rw [← Real.rpow_natCast, ← Real.rpow_mul ha.le, ← Real.rpow_neg ha.le]; norm_num
  have h3 : (a ^ (2 / 3 : ℝ))⁻¹ * a = a ^ (1 / 3 : ℝ) := by
    rw [← Real.rpow_neg ha.le, ← Real.rpow_add_one ha.ne']; norm_num
  have h4 : 1 / a ^ (-(1 / 3 : ℝ)) = a ^ (1 / 3 : ℝ) := by
    rw [Real.rpow_neg ha.le, one_div, inv_inv]
  have hp : 0 < a ^ (2 / 3 : ℝ) := Real.rpow_pos_of_pos ha _
  have e1 : 2 * a ^ (-(1 / 3 : ℝ)) * a / 3 = 2 / 3 * a ^ (2 / 3 : ℝ) := by
    rw [mul_assoc, h1]; ring
  have e2 : 1 / (3 * (a ^ (-(1 / 3 : ℝ))) ^ 2) = 1 / 3 * a ^ (2 / 3 : ℝ) := by
    rw [h2]; field_simp
  have e3 : (a ^ (-(1 / 3 : ℝ))) ^ 2 * a / 3 = 1 / 3 * a ^ (1 / 3 : ℝ) := by
    rw [h2, h3]; ring
  have e4 : 2 / (3 * a ^ (-(1 / 3 : ℝ))) = 2 / 3 * a ^ (1 / 3 : ℝ) := by
    rw [← h4]; field_simp
  rw [e1, e2, e3, e4]
  ring

/-- **The floor moment, inverse-moment form.**  For `λ ≥ 0`, `η > 0`, `d ≥ 2n + 3` and every
supersample `z`: `E_g (8 x² + x/2) ≤ 8 a^{2/3} + a^{1/3}/2`, `a = d/((d - 2n - 2) η²)`. -/
theorem nativeOs_floor_moment_le {lam η : ℝ} (hlam : 0 ≤ lam) (hη : 0 < η) (hd : 2 * n + 3 ≤ d)
    (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) :
    ∫⁻ g, (8 * (ENNReal.ofReal (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)))⁻¹ ^ 2
        + (ENNReal.ofReal (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)))⁻¹ / 2)
        ∂(gaussianSeedLaw d)
      ≤ ENNReal.ofReal (8 * nativeOsInverseMoment n d η ^ (2 / 3 : ℝ)
          + nativeOsInverseMoment n d η ^ (1 / 3 : ℝ) / 2) := by
  have ha := nativeOsInverseMoment_pos hd hη
  have h := nativeOs_floor_moment_le_param hlam hη hd z (Real.rpow_pos_of_pos ha (-(1 / 3 : ℝ)))
    (Real.rpow_pos_of_pos ha (-(1 / 3 : ℝ)))
  rwa [nativeOs_tangent_optimum ha] at h

/-- **The floor moment from the quadratic part.**  For `λ > 0` and every supersample:
`E_g (8 x² + x/2) ≤ 8/λ² + 1/(2λ)`. -/
theorem nativeOs_floor_moment_le_lam {lam η : ℝ} (hlam : 0 < lam)
    (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) :
    ∫⁻ g, (8 * (ENNReal.ofReal (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)))⁻¹ ^ 2
        + (ENNReal.ofReal (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)))⁻¹ / 2)
        ∂(gaussianSeedLaw d)
      ≤ ENNReal.ofReal (8 / lam ^ 2 + 1 / (2 * lam)) := by
  have hpt : ∀ g, 8 * (ENNReal.ofReal (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)))⁻¹
        ^ 2 + (ENNReal.ofReal (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)))⁻¹ / 2
      ≤ ENNReal.ofReal (8 / lam ^ 2 + 1 / (2 * lam)) := by
    intro g
    have hc := lam_le_nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)
    have hx : (ENNReal.ofReal (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)))⁻¹
        ≤ ENNReal.ofReal lam⁻¹ := by
      rw [ENNReal.ofReal_inv_of_pos hlam]
      exact ENNReal.inv_le_inv.2 (ENNReal.ofReal_le_ofReal hc)
    calc _ ≤ 8 * ENNReal.ofReal lam⁻¹ ^ 2 + ENNReal.ofReal lam⁻¹ / 2 := by gcongr
      _ = ENNReal.ofReal (8 / lam ^ 2 + 1 / (2 * lam)) := by
        rw [← ENNReal.ofReal_pow (by positivity), show (8 : ℝ≥0∞) = ENNReal.ofReal 8 by simp,
          ← ENNReal.ofReal_mul (by norm_num), show (2 : ℝ≥0∞) = ENNReal.ofReal 2 by simp,
          ← ENNReal.ofReal_div_of_pos (by norm_num),
          ← ENNReal.ofReal_add (by positivity) (by positivity)]
        congr 1
        field_simp
  refine (lintegral_mono hpt).trans ?_
  rw [lintegral_const, measure_univ, mul_one]

end FloorMoment

section NoiseInformation

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The large-noise branch, per-law form.**  For `λ ≥ 0`, `η ∈ ℝ`, `n ≥ 1`, a floor-moment
bound `Φ ≥ 0` valid for every supersample in the unit ball, noise `G = G_f(R_G) ∼ N(0, I_n)`, every
`p ∈ [-1,1]^d`, `Q ∈ {Ii, Ij, Is}` and `τ ≠ 0`:
`Q_{D_p}(X + τ G) ≤ (n/(2 ln 2)) ln(1 + D/(n τ²))` with the residual budget
`D = (L + H)² (2K + 2s) Φ/n`, `L = (1 + e^{-1})^{-1}`, `H = 1/4`.  The observer is given the
learner's randomness, and the reference is the mask average `E_U X`. -/
theorem nativeOs_noise_information_log_le {lam η : ℝ} (hlam : 0 ≤ lam) (hn : 0 < n)
    (hd : 0 < d) {Φ : ℝ} (hΦ0 : 0 ≤ Φ)
    (hΦ : ∀ z : Bool × Fin n → EuclideanSpace ℝ (Fin d), (∀ q, ‖z q‖ ≤ 1) →
      ∫⁻ g, (8 * (ENNReal.ofReal (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)))⁻¹ ^ 2
        + (ENNReal.ofReal (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)))⁻¹ / 2)
        ∂(gaussianSeedLaw d) ≤ ENNReal.ofReal Φ)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) {τ : ℝ} (hτ : τ ≠ 0) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss (nativeOsLearner lam η) Gf τ p
      ≤ ((n : ℝ) / (2 * Real.log 2)) * Real.log (1 + (logisticUnitSlopeBound + 1 / 4) ^ 2
          * (2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d) * Φ / n / (n * τ ^ 2)) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hDsp := isSignProductLaw_signProductLaw hp
  set P := superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG with hP
  have hlog : Measurable logisticLoss := by unfold logisticLoss; fun_prop
  have hA := measurable_nativeOsLearner (n := n) (d := d) hlam η
  obtain ⟨-, -, hQS, -⟩ := nativeNoisyInformation_bounds (gaussianSeedLaw d) μG hlog hA hGf Q τ hp
  obtain ⟨hGlawP, -, -, -⟩ := nativeNoise_facts (gaussianSeedLaw d) μG (signProductLaw d p) hlog
    hA hGf hGlaw
  have hbits := iIndepFun_superBits (n := n) (signProductLaw d p) (gaussianSeedLaw d) μG
  have hfair := superBits_fair (n := n) (signProductLaw d p) (gaussianSeedLaw d) μG
  have hUS := indepFun_superBits_superData (n := n) (signProductLaw d p) (gaussianSeedLaw d) μG
  have hUSR := indepFun_superBits_superDataSeed (n := n) (signProductLaw d p) (gaussianSeedLaw d) μG
  set Y : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n → Fin n → ℝ :=
    fun ω => nativeOsRelease lam η (superData ω) (superBits ω) (superSeed ω) with hY
  have hRm := measurable_nativeOsRelease (n := n) (d := d) hlam η
  have hYm : Measurable Y := by
    have h := hRm.comp (measurable_superData.prodMk (measurable_superBits.prodMk
      measurable_superSeed) : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d))
        (Fin d → ℝ) Ng n => (superData ω, (superBits ω, superSeed ω)))
    simpa [Function.comp_def] using h
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  have hXY : (fun ω => nativeReleaseVector logisticLoss (nativeOsLearner lam η) ω
      + τ • Gf (superNoiseSeed ω)) = fun ω => Y ω + τ • Gf (superNoiseSeed ω) := rfl
  -- step 1: `Q ≤ Is`
  have h1 : nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss (nativeOsLearner lam η)
      Gf τ p ≤ condMutualInfo P superBits (fun ω => Y ω + τ • Gf (superNoiseSeed ω)) superData := by
    refine hQS.trans (le_of_eq ?_)
    show condMutualInfo P superBits (fun ω => nativeReleaseVector logisticLoss
      (nativeOsLearner lam η) ω + τ • Gf (superNoiseSeed ω)) superData = _
    rw [hXY]
  -- step 2: revealing the learner seed
  have h2 := condMutualInfo_le_of_extra_side P measurable_superBits (hYm.add (hG.const_smul τ))
    measurable_superData measurable_superSeed hbits hfair hUS hUSR
  -- step 3: the reference is the mask average
  set a := nativeOsReleaseCentre (n := n) (d := d) lam η with ha
  have ham : Measurable a := measurable_nativeOsReleaseCentre hlam η
  have hFm : Measurable fun y : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
      ((Fin n → Bool) × (Fin d → ℝ)) => ((y.2.1, (y.1, y.2.2)),
        nativeOsRelease lam η y.1 y.2.1 y.2.2) :=
    ((measurable_fst.comp measurable_snd).prodMk
      (measurable_fst.prodMk (measurable_snd.comp measurable_snd))).prodMk hRm
  have hindepG : IndepFun (fun ω => ((superBits ω, (superData ω, superSeed ω)), Y ω))
      (fun ω => Gf (superNoiseSeed ω)) P :=
    indepFun_superBase_superNoise (n := n) (signProductLaw d p) (gaussianSeedLaw d) μG hFm hGf
  -- the residual as a function of `(Z̃, U, R)`
  set Lc := (logisticUnitSlopeBound + 1 / 4) ^ 2 with hLc
  set KC := 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d with hKC
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hLc0 : 0 ≤ Lc := sq_nonneg _
  have hKC0 : 0 ≤ KC := by
    have := matrixEnergyK_ratio_nonneg n d
    have := matrixEnergyS_nonneg d
    rw [hKC]; linarith
  set hres : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → (Fin n → Bool) → (Fin d → ℝ) → ℝ :=
    fun z u g => ∑ k, (nativeOsRelease lam η z u g k - a (z, g) k) ^ 2 with hresdef
  have hresm : Measurable fun q : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
      ((Fin n → Bool) × (Fin d → ℝ)) => hres q.1 q.2.1 q.2.2 := by
    refine Finset.measurable_sum _ fun k _ => ?_
    have h1 := (measurable_pi_apply k).comp hRm
    have hzg : Measurable fun q : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
        ((Fin n → Bool) × (Fin d → ℝ)) => ((q.1, q.2.2) :
          (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ)) :=
      measurable_fst.prodMk (measurable_snd.comp measurable_snd)
    have h2 := (measurable_pi_apply k).comp (ham.comp hzg)
    have h3 := (h1.sub h2).pow_const 2
    simpa [Function.comp_def] using h3
  have hball := hDsp.norm_le_one hd
  have hball_pi : ∀ᵐ z ∂(Measure.pi fun _ : Bool × Fin n => signProductLaw d p),
      ∀ q, ‖z q‖ ≤ 1 :=
    ae_all_iff.2 fun q => (measurePreserving_eval (fun _ : Bool × Fin n => signProductLaw d p)
      q).quasiMeasurePreserving.ae hball
  -- the pair energy on the model
  obtain ⟨hNint, hNval⟩ := oversampling_pairEnergy_integral_le (n := n) μG (gaussianSeedLaw d) hp
  have hE1 : ∫⁻ ω, ENNReal.ofReal (oversamplingPairEnergy (superData ω)) ∂P
      = ∫⁻ z, ENNReal.ofReal (oversamplingPairEnergy z)
          ∂(Measure.pi fun _ : Bool × Fin n => signProductLaw d p) := by
    have h := lintegral_superMeasure_iterated (signProductLaw d p) (gaussianSeedLaw d) μG
      (fun z (_u : Fin n → Bool) (_g : Fin d → ℝ) => ENNReal.ofReal (oversamplingPairEnergy z))
      (ENNReal.measurable_ofReal.comp (measurable_oversamplingPairEnergy.comp measurable_fst))
    simpa [lintegral_const, measure_univ] using h
  have hE2 : ∫⁻ z, ENNReal.ofReal (oversamplingPairEnergy z)
      ∂(Measure.pi fun _ : Bool × Fin n => signProductLaw d p) ≤ ENNReal.ofReal KC := by
    rw [← hE1, ← ofReal_integral_eq_lintegral_ofReal hNint
      (Filter.Eventually.of_forall fun ω => oversamplingPairEnergy_nonneg _)]
    exact ENNReal.ofReal_le_ofReal hNval
  -- the residual lower integral
  have hlint : ∫⁻ ω, ENNReal.ofReal (hres (superData ω) (superBits ω) (superSeed ω)) ∂P
      ≤ ENNReal.ofReal (Lc * Φ / n) * ENNReal.ofReal KC := by
    rw [lintegral_superMeasure_iterated (signProductLaw d p) (gaussianSeedLaw d) μG
      (fun z u g => ENNReal.ofReal (hres z u g)) (ENNReal.measurable_ofReal.comp hresm)]
    have e2 : ∀ z g, ∫⁻ u, ENNReal.ofReal (hres z u g) ∂(Measure.pi fun _ : Fin n => fairBool)
        = ENNReal.ofReal (cubeAverage fun u => hres z u g) :=
      fun z g => lintegral_pi_fairBool_ofReal _ fun u => Finset.sum_nonneg fun k _ => sq_nonneg _
    simp_rw [e2]
    calc ∫⁻ z, ∫⁻ g, ENNReal.ofReal (cubeAverage fun u => hres z u g) ∂(gaussianSeedLaw d)
          ∂(Measure.pi fun _ : Bool × Fin n => signProductLaw d p)
        ≤ ∫⁻ z, ENNReal.ofReal (Lc * Φ / n) * ENNReal.ofReal (oversamplingPairEnergy z)
          ∂(Measure.pi fun _ : Bool × Fin n => signProductLaw d p) := by
          refine lintegral_mono_ae ?_
          filter_upwards [hball_pi] with z hz
          calc ∫⁻ g, ENNReal.ofReal (cubeAverage fun u => hres z u g) ∂(gaussianSeedLaw d)
              ≤ ∫⁻ g, ENNReal.ofReal (Lc * oversamplingPairEnergy z / n) *
                (8 * (ENNReal.ofReal (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)))⁻¹
                  ^ 2 + (ENNReal.ofReal (nativeOsCurvatureFloor lam z
                    (nativeOsPerturbation η g)))⁻¹ / 2) ∂(gaussianSeedLaw d) :=
                lintegral_mono fun g => nativeOs_cube_residual_le hlam hn η hz g
            _ = ENNReal.ofReal (Lc * oversamplingPairEnergy z / n) *
                ∫⁻ g, (8 * (ENNReal.ofReal (nativeOsCurvatureFloor lam z
                  (nativeOsPerturbation η g)))⁻¹ ^ 2 + (ENNReal.ofReal (nativeOsCurvatureFloor lam z
                    (nativeOsPerturbation η g)))⁻¹ / 2) ∂(gaussianSeedLaw d) :=
                lintegral_const_mul' _ _ ENNReal.ofReal_ne_top
            _ ≤ ENNReal.ofReal (Lc * oversamplingPairEnergy z / n) * ENNReal.ofReal Φ := by
                gcongr; exact hΦ z hz
            _ = ENNReal.ofReal (Lc * Φ / n) * ENNReal.ofReal (oversamplingPairEnergy z) := by
                rw [← ENNReal.ofReal_mul (by
                    have := oversamplingPairEnergy_nonneg z
                    positivity),
                  ← ENNReal.ofReal_mul (by positivity)]
                congr 1; ring
      _ = ENNReal.ofReal (Lc * Φ / n) * ∫⁻ z, ENNReal.ofReal (oversamplingPairEnergy z)
          ∂(Measure.pi fun _ : Bool × Fin n => signProductLaw d p) :=
          lintegral_const_mul' _ _ ENNReal.ofReal_ne_top
      _ ≤ ENNReal.ofReal (Lc * Φ / n) * ENNReal.ofReal KC := by gcongr
  set Dres := Lc * KC * Φ / n with hDresdef
  have hDres0 : 0 ≤ Dres := by positivity
  have hlint2 : ∫⁻ ω, ENNReal.ofReal (hres (superData ω) (superBits ω) (superSeed ω)) ∂P
      ≤ ENNReal.ofReal Dres := by
    refine hlint.trans (le_of_eq ?_)
    rw [← ENNReal.ofReal_mul (by positivity)]
    congr 1; rw [hDresdef]; ring
  have hsum_m : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      hres (superData ω) (superBits ω) (superSeed ω) := by
    have h := hresm.comp (measurable_superData.prodMk (measurable_superBits.prodMk
      measurable_superSeed) : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d))
        (Fin d → ℝ) Ng n => (superData ω, (superBits ω, superSeed ω)))
    simpa [Function.comp_def] using h
  have hnn : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n,
      0 ≤ hres (superData ω) (superBits ω) (superSeed ω) :=
    fun ω => Finset.sum_nonneg fun k _ => sq_nonneg _
  have hint : Integrable (fun ω => ∑ k, (Y ω k - a (superData ω, superSeed ω) k) ^ 2) P := by
    refine ⟨hsum_m.aestronglyMeasurable, ?_⟩
    rw [hasFiniteIntegral_iff_ofReal (Filter.Eventually.of_forall hnn)]
    exact lt_of_le_of_lt hlint2 ENNReal.ofReal_lt_top
  have hDle : (∫ ω, (∑ k, (Y ω k - a (superData ω, superSeed ω) k) ^ 2) ∂P) ≤ Dres := by
    rw [integral_eq_lintegral_of_nonneg_ae (Filter.Eventually.of_forall hnn)
      hsum_m.aestronglyMeasurable]
    exact ENNReal.toReal_le_of_le_ofReal hDres0 hlint2
  have hvne : (⟨τ ^ 2, sq_nonneg _⟩ : ℝ≥0) ≠ 0 := by
    intro h
    have h2 : τ ^ 2 = 0 := congrArg (fun x : ℝ≥0 => (x : ℝ)) h
    exact hτ (pow_eq_zero_iff (by norm_num) |>.1 h2)
  have h3 := condMutualInfo_gaussian_channel_le P (m := n) hn measurable_superBits
    (measurable_superData.prodMk measurable_superSeed) hYm hG ham (σ := τ)
    (D := Dres) (v := ⟨τ ^ 2, sq_nonneg _⟩)
    (w := ⟨τ ^ 2 + Dres / n, by positivity⟩) rfl hvne rfl hGlawP
    hindepG hbits hfair hint hDle
  exact h1.trans (h2.trans h3)

end NoiseInformation

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeOversamplingObjective.lean <==
import LossOnlyTraceability.MinimizerExistence
import LossOnlyTraceability.SwapBudget
import LossOnlyTraceability.PopulationGlobal
import LossOnlyTraceability.LogisticAtZero
import LossOnlyTraceability.SampleComplexityProjection

/-! The objective-perturbed ERM of the oversampling law for quartic logistic ERM and of the
curvature-transition law on a fixed training set: deterministic facts, with the mixed regularizer
`g_λ(θ) = (λ/2)‖θ‖² + ‖θ‖⁴/4` of the curvature-transition law (`λ = 0` is the quartic case).

For training points `x : Fin n → E` and a perturbation `b`, the objective is
`n⁻¹ ∑_i φ(⟪θ, x_i⟫) + g_λ(θ) + ⟪b, θ⟫` with the logistic loss `φ`, and its gradient map is
`G_x(θ) + b` with `G_x(θ) = λθ + ‖θ‖²θ + ĝ_x(θ)`, `ĝ_x(θ) = n⁻¹ ∑_i φ'(⟪θ, x_i⟫) x_i`.

* (a) the objective is coercive, has a global minimizer, and every global minimizer is the unique
  root of `G_x(θ) = -b` (`nativeOsMinimizer`);
* (b) `(λ + ‖θ̂‖²) ‖θ̂‖ ≤ 1/2 + ‖b‖` for training points in the unit ball;
* (c) for a subspace `K` containing the training points and `P` the orthogonal projection onto
  `Kᗮ`: `(λ + ‖θ̂‖²) ‖P θ̂‖ = ‖P b‖`, hence `‖P b‖² ≤ (λ + ‖θ̂‖²)³`;
* (d) monotonicity `(λ + (‖θ‖² + ‖θ'‖²)/2) ‖θ - θ'‖² ≤ ⟪G_x θ - G_x θ', θ - θ'⟫`;
* the sensitivity bound `(λ + ‖θ‖²/2) ‖θ - θ'‖ ≤ ‖ĝ_{x'}(θ') - ĝ_x(θ')‖` for the minimizers of two
  training sets with the same perturbation, and the single-replacement bound (e1);
* continuity of the minimizer in `(x, b)`, hence measurability;
* nonexpansiveness of the radial retraction `Π_W` onto the unit ball. -/

noncomputable section

namespace LossOnlyTraceability

open Filter Topology MeasureTheory
open scoped InnerProductSpace BigOperators

section NativeOsDeterministic

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] {n : ℕ}

/-- The empirical logistic gradient `ĝ_x(θ) = n⁻¹ ∑_i φ'(⟪θ, x_i⟫) x_i` with uniform weights. -/
def nativeOsEmpiricalGradient (x : Fin n → E) (θ : E) : E :=
  logisticGradient (fun _ => (n : ℝ)⁻¹) x θ

/-- The gradient map `G_x(θ) = λθ + ‖θ‖²θ + ĝ_x(θ)` of the unperturbed objective. -/
def nativeOsGradMap (lam : ℝ) (x : Fin n → E) (θ : E) : E :=
  lam • θ + quarticMap θ + nativeOsEmpiricalGradient x θ

/-- The perturbed objective `(λ/2)‖θ‖² + ‖θ‖⁴/4 + n⁻¹ ∑_i φ(⟪θ, x_i⟫) + ⟪b, θ⟫`. -/
def nativeOsObjective (lam : ℝ) (x : Fin n → E) (b θ : E) : ℝ :=
  lam / 2 * ‖θ‖ ^ 2 + quarticLogisticObjective (fun _ => (n : ℝ)⁻¹) x θ + ⟪b, θ⟫_ℝ

/-- The gradient of the perturbed objective is `G_x(θ) + b`. -/
theorem hasGradientAt_nativeOsObjective [CompleteSpace E] (lam : ℝ) (x : Fin n → E) (b θ : E) :
    HasGradientAt (nativeOsObjective lam x b) (nativeOsGradMap lam x θ + b) θ := by
  have h0 : HasFDerivAt (fun y : E => lam / 2 * ‖y‖ ^ 2)
      ((lam / 2) • (2 • innerSL ℝ θ)) θ :=
    ((hasStrictFDerivAt_norm_sq θ).hasFDerivAt).const_mul (lam / 2)
  have h1 : HasFDerivAt (fun y : E => lam / 2 * ‖y‖ ^ 2) (lam • innerSL ℝ θ) θ := by
    convert h0 using 1
    ext v
    simp only [smul_apply, smul_eq_mul, nsmul_eq_mul]
    push_cast
    ring
  have h2 := (hasGradientAt_quarticLogisticObjective (fun _ => (n : ℝ)⁻¹) x θ).hasFDerivAt
  have h3 : HasFDerivAt (fun y : E => ⟪b, y⟫_ℝ) (innerSL ℝ b) θ :=
    (innerSL ℝ b).hasFDerivAt
  change HasFDerivAt _ _ _
  convert! (h1.add h2).add h3 using 1
  ext v
  simp [nativeOsGradMap, nativeOsEmpiricalGradient, quarticLogisticGradient]
  ring

/-- The empirical gradient at zero has norm at most `(1/2) max_i ‖x_i‖`-type bound
`‖ĝ_x(0)‖ ≤ n⁻¹ ∑_i ‖x_i‖/2`. -/
theorem norm_nativeOsEmpiricalGradient_zero_le (x : Fin n → E) :
    ‖nativeOsEmpiricalGradient x 0‖ ≤ ∑ i, (n : ℝ)⁻¹ * (‖x i‖ / 2) := by
  simp only [nativeOsEmpiricalGradient, logisticGradient, inner_zero_left, logisticSlope_zero]
  refine (norm_sum_le _ _).trans (Finset.sum_le_sum fun i _ => ?_)
  rw [norm_smul, Real.norm_eq_abs]
  have hn : 0 ≤ (n : ℝ)⁻¹ := by positivity
  rw [abs_of_nonpos (by nlinarith)]
  linarith

/-- For training points in the unit ball, `‖ĝ_x(0)‖ ≤ 1/2`. -/
theorem norm_nativeOsEmpiricalGradient_zero_le_half (x : Fin n → E) (hx : ∀ i, ‖x i‖ ≤ 1) :
    ‖nativeOsEmpiricalGradient x 0‖ ≤ 1 / 2 := by
  refine (norm_nativeOsEmpiricalGradient_zero_le x).trans ?_
  rcases Nat.eq_zero_or_pos n with rfl | hn
  · simp
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  calc ∑ i, (n : ℝ)⁻¹ * (‖x i‖ / 2) ≤ ∑ _i : Fin n, (n : ℝ)⁻¹ * (1 / 2) :=
        Finset.sum_le_sum fun i _ => mul_le_mul_of_nonneg_left (by linarith [hx i])
          (by positivity)
    _ = 1 / 2 := by
        rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
        field_simp

/-- The empirical gradient at zero is bounded by `‖x‖/2` (sup norm on the training tuple). -/
theorem norm_nativeOsEmpiricalGradient_zero_le_norm (x : Fin n → E) :
    ‖nativeOsEmpiricalGradient x 0‖ ≤ ‖x‖ / 2 := by
  refine (norm_nativeOsEmpiricalGradient_zero_le x).trans ?_
  rcases Nat.eq_zero_or_pos n with rfl | hn
  · simp; positivity
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  calc ∑ i, (n : ℝ)⁻¹ * (‖x i‖ / 2) ≤ ∑ _i : Fin n, (n : ℝ)⁻¹ * (‖x‖ / 2) :=
        Finset.sum_le_sum fun i _ => mul_le_mul_of_nonneg_left
          (by linarith [norm_le_pi_norm x i]) (by positivity)
    _ = ‖x‖ / 2 := by
        rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
        field_simp

/-- The per-point Lipschitz estimate behind (e1):
`‖φ'(⟪θ, z⟫) z - φ'(⟪θ, z₀⟫) z₀‖ ≤ ‖z - z₀‖ + ‖θ‖ ‖z - z₀‖ ‖z₀‖/4`. -/
theorem norm_logisticSlope_smul_sub_le (θ z z₀ : E) :
    ‖logisticSlope ⟪θ, z⟫_ℝ • z - logisticSlope ⟪θ, z₀⟫_ℝ • z₀‖
      ≤ ‖z - z₀‖ + ‖θ‖ * ‖z - z₀‖ * ‖z₀‖ / 4 := by
  have e : logisticSlope ⟪θ, z⟫_ℝ • z - logisticSlope ⟪θ, z₀⟫_ℝ • z₀
      = logisticSlope ⟪θ, z⟫_ℝ • (z - z₀)
        + (logisticSlope ⟪θ, z⟫_ℝ - logisticSlope ⟪θ, z₀⟫_ℝ) • z₀ := by
    rw [smul_sub, sub_smul]; abel
  rw [e]
  refine (norm_add_le _ _).trans (add_le_add ?_ ?_)
  · rw [norm_smul, Real.norm_eq_abs]
    have := abs_logisticSlope_le_one ⟪θ, z⟫_ℝ
    nlinarith [norm_nonneg (z - z₀)]
  · rw [norm_smul, Real.norm_eq_abs]
    have h1 := abs_logisticSlope_sub_le_quarter ⟪θ, z⟫_ℝ ⟪θ, z₀⟫_ℝ
    have h2 : |⟪θ, z⟫_ℝ - ⟪θ, z₀⟫_ℝ| ≤ ‖θ‖ * ‖z - z₀‖ := by
      rw [← inner_sub_right]
      exact abs_real_inner_le_norm _ _
    have h3 : |logisticSlope ⟪θ, z⟫_ℝ - logisticSlope ⟪θ, z₀⟫_ℝ| ≤ ‖θ‖ * ‖z - z₀‖ / 4 := by
      linarith
    calc |logisticSlope ⟪θ, z⟫_ℝ - logisticSlope ⟪θ, z₀⟫_ℝ| * ‖z₀‖
        ≤ ‖θ‖ * ‖z - z₀‖ / 4 * ‖z₀‖ := mul_le_mul_of_nonneg_right h3 (norm_nonneg _)
      _ = ‖θ‖ * ‖z - z₀‖ * ‖z₀‖ / 4 := by ring

/-- The difference of two empirical gradients at the same point:
`‖ĝ_x(θ) - ĝ_{x₀}(θ)‖ ≤ ∑_i n⁻¹ (‖x_i - x₀_i‖ + ‖θ‖ ‖x_i - x₀_i‖ ‖x₀_i‖/4)`. -/
theorem norm_nativeOsEmpiricalGradient_sub_le (x x₀ : Fin n → E) (θ : E) :
    ‖nativeOsEmpiricalGradient x θ - nativeOsEmpiricalGradient x₀ θ‖
      ≤ ∑ i, (n : ℝ)⁻¹ * (‖x i - x₀ i‖ + ‖θ‖ * ‖x i - x₀ i‖ * ‖x₀ i‖ / 4) := by
  simp only [nativeOsEmpiricalGradient, logisticGradient]
  rw [← Finset.sum_sub_distrib]
  refine (norm_sum_le _ _).trans (Finset.sum_le_sum fun i _ => ?_)
  rw [mul_smul, mul_smul, ← smul_sub, norm_smul, Real.norm_eq_abs,
    abs_of_nonneg (by positivity : (0 : ℝ) ≤ (n : ℝ)⁻¹)]
  exact mul_le_mul_of_nonneg_left (norm_logisticSlope_smul_sub_le θ (x i) (x₀ i)) (by positivity)

/-- (e1), single replacement: replacing the point `i` by `z` changes the empirical gradient by at
most `n⁻¹ (‖z - x_i‖ + ‖θ‖ ‖z - x_i‖ ‖x_i‖/4)`. -/
theorem norm_nativeOsEmpiricalGradient_update_sub_le [DecidableEq (Fin n)] (x : Fin n → E)
    (i : Fin n) (z θ : E) :
    ‖nativeOsEmpiricalGradient (Function.update x i z) θ - nativeOsEmpiricalGradient x θ‖
      ≤ (n : ℝ)⁻¹ * (‖z - x i‖ + ‖θ‖ * ‖z - x i‖ * ‖x i‖ / 4) := by
  refine (norm_nativeOsEmpiricalGradient_sub_le _ x θ).trans (le_of_eq ?_)
  rw [Finset.sum_eq_single i]
  · simp
  · intro j _ hj
    simp [Function.update_of_ne hj]
  · simp

/-- (d) Monotonicity: `(λ + (‖θ‖² + ‖θ'‖²)/2) ‖θ - θ'‖² ≤ ⟪G_x θ - G_x θ', θ - θ'⟫`. -/
theorem nativeOsGradMap_monotone (lam : ℝ) (x : Fin n → E) (θ θ' : E) :
    (lam + (‖θ‖ ^ 2 + ‖θ'‖ ^ 2) / 2) * ‖θ - θ'‖ ^ 2
      ≤ ⟪nativeOsGradMap lam x θ - nativeOsGradMap lam x θ', θ - θ'⟫_ℝ := by
  have hq := quartic_identity θ θ'
  have hl := logisticGradient_monotonicity (fun _ => (n : ℝ)⁻¹) x (fun _ => by positivity) θ θ'
  have e : nativeOsGradMap lam x θ - nativeOsGradMap lam x θ'
      = lam • (θ - θ') + (quarticMap θ - quarticMap θ')
        + (nativeOsEmpiricalGradient x θ - nativeOsEmpiricalGradient x θ') := by
    simp only [nativeOsGradMap, smul_sub]; abel
  rw [e, inner_add_left, inner_add_left, real_inner_smul_left, real_inner_self_eq_norm_sq]
  simp only [nativeOsEmpiricalGradient] at *
  nlinarith [sq_nonneg (‖θ‖ ^ 2 - ‖θ'‖ ^ 2)]

/-- (d) in the quartic form: `λ ‖θ - θ'‖² + ‖θ - θ'‖⁴/4 ≤ ⟪G_x θ - G_x θ', θ - θ'⟫`. -/
theorem nativeOsGradMap_monotone_quartic (lam : ℝ) (x : Fin n → E) (θ θ' : E) :
    lam * ‖θ - θ'‖ ^ 2 + ‖θ - θ'‖ ^ 4 / 4
      ≤ ⟪nativeOsGradMap lam x θ - nativeOsGradMap lam x θ', θ - θ'⟫_ℝ := by
  have hq := quartic_monotonicity θ θ'
  have hl := logisticGradient_monotonicity (fun _ => (n : ℝ)⁻¹) x (fun _ => by positivity) θ θ'
  have e : nativeOsGradMap lam x θ - nativeOsGradMap lam x θ'
      = lam • (θ - θ') + (quarticMap θ - quarticMap θ')
        + (nativeOsEmpiricalGradient x θ - nativeOsEmpiricalGradient x θ') := by
    simp only [nativeOsGradMap, smul_sub]; abel
  rw [e, inner_add_left, inner_add_left, real_inner_smul_left, real_inner_self_eq_norm_sq]
  simp only [nativeOsEmpiricalGradient] at *
  linarith

/-- The perturbed objective is bounded below by `‖θ‖⁴/4 - ‖b‖ ‖θ‖` for `λ ≥ 0`. -/
theorem nativeOsObjective_ge (hlam : 0 ≤ lam) (x : Fin n → E) (b θ : E) :
    ‖θ‖ * (‖θ‖ ^ 3 / 4 - ‖b‖) ≤ nativeOsObjective lam x b θ := by
  have h1 := quarticPotential_le_quarticLogisticObjective (fun _ => (n : ℝ)⁻¹) x
    (fun _ => by positivity) θ
  have h2 : -(‖b‖ * ‖θ‖) ≤ ⟪b, θ⟫_ℝ := by
    have := abs_real_inner_le_norm b θ
    linarith [neg_abs_le ⟪b, θ⟫_ℝ]
  have h3 : 0 ≤ lam / 2 * ‖θ‖ ^ 2 := by positivity
  unfold nativeOsObjective
  simp only [quarticPotential] at h1
  nlinarith

/-- The perturbed objective is coercive for `λ ≥ 0`. -/
theorem nativeOsObjective_coercive [ProperSpace E] (hlam : 0 ≤ lam) (x : Fin n → E) (b : E) :
    Tendsto (nativeOsObjective lam x b) (cocompact E) atTop := by
  have hcube : Tendsto (fun t : ℝ => t ^ 3 / 4 - ‖b‖) atTop atTop := by
    have h := (tendsto_pow_atTop (by decide : (3 : ℕ) ≠ 0)).atTop_div_const
      (by norm_num : (0 : ℝ) < 4)
    exact tendsto_atTop_add_const_right _ (-‖b‖) h
  have hprod : Tendsto (fun t : ℝ => t * (t ^ 3 / 4 - ‖b‖)) atTop atTop :=
    tendsto_id.atTop_mul_atTop₀ hcube
  exact tendsto_atTop_mono (nativeOsObjective_ge hlam x b)
    (hprod.comp tendsto_norm_cocompact_atTop)

/-- The perturbed objective is continuous. -/
theorem continuous_nativeOsObjective [CompleteSpace E] (lam : ℝ) (x : Fin n → E) (b : E) :
    Continuous (nativeOsObjective lam x b) :=
  continuous_iff_continuousAt.mpr fun θ =>
    (hasGradientAt_nativeOsObjective lam x b θ).continuousAt

/-- (a) The perturbed objective has a global minimizer for `λ ≥ 0`. -/
theorem nativeOsObjective_exists_minimizer [CompleteSpace E] [ProperSpace E] (hlam : 0 ≤ lam)
    (x : Fin n → E) (b : E) :
    ∃ θ : E, ∀ θ' : E, nativeOsObjective lam x b θ ≤ nativeOsObjective lam x b θ' :=
  (continuous_nativeOsObjective lam x b).exists_forall_le (nativeOsObjective_coercive hlam x b)

/-- (a) Every global minimizer solves the first-order condition `G_x(θ) = -b`. -/
theorem nativeOsGradMap_eq_neg_of_isMin [CompleteSpace E] {lam : ℝ} {x : Fin n → E} {b θ : E}
    (hθ : ∀ θ' : E, nativeOsObjective lam x b θ ≤ nativeOsObjective lam x b θ') :
    nativeOsGradMap lam x θ = -b := by
  have h := gradient_zero_at_localMin (hasGradientAt_nativeOsObjective lam x b θ)
    (Filter.Eventually.of_forall hθ)
  exact eq_neg_of_add_eq_zero_left h

/-- (a) The first-order condition has at most one root. -/
theorem nativeOsGradMap_injective (lam : ℝ) (hlam : 0 ≤ lam) (x : Fin n → E) :
    Function.Injective (nativeOsGradMap lam x) := by
  intro θ θ' h
  have hm := nativeOsGradMap_monotone_quartic lam x θ θ'
  rw [h, sub_self, inner_zero_left] at hm
  have h1 : 0 ≤ lam * ‖θ - θ'‖ ^ 2 := by positivity
  have h4 : ‖θ - θ'‖ ^ 4 = 0 := by
    have := pow_nonneg (norm_nonneg (θ - θ')) 4
    linarith
  have : ‖θ - θ'‖ = 0 := pow_eq_zero_iff (by norm_num) |>.1 h4
  exact sub_eq_zero.1 (norm_eq_zero.1 this)

/-- (a) The first-order condition has a root for `λ ≥ 0`. -/
theorem nativeOsGradMap_exists_root [CompleteSpace E] [ProperSpace E] (hlam : 0 ≤ lam)
    (x : Fin n → E) (b : E) : ∃ θ : E, nativeOsGradMap lam x θ = -b := by
  obtain ⟨θ, hθ⟩ := nativeOsObjective_exists_minimizer hlam x b
  exact ⟨θ, nativeOsGradMap_eq_neg_of_isMin hθ⟩

/-- The perturbed minimizer `θ̂_b`: the root of `G_x(θ) = -b` (zero if there is none, which does not
happen for `λ ≥ 0`). -/
def nativeOsMinimizer (lam : ℝ) (x : Fin n → E) (b : E) : E :=
  open Classical in
  if h : ∃ θ : E, nativeOsGradMap lam x θ = -b then Classical.choose h else 0

/-- (a) The perturbed minimizer solves `G_x(θ̂_b) = -b`. -/
theorem nativeOsMinimizer_spec [CompleteSpace E] [ProperSpace E] (hlam : 0 ≤ lam)
    (x : Fin n → E) (b : E) : nativeOsGradMap lam x (nativeOsMinimizer lam x b) = -b := by
  have h := nativeOsGradMap_exists_root hlam x b
  unfold nativeOsMinimizer
  rw [dif_pos h]
  exact Classical.choose_spec h

/-- (a) Any root of `G_x(θ) = -b` is the perturbed minimizer. -/
theorem nativeOsMinimizer_eq_of_root [CompleteSpace E] [ProperSpace E] (hlam : 0 ≤ lam)
    {x : Fin n → E} {b θ : E} (hθ : nativeOsGradMap lam x θ = -b) :
    nativeOsMinimizer lam x b = θ :=
  nativeOsGradMap_injective lam hlam x ((nativeOsMinimizer_spec hlam x b).trans hθ.symm)

/-- (a) The perturbed minimizer is a global minimizer of the perturbed objective. -/
theorem nativeOsMinimizer_isMin [CompleteSpace E] [ProperSpace E] (hlam : 0 ≤ lam)
    (x : Fin n → E) (b : E) (θ' : E) :
    nativeOsObjective lam x b (nativeOsMinimizer lam x b) ≤ nativeOsObjective lam x b θ' := by
  obtain ⟨θ, hθ⟩ := nativeOsObjective_exists_minimizer hlam x b
  rw [nativeOsMinimizer_eq_of_root hlam (nativeOsGradMap_eq_neg_of_isMin hθ)]
  exact hθ θ'

/-- (a) The global minimizer is unique: every global minimizer equals `θ̂_b`. -/
theorem nativeOsMinimizer_unique [CompleteSpace E] [ProperSpace E] (hlam : 0 ≤ lam)
    {x : Fin n → E} {b θ : E}
    (hθ : ∀ θ' : E, nativeOsObjective lam x b θ ≤ nativeOsObjective lam x b θ') :
    θ = nativeOsMinimizer lam x b :=
  (nativeOsMinimizer_eq_of_root hlam (nativeOsGradMap_eq_neg_of_isMin hθ)).symm

/-- (b) The norm bound for a root: `(λ + ‖θ‖²) ‖θ‖ ≤ ‖b‖ + ‖ĝ_x(0)‖`. -/
theorem nativeOs_root_norm_le {x : Fin n → E} {b θ : E}
    (hθ : nativeOsGradMap lam x θ = -b) :
    (lam + ‖θ‖ ^ 2) * ‖θ‖ ≤ ‖b‖ + ‖nativeOsEmpiricalGradient x 0‖ := by
  have hl := logisticGradient_monotonicity (fun _ => (n : ℝ)⁻¹) x (fun _ => by positivity) θ 0
  have e : nativeOsGradMap lam x θ = lam • θ + (‖θ‖ ^ 2) • θ + nativeOsEmpiricalGradient x θ := rfl
  have key : (lam + ‖θ‖ ^ 2) * ‖θ‖ ^ 2
      ≤ ⟪-b - nativeOsEmpiricalGradient x 0, θ⟫_ℝ := by
    have h1 : ⟪-b - nativeOsEmpiricalGradient x 0, θ⟫_ℝ
        = lam * ‖θ‖ ^ 2 + ‖θ‖ ^ 2 * ‖θ‖ ^ 2
          + ⟪nativeOsEmpiricalGradient x θ - nativeOsEmpiricalGradient x 0, θ⟫_ℝ := by
      rw [← hθ, e]
      simp only [inner_sub_left, inner_add_left, real_inner_smul_left,
        real_inner_self_eq_norm_sq]
      ring
    rw [h1]
    simp only [nativeOsEmpiricalGradient, sub_zero] at hl ⊢
    nlinarith
  have hc : ⟪-b - nativeOsEmpiricalGradient x 0, θ⟫_ℝ
      ≤ (‖b‖ + ‖nativeOsEmpiricalGradient x 0‖) * ‖θ‖ := by
    refine (real_inner_le_norm _ _).trans (mul_le_mul_of_nonneg_right ?_ (norm_nonneg _))
    refine (norm_sub_le _ _).trans ?_
    rw [norm_neg]
  rcases (norm_nonneg θ).eq_or_lt with h0 | hpos
  · rw [← h0]; simp; positivity
  · have := key.trans hc
    have h2 : (lam + ‖θ‖ ^ 2) * ‖θ‖ * ‖θ‖ ≤ (‖b‖ + ‖nativeOsEmpiricalGradient x 0‖) * ‖θ‖ := by
      nlinarith
    exact le_of_mul_le_mul_right h2 hpos

/-- (b) For training points in the unit ball, `(λ + ‖θ̂_b‖²) ‖θ̂_b‖ ≤ 1/2 + ‖b‖`. -/
theorem nativeOsMinimizer_norm_le [CompleteSpace E] [ProperSpace E] (hlam : 0 ≤ lam)
    {x : Fin n → E} (hx : ∀ i, ‖x i‖ ≤ 1) (b : E) :
    (lam + ‖nativeOsMinimizer lam x b‖ ^ 2) * ‖nativeOsMinimizer lam x b‖ ≤ 1 / 2 + ‖b‖ := by
  have h := nativeOs_root_norm_le (nativeOsMinimizer_spec hlam x b)
  have := norm_nativeOsEmpiricalGradient_zero_le_half x hx
  linarith

/-- (b) For training points in the unit ball, `‖θ̂_b‖³ ≤ 1/2 + ‖b‖`. -/
theorem nativeOsMinimizer_norm_cube_le [CompleteSpace E] [ProperSpace E] (hlam : 0 ≤ lam)
    {x : Fin n → E} (hx : ∀ i, ‖x i‖ ≤ 1) (b : E) :
    ‖nativeOsMinimizer lam x b‖ ^ 3 ≤ 1 / 2 + ‖b‖ := by
  have h := nativeOsMinimizer_norm_le hlam hx b
  have : 0 ≤ lam * ‖nativeOsMinimizer lam x b‖ := by positivity
  nlinarith

/-- (b) If `‖θ‖³ ≤ 1/2 + s` then `‖θ‖² ≤ 1 + s` (for `s ≥ 0`). -/
theorem sq_le_one_add_of_cube_le {t s : ℝ} (ht : 0 ≤ t) (hs : 0 ≤ s) (h : t ^ 3 ≤ 1 / 2 + s) :
    t ^ 2 ≤ 1 + s := by
  by_contra hc
  push Not at hc
  have h1 : 1 < t := by nlinarith
  nlinarith [mul_le_mul_of_nonneg_left h1.le (sq_nonneg t)]

/-- (c) The projection identity: if every training point lies in `K` then the component of
`G_x(θ)` orthogonal to `K` is `(λ + ‖θ‖²) P θ`, `P` the orthogonal projection onto `Kᗮ`. -/
theorem starProjection_nativeOsGradMap (K : Submodule ℝ E) [Kᗮ.HasOrthogonalProjection]
    {x : Fin n → E} (hx : ∀ i, x i ∈ K) (lam : ℝ) (θ : E) :
    Kᗮ.starProjection (nativeOsGradMap lam x θ) = (lam + ‖θ‖ ^ 2) • Kᗮ.starProjection θ := by
  have hg : nativeOsEmpiricalGradient x θ ∈ K := by
    unfold nativeOsEmpiricalGradient logisticGradient
    exact Submodule.sum_mem _ fun i _ => Submodule.smul_mem _ _ (hx i)
  have h0 : Kᗮ.starProjection (nativeOsEmpiricalGradient x θ) = 0 :=
    (Submodule.starProjection_apply_eq_zero_iff Kᗮ).2 (K.le_orthogonal_orthogonal hg)
  simp only [nativeOsGradMap, quarticMap, map_add, map_smul, h0, add_zero, add_smul]

/-- (c) For a root of `G_x(θ) = -b` with training points in `K`:
`(λ + ‖θ‖²) ‖P θ‖ = ‖P b‖`. -/
theorem nativeOs_root_projection_norm (K : Submodule ℝ E) [Kᗮ.HasOrthogonalProjection]
    {x : Fin n → E} (hx : ∀ i, x i ∈ K) (hlam : 0 ≤ lam) {b θ : E}
    (hθ : nativeOsGradMap lam x θ = -b) :
    (lam + ‖θ‖ ^ 2) * ‖Kᗮ.starProjection θ‖ = ‖Kᗮ.starProjection b‖ := by
  have h := starProjection_nativeOsGradMap K hx lam θ
  rw [hθ, map_neg] at h
  have h2 := congrArg norm h
  rw [norm_neg, norm_smul, Real.norm_eq_abs, abs_of_nonneg (by positivity)] at h2
  exact h2.symm

/-- (c) The curvature floor in cube form: with `c = λ + ‖θ‖²` and `Y = ‖P b‖`,
`Y ≤ c ‖θ‖` and `Y² ≤ c³` (so `c ≥ max{λ, Y^{2/3}}`; at `λ = 0` this is `‖θ‖³ ≥ Y`). -/
theorem nativeOs_root_curvature_floor (K : Submodule ℝ E) [Kᗮ.HasOrthogonalProjection]
    {x : Fin n → E} (hx : ∀ i, x i ∈ K) (hlam : 0 ≤ lam) {b θ : E}
    (hθ : nativeOsGradMap lam x θ = -b) :
    ‖Kᗮ.starProjection b‖ ≤ (lam + ‖θ‖ ^ 2) * ‖θ‖ ∧
      ‖Kᗮ.starProjection b‖ ^ 2 ≤ (lam + ‖θ‖ ^ 2) ^ 3 := by
  have h := nativeOs_root_projection_norm K hx hlam hθ
  have hP : ‖Kᗮ.starProjection θ‖ ≤ ‖θ‖ := Kᗮ.norm_starProjection_apply_le θ
  have hc : 0 ≤ lam + ‖θ‖ ^ 2 := by positivity
  have h1 : ‖Kᗮ.starProjection b‖ ≤ (lam + ‖θ‖ ^ 2) * ‖θ‖ := by
    rw [← h]; exact mul_le_mul_of_nonneg_left hP hc
  refine ⟨h1, ?_⟩
  have hY : 0 ≤ ‖Kᗮ.starProjection b‖ := norm_nonneg _
  have h2 : ‖Kᗮ.starProjection b‖ ^ 2 ≤ ((lam + ‖θ‖ ^ 2) * ‖θ‖) ^ 2 :=
    pow_le_pow_left₀ hY h1 2
  have h3 : ‖θ‖ ^ 2 ≤ lam + ‖θ‖ ^ 2 := by linarith
  calc ‖Kᗮ.starProjection b‖ ^ 2 ≤ ((lam + ‖θ‖ ^ 2) * ‖θ‖) ^ 2 := h2
    _ = (lam + ‖θ‖ ^ 2) ^ 2 * ‖θ‖ ^ 2 := by ring
    _ ≤ (lam + ‖θ‖ ^ 2) ^ 2 * (lam + ‖θ‖ ^ 2) := mul_le_mul_of_nonneg_left h3 (by positivity)
    _ = (lam + ‖θ‖ ^ 2) ^ 3 := by ring

/-- The sensitivity bound: for roots `θ` of `G_x = -b` and `θ'` of `G_{x'} = -b`,
`(λ + ‖θ‖²/2) ‖θ - θ'‖ ≤ ‖ĝ_{x'}(θ') - ĝ_x(θ')‖`. -/
theorem nativeOs_root_sensitivity {x x' : Fin n → E} {b θ θ' : E}
    (hθ : nativeOsGradMap lam x θ = -b) (hθ' : nativeOsGradMap lam x' θ' = -b) :
    (lam + ‖θ‖ ^ 2 / 2) * ‖θ - θ'‖
      ≤ ‖nativeOsEmpiricalGradient x' θ' - nativeOsEmpiricalGradient x θ'‖ := by
  have hm := nativeOsGradMap_monotone lam x θ θ'
  have e : nativeOsGradMap lam x θ - nativeOsGradMap lam x θ'
      = nativeOsEmpiricalGradient x' θ' - nativeOsEmpiricalGradient x θ' := by
    rw [hθ, ← hθ']
    simp only [nativeOsGradMap]
    abel
  rw [e] at hm
  have hc := real_inner_le_norm (nativeOsEmpiricalGradient x' θ' - nativeOsEmpiricalGradient x θ')
    (θ - θ')
  rcases (norm_nonneg (θ - θ')).eq_or_lt with h0 | hpos
  · rw [← h0]; simp
  · have h1 : (lam + ‖θ‖ ^ 2 / 2) * ‖θ - θ'‖ * ‖θ - θ'‖
        ≤ ‖nativeOsEmpiricalGradient x' θ' - nativeOsEmpiricalGradient x θ'‖ * ‖θ - θ'‖ := by
      have : 0 ≤ ‖θ'‖ ^ 2 / 2 * ‖θ - θ'‖ ^ 2 := by positivity
      nlinarith
    exact le_of_mul_le_mul_right h1 hpos

/-- The root estimate behind continuity: for roots `θ` of `G_x = -b` and `θ₀` of `G_{x₀} = -b₀`,
`‖θ - θ₀‖³ ≤ 4 (‖b - b₀‖ + ‖ĝ_x(θ) - ĝ_{x₀}(θ)‖)`. -/
theorem nativeOs_root_stability (lam : ℝ) (hlam : 0 ≤ lam) {x x₀ : Fin n → E} {b b₀ θ θ₀ : E}
    (hθ : nativeOsGradMap lam x θ = -b) (hθ₀ : nativeOsGradMap lam x₀ θ₀ = -b₀) :
    ‖θ - θ₀‖ ^ 3
      ≤ 4 * (‖b - b₀‖ + ‖nativeOsEmpiricalGradient x θ - nativeOsEmpiricalGradient x₀ θ‖) := by
  have hm := nativeOsGradMap_monotone_quartic lam x₀ θ θ₀
  have e : nativeOsGradMap lam x₀ θ - nativeOsGradMap lam x₀ θ₀
      = (b₀ - b) - (nativeOsEmpiricalGradient x θ - nativeOsEmpiricalGradient x₀ θ) := by
    rw [hθ₀]
    have : nativeOsGradMap lam x₀ θ = nativeOsGradMap lam x θ
        - (nativeOsEmpiricalGradient x θ - nativeOsEmpiricalGradient x₀ θ) := by
      simp only [nativeOsGradMap]; abel
    rw [this, hθ]
    abel
  rw [e] at hm
  have hc := real_inner_le_norm ((b₀ - b) - (nativeOsEmpiricalGradient x θ
    - nativeOsEmpiricalGradient x₀ θ)) (θ - θ₀)
  have hn : ‖(b₀ - b) - (nativeOsEmpiricalGradient x θ - nativeOsEmpiricalGradient x₀ θ)‖
      ≤ ‖b - b₀‖ + ‖nativeOsEmpiricalGradient x θ - nativeOsEmpiricalGradient x₀ θ‖ := by
    refine (norm_sub_le _ _).trans ?_
    rw [norm_sub_rev b₀ b]
  have h1 : 0 ≤ lam * ‖θ - θ₀‖ ^ 2 := by positivity
  rcases (norm_nonneg (θ - θ₀)).eq_or_lt with h0 | hpos
  · rw [← h0]; simp; positivity
  · have h2 : ‖θ - θ₀‖ ^ 3 * ‖θ - θ₀‖
        ≤ 4 * (‖b - b₀‖ + ‖nativeOsEmpiricalGradient x θ - nativeOsEmpiricalGradient x₀ θ‖)
          * ‖θ - θ₀‖ := by
      nlinarith [mul_le_mul_of_nonneg_right hn hpos.le]
    exact le_of_mul_le_mul_right h2 hpos

/-- A crude norm bound for a root: `‖θ‖ ≤ 1 + ‖b‖ + ‖x‖`. -/
theorem nativeOs_root_norm_le_crude (hlam : 0 ≤ lam) {x : Fin n → E} {b θ : E}
    (hθ : nativeOsGradMap lam x θ = -b) : ‖θ‖ ≤ 1 + ‖b‖ + ‖x‖ := by
  have h := nativeOs_root_norm_le hθ
  have h0 := norm_nativeOsEmpiricalGradient_zero_le_norm x
  have hx := norm_nonneg x
  have hb := norm_nonneg b
  by_contra hc
  push Not at hc
  have h1 : 1 < ‖θ‖ := by linarith
  have h2 : ‖θ‖ ≤ ‖θ‖ ^ 2 * ‖θ‖ := by nlinarith
  have h3 : ‖θ‖ ^ 2 * ‖θ‖ ≤ (lam + ‖θ‖ ^ 2) * ‖θ‖ := by nlinarith [norm_nonneg θ]
  linarith

/-- The empirical-gradient difference is controlled by the sup distance of the training tuples:
`‖ĝ_x(θ) - ĝ_{x₀}(θ)‖ ≤ ‖x - x₀‖ (1 + ‖θ‖ ‖x₀‖/4)`. -/
theorem norm_nativeOsEmpiricalGradient_sub_le_pi (x x₀ : Fin n → E) (θ : E) :
    ‖nativeOsEmpiricalGradient x θ - nativeOsEmpiricalGradient x₀ θ‖
      ≤ ‖x - x₀‖ * (1 + ‖θ‖ * ‖x₀‖ / 4) := by
  refine (norm_nativeOsEmpiricalGradient_sub_le x x₀ θ).trans ?_
  rcases Nat.eq_zero_or_pos n with rfl | hn
  · simp; positivity
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hterm : ∀ i, ‖x i - x₀ i‖ + ‖θ‖ * ‖x i - x₀ i‖ * ‖x₀ i‖ / 4
      ≤ ‖x - x₀‖ * (1 + ‖θ‖ * ‖x₀‖ / 4) := by
    intro i
    have h1 : ‖x i - x₀ i‖ ≤ ‖x - x₀‖ := by
      have := norm_le_pi_norm (x - x₀) i
      simpa using this
    have h2 : ‖x₀ i‖ ≤ ‖x₀‖ := norm_le_pi_norm x₀ i
    have h3 : ‖θ‖ * ‖x i - x₀ i‖ * ‖x₀ i‖ ≤ ‖θ‖ * ‖x - x₀‖ * ‖x₀‖ := by
      apply mul_le_mul (mul_le_mul_of_nonneg_left h1 (norm_nonneg _)) h2 (norm_nonneg _)
      positivity
    nlinarith
  calc ∑ i, (n : ℝ)⁻¹ * (‖x i - x₀ i‖ + ‖θ‖ * ‖x i - x₀ i‖ * ‖x₀ i‖ / 4)
      ≤ ∑ _i : Fin n, (n : ℝ)⁻¹ * (‖x - x₀‖ * (1 + ‖θ‖ * ‖x₀‖ / 4)) :=
        Finset.sum_le_sum fun i _ => mul_le_mul_of_nonneg_left (hterm i) (by positivity)
    _ = ‖x - x₀‖ * (1 + ‖θ‖ * ‖x₀‖ / 4) := by
        rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
        field_simp

/-- The perturbed minimizer depends continuously on the training tuple and the perturbation. -/
theorem continuous_nativeOsMinimizer [CompleteSpace E] [ProperSpace E] (hlam : 0 ≤ lam) :
    Continuous (fun q : (Fin n → E) × E => nativeOsMinimizer lam q.1 q.2) := by
  rw [continuous_iff_continuousAt]
  rintro ⟨x₀, b₀⟩
  set θ₀ := nativeOsMinimizer lam x₀ b₀ with hθ₀
  -- the explicit modulus
  set F : (Fin n → E) × E → ℝ := fun q =>
    4 * (‖q.2 - b₀‖ + ‖q.1 - x₀‖ * (1 + (1 + ‖q.2‖ + ‖q.1‖) * ‖x₀‖ / 4)) with hF
  have hFc : Continuous F := by
    simp only [hF]; fun_prop
  have hF0 : F (x₀, b₀) = 0 := by simp [hF]
  have hbound : ∀ q : (Fin n → E) × E,
      ‖nativeOsMinimizer lam q.1 q.2 - θ₀‖ ≤ F q ^ (1 / 3 : ℝ) := by
    intro q
    have hr := nativeOsMinimizer_spec hlam q.1 q.2
    have hr₀ := nativeOsMinimizer_spec hlam x₀ b₀
    have hs := nativeOs_root_stability lam hlam hr hr₀
    have hg := norm_nativeOsEmpiricalGradient_sub_le_pi q.1 x₀ (nativeOsMinimizer lam q.1 q.2)
    have hn := nativeOs_root_norm_le_crude hlam hr
    have hg2 : ‖nativeOsEmpiricalGradient q.1 (nativeOsMinimizer lam q.1 q.2)
        - nativeOsEmpiricalGradient x₀ (nativeOsMinimizer lam q.1 q.2)‖
        ≤ ‖q.1 - x₀‖ * (1 + (1 + ‖q.2‖ + ‖q.1‖) * ‖x₀‖ / 4) := by
      refine hg.trans (mul_le_mul_of_nonneg_left ?_ (norm_nonneg _))
      have := mul_le_mul_of_nonneg_right hn (norm_nonneg x₀)
      linarith
    have hcube : ‖nativeOsMinimizer lam q.1 q.2 - θ₀‖ ^ 3 ≤ F q := by
      simp only [hF]; linarith
    have hF0' : 0 ≤ F q := le_trans (by positivity) hcube
    calc ‖nativeOsMinimizer lam q.1 q.2 - θ₀‖
        = (‖nativeOsMinimizer lam q.1 q.2 - θ₀‖ ^ (3 : ℝ)) ^ (1 / 3 : ℝ) := by
          rw [← Real.rpow_mul (norm_nonneg _)]; norm_num
      _ ≤ F q ^ (1 / 3 : ℝ) := by
          apply Real.rpow_le_rpow (by positivity) _ (by norm_num)
          rw [show (3 : ℝ) = ((3 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]
          exact hcube
  have hlim : Tendsto (fun q => F q ^ (1 / 3 : ℝ)) (𝓝 (x₀, b₀)) (𝓝 0) := by
    have h := ((hFc.tendsto (x₀, b₀)).rpow_const (p := (1 / 3 : ℝ)) (Or.inr (by norm_num)))
    rw [hF0, Real.zero_rpow (by norm_num)] at h
    exact h
  rw [ContinuousAt, tendsto_iff_norm_sub_tendsto_zero]
  exact squeeze_zero (fun q => norm_nonneg _) hbound hlim

end NativeOsDeterministic

section BallProjection

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- The variational inequality of the radial retraction: `⟪x - Π_W x, k - Π_W x⟫ ≤ 0` for every
`k` in the unit ball. -/
theorem inner_sub_ballProjection_nonpos (x : E) {k : E} (hk : ‖k‖ ≤ 1) :
    ⟪x - ballProjection x, k - ballProjection x⟫_ℝ ≤ 0 := by
  by_cases hx : ‖x‖ ≤ 1
  · rw [ballProjection_of_norm_le_one hx]; simp
  · have hx' : 1 < ‖x‖ := not_le.1 hx
    have hpos : 0 < ‖x‖ := lt_trans zero_lt_one hx'
    rw [ballProjection_of_one_lt hx']
    have e : x - ‖x‖⁻¹ • x = (1 - ‖x‖⁻¹) • x := by rw [sub_smul, one_smul]
    rw [e, real_inner_smul_left, inner_sub_right, real_inner_smul_right,
      real_inner_self_eq_norm_sq]
    have hxk : ⟪x, k⟫_ℝ ≤ ‖x‖ := by
      calc ⟪x, k⟫_ℝ ≤ ‖x‖ * ‖k‖ := real_inner_le_norm x k
        _ ≤ ‖x‖ * 1 := mul_le_mul_of_nonneg_left hk hpos.le
        _ = ‖x‖ := mul_one _
    have hinv : ‖x‖⁻¹ * ‖x‖ ^ 2 = ‖x‖ := by field_simp
    have hc : 0 ≤ 1 - ‖x‖⁻¹ := by
      have : ‖x‖⁻¹ ≤ 1 := inv_le_one_of_one_le₀ hx'.le
      linarith
    nlinarith

/-- The radial retraction onto the unit ball is nonexpansive: `‖Π_W x - Π_W y‖ ≤ ‖x - y‖`. -/
theorem norm_ballProjection_sub_ballProjection_le (x y : E) :
    ‖ballProjection x - ballProjection y‖ ≤ ‖x - y‖ := by
  have h1 := inner_sub_ballProjection_nonpos x (norm_ballProjection_le_one y)
  have h2 := inner_sub_ballProjection_nonpos y (norm_ballProjection_le_one x)
  set p := ballProjection x
  set q := ballProjection y
  have key : ‖p - q‖ ^ 2 ≤ ⟪x - y, p - q⟫_ℝ := by
    have e : ⟪x - y, p - q⟫_ℝ = ‖p - q‖ ^ 2 - ⟪x - p, q - p⟫_ℝ - ⟪y - q, p - q⟫_ℝ := by
      rw [← real_inner_self_eq_norm_sq]
      simp only [inner_sub_left, inner_sub_right, real_inner_comm]
      ring
    linarith
  have hc := real_inner_le_norm (x - y) (p - q)
  rcases (norm_nonneg (p - q)).eq_or_lt with h0 | hpos
  · rw [← h0]; exact norm_nonneg _
  · have : ‖p - q‖ * ‖p - q‖ ≤ ‖x - y‖ * ‖p - q‖ := by nlinarith
    exact le_of_mul_le_mul_right this hpos

end BallProjection

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeOversamplingTheorem.lean <==
import LossOnlyTraceability.NativeOversamplingUpper
import LossOnlyTraceability.NativeOversamplingLowerLaw

/-! The oversampling law for quartic logistic ERM: the clauses proved here, with explicit constants.

For `0 < ε ≤ 1/4`, `m_ε = ε^{-3/2}`, `n ≥ 8 m_ε`, `32 n ≤ d`, the objective-perturbed quartic
logistic learner `θ̂ = Π_W(argmin R̂_U + ‖θ‖⁴/4 + ⟪b, θ⟫)`, `b ∼ N(0, η² I_d/d)`, `η = ε^{3/4}/5`
(`nativeOsLearner 0 (nativeOsNoiseScale ε)`):

* it is proper, measurable, and `ε`-accurate on every law on the unit ball
  (`nativeOs_upper_clauses`, parts 1–3);
* for every `p ∈ [-1,1]^d`, `Q ∈ {Ii, Ij, Is}` and real `τ`: `Q_{D_p}(X + τ G) ≤ n`, and for `τ ≠ 0`
  `Q_{D_p}(X + τ G) ≤ C₁ m_ε² ε²/(n τ²)` (parts 4–5, the first and third entries of
  the three-entry upper bound `min{n, C₀ (d/n) m_ε + ψ, C₁ m_ε² ε²/(n τ²)}`);
* for `ε ≤ ε₀` and every accurate proper learner the lower bound
  `c m_ε/(1 + (n/m_ε)(τ/ε)²) ≤ sup_p Q_{D_p}(X_A + τ G)` holds for all `τ`
  (`nativeOs_lower_bound`);
* hence on the noise-dominated range `(n/m_ε)(τ/ε)² ≥ 1` the law
  `c m_ε/(1 + (n/m_ε)(τ/ε)²) ≤ inf_A sup_p Q ≤ 2 C₁ m_ε/(1 + (n/m_ε)(τ/ε)²)` holds
  (`nativeOs_law_noise_range`).

Not proved here: the second entry of that upper bound (the zero-noise cap
`C₀ (d/n) m_ε + ψ` from the density identity of the perturbed minimizer), and therefore the law on
the range `(n/m_ε)(τ/ε)² < 1`, including `τ = 0`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Upper

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The proved upper clauses of the oversampling law for quartic logistic ERM.**  For
`0 < ε ≤ 1/4`, `n ≥ 8 ε^{-3/2}`, `32 n ≤ d` and noise `G = G_f(R_G) ∼ N(0, I_n)`: the learner at
`η = ε^{3/4}/5` is (1) measurable and (2) proper, (3) satisfies `E F_D(θ̂) ≤ F_D(θ) + ε` for every
law `D` on the unit ball and every `θ`, and for every `p ∈ [-1,1]^d`, `Q ∈ {Ii, Ij, Is}` and real
`τ`: (4) `Q_{D_p}(X + τ G) ≤ n` and (5) if `τ ≠ 0`, `Q_{D_p}(X + τ G) ≤ C₁ m_ε² ε²/(n τ²)` with
`m_ε = ε^{-3/2}`. -/
theorem nativeOs_upper_clauses {ε : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) (hdn : 32 * n ≤ d) {Gf : Ng → Fin n → ℝ}
    (hGf : Measurable Gf) (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) :
    (Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
        nativeOsLearner 0 (nativeOsNoiseScale ε) q.1 q.2) ∧
      (∀ (x : Fin n → EuclideanSpace ℝ (Fin d)) (g : Fin d → ℝ),
        ‖nativeOsLearner 0 (nativeOsNoiseScale ε) x g‖ ≤ 1) ∧
      (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
        (∀ᵐ z ∂D, ‖z‖ ≤ 1) → ∀ θ : EuclideanSpace ℝ (Fin d),
          (∫ q, populationQuarticRisk D (nativeOsLearner 0 (nativeOsNoiseScale ε) q.1 q.2)
            ∂((Measure.pi fun _ : Fin n => D).prod (gaussianSeedLaw d)))
            ≤ populationQuarticRisk D θ + ε) ∧
      (∀ (Q : InfoDirection) (τ : ℝ) {p : Fin d → ℝ}, p ∈ productCube d →
        nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
          (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p ≤ n) ∧
      (∀ (Q : InfoDirection) {τ : ℝ}, τ ≠ 0 → ∀ {p : Fin d → ℝ}, p ∈ productCube d →
        nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
            (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
          ≤ nativeOsNoiseConstant * ((ε ^ (-(3 / 2 : ℝ))) ^ 2 * ε ^ 2 / (n * τ ^ 2))) := by
  have hm : 0 < ε ^ (-(3 / 2 : ℝ)) := Real.rpow_pos_of_pos hε _
  have hn0 : 0 < n := by
    have : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
    exact_mod_cast this
  have hd : 0 < d := by omega
  have hlog : Measurable logisticLoss := by unfold logisticLoss; fun_prop
  have hA := measurable_nativeOsLearner (n := n) (d := d) (le_refl (0 : ℝ)) (nativeOsNoiseScale ε)
  refine ⟨hA, fun x g => norm_nativeOsLearner_le _ _ _ _,
    fun D _ hD θ => nativeOsLearner_all_distributions hε hε4 hn hd D hD θ,
    fun Q τ p hp => (nativeNoisyInformation_bounds (gaussianSeedLaw d) μG hlog hA hGf Q τ hp).2.2.2,
    fun Q τ hτ p hp => nativeOs_third_entry μG hε hε4 hn hdn hGf hGlaw Q hτ hp⟩

/-- The perturbed learner belongs to the accurate class written with `g_4 = boundaryRegularizer 4`
(which is `‖θ‖⁴/4`). -/
theorem nativeOsLearner_mem_accurate_boundary {ε : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) (hd : 0 < d) :
    (nativeOsLearner 0 (nativeOsNoiseScale ε) :
        (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
      ∈ nativeAccurateLearners n d (gaussianSeedLaw d) logisticLoss (boundaryRegularizer 4) ε := by
  rw [boundaryRegularizer_four_eq]
  exact nativeOsLearner_mem_accurate hε hε4 hn hd

end Upper

section Law

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The oversampling law for quartic logistic ERM on the noise-dominated range.**  For
`0 < ε ≤ min{1/4, ε₀}`, `n ≥ 8 m_ε` (`m_ε = ε^{-3/2}`), `32 n ≤ d`, noise `G ∼ N(0, I_n)`, every
set `𝒜` of learners with Gaussian seed that are measurable, proper and `ε`-accurate on the product
family and that contains the perturbed learner, every `Q ∈ {Ii, Ij, Is}` and every `τ` with
`(n/m_ε)(τ/ε)² ≥ 1`:
`c m_ε/(1 + (n/m_ε)(τ/ε)²) ≤ inf_{A ∈ 𝒜} sup_p Q_{D_p}(X_A + τ G) ≤ 2 C₁ m_ε/(1 + (n/m_ε)(τ/ε)²)`,
with the absolute constants `c = nativeOsLowerConstant` and `C₁ = nativeOsNoiseConstant`; the upper
bound is attained by the perturbed learner. -/
theorem nativeOs_law_noise_range {ε : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hε0 : ε ≤ nativeOsQuarticThreshold) (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) (hdn : 32 * n ≤ d)
    (𝒜 : Set ((Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)))
    (h𝒜 : 𝒜 ⊆ nativeAccurateLearners n d (gaussianSeedLaw d) logisticLoss
      (boundaryRegularizer 4) ε)
    (hmem : nativeOsLearner 0 (nativeOsNoiseScale ε) ∈ 𝒜)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) {τ : ℝ} (hτ : 1 ≤ n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2) :
    nativeOsLowerConstant * (ε ^ (-(3 / 2 : ℝ)) / (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2))
        ≤ ⨅ A : 𝒜, nativeWorstInformation Q (gaussianSeedLaw d) μG logisticLoss
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ ∧
      (⨅ A : 𝒜, nativeWorstInformation Q (gaussianSeedLaw d) μG logisticLoss
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ)
        ≤ 2 * nativeOsNoiseConstant * (ε ^ (-(3 / 2 : ℝ))
          / (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2)) := by
  have hm : 0 < ε ^ (-(3 / 2 : ℝ)) := Real.rpow_pos_of_pos hε _
  have hn1 : ε ^ (-(3 / 2 : ℝ)) ≤ n := by linarith
  have hlow : ∀ A : 𝒜, nativeOsLowerConstant * (ε ^ (-(3 / 2 : ℝ))
      / (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2))
      ≤ nativeWorstInformation Q (gaussianSeedLaw d) μG logisticLoss
        (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ :=
    fun A => nativeOs_lower_bound (gaussianSeedLaw d) μG hε hε0 hn1 hdn (h𝒜 A.2) hGf hGlaw Q τ
  haveI : Nonempty 𝒜 := ⟨⟨_, hmem⟩⟩
  refine ⟨le_ciInf hlow, ?_⟩
  have hbdd : BddBelow (Set.range fun A : 𝒜 => nativeWorstInformation Q (gaussianSeedLaw d) μG
      logisticLoss
      (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ) := by
    refine ⟨nativeOsLowerConstant * (ε ^ (-(3 / 2 : ℝ))
      / (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2)), ?_⟩
    rintro _ ⟨A, rfl⟩
    exact hlow A
  refine (ciInf_le hbdd ⟨_, hmem⟩).trans ?_
  haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
  exact ciSup_le fun p => nativeOs_upper_noise_range μG hε hε4 hn hdn hGf hGlaw Q hτ p.2

end Law

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeOversamplingUpper.lean <==
import LossOnlyTraceability.NativeOversamplingNoise
import LossOnlyTraceability.NativeOversamplingAccuracy

/-! The large-noise entry of the upper bound in the oversampling law for quartic logistic ERM, with
an explicit constant, and the
resulting upper half of the law on the noise-dominated range `τ ≥ ε √(m_ε/n)`.

For `0 < ε ≤ 1/4`, `m_ε = ε^{-3/2}`, `n ≥ 8 m_ε`, `32 n ≤ d`, the learner at `η = ε^{3/4}/5`, every
`p ∈ [-1,1]^d`, `Q ∈ {Ii, Ij, Is}` and `τ ≠ 0`:
`Q_{D_p}(X + τ G) ≤ C₁ m_ε² ε²/(n τ²)` (`nativeOs_third_entry`) with
`C₁ = (L + 1/4)² (2K(1/32) + 2 s(32)) (8 (200/7)^{2/3} + (200/7)^{1/3}/2)/(2 ln 2)`
(`nativeOsNoiseConstant`); it is the third entry of the upper bound
`min{n, C₀ (d/n) m_ε + ψ, C₁ m_ε² ε²/(n τ²)}`.
Consequently, whenever `(n/m_ε)(τ/ε)² ≥ 1`,
`Q_{D_p}(X + τ G) ≤ 2 C₁ m_ε/(1 + (n/m_ε)(τ/ε)²)` (`nativeOs_upper_noise_range`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory Filter Topology
open scoped InnerProductSpace BigOperators ENNReal

/-- The constant `C₁` of the large-noise entry. -/
def nativeOsNoiseConstant : ℝ :=
  (logisticUnitSlopeBound + 1 / 4) ^ 2 * (2 * matrixEnergyK (1 / 32) + 2 * matrixEnergyS 32)
    * (8 * (200 / 7 : ℝ) ^ (2 / 3 : ℝ) + (200 / 7 : ℝ) ^ (1 / 3 : ℝ) / 2) / (2 * Real.log 2)

theorem nativeOsNoiseConstant_nonneg : 0 ≤ nativeOsNoiseConstant := by
  unfold nativeOsNoiseConstant
  have h1 := matrixEnergyK_ratio_nonneg 1 32
  have h2 := matrixEnergyS_nonneg 32
  have hK : 0 ≤ matrixEnergyK (1 / 32) := by simpa using h1
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  positivity

section ThirdEntry

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The large-noise entry of the upper bound.**  For `0 < ε ≤ 1/4`, `n ≥ 8 ε^{-3/2}`,
`32 n ≤ d`, noise `G = G_f(R_G) ∼ N(0, I_n)`, every `p ∈ [-1,1]^d`, `Q ∈ {Ii, Ij, Is}` and `τ ≠ 0`:
`Q_{D_p}(X + τ G) ≤ C₁ m_ε² ε²/(n τ²)` with `m_ε = ε^{-3/2}`. -/
theorem nativeOs_third_entry {ε : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) (hdn : 32 * n ≤ d) {Gf : Ng → Fin n → ℝ}
    (hGf : Measurable Gf) (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) {τ : ℝ} (hτ : τ ≠ 0) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
      ≤ nativeOsNoiseConstant * ((ε ^ (-(3 / 2 : ℝ))) ^ 2 * ε ^ 2 / (n * τ ^ 2)) := by
  set m := ε ^ (-(3 / 2 : ℝ)) with hm
  have hm0 : 0 < m := Real.rpow_pos_of_pos hε _
  have hn0' : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
  have hn0 : 0 < n := by exact_mod_cast hn0'
  have hd0 : 0 < d := by omega
  have hd3 : 2 * n + 3 ≤ d := by omega
  set η := nativeOsNoiseScale ε with hηdef
  have hη : 0 < η := by rw [hηdef]; unfold nativeOsNoiseScale; positivity
  set a := nativeOsInverseMoment n d η with ha
  have ha0 := nativeOsInverseMoment_pos hd3 hη
  set Φ := 8 * a ^ (2 / 3 : ℝ) + a ^ (1 / 3 : ℝ) / 2 with hΦ
  have hΦ0 : 0 ≤ Φ := by positivity
  have hlog := nativeOs_noise_information_log_le μG (le_refl (0 : ℝ)) hn0 hd0 hΦ0
    (fun z _ => nativeOs_floor_moment_le (le_refl 0) hη hd3 z) hGf hGlaw Q hτ hp
  -- linearize the logarithm
  set Lc := (logisticUnitSlopeBound + 1 / 4) ^ 2 with hLc
  set KC := 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d with hKC
  have hKC0 : 0 ≤ KC := by
    have := matrixEnergyK_ratio_nonneg n d
    have := matrixEnergyS_nonneg d
    rw [hKC]; linarith
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hτ2 : 0 < τ ^ 2 := by positivity
  have hx : 0 ≤ Lc * KC * Φ / n / (n * τ ^ 2) := by positivity
  have hlin : ((n : ℝ) / (2 * Real.log 2)) * Real.log (1 + Lc * KC * Φ / n / (n * τ ^ 2))
      ≤ Lc * KC * Φ / (2 * Real.log 2 * n * τ ^ 2) := by
    have h := Real.log_le_sub_one_of_pos (by linarith : 0 < 1 + Lc * KC * Φ / n / (n * τ ^ 2))
    calc ((n : ℝ) / (2 * Real.log 2)) * Real.log (1 + Lc * KC * Φ / n / (n * τ ^ 2))
        ≤ ((n : ℝ) / (2 * Real.log 2)) * (Lc * KC * Φ / n / (n * τ ^ 2)) :=
          mul_le_mul_of_nonneg_left (by linarith) (by positivity)
      _ = Lc * KC * Φ / (2 * Real.log 2 * n * τ ^ 2) := by field_simp
  refine hlog.trans (hlin.trans ?_)
  -- the budget in terms of `m`
  have hη2 : η ^ 2 = 1 / (25 * m) := by
    rw [hηdef, hm]
    unfold nativeOsNoiseScale
    rw [div_pow, ← Real.rpow_natCast, ← Real.rpow_mul hε.le, Real.rpow_neg hε.le]
    norm_num
    field_simp
  have hale : a ≤ 200 / 7 * m := by
    rw [ha]
    unfold nativeOsInverseMoment
    have hd' : (32 * n : ℝ) ≤ d := by exact_mod_cast hdn
    have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast hn0
    have hden : 7 / 8 * (d : ℝ) ≤ (d : ℝ) - 2 * n - 2 := by linarith
    have hdpos : (0 : ℝ) < d := by linarith
    rw [hη2, div_le_iff₀ (by
      have : 0 < (d : ℝ) - 2 * n - 2 := by linarith
      positivity)]
    have : (d : ℝ) * (25 * m) ≤ 200 / 7 * m * ((d : ℝ) - 2 * n - 2) := by
      nlinarith
    calc (d : ℝ) = (d : ℝ) * (25 * m) * (1 / (25 * m)) := by field_simp
      _ ≤ 200 / 7 * m * ((d : ℝ) - 2 * n - 2) * (1 / (25 * m)) :=
          mul_le_mul_of_nonneg_right this (by positivity)
      _ = 200 / 7 * m * (((d : ℝ) - 2 * n - 2) * (1 / (25 * m))) := by ring
  have hm23 : m ^ (2 / 3 : ℝ) = m ^ 2 * ε ^ 2 := by
    rw [hm, ← Real.rpow_natCast, ← Real.rpow_mul hε.le, ← Real.rpow_mul hε.le,
      ← Real.rpow_natCast ε 2, ← Real.rpow_add hε]
    norm_num
  have hm13 : m ^ (1 / 3 : ℝ) ≤ m ^ (2 / 3 : ℝ) := by
    have hm1 : 1 ≤ m := by
      rw [hm]
      apply Real.one_le_rpow_of_pos_of_le_one_of_nonpos hε (by linarith) (by norm_num)
    exact Real.rpow_le_rpow_of_exponent_le hm1 (by norm_num)
  have hΦle : Φ ≤ (8 * (200 / 7 : ℝ) ^ (2 / 3 : ℝ) + (200 / 7 : ℝ) ^ (1 / 3 : ℝ) / 2)
      * (m ^ 2 * ε ^ 2) := by
    have h1 : a ^ (2 / 3 : ℝ) ≤ (200 / 7 : ℝ) ^ (2 / 3 : ℝ) * m ^ (2 / 3 : ℝ) := by
      rw [← Real.mul_rpow (by norm_num) hm0.le]
      exact Real.rpow_le_rpow ha0.le hale (by norm_num)
    have h2 : a ^ (1 / 3 : ℝ) ≤ (200 / 7 : ℝ) ^ (1 / 3 : ℝ) * m ^ (1 / 3 : ℝ) := by
      rw [← Real.mul_rpow (by norm_num) hm0.le]
      exact Real.rpow_le_rpow ha0.le hale (by norm_num)
    have h3 : (200 / 7 : ℝ) ^ (1 / 3 : ℝ) * m ^ (1 / 3 : ℝ)
        ≤ (200 / 7 : ℝ) ^ (1 / 3 : ℝ) * m ^ (2 / 3 : ℝ) :=
      mul_le_mul_of_nonneg_left hm13 (by positivity)
    rw [hΦ, ← hm23]
    have : 0 ≤ (200 / 7 : ℝ) ^ (2 / 3 : ℝ) := by positivity
    nlinarith
  have hKCle : KC ≤ 2 * matrixEnergyK (1 / 32) + 2 * matrixEnergyS 32 := by
    obtain ⟨hK, -⟩ := matrix_energy_constant_bound hdn
    have hs : matrixEnergyS d ≤ matrixEnergyS 32 := by
      unfold matrixEnergyS
      have hc := matrixEnergyC_pos
      have hd32 : (32 : ℝ) ≤ d := by
        have : (32 : ℝ) * 1 ≤ 32 * n := by
          have : (1 : ℝ) ≤ n := by exact_mod_cast hn0
          linarith
        have h2 : (32 * n : ℝ) ≤ d := by exact_mod_cast hdn
        linarith
      apply div_le_div_of_nonneg_left (by norm_num) (by positivity)
      exact mul_le_mul_of_nonneg_left (by exact_mod_cast hd32) hc.le
    rw [hKC]; linarith
  have hLc0 : 0 ≤ Lc := sq_nonneg _
  have hC := nativeOsNoiseConstant_nonneg
  unfold nativeOsNoiseConstant
  rw [← hLc]
  have key : Lc * KC * Φ ≤ Lc * (2 * matrixEnergyK (1 / 32) + 2 * matrixEnergyS 32)
      * ((8 * (200 / 7 : ℝ) ^ (2 / 3 : ℝ) + (200 / 7 : ℝ) ^ (1 / 3 : ℝ) / 2) * (m ^ 2 * ε ^ 2)) := by
    apply mul_le_mul (mul_le_mul_of_nonneg_left hKCle hLc0) hΦle hΦ0
    have h1 := matrixEnergyK_ratio_nonneg 1 32
    have h2 := matrixEnergyS_nonneg 32
    have hK : 0 ≤ matrixEnergyK (1 / 32) := by simpa using h1
    positivity
  have hden : 0 < 2 * Real.log 2 * n * τ ^ 2 := by positivity
  calc Lc * KC * Φ / (2 * Real.log 2 * n * τ ^ 2)
      ≤ Lc * (2 * matrixEnergyK (1 / 32) + 2 * matrixEnergyS 32)
        * ((8 * (200 / 7 : ℝ) ^ (2 / 3 : ℝ) + (200 / 7 : ℝ) ^ (1 / 3 : ℝ) / 2) * (m ^ 2 * ε ^ 2))
          / (2 * Real.log 2 * n * τ ^ 2) := div_le_div_of_nonneg_right key hden.le
    _ = _ := by field_simp

/-- **The upper half of the law on the noise-dominated range.**  Under the hypotheses of
`nativeOs_third_entry`, whenever `(n/m_ε)(τ/ε)² ≥ 1`:
`Q_{D_p}(X + τ G) ≤ 2 C₁ m_ε/(1 + (n/m_ε)(τ/ε)²)`. -/
theorem nativeOs_upper_noise_range {ε : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) (hdn : 32 * n ≤ d) {Gf : Ng → Fin n → ℝ}
    (hGf : Measurable Gf) (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) {τ : ℝ}
    (hτ : 1 ≤ n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
      ≤ 2 * nativeOsNoiseConstant * (ε ^ (-(3 / 2 : ℝ))
          / (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2)) := by
  set m := ε ^ (-(3 / 2 : ℝ)) with hm
  have hm0 : 0 < m := Real.rpow_pos_of_pos hε _
  have hn0 : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
  set x := n / m * (τ / ε) ^ 2 with hx
  have hτ0 : τ ≠ 0 := by
    intro h; rw [hx, h] at hτ; simp at hτ; linarith
  have h := nativeOs_third_entry μG hε hε4 hn hdn hGf hGlaw Q hτ0 hp
  have hxpos : 0 < x := by linarith
  have hxe : m ^ 2 * ε ^ 2 / (n * τ ^ 2) = m / x := by
    rw [hx, div_pow]
    have : τ ^ 2 ≠ 0 := by positivity
    field_simp
  have hmx : m / x ≤ 2 * (m / (1 + x)) := by
    rw [mul_div_assoc', div_le_div_iff₀ hxpos (by linarith)]
    nlinarith
  have hC := nativeOsNoiseConstant_nonneg
  rw [← hm] at h
  rw [hxe] at h
  calc _ ≤ nativeOsNoiseConstant * (m / x) := h
    _ ≤ nativeOsNoiseConstant * (2 * (m / (1 + x))) := mul_le_mul_of_nonneg_left hmx hC
    _ = 2 * nativeOsNoiseConstant * (m / (1 + x)) := by ring

end ThirdEntry

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeRegularizerExtension.lean <==
import LossOnlyTraceability.NativeBudgetsAssemblyClass

/-! A regularizer satisfying Assumption 2 only near the parameter ball has a globally
continuous representative.  The representative agrees with the given regularizer on a
slightly enlarged closed ball, so it preserves both the local class and every objective value
used by a proper learner. -/

noncomputable section

namespace LossOnlyTraceability

open Filter MeasureTheory
open scoped InnerProductSpace Topology

namespace NativeRegularizerClass

variable {d : ℕ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg : ℝ}

/-- Local regularizer assumptions suffice to choose a globally continuous (hence measurable)
representative.  It agrees with `g`, including its gradient, on the unit ball. -/
theorem exists_continuous_extension (hg : NativeRegularizerClass g a B r Lg) :
    ∃ g' : EuclideanSpace ℝ (Fin d) → ℝ,
      Continuous g' ∧ NativeRegularizerClass g' a B r Lg ∧
        ∀ x, ‖x‖ ≤ 1 → g' x = g x ∧ gradient g' x = gradient g x := by
  obtain ⟨δ, hδ, hconv, hcd⟩ := hg.nbhd
  let ρ : ℝ := 1 + δ / 2
  let retract : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d) := fun x =>
    (ρ / max ρ ‖x‖) • x
  let g' : EuclideanSpace ℝ (Fin d) → ℝ := fun x => g (retract x)
  have hρ : 1 < ρ := by
    dsimp [ρ]
    linarith
  have hretract_cont : Continuous retract := by
    dsimp [retract]
    have hden : Continuous fun x : EuclideanSpace ℝ (Fin d) => max ρ ‖x‖ :=
      continuous_const.max continuous_norm
    have hne : ∀ x : EuclideanSpace ℝ (Fin d), max ρ ‖x‖ ≠ 0 := fun x =>
      ne_of_gt (lt_of_lt_of_le (by linarith : 0 < ρ) (le_max_left _ _))
    exact (continuous_const.div hden hne).smul continuous_id
  have hretract_norm (x : EuclideanSpace ℝ (Fin d)) : ‖retract x‖ ≤ ρ := by
    have hmpos : 0 < max ρ ‖x‖ :=
      lt_of_lt_of_le (by linarith : 0 < ρ) (le_max_left _ _)
    have hxm : ‖x‖ ≤ max ρ ‖x‖ := le_max_right _ _
    dsimp [retract]
    rw [norm_smul, Real.norm_eq_abs, abs_of_pos (div_pos (by linarith : 0 < ρ) hmpos)]
    rw [div_mul_eq_mul_div, div_le_iff₀ hmpos]
    nlinarith
  have hretract_eq (x : EuclideanSpace ℝ (Fin d)) (hx : ‖x‖ ≤ ρ) : retract x = x := by
    simp [retract, max_eq_left hx, ne_of_gt (by linarith : 0 < ρ)]
  have hrange : Set.range retract ⊆
      Metric.ball (0 : EuclideanSpace ℝ (Fin d)) (1 + δ) := by
    rintro _ ⟨x, rfl⟩
    rw [Metric.mem_ball, dist_zero_right]
    have := hretract_norm x
    dsimp [ρ] at this
    linarith
  have hg'_cont : Continuous g' := by
    exact (hcd.continuousOn.mono hrange).comp_continuous hretract_cont (fun x => ⟨x, rfl⟩)
  have heq (x : EuclideanSpace ℝ (Fin d)) (hx : ‖x‖ ≤ ρ) : g' x = g x := by
    simp only [g', hretract_eq x hx]
  have hsmallsub : Metric.ball (0 : EuclideanSpace ℝ (Fin d)) (1 + δ / 2) ⊆
      Metric.ball 0 (1 + δ) := by
    intro x hx
    rw [Metric.mem_ball, dist_zero_right] at hx ⊢
    linarith
  have hlocal (x : EuclideanSpace ℝ (Fin d)) (hx : ‖x‖ ≤ 1) :
      (g' : EuclideanSpace ℝ (Fin d) → ℝ) =ᶠ[nhds x] g := by
    have hxρ : x ∈ Metric.ball (0 : EuclideanSpace ℝ (Fin d)) ρ := by
      rw [Metric.mem_ball, dist_zero_right]
      exact lt_of_le_of_lt hx hρ
    filter_upwards [Metric.isOpen_ball.mem_nhds hxρ] with y hy
    apply heq
    rw [Metric.mem_ball, dist_zero_right] at hy
    exact hy.le
  have hclass : NativeRegularizerClass (g' : EuclideanSpace ℝ (Fin d) → ℝ) a B r Lg := by
    refine
      { nbhd := ⟨δ / 2, by positivity, ?_, ?_⟩
        zero := ?_
        grad_zero := ?_
        grad_le := ?_
        two_le := hg.two_le
        a_pos := hg.a_pos
        B_pos := hg.B_pos
        bregman := ?_
        nonneg := ?_
        le_growth := ?_ }
    · apply (hconv.subset hsmallsub (convex_ball _ _)).congr
      intro x hx
      apply (heq x ?_).symm
      rw [Metric.mem_ball, dist_zero_right] at hx
      simpa [ρ] using hx.le
    · apply hcd.congr_mono
      · intro x hx
        apply heq
        rw [Metric.mem_ball, dist_zero_right] at hx
        simpa [ρ] using hx.le
      · exact hsmallsub
    · rw [heq 0]
      · exact hg.zero
      · simp [ρ]
        positivity
    · rw [(hlocal 0 (by simp)).gradient_eq]
      exact hg.grad_zero
    · intro x hx
      rw [(hlocal x hx).gradient_eq]
      exact hg.grad_le x hx
    · intro x y hx hy
      have hxeq := heq x (hx.trans hρ.le)
      have hyeq := heq y (hy.trans hρ.le)
      rw [hyeq, hxeq, (hlocal x hx).gradient_eq]
      exact hg.bregman x y hx hy
    · intro x hx
      rw [heq x]
      · exact hg.nonneg x hx
      · exact hx.trans hρ.le
    · intro x hx
      rw [heq x]
      · exact hg.le_growth x hx
      · exact hx.trans hρ.le
  refine ⟨g', hg'_cont, hclass, fun x hx => ?_⟩
  exact ⟨heq x (hx.trans hρ.le),
    (hlocal x hx).gradient_eq⟩

/-- The extension supplied above is globally measurable. -/
theorem exists_measurable_extension (hg : NativeRegularizerClass g a B r Lg) :
    ∃ g' : EuclideanSpace ℝ (Fin d) → ℝ,
      Measurable g' ∧ NativeRegularizerClass g' a B r Lg ∧
        ∀ x, ‖x‖ ≤ 1 → g' x = g x ∧ gradient g' x = gradient g x := by
  obtain ⟨g', hcont, hclass, heq⟩ := hg.exists_continuous_extension
  exact ⟨g', hcont.measurable, hclass, heq⟩

end NativeRegularizerClass

/-- Replacing a regularizer by an equal value at the evaluated parameter does not change the
population objective. -/
theorem nativePopulationObjective_eq_of_regularizer_eq {d : ℕ}
    {g g' : EuclideanSpace ℝ (Fin d) → ℝ} {φ : ℝ → ℝ}
    (D : Measure (EuclideanSpace ℝ (Fin d))) {θ : EuclideanSpace ℝ (Fin d)}
    (heq : g θ = g' θ) :
    nativePopulationObjective g φ D θ = nativePopulationObjective g' φ D θ := by
  simp only [nativePopulationObjective, heq]

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeSwap.lean <==
import LossOnlyTraceability.SwapVariance
import LossOnlyTraceability.SwapInformation

/-! Information of quartic logistic ERM on a fixed supersample.  The supersample consists of
`2n` unit vectors `Z_{0,i}, Z_{1,i}` in `EuclideanSpace ℝ (Fin d)`; the learner is the exact
quartic logistic ERM `θ_U` on the mask `U`, and `X = swapRelease Z0 Z1 U` is its loss-difference
vector.  For independent fair selection bits `U` the module identifies `E_U g(U)` with the cube
average, turns the finite moment and variance bounds of `SwapMoment` and `SwapVariance` into
`E_U ∑_i (1 − 2U_i) X_i ≥ M₀` and `E_U ‖X − E_U X‖² ≤ V₀` when `s₋ > 0`, and assembles the
two-sided information bound of `SwapInformation`, the degenerate case `D₂ = 0` and
the fallback `[0, n]` when `s₋ = 0 < D₂`.  The fixed supersample is modelled by deterministic data,
so conditioning on it is implicit. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section FairCube

variable {Ω : Type*} [MeasurableSpace Ω] {n : ℕ}

/-- Independent fair bits hit every point of the cube with probability `2^{−n}`. -/
theorem measure_bits_eq_point (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → Fin n → Bool}
    (hU : Measurable U) (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (u : Fin n → Bool) :
    P (U ⁻¹' {u}) = (1 / 2 : ℝ≥0∞) ^ n := by
  have hset : U ⁻¹' {u} = ⋂ i, (fun ω => U ω i) ⁻¹' {u i} := by
    ext ω
    simp [funext_iff]
  have hUi : ∀ i, Measurable fun ω => U ω i := fun i => (measurable_pi_apply i).comp hU
  have hhalf : ∀ i, P ((fun ω => U ω i) ⁻¹' {u i}) = 1 / 2 := by
    intro i
    cases hu : u i
    · have hc : (fun ω => U ω i) ⁻¹' {false} = ((fun ω => U ω i) ⁻¹' {true})ᶜ := by
        ext ω; simp
      rw [hc, prob_compl_eq_one_sub ((hUi i) (measurableSet_singleton true)), hfair i, one_div,
        ENNReal.one_sub_inv_two]
    · exact hfair i
  rw [hset, hbits.meas_iInter (fun i => ⟨{u i}, measurableSet_singleton _, rfl⟩)]
  simp only [hhalf, Finset.prod_const, Finset.card_univ, Fintype.card_fin]

/-- **Expectations over independent fair bits are cube averages.**
`∫ g(U) dP = 2^{−n} ∑_u g(u)` for every real `g` on `{0,1}^n`. -/
theorem integral_comp_fair_bits (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → Fin n → Bool}
    (hU : Measurable U) (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (g : (Fin n → Bool) → ℝ) :
    ∫ ω, g (U ω) ∂P = 1 / (2 : ℝ) ^ n * ∑ u, g u := by
  haveI : IsProbabilityMeasure (P.map U) := Measure.isProbabilityMeasure_map hU.aemeasurable
  rw [← integral_map hU.aemeasurable (measurable_of_finite g).aestronglyMeasurable,
    integral_fintype (Integrable.of_finite), Finset.mul_sum]
  refine Finset.sum_congr rfl fun u _ => ?_
  rw [measureReal_def, Measure.map_apply hU (measurableSet_singleton u),
    measure_bits_eq_point P hU hbits hfair u, smul_eq_mul]
  simp [ENNReal.toReal_pow]

end FairCube

section NativeSwap

variable {Ω : Type*} [MeasurableSpace Ω] {d n : ℕ}

local notation "Eucl" => EuclideanSpace ℝ (Fin d)

/-- If `s₋ > 0`, then `n > 0` (for `n = 0` the centre and `ρ` vanish). -/
theorem pos_of_swapSMinus_pos {Z0 Z1 : Fin n → Eucl} (h : 0 < swapSMinus Z0 Z1) : 0 < n := by
  rcases Nat.eq_zero_or_pos n with hn | hn
  · subst hn
    simp [swapSMinus, swapCentre, swapRho] at h
  · exact hn

/-- **The moment and variance bounds on a fixed supersample.**  For independent fair selection bits
`U`, a fixed supersample of unit vectors with `s₋ > 0`, and the loss-difference vector `X` of the
quartic logistic ERM `θ_U`: `M₀ ≤ E_U ∑_i (1 − 2U_i) X_i` and `E_U ‖X − E_U X‖² ≤ V₀`. -/
theorem native_swap_moment_variance (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} (hU : Measurable U) (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) {Z0 Z1 : Fin n → Eucl}
    (hZ0 : ∀ i, ‖Z0 i‖ = 1) (hZ1 : ∀ i, ‖Z1 i‖ = 1) (hs : 0 < swapSMinus Z0 Z1) :
    swapMomentBudget Z0 Z1
        ≤ ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * swapRelease Z0 Z1 (U ω) i ∂P
      ∧ (∫ ω, ∑ i, (swapRelease Z0 Z1 (U ω) i
          - swapReleaseMean P (swapRelease Z0 Z1) U i) ^ 2 ∂P) ≤ swapVarianceBudget Z0 Z1 := by
  have hn := pos_of_swapSMinus_pos hs
  have hZ0' : ∀ j, ‖Z0 j‖ ≤ 1 := fun j => (hZ0 j).le
  have hZ1' : ∀ j, ‖Z1 j‖ ≤ 1 := fun j => (hZ1 j).le
  have hQ := (swapCurvatureBound_pos_of_sMinus_pos hs).2
  have hR := swapLowerRadius_pos_of_sMinus_pos hs
  constructor
  · refine (swap_moment_bound_cube hn hZ0 hZ1 hQ).trans (le_of_eq ?_)
    refine Finset.sum_congr rfl fun i _ => ?_
    exact (integral_comp_fair_bits P hU hbits hfair
      (fun u => (if u i then (-1 : ℝ) else 1) * swapRelease Z0 Z1 u i)).symm
  · have hmean : swapReleaseMean P (swapRelease Z0 Z1) U
        = fun i => 1 / (2 : ℝ) ^ n * ∑ v, swapRelease Z0 Z1 v i := by
      funext i
      exact integral_comp_fair_bits P hU hbits hfair (fun u => swapRelease Z0 Z1 u i)
    rw [hmean, integral_comp_fair_bits P hU hbits hfair
      (fun u => ∑ i, (swapRelease Z0 Z1 u i - 1 / (2 : ℝ) ^ n * ∑ v, swapRelease Z0 Z1 v i) ^ 2)]
    exact swap_variance_bound_cube hn hZ0' hZ1' hR

/-- If `D₂ = 0`, every pair coincides and the loss-difference vector vanishes identically. -/
theorem swapRelease_eq_zero_of_frobenius_eq_zero {Z0 Z1 : Fin n → Eucl}
    (h : swapFrobeniusSq Z0 Z1 = 0) (u : Fin n → Bool) : swapRelease Z0 Z1 u = 0 := by
  have hz : ∀ i, Z1 i = Z0 i := by
    intro i
    have h0 := (Finset.sum_eq_zero_iff_of_nonneg (fun j _ => sq_nonneg ‖Z1 j - Z0 j‖)).mp h i
      (Finset.mem_univ i)
    have : ‖Z1 i - Z0 i‖ = 0 := pow_eq_zero_iff (n := 2) (by norm_num) |>.mp h0
    exact sub_eq_zero.mp (norm_eq_zero.mp this)
  funext i
  simp [swapRelease, swapLossDiff, hz i]

/-- **Information of quartic logistic ERM on a fixed supersample.**  Let `U` be independent fair
selection bits, `G ∼ N(0, I_n)` independent of `U`, `τ ∈ ℝ`, and let `Z_{0,i}, Z_{1,i}` be `2n`
unit vectors; let `X = swapRelease Z0 Z1 U` be the loss-difference vector of the quartic
logistic ERM on the mask `U` and `I = I(X + τ G; U)` in bits.
(1) If `s₋ > 0`: `E_U ∑_i (1 − 2U_i) X_i ≥ M₀`, `E_U ‖X − E_U X‖² ≤ V₀`,
`M₀²/(2 ln 2 (V₀ + n τ²)) ≤ I`, `I ≤ min{n, (n/(2 ln 2)) ln(1 + V₀/(n τ²))}` for `τ ≠ 0`, and
`I ≤ n` for every `τ` (the endpoint at `τ = 0`).
(2) If `D₂ = 0`: `X ≡ 0`, `I = 0`, `M₀ = V₀ = 0` and both endpoints of the bound in (1) are `0`, for
every `τ` including `τ = 0`.
(3) If `s₋ = 0 < D₂`: `I ∈ [0, n]`.
In (1) with `V₀ + n τ² = 0` the quotient is `0` by the convention `x/0 = 0`. -/
theorem native_swap_information (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {G : Ω → Fin n → ℝ} (hU : Measurable U)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (hG : Measurable G)
    (hGlaw : P.map G = Measure.pi fun _ : Fin n => gaussianReal 0 1) (hUG : IndepFun U G P)
    {Z0 Z1 : Fin n → Eucl} (hZ0 : ∀ i, ‖Z0 i‖ = 1) (hZ1 : ∀ i, ‖Z1 i‖ = 1) (τ : ℝ) :
    (0 < swapSMinus Z0 Z1 →
        swapMomentBudget Z0 Z1
            ≤ ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * swapRelease Z0 Z1 (U ω) i ∂P
          ∧ (∫ ω, ∑ i, (swapRelease Z0 Z1 (U ω) i
              - swapReleaseMean P (swapRelease Z0 Z1) U i) ^ 2 ∂P) ≤ swapVarianceBudget Z0 Z1
          ∧ swapMomentBudget Z0 Z1 ^ 2
              / (2 * Real.log 2 * (swapVarianceBudget Z0 Z1 + n * τ ^ 2))
            ≤ mutualInfo P (fun ω => swapRelease Z0 Z1 (U ω) + τ • G ω) U
          ∧ (τ ≠ 0 → mutualInfo P (fun ω => swapRelease Z0 Z1 (U ω) + τ • G ω) U
              ≤ min (n : ℝ) (((n : ℝ) / (2 * Real.log 2))
                * Real.log (1 + swapVarianceBudget Z0 Z1 / (n * τ ^ 2))))
          ∧ mutualInfo P (fun ω => swapRelease Z0 Z1 (U ω) + τ • G ω) U ≤ (n : ℝ))
      ∧ (swapFrobeniusSq Z0 Z1 = 0 →
          (∀ ω, swapRelease Z0 Z1 (U ω) = 0)
          ∧ mutualInfo P (fun ω => swapRelease Z0 Z1 (U ω) + τ • G ω) U = 0
          ∧ swapMomentBudget Z0 Z1 = 0 ∧ swapVarianceBudget Z0 Z1 = 0
          ∧ swapMomentBudget Z0 Z1 ^ 2
              / (2 * Real.log 2 * (swapVarianceBudget Z0 Z1 + n * τ ^ 2)) = 0
          ∧ min (n : ℝ) (((n : ℝ) / (2 * Real.log 2))
                * Real.log (1 + swapVarianceBudget Z0 Z1 / (n * τ ^ 2))) = 0)
      ∧ (swapSMinus Z0 Z1 = 0 → 0 < swapFrobeniusSq Z0 Z1 →
          0 ≤ mutualInfo P (fun ω => swapRelease Z0 Z1 (U ω) + τ • G ω) U
          ∧ mutualInfo P (fun ω => swapRelease Z0 Z1 (U ω) + τ • G ω) U ≤ (n : ℝ)) := by
  refine ⟨fun hs => ?_, fun hD => ?_, fun _ _ =>
    ⟨mutualInfo_nonneg P _ _, swap_information_le_card P _ τ hU hbits hfair hG⟩⟩
  · obtain ⟨hM, hV⟩ := native_swap_moment_variance P hU hbits hfair hZ0 hZ1 hs
    have hQ := (swapCurvatureBound_pos_of_sMinus_pos hs).2
    have hM0 : 0 ≤ swapMomentBudget Z0 Z1 := by
      unfold swapMomentBudget swapFrobeniusSq; positivity
    have hV0 : 0 ≤ swapVarianceBudget Z0 Z1 := by
      unfold swapVarianceBudget swapFrobeniusSq; positivity
    refine ⟨hM, hV, ?_,
      fun hτ => swap_information_upper_bound P _ hτ hU hbits hfair hG hGlaw hUG hV,
      swap_information_le_card P _ τ hU hbits hfair hG⟩
    rcases (show 0 ≤ swapVarianceBudget Z0 Z1 + n * τ ^ 2 by positivity).eq_or_lt with h0 | hpos
    · rw [← h0, mul_zero, div_zero]
      exact mutualInfo_nonneg P _ _
    · exact swap_information_lower_bound_div P _ hU hbits hfair hG hGlaw hUG hM0 hM hV hpos
  · have hx : ∀ u, swapRelease Z0 Z1 u = 0 := swapRelease_eq_zero_of_frobenius_eq_zero hD
    have hdeg := swap_information_degenerate P (swapRelease Z0 Z1) τ hU hfair hG hUG
      (fun u v => by rw [hx u, hx v])
    have hM : swapMomentBudget Z0 Z1 = 0 := by simp [swapMomentBudget, hD]
    have hV : swapVarianceBudget Z0 Z1 = 0 := by simp [swapVarianceBudget, hD]
    refine ⟨fun ω => hx (U ω), hdeg.1, hM, hV, by simp [hM], ?_⟩
    rw [hV]
    exact hdeg.2.2.2

end NativeSwap

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NativeSwapNumerical.lean <==
import LossOnlyTraceability.NativeSwap
import LossOnlyTraceability.BridgeRemainderSolver

/-! The numerical-solver allowance for the information of quartic logistic ERM on a fixed
supersample (`native_swap_information`).

The numerical parameter is required to be feasible and uniformly within `eta` of the exact
quartic-logistic ERM for every mask.  The full-vector release error is then at most
`e = (L + 1/4) c eta`.  This gives the untruncated signed-moment lower bound `M₀ - √n e`,
the centered-variance budget `(√V₀ + e)²`, and the information numerator
`(M₀ - √n e)₊²`.  The fixed supersample is deterministic, so its conditioning is implicit. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

variable {d n : ℕ}

local notation "Eucl" => EuclideanSpace ℝ (Fin d)

/-- The loss-difference vector produced by a numerical parameter on each mask. -/
def numericalSwapRelease (Z0 Z1 : Fin n → Eucl) (num : (Fin n → Bool) → Eucl)
    (u : Fin n → Bool) : Fin n → ℝ :=
  fun i => bridgeRelease logisticLoss Z0 Z1 (num u) i

/-- The uniform full-vector release allowance `e = (L + 1/4) c eta`. -/
def numericalSwapError (Z0 Z1 : Fin n → Eucl) (eta : ℝ) : ℝ :=
  (logisticUnitSlopeBound + 1 / 4) * swapDiffNorm Z0 Z1 * eta

/-- The clipped numerical quantity `M_eta = (M₀ - √n e)₊` used in the information numerator. -/
def numericalSwapMomentBudget (Z0 Z1 : Fin n → Eucl) (eta : ℝ) : ℝ :=
  max (swapMomentBudget Z0 Z1 - Real.sqrt n * numericalSwapError Z0 Z1 eta) 0

/-- The numerical centered-variance budget `V_eta = (√V₀ + e)²`. -/
def numericalSwapVarianceBudget (Z0 Z1 : Fin n → Eucl) (eta : ℝ) : ℝ :=
  (Real.sqrt (swapVarianceBudget Z0 Z1) + numericalSwapError Z0 Z1 eta) ^ 2

/-- Centering contracts the squared `L²` norm on the finite fair cube. -/
theorem cubeAverage_centered_sq_le_raw (f : (Fin n → Bool) → ℝ) :
    cubeAverage (fun u => (f u - cubeAverage f) ^ 2) ≤ cubeAverage (fun u => f u ^ 2) := by
  set S : ℝ := ∑ u, f u with hS
  set N : ℝ := 2 ^ n with hN
  have hNpos : 0 < N := by rw [hN]; positivity
  have hcard : ((Finset.univ : Finset (Fin n → Bool)).card : ℝ) = N := by
    rw [hN]
    norm_num
  have hexpand :
      (∑ u, (f u - S / N) ^ 2) = (∑ u, f u ^ 2) - S ^ 2 / N := by
    simp_rw [sub_sq]
    rw [Finset.sum_add_distrib, Finset.sum_sub_distrib]
    have hmiddle : (∑ u, 2 * f u * (S / N)) = 2 * (S / N) * S := by
      calc
        (∑ u, 2 * f u * (S / N)) = ∑ u, (2 * (S / N)) * f u := by
          apply Finset.sum_congr rfl
          intro u _
          ring
        _ = (2 * (S / N)) * ∑ u, f u := by rw [Finset.mul_sum]
        _ = 2 * (S / N) * S := by rw [← hS]
    rw [hmiddle, Finset.sum_const, nsmul_eq_mul, hcard]
    field_simp
    ring
  change (∑ u, (f u - S / N) ^ 2) / N ≤ (∑ u, f u ^ 2) / N
  rw [hexpand]
  exact div_le_div_of_nonneg_right
    (sub_le_self _ (div_nonneg (sq_nonneg S) hNpos.le)) hNpos.le

/-- Coordinatewise centering contracts the total squared `L²` norm on the fair cube. -/
theorem cubeAverage_centered_sum_sq_le_raw (f : (Fin n → Bool) → Fin n → ℝ) :
    cubeAverage (fun u => ∑ i, (f u i - cubeAverage (fun v => f v i)) ^ 2)
      ≤ cubeAverage (fun u => ∑ i, f u i ^ 2) := by
  rw [cubeAverage_finset_sum Finset.univ
      (fun i u => (f u i - cubeAverage (fun v => f v i)) ^ 2),
    cubeAverage_finset_sum Finset.univ (fun i u => f u i ^ 2)]
  exact Finset.sum_le_sum fun i _ => cubeAverage_centered_sq_le_raw (fun u => f u i)

/-- On the positive-`s₋` branch, the exact minimizer is feasible for every mask. -/
theorem norm_swapMinimizer_mask_le_one {Z0 Z1 : Fin n → Eucl}
    (hZ0 : ∀ i, ‖Z0 i‖ ≤ 1) (hZ1 : ∀ i, ‖Z1 i‖ ≤ 1)
    (hs : 0 < swapSMinus Z0 Z1) (u : Fin n → Bool) :
    ‖swapMinimizer Z0 Z1 (maskWeights u)‖ ≤ 1 := by
  have hn := pos_of_swapSMinus_pos hs
  have ha := weighted_quartic_minimizer_analysis hn hZ0 hZ1
    (maskWeights_nonneg u) (maskWeights_le_one u)
    (swapMinimizer_isMin Z0 Z1 (maskWeights_nonneg u) (maskWeights_le_one u))
  exact ((ha.2.2.2.2.1.trans ha.2.2.2.2.2.1).trans
    ha.2.2.2.2.2.2.1.le)

/-- Uniform parameter accuracy gives the maskwise full-vector release error `e`. -/
theorem numericalSwapRelease_error {Z0 Z1 : Fin n → Eucl}
    (hZ0 : ∀ i, ‖Z0 i‖ = 1) (hZ1 : ∀ i, ‖Z1 i‖ = 1)
    (hs : 0 < swapSMinus Z0 Z1) {eta : ℝ} (_heta : 0 ≤ eta)
    (num : (Fin n → Bool) → Eucl) (hnum : ∀ u, ‖num u‖ ≤ 1)
    (hclose : ∀ u, ‖num u - swapMinimizer Z0 Z1 (maskWeights u)‖ ≤ eta)
    (u : Fin n → Bool) :
    Real.sqrt (∑ i, (numericalSwapRelease Z0 Z1 num u i - swapRelease Z0 Z1 u i) ^ 2)
      ≤ numericalSwapError Z0 Z1 eta := by
  have hcop : ∀ v : Eucl, ∑ i, ⟪supersampleDiff Z0 Z1 i, v⟫_ℝ ^ 2
      ≤ swapDiffNorm Z0 Z1 ^ 2 * ‖v‖ ^ 2 := by
    intro v
    simpa [supersampleDiff] using sum_inner_swapDiff_sq_le Z0 Z1 v
  have h := bridge_release_sub_norm_le (L := logisticUnitSlopeBound) (H := (1 / 4 : ℝ))
    (Cop := swapDiffNorm Z0 Z1) Z0 Z1 (norm_nonneg _) hcop
    (fun i => (hZ0 i).le) (fun i => (hZ1 i).le)
    logisticLoss logisticSlope hasDerivAt_logisticLoss
    (fun t ht => abs_logisticSlope_le t (abs_le.mp ht).1)
    (fun s t => by
      simpa [div_eq_mul_inv, mul_comm] using abs_logisticSlope_sub_le_quarter s t)
    (swapMinimizer Z0 Z1 (maskWeights u)) (num u)
    (norm_swapMinimizer_mask_le_one (fun i => (hZ0 i).le) (fun i => (hZ1 i).le) hs u)
    (hnum u)
  have hcoef : 0 ≤ (logisticUnitSlopeBound + 1 / 4) * swapDiffNorm Z0 Z1 := by
    exact mul_nonneg (add_nonneg logisticUnitSlopeBound_nonneg (by norm_num)) (norm_nonneg _)
  have hmul := mul_le_mul_of_nonneg_left (hclose u) hcoef
  simpa [numericalSwapRelease, swapRelease, swapLossDiff, bridgeRelease, numericalSwapError]
    using h.trans hmul

/-- The exact moment and variance budgets transported to a uniformly accurate numerical solver.
The signed moment is stated before truncation; the positive part is used by the information
endpoint below. -/
theorem numerical_swap_moment_variance
    {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} (hU : Measurable U)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    {Z0 Z1 : Fin n → Eucl} (hZ0 : ∀ i, ‖Z0 i‖ = 1) (hZ1 : ∀ i, ‖Z1 i‖ = 1)
    (hs : 0 < swapSMinus Z0 Z1) {eta : ℝ} (heta : 0 ≤ eta)
    (num : (Fin n → Bool) → Eucl) (hnum : ∀ u, ‖num u‖ ≤ 1)
    (hclose : ∀ u, ‖num u - swapMinimizer Z0 Z1 (maskWeights u)‖ ≤ eta) :
    swapMomentBudget Z0 Z1 - Real.sqrt n * numericalSwapError Z0 Z1 eta
        ≤ ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω
          * numericalSwapRelease Z0 Z1 num (U ω) i ∂P
      ∧ (∫ ω, ∑ i, (numericalSwapRelease Z0 Z1 num (U ω) i
          - swapReleaseMean P (numericalSwapRelease Z0 Z1 num) U i) ^ 2 ∂P)
        ≤ numericalSwapVarianceBudget Z0 Z1 eta := by
  have hexact := native_swap_moment_variance P hU hbits hfair hZ0 hZ1 hs
  set e := numericalSwapError Z0 Z1 eta with he
  have he0 : 0 ≤ e := by
    rw [he, numericalSwapError]
    exact mul_nonneg
      (mul_nonneg (add_nonneg logisticUnitSlopeBound_nonneg (by norm_num)) (norm_nonneg _)) heta
  have herrsqrt : ∀ u, Real.sqrt (∑ i,
      (numericalSwapRelease Z0 Z1 num u i - swapRelease Z0 Z1 u i) ^ 2) ≤ e := by
    intro u
    simpa [he] using numericalSwapRelease_error hZ0 hZ1 hs heta num hnum hclose u
  have herr : ∀ u, (∑ i,
      (numericalSwapRelease Z0 Z1 num u i - swapRelease Z0 Z1 u i) ^ 2) ≤ e ^ 2 := by
    intro u
    have hnon : 0 ≤ ∑ i,
        (numericalSwapRelease Z0 Z1 num u i - swapRelease Z0 Z1 u i) ^ 2 :=
      Finset.sum_nonneg fun i _ => sq_nonneg _
    nlinarith [Real.sq_sqrt hnon, Real.sqrt_nonneg
      (∑ i, (numericalSwapRelease Z0 Z1 num u i - swapRelease Z0 Z1 u i) ^ 2),
      herrsqrt u]
  have herrav : cubeAverage (fun u => ∑ i,
      (numericalSwapRelease Z0 Z1 num u i - swapRelease Z0 Z1 u i) ^ 2) ≤ e ^ 2 :=
    (cubeAverage_mono herr).trans_eq (cubeAverage_const (n := n) (e ^ 2))
  constructor
  · have hpt : ∀ u, -Real.sqrt n * e ≤ ∑ i,
        (if u i then (-1 : ℝ) else 1) *
          (numericalSwapRelease Z0 Z1 num u i - swapRelease Z0 Z1 u i) := by
      intro u
      have hcs := bridge_abs_sum_mul_le
        (fun i : Fin n => if u i then (-1 : ℝ) else 1)
        (fun i => numericalSwapRelease Z0 Z1 num u i - swapRelease Z0 Z1 u i)
      have hsquares : (∑ i : Fin n, (if u i then (-1 : ℝ) else 1) ^ 2) = (n : ℝ) := by
        simp
      rw [hsquares] at hcs
      have hsqrt := Real.sqrt_le_sqrt (herr u)
      rw [Real.sqrt_sq he0] at hsqrt
      have hsqn : 0 ≤ Real.sqrt (n : ℝ) := Real.sqrt_nonneg _
      have habs : |∑ i, (if u i then (-1 : ℝ) else 1) *
          (numericalSwapRelease Z0 Z1 num u i - swapRelease Z0 Z1 u i)|
          ≤ Real.sqrt n * e := hcs.trans (mul_le_mul_of_nonneg_left hsqrt hsqn)
      nlinarith [neg_le_of_abs_le habs]
    have hav := cubeAverage_mono hpt
    rw [cubeAverage_const] at hav
    have hnumcube :
        swapMomentBudget Z0 Z1 - Real.sqrt n * e
          ≤ cubeAverage (fun u => ∑ i, (if u i then (-1 : ℝ) else 1)
              * numericalSwapRelease Z0 Z1 num u i) := by
      have hexactcube := swap_moment_bound_cube (pos_of_swapSMinus_pos hs) hZ0 hZ1
        (swapCurvatureBound_pos_of_sMinus_pos hs).2
      have hexactcube' : swapMomentBudget Z0 Z1
          ≤ cubeAverage (fun u => ∑ i, (if u i then (-1 : ℝ) else 1)
            * swapRelease Z0 Z1 u i) := by
        rw [cubeAverage_finset_sum Finset.univ
          (fun i u => (if u i then (-1 : ℝ) else 1) * swapRelease Z0 Z1 u i)]
        simpa only [cubeAverage, one_div, div_eq_mul_inv, mul_comm, one_mul] using hexactcube
      have hsplit : ∀ u, (∑ i, (if u i then (-1 : ℝ) else 1)
              * numericalSwapRelease Z0 Z1 num u i)
          = (∑ i, (if u i then (-1 : ℝ) else 1) * swapRelease Z0 Z1 u i)
            + ∑ i, (if u i then (-1 : ℝ) else 1)
              * (numericalSwapRelease Z0 Z1 num u i - swapRelease Z0 Z1 u i) := by
        intro u
        rw [← Finset.sum_add_distrib]
        exact Finset.sum_congr rfl fun i _ => by ring
      rw [cubeAverage_congr hsplit, cubeAverage_add]
      linarith [hexactcube']
    calc
      swapMomentBudget Z0 Z1 - Real.sqrt n * e
          ≤ cubeAverage (fun u => ∑ i, (if u i then (-1 : ℝ) else 1)
              * numericalSwapRelease Z0 Z1 num u i) := hnumcube
      _ = ∑ i, cubeAverage (fun u => (if u i then (-1 : ℝ) else 1)
              * numericalSwapRelease Z0 Z1 num u i) := by
            exact cubeAverage_finset_sum Finset.univ _
      _ = ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω
              * numericalSwapRelease Z0 Z1 num (U ω) i ∂P := by
            refine Finset.sum_congr rfl fun i _ => ?_
            let g : (Fin n → Bool) → ℝ := fun u =>
              (if u i then (-1 : ℝ) else 1) * numericalSwapRelease Z0 Z1 num u i
            have hi := integral_comp_fair_bits P hU hbits hfair g
            have hsg : (fun ω => signOfBit (fun ω' => U ω' i) ω
                * numericalSwapRelease Z0 Z1 num (U ω) i) = fun ω => g (U ω) := by
              funext ω
              simp [g, signOfBit]
            rw [hsg, hi, cubeAverage]
            ring
  · let x : (Fin n → Bool) → Fin n → ℝ := swapRelease Z0 Z1
    let r : (Fin n → Bool) → Fin n → ℝ :=
      fun u i => swapRelease Z0 Z1 u i - numericalSwapRelease Z0 Z1 num u i
    have hrraw : cubeAverage (fun u => ∑ i, r u i ^ 2) ≤ e ^ 2 := by
      refine (le_of_eq ?_).trans herrav
      apply cubeAverage_congr
      intro u
      apply Finset.sum_congr rfl
      intro i _
      simp only [r]
      ring
    have hrcenter : cubeAverage (fun u => ∑ i,
        (r u i - cubeAverage (fun v => r v i)) ^ 2) ≤ e ^ 2 :=
      (cubeAverage_centered_sum_sq_le_raw r).trans hrraw
    have hxvar : cubeAverage (fun u => ∑ i,
        (x u i - cubeAverage (fun v => x v i)) ^ 2) ≤ swapVarianceBudget Z0 Z1 := by
      have hv := swap_variance_bound_cube (pos_of_swapSMinus_pos hs) (fun i => (hZ0 i).le)
        (fun i => (hZ1 i).le) (swapLowerRadius_pos_of_sMinus_pos hs)
      have hmeanCube : ∀ i, cubeAverage (fun v => swapRelease Z0 Z1 v i)
          = 1 / (2 : ℝ) ^ n * ∑ v, swapRelease Z0 Z1 v i := by
        intro i
        rw [cubeAverage]
        ring
      dsimp only [x]
      simp_rw [hmeanCube]
      rw [cubeAverage]
      have hout : (∑ u, ∑ i, (swapRelease Z0 Z1 u i
          - 1 / (2 : ℝ) ^ n * ∑ v, swapRelease Z0 Z1 v i) ^ 2) / 2 ^ n
          = 1 / (2 : ℝ) ^ n * ∑ u, ∑ i, (swapRelease Z0 Z1 u i
            - 1 / (2 : ℝ) ^ n * ∑ v, swapRelease Z0 Z1 v i) ^ 2 := by ring
      rw [hout]
      exact hv
    have hmink := bridge_sqrt_cubeAverage_add_le
      (fun u i => x u i - cubeAverage (fun v => x v i))
      (fun u i => -(r u i - cubeAverage (fun v => r v i)))
    have hxroot : Real.sqrt (cubeAverage (fun u => ∑ i,
        (x u i - cubeAverage (fun v => x v i)) ^ 2))
        ≤ Real.sqrt (swapVarianceBudget Z0 Z1) := Real.sqrt_le_sqrt hxvar
    have hrroot : Real.sqrt (cubeAverage (fun u => ∑ i,
        (-(r u i - cubeAverage (fun v => r v i))) ^ 2)) ≤ e := by
      have hneg : cubeAverage (fun u => ∑ i,
          (-(r u i - cubeAverage (fun v => r v i))) ^ 2)
          = cubeAverage (fun u => ∑ i, (r u i - cubeAverage (fun v => r v i)) ^ 2) := by
        apply cubeAverage_congr
        intro u
        apply Finset.sum_congr rfl
        intro i _
        ring
      rw [hneg]
      exact (Real.sqrt_le_sqrt hrcenter).trans_eq (Real.sqrt_sq he0)
    have hcongr : cubeAverage (fun u => ∑ i,
        (numericalSwapRelease Z0 Z1 num u i
          - cubeAverage (fun v => numericalSwapRelease Z0 Z1 num v i)) ^ 2)
        = cubeAverage (fun u => ∑ i,
          ((x u i - cubeAverage (fun v => x v i))
            + -(r u i - cubeAverage (fun v => r v i))) ^ 2) := by
      apply cubeAverage_congr
      intro u
      apply Finset.sum_congr rfl
      intro i _
      simp only [x, r]
      have havsub : cubeAverage (fun v =>
          swapRelease Z0 Z1 v i - numericalSwapRelease Z0 Z1 num v i)
          = cubeAverage (fun v => swapRelease Z0 Z1 v i)
            - cubeAverage (fun v => numericalSwapRelease Z0 Z1 num v i) := by
        rw [show (fun v => swapRelease Z0 Z1 v i - numericalSwapRelease Z0 Z1 num v i)
            = fun v => swapRelease Z0 Z1 v i
              + (-1) * numericalSwapRelease Z0 Z1 num v i by funext v; ring,
          cubeAverage_add, cubeAverage_const_mul]
        ring
      rw [havsub]
      ring
    have hroot : Real.sqrt (cubeAverage (fun u => ∑ i,
        (numericalSwapRelease Z0 Z1 num u i
          - cubeAverage (fun v => numericalSwapRelease Z0 Z1 num v i)) ^ 2))
        ≤ Real.sqrt (swapVarianceBudget Z0 Z1) + e := by
      rw [hcongr]
      exact hmink.trans (add_le_add hxroot hrroot)
    have hnon : 0 ≤ cubeAverage (fun u => ∑ i,
        (numericalSwapRelease Z0 Z1 num u i
          - cubeAverage (fun v => numericalSwapRelease Z0 Z1 num v i)) ^ 2) :=
      cubeAverage_nonneg fun u => Finset.sum_nonneg fun i _ => sq_nonneg _
    have hbudget0 : 0 ≤ Real.sqrt (swapVarianceBudget Z0 Z1) + e := by positivity
    have hcube : cubeAverage (fun u => ∑ i,
        (numericalSwapRelease Z0 Z1 num u i
          - cubeAverage (fun v => numericalSwapRelease Z0 Z1 num v i)) ^ 2)
        ≤ numericalSwapVarianceBudget Z0 Z1 eta := by
      rw [numericalSwapVarianceBudget, ← he]
      nlinarith [Real.sq_sqrt hnon, Real.sqrt_nonneg (cubeAverage (fun u => ∑ i,
        (numericalSwapRelease Z0 Z1 num u i
          - cubeAverage (fun v => numericalSwapRelease Z0 Z1 num v i)) ^ 2))]
    have hmean : swapReleaseMean P (numericalSwapRelease Z0 Z1 num) U
        = fun i => cubeAverage (fun v => numericalSwapRelease Z0 Z1 num v i) := by
      funext i
      simpa [swapReleaseMean, cubeAverage, one_div, div_eq_mul_inv, mul_comm] using
        integral_comp_fair_bits P hU hbits hfair
          (fun v => numericalSwapRelease Z0 Z1 num v i)
    rw [hmean, integral_comp_fair_bits P hU hbits hfair
      (fun u => ∑ i, (numericalSwapRelease Z0 Z1 num u i
        - cubeAverage (fun v => numericalSwapRelease Z0 Z1 num v i)) ^ 2)]
    have hrewrite :
        1 / (2 : ℝ) ^ n * ∑ u, ∑ i,
          (numericalSwapRelease Z0 Z1 num u i
            - cubeAverage (fun v => numericalSwapRelease Z0 Z1 num v i)) ^ 2
        = cubeAverage (fun u => ∑ i,
          (numericalSwapRelease Z0 Z1 num u i
            - cubeAverage (fun v => numericalSwapRelease Z0 Z1 num v i)) ^ 2) := by
      rw [cubeAverage]
      ring
    rw [hrewrite]
    exact hcube

/-- **Numerical extension of the fixed-supersample information bound.**  For every feasible
numerical parameter that is within `eta` of the exact ERM for every mask,
`M_eta = (M₀ - √n e)₊` and `V_eta = (√V₀ + e)²` give the full information bracket.  The
Gaussian upper endpoint is used for nonzero noise, while the `n`-bit cap is kept at zero
noise.  The lower quotient uses Lean's division-by-zero convention and is proved trivially when
`M_eta = 0`. -/
theorem native_swap_numerical_information
    {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {G : Ω → Fin n → ℝ} (hU : Measurable U)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hG : Measurable G)
    (hGlaw : P.map G = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hUG : IndepFun U G P)
    {Z0 Z1 : Fin n → Eucl} (hZ0 : ∀ i, ‖Z0 i‖ = 1) (hZ1 : ∀ i, ‖Z1 i‖ = 1)
    (hs : 0 < swapSMinus Z0 Z1) {eta : ℝ} (heta : 0 ≤ eta)
    (num : (Fin n → Bool) → Eucl) (hnum : ∀ u, ‖num u‖ ≤ 1)
    (hclose : ∀ u, ‖num u - swapMinimizer Z0 Z1 (maskWeights u)‖ ≤ eta)
    (tau : ℝ) :
    swapMomentBudget Z0 Z1 - Real.sqrt n * numericalSwapError Z0 Z1 eta
        ≤ ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω
          * numericalSwapRelease Z0 Z1 num (U ω) i ∂P
      ∧ (∫ ω, ∑ i, (numericalSwapRelease Z0 Z1 num (U ω) i
          - swapReleaseMean P (numericalSwapRelease Z0 Z1 num) U i) ^ 2 ∂P)
        ≤ numericalSwapVarianceBudget Z0 Z1 eta
      ∧ numericalSwapMomentBudget Z0 Z1 eta ^ 2
          / (2 * Real.log 2 * (numericalSwapVarianceBudget Z0 Z1 eta + n * tau ^ 2))
        ≤ mutualInfo P
          (fun ω => numericalSwapRelease Z0 Z1 num (U ω) + tau • G ω) U
      ∧ (tau ≠ 0 →
          mutualInfo P (fun ω => numericalSwapRelease Z0 Z1 num (U ω) + tau • G ω) U
            ≤ min (n : ℝ) (((n : ℝ) / (2 * Real.log 2))
              * Real.log (1 + numericalSwapVarianceBudget Z0 Z1 eta / (n * tau ^ 2))))
      ∧ mutualInfo P (fun ω => numericalSwapRelease Z0 Z1 num (U ω) + tau • G ω) U
          ≤ (n : ℝ) := by
  obtain ⟨hM, hV⟩ :=
    numerical_swap_moment_variance P hU hbits hfair hZ0 hZ1 hs heta num hnum hclose
  have hM0 : 0 ≤ numericalSwapMomentBudget Z0 Z1 eta := le_max_right _ _
  have hV0 : 0 ≤ numericalSwapVarianceBudget Z0 Z1 eta := by
    unfold numericalSwapVarianceBudget
    positivity
  refine ⟨hM, hV, ?_,
    fun ht => swap_information_upper_bound P _ ht hU hbits hfair hG hGlaw hUG hV,
    swap_information_le_card P _ tau hU hbits hfair hG⟩
  by_cases hposM : 0 < swapMomentBudget Z0 Z1
      - Real.sqrt n * numericalSwapError Z0 Z1 eta
  · have hM' : numericalSwapMomentBudget Z0 Z1 eta
        ≤ ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω
          * numericalSwapRelease Z0 Z1 num (U ω) i ∂P := by
      rw [numericalSwapMomentBudget, max_eq_left hposM.le]
      exact hM
    rcases (show 0 ≤ numericalSwapVarianceBudget Z0 Z1 eta + n * tau ^ 2 by positivity).eq_or_lt
      with hzero | hden
    · rw [← hzero, mul_zero, div_zero]
      exact mutualInfo_nonneg P _ _
    · exact swap_information_lower_bound_div P _ hU hbits hfair hG hGlaw hUG hM0 hM' hV hden
  · have hz : numericalSwapMomentBudget Z0 Z1 eta = 0 := by
      rw [numericalSwapMomentBudget, max_eq_right (le_of_not_gt hposM)]
    have hleft : numericalSwapMomentBudget Z0 Z1 eta ^ 2
          / (2 * Real.log 2 * (numericalSwapVarianceBudget Z0 Z1 eta + n * tau ^ 2)) = 0 := by
      rw [hz]
      norm_num
    rw [hleft]
    exact mutualInfo_nonneg P _ _

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/NearestMeshPrecision.lean <==
import LossOnlyTraceability.FinitePrecisionPrior
import Mathlib.Algebra.Order.Round
import Mathlib.MeasureTheory.Function.Floor

/-! Nearest-mesh rounding of two losses, its difference error, and the prior-averaged
mean-square error supplied to the perturbation bounds `dependent_perturbation_prior_information`
and `dependent_perturbation_prior_information_div`, for releases at finite precision. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped BigOperators ENNReal

/-- Round to the nearest mesh point, using the tie convention of Mathlib's `round`. -/
def nearestMeshRound (s x : ℝ) : ℝ := s * (round (x / s) : ℝ)

theorem measurable_nearestMeshRound (s : ℝ) : Measurable (nearestMeshRound s) := by
  unfold nearestMeshRound
  simp only [round_eq]
  fun_prop

theorem nearestMeshRound_error {s : ℝ} (hs : 0 < s) (x : ℝ) :
    |nearestMeshRound s x - x| ≤ s / 2 := by
  have he : nearestMeshRound s x - x = s * ((round (x / s) : ℝ) - x / s) := by
    unfold nearestMeshRound
    field_simp
  rw [he, abs_mul, abs_of_pos hs, abs_sub_comm]
  exact (mul_le_mul_of_nonneg_left (abs_sub_round (x / s)) hs.le).trans_eq (by ring)

/-- The error in a difference of two separately rounded losses. -/
def nearestMeshDifferenceError (s a b : ℝ) : ℝ :=
  (nearestMeshRound s a - nearestMeshRound s b) - (a - b)

theorem nearestMeshDifferenceError_bound {s : ℝ} (hs : 0 < s) (a b : ℝ) :
    |nearestMeshDifferenceError s a b| ≤ s := by
  have he : nearestMeshDifferenceError s a b =
      (nearestMeshRound s a - a) - (nearestMeshRound s b - b) := by
    unfold nearestMeshDifferenceError
    ring
  rw [he]
  exact (abs_sub _ _).trans (by linarith [nearestMeshRound_error hs a, nearestMeshRound_error hs b])

theorem measurable_nearestMeshDifferenceError {Ω : Type*} [MeasurableSpace Ω]
    (s : ℝ) {a b : Ω → ℝ} (ha : Measurable a) (hb : Measurable b) :
    Measurable (fun ω => nearestMeshDifferenceError s (a ω) (b ω)) :=
  (((measurable_nearestMeshRound s).comp ha).sub
    ((measurable_nearestMeshRound s).comp hb)).sub (ha.sub hb)

theorem nearestMeshDifferenceError_memLp {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] {s : ℝ} (hs : 0 < s)
    {a b : Ω → ℝ} (ha : Measurable a) (hb : Measurable b) :
    MemLp (fun ω => nearestMeshDifferenceError s (a ω) (b ω)) 2 P :=
  MemLp.of_bound (measurable_nearestMeshDifferenceError s ha hb).aestronglyMeasurable s
    (Filter.Eventually.of_forall fun ω => by
      rw [Real.norm_eq_abs]
      exact nearestMeshDifferenceError_bound hs _ _)

/-- Nearest-mesh rounding supplies the coordinate prior integrability required by
`dependent_perturbation_prior_information`. -/
theorem nearestMeshDifferenceError_prior_integrable {ι Ω : Type*}
    [MeasurableSpace ι] [MeasurableSpace Ω] (Pri : Measure ι) [IsProbabilityMeasure Pri]
    (P : Kernel ι Ω) [IsMarkovKernel P] {s : ℝ} (hs : 0 < s)
    {a b : Ω → ℝ} (ha : Measurable a) (hb : Measurable b) :
    Integrable (fun p => ∫ ω, nearestMeshDifferenceError s (a ω) (b ω) ^ 2 ∂P p) Pri :=
  integrable_prior_integral_of_mixed Pri P
    ((measurable_nearestMeshDifferenceError s ha hb).pow_const 2)
    (nearestMeshDifferenceError_memLp (Pri ⊗ₘ P) hs
      (ha.comp measurable_snd) (hb.comp measurable_snd)).integrable_sq

/-- Rounding both losses to their nearest mesh-s values gives the prior-averaged error cap
`E ≤ n*s²`. -/
theorem nearestMeshDifferenceError_prior_energy {ι Ω : Type*} {n : ℕ}
    [MeasurableSpace ι] [MeasurableSpace Ω] (Pri : Measure ι) [IsProbabilityMeasure Pri]
    (P : Kernel ι Ω) [IsMarkovKernel P] {s : ℝ} (hs : 0 < s)
    (a b : Ω → Fin n → ℝ) :
    (∫ p, ∑ i, ∫ ω, nearestMeshDifferenceError s (a ω i) (b ω i) ^ 2 ∂P p ∂Pri) ≤ n * s ^ 2 := by
  have h := integral_mono_of_nonneg (μ := Pri)
    (Filter.Eventually.of_forall fun p => Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _)
    (integrable_const ((n : ℝ) * s ^ 2)) (Filter.Eventually.of_forall fun p =>
      dependent_mesh_error_energy (P p) hs.le (Filter.Eventually.of_forall fun ω i =>
        nearestMeshDifferenceError_bound hs (a ω i) (b ω i)))
  simpa using h

/-- The prior information bound for the difference of two nearest-mesh rounded losses, with `E=n*s²` and no symmetry assumption on rounding. -/
theorem nearestMesh_rounding_prior_information {ι Ω : Type*} {n : ℕ}
    [MeasurableSpace ι] [MeasurableSpace Ω] [StandardBorelSpace ι] [Nonempty ι]
    (Pri : Measure ι) [IsProbabilityMeasure Pri] (P : Kernel ι Ω) [IsMarkovKernel P]
    {U : Ω → Fin n → Bool} {a b : Ω → Fin n → ℝ} {M V s : ℝ}
    (hs : 0 < s) (hU : Measurable U) (ha : Measurable a) (hb : Measurable b)
    (hfair : ∀ p i, (P p) ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hX2 : ∀ p i, MemLp (fun ω => a ω i - b ω i) 2 (P p))
    (hVi : ∀ i, Integrable (fun p => ∫ ω, (a ω i - b ω i) ^ 2 ∂P p) Pri)
    (hM : M ≤ ∫ p, ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * (a ω i - b ω i) ∂P p ∂Pri)
    (hV : (∫ p, ∑ i, ∫ ω, (a ω i - b ω i) ^ 2 ∂P p ∂Pri) ≤ V) :
    max (M - Real.sqrt ((n : ℝ) * (n * s ^ 2))) 0 ^ 2 /
      (2 * Real.log 2 * (Real.sqrt V + Real.sqrt (n * s ^ 2)) ^ 2) ≤
        ∫ p, releaseInfoI (P p)
          (fun ω i => nearestMeshRound s (a ω i) - nearestMeshRound s (b ω i)) U ∂Pri := by
  let e : Ω → Fin n → ℝ := fun ω i => nearestMeshDifferenceError s (a ω i) (b ω i)
  have he : Measurable e := measurable_pi_lambda _ fun i =>
    measurable_nearestMeshDifferenceError s ((measurable_pi_apply i).comp ha) ((measurable_pi_apply i).comp hb)
  have he2 p i : MemLp (fun ω => e ω i) 2 (P p) :=
    nearestMeshDifferenceError_memLp (P p) hs ((measurable_pi_apply i).comp ha) ((measurable_pi_apply i).comp hb)
  have hEi i : Integrable (fun p => ∫ ω, e ω i ^ 2 ∂P p) Pri :=
    nearestMeshDifferenceError_prior_integrable Pri P hs ((measurable_pi_apply i).comp ha)
      ((measurable_pi_apply i).comp hb)
  have h := dependent_perturbation_prior_information_div Pri P hU (ha.sub hb) he hfair
    hX2 he2 hVi hEi hM hV (nearestMeshDifferenceError_prior_energy Pri P hs a b)
  have heq : (fun ω => (a - b) ω + e ω) =
      (fun ω i => nearestMeshRound s (a ω i) - nearestMeshRound s (b ω i)) := by
    funext ω i
    simp only [Pi.add_apply, Pi.sub_apply, e, nearestMeshDifferenceError]
    ring
  simpa only [heq] using h

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/Observer/TwoLoss.lean <==
import LossOnlyTraceability.TiltFamily.MainTheorem
import LossOnlyTraceability.ConditionalInformation
import LossOnlyTraceability.InformationVariational

/-! The two-loss observer, lower half.

The observer sees each of the `2n` regularized losses `f(θ̂, Z_{j,i}) = g(θ̂) + φ(⟪θ̂, Z_{j,i}⟫)`
with its own noise: pair `i` releases
`Y_i = (f(θ̂, Z_{0,i}) + τ G_{0,i}, f(θ̂, Z_{1,i}) + τ G_{1,i})` (`twoLossRelease`), where
`(G_{0,i}, G_{1,i})_i = G₂(R_G)` has the law of `2n` independent standard Gaussians and is a
function of the noise randomness only.  Its information in the three directions is
`Ii = ∑_i I(Y_i; U_i)`, `Ij = I(Y; U)`, `Is = I(Y; U | Z̃)` (`twoLossInformation`).

The pair difference of the release is the loss-difference release with noise `√2 τ`:
`Y_{i,2} - Y_{i,1} = X_i + √2 τ G'_i` with `G'_i = (G_{1,i} - G_{0,i})/√2`
(`pairDiff_twoLossRelease`; the regularizer cancels), and `G' ∼ N(0, I_n)`
(`map_pairNoiseDiff`).  By data processing in every direction (`directionInfo_comp_le`), at every
data law `D` and for every measurable learner,
`Q_D(X + √2 τ G') ≤ Q_D^{two-loss}(τ)` (`designNoisyInformation_le_twoLossInformation`).
Hence every lower bound on `Q(X + τ G)` holds for the two-loss observer with `τ` replaced by
`√2 τ`; for the lower half of Theorem 3 (`native_two_loss_lower_law`) and of the tilt-family law
(`tilt_two_loss_lower_law`):
`c n/(1 + (√2 τ/ε)²) ≤ sup Q^{two-loss}`, and so `(c/2) n/(1 + (τ/ε)²) ≤ sup Q^{two-loss}`.
No upper bound is claimed for this observer: the pair sum carries the common component. -/

noncomputable section

namespace LossOnlyTraceability.Observer

open MeasureTheory ProbabilityTheory InformationTheory
open scoped BigOperators InnerProductSpace ENNReal NNReal
open LossOnlyTraceability.TiltFamily

/-! ### Directions for a release with coordinates in a general space -/

section Directions

variable {Ω γ β : Type*} [MeasurableSpace Ω] [MeasurableSpace γ] [MeasurableSpace β] {n : ℕ}

/-- The information `Q(Y)` in the direction `Q ∈ {Ii, Ij, Is}`, in bits, for a release whose
coordinates lie in an arbitrary measurable space `β` (for `β = ℝ` this is `directionInfo`). -/
def releaseDirectionInfo (Q : InfoDirection) (P : Measure Ω) (Y : Ω → Fin n → β)
    (U : Ω → Fin n → Bool) (Zt : Ω → γ) : ℝ :=
  match Q with
  | .individual => releaseInfoI P Y U
  | .joint => releaseInfoJ P Y U
  | .strong => releaseInfoS P Y U Zt

/-- **Coordinatewise data processing in every direction.**  For independent fair selection bits
and a measurable `δ : β → ℝ`, the release `(δ (Y_i))_i` carries at most the information of `Y`:
`Q((δ ∘ Y_i)_i) ≤ Q(Y)` for `Q ∈ {Ii, Ij, Is}`. -/
theorem directionInfo_comp_le [StandardBorelSpace β] [Nonempty β] [StandardBorelSpace γ]
    [Nonempty γ] (Q : InfoDirection) (P : Measure Ω) [IsProbabilityMeasure P]
    {Y : Ω → Fin n → β} {U : Ω → Fin n → Bool} {Zt : Ω → γ} (hY : Measurable Y)
    (hU : Measurable U) (hZt : Measurable Zt) (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) {δ : β → ℝ} (hδ : Measurable δ) :
    directionInfo Q P (fun ω i => δ (Y ω i)) U Zt ≤ releaseDirectionInfo Q P Y U Zt := by
  have hc0 : ((1 : ℝ≥0∞) / 2) ^ n ≠ 0 := pow_ne_zero _ (by norm_num)
  have hc1 : ((1 : ℝ≥0∞) / 2) ^ n ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
  have hctop : ((1 : ℝ≥0∞) / 2) ^ n ≠ ⊤ := ENNReal.pow_ne_top (by norm_num)
  have hunif := measure_preimage_bits P hU hbits hfair
  have hΔ : Measurable fun y : Fin n → β => fun i => δ (y i) :=
    measurable_pi_lambda _ fun i => hδ.comp (measurable_pi_apply i)
  cases Q with
  | individual =>
      simp only [directionInfo, releaseDirectionInfo, releaseInfoI]
      refine Finset.sum_le_sum fun i _ => ?_
      have hYi : Measurable fun ω => Y ω i := (measurable_pi_apply i).comp hY
      have hUi : Measurable fun ω => U ω i := (measurable_pi_apply i).comp hU
      have hfin : mutualInfoNats P (fun ω => Y ω i) (fun ω => U ω i) ≠ ⊤ := by
        rw [mutualInfoNats_symm P hUi hYi]
        exact mutualInfoNats_ne_top_of_fair_bit P hUi hYi (hfair i)
      exact mutualInfo_comp_left_le P hYi hUi hδ hfin
  | joint =>
      simp only [directionInfo, releaseDirectionInfo, releaseInfoJ]
      have hfin : mutualInfoNats P Y U ≠ ⊤ := by
        rw [mutualInfoNats_symm P hU hY]
        exact mutualInfoNats_ne_top_of_uniform P hU hY hc0 hc1 hctop hunif
      exact mutualInfo_comp_left_le P hY hU hΔ hfin
  | strong =>
      simp only [directionInfo, releaseDirectionInfo, releaseInfoS]
      exact condMutualInfo_comp_le_of_uniform P hU hY hZt
        (f := fun p : (Fin n → β) × γ => fun i => δ (p.1 i)) (hΔ.comp measurable_fst)
        hc0 hc1 hctop hunif

/-- **The `n`-bit cap in every direction** for a release with coordinates in a standard Borel
space, independent fair selection bits and side information independent of them. -/
theorem releaseDirectionInfo_le_card [StandardBorelSpace β] [Nonempty β] (Q : InfoDirection)
    (P : Measure Ω) [IsProbabilityMeasure P] {Y : Ω → Fin n → β} {U : Ω → Fin n → Bool}
    {Zt : Ω → γ} (hY : Measurable Y) (hU : Measurable U) (hZt : Measurable Zt)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (hUZ : IndepFun U Zt P) :
    releaseDirectionInfo Q P Y U Zt ≤ n := by
  cases Q with
  | individual =>
      simp only [releaseDirectionInfo]
      exact (releaseInfoI_le_releaseInfoJ P hY hU hbits hfair).trans
        (mutualInfo_le_selection_bits P hU hY hbits hfair)
  | joint =>
      simp only [releaseDirectionInfo, releaseInfoJ]
      exact mutualInfo_le_selection_bits P hU hY hbits hfair
  | strong =>
      simp only [releaseDirectionInfo, releaseInfoS]
      exact condMutualInfo_selection_bits_le P hU hY hZt hbits hfair hUZ

end Directions

/-! ### The Gaussian pair difference -/

section Gaussian

/-- `√2 τ (x/√2) = τ x`. -/
theorem sqrt_two_mul_mul_div (τ x : ℝ) : Real.sqrt 2 * τ * (x / Real.sqrt 2) = τ * x := by
  have hs : Real.sqrt 2 ≠ 0 := Real.sqrt_ne_zero'.2 (by norm_num)
  field_simp

/-- `(√2 τ/ε)² = 2 (τ/ε)²`. -/
theorem sqrt_two_mul_div_sq (τ ε : ℝ) : (Real.sqrt 2 * τ / ε) ^ 2 = 2 * (τ / ε) ^ 2 := by
  rw [mul_div_assoc, mul_pow, Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2)]

/-- **The normalized difference of two independent standard Gaussians is standard Gaussian.** -/
theorem map_sub_div_sqrt_two_gaussianReal :
    ((gaussianReal 0 1).prod (gaussianReal 0 1)).map
        (fun p : ℝ × ℝ => (p.2 - p.1) / Real.sqrt 2) = gaussianReal 0 1 := by
  set c : ℝ := (Real.sqrt 2)⁻¹ with hc_def
  have hc2 : c ^ 2 = 1 / 2 := by
    rw [hc_def, inv_pow, Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2), one_div]
  have hmX : Measurable fun a : ℝ => -c * a := measurable_const.mul measurable_id
  have hmY : Measurable fun b : ℝ => c * b := measurable_const.mul measurable_id
  have hind : IndepFun (fun p : ℝ × ℝ => -c * p.1) (fun p : ℝ × ℝ => c * p.2)
      ((gaussianReal 0 1).prod (gaussianReal 0 1)) :=
    indepFun_prod (μ := gaussianReal 0 1) (ν := gaussianReal 0 1) hmX hmY
  have hX : ((gaussianReal 0 1).prod (gaussianReal 0 1)).map (fun p : ℝ × ℝ => -c * p.1)
      = (gaussianReal 0 1).map (fun a : ℝ => -c * a) := by
    have e : (fun p : ℝ × ℝ => -c * p.1) = (fun a : ℝ => -c * a) ∘ Prod.fst := rfl
    rw [e, ← Measure.map_map hmX measurable_fst, Measure.map_fst_prod, measure_univ, one_smul]
  rw [gaussianReal_map_const_mul] at hX
  have hY : ((gaussianReal 0 1).prod (gaussianReal 0 1)).map (fun p : ℝ × ℝ => c * p.2)
      = (gaussianReal 0 1).map (fun b : ℝ => c * b) := by
    have e : (fun p : ℝ × ℝ => c * p.2) = (fun b : ℝ => c * b) ∘ Prod.snd := rfl
    rw [e, ← Measure.map_map hmY measurable_snd, Measure.map_snd_prod, measure_univ, one_smul]
  rw [gaussianReal_map_const_mul] at hY
  have hsum := gaussianReal_add_gaussianReal_of_indepFun hind hX hY
  have hfun : ((fun p : ℝ × ℝ => -c * p.1) + fun p : ℝ × ℝ => c * p.2)
      = fun p : ℝ × ℝ => (p.2 - p.1) / Real.sqrt 2 := by
    funext p
    simp only [Pi.add_apply, hc_def]
    ring
  rw [hfun] at hsum
  rw [hsum]
  congr 1
  · ring
  · apply NNReal.eq
    show (-c) ^ 2 * 1 + c ^ 2 * 1 = (1 : ℝ)
    rw [neg_sq, hc2]
    norm_num

variable {n : ℕ} {Ng : Type*} [MeasurableSpace Ng]

/-- The normalized pair difference of the noise, `G'_i = (G_{1,i} - G_{0,i})/√2`. -/
def pairNoiseDiff (G2 : Ng → Fin n → ℝ × ℝ) : Ng → Fin n → ℝ :=
  fun s i => ((G2 s i).2 - (G2 s i).1) / Real.sqrt 2

theorem measurable_pairNoiseDiff {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2) :
    Measurable (pairNoiseDiff G2) := by
  have hδ : Measurable fun p : ℝ × ℝ => (p.2 - p.1) / Real.sqrt 2 :=
    (measurable_snd.sub measurable_fst).div_const _
  exact measurable_pi_lambda _ fun i => hδ.comp ((measurable_pi_apply i).comp hG2)

/-- **The pair difference of `2n` independent standard Gaussians is `N(0, I_n)`.**  If the noise
`G₂ = (G_{0,i}, G_{1,i})_i` has the law of `2n` independent standard Gaussians, then
`G' = pairNoiseDiff G₂` has the law of `n` independent standard Gaussians. -/
theorem map_pairNoiseDiff (μG : Measure Ng) {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2)
    (hlaw : μG.map G2 = Measure.pi fun _ : Fin n => (gaussianReal 0 1).prod (gaussianReal 0 1)) :
    μG.map (pairNoiseDiff G2) = Measure.pi fun _ : Fin n => gaussianReal 0 1 := by
  have hδ : Measurable fun p : ℝ × ℝ => (p.2 - p.1) / Real.sqrt 2 :=
    (measurable_snd.sub measurable_fst).div_const _
  have hΔ : Measurable fun y : Fin n → ℝ × ℝ => fun i => ((y i).2 - (y i).1) / Real.sqrt 2 :=
    measurable_pi_lambda _ fun i => hδ.comp (measurable_pi_apply i)
  have hcomp : pairNoiseDiff G2
      = (fun y : Fin n → ℝ × ℝ => fun i => ((y i).2 - (y i).1) / Real.sqrt 2) ∘ G2 := rfl
  have hpi : (Measure.pi fun _ : Fin n => (gaussianReal 0 1).prod (gaussianReal 0 1)).map
        (fun y : Fin n → ℝ × ℝ => fun i => ((y i).2 - (y i).1) / Real.sqrt 2)
      = Measure.pi fun _ : Fin n => ((gaussianReal 0 1).prod (gaussianReal 0 1)).map
          (fun p : ℝ × ℝ => (p.2 - p.1) / Real.sqrt 2) :=
    Measure.pi_map_pi (f := fun _ : Fin n => fun p : ℝ × ℝ => (p.2 - p.1) / Real.sqrt 2)
      (fun _ => hδ.aemeasurable)
  rw [hcomp, ← Measure.map_map hΔ hG2, hlaw, hpi, map_sub_div_sqrt_two_gaussianReal]

end Gaussian

/-! ### The two-loss observer -/

section TwoLoss

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

/-- **The two-loss release.**  Pair `i` releases both regularized losses with their own noise:
`(g(θ̂) + φ(⟪θ̂, Z_{0,i}⟫) + τ G_{0,i}, g(θ̂) + φ(⟪θ̂, Z_{1,i}⟫) + τ G_{1,i})`, with
`(G_{0,i}, G_{1,i}) = G₂(R_G) i`. -/
def twoLossRelease (φ : ℝ → ℝ) (g : EuclideanSpace ℝ (Fin d) → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (G2 : Ng → Fin n → ℝ × ℝ) (τ : ℝ)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : Fin n → ℝ × ℝ :=
  fun i =>
    (g (superLearner A ω) + φ ⟪superLearner A ω, superPoint false i ω⟫_ℝ +
        τ * (G2 (superNoiseSeed ω) i).1,
      g (superLearner A ω) + φ ⟪superLearner A ω, superPoint true i ω⟫_ℝ +
        τ * (G2 (superNoiseSeed ω) i).2)

/-- The information of the two-loss observer at the data law `D`, in the direction `Q`. -/
def twoLossInformation (Q : InfoDirection) (μR : Measure Rr) (μG : Measure Ng) (φ : ℝ → ℝ)
    (g : EuclideanSpace ℝ (Fin d) → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (G2 : Ng → Fin n → ℝ × ℝ) (τ : ℝ) (D : Measure (EuclideanSpace ℝ (Fin d))) : ℝ :=
  releaseDirectionInfo Q (superMeasure n D μR μG) (twoLossRelease φ g A G2 τ) superBits
    superData

theorem measurable_twoLossRelease {φ : ℝ → ℝ} (hφm : Measurable φ)
    {g : EuclideanSpace ℝ (Fin d) → ℝ} (hgm : Measurable g)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2) (τ : ℝ) :
    Measurable (twoLossRelease φ g A G2 τ :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Fin n → ℝ × ℝ) := by
  have hθ : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      G2 (superNoiseSeed ω) := hG2.comp measurable_superNoiseSeed
  refine measurable_pi_lambda _ fun i => Measurable.prodMk ?_ ?_
  · exact ((hgm.comp hθ).add (hφm.comp (measurable_inner_native hθ
      (measurable_superPoint false i)))).add
      (measurable_const.mul (measurable_fst.comp ((measurable_pi_apply i).comp hG)))
  · exact ((hgm.comp hθ).add (hφm.comp (measurable_inner_native hθ
      (measurable_superPoint true i)))).add
      (measurable_const.mul (measurable_snd.comp ((measurable_pi_apply i).comp hG)))

omit [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- **The pair difference of the two-loss release is the loss-difference release with noise `√2 τ`:**
`Y_{i,2} - Y_{i,1} = X_i + √2 τ G'_i` (the regularizer cancels). -/
theorem pairDiff_twoLossRelease (φ : ℝ → ℝ) (g : EuclideanSpace ℝ (Fin d) → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (G2 : Ng → Fin n → ℝ × ℝ) (τ : ℝ) (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    (fun i => (twoLossRelease φ g A G2 τ ω i).2 - (twoLossRelease φ g A G2 τ ω i).1)
      = nativeReleaseVector φ A ω + (Real.sqrt 2 * τ) • pairNoiseDiff G2 (superNoiseSeed ω) := by
  funext i
  simp only [twoLossRelease, nativeReleaseVector, nativeLossRelease, pairNoiseDiff, Pi.add_apply,
    Pi.smul_apply, smul_eq_mul, sqrt_two_mul_mul_div]
  ring

variable (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Data processing for the two-loss observer, at every law.**  For every data law `D`, every
measurable learner, every direction and every real `τ`:
`Q_D(X + √2 τ G') ≤ Q_D^{two-loss}(τ)`, with `G' = pairNoiseDiff G₂`. -/
theorem designNoisyInformation_le_twoLossInformation {φ : ℝ → ℝ} (hφm : Measurable φ)
    {g : EuclideanSpace ℝ (Fin d) → ℝ} (hgm : Measurable g)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2) (Q : InfoDirection) (τ : ℝ)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] :
    designNoisyInformation Q μR μG φ A (pairNoiseDiff G2) (Real.sqrt 2 * τ) D
      ≤ twoLossInformation Q μR μG φ g A G2 τ D := by
  have hY := measurable_twoLossRelease (Rr := Rr) hφm hgm hA hG2 τ
  have h := directionInfo_comp_le Q (superMeasure n D μR μG) hY measurable_superBits
    measurable_superData (iIndepFun_superBits D μR μG) (superBits_fair D μR μG)
    (δ := fun p : ℝ × ℝ => p.2 - p.1) (measurable_snd.sub measurable_fst)
  have heq : (fun ω i => (fun p : ℝ × ℝ => p.2 - p.1) (twoLossRelease φ g A G2 τ ω i))
      = fun ω => nativeReleaseVector φ A ω +
          (Real.sqrt 2 * τ) • pairNoiseDiff G2 (superNoiseSeed ω) :=
    funext fun ω => pairDiff_twoLossRelease φ g A G2 τ ω
  rw [heq] at h
  exact h

/-- The two-loss information is at most `n` bits at every law. -/
theorem twoLossInformation_le_card {φ : ℝ → ℝ} (hφm : Measurable φ)
    {g : EuclideanSpace ℝ (Fin d) → ℝ} (hgm : Measurable g)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2) (Q : InfoDirection) (τ : ℝ)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] :
    twoLossInformation Q μR μG φ g A G2 τ D ≤ n :=
  releaseDirectionInfo_le_card Q (superMeasure n D μR μG)
    (measurable_twoLossRelease (Rr := Rr) hφm hgm hA hG2 τ) measurable_superBits
    measurable_superData (iIndepFun_superBits D μR μG) (superBits_fair D μR μG)
    (indepFun_superBits_superData D μR μG)

/-- `(c/2) n/(1 + (τ/ε)²) ≤ c n/(1 + (√2 τ/ε)²)` for `c, n ≥ 0`. -/
theorem half_le_sqrt_two_noise {c N τ ε : ℝ} (hc : 0 ≤ c) (hN : 0 ≤ N) :
    c / 2 * (N / (1 + (τ / ε) ^ 2)) ≤ c * (N / (1 + (Real.sqrt 2 * τ / ε) ^ 2)) := by
  rw [sqrt_two_mul_div_sq]
  have hx : 0 ≤ (τ / ε) ^ 2 := sq_nonneg _
  have hle : N / (2 * (1 + (τ / ε) ^ 2)) ≤ N / (1 + 2 * (τ / ε) ^ 2) :=
    div_le_div_of_nonneg_left hN (by positivity) (by linarith)
  calc c / 2 * (N / (1 + (τ / ε) ^ 2)) = c * (N / (2 * (1 + (τ / ε) ^ 2))) := by
        rw [← div_div]
        ring
    _ ≤ c * (N / (1 + 2 * (τ / ε) ^ 2)) := mul_le_mul_of_nonneg_left hle hc

/-- **Theorem 3 for the two-loss observer, lower half.**  Under the hypotheses of Theorem 3
(`native_loss_information_law`), with noise `G₂` of the law of `2n` independent standard
Gaussians on the `2n` losses: for every `Q ∈ {Ii, Ij, Is}` and every real `τ`,
`c₁ n/(1 + (√2 τ/ε)²) ≤ sup_{p ∈ [-1,1]^d} Q^{two-loss}_{D_p}(τ)`, hence
`(c₁/2) n/(1 + (τ/ε)²) ≤ sup_{p ∈ [-1,1]^d} Q^{two-loss}_{D_p}(τ)`. -/
theorem native_two_loss_lower_law
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2)
    (hG2law : μG.map G2 = Measure.pi fun _ : Fin n => (gaussianReal 0 1).prod (gaussianReal 0 1))
    (Q : InfoDirection) (τ : ℝ) :
    mainLowerConstant a b B r L cm cp * (n / (1 + (Real.sqrt 2 * τ / ε) ^ 2))
        ≤ ⨆ p : productCube d, twoLossInformation Q μR μG φ g A G2 τ (signProductLaw d p) ∧
      mainLowerConstant a b B r L cm cp / 2 * (n / (1 + (τ / ε) ^ 2))
        ≤ ⨆ p : productCube d, twoLossInformation Q μR μG φ g A G2 τ (signProductLaw d p) := by
  have hGf := measurable_pairNoiseDiff hG2
  have hGlaw := map_pairNoiseDiff μG hG2 hG2law
  have h3 := (native_loss_information_law μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl
    hGf hGlaw Q (Real.sqrt 2 * τ)).1
  have hbdd : BddAbove (Set.range fun p : productCube d =>
      twoLossInformation Q μR μG φ g A G2 τ (signProductLaw d p)) := by
    refine ⟨n, ?_⟩
    rintro _ ⟨p, rfl⟩
    haveI := isProbabilityMeasure_signProductLaw p.2
    exact twoLossInformation_le_card μR μG hφm hgm hAcl.1 hG2 Q τ _
  have hmono : nativeWorstInformation Q μR μG φ A (pairNoiseDiff G2) (Real.sqrt 2 * τ)
      ≤ ⨆ p : productCube d, twoLossInformation Q μR μG φ g A G2 τ (signProductLaw d p) :=
    ciSup_mono hbdd fun p => by
      haveI := isProbabilityMeasure_signProductLaw p.2
      exact designNoisyInformation_le_twoLossInformation μR μG hφm hgm hAcl.1 hG2 Q τ
        (signProductLaw d p)
  have hfirst := h3.trans hmono
  have hc1 : 0 ≤ mainLowerConstant a b B r L cm cp :=
    (mainLowerConstant_pos (a := a) (L := L) (cm := cm) hg.two_le hφ.slope_pos hg.B_pos
      hcp).le
  exact ⟨hfirst, (half_le_sqrt_two_noise hc1 (Nat.cast_nonneg n)).trans hfirst⟩

/-- **The tilt-family law for the two-loss observer, lower half.**  Under the hypotheses of the
tilt-family law (`tilt_loss_information_law`), with noise `G₂` of the law of `2n` independent
standard Gaussians on the `2n` losses: for every `Q ∈ {Ii, Ij, Is}` and every real `τ`,
`c_T n/(1 + (√2 τ/ε)²) ≤ sup_{h ∈ ℝ^d} Q^{two-loss}_{D_h}(τ)`, hence
`(c_T/2) n/(1 + (τ/ε)²) ≤ sup_{h ∈ ℝ^d} Q^{two-loss}_{D_h}(τ)`. -/
theorem tilt_two_loss_lower_law {m : ℕ} [NeZero m] (ν : TiltBase d m) {c : ℝ} (hc0 : 0 < c)
    (hc1 : c ≤ 1) (hc : ν.Spread c)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ tiltThreshold a b B r H cm cp c)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ tiltAccurateLearners ν n μR φ g ε)
    {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2)
    (hG2law : μG.map G2 = Measure.pi fun _ : Fin n => (gaussianReal 0 1).prod (gaussianReal 0 1))
    (Q : InfoDirection) (τ : ℝ) :
    tiltLowerConstant a b B r L cm cp c * (n / (1 + (Real.sqrt 2 * τ / ε) ^ 2))
        ≤ ⨆ h : Fin d → ℝ, twoLossInformation Q μR μG φ g A G2 τ (tiltProductLaw ν h) ∧
      tiltLowerConstant a b B r L cm cp c / 2 * (n / (1 + (τ / ε) ^ 2))
        ≤ ⨆ h : Fin d → ℝ, twoLossInformation Q μR μG φ g A G2 τ (tiltProductLaw ν h) := by
  have hGf := measurable_pairNoiseDiff hG2
  have hGlaw := map_pairNoiseDiff μG hG2 hG2law
  have hT := (tilt_loss_information_law μR μG ν hc0 hc1 hc hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2
    hdim hAcl hGf hGlaw Q (Real.sqrt 2 * τ)).1
  have hbdd : BddAbove (Set.range fun h : Fin d → ℝ =>
      twoLossInformation Q μR μG φ g A G2 τ (tiltProductLaw ν h)) := by
    refine ⟨n, ?_⟩
    rintro _ ⟨h, rfl⟩
    exact twoLossInformation_le_card μR μG hφm hgm hAcl.1 hG2 Q τ _
  have hmono : tiltWorstInformation ν Q μR μG φ A (pairNoiseDiff G2) (Real.sqrt 2 * τ)
      ≤ ⨆ h : Fin d → ℝ, twoLossInformation Q μR μG φ g A G2 τ (tiltProductLaw ν h) :=
    ciSup_mono hbdd fun h =>
      designNoisyInformation_le_twoLossInformation μR μG hφm hgm hAcl.1 hG2 Q τ
        (tiltProductLaw ν h)
  have hfirst := hT.trans hmono
  have hcT : 0 ≤ tiltLowerConstant a b B r L cm cp c :=
    (tiltLowerConstant_pos (a := a) (L := L) (cm := cm) hg.two_le hφ.slope_pos hg.B_pos hcp
      hc0).le
  exact ⟨hfirst, (half_le_sqrt_two_noise hcT (Nat.cast_nonneg n)).trans hfirst⟩

end TwoLoss

end LossOnlyTraceability.Observer


==> anc/lean/LossOnlyTraceability/Observer/TwoLossPriorAveraged.lean <==
import LossOnlyTraceability.Observer.TwoLoss
import LossOnlyTraceability.TiltFamily.MainLocality
import LossOnlyTraceability.MainPriorIntegrabilityEndpoints

/-! The two-loss observer, prior-averaged lower bounds.

The per-law data-processing inequality `Q_D(X + √2 τ G') ≤ Q_D^{two-loss}(τ)`
(`designNoisyInformation_le_twoLossInformation`) also transfers the prior-averaged lower bounds.
The two-loss information is measurable in the parameter (the supersample laws form a Markov
kernel, `measurable_releaseDirectionInfo_kernel`) and lies in `[0, n]`, so it is integrable under
the precommitted priors, and:

* the tilt-family law, prior-averaged (`tilt_two_loss_lower_law_prior_averaged`):
  `c_T n/(1 + (√2 τ/ε)²) ≤ E_{h∼Π_{κ_c}} Q^{two-loss}_{D_h}(τ)`, hence
  `(c_T/2) n/(1 + (τ/ε)²) ≤ E_{h∼Π_{κ_c}} Q^{two-loss}_{D_h}(τ)`;
* the lower half of Theorem 3, prior-averaged (`native_two_loss_lower_law_prior_averaged`):
  `c₁ n/(1 + (√2 τ/ε)²) ≤ E_{p∼Π_κ} Q^{two-loss}_{D_p}(τ)`, hence
  `(c₁/2) n/(1 + (τ/ε)²) ≤ E_{p∼Π_κ} Q^{two-loss}_{D_p}(τ)`. -/

noncomputable section

namespace LossOnlyTraceability.Observer

open MeasureTheory ProbabilityTheory InformationTheory
open scoped BigOperators InnerProductSpace ENNReal NNReal
open LossOnlyTraceability.TiltFamily

/-- The three directions of a pair-valued release are measurable in a finite kernel; the seed
spaces need not be standard Borel (the argument of `measurable_directionInfo_kernel`). -/
theorem measurable_releaseDirectionInfo_kernel {P Ω γ : Type*} [MeasurableSpace P]
    [MeasurableSpace Ω] [MeasurableSpace γ] [MeasurableSpace.CountablyGenerated γ] {n : ℕ}
    (K : Kernel P Ω) [IsFiniteKernel K] (Q : InfoDirection)
    {Y : Ω → Fin n → ℝ × ℝ} {U : Ω → Fin n → Bool} {Zt : Ω → γ}
    (hY : Measurable Y) (hU : Measurable U) (hZt : Measurable Zt) :
    Measurable (fun p => releaseDirectionInfo Q (K p) Y U Zt) := by
  cases Q with
  | individual =>
      simp only [releaseDirectionInfo, releaseInfoI]
      exact Finset.measurable_sum Finset.univ fun i _ => measurable_mutualInfo_kernel K
        ((measurable_pi_apply i).comp hY) ((measurable_pi_apply i).comp hU)
  | joint =>
      simp only [releaseDirectionInfo, releaseInfoJ]
      exact measurable_mutualInfo_kernel K hY hU
  | strong =>
      simp only [releaseDirectionInfo, releaseInfoS, condMutualInfo]
      exact (measurable_mutualInfo_kernel K hU (hY.prodMk hZt)).sub
        (measurable_mutualInfo_kernel K hU hZt)

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The two-loss information lies in `[0, n]` at every probability law. -/
theorem twoLossInformation_bounds {φ : ℝ → ℝ} (hφm : Measurable φ)
    {g : EuclideanSpace ℝ (Fin d) → ℝ} (hgm : Measurable g)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2) (Q : InfoDirection) (τ : ℝ)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] :
    0 ≤ twoLossInformation Q μR μG φ g A G2 τ D ∧ twoLossInformation Q μR μG φ g A G2 τ D ≤ n :=
  ⟨(InfoLayer.noisy_bounds μR μG hφm hA (measurable_pairNoiseDiff hG2) Q (Real.sqrt 2 * τ)
      D).2.1.trans
      (designNoisyInformation_le_twoLossInformation μR μG hφm hgm hA hG2 Q τ D),
    twoLossInformation_le_card μR μG hφm hgm hA hG2 Q τ D⟩

/-- **The tilt-family law for the two-loss observer, prior-averaged.**  Under the hypotheses of
the tilt-family law, with noise `G₂` of the law of `2n` independent standard Gaussians on the
`2n` losses, for every `Q ∈ {Ii, Ij, Is}` and every real `τ`:
`c_T n/(1 + (√2 τ/ε)²) ≤ E_{h∼Π_{κ_c}} Q^{two-loss}_{D_h}(τ)`, hence
`(c_T/2) n/(1 + (τ/ε)²) ≤ E_{h∼Π_{κ_c}} Q^{two-loss}_{D_h}(τ)`. -/
theorem tilt_two_loss_lower_law_prior_averaged {m : ℕ} [NeZero m] (ν : TiltBase d m) {c : ℝ}
    (hc0 : 0 < c) (hc1 : c ≤ 1) (hc : ν.Spread c)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ tiltThreshold a b B r H cm cp c)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ tiltAccurateLearners ν n μR φ g ε)
    {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2)
    (hG2law : μG.map G2 = Measure.pi fun _ : Fin n => (gaussianReal 0 1).prod (gaussianReal 0 1))
    (Q : InfoDirection) (τ : ℝ) :
    tiltLowerConstant a b B r L cm cp c * (n / (1 + (Real.sqrt 2 * τ / ε) ^ 2))
        ≤ ∫ h, twoLossInformation Q μR μG φ g A G2 τ (tiltProductLaw ν h)
          ∂(tiltPrior ν (nativeKappa b B r (tiltAccuracy r c ε))) ∧
      tiltLowerConstant a b B r L cm cp c / 2 * (n / (1 + (τ / ε) ^ 2))
        ≤ ∫ h, twoLossInformation Q μR μG φ g A G2 τ (tiltProductLaw ν h)
          ∂(tiltPrior ν (nativeKappa b B r (tiltAccuracy r c ε))) := by
  obtain ⟨hκ, -, -, -, -, -⟩ := tilt_prior_parameter_facts hg.two_le hg.a_pos hφ.slope_pos
    hg.B_pos hφ.curv_nonneg hcm hcp hε hc0 hc1 hε0 hn1 hn2 hdim
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  have hGf := measurable_pairNoiseDiff hG2
  have hGlaw := map_pairNoiseDiff μG hG2 hG2law
  have hT := (tilt_loss_information_law_prior_averaged_unconditional μR μG ν hc0 hc1 hc hφ hφm hg
    hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl hGf hGlaw Q (Real.sqrt 2 * τ)).1
  have hm2 : Measurable fun h => twoLossInformation Q μR μG φ g A G2 τ (tiltProductLaw ν h) := by
    have h := measurable_releaseDirectionInfo_kernel (tiltSuperKernel ν n μR μG) Q
      (measurable_twoLossRelease (Rr := Rr) hφm hgm hAcl.1 hG2 τ) measurable_superBits
      measurable_superData
    simpa only [tiltSuperKernel_apply, twoLossInformation] using h
  have hint2 : Integrable (fun h => twoLossInformation Q μR μG φ g A G2 τ (tiltProductLaw ν h))
      (tiltPrior ν (nativeKappa b B r (tiltAccuracy r c ε))) := by
    refine integrable_of_bounded_tiltPrior ν hκ hm2 (C := (n : ℝ)) fun h => ?_
    obtain ⟨h0, hn⟩ := twoLossInformation_bounds μR μG hφm hgm hAcl.1 hG2 Q τ (tiltProductLaw ν h)
    rw [abs_of_nonneg h0]
    exact hn
  have hmono := integral_mono (integrable_tiltNoisyInformation μR μG ν hκ hφm hAcl.1 hGf Q
      (Real.sqrt 2 * τ)) hint2 fun h =>
    designNoisyInformation_le_twoLossInformation μR μG hφm hgm hAcl.1 hG2 Q τ (tiltProductLaw ν h)
  have hfirst := hT.trans hmono
  have hcT : 0 ≤ tiltLowerConstant a b B r L cm cp c :=
    (tiltLowerConstant_pos (a := a) (L := L) (cm := cm) hg.two_le hφ.slope_pos hg.B_pos hcp
      hc0).le
  exact ⟨hfirst, (half_le_sqrt_two_noise hcT (Nat.cast_nonneg n)).trans hfirst⟩

/-- **Theorem 3 for the two-loss observer, prior-averaged.**  Under the hypotheses of Theorem 3
(measurable link and regularizer), with noise `G₂` of the law of `2n` independent standard
Gaussians on the `2n` losses, for every `Q ∈ {Ii, Ij, Is}` and every real `τ`:
`c₁ n/(1 + (√2 τ/ε)²) ≤ E_{p∼Π_κ} Q^{two-loss}_{D_p}(τ)`, hence
`(c₁/2) n/(1 + (τ/ε)²) ≤ E_{p∼Π_κ} Q^{two-loss}_{D_p}(τ)`, with Theorem 3's precommitted beta prior
`Π_κ`, `κ = nativeKappa b B r ε`. -/
theorem native_two_loss_lower_law_prior_averaged
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2)
    (hG2law : μG.map G2 = Measure.pi fun _ : Fin n => (gaussianReal 0 1).prod (gaussianReal 0 1))
    (Q : InfoDirection) (τ : ℝ) :
    mainLowerConstant a b B r L cm cp * (n / (1 + (Real.sqrt 2 * τ / ε) ^ 2))
        ≤ ∫ p, twoLossInformation Q μR μG φ g A G2 τ (signProductLaw d p)
          ∂(prior (nativeKappa b B r ε) d) ∧
      mainLowerConstant a b B r L cm cp / 2 * (n / (1 + (τ / ε) ^ 2))
        ≤ ∫ p, twoLossInformation Q μR μG φ g A G2 τ (signProductLaw d p)
          ∂(prior (nativeKappa b B r ε) d) := by
  obtain ⟨hκ, -, -, hn, hdn⟩ := main_prior_parameter_facts hg.two_le hg.a_pos hφ.slope_pos
    hg.B_pos hφ.curv_nonneg hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  haveI := isProbabilityMeasure_prior hκ d
  have hGf := measurable_pairNoiseDiff hG2
  have hGlaw := map_pairNoiseDiff μG hG2 hG2law
  have h3 := (native_loss_information_prior_averaged_local μR μG hφ hg hcm hcp hε hε0 hn1 hn2
    hdim hAcl hGf hGlaw Q (Real.sqrt 2 * τ)).1
  -- the clipped two-loss information is measurable and bounded, and equals it a.e.
  have hm2 : Measurable fun p =>
      twoLossInformation Q μR μG φ g A G2 τ (signProductLaw d (nativeClip p)) := by
    have h := measurable_releaseDirectionInfo_kernel (nativeSuperKernel n d μR μG) Q
      (measurable_twoLossRelease (Rr := Rr) hφm hgm hAcl.1 hG2 τ) measurable_superBits
      measurable_superData
    simpa only [nativeSuperKernel_apply, twoLossInformation] using h
  have hint2c : Integrable (fun p =>
      twoLossInformation Q μR μG φ g A G2 τ (signProductLaw d (nativeClip p)))
      (prior (nativeKappa b B r ε) d) := by
    refine Integrable.of_bound hm2.aestronglyMeasurable (n : ℝ)
      (Filter.Eventually.of_forall fun p => ?_)
    haveI := isProbabilityMeasure_signProductLaw (nativeClip_mem p)
    obtain ⟨h0, hQn⟩ := twoLossInformation_bounds μR μG hφm hgm hAcl.1 hG2 Q τ
      (signProductLaw d (nativeClip p))
    rw [Real.norm_eq_abs, abs_of_nonneg h0]
    exact hQn
  have hae : (fun p => twoLossInformation Q μR μG φ g A G2 τ (signProductLaw d (nativeClip p)))
      =ᵐ[prior (nativeKappa b B r ε) d]
        fun p => twoLossInformation Q μR μG φ g A G2 τ (signProductLaw d p) := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    rw [nativeClip_of_mem fun k => Set.Ioo_subset_Icc_self (hp k)]
  have hint2 := hint2c.congr hae
  have hint1 := integrable_nativeNoisyInformation_local μR μG hd hκ hφ hAcl.1 hAcl.2.1 hGf Q
    (Real.sqrt 2 * τ)
  have hmono : (∫ p, nativeNoisyInformation Q μR μG φ A (pairNoiseDiff G2) (Real.sqrt 2 * τ) p
        ∂(prior (nativeKappa b B r ε) d))
      ≤ ∫ p, twoLossInformation Q μR μG φ g A G2 τ (signProductLaw d p)
        ∂(prior (nativeKappa b B r ε) d) := by
    refine integral_mono_ae hint1 hint2 ?_
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    haveI := isProbabilityMeasure_signProductLaw fun k => Set.Ioo_subset_Icc_self (hp k)
    exact designNoisyInformation_le_twoLossInformation μR μG hφm hgm hAcl.1 hG2 Q τ
      (signProductLaw d p)
  have hfirst := h3.trans hmono
  have hc1 : 0 ≤ mainLowerConstant a b B r L cm cp :=
    (mainLowerConstant_pos (a := a) (L := L) (cm := cm) hg.two_le hφ.slope_pos hg.B_pos
      hcp).le
  exact ⟨hfirst, (half_le_sqrt_two_noise hc1 (Nat.cast_nonneg n)).trans hfirst⟩

end LossOnlyTraceability.Observer


==> anc/lean/LossOnlyTraceability/OptimizerMap.lean <==
import LossOnlyTraceability.NativeMinimizer
import LossOnlyTraceability.PopulationGradient

/-! The exact empirical optimizer is a continuous, hence measurable, function of the sample. -/

noncomputable section
namespace LossOnlyTraceability
open Filter
open scoped InnerProductSpace Topology

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [CompleteSpace E] [ProperSpace E]

def empiricalOptimizer {n : ℕ} (z : Fin n → E) : E :=
  Classical.choose (empiricalQuartic_exists_unique_minimizer z)

theorem empiricalOptimizer_minimizes {n : ℕ} (z : Fin n → E) :
    ∀ x : E, empiricalQuarticObjective z (empiricalOptimizer z) ≤ empiricalQuarticObjective z x :=
  (Classical.choose_spec (empiricalQuartic_exists_unique_minimizer z)).1

theorem empiricalOptimizer_localMin {n : ℕ} (z : Fin n → E) :
    IsLocalMin (empiricalQuarticObjective z) (empiricalOptimizer z) :=
  Filter.Eventually.of_forall (empiricalOptimizer_minimizes z)

omit [CompleteSpace E] [ProperSpace E] in
theorem continuous_empiricalGradient_sample {n : ℕ} (x : E) :
    Continuous (fun z : Fin n → E => empiricalQuarticGradient z x) := by
  unfold empiricalQuarticGradient quarticLogisticGradient logisticGradient
  apply continuous_const.add
  apply continuous_finsetSum
  intro i _
  exact (continuous_const.mul
    (continuous_logisticSlope.comp (continuous_const.inner (continuous_apply i)))).smul
      (continuous_apply i)

theorem empiricalOptimizer_residual_cubic {n : ℕ} (z : Fin n → E) (x : E) :
    ‖x - empiricalOptimizer z‖ ^ (3 : ℕ) ≤ 4 * ‖empiricalQuarticGradient z x‖ := by
  apply quartic_residual_cubic x (empiricalOptimizer z)
    (logisticGradient (fun _ => (n : ℝ)⁻¹) z x)
    (logisticGradient (fun _ => (n : ℝ)⁻¹) z (empiricalOptimizer z))
    ‖empiricalQuarticGradient z x‖
    (logisticGradient_monotonicity _ z (fun _ => by positivity) _ _) _ le_rfl
  change 0 ≤ ⟪quarticLogisticGradient _ z (empiricalOptimizer z), x - empiricalOptimizer z⟫_ℝ
  simp [quarticLogisticGradient_zero_at_localMin _ z _ (empiricalOptimizer_localMin z)]

theorem continuous_empiricalOptimizer {n : ℕ} :
    Continuous (empiricalOptimizer : (Fin n → E) → E) := by
  apply continuous_iff_continuousAt.mpr
  intro z₀
  rw [Metric.continuousAt_iff']
  intro ε hε
  have hg : ContinuousAt
      (fun z : Fin n → E => empiricalQuarticGradient z (empiricalOptimizer z₀)) z₀ :=
    (continuous_empiricalGradient_sample (n := n) (empiricalOptimizer z₀)).continuousAt
  have hz : empiricalQuarticGradient z₀ (empiricalOptimizer z₀) = 0 :=
    quarticLogisticGradient_zero_at_localMin _ z₀ _ (empiricalOptimizer_localMin z₀)
  have hevent : ∀ᶠ z in 𝓝 z₀, ‖empiricalQuarticGradient z (empiricalOptimizer z₀)‖ < ε ^ (3 : ℕ) / 4 := by
    have h := (Metric.continuousAt_iff'.mp hg) (ε ^ (3 : ℕ) / 4) (by positivity)
    simpa only [hz, dist_zero_right] using h
  filter_upwards [hevent] with z hz'
  have hc := empiricalOptimizer_residual_cubic z (empiricalOptimizer z₀)
  rw [norm_sub_rev] at hc
  rw [dist_eq_norm]
  by_contra hn
  have hn' : ε ≤ ‖empiricalOptimizer z - empiricalOptimizer z₀‖ := le_of_not_gt hn
  have hp := pow_le_pow_left₀ (le_of_lt hε) hn' 3
  linarith

theorem measurable_empiricalOptimizer [MeasurableSpace E] [BorelSpace E] {n : ℕ} :
    Measurable (empiricalOptimizer : (Fin n → E) → E) :=
  continuous_empiricalOptimizer.measurable

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/OversamplingCounter.lean <==
import LossOnlyTraceability.OversamplingCounterModel
import LossOnlyTraceability.OversamplingCounterInformation

/-! **Accurate deterministic ERM can retain every selection bit.** For every
`r ≥ 2`, the deterministic power-linear learner `θ̂ = T_r(Z̄)` is all-distributions accurate
whenever `c_q n^(−q/2) ≤ ε` (for pairwise independent draws of any law on the unit ball). At the
zero-mean sign product law and `d ≥ 32 n`, the pair matrix has `P(rank C < n) ≤ e^(−225 n/32)`,
and the noiseless release `X = −C T_r(Z̄)` satisfies `I(X; U | Z̃) ≥ n (1 − e^(−225 n/32))` in bits,
with `I(X; U | Z̃)` the chain-rule quantity `I(U; (X, Z̃)) − I(U; Z̃)` of `condMutualInfo`. The
consequence that a bound `O(m_ε)` cannot hold for every accurate learner when `n/m_ε → ∞` is
`oversampling_no_uniform_upper_bound`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

universe u

section Model

variable {d n : ℕ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]

/-- At the zero-mean sign law and `d ≥ 32 n`, the columns of the pair matrix fail to span `ℝ^n`
with probability at most `e^(−225 n/32)`. -/
theorem boundary_columns_span_ne_top_le (hD : IsSignProductLaw d 0 D) (hnd : 32 * n ≤ d) :
    boundaryMeasure n D {ω | Submodule.span ℝ (Set.range fun k => counterColumn k ω) ≠ ⊤}
      ≤ ENNReal.ofReal (Real.exp (-(225 * n / 32))) :=
  (measure_span_ne_top_le (boundaryMeasure n D) (fun k => counterColumn k) measurable_counterColumn
    (fun k => indepFun_counterColumn_prev hD k)
    (fun k W hW => measure_counterColumn_mem_le_half hD k W hW)).trans
    (three_pow_mul_two_thirds_pow_le_exp hnd)

/-- The columns of `boundaryPairMatrix` are the `counterColumn`s. -/
theorem boundaryPairMatrix_col (ω : BoundarySpace d n) :
    (boundaryPairMatrix ω).col = fun k => counterColumn k ω := by
  funext k i
  simp [Matrix.col, boundaryPairMatrix, entryMatrix, boundaryCoord, counterColumn]

/-- `rank C < n` iff the columns of `C` do not span `ℝ^n`. -/
theorem boundaryPairMatrix_rank_lt_iff (ω : BoundarySpace d n) :
    (boundaryPairMatrix ω).rank < n
      ↔ Submodule.span ℝ (Set.range fun k => counterColumn k ω) ≠ ⊤ := by
  rw [Matrix.rank_eq_finrank_span_cols, boundaryPairMatrix_col, Ne, submodule_eq_top_iff_finrank]
  have := Submodule.finrank_le (Submodule.span ℝ (Set.range fun k => counterColumn k ω))
  rw [Module.finrank_fin_fun] at this
  omega

/-- **Rank tail of the pair matrix.** At the zero-mean sign law and `d ≥ 32 n`,
`P(rank C < n) ≤ e^(−225 n/32)`. -/
theorem boundaryPairMatrix_rank_lt_le (hD : IsSignProductLaw d 0 D) (hnd : 32 * n ≤ d) :
    boundaryMeasure n D {ω | (boundaryPairMatrix ω).rank < n}
      ≤ ENNReal.ofReal (Real.exp (-(225 * n / 32))) := by
  simp_rw [boundaryPairMatrix_rank_lt_iff]
  exact boundary_columns_span_ne_top_le hD hnd

/-- The event on which the release identifies the mask: linearly independent pair differences and
all candidates in the closed unit ball. -/
def counterGoodSet (d n : ℕ) : Set ((Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d))) :=
  {y | LinearIndependent ℝ (fun i => y.2 (true, i) - y.2 (false, i)) ∧ ∀ q, ‖y.2 q‖ ≤ 1}

/-- The observations consistent with the mask `a`. -/
def counterMaskSet (r : ℝ) (a : Fin n → Bool) :
    Set ((Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d))) :=
  {y | y.1 = powerMaskRelease r y.2 a}

/-- The identifying event is measurable. -/
theorem measurableSet_counterGoodSet : MeasurableSet (counterGoodSet d n) := by
  have h1 : MeasurableSet {f : Fin n → EuclideanSpace ℝ (Fin d) | LinearIndependent ℝ f} :=
    isOpen_setOf_linearIndependent.measurableSet
  have hmap : Measurable fun y : (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      fun i => y.2 (true, i) - y.2 (false, i) :=
    measurable_pi_lambda _ fun i =>
      ((measurable_pi_apply _).comp measurable_snd).sub
        ((measurable_pi_apply _).comp measurable_snd)
  have h2 : MeasurableSet {y : (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) |
      ∀ q, ‖y.2 q‖ ≤ 1} := by
    simp_rw [Set.setOf_forall]
    exact MeasurableSet.iInter fun q =>
      measurableSet_le ((measurable_pi_apply q).comp measurable_snd).norm measurable_const
  exact (hmap h1).inter h2

/-- The mask release is measurable in the supersample. -/
theorem measurable_powerMaskRelease (r : ℝ) (a : Fin n → Bool) :
    Measurable fun z : Bool × Fin n → EuclideanSpace ℝ (Fin d) => powerMaskRelease r z a := by
  have h1 : Measurable fun z : Bool × Fin n → EuclideanSpace ℝ (Fin d) =>
      (fun i => z (a i, i) : Fin n → EuclideanSpace ℝ (Fin d)) :=
    measurable_pi_lambda _ fun i => measurable_pi_apply _
  have h2 : Measurable fun z : Bool × Fin n → EuclideanSpace ℝ (Fin d) =>
      clippedPowerMap r (trainingAverage fun i => z (a i, i)) :=
    (measurable_clippedPowerMap r).comp ((measurable_trainingAverage (d := d) (n := n)).comp h1)
  have h3 := (measurable_pairDifferenceRelease (d := d) (n := n)).comp (h2.prodMk measurable_id)
  exact h3

/-- The set of observations consistent with a mask is measurable. -/
theorem measurableSet_counterMaskSet (r : ℝ) (a : Fin n → Bool) :
    MeasurableSet (counterMaskSet (d := d) r a) :=
  measurableSet_eq_fun measurable_fst ((measurable_powerMaskRelease r a).comp measurable_snd)

/-- The noiseless release of the power-linear learner is measurable. -/
theorem measurable_powerPairRelease (r : ℝ) :
    Measurable (powerPairRelease (d := d) (n := n) r) := by
  have hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Unit =>
      powerLearnerMap r q.1 q.2 :=
    (measurable_clippedPowerMap r).comp
      ((measurable_trainingAverage (d := d) (n := n)).comp measurable_fst)
  have hL : Measurable (superLearner (powerLearnerMap r) :
      BoundarySpace d n → EuclideanSpace ℝ (Fin d)) := measurable_superLearner hA
  have hS : Measurable (superData : BoundarySpace d n → Bool × Fin n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superData
  have h3 := (measurable_pairDifferenceRelease (d := d) (n := n)).comp (hL.prodMk hS)
  exact h3

/-- At the zero-mean sign law and `d ≥ 32 n`, the observation `(X, Z̃)` lies in the identifying
event with probability at least `1 − e^(−225 n/32)`. -/
theorem measureReal_counterGoodSet_ge (hD : IsSignProductLaw d 0 D) (hnd : 32 * n ≤ d)
    (hn : 0 < n) (r : ℝ) :
    1 - Real.exp (-(225 * n / 32)) ≤ (boundaryMeasure n D).real
      ((fun ω => (powerPairRelease r ω, superData ω)) ⁻¹' counterGoodSet d n) := by
  have hd : 0 < d := by omega
  set P := boundaryMeasure n D
  have hY : Measurable fun ω : BoundarySpace d n => (powerPairRelease r ω, superData ω) :=
    (measurable_powerPairRelease r).prodMk measurable_superData
  set B := (fun ω : BoundarySpace d n => (powerPairRelease r ω, superData ω)) ⁻¹' counterGoodSet d n
  have hB : MeasurableSet B := hY measurableSet_counterGoodSet
  have hnorm : ∀ᵐ ω ∂P, ∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1 :=
    superPoint_norm_le_one D (Measure.dirac ()) (Measure.pi fun _ : Fin n => gaussianReal 0 1)
      (hD.norm_le_one hd)
  have hsub : Bᶜ ⊆ {ω | Submodule.span ℝ (Set.range fun k => counterColumn k ω) ≠ ⊤}
      ∪ {ω | ¬ ∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1} := by
    intro ω hω
    by_contra hcon
    simp only [Set.mem_union, Set.mem_setOf_eq, not_or, not_not] at hcon
    apply hω
    refine ⟨?_, fun q => hcon.2 q.1 q.2⟩
    refine linearIndependent_of_span_columns_eq_top _ ?_
    convert hcon.1 using 3
    funext k i
    simp [counterColumn, superData, superPoint]
  have hnull : P {ω | ¬ ∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1} = 0 := by
    rw [measure_eq_zero_iff_ae_notMem]
    filter_upwards [hnorm] with ω hω h
    exact h hω
  have hcompl : P Bᶜ ≤ ENNReal.ofReal (Real.exp (-(225 * n / 32))) :=
    calc P Bᶜ ≤ P {ω | Submodule.span ℝ (Set.range fun k => counterColumn k ω) ≠ ⊤}
          + P {ω | ¬ ∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1} :=
          (measure_mono hsub).trans (measure_union_le _ _)
      _ ≤ ENNReal.ofReal (Real.exp (-(225 * n / 32))) := by
          rw [hnull, add_zero]; exact boundary_columns_span_ne_top_le hD hnd
  have hreal : P.real Bᶜ ≤ Real.exp (-(225 * n / 32)) :=
    ENNReal.toReal_le_of_le_ofReal (Real.exp_pos _).le hcompl
  rw [probReal_compl_eq_one_sub hB] at hreal
  linarith

/-- **Information of the noiseless release of power-linear ERM.** At the zero-mean sign law,
`r ≥ 2` and `d ≥ 32 n`, `I(X; U | Z̃) ≥ n (1 − e^(−225 n/32))` in bits. -/
theorem powerPairRelease_condMutualInfo_ge (hD : IsSignProductLaw d 0 D) {r : ℝ} (hr : 2 ≤ r)
    (hnd : 32 * n ≤ d) :
    (n : ℝ) * (1 - Real.exp (-(225 * n / 32)))
      ≤ condMutualInfo (boundaryMeasure n D) superBits (powerPairRelease r) superData := by
  rcases Nat.eq_zero_or_pos n with rfl | hn
  · simp only [CharP.cast_eq_zero, zero_mul]
    exact condMutualInfo_nonneg_of_indepFun _ _ measurable_superBits measurable_superData
      boundary_bits_indep_data
  rw [condMutualInfo_eq_of_indepFun _ measurable_superBits measurable_superData
    boundary_bits_indep_data]
  have hY : Measurable fun ω : BoundarySpace d n => (powerPairRelease r ω, superData ω) :=
    (measurable_powerPairRelease r).prodMk measurable_superData
  have hinfo := mutualInfo_bits_ge_of_identify (boundaryMeasure n D) measurable_superBits hY
    boundary_bits_iIndep boundary_bits_fair measurableSet_counterGoodSet
    (E := counterMaskSet r) (measurableSet_counterMaskSet r)
    (Filter.Eventually.of_forall fun ω => powerPairRelease_eq r ω)
    (Filter.Eventually.of_forall fun ω hG a ha =>
      mask_eq_of_powerMaskRelease_eq hr (superData ω) hG.2 hG.1
        ((powerPairRelease_eq r ω).symm.trans ha))
  have hG := measureReal_counterGoodSet_ge hD hnd hn r
  have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  calc (n : ℝ) * (1 - Real.exp (-(225 * n / 32)))
      ≤ n * ((boundaryMeasure n D)
          ((fun ω => (powerPairRelease r ω, superData ω)) ⁻¹' counterGoodSet d n)).toReal :=
        mul_le_mul_of_nonneg_left hG hn0
    _ ≤ _ := hinfo

end Model

/-- **All-distributions accuracy of deterministic power-linear ERM.** For `r ≥ 2`, `n ≥ 1`
pairwise independent draws of a law on the closed unit ball and `c_q n^(−q/2) ≤ ε`,
`E[F_D(T_r(Z̄)) − min_W F_D] ≤ ε`. -/
theorem powerLinear_erm_accurate {d : ℕ} {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω)
    [IsProbabilityMeasure P] {n : ℕ} (hn : 0 < n) {r : ℝ} (hr : 2 ≤ r)
    {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]
    (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
    (hZm : ∀ i, Measurable (Z i)) (hlaw : ∀ i, P.map (Z i) = D)
    (hindep : Pairwise fun i j => IndepFun (Z i) (Z j) P) {ε : ℝ}
    (hε : powerBregmanConstant r * (n : ℝ) ^ (-(powerDualExponent r / 2)) ≤ ε) :
    ∫ ω, (powerLinearRisk r D (clippedPowerMap r ((n : ℝ)⁻¹ • ∑ i, Z i ω))
        - sInf (powerLinearRisk r D '' Metric.closedBall 0 1)) ∂P ≤ ε :=
  (integral_powerLinearRisk_clippedPowerMap_average_sub_le P hn hr hD Z hZm hlaw hindep).trans hε

/-- **Accurate deterministic ERM can retain every selection bit.** For `r ≥ 2`: (accuracy)
deterministic power-linear ERM `T_r(Z̄)` has
expected excess risk at most `ε` for every law on the closed unit ball and every pairwise
independent sample of size `n ≥ 1` with that law, whenever `c_q n^(−q/2) ≤ ε`; and at the zero-mean
sign product law with `d ≥ 32 n`, `P(rank C < n) ≤ e^(−225 n/32)` and
`I(X; U | Z̃) ≥ n (1 − e^(−225 n/32))` bits for the noiseless release `X = −C T_r(Z̄)`. -/
theorem oversampling_counter {r : ℝ} (hr : 2 ≤ r) {d n : ℕ} (hn : 0 < n) {ε : ℝ}
    (hε : powerBregmanConstant r * (n : ℝ) ^ (-(powerDualExponent r / 2)) ≤ ε)
    {D0 : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D0]
    (hD0 : IsSignProductLaw d 0 D0) (hnd : 32 * n ≤ d) :
    (∀ {Ω : Type u} [MeasurableSpace Ω] (P : Measure Ω) [IsProbabilityMeasure P]
        (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]
        (_ : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
        (_ : ∀ i, Measurable (Z i)) (_ : ∀ i, P.map (Z i) = D)
        (_ : Pairwise fun i j => IndepFun (Z i) (Z j) P),
        ∫ ω, (powerLinearRisk r D (clippedPowerMap r ((n : ℝ)⁻¹ • ∑ i, Z i ω))
          - sInf (powerLinearRisk r D '' Metric.closedBall 0 1)) ∂P ≤ ε) ∧
      boundaryMeasure n D0 {ω | (boundaryPairMatrix ω).rank < n}
        ≤ ENNReal.ofReal (Real.exp (-(225 * n / 32))) ∧
      (n : ℝ) * (1 - Real.exp (-(225 * n / 32)))
        ≤ condMutualInfo (boundaryMeasure n D0) superBits (powerPairRelease r) superData :=
  ⟨fun P _ _ _ hD Z hZm hlaw hindep =>
      powerLinear_erm_accurate P hn hr hD Z hZm hlaw hindep hε,
    boundaryPairMatrix_rank_lt_le hD0 hnd, powerPairRelease_condMutualInfo_ge hD0 hr hnd⟩

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/OversamplingCounterConsequence.lean <==
import LossOnlyTraceability.OversamplingCounter
import LossOnlyTraceability.OversamplingLawLearner
import LossOnlyTraceability.BoundaryComplete

/-! # No uniform `O(m_ε)` bound over accurate learners beyond the optimal sample size

Because accurate deterministic ERM can retain every selection bit, an upper bound `O(m_ε)`,
`m_ε = ε^{-2/q}`, cannot hold for every `ε`-accurate learner when `n/m_ε → ∞`.
The two ingredients (`oversampling_counter`) are the all-distributions accuracy of
deterministic power-linear ERM `θ̂ = T_r(Z̄)` when `c_q n^{-q/2} ≤ ε`, and
`I(X; U | Z̃) ≥ n(1 − e^{-225n/32})` at the zero-mean product law for `d ≥ 32 n`.

This file proves the consequence in the vocabulary of the oversampling law for power-linear
losses (`oversampling_minimax_law`), whose
lower half is stated for the class `nativeAccurateLearners n d μR (−t) (‖θ‖^r/r) ε` and the
worst-case information `nativeWorstInformation`:

* `powerLearnerMap_mem_accurate`: the ERM (a learner with trivial randomness `Unit`) belongs to
  that class, and `powerLearnerMap_all_distributions` gives its accuracy on every law on the
  unit ball against every competitor in the ball;
* `powerLearner_strong_information_zero`: its noiseless strong information at a law of the cube
  is the conditional information `I(X; U | Z̃)` bounded in `oversampling_counter`;
* `oversampling_counter_no_uniform_upper`: for every `C`, once `n ≥ max{c_q^{2/q}, 2C + 1} m_ε`
  and `d ≥ 32 n`, the ERM is `ε`-accurate and `sup_p Is_{D_p}(X + 0·G) > C m_ε`;
* `oversampling_no_uniform_upper_bound`: for every `C` and `ε > 0` there is `N` such that for all
  `n ≥ N` and `d ≥ 32 n` some learner of the class has `sup_p Is_{D_p}(X) > C m_ε`.

So no bound `C m_ε` holds for every accurate learner in the strong direction `Is` once `n/m_ε` is
large, although the oversampling law for power-linear losses bounds the infimum over accurate
learners by `C_{r,D₊} m_ε`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section OversamplingCounterConsequence

variable {d n : ℕ}

/-- The sample condition `n ≥ c_q^{2/q} m_ε` gives the accuracy condition `c_q n^{-q/2} ≤ ε` of
`oversampling_counter`. -/
theorem powerBregman_accuracy_of_sample {r ε : ℝ} (hr : 2 ≤ r) (hε : 0 < ε) {n : ℕ}
    (hn : powerBregmanConstant r ^ (2 / powerDualExponent r) * ε ^ (-(2 / powerDualExponent r))
      ≤ n) :
    powerBregmanConstant r * (n : ℝ) ^ (-(powerDualExponent r / 2)) ≤ ε := by
  have hr1 : (1 : ℝ) < r := by linarith
  have hc := powerBregmanConstant_pos hr1
  have hq : 1 < powerDualExponent r := one_lt_powerDualExponent hr1
  set q := powerDualExponent r with hqdef
  set c := powerBregmanConstant r with hcdef
  have hq0 : 0 < q := by linarith
  have hnpos : (0 : ℝ) < n :=
    lt_of_lt_of_le (mul_pos (Real.rpow_pos_of_pos hc _) (Real.rpow_pos_of_pos hε _)) hn
  have hX : (c / ε) ^ (2 / q) ≤ n := by
    rw [Real.div_rpow hc.le hε.le, div_eq_mul_inv, ← Real.rpow_neg hε.le]
    exact hn
  have hY : c / ε ≤ (n : ℝ) ^ (q / 2) := by
    have h := Real.rpow_le_rpow (Real.rpow_nonneg (div_pos hc hε).le _) hX
      (by positivity : (0 : ℝ) ≤ q / 2)
    have e : 2 / q * (q / 2) = (1 : ℝ) := by
      rw [div_mul_div_comm, mul_comm 2 q, div_self (mul_pos hq0 two_pos).ne']
    rwa [← Real.rpow_mul (div_pos hc hε).le, e, Real.rpow_one] at h
  have hpos : 0 < (n : ℝ) ^ (q / 2) := Real.rpow_pos_of_pos hnpos _
  rw [div_le_iff₀ hε] at hY
  rw [Real.rpow_neg hnpos.le, ← div_eq_mul_inv, div_le_iff₀ hpos]
  linarith

/-- The deterministic power-linear ERM `θ̂ = T_r(Z̄)` is jointly measurable. -/
theorem measurable_powerLearnerMap (r : ℝ) :
    Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Unit => powerLearnerMap r q.1 q.2 :=
  (measurable_clippedPowerMap r).comp (measurable_trainingAverage.comp measurable_fst)

/-- **All-distributions accuracy of deterministic ERM, in the form of the accuracy promise.** For
`r ≥ 2`, `n ≥ 1` and `c_q n^{-q/2} ≤ ε`: for every law `D` on the closed unit ball and every `θ`
in the unit ball, `E F_D(T_r(Z̄)) ≤ F_D(θ) + ε` for `n` independent draws from `D`. -/
theorem powerLearnerMap_all_distributions {r ε : ℝ} (hr : 2 ≤ r) (hn : 0 < n)
    (hε : powerBregmanConstant r * (n : ℝ) ^ (-(powerDualExponent r / 2)) ≤ ε)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1)
    (θ : EuclideanSpace ℝ (Fin d)) (hθ : ‖θ‖ ≤ 1) :
    (∫ q, powerLinearRisk r D (powerLearnerMap r q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod (Measure.dirac ())))
      ≤ powerLinearRisk r D θ + ε := by
  have hr1 : (1 : ℝ) < r := by linarith
  have hint : Integrable (fun z => z) D := by
    refine (integrable_const (1 : ℝ)).mono' aestronglyMeasurable_id ?_
    filter_upwards [hD] with z hz using hz
  set P := (Measure.pi fun _ : Fin n => D).prod (Measure.dirac ()) with hPdef
  have hfst : MeasurePreserving (Prod.fst : (Fin n → EuclideanSpace ℝ (Fin d)) × Unit → _) P
      (Measure.pi fun _ : Fin n => D) := measurePreserving_fst
  have hZm : ∀ i : Fin n,
      Measurable (fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Unit => q.1 i) :=
    fun i => (measurable_pi_apply i).comp measurable_fst
  have hlaw : ∀ i : Fin n,
      P.map (fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Unit => q.1 i) = D :=
    fun i => ((measurePreserving_eval (fun _ : Fin n => D) i).comp hfst).map_eq
  have hiid : iIndepFun
      (fun (i : Fin n) (q : (Fin n → EuclideanSpace ℝ (Fin d)) × Unit) => q.1 i) P := by
    have hbase : iIndepFun (fun (i : Fin n) (x : Fin n → EuclideanSpace ℝ (Fin d)) => x i)
        (Measure.pi fun _ : Fin n => D) :=
      iIndepFun_pi (X := fun _ => id) fun _ => aemeasurable_id
    exact iIndepFun_comp_measurePreserving (π := Prod.fst)
      (f := fun (i : Fin n) (x : Fin n → EuclideanSpace ℝ (Fin d)) => x i) hfst
      (fun i => measurable_pi_apply i) hbase
  have hindep : Pairwise fun i j => IndepFun
      (fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Unit => q.1 i) (fun q => q.1 j) P :=
    fun i j hij => hiid.indepFun hij
  have hacc : ∫ q, (powerLinearRisk r D (powerLearnerMap r q.1 q.2)
      - sInf (powerLinearRisk r D '' Metric.closedBall 0 1)) ∂P ≤ ε :=
    powerLinear_erm_accurate P hn hr hD (fun i q => q.1 i) hZm hlaw hindep hε
  have hRm : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Unit =>
      powerLinearRisk r D (powerLearnerMap r q.1 q.2) :=
    (measurable_powerLinearRisk hint).comp (measurable_powerLearnerMap r)
  have hμ1 : ‖∫ z, z ∂D‖ ≤ 1 := by simpa using norm_integral_le_of_norm_le_const (μ := D) hD
  have hRb : ∀ q : (Fin n → EuclideanSpace ℝ (Fin d)) × Unit,
      ‖powerLinearRisk r D (powerLearnerMap r q.1 q.2)‖ ≤ 1 / r + 1 := by
    intro q
    set θ' := powerLearnerMap r q.1 q.2 with hθ'
    have h1 : ‖θ'‖ ≤ 1 := norm_clippedPowerMap_le_one hr1 _
    rw [powerLinearRisk_eq hint, Real.norm_eq_abs]
    have h2 : ‖θ'‖ ^ r ≤ 1 := Real.rpow_le_one (norm_nonneg _) h1 (by linarith)
    have h3 : 0 ≤ ‖θ'‖ ^ r := Real.rpow_nonneg (norm_nonneg _) _
    have h4 : |⟪θ', ∫ z, z ∂D⟫_ℝ| ≤ 1 := by
      calc |⟪θ', ∫ z, z ∂D⟫_ℝ| ≤ ‖θ'‖ * ‖∫ z, z ∂D‖ := abs_real_inner_le_norm _ _
        _ ≤ 1 * 1 := mul_le_mul h1 hμ1 (norm_nonneg _) zero_le_one
        _ = 1 := one_mul 1
    have hr0 : 0 < r := by linarith
    have h5 : ‖θ'‖ ^ r / r ≤ 1 / r := div_le_div_of_nonneg_right h2 hr0.le
    have h6 : 0 ≤ ‖θ'‖ ^ r / r := div_nonneg h3 hr0.le
    rw [abs_le] at h4 ⊢
    constructor <;> linarith [h4.1, h4.2]
  have hRint : Integrable (fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Unit =>
      powerLinearRisk r D (powerLearnerMap r q.1 q.2)) P :=
    Integrable.of_bound hRm.aestronglyMeasurable _ (Filter.Eventually.of_forall hRb)
  have hsplit : ∫ q, (powerLinearRisk r D (powerLearnerMap r q.1 q.2)
      - sInf (powerLinearRisk r D '' Metric.closedBall 0 1)) ∂P
      = (∫ q, powerLinearRisk r D (powerLearnerMap r q.1 q.2) ∂P)
        - sInf (powerLinearRisk r D '' Metric.closedBall 0 1) := by
    rw [integral_sub hRint (integrable_const _), integral_const]
    simp
  have hmin : sInf (powerLinearRisk r D '' Metric.closedBall 0 1) ≤ powerLinearRisk r D θ :=
    (isLeast_powerLinearRisk hr1 hint).csInf_eq ▸
      ((isLeast_powerLinearRisk hr1 hint).2 ⟨θ, by simpa using hθ, rfl⟩)
  rw [hsplit] at hacc
  linarith

/-- **Deterministic ERM belongs to the accurate class `nativeAccurateLearners`.**  For `r ≥ 2`,
`n, d ≥ 1` and `c_q n^{-q/2} ≤ ε`, `θ̂ = T_r(Z̄)` (trivial randomness) is measurable, proper and
`ε`-accurate on the product family for `(φ, g) = (−t, ‖θ‖^r/r)`. -/
theorem powerLearnerMap_mem_accurate {r ε : ℝ} (hr : 2 ≤ r) (hn : 0 < n) (hd : 0 < d)
    (hε : powerBregmanConstant r * (n : ℝ) ^ (-(powerDualExponent r / 2)) ≤ ε) :
    (powerLearnerMap r : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d))
      ∈ nativeAccurateLearners n d (Measure.dirac ()) (fun t : ℝ => -t)
        (boundaryRegularizer r) ε := by
  have hr1 : (1 : ℝ) < r := by linarith
  refine ⟨measurable_powerLearnerMap r, fun x u => norm_clippedPowerMap_le_one hr1 _,
    fun p hp θ hθ => ?_⟩
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := (isSignProductLaw_signProductLaw hp).norm_le_one hd
  simp only [nativePopulationObjective_boundary]
  exact powerLearnerMap_all_distributions hr hn hε (signProductLaw d p) hD θ hθ

/-- The loss-difference release of the linear link `φ(t) = −t` for the ERM is the release
`X = −C T_r(Z̄)` of `oversampling_counter`. -/
theorem nativeReleaseVector_linear_eq_powerPairRelease (r : ℝ) (ω : BoundarySpace d n) :
    nativeReleaseVector (fun t : ℝ => -t) (powerLearnerMap r) ω = powerPairRelease r ω := by
  funext i
  show -⟪superLearner (powerLearnerMap r) ω, superPoint true i ω⟫_ℝ
      - -⟪superLearner (powerLearnerMap r) ω, superPoint false i ω⟫_ℝ
    = -⟪superPoint true i ω - superPoint false i ω, superLearner (powerLearnerMap r) ω⟫_ℝ
  rw [inner_sub_left,
    real_inner_comm (superLearner (powerLearnerMap r) ω) (superPoint true i ω),
    real_inner_comm (superLearner (powerLearnerMap r) ω) (superPoint false i ω)]
  ring

/-- At zero noise, the strong information of the ERM's loss-difference release at a law `D_p` of the
cube (trivial learner randomness, noise seed `G ∼ N(0, I_n)`) is the conditional information
`I(X; U | Z̃)` bounded in `oversampling_counter`. -/
theorem powerLearner_strong_information_zero (r : ℝ) (p : Fin d → ℝ) :
    nativeNoisyInformation InfoDirection.strong (Measure.dirac ())
        (Measure.pi fun _ : Fin n => gaussianReal 0 1) (fun t : ℝ => -t) (powerLearnerMap r)
        id 0 p
      = condMutualInfo (boundaryMeasure n (signProductLaw d p)) superBits (powerPairRelease r)
          superData := by
  have e : nativeReleaseVector (fun t : ℝ => -t) (powerLearnerMap r)
      = (powerPairRelease r : BoundarySpace d n → Fin n → ℝ) :=
    funext (nativeReleaseVector_linear_eq_powerPairRelease r)
  simp only [nativeNoisyInformation, directionInfo, releaseInfoS, zero_smul, add_zero]
  rw [e]
  rfl

/-- **No uniform `O(m_ε)` bound for deterministic power-linear ERM.**  For `r ≥ 2`, `ε > 0`, every
real `C`, `n ≥ max{c_q^{2/q}, 2C + 1} m_ε` with `m_ε = ε^{-2/q}`, and `d ≥ 32 n`, deterministic
power-linear ERM `θ̂ = T_r(Z̄)`

1. satisfies the all-distributions accuracy promise with `n` samples;
2. belongs to the accurate class `nativeAccurateLearners` for `(−t, ‖θ‖^r/r)`;
3. has `sup_{p ∈ [-1,1]^d} Is_{D_p}(X + 0·G) ≥ n(1 − e^{-225n/32})`;
4. hence `sup_{p ∈ [-1,1]^d} Is_{D_p}(X + 0·G) > C m_ε`.

The ratio `n/m_ε ≥ max{c_q^{2/q}, 2C + 1}` is the only requirement, so a bound `C m_ε` valid for
every accurate learner fails once `n/m_ε` is large, for every `C`. -/
theorem oversampling_counter_no_uniform_upper {r ε C : ℝ} (hr : 2 ≤ r) (hε : 0 < ε) {n d : ℕ}
    (hn : max (powerBregmanConstant r ^ (2 / powerDualExponent r)) (2 * C + 1)
      * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hnd : 32 * n ≤ d) :
    (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D], (∀ᵐ z ∂D, ‖z‖ ≤ 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, powerLinearRisk r D (powerLearnerMap r q.1 q.2)
            ∂((Measure.pi fun _ : Fin n => D).prod (Measure.dirac ())))
          ≤ powerLinearRisk r D θ + ε) ∧
    (powerLearnerMap r : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d))
      ∈ nativeAccurateLearners n d (Measure.dirac ()) (fun t : ℝ => -t)
        (boundaryRegularizer r) ε ∧
    (n : ℝ) * (1 - Real.exp (-(225 * n / 32)))
      ≤ nativeWorstInformation InfoDirection.strong (Measure.dirac ())
          (Measure.pi fun _ : Fin n => gaussianReal 0 1) (fun t : ℝ => -t)
          (powerLearnerMap r : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d))
          id 0 ∧
    C * ε ^ (-(2 / powerDualExponent r))
      < nativeWorstInformation InfoDirection.strong (Measure.dirac ())
          (Measure.pi fun _ : Fin n => gaussianReal 0 1) (fun t : ℝ => -t)
          (powerLearnerMap r : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d))
          id 0 := by
  have hr1 : (1 : ℝ) < r := by linarith
  have hc := powerBregmanConstant_pos hr1
  have hm0 : 0 < ε ^ (-(2 / powerDualExponent r)) := Real.rpow_pos_of_pos hε _
  have hmax1 := le_max_left (powerBregmanConstant r ^ (2 / powerDualExponent r)) (2 * C + 1)
  have hmax2 := le_max_right (powerBregmanConstant r ^ (2 / powerDualExponent r)) (2 * C + 1)
  have hn1 : powerBregmanConstant r ^ (2 / powerDualExponent r)
      * ε ^ (-(2 / powerDualExponent r)) ≤ n :=
    le_trans (mul_le_mul_of_nonneg_right hmax1 hm0.le) hn
  have hn2 : (2 * C + 1) * ε ^ (-(2 / powerDualExponent r)) ≤ n :=
    le_trans (mul_le_mul_of_nonneg_right hmax2 hm0.le) hn
  have hacc := powerBregman_accuracy_of_sample hr hε hn1
  have hnpos : (0 : ℝ) < n :=
    lt_of_lt_of_le (mul_pos (Real.rpow_pos_of_pos hc _) hm0) hn1
  have hn0 : 0 < n := by exact_mod_cast hnpos
  have hd0 : 0 < d := by omega
  have h0cube : (0 : Fin d → ℝ) ∈ productCube d := zero_mem_productCube d
  haveI := isProbabilityMeasure_signProductLaw h0cube
  have hinfo := powerPairRelease_condMutualInfo_ge (n := n)
    (isSignProductLaw_signProductLaw h0cube) hr hnd
  obtain ⟨-, -, -, hle⟩ := nativeWorstInformation_facts (Measure.dirac ())
    (Measure.pi fun _ : Fin n => gaussianReal 0 1) (φ := fun t : ℝ => -t) measurable_neg
    (measurable_powerLearnerMap (d := d) (n := n) r) measurable_id InfoDirection.strong 0
  have hat0 := hle 0 h0cube
  rw [powerLearner_strong_information_zero] at hat0
  have hlow := hinfo.trans hat0
  have hexp : Real.exp (-(225 * n / 32)) ≤ 1 / 2 := by
    have h1 : (2 : ℝ) ≤ Real.exp (225 * n / 32) := by
      have := Real.add_one_le_exp (225 * (n : ℝ) / 32)
      have hn1' : (1 : ℝ) ≤ n := by exact_mod_cast hn0
      linarith
    rw [Real.exp_neg, one_div]
    exact inv_anti₀ (by norm_num) h1
  refine ⟨fun D _ hD θ hθ => powerLearnerMap_all_distributions hr hn0 hacc D hD θ hθ,
    powerLearnerMap_mem_accurate hr hn0 hd0 hacc, hlow, ?_⟩
  have hhalf : (n : ℝ) / 2 ≤ (n : ℝ) * (1 - Real.exp (-(225 * n / 32))) := by nlinarith
  have hCm : C * ε ^ (-(2 / powerDualExponent r)) < (n : ℝ) / 2 := by nlinarith
  linarith

/-- **No uniform `O(m_ε)` bound over accurate learners under oversampling.**  For `r ≥ 2`, every
real `C` and every `ε > 0` there is `N` such that for all `n ≥ N` (so `n/m_ε ≥ N/m_ε`) and all
`d ≥ 32 n` some learner of the accurate class `nativeAccurateLearners` for `(−t, ‖θ‖^r/r)` has
`sup_{p ∈ [-1,1]^d} Is_{D_p}(X + 0·G) > C m_ε`. -/
theorem oversampling_no_uniform_upper_bound {r : ℝ} (hr : 2 ≤ r) (C : ℝ) {ε : ℝ} (hε : 0 < ε) :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n → ∀ d : ℕ, 32 * n ≤ d →
      ∃ A ∈ nativeAccurateLearners n d (Measure.dirac ()) (fun t : ℝ => -t)
          (boundaryRegularizer r) ε,
        C * ε ^ (-(2 / powerDualExponent r))
          < nativeWorstInformation InfoDirection.strong (Measure.dirac ())
              (Measure.pi fun _ : Fin n => gaussianReal 0 1) (fun t : ℝ => -t) A id 0 := by
  refine ⟨⌈max (powerBregmanConstant r ^ (2 / powerDualExponent r)) (2 * C + 1)
      * ε ^ (-(2 / powerDualExponent r))⌉₊, fun n hn d hnd => ?_⟩
  have hn' : max (powerBregmanConstant r ^ (2 / powerDualExponent r)) (2 * C + 1)
      * ε ^ (-(2 / powerDualExponent r)) ≤ n :=
    (Nat.le_ceil _).trans (by exact_mod_cast hn)
  obtain ⟨-, hmem, -, hgt⟩ := oversampling_counter_no_uniform_upper hr hε hn' hnd
  exact ⟨_, hmem, hgt⟩

end OversamplingCounterConsequence

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/OversamplingCounterInformation.lean <==
import LossOnlyTraceability.SelectionBits

/-! Information of an observation that identifies a uniform variable on an event. If `U` is
uniform on a finite set with atoms of mass `c` (`|A| c = 1`), and on the event `{Y ∈ G}` the
observation `Y` determines `U` (through measurable sets `E_a` with `Y ∈ E_U` almost surely and
`Y ∈ G ∩ E_a ⇒ U = a` almost surely), then `I(U; Y) ≥ ln(1/c) · P(Y ∈ G)` in nats. For independent
fair selection bits `U ∈ {0,1}^n` this reads `I(U; Y) ≥ n P(Y ∈ G)` in bits: the conditional law of
the mask is a point mass on the event and contributes no entropy there. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal

section Identify

variable {Ω β A : Type*} [MeasurableSpace Ω] [MeasurableSpace β] [MeasurableSpace A] [Fintype A]
  [MeasurableSingletonClass A]

omit [MeasurableSpace A] [Fintype A] [MeasurableSingletonClass A] in
/-- A slice density vanishes almost everywhere on a set that the slice does not charge. -/
theorem sliceDensity_ae_eq_zero_of_measure_eq_zero (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → A} {Y : Ω → β} (hY : Measurable Y) (a : A) {s : Set β} (hs : MeasurableSet s)
    (h0 : P (U ⁻¹' {a} ∩ Y ⁻¹' s) = 0) :
    ∀ᵐ y ∂(P.map Y), y ∈ s → sliceDensity P U Y a y = 0 := by
  have hslice : sliceLaw P U Y a s = 0 := by
    rw [sliceLaw, Measure.map_apply hY hs, Measure.restrict_apply (hY hs), Set.inter_comm]
    exact h0
  have hle := Measure.setLIntegral_rnDeriv_le (μ := sliceLaw P U Y a) (ν := P.map Y) s
  rw [hslice, nonpos_iff_eq_zero] at hle
  have hae := (setLIntegral_eq_zero_iff hs (Measure.measurable_rnDeriv _ _)).1 hle
  filter_upwards [hae] with y hy hys
  simp [sliceDensity, hy hys]

/-- **Information of an observation identifying a uniform variable on an event.** -/
theorem mutualInfoNats_ge_of_identify (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → A}
    {Y : Ω → β} (hU : Measurable U) (hY : Measurable Y) {c : ℝ≥0∞} (hc0 : c ≠ 0) (hctop : c ≠ ⊤)
    (hunif : ∀ a : A, P (U ⁻¹' {a}) = c) (hcard : (Fintype.card A : ℝ) * c.toReal = 1)
    {G : Set β} (hG : MeasurableSet G) {E : A → Set β} (hE : ∀ a, MeasurableSet (E a))
    (h1 : ∀ᵐ ω ∂P, Y ω ∈ E (U ω))
    (h2 : ∀ᵐ ω ∂P, Y ω ∈ G → ∀ a, Y ω ∈ E a → U ω = a) :
    ENNReal.ofReal (Real.log c.toReal⁻¹) * P (Y ⁻¹' G) ≤ mutualInfoNats P U Y := by
  classical
  rw [mutualInfoNats_eq_lintegral_sliceDensity P hU hY hc0 hctop hunif]
  set cr := c.toReal
  have hcr : 0 < cr := ENNReal.toReal_pos hc0 hctop
  -- (a) off the diagonal the slice densities vanish on `G ∩ E a`
  have hoff : ∀ a a' : A, ∀ᵐ y ∂(P.map Y), a ≠ a' → y ∈ G ∩ E a →
      sliceDensity P U Y a' y = 0 := by
    intro a a'
    by_cases haa : a = a'
    · exact Filter.Eventually.of_forall fun y h => absurd haa h
    have h0 : P (U ⁻¹' {a'} ∩ Y ⁻¹' (G ∩ E a)) = 0 := by
      rw [measure_eq_zero_iff_ae_notMem]
      filter_upwards [h2] with ω hω hmem
      simp only [Set.mem_inter_iff, Set.mem_preimage, Set.mem_singleton_iff] at hmem
      exact haa ((hω hmem.2.1 a hmem.2.2).symm.trans hmem.1)
    filter_upwards [sliceDensity_ae_eq_zero_of_measure_eq_zero P hY a' (hG.inter (hE a)) h0]
      with y hy _ hyG
    exact hy hyG
  have hoff_all : ∀ᵐ y ∂(P.map Y), ∀ a a' : A, a ≠ a' → y ∈ G ∩ E a →
      sliceDensity P U Y a' y = 0 := by
    rw [ae_all_iff]; intro a; rw [ae_all_iff]; exact hoff a
  -- (b) almost every observation lies in some `E a`
  have hcover : ∀ᵐ y ∂(P.map Y), y ∈ ⋃ a, E a := by
    have hmeas : MeasurableSet (⋃ a, E a) := MeasurableSet.iUnion hE
    have hnull : (P.map Y) (⋃ a, E a)ᶜ = 0 := by
      rw [Measure.map_apply hY hmeas.compl, measure_eq_zero_iff_ae_notMem]
      filter_upwards [h1] with ω hω h
      exact h (Set.mem_iUnion.2 ⟨U ω, hω⟩)
    exact (measure_eq_zero_iff_ae_notMem.1 hnull).mono fun y hy => Set.notMem_compl_iff.1 hy
  have hsum := sum_sliceDensity P hU hY
  have hpt : ∀ᵐ y ∂(P.map Y), y ∈ G →
      ∑ a : A, ENNReal.ofReal (klFunScaled cr (sliceDensity P U Y a y))
        = ENNReal.ofReal (Real.log cr⁻¹) := by
    filter_upwards [hoff_all, hcover, hsum] with y hoffy hcovy hsumy hyG
    obtain ⟨a, hya⟩ := Set.mem_iUnion.1 hcovy
    have hzero : ∀ a' : A, a' ≠ a → sliceDensity P U Y a' y = 0 :=
      fun a' ha' => hoffy a a' (Ne.symm ha') ⟨hyG, hya⟩
    have hone : sliceDensity P U Y a y = 1 := by
      rw [← hsumy, Finset.sum_eq_single a (fun a' _ ha' => hzero a' ha') (by simp)]
    rw [← ENNReal.ofReal_sum_of_nonneg fun a' _ =>
      klFunScaled_nonneg hcr.le (sliceDensity_nonneg P U Y a' y)]
    congr 1
    simp_rw [klFunScaled_eq hcr.ne']
    rw [Finset.sum_sub_distrib, Finset.sum_add_distrib, hsumy, Finset.sum_const,
      Finset.card_univ, nsmul_eq_mul, hcard,
      Finset.sum_eq_single a (fun a' _ ha' => by rw [hzero a' ha', zero_mul]) (by simp), hone,
      one_mul, one_div]
    ring
  calc ENNReal.ofReal (Real.log cr⁻¹) * P (Y ⁻¹' G)
      = ∫⁻ y in G, ENNReal.ofReal (Real.log cr⁻¹) ∂(P.map Y) := by
        rw [setLIntegral_const, Measure.map_apply hY hG]
    _ = ∫⁻ y in G, ∑ a : A, ENNReal.ofReal (klFunScaled cr (sliceDensity P U Y a y))
          ∂(P.map Y) := by
        refine setLIntegral_congr_fun_ae hG ?_
        filter_upwards [hpt] with y hy hyG
        exact (hy hyG).symm
    _ ≤ ∫⁻ y, ∑ a : A, ENNReal.ofReal (klFunScaled cr (sliceDensity P U Y a y)) ∂(P.map Y) :=
        setLIntegral_le_lintegral _ _

end Identify

section Bits

variable {Ω β : Type*} [MeasurableSpace Ω] [MeasurableSpace β] {n : ℕ}

/-- **Bits identified on an event.** For independent fair selection bits `U` and an observation
`Y` that determines `U` on `{Y ∈ G}` (in the sense of `mutualInfoNats_ge_of_identify`),
`I(U; Y) ≥ n · P(Y ∈ G)` in bits. -/
theorem mutualInfo_bits_ge_of_identify (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → (Fin n → Bool)} {Y : Ω → β} (hU : Measurable U) (hY : Measurable Y)
    (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    {G : Set β} (hG : MeasurableSet G) {E : (Fin n → Bool) → Set β}
    (hE : ∀ a, MeasurableSet (E a)) (h1 : ∀ᵐ ω ∂P, Y ω ∈ E (U ω))
    (h2 : ∀ᵐ ω ∂P, Y ω ∈ G → ∀ a, Y ω ∈ E a → U ω = a) :
    (n : ℝ) * (P (Y ⁻¹' G)).toReal ≤ mutualInfo P U Y := by
  have hunif := measure_preimage_bits P hU hindep hfair
  have hc0 : ((1 / 2 : ℝ≥0∞) ^ n) ≠ 0 := pow_ne_zero _ (by norm_num)
  have hctop : ((1 / 2 : ℝ≥0∞) ^ n) ≠ ⊤ := ENNReal.pow_ne_top (by norm_num)
  have hcr : ((1 / 2 : ℝ≥0∞) ^ n).toReal = (1 / 2 : ℝ) ^ n := by
    rw [ENNReal.toReal_pow]; norm_num
  have hcard : (Fintype.card (Fin n → Bool) : ℝ) * ((1 / 2 : ℝ≥0∞) ^ n).toReal = 1 := by
    rw [hcr]; simp
  have hnats := mutualInfoNats_ge_of_identify P hU hY hc0 hctop hunif hcard hG hE h1 h2
  have hlog : Real.log ((1 / 2 : ℝ≥0∞) ^ n).toReal⁻¹ = n * Real.log 2 := by
    rw [hcr, one_div, inv_pow, inv_inv, Real.log_pow]
  rw [hlog] at hnats
  have hfin : mutualInfoNats P U Y ≠ ⊤ :=
    mutualInfoNats_ne_top_of_uniform P hU hY hc0
      (pow_le_one₀ (by norm_num) (by norm_num)) hctop hunif
  have hreal := ENNReal.toReal_mono hfin hnats
  rw [ENNReal.toReal_mul, ENNReal.toReal_ofReal (by positivity)] at hreal
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  unfold mutualInfo
  rw [le_div_iff₀ hlog2]
  linarith

end Bits

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/OversamplingCounterModel.lean <==
import LossOnlyTraceability.PowerMapAccuracy
import LossOnlyTraceability.OversamplingCounterRank
import LossOnlyTraceability.BoundaryReleaseUpper

/-! The supersample facts behind the statement that accurate deterministic power-linear ERM retains
every selection bit. In the model of `BoundaryReleaseModel` at the zero-mean sign product law
`D_0` (`IsSignProductLaw d 0 D`), every feature coordinate is `±1/√d` with probability `1/2` each;
the columns `c_k = (Z_{1,i,k} − Z_{0,i,k})_i` of the pair matrix `C` are independent of the
preceding columns and give every proper subspace of `ℝ^n` probability at most `1/2` (condition on
all entries of the column except one with a nonzero normal coefficient), so
`P(rank C < n) ≤ 3^n (2/3)^d ≤ e^(−225 n/32)` for `d ≥ 32 n`. Deterministically, when the rows of
`C` are linearly independent and all candidates lie in the unit ball, the noiseless release
`X = −C T_r(Z̄_U)` determines the mask `U`: equal releases force
`⟪T_r(t) − T_r(t'), t − t'⟫ = 0` for the two training means, hence equal means by the power-map
inequality and injectivity of `T_r` on the unit ball, hence equal masks. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section SignAtoms

variable {d : ℕ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]

/-- **Atoms of a zero-mean sign coordinate.** Under `D_0` every coordinate takes each value with
probability at most `1/2`. -/
theorem IsSignProductLaw.measure_coord_eq_le_half (hD : IsSignProductLaw d 0 D) (k : Fin d)
    (t : ℝ) : D {z | z k = t} ≤ 1 / 2 := by
  have hd : 0 < d := Fin.pos k
  set s : ℝ := 1 / Real.sqrt d with hsdef
  have hs : 0 < s := by
    rw [hsdef]; exact div_pos one_pos (Real.sqrt_pos.2 (by exact_mod_cast hd))
  set Ap : Set (EuclideanSpace ℝ (Fin d)) := {z | z k = s}
  set Am : Set (EuclideanSpace ℝ (Fin d)) := {z | z k = -s}
  have hcoord := measurable_euclidean_coord (d := d) k
  have hAp : MeasurableSet Ap := measurableSet_eq_fun hcoord measurable_const
  have hAm : MeasurableSet Am := measurableSet_eq_fun hcoord measurable_const
  have hdisj : Disjoint Ap Am := by
    rw [Set.disjoint_left]
    intro z h1 h2
    simp only [Ap, Am, Set.mem_setOf_eq] at h1 h2
    linarith
  have hcover : ∀ᵐ z ∂D, z ∈ Ap ∪ Am := by
    filter_upwards [hD.sign] with z hz
    rcases hz k with h | h
    · exact Or.inl h
    · exact Or.inr h
  have hunion : D.real (Ap ∪ Am) = 1 := by
    have hc : D.real (Ap ∪ Am)ᶜ = 0 := by
      rw [measureReal_eq_zero_iff, measure_eq_zero_iff_ae_notMem]
      filter_upwards [hcover] with z hz hz'
      exact hz' hz
    rw [probReal_compl_eq_one_sub (hAp.union hAm)] at hc
    linarith
  rw [measureReal_union hdisj hAm] at hunion
  have hmean : ∫ z, z k ∂D = 0 := by
    rw [hD.mean k]; simp
  have hint : ∫ z, z k ∂D = D.real Ap * s + D.real Am * (-s) := by
    have hae : (fun z : EuclideanSpace ℝ (Fin d) => z k)
        =ᵐ[D] fun z => Ap.indicator (fun _ => s) z + Am.indicator (fun _ => -s) z := by
      filter_upwards [hcover] with z hz
      rcases hz with h | h
      · have h' : z ∉ Am := Set.disjoint_left.1 hdisj h
        rw [Set.indicator_of_mem h, Set.indicator_of_notMem h', add_zero]
        exact h
      · have h' : z ∉ Ap := Set.disjoint_right.1 hdisj h
        rw [Set.indicator_of_mem h, Set.indicator_of_notMem h', zero_add]
        exact h
    rw [integral_congr_ae hae, integral_add ((integrable_const s).indicator hAp)
      ((integrable_const (-s)).indicator hAm), integral_indicator_const _ hAp,
      integral_indicator_const _ hAm, smul_eq_mul, smul_eq_mul]
  have hhalf : D.real Ap = 1 / 2 ∧ D.real Am = 1 / 2 := by
    rw [hmean] at hint
    have h1 : D.real Ap = D.real Am := by
      have : (D.real Ap - D.real Am) * s = 0 := by linarith
      rcases mul_eq_zero.1 this with h | h
      · linarith
      · exact absurd h hs.ne'
    constructor <;> linarith
  have hhalfE : ∀ {B : Set (EuclideanSpace ℝ (Fin d))}, D.real B = 1 / 2 → D B ≤ 1 / 2 := by
    intro B hB
    rw [← ofReal_measureReal (μ := D) (s := B), hB, ENNReal.ofReal_div_of_pos two_pos]
    simp
  by_cases htp : t = s
  · have : {z : EuclideanSpace ℝ (Fin d) | z k = t} = Ap := by rw [htp]
    rw [this]; exact hhalfE hhalf.1
  by_cases htm : t = -s
  · have : {z : EuclideanSpace ℝ (Fin d) | z k = t} = Am := by rw [htm]
    rw [this]; exact hhalfE hhalf.2
  have hsub : {z : EuclideanSpace ℝ (Fin d) | z k = t} ⊆ (Ap ∪ Am)ᶜ := by
    intro z hz hz'
    simp only [Set.mem_setOf_eq] at hz
    rcases hz' with h | h
    · exact htp (hz.symm.trans h)
    · exact htm (hz.symm.trans h)
  have hnull : D (Ap ∪ Am)ᶜ = 0 := by
    rw [measure_eq_zero_iff_ae_notMem]
    filter_upwards [hcover] with z hz hz'
    exact hz' hz
  calc D {z | z k = t} ≤ D (Ap ∪ Am)ᶜ := measure_mono hsub
    _ = 0 := hnull
    _ ≤ 1 / 2 := bot_le

end SignAtoms

section Identification

variable {d n : ℕ}

/-- The indicator `1{b}` of a selection bit as a real number. -/
def maskValue (b : Bool) : ℝ := if b then 1 else 0

/-- The power-linear learner `θ̂ = T_r(Z̄)` (no randomness). -/
def powerLearnerMap (r : ℝ) :
    (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d) :=
  fun S _ => clippedPowerMap r (trainingAverage S)

/-- The noiseless release `X = −C T_r(Z̄_u)` for a supersample `z` and a mask `u`. -/
def powerMaskRelease (r : ℝ) (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) (u : Fin n → Bool) :
    Fin n → ℝ :=
  pairDifferenceRelease (clippedPowerMap r (trainingAverage fun i => z (u i, i))) z

/-- The noiseless release `X = −C T_r(Z̄)` of the power-linear learner in the supersample model. -/
def powerPairRelease (r : ℝ) (ω : BoundarySpace d n) : Fin n → ℝ :=
  pairDifferenceRelease (superLearner (powerLearnerMap r) ω) (superData ω)

/-- The model release is the mask release at the model's supersample and mask. -/
theorem powerPairRelease_eq (r : ℝ) (ω : BoundarySpace d n) :
    powerPairRelease r ω = powerMaskRelease r (superData ω) (superBits ω) := rfl

/-- The difference of two training means is `n⁻¹ ∑_i (1{u_i} − 1{a_i}) δ_i`. -/
theorem trainingAverage_mask_sub (z : Bool × Fin n → EuclideanSpace ℝ (Fin d))
    (u a : Fin n → Bool) :
    trainingAverage (fun i => z (u i, i)) - trainingAverage (fun i => z (a i, i))
      = (n : ℝ)⁻¹ • ∑ i, (maskValue (u i) - maskValue (a i)) • (z (true, i) - z (false, i)) := by
  unfold trainingAverage
  rw [← smul_sub, ← Finset.sum_sub_distrib]
  congr 1
  refine Finset.sum_congr rfl fun i _ => ?_
  cases u i <;> cases a i <;> simp [maskValue]

/-- **Identification of the mask.** If all candidates lie in the closed unit ball and the pair
differences `δ_i = z_{1,i} − z_{0,i}` are linearly independent, equal noiseless releases of the
power-linear learner (`r ≥ 2`) come from equal masks. -/
theorem mask_eq_of_powerMaskRelease_eq {r : ℝ} (hr : 2 ≤ r)
    (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) (hz : ∀ q, ‖z q‖ ≤ 1)
    (hli : LinearIndependent ℝ fun i => z (true, i) - z (false, i)) {u a : Fin n → Bool}
    (h : powerMaskRelease r z u = powerMaskRelease r z a) : u = a := by
  rcases Nat.eq_zero_or_pos n with rfl | hn
  · funext i; exact i.elim0
  set tu := trainingAverage fun i => z (u i, i)
  set ta := trainingAverage fun i => z (a i, i)
  have hrow : ∀ i,
      ⟪z (true, i) - z (false, i), clippedPowerMap r tu - clippedPowerMap r ta⟫_ℝ = 0 := by
    intro i
    have hi := congrFun h i
    simp only [powerMaskRelease, pairDifferenceRelease, neg_inj] at hi
    rw [inner_sub_right, hi, sub_self]
  have hinner : ⟪tu - ta, clippedPowerMap r tu - clippedPowerMap r ta⟫_ℝ = 0 := by
    rw [trainingAverage_mask_sub, real_inner_smul_left, sum_inner]
    simp [real_inner_smul_left, hrow]
  have hpm := inner_clippedPowerMap_sub_ge hr tu ta
  rw [hinner] at hpm
  have h2 : (0 : ℝ) < 2 ^ (2 - r) := Real.rpow_pos_of_pos (by norm_num) _
  have hzero : ‖clippedPowerMap r tu - clippedPowerMap r ta‖ ^ r = 0 := by
    have hnn := Real.rpow_nonneg (norm_nonneg (clippedPowerMap r tu - clippedPowerMap r ta)) r
    nlinarith
  rw [Real.rpow_eq_zero_iff_of_nonneg (norm_nonneg _)] at hzero
  have hT : clippedPowerMap r tu = clippedPowerMap r ta := sub_eq_zero.1 (norm_eq_zero.1 hzero.1)
  have htu : ‖tu‖ ≤ 1 := norm_trainingAverage_le_one fun i => hz _
  have hta : ‖ta‖ ≤ 1 := norm_trainingAverage_le_one fun i => hz _
  have heq : tu = ta := clippedPowerMap_injOn (by linarith) htu hta hT
  have hsum : ∑ i, (maskValue (u i) - maskValue (a i)) • (z (true, i) - z (false, i)) = 0 := by
    have h0 := trainingAverage_mask_sub z u a
    rw [show trainingAverage (fun i => z (u i, i)) - trainingAverage (fun i => z (a i, i)) = 0
      from sub_eq_zero.2 heq] at h0
    have hn0 : (n : ℝ)⁻¹ ≠ 0 := inv_ne_zero (by exact_mod_cast hn.ne')
    exact (smul_eq_zero.1 h0.symm).resolve_left hn0
  have hcoef := Fintype.linearIndependent_iff.1 hli _ hsum
  funext i
  have hi := hcoef i
  cases hu : u i <;> cases ha : a i <;> simp_all [maskValue]

end Identification

section Columns

variable {d n : ℕ}

/-- If the columns `(δ_i k)_i` of the pair matrix span `ℝ^n`, its rows `δ_i` are linearly
independent. -/
theorem linearIndependent_of_span_columns_eq_top (δ : Fin n → EuclideanSpace ℝ (Fin d))
    (h : Submodule.span ℝ (Set.range fun k : Fin d => fun i => δ i k) = ⊤) :
    LinearIndependent ℝ δ := by
  rw [Fintype.linearIndependent_iff]
  intro g hg j
  let φ : (Fin n → ℝ) →ₗ[ℝ] ℝ :=
    { toFun := fun v => ∑ i, g i * v i
      map_add' := fun v w => by simp [mul_add, Finset.sum_add_distrib]
      map_smul' := fun c v => by
        simp only [Pi.smul_apply, smul_eq_mul, RingHom.id_apply, Finset.mul_sum]
        refine Finset.sum_congr rfl fun i _ => ?_
        ring }
  have hle : Submodule.span ℝ (Set.range fun k : Fin d => fun i => δ i k) ≤ LinearMap.ker φ := by
    rw [Submodule.span_le]
    rintro _ ⟨k, rfl⟩
    have hk := congrArg (fun v : EuclideanSpace ℝ (Fin d) => v k) hg
    simp only [euclidean_sum_apply, PiLp.smul_apply, smul_eq_mul, PiLp.zero_apply] at hk
    simpa [φ] using hk
  rw [h, top_le_iff] at hle
  have hj : Pi.single j (1 : ℝ) ∈ LinearMap.ker φ := hle ▸ Submodule.mem_top
  simpa [φ, Pi.single_apply] using hj

/-- The `k`-th column `(Z_{1,i,k} − Z_{0,i,k})_i` of the pair matrix in the supersample model. -/
def counterColumn (k : Fin d) (ω : BoundarySpace d n) : Fin n → ℝ :=
  fun i => (superPoint true i ω : EuclideanSpace ℝ (Fin d)) k
    - (superPoint false i ω : EuclideanSpace ℝ (Fin d)) k

/-- The feature coordinate `Z_{b,i,k}` of the supersample model. -/
def counterCoord (q : (Bool × Fin n) × Fin d) (ω : BoundarySpace d n) : ℝ :=
  (superPoint q.1.1 q.1.2 ω : EuclideanSpace ℝ (Fin d)) q.2

/-- Each feature coordinate of the model is measurable. -/
theorem measurable_counterCoord (q : (Bool × Fin n) × Fin d) :
    Measurable (counterCoord (d := d) (n := n) q) :=
  (measurable_euclidean_coord q.2).comp (measurable_superPoint q.1.1 q.1.2)

/-- Each column of the pair matrix is measurable. -/
theorem measurable_counterColumn (k : Fin d) :
    Measurable (counterColumn (d := d) (n := n) k) :=
  measurable_pi_lambda _ fun i =>
    (measurable_counterCoord ((true, i), k)).sub (measurable_counterCoord ((false, i), k))

variable {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]

/-- The feature coordinates of the model are independent under a product sign law. -/
theorem iIndepFun_counterCoord (hD : IsSignProductLaw d p D) :
    iIndepFun (fun q ω => counterCoord (d := d) (n := n) q ω) (boundaryMeasure n D) :=
  iIndepFun_superPoint_coord (Measure.dirac ()) (Measure.pi fun _ : Fin n => gaussianReal 0 1) hD

/-- Each column is independent of the preceding columns. -/
theorem indepFun_counterColumn_prev (hD : IsSignProductLaw d p D) (k : Fin d) :
    IndepFun (counterColumn (n := n) k)
      (fun ω (j : {j : Fin d // j.val < k.val}) => counterColumn j ω) (boundaryMeasure n D) := by
  classical
  set S : Finset ((Bool × Fin n) × Fin d) := Finset.univ.filter fun q => q.2 = k
  set T : Finset ((Bool × Fin n) × Fin d) := Finset.univ.filter fun q => q.2.val < k.val
  have hST : Disjoint S T := by
    rw [Finset.disjoint_left]
    intro q hS hT
    simp only [S, T, Finset.mem_filter, Finset.mem_univ, true_and] at hS hT
    rw [hS] at hT
    exact lt_irrefl _ hT
  have h := (iIndepFun_counterCoord (n := n) hD).indepFun_finset S T hST measurable_counterCoord
  let φ : (S → ℝ) → Fin n → ℝ := fun x i =>
    x ⟨((true, i), k), by simp [S]⟩ - x ⟨((false, i), k), by simp [S]⟩
  let ψ : (T → ℝ) → {j : Fin d // j.val < k.val} → Fin n → ℝ := fun x j i =>
    x ⟨((true, i), j.1), by simpa [T] using j.2⟩ - x ⟨((false, i), j.1), by simpa [T] using j.2⟩
  have hφ : Measurable φ := measurable_pi_lambda _ fun i =>
    (measurable_pi_apply _).sub (measurable_pi_apply _)
  have hψ : Measurable ψ := measurable_pi_lambda _ fun j => measurable_pi_lambda _ fun i =>
    (measurable_pi_apply _).sub (measurable_pi_apply _)
  exact h.comp hφ hψ

/-- **One column gives every proper subspace probability at most `1/2`** at the zero-mean sign
law. -/
theorem measure_counterColumn_mem_le_half (hD : IsSignProductLaw d 0 D) (k : Fin d)
    (W : Submodule ℝ (Fin n → ℝ)) (hW : W ≠ ⊤) :
    (boundaryMeasure n D) (counterColumn k ⁻¹' W) ≤ 1 / 2 := by
  classical
  obtain ⟨f, hf0, hWf⟩ := W.exists_le_ker_of_lt_top (lt_top_iff_ne_top.2 hW)
  have hex : ∃ j : Fin n, f (Pi.single j 1) ≠ 0 := by
    by_contra hall
    push Not at hall
    apply hf0
    refine LinearMap.ext fun v => ?_
    rw [LinearMap.pi_apply_eq_sum_univ f v]
    simp only [LinearMap.zero_apply]
    refine Finset.sum_eq_zero fun i _ => ?_
    have : (fun j : Fin n => if i = j then (1 : ℝ) else 0) = Pi.single i 1 := by
      funext j; simp [Pi.single_apply, eq_comm]
    rw [this, hall i, smul_zero]
  obtain ⟨j, hj⟩ := hex
  set S : Finset ((Bool × Fin n) × Fin d) := {((true, j), k)}
  set T : Finset ((Bool × Fin n) × Fin d) :=
    Finset.univ.filter fun q => q.2 = k ∧ q.1 ≠ (true, j)
  have hST : Disjoint S T := by
    rw [Finset.disjoint_left]
    intro q hS hT
    simp only [S, T, Finset.mem_singleton, Finset.mem_filter, Finset.mem_univ, true_and] at hS hT
    exact hT.2 (by rw [hS])
  have h := (iIndepFun_counterCoord (n := n) hD).indepFun_finset S T hST measurable_counterCoord
  have hmemS : ((true, j), k) ∈ S := Finset.mem_singleton_self _
  let X : BoundarySpace d n → ℝ := counterCoord ((true, j), k)
  let Z : BoundarySpace d n → T → ℝ := fun ω q => counterCoord q.1 ω
  have hXZ : IndepFun X Z (boundaryMeasure n D) :=
    h.comp (φ := fun x : S → ℝ => x ⟨((true, j), k), hmemS⟩) (ψ := id)
      (measurable_pi_apply _) measurable_id
  have hmemT : ∀ (b : Bool) (i : Fin n), (b, i) ≠ (true, j) → ((b, i), k) ∈ T := by
    intro b i hbi; simp [T, hbi]
  let Ψ0 : (T → ℝ) → Fin n → ℝ := fun x i =>
    (if hi : i = j then 0 else x ⟨((true, i), k), hmemT true i (by simp [hi])⟩)
      - x ⟨((false, i), k), hmemT false i (by simp)⟩
  have hΨ0 : Measurable Ψ0 := by
    refine measurable_pi_lambda _ fun i => ?_
    by_cases hi : i = j
    · simp only [Ψ0, hi, dite_true]
      exact measurable_const.sub (measurable_pi_apply _)
    · simp only [Ψ0, hi, dite_false]
      exact (measurable_pi_apply _).sub (measurable_pi_apply _)
  have hdecomp : ∀ ω, counterColumn k ω = X ω • Pi.single j (1 : ℝ) + Ψ0 (Z ω) := by
    intro ω
    funext i
    by_cases hi : i = j
    · subst hi
      simp [counterColumn, X, Z, Ψ0, counterCoord]
      ring
    · simp [counterColumn, X, Z, Ψ0, counterCoord, hi]
  have hf_cont : Continuous f := LinearMap.continuous_of_finiteDimensional f
  have hu : Measurable fun x => f (Ψ0 x) := hf_cont.measurable.comp hΨ0
  have hatom : ∀ t : ℝ, (boundaryMeasure n D) (X ⁻¹' {t}) ≤ 1 / 2 := by
    intro t
    have hlaw := superPoint_law (n := n) D (Measure.dirac ())
      (Measure.pi fun _ : Fin n => gaussianReal 0 1) true j
    have hpre : X ⁻¹' {t} = (superPoint true j) ⁻¹' {z : EuclideanSpace ℝ (Fin d) | z k = t} := by
      ext ω; simp [X, counterCoord]
    rw [hpre, show boundaryMeasure n D = superMeasure n D (Measure.dirac ())
        (Measure.pi fun _ : Fin n => gaussianReal 0 1) from rfl,
      ← Measure.map_apply (measurable_superPoint true j)
        (measurableSet_eq_fun (measurable_euclidean_coord k) measurable_const), hlaw]
    exact hD.measure_coord_eq_le_half k t
  have hX : Measurable X := measurable_counterCoord _
  have hZ : Measurable Z := measurable_pi_lambda _ fun q => measurable_counterCoord q.1
  refine (measure_mono ?_).trans
    (measure_mul_add_eq_zero_le_half (boundaryMeasure n D) hX hZ hXZ hu hj hatom)
  intro ω hω
  have hker : f (counterColumn k ω) = 0 := hWf hω
  rw [hdecomp ω, map_add, map_smul, smul_eq_mul, mul_comm] at hker
  exact hker

end Columns

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/OversamplingCounterRank.lean <==
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Analysis.Complex.ExponentialBounds
import Mathlib.Probability.Independence.Basic
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.LinearAlgebra.Dimension.Constructions

/-! The rank step of the oversampling counterexample (accurate deterministic ERM retains every
selection bit). For random columns `c_1, …, c_d ∈ ℝ^n` such that each column is independent of
the preceding ones and gives every proper linear subspace probability at most `1/2`, the columns
span `ℝ^n` except on an event of probability at most `3^n (2/3)^d`, which is at most
`e^(−225 n/32)` for `d ≥ 32 n`. Instead of coupling the rank process with Bernoulli trials and
applying the multiplicative Chernoff bound to `Bin(d, 1/2)`, the proof uses the same "rank
increases with conditional probability at least `1/2` while deficient" step through the
supermartingale potential `3^(−rank)` (set to `0` at full rank), which is the exponential-moment
(Chernoff) argument at the parameter `ln 3` without naming the binomial law. Also proved: a real
variable independent of `Z` whose atoms have mass at most `1/2` equals a measurable function of
`Z` with probability at most `1/2`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Atom

variable {Ω β : Type*} [MeasurableSpace Ω] [MeasurableSpace β]

/-- If `X` is independent of `Z` and every atom of the law of `X` has mass at most `1/2`, then
`P(X = h(Z)) ≤ 1/2` for every measurable `h`. -/
theorem measure_eq_comp_le_half (P : Measure Ω) [IsProbabilityMeasure P] {X : Ω → ℝ}
    {Z : Ω → β} (hX : Measurable X) (hZ : Measurable Z) (hind : IndepFun X Z P) {h : β → ℝ}
    (hh : Measurable h) (hatom : ∀ t : ℝ, P (X ⁻¹' {t}) ≤ 1 / 2) :
    P {ω | X ω = h (Z ω)} ≤ 1 / 2 := by
  have hS : MeasurableSet {p : ℝ × β | p.1 = h p.2} :=
    measurableSet_eq_fun measurable_fst (hh.comp measurable_snd)
  have hpre : {ω | X ω = h (Z ω)} = (fun ω => (X ω, Z ω)) ⁻¹' {p : ℝ × β | p.1 = h p.2} := rfl
  rw [hpre, ← Measure.map_apply (hX.prodMk hZ) hS,
    (indepFun_iff_map_prod_eq_prod_map_map hX.aemeasurable hZ.aemeasurable).1 hind,
    Measure.prod_apply_symm hS]
  haveI : IsProbabilityMeasure (P.map Z) := Measure.isProbabilityMeasure_map hZ.aemeasurable
  calc ∫⁻ y, (P.map X) ((fun x => (x, y)) ⁻¹' {p : ℝ × β | p.1 = h p.2}) ∂(P.map Z)
      ≤ ∫⁻ _y, (1 / 2 : ℝ≥0∞) ∂(P.map Z) := by
        refine lintegral_mono fun y => ?_
        have : (fun x => (x, y)) ⁻¹' {p : ℝ × β | p.1 = h p.2} = {h y} := by
          ext x; simp
        rw [this, Measure.map_apply hX (measurableSet_singleton _)]
        exact hatom _
    _ = 1 / 2 := by simp

/-- `P(a X + u(Z) = 0) ≤ 1/2` for `a ≠ 0` under the hypotheses of `measure_eq_comp_le_half`. -/
theorem measure_mul_add_eq_zero_le_half (P : Measure Ω) [IsProbabilityMeasure P] {X : Ω → ℝ}
    {Z : Ω → β} (hX : Measurable X) (hZ : Measurable Z) (hind : IndepFun X Z P) {u : β → ℝ}
    (hu : Measurable u) {a : ℝ} (ha : a ≠ 0) (hatom : ∀ t : ℝ, P (X ⁻¹' {t}) ≤ 1 / 2) :
    P {ω | a * X ω + u (Z ω) = 0} ≤ 1 / 2 := by
  refine (measure_mono ?_).trans
    (measure_eq_comp_le_half P hX hZ hind (h := fun z => -u z / a) (hu.neg.div_const a) hatom)
  intro ω hω
  simp only [Set.mem_setOf_eq] at hω ⊢
  field_simp
  linarith

end Atom

section Potential

variable {n : ℕ}

/-- The rank potential `3^(−dim W)` of a proper subspace `W ⊆ ℝ^n`, and `0` for `W = ℝ^n`. -/
def rankPotential (W : Submodule ℝ (Fin n → ℝ)) : ℝ≥0∞ :=
  if W = ⊤ then 0 else (3⁻¹ : ℝ≥0∞) ^ Module.finrank ℝ W

/-- The rank potential is at most one. -/
theorem rankPotential_le_one (W : Submodule ℝ (Fin n → ℝ)) : rankPotential W ≤ 1 := by
  unfold rankPotential
  split_ifs
  · exact zero_le_one
  · exact pow_le_one₀ (by positivity) (ENNReal.inv_le_one.2 (by norm_num))

/-- Adding a vector outside `W` divides the potential by at least three. -/
theorem rankPotential_sup_le_of_notMem {W : Submodule ℝ (Fin n → ℝ)} {x : Fin n → ℝ}
    (hx : x ∉ W) : rankPotential (ℝ ∙ x ⊔ W) ≤ 3⁻¹ * rankPotential W := by
  have hWtop : W ≠ ⊤ := fun h => hx (h ▸ Submodule.mem_top)
  have hlt : W < ℝ ∙ x ⊔ W :=
    lt_of_le_of_ne le_sup_right fun h =>
      hx (h ▸ Submodule.mem_sup_left (Submodule.mem_span_singleton_self x))
  have hrank := Submodule.finrank_lt_finrank_of_lt hlt
  unfold rankPotential
  rw [if_neg hWtop]
  split_ifs
  · exact bot_le
  · rw [← pow_succ']
    exact pow_le_pow_right_of_le_one' (ENNReal.inv_le_one.2 (by norm_num)) hrank

/-- `1/3 + 2/3 = 1` in `ℝ≥0∞`. -/
theorem three_inv_add_two_div_three : (3⁻¹ : ℝ≥0∞) + 2 / 3 = 1 := by
  rw [ENNReal.div_eq_inv_mul, show (3⁻¹ : ℝ≥0∞) + 3⁻¹ * 2 = 3⁻¹ * (1 + 2) by ring]
  rw [show (1 : ℝ≥0∞) + 2 = 3 by norm_num]
  exact ENNReal.inv_mul_cancel (by norm_num) (by norm_num)

/-- `2/3 · 1/2 = 1/3` in `ℝ≥0∞`. -/
theorem two_div_three_mul_half : (2 / 3 : ℝ≥0∞) * (1 / 2) = 3⁻¹ := by
  rw [ENNReal.div_eq_inv_mul, ENNReal.div_eq_inv_mul, mul_one,
    show (3⁻¹ : ℝ≥0∞) * 2 * 2⁻¹ = 3⁻¹ * (2 * 2⁻¹) by ring,
    ENNReal.mul_inv_cancel (by norm_num) (by norm_num), mul_one]

/-- **One step of the rank potential.** If a law `ν` on `ℝ^n` gives every proper subspace
probability at most `1/2`, then `∫ 3^(−dim(ℝx ⊔ W)) dν(x) ≤ (2/3) · 3^(−dim W)` (potentials `0` at
full rank). -/
theorem lintegral_rankPotential_sup_le (ν : Measure (Fin n → ℝ)) [IsProbabilityMeasure ν]
    (hν : ∀ W' : Submodule ℝ (Fin n → ℝ), W' ≠ ⊤ → ν W' ≤ 1 / 2)
    (W : Submodule ℝ (Fin n → ℝ)) :
    ∫⁻ x, rankPotential (ℝ ∙ x ⊔ W) ∂ν ≤ 2 / 3 * rankPotential W := by
  by_cases hW : W = ⊤
  · have : ∀ x : Fin n → ℝ, rankPotential (ℝ ∙ x ⊔ W) = 0 := by
      intro x; rw [hW, sup_top_eq]; simp [rankPotential]
    simp [this]
  have hWmeas : MeasurableSet (W : Set (Fin n → ℝ)) :=
    (Submodule.closed_of_finiteDimensional W).measurableSet
  set G := rankPotential W
  have hpt : ∀ x, rankPotential (ℝ ∙ x ⊔ W)
      ≤ 3⁻¹ * G + (W : Set (Fin n → ℝ)).indicator (fun _ => 2 / 3 * G) x := by
    intro x
    by_cases hx : x ∈ W
    · have hsup : ℝ ∙ x ⊔ W = W := sup_eq_right.2 ((Submodule.span_singleton_le_iff_mem x W).2 hx)
      rw [hsup, Set.indicator_of_mem (show x ∈ (W : Set (Fin n → ℝ)) from hx), ← add_mul,
        three_inv_add_two_div_three, one_mul]
    · rw [Set.indicator_of_notMem (show x ∉ (W : Set (Fin n → ℝ)) from hx), add_zero]
      exact rankPotential_sup_le_of_notMem hx
  calc ∫⁻ x, rankPotential (ℝ ∙ x ⊔ W) ∂ν
      ≤ ∫⁻ x, (3⁻¹ * G + (W : Set (Fin n → ℝ)).indicator (fun _ => 2 / 3 * G) x) ∂ν :=
        lintegral_mono hpt
    _ = 3⁻¹ * G + 2 / 3 * G * ν W := by
        rw [lintegral_add_left measurable_const, lintegral_const, measure_univ, mul_one,
          lintegral_indicator_const hWmeas]
    _ ≤ 3⁻¹ * G + 2 / 3 * G * (1 / 2) := by gcongr; exact hν W hW
    _ = 2 / 3 * G := by
        rw [mul_assoc, mul_comm G, ← mul_assoc, two_div_three_mul_half, ← add_mul,
          ENNReal.div_eq_inv_mul, mul_two]

end Potential

section Measurability

variable {n : ℕ} {ι : Type*} [Fintype ι]

/-- The dimension of the span of a finite family of vectors of `ℝ^n`. -/
def familySpanFinrank (b : ι → Fin n → ℝ) : ℕ := Module.finrank ℝ (Submodule.span ℝ (Set.range b))

/-- The operator `f ↦ ∑_i f_i b_i` of a finite family `b`, as a continuous linear map. -/
def familyOperator (b : ι → Fin n → ℝ) : (ι → ℝ) →L[ℝ] (Fin n → ℝ) :=
  LinearMap.toContinuousLinearMap (Fintype.linearCombination ℝ b)

/-- The family-to-operator map is continuous. -/
theorem continuous_familyOperator :
    Continuous (familyOperator : (ι → Fin n → ℝ) → (ι → ℝ) →L[ℝ] (Fin n → ℝ)) := by
  let Φ : (ι → Fin n → ℝ) →ₗ[ℝ] ((ι → ℝ) →L[ℝ] (Fin n → ℝ)) :=
    { toFun := familyOperator
      map_add' := fun b b' => by
        ext f i
        simp [familyOperator, Fintype.linearCombination_apply, Finset.sum_add_distrib]
      map_smul' := fun c b => by
        ext f i
        simp [familyOperator, Fintype.linearCombination_apply, Finset.mul_sum]
        refine Finset.sum_congr rfl fun j _ => ?_
        ring }
  exact Φ.continuous_of_finiteDimensional

/-- `{b | j ≤ dim span b}` is open. -/
theorem isOpen_le_familySpanFinrank (j : ℕ) :
    IsOpen {b : ι → Fin n → ℝ | j ≤ familySpanFinrank b} := by
  have h := (isOpen_setOf_nat_le_rank (𝕜 := ℝ) (E := ι → ℝ) (F := Fin n → ℝ) j).preimage
    continuous_familyOperator
  convert h using 1
  ext b
  simp only [Set.mem_setOf_eq, Set.mem_preimage]
  have hco : ((familyOperator b : (ι → ℝ) →L[ℝ] (Fin n → ℝ)) : (ι → ℝ) →ₗ[ℝ] (Fin n → ℝ))
      = Fintype.linearCombination ℝ b := LinearMap.coe_toContinuousLinearMap _
  rw [hco, LinearMap.rank, Fintype.range_linearCombination, ← Module.finrank_eq_rank,
    Nat.cast_le]
  rfl

/-- The dimension of the span is a measurable function of the family. -/
theorem measurable_familySpanFinrank : Measurable (familySpanFinrank : (ι → Fin n → ℝ) → ℕ) := by
  refine measurable_to_countable' fun j => ?_
  have : familySpanFinrank ⁻¹' {j}
      = {b : ι → Fin n → ℝ | j ≤ familySpanFinrank b} \ {b | j + 1 ≤ familySpanFinrank b} := by
    ext b; simp only [Set.mem_preimage, Set.mem_singleton_iff, Set.mem_sdiff, Set.mem_setOf_eq]
    omega
  rw [this]
  exact (isOpen_le_familySpanFinrank j).measurableSet.diff
    (isOpen_le_familySpanFinrank (j + 1)).measurableSet

/-- A subspace of `ℝ^n` is everything iff its dimension is `n`. -/
theorem submodule_eq_top_iff_finrank (W : Submodule ℝ (Fin n → ℝ)) :
    W = ⊤ ↔ Module.finrank ℝ W = n := by
  constructor
  · rintro rfl; rw [finrank_top, Module.finrank_fin_fun]
  · intro h; exact Submodule.eq_top_of_finrank_eq (h.trans (Module.finrank_fin_fun (R := ℝ)).symm)

/-- The rank potential as a function of the dimension. -/
def potentialOfRank (n j : ℕ) : ℝ≥0∞ := if j = n then 0 else (3⁻¹ : ℝ≥0∞) ^ j

omit [Fintype ι] in
/-- The rank potential of a span through its dimension. -/
theorem rankPotential_span_eq (b : ι → Fin n → ℝ) :
    rankPotential (Submodule.span ℝ (Set.range b)) = potentialOfRank n (familySpanFinrank b) := by
  simp only [rankPotential, potentialOfRank, familySpanFinrank, submodule_eq_top_iff_finrank]

/-- The rank potential of a span is measurable in the family. -/
theorem measurable_rankPotential_span :
    Measurable fun b : ι → Fin n → ℝ => rankPotential (Submodule.span ℝ (Set.range b)) := by
  simp_rw [rankPotential_span_eq]
  exact (measurable_from_nat (f := potentialOfRank n)).comp
    (measurable_familySpanFinrank (ι := ι) (n := n))

/-- The rank potential after adding one vector is measurable in the vector and the family. -/
theorem measurable_rankPotential_sup_span :
    Measurable fun p : (Fin n → ℝ) × (ι → Fin n → ℝ) =>
      rankPotential (ℝ ∙ p.1 ⊔ Submodule.span ℝ (Set.range p.2)) := by
  have heq : ∀ p : (Fin n → ℝ) × (ι → Fin n → ℝ),
      ℝ ∙ p.1 ⊔ Submodule.span ℝ (Set.range p.2)
        = Submodule.span ℝ (Set.range (Sum.elim (fun _ : Unit => p.1) p.2)) := by
    intro p
    rw [Set.Sum.elim_range, Set.range_const, Set.singleton_union, Submodule.span_insert]
  simp_rw [heq]
  have hm : Measurable fun p : (Fin n → ℝ) × (ι → Fin n → ℝ) =>
      (Sum.elim (fun _ : Unit => p.1) p.2 : Unit ⊕ ι → Fin n → ℝ) := by
    refine measurable_pi_lambda _ fun o => ?_
    cases o with
    | inl _ => exact measurable_fst
    | inr i => exact (measurable_pi_apply i).comp measurable_snd
  exact measurable_rankPotential_span.comp hm

end Measurability

section RankTail

variable {Ω : Type*} [MeasurableSpace Ω] {n d : ℕ}

/-- **Potential decay along the columns.** If each column `c_k` is independent of the preceding
columns and gives every proper subspace probability at most `1/2`, then after `m ≤ d` columns
`E 3^(−dim span(c_j : j < m)) ≤ (2/3)^m` (potential `0` at full rank). -/
theorem lintegral_rankPotential_prefix_le (P : Measure Ω) [IsProbabilityMeasure P]
    (c : Fin d → Ω → Fin n → ℝ) (hc : ∀ k, Measurable (c k))
    (hind : ∀ k : Fin d,
      IndepFun (c k) (fun ω (j : {j : Fin d // j.val < k.val}) => c j ω) P)
    (hhalf : ∀ (k : Fin d) (W : Submodule ℝ (Fin n → ℝ)), W ≠ ⊤ → P (c k ⁻¹' W) ≤ 1 / 2) :
    ∀ m, m ≤ d → ∫⁻ ω, rankPotential
      (Submodule.span ℝ (Set.range fun j : {j : Fin d // j.val < m} => c j ω)) ∂P
        ≤ (2 / 3 : ℝ≥0∞) ^ m := by
  intro m
  induction m with
  | zero =>
    intro _
    calc ∫⁻ ω, rankPotential
          (Submodule.span ℝ (Set.range fun j : {j : Fin d // j.val < 0} => c j ω)) ∂P
        ≤ ∫⁻ _ω, (1 : ℝ≥0∞) ∂P := lintegral_mono fun ω => rankPotential_le_one _
      _ = (2 / 3 : ℝ≥0∞) ^ 0 := by simp
  | succ m ih =>
    intro hm
    set k : Fin d := ⟨m, hm⟩
    have hB : Measurable fun ω (j : {j : Fin d // j.val < m}) => c j ω :=
      measurable_pi_lambda _ fun j => hc j
    have hrange : ∀ ω, Set.range (fun j : {j : Fin d // j.val < m + 1} => c j ω)
        = insert (c k ω) (Set.range fun j : {j : Fin d // j.val < m} => c j ω) := by
      intro ω
      ext y
      simp only [Set.mem_range, Set.mem_insert_iff, Subtype.exists]
      constructor
      · rintro ⟨j, hj, rfl⟩
        rcases Nat.lt_succ_iff_lt_or_eq.1 hj with h | h
        · exact Or.inr ⟨j, h, rfl⟩
        · left
          have : j = k := Fin.ext h
          rw [this]
      · rintro (rfl | ⟨j, hj, rfl⟩)
        · exact ⟨k, Nat.lt_succ_self m, rfl⟩
        · exact ⟨j, Nat.lt_succ_of_lt hj, rfl⟩
    have hF := measurable_rankPotential_sup_span (n := n) (ι := {j : Fin d // j.val < m})
    have hindk : IndepFun (c k) (fun ω (j : {j : Fin d // j.val < m}) => c j ω) P := hind k
    haveI : IsProbabilityMeasure (P.map (c k)) :=
      Measure.isProbabilityMeasure_map (hc k).aemeasurable
    haveI : IsProbabilityMeasure (P.map fun ω (j : {j : Fin d // j.val < m}) => c j ω) :=
      Measure.isProbabilityMeasure_map hB.aemeasurable
    have hνhalf : ∀ W : Submodule ℝ (Fin n → ℝ), W ≠ ⊤ → (P.map (c k)) W ≤ 1 / 2 := by
      intro W hW
      rw [Measure.map_apply (hc k) (Submodule.closed_of_finiteDimensional W).measurableSet]
      exact hhalf k W hW
    calc ∫⁻ ω, rankPotential
          (Submodule.span ℝ (Set.range fun j : {j : Fin d // j.val < m + 1} => c j ω)) ∂P
        = ∫⁻ ω, (fun p : (Fin n → ℝ) × ({j : Fin d // j.val < m} → Fin n → ℝ) =>
            rankPotential (ℝ ∙ p.1 ⊔ Submodule.span ℝ (Set.range p.2)))
            (c k ω, fun j => c j ω) ∂P := by
          refine lintegral_congr fun ω => ?_
          simp only
          rw [hrange ω, Submodule.span_insert]
      _ = ∫⁻ p, rankPotential (ℝ ∙ p.1 ⊔ Submodule.span ℝ (Set.range p.2))
            ∂(P.map fun ω => (c k ω, fun (j : {j : Fin d // j.val < m}) => c j ω)) :=
          (lintegral_map hF ((hc k).prodMk hB)).symm
      _ = ∫⁻ p, rankPotential (ℝ ∙ p.1 ⊔ Submodule.span ℝ (Set.range p.2))
            ∂((P.map (c k)).prod (P.map fun ω (j : {j : Fin d // j.val < m}) => c j ω)) := by
          rw [(indepFun_iff_map_prod_eq_prod_map_map (hc k).aemeasurable hB.aemeasurable).1 hindk]
      _ = ∫⁻ b, ∫⁻ x, rankPotential (ℝ ∙ x ⊔ Submodule.span ℝ (Set.range b)) ∂(P.map (c k))
            ∂(P.map fun ω (j : {j : Fin d // j.val < m}) => c j ω) :=
          lintegral_prod_symm _ hF.aemeasurable
      _ ≤ ∫⁻ b, 2 / 3 * rankPotential (Submodule.span ℝ (Set.range b))
            ∂(P.map fun ω (j : {j : Fin d // j.val < m}) => c j ω) :=
          lintegral_mono fun b => lintegral_rankPotential_sup_le _ hνhalf _
      _ = 2 / 3 * ∫⁻ ω, rankPotential
            (Submodule.span ℝ (Set.range fun j : {j : Fin d // j.val < m} => c j ω)) ∂P := by
          rw [lintegral_const_mul _ measurable_rankPotential_span,
            lintegral_map measurable_rankPotential_span hB]
      _ ≤ 2 / 3 * (2 / 3 : ℝ≥0∞) ^ m := by gcongr; exact ih (Nat.le_of_succ_le hm)
      _ = (2 / 3 : ℝ≥0∞) ^ (m + 1) := by rw [pow_succ']

/-- **Rank tail.** Under the hypotheses of `lintegral_rankPotential_prefix_le`, the `d` columns
fail to span `ℝ^n` with probability at most `3^n (2/3)^d`. -/
theorem measure_span_ne_top_le (P : Measure Ω) [IsProbabilityMeasure P]
    (c : Fin d → Ω → Fin n → ℝ) (hc : ∀ k, Measurable (c k))
    (hind : ∀ k : Fin d,
      IndepFun (c k) (fun ω (j : {j : Fin d // j.val < k.val}) => c j ω) P)
    (hhalf : ∀ (k : Fin d) (W : Submodule ℝ (Fin n → ℝ)), W ≠ ⊤ → P (c k ⁻¹' W) ≤ 1 / 2) :
    P {ω | Submodule.span ℝ (Set.range fun k => c k ω) ≠ ⊤} ≤ 3 ^ n * (2 / 3 : ℝ≥0∞) ^ d := by
  have hfull := lintegral_rankPotential_prefix_le P c hc hind hhalf d le_rfl
  have hrange : ∀ ω, Set.range (fun j : {j : Fin d // j.val < d} => c j ω)
      = Set.range fun k => c k ω := by
    intro ω; ext y
    simp only [Set.mem_range, Subtype.exists]
    exact ⟨fun ⟨j, _, h⟩ => ⟨j, h⟩, fun ⟨j, h⟩ => ⟨j, j.isLt, h⟩⟩
  simp_rw [hrange] at hfull
  have hcm : Measurable fun ω (k : Fin d) => c k ω := measurable_pi_lambda _ hc
  set A := {ω | Submodule.span ℝ (Set.range fun k => c k ω) ≠ ⊤}
  have hA : MeasurableSet A := by
    have : A = (fun ω => familySpanFinrank (fun k => c k ω)) ⁻¹' {n}ᶜ := by
      ext ω
      simp only [A, Set.mem_setOf_eq, Set.mem_preimage, Set.mem_compl_iff, Set.mem_singleton_iff,
        familySpanFinrank]
      rw [Ne, submodule_eq_top_iff_finrank]
    rw [this]
    exact (measurable_familySpanFinrank.comp hcm) (measurableSet_singleton n).compl
  have hpt : ∀ ω, A.indicator 1 ω
      ≤ 3 ^ n * rankPotential (Submodule.span ℝ (Set.range fun k => c k ω)) := by
    intro ω
    by_cases hω : ω ∈ A
    · have hne : Submodule.span ℝ (Set.range fun k => c k ω) ≠ ⊤ := hω
      rw [Set.indicator_of_mem hω, Pi.one_apply, rankPotential, if_neg hne]
      have hle : Module.finrank ℝ (Submodule.span ℝ (Set.range fun k => c k ω)) ≤ n := by
        have := Submodule.finrank_le (Submodule.span ℝ (Set.range fun k => c k ω))
        rwa [Module.finrank_fin_fun] at this
      calc (1 : ℝ≥0∞) = 3 ^ n * (3⁻¹ : ℝ≥0∞) ^ n := by
            rw [← mul_pow, ENNReal.mul_inv_cancel (by norm_num) (by norm_num), one_pow]
        _ ≤ 3 ^ n * (3⁻¹ : ℝ≥0∞) ^ Module.finrank ℝ
              (Submodule.span ℝ (Set.range fun k => c k ω)) := by
            exact mul_le_mul_right (pow_le_pow_right_of_le_one'
              (ENNReal.inv_le_one.2 (by norm_num : (1 : ℝ≥0∞) ≤ 3)) hle) _
    · rw [Set.indicator_of_notMem hω]; exact bot_le
  calc P A = ∫⁻ ω, A.indicator 1 ω ∂P := (lintegral_indicator_one hA).symm
    _ ≤ ∫⁻ ω, 3 ^ n * rankPotential (Submodule.span ℝ (Set.range fun k => c k ω)) ∂P :=
        lintegral_mono hpt
    _ = 3 ^ n * ∫⁻ ω, rankPotential (Submodule.span ℝ (Set.range fun k => c k ω)) ∂P :=
        lintegral_const_mul _ (measurable_rankPotential_span.comp hcm)
    _ ≤ 3 ^ n * (2 / 3 : ℝ≥0∞) ^ d := by gcongr

/-- `3 (2/3)^32 ≤ e^(−225/32)`. -/
theorem three_mul_two_thirds_pow_le_exp :
    (3 : ℝ) * (2 / 3) ^ 32 ≤ Real.exp (-(225 / 32)) := by
  have he : Real.exp 1 ≤ 3 := by
    have := Real.exp_one_lt_d9; norm_num at this; linarith
  have h8 : Real.exp (225 / 32) ≤ 3 ^ 8 := by
    calc Real.exp (225 / 32) ≤ Real.exp ((8 : ℕ) * 1) := Real.exp_le_exp.2 (by norm_num)
      _ = Real.exp 1 ^ 8 := Real.exp_nat_mul 1 8
      _ ≤ 3 ^ 8 := pow_le_pow_left₀ (Real.exp_pos 1).le he 8
  rw [Real.exp_neg]
  have hpos := Real.exp_pos (225 / 32)
  rw [le_inv_comm₀ (by positivity) hpos]
  calc Real.exp (225 / 32) ≤ 3 ^ 8 := h8
    _ ≤ ((3 : ℝ) * (2 / 3) ^ 32)⁻¹ := by norm_num

/-- **Numerical tail.** For `d ≥ 32 n`, `3^n (2/3)^d ≤ e^(−225 n/32)`. -/
theorem three_pow_mul_two_thirds_pow_le_exp (hnd : 32 * n ≤ d) :
    (3 : ℝ≥0∞) ^ n * (2 / 3 : ℝ≥0∞) ^ d ≤ ENNReal.ofReal (Real.exp (-(225 * n / 32))) := by
  have h23 : (2 / 3 : ℝ≥0∞) ≤ 1 := by
    rw [ENNReal.div_le_iff (by norm_num) (by norm_num)]; norm_num
  have hd : (2 / 3 : ℝ≥0∞) ^ d ≤ ((2 / 3 : ℝ≥0∞) ^ 32) ^ n := by
    rw [← pow_mul]; exact pow_le_pow_right_of_le_one' h23 hnd
  have hbase : (3 : ℝ≥0∞) * (2 / 3) ^ 32 = ENNReal.ofReal ((3 : ℝ) * (2 / 3) ^ 32) := by
    rw [ENNReal.ofReal_mul (by norm_num), ENNReal.ofReal_pow (by norm_num),
      ENNReal.ofReal_div_of_pos (by norm_num)]
    simp
  have hexp : Real.exp (-(225 * n / 32)) = Real.exp (-(225 / 32)) ^ n := by
    rw [← Real.exp_nat_mul]; congr 1; ring
  calc (3 : ℝ≥0∞) ^ n * (2 / 3) ^ d ≤ 3 ^ n * ((2 / 3) ^ 32) ^ n := by gcongr
    _ = ((3 : ℝ≥0∞) * (2 / 3) ^ 32) ^ n := by rw [mul_pow]
    _ = ENNReal.ofReal (((3 : ℝ) * (2 / 3) ^ 32) ^ n) := by
        rw [hbase, ENNReal.ofReal_pow (by norm_num)]
    _ ≤ ENNReal.ofReal (Real.exp (-(225 * n / 32))) := by
        rw [hexp]
        exact ENNReal.ofReal_le_ofReal
          (pow_le_pow_left₀ (by norm_num) three_mul_two_thirds_pow_le_exp n)

end RankTail

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/OversamplingFiniteEnergy.lean <==
import LossOnlyTraceability.OversamplingFiniteRecipe

/-! The train–ghost energy argument with an arbitrary bound on the learner norm, and the energy
budget `Ṽ` of Lemma G.1. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal Matrix.Norms.L2Operator

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The energy bound for a general link, given a bound `w ≤ 1` on the prior-averaged squared
learner norm; that bound is the only model-specific input. -/
theorem native_energy_of_learner_scale (hd : 0 < d) {κ w : ℝ} (hκ : 0 < κ)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x s, ‖A x s‖ ≤ 1)
    (hw : (∫ x, ‖superLearner A x.2‖ ^ 2 ∂(nativeJointMeasure κ n d μR μG)) ≤ w)
    (hw0 : 0 ≤ w) (hw1 : w ≤ 1) :
    (∫ p, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
        ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d)) ≤
      L ^ 2 * (weightedTailBound 1 w (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) +
        ((n : ℝ) / d) * w) := by
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  set μ := nativeJointMeasure κ n d μR μG with hμdef
  have hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (deriv φ t) t := fun t ht =>
    hφ.hasDerivAt ht
  have hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L := hφ.deriv_le
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμm := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have htr := fun i => measurable_joint_train (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hgh := fun i => measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hZ : ∀ (c : Bool) (i : Fin n), Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superPoint c i x.2 :=
    fun c i => (measurable_superPoint c i).comp measurable_snd
  have hsTr : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((htr i).sub hμm)
  have hsGh : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((hgh i).sub hμm)
  have hXm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i := fun i =>
    (hφm.comp (measurable_inner_native hth (hZ true i))).sub
      (hφm.comp (measurable_inner_native hth (hZ false i)))
  have hmargin : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → ∀ (c : Bool) (i : Fin n),
        ⟪superLearner A x.2, superPoint c i x.2⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := fun x hx c i =>
    native_margin_mem_Icc (hA1 _ _) (hx.2 c i)
  have hXC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    unfold nativeLossRelease
    have h1 := hCφ _ (hmargin x hx true i)
    have h2 := hCφ _ (hmargin x hx false i)
    calc |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ
          - φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ|
        ≤ |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ|
          + |φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ| := abs_sub _ _
      _ ≤ 2 * Cφ := by linarith
  have hsTrC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_train i) (hx.norm_priorMean hd)
  have hsGhC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_ghost i) (hx.norm_priorMean hd)
  have hgood := nativeJoint_ae_good (n := n) μR μG hκ hd
  have hint : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, NativeGood x → |f x| ≤ C) → Integrable f μ :=
    fun hf _ hC => nativeJoint_integrable μR μG hκ hd hf hC
  have htn : ∀ᵐ x ∂μ, 0 ≤ ‖superLearner A x.2‖ ∧ ‖superLearner A x.2‖ ≤ 1 :=
    Filter.Eventually.of_forall fun x => ⟨norm_nonneg _, hA1 _ _⟩
  have htnm : AEMeasurable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 2) μ := (hth.norm.pow_const 2).aemeasurable
  have hBop0 : ∀ᵐ x ∂μ, 0 ≤ nativeJointTrainOp x := Filter.Eventually.of_forall fun x => sq_nonneg _
  have hBopm : AEMeasurable nativeJointTrainOp μ := measurable_nativeJointTrainOp.aemeasurable
  have htail := native_joint_training_tail (n := n) (d := d) μR μG hκ
  have hX : ∀ᵐ x ∂μ, ∀ i,
      |nativeLossRelease φ A x.2 i|
        ≤ L * |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
          - ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| := by
    filter_upwards [hgood] with x hx i
    have hdiff : ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
        - ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
        = ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2⟫_ℝ
          - ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ := by
      rw [inner_sub_right, inner_sub_right]
      ring
    rw [hdiff, abs_train_sub_ghost_margin]
    exact abs_link_sub_le_mul_abs hderiv hLb (hmargin x hx true i) (hmargin x hx false i)
  have hX2m : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i ^ 2 := fun i => (hXm i).pow_const 2
  have hX2C : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeLossRelease φ A x.2 i ^ 2| ≤ (2 * Cφ) ^ 2 := by
    intro i x hx
    rw [abs_pow]
    exact pow_le_pow_left₀ (abs_nonneg _) (hXC i x hx) 2
  have hmemLp : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, NativeGood x → |f x| ≤ C) → MemLp f 2 μ :=
    fun hf C hC => MemLp.of_bound hf.aestronglyMeasurable C (by
      filter_upwards [hgood] with x hx
      rw [Real.norm_eq_abs]
      exact hC x hx)
  have henergyV := sharp_raw_energy_budget (μ := μ) (L := L) (n := n) (d := d)
    (fun x => ‖superLearner A x.2‖) nativeJointTrainOp
    (fun x i => nativeLossRelease φ A x.2 i)
    (fun x i => ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ)
    (fun x i => ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ)
    htn htnm hBop0 hBopm htail hw hw0 hw1 hX (fun i => hint (hX2m i) (hX2C i))
    (fun i => hmemLp (hsTr i) (hsTrC i)) (fun i => hmemLp (hsGh i) (hsGhC i))
    (Filter.Eventually.of_forall fun x => sum_sq_joint_train_margin_le A x)
    (fun i => native_joint_ghost_orth μR μG hκ hd hA hA1 i)
    (fun i => native_joint_ghost_sq_le μR μG hκ hd hA hA1 i)
  rw [nativeJoint_sum_integral_eq μR μG hκ hd hX2m hX2C] at henergyV
  exact henergyV

/-- The energy budget `Ṽ` of Lemma G.1 (`oversamplingFiniteEnergy`) bounds the prior-averaged energy
of every accurate learner for the power-linear loss; no localized-energy hypothesis is assumed. -/
theorem oversampling_finite_energy (hr : 2 ≤ r) (hd : 0 < d)
    (hv0 : 0 < v) (hv1 : v < 1) (hε : 0 < ε)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR (fun t : ℝ => -t) (boundaryRegularizer r) ε) :
    (∫ p, ∑ i, ∫ ω, nativeLossRelease (fun t : ℝ => -t) A ω i ^ 2
      ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior (sharpKappa v) d)) ≤
        oversamplingFiniteEnergy r ε v n d := by
  have hw := oversampling_finite_joint_learner_sq μR μG hr hd hv0 hv1 hε hAcl
  obtain ⟨hw0, hw1⟩ := oversamplingFiniteLearnerScale_mem r ε v
  simpa only [one_pow, one_mul, oversamplingFiniteEnergy] using
    native_energy_of_learner_scale μR μG hd (sharpKappa_pos hv0 hv1)
      boundaryLink_class measurable_neg A hAcl.1 hAcl.2.1 hw hw0 hw1

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/OversamplingFiniteInformation.lean <==
import LossOnlyTraceability.OversamplingFiniteEnergy
import LossOnlyTraceability.MainPriorIntegrability

/-! The finite signed and information bounds of Lemma G.1, the every-learner lower bound for
power-linear losses. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

/-- For the affine link the signed moment of the loss-difference release is exactly the beta
fingerprinting moment. -/
theorem oversampling_finite_signed_identity {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x s, ‖A x s‖ ≤ 1) :
    (∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease (fun t : ℝ => -t) A ω i
      ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d)) =
      κ * ∫ x, ⟪superLearner A x.2, priorMean x.1⟫_ℝ
        ∂(nativeJointMeasure κ n d μR μG) := by
  let μ := nativeJointMeasure κ n d μR μG
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hm := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have ht := fun i => measurable_inner_native hth
    (measurable_joint_train (Rr := Rr) (Ng := Ng) (d := d) (n := n) i)
  have hg := fun i => measurable_inner_native hth
    (measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) (n := n) i)
  have hp := measurable_inner_native hth hm
  have htC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |⟪superLearner A x.2,
      trainingPoint superPoint superBits i x.2⟫_ℝ| ≤ 1 :=
    fun i x hx => abs_inner_le_one_native (hA1 _ _) (hx.norm_train i)
  have hgC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |⟪superLearner A x.2,
      ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ 1 :=
    fun i x hx => abs_inner_le_one_native (hA1 _ _) (hx.norm_ghost i)
  have hpC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → |⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 1 :=
    fun x hx => abs_inner_le_one_native (hA1 _ _) (hx.norm_priorMean hd)
  have heq : ∀ i (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      nativeSelectorSign x.2 i * nativeLossRelease (fun t : ℝ => -t) A x.2 i =
        ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2⟫_ℝ -
          ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ := by
    intro i x
    rw [nativeSelectorSign_mul_release]
    ring
  have hsm : ∀ i, Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeSelectorSign x.2 i * nativeLossRelease (fun t : ℝ => -t) A x.2 i := by
    intro i
    simp_rw [heq]
    exact (ht i).sub (hg i)
  have hsC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |nativeSelectorSign x.2 i * nativeLossRelease (fun t : ℝ => -t) A x.2 i| ≤ 2 := by
    intro i x hx
    rw [heq]
    exact (abs_sub _ _).trans (by linarith [htC i x hx, hgC i x hx])
  rw [← nativeJoint_sum_integral_eq μR μG hκ hd hsm hsC]
  calc _ = ∑ i, ∫ x, ⟪superLearner A x.2,
      trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ∂μ := by
        apply Finset.sum_congr rfl
        intro i _
        simp_rw [heq, inner_sub_right]
        rw [integral_sub (nativeJoint_integrable μR μG hκ hd (ht i) (htC i))
          (nativeJoint_integrable μR μG hκ hd (hg i) (hgC i)),
          integral_sub (nativeJoint_integrable μR μG hκ hd (ht i) (htC i))
          (nativeJoint_integrable μR μG hκ hd hp hpC),
          native_joint_ghost_center μR μG hκ hd hA hA1]
    _ = _ := native_joint_fingerprint μR μG hκ hd hA hA1

/-- The signed budget `M̃ = κ Ã` of Lemma G.1 (`oversamplingFiniteSigned`) bounds the prior-averaged
signed moment of every accurate learner; it follows from accuracy alone, with no calibration
hypothesis. -/
theorem oversampling_finite_signed {r ε v : ℝ} (hr : 2 ≤ r) (hd : 0 < d)
    (hv0 : 0 < v) (hv1 : v < 1)
    (hAcl : A ∈ nativeAccurateLearners n d μR (fun t : ℝ => -t) (boundaryRegularizer r) ε) :
    oversamplingFiniteSigned r ε v d ≤
      ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease (fun t : ℝ => -t) A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior (sharpKappa v) d) := by
  rw [oversampling_finite_signed_identity μR μG (sharpKappa_pos hv0 hv1) hd hAcl.1 hAcl.2.1]
  exact mul_le_mul_of_nonneg_left
    (oversampling_finite_joint_alignment μR μG hr hd hv0 hv1 hAcl) (sharpKappa_pos hv0 hv1).le

/-- **Lemma G.1**, the finite information inequality
`M̃²/(2 ln 2 (Ṽ + n τ²)) ≤ E_{p∼Π_κ} Q_{D_p}(X + τ G)` when `M̃ > 0`, for any admissible variance
`0 < v < 1` (Lemma G.1 takes `v = (4qε)^(2/q)`), every accurate proper randomized learner, every
`Q` and every real noise level. The integrability of the prior-averaged information is proved
here. -/
theorem oversampling_finite_information {r ε v : ℝ} (hr : 2 ≤ r) (hd : 0 < d)
    (hv0 : 0 < v) (hv1 : v < 1) (hε : 0 < ε)
    (hAcl : A ∈ nativeAccurateLearners n d μR (fun t : ℝ => -t) (boundaryRegularizer r) ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hM0 : 0 < oversamplingFiniteSigned r ε v d) (Q : InfoDirection) (τ : ℝ) :
    oversamplingFiniteSigned r ε v d ^ 2 /
        (2 * Real.log 2 * (oversamplingFiniteEnergy r ε v n d + n * τ ^ 2)) ≤
      ∫ p, nativeNoisyInformation Q μR μG (fun t : ℝ => -t) A Gf τ p
        ∂(prior (sharpKappa v) d) := by
  have hκ := sharpKappa_pos hv0 hv1
  haveI := isProbabilityMeasure_prior hκ d
  have hC : ∀ᵐ p ∂(prior (sharpKappa v) d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact fun k => Set.Ioo_subset_Icc_self (hp k)
  have hlog : 0 < 2 * Real.log 2 := mul_pos (by norm_num) (Real.log_pos (by norm_num))
  have hV0 : 0 ≤ oversamplingFiniteEnergy r ε v n d :=
    (integral_nonneg fun p => Finset.sum_nonneg fun i _ =>
      integral_nonneg fun ω => sq_nonneg _).trans
      (oversampling_finite_energy μR μG hr hd hv0 hv1 hε hAcl)
  have hkey := sq_le_of_prior_moments_integral (prior (sharpKappa v) d) hC hlog.le
    (show 0 ≤ (n : ℝ) * τ ^ 2 by positivity)
    (fun p hp => show (∑ i, ∫ ω, nativeSelectorSign ω i *
        nativeLossRelease (fun t : ℝ => -t) A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG)) ^ 2 ≤
        2 * Real.log 2 * ((∑ i, ∫ ω, nativeLossRelease (fun t : ℝ => -t) A ω i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG)) + n * τ ^ 2) *
          nativeNoisyInformation Q μR μG (fun t : ℝ => -t) A Gf τ p from by
      have hc := native_channel_inequality μR μG hd boundaryLink_class measurable_neg
        hAcl.1 hAcl.2.1 hGf hGlaw τ hp
      have hIQ := (nativeNoisyInformation_bounds μR μG measurable_neg hAcl.1 hGf Q τ hp).1
      exact hc.trans (mul_le_mul_of_nonneg_left hIQ
        (mul_nonneg hlog.le (add_nonneg
          (Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _) (by positivity)))))
    (fun p _ => Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _)
    (fun p hp => (nativeNoisyInformation_bounds μR μG measurable_neg hAcl.1 hGf Q τ hp).2.1)
    (integrable_native_energy μR μG hd hκ boundaryLink_class measurable_neg hAcl.1 hAcl.2.1)
    (integrable_nativeNoisyInformation μR μG hκ measurable_neg hAcl.1 hGf Q τ)
    hM0 (oversampling_finite_signed μR μG hr hd hv0 hv1 hAcl)
    (oversampling_finite_energy μR μG hr hd hv0 hv1 hε hAcl)
  by_cases he : oversamplingFiniteEnergy r ε v n d + n * τ ^ 2 = 0
  · exfalso
    rw [he, mul_zero, zero_mul] at hkey
    nlinarith [sq_pos_of_pos hM0]
  · apply (div_le_iff₀ (mul_pos hlog (lt_of_le_of_ne
      (add_nonneg hV0 (by positivity)) (Ne.symm he)))).2
    simpa only [mul_comm] using hkey

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/OversamplingFiniteRecipe.lean <==
import LossOnlyTraceability.OversamplingLawLower
import LossOnlyTraceability.SharpQuarticEnergy

/-! The finite constants of Lemma G.1, the every-learner lower bound for power-linear losses.
The variance `v` is a free parameter here; Lemma G.1 takes `v = (4qε)^(2/q)`
(`oversamplingFiniteVariance`). The asymptotic lower bounds of `OversamplingLawLower` use the
budgets of Proposition 7 instead of these constants. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

def oversamplingFiniteVariance (r ε : ℝ) : ℝ :=
  (4 * powerDualExponent r * ε) ^ (2 / powerDualExponent r)

def oversamplingFiniteAlignment (r ε v : ℝ) (d : ℕ) : ℝ :=
  1 / powerDualExponent r * v ^ (powerDualExponent r / 2) *
    (1 + 1 / ((d : ℝ) * v)) ^ (-powerDualExponent r / 2) - ε

def oversamplingFiniteSigned (r ε v : ℝ) (d : ℕ) : ℝ :=
  sharpKappa v * oversamplingFiniteAlignment r ε v d

def oversamplingFiniteLearnerScale (r ε v : ℝ) : ℝ :=
  min 1 ((Real.sqrt (nativeErrorScale (oversamplingCurvature r) r ε) +
    v ^ ((powerDualExponent r - 1) / 2)) ^ 2)

def oversamplingFiniteEnergy (r ε v : ℝ) (n d : ℕ) : ℝ :=
  weightedTailBound 1 (oversamplingFiniteLearnerScale r ε v)
    (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) +
      ((n : ℝ) / d) * oversamplingFiniteLearnerScale r ε v

theorem oversamplingFiniteLearnerScale_mem (r ε v : ℝ) :
    0 ≤ oversamplingFiniteLearnerScale r ε v ∧ oversamplingFiniteLearnerScale r ε v ≤ 1 :=
  ⟨le_min (by norm_num) (sq_nonneg _), min_le_left _ _⟩

section Population
variable {d : ℕ} {r : ℝ} {p : Fin d → ℝ}

theorem oversampling_finite_objective (_hd : 0 < d)
    (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) (θ : EuclideanSpace ℝ (Fin d)) :
    nativePopulationObjective (boundaryRegularizer r) (fun t : ℝ => -t)
      (signProductLaw d p) θ = ‖θ‖ ^ r / r - ⟪θ, priorMean p⟫_ℝ := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  have hint := integrable_inner_data hD θ
  rw [nativePopulationObjective_boundary, powerLinearRisk]
  simp only [powerLinearLoss]
  rw [integral_sub (integrable_const _) hint, integral_const]
  simpa using congrArg (fun x : ℝ => ‖θ‖ ^ r / r - x) (integral_inner_data hD θ)

theorem oversampling_finite_minimizer (hr : 2 ≤ r) (hd : 0 < d)
    (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) :
    ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective (boundaryRegularizer r) (fun t : ℝ => -t)
        (signProductLaw d p) (clippedPowerMap r (priorMean p)) ≤
      nativePopulationObjective (boundaryRegularizer r) (fun t : ℝ => -t)
        (signProductLaw d p) θ := by
  intro θ hθ
  simp only [oversampling_finite_objective hd hp]
  exact clippedPowerMap_le_objective (by linarith) _ hθ

theorem oversampling_finite_minimum (hr : 2 ≤ r) (hd : 0 < d)
    (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) :
    nativePopulationObjective (boundaryRegularizer r) (fun t : ℝ => -t)
      (signProductLaw d p) (clippedPowerMap r (priorMean p)) =
        -(‖priorMean p‖ ^ powerDualExponent r / powerDualExponent r) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hμ := (isSignProductLaw_signProductLaw hp).norm_priorMean_le_one hd
  have he := powerConjugate_eq_inner_clippedPowerMap (by linarith : 1 < r) (priorMean p)
  rw [powerConjugate, if_pos hμ] at he
  rw [oversampling_finite_objective hd hp]
  linarith
end Population

section PerLaw
variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {r ε : ℝ}
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

theorem oversampling_finite_super_learner_sq (hr : 2 ≤ r) (hd : 0 < d)
    {p : Fin d → ℝ} (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x s, ‖A x s‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective (boundaryRegularizer r) (fun t : ℝ => -t)
        (signProductLaw d p) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR)) ≤
      nativePopulationObjective (boundaryRegularizer r) (fun t : ℝ => -t)
        (signProductLaw d p) θ + ε) :
    (∫ ω, ‖superLearner A ω‖ ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG)) ≤
      (Real.sqrt (nativeErrorScale (oversamplingCurvature r) r ε) +
        ‖priorMean p‖ ^ (powerDualExponent r - 1)) ^ 2 := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hr1 : 1 < r := by linarith
  let θs := clippedPowerMap r (priorMean p)
  have hθs : ‖θs‖ ≤ 1 := norm_clippedPowerMap_le_one hr1 _
  have hgm : Measurable (boundaryRegularizer r : EuclideanSpace ℝ (Fin d) → ℝ) :=
    (continuous_norm.measurable.pow_const r).div_const r
  have herr := native_super_error_sq_le μR μG boundaryLink_class measurable_neg
    (oversamplingRegularizer_class hr) hgm (isSignProductLaw_signProductLaw hp) hd
    hA hA1 hθs (oversampling_finite_minimizer hr hd hp) (hacc θs hθs)
  have hth := measurable_superLearner (Ng := Ng) hA
  have hhL : MemLp (fun ω => ‖superLearner A ω‖) 2
      (superMeasure n (signProductLaw d p) μR μG) :=
    MemLp.of_bound hth.norm.aestronglyMeasurable 1 (Filter.Eventually.of_forall fun ω => by
      rw [norm_norm]; exact hA1 _ _)
  have hfL : MemLp (fun ω => ‖superLearner A ω - θs‖) 2
      (superMeasure n (signProductLaw d p) μR μG) :=
    MemLp.of_bound (hth.sub_const θs).norm.aestronglyMeasurable 2
      (Filter.Eventually.of_forall fun ω => by
        rw [norm_norm]; exact (native_error_norm_le_two _ _ (hA1 _ _) hθs).2)
  have hmink := integral_sq_le_sqrt_add_sq (superMeasure n (signProductLaw d p) μR μG)
    _ _ _ hhL hfL (memLp_const ‖θs‖)
    (Filter.Eventually.of_forall fun ω => show |‖superLearner A ω‖| ≤
        ‖superLearner A ω - θs‖ + ‖θs‖ from by
      rw [abs_of_nonneg (norm_nonneg _)]
      simpa using norm_add_le (superLearner A ω - θs) θs)
    herr (show (∫ _ω, ‖θs‖ ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG)) ≤
      ‖θs‖ ^ 2 by simp)
  rw [Real.sqrt_sq (norm_nonneg _)] at hmink
  simpa only [θs, norm_clippedPowerMap_of_norm_le_one hr1
    ((isSignProductLaw_signProductLaw hp).norm_priorMean_le_one hd)] using hmink
theorem oversampling_finite_super_alignment (hr : 2 ≤ r) (hd : 0 < d)
    {p : Fin d → ℝ} (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x s, ‖A x s‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective (boundaryRegularizer r) (fun t : ℝ => -t)
        (signProductLaw d p) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR)) ≤
      nativePopulationObjective (boundaryRegularizer r) (fun t : ℝ => -t)
        (signProductLaw d p) θ + ε) :
    ‖priorMean p‖ ^ powerDualExponent r / powerDualExponent r - ε ≤
      ∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ
        ∂(superMeasure n (signProductLaw d p) μR μG) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  have hr0 : 0 < r := by linarith
  have hgm : Measurable (boundaryRegularizer r : EuclideanSpace ℝ (Fin d) → ℝ) :=
    (continuous_norm.measurable.pow_const r).div_const r
  have hf := integrable_super_objective μR μG boundaryLink_class measurable_neg
    (oversamplingRegularizer_class hr) hgm hD hd hA hA1
  have hi : Integrable (fun ω => ⟪superLearner A ω, priorMean p⟫_ℝ)
      (superMeasure n (signProductLaw d p) μR μG) :=
    Integrable.of_bound (measurable_inner_native (measurable_superLearner hA)
      measurable_const).aestronglyMeasurable
      1 (Filter.Eventually.of_forall fun ω => by
        rw [Real.norm_eq_abs]
        exact abs_inner_le_one_native (hA1 _ _) (hD.norm_priorMean_le_one hd))
  have hmono := integral_mono hi.neg hf (fun ω => show
      -⟪superLearner A ω, priorMean p⟫_ℝ ≤
        nativePopulationObjective (boundaryRegularizer r) (fun t : ℝ => -t)
          (signProductLaw d p) (superLearner A ω) from by
    rw [oversampling_finite_objective hd hp]
    have := div_nonneg (Real.rpow_nonneg (norm_nonneg (superLearner A ω)) r) hr0.le
    linarith)
  have ha := native_super_objective_le μR μG measurable_neg hgm hA
    (hacc (clippedPowerMap r (priorMean p)) (norm_clippedPowerMap_le_one (by linarith) _))
  rw [oversampling_finite_minimum hr hd hp] at ha
  simp only [Pi.neg_apply, integral_neg] at hmono
  linarith
end PerLaw

section Joint
variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {r ε v : ℝ}
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

theorem oversampling_finite_joint_learner_sq (hr : 2 ≤ r) (hd : 0 < d)
    (hv0 : 0 < v) (hv1 : v < 1) (hε : 0 < ε)
    (hAcl : A ∈ nativeAccurateLearners n d μR (fun t : ℝ => -t) (boundaryRegularizer r) ε) :
    (∫ x, ‖superLearner A x.2‖ ^ 2 ∂(nativeJointMeasure (sharpKappa v) n d μR μG)) ≤
      oversamplingFiniteLearnerScale r ε v := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  have hκ := sharpKappa_pos hv0 hv1
  haveI := isProbabilityMeasure_prior hκ d
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  have hq1 : 1 < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  have hq2 := powerDualExponent_le_two hr
  have hw0 : 0 ≤ nativeErrorScale (oversamplingCurvature r) r ε :=
    nativeErrorScale_nonneg (div_nonneg hε.le (oversamplingCurvature_pos (by linarith)).le)
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hfm := hth.norm.pow_const 2
  have hfC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → |‖superLearner A x.2‖ ^ 2| ≤ 1 := by
    intro x _
    rw [abs_of_nonneg (sq_nonneg _)]
    have hh : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
    nlinarith [norm_nonneg (superLearner A x.2)]
  have hc : Continuous fun p : Fin d → ℝ => ‖priorMean p‖ ^ (powerDualExponent r - 1) :=
    (continuous_norm_priorMean hd).rpow_const fun _ => Or.inr (by linarith)
  have hc2 : Continuous fun p : Fin d → ℝ =>
      Real.sqrt (nativeErrorScale (oversamplingCurvature r) r ε) +
        ‖priorMean p‖ ^ (powerDualExponent r - 1) := continuous_const.add hc
  have hstep : (∫ x, ‖superLearner A x.2‖ ^ 2
      ∂(nativeJointMeasure (sharpKappa v) n d μR μG)) ≤
      ∫ p, (Real.sqrt (nativeErrorScale (oversamplingCurvature r) r ε) +
        ‖priorMean p‖ ^ (powerDualExponent r - 1)) ^ 2 ∂(prior (sharpKappa v) d) := by
    refine nativeJoint_integral_le_prior μR μG hκ hd hfm hfC
      (integrable_of_continuous_prior hκ (hc2.pow 2)) ?_
    intro p hp
    have hpI := fun k => Set.Ioo_subset_Icc_self (hp k)
    exact oversampling_finite_super_learner_sq μR μG hr hd hpI hA hA1 (hacc p hpI)
  have hmink := integral_sq_le_sqrt_add_sq (prior (sharpKappa v) d)
    (fun p => Real.sqrt (nativeErrorScale (oversamplingCurvature r) r ε) +
      ‖priorMean p‖ ^ (powerDualExponent r - 1))
    (fun _ => Real.sqrt (nativeErrorScale (oversamplingCurvature r) r ε))
    (fun p => ‖priorMean p‖ ^ (powerDualExponent r - 1))
    (memLp_two_of_continuous_prior hκ hc2) (memLp_const _)
    (memLp_two_of_continuous_prior hκ hc)
    (Filter.Eventually.of_forall fun p => by
      rw [abs_of_nonneg (by positivity)])
    (show (∫ _p, (Real.sqrt (nativeErrorScale (oversamplingCurvature r) r ε)) ^ 2
        ∂(prior (sharpKappa v) d)) ≤ nativeErrorScale (oversamplingCurvature r) r ε by
      simp [Real.sq_sqrt hw0])
    (show (∫ p, (‖priorMean p‖ ^ (powerDualExponent r - 1)) ^ 2
        ∂(prior (sharpKappa v) d)) ≤ v ^ (powerDualExponent r - 1) from by
      simp_rw [sq_rpow_of_nonneg (norm_nonneg _)]
      simpa only [sharp_one_div_kappa_add_one] using
        integral_prior_norm_priorMean_rpow_concave hκ hd hq1.le hq2)
  have hsqrt : Real.sqrt (v ^ (powerDualExponent r - 1)) =
      v ^ ((powerDualExponent r - 1) / 2) := by
    rw [Real.sqrt_eq_rpow, ← Real.rpow_mul hv0.le]
    congr 1
    ring
  rw [hsqrt] at hmink
  have hone : (∫ x, ‖superLearner A x.2‖ ^ 2
      ∂(nativeJointMeasure (sharpKappa v) n d μR μG)) ≤ 1 := by
    calc _ ≤ ∫ _x, (1 : ℝ) ∂(nativeJointMeasure (sharpKappa v) n d μR μG) := by
            apply integral_mono (nativeJoint_integrable μR μG hκ hd hfm hfC) (integrable_const 1)
            intro x
            have hh : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
            nlinarith [norm_nonneg (superLearner A x.2)]
      _ = 1 := by simp
  exact le_min hone (hstep.trans hmink)

theorem oversampling_finite_joint_alignment (hr : 2 ≤ r) (hd : 0 < d)
    (hv0 : 0 < v) (hv1 : v < 1)
    (hAcl : A ∈ nativeAccurateLearners n d μR (fun t : ℝ => -t) (boundaryRegularizer r) ε) :
    oversamplingFiniteAlignment r ε v d ≤
      ∫ x, ⟪superLearner A x.2, priorMean x.1⟫_ℝ
        ∂(nativeJointMeasure (sharpKappa v) n d μR μG) := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  have hκ := sharpKappa_pos hv0 hv1
  haveI := isProbabilityMeasure_prior hκ d
  have hq1 : 1 < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  have hq0 : 0 < powerDualExponent r := by linarith
  have hq2 := powerDualExponent_le_two hr
  have hm := measurable_inner_native (measurable_joint_learner (Ng := Ng) hA)
    (measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d))
  have hC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → |⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 1 :=
    fun x hx => abs_inner_le_one_native (hA1 _ _) (hx.norm_priorMean hd)
  have hi := integrable_norm_priorMean_rpow hκ hd hq0.le
  have hmono : (∫ p, ‖priorMean p‖ ^ powerDualExponent r / powerDualExponent r - ε
      ∂(prior (sharpKappa v) d)) ≤ ∫ p, ∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ
      ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior (sharpKappa v) d) := by
    refine integral_mono_ae ((hi.div_const _).sub (integrable_const ε))
      (nativeKernel_integral_integrable μR μG hκ hd hm hC) ?_
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    have hpI := fun k => Set.Ioo_subset_Icc_self (hp k)
    exact oversampling_finite_super_alignment μR μG hr hd hpI hA hA1 (hacc p hpI)
  rw [integral_sub (hi.div_const _) (integrable_const _), integral_div, integral_const] at hmono
  simp only [probReal_univ, smul_eq_mul, one_mul] at hmono
  have hlow := integral_prior_norm_priorMean_rpow_low hκ hd hq1.le hq2
  rw [sharp_one_div_kappa_add_one] at hlow
  rw [nativeJoint_integral_eq μR μG hκ hd hm hC]
  unfold oversamplingFiniteAlignment
  have hdiv := div_le_div_of_nonneg_right hlow hq0.le
  calc _ = (v ^ (powerDualExponent r / 2) *
      (1 + 1 / ((d : ℝ) * v)) ^ (-powerDualExponent r / 2)) / powerDualExponent r - ε := by ring
    _ ≤ _ := (sub_le_sub_right hdiv ε).trans hmono
end Joint

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/OversamplingLawCapacity.lean <==
import LossOnlyTraceability.TransferTheorem

/-! Two information tools for the upper bound of the oversampling law for power-linear losses.

* `condMutualInfo_gaussian_channel_le`: the Gaussian-capacity form of the upper bound of
  Theorem 6, for a channel
  whose output dimension `m` differs from the number `n` of selection bits:
  for `Y` with `m` real coordinates, `G ∼ N(0, I_m)` independent of `((U, Z̃), Y)`, `σ ≠ 0` and a
  measurable centre `a` with `E‖Y - a(Z̃)‖² ≤ D`,
  `I(U; Y + σ G | Z̃) ≤ (m/(2 ln 2)) ln(1 + D/(m σ²))` bits.  The proof is the variational route of
  `TransferTheorem` with the selection bits and the release living in different dimensions.
* `condMutualInfo_le_of_extra_side`: revealing additional side information `R` with
  `U ⊥ Z̃` and `U ⊥ (Z̃, R)` can only increase the chain-rule conditional information:
  `I(U; Y | Z̃) ≤ I(U; Y | Z̃, R)`; in particular, revealing the smoothing seed `ξ` can only
  increase the information. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section GeneralVariational

variable {Ω α γ : Type*} [MeasurableSpace Ω] [MeasurableSpace α] [MeasurableSpace γ] {m : ℕ}

/-- **The variational step for a Gaussian channel of arbitrary output dimension.**  For
measurable `U`, `Z̃`, `Y` (with `m` real coordinates) and `a`, standard Gaussian noise
`G ∼ N(0, I_m)` independent of `((U, Z̃), Y)`, and the reference kernel `s ↦ N(a s, w I_m)`, the
divergence of the joint law of `((U, Z̃), Y + σ G)` from the reference composition product is at
most the average Gaussian divergence between `N(Y, σ² I_m)` and `N(a(Z̃), w I_m)`. -/
theorem klDiv_jointLaw_le_lintegral_gaussian_dim [StandardBorelSpace γ] [Nonempty γ]
    [StandardBorelSpace α] [Nonempty α] (P : Measure Ω)
    [IsProbabilityMeasure P] {U : Ω → α} {Zt : Ω → γ} {X G : Ω → Fin m → ℝ}
    {a : γ → Fin m → ℝ} {τ : ℝ} {v w : ℝ≥0} (hU : Measurable U) (hZt : Measurable Zt)
    (hX : Measurable X) (hG : Measurable G) (ha : Measurable a) (hv : (v : ℝ) = τ ^ 2)
    (hvne : v ≠ 0) (hwne : w ≠ 0)
    (hGlaw : P.map G = Measure.pi fun _ : Fin m => gaussianReal 0 1)
    (hindep : IndepFun (fun ω => ((U ω, Zt ω), X ω)) G P) :
    klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω))
        (jointLaw P U Zt ⊗ₘ (gaussianPiKernel a w).comap Prod.snd measurable_snd)
      ≤ ∫⁻ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v)
          (Measure.pi fun i => gaussianReal (a (Zt ω) i) w) ∂P := by
  classical
  have hW : Measurable fun ω => (U ω, Zt ω) := hU.prodMk hZt
  have hV : Measurable fun ω => ((U ω, Zt ω), X ω) := hW.prodMk hX
  have hY : Measurable fun ω => X ω + τ • G ω := hX.add (hG.const_smul τ)
  set V : Ω → (α × γ) × (Fin m → ℝ) := fun ω => ((U ω, Zt ω), X ω) with hVdef
  set μV : Measure ((α × γ) × (Fin m → ℝ)) := P.map V with hμVdef
  haveI : IsProbabilityMeasure μV := Measure.isProbabilityMeasure_map hV.aemeasurable
  set K₁ : Kernel ((α × γ) × (Fin m → ℝ)) (Fin m → ℝ) :=
    gaussianPiKernel (fun q => q.2) v with hK1def
  set Q : Kernel γ (Fin m → ℝ) := gaussianPiKernel a w with hQdef
  haveI hM1 : IsMarkovKernel K₁ := isMarkovKernel_gaussianPiKernel measurable_snd hvne
  haveI hMQ : IsMarkovKernel Q := isMarkovKernel_gaussianPiKernel ha hwne
  set K₂ : Kernel ((α × γ) × (Fin m → ℝ)) (Fin m → ℝ) :=
    (Q.comap Prod.snd measurable_snd).comap Prod.fst measurable_fst with hK2def
  have hK1val : ∀ q, K₁ q = Measure.pi fun i => gaussianReal (q.2 i) v := fun q =>
    gaussianPiKernel_apply measurable_snd hvne q
  have hK2val : ∀ q, K₂ q = Measure.pi fun i => gaussianReal (a q.1.2 i) w := by
    intro q
    rw [hK2def, Kernel.comap_apply, Kernel.comap_apply, hQdef,
      gaussianPiKernel_apply ha hwne]
  have hF : Measurable fun q : ((α × γ) × (Fin m → ℝ)) × (Fin m → ℝ) =>
      (q.1.1, q.2) := (measurable_fst.comp measurable_fst).prodMk measurable_snd
  have hVG : P.map (fun ω => (V ω, G ω)) = μV.prod (P.map G) :=
    (indepFun_iff_map_prod_eq_prod_map_map hV.aemeasurable hG.aemeasurable).mp hindep
  have hshift : Measurable (Function.uncurry
      (fun (q : (α × γ) × (Fin m → ℝ)) (g : Fin m → ℝ) => q.2 + τ • g)) :=
    (measurable_snd.comp measurable_fst).add (measurable_snd.const_smul τ)
  have hstep1 : jointLaw P V (fun ω => X ω + τ • G ω) = μV ⊗ₘ K₁ := by
    have hcomp : (fun ω => (V ω, X ω + τ • G ω))
        = (fun q : ((α × γ) × (Fin m → ℝ)) × (Fin m → ℝ) => (q.1, q.1.2 + τ • q.2))
          ∘ (fun ω => (V ω, G ω)) := rfl
    have hPhim : Measurable fun q : ((α × γ) × (Fin m → ℝ)) × (Fin m → ℝ) =>
        (q.1, q.1.2 + τ • q.2) :=
      measurable_fst.prodMk
        ((measurable_snd.comp measurable_fst).add (measurable_snd.const_smul τ))
    rw [jointLaw, hcomp, ← Measure.map_map hPhim (hV.prodMk hG), hVG, hGlaw]
    refine map_prod_eq_compProd μV _ hshift K₁ fun q => ?_
    rw [hK1val q]
    exact (map_shift_scale_pi_gaussianReal q.2 τ hv).symm
  have hstep2 : (jointLaw P V (fun ω => X ω + τ • G ω)).map (fun q => (q.1.1, q.2))
      = jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω) := by
    rw [jointLaw, jointLaw, Measure.map_map hF (hV.prodMk hY)]
    rfl
  have hstep3 : (μV ⊗ₘ K₂).map (fun q => (q.1.1, q.2))
      = jointLaw P U Zt ⊗ₘ Q.comap Prod.snd measurable_snd := by
    rw [hK2def, map_compProd_comap μV measurable_fst (Q.comap Prod.snd measurable_snd), hμVdef,
      Measure.map_map measurable_fst hV]
    rfl
  have hdp : klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω))
      (jointLaw P U Zt ⊗ₘ Q.comap Prod.snd measurable_snd) ≤ klDiv (μV ⊗ₘ K₁) (μV ⊗ₘ K₂) := by
    rw [← hstep2, ← hstep3, hstep1]
    exact klDiv_map_le _ _ hF
  have hdens : ∀ q : (α × γ) × (Fin m → ℝ), K₁ q = (K₂ q).withDensity
      (fun y => ∏ i, (gaussianPDF (a q.1.2 i) w (y i))⁻¹ * gaussianPDF (q.2 i) v (y i)) := by
    intro q
    rw [hK1val q, hK2val q]
    exact pi_gaussianReal_eq_withDensity q.2 (a q.1.2) hvne hwne
  have hfm : Measurable fun p : ((α × γ) × (Fin m → ℝ)) × (Fin m → ℝ) =>
      ∏ i, (gaussianPDF (a p.1.1.2 i) w (p.2 i))⁻¹ * gaussianPDF (p.1.2 i) v (p.2 i) :=
    measurable_gaussianPiRatio measurable_snd (ha.comp (measurable_snd.comp measurable_fst)) v w
  have hstep5 : klDiv (μV ⊗ₘ K₁) (μV ⊗ₘ K₂) = ∫⁻ q, klDiv (K₁ q) (K₂ q) ∂μV :=
    klDiv_compProd_right_eq_lintegral_of_density μV K₁ K₂ hfm hdens
  have hmeasg : Measurable fun q : (α × γ) × (Fin m → ℝ) => klDiv (K₁ q) (K₂ q) := by
    have hrw : (fun q : (α × γ) × (Fin m → ℝ) => klDiv (K₁ q) (K₂ q))
        = fun q => ENNReal.ofReal (∑ i, (((v : ℝ) + (q.2 i - a q.1.2 i) ^ 2) / (2 * w) - 1 / 2
            + Real.log ((w : ℝ) / v) / 2)) := by
      funext q
      rw [hK1val q, hK2val q, klDiv_pi_gaussianReal q.2 (a q.1.2) hvne hwne]
    rw [hrw]
    refine ENNReal.measurable_ofReal.comp (Finset.measurable_sum _ fun i _ => ?_)
    have h1 : Measurable fun q : (α × γ) × (Fin m → ℝ) => q.2 i :=
      (measurable_pi_apply i).comp measurable_snd
    have h2 : Measurable fun q : (α × γ) × (Fin m → ℝ) => a q.1.2 i :=
      (measurable_pi_apply i).comp (ha.comp (measurable_snd.comp measurable_fst))
    fun_prop
  have hstep6 : (∫⁻ q, klDiv (K₁ q) (K₂ q) ∂μV) = ∫⁻ ω, klDiv (K₁ (V ω)) (K₂ (V ω)) ∂P := by
    rw [hμVdef, lintegral_map hmeasg hV]
  have hfinal : (∫⁻ ω, klDiv (K₁ (V ω)) (K₂ (V ω)) ∂P)
      = ∫⁻ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v)
          (Measure.pi fun i => gaussianReal (a (Zt ω) i) w) ∂P := by
    refine lintegral_congr fun ω => ?_
    rw [hK1val (V ω), hK2val (V ω)]
  calc klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω))
        (jointLaw P U Zt ⊗ₘ Q.comap Prod.snd measurable_snd)
      ≤ klDiv (μV ⊗ₘ K₁) (μV ⊗ₘ K₂) := hdp
    _ = ∫⁻ q, klDiv (K₁ q) (K₂ q) ∂μV := hstep5
    _ = ∫⁻ ω, klDiv (K₁ (V ω)) (K₂ (V ω)) ∂P := hstep6
    _ = ∫⁻ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v)
          (Measure.pi fun i => gaussianReal (a (Zt ω) i) w) ∂P := hfinal

end GeneralVariational

section GaussianChannel

variable {Ω γ : Type*} [MeasurableSpace Ω] [MeasurableSpace γ] {n m : ℕ}

/-- **Gaussian capacity for a channel of output dimension `m` and `n` selection bits.**  For
independent fair selection bits `U`, a measurable `Y` with `m ≥ 1` real coordinates, standard
Gaussian noise `G ∼ N(0, I_m)` independent of `((U, Z̃), Y)`, `σ ≠ 0` (through `v = σ² ≠ 0`), and a
measurable centre `a` with `E‖Y - a(Z̃)‖² ≤ D`:
`I(U; Y + σ G | Z̃) ≤ (m/(2 ln 2)) ln(1 + D/(m σ²))` bits.  Regularity hypotheses: the
side-information space is standard Borel and nonempty, and the residual is integrable. -/
theorem condMutualInfo_gaussian_channel_le [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω)
    [IsProbabilityMeasure P] {U : Ω → Fin n → Bool} {Zt : Ω → γ} {Y G : Ω → Fin m → ℝ}
    {a : γ → Fin m → ℝ} {σ D : ℝ} {v w : ℝ≥0} (hm : 0 < m) (hU : Measurable U)
    (hZt : Measurable Zt) (hY : Measurable Y) (hG : Measurable G) (ha : Measurable a)
    (hv : (v : ℝ) = σ ^ 2) (hvne : v ≠ 0) (hwv : (w : ℝ) = (v : ℝ) + D / m)
    (hGlaw : P.map G = Measure.pi fun _ : Fin m => gaussianReal 0 1)
    (hindepG : IndepFun (fun ω => ((U ω, Zt ω), Y ω)) G P)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hint : Integrable (fun ω => ∑ k, (Y ω k - a (Zt ω) k) ^ 2) P)
    (hD : (∫ ω, (∑ k, (Y ω k - a (Zt ω) k) ^ 2) ∂P) ≤ D) :
    condMutualInfo P U (fun ω => Y ω + σ • G ω) Zt
      ≤ ((m : ℝ) / (2 * Real.log 2)) * Real.log (1 + D / (m * σ ^ 2)) := by
  have hm0 : (0 : ℝ) < m := by exact_mod_cast hm
  have hv0 : (0 : ℝ) < v := by
    have : v ≠ 0 := hvne
    positivity
  have hR0 : 0 ≤ ∫ ω, (∑ k, (Y ω k - a (Zt ω) k) ^ 2) ∂P :=
    integral_nonneg fun ω => Finset.sum_nonneg fun i _ => sq_nonneg _
  have hD0 : 0 ≤ D := le_trans hR0 hD
  have hw0 : (0 : ℝ) < w := by rw [hwv]; positivity
  have hwne : w ≠ 0 := by
    intro h
    rw [h] at hw0
    simp at hw0
  haveI : IsMarkovKernel (gaussianPiKernel a w) := isMarkovKernel_gaussianPiKernel ha hwne
  have hbound : klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => Y ω + σ • G ω))
      (jointLaw P U Zt ⊗ₘ (gaussianPiKernel a w).comap Prod.snd measurable_snd)
      ≤ ENNReal.ofReal (((m : ℝ) / 2) * Real.log (1 + D / (m * (v : ℝ)))) :=
    (klDiv_jointLaw_le_lintegral_gaussian_dim P hU hZt hY hG ha hv hvne hwne hGlaw
      hindepG).trans (lintegral_klDiv_gaussian_pi_le P hm hvne hwv hint hD)
  have hQfin : klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => Y ω + σ • G ω))
      (jointLaw P U Zt ⊗ₘ (gaussianPiKernel a w).comap Prod.snd measurable_snd) ≠ ⊤ :=
    ne_top_of_le_ne_top ENNReal.ofReal_ne_top hbound
  have hc0 : ((1 : ℝ≥0∞) / 2) ^ n ≠ 0 := pow_ne_zero _ (by norm_num)
  have hc1 : ((1 : ℝ≥0∞) / 2) ^ n ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
  have hctop : ((1 : ℝ≥0∞) / 2) ^ n ≠ ⊤ := ENNReal.pow_ne_top (by norm_num)
  have hfin : mutualInfoNats P U Zt ≠ ⊤ :=
    mutualInfoNats_ne_top_of_uniform P hU hZt hc0 hc1 hctop
      (measure_preimage_bits P hU hbits hfair)
  have hstep := condMutualInfo_le_klDiv_compProd P hU hZt (hY.add (hG.const_smul σ))
    (gaussianPiKernel a w) hfin hQfin
  have hlogpos : (0 : ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  have hargnn : (0 : ℝ) ≤ Real.log (1 + D / (m * (v : ℝ))) := by
    refine Real.log_nonneg ?_
    have : 0 ≤ D / ((m : ℝ) * (v : ℝ)) := by positivity
    linarith
  have hnn : (0 : ℝ) ≤ ((m : ℝ) / 2) * Real.log (1 + D / (m * (v : ℝ))) := by positivity
  have htoReal : (klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => Y ω + σ • G ω))
      (jointLaw P U Zt ⊗ₘ (gaussianPiKernel a w).comap Prod.snd measurable_snd)).toReal
      ≤ ((m : ℝ) / 2) * Real.log (1 + D / (m * (v : ℝ))) :=
    ENNReal.toReal_le_of_le_ofReal hnn hbound
  have hdiv := div_le_div_of_nonneg_right htoReal hlogpos.le
  refine hstep.trans (hdiv.trans (le_of_eq ?_))
  rw [hv]
  field_simp

end GaussianChannel

section ExtraSide

variable {Ω β γ δ : Type*} [MeasurableSpace Ω] [MeasurableSpace β] [MeasurableSpace γ]
  [MeasurableSpace δ] {n : ℕ}

/-- **Revealing independent side information can only increase the strong information.**  For
independent fair selection bits `U` with `U ⊥ Z̃` and `U ⊥ (Z̃, R)`, any measurable `Y`:
`I(U; Y | Z̃) ≤ I(U; Y | (Z̃, R))` in the chain-rule form, on standard Borel spaces. -/
theorem condMutualInfo_le_of_extra_side [StandardBorelSpace β] [Nonempty β]
    [StandardBorelSpace γ] [Nonempty γ] [StandardBorelSpace δ] [Nonempty δ]
    (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → Fin n → Bool} {Y : Ω → β} {S : Ω → γ}
    {R : Ω → δ} (hU : Measurable U) (hY : Measurable Y) (hS : Measurable S) (hR : Measurable R)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hUS : IndepFun U S P) (hUSR : IndepFun U (fun ω => (S ω, R ω)) P) :
    condMutualInfo P U Y S ≤ condMutualInfo P U Y (fun ω => (S ω, R ω)) := by
  have hc0 : ((1 : ℝ≥0∞) / 2) ^ n ≠ 0 := pow_ne_zero _ (by norm_num)
  have hc1 : ((1 : ℝ≥0∞) / 2) ^ n ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
  have hctop : ((1 : ℝ≥0∞) / 2) ^ n ≠ ⊤ := ENNReal.pow_ne_top (by norm_num)
  rw [condMutualInfo_eq_of_indepFun P hU hS hUS,
    condMutualInfo_eq_of_indepFun P hU (hS.prodMk hR) hUSR]
  have hf : Measurable fun p : β × (γ × δ) => (p.1, p.2.1) :=
    measurable_fst.prodMk (measurable_fst.comp measurable_snd)
  exact mutualInfo_comp_right_le_of_uniform P hU (hY.prodMk (hS.prodMk hR)) hf hc0 hc1 hctop
    (measure_preimage_bits P hU hbits hfair)

end ExtraSide

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/OversamplingLawLearner.lean <==
import LossOnlyTraceability.MainTheorem
import LossOnlyTraceability.OversamplingLawRegularizer
import LossOnlyTraceability.GaussianSmoothing

/-! The randomized learner of the oversampling law for power-linear losses, and its accuracy.

The learner is `θ̂ = T_r(Z̄ + ξ)` with `Z̄` the full `n`-sample mean and `ξ = (η/√d) g` for a
standard Gaussian seed `g ∼ N(0, I_d)` drawn by the learner (`oversamplingLearner`); the seed law
is `gaussianSeedLaw d = N(0, 1)^{⊗d}`.  It is proper, measurable, and for every law `D` on the
unit ball and `n ≥ 1` i.i.d. samples
`E[F_D(θ̂) - min_W F_D] ≤ c_q (1/n + η²)^{q/2}` (`oversamplingLearner_accuracy`), which is at most
`ε` for `η² = (1/2)(ε/c_q)^{2/q}` (`oversamplingNoiseScale`) and
`n ≥ 2 (c_q/ε)^{2/q}` (`oversamplingLearner_accuracy_le`).  Consequently it belongs to the
accurate class `nativeAccurateLearners` for `(φ, g) = (-t, ‖θ‖^r/r)`
(`oversamplingLearner_mem_accurate`).  The dual map `T_r` of `PowerMap` coincides with the map
`smoothingPowerMap` of the dimension-uniform squared sensitivity bound for Gaussian smoothing
(`clippedPowerMap_eq_smoothingPowerMap`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section OversamplingLearnerDef

variable {n d : ℕ}

/-- The learner's seed law `N(0, 1)^{⊗d}` on `Fin d → ℝ`. -/
def gaussianSeedLaw (d : ℕ) : Measure (Fin d → ℝ) := Measure.pi fun _ : Fin d => gaussianReal 0 1

instance isProbabilityMeasure_gaussianSeedLaw (d : ℕ) : IsProbabilityMeasure (gaussianSeedLaw d) := by
  unfold gaussianSeedLaw
  infer_instance

/-- The full sample mean `Z̄ = n⁻¹ ∑_i Z_i`. -/
def trainingMean (x : Fin n → EuclideanSpace ℝ (Fin d)) : EuclideanSpace ℝ (Fin d) :=
  (n : ℝ)⁻¹ • ∑ i, x i

/-- The randomized learner `θ̂ = T_r(Z̄ + (η/√d) g)`. -/
def oversamplingLearner (r η : ℝ) (x : Fin n → EuclideanSpace ℝ (Fin d)) (g : Fin d → ℝ) :
    EuclideanSpace ℝ (Fin d) :=
  clippedPowerMap r (trainingMean x + (η / Real.sqrt d) • WithLp.toLp 2 g)

/-- The smoothing scale `η = √((1/2)(ε/c_q)^{2/q})`. -/
def oversamplingNoiseScale (r ε : ℝ) : ℝ :=
  Real.sqrt ((ε / powerBregmanConstant r) ^ (2 / powerDualExponent r) / 2)

/-- The sample mean is measurable. -/
theorem measurable_trainingMean :
    Measurable (trainingMean : (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d)) := by
  unfold trainingMean
  fun_prop

/-- `toLp` is measurable on `Fin d → ℝ`. -/
theorem measurable_toLp_fin :
    Measurable (WithLp.toLp 2 : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) := by fun_prop

/-- The learner is jointly measurable in the sample and the seed. -/
theorem measurable_oversamplingLearner (r η : ℝ) :
    Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
      oversamplingLearner r η q.1 q.2 :=
  (measurable_clippedPowerMap r).comp ((measurable_trainingMean.comp measurable_fst).add
    (by fun_prop))

/-- The learner is proper. -/
theorem norm_oversamplingLearner_le {r : ℝ} (hr : 1 < r) (η : ℝ)
    (x : Fin n → EuclideanSpace ℝ (Fin d)) (g : Fin d → ℝ) :
    ‖oversamplingLearner r η x g‖ ≤ 1 :=
  norm_clippedPowerMap_le_one hr _

/-- The dual map `T_r` of `PowerMap` is the map `smoothingPowerMap` of the squared sensitivity
bound at `q = r/(r-1)`. -/
theorem clippedPowerMap_eq_smoothingPowerMap (r : ℝ) (t : EuclideanSpace ℝ (Fin d)) :
    clippedPowerMap r t = smoothingPowerMap (powerDualExponent r) t := by
  unfold clippedPowerMap
  split_ifs with h
  · exact (smoothingPowerMap_of_norm_le _ h).symm
  · exact (smoothingPowerMap_of_one_lt _ (not_le.1 h)).symm

/-- The Gaussian seed pushed to `EuclideanSpace` by `toLp` and scaled by `η/√d` has the law
`N(0, η² I_d/d)` of the squared sensitivity bound. -/
theorem gaussianSeedLaw_map_smoothing (d : ℕ) (η : ℝ) :
    (gaussianSeedLaw d).map (fun g => (η / Real.sqrt d) • WithLp.toLp 2 g)
      = smoothingGaussian d η := by
  have e : (fun g : Fin d → ℝ => (η / Real.sqrt d) • WithLp.toLp 2 g)
      = (fun v : EuclideanSpace ℝ (Fin d) => (η / Real.sqrt d) • v) ∘ WithLp.toLp 2 := rfl
  rw [e, ← Measure.map_map (by fun_prop) measurable_toLp_fin, gaussianSeedLaw,
    map_pi_eq_stdGaussian, smoothingGaussian]

end OversamplingLearnerDef

section OversamplingAccuracy

variable {n d : ℕ}

/-- The seed coordinates have mean `0` and second moment `1`. -/
theorem gaussianSeedLaw_coord_moments (k : Fin d) :
    MemLp (fun g : Fin d → ℝ => g k) 2 (gaussianSeedLaw d) ∧
      (∫ g, g k ∂(gaussianSeedLaw d)) = 0 ∧ (∫ g, g k ^ 2 ∂(gaussianSeedLaw d)) = 1 := by
  have hlaw : (gaussianSeedLaw d).map (fun g : Fin d → ℝ => g k) = gaussianReal 0 1 :=
    (measurePreserving_eval (fun _ : Fin d => gaussianReal (0 : ℝ) 1) k).map_eq
  exact gaussian_noise_standard_moments (gaussianSeedLaw d) (measurable_pi_apply k) hlaw

/-- **Second moment of the smoothed mean.**  For i.i.d. samples from a law `D` on the unit ball,
`n ≥ 1`, and the independent seed, `E‖Z̄ + (η/√d) g - μ‖² ≤ 1/n + η²`; the function is
integrable. -/
theorem oversampling_smoothed_mean_sq_le (hn : 0 < n) (hd : 0 < d) (η : ℝ)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1)
    (μ : EuclideanSpace ℝ (Fin d)) (hμ : μ = ∫ z, z ∂D) :
    Integrable (fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
        ‖trainingMean q.1 + (η / Real.sqrt d) • WithLp.toLp 2 q.2 - μ‖ ^ 2)
        ((Measure.pi fun _ : Fin n => D).prod (gaussianSeedLaw d)) ∧
      (∫ q, ‖trainingMean q.1 + (η / Real.sqrt d) • WithLp.toLp 2 q.2 - μ‖ ^ 2
        ∂((Measure.pi fun _ : Fin n => D).prod (gaussianSeedLaw d))) ≤ 1 / n + η ^ 2 := by
  set Pn : Measure (Fin n → EuclideanSpace ℝ (Fin d)) := Measure.pi fun _ : Fin n => D with hPn
  set s : ℝ := η / Real.sqrt d with hs
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  have hs2 : s ^ 2 * d = η ^ 2 := by
    rw [hs, div_pow, Real.sq_sqrt hdR.le]
    field_simp
  -- the centred mean `c(x) = Z̄ - μ`
  set c : (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d) :=
    fun x => trainingMean x - μ with hc
  have hcm : Measurable c := measurable_trainingMean.sub_const μ
  have hball : ∀ᵐ x ∂Pn, ∀ i, ‖x i‖ ≤ 1 := by
    rw [ae_all_iff]
    intro i
    have h := (measurePreserving_eval (fun _ : Fin n => D) i).quasiMeasurePreserving.ae hD
    exact h
  have hμ1 : ‖μ‖ ≤ 1 := by
    rw [hμ]
    simpa using norm_integral_le_of_norm_le_const (μ := D) hD
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hcb : ∀ᵐ x ∂Pn, ‖c x‖ ≤ 2 := by
    filter_upwards [hball] with x hx
    have hm : ‖trainingMean x‖ ≤ 1 := by
      simp only [trainingMean, norm_smul, Real.norm_eq_abs, abs_inv, Nat.abs_cast]
      have hsum : ‖∑ i, x i‖ ≤ n := by
        calc ‖∑ i, x i‖ ≤ ∑ i, ‖x i‖ := norm_sum_le _ _
          _ ≤ ∑ _i : Fin n, (1 : ℝ) := Finset.sum_le_sum fun i _ => hx i
          _ = n := by simp
      rw [inv_mul_le_iff₀ hn0]; linarith
    calc ‖c x‖ ≤ ‖trainingMean x‖ + ‖μ‖ := norm_sub_le _ _
      _ ≤ 2 := by linarith
  -- the second moment of the centred mean
  have hsecond : (∫ x, ‖c x‖ ^ 2 ∂Pn) ≤ 1 / n := by
    have hind : Pairwise fun i j => IndepFun (fun x : Fin n → EuclideanSpace ℝ (Fin d) => x i)
        (fun x => x j) Pn := by
      intro i j hij
      exact (iIndepFun_pi (X := fun _ : Fin n => (id : EuclideanSpace ℝ (Fin d) → _))
        (fun _ => aemeasurable_id)).indepFun hij
    have hbd : ∀ i, ∀ᵐ x ∂Pn, ‖x i‖ ≤ 1 := fun i => by
      filter_upwards [hball] with x hx using hx i
    have h := integral_norm_centered_average_sq_le hn Pn (fun i x => x i)
      (fun i => (measurable_pi_apply i).aestronglyMeasurable) 1 zero_le_one hbd hind
    have hmean : ∀ i, ∫ a, a i ∂Pn = μ := by
      intro i
      have hlaw : Pn.map (fun a : Fin n → EuclideanSpace ℝ (Fin d) => a i) = D :=
        (measurePreserving_eval (fun _ : Fin n => D) i).map_eq
      have h := integral_map (μ := Pn) (f := fun z : EuclideanSpace ℝ (Fin d) => z)
        (measurable_pi_apply i).aemeasurable aestronglyMeasurable_id
      rw [hlaw] at h
      rw [hμ]
      exact h.symm
    have hcent : ∀ x : Fin n → EuclideanSpace ℝ (Fin d),
        (n : ℝ)⁻¹ • ∑ i, (x i - ∫ a, a i ∂Pn) = c x := by
      intro x
      simp only [hmean, Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
        Fintype.card_fin, smul_sub, hc, trainingMean]
      rw [← Nat.cast_smul_eq_nsmul ℝ, smul_smul, inv_mul_cancel₀ hn0.ne', one_smul]
    simp only [hcent, one_pow] at h
    exact h
  have hcint : Integrable (fun x => ‖c x‖ ^ 2) Pn := by
    refine (integrable_const (4 : ℝ)).mono' (hcm.norm.pow_const 2).aestronglyMeasurable ?_
    filter_upwards [hcb] with x hx
    rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
    nlinarith [norm_nonneg (c x)]
  have hck : ∀ k : Fin d, Integrable (fun x => (c x) k) Pn := by
    intro k
    refine (integrable_const (2 : ℝ)).mono'
      ((measurable_euclidean_coord k).comp hcm).aestronglyMeasurable ?_
    filter_upwards [hcb] with x hx
    exact (PiLp.norm_apply_le (c x) k).trans hx
  have hmom := fun k => gaussianSeedLaw_coord_moments (d := d) k
  -- the pointwise expansion
  have hexp : ∀ q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ),
      ‖trainingMean q.1 + s • WithLp.toLp 2 q.2 - μ‖ ^ 2
        = ‖c q.1‖ ^ 2 + 2 * s * ∑ k, (c q.1) k * q.2 k + s ^ 2 * ∑ k, q.2 k ^ 2 := by
    intro q
    have e1 : trainingMean q.1 + s • WithLp.toLp 2 q.2 - μ = c q.1 + s • WithLp.toLp 2 q.2 := by
      simp only [hc]; abel
    have hin : ⟪c q.1, WithLp.toLp 2 q.2⟫_ℝ = ∑ k, (c q.1) k * q.2 k := by
      simp only [PiLp.inner_apply, RCLike.inner_apply, conj_trivial]
      refine Finset.sum_congr rfl fun k _ => ?_
      simp [mul_comm]
    have hn2 : ‖(WithLp.toLp 2 q.2 : EuclideanSpace ℝ (Fin d))‖ ^ 2 = ∑ k, q.2 k ^ 2 := by
      rw [EuclideanSpace.norm_sq_eq]
      refine Finset.sum_congr rfl fun k _ => ?_
      simp [Real.norm_eq_abs, sq_abs]
    rw [e1, norm_add_sq_real, inner_smul_right, norm_smul, mul_pow, Real.norm_eq_abs, sq_abs,
      hin, hn2]
    ring
  -- integrability of the three terms
  have hI1 : Integrable (fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
      ‖c q.1‖ ^ 2) (Pn.prod (gaussianSeedLaw d)) := hcint.comp_fst _
  have hI2 : Integrable (fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
      2 * s * ∑ k, (c q.1) k * q.2 k) (Pn.prod (gaussianSeedLaw d)) :=
    (integrable_finsetSum _ fun k _ =>
      (hck k).mul_prod ((hmom k).1.integrable (by norm_num))).const_mul _
  have hI3 : Integrable (fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
      s ^ 2 * ∑ k, q.2 k ^ 2) (Pn.prod (gaussianSeedLaw d)) :=
    (integrable_finsetSum _ fun k _ =>
      ((hmom k).1.integrable_sq).comp_snd _).const_mul _
  have hint : Integrable (fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
      ‖trainingMean q.1 + s • WithLp.toLp 2 q.2 - μ‖ ^ 2) (Pn.prod (gaussianSeedLaw d)) := by
    have := (hI1.add hI2).add hI3
    refine this.congr (Filter.Eventually.of_forall fun q => ?_)
    simp only [Pi.add_apply]
    rw [hexp q]
  refine ⟨hint, ?_⟩
  -- the integral
  have hJ2 : ∫ q, 2 * s * ∑ k, (c q.1) k * q.2 k ∂(Pn.prod (gaussianSeedLaw d)) = 0 := by
    rw [integral_const_mul, integral_finsetSum _ fun k _ =>
      (hck k).mul_prod ((hmom k).1.integrable (by norm_num))]
    have : ∀ k : Fin d, ∫ q, (c q.1) k * q.2 k ∂(Pn.prod (gaussianSeedLaw d)) = 0 := by
      intro k
      rw [integral_prod_mul (fun x => (c x) k) (fun g : Fin d → ℝ => g k), (hmom k).2.1, mul_zero]
    simp [this]
  have hJ3 : ∫ q, s ^ 2 * ∑ k, q.2 k ^ 2 ∂(Pn.prod (gaussianSeedLaw d)) = η ^ 2 := by
    rw [integral_const_mul, integral_finsetSum _ fun k _ =>
      ((hmom k).1.integrable_sq).comp_snd _]
    have : ∀ k : Fin d, ∫ q, q.2 k ^ 2 ∂(Pn.prod (gaussianSeedLaw d)) = 1 := by
      intro k
      rw [integral_fun_snd (f := fun g : Fin d → ℝ => g k ^ 2), (hmom k).2.2]
      simp
    simp only [this, Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, mul_one]
    rw [← hs2]
  have hJ1 : ∫ q, ‖c q.1‖ ^ 2 ∂(Pn.prod (gaussianSeedLaw d)) = ∫ x, ‖c x‖ ^ 2 ∂Pn := by
    rw [integral_fun_fst (f := fun x => ‖c x‖ ^ 2)]
    simp
  calc (∫ q, ‖trainingMean q.1 + s • WithLp.toLp 2 q.2 - μ‖ ^ 2 ∂(Pn.prod (gaussianSeedLaw d)))
      = ∫ q, (‖c q.1‖ ^ 2 + 2 * s * ∑ k, (c q.1) k * q.2 k + s ^ 2 * ∑ k, q.2 k ^ 2)
          ∂(Pn.prod (gaussianSeedLaw d)) := integral_congr_ae
            (Filter.Eventually.of_forall fun q => hexp q)
    _ = (∫ x, ‖c x‖ ^ 2 ∂Pn) + η ^ 2 := by
        have e1 := integral_add (μ := Pn.prod (gaussianSeedLaw d))
          (f := fun q => ‖c q.1‖ ^ 2 + 2 * s * ∑ k, (c q.1) k * q.2 k)
          (g := fun q => s ^ 2 * ∑ k, q.2 k ^ 2) (hI1.add hI2) hI3
        have e2 := integral_add (μ := Pn.prod (gaussianSeedLaw d))
          (f := fun q => ‖c q.1‖ ^ 2) (g := fun q => 2 * s * ∑ k, (c q.1) k * q.2 k) hI1 hI2
        rw [e1, e2, hJ1, hJ2, hJ3, add_zero]
    _ ≤ 1 / n + η ^ 2 := by linarith

/-- **Accuracy of the smoothed learner.**  For `r ≥ 2`, `n ≥ 1`,
`d ≥ 1`, any `η`, and every law `D` on the closed unit ball with `n` i.i.d. samples and the
independent Gaussian seed: `E[F_D(θ̂) - min_W F_D] ≤ c_q (1/n + η²)^{q/2}`. -/
theorem oversamplingLearner_accuracy {r : ℝ} (hr : 2 ≤ r) (hn : 0 < n) (hd : 0 < d) (η : ℝ)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) :
    ∫ q, (powerLinearRisk r D (oversamplingLearner r η q.1 q.2)
        - sInf (powerLinearRisk r D '' Metric.closedBall 0 1))
        ∂((Measure.pi fun _ : Fin n => D).prod (gaussianSeedLaw d))
      ≤ powerBregmanConstant r * (1 / n + η ^ 2) ^ (powerDualExponent r / 2) := by
  have hr1 : (1 : ℝ) < r := by linarith
  set q := powerDualExponent r with hqdef
  have hq1 : 1 < q := one_lt_powerDualExponent hr1
  have hq2 : q ≤ 2 := powerDualExponent_le_two hr
  set P := (Measure.pi fun _ : Fin n => D).prod (gaussianSeedLaw d) with hP
  have hint : Integrable (fun z => z) D := by
    refine (integrable_const (1 : ℝ)).mono' aestronglyMeasurable_id ?_
    filter_upwards [hD] with z hz using hz
  set μ := ∫ z, z ∂D with hμ
  set t : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) → EuclideanSpace ℝ (Fin d) :=
    fun p => trainingMean p.1 + (η / Real.sqrt d) • WithLp.toLp 2 p.2 with ht
  have htm : Measurable t := (measurable_trainingMean.comp measurable_fst).add
    (by fun_prop)
  obtain ⟨hFint, hFle⟩ := oversampling_smoothed_mean_sq_le hn hd η D hD μ hμ
  set F : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) → ℝ := fun p => ‖t p - μ‖ ^ 2 with hF
  have hFm : Measurable F := (htm.sub_const μ).norm.pow_const 2
  have hF0 : ∀ p, 0 ≤ F p := fun p => sq_nonneg _
  have hGm : Measurable fun p => F p ^ (q / 2) := hFm.pow_const _
  have hGint : Integrable (fun p => F p ^ (q / 2)) P := by
    refine ((integrable_const (1 : ℝ)).add hFint).mono' hGm.aestronglyMeasurable
      (Filter.Eventually.of_forall fun p => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.rpow_nonneg (hF0 p) _)]
    rcases le_total (F p) 1 with h | h
    · have : F p ^ (q / 2) ≤ 1 := Real.rpow_le_one (hF0 p) h (by linarith)
      simp only [Pi.add_apply]
      linarith [hF0 p]
    · have : F p ^ (q / 2) ≤ F p ^ (1 : ℝ) :=
        Real.rpow_le_rpow_of_exponent_le h (by linarith)
      rw [Real.rpow_one] at this
      simp only [Pi.add_apply]
      linarith
  have hjensen : ∫ p, F p ^ (q / 2) ∂P ≤ (∫ p, F p ∂P) ^ (q / 2) := by
    have hconc := Real.concaveOn_rpow (p := q / 2) (by linarith) (by linarith)
    exact hconc.le_map_integral (Real.continuous_rpow_const (by linarith)).continuousOn
      isClosed_Ici (Filter.Eventually.of_forall fun p => Set.mem_Ici.2 (hF0 p)) hFint hGint
  have hcq : 0 ≤ powerBregmanConstant r :=
    div_nonneg (Real.rpow_nonneg (by norm_num) _) (by linarith)
  have hpt : ∀ p : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ),
      powerLinearRisk r D (oversamplingLearner r η p.1 p.2)
      - sInf (powerLinearRisk r D '' Metric.closedBall 0 1)
      ≤ powerBregmanConstant r * F p ^ (q / 2) := by
    intro p
    rw [oversamplingLearner, powerLinearRisk_clippedPowerMap_sub_eq hr1 hint]
    refine (powerBregman_le hr _ _).trans (le_of_eq ?_)
    rw [hF, norm_sub_rev, sq_rpow_half (norm_nonneg _)]
  have hpt0 : ∀ p : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ),
      0 ≤ powerLinearRisk r D (oversamplingLearner r η p.1 p.2)
      - sInf (powerLinearRisk r D '' Metric.closedBall 0 1) := by
    intro p
    rw [oversamplingLearner, powerLinearRisk_clippedPowerMap_sub_eq hr1 hint]
    exact powerBregman_nonneg hr1 _ _
  calc ∫ p, (powerLinearRisk r D (oversamplingLearner r η p.1 p.2)
        - sInf (powerLinearRisk r D '' Metric.closedBall 0 1)) ∂P
      ≤ ∫ p, powerBregmanConstant r * F p ^ (q / 2) ∂P :=
        integral_mono_of_nonneg (Filter.Eventually.of_forall hpt0) (hGint.const_mul _)
          (Filter.Eventually.of_forall hpt)
    _ = powerBregmanConstant r * ∫ p, F p ^ (q / 2) ∂P := integral_const_mul _ _
    _ ≤ powerBregmanConstant r * (∫ p, F p ∂P) ^ (q / 2) :=
        mul_le_mul_of_nonneg_left hjensen hcq
    _ ≤ powerBregmanConstant r * (1 / n + η ^ 2) ^ (q / 2) := by
        refine mul_le_mul_of_nonneg_left ?_ hcq
        exact Real.rpow_le_rpow (integral_nonneg hF0) hFle (by linarith)

/-- The constant `c_q = 2^{2-q}/q` is positive for `r > 1`. -/
theorem powerBregmanConstant_pos {r : ℝ} (hr : 1 < r) : 0 < powerBregmanConstant r := by
  have hq := one_lt_powerDualExponent hr
  unfold powerBregmanConstant
  have : (0 : ℝ) < (2 : ℝ) ^ (2 - powerDualExponent r) := Real.rpow_pos_of_pos (by norm_num) _
  positivity

/-- The squared smoothing scale: `η² = (1/2)(ε/c_q)^{2/q}` for `ε ≥ 0`. -/
theorem oversamplingNoiseScale_sq {r ε : ℝ} (hr : 1 < r) (hε : 0 ≤ ε) :
    oversamplingNoiseScale r ε ^ 2 = (ε / powerBregmanConstant r) ^ (2 / powerDualExponent r) / 2 := by
  have hc := powerBregmanConstant_pos hr
  rw [oversamplingNoiseScale, Real.sq_sqrt]
  have : 0 ≤ (ε / powerBregmanConstant r) ^ (2 / powerDualExponent r) :=
    Real.rpow_nonneg (div_nonneg hε hc.le) _
  positivity

/-- **The accuracy condition.**  For `r ≥ 2`, `ε > 0`, the smoothing scale `η` and
`n ≥ 2 (c_q/ε)^{2/q}`: `c_q (1/n + η²)^{q/2} ≤ ε`. -/
theorem oversamplingLearner_accuracy_le {r ε : ℝ} (hr : 2 ≤ r) (hε : 0 < ε) {n : ℕ}
    (hn : 2 * (powerBregmanConstant r / ε) ^ (2 / powerDualExponent r) ≤ n) :
    powerBregmanConstant r * (1 / n + oversamplingNoiseScale r ε ^ 2) ^ (powerDualExponent r / 2)
      ≤ ε := by
  have hr1 : (1 : ℝ) < r := by linarith
  have hc := powerBregmanConstant_pos hr1
  have hq1 := one_lt_powerDualExponent hr1
  have hq0 : 0 < powerDualExponent r := by linarith
  set q := powerDualExponent r
  set y := (ε / powerBregmanConstant r) ^ (2 / q) with hy
  have hy0 : 0 < y := Real.rpow_pos_of_pos (div_pos hε hc) _
  have hinv : (powerBregmanConstant r / ε) ^ (2 / q) = y⁻¹ := by
    rw [hy, ← Real.inv_rpow (div_pos hε hc).le, inv_div]
  rw [hinv] at hn
  have hnpos : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
  have h1n : 1 / (n : ℝ) ≤ y / 2 := by
    rw [div_le_div_iff₀ hnpos (by norm_num)]
    have : 2 * y⁻¹ * y = 2 := by field_simp
    nlinarith
  have hsum : 1 / (n : ℝ) + oversamplingNoiseScale r ε ^ 2 ≤ y := by
    rw [oversamplingNoiseScale_sq hr1 hε.le]
    linarith
  have hpow : (1 / (n : ℝ) + oversamplingNoiseScale r ε ^ 2) ^ (q / 2) ≤ y ^ (q / 2) :=
    Real.rpow_le_rpow (by positivity) hsum (by positivity)
  have hyq : y ^ (q / 2) = ε / powerBregmanConstant r := by
    rw [hy, ← Real.rpow_mul (div_pos hε hc).le, show 2 / q * (q / 2) = 1 by field_simp,
      Real.rpow_one]
  calc powerBregmanConstant r * (1 / n + oversamplingNoiseScale r ε ^ 2) ^ (q / 2)
      ≤ powerBregmanConstant r * y ^ (q / 2) := mul_le_mul_of_nonneg_left hpow hc.le
    _ = ε := by rw [hyq]; field_simp

end OversamplingAccuracy

section OversamplingClass

variable {n d : ℕ}

/-- The power-linear risk is measurable in the parameter, for a law with integrable features. -/
theorem measurable_powerLinearRisk {r : ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure D] (hint : Integrable (fun z => z) D) :
    Measurable (powerLinearRisk r D) := by
  have e : powerLinearRisk r D = fun θ => ‖θ‖ ^ r / r - ⟪θ, ∫ z, z ∂D⟫_ℝ :=
    funext fun θ => powerLinearRisk_eq hint θ
  rw [e]
  have h : Measurable fun θ : EuclideanSpace ℝ (Fin d) => ⟪θ, ∫ z, z ∂D⟫_ℝ := by fun_prop
  exact ((measurable_norm.pow_const r).div_const r).sub h

/-- **The smoothed learner is accurate for every law on the unit ball.**  For `r ≥ 2`, `ε > 0`,
`n ≥ 2 (c_q/ε)^{2/q}` (so `n ≥ 1`), `d ≥ 1`, the smoothing scale `η`, every law `D` on the closed
unit ball with `n` i.i.d. samples and every `θ` in the unit ball:
`E F_D(θ̂) ≤ F_D(θ) + ε` (the all-distributions promise). -/
theorem oversamplingLearner_all_distributions {r ε : ℝ} (hr : 2 ≤ r) (hε : 0 < ε) (hd : 0 < d)
    (hn : 2 * (powerBregmanConstant r / ε) ^ (2 / powerDualExponent r) ≤ n)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1)
    (θ : EuclideanSpace ℝ (Fin d)) (hθ : ‖θ‖ ≤ 1) :
    (∫ q, powerLinearRisk r D (oversamplingLearner r (oversamplingNoiseScale r ε) q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod (gaussianSeedLaw d)))
      ≤ powerLinearRisk r D θ + ε := by
  have hr1 : (1 : ℝ) < r := by linarith
  have hc := powerBregmanConstant_pos hr1
  have hnpos : (0 : ℝ) < n := lt_of_lt_of_le (by
    have : 0 < (powerBregmanConstant r / ε) ^ (2 / powerDualExponent r) :=
      Real.rpow_pos_of_pos (div_pos hc hε) _
    positivity) hn
  have hn0 : 0 < n := by exact_mod_cast hnpos
  have hint : Integrable (fun z => z) D := by
    refine (integrable_const (1 : ℝ)).mono' aestronglyMeasurable_id ?_
    filter_upwards [hD] with z hz using hz
  have hacc := (oversamplingLearner_accuracy hr hn0 hd (oversamplingNoiseScale r ε) D hD).trans
    (oversamplingLearner_accuracy_le hr hε hn)
  set P := (Measure.pi fun _ : Fin n => D).prod (gaussianSeedLaw d)
  have hRm : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
      powerLinearRisk r D (oversamplingLearner r (oversamplingNoiseScale r ε) q.1 q.2) :=
    (measurable_powerLinearRisk hint).comp (measurable_oversamplingLearner r _)
  have hμ1 : ‖∫ z, z ∂D‖ ≤ 1 := by simpa using norm_integral_le_of_norm_le_const (μ := D) hD
  have hRb : ∀ q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ),
      ‖powerLinearRisk r D (oversamplingLearner r (oversamplingNoiseScale r ε) q.1 q.2)‖
        ≤ 1 / r + 1 := by
    intro q
    set θ' := oversamplingLearner r (oversamplingNoiseScale r ε) q.1 q.2
    have h1 : ‖θ'‖ ≤ 1 := norm_oversamplingLearner_le hr1 _ _ _
    rw [powerLinearRisk_eq hint, Real.norm_eq_abs]
    have h2 : ‖θ'‖ ^ r ≤ 1 := Real.rpow_le_one (norm_nonneg _) h1 (by linarith)
    have h3 : 0 ≤ ‖θ'‖ ^ r := Real.rpow_nonneg (norm_nonneg _) _
    have h4 : |⟪θ', ∫ z, z ∂D⟫_ℝ| ≤ 1 := by
      calc |⟪θ', ∫ z, z ∂D⟫_ℝ| ≤ ‖θ'‖ * ‖∫ z, z ∂D‖ := abs_real_inner_le_norm _ _
        _ ≤ 1 * 1 := mul_le_mul h1 hμ1 (norm_nonneg _) zero_le_one
        _ = 1 := one_mul 1
    have hr0 : 0 < r := by linarith
    have h5 : ‖θ'‖ ^ r / r ≤ 1 / r := div_le_div_of_nonneg_right h2 hr0.le
    have h6 : 0 ≤ ‖θ'‖ ^ r / r := div_nonneg h3 hr0.le
    rw [abs_le] at h4 ⊢
    constructor <;> linarith [h4.1, h4.2]
  have hRint : Integrable (fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
      powerLinearRisk r D (oversamplingLearner r (oversamplingNoiseScale r ε) q.1 q.2)) P :=
    Integrable.of_bound hRm.aestronglyMeasurable _ (Filter.Eventually.of_forall hRb)
  have hsplit : ∫ q, (powerLinearRisk r D (oversamplingLearner r (oversamplingNoiseScale r ε)
      q.1 q.2) - sInf (powerLinearRisk r D '' Metric.closedBall 0 1)) ∂P
      = (∫ q, powerLinearRisk r D (oversamplingLearner r (oversamplingNoiseScale r ε) q.1 q.2) ∂P)
        - sInf (powerLinearRisk r D '' Metric.closedBall 0 1) := by
    rw [integral_sub hRint (integrable_const _), integral_const]
    simp
  have hmin : sInf (powerLinearRisk r D '' Metric.closedBall 0 1) ≤ powerLinearRisk r D θ :=
    (isLeast_powerLinearRisk hr1 hint).csInf_eq ▸
      ((isLeast_powerLinearRisk hr1 hint).2 ⟨θ, by simpa using hθ, rfl⟩)
  rw [hsplit] at hacc
  linarith

/-- **The smoothed learner belongs to the accurate class** `nativeAccurateLearners` for the
power-linear loss `(φ, g) = (-t, ‖θ‖^r/r)`: it is measurable, proper, and `ε`-accurate on every
product law `D_p`, `p ∈ [-1,1]^d`, whenever `r ≥ 2`, `ε > 0`, `d ≥ 1` and
`n ≥ 2 (c_q/ε)^{2/q}`. -/
theorem oversamplingLearner_mem_accurate {r ε : ℝ} (hr : 2 ≤ r) (hε : 0 < ε) (hd : 0 < d)
    (hn : 2 * (powerBregmanConstant r / ε) ^ (2 / powerDualExponent r) ≤ n) :
    (oversamplingLearner r (oversamplingNoiseScale r ε) :
        (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
      ∈ nativeAccurateLearners n d (gaussianSeedLaw d) (fun t : ℝ => -t)
        (boundaryRegularizer r) ε := by
  have hr1 : (1 : ℝ) < r := by linarith
  refine ⟨measurable_oversamplingLearner r _, fun x g => norm_oversamplingLearner_le hr1 _ x g,
    fun p hp θ hθ => ?_⟩
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := (isSignProductLaw_signProductLaw hp).norm_le_one hd
  simp only [nativePopulationObjective_boundary]
  exact oversamplingLearner_all_distributions hr hε hd hn (signProductLaw d p) hD θ hθ

end OversamplingClass

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/OversamplingLawLower.lean <==
import LossOnlyTraceability.MainTheorem
import LossOnlyTraceability.OversamplingLawRegularizer

/-! The every-learner lower bound of the oversampling law for power-linear losses, with explicit
constants.

The finite budgets of Proposition 7 are evaluated for an affine link (`H = 0`, as for the
power-linear loss `‖θ‖^r/r - ⟪θ, z⟫`) in the oversampling regime `n ≥ m_ε = ε^{-2/q}`,
`d ≥ 32 n`, with no upper bound on `n/m_ε`: for `0 < ε ≤ min{1, β/8}` the signed budget obeys
`M ≥ m_ε ε/s_G²` and the energy budget `V ≤ v₀ m_ε ε²` (`oversampling_recipe_orders`), where
`s_G = (4/β)^{1/q}` and `v₀ = L²(κ_C + ω/32)` (`oversamplingEnergyRate`).  Through the per-law
channel inequality of Theorem 6 (`main_information_lower_bound`) this gives, for every accurate
learner, every `Q ∈ {Ii, Ij, Is}` and every real `τ`,
`c · m_ε/(1 + (n/m_ε)(τ/ε)²) ≤ sup_{p ∈ [-1,1]^d} Q_{D_p}(X + τ G)` with
`c = (1/s_G²)²/(2 ln 2 max{v₀, 1})` (`oversamplingLowerConstant`), and the same bound for the
average of `Q` under the fixed beta prior `Π_κ` (`oversampling_lower_prior_averaged_native`).

`oversampling_lower_bound_power` and `oversampling_lower_prior_averaged_power` instantiate this at
the power-linear loss (`φ(t) = -t` with `b = L = 1`, `g_r = ‖θ‖^r/r` with
`(a, B) = (2^{2-r}/r, 1/r)`), where the constant `oversamplingPowerLowerConstant r` and the
threshold `oversamplingPowerThreshold r` depend only on `r`.

The finite budgets used are those of the Proposition 7 recipe (`nativeSignedBudget`,
`nativeEnergyBudget`), not the budgets `Ã`, `M̃`, `Ṽ` of Lemma G.1, whose information inequality
is `oversampling_finite_information`.  The lower bound only needs some explicit finite budget of
the right order, which these provide. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section OversamplingLowerConstants

/-- The energy rate `v₀ = L²(κ_C + ω/32)` of the oversampling regime, with `V ≤ v₀ m_ε ε²`. -/
def oversamplingEnergyRate (a b B r L : ℝ) : ℝ :=
  L ^ 2 * (mainEnergyConstant a b B r + mainLearnerConstant a b B r / 32)

/-- The signal rate `1/s_G²` of the oversampling regime, with `M ≥ m_ε ε/s_G²`. -/
def oversamplingSignalRate (b B r : ℝ) : ℝ := 1 / mainScaleRoot b B r ^ 2

/-- The lower constant `c = (1/s_G²)²/(2 ln 2 max{v₀, 1})` of the oversampling lower bound. -/
def oversamplingLowerConstant (a b B r L : ℝ) : ℝ :=
  oversamplingSignalRate b B r ^ 2 / (2 * Real.log 2 * max (oversamplingEnergyRate a b B r L) 1)

/-- The explicit threshold `min{1, β/8}` for the oversampling lower bound. -/
def oversamplingLowerThreshold (b B r : ℝ) : ℝ := min 1 (nativeSlope b B r / 8)

/-- The lower constant is positive. -/
theorem oversamplingLowerConstant_pos {a b B r L : ℝ} (hr : 2 ≤ r) (hb : 0 < b) (hB : 0 < B) :
    0 < oversamplingLowerConstant a b B r L := by
  have hsG := mainScaleRoot_pos hb hB hr
  have hm : 0 < oversamplingSignalRate b B r := by unfold oversamplingSignalRate; positivity
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hW : 0 < max (oversamplingEnergyRate a b B r L) 1 :=
    lt_of_lt_of_le one_pos (le_max_right _ _)
  unfold oversamplingLowerConstant
  positivity

/-- The threshold is positive. -/
theorem oversamplingLowerThreshold_pos {b B r : ℝ} (hr : 2 ≤ r) (hb : 0 < b) (hB : 0 < B) :
    0 < oversamplingLowerThreshold b B r :=
  lt_min one_pos (by have := nativeSlope_pos hb hB hr; positivity)

/-- The calibration slope is at most the link slope: `β ≤ b`. -/
theorem nativeSlope_le_slope {b B r : ℝ} (hb : 0 < b) (hB : 0 < B) (hr : 2 ≤ r) :
    nativeSlope b B r ≤ b := by
  obtain ⟨ht0, ht1⟩ := nativeMargin_pos_le_one hb hB hr
  have hq1 : 1 < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  unfold nativeSlope
  rw [div_le_iff₀ (by linarith)]
  nlinarith

/-- For `b ≤ 4` the root `s_G = γ₁^{1/q}` is at least `1`. -/
theorem one_le_mainScaleRoot {b B r : ℝ} (hb : 0 < b) (hB : 0 < B) (hr : 2 ≤ r) (hb4 : b ≤ 4) :
    1 ≤ mainScaleRoot b B r := by
  have hβ := nativeSlope_pos hb hB hr
  have hγ : 1 ≤ mainScaleGamma b B r := by
    unfold mainScaleGamma
    rw [le_div_iff₀ hβ]
    linarith [nativeSlope_le_slope hb hB hr]
  have hq : 0 < powerDualExponent r := by
    linarith [one_lt_powerDualExponent (r := r) (by linarith)]
  exact Real.one_le_rpow hγ (by positivity)

end OversamplingLowerConstants

section OversamplingLowerOrders

/-- The signal step: `v⁻¹ ε ≤ (v⁻¹ - 1) A` when `v⁻¹ ≥ 2`, `A ≥ 2ε` and `ε ≥ 0`. -/
theorem oversampling_signal_step {vi A ε : ℝ} (hvi : 2 ≤ vi) (hA : 2 * ε ≤ A) (hε : 0 ≤ ε) :
    vi * ε ≤ (vi - 1) * A := by
  have e1 : 0 ≤ (vi - 1) * (A - 2 * ε) := mul_nonneg (by linarith) (by linarith)
  have e2 : 0 ≤ (vi - 2) * ε := mul_nonneg (by linarith) hε
  nlinarith

/-- **Orders of the finite recipe in the oversampling regime.**  For a link with `H = 0` and slope
`0 < b ≤ 4`, a regularizer of Assumption 2 with constants `a, B > 0`, `r ≥ 2`, every
`0 < ε ≤ min{1, β/8}`, every `n ≥ m_ε = ε^{-2/q}` (no upper bound on `n`) and every `d ≥ 32 n`:
`0 < v < 1`, `M ≥ m_ε ε/s_G²` and `V ≤ v₀ m_ε ε²`. -/
theorem oversampling_recipe_orders {a b B r L ε : ℝ} {n d : ℕ} (hr : 2 ≤ r) (ha : 0 < a)
    (hb : 0 < b) (hb4 : b ≤ 4) (hB : 0 < B) (hε : 0 < ε)
    (hε0 : ε ≤ oversamplingLowerThreshold b B r)
    (hn : ε ^ (-(2 / powerDualExponent r)) ≤ n) (hdn : 32 * n ≤ d) :
    0 < nativePriorVariance b B r ε ∧ nativePriorVariance b B r ε < 1 ∧
      ε ^ (-(2 / powerDualExponent r)) * ε * oversamplingSignalRate b B r
        ≤ nativeSignedBudget a b B r ε 0 n d ∧
      nativeEnergyBudget a b B r ε L n d
        ≤ ε ^ (-(2 / powerDualExponent r)) * ε ^ 2 * oversamplingEnergyRate a b B r L := by
  obtain ⟨hq1, hq2, -⟩ := main_exponent_facts hr
  have hq0 : 0 < powerDualExponent r := by linarith
  have hβ := nativeSlope_pos hb hB hr
  have hγ₁ := mainScaleGamma_pos hb hB hr
  have hβγ := nativeSlope_mul_mainScaleGamma hb hB hr
  have hsG := mainScaleRoot_pos hb hB hr
  have hsG1 := one_le_mainScaleRoot hb hB hr hb4
  have hC₀ : 0 ≤ nativeOptimizerConstant a b r := Real.rpow_nonneg (by positivity) _
  have hc := matrixEnergyC_pos
  have hAr : 0 < a ^ (1 / r) := Real.rpow_pos_of_pos ha _
  obtain ⟨hε1, hεβ⟩ := le_min_iff.1 hε0
  -- the scale `S = ε^{1/q}` and `m_ε = 1/S²`
  have hS : 0 < ε ^ (1 / powerDualExponent r) := Real.rpow_pos_of_pos hε _
  have hS1 : ε ^ (1 / powerDualExponent r) ≤ 1 := Real.rpow_le_one hε.le hε1 (by positivity)
  have hS3 := rpow_inv_cube_le hε hε1 hq0 (by linarith)
  have hv := nativePriorVariance_eq_sq hb hB hr hε.le
  have hm := rpow_neg_two_div_eq hε.le (powerDualExponent r)
  rw [hm]
  rw [hm] at hn
  set S := ε ^ (1 / powerDualExponent r) with hSdef
  have hnpos : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
  have hdn' : 32 * (n : ℝ) ≤ d := by exact_mod_cast hdn
  have hdpos : (0 : ℝ) < d := by linarith
  have hnS : 1 ≤ (n : ℝ) * S ^ 2 := by
    rw [div_le_iff₀ (by positivity)] at hn
    linarith
  have hdS2 : 32 ≤ (d : ℝ) * S ^ 2 := by nlinarith
  have hv0 : 0 < nativePriorVariance b B r ε := by rw [hv]; positivity
  have hdv : 32 ≤ (d : ℝ) * nativePriorVariance b B r ε := by
    rw [hv]
    have h1 : S ^ 2 ≤ (mainScaleRoot b B r * S) ^ 2 := by
      rw [mul_pow]
      nlinarith [pow_le_pow_left₀ zero_le_one hsG1 2, sq_nonneg S]
    nlinarith
  -- the matrix constants
  have hK := matrix_energy_constant_bound hdn
  have hK3 : matrixEnergyK ((n : ℝ) / d) ≤ 3 := by linarith [hK.1, hK.2]
  have hs0 := matrixEnergyS_nonneg d
  have hsS : matrixEnergyS d ≤ S ^ 2 / (16 * matrixEnergyC) := by
    unfold matrixEnergyS
    rw [div_le_div_iff₀ (by positivity) (by positivity)]
    calc 2 * (16 * matrixEnergyC) = matrixEnergyC * 32 := by ring
      _ ≤ matrixEnergyC * ((d : ℝ) * S ^ 2) := mul_le_mul_of_nonneg_left hdS2 hc.le
      _ = _ := by ring
  have hs1 : matrixEnergyS d ≤ 1 := by
    refine hsS.trans ?_
    have hc16 : 1 ≤ 16 * matrixEnergyC := by unfold matrixEnergyC; norm_num
    rw [div_le_one (by positivity)]
    nlinarith [pow_le_one₀ hS.le hS1 (n := 2)]
  -- the prior variance
  have hγε : mainScaleGamma b B r * ε ≤ 1 / 2 := by
    calc mainScaleGamma b B r * ε ≤ mainScaleGamma b B r * (nativeSlope b B r / 8) :=
          mul_le_mul_of_nonneg_left hεβ hγ₁.le
      _ = nativeSlope b B r * mainScaleGamma b B r / 8 := by ring
      _ = 1 / 2 := by rw [hβγ]; norm_num
  have hvle : nativePriorVariance b B r ε ≤ 1 / 2 := by
    rw [nativePriorVariance, four_mul_div_nativeSlope]
    have h1 : (1 : ℝ) ≤ 2 / powerDualExponent r := by rw [le_div_iff₀ hq0]; linarith
    calc (mainScaleGamma b B r * ε) ^ (2 / powerDualExponent r)
        ≤ (mainScaleGamma b B r * ε) ^ (1 : ℝ) :=
          Real.rpow_le_rpow_of_exponent_ge (by positivity) (by linarith) h1
      _ ≤ 1 / 2 := by rw [Real.rpow_one]; exact hγε
  -- the learner scale and the energy scale
  have hwS : nativeErrorScale a r ε ≤ (ε / (S * a ^ (1 / r))) ^ 2 :=
    (min_le_right _ _).trans (error_rpow_eq_sq hr ha hε).le
  have hQ : nativeOptimizerScale a b B r ε = (nativeOptimizerConstant a b r * mainScaleGamma b B r
      * ε / (mainScaleRoot b B r * S)) ^ 2 := by
    rw [nativeOptimizerScale, Real.rpow_sub_one hv0.ne', nativePriorVariance_rpow_q hb hB hr hε.le,
      hv]
    ring
  have hwθ : nativeLearnerScale a b B r ε ≤ mainLearnerConstant a b B r * (ε / S) ^ 2 := by
    rw [nativeLearnerScale, mainLearnerConstant]
    exact main_learner_scale_le hS hAr hsG hC₀ hγ₁.le hε.le hwS hQ
  have hCθ : nativeEnergyScale a b B r ε n d ≤ mainEnergyConstant a b B r * (ε / S) ^ 2 := by
    rw [nativeEnergyScale, mainEnergyConstant]
    exact main_energy_scale_le (nativeLearnerScale_nonneg a b B r ε)
      (nativeLearnerScale_le_one a b B r ε) hwθ hK3 hs0 hs1 hsS hc hS hε hS3
  -- the alignment (population penalty `0` since `H = 0`)
  have hg : 32 / 33 ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε)) ^
      (-(powerDualExponent r) / 2) := by
    have hy : 0 ≤ 1 / ((d : ℝ) * nativePriorVariance b B r ε) := by positivity
    have hy32 : 1 / ((d : ℝ) * nativePriorVariance b B r ε) ≤ 1 / 32 := by
      rw [div_le_div_iff₀ (by positivity) (by norm_num)]
      linarith
    have hinv : (32 : ℝ) / 33 ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε))⁻¹ := by
      rw [le_inv_comm₀ (by norm_num) (by positivity)]
      calc 1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε) ≤ 1 + 1 / 32 := by linarith
        _ = (32 / 33 : ℝ)⁻¹ := by norm_num
    calc (32 : ℝ) / 33 ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε))⁻¹ := hinv
      _ = (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε)) ^ (-1 : ℝ) :=
          (Real.rpow_neg_one _).symm
      _ ≤ _ := Real.rpow_le_rpow_of_exponent_le (by linarith) (by linarith)
  have hP : nativePopulationPenalty b B r ε 0 d ≤ 2 * 0 * mainScaleGamma b B r ^ 2 * ε ^ 2 := by
    simp [nativePopulationPenalty]
  have hA : 2 * ε ≤ nativeAlignment b B r ε 0 d := by
    rw [nativeAlignment, nativePriorVariance_rpow_half hb hB hr hε.le]
    exact main_alignment_ge hβγ hε hg hP (by norm_num)
  -- the signed budget
  have hvinv : 2 ≤ (nativePriorVariance b B r ε)⁻¹ := by
    rw [← one_div, le_div_iff₀ hv0]
    linarith
  have hMeq : nativeSignedBudget a b B r ε 0 n d
      = ((nativePriorVariance b B r ε)⁻¹ - 1) * nativeAlignment b B r ε 0 d := by
    simp only [nativeSignedBudget, nativeKappa, zero_mul, sub_zero, zero_div]
  have h1 := oversampling_signal_step hvinv hA hε.le
  have h2 : 1 / S ^ 2 * ε * oversamplingSignalRate b B r
      = (nativePriorVariance b B r ε)⁻¹ * ε := by
    rw [hv, oversamplingSignalRate]
    field_simp
  have hM : 1 / S ^ 2 * ε * oversamplingSignalRate b B r
      ≤ nativeSignedBudget a b B r ε 0 n d := by
    rw [hMeq, h2]
    exact h1
  -- the energy budget
  have hV : nativeEnergyBudget a b B r ε L n d ≤ 1 / S ^ 2 * ε ^ 2 * oversamplingEnergyRate a b B r L := by
    rw [nativeEnergyBudget, oversamplingEnergyRate]
    have hnd : (n : ℝ) / d ≤ 1 / 32 := by
      rw [div_le_div_iff₀ hdpos (by norm_num)]
      linarith
    have hw0 := nativeLearnerScale_nonneg a b B r ε
    have h2 : (n : ℝ) / d * nativeLearnerScale a b B r ε
        ≤ mainLearnerConstant a b B r / 32 * (ε / S) ^ 2 := by
      calc (n : ℝ) / d * nativeLearnerScale a b B r ε
          ≤ 1 / 32 * nativeLearnerScale a b B r ε := mul_le_mul_of_nonneg_right hnd hw0
        _ ≤ 1 / 32 * (mainLearnerConstant a b B r * (ε / S) ^ 2) :=
            mul_le_mul_of_nonneg_left hwθ (by norm_num)
        _ = _ := by ring
    have h3 : nativeEnergyScale a b B r ε n d + (n : ℝ) / d * nativeLearnerScale a b B r ε
        ≤ (mainEnergyConstant a b B r + mainLearnerConstant a b B r / 32) * (ε / S) ^ 2 := by
      calc nativeEnergyScale a b B r ε n d + (n : ℝ) / d * nativeLearnerScale a b B r ε
          ≤ mainEnergyConstant a b B r * (ε / S) ^ 2
            + mainLearnerConstant a b B r / 32 * (ε / S) ^ 2 := add_le_add hCθ h2
        _ = _ := by ring
    refine le_of_le_of_eq (mul_le_mul_of_nonneg_left h3 (sq_nonneg L)) ?_
    field_simp
  exact ⟨hv0, by linarith, hM, hV⟩

end OversamplingLowerOrders

section OversamplingLowerAlgebra

/-- The lower-bound algebra of the oversampling regime: from `M ≥ m ε c₁ > 0`,
`V ≤ m ε² v`, `S ≥ 0`, `n > 0` and `M² ≤ c (V + n τ²) S` with `c > 0`:
`c₁²/(c max{v, 1}) · m/(1 + (n/m)(τ/ε)²) ≤ S`. -/
theorem oversampling_lower_algebra {M V S n m ε τ c₁ v c : ℝ} (hn : 0 < n) (hm : 0 < m)
    (hε : 0 < ε) (hc₁ : 0 < c₁) (hM : m * ε * c₁ ≤ M) (hV : V ≤ m * ε ^ 2 * v) (hS : 0 ≤ S)
    (hc : 0 < c) (hkey : M ^ 2 ≤ c * (V + n * τ ^ 2) * S) :
    c₁ ^ 2 / (c * max v 1) * (m / (1 + n / m * (τ / ε) ^ 2)) ≤ S := by
  have hW1 : 1 ≤ max v 1 := le_max_right _ _
  have hvW : v ≤ max v 1 := le_max_left _ _
  set x := n / m * (τ / ε) ^ 2 with hx
  have hx0 : 0 ≤ x := by positivity
  have hτ : n * τ ^ 2 = m * ε ^ 2 * x := by
    rw [hx, div_pow]
    field_simp
  have hmε : 0 < m * ε ^ 2 := by positivity
  have hVW : V + n * τ ^ 2 ≤ m * ε ^ 2 * (max v 1 * (1 + x)) := by
    have h1 : V ≤ m * ε ^ 2 * max v 1 := hV.trans (mul_le_mul_of_nonneg_left hvW hmε.le)
    have h2 : x ≤ max v 1 * x := le_mul_of_one_le_left hx0 hW1
    have h3 := mul_le_mul_of_nonneg_left h2 hmε.le
    rw [hτ]
    nlinarith
  have hM0 : 0 ≤ m * ε * c₁ := by positivity
  have hsq : (m * ε * c₁) ^ 2 ≤ M ^ 2 := pow_le_pow_left₀ hM0 hM 2
  have hk : (m * ε ^ 2) * (c₁ ^ 2 * m) ≤ (m * ε ^ 2) * (S * (c * max v 1 * (1 + x))) := by
    calc (m * ε ^ 2) * (c₁ ^ 2 * m) = (m * ε * c₁) ^ 2 := by ring
      _ ≤ M ^ 2 := hsq
      _ ≤ c * (V + n * τ ^ 2) * S := hkey
      _ ≤ c * (m * ε ^ 2 * (max v 1 * (1 + x))) * S := by
          apply mul_le_mul_of_nonneg_right _ hS
          exact mul_le_mul_of_nonneg_left hVW hc.le
      _ = (m * ε ^ 2) * (S * (c * max v 1 * (1 + x))) := by ring
  have hk2 := le_of_mul_le_mul_left hk hmε
  rw [div_mul_div_comm, div_le_iff₀ (by positivity)]
  exact hk2

end OversamplingLowerAlgebra

section OversamplingLowerLaw

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The every-learner oversampling lower bound (general affine-type link).**  For a link of
Assumption 2 with `H = 0` and slope `0 < b ≤ 4`, a regularizer of Assumption 2, every
`0 < ε ≤ min{1, β/8}`, every `n ≥ m_ε = ε^{-2/q}` and `d ≥ 32 n` (no upper bound on `n/m_ε`),
every learner of the accurate class, noise `G = G_f(R_G) ∼ N(0, I_n)`, every `Q ∈ {Ii, Ij, Is}` and
every real `τ`: `c · m_ε/(1 + (n/m_ε)(τ/ε)²) ≤ sup_{p ∈ [-1,1]^d} Q_{D_p}(X + τ G)` with
`c = oversamplingLowerConstant a b B r L > 0`.  The statement assumes the link, the regularizer and
the learner measurable, and the noise realized as a measurable function of its seed. -/
theorem oversampling_lower_bound_native
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L 0) (hφm : Measurable φ) (hb4 : b ≤ 4)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {ε : ℝ} (hε : 0 < ε) (hε0 : ε ≤ oversamplingLowerThreshold b B r)
    (hn : ε ^ (-(2 / powerDualExponent r)) ≤ n) (hdn : 32 * n ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    oversamplingLowerConstant a b B r L *
        (ε ^ (-(2 / powerDualExponent r)) /
          (1 + n / ε ^ (-(2 / powerDualExponent r)) * (τ / ε) ^ 2))
      ≤ nativeWorstInformation Q μR μG φ A Gf τ := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  obtain ⟨hv0, hv1, hM, hV⟩ :=
    oversampling_recipe_orders (L := L) hr ha hb hb4 hB hε hε0 hn hdn
  have hmpos : 0 < ε ^ (-(2 / powerDualExponent r)) := Real.rpow_pos_of_pos hε _
  have hn' : (0 : ℝ) < n := lt_of_lt_of_le hmpos hn
  have hnn : 0 < n := by exact_mod_cast hn'
  have hd : 0 < d := by omega
  have hsG := mainScaleRoot_pos hb hB hr
  have hc₁ : 0 < oversamplingSignalRate b B r := by unfold oversamplingSignalRate; positivity
  have hMpos : 0 < nativeSignedBudget a b B r ε 0 n d := lt_of_lt_of_le (by positivity) hM
  have hlog : 0 < 2 * Real.log 2 := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    linarith
  obtain ⟨-, hS0, -, -⟩ := nativeWorstInformation_facts μR μG hφm hA hGf Q τ
  have hkey := main_information_lower_bound μR μG hd hφ hφm hg hgm hε hv0 hv1 A hA hA1 hacc
    hGf hGlaw hMpos Q τ
  exact oversampling_lower_algebra hn' hmpos hε hc₁ hM hV hS0 hlog hkey

/-- **The prior-averaged oversampling lower bound (general affine-type link).**  Under the
hypotheses of `oversampling_lower_bound_native`, for the fixed beta prior `Π_κ` with
`κ = nativeKappa b B r ε` and assuming the prior integrability of `p ↦ Q_{D_p}(X + τ G)` (a
measurability hypothesis):
`c · m_ε/(1 + (n/m_ε)(τ/ε)²) ≤ E_{p∼Π_κ} Q_{D_p}(X + τ G)`. -/
theorem oversampling_lower_prior_averaged_native
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L 0) (hφm : Measurable φ) (hb4 : b ≤ 4)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {ε : ℝ} (hε : 0 < ε) (hε0 : ε ≤ oversamplingLowerThreshold b B r)
    (hn : ε ^ (-(2 / powerDualExponent r)) ≤ n) (hdn : 32 * n ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ)
    (hIint : Integrable (fun p => nativeNoisyInformation Q μR μG φ A Gf τ p)
      (prior (nativeKappa b B r ε) d)) :
    oversamplingLowerConstant a b B r L *
        (ε ^ (-(2 / powerDualExponent r)) /
          (1 + n / ε ^ (-(2 / powerDualExponent r)) * (τ / ε) ^ 2))
      ≤ ∫ p, nativeNoisyInformation Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d) := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  obtain ⟨hv0, hv1, hM, hV⟩ :=
    oversampling_recipe_orders (L := L) hr ha hb hb4 hB hε hε0 hn hdn
  have hmpos : 0 < ε ^ (-(2 / powerDualExponent r)) := Real.rpow_pos_of_pos hε _
  have hn' : (0 : ℝ) < n := lt_of_lt_of_le hmpos hn
  have hnn : 0 < n := by exact_mod_cast hn'
  have hd : 0 < d := by omega
  have hsG := mainScaleRoot_pos hb hB hr
  have hc₁ : 0 < oversamplingSignalRate b B r := by unfold oversamplingSignalRate; positivity
  have hMpos : 0 < nativeSignedBudget a b B r ε 0 n d := lt_of_lt_of_le (by positivity) hM
  have hlog : 0 < 2 * Real.log 2 := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    linarith
  have hκ : 0 < nativeKappa b B r ε := by
    have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  haveI := isProbabilityMeasure_prior hκ d
  have hC : ∀ᵐ p ∂(prior (nativeKappa b B r ε) d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact fun k => Set.Ioo_subset_Icc_self (hp k)
  have hS0 : 0 ≤ ∫ p, nativeNoisyInformation Q μR μG φ A Gf τ p
      ∂(prior (nativeKappa b B r ε) d) := by
    refine integral_nonneg_of_ae ?_
    filter_upwards [hC] with p hp
    exact (nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ hp).2.1
  obtain ⟨hkey, -⟩ := main_information_prior_averaged μR μG hd hφ hφm hg hgm hε hv0 hv1 A hA hA1
    hacc hGf hGlaw hMpos Q τ hIint
  exact oversampling_lower_algebra hn' hmpos hε hc₁ hM hV hS0 hlog hkey

end OversamplingLowerLaw

section OversamplingLowerPowerLinear

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The oversampling lower constant for the power-linear loss `‖θ‖^r/r - ⟪θ, z⟫`: the general
constant at the link `φ(t) = -t` (`b = L = 1`) and the regularizer constants
`(a, B) = (2^{2-r}/r, 1/r)`; it depends only on `r`.  At `r = 2` it is the constant `c₂` of
Appendix G.2 (proof of Proposition 11). -/
def oversamplingPowerLowerConstant (r : ℝ) : ℝ :=
  oversamplingLowerConstant (oversamplingCurvature r) 1 (1 / r) r 1

/-- The explicit accuracy threshold `min{1, β/8}` of the oversampling lower bound for the
power-linear loss; it
depends only on `r`. -/
def oversamplingPowerThreshold (r : ℝ) : ℝ := oversamplingLowerThreshold 1 (1 / r) r

/-- The power-linear lower constant is positive for `r ≥ 2`. -/
theorem oversamplingPowerLowerConstant_pos {r : ℝ} (hr : 2 ≤ r) :
    0 < oversamplingPowerLowerConstant r :=
  oversamplingLowerConstant_pos hr one_pos (one_div_pos.2 (by linarith))

/-- The power-linear threshold is positive for `r ≥ 2`. -/
theorem oversamplingPowerThreshold_pos {r : ℝ} (hr : 2 ≤ r) : 0 < oversamplingPowerThreshold r :=
  oversamplingLowerThreshold_pos hr one_pos (one_div_pos.2 (by linarith))

/-- **The every-learner oversampling lower bound for the power-linear loss.**  For `r ≥ 2`,
`0 < ε ≤ oversamplingPowerThreshold r`, `n ≥ m_ε = ε^{-2/q}` and `d ≥ 32 n` (no upper bound on
`n/m_ε`), every measurable proper learner that is `ε`-accurate for
`f(θ, z) = ‖θ‖^r/r - ⟪θ, z⟫` on the product family (a class containing the learners that are
accurate on every law on the unit ball), noise `G = G_f(R_G) ∼ N(0, I_n)`, every
`Q ∈ {Ii, Ij, Is}` and every real `τ`:
`c_r · m_ε/(1 + (n/m_ε)(τ/ε)²) ≤ sup_{p ∈ [-1,1]^d} Q_{D_p}(X + τ G)` with
`c_r = oversamplingPowerLowerConstant r > 0` depending only on `r`.  The noise is assumed to be
a measurable function of its own randomness. -/
theorem oversampling_lower_bound_power {r ε : ℝ} (hr : 2 ≤ r) (hε : 0 < ε)
    (hε0 : ε ≤ oversamplingPowerThreshold r)
    (hn : ε ^ (-(2 / powerDualExponent r)) ≤ n) (hdn : 32 * n ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR (fun t : ℝ => -t) (boundaryRegularizer r) ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    oversamplingPowerLowerConstant r *
        (ε ^ (-(2 / powerDualExponent r)) /
          (1 + n / ε ^ (-(2 / powerDualExponent r)) * (τ / ε) ^ 2))
      ≤ nativeWorstInformation Q μR μG (fun t : ℝ => -t) A Gf τ :=
  oversampling_lower_bound_native μR μG boundaryLink_class measurable_neg (by norm_num)
    (oversamplingRegularizer_class hr) (measurable_boundaryRegularizer r) hε hε0 hn hdn hAcl hGf
    hGlaw Q τ

/-- **The prior-averaged oversampling lower bound for the power-linear loss.**  Under the
hypotheses of `oversampling_lower_bound_power`, for the fixed beta prior `Π_κ` with
`κ = nativeKappa 1 (1/r) r ε` and assuming the prior integrability of `p ↦ Q_{D_p}(X + τ G)` (a
measurability hypothesis):
`c_r · m_ε/(1 + (n/m_ε)(τ/ε)²) ≤ E_{p∼Π_κ} Q_{D_p}(X + τ G)`. -/
theorem oversampling_lower_prior_averaged_power {r ε : ℝ} (hr : 2 ≤ r) (hε : 0 < ε)
    (hε0 : ε ≤ oversamplingPowerThreshold r)
    (hn : ε ^ (-(2 / powerDualExponent r)) ≤ n) (hdn : 32 * n ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR (fun t : ℝ => -t) (boundaryRegularizer r) ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ)
    (hIint : Integrable (fun p => nativeNoisyInformation Q μR μG (fun t : ℝ => -t) A Gf τ p)
      (prior (nativeKappa 1 (1 / r) r ε) d)) :
    oversamplingPowerLowerConstant r *
        (ε ^ (-(2 / powerDualExponent r)) /
          (1 + n / ε ^ (-(2 / powerDualExponent r)) * (τ / ε) ^ 2))
      ≤ ∫ p, nativeNoisyInformation Q μR μG (fun t : ℝ => -t) A Gf τ p
          ∂(prior (nativeKappa 1 (1 / r) r ε) d) :=
  oversampling_lower_prior_averaged_native μR μG boundaryLink_class measurable_neg (by norm_num)
    (oversamplingRegularizer_class hr) (measurable_boundaryRegularizer r) hε hε0 hn hdn hAcl hGf
    hGlaw Q τ hIint

end OversamplingLowerPowerLinear

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/OversamplingLawModel.lean <==
import LossOnlyTraceability.OversamplingLawLearner
import LossOnlyTraceability.OversamplingLawCapacity

/-! Supersample facts for the upper bound of the oversampling law for power-linear losses.

On the supersample model `superMeasure` (supersample `Z̃`, fair bits `U`, learner seed `R`, noise
seed):

* the learner seed has law `μR` and is independent of `(U, Z̃)`; the bits are independent of
  `(Z̃, R)`; everything built from `(Z̃, U, R)` is independent of the noise seed;
* integrals of functions of `(Z̃, U, R)` are iterated integrals over `(Z̃, U)` and then `R`;
* **the Rademacher identity behind the Gaussian mechanism**: with `z_c = (2n)⁻¹ ∑_{j,i} Z_{j,i}` and
  `Z̄_U` the training mean, `Z̄_U - z_c = (2n)⁻¹ ∑_i s_i (Z_{1,i} - Z_{0,i})` with `s_i = 2U_i - 1`,
  so `E‖Z̄_U - z_c‖² ≤ 1/n` for supersample points in the unit ball
  (`integral_norm_superTrainMean_sub_superCenter_sq_le`); in variance form, the trace of the
  variance of `Z̄_U` over `U` given the supersample is `‖C‖_F²/(4n²) ≤ 1/n`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section SuperIndependence

variable {E Rr Ng : Type*} [MeasurableSpace E] [MeasurableSpace Rr] [MeasurableSpace Ng] {n : ℕ}
  (D : Measure E) [IsProbabilityMeasure D] (μR : Measure Rr) [IsProbabilityMeasure μR]
  (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The learner seed of the supersample model has the law `μR`. -/
theorem measurePreserving_superSeed :
    MeasurePreserving (superSeed : SuperSpace E Rr Ng n → Rr) (superMeasure n D μR μG) μR := by
  unfold superMeasure
  exact (measurePreserving_snd (μ := Measure.pi fun _ : Fin n => fairBool) (ν := μR)).comp
    (measurePreserving_snd.comp measurePreserving_fst)

/-- The learner seed is independent of the bits and the supersample. -/
theorem indepFun_superBitsData_superSeed :
    IndepFun (fun ω : SuperSpace E Rr Ng n => (superBits ω, superData ω)) superSeed
      (superMeasure n D μR μG) := by
  set μa := Measure.pi fun _ : Bool × Fin n => D
  set μu := Measure.pi fun _ : Fin n => fairBool
  have hA : MeasurePreserving
      (MeasurableEquiv.prodAssoc.symm :
        (Bool × Fin n → E) × ((Fin n → Bool) × Rr) ≃ᵐ ((Bool × Fin n → E) × (Fin n → Bool)) × Rr)
      (μa.prod (μu.prod μR)) ((μa.prod μu).prod μR) :=
    (measurePreserving_prodAssoc μa μu μR).symm _
  have hbase : IndepFun (fun y : ((Bool × Fin n → E) × (Fin n → Bool)) × Rr => (y.1.2, y.1.1))
      (fun y => y.2) ((μa.prod μu).prod μR) :=
    indepFun_prod (X := fun x : (Bool × Fin n → E) × (Fin n → Bool) => (x.2, x.1)) (Y := id)
      (by fun_prop) measurable_id
  have h1 := indepFun_comp_measurePreserving hA (by fun_prop) measurable_snd hbase
  have h2 := indepFun_comp_measurePreserving (π := Prod.fst)
    (measurePreserving_fst (μ := μa.prod (μu.prod μR)) (ν := μG)) (by fun_prop) (by fun_prop) h1
  unfold superMeasure
  exact h2

/-- The selection bits are independent of the supersample together with the learner seed. -/
theorem indepFun_superBits_superDataSeed :
    IndepFun (superBits : SuperSpace E Rr Ng n → Fin n → Bool)
      (fun ω => (superData ω, superSeed ω)) (superMeasure n D μR μG) := by
  set μa := Measure.pi fun _ : Bool × Fin n => D
  set μu := Measure.pi fun _ : Fin n => fairBool
  have hA : MeasurePreserving
      (MeasurableEquiv.prodAssoc.symm :
        (Bool × Fin n → E) × ((Fin n → Bool) × Rr) ≃ᵐ ((Bool × Fin n → E) × (Fin n → Bool)) × Rr)
      (μa.prod (μu.prod μR)) ((μa.prod μu).prod μR) :=
    (measurePreserving_prodAssoc μa μu μR).symm _
  have hB : MeasurePreserving
      (Prod.map (Prod.swap : (Bool × Fin n → E) × (Fin n → Bool) → _) (id : Rr → Rr))
      ((μa.prod μu).prod μR) ((μu.prod μa).prod μR) :=
    Measure.measurePreserving_swap.prod (MeasurePreserving.id μR)
  have hC : MeasurePreserving
      (MeasurableEquiv.prodAssoc :
        ((Fin n → Bool) × (Bool × Fin n → E)) × Rr ≃ᵐ (Fin n → Bool) × ((Bool × Fin n → E) × Rr))
      ((μu.prod μa).prod μR) (μu.prod (μa.prod μR)) :=
    measurePreserving_prodAssoc μu μa μR
  have hπ := hC.comp (hB.comp hA)
  have hbase : IndepFun (fun y : (Fin n → Bool) × ((Bool × Fin n → E) × Rr) => y.1)
      (fun y => y.2) (μu.prod (μa.prod μR)) := indepFun_prod measurable_id measurable_id
  have h1 := indepFun_comp_measurePreserving hπ measurable_fst measurable_snd hbase
  have h2 := indepFun_comp_measurePreserving (π := Prod.fst)
    (measurePreserving_fst (μ := μa.prod (μu.prod μR)) (ν := μG)) (by fun_prop) (by fun_prop) h1
  unfold superMeasure
  exact h2

/-- Every measurable function of `(Z̃, U, R)` is independent of every measurable function of the
noise seed. -/
theorem indepFun_superBase_superNoise {β γ : Type*} [MeasurableSpace β] [MeasurableSpace γ]
    {F : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) → β} (hF : Measurable F) {Gf : Ng → γ}
    (hGf : Measurable Gf) :
    IndepFun (fun ω : SuperSpace E Rr Ng n => F ω.1) (fun ω => Gf (superNoiseSeed ω))
      (superMeasure n D μR μG) := by
  unfold superMeasure
  exact indepFun_prod hF hGf

/-- Integrals of functions of `(Z̃, U, R)` under the model are integrals under the base law. -/
theorem integral_superMeasure_base (h : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) → ℝ) :
    ∫ ω, h ω.1 ∂(superMeasure n D μR μG)
      = ∫ y, h y ∂((Measure.pi fun _ : Bool × Fin n => D).prod
          ((Measure.pi fun _ : Fin n => fairBool).prod μR)) := by
  unfold superMeasure
  rw [integral_fun_fst]
  simp

/-- The base law integrates first over the learner seed: Fubini after re-association. -/
theorem integral_superBase_iterated (h : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) → ℝ)
    (hint : Integrable h ((Measure.pi fun _ : Bool × Fin n => D).prod
      ((Measure.pi fun _ : Fin n => fairBool).prod μR))) :
    ∫ y, h y ∂((Measure.pi fun _ : Bool × Fin n => D).prod
        ((Measure.pi fun _ : Fin n => fairBool).prod μR))
      = ∫ x, ∫ g, h (x.1, (x.2, g)) ∂μR
          ∂((Measure.pi fun _ : Bool × Fin n => D).prod (Measure.pi fun _ : Fin n => fairBool)) := by
  set μa := Measure.pi fun _ : Bool × Fin n => D
  set μu := Measure.pi fun _ : Fin n => fairBool
  have hmp := measurePreserving_prodAssoc μa μu μR
  rw [← hmp.integral_comp' h]
  have hint2 : Integrable (fun y : ((Bool × Fin n → E) × (Fin n → Bool)) × Rr =>
      h (MeasurableEquiv.prodAssoc y)) ((μa.prod μu).prod μR) :=
    (hmp.integrable_comp_emb MeasurableEquiv.prodAssoc.measurableEmbedding).2 hint
  rw [integral_prod _ hint2]
  rfl

end SuperIndependence

section Rademacher

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

/-- The supersample centre `z_c = (2n)⁻¹ ∑_i (Z_{1,i} + Z_{0,i})`. -/
def superCenter (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) : EuclideanSpace ℝ (Fin d) :=
  (2 * (n : ℝ))⁻¹ • ∑ i, (z (true, i) + z (false, i))

/-- The training mean `Z̄_U = n⁻¹ ∑_i Z_{U_i, i}` on the model. -/
def superTrainMean (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    EuclideanSpace ℝ (Fin d) :=
  trainingMean (fun i => trainingPoint superPoint superBits i ω)

/-- The supersample centre is measurable. -/
theorem measurable_superCenter :
    Measurable (superCenter : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → _) := by
  unfold superCenter
  fun_prop

omit [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- **The Rademacher form of the centred training mean.**
`Z̄_U - z_c = (2n)⁻¹ ∑_i (-σ_i)(Z_{1,i} - Z_{0,i})` with `σ_i = 1 - 2U_i` the selector sign. -/
theorem superTrainMean_sub_superCenter (hn : 0 < n)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    superTrainMean ω - superCenter (superData ω)
      = (2 * (n : ℝ))⁻¹ • ∑ i, (-nativeSelectorSign ω i) •
          (superPoint true i ω - superPoint false i ω) := by
  have hn0 : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  have h2 : (n : ℝ)⁻¹ = (2 * (n : ℝ))⁻¹ * 2 := by field_simp
  unfold superTrainMean trainingMean superCenter
  rw [h2, mul_smul, ← smul_sub]
  congr 1
  rw [Finset.smul_sum, ← Finset.sum_sub_distrib]
  refine Finset.sum_congr rfl fun i _ => ?_
  unfold trainingPoint nativeSelectorSign superData superPoint
  cases h : ω.1.2.1 i
  · simp only [superBits, h]
    norm_num
    rw [two_smul]
    abel
  · simp only [superBits, h]
    norm_num
    rw [two_smul]
    abel

variable (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The selector sign is measurable. -/
theorem measurable_nativeSelectorSign (i : Fin n) :
    Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => nativeSelectorSign ω i := by
  have hbit : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superBits ω i :=
    (measurable_pi_apply i).comp measurable_superBits
  exact Measurable.ite (hbit (measurableSet_singleton true)) measurable_const measurable_const

/-- The selector sign has mean zero under the model. -/
theorem integral_nativeSelectorSign (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] (i : Fin n) :
    ∫ ω, nativeSelectorSign ω i ∂(superMeasure n D μR μG) = 0 := by
  have hmp := (measurePreserving_eval (fun _ : Fin n => fairBool) i).comp
    (measurePreserving_superBits (Rr := Rr) (Ng := Ng) (n := n) D μR μG)
  set f : Bool → ℝ := fun b => if b then -1 else 1 with hf
  have hfm : Measurable f := measurable_of_countable f
  have e : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => nativeSelectorSign ω i)
      = fun ω => f (superBits ω i) := rfl
  rw [e]
  have h := integral_map (μ := superMeasure n D μR μG) (f := f)
    hmp.measurable.aemeasurable hfm.aestronglyMeasurable
  rw [hmp.map_eq] at h
  have h' : ∫ ω, f (superBits ω i) ∂(superMeasure n D μR μG) = ∫ y, f y ∂fairBool := h.symm
  rw [h', integral_fintype Integrable.of_finite]
  have ht : fairBool.real {true} = 1 / 2 := by
    rw [measureReal_def, fairBool_apply_true]; simp
  have hfl : fairBool.real {false} = 1 / 2 := by
    rw [measureReal_def]; simp [fairBool]
  simp [ht, hfl, hf]

/-- Distinct selector signs are uncorrelated. -/
theorem integral_nativeSelectorSign_mul (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] {i j : Fin n} (hij : i ≠ j) :
    ∫ ω, nativeSelectorSign ω i * nativeSelectorSign ω j ∂(superMeasure n D μR μG) = 0 := by
  have hind := (iIndepFun_superBits (Rr := Rr) (Ng := Ng) (n := n) D μR μG).indepFun hij
  set f : Bool → ℝ := fun b => if b then -1 else 1 with hf
  have hfm : Measurable f := measurable_of_countable f
  have h2 : IndepFun (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => nativeSelectorSign ω i)
      (fun ω => nativeSelectorSign ω j) (superMeasure n D μR μG) := hind.comp hfm hfm
  rw [h2.integral_fun_mul_eq_mul_integral (measurable_nativeSelectorSign i).aestronglyMeasurable
    (measurable_nativeSelectorSign j).aestronglyMeasurable, integral_nativeSelectorSign μR μG D i,
    zero_mul]

/-- **The Rademacher second moment.**  For a data law giving the unit ball probability one and
`n ≥ 1`: `E‖Z̄_U - z_c‖² ≤ 1/n` under the supersample model, and the function is integrable. -/
theorem integral_norm_superTrainMean_sub_superCenter_sq_le (hn : 0 < n)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) :
    Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        ‖superTrainMean ω - superCenter (superData ω)‖ ^ 2) (superMeasure n D μR μG) ∧
      (∫ ω, ‖superTrainMean ω - superCenter (superData ω)‖ ^ 2 ∂(superMeasure n D μR μG))
        ≤ 1 / n := by
  set P := superMeasure (Rr := Rr) (Ng := Ng) n D μR μG
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hball := superPoint_norm_le_one (n := n) D μR μG hD
  set Δ : Fin n → SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d) :=
    fun i ω => superPoint true i ω - superPoint false i ω with hΔ
  have hΔm : ∀ i, Measurable (Δ i) := fun i =>
    (measurable_superPoint true i).sub (measurable_superPoint false i)
  set T : Fin n → Fin n → SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ :=
    fun i j ω => nativeSelectorSign ω i * nativeSelectorSign ω j * ⟪Δ i ω, Δ j ω⟫_ℝ with hT
  have hTm : ∀ i j, Measurable (T i j) := fun i j =>
    ((measurable_nativeSelectorSign i).mul (measurable_nativeSelectorSign j)).mul
      (measurable_inner_native (hΔm i) (hΔm j))
  have hΔb : ∀ i, ∀ᵐ ω ∂P, ‖Δ i ω‖ ≤ 2 := by
    intro i
    filter_upwards [hball] with ω hω
    calc ‖Δ i ω‖ ≤ ‖superPoint true i ω‖ + ‖superPoint false i ω‖ := norm_sub_le _ _
      _ ≤ 2 := by linarith [hω true i, hω false i]
  have hsabs : ∀ (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) (i : Fin n),
      |nativeSelectorSign ω i| = 1 := by
    intro ω i
    unfold nativeSelectorSign
    split_ifs <;> norm_num
  have hTb : ∀ i j, ∀ᵐ ω ∂P, |T i j ω| ≤ 4 := by
    intro i j
    filter_upwards [hΔb i, hΔb j] with ω hi hj
    simp only [hT, abs_mul, hsabs, one_mul]
    calc |⟪Δ i ω, Δ j ω⟫_ℝ| ≤ ‖Δ i ω‖ * ‖Δ j ω‖ := abs_real_inner_le_norm _ _
      _ ≤ 2 * 2 := mul_le_mul hi hj (norm_nonneg _) (by norm_num)
      _ = 4 := by norm_num
  have hTint : ∀ i j, Integrable (T i j) P := fun i j =>
    Integrable.of_bound (hTm i j).aestronglyMeasurable 4
      (by filter_upwards [hTb i j] with ω h; rwa [Real.norm_eq_abs])
  -- the pointwise expansion
  have hexp : ∀ ω, ‖superTrainMean ω - superCenter (superData ω)‖ ^ 2
      = (2 * (n : ℝ))⁻¹ ^ 2 * ∑ i, ∑ j, T i j ω := by
    intro ω
    rw [superTrainMean_sub_superCenter hn ω, norm_smul, mul_pow, Real.norm_eq_abs, sq_abs,
      ← real_inner_self_eq_norm_sq, sum_inner]
    congr 1
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [inner_sum]
    refine Finset.sum_congr rfl fun j _ => ?_
    simp only [hT, hΔ, real_inner_smul_left, real_inner_smul_right]
    ring
  -- the diagonal and off-diagonal integrals
  have hdiag : ∀ i, ∫ ω, T i i ω ∂P ≤ 4 := by
    intro i
    have : ∀ᵐ ω ∂P, T i i ω ≤ 4 := by
      filter_upwards [hTb i i] with ω h
      exact (le_abs_self _).trans h
    calc ∫ ω, T i i ω ∂P ≤ ∫ _ω, (4 : ℝ) ∂P := integral_mono_ae (hTint i i)
          (integrable_const _) this
      _ = 4 := by simp
  have hoff : ∀ i j, i ≠ j → ∫ ω, T i j ω ∂P = 0 := by
    intro i j hij
    have hbd := indepFun_superBits_superData (Rr := Rr) (Ng := Ng) (n := n) D μR μG
    set f : (Fin n → Bool) → ℝ := fun u => (if u i then -1 else 1) * (if u j then -1 else 1)
    set g : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ := fun z =>
      ⟪z (true, i) - z (false, i), z (true, j) - z (false, j)⟫_ℝ
    have hfm : Measurable f := measurable_of_countable f
    have hgm : Measurable g := by fun_prop
    have h1 : IndepFun (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => f (superBits ω))
        (fun ω => g (superData ω)) P := hbd.comp hfm hgm
    have e : T i j = fun ω => f (superBits ω) * g (superData ω) := rfl
    rw [e, h1.integral_fun_mul_eq_mul_integral (hfm.comp measurable_superBits).aestronglyMeasurable
      (hgm.comp measurable_superData).aestronglyMeasurable]
    have h2 : ∫ ω, f (superBits ω) ∂P = 0 := integral_nativeSelectorSign_mul μR μG D hij
    rw [h2, zero_mul]
  have hsumint : Integrable (fun ω => ∑ i, ∑ j, T i j ω) P :=
    integrable_finsetSum _ fun i _ => integrable_finsetSum _ fun j _ => hTint i j
  have hint : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superTrainMean ω - superCenter (superData ω)‖ ^ 2) P := by
    refine (hsumint.const_mul ((2 * (n : ℝ))⁻¹ ^ 2)).congr
      (Filter.Eventually.of_forall fun ω => ?_)
    exact (hexp ω).symm
  refine ⟨hint, ?_⟩
  have hsum : ∫ ω, ∑ i, ∑ j, T i j ω ∂P ≤ 4 * n := by
    rw [integral_finsetSum _ fun i _ => integrable_finsetSum _ fun j _ => hTint i j]
    have hrow : ∀ i, ∫ ω, ∑ j, T i j ω ∂P = ∫ ω, T i i ω ∂P := by
      intro i
      rw [integral_finsetSum _ fun j _ => hTint i j]
      rw [Finset.sum_eq_single i (fun j _ hji => hoff i j (Ne.symm hji)) (by simp)]
    simp only [hrow]
    calc ∑ i, ∫ ω, T i i ω ∂P ≤ ∑ _i : Fin n, (4 : ℝ) := Finset.sum_le_sum fun i _ => hdiag i
      _ = 4 * n := by simp; ring
  calc (∫ ω, ‖superTrainMean ω - superCenter (superData ω)‖ ^ 2 ∂P)
      = ∫ ω, (2 * (n : ℝ))⁻¹ ^ 2 * ∑ i, ∑ j, T i j ω ∂P :=
        integral_congr_ae (Filter.Eventually.of_forall hexp)
    _ = (2 * (n : ℝ))⁻¹ ^ 2 * ∫ ω, ∑ i, ∑ j, T i j ω ∂P := integral_const_mul _ _
    _ ≤ (2 * (n : ℝ))⁻¹ ^ 2 * (4 * n) := mul_le_mul_of_nonneg_left hsum (by positivity)
    _ = 1 / n := by field_simp; ring

end Rademacher

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/OversamplingLawNoise.lean <==
import LossOnlyTraceability.OversamplingLawUpper

/-! The observation-noise upper bound of the oversampling law for power-linear losses, for the
smoothed learner `θ̂ = T_r(Z̄ + ξ)`.

* `integral_weight_mul_norm_superTrainMean_sub_superCenter_sq_le`: the Rademacher identity with a
  nonnegative weight `N(Z̃)` of the supersample, `E[N(Z̃) ‖Z̄_U - z_c‖²] ≤ E[N(Z̃)]/n`.
* `oversampling_weighted_smoothing_le`: the dimension-uniform squared sensitivity bound for
  Gaussian smoothing, conditional on `(Z̃, U)`,
  `E[N(Z̃) ‖T_r(Z̄_U + ξ) - T_r(z_c + ξ)‖²] ≤ C_{d,q} η^{-2(2-q)} E[N(Z̃) ‖Z̄_U - z_c‖²]`.
* `oversampling_noise_information_le`: for `τ ≠ 0`, `d > 2`, every `p ∈ [-1,1]^d` and
  `Q ∈ {Ii, Ij, Is}`, `Q_{D_p}(X + τ G) ≤ (n/(2 ln 2)) ln(1 + D_ξ/(n τ²))` with the budget
  `D_ξ = w₀ (2K + 2s)`, `w₀ = (d/(d-2))^{2-q} η^{-2(2-q)}/n` (`oversamplingNoiseBudget`).  The
  observer is given the learner seed `ξ` (which can only increase the strong information), the
  reference is `a(Z̃, ξ) = -C T_r(z_c + ξ)`, and `E‖X - a‖² ≤ E[‖C‖²_op ‖T_r(Z̄_U + ξ) - T_r(z_c + ξ)‖²]
  ≤ w₀ E‖C‖²_op`, with `E‖C‖²_op ≤ 2K + 2s` from the pair-matrix tail of Lemma 9 (the term `2s`
  comes from integrating the tail).
* `oversampling_noise_information_le_explicit`: the linearized form
  `Q_{D_p}(X + τ G) ≤ D_ξ/(2 ln 2 τ²)`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal Matrix.Norms.L2Operator

section NoiseBudget

/-- The smoothing energy `w₀ = (d/(d-2))^{2-q} η^{-2(2-q)}/n` of the noise bound. -/
def oversamplingSmoothingEnergy (r η : ℝ) (n d : ℕ) : ℝ :=
  ((d : ℝ) / (d - 2)) ^ (2 - powerDualExponent r) * η ^ (-2 * (2 - powerDualExponent r)) * (1 / n)

/-- The residual budget `D_ξ = w₀ (2K + 2s)` of the noise bound. -/
def oversamplingNoiseBudget (r η : ℝ) (n d : ℕ) : ℝ :=
  oversamplingSmoothingEnergy r η n d * (2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d)

/-- The squared operator norm `‖C‖²_op` of the pair matrix with rows `Z_{1,i} - Z_{0,i}`, as a
function of the supersample. -/
def oversamplingPairEnergy {n d : ℕ} (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) : ℝ :=
  ‖entryMatrix (fun i k (y : Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
    (y (true, i) : EuclideanSpace ℝ (Fin d)) k - (y (false, i) : EuclideanSpace ℝ (Fin d)) k) z‖ ^ 2

/-- The pair energy is measurable. -/
theorem measurable_oversamplingPairEnergy {n d : ℕ} :
    Measurable (oversamplingPairEnergy : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ) :=
  measurable_opNorm_sq_entryMatrix fun i k => by
    have h1 : Measurable fun y : Bool × Fin n → EuclideanSpace ℝ (Fin d) =>
        (y (true, i) : EuclideanSpace ℝ (Fin d)) k :=
      (measurable_euclidean_coord k).comp (measurable_pi_apply (true, i))
    have h2 : Measurable fun y : Bool × Fin n → EuclideanSpace ℝ (Fin d) =>
        (y (false, i) : EuclideanSpace ℝ (Fin d)) k :=
      (measurable_euclidean_coord k).comp (measurable_pi_apply (false, i))
    exact h1.sub h2

/-- The pair energy is nonnegative. -/
theorem oversamplingPairEnergy_nonneg {n d : ℕ} (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) :
    0 ≤ oversamplingPairEnergy z := sq_nonneg _

/-- The smoothing constant `(d/(d-2))^{2-q} η^{-2(2-q)}` is nonnegative for `d > 2`, `η > 0`. -/
theorem oversampling_smoothing_constant_nonneg (r : ℝ) {η : ℝ} (hη : 0 < η) {d : ℕ} (hd : 2 < d) :
    0 ≤ ((d : ℝ) / (d - 2)) ^ (2 - powerDualExponent r) * η ^ (-2 * (2 - powerDualExponent r)) := by
  have hdR : (2 : ℝ) < d := by exact_mod_cast hd
  have h1 : 0 ≤ (d : ℝ) / (d - 2) := div_nonneg (by linarith) (by linarith)
  exact mul_nonneg (Real.rpow_nonneg h1 _) (Real.rpow_nonneg hη.le _)

/-- The smoothing energy is nonnegative for `d > 2`, `η > 0`. -/
theorem oversamplingSmoothingEnergy_nonneg (r : ℝ) {η : ℝ} (hη : 0 < η) (n : ℕ) {d : ℕ}
    (hd : 2 < d) : 0 ≤ oversamplingSmoothingEnergy r η n d := by
  unfold oversamplingSmoothingEnergy
  exact mul_nonneg (oversampling_smoothing_constant_nonneg r hη hd) (by positivity)

/-- The noise budget is nonnegative for `d > 2`, `η > 0`. -/
theorem oversamplingNoiseBudget_nonneg (r : ℝ) {η : ℝ} (hη : 0 < η) (n : ℕ) {d : ℕ}
    (hd : 2 < d) : 0 ≤ oversamplingNoiseBudget r η n d := by
  unfold oversamplingNoiseBudget
  have hK := matrixEnergyK_ratio_nonneg n d
  have hs := matrixEnergyS_nonneg d
  exact mul_nonneg (oversamplingSmoothingEnergy_nonneg r hη n hd) (by positivity)

end NoiseBudget

section WeightedRademacher

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The weighted Rademacher second moment.**  For a data law giving the unit ball probability
one, `n ≥ 1`, and a measurable nonnegative weight `N` of the supersample with `N(Z̃)` integrable:
`E[N(Z̃) ‖Z̄_U - z_c‖²] ≤ E[N(Z̃)]/n`, and the integrand is integrable. -/
theorem integral_weight_mul_norm_superTrainMean_sub_superCenter_sq_le (hn : 0 < n)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1)
    {N : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ} (hNm : Measurable N)
    (hN0 : ∀ z, 0 ≤ N z)
    (hNint : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      N (superData ω)) (superMeasure n D μR μG)) :
    Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        N (superData ω) * ‖superTrainMean ω - superCenter (superData ω)‖ ^ 2)
        (superMeasure n D μR μG) ∧
      (∫ ω, N (superData ω) * ‖superTrainMean ω - superCenter (superData ω)‖ ^ 2
          ∂(superMeasure n D μR μG))
        ≤ 1 / n * ∫ ω, N (superData ω) ∂(superMeasure n D μR μG) := by
  set P := superMeasure (Rr := Rr) (Ng := Ng) n D μR μG
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hball := superPoint_norm_le_one (n := n) D μR μG hD
  set Δ : Fin n → SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d) :=
    fun i ω => superPoint true i ω - superPoint false i ω with hΔ
  have hΔm : ∀ i, Measurable (Δ i) := fun i =>
    (measurable_superPoint true i).sub (measurable_superPoint false i)
  set T0 : Fin n → Fin n → SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ :=
    fun i j ω => nativeSelectorSign ω i * nativeSelectorSign ω j * ⟪Δ i ω, Δ j ω⟫_ℝ with hT0
  set T : Fin n → Fin n → SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ :=
    fun i j ω => nativeSelectorSign ω i * nativeSelectorSign ω j *
      (⟪Δ i ω, Δ j ω⟫_ℝ * N (superData ω)) with hT
  have hT0m : ∀ i j, Measurable (T0 i j) := fun i j =>
    ((measurable_nativeSelectorSign i).mul (measurable_nativeSelectorSign j)).mul
      (measurable_inner_native (hΔm i) (hΔm j))
  have hΔb : ∀ i, ∀ᵐ ω ∂P, ‖Δ i ω‖ ≤ 2 := by
    intro i
    filter_upwards [hball] with ω hω
    calc ‖Δ i ω‖ ≤ ‖superPoint true i ω‖ + ‖superPoint false i ω‖ := norm_sub_le _ _
      _ ≤ 2 := by linarith [hω true i, hω false i]
  have hsabs : ∀ (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) (i : Fin n),
      |nativeSelectorSign ω i| = 1 := by
    intro ω i
    unfold nativeSelectorSign
    split_ifs <;> norm_num
  have hT0b : ∀ i j, ∀ᵐ ω ∂P, |T0 i j ω| ≤ 4 := by
    intro i j
    filter_upwards [hΔb i, hΔb j] with ω hi hj
    simp only [hT0, abs_mul, hsabs, one_mul]
    calc |⟪Δ i ω, Δ j ω⟫_ℝ| ≤ ‖Δ i ω‖ * ‖Δ j ω‖ := abs_real_inner_le_norm _ _
      _ ≤ 2 * 2 := mul_le_mul hi hj (norm_nonneg _) (by norm_num)
      _ = 4 := by norm_num
  have hTeq : ∀ i j ω, T i j ω = T0 i j ω * N (superData ω) := by
    intro i j ω
    simp only [hT, hT0]
    ring
  have hTint : ∀ i j, Integrable (T i j) P := by
    intro i j
    have h := hNint.bdd_mul (hT0m i j).aestronglyMeasurable
      (c := 4) (by filter_upwards [hT0b i j] with ω h; rwa [Real.norm_eq_abs])
    exact h.congr (Filter.Eventually.of_forall fun ω => (hTeq i j ω).symm)
  -- the pointwise expansion
  have hexp0 : ∀ ω, ‖superTrainMean ω - superCenter (superData ω)‖ ^ 2
      = (2 * (n : ℝ))⁻¹ ^ 2 * ∑ i, ∑ j, T0 i j ω := by
    intro ω
    rw [superTrainMean_sub_superCenter hn ω, norm_smul, mul_pow, Real.norm_eq_abs, sq_abs,
      ← real_inner_self_eq_norm_sq, sum_inner]
    congr 1
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [inner_sum]
    refine Finset.sum_congr rfl fun j _ => ?_
    simp only [hT0, hΔ, real_inner_smul_left, real_inner_smul_right]
    ring
  have hexp : ∀ ω, N (superData ω) * ‖superTrainMean ω - superCenter (superData ω)‖ ^ 2
      = (2 * (n : ℝ))⁻¹ ^ 2 * ∑ i, ∑ j, T i j ω := by
    intro ω
    rw [hexp0 ω, mul_left_comm, Finset.mul_sum]
    congr 1
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl fun j _ => ?_
    rw [hTeq]
    ring
  -- the diagonal and off-diagonal integrals
  have hdiag : ∀ i, ∫ ω, T i i ω ∂P ≤ 4 * ∫ ω, N (superData ω) ∂P := by
    intro i
    have : ∀ᵐ ω ∂P, T i i ω ≤ 4 * N (superData ω) := by
      filter_upwards [hT0b i i] with ω h
      rw [hTeq]
      exact mul_le_mul_of_nonneg_right ((le_abs_self _).trans h) (hN0 _)
    calc ∫ ω, T i i ω ∂P ≤ ∫ ω, 4 * N (superData ω) ∂P :=
          integral_mono_ae (hTint i i) (hNint.const_mul 4) this
      _ = 4 * ∫ ω, N (superData ω) ∂P := integral_const_mul _ _
  have hoff : ∀ i j, i ≠ j → ∫ ω, T i j ω ∂P = 0 := by
    intro i j hij
    have hbd := indepFun_superBits_superData (Rr := Rr) (Ng := Ng) (n := n) D μR μG
    set f : (Fin n → Bool) → ℝ := fun u => (if u i then -1 else 1) * (if u j then -1 else 1)
    set g : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ := fun z =>
      ⟪z (true, i) - z (false, i), z (true, j) - z (false, j)⟫_ℝ * N z
    have hfm : Measurable f := measurable_of_countable f
    have hgm : Measurable g := by
      have h1 : Measurable fun z : Bool × Fin n → EuclideanSpace ℝ (Fin d) =>
          ⟪z (true, i) - z (false, i), z (true, j) - z (false, j)⟫_ℝ := by fun_prop
      exact h1.mul hNm
    have h1 : IndepFun (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => f (superBits ω))
        (fun ω => g (superData ω)) P := hbd.comp hfm hgm
    have e : T i j = fun ω => f (superBits ω) * g (superData ω) := rfl
    rw [e, h1.integral_fun_mul_eq_mul_integral (hfm.comp measurable_superBits).aestronglyMeasurable
      (hgm.comp measurable_superData).aestronglyMeasurable]
    have h2 : ∫ ω, f (superBits ω) ∂P = 0 := integral_nativeSelectorSign_mul μR μG D hij
    rw [h2, zero_mul]
  have hsumint : Integrable (fun ω => ∑ i, ∑ j, T i j ω) P :=
    integrable_finsetSum _ fun i _ => integrable_finsetSum _ fun j _ => hTint i j
  have hint : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      N (superData ω) * ‖superTrainMean ω - superCenter (superData ω)‖ ^ 2) P := by
    refine (hsumint.const_mul ((2 * (n : ℝ))⁻¹ ^ 2)).congr
      (Filter.Eventually.of_forall fun ω => ?_)
    exact (hexp ω).symm
  refine ⟨hint, ?_⟩
  have hsum : ∫ ω, ∑ i, ∑ j, T i j ω ∂P ≤ 4 * n * ∫ ω, N (superData ω) ∂P := by
    rw [integral_finsetSum _ fun i _ => integrable_finsetSum _ fun j _ => hTint i j]
    have hrow : ∀ i, ∫ ω, ∑ j, T i j ω ∂P = ∫ ω, T i i ω ∂P := by
      intro i
      rw [integral_finsetSum _ fun j _ => hTint i j]
      rw [Finset.sum_eq_single i (fun j _ hji => hoff i j (Ne.symm hji)) (by simp)]
    simp only [hrow]
    calc ∑ i, ∫ ω, T i i ω ∂P ≤ ∑ _i : Fin n, 4 * ∫ ω, N (superData ω) ∂P :=
          Finset.sum_le_sum fun i _ => hdiag i
      _ = 4 * n * ∫ ω, N (superData ω) ∂P := by simp; ring
  calc (∫ ω, N (superData ω) * ‖superTrainMean ω - superCenter (superData ω)‖ ^ 2 ∂P)
      = ∫ ω, (2 * (n : ℝ))⁻¹ ^ 2 * ∑ i, ∑ j, T i j ω ∂P :=
        integral_congr_ae (Filter.Eventually.of_forall hexp)
    _ = (2 * (n : ℝ))⁻¹ ^ 2 * ∫ ω, ∑ i, ∑ j, T i j ω ∂P := integral_const_mul _ _
    _ ≤ (2 * (n : ℝ))⁻¹ ^ 2 * (4 * n * ∫ ω, N (superData ω) ∂P) :=
        mul_le_mul_of_nonneg_left hsum (by positivity)
    _ = 1 / n * ∫ ω, N (superData ω) ∂P := by field_simp; ring

end WeightedRademacher

section SmoothingEnergy

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The difference of the release maps at two mechanism values:
`r(w, Z̃)_i - r(w', Z̃)_i = -⟪T_r(w) - T_r(w'), Z_{1,i} - Z_{0,i}⟫`. -/
theorem oversamplingRelease_sub (r : ℝ) (w w' : Fin d → ℝ)
    (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) (i : Fin n) :
    oversamplingRelease r w z i - oversamplingRelease r w' z i
      = -⟪clippedPowerMap r (WithLp.toLp 2 w) - clippedPowerMap r (WithLp.toLp 2 w'),
          z (true, i) - z (false, i)⟫_ℝ := by
  simp only [oversamplingRelease, inner_sub_left, inner_sub_right]
  ring

omit [MeasurableSpace Ng] in
/-- `toLp` of the mechanism is `Z̄_U + (η/√d) g`. -/
theorem toLp_oversamplingMechanism (η : ℝ)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n) :
    WithLp.toLp 2 (oversamplingMechanism η ω)
      = superTrainMean ω + (η / Real.sqrt d) • WithLp.toLp 2 (superSeed ω) := by
  simp [oversamplingMechanism]

/-- `toLp` of `ofLp z_c + (η/√d) g` is `z_c + (η/√d) g`. -/
theorem toLp_center_add (η : ℝ) (z : EuclideanSpace ℝ (Fin d)) (g : Fin d → ℝ) :
    WithLp.toLp 2 (WithLp.ofLp z + (η / Real.sqrt d) • g)
      = z + (η / Real.sqrt d) • WithLp.toLp 2 g := by
  simp

/-- **The squared sensitivity bound conditional on `(Z̃, U)`, with a supersample weight.**  For
`r ≥ 2`, `η > 0`,
`d > 2`, a nonnegative weight `N` of the supersample with `N(Z̃)` integrable and
`N(Z̃) ‖Z̄_U - z_c‖²` integrable (integrability hypotheses only):
`E[N(Z̃) ‖T_r(Z̄_U + ξ) - T_r(z_c + ξ)‖²] ≤ (d/(d-2))^{2-q} η^{-2(2-q)} E[N(Z̃) ‖Z̄_U - z_c‖²]`, and the
left integrand is integrable. -/
theorem oversampling_weighted_smoothing_le {r η : ℝ} (hr : 2 ≤ r) (hη : 0 < η) (hd : 2 < d)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]
    {N : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ} (hN0 : ∀ z, 0 ≤ N z)
    (hNint : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      N (superData ω)) (superMeasure n D (gaussianSeedLaw d) μG))
    (hNkint : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      N (superData ω) * ‖superTrainMean ω - superCenter (superData ω)‖ ^ 2)
      (superMeasure n D (gaussianSeedLaw d) μG)) :
    Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
        N (superData ω) * ‖clippedPowerMap r (superTrainMean ω
          + (η / Real.sqrt d) • WithLp.toLp 2 (superSeed ω))
        - clippedPowerMap r (superCenter (superData ω)
          + (η / Real.sqrt d) • WithLp.toLp 2 (superSeed ω))‖ ^ 2)
        (superMeasure n D (gaussianSeedLaw d) μG) ∧
      (∫ ω, N (superData ω) * ‖clippedPowerMap r (superTrainMean ω
          + (η / Real.sqrt d) • WithLp.toLp 2 (superSeed ω))
        - clippedPowerMap r (superCenter (superData ω)
          + (η / Real.sqrt d) • WithLp.toLp 2 (superSeed ω))‖ ^ 2
        ∂(superMeasure n D (gaussianSeedLaw d) μG))
      ≤ ((d : ℝ) / (d - 2)) ^ (2 - powerDualExponent r) * η ^ (-2 * (2 - powerDualExponent r))
        * ∫ ω, N (superData ω) * ‖superTrainMean ω - superCenter (superData ω)‖ ^ 2
          ∂(superMeasure n D (gaussianSeedLaw d) μG) := by
  have hr1 : (1 : ℝ) < r := by linarith
  have hq1 := one_lt_powerDualExponent hr1
  have hq2 := powerDualExponent_le_two hr
  set s := η / Real.sqrt d with hs
  set c : ℝ := ((d : ℝ) / (d - 2)) ^ (2 - powerDualExponent r)
    * η ^ (-2 * (2 - powerDualExponent r)) with hc
  have hc0 : 0 ≤ c := oversampling_smoothing_constant_nonneg r hη hd
  set μa := Measure.pi fun _ : Bool × Fin n => D
  set μu := Measure.pi fun _ : Fin n => fairBool
  set P := superMeasure n D (gaussianSeedLaw d) μG with hP
  -- the integrand as a function of the base coordinates
  set tmb : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × (Fin n → Bool) → EuclideanSpace ℝ (Fin d) :=
    fun x => trainingMean (fun i => x.1 (x.2 i, i)) with htmb
  set Wb : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × ((Fin n → Bool) × (Fin d → ℝ)) → ℝ :=
    fun y => ‖clippedPowerMap r (tmb (y.1, y.2.1) + s • WithLp.toLp 2 y.2.2)
      - clippedPowerMap r (superCenter y.1 + s • WithLp.toLp 2 y.2.2)‖ ^ 2 with hWb
  set Hb : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × ((Fin n → Bool) × (Fin d → ℝ)) → ℝ :=
    fun y => N y.1 * Wb y with hHb
  have htmbm : Measurable tmb := by
    refine measurable_trainingMean.comp ?_
    exact measurable_pi_lambda _ fun i =>
      measurable_trainingPoint
        (Z := fun (b : Bool) (j : Fin n) (x : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
          (Fin n → Bool)) => x.1 (b, j))
        (U := fun x => x.2) (fun b j => (measurable_pi_apply (b, j)).comp measurable_fst)
        measurable_snd i
  have hWbm : Measurable Wb := by
    have hT := measurable_clippedPowerMap (d := d) r
    have h1 : Measurable fun y : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
        ((Fin n → Bool) × (Fin d → ℝ)) => tmb (y.1, y.2.1) :=
      htmbm.comp (measurable_fst.prodMk (measurable_fst.comp measurable_snd))
    have h2 : Measurable fun y : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
        ((Fin n → Bool) × (Fin d → ℝ)) => s • WithLp.toLp 2 y.2.2 :=
      (measurable_const_smul s).comp (measurable_toLp_fin.comp (measurable_snd.comp measurable_snd))
    have h3 : Measurable fun y : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
        ((Fin n → Bool) × (Fin d → ℝ)) => superCenter y.1 :=
      measurable_superCenter.comp measurable_fst
    exact ((hT.comp (h1.add h2)).sub (hT.comp (h3.add h2))).norm.pow_const 2
  have hWb4 : ∀ y, ‖Wb y‖ ≤ 4 := by
    intro y
    have h1 := norm_clippedPowerMap_le_one hr1 (tmb (y.1, y.2.1) + s • WithLp.toLp 2 y.2.2)
    have h2 := norm_clippedPowerMap_le_one hr1 (superCenter y.1 + s • WithLp.toLp 2 y.2.2)
    have h3 := norm_sub_le (clippedPowerMap r (tmb (y.1, y.2.1) + s • WithLp.toLp 2 y.2.2))
      (clippedPowerMap r (superCenter y.1 + s • WithLp.toLp 2 y.2.2))
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    have h4 : ‖clippedPowerMap r (tmb (y.1, y.2.1) + s • WithLp.toLp 2 y.2.2)
        - clippedPowerMap r (superCenter y.1 + s • WithLp.toLp 2 y.2.2)‖ ≤ 2 := by linarith
    nlinarith [norm_nonneg (clippedPowerMap r (tmb (y.1, y.2.1) + s • WithLp.toLp 2 y.2.2)
        - clippedPowerMap r (superCenter y.1 + s • WithLp.toLp 2 y.2.2))]
  -- integrability on the model
  have hHint : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      Hb ω.1) P := by
    have h := hNint.bdd_mul (hWbm.comp measurable_fst).aestronglyMeasurable (c := 4)
      (Filter.Eventually.of_forall fun ω => hWb4 ω.1)
    exact h.congr (Filter.Eventually.of_forall fun ω => mul_comm _ _)
  refine ⟨hHint, ?_⟩
  have hHbint : Integrable Hb (μa.prod (μu.prod (gaussianSeedLaw d))) := by
    rw [hP] at hHint
    unfold superMeasure at hHint
    exact (Integrable.comp_fst_iff (IsProbabilityMeasure.ne_zero μG)).1 hHint
  -- step 1: the integral over the model is the iterated integral over the base
  have hstep1 : (∫ ω, Hb ω.1 ∂P)
      = ∫ x, ∫ g, Hb (x.1, (x.2, g)) ∂(gaussianSeedLaw d) ∂(μa.prod μu) := by
    rw [← integral_superBase_iterated D (gaussianSeedLaw d) Hb hHbint,
      ← integral_superMeasure_base D (gaussianSeedLaw d) μG Hb]
  -- step 2: the squared sensitivity bound in the seed, for each base point
  set k : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × (Fin n → Bool) → ℝ :=
    fun x => ‖tmb x - superCenter x.1‖ ^ 2 with hk
  have hinner : ∀ x : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × (Fin n → Bool),
      ∫ g, Hb (x.1, (x.2, g)) ∂(gaussianSeedLaw d) ≤ c * (N x.1 * k x) := by
    intro x
    have h := integral_sq_norm_smoothingPowerMap_sub_le_of_map (P := gaussianSeedLaw d) hd hq1 hq2
      hη (ξ := fun g : Fin d → ℝ => s • WithLp.toLp 2 g)
      ((measurable_const_smul s).comp measurable_toLp_fin).aemeasurable
      (gaussianSeedLaw_map_smoothing d η) (tmb x) (superCenter x.1)
    have e : (fun g : Fin d → ℝ => Hb (x.1, (x.2, g)))
        = fun g => N x.1 * ‖smoothingPowerMap (powerDualExponent r) (tmb x + s • WithLp.toLp 2 g)
          - smoothingPowerMap (powerDualExponent r) (superCenter x.1 + s • WithLp.toLp 2 g)‖ ^ 2 := by
      funext g
      simp only [hHb, hWb, clippedPowerMap_eq_smoothingPowerMap]
    rw [e, integral_const_mul]
    calc N x.1 * ∫ g, ‖smoothingPowerMap (powerDualExponent r) (tmb x + s • WithLp.toLp 2 g)
          - smoothingPowerMap (powerDualExponent r) (superCenter x.1 + s • WithLp.toLp 2 g)‖ ^ 2
          ∂(gaussianSeedLaw d)
        ≤ N x.1 * (c * ‖tmb x - superCenter x.1‖ ^ 2) := mul_le_mul_of_nonneg_left h (hN0 _)
      _ = c * (N x.1 * k x) := by simp only [hk]; ring
  -- step 3: the weighted Rademacher factor on the base
  set h : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × ((Fin n → Bool) × (Fin d → ℝ)) → ℝ :=
    fun y => N y.1 * k (y.1, y.2.1) with hh
  have hhint : Integrable h (μa.prod (μu.prod (gaussianSeedLaw d))) := by
    have e : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
        N (superData ω) * ‖superTrainMean ω - superCenter (superData ω)‖ ^ 2) = fun ω => h ω.1 :=
      rfl
    rw [e, hP] at hNkint
    unfold superMeasure at hNkint
    exact (Integrable.comp_fst_iff (IsProbabilityMeasure.ne_zero μG)).1 hNkint
  have hkint : Integrable (fun x => N x.1 * k x) (μa.prod μu) := by
    have hmp := measurePreserving_prodAssoc μa μu (gaussianSeedLaw d)
    have h2 : Integrable (fun y : ((Bool × Fin n → EuclideanSpace ℝ (Fin d)) × (Fin n → Bool)) ×
        (Fin d → ℝ) => h (MeasurableEquiv.prodAssoc y)) ((μa.prod μu).prod (gaussianSeedLaw d)) :=
      (hmp.integrable_comp_emb MeasurableEquiv.prodAssoc.measurableEmbedding).2 hhint
    exact (Integrable.comp_fst_iff (IsProbabilityMeasure.ne_zero (gaussianSeedLaw d))).1 h2
  have hkval : (∫ ω, N (superData ω) * ‖superTrainMean ω - superCenter (superData ω)‖ ^ 2 ∂P)
      = ∫ x, N x.1 * k x ∂(μa.prod μu) := by
    rw [show (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
        N (superData ω) * ‖superTrainMean ω - superCenter (superData ω)‖ ^ 2)
        = fun ω => h ω.1 from rfl,
      integral_superMeasure_base D (gaussianSeedLaw d) μG h,
      integral_superBase_iterated D (gaussianSeedLaw d) h hhint]
    refine integral_congr_ae (Filter.Eventually.of_forall fun x => ?_)
    simp only [hh]
    rw [integral_const]
    simp
  -- step 4: assemble
  rw [show (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      N (superData ω) * ‖clippedPowerMap r (superTrainMean ω
          + (η / Real.sqrt d) • WithLp.toLp 2 (superSeed ω))
        - clippedPowerMap r (superCenter (superData ω)
          + (η / Real.sqrt d) • WithLp.toLp 2 (superSeed ω))‖ ^ 2) = fun ω => Hb ω.1 from rfl,
    hstep1, hkval]
  calc ∫ x, ∫ g, Hb (x.1, (x.2, g)) ∂(gaussianSeedLaw d) ∂(μa.prod μu)
      ≤ ∫ x, c * (N x.1 * k x) ∂(μa.prod μu) :=
        integral_mono_of_nonneg (Filter.Eventually.of_forall fun x =>
          integral_nonneg fun g => mul_nonneg (hN0 _) (sq_nonneg _)) (hkint.const_mul c)
          (Filter.Eventually.of_forall hinner)
    _ = c * ∫ x, N x.1 * k x ∂(μa.prod μu) := integral_const_mul _ _

end SmoothingEnergy

section NoiseBound

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

omit [MeasurableSpace Ng] in
/-- The pair energy of the supersample is the squared operator norm of the pair matrix of
Lemma 9 on the model. -/
theorem oversamplingPairEnergy_superData {Rr : Type*} [MeasurableSpace Rr]
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    oversamplingPairEnergy (superData ω)
      = ‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω - nativePairCoord 0 i k ω) ω‖ ^ 2 := by
  unfold oversamplingPairEnergy
  congr 2

/-- **The pair energy on the model.**  Under a sign product law with `p ∈ [-1,1]^d`,
`‖C‖²_op` is integrable and `E‖C‖²_op ≤ 2K + 2s` (integrating the pair-matrix tail of Lemma 9). -/
theorem oversampling_pairEnergy_integral_le {Rr : Type*} [MeasurableSpace Rr] (μR : Measure Rr)
    [IsProbabilityMeasure μR] {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        oversamplingPairEnergy (superData ω)) (superMeasure n (signProductLaw d p) μR μG) ∧
      (∫ ω, oversamplingPairEnergy (superData ω) ∂(superMeasure n (signProductLaw d p) μR μG))
        ≤ 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hDsp := isSignProductLaw_signProductLaw hp
  set P := superMeasure n (signProductLaw d p) μR μG
  set Nω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ :=
    fun ω => oversamplingPairEnergy (superData ω) with hNω
  have hNm : Measurable Nω := measurable_oversamplingPairEnergy.comp measurable_superData
  have hN0 : ∀ᵐ ω ∂P, 0 ≤ Nω ω := Filter.Eventually.of_forall fun ω =>
    oversamplingPairEnergy_nonneg _
  have hK : 0 ≤ 2 * matrixEnergyK ((n : ℝ) / d) := by
    have := matrixEnergyK_ratio_nonneg n d
    linarith
  have hs : 0 ≤ 2 * matrixEnergyS d := by
    have := matrixEnergyS_nonneg d
    linarith
  have htail : ∀ u : ℝ, 0 ≤ u → (P {ω | 2 * matrixEnergyK ((n : ℝ) / d)
      + 2 * matrixEnergyS d * u < Nω ω}).toReal ≤ Real.exp (-u) := by
    intro u hu
    have h := (native_super_matrix_tails (n := n) μR μG hDsp u hu).2
    have e : (fun ω => Nω ω) = fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        ‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω - nativePairCoord 0 i k ω) ω‖ ^ 2 :=
      funext fun ω => oversamplingPairEnergy_superData ω
    have e2 : {ω | 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d * u < Nω ω}
        = {ω | 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d * u <
          ‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω - nativePairCoord 0 i k ω) ω‖ ^ 2} := by
      ext ω
      simp only [Set.mem_setOf_eq]
      rw [show Nω ω = _ from congrFun e ω]
    rw [e2]
    exact h
  have hNint : Integrable Nω P :=
    integrable_of_exponential_tail P Nω hN0 hNm.aemeasurable _ _ hK hs htail
  refine ⟨hNint, ?_⟩
  have hW := weighted_tail_bound P Nω (fun _ => 1) 1 1 _ _ hN0 hNm.aemeasurable htail hK hs
    (Filter.Eventually.of_forall fun _ => ⟨zero_le_one, le_rfl⟩) aemeasurable_const one_pos
    (by simp) zero_le_one le_rfl
  rw [weightedTailBound_of_ne_zero one_ne_zero] at hW
  simp only [mul_one, div_one, Real.log_one, add_zero, one_mul] at hW
  exact hW

/-- **The noise upper bound.**  For the smoothed learner with
`r ≥ 2`, `η > 0`, `n ≥ 1`, `d > 2`, noise `G = G_f(R_G) ∼ N(0, I_n)`, every `p ∈ [-1,1]^d`, every
`Q ∈ {Ii, Ij, Is}` and every `τ ≠ 0`:
`Q_{D_p}(X + τ G) ≤ (n/(2 ln 2)) ln(1 + D_ξ/(n τ²))` bits with
`D_ξ = (d/(d-2))^{2-q} η^{-2(2-q)} (2K + 2s)/n` (`oversamplingNoiseBudget`). -/
theorem oversampling_noise_information_le {r η : ℝ} (hr : 2 ≤ r) (hη : 0 < η) (hn : 0 < n)
    (hd : 2 < d) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) {τ : ℝ} (hτ : τ ≠ 0) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG (fun t : ℝ => -t) (oversamplingLearner r η)
        Gf τ p
      ≤ ((n : ℝ) / (2 * Real.log 2))
        * Real.log (1 + oversamplingNoiseBudget r η n d / (n * τ ^ 2)) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hDsp := isSignProductLaw_signProductLaw hp
  have hd0 : 0 < d := by omega
  have hball := hDsp.norm_le_one hd0
  set P := superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG with hP
  set s := η / Real.sqrt d with hs
  have hφm : Measurable (fun t : ℝ => -t) := measurable_neg
  have hA := measurable_oversamplingLearner (n := n) (d := d) r η
  obtain ⟨-, -, hQS, -⟩ := nativeNoisyInformation_bounds (gaussianSeedLaw d) μG hφm hA hGf Q τ hp
  obtain ⟨hGlawP, -, -, -⟩ := nativeNoise_facts (gaussianSeedLaw d) μG (signProductLaw d p) hφm hA
    hGf hGlaw
  have hbits := iIndepFun_superBits (n := n) (signProductLaw d p) (gaussianSeedLaw d) μG
  have hfair := superBits_fair (n := n) (signProductLaw d p) (gaussianSeedLaw d) μG
  have hUS := indepFun_superBits_superData (n := n) (signProductLaw d p) (gaussianSeedLaw d) μG
  have hUSR := indepFun_superBits_superDataSeed (n := n) (signProductLaw d p) (gaussianSeedLaw d) μG
  -- the release as a function of the mechanism
  set Y : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n → Fin n → ℝ :=
    fun ω => oversamplingRelease r (oversamplingMechanism η ω) (superData ω) with hY
  have hYm : Measurable Y := by
    have h := (measurable_oversamplingRelease (d := d) (n := n) r).comp
      ((measurable_oversamplingMechanism (d := d) (n := n) (Ng := Ng) η).prodMk
        measurable_superData)
    exact h
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  have hXY : (fun ω => nativeReleaseVector (fun t : ℝ => -t) (oversamplingLearner r η) ω
      + τ • Gf (superNoiseSeed ω)) = fun ω => Y ω + τ • Gf (superNoiseSeed ω) :=
    funext fun ω => by rw [nativeReleaseVector_oversampling]
  -- step 1: `Q ≤ Is = I(U; Y + τ G | Z̃)`
  have h1 : nativeNoisyInformation Q (gaussianSeedLaw d) μG (fun t : ℝ => -t)
      (oversamplingLearner r η) Gf τ p
      ≤ condMutualInfo P superBits (fun ω => Y ω + τ • Gf (superNoiseSeed ω)) superData := by
    refine hQS.trans (le_of_eq ?_)
    show condMutualInfo P superBits (fun ω => nativeReleaseVector (fun t : ℝ => -t)
      (oversamplingLearner r η) ω + τ • Gf (superNoiseSeed ω)) superData = _
    rw [hXY]
  -- step 2: revealing the learner seed
  have h2 := condMutualInfo_le_of_extra_side P measurable_superBits (hYm.add (hG.const_smul τ))
    measurable_superData measurable_superSeed hbits hfair hUS hUSR
  -- step 3: Gaussian capacity given `(Z̃, ξ)` with the reference `a(Z̃, ξ) = r(z_c + ξ, Z̃)`
  have ham : Measurable fun zg : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
      oversamplingRelease r (WithLp.ofLp (superCenter zg.1) + s • zg.2) zg.1 := by
    have hc : Measurable fun zg : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
        WithLp.ofLp (superCenter zg.1) + s • zg.2 :=
      (measurable_ofLp_fin.comp (measurable_superCenter.comp measurable_fst)).add
        (measurable_snd.const_smul s)
    have h := (measurable_oversamplingRelease (d := d) (n := n) r).comp (hc.prodMk measurable_fst)
    exact h
  set a : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) → Fin n → ℝ :=
    fun zg => oversamplingRelease r (WithLp.ofLp (superCenter zg.1) + s • zg.2) zg.1 with ha
  have hTrain : Measurable fun y : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
      ((Fin n → Bool) × (Fin d → ℝ)) => trainingMean (fun i => y.1 (y.2.1 i, i)) := by
    refine measurable_trainingMean.comp ?_
    exact measurable_pi_lambda _ fun i =>
      measurable_trainingPoint
        (Z := fun (b : Bool) (j : Fin n) (y : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
          ((Fin n → Bool) × (Fin d → ℝ))) => y.1 (b, j))
        (U := fun y => y.2.1) (fun b j => (measurable_pi_apply (b, j)).comp measurable_fst)
        (measurable_fst.comp measurable_snd) i
  have hRel : Measurable fun y : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
      ((Fin n → Bool) × (Fin d → ℝ)) => oversamplingRelease r
        (WithLp.ofLp (trainingMean (fun i => y.1 (y.2.1 i, i))) + s • y.2.2) y.1 := by
    have hw : Measurable fun y : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
        ((Fin n → Bool) × (Fin d → ℝ)) =>
          WithLp.ofLp (trainingMean (fun i => y.1 (y.2.1 i, i))) + s • y.2.2 :=
      (measurable_ofLp_fin.comp hTrain).add ((measurable_snd.comp measurable_snd).const_smul s)
    have h := (measurable_oversamplingRelease (d := d) (n := n) r).comp (hw.prodMk measurable_fst)
    exact h
  have hFm : Measurable fun y : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
      ((Fin n → Bool) × (Fin d → ℝ)) => ((y.2.1, (y.1, y.2.2)), oversamplingRelease r
        (WithLp.ofLp (trainingMean (fun i => y.1 (y.2.1 i, i))) + s • y.2.2) y.1) :=
    ((measurable_fst.comp measurable_snd).prodMk
      (measurable_fst.prodMk (measurable_snd.comp measurable_snd))).prodMk hRel
  have hindepG : IndepFun (fun ω => ((superBits ω, (superData ω, superSeed ω)), Y ω))
      (fun ω => Gf (superNoiseSeed ω)) P := by
    have h := indepFun_superBase_superNoise (n := n) (signProductLaw d p) (gaussianSeedLaw d) μG
      hFm hGf
    exact h
  -- the residual
  obtain ⟨hNint, hNval⟩ := oversampling_pairEnergy_integral_le (n := n) μG (gaussianSeedLaw d) hp
  obtain ⟨hNkint, hNkval⟩ := integral_weight_mul_norm_superTrainMean_sub_superCenter_sq_le
    (gaussianSeedLaw d) μG hn (signProductLaw d p) hball measurable_oversamplingPairEnergy
    oversamplingPairEnergy_nonneg hNint
  obtain ⟨hWint, hWval⟩ := oversampling_weighted_smoothing_le μG hr hη hd (signProductLaw d p)
    oversamplingPairEnergy_nonneg hNint hNkint
  have hres : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n,
      ∑ k, (Y ω k - a (superData ω, superSeed ω) k) ^ 2
        ≤ oversamplingPairEnergy (superData ω) * ‖clippedPowerMap r (superTrainMean ω
          + (η / Real.sqrt d) • WithLp.toLp 2 (superSeed ω))
        - clippedPowerMap r (superCenter (superData ω)
          + (η / Real.sqrt d) • WithLp.toLp 2 (superSeed ω))‖ ^ 2 := by
    intro ω
    have e : ∀ k, (Y ω k - a (superData ω, superSeed ω) k) ^ 2
        = ⟪clippedPowerMap r (superTrainMean ω + (η / Real.sqrt d) • WithLp.toLp 2 (superSeed ω))
          - clippedPowerMap r (superCenter (superData ω)
            + (η / Real.sqrt d) • WithLp.toLp 2 (superSeed ω)),
          superData ω (true, k) - superData ω (false, k)⟫_ℝ ^ 2 := by
      intro k
      simp only [hY, ha]
      rw [oversamplingRelease_sub, neg_sq, toLp_oversamplingMechanism, toLp_center_add]
    simp only [e]
    have h := sum_inner_pair_sq_le_opNorm_sq (Ω := Bool × Fin n → EuclideanSpace ℝ (Fin d))
      (fun z i => z (true, i)) (fun z i => z (false, i)) (superData ω)
      (clippedPowerMap r (superTrainMean ω + (η / Real.sqrt d) • WithLp.toLp 2 (superSeed ω))
        - clippedPowerMap r (superCenter (superData ω)
          + (η / Real.sqrt d) • WithLp.toLp 2 (superSeed ω)))
    exact h
  have hsum_m : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      ∑ k, (Y ω k - a (superData ω, superSeed ω) k) ^ 2 := by
    refine Finset.measurable_sum _ fun k _ => ?_
    have h1 : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
        a (superData ω, superSeed ω) := ham.comp (measurable_superData.prodMk measurable_superSeed)
    exact (((measurable_pi_apply k).comp hYm).sub ((measurable_pi_apply k).comp h1)).pow_const 2
  have hint : Integrable (fun ω => ∑ k, (Y ω k - a (superData ω, superSeed ω) k) ^ 2) P := by
    refine hWint.mono' hsum_m.aestronglyMeasurable (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (Finset.sum_nonneg fun k _ => sq_nonneg _)]
    exact hres ω
  have hc0 := oversampling_smoothing_constant_nonneg r hη hd
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hDres : (∫ ω, (∑ k, (Y ω k - a (superData ω, superSeed ω) k) ^ 2) ∂P)
      ≤ oversamplingNoiseBudget r η n d := by
    calc (∫ ω, (∑ k, (Y ω k - a (superData ω, superSeed ω) k) ^ 2) ∂P)
        ≤ ∫ ω, oversamplingPairEnergy (superData ω) * ‖clippedPowerMap r (superTrainMean ω
          + (η / Real.sqrt d) • WithLp.toLp 2 (superSeed ω))
        - clippedPowerMap r (superCenter (superData ω)
          + (η / Real.sqrt d) • WithLp.toLp 2 (superSeed ω))‖ ^ 2 ∂P :=
          integral_mono hint hWint hres
      _ ≤ ((d : ℝ) / (d - 2)) ^ (2 - powerDualExponent r) * η ^ (-2 * (2 - powerDualExponent r))
          * ∫ ω, oversamplingPairEnergy (superData ω)
            * ‖superTrainMean ω - superCenter (superData ω)‖ ^ 2 ∂P := hWval
      _ ≤ ((d : ℝ) / (d - 2)) ^ (2 - powerDualExponent r) * η ^ (-2 * (2 - powerDualExponent r))
          * (1 / n * (2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d)) := by
          refine mul_le_mul_of_nonneg_left (hNkval.trans ?_) hc0
          exact mul_le_mul_of_nonneg_left hNval (by positivity)
      _ = oversamplingNoiseBudget r η n d := by
          unfold oversamplingNoiseBudget oversamplingSmoothingEnergy
          ring
  have hB0 := oversamplingNoiseBudget_nonneg r hη n hd
  have hvne : (⟨τ ^ 2, sq_nonneg _⟩ : ℝ≥0) ≠ 0 := by
    intro h
    have h2 : τ ^ 2 = 0 := congrArg (fun x : ℝ≥0 => (x : ℝ)) h
    exact hτ (pow_eq_zero_iff (by norm_num) |>.1 h2)
  have h3 := condMutualInfo_gaussian_channel_le P (m := n) hn measurable_superBits
    (measurable_superData.prodMk measurable_superSeed) hYm hG ham (σ := τ)
    (D := oversamplingNoiseBudget r η n d) (v := ⟨τ ^ 2, sq_nonneg _⟩)
    (w := ⟨τ ^ 2 + oversamplingNoiseBudget r η n d / n, by positivity⟩) rfl hvne rfl hGlawP
    hindepG hbits hfair hint hDres
  exact h1.trans (h2.trans h3)

/-- **The noise upper bound, linearized.**  Under the hypotheses of
`oversampling_noise_information_le`: `Q_{D_p}(X + τ G) ≤ D_ξ/(2 ln 2 τ²)`. -/
theorem oversampling_noise_information_le_explicit {r η : ℝ} (hr : 2 ≤ r) (hη : 0 < η)
    (hn : 0 < n) (hd : 2 < d) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) {τ : ℝ} (hτ : τ ≠ 0) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG (fun t : ℝ => -t) (oversamplingLearner r η)
        Gf τ p
      ≤ oversamplingNoiseBudget r η n d / (2 * Real.log 2 * τ ^ 2) := by
  have h := oversampling_noise_information_le μG hr hη hn hd hGf hGlaw Q hτ hp
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hτ2 : 0 < τ ^ 2 := by positivity
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hB0 := oversamplingNoiseBudget_nonneg r hη n hd
  have hx : 0 ≤ oversamplingNoiseBudget r η n d / (n * τ ^ 2) := by positivity
  have hl : Real.log (1 + oversamplingNoiseBudget r η n d / (n * τ ^ 2))
      ≤ oversamplingNoiseBudget r η n d / (n * τ ^ 2) := by
    have := Real.log_le_sub_one_of_pos (by linarith : 0 < 1 + oversamplingNoiseBudget r η n d
      / (n * τ ^ 2))
    linarith
  refine h.trans (le_of_le_of_eq (mul_le_mul_of_nonneg_left hl (by positivity)) ?_)
  field_simp

end NoiseBound

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/OversamplingLawRegularizer.lean <==
import LossOnlyTraceability.BoundaryComplete

/-! The power regularizer of the power-linear loss as a member of Assumption 2.

For every `r ≥ 2` the regularizer `g_r(θ) = ‖θ‖^r/r` (`boundaryRegularizer r`) has gradient
`∇g_r(θ) = ‖θ‖^{r-2} θ` (`powerGradient r`), satisfies the uniform power-curvature bound
`g_r(y) - g_r(x) - ⟪∇g_r(x), y - x⟫ ≥ a_r ‖y - x‖^r` with `a_r = 2^{2-r}/r` (the constant `a₋`
of Appendix E.4, obtained by integrating the power-map inequality along the segment), and is
therefore a regularizer of Assumption 2 with constants `(a, B, r, L_g) = (2^{2-r}/r, 1/r, r, 1)`
(`oversamplingRegularizer_class`).  Together with the affine link `φ(t) = -t`
(`boundaryLink_class`) the objective is the population risk of the power-linear loss
`f(θ, z) = ‖θ‖^r/r - ⟪θ, z⟫` of Appendix G.1. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section OversamplingRegularizer

variable {d : ℕ}

/-- The power-curvature constant `a_r = 2^{2-r}/r` (the constant `a₋` of Appendix E.4). -/
def oversamplingCurvature (r : ℝ) : ℝ := (2 : ℝ) ^ (2 - r) / r

/-- The curvature constant `a_r` is positive for `r > 0`. -/
theorem oversamplingCurvature_pos {r : ℝ} (hr : 0 < r) : 0 < oversamplingCurvature r := by
  unfold oversamplingCurvature
  have : (0 : ℝ) < (2 : ℝ) ^ (2 - r) := Real.rpow_pos_of_pos (by norm_num) _
  positivity

/-- For `r ≥ 2`, `g_r(θ) = ‖θ‖^r/r` has gradient `‖θ‖^{r-2} θ` at every point. -/
theorem hasGradientAt_boundaryRegularizer {r : ℝ} (hr : 2 ≤ r) (x : EuclideanSpace ℝ (Fin d)) :
    HasGradientAt (boundaryRegularizer r) (powerGradient r x) x := by
  have hr0 : 0 < r := by linarith
  have hq : HasFDerivAt (fun θ : EuclideanSpace ℝ (Fin d) => ‖θ‖ ^ 2)
      (2 • innerSL ℝ x) x := (hasStrictFDerivAt_norm_sq x).hasFDerivAt
  have hp : HasDerivAt (fun y : ℝ => y ^ (r / 2)) ((r / 2) * (‖x‖ ^ 2) ^ (r / 2 - 1)) (‖x‖ ^ 2) :=
    Real.hasDerivAt_rpow_const (Or.inr (by linarith))
  have hc := (hp.comp_hasFDerivAt x hq).const_mul (1 / r)
  have hfun : (boundaryRegularizer r : EuclideanSpace ℝ (Fin d) → ℝ)
      = fun θ => 1 / r * (‖θ‖ ^ 2) ^ (r / 2) := by
    funext θ
    rw [boundaryRegularizer, sq_rpow_half (norm_nonneg θ)]
    ring
  have hpow : (‖x‖ ^ 2) ^ (r / 2 - 1) = ‖x‖ ^ (r - 2) := by
    rw [← Real.rpow_natCast, ← Real.rpow_mul (norm_nonneg x)]
    congr 1
    push_cast
    ring
  have hc2 : HasFDerivAt (fun θ : EuclideanSpace ℝ (Fin d) => 1 / r * (‖θ‖ ^ 2) ^ (r / 2))
      ((1 / r) • (r / 2 * (‖x‖ ^ 2) ^ (r / 2 - 1)) • 2 • innerSL ℝ x) x := hc
  show HasFDerivAt _ _ _
  rw [hfun]
  refine hc2.congr_fderiv ?_
  ext y
  simp only [InnerProductSpace.toDual_apply_apply, powerGradient, real_inner_smul_left,
    FunLike.coe_smul, Pi.smul_apply, innerSL_apply_apply, smul_eq_mul, hpow]
  field_simp
  ring

/-- The gradient of `g_r` is `powerGradient r`. -/
theorem gradient_boundaryRegularizer {r : ℝ} (hr : 2 ≤ r) (x : EuclideanSpace ℝ (Fin d)) :
    gradient (boundaryRegularizer r) x = powerGradient r x :=
  (hasGradientAt_boundaryRegularizer hr x).gradient

/-- **Uniform power curvature.** For `r ≥ 2` and all `x, y`,
`a_r ‖y - x‖^r ≤ g_r(y) - g_r(x) - ⟪∇g_r(x), y - x⟫` with `a_r = 2^{2-r}/r`. -/
theorem boundaryRegularizer_bregman_ge {r : ℝ} (hr : 2 ≤ r) (x y : EuclideanSpace ℝ (Fin d)) :
    oversamplingCurvature r * ‖y - x‖ ^ r
      ≤ boundaryRegularizer r y - boundaryRegularizer r x - ⟪powerGradient r x, y - x⟫_ℝ := by
  have hr0 : 0 < r := by linarith
  set u := y - x with hu
  set c : ℝ := (2 : ℝ) ^ (2 - r) with hc
  have hc0 : 0 ≤ c := Real.rpow_nonneg (by norm_num) _
  set ψ : ℝ → ℝ := fun t => boundaryRegularizer r (x + t • u) - boundaryRegularizer r x
    - t * ⟪powerGradient r x, u⟫_ℝ - c / r * t ^ r * ‖u‖ ^ r with hψ
  set ψ' : ℝ → ℝ := fun t => ⟪powerGradient r (x + t • u), u⟫_ℝ - ⟪powerGradient r x, u⟫_ℝ
    - c * t ^ (r - 1) * ‖u‖ ^ r with hψ'
  have hderiv : ∀ t : ℝ, HasDerivAt ψ (ψ' t) t := by
    intro t
    have hline : HasDerivAt (fun s : ℝ => x + s • u) u t := by
      simpa using ((hasDerivAt_id t).smul_const u).const_add x
    have hg := (hasGradientAt_boundaryRegularizer (d := d) hr (x + t • u)).hasFDerivAt
    have h1 := hg.comp_hasDerivAt t hline
    have h2 : HasDerivAt (fun s : ℝ => s * ⟪powerGradient r x, u⟫_ℝ)
        (1 * ⟪powerGradient r x, u⟫_ℝ) t := (hasDerivAt_id t).mul_const _
    have h3 : HasDerivAt (fun s : ℝ => c / r * s ^ r * ‖u‖ ^ r)
        (c / r * (r * t ^ (r - 1)) * ‖u‖ ^ r) t :=
      ((Real.hasDerivAt_rpow_const (Or.inr (by linarith))).const_mul (c / r)).mul_const _
    have h4 : HasDerivAt ψ _ t := ((h1.sub_const (boundaryRegularizer r x)).sub h2).sub h3
    convert h4 using 1
    rw [InnerProductSpace.toDual_apply_apply]
    field_simp
    ring
  have hnonneg : ∀ t ∈ interior (Set.Icc (0 : ℝ) 1), 0 ≤ ψ' t := by
    intro t ht
    rw [interior_Icc] at ht
    have ht0 : 0 < t := ht.1
    have hmono := inner_powerGradient_sub_ge (E := EuclideanSpace ℝ (Fin d)) hr (x + t • u) x
    have hsub : x + t • u - x = t • u := by abel
    rw [hsub, norm_smul, Real.norm_eq_abs, abs_of_pos ht0, inner_smul_right,
      Real.mul_rpow ht0.le (norm_nonneg u), inner_sub_left] at hmono
    have htr : t ^ r = t * t ^ (r - 1) := by
      rw [← Real.rpow_one_add' ht0.le (by linarith)]
      congr 1
      ring
    rw [htr] at hmono
    have hkey : t * (c * t ^ (r - 1) * ‖u‖ ^ r)
        ≤ t * (⟪powerGradient r (x + t • u), u⟫_ℝ - ⟪powerGradient r x, u⟫_ℝ) := by
      calc t * (c * t ^ (r - 1) * ‖u‖ ^ r) = c * (t * t ^ (r - 1) * ‖u‖ ^ r) := by ring
        _ ≤ _ := hmono
    have := le_of_mul_le_mul_left hkey ht0
    simp only [hψ']
    linarith
  have hmon : MonotoneOn ψ (Set.Icc (0 : ℝ) 1) :=
    monotoneOn_of_deriv_nonneg (convex_Icc 0 1)
      (fun t _ => (hderiv t).continuousAt.continuousWithinAt)
      (fun t _ => (hderiv t).differentiableAt.differentiableWithinAt)
      (fun t ht => by rw [(hderiv t).deriv]; exact hnonneg t ht)
  have h01 := hmon (Set.left_mem_Icc.2 zero_le_one) (Set.right_mem_Icc.2 zero_le_one) zero_le_one
  have hψ0 : ψ 0 = 0 := by
    simp only [hψ, zero_smul, add_zero, sub_self, zero_mul, zero_sub]
    rw [Real.zero_rpow hr0.ne']
    ring
  have hψ1 : ψ 1 = boundaryRegularizer r y - boundaryRegularizer r x
      - ⟪powerGradient r x, u⟫_ℝ - c / r * ‖u‖ ^ r := by
    simp only [hψ, one_smul, one_mul, Real.one_rpow, hu, mul_one]
    rw [add_sub_cancel]
  rw [hψ0, hψ1] at h01
  rw [oversamplingCurvature]
  linarith

/-- `g_r` lies below its value plus the tangent correction: the global tangent inequality. -/
theorem boundaryRegularizer_tangent {r : ℝ} (hr : 2 ≤ r) (x y : EuclideanSpace ℝ (Fin d)) :
    boundaryRegularizer r x + ⟪powerGradient r x, y - x⟫_ℝ ≤ boundaryRegularizer r y := by
  have h := boundaryRegularizer_bregman_ge hr x y
  have h0 : 0 ≤ oversamplingCurvature r * ‖y - x‖ ^ r :=
    mul_nonneg (oversamplingCurvature_pos (by linarith)).le (Real.rpow_nonneg (norm_nonneg _) _)
  linarith

/-- **The power regularizer is a member of Assumption 2.** For `r ≥ 2`, `g_r(θ) = ‖θ‖^r/r` is a
regularizer of Assumption 2 with `(a, B, r, L_g) = (2^{2-r}/r, 1/r, r, 1)`. -/
theorem oversamplingRegularizer_class {r : ℝ} (hr : 2 ≤ r) :
    NativeRegularizerClass (boundaryRegularizer r : EuclideanSpace ℝ (Fin d) → ℝ)
      (oversamplingCurvature r) (1 / r) r 1 := by
  have hr0 : 0 < r := by linarith
  refine
    { nbhd := ⟨1, one_pos, ?_, ?_⟩
      zero := by
        simp only [boundaryRegularizer, norm_zero]
        rw [Real.zero_rpow hr0.ne', zero_div]
      grad_zero := by
        rw [gradient_boundaryRegularizer hr, powerGradient, smul_zero]
      grad_le := fun x hx => by
        rw [gradient_boundaryRegularizer hr, norm_powerGradient hr]
        exact Real.rpow_le_one (norm_nonneg x) hx (by linarith)
      two_le := hr
      a_pos := oversamplingCurvature_pos hr0
      B_pos := by positivity
      bregman := fun x y _ _ => by
        rw [gradient_boundaryRegularizer hr]
        exact boundaryRegularizer_bregman_ge hr x y
      nonneg := fun x _ => by
        rw [boundaryRegularizer]
        exact div_nonneg (Real.rpow_nonneg (norm_nonneg _) _) hr0.le
      le_growth := fun x _ => by rw [boundaryRegularizer]; exact le_of_eq (by ring) }
  · exact (convexOn_univ_of_tangent (G := powerGradient r)
      fun x y => boundaryRegularizer_tangent hr x y).subset (Set.subset_univ _) (convex_ball _ _)
  · have hfun : (boundaryRegularizer r : EuclideanSpace ℝ (Fin d) → ℝ)
        = fun θ => (‖θ‖ ^ 2) ^ (r / 2) / r := by
      funext θ
      rw [boundaryRegularizer, sq_rpow_half (norm_nonneg θ)]
    rw [hfun]
    have h1 : ContDiff ℝ 1 fun y : ℝ => y ^ (r / 2) :=
      Real.contDiff_rpow_const_of_le (n := 1) (by push_cast; linarith)
    exact ((h1.comp (contDiff_norm_sq ℝ)).div_const r).contDiffOn

end OversamplingRegularizer

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/OversamplingLawTheorem.lean <==
import LossOnlyTraceability.OversamplingLawNoise
import LossOnlyTraceability.OversamplingLawLower

/-! The oversampling minimax law for power-linear losses, in an explicit-constant form.

For `r ≥ 2`, `q = r/(r-1)`, `c_q = 2^{2-q}/q`, `m_ε = ε^{-2/q}`, a dimension multiplier `D₊`,
`0 < ε ≤ oversamplingPowerThreshold r`, `n ≥ max{1, 2 c_q^{2/q}} m_ε` and `32 n ≤ d ≤ D₊ n`:

* every measurable proper learner that is `ε`-accurate on the product family has
  `c_r · m_ε/(1 + (n/m_ε)(τ/ε)²) ≤ sup_p Q_{D_p}(X + τ G)` for every `Q ∈ {Ii, Ij, Is}` and real `τ`
  (`oversampling_lower_bound_power`, with `c_r = oversamplingPowerLowerConstant r`);
* the smoothed learner `θ̂ = T_r(Z̄ + ξ)`, `ξ ∼ N(0, η² I_d/d)`, `η² = (1/2)(ε/c_q)^{2/q}`, which does
  not depend on `τ`, is accurate on every law on the unit ball and has
  `sup_p Q_{D_p}(X + τ G) ≤ C_{r,D₊} · m_ε/(1 + (n/m_ε)(τ/ε)²)` for every `Q` and every real `τ`,
  with `C_{r,D₊} = 2 max{D₊ c_q^{2/q}/ln 2, 8 (2 c_q^{2/q})^{2-q}/ln 2}`
  (`oversamplingPowerUpperConstant`).

The upper constant combines the model bound `(d/(2 ln 2)) ln(1 + 1/(n η²)) ≤ D₊ c_q^{2/q} m_ε/ln 2`
and the noise bound `D_ξ/(2 ln 2 τ²) ≤ 8 (2 c_q^{2/q})^{2-q} m_ε² ε²/(ln 2 n τ²)` through
`min{A m, B m²ε²/(nτ²)} ≤ 2 max{A, B} m/(1 + (n/m)(τ/ε)²)`.  Both constants depend only on `r` and
`D₊`, which gives the two-sided law `Θ(m_ε/(1 + (n/m_ε)(τ/ε)²))`; `oversampling_minimax_law_infimum`
states it for the infimum over any set of accurate learners that contains the smoothed learner. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section OversamplingUpperConstants

/-- The model rate `A = D₊ c_q^{2/q}/ln 2` of the upper bound. -/
def oversamplingModelRate (r Dp : ℝ) : ℝ :=
  Dp * powerBregmanConstant r ^ (2 / powerDualExponent r) / Real.log 2

/-- The noise rate `B = 8 (2 c_q^{2/q})^{2-q}/ln 2` of the upper bound. -/
def oversamplingNoiseRate (r : ℝ) : ℝ :=
  8 * (2 * powerBregmanConstant r ^ (2 / powerDualExponent r)) ^ (2 - powerDualExponent r)
    / Real.log 2

/-- The upper constant `C_{r,D₊} = 2 max{A, B}` of the oversampling law. -/
def oversamplingPowerUpperConstant (r Dp : ℝ) : ℝ :=
  2 * max (oversamplingModelRate r Dp) (oversamplingNoiseRate r)

/-- The noise rate is nonnegative for `r > 1`. -/
theorem oversamplingNoiseRate_nonneg {r : ℝ} (hr : 1 < r) : 0 ≤ oversamplingNoiseRate r := by
  have hc := powerBregmanConstant_pos hr
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have h1 : 0 ≤ 2 * powerBregmanConstant r ^ (2 / powerDualExponent r) := by
    have := Real.rpow_nonneg hc.le (2 / powerDualExponent r)
    positivity
  unfold oversamplingNoiseRate
  have := Real.rpow_nonneg h1 (2 - powerDualExponent r)
  positivity

/-- The upper constant is positive for `r > 1`. -/
theorem oversamplingPowerUpperConstant_pos {r : ℝ} (hr : 1 < r) (Dp : ℝ) :
    0 < oversamplingPowerUpperConstant r Dp := by
  have hc := powerBregmanConstant_pos hr
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hq := one_lt_powerDualExponent hr
  have hB : 0 < oversamplingNoiseRate r := by
    have h1 : 0 < 2 * powerBregmanConstant r ^ (2 / powerDualExponent r) := by
      have := Real.rpow_pos_of_pos hc (2 / powerDualExponent r)
      positivity
    unfold oversamplingNoiseRate
    have := Real.rpow_pos_of_pos h1 (2 - powerDualExponent r)
    positivity
  unfold oversamplingPowerUpperConstant
  have := le_max_right (oversamplingModelRate r Dp) (oversamplingNoiseRate r)
  linarith

/-- `(c/ε)^x = c^x ε^{-x}` for `c, ε > 0`. -/
theorem div_rpow_eq_mul_rpow_neg {c ε : ℝ} (hc : 0 < c) (hε : 0 < ε) (x : ℝ) :
    (c / ε) ^ x = c ^ x * ε ^ (-x) := by
  rw [Real.div_rpow hc.le hε.le, Real.rpow_neg hε.le, div_eq_mul_inv]

/-- `(ε/c)^x · (c^x ε^{-x}) = 1` for `c, ε > 0`. -/
theorem rpow_div_mul_rpow_mul_rpow_neg {c ε : ℝ} (hc : 0 < c) (hε : 0 < ε) (x : ℝ) :
    (ε / c) ^ x * (c ^ x * ε ^ (-x)) = 1 := by
  rw [← div_rpow_eq_mul_rpow_neg hc hε, ← Real.mul_rpow (div_pos hε hc).le (div_pos hc hε).le,
    div_mul_div_comm, mul_comm ε c, div_self (mul_pos hc hε).ne', Real.one_rpow]

/-- `(ε^{-2/q})^{2-q} = (ε^{-2/q})² ε²` for `ε > 0`, `q ≠ 0`: `m_ε^{2-q} = m_ε² ε²`. -/
theorem rpow_neg_two_div_rpow_eq {ε q : ℝ} (hε : 0 < ε) (hq : q ≠ 0) :
    (ε ^ (-(2 / q))) ^ (2 - q) = (ε ^ (-(2 / q))) ^ 2 * ε ^ 2 := by
  rw [← Real.rpow_mul hε.le, ← Real.rpow_natCast (ε ^ (-(2 / q))) 2, ← Real.rpow_mul hε.le,
    ← Real.rpow_natCast ε 2, ← Real.rpow_add hε]
  congr 1
  push_cast
  field_simp
  ring

/-- **The upper-bound algebra.**  If `Q ≤ A m` and, when `τ ≠ 0`, `Q ≤ B m² ε²/(n τ²)`, with
`A ≥ 0`, `m, n, ε > 0`, then `Q ≤ 2 max{A, B} m/(1 + (n/m)(τ/ε)²)`. -/
theorem oversampling_upper_algebra {Qv A B m n ε τ : ℝ} (hA : 0 ≤ A) (hm : 0 < m)
    (hn : 0 < n) (hε : 0 < ε) (h1 : Qv ≤ A * m)
    (h2 : τ ≠ 0 → Qv ≤ B * (m ^ 2 * ε ^ 2 / (n * τ ^ 2))) :
    Qv ≤ 2 * max A B * (m / (1 + n / m * (τ / ε) ^ 2)) := by
  set x := n / m * (τ / ε) ^ 2 with hx
  have hx0 : 0 ≤ x := by positivity
  have hM0 : 0 ≤ max A B := le_trans hA (le_max_left _ _)
  rcases le_or_gt x 1 with hx1 | hx1
  · have hm2 : m ≤ 2 * (m / (1 + x)) := by
      rw [mul_div_assoc', le_div_iff₀ (by linarith)]
      nlinarith
    calc Qv ≤ A * m := h1
      _ ≤ max A B * m := mul_le_mul_of_nonneg_right (le_max_left _ _) hm.le
      _ ≤ max A B * (2 * (m / (1 + x))) := mul_le_mul_of_nonneg_left hm2 hM0
      _ = 2 * max A B * (m / (1 + x)) := by ring
  · have hτ : τ ≠ 0 := by
      intro h
      rw [hx, h] at hx1
      simp at hx1
      linarith
    have hτ2 : 0 < τ ^ 2 := by positivity
    have hxe : m ^ 2 * ε ^ 2 / (n * τ ^ 2) = m / x := by
      rw [hx, div_pow]
      field_simp
    have hmx : m / x ≤ 2 * (m / (1 + x)) := by
      have hxpos : 0 < x := by linarith
      rw [mul_div_assoc', div_le_div_iff₀ hxpos (by linarith)]
      nlinarith
    calc Qv ≤ B * (m ^ 2 * ε ^ 2 / (n * τ ^ 2)) := h2 hτ
      _ = B * (m / x) := by rw [hxe]
      _ ≤ max A B * (m / x) := mul_le_mul_of_nonneg_right (le_max_right _ _)
          (div_nonneg hm.le hx0)
      _ ≤ max A B * (2 * (m / (1 + x))) := mul_le_mul_of_nonneg_left hmx hM0
      _ = 2 * max A B * (m / (1 + x)) := by ring

end OversamplingUpperConstants

section OversamplingUpperRates

variable {d n : ℕ}

/-- The smoothing scale is positive for `r > 1`, `ε > 0`. -/
theorem oversamplingNoiseScale_pos {r ε : ℝ} (hr : 1 < r) (hε : 0 < ε) :
    0 < oversamplingNoiseScale r ε := by
  have hc := powerBregmanConstant_pos hr
  unfold oversamplingNoiseScale
  have := Real.rpow_pos_of_pos (div_pos hε hc) (2 / powerDualExponent r)
  exact Real.sqrt_pos.2 (by positivity)

/-- **The model bound in the rate form.**  For `r ≥ 2`, `ε > 0`, `n ≥ 1` and `d ≤ D₊ n`, the model
bound at the smoothing scale `η` is at most `A m_ε`:
`(d/(2 ln 2)) ln(1 + 1/(n η²)) ≤ (D₊ c_q^{2/q}/ln 2) ε^{-2/q}`. -/
theorem oversampling_model_bound_le_rate {r ε Dp : ℝ} (hr : 2 ≤ r) (hε : 0 < ε) (hn : 0 < n)
    (hdD : (d : ℝ) ≤ Dp * n) :
    ((d : ℝ) / (2 * Real.log 2))
        * Real.log (1 + 1 / (n * oversamplingNoiseScale r ε ^ 2))
      ≤ oversamplingModelRate r Dp * ε ^ (-(2 / powerDualExponent r)) := by
  have hr1 : (1 : ℝ) < r := by linarith
  have hc := powerBregmanConstant_pos hr1
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  set x := 2 / powerDualExponent r
  set y := (ε / powerBregmanConstant r) ^ x with hy
  have hy0 : 0 < y := Real.rpow_pos_of_pos (div_pos hε hc) _
  have hη2 : oversamplingNoiseScale r ε ^ 2 = y / 2 := oversamplingNoiseScale_sq hr1 hε.le
  have hid := rpow_div_mul_rpow_mul_rpow_neg hc hε x
  rw [← hy] at hid
  have hcm : powerBregmanConstant r ^ x * ε ^ (-x) = 1 / y := eq_one_div_of_mul_eq_one_right hid
  have hd0 : (0 : ℝ) ≤ d := Nat.cast_nonneg d
  have hl : Real.log (1 + 1 / (n * oversamplingNoiseScale r ε ^ 2))
      ≤ 1 / (n * oversamplingNoiseScale r ε ^ 2) := by
    have hpos : 0 < 1 + 1 / (n * oversamplingNoiseScale r ε ^ 2) := by rw [hη2]; positivity
    have := Real.log_le_sub_one_of_pos hpos
    linarith
  calc ((d : ℝ) / (2 * Real.log 2)) * Real.log (1 + 1 / (n * oversamplingNoiseScale r ε ^ 2))
      ≤ ((d : ℝ) / (2 * Real.log 2)) * (1 / (n * oversamplingNoiseScale r ε ^ 2)) :=
        mul_le_mul_of_nonneg_left hl (by positivity)
    _ ≤ ((Dp * n) / (2 * Real.log 2)) * (1 / (n * oversamplingNoiseScale r ε ^ 2)) := by
        refine mul_le_mul_of_nonneg_right ?_ (by rw [hη2]; positivity)
        exact div_le_div_of_nonneg_right hdD (by positivity)
    _ = Dp * (1 / y) / Real.log 2 := by
        rw [hη2]
        field_simp
    _ = oversamplingModelRate r Dp * ε ^ (-(2 / powerDualExponent r)) := by
        rw [← hcm]
        unfold oversamplingModelRate
        ring

/-- **The noise bound in the rate form.**  For `r ≥ 2`, `ε > 0`, `n ≥ 1`, `d ≥ 32 n` and `τ ≠ 0`,
the linearized noise bound at the smoothing scale `η` is at most `B m_ε² ε²/(n τ²)`:
`D_ξ/(2 ln 2 τ²) ≤ (8 (2 c_q^{2/q})^{2-q}/ln 2) m_ε² ε²/(n τ²)`. -/
theorem oversampling_noise_bound_le_rate {r ε τ : ℝ} (hr : 2 ≤ r) (hε : 0 < ε) (hn : 0 < n)
    (hdn : 32 * n ≤ d) (hτ : τ ≠ 0) :
    oversamplingNoiseBudget r (oversamplingNoiseScale r ε) n d / (2 * Real.log 2 * τ ^ 2)
      ≤ oversamplingNoiseRate r * ((ε ^ (-(2 / powerDualExponent r))) ^ 2 * ε ^ 2
          / (n * τ ^ 2)) := by
  have hr1 : (1 : ℝ) < r := by linarith
  have hc := powerBregmanConstant_pos hr1
  have hq1 := one_lt_powerDualExponent hr1
  have hq2 := powerDualExponent_le_two hr
  have hq0 : powerDualExponent r ≠ 0 := by linarith
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hτ2 : 0 < τ ^ 2 := by positivity
  have hdR : (32 : ℝ) * n ≤ d := by exact_mod_cast hdn
  have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hd32 : (32 : ℝ) ≤ d := by linarith
  set q := powerDualExponent r with hqdef
  set x := 2 / q with hx
  set c := powerBregmanConstant r with hcdef
  set m := ε ^ (-x) with hm
  have hm0 : 0 < m := Real.rpow_pos_of_pos hε _
  set y := (ε / c) ^ x with hy
  have hy0 : 0 < y := Real.rpow_pos_of_pos (div_pos hε hc) _
  set η := oversamplingNoiseScale r ε with hηdef
  have hη0 : 0 < η := oversamplingNoiseScale_pos hr1 hε
  have hη2 : η ^ 2 = y / 2 := oversamplingNoiseScale_sq hr1 hε.le
  have hid : y * (c ^ x * m) = 1 := rpow_div_mul_rpow_mul_rpow_neg hc hε x
  have hcm : c ^ x * m = 1 / y := eq_one_div_of_mul_eq_one_right hid
  have hcx : 0 < c ^ x := Real.rpow_pos_of_pos hc x
  -- the Gaussian factor `η^{-2(2-q)} = (2 c^{2/q})^{2-q} m² ε²`
  have hηpow : η ^ (-2 * (2 - q)) = (2 * c ^ x) ^ (2 - q) * (m ^ 2 * ε ^ 2) := by
    have e1 : η ^ (-2 * (2 - q)) = (η ^ 2) ^ (-(2 - q)) := by
      rw [← Real.rpow_natCast η 2, ← Real.rpow_mul hη0.le]
      congr 1
      push_cast
      ring
    have e2 : (y / 2) ^ (-(2 - q)) = (2 * c ^ x * m) ^ (2 - q) := by
      rw [Real.rpow_neg (by positivity), ← Real.inv_rpow (by positivity), inv_div, mul_assoc, hcm]
      congr 1
      ring
    rw [e1, hη2, e2, Real.mul_rpow (by positivity) hm0.le, hm,
      rpow_neg_two_div_rpow_eq hε hq0]
  -- the dimension factor
  have hdd : ((d : ℝ) / (d - 2)) ^ (2 - q) ≤ 2 := by
    have h1 : (d : ℝ) / (d - 2) ≤ 2 := by
      rw [div_le_iff₀ (by linarith)]
      linarith
    have h2 : 0 ≤ (d : ℝ) / (d - 2) := div_nonneg (by linarith) (by linarith)
    calc ((d : ℝ) / (d - 2)) ^ (2 - q) ≤ (2 : ℝ) ^ (2 - q) :=
          Real.rpow_le_rpow h2 h1 (by linarith)
      _ ≤ (2 : ℝ) ^ (1 : ℝ) := Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith)
      _ = 2 := Real.rpow_one 2
  -- the matrix factor
  have hK := matrix_energy_constant_bound hdn
  have hKs : 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d ≤ 8 := by
    have hs1 : matrixEnergyS d ≤ 1 := by
      unfold matrixEnergyS
      have hcE := matrixEnergyC_pos
      rw [div_le_one (by positivity)]
      have : (1 : ℝ) / 16 ≤ matrixEnergyC := by unfold matrixEnergyC; norm_num
      nlinarith
    linarith [hK.1, hK.2]
  have hK0 : 0 ≤ 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d := by
    have := matrixEnergyK_ratio_nonneg n d
    have := matrixEnergyS_nonneg d
    linarith
  have hP0 : 0 ≤ (2 * c ^ x) ^ (2 - q) := Real.rpow_nonneg (by positivity) _
  have hdd0 : 0 ≤ ((d : ℝ) / (d - 2)) ^ (2 - q) :=
    Real.rpow_nonneg (div_nonneg (by linarith) (by linarith)) _
  have hbudget : oversamplingNoiseBudget r η n d
      ≤ 16 * (2 * c ^ x) ^ (2 - q) * (m ^ 2 * ε ^ 2) / n := by
    unfold oversamplingNoiseBudget oversamplingSmoothingEnergy
    rw [← hqdef, hηpow]
    have hmε : 0 ≤ m ^ 2 * ε ^ 2 := by positivity
    calc ((d : ℝ) / (d - 2)) ^ (2 - q) * ((2 * c ^ x) ^ (2 - q) * (m ^ 2 * ε ^ 2)) * (1 / n)
          * (2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d)
        ≤ 2 * ((2 * c ^ x) ^ (2 - q) * (m ^ 2 * ε ^ 2)) * (1 / n) * 8 := by
          have h1 : ((d : ℝ) / (d - 2)) ^ (2 - q) * ((2 * c ^ x) ^ (2 - q) * (m ^ 2 * ε ^ 2))
              ≤ 2 * ((2 * c ^ x) ^ (2 - q) * (m ^ 2 * ε ^ 2)) :=
            mul_le_mul_of_nonneg_right hdd (by positivity)
          have h2 := mul_le_mul_of_nonneg_right h1 (by positivity : (0 : ℝ) ≤ 1 / n)
          exact mul_le_mul h2 hKs hK0 (by positivity)
      _ = 16 * (2 * c ^ x) ^ (2 - q) * (m ^ 2 * ε ^ 2) / n := by ring
  calc oversamplingNoiseBudget r η n d / (2 * Real.log 2 * τ ^ 2)
      ≤ (16 * (2 * c ^ x) ^ (2 - q) * (m ^ 2 * ε ^ 2) / n) / (2 * Real.log 2 * τ ^ 2) :=
        div_le_div_of_nonneg_right hbudget (by positivity)
    _ = oversamplingNoiseRate r * (m ^ 2 * ε ^ 2 / (n * τ ^ 2)) := by
        unfold oversamplingNoiseRate
        rw [← hqdef, ← hcdef]
        field_simp
        ring

end OversamplingUpperRates

section OversamplingLaw

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The per-law upper bound of the oversampling law.**  For `r ≥ 2`, `ε > 0`, `n ≥ 1`,
`32 n ≤ d ≤ D₊ n`, the smoothed learner at the smoothing scale `η` (independent of `τ`), noise
`G = G_f(R_G) ∼ N(0, I_n)`, every `p ∈ [-1,1]^d`, every `Q ∈ {Ii, Ij, Is}` and every real `τ`:
`Q_{D_p}(X + τ G) ≤ C_{r,D₊} m_ε/(1 + (n/m_ε)(τ/ε)²)`. -/
theorem oversampling_upper_bound_power {r ε Dp : ℝ} (hr : 2 ≤ r) (hε : 0 < ε) (hn : 0 < n)
    (hdn : 32 * n ≤ d) (hdD : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG (fun t : ℝ => -t)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) Gf τ p
      ≤ oversamplingPowerUpperConstant r Dp *
        (ε ^ (-(2 / powerDualExponent r)) /
          (1 + n / ε ^ (-(2 / powerDualExponent r)) * (τ / ε) ^ 2)) := by
  have hr1 : (1 : ℝ) < r := by linarith
  have hη := oversamplingNoiseScale_pos hr1 hε
  have hd0 : 0 < d := by omega
  have hd2 : 2 < d := by omega
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hm0 : 0 < ε ^ (-(2 / powerDualExponent r)) := Real.rpow_pos_of_pos hε _
  have hB := oversamplingNoiseRate_nonneg hr1
  have hDp : 0 ≤ Dp := by
    have h1 : (0 : ℝ) < d := by exact_mod_cast hd0
    by_contra h
    have h' : Dp < 0 := lt_of_not_ge h
    nlinarith
  have hA : 0 ≤ oversamplingModelRate r Dp := by
    have hc := powerBregmanConstant_pos hr1
    have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
    have := Real.rpow_nonneg hc.le (2 / powerDualExponent r)
    unfold oversamplingModelRate
    positivity
  have h1 := (oversampling_model_information_le (r := r) μG hη hn hd0 hGf hGlaw Q τ hp).trans
    (oversampling_model_bound_le_rate hr hε hn hdD)
  have h2 : τ ≠ 0 → nativeNoisyInformation Q (gaussianSeedLaw d) μG (fun t : ℝ => -t)
      (oversamplingLearner r (oversamplingNoiseScale r ε)) Gf τ p
      ≤ oversamplingNoiseRate r * ((ε ^ (-(2 / powerDualExponent r))) ^ 2 * ε ^ 2
          / (n * τ ^ 2)) := fun hτ =>
    (oversampling_noise_information_le_explicit μG hr hη hn hd2 hGf hGlaw Q hτ hp).trans
      (oversampling_noise_bound_le_rate hr hε hn hdn hτ)
  exact oversampling_upper_algebra hA hm0 hn0 hε h1 h2

variable {Rr : Type*} [MeasurableSpace Rr] (μR : Measure Rr) [IsProbabilityMeasure μR]

/-- **The oversampling minimax law for power-linear losses, explicit constants.**  Let
`r ≥ 2` and let `D₊` be a dimension multiplier.  For `0 < ε ≤ oversamplingPowerThreshold r`,
`n ≥ max{1, 2 c_q^{2/q}} m_ε` with `m_ε = ε^{-2/q}`, `32 n ≤ d ≤ D₊ n`, and noise
`G = G_f(R_G) ∼ N(0, I_n)` independent of data and learning:

1. (every-learner lower bound) every learner with seed law `μR` that is measurable, proper and
   `ε`-accurate on the product family satisfies, for every `Q ∈ {Ii, Ij, Is}` and real `τ`,
   `c_r m_ε/(1 + (n/m_ε)(τ/ε)²) ≤ sup_p Q_{D_p}(X + τ G)`;
2. the smoothed learner `θ̂ = T_r(Z̄ + ξ)` at the smoothing scale `η`, which does not depend on
   `τ`, belongs to that class for `μR = N(0, I_d)`;
3. it satisfies the all-distributions promise: for every law on the closed unit ball and every
   `θ` in the unit ball, `E F_D(θ̂) ≤ F_D(θ) + ε`;
4. (upper bound) for every `Q` and every real `τ`,
   `sup_p Q_{D_p}(X + τ G) ≤ C_{r,D₊} m_ε/(1 + (n/m_ε)(τ/ε)²)`.

Here `c_r = oversamplingPowerLowerConstant r > 0` depends only on `r` and
`C_{r,D₊} = oversamplingPowerUpperConstant r D₊ > 0` only on `r` and `D₊`.  The
noise is assumed to be a measurable function of its own randomness, the accuracy of the lower-bound
class is required only on the product family, and the threshold on `ε` is explicit. -/
theorem oversampling_minimax_law {r ε Dp : ℝ} (hr : 2 ≤ r) (hε : 0 < ε)
    (hε0 : ε ≤ oversamplingPowerThreshold r)
    (hn : max 1 (2 * powerBregmanConstant r ^ (2 / powerDualExponent r))
      * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hdn : 32 * n ≤ d) (hdD : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) :
    (∀ A ∈ nativeAccurateLearners n d μR (fun t : ℝ => -t) (boundaryRegularizer r) ε,
      ∀ (Q : InfoDirection) (τ : ℝ),
        oversamplingPowerLowerConstant r *
            (ε ^ (-(2 / powerDualExponent r)) /
              (1 + n / ε ^ (-(2 / powerDualExponent r)) * (τ / ε) ^ 2))
          ≤ nativeWorstInformation Q μR μG (fun t : ℝ => -t) A Gf τ) ∧
      (oversamplingLearner r (oversamplingNoiseScale r ε) :
          (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
        ∈ nativeAccurateLearners n d (gaussianSeedLaw d) (fun t : ℝ => -t)
          (boundaryRegularizer r) ε ∧
      (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
        (∀ᵐ z ∂D, ‖z‖ ≤ 1) → ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
          (∫ q, powerLinearRisk r D (oversamplingLearner r (oversamplingNoiseScale r ε) q.1 q.2)
            ∂((Measure.pi fun _ : Fin n => D).prod (gaussianSeedLaw d)))
            ≤ powerLinearRisk r D θ + ε) ∧
      ∀ (Q : InfoDirection) (τ : ℝ),
        nativeWorstInformation Q (gaussianSeedLaw d) μG (fun t : ℝ => -t)
            (oversamplingLearner r (oversamplingNoiseScale r ε)) Gf τ
          ≤ oversamplingPowerUpperConstant r Dp *
            (ε ^ (-(2 / powerDualExponent r)) /
              (1 + n / ε ^ (-(2 / powerDualExponent r)) * (τ / ε) ^ 2)) := by
  have hr1 : (1 : ℝ) < r := by linarith
  have hc := powerBregmanConstant_pos hr1
  have hm0 : 0 < ε ^ (-(2 / powerDualExponent r)) := Real.rpow_pos_of_pos hε _
  have hmax1 : 1 ≤ max 1 (2 * powerBregmanConstant r ^ (2 / powerDualExponent r)) :=
    le_max_left _ _
  have hmax2 : 2 * powerBregmanConstant r ^ (2 / powerDualExponent r)
      ≤ max 1 (2 * powerBregmanConstant r ^ (2 / powerDualExponent r)) := le_max_right _ _
  -- the sample conditions of the two halves
  have hnm : ε ^ (-(2 / powerDualExponent r)) ≤ n := by
    refine le_trans ?_ hn
    nlinarith
  have hnacc : 2 * (powerBregmanConstant r / ε) ^ (2 / powerDualExponent r) ≤ n := by
    rw [div_rpow_eq_mul_rpow_neg hc hε]
    refine le_trans ?_ hn
    nlinarith
  have hn : 0 < n := by
    have : (0 : ℝ) < n := lt_of_lt_of_le hm0 hnm
    exact_mod_cast this
  have hd0 : 0 < d := by omega
  refine ⟨fun A hA Q τ => oversampling_lower_bound_power μR μG hr hε hε0 hnm hdn hA hGf hGlaw Q τ,
    oversamplingLearner_mem_accurate hr hε hd0 hnacc,
    fun D _ hD θ hθ => oversamplingLearner_all_distributions hr hε hd0 hnacc D hD θ hθ,
    fun Q τ => ?_⟩
  haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
  exact ciSup_le fun p =>
    oversampling_upper_bound_power μG hr hε hn hdn hdD hGf hGlaw Q τ p.2

/-- **The oversampling law for the infimum over accurate learners.**  Under the hypotheses of
`oversampling_minimax_law`, for every set `𝒜` of learners with Gaussian seed that are measurable,
proper and `ε`-accurate on the product family, and that contains the smoothed learner (for instance
the class of learners accurate on every law on the unit ball, or the whole class):
`c_r m_ε/(1 + (n/m_ε)(τ/ε)²) ≤ inf_{A ∈ 𝒜} sup_p Q_{D_p}(X_A + τ G) ≤ C_{r,D₊} m_ε/(1 + (n/m_ε)(τ/ε)²)`
for every `Q ∈ {Ii, Ij, Is}` and every real `τ`. -/
theorem oversampling_minimax_law_infimum {r ε Dp : ℝ} (hr : 2 ≤ r) (hε : 0 < ε)
    (hε0 : ε ≤ oversamplingPowerThreshold r)
    (hn : max 1 (2 * powerBregmanConstant r ^ (2 / powerDualExponent r))
      * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hdn : 32 * n ≤ d) (hdD : (d : ℝ) ≤ Dp * n)
    (𝒜 : Set ((Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)))
    (h𝒜 : 𝒜 ⊆ nativeAccurateLearners n d (gaussianSeedLaw d) (fun t : ℝ => -t)
      (boundaryRegularizer r) ε)
    (hmem : oversamplingLearner r (oversamplingNoiseScale r ε) ∈ 𝒜)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    oversamplingPowerLowerConstant r *
        (ε ^ (-(2 / powerDualExponent r)) /
          (1 + n / ε ^ (-(2 / powerDualExponent r)) * (τ / ε) ^ 2))
        ≤ ⨅ A : 𝒜, nativeWorstInformation Q (gaussianSeedLaw d) μG (fun t : ℝ => -t)
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ ∧
      (⨅ A : 𝒜, nativeWorstInformation Q (gaussianSeedLaw d) μG (fun t : ℝ => -t)
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ)
        ≤ oversamplingPowerUpperConstant r Dp *
          (ε ^ (-(2 / powerDualExponent r)) /
            (1 + n / ε ^ (-(2 / powerDualExponent r)) * (τ / ε) ^ 2)) := by
  obtain ⟨hlow, -, -, hup⟩ := oversampling_minimax_law μG (gaussianSeedLaw d) hr hε hε0 hn hdn hdD
    hGf hGlaw
  haveI : Nonempty 𝒜 := ⟨⟨_, hmem⟩⟩
  have hlaw := fun A : 𝒜 => hlow A (h𝒜 A.2) Q τ
  refine ⟨le_ciInf hlaw, ?_⟩
  have hbdd : BddBelow (Set.range fun A : 𝒜 => nativeWorstInformation Q (gaussianSeedLaw d) μG
      (fun t : ℝ => -t)
      (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ) := by
    refine ⟨oversamplingPowerLowerConstant r *
        (ε ^ (-(2 / powerDualExponent r)) /
          (1 + n / ε ^ (-(2 / powerDualExponent r)) * (τ / ε) ^ 2)), ?_⟩
    rintro _ ⟨A, rfl⟩
    exact hlaw A
  exact (ciInf_le hbdd ⟨_, hmem⟩).trans (hup Q τ)

end OversamplingLaw

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/OversamplingLawUpper.lean <==
import LossOnlyTraceability.OversamplingLawModel

/-! The two per-law information upper bounds of the oversampling law for power-linear losses, for
the smoothed learner `θ̂ = T_r(Z̄ + ξ)`, `ξ = (η/√d) g`, on the supersample model of the
power-linear loss (`φ(t) = -t`, release `X_i = -⟪θ̂, Z_{1,i} - Z_{0,i}⟫`):

* `oversampling_model_information_le` (the model upper bound): at every `p ∈ [-1,1]^d`,
  every `Q ∈ {Ii, Ij, Is}` and every real `τ`,
  `Q_{D_p}(X + τ G) ≤ (d/(2 ln 2)) ln(1 + 1/(n η²))`.  The chain is Lemma H.1 (noise and
  post-processing cannot help), `X = r(Z̄_U + ξ, Z̃)`, and Gaussian capacity of the
  `d`-dimensional mechanism `Z̄_U + ξ` given `Z̃` with `E‖Z̄_U - z_c‖² ≤ 1/n`.
* `oversampling_noise_information_le` (the noise upper bound): for `τ ≠ 0` and `d > 2`,
  `Q_{D_p}(X + τ G) ≤ (n/(2 ln 2)) ln(1 + D_ξ/(n τ²))` with
  `D_ξ = T̄₄(min{w₀, 4}; 2K, 2s)`, `w₀ = (d/(d-2))^{2-q} η^{-2(2-q)}/n`.  The chain reveals the
  learner seed to the observer (`condMutualInfo_le_of_extra_side`), uses the reference
  `a(Z̃, ξ) = -C T_r(z_c + ξ)`, the squared sensitivity bound for Gaussian smoothing conditional on
  `(Z̃, U)`, the Rademacher identity, and the dependent weighted tail (Lemma 10) with the
  pair-matrix tail of Lemma 9. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section OversamplingRelease

variable {d n : ℕ}

/-- The power-linear release map `r(w, Z̃)_i = -⟪T_r(w), Z_{1,i}⟫ + ⟪T_r(w), Z_{0,i}⟫`, written with
the affine link `φ(t) = -t`. -/
def oversamplingRelease (r : ℝ) (w : Fin d → ℝ) (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) :
    Fin n → ℝ :=
  fun i => (fun t : ℝ => -t) ⟪clippedPowerMap r (WithLp.toLp 2 w), z (true, i)⟫_ℝ
    - (fun t : ℝ => -t) ⟪clippedPowerMap r (WithLp.toLp 2 w), z (false, i)⟫_ℝ

/-- The release map is jointly measurable. -/
theorem measurable_oversamplingRelease (r : ℝ) :
    Measurable fun q : (Fin d → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      oversamplingRelease r q.1 q.2 := by
  have hT : Measurable fun q : (Fin d → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      clippedPowerMap r (WithLp.toLp 2 q.1) :=
    (measurable_clippedPowerMap r).comp (measurable_toLp_fin.comp measurable_fst)
  refine measurable_pi_lambda _ fun i => ?_
  exact (measurable_inner_native hT ((measurable_pi_apply (true, i)).comp measurable_snd)).neg.sub
    (measurable_inner_native hT ((measurable_pi_apply (false, i)).comp measurable_snd)).neg

/-- `ofLp` is measurable on `EuclideanSpace ℝ (Fin d)`. -/
theorem measurable_ofLp_fin :
    Measurable (WithLp.ofLp : EuclideanSpace ℝ (Fin d) → Fin d → ℝ) := by fun_prop

/-- `∑_k (x_k - y_k)² = ‖x - y‖²` in coordinates. -/
theorem sum_sq_ofLp_sub (x y : EuclideanSpace ℝ (Fin d)) :
    ∑ k, (WithLp.ofLp x k - WithLp.ofLp y k) ^ 2 = ‖x - y‖ ^ 2 := by
  rw [EuclideanSpace.norm_sq_eq]
  refine Finset.sum_congr rfl fun k _ => ?_
  simp [Real.norm_eq_abs, sq_abs]

variable {Ng : Type*} [MeasurableSpace Ng]

/-- The Gaussian mechanism `W = Z̄_U + (η/√d) g` in coordinates. -/
def oversamplingMechanism (η : ℝ)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n) : Fin d → ℝ :=
  WithLp.ofLp (superTrainMean ω) + (η / Real.sqrt d) • superSeed ω

/-- The mechanism is measurable. -/
theorem measurable_oversamplingMechanism (η : ℝ) :
    Measurable (oversamplingMechanism (d := d) (n := n) (Ng := Ng) η) := by
  have h1 : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      WithLp.ofLp (superTrainMean ω) :=
    measurable_ofLp_fin.comp (measurable_trainingMean.comp measurable_superTraining)
  have h2 : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      (η / Real.sqrt d) • superSeed ω :=
    (measurable_const_smul (η / Real.sqrt d)).comp measurable_superSeed
  exact h1.add h2

omit [MeasurableSpace Ng] in
/-- The learner output is `T_r` of the mechanism. -/
theorem superLearner_oversamplingLearner (r η : ℝ)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n) :
    superLearner (oversamplingLearner r η) ω
      = clippedPowerMap r (WithLp.toLp 2 (oversamplingMechanism η ω)) := by
  unfold superLearner oversamplingLearner oversamplingMechanism superTrainMean
  congr 1

omit [MeasurableSpace Ng] in
/-- The loss-difference release of the smoothed learner is `r(W, Z̃)`. -/
theorem nativeReleaseVector_oversampling (r η : ℝ)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n) :
    nativeReleaseVector (fun t : ℝ => -t) (oversamplingLearner r η) ω
      = oversamplingRelease r (oversamplingMechanism η ω) (superData ω) := by
  funext i
  simp only [nativeReleaseVector, nativeLossRelease, oversamplingRelease,
    superLearner_oversamplingLearner]
  rfl

end OversamplingRelease

section ModelBound

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The first half of the model chain: the strong information of the noisy release is at most the
conditional information `I(U; Z̄_U + ξ | Z̃)` of the Gaussian mechanism (Lemma H.1: independent
noise and post-processing cannot increase it). -/
theorem oversampling_strong_le_mechanism {r η : ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure D] {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (τ : ℝ) :
    releaseInfoS (superMeasure n D (gaussianSeedLaw d) μG)
        (fun ω => nativeReleaseVector (fun t : ℝ => -t) (oversamplingLearner r η) ω
          + τ • Gf (superNoiseSeed ω)) superBits superData
      ≤ condMutualInfo (superMeasure n D (gaussianSeedLaw d) μG) superBits
          (oversamplingMechanism η) superData := by
  have hφm : Measurable (fun t : ℝ => -t) := measurable_neg
  have hA := measurable_oversamplingLearner (n := n) (d := d) r η
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  obtain ⟨-, -, hindep1, -⟩ := nativeNoise_facts (gaussianSeedLaw d) μG D hφm hA hGf hGlaw
  have hnoise : IndepFun (fun ω => (superBits ω,
      nativeReleaseVector (fun t : ℝ => -t) (oversamplingLearner r η) ω, superData ω))
      (fun ω => Gf (superNoiseSeed ω)) (superMeasure n D (gaussianSeedLaw d) μG) :=
    hindep1.comp (φ := fun t : ((Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d))) ×
      (Fin n → ℝ) => (t.1.1, t.2, t.1.2)) (ψ := id) (by fun_prop) measurable_id
  have hbits := iIndepFun_superBits (n := n) D (gaussianSeedLaw d) μG
  have hfair := superBits_fair (n := n) D (gaussianSeedLaw d) μG
  have h1 := releaseInfoS_noisy_le (superMeasure n D (gaussianSeedLaw d) μG) τ hX hG
    measurable_superBits measurable_superData hbits hfair hnoise
  have hXeq : (nativeReleaseVector (fun t : ℝ => -t) (oversamplingLearner r η) :
      SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n → Fin n → ℝ)
      = fun ω => oversamplingRelease r (oversamplingMechanism η ω) (superData ω) :=
    funext fun ω => nativeReleaseVector_oversampling r η ω
  have hWm := measurable_oversamplingMechanism (d := d) (n := n) (Ng := Ng) η
  have h2 := condMutualInfo_release_le_model (superMeasure n D (gaussianSeedLaw d) μG) hWm
    measurable_superData measurable_superBits
    (r := fun q => oversamplingRelease r q.1 q.2) (measurable_oversamplingRelease r) hbits hfair
  rw [hXeq] at h1
  exact h1.trans h2

/-- The seed is independent of `((U, Z̃), Z̄_U)`. -/
theorem indepFun_superBitsData_trainMean_superSeed (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] :
    IndepFun (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      ((superBits ω, superData ω), WithLp.ofLp (superTrainMean ω))) superSeed
      (superMeasure n D (gaussianSeedLaw d) μG) := by
  have hTrainF : Measurable fun t : (Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      WithLp.ofLp (trainingMean (fun i => t.2 (t.1 i, i))) := by
    refine measurable_ofLp_fin.comp (measurable_trainingMean.comp ?_)
    exact measurable_pi_lambda _ fun i =>
      measurable_trainingPoint
        (Z := fun (b : Bool) (j : Fin n) (t : (Fin n → Bool) × (Bool × Fin n →
          EuclideanSpace ℝ (Fin d))) => t.2 (b, j))
        (U := fun t => t.1) (fun b j => (measurable_pi_apply (b, j)).comp measurable_snd)
        measurable_fst i
  have e : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n,
      superTrainMean ω = trainingMean (fun i => superData ω (superBits ω i, i)) := fun ω => rfl
  have h := (indepFun_superBitsData_superSeed (n := n) D (gaussianSeedLaw d) μG).comp
      (φ := fun t : (Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
        (t, WithLp.ofLp (trainingMean (fun i => t.2 (t.1 i, i))))) (ψ := id)
      (measurable_id.prodMk hTrainF) measurable_id
  simp only [Function.comp_def, id] at h
  simp only [e]
  exact h

/-- The second half of the model chain: Gaussian capacity of the `d`-dimensional mechanism
`Z̄_U + (η/√d) g` given `Z̃`, with `E‖Z̄_U - z_c‖² ≤ 1/n`:
`I(U; Z̄_U + ξ | Z̃) ≤ (d/(2 ln 2)) ln(1 + 1/(n η²))`, for `η > 0`, `n, d ≥ 1` and a data law on
the unit ball. -/
theorem oversampling_mechanism_information_le {η : ℝ} (hη : 0 < η) (hn : 0 < n) (hd : 0 < d)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) :
    condMutualInfo (superMeasure n D (gaussianSeedLaw d) μG) superBits
        (oversamplingMechanism η) superData
      ≤ ((d : ℝ) / (2 * Real.log 2)) * Real.log (1 + 1 / (n * η ^ 2)) := by
  have hbits := iIndepFun_superBits (n := n) D (gaussianSeedLaw d) μG
  have hfair := superBits_fair (n := n) D (gaussianSeedLaw d) μG
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  have hs0 : 0 < η / Real.sqrt d := div_pos hη (Real.sqrt_pos.2 hdR)
  have hds : (d : ℝ) * (η / Real.sqrt d) ^ 2 = η ^ 2 := by
    rw [div_pow, Real.sq_sqrt hdR.le]
    field_simp
  have hYm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      WithLp.ofLp (superTrainMean ω) :=
    measurable_ofLp_fin.comp (measurable_trainingMean.comp measurable_superTraining)
  have ham : Measurable fun z : Bool × Fin n → EuclideanSpace ℝ (Fin d) =>
      WithLp.ofLp (superCenter z) := measurable_ofLp_fin.comp measurable_superCenter
  have hindepG := indepFun_superBitsData_trainMean_superSeed (n := n) (Ng := Ng) μG D
  have hGlawS : (superMeasure n D (gaussianSeedLaw d) μG).map superSeed
      = Measure.pi fun _ : Fin d => gaussianReal 0 1 :=
    (measurePreserving_superSeed D (gaussianSeedLaw d) μG).map_eq
  obtain ⟨hK1int, hK1⟩ := integral_norm_superTrainMean_sub_superCenter_sq_le (Rr := Fin d → ℝ)
    (gaussianSeedLaw d) μG hn D hD
  have hres : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n,
      ∑ k, (WithLp.ofLp (superTrainMean ω) k - WithLp.ofLp (superCenter (superData ω)) k) ^ 2
        = ‖superTrainMean ω - superCenter (superData ω)‖ ^ 2 := fun ω => sum_sq_ofLp_sub _ _
  have hint : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      ∑ k, (WithLp.ofLp (superTrainMean ω) k - WithLp.ofLp (superCenter (superData ω)) k) ^ 2)
      (superMeasure n D (gaussianSeedLaw d) μG) :=
    hK1int.congr (Filter.Eventually.of_forall fun ω => (hres ω).symm)
  have hDres : (∫ ω, (∑ k, (WithLp.ofLp (superTrainMean ω) k
      - WithLp.ofLp (superCenter (superData ω)) k) ^ 2) ∂(superMeasure n D (gaussianSeedLaw d) μG))
      ≤ 1 / n := by
    simp only [hres]
    exact hK1
  have hvne : (⟨(η / Real.sqrt d) ^ 2, sq_nonneg _⟩ : ℝ≥0) ≠ 0 := by
    intro h
    have h2 : (η / Real.sqrt d) ^ 2 = 0 := congrArg (fun x : ℝ≥0 => (x : ℝ)) h
    have : 0 < (η / Real.sqrt d) ^ 2 := by positivity
    linarith
  have h3 := condMutualInfo_gaussian_channel_le (superMeasure n D (gaussianSeedLaw d) μG) (m := d)
    hd measurable_superBits measurable_superData hYm measurable_superSeed ham
    (σ := η / Real.sqrt d) (D := 1 / n)
    (v := ⟨(η / Real.sqrt d) ^ 2, sq_nonneg _⟩)
    (w := ⟨(η / Real.sqrt d) ^ 2 + (1 / n) / d, by positivity⟩) rfl hvne rfl hGlawS
    hindepG hbits hfair hint hDres
  have hfinal : ((d : ℝ) / (2 * Real.log 2)) * Real.log (1 + 1 / n / (d * (η / Real.sqrt d) ^ 2))
      = ((d : ℝ) / (2 * Real.log 2)) * Real.log (1 + 1 / (n * η ^ 2)) := by
    rw [hds, div_div]
  exact h3.trans (le_of_eq hfinal)

/-- **The model upper bound.**  For the smoothed learner with
`η > 0`, `n, d ≥ 1`, noise `G = G_f(R_G) ∼ N(0, I_n)`, every `p ∈ [-1,1]^d`, every
`Q ∈ {Ii, Ij, Is}` and every real `τ`:
`Q_{D_p}(X + τ G) ≤ (d/(2 ln 2)) ln(1 + 1/(n η²))` bits. -/
theorem oversampling_model_information_le {r η : ℝ} (hη : 0 < η) (hn : 0 < n) (hd : 0 < d)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG (fun t : ℝ => -t) (oversamplingLearner r η)
        Gf τ p
      ≤ ((d : ℝ) / (2 * Real.log 2)) * Real.log (1 + 1 / (n * η ^ 2)) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hφm : Measurable (fun t : ℝ => -t) := measurable_neg
  have hA := measurable_oversamplingLearner (n := n) (d := d) r η
  obtain ⟨-, -, hQS, -⟩ := nativeNoisyInformation_bounds (gaussianSeedLaw d) μG hφm hA hGf Q τ hp
  have h1 := oversampling_strong_le_mechanism (r := r) (η := η) (D := signProductLaw d p) μG hGf
    hGlaw τ
  have h2 := oversampling_mechanism_information_le μG hη hn hd (signProductLaw d p)
    ((isSignProductLaw_signProductLaw hp).norm_le_one hd)
  exact hQS.trans (h1.trans h2)

end ModelBound

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/OversamplingMinimaxEndpoint.lean <==
import LossOnlyTraceability.OversamplingLawTheorem
import LossOnlyTraceability.AccurateMinimaxEndpoints

/-! The oversampling law for power-linear losses in the lower-plus-witness form used for quartic
logistic ERM and for the curvature-transition law (`nativeOs_paper_level_minimax`,
`ct_paper_level_minimax`), for the power-linear problem `(φ, g) = (−t, ‖θ‖^r/r)` and the class of
learners that are accurate on every law supported on the unit ball
(`nativeAllDistributionsAccurateLearners`).

`oversampling_minimax_law` contains the ingredients: a lower bound for every learner with
an arbitrary seed space and seed law that is measurable, proper and accurate on the product family;
membership of the smoothed learner `T_r(Z̄ + ξ)` in the Gaussian-seeded class; its accuracy on every
law on the unit ball for the power-linear risk `F_D`; and its upper bound.  The statement
`oversampling_minimax_law_infimum` gives the two-sided law for the infimum over a set `𝒜` of
learners **with the Gaussian seed law `N(0, I_d)`** that are accurate on the product family and
contain the smoothed learner; it does not quantify over other seed representations.

The endpoint below is the seed-independent form: (i) for every seed space and seed law `μR`, every
learner in the all-distributions accurate class obeys the lower bound `c_r m_ε/(1 + (n/m_ε)(τ/ε)²)`
for every `Q ∈ {Ii, Ij, Is}` and real `τ`; (ii) there is a learner in the Gaussian-seeded
all-distributions accurate class (the smoothed learner) with the upper bound
`C_{r,D₊} m_ε/(1 + (n/m_ε)(τ/ε)²)` for every `Q` and `τ`.  As for quartic logistic ERM and the
curvature-transition law, this expresses the minimax statement without choosing a universal seed
encoding for one heterogeneous infimum; no universal seed representation is asserted.  The only
link needed is the identity `nativePopulationObjective_boundary` between the objective of
`(−t, ‖θ‖^r/r)` and the power-linear risk. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section OversamplingEndpoint
variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The smoothed learner `T_r(Z̄ + ξ)` at the smoothing scale `η`, with Gaussian seed `N(0, I_d)`,
belongs to the all-distributions accurate class of the power-linear problem: it is measurable,
proper and `ε`-accurate for the objective of `(−t, ‖θ‖^r/r)` on every law supported on the unit
ball.  This is `oversamplingLearner_mem_accurate` and `oversamplingLearner_all_distributions`
combined through `nativePopulationObjective_boundary`. -/
theorem oversamplingLearner_mem_allDistributions {r ε : ℝ} (hr : 2 ≤ r) (hε : 0 < ε)
    (hd : 0 < d) (hn : 2 * (powerBregmanConstant r / ε) ^ (2 / powerDualExponent r) ≤ n) :
    (oversamplingLearner r (oversamplingNoiseScale r ε) :
        (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
      ∈ nativeAllDistributionsAccurateLearners n d (gaussianSeedLaw d) (fun t : ℝ => -t)
        (boundaryRegularizer r) ε := by
  obtain ⟨hA, hA1, -⟩ := oversamplingLearner_mem_accurate (n := n) (d := d) hr hε hd hn
  refine ⟨hA, hA1, fun D _ hD θ hθ => ?_⟩
  simpa only [nativePopulationObjective_boundary] using
    oversamplingLearner_all_distributions hr hε hd hn D hD θ hθ

/-- **The oversampling minimax law for power-linear losses, lower-plus-witness form.**  Let
`r ≥ 2` and let `D₊` be a dimension multiplier.  For `0 < ε ≤ oversamplingPowerThreshold r`,
`n ≥ max{1, 2 c_q^{2/q}} m_ε` with `m_ε = ε^{-2/q}`, `32 n ≤ d ≤ D₊ n`, and noise
`G = G_f(R_G) ∼ N(0, I_n)` independent of data and learning:

* for an arbitrary learner seed space and probability law `μR`, every measurable proper learner
  that is `ε`-accurate for the power-linear objective on every law supported on the unit ball
  satisfies `c_r m_ε/(1 + (n/m_ε)(τ/ε)²) ≤ sup_p Q_{D_p}(X + τ G)` for every `Q ∈ {Ii, Ij, Is}` and
  every real `τ`;
* there is a learner with the Gaussian seed law `N(0, I_d)` in that same class (the smoothed
  learner `T_r(Z̄ + ξ)`, which does not depend on `τ`) with
  `sup_p Q_{D_p}(X + τ G) ≤ C_{r,D₊} m_ε/(1 + (n/m_ε)(τ/ε)²)` for every `Q` and every real `τ`.

Here `c_r = oversamplingPowerLowerConstant r > 0` depends only on `r` and
`C_{r,D₊} = oversamplingPowerUpperConstant r D₊ > 0` only on `r` and `D₊`.  This is the same
lower-plus-witness shape as `nativeOs_paper_level_minimax` and `ct_paper_level_minimax`; the
Gaussian-seed infimum form is `oversampling_minimax_law_infimum`, whose set `𝒜` ranges over
learners with the seed law `N(0, I_d)` only.  No universal seed representation is asserted. -/
theorem oversampling_paper_level_minimax {r ε Dp : ℝ} (hr : 2 ≤ r) (hε : 0 < ε)
    (hε0 : ε ≤ oversamplingPowerThreshold r)
    (hn : max 1 (2 * powerBregmanConstant r ^ (2 / powerDualExponent r))
      * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hdn : 32 * n ≤ d) (hdD : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) :
    (∀ (Q : InfoDirection) (τ : ℝ),
      ∀ A ∈ nativeAllDistributionsAccurateLearners n d μR (fun t : ℝ => -t)
        (boundaryRegularizer r) ε,
      oversamplingPowerLowerConstant r *
          (ε ^ (-(2 / powerDualExponent r)) /
            (1 + n / ε ^ (-(2 / powerDualExponent r)) * (τ / ε) ^ 2))
        ≤ nativeWorstInformation Q μR μG (fun t : ℝ => -t) A Gf τ) ∧
      ∃ A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d),
        A ∈ nativeAllDistributionsAccurateLearners n d (gaussianSeedLaw d) (fun t : ℝ => -t)
            (boundaryRegularizer r) ε ∧
          ∀ (Q : InfoDirection) (τ : ℝ),
            nativeWorstInformation Q (gaussianSeedLaw d) μG (fun t : ℝ => -t) A Gf τ
              ≤ oversamplingPowerUpperConstant r Dp *
                (ε ^ (-(2 / powerDualExponent r)) /
                  (1 + n / ε ^ (-(2 / powerDualExponent r)) * (τ / ε) ^ 2)) := by
  have hm0 : 0 < ε ^ (-(2 / powerDualExponent r)) := Real.rpow_pos_of_pos hε _
  have hmax1 : 1 ≤ max 1 (2 * powerBregmanConstant r ^ (2 / powerDualExponent r)) :=
    le_max_left _ _
  have hnm : ε ^ (-(2 / powerDualExponent r)) ≤ n := by
    refine le_trans ?_ hn
    nlinarith
  have hn0 : 0 < n := by
    have : (0 : ℝ) < n := lt_of_lt_of_le hm0 hnm
    exact_mod_cast this
  have hd : 0 < d := by omega
  obtain ⟨hlow, ⟨hA, hA1, -⟩, hall, hup⟩ :=
    oversampling_minimax_law μG μR hr hε hε0 hn hdn hdD hGf hGlaw
  refine ⟨fun Q τ A hAcl =>
    hlow A (nativeAllDistributionsAccurateLearners_subset_native hd hAcl) Q τ,
    oversamplingLearner r (oversamplingNoiseScale r ε), ⟨hA, hA1, fun D _ hD θ hθ => ?_⟩, hup⟩
  simpa only [nativePopulationObjective_boundary] using hall D hD θ hθ

end OversamplingEndpoint
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/OversamplingNoiseConstants.lean <==
import LossOnlyTraceability.NativeOversamplingUpper
import LossOnlyTraceability.CurvatureTransitionNoise
import LossOnlyTraceability.QuarticConstantsNumeric

/-! Numerical certificates for the large-noise constants of the oversampling law for quartic
logistic ERM and of the curvature-transition law.

The formal constants satisfy `nativeOsNoiseConstant < 264` and `ctNoiseConstant < 1051`. Thus
the information inequalities `nativeOs_third_entry` and `ct_third_entry` imply the large-noise
bounds with the numerical constants `264` and `1051`.

The last scalar lemma checks that the zero-noise coefficient
`25 (1 + (1/4)² (1 + η)) K_C/(2 ln 2)` is below `79` for `η ≤ 0.071` and `K_C ≤ 4.07`; it does not
identify the separately formalized `zeroNoiseCapConstant` with that smaller coefficient, nor
assert the corresponding information inequality.
-/

noncomputable section

namespace LossOnlyTraceability

private theorem paper_slope_bound : logisticUnitSlopeBound ≤ 0.732 := by
  exact qc_unitSlope_bounds.2.trans (by norm_num)

private theorem paper_pair_matrix_bound :
    2 * matrixEnergyK (1 / 32) + 2 * matrixEnergyS 32 ≤ 4.345 := by
  have hK := matrixEnergyK_one_div_thirty_two_lt
  unfold matrixEnergyS matrixEnergyC
  norm_num
  linarith

private theorem paper_fractional_bounds :
    (200 / 7 : ℝ) ^ (1 / 3 : ℝ) ≤ 3.06 ∧
      (200 / 7 : ℝ) ^ (2 / 3 : ℝ) ≤ 9.37 := by
  constructor
  · simpa only [Nat.cast_one, Nat.cast_ofNat] using qc_rpow_le_of_pow_le (x := 200 / 7) (q := 3.06)
      (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num)
  · simpa only [Nat.cast_one, Nat.cast_ofNat] using qc_rpow_le_of_pow_le (x := 200 / 7) (q := 9.37)
      (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num)

private theorem paper_noise_prefactor_bound :
    (logisticUnitSlopeBound + 1 / 4) ^ 2 *
      (2 * matrixEnergyK (1 / 32) + 2 * matrixEnergyS 32) ≤ 0.982 ^ 2 * 4.345 := by
  have hL0 : 0 ≤ logisticUnitSlopeBound := by
    unfold logisticUnitSlopeBound
    positivity
  have hL : (logisticUnitSlopeBound + 1 / 4) ^ 2 ≤ (0.982 : ℝ) ^ 2 := by
    exact pow_le_pow_left₀ (by positivity) (by linarith [paper_slope_bound]) 2
  have hK0 : 0 ≤ 2 * matrixEnergyK (1 / 32) + 2 * matrixEnergyS 32 := by
    have := matrixEnergyK_nonneg (by norm_num : (0 : ℝ) ≤ 1 / 32)
    have := matrixEnergyS_nonneg 32
    positivity
  exact mul_le_mul hL paper_pair_matrix_bound hK0 (by positivity)

/-- The large-noise coefficient of the oversampling law for quartic logistic ERM is below `264`. -/
theorem nativeOsNoiseConstant_lt_264 : nativeOsNoiseConstant < 264 := by
  have hlog := Real.log_two_gt_d9
  have hden : 0 < 2 * Real.log 2 := by linarith
  obtain ⟨h13, h23⟩ := paper_fractional_bounds
  have hfloor : 8 * (200 / 7 : ℝ) ^ (2 / 3 : ℝ) +
      (200 / 7 : ℝ) ^ (1 / 3 : ℝ) / 2 ≤ 8 * 9.37 + 3.06 / 2 := by
    linarith
  have hnum := mul_le_mul paper_noise_prefactor_bound hfloor (by positivity)
    (by norm_num : (0 : ℝ) ≤ 0.982 ^ 2 * 4.345)
  unfold nativeOsNoiseConstant
  apply (div_lt_iff₀ hden).2
  nlinarith

/-- The uniform large-noise coefficient of the curvature-transition law is below `1051`. -/
theorem ctNoiseConstant_lt_1051 : ctNoiseConstant < 1051 := by
  have hlog := Real.log_two_gt_d9
  have hden : 0 < 2 * Real.log 2 := by linarith
  obtain ⟨h13, h23⟩ := paper_fractional_bounds
  have hfloor : ctFloorConstant ≤ 32 * 9.37 + 2 * 3.06 + 34 := by
    unfold ctFloorConstant
    linarith
  have hnum := mul_le_mul paper_noise_prefactor_bound hfloor ctFloorConstant_nonneg
    (by norm_num : (0 : ℝ) ≤ 0.982 ^ 2 * 4.345)
  unfold ctNoiseConstant
  apply (div_lt_iff₀ hden).2
  nlinarith

open MeasureTheory ProbabilityTheory

section InformationBounds

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng)
  [IsProbabilityMeasure μG]

/-- The large-noise information bound of the oversampling law for quartic logistic ERM with the
numerical constant `264`. -/
theorem nativeOs_third_entry_le_264 {ε : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) (hdn : 32 * n ≤ d) {Gf : Ng → Fin n → ℝ}
    (hGf : Measurable Gf) (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) {τ : ℝ} (hτ : τ ≠ 0) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
      ≤ 264 * ((ε ^ (-(3 / 2 : ℝ))) ^ 2 * ε ^ 2 / (n * τ ^ 2)) := by
  refine (nativeOs_third_entry μG hε hε4 hn hdn hGf hGlaw Q hτ hp).trans ?_
  exact mul_le_mul_of_nonneg_right nativeOsNoiseConstant_lt_264.le (by positivity)

/-- The uniform large-noise information bound of the curvature-transition law with the numerical
constant `1051`. -/
theorem ct_third_entry_le_1051 {lam ε : ℝ} (hlam : 0 ≤ lam) (hlam1 : lam ≤ 1)
    (hε : 0 < ε) (hε1 : ε ≤ 1) (hn : 0 < n) (hdn : 32 * n ≤ d)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) {τ : ℝ} (hτ : τ ≠ 0) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner lam (ctNoiseScale lam ε)) Gf τ p
      ≤ 1051 * (ctBudget lam ε ^ 2 * ε ^ 2 / (n * τ ^ 2)) := by
  refine (ct_third_entry μG hlam hlam1 hε hε1 hn hdn hGf hGlaw Q hτ hp).trans ?_
  exact mul_le_mul_of_nonneg_right ctNoiseConstant_lt_1051.le (by positivity)

end InformationBounds

/-- Arithmetic of the zero-noise coefficient `C₀ = 25 (1 + (1/4)² (1 + η)) K_C/(2 ln 2)`: it is
below `79` when `0 ≤ η ≤ 0.071` and `K_C ≤ 4.07`. This is a coefficient check, not a zero-noise
information bound. -/
theorem zero_noise_coefficient_lt_79 {η KC : ℝ}
    (hη : 0 ≤ η) (hη1 : η ≤ 0.071) (hKC : KC ≤ 4.07) :
    25 * (1 + (1 / 4 : ℝ) ^ 2 * (1 + η)) * KC / (2 * Real.log 2) < 79 := by
  have hlog := Real.log_two_gt_d9
  have hden : 0 < 2 * Real.log 2 := by linarith
  have hfirst : 25 * (1 + (1 / 4 : ℝ) ^ 2 * (1 + η)) * KC ≤
      25 * (1 + (1 / 4 : ℝ) ^ 2 * (1 + η)) * 4.07 :=
    mul_le_mul_of_nonneg_left hKC (by positivity)
  apply (div_lt_iff₀ hden).2
  nlinarith

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/OversamplingRandomization.lean <==
import LossOnlyTraceability.QuarticAccuracy
import LossOnlyTraceability.QuarticConstantsAsymptotic

/-! # Two accuracy facts for quartic logistic learning beyond the optimal sample size

Two quantitative facts about quartic logistic learning with `m_ε = ε^{-3/2}`: (a) deterministic
quartic logistic ERM is `ε`-accurate at `n ≥ 8 m_ε`; (b) the slope-calibrated affine learner is
not accurate for the quartic logistic objective on the deterministic law `Z ≡ u`: its limiting
excess risk is at least `0.0055` (numerically about `0.0091`).

* (a) `quarticAccuracyBound_le_of_sample`: `ε_n^{(4)} ≤ ε` whenever `n ≥ 8 ε^{-3/2}`, and
  `native_erm_accurate_oversampled` combines it with the accuracy bound for quartic logistic ERM
  (`quartic_accuracy_expected_excess_risk`).
* (b) The affine output is `T_4(u/2 + ξ)` with `ξ → 0`, whose limit is
  `T_4(u/2) = (1/2)^{1/3} u` (`clippedPowerMap_four_half_smul`).  At this limit point the
  excess risk over the unit ball is at least `0.0055` (`slope_calibrated_limit_excess_ge`): the
  proof compares with the feasible point `0.69 u`, using certified bounds on `(1/2)^{1/3}`,
  `e^{-(1/2)^{1/3}}` and `e^{-0.69}` and `log x ≥ 1 − 1/x`.  (A different argument, not
  formalized, gives `(2/13)(1/2 − 1/(1 + e^{(1/2)^{1/3}}))² ≈ 0.00547`.)
  The convergence of the learner's output to the limit point is not formalized here. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

section Accuracy

/-- **The sample condition for accuracy, arithmetic.**  `ε_n^{(4)} ≤ ε` whenever
`n ≥ 8 ε^{-3/2} = 8 m_ε`; in fact
`ε_n^{(4)} ≤ 0.31 ε`. -/
theorem quarticAccuracyBound_le_of_sample {ε : ℝ} (hε : 0 < ε) {n : ℕ}
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) : quarticAccuracyBound n ≤ ε := by
  have hm : 0 < ε ^ (-(3 / 2 : ℝ)) := Real.rpow_pos_of_pos hε _
  have hnpos : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
  have hn0 : 0 < n := by exact_mod_cast hnpos
  have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast hn0
  obtain ⟨-, c2, -, c4⟩ := qc_accuracy_coeff_bounds
  have h16 : (n : ℝ) ^ (-(1 / 6 : ℝ)) ≤ 1 := Real.rpow_le_one_of_one_le_of_nonpos hn1 (by norm_num)
  have hN : qcNextCoeff * (n : ℝ) ^ (-(1 / 6 : ℝ)) ≤ qcNextCoeff :=
    mul_le_of_le_one_right qc_coeff_pos.2.le h16
  have hN2 : qcNextCoeff ≤ 1.9649977 / 8 := by
    unfold qcNextCoeff
    exact div_le_div_of_nonneg_right c4 (by norm_num)
  have hN1 : qcLeadCoeff ≤ 0.9653040 := by
    unfold qcLeadCoeff
    exact c2
  have hcoef : qcLeadCoeff + qcNextCoeff * (n : ℝ) ^ (-(1 / 6 : ℝ)) ≤ 0.9653040 + 1.9649977 / 8 := by
    linarith
  have hcoef0 : 0 ≤ qcLeadCoeff + qcNextCoeff * (n : ℝ) ^ (-(1 / 6 : ℝ)) :=
    add_nonneg qc_coeff_pos.1.le (mul_nonneg qc_coeff_pos.2.le (Real.rpow_nonneg hnpos.le _))
  have h23 : (n : ℝ) ^ (-(2 / 3 : ℝ)) ≤ ε / 4 := by
    have hpow : (8 * ε ^ (-(3 / 2 : ℝ))) ^ (2 / 3 : ℝ) ≤ (n : ℝ) ^ (2 / 3 : ℝ) :=
      Real.rpow_le_rpow (by positivity) hn (by norm_num)
    have h8 : (8 : ℝ) ^ (2 / 3 : ℝ) = 4 := by
      rw [show (8 : ℝ) = (2 : ℝ) ^ ((3 : ℕ) : ℝ) by rw [Real.rpow_natCast]; norm_num,
        ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 2),
        show ((3 : ℕ) : ℝ) * (2 / 3) = ((2 : ℕ) : ℝ) by norm_num,
        Real.rpow_natCast]
      norm_num
    have hev : (8 * ε ^ (-(3 / 2 : ℝ))) ^ (2 / 3 : ℝ) = 4 / ε := by
      rw [Real.mul_rpow (by norm_num : (0 : ℝ) ≤ 8) hm.le, ← Real.rpow_mul hε.le, h8,
        show (-(3 / 2 : ℝ)) * (2 / 3) = -1 by norm_num, Real.rpow_neg_one, div_eq_mul_inv]
    rw [hev] at hpow
    rw [Real.rpow_neg hnpos.le]
    calc ((n : ℝ) ^ (2 / 3 : ℝ))⁻¹ ≤ (4 / ε)⁻¹ := inv_anti₀ (by positivity) hpow
      _ = ε / 4 := by rw [inv_div]
  have h23' : 0 ≤ (n : ℝ) ^ (-(2 / 3 : ℝ)) := Real.rpow_nonneg hnpos.le _
  rw [qc_eps_factor hn0]
  calc (n : ℝ) ^ (-(2 / 3 : ℝ)) * (qcLeadCoeff + qcNextCoeff * (n : ℝ) ^ (-(1 / 6 : ℝ)))
      ≤ ε / 4 * (0.9653040 + 1.9649977 / 8) := mul_le_mul h23 hcoef hcoef0 (by positivity)
    _ ≤ ε := by nlinarith

variable {Ω : Type*} [MeasurableSpace Ω] {d : ℕ}

/-- **Deterministic quartic logistic ERM beyond the optimal sample size.**  Deterministic quartic
logistic ERM is `ε`-accurate at
`n ≥ 8 m_ε = 8 ε^{-3/2}`: on every law `μ` on the closed unit ball, for pairwise independent
draws with law `μ`, `E F_μ(θ̂) − F_μ(θ*) ≤ ε`, where `θ*` is the population minimizer (which lies in
the unit ball). -/
theorem native_erm_accurate_oversampled {ε : ℝ} (hε : 0 < ε) {n : ℕ}
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n)
    (μ : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν))
    (θs : EuclideanSpace ℝ (Fin d))
    (hθs : ∀ x, populationQuarticRisk μ θs ≤ populationQuarticRisk μ x) :
    (∫ ω, populationQuarticRisk μ (empiricalOptimizer (fun i => Z i ω)) ∂ν) -
      populationQuarticRisk μ θs ≤ ε := by
  have hm : 0 < ε ^ (-(3 / 2 : ℝ)) := Real.rpow_pos_of_pos hε _
  have hnpos : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
  have hn0 : 0 < n := by exact_mod_cast hnpos
  exact (quartic_accuracy_expected_excess_risk hn0 μ hsupport ν Z hZ hindep θs hθs).trans
    (quarticAccuracyBound_le_of_sample hε hn)

end Accuracy

section SlopeCalibrated

variable {d : ℕ}

/-- The limit point of the slope-calibrated affine construction: `T_4(u/2) = (1/2)^{1/3} u` for a
unit vector `u`. -/
theorem clippedPowerMap_four_half_smul (u : EuclideanSpace ℝ (Fin d)) (hu : ‖u‖ = 1) :
    clippedPowerMap 4 ((1 / 2 : ℝ) • u) = (1 / 2 : ℝ) ^ (1 / 3 : ℝ) • u := by
  have hnorm : ‖(1 / 2 : ℝ) • u‖ = 1 / 2 := by
    rw [norm_smul, hu, mul_one, Real.norm_eq_abs, abs_of_pos (by norm_num)]
  have hq : powerDualExponent 4 = 4 / 3 := by norm_num [powerDualExponent]
  have hle : ‖(1 / 2 : ℝ) • u‖ ≤ 1 := by rw [hnorm]; norm_num
  rw [clippedPowerMap, if_pos hle, hnorm, smul_smul, hq]
  congr 1
  rw [show (1 / 2 : ℝ) ^ ((4 : ℝ) / 3 - 2) * (1 / 2)
      = (1 / 2 : ℝ) ^ ((4 : ℝ) / 3 - 2) * (1 / 2 : ℝ) ^ (1 : ℝ) by rw [Real.rpow_one],
    ← Real.rpow_add (by norm_num : (0 : ℝ) < 1 / 2)]
  norm_num

/-- The quartic logistic objective on the ray of a unit vector, at the point mass. -/
theorem populationQuarticRisk_dirac_smul (u : EuclideanSpace ℝ (Fin d)) (hu : ‖u‖ = 1) (t : ℝ) :
    populationQuarticRisk (Measure.dirac u) (t • u) = t ^ 4 / 4 + logisticLoss t := by
  have h1 : ‖t • u‖ = |t| := by rw [norm_smul, hu, mul_one, Real.norm_eq_abs]
  have h2 : ⟪t • u, u⟫_ℝ = t := by
    rw [real_inner_smul_left, real_inner_self_eq_norm_sq, hu]
    ring
  unfold populationQuarticRisk quarticPotential
  rw [integral_dirac, h1, h2, pow_abs, abs_of_nonneg (by positivity : (0 : ℝ) ≤ t ^ 4)]

/-- The quartic logistic objective at the point mass is nonnegative. -/
theorem populationQuarticRisk_dirac_nonneg (u θ : EuclideanSpace ℝ (Fin d)) :
    0 ≤ populationQuarticRisk (Measure.dirac u) θ := by
  unfold populationQuarticRisk quarticPotential logisticLoss
  rw [integral_dirac]
  have h : 0 ≤ Real.log (1 + Real.exp (-⟪θ, u⟫_ℝ)) :=
    Real.log_nonneg (by linarith [Real.exp_pos (-⟪θ, u⟫_ℝ)])
  have h0 : 0 ≤ ‖θ‖ ^ 4 / 4 := by positivity
  linarith

/-- `e^{-0.69} ≤ 0.5016`. -/
theorem exp_neg_069_le : Real.exp (-0.69) ≤ 0.5016 := by
  have hhi := Real.exp_bound (x := -0.69) (by norm_num [abs_of_neg]) (n := 10) (by norm_num)
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, Nat.factorial] at hhi
  norm_num [abs_of_neg] at hhi
  have h2 := (abs_le.1 hhi).2
  linarith

/-- **The slope-calibrated affine construction is not accurate.**  On the deterministic law
`Z ≡ u` (`‖u‖ = 1`), the quartic logistic excess risk over the unit ball at the limit point
`(1/2)^{1/3} u = T_4(u/2)` of the slope-calibrated affine construction is at least `0.0055`. -/
theorem slope_calibrated_limit_excess_ge (u : EuclideanSpace ℝ (Fin d)) (hu : ‖u‖ = 1) :
    (0.0055 : ℝ) ≤ populationQuarticRisk (Measure.dirac u) ((1 / 2 : ℝ) ^ (1 / 3 : ℝ) • u)
      - sInf (populationQuarticRisk (Measure.dirac u) '' Metric.closedBall 0 1) := by
  set a : ℝ := (1 / 2 : ℝ) ^ (1 / 3 : ℝ) with ha_def
  obtain ⟨ha1, -⟩ := qc_cbrt_half_bounds
  obtain ⟨hea, -⟩ := qc_exp_neg_cbrt_bounds
  rw [← ha_def] at ha1 hea
  have he69 := exp_neg_069_le
  -- the comparison point `0.69 u` lies in the unit ball
  have hmem : (0.69 : ℝ) • u ∈ Metric.closedBall (0 : EuclideanSpace ℝ (Fin d)) 1 := by
    rw [mem_closedBall_zero_iff, norm_smul, hu, mul_one, Real.norm_eq_abs,
      abs_of_pos (by norm_num)]
    norm_num
  have hbdd : BddBelow (populationQuarticRisk (Measure.dirac u) '' Metric.closedBall 0 1) :=
    ⟨0, by rintro _ ⟨θ, -, rfl⟩; exact populationQuarticRisk_dirac_nonneg u θ⟩
  have hinf : sInf (populationQuarticRisk (Measure.dirac u) '' Metric.closedBall 0 1)
      ≤ populationQuarticRisk (Measure.dirac u) ((0.69 : ℝ) • u) :=
    csInf_le hbdd ⟨_, hmem, rfl⟩
  rw [populationQuarticRisk_dirac_smul u hu] at hinf
  rw [populationQuarticRisk_dirac_smul u hu]
  -- the logarithmic terms: `log x ≥ 1 − 1/x` for the ratio
  have hA : 0 < 1 + Real.exp (-a) := by positivity
  have hB : 0 < 1 + Real.exp (-0.69) := by positivity
  have hlog : 1 - (1 + Real.exp (-0.69)) / (1 + Real.exp (-a))
      ≤ logisticLoss a - logisticLoss 0.69 := by
    unfold logisticLoss
    rw [← Real.log_div hA.ne' hB.ne']
    have h := Real.one_sub_inv_le_log_of_pos (div_pos hA hB)
    rwa [inv_div] at h
  have hratio : (1 + Real.exp (-0.69)) / (1 + Real.exp (-a)) ≤ 1.5016 / 1.4521683 := by
    rw [div_le_div_iff₀ hA (by norm_num)]
    nlinarith
  have ha4 : (0.7937005259 : ℝ) ^ 4 ≤ a ^ 4 := pow_le_pow_left₀ (by norm_num) ha1 4
  have hc1 : (0.0055 : ℝ) ≤ (0.7937005259 : ℝ) ^ 4 / 4 - (0.69 : ℝ) ^ 4 / 4
      + (1 - 1.5016 / 1.4521683) := by norm_num
  linarith [ha4, hratio, hlog, hinf, hc1]

end SlopeCalibrated

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/PairSwapSymmetry.lean <==
import LossOnlyTraceability.MainTheoremInformation

/-! # `Δ_i ⊥ U_i` and the marginal symmetry of `X_i`

Swapping a pair and flipping its selection bit preserves the law of the supersample and the
training set and negates the loss difference of that pair (Appendix F.3), so `Δ_i ⊥ U_i` and
`X_i` is marginally symmetric, with `X_i = φ(⟪θ̂, Z_{1,i}⟫) − φ(⟪θ̂, Z_{0,i}⟫)`,
`σ_i = 1 − 2U_i` and `Δ_i = σ_i X_i`.

This file proves the claim on the supersample model `superMeasure` for an arbitrary data law `D`
(not only product laws), an arbitrary jointly measurable learner with its own randomness, and an
arbitrary noise randomness:

* `superPairSwap i` exchanges `Z_{0,i}` and `Z_{1,i}` and flips `U_i`;
  `measurePreserving_superPairSwap`: it preserves the law of the model;
  `trainingPoint_superPairSwap`, `superLearner_superPairSwap`: it preserves the training set and
  the learner output;
* `nativeLossRelease_superPairSwap`, `nativeSelectorSign_superPairSwap`: it changes the signs of
  `X_i` and `σ_i`, so it fixes `Δ_i`, and it flips `U_i`;
* `indepFun_of_flip_invariant`: a measure-preserving map fixing `Y` and flipping a fair bit `U`
  makes `Y` and `U` independent;
* `nativeSignedRelease_indepFun_bit` (`Δ_i ⊥ U_i`) and `nativeLossRelease_symmetric`
  (`law(X_i) = law(−X_i)`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section FlipInvariance

/-- **Independence from a flip symmetry.**  If a measure-preserving map `S` fixes `Y` and flips a
fair bit `U`, then `Y` and `U` are independent. -/
theorem indepFun_of_flip_invariant {Ω β : Type*} [MeasurableSpace Ω] [MeasurableSpace β]
    {P : Measure Ω} [IsProbabilityMeasure P] {Y : Ω → β} {U : Ω → Bool} {S : Ω → Ω}
    (hY : Measurable Y) (hU : Measurable U) (hS : MeasurePreserving S P P)
    (hYS : ∀ ω, Y (S ω) = Y ω) (hUS : ∀ ω, U (S ω) = !U ω)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) :
    IndepFun Y U P := by
  have hswap : ∀ s : Set β, MeasurableSet s → ∀ b : Bool,
      P (Y ⁻¹' s ∩ U ⁻¹' {b}) = P (Y ⁻¹' s ∩ U ⁻¹' {!b}) := by
    intro s hs b
    have hmeas : MeasurableSet (Y ⁻¹' s ∩ U ⁻¹' {!b}) :=
      (hY hs).inter (hU (measurableSet_singleton _))
    rw [← hS.measure_preimage hmeas.nullMeasurableSet]
    congr 1
    ext ω
    simp [hYS, hUS]
  have hsplit : ∀ s : Set β, MeasurableSet s →
      P (Y ⁻¹' s ∩ U ⁻¹' {true}) + P (Y ⁻¹' s ∩ U ⁻¹' {false}) = P (Y ⁻¹' s) := by
    intro s hs
    rw [← measure_union _ ((hY hs).inter (hU (measurableSet_singleton _)))]
    · congr 1
      ext ω
      cases h : U ω <;> simp [h]
    · refine Set.disjoint_left.2 fun ω h1 h2 => ?_
      simp only [Set.mem_inter_iff, Set.mem_preimage, Set.mem_singleton_iff] at h1 h2
      rw [h1.2] at h2
      exact Bool.noConfusion h2.2
  have hhalf : ∀ s : Set β, MeasurableSet s → ∀ b : Bool,
      P (Y ⁻¹' s ∩ U ⁻¹' {b}) = P (Y ⁻¹' s) * (1 / 2) := by
    intro s hs b
    have h1 := hsplit s hs
    have h2 := hswap s hs true
    simp only [Bool.not_true] at h2
    have hb : P (Y ⁻¹' s ∩ U ⁻¹' {b}) = P (Y ⁻¹' s ∩ U ⁻¹' {true}) := by
      cases b
      · exact h2.symm
      · rfl
    rw [hb, ← h1, ← h2, one_div, add_mul, ← mul_add, ENNReal.inv_two_add_inv_two, mul_one]
  have hUfalse : P (U ⁻¹' {false}) = 1 / 2 := by
    have h := hhalf Set.univ MeasurableSet.univ false
    simp only [Set.preimage_univ, Set.univ_inter, measure_univ, one_mul] at h
    exact h
  rw [indepFun_iff_measure_inter_preimage_eq_mul]
  intro s t hs _
  by_cases htt : true ∈ t <;> by_cases hft : false ∈ t
  · have ht : t = Set.univ := Set.eq_univ_of_forall fun b => by cases b <;> assumption
    subst ht
    rw [Set.preimage_univ, Set.inter_univ, measure_univ, mul_one]
  · have ht : t = {true} := Set.ext fun b => by cases b <;> simp [htt, hft]
    subst ht
    rw [hhalf s hs true, hfair]
  · have ht : t = {false} := Set.ext fun b => by cases b <;> simp [htt, hft]
    subst ht
    rw [hhalf s hs false, hUfalse]
  · have ht : t = ∅ := Set.eq_empty_of_forall_notMem fun b => by cases b <;> assumption
    subst ht
    simp

/-- **Symmetry from a sign-changing symmetry.**  If a measure-preserving map changes the sign of
`X`, the law of `X` is symmetric. -/
theorem map_eq_map_neg_of_sign_swap {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω}
    {X : Ω → ℝ} {S : Ω → Ω} (hX : Measurable X) (hS : MeasurePreserving S P P)
    (hXS : ∀ ω, X (S ω) = -X ω) :
    P.map X = P.map (fun ω => -X ω) := by
  have h : (fun ω => -X ω) = X ∘ S := funext fun ω => (hXS ω).symm
  rw [h, ← Measure.map_map hX hS.measurable, hS.map_eq]

end FlipInvariance

section PairSwap

variable {E Rr Ng Θ : Type*} [MeasurableSpace E] [MeasurableSpace Rr] [MeasurableSpace Ng]
  {n : ℕ}

/-- The involution of the supersample index exchanging the two candidates of pair `i`. -/
def pairSwapIndex (i : Fin n) : (Bool × Fin n) ≃ (Bool × Fin n) where
  toFun p := (if p.2 = i then !p.1 else p.1, p.2)
  invFun p := (if p.2 = i then !p.1 else p.1, p.2)
  left_inv := by
    rintro ⟨b, j⟩
    by_cases h : j = i <;> simp [h]
  right_inv := by
    rintro ⟨b, j⟩
    by_cases h : j = i <;> simp [h]

/-- Flip the selection bit of pair `i`. -/
def flipBitAt (i : Fin n) (u : Fin n → Bool) : Fin n → Bool :=
  fun j => if j = i then !u j else u j

/-- The model map that exchanges `Z_{0,i}` and `Z_{1,i}` and flips `U_i`, leaving the other pairs,
the other bits, the learner randomness and the noise randomness untouched. -/
def superPairSwap (i : Fin n) : SuperSpace E Rr Ng n → SuperSpace E Rr Ng n :=
  Prod.map (Prod.map (fun z : Bool × Fin n → E => fun p => z (pairSwapIndex i p))
    (Prod.map (flipBitAt i) id)) id

/-- Negation preserves the fair law on `Bool`. -/
theorem measurePreserving_not_fairBool :
    MeasurePreserving (fun b : Bool => !b) fairBool fairBool := by
  have hm : Measurable (fun b : Bool => !b) := measurable_of_countable _
  refine ⟨hm, ?_⟩
  unfold fairBool
  rw [Measure.map_smul, Measure.map_add _ _ hm, Measure.map_dirac' hm, Measure.map_dirac' hm]
  simp only [Bool.not_true, Bool.not_false]
  rw [add_comm]

/-- Flipping one bit preserves the law of `n` independent fair bits. -/
theorem measurePreserving_flipBitAt (i : Fin n) :
    MeasurePreserving (flipBitAt i) (Measure.pi fun _ : Fin n => fairBool)
      (Measure.pi fun _ : Fin n => fairBool) := by
  have h : ∀ j : Fin n, MeasurePreserving (fun b : Bool => if j = i then !b else b)
      fairBool fairBool := by
    intro j
    by_cases hj : j = i
    · simp only [hj, if_true]
      exact measurePreserving_not_fairBool
    · simp only [hj, if_false]
      exact MeasurePreserving.id fairBool
  exact measurePreserving_pi (fun _ : Fin n => fairBool) (fun _ : Fin n => fairBool) h

/-- **The pair swap preserves the law of the model.** -/
theorem measurePreserving_superPairSwap (D : Measure E) [IsProbabilityMeasure D]
    (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
    (i : Fin n) :
    MeasurePreserving (superPairSwap i : SuperSpace E Rr Ng n → SuperSpace E Rr Ng n)
      (superMeasure n D μR μG) (superMeasure n D μR μG) := by
  unfold superMeasure superPairSwap
  exact ((measurePreserving_precomp_pi D (pairSwapIndex i)).prod
    ((measurePreserving_flipBitAt i).prod (MeasurePreserving.id μR))).prod
    (MeasurePreserving.id μG)

omit [MeasurableSpace E] [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- The swap exchanges the candidates of pair `i` and fixes the other candidates. -/
theorem superPoint_superPairSwap (i : Fin n) (b : Bool) (j : Fin n) (ω : SuperSpace E Rr Ng n) :
    superPoint b j (superPairSwap i ω) = superPoint (if j = i then !b else b) j ω := rfl

omit [MeasurableSpace E] [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- The swap flips the selection bit of pair `i`. -/
theorem superBits_superPairSwap_self (i : Fin n) (ω : SuperSpace E Rr Ng n) :
    superBits (superPairSwap i ω) i = !superBits ω i := by
  simp [superPairSwap, superBits, flipBitAt]

omit [MeasurableSpace E] [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- **The swap preserves the training set.** -/
theorem trainingPoint_superPairSwap (i j : Fin n) (ω : SuperSpace E Rr Ng n) :
    trainingPoint superPoint superBits j (superPairSwap i ω)
      = trainingPoint superPoint superBits j ω := by
  by_cases h : j = i
  · subst h
    simp [trainingPoint, superPoint, superBits, superPairSwap, flipBitAt, pairSwapIndex]
  · simp [trainingPoint, superPoint, superBits, superPairSwap, flipBitAt, pairSwapIndex, h]

omit [MeasurableSpace E] [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- **The swap preserves the learner output.** -/
theorem superLearner_superPairSwap (A : (Fin n → E) → Rr → Θ) (i : Fin n)
    (ω : SuperSpace E Rr Ng n) :
    superLearner A (superPairSwap i ω) = superLearner A ω := by
  have h : (fun j => trainingPoint superPoint superBits j (superPairSwap i ω))
      = fun j => trainingPoint superPoint superBits j ω :=
    funext fun j => trainingPoint_superPairSwap i j ω
  simp only [superLearner, h]
  rfl

end PairSwap

section NativeRelease

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

omit [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- The swap changes the sign of the loss-difference release of pair `i`. -/
theorem nativeLossRelease_superPairSwap (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) (i : Fin n)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    nativeLossRelease φ A (superPairSwap i ω) i = -nativeLossRelease φ A ω i := by
  simp only [nativeLossRelease, superLearner_superPairSwap, superPoint_superPairSwap, if_true,
    Bool.not_true, Bool.not_false]
  ring

omit [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- The swap changes the sign of the selector sign `σ_i = 1 − 2U_i`. -/
theorem nativeSelectorSign_superPairSwap (i : Fin n)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    nativeSelectorSign (superPairSwap i ω) i = -nativeSelectorSign ω i := by
  rw [nativeSelectorSign, nativeSelectorSign, superBits_superPairSwap_self]
  cases superBits ω i <;> simp

omit [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- The signed release `Δ_i = σ_i X_i` is invariant under the swap. -/
theorem nativeSignedRelease_superPairSwap (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) (i : Fin n)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    nativeSelectorSign (superPairSwap i ω) i * nativeLossRelease φ A (superPairSwap i ω) i
      = nativeSelectorSign ω i * nativeLossRelease φ A ω i := by
  rw [nativeSelectorSign_superPairSwap, nativeLossRelease_superPairSwap]
  ring

variable (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Pair swap, first half: `Δ_i ⊥ U_i`.**  For every data law `D`, every measurable link, every
jointly measurable learner and every pair `i`, the signed release `Δ_i = σ_i X_i` is independent
of the selection bit `U_i` under the supersample law. -/
theorem nativeSignedRelease_indepFun_bit {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) (i : Fin n) :
    IndepFun (fun ω => nativeSelectorSign ω i * nativeLossRelease φ A ω i)
      (fun ω => superBits ω i) (superMeasure n D μR μG) := by
  have hbit : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      superBits ω i := (measurable_pi_apply i).comp measurable_superBits
  have hsign : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeSelectorSign ω i :=
    (measurable_of_countable (fun b : Bool => if b then (-1 : ℝ) else 1)).comp hbit
  have hX : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A ω i :=
    (measurable_pi_apply i).comp (measurable_nativeReleaseVector (Ng := Ng) hφm hA)
  refine indepFun_of_flip_invariant (hsign.mul hX) hbit
    (measurePreserving_superPairSwap D μR μG i) (fun ω => ?_) (fun ω => ?_)
    (superBits_fair D μR μG i)
  · exact nativeSignedRelease_superPairSwap φ A i ω
  · exact superBits_superPairSwap_self i ω

/-- **Pair swap, second half: `X_i` is marginally symmetric.**  For every data law `D`, every
measurable link, every jointly measurable learner and every pair `i`, the release `X_i`
and `−X_i` have the same law under the supersample law. -/
theorem nativeLossRelease_symmetric {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) (i : Fin n) :
    (superMeasure n D μR μG).map (fun ω => nativeLossRelease φ A ω i)
      = (superMeasure n D μR μG).map (fun ω => -nativeLossRelease φ A ω i) := by
  have hX : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A ω i :=
    (measurable_pi_apply i).comp (measurable_nativeReleaseVector (Ng := Ng) hφm hA)
  exact map_eq_map_neg_of_sign_swap hX (measurePreserving_superPairSwap D μR μG i)
    (fun ω => nativeLossRelease_superPairSwap φ A i ω)

/-- **Pair swap, as one statement.**  The pair swap preserves the law of the model and the learner
output, and `Δ_i ⊥ U_i` and `law(X_i) = law(−X_i)`. -/
theorem pair_swap_symmetry {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) (i : Fin n) :
    MeasurePreserving (superPairSwap i) (superMeasure n D μR μG) (superMeasure n D μR μG) ∧
    (∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      superLearner A (superPairSwap i ω) = superLearner A ω) ∧
    IndepFun (fun ω => nativeSelectorSign ω i * nativeLossRelease φ A ω i)
      (fun ω => superBits ω i) (superMeasure n D μR μG) ∧
    (superMeasure n D μR μG).map (fun ω => nativeLossRelease φ A ω i)
      = (superMeasure n D μR μG).map (fun ω => -nativeLossRelease φ A ω i) :=
  ⟨measurePreserving_superPairSwap D μR μG i, fun ω => superLearner_superPairSwap A i ω,
    nativeSignedRelease_indepFun_bit D μR μG hφm hA i, nativeLossRelease_symmetric D μR μG hφm hA i⟩

end NativeRelease

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/PopulationGlobal.lean <==
import LossOnlyTraceability.PopulationRisk
import LossOnlyTraceability.MinimizerExistence

/-! Global regularity and existence of the population objective under unit-ball support. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory Filter
open scoped InnerProductSpace

theorem abs_logisticSlope_le_one (t : ℝ) : |logisticSlope t| ≤ 1 := by
  have hp : 0 ≤ (1 + Real.exp t)⁻¹ := by positivity
  simp only [logisticSlope, abs_neg, abs_of_nonneg hp]
  have h := inv_anti₀ (by norm_num : (0 : ℝ) < 1)
    (show (1 : ℝ) ≤ 1 + Real.exp t by linarith [Real.exp_pos t])
  simpa using h

theorem abs_logisticLoss_sub_le_global (a b : ℝ) :
    |logisticLoss a - logisticLoss b| ≤ |a - b| := by
  have h := Convex.norm_image_sub_le_of_norm_hasDerivWithin_le
    (f := logisticLoss) (f' := logisticSlope)
    (fun t _ => (hasDerivAt_logisticLoss t).hasDerivWithinAt)
    (fun t _ => show ‖logisticSlope t‖ ≤ (1 : ℝ) by
      simpa only [Real.norm_eq_abs] using abs_logisticSlope_le_one t)
    (convex_univ : Convex ℝ (Set.univ : Set ℝ)) (Set.mem_univ b) (Set.mem_univ a)
  simpa only [Real.norm_eq_abs, one_mul] using h

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

theorem logisticMargin_lipschitz_global (x y z : E) (hz : ‖z‖ ≤ 1) :
    |logisticLoss ⟪x, z⟫_ℝ - logisticLoss ⟪y, z⟫_ℝ| ≤ ‖x - y‖ := by
  apply (abs_logisticLoss_sub_le_global _ _).trans
  rw [← inner_sub_left]
  calc
    |⟪x - y, z⟫_ℝ| ≤ ‖x - y‖ * ‖z‖ := abs_real_inner_le_norm _ _
    _ ≤ ‖x - y‖ * 1 := mul_le_mul_of_nonneg_left hz (norm_nonneg _)
    _ = ‖x - y‖ := mul_one _

variable [MeasurableSpace E] [BorelSpace E]

/-- Every parameter has integrable prediction loss; its norm need not be at most one. -/
theorem integrable_logisticLoss_global (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x : E) :
    Integrable (fun z => logisticLoss ⟪x, z⟫_ℝ) μ := by
  have hc : Continuous logisticLoss := continuous_iff_continuousAt.mpr
    (fun t => (hasDerivAt_logisticLoss t).continuousAt)
  have hm : AEStronglyMeasurable (fun z : E => logisticLoss ⟪x, z⟫_ℝ) μ :=
    (hc.comp (continuous_const.inner continuous_id)).aestronglyMeasurable
  apply (integrable_const (‖x‖ + |logisticLoss 0|)).mono' hm
  filter_upwards [hsupport] with z hz
  have h := logisticMargin_lipschitz_global x 0 z hz
  simp only [inner_zero_left, sub_zero] at h
  rw [Real.norm_eq_abs]
  calc
    |logisticLoss ⟪x, z⟫_ℝ| =
        |(logisticLoss ⟪x, z⟫_ℝ - logisticLoss 0) + logisticLoss 0| := by ring_nf
    _ ≤ |logisticLoss ⟪x, z⟫_ℝ - logisticLoss 0| + |logisticLoss 0| := abs_add_le _ _
    _ ≤ ‖x‖ + |logisticLoss 0| := add_le_add h le_rfl

theorem populationPredictionRisk_lipschitz_global (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : E) :
    |(∫ z, logisticLoss ⟪x, z⟫_ℝ ∂μ) - (∫ z, logisticLoss ⟪y, z⟫_ℝ ∂μ)| ≤
      ‖x - y‖ := by
  have hix := integrable_logisticLoss_global μ hsupport x
  have hiy := integrable_logisticLoss_global μ hsupport y
  have hd : ∀ᵐ z ∂μ, ‖logisticLoss ⟪x, z⟫_ℝ - logisticLoss ⟪y, z⟫_ℝ‖ ≤ ‖x - y‖ := by
    filter_upwards [hsupport] with z hz
    simpa only [Real.norm_eq_abs] using logisticMargin_lipschitz_global x y z hz
  rw [← integral_sub hix hiy]
  simpa only [Real.norm_eq_abs, probReal_univ, mul_one] using
    norm_integral_le_of_norm_le_const hd

theorem lipschitzWith_populationPredictionRisk (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) :
    LipschitzWith 1 (fun x : E => ∫ z, logisticLoss ⟪x, z⟫_ℝ ∂μ) := by
  apply LipschitzWith.of_dist_le_mul
  intro x y
  simpa only [dist_eq_norm, Real.norm_eq_abs, NNReal.coe_one, one_mul] using
    populationPredictionRisk_lipschitz_global μ hsupport x y

theorem continuous_populationQuarticRisk (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) : Continuous (populationQuarticRisk μ) := by
  have hq : Continuous (quarticPotential : E → ℝ) :=
    continuous_iff_continuousAt.mpr fun x => (hasFDerivAt_quarticPotential x).continuousAt
  exact hq.add (lipschitzWith_populationPredictionRisk μ hsupport).continuous

omit [BorelSpace E] in
theorem quarticPotential_le_populationQuarticRisk (μ : Measure E) (x : E) :
    quarticPotential x ≤ populationQuarticRisk μ x := by
  exact le_add_of_nonneg_right (integral_nonneg fun z => logisticLoss_nonneg _)

omit [BorelSpace E] in
theorem populationQuarticRisk_coercive [ProperSpace E] (μ : Measure E) :
    Tendsto (populationQuarticRisk μ) (cocompact E) atTop := by
  have hpow : Tendsto (fun x : E => ‖x‖ ^ (4 : ℕ)) (cocompact E) atTop :=
    (tendsto_pow_atTop (by decide : (4 : ℕ) ≠ 0)).comp tendsto_norm_cocompact_atTop
  have hq : Tendsto (quarticPotential : E → ℝ) (cocompact E) atTop :=
    (tendsto_div_const_atTop_of_pos (by norm_num : (0 : ℝ) < 4)).mpr hpow
  exact tendsto_atTop_mono (quarticPotential_le_populationQuarticRisk μ) hq

/-- In a proper space, the population objective attains a global minimum. -/
theorem populationQuarticRisk_exists_minimizer [CompleteSpace E] [ProperSpace E]
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) :
    ∃ y : E, ∀ x : E, populationQuarticRisk μ y ≤ populationQuarticRisk μ x := by
  exact (continuous_populationQuarticRisk μ hsupport).exists_forall_le
    (populationQuarticRisk_coercive μ)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/PopulationGradient.lean <==
import LossOnlyTraceability.PopulationGlobal
import Mathlib.Analysis.Calculus.ParametricIntegral

/-! Identification of the population gradient, with explicit domination and measurability. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory Filter
open scoped InnerProductSpace Topology

theorem continuous_logisticSlope : Continuous logisticSlope := by
  unfold logisticSlope
  have hc : Continuous (fun t : ℝ => 1 + Real.exp t) :=
    continuous_const.add Real.continuous_exp
  exact (hc.inv₀ (fun t => by positivity)).neg

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

def logisticSampleGradient (x z : E) : E := logisticSlope ⟪x, z⟫_ℝ • z

theorem continuous_logisticSampleGradient (x : E) : Continuous (logisticSampleGradient x) :=
  (continuous_logisticSlope.comp (continuous_const.inner continuous_id)).smul continuous_id

theorem logisticSampleGradient_norm_le_one (x z : E) (hz : ‖z‖ ≤ 1) :
    ‖logisticSampleGradient x z‖ ≤ 1 := by
  rw [logisticSampleGradient, norm_smul, Real.norm_eq_abs]
  exact (mul_le_mul_of_nonneg_right (abs_logisticSlope_le_one _) (norm_nonneg z)).trans
    (by simpa using hz)

variable [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E]

theorem integrable_logisticSampleGradient (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x : E) :
    Integrable (logisticSampleGradient x) μ := by
  apply (integrable_const (1 : ℝ)).mono'
    (continuous_logisticSampleGradient x).aestronglyMeasurable
  exact hsupport.mono fun z hz => logisticSampleGradient_norm_le_one x z hz

def populationLogisticGradient (μ : Measure E) (x : E) : E :=
  ∫ z, logisticSampleGradient x z ∂μ

def populationQuarticGradient (μ : Measure E) (x : E) : E :=
  quarticMap x + populationLogisticGradient μ x

variable [CompleteSpace E]

/-- Differentiate the actual expectation using the constant-one integrable bound. -/
theorem hasFDerivAt_populationPredictionRisk (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x : E) :
    HasFDerivAt (fun u : E => ∫ z, logisticLoss ⟪u, z⟫_ℝ ∂μ)
      (innerSL ℝ (populationLogisticGradient μ x)) x := by
  have hmeas : AEStronglyMeasurable
      (fun z => innerSL ℝ (logisticSampleGradient x z)) μ :=
    (innerSL ℝ).continuous.comp_aestronglyMeasurable
      (continuous_logisticSampleGradient x).aestronglyMeasurable
  have hbound : ∀ᵐ z ∂μ, ∀ u ∈ (Set.univ : Set E),
      ‖innerSL ℝ (logisticSampleGradient u z)‖ ≤ (1 : ℝ) := by
    filter_upwards [hsupport] with z hz u _
    rw [innerSL_apply_norm]
    exact logisticSampleGradient_norm_le_one u z hz
  have hdiff : ∀ᵐ z ∂μ, ∀ u ∈ (Set.univ : Set E),
      HasFDerivAt (fun v : E => logisticLoss ⟪v, z⟫_ℝ)
        (innerSL ℝ (logisticSampleGradient u z)) u := by
    exact Filter.Eventually.of_forall fun z u _ => by
      simpa [logisticSampleGradient] using hasFDerivAt_logisticMargin u z
  have h := hasFDerivAt_integral_of_dominated_of_fderiv_le
    (F := fun u z : E => logisticLoss ⟪u, z⟫_ℝ)
    (F' := fun u z : E => innerSL ℝ (logisticSampleGradient u z))
    (bound := fun _ => (1 : ℝ)) (s := Set.univ) (x₀ := x)
    Filter.univ_mem
    (Filter.Eventually.of_forall fun u =>
      (integrable_logisticLoss_global μ hsupport u).aestronglyMeasurable)
    (integrable_logisticLoss_global μ hsupport x) hmeas hbound
    (integrable_const (1 : ℝ)) hdiff
  rw [(innerSL ℝ).integral_comp_comm (integrable_logisticSampleGradient μ hsupport x)] at h
  exact h

theorem hasGradientAt_populationQuarticRisk (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x : E) :
    HasGradientAt (populationQuarticRisk μ) (populationQuarticGradient μ x) x := by
  change HasFDerivAt _ _ _
  convert! (hasFDerivAt_quarticPotential x).add
    (hasFDerivAt_populationPredictionRisk μ hsupport x) using 1
  ext v
  simp [populationQuarticGradient, InnerProductSpace.toDual_apply_apply]

theorem populationQuarticGradient_zero_at_localMin (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (y : E)
    (hmin : IsLocalMin (populationQuarticRisk μ) y) :
    populationQuarticGradient μ y = 0 :=
  gradient_zero_at_localMin (hasGradientAt_populationQuarticRisk μ hsupport y) hmin

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/PopulationMinimizer.lean <==
import LossOnlyTraceability.PopulationMonotone
import LossOnlyTraceability.Residual

/-! Existence, uniqueness and localization of the actual population minimizer. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory
open scoped InnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E]

theorem populationQuartic_residual_root (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : E) (δ : ℝ)
    (hmin : IsLocalMin (populationQuarticRisk μ) y)
    (hres : ‖populationQuarticGradient μ x‖ ≤ δ) :
    ‖x - y‖ ≤ (4 * δ) ^ (1 / 3 : ℝ) := by
  apply quartic_residual_root x y (populationLogisticGradient μ x)
    (populationLogisticGradient μ y) δ
    (populationLogisticGradient_monotonicity μ hsupport x y) _ hres
  change 0 ≤ ⟪populationQuarticGradient μ y, x - y⟫_ℝ
  simp [populationQuarticGradient_zero_at_localMin μ hsupport y hmin]

/-- Any two unconstrained local minimizers coincide. Existence is separate. -/
theorem populationQuartic_localMin_unique (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : E)
    (hx : IsLocalMin (populationQuarticRisk μ) x)
    (hy : IsLocalMin (populationQuarticRisk μ) y) : x = y := by
  have hc := populationQuartic_residual_root μ hsupport x y 0 hy
    (by simp [populationQuarticGradient_zero_at_localMin μ hsupport x hx])
  simpa [sub_eq_zero] using hc

/-- The cubic form of the minimizer norm bound for the quartic logistic population risk. -/
theorem populationQuartic_localMin_norm_cubic (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (y : E) (hmin : IsLocalMin (populationQuarticRisk μ) y) :
    ‖y‖ ^ (3 : ℕ) ≤ (1 / 2 : ℝ) := by
  have hstat := populationQuarticGradient_zero_at_localMin μ hsupport y hmin
  have hp := congrArg (fun v : E => ⟪v, y⟫_ℝ) hstat
  simp only [populationQuarticGradient, quarticMap, inner_add_left,
    real_inner_smul_left, real_inner_self_eq_norm_sq, inner_zero_left] at hp
  have hm := populationLogisticGradient_monotonicity μ hsupport y 0
  simp only [sub_zero, inner_sub_left] at hm
  have hzero := populationLogisticGradient_zero_norm_le μ hsupport
  have hu : -⟪populationLogisticGradient μ 0, y⟫_ℝ ≤ (1 / 2 : ℝ) * ‖y‖ := by
    calc
      -⟪populationLogisticGradient μ 0, y⟫_ℝ = ⟪-populationLogisticGradient μ 0, y⟫_ℝ := by simp
      _ ≤ ‖-populationLogisticGradient μ 0‖ * ‖y‖ := real_inner_le_norm _ _
      _ ≤ (1 / 2 : ℝ) * ‖y‖ := by
        simpa only [norm_neg] using mul_le_mul_of_nonneg_right hzero (norm_nonneg y)
  by_cases he : ‖y‖ = 0
  · simp [he]
  · have hypos : 0 < ‖y‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm he)
    apply (mul_le_mul_iff_left₀ hypos).mp
    nlinarith

/-- The explicit minimizer norm bound, with b = 1/2. -/
theorem populationQuartic_localMin_norm_root (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (y : E) (hmin : IsLocalMin (populationQuarticRisk μ) y) :
    ‖y‖ ≤ (1 / 2 : ℝ) ^ (1 / 3 : ℝ) := by
  have hc := populationQuartic_localMin_norm_cubic μ hsupport y hmin
  rw [one_div (3 : ℝ)]
  apply (Real.le_rpow_inv_iff_of_pos (norm_nonneg y)
    (by norm_num : (0 : ℝ) ≤ 1 / 2) (by norm_num : (0 : ℝ) < 3)).mpr
  simpa only [Real.rpow_ofNat] using hc

/-- Every supplied minimizer lies strictly inside the unit ball. -/
theorem populationQuartic_localMin_norm_lt_one (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (y : E) (hmin : IsLocalMin (populationQuarticRisk μ) y) : ‖y‖ < 1 := by
  have hc := populationQuartic_localMin_norm_cubic μ hsupport y hmin
  by_contra h
  have hy : 1 ≤ ‖y‖ := le_of_not_gt h
  have hp := mul_nonneg (sub_nonneg.mpr hy)
    (show 0 ≤ ‖y‖ ^ (2 : ℕ) + ‖y‖ + 1 by positivity)
  nlinarith


/-- The population objective has exactly one unconstrained global minimizer. -/
theorem populationQuartic_exists_unique_minimizer [ProperSpace E]
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) :
    ∃! y : E, ∀ x : E, populationQuarticRisk μ y ≤ populationQuarticRisk μ x := by
  obtain ⟨y, hy⟩ := populationQuarticRisk_exists_minimizer μ hsupport
  refine ⟨y, hy, ?_⟩
  intro x hx
  exact populationQuartic_localMin_unique μ hsupport x y
    (Filter.Eventually.of_forall hx) (Filter.Eventually.of_forall hy)

/-- A population optimizer exists, and both norm bounds hold for it. -/
theorem populationQuartic_exists_feasible_minimizer [ProperSpace E]
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) :
    ∃ y : E, (∀ x : E, populationQuarticRisk μ y ≤ populationQuarticRisk μ x) ∧
      ‖y‖ ≤ (1 / 2 : ℝ) ^ (1 / 3 : ℝ) ∧ ‖y‖ < 1 := by
  obtain ⟨y, hy, _⟩ := populationQuartic_exists_unique_minimizer μ hsupport
  have hlocal : IsLocalMin (populationQuarticRisk μ) y := Filter.Eventually.of_forall hy
  exact ⟨y, hy, populationQuartic_localMin_norm_root μ hsupport y hlocal,
    populationQuartic_localMin_norm_lt_one μ hsupport y hlocal⟩

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/PopulationMonotone.lean <==
import LossOnlyTraceability.PopulationGradient
import LossOnlyTraceability.LogisticAtZero

/-! Monotonicity and the origin bound for the population logistic gradient. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory
open scoped InnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

theorem logisticSampleGradient_pairing_nonneg (x y z : E) :
    0 ≤ ⟪logisticSampleGradient x z - logisticSampleGradient y z, x - y⟫_ℝ := by
  unfold logisticSampleGradient
  rw [← sub_smul, real_inner_smul_left, inner_sub_right,
    real_inner_comm z x, real_inner_comm z y]
  exact logisticSlope_pairing_nonneg _ _

variable [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E]

theorem populationLogisticGradient_monotonicity (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : E) :
    0 ≤ ⟪populationLogisticGradient μ x - populationLogisticGradient μ y, x - y⟫_ℝ := by
  have hix := integrable_logisticSampleGradient μ hsupport x
  have hiy := integrable_logisticSampleGradient μ hsupport y
  have hid : Integrable (fun z => logisticSampleGradient x z - logisticSampleGradient y z) μ :=
    hix.sub hiy
  unfold populationLogisticGradient
  rw [← integral_sub hix hiy, real_inner_comm]
  change 0 ≤ (innerSL ℝ (x - y))
    (∫ z, logisticSampleGradient x z - logisticSampleGradient y z ∂μ)
  rw [← (innerSL ℝ (x - y)).integral_comp_comm hid]
  apply integral_nonneg
  intro z
  change (0 : ℝ) ≤ ⟪x - y, logisticSampleGradient x z - logisticSampleGradient y z⟫_ℝ
  rw [real_inner_comm]
  exact logisticSampleGradient_pairing_nonneg x y z

omit [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E] in
theorem populationLogisticGradient_zero_norm_le (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) :
    ‖populationLogisticGradient μ 0‖ ≤ (1 / 2 : ℝ) := by
  have hb : ∀ᵐ z ∂μ, ‖logisticSampleGradient (0 : E) z‖ ≤ (1 / 2 : ℝ) := by
    filter_upwards [hsupport] with z hz
    calc
      ‖logisticSampleGradient (0 : E) z‖ = (1 / 2 : ℝ) * ‖z‖ := by
        norm_num [logisticSampleGradient, norm_smul]
      _ ≤ (1 / 2 : ℝ) * 1 := mul_le_mul_of_nonneg_left hz (by norm_num)
      _ = 1 / 2 := mul_one _
  simpa only [populationLogisticGradient, probReal_univ, mul_one] using
    norm_integral_le_of_norm_le_const hb

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/PopulationRisk.lean <==
import LossOnlyTraceability.RiskLipschitz
import Mathlib.MeasureTheory.Integral.Bochner.Basic

/-!
Population risk of quartic logistic learning and its deterministic approximation allowance.
Unit-ball support is an almost-everywhere assertion. Integrability of prediction
loss is proved before manipulating its expectation.
-/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory Filter
open scoped InnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E]

def populationQuarticRisk (μ : Measure E) (x : E) : ℝ :=
  quarticPotential x + ∫ z, logisticLoss ⟪x, z⟫_ℝ ∂μ

theorem integrable_logisticLoss_unitBall (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x : E) (hx : ‖x‖ ≤ 1) :
    Integrable (fun z => logisticLoss ⟪x, z⟫_ℝ) μ := by
  have hc : Continuous logisticLoss := continuous_iff_continuousAt.mpr
    (fun t => (hasDerivAt_logisticLoss t).continuousAt)
  have hm : AEStronglyMeasurable (fun z : E => logisticLoss ⟪x, z⟫_ℝ) μ :=
    (hc.comp (continuous_const.inner continuous_id)).aestronglyMeasurable
  apply (integrable_const (logisticUnitSlopeBound * ‖x‖ + |logisticLoss 0|)).mono' hm
  filter_upwards [hsupport] with z hz
  have h := logisticMargin_lipschitz_unitBall x 0 z hx (by simp) hz
  simp only [inner_zero_left, sub_zero] at h
  rw [Real.norm_eq_abs]
  calc
    |logisticLoss ⟪x, z⟫_ℝ| =
        |(logisticLoss ⟪x, z⟫_ℝ - logisticLoss 0) + logisticLoss 0| := by ring_nf
    _ ≤ |logisticLoss ⟪x, z⟫_ℝ - logisticLoss 0| + |logisticLoss 0| := abs_add_le _ _
    _ ≤ logisticUnitSlopeBound * ‖x‖ + |logisticLoss 0| := add_le_add h le_rfl

/-- Population risk is (1 + L)-Lipschitz on the unit ball, with `L = logisticUnitSlopeBound` the
slope bound of the logistic link on `[-1, 1]`. -/
theorem populationQuarticRisk_lipschitz_unitBall (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : E) (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) :
    |populationQuarticRisk μ x - populationQuarticRisk μ y| ≤
      (1 + logisticUnitSlopeBound) * ‖x - y‖ := by
  have hix := integrable_logisticLoss_unitBall μ hsupport x hx
  have hiy := integrable_logisticLoss_unitBall μ hsupport y hy
  have hd : ∀ᵐ z ∂μ, ‖logisticLoss ⟪x, z⟫_ℝ - logisticLoss ⟪y, z⟫_ℝ‖ ≤
      logisticUnitSlopeBound * ‖x - y‖ := by
    filter_upwards [hsupport] with z hz
    simpa only [Real.norm_eq_abs] using logisticMargin_lipschitz_unitBall x y z hx hy hz
  have hi : |(∫ z, logisticLoss ⟪x, z⟫_ℝ ∂μ) -
      (∫ z, logisticLoss ⟪y, z⟫_ℝ ∂μ)| ≤ logisticUnitSlopeBound * ‖x - y‖ := by
    rw [← integral_sub hix hiy]
    simpa only [Real.norm_eq_abs, probReal_univ, mul_one] using
      norm_integral_le_of_norm_le_const hd
  have hq := quarticPotential_lipschitz_unitBall x y hx hy
  unfold populationQuarticRisk
  calc
    |(quarticPotential x + ∫ z, logisticLoss ⟪x, z⟫_ℝ ∂μ) -
        (quarticPotential y + ∫ z, logisticLoss ⟪y, z⟫_ℝ ∂μ)| =
      |(quarticPotential x - quarticPotential y) +
        ((∫ z, logisticLoss ⟪x, z⟫_ℝ ∂μ) - (∫ z, logisticLoss ⟪y, z⟫_ℝ ∂μ))| := by
          congr 1
          ring
    _ ≤ |quarticPotential x - quarticPotential y| +
      |(∫ z, logisticLoss ⟪x, z⟫_ℝ ∂μ) - (∫ z, logisticLoss ⟪y, z⟫_ℝ ∂μ)| := abs_add_le _ _
    _ ≤ ‖x - y‖ + logisticUnitSlopeBound * ‖x - y‖ := add_le_add hq hi
    _ = (1 + logisticUnitSlopeBound) * ‖x - y‖ := by ring

/-- A feasible parameter perturbation of size eta incurs at most the risk allowance
`(1 + L) eta`. -/
theorem populationQuarticRisk_approximation (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : E) (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1)
    (η : ℝ) (herror : ‖x - y‖ ≤ η) :
    populationQuarticRisk μ x ≤ populationQuarticRisk μ y + (1 + logisticUnitSlopeBound) * η := by
  have h := (le_abs_self (populationQuarticRisk μ x - populationQuarticRisk μ y)).trans
    (populationQuarticRisk_lipschitz_unitBall μ hsupport x y hx hy)
  have hη := mul_le_mul_of_nonneg_left herror
    (show 0 ≤ 1 + logisticUnitSlopeBound by linarith [logisticUnitSlopeBound_nonneg])
  linarith

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/PowerMap.lean <==
import Mathlib.Analysis.InnerProductSpace.PiL2
import Mathlib.Analysis.MeanInequalitiesPow
import Mathlib.Analysis.Convex.SpecificFunctions.Basic
import Mathlib.Probability.Notation

/-! The power-linear dual map `T_r` of Appendix H.3 (Lemma H.3(a)). For `r ≥ 2` and
`q = r/(r − 1)`, the
gradient `∇g(θ) = ‖θ‖^(r−2) θ` of `g(θ) = ‖θ‖^r / r` satisfies the power-map inequality
`⟪∇g a − ∇g b, a − b⟫ ≥ 2^(2−r) ‖a − b‖^r`, and the clipped dual map
`T_r(t) = ‖t‖^(q−2) t` for `‖t‖ ≤ 1`, `T_r(t) = t/‖t‖` for `‖t‖ > 1` takes values in the unit
ball `W`, satisfies the optimality (normal-cone) condition of `min_{θ ∈ W} ‖θ‖^r/r − ⟪θ, t⟫`,
the inequality `⟪x − y, T_r x − T_r y⟫ ≥ 2^(2−r) ‖T_r x − T_r y‖^r`, the Hölder bound
`‖T_r x − T_r y‖ ≤ 2^(2−q) ‖x − y‖^(q−1)`, and is a bijection of `W` onto itself with inverse
`∇g`. The statements are made on an arbitrary real inner product space, of which
`EuclideanSpace ℝ (Fin d)` is an instance. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Scalar

/-- The dual exponent `q = r/(r − 1)` of the power regularizer. -/
def powerDualExponent (r : ℝ) : ℝ := r / (r - 1)

/-- For `r > 1`, `q − 1 = 1/(r − 1)`. -/
theorem powerDualExponent_sub_one {r : ℝ} (hr : 1 < r) :
    powerDualExponent r - 1 = 1 / (r - 1) := by
  have h : r - 1 ≠ 0 := by linarith
  unfold powerDualExponent
  field_simp
  ring

/-- For `r > 1`, `(q − 1)(r − 1) = 1`. -/
theorem powerDualExponent_sub_one_mul {r : ℝ} (hr : 1 < r) :
    (powerDualExponent r - 1) * (r - 1) = 1 := by
  have h : r - 1 ≠ 0 := by linarith
  rw [powerDualExponent_sub_one hr]
  field_simp

/-- For `r > 1`, `q > 1`. -/
theorem one_lt_powerDualExponent {r : ℝ} (hr : 1 < r) : 1 < powerDualExponent r := by
  have h := powerDualExponent_sub_one hr
  have : 0 < 1 / (r - 1) := by apply div_pos one_pos; linarith
  linarith

/-- For `r ≥ 2`, `q ≤ 2`. -/
theorem powerDualExponent_le_two {r : ℝ} (hr : 2 ≤ r) : powerDualExponent r ≤ 2 := by
  have h := powerDualExponent_sub_one (by linarith : (1 : ℝ) < r)
  have : 1 / (r - 1) ≤ 1 := by
    rw [div_le_one (by linarith)]; linarith
  linarith

/-- For `r > 1`, `(q − 1) r = q`. -/
theorem powerDualExponent_sub_one_mul_self {r : ℝ} (hr : 1 < r) :
    (powerDualExponent r - 1) * r = powerDualExponent r := by
  have h := powerDualExponent_sub_one_mul hr
  linarith [show (powerDualExponent r - 1) * r = (powerDualExponent r - 1) * (r - 1)
    + (powerDualExponent r - 1) by ring]

/-- The endpoint `δ = α + β` of the scalar power-map inequality. -/
theorem power_endpoint_add {r α β : ℝ} (hr : 2 ≤ r) (hβ : 0 ≤ β) (hαβ : β ≤ α) :
    (2 : ℝ) ^ (2 - r) * (α + β) ^ r ≤ (α + β) * (α ^ (r - 1) + β ^ (r - 1)) := by
  have hα : 0 ≤ α := hβ.trans hαβ
  have hs : 0 ≤ α + β := by linarith
  have hconv := (convexOn_rpow (p := r - 1) (by linarith)).2 (Set.mem_Ici.2 hα)
    (Set.mem_Ici.2 hβ) (by norm_num : (0 : ℝ) ≤ 1 / 2) (by norm_num : (0 : ℝ) ≤ 1 / 2)
    (by norm_num)
  simp only [smul_eq_mul] at hconv
  have hmid : (1 / 2 * α + 1 / 2 * β) ^ (r - 1) = (α + β) ^ (r - 1) / 2 ^ (r - 1) := by
    rw [show 1 / 2 * α + 1 / 2 * β = (α + β) / 2 by ring, Real.div_rpow hs (by norm_num)]
  rw [hmid] at hconv
  have h2pos : (0 : ℝ) < 2 ^ (r - 1) := Real.rpow_pos_of_pos (by norm_num) _
  have hkey : (α + β) ^ (r - 1) ≤ 2 ^ (r - 1) * (1 / 2 * α ^ (r - 1) + 1 / 2 * β ^ (r - 1)) := by
    rw [div_le_iff₀ h2pos] at hconv; linarith
  have hpow : (2 : ℝ) ^ (2 - r) * 2 ^ (r - 1) = 2 := by
    rw [← Real.rpow_add (by norm_num)]; norm_num
  have hr1 : (α + β) ^ r = (α + β) ^ (r - 1) * (α + β) := by
    conv_lhs => rw [show r = (r - 1) + 1 by ring]
    rw [Real.rpow_add' hs (by linarith), Real.rpow_one]
  have h2r : (0 : ℝ) ≤ 2 ^ (2 - r) := Real.rpow_nonneg (by norm_num) _
  rw [hr1]
  calc (2 : ℝ) ^ (2 - r) * ((α + β) ^ (r - 1) * (α + β))
      = (α + β) * (2 ^ (2 - r) * (α + β) ^ (r - 1)) := by ring
    _ ≤ (α + β) * (2 ^ (2 - r) * (2 ^ (r - 1) * (1 / 2 * α ^ (r - 1) + 1 / 2 * β ^ (r - 1)))) := by
        gcongr
    _ = (α + β) * ((2 ^ (2 - r) * 2 ^ (r - 1)) * (1 / 2 * α ^ (r - 1) + 1 / 2 * β ^ (r - 1))) := by
        ring
    _ = (α + β) * (α ^ (r - 1) + β ^ (r - 1)) := by
        rw [hpow]; ring

/-- The endpoint `δ = α − β` of the scalar power-map inequality. -/
theorem power_endpoint_sub {r α β : ℝ} (hr : 2 ≤ r) (hβ : 0 ≤ β) (hαβ : β ≤ α) :
    (2 : ℝ) ^ (2 - r) * (α - β) ^ r ≤ (α - β) * (α ^ (r - 1) - β ^ (r - 1)) := by
  have hd : 0 ≤ α - β := by linarith
  have hsup := Real.add_rpow_le_rpow_add hd hβ (p := r - 1) (by linarith)
  rw [show α - β + β = α by ring] at hsup
  have h2r : (2 : ℝ) ^ (2 - r) ≤ 1 :=
    Real.rpow_le_one_of_one_le_of_nonpos (by norm_num) (by linarith)
  have hr1 : (α - β) ^ r = (α - β) ^ (r - 1) * (α - β) := by
    conv_lhs => rw [show r = (r - 1) + 1 by ring]
    rw [Real.rpow_add' hd (by linarith), Real.rpow_one]
  have hnn : 0 ≤ (α - β) ^ (r - 1) := Real.rpow_nonneg hd _
  rw [hr1]
  have h1 : (2 : ℝ) ^ (2 - r) * (α - β) ^ (r - 1) ≤ α ^ (r - 1) - β ^ (r - 1) := by
    nlinarith
  nlinarith

/-- `x · x^(r−2) = x^(r−1)` for `x ≥ 0` and `r ≥ 2`. -/
theorem mul_rpow_sub_two {r x : ℝ} (hr : 2 ≤ r) (hx : 0 ≤ x) :
    x ^ (r - 2) * x = x ^ (r - 1) := by
  conv_rhs => rw [show r - 1 = (r - 2) + 1 by ring]
  rw [Real.rpow_add' hx (by linarith), Real.rpow_one]

/-- `(x²)^(r/2) = x^r` for `x ≥ 0`. -/
theorem sq_rpow_half {r x : ℝ} (hx : 0 ≤ x) : (x ^ 2) ^ (r / 2) = x ^ r := by
  rw [← Real.rpow_natCast, ← Real.rpow_mul hx]
  congr 1
  push_cast
  ring

/-- **Scalar form of the power-map inequality.** For `r ≥ 2`, `0 ≤ β ≤ α`, `A = α^(r−2)`,
`B = β^(r−2)` and `(α − β)² ≤ x ≤ (α + β)²`,
`2^(2−r) x^(r/2) ≤ (A + B)/2 · x + (A − B)/2 · (α² − β²)`. -/
theorem power_monotone_scalar {r α β x : ℝ} (hr : 2 ≤ r) (hβ : 0 ≤ β) (hαβ : β ≤ α)
    (hx0 : (α - β) ^ 2 ≤ x) (hx1 : x ≤ (α + β) ^ 2) :
    (2 : ℝ) ^ (2 - r) * x ^ (r / 2)
      ≤ (α ^ (r - 2) + β ^ (r - 2)) / 2 * x
        + (α ^ (r - 2) - β ^ (r - 2)) / 2 * (α ^ 2 - β ^ 2) := by
  have hα : 0 ≤ α := hβ.trans hαβ
  set A := α ^ (r - 2)
  set B := β ^ (r - 2)
  set L : ℝ → ℝ := fun y => (A + B) / 2 * y + (A - B) / 2 * (α ^ 2 - β ^ 2) with hL
  have hAα : A * α = α ^ (r - 1) := mul_rpow_sub_two hr hα
  have hBβ : B * β = β ^ (r - 1) := mul_rpow_sub_two hr hβ
  set x0 := (α - β) ^ 2
  set x1 := (α + β) ^ 2
  have hL0 : 2 ^ (2 - r) * x0 ^ (r / 2) ≤ L x0 := by
    have h := power_endpoint_sub hr hβ hαβ
    rw [sq_rpow_half (by linarith : 0 ≤ α - β)]
    have : L x0 = (α - β) * (α ^ (r - 1) - β ^ (r - 1)) := by
      simp only [hL, x0]; rw [← hAα, ← hBβ]; ring
    rw [this]; exact h
  have hL1 : 2 ^ (2 - r) * x1 ^ (r / 2) ≤ L x1 := by
    have h := power_endpoint_add hr hβ hαβ
    rw [sq_rpow_half (by linarith : 0 ≤ α + β)]
    have : L x1 = (α + β) * (α ^ (r - 1) + β ^ (r - 1)) := by
      simp only [hL, x1]; rw [← hAα, ← hBβ]; ring
    rw [this]; exact h
  have hx0nn : 0 ≤ x0 := sq_nonneg _
  have h2r : (0 : ℝ) ≤ 2 ^ (2 - r) := Real.rpow_nonneg (by norm_num) _
  show 2 ^ (2 - r) * x ^ (r / 2) ≤ L x
  rcases eq_or_lt_of_le (hx0.trans hx1) with heq | hlt
  · have hx : x = x0 := le_antisymm (heq ▸ hx1) hx0
    rw [hx]; exact hL0
  · set w0 := (x1 - x) / (x1 - x0)
    have hden : 0 < x1 - x0 := by linarith
    have hw0 : 0 ≤ w0 := div_nonneg (by linarith) hden.le
    have hw1 : 0 ≤ 1 - w0 := by
      have : w0 ≤ 1 := by rw [div_le_one hden]; linarith
      linarith
    have hxeq : x = w0 * x0 + (1 - w0) * x1 := by
      simp only [w0]; field_simp; ring
    have hconv := (convexOn_rpow (p := r / 2) (by linarith)).2 (Set.mem_Ici.2 hx0nn)
      (Set.mem_Ici.2 (hx0nn.trans (hx0.trans hx1))) hw0 hw1 (by ring)
    simp only [smul_eq_mul] at hconv
    rw [← hxeq] at hconv
    have hLx : L x = w0 * L x0 + (1 - w0) * L x1 := by
      simp only [hL]; rw [hxeq]; ring
    rw [hLx]
    calc 2 ^ (2 - r) * x ^ (r / 2)
        ≤ 2 ^ (2 - r) * (w0 * x0 ^ (r / 2) + (1 - w0) * x1 ^ (r / 2)) := by gcongr
      _ = w0 * (2 ^ (2 - r) * x0 ^ (r / 2)) + (1 - w0) * (2 ^ (2 - r) * x1 ^ (r / 2)) := by ring
      _ ≤ w0 * L x0 + (1 - w0) * L x1 := by gcongr

end Scalar

section Vector

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- The gradient `∇g(θ) = ‖θ‖^(r−2) θ` of the power regularizer `g(θ) = ‖θ‖^r / r`. -/
def powerGradient (r : ℝ) (θ : E) : E := ‖θ‖ ^ (r - 2) • θ

/-- The polarization identity behind the power-map inequality. -/
theorem inner_powerGradient_sub_eq (r : ℝ) (a b : E) :
    ⟪powerGradient r a - powerGradient r b, a - b⟫_ℝ
      = (‖a‖ ^ (r - 2) + ‖b‖ ^ (r - 2)) / 2 * ‖a - b‖ ^ 2
        + (‖a‖ ^ (r - 2) - ‖b‖ ^ (r - 2)) / 2 * (‖a‖ ^ 2 - ‖b‖ ^ 2) := by
  simp only [powerGradient, inner_sub_left, inner_sub_right, real_inner_smul_left,
    real_inner_self_eq_norm_sq, norm_sub_sq_real, real_inner_comm a b]
  ring

/-- The power-map inequality in the case `‖b‖ ≤ ‖a‖`. -/
theorem inner_powerGradient_sub_ge_of_norm_le {r : ℝ} (hr : 2 ≤ r) {a b : E}
    (hab : ‖b‖ ≤ ‖a‖) :
    (2 : ℝ) ^ (2 - r) * ‖a - b‖ ^ r ≤ ⟪powerGradient r a - powerGradient r b, a - b⟫_ℝ := by
  rw [inner_powerGradient_sub_eq, ← sq_rpow_half (norm_nonneg (a - b))]
  refine power_monotone_scalar hr (norm_nonneg b) hab ?_ ?_
  · have h := abs_norm_sub_norm_le a b
    have h0 : 0 ≤ ‖a‖ - ‖b‖ := by linarith
    rw [abs_of_nonneg h0] at h
    exact pow_le_pow_left₀ h0 h 2
  · exact pow_le_pow_left₀ (norm_nonneg _) (norm_sub_le a b) 2

/-- **Power-map inequality.** For `r ≥ 2`,
`⟪‖a‖^(r−2) a − ‖b‖^(r−2) b, a − b⟫ ≥ 2^(2−r) ‖a − b‖^r`. -/
theorem inner_powerGradient_sub_ge {r : ℝ} (hr : 2 ≤ r) (a b : E) :
    (2 : ℝ) ^ (2 - r) * ‖a - b‖ ^ r ≤ ⟪powerGradient r a - powerGradient r b, a - b⟫_ℝ := by
  rcases le_total ‖b‖ ‖a‖ with h | h
  · exact inner_powerGradient_sub_ge_of_norm_le hr h
  · have h2 := inner_powerGradient_sub_ge_of_norm_le hr h
    rw [norm_sub_rev, ← neg_sub a b, ← neg_sub (powerGradient r a) (powerGradient r b),
      inner_neg_neg] at h2
    exact h2

/-- The clipped dual map `T_r(t) = argmin_{θ ∈ W} {‖θ‖^r/r − ⟪θ, t⟫}` of Appendix H.3:
`‖t‖^(q−2) t` inside the closed unit ball and `t/‖t‖` outside it, `q = r/(r − 1)`
(the real power makes `T_r(0) = 0`). -/
def clippedPowerMap (r : ℝ) (t : E) : E :=
  if ‖t‖ ≤ 1 then ‖t‖ ^ (powerDualExponent r - 2) • t else ‖t‖⁻¹ • t

/-- `T_r(0) = 0`. -/
theorem clippedPowerMap_zero (r : ℝ) : clippedPowerMap r (0 : E) = 0 := by
  simp [clippedPowerMap]

/-- The formula of Appendix H.3: `T_r(t) = min{1, ‖t‖^(q−1)} t/‖t‖` for `t ≠ 0`, `r > 1`. -/
theorem clippedPowerMap_eq_min {r : ℝ} (hr : 1 < r) {t : E} (ht : t ≠ 0) :
    clippedPowerMap r t = min 1 (‖t‖ ^ (powerDualExponent r - 1)) • (‖t‖⁻¹ • t) := by
  have hpos : 0 < ‖t‖ := norm_pos_iff.2 ht
  have hq1 : 0 < powerDualExponent r - 1 := by linarith [one_lt_powerDualExponent hr]
  rw [smul_smul]
  unfold clippedPowerMap
  split_ifs with h
  · have hle : ‖t‖ ^ (powerDualExponent r - 1) ≤ 1 := Real.rpow_le_one hpos.le h hq1.le
    rw [min_eq_right hle]
    congr 1
    rw [show powerDualExponent r - 2 = (powerDualExponent r - 1) + (-1) by ring,
      Real.rpow_add hpos, Real.rpow_neg_one]
  · have hge : 1 ≤ ‖t‖ ^ (powerDualExponent r - 1) :=
      Real.one_le_rpow (by linarith) hq1.le
    rw [min_eq_left hge, one_mul]

/-- Inside the unit ball `‖T_r(t)‖ = ‖t‖^(q−1)`. -/
theorem norm_clippedPowerMap_of_norm_le_one {r : ℝ} (hr : 1 < r) {t : E} (ht : ‖t‖ ≤ 1) :
    ‖clippedPowerMap r t‖ = ‖t‖ ^ (powerDualExponent r - 1) := by
  have hq1 : 0 < powerDualExponent r - 1 := by linarith [one_lt_powerDualExponent hr]
  simp only [clippedPowerMap, if_pos ht, norm_smul, Real.norm_eq_abs,
    abs_of_nonneg (Real.rpow_nonneg (norm_nonneg t) _)]
  conv_rhs => rw [show powerDualExponent r - 1 = (powerDualExponent r - 2) + 1 by ring]
  rw [Real.rpow_add' (norm_nonneg t) (by linarith), Real.rpow_one]

/-- Outside the unit ball `‖T_r(t)‖ = 1`. -/
theorem norm_clippedPowerMap_of_one_lt (r : ℝ) {t : E} (ht : 1 < ‖t‖) :
    ‖clippedPowerMap r t‖ = 1 := by
  have hpos : 0 < ‖t‖ := by linarith
  simp only [clippedPowerMap, if_neg (not_le.2 ht), norm_smul, norm_inv, norm_norm]
  exact inv_mul_cancel₀ hpos.ne'

/-- **Range in `W`.** `‖T_r(t)‖ ≤ 1` for every `t`. -/
theorem norm_clippedPowerMap_le_one {r : ℝ} (hr : 1 < r) (t : E) : ‖clippedPowerMap r t‖ ≤ 1 := by
  by_cases ht : ‖t‖ ≤ 1
  · have hq1 : 0 ≤ powerDualExponent r - 1 := by linarith [one_lt_powerDualExponent hr]
    rw [norm_clippedPowerMap_of_norm_le_one hr ht]
    exact Real.rpow_le_one (norm_nonneg t) ht hq1
  · rw [norm_clippedPowerMap_of_one_lt r (not_le.1 ht)]

/-- On the unit ball, `∇g(T_r(t)) = t`. -/
theorem powerGradient_clippedPowerMap_of_norm_le_one {r : ℝ} (hr : 1 < r) {t : E} (ht : ‖t‖ ≤ 1) :
    powerGradient r (clippedPowerMap r t) = t := by
  rcases eq_or_ne t 0 with h0 | h0
  · subst h0; simp [powerGradient, clippedPowerMap_zero]
  have hpos : 0 < ‖t‖ := norm_pos_iff.2 h0
  rw [powerGradient, norm_clippedPowerMap_of_norm_le_one hr ht]
  simp only [clippedPowerMap, if_pos ht, smul_smul]
  rw [← Real.rpow_mul hpos.le, ← Real.rpow_add hpos]
  have hexp : (powerDualExponent r - 1) * (r - 2) + (powerDualExponent r - 2) = 0 := by
    have h := powerDualExponent_sub_one_mul hr
    linarith [show (powerDualExponent r - 1) * (r - 2)
      = (powerDualExponent r - 1) * (r - 1) - (powerDualExponent r - 1) by ring]
  rw [hexp, Real.rpow_zero, one_smul]

/-- Outside the unit ball, `∇g(T_r(t)) = T_r(t)`. -/
theorem powerGradient_clippedPowerMap_of_one_lt (r : ℝ) {t : E} (ht : 1 < ‖t‖) :
    powerGradient r (clippedPowerMap r t) = clippedPowerMap r t := by
  rw [powerGradient, norm_clippedPowerMap_of_one_lt r ht, Real.one_rpow, one_smul]

/-- **Optimality of `T_r(t)`.** The normal-cone condition
`⟪t − ∇g(T_r(t)), w − T_r(t)⟫ ≤ 0` for every `w` in the closed unit ball. -/
theorem inner_sub_powerGradient_clippedPowerMap_le {r : ℝ} (hr : 1 < r) (t : E) {w : E}
    (hw : ‖w‖ ≤ 1) :
    ⟪t - powerGradient r (clippedPowerMap r t), w - clippedPowerMap r t⟫_ℝ ≤ 0 := by
  by_cases ht : ‖t‖ ≤ 1
  · rw [powerGradient_clippedPowerMap_of_norm_le_one hr ht, sub_self, inner_zero_left]
  · have ht1 : 1 < ‖t‖ := not_le.1 ht
    have hpos : 0 < ‖t‖ := by linarith
    rw [powerGradient_clippedPowerMap_of_one_lt r ht1]
    simp only [clippedPowerMap, if_neg ht]
    have hcs : ⟪t, w⟫_ℝ ≤ ‖t‖ := by
      calc ⟪t, w⟫_ℝ ≤ ‖t‖ * ‖w‖ := real_inner_le_norm t w
        _ ≤ ‖t‖ * 1 := by gcongr
        _ = ‖t‖ := mul_one _
    have hinv : 0 ≤ 1 - ‖t‖⁻¹ := by
      rw [sub_nonneg]; exact inv_le_one_of_one_le₀ ht1.le
    have hexp : ⟪t - ‖t‖⁻¹ • t, w - ‖t‖⁻¹ • t⟫_ℝ = (1 - ‖t‖⁻¹) * (⟪t, w⟫_ℝ - ‖t‖) := by
      simp only [inner_sub_left, inner_sub_right, real_inner_smul_left, real_inner_smul_right,
        real_inner_self_eq_norm_sq, norm_smul, norm_inv, norm_norm]
      field_simp
    rw [hexp]
    exact mul_nonpos_of_nonneg_of_nonpos hinv (by linarith)

/-- `⟪x − y, u − v⟫ ≥ ⟪∇g u − ∇g v, u − v⟫` for `u = T_r(x)`, `v = T_r(y)`. -/
theorem inner_powerGradient_clippedPowerMap_le {r : ℝ} (hr : 1 < r) (x y : E) :
    ⟪powerGradient r (clippedPowerMap r x) - powerGradient r (clippedPowerMap r y),
        clippedPowerMap r x - clippedPowerMap r y⟫_ℝ
      ≤ ⟪x - y, clippedPowerMap r x - clippedPowerMap r y⟫_ℝ := by
  have h1 := inner_sub_powerGradient_clippedPowerMap_le hr x (norm_clippedPowerMap_le_one hr y)
  have h2 := inner_sub_powerGradient_clippedPowerMap_le hr y (norm_clippedPowerMap_le_one hr x)
  set u := clippedPowerMap r x
  set v := clippedPowerMap r y
  set gu := powerGradient r u
  set gv := powerGradient r v
  have e1 : ⟪x - gu, v - u⟫_ℝ = -⟪x - gu, u - v⟫_ℝ := by
    rw [← inner_neg_right, neg_sub]
  simp only [inner_sub_left] at h1 h2 e1 ⊢
  linarith

/-- **Power-map inequality for `T_r`.** For `r ≥ 2` and all `x, y`,
`⟪x − y, T_r x − T_r y⟫ ≥ 2^(2−r) ‖T_r x − T_r y‖^r`. -/
theorem inner_clippedPowerMap_sub_ge {r : ℝ} (hr : 2 ≤ r) (x y : E) :
    (2 : ℝ) ^ (2 - r) * ‖clippedPowerMap r x - clippedPowerMap r y‖ ^ r
      ≤ ⟪x - y, clippedPowerMap r x - clippedPowerMap r y⟫_ℝ :=
  (inner_powerGradient_sub_ge hr _ _).trans
    (inner_powerGradient_clippedPowerMap_le (by linarith) x y)

/-- **Hölder continuity of `T_r`.** For `r ≥ 2`, `‖T_r x − T_r y‖ ≤ 2^(2−q) ‖x − y‖^(q−1)`. -/
theorem norm_clippedPowerMap_sub_le {r : ℝ} (hr : 2 ≤ r) (x y : E) :
    ‖clippedPowerMap r x - clippedPowerMap r y‖
      ≤ (2 : ℝ) ^ (2 - powerDualExponent r) * ‖x - y‖ ^ (powerDualExponent r - 1) := by
  have hr1 : (1 : ℝ) < r := by linarith
  have hq1 : 0 ≤ powerDualExponent r - 1 := by linarith [one_lt_powerDualExponent hr1]
  have hrhs : 0 ≤ (2 : ℝ) ^ (2 - powerDualExponent r) * ‖x - y‖ ^ (powerDualExponent r - 1) :=
    mul_nonneg (Real.rpow_nonneg (by norm_num) _) (Real.rpow_nonneg (norm_nonneg _) _)
  rcases eq_or_lt_of_le (norm_nonneg (clippedPowerMap r x - clippedPowerMap r y)) with hs | hs
  · rw [← hs]; exact hrhs
  set s := ‖clippedPowerMap r x - clippedPowerMap r y‖
  set e := ‖x - y‖
  have hmain := (inner_clippedPowerMap_sub_ge hr x y).trans (real_inner_le_norm _ _)
  have hsr : s ^ r = s ^ (r - 1) * s := by
    conv_lhs => rw [show r = (r - 1) + 1 by ring]
    rw [Real.rpow_add hs, Real.rpow_one]
  rw [hsr] at hmain
  have h2 : (2 : ℝ) ^ (2 - r) * s ^ (r - 1) ≤ e := by
    have : (2 ^ (2 - r) * s ^ (r - 1)) * s ≤ e * s := by linarith
    exact le_of_mul_le_mul_right this hs
  have h22 : (2 : ℝ) ^ (r - 2) * 2 ^ (2 - r) = 1 := by
    rw [← Real.rpow_add (by norm_num)]; norm_num
  have h3 : s ^ (r - 1) ≤ 2 ^ (r - 2) * e := by
    have hpos : (0 : ℝ) ≤ 2 ^ (r - 2) := Real.rpow_nonneg (by norm_num) _
    calc s ^ (r - 1) = 2 ^ (r - 2) * (2 ^ (2 - r) * s ^ (r - 1)) := by
          rw [← mul_assoc, h22, one_mul]
      _ ≤ 2 ^ (r - 2) * e := by gcongr
  have h4 := Real.rpow_le_rpow (Real.rpow_nonneg hs.le _) h3 hq1
  rw [← Real.rpow_mul hs.le, mul_comm, powerDualExponent_sub_one_mul hr1, Real.rpow_one,
    Real.mul_rpow (Real.rpow_nonneg (by norm_num) _) (norm_nonneg _),
    ← Real.rpow_mul (by norm_num)] at h4
  have hexp : (r - 2) * (powerDualExponent r - 1) = 2 - powerDualExponent r := by
    have h := powerDualExponent_sub_one_mul hr1
    linarith [show (r - 2) * (powerDualExponent r - 1)
      = (powerDualExponent r - 1) * (r - 1) - (powerDualExponent r - 1) by ring]
  rw [hexp] at h4
  exact h4

/-- **Injectivity on `W`.** `T_r` is injective on the closed unit ball. -/
theorem clippedPowerMap_injOn {r : ℝ} (hr : 1 < r) {x y : E} (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1)
    (h : clippedPowerMap r x = clippedPowerMap r y) : x = y := by
  rw [← powerGradient_clippedPowerMap_of_norm_le_one hr hx,
    ← powerGradient_clippedPowerMap_of_norm_le_one hr hy,
    h]

/-- `∇g` maps the closed unit ball into itself: `‖∇g(w)‖ = ‖w‖^(r−1)`. -/
theorem norm_powerGradient {r : ℝ} (hr : 2 ≤ r) (w : E) :
    ‖powerGradient r w‖ = ‖w‖ ^ (r - 1) := by
  simp only [powerGradient, norm_smul, Real.norm_eq_abs,
    abs_of_nonneg (Real.rpow_nonneg (norm_nonneg w) _)]
  exact mul_rpow_sub_two hr (norm_nonneg w)

/-- **Surjectivity onto `W`.** `T_r(∇g(w)) = w` for `‖w‖ ≤ 1`, so `T_r` maps the closed unit ball
onto itself with inverse `∇g`. -/
theorem clippedPowerMap_powerGradient {r : ℝ} (hr : 2 ≤ r) {w : E} (hw : ‖w‖ ≤ 1) :
    clippedPowerMap r (powerGradient r w) = w := by
  have hr1 : (1 : ℝ) < r := by linarith
  rcases eq_or_ne w 0 with h0 | h0
  · subst h0; simp [powerGradient, clippedPowerMap_zero]
  have hpos : 0 < ‖w‖ := norm_pos_iff.2 h0
  have hnorm := norm_powerGradient hr w
  have hle : ‖powerGradient r w‖ ≤ 1 := by
    rw [hnorm]; exact Real.rpow_le_one hpos.le hw (by linarith)
  rw [clippedPowerMap, if_pos hle, hnorm, powerGradient, smul_smul]
  rw [← Real.rpow_mul hpos.le, ← Real.rpow_add hpos]
  have hexp : (r - 1) * (powerDualExponent r - 2) + (r - 2) = 0 := by
    have h := powerDualExponent_sub_one_mul hr1
    linarith [show (r - 1) * (powerDualExponent r - 2)
      = (powerDualExponent r - 1) * (r - 1) - (r - 1) by ring]
  rw [hexp, Real.rpow_zero, one_smul]

end Vector

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/PowerMapAccuracy.lean <==
import Mathlib.Analysis.Convex.SpecificFunctions.Pow
import Mathlib.Analysis.Convex.Integral
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity
import LossOnlyTraceability.PowerMapConjugate
import LossOnlyTraceability.BoundedAverage
import Mathlib.Analysis.Normed.Lp.MeasurableSpace

/-! Accuracy of the power-linear learner `T_r(Z̄)` (Lemma H.3(b)-(c)). For the loss
`f_r(θ, z) = ‖θ‖^r/r − ⟪θ, z⟫` on `W = B_d(1)` and a data law `D` with integrable features and mean
`μ`, the population risk is `F_D(θ) = ‖θ‖^r/r − ⟪θ, μ⟫`, its minimum over `W` is `−h(μ)`, and the
Fenchel equality gives exactly `F_D(T_r(t)) − min_W F_D = D_h(μ, t) ≤ c_q ‖μ − t‖^q`. For `n`
pairwise independent draws of a law on the unit ball, the deterministic learner `θ̂ = T_r(Z̄)`
satisfies `E[F_D(θ̂) − min_W F_D] ≤ c_q n^(−q/2)`, by Jensen
`E‖μ − Z̄‖^q ≤ (E‖μ − Z̄‖²)^(q/2) ≤ n^(−q/2)`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

variable {d : ℕ}

/-- The power-linear loss `f_r(θ, z) = ‖θ‖^r/r − ⟪θ, z⟫`. -/
def powerLinearLoss (r : ℝ) (θ z : EuclideanSpace ℝ (Fin d)) : ℝ :=
  ‖θ‖ ^ r / r - ⟪θ, z⟫_ℝ

/-- The population risk `F_D(θ) = E_{z ∼ D} f_r(θ, z)`. -/
def powerLinearRisk (r : ℝ) (D : Measure (EuclideanSpace ℝ (Fin d)))
    (θ : EuclideanSpace ℝ (Fin d)) : ℝ :=
  ∫ z, powerLinearLoss r θ z ∂D

/-- For a probability law with integrable features, `F_D(θ) = ‖θ‖^r/r − ⟪θ, μ⟫`. -/
theorem powerLinearRisk_eq {r : ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure D] (hint : Integrable (fun z => z) D) (θ : EuclideanSpace ℝ (Fin d)) :
    powerLinearRisk r D θ = ‖θ‖ ^ r / r - ⟪θ, ∫ z, z ∂D⟫_ℝ := by
  unfold powerLinearRisk powerLinearLoss
  rw [integral_sub (integrable_const _) (hint.const_inner θ), integral_const, integral_inner hint]
  simp

/-- **The minimum of the risk over `W`.** `min_W F_D = −h(μ)`, attained at `T_r(μ)`. -/
theorem isLeast_powerLinearRisk {r : ℝ} (hr : 1 < r) {D : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure D] (hint : Integrable (fun z => z) D) :
    IsLeast (powerLinearRisk r D '' Metric.closedBall 0 1)
      (-powerConjugate r (∫ z, z ∂D)) := by
  have hg := isGreatest_powerConjugate hr (E := EuclideanSpace ℝ (Fin d)) (∫ z, z ∂D)
  refine ⟨?_, ?_⟩
  · obtain ⟨θ, hθ, hval⟩ := hg.1
    refine ⟨θ, hθ, ?_⟩
    rw [powerLinearRisk_eq hint, ← hval]
    ring
  · rintro _ ⟨θ, hθ, rfl⟩
    have := hg.2 ⟨θ, hθ, rfl⟩
    rw [powerLinearRisk_eq hint]
    simp only at this
    linarith

/-- The minimum value `min_W F_D` as an infimum equals `−h(μ)`. -/
theorem sInf_powerLinearRisk {r : ℝ} (hr : 1 < r) {D : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure D] (hint : Integrable (fun z => z) D) :
    sInf (powerLinearRisk r D '' Metric.closedBall 0 1) = -powerConjugate r (∫ z, z ∂D) :=
  (isLeast_powerLinearRisk hr hint).csInf_eq

/-- **Fenchel/Bregman accuracy identity.** `F_D(T_r(t)) − min_W F_D = D_h(μ, t)` exactly. -/
theorem powerLinearRisk_clippedPowerMap_sub_eq {r : ℝ} (hr : 1 < r)
    {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]
    (hint : Integrable (fun z => z) D) (t : EuclideanSpace ℝ (Fin d)) :
    powerLinearRisk r D (clippedPowerMap r t) - sInf (powerLinearRisk r D '' Metric.closedBall 0 1)
      = powerBregman r (∫ z, z ∂D) t := by
  rw [sInf_powerLinearRisk hr hint, powerLinearRisk_eq hint, powerBregman,
    powerConjugate_eq_inner_clippedPowerMap hr t, inner_sub_right]
  rw [real_inner_comm (∫ z, z ∂D) (clippedPowerMap r t)]
  ring

/-- `F_D(T_r(t)) − min_W F_D ≤ c_q ‖μ − t‖^q` for `r ≥ 2`. -/
theorem powerLinearRisk_clippedPowerMap_sub_le {r : ℝ} (hr : 2 ≤ r)
    {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]
    (hint : Integrable (fun z => z) D) (t : EuclideanSpace ℝ (Fin d)) :
    powerLinearRisk r D (clippedPowerMap r t) - sInf (powerLinearRisk r D '' Metric.closedBall 0 1)
      ≤ powerBregmanConstant r * ‖(∫ z, z ∂D) - t‖ ^ powerDualExponent r := by
  rw [powerLinearRisk_clippedPowerMap_sub_eq (by linarith) hint]
  exact powerBregman_le hr _ _

/-- `T_r` is measurable. -/
theorem measurable_clippedPowerMap (r : ℝ) :
    Measurable (clippedPowerMap r : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d)) := by
  unfold clippedPowerMap
  refine Measurable.ite (measurableSet_le measurable_norm measurable_const) ?_ ?_
  · exact (measurable_norm.pow_const _).smul measurable_id
  · exact measurable_norm.inv.smul measurable_id

/-- **Accuracy of `θ̂ = T_r(Z̄)`.** For `r ≥ 2`, `n ≥ 1` pairwise independent measurable draws
`Z_i` with common law `D` giving the closed unit ball probability one,
`E[F_D(T_r(Z̄)) − min_W F_D] ≤ c_q n^(−q/2)`. -/
theorem integral_powerLinearRisk_clippedPowerMap_average_sub_le {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] {n : ℕ} (hn : 0 < n) {r : ℝ} (hr : 2 ≤ r)
    {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]
    (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
    (hZm : ∀ i, Measurable (Z i)) (hlaw : ∀ i, P.map (Z i) = D)
    (hindep : Pairwise fun i j => IndepFun (Z i) (Z j) P) :
    ∫ ω, (powerLinearRisk r D (clippedPowerMap r ((n : ℝ)⁻¹ • ∑ i, Z i ω))
        - sInf (powerLinearRisk r D '' Metric.closedBall 0 1)) ∂P
      ≤ powerBregmanConstant r * (n : ℝ) ^ (-(powerDualExponent r / 2)) := by
  have hr1 : (1 : ℝ) < r := by linarith
  set q := powerDualExponent r with hqdef
  have hq1 : 1 < q := one_lt_powerDualExponent hr1
  have hq2 : q ≤ 2 := powerDualExponent_le_two hr
  have hint : Integrable (fun z => z) D := by
    refine (integrable_const (1 : ℝ)).mono' aestronglyMeasurable_id ?_
    filter_upwards [hD] with z hz using hz
  set μ := ∫ z, z ∂D
  have hbound : ∀ i, ∀ᵐ ω ∂P, ‖Z i ω‖ ≤ 1 := by
    intro i
    have h : ∀ᵐ z ∂(P.map (Z i)), ‖z‖ ≤ 1 := by rw [hlaw i]; exact hD
    exact ae_of_ae_map (hZm i).aemeasurable h
  have hmean : ∀ i, ∫ ω, Z i ω ∂P = μ := by
    intro i
    have h := integral_map (μ := P) (f := fun z : EuclideanSpace ℝ (Fin d) => z)
      (hZm i).aemeasurable aestronglyMeasurable_id
    rw [hlaw i] at h
    exact h.symm
  set Zbar : Ω → EuclideanSpace ℝ (Fin d) := fun ω => (n : ℝ)⁻¹ • ∑ i, Z i ω
  have hZbarm : Measurable Zbar := by
    simp only [Zbar]
    exact (measurable_const (a := ((n : ℝ)⁻¹))).smul
      (Finset.measurable_sum Finset.univ fun i _ => hZm i)
  have hcent : ∀ ω, (n : ℝ)⁻¹ • ∑ i, (Z i ω - ∫ a, Z i a ∂P) = Zbar ω - μ := by
    intro ω
    simp only [hmean, Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
      Fintype.card_fin, smul_sub, Zbar]
    rw [← Nat.cast_smul_eq_nsmul ℝ, smul_smul, inv_mul_cancel₀ (by exact_mod_cast hn.ne'),
      one_smul]
  have hsecond : ∫ ω, ‖Zbar ω - μ‖ ^ (2 : ℕ) ∂P ≤ 1 / n := by
    have h := integral_norm_centered_average_sq_le hn P Z (fun i => (hZm i).aestronglyMeasurable)
      1 zero_le_one hbound hindep
    simp only [hcent, one_pow] at h
    exact h
  have hZbar1 : ∀ᵐ ω ∂P, ‖Zbar ω‖ ≤ 1 := by
    have hall : ∀ᵐ ω ∂P, ∀ i, ‖Z i ω‖ ≤ 1 := ae_all_iff.2 hbound
    filter_upwards [hall] with ω hω
    simp only [Zbar, norm_smul, Real.norm_eq_abs, abs_inv, Nat.abs_cast]
    have hsum : ‖∑ i, Z i ω‖ ≤ n := by
      calc ‖∑ i, Z i ω‖ ≤ ∑ i, ‖Z i ω‖ := norm_sum_le _ _
        _ ≤ ∑ _i : Fin n, (1 : ℝ) := Finset.sum_le_sum fun i _ => hω i
        _ = n := by simp
    have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
    rw [inv_mul_le_iff₀ hn0]; linarith
  have hμ1 : ‖μ‖ ≤ 1 := by
    simpa using norm_integral_le_of_norm_le_const (μ := D) hD
  have hdiff2 : ∀ᵐ ω ∂P, ‖Zbar ω - μ‖ ≤ 2 := by
    filter_upwards [hZbar1] with ω hω
    calc ‖Zbar ω - μ‖ ≤ ‖Zbar ω‖ + ‖μ‖ := norm_sub_le _ _
      _ ≤ 2 := by linarith
  have hsqmeas : Measurable fun ω => ‖Zbar ω - μ‖ ^ (2 : ℕ) :=
    ((hZbarm.sub_const μ).norm).pow_const 2
  have hsqint : Integrable (fun ω => ‖Zbar ω - μ‖ ^ (2 : ℕ)) P := by
    refine (integrable_const (4 : ℝ)).mono' hsqmeas.aestronglyMeasurable ?_
    filter_upwards [hdiff2] with ω hω
    rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
    nlinarith [norm_nonneg (Zbar ω - μ)]
  have hqmeas : Measurable fun ω => (‖Zbar ω - μ‖ ^ (2 : ℕ)) ^ (q / 2) :=
    hsqmeas.pow_const _
  have hqint : Integrable (fun ω => (‖Zbar ω - μ‖ ^ (2 : ℕ)) ^ (q / 2)) P := by
    refine (integrable_const ((4 : ℝ) ^ (q / 2))).mono' hqmeas.aestronglyMeasurable ?_
    filter_upwards [hdiff2] with ω hω
    rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
    apply Real.rpow_le_rpow (by positivity) _ (by linarith)
    nlinarith [norm_nonneg (Zbar ω - μ)]
  have hjensen : ∫ ω, (‖Zbar ω - μ‖ ^ (2 : ℕ)) ^ (q / 2) ∂P
      ≤ (∫ ω, ‖Zbar ω - μ‖ ^ (2 : ℕ) ∂P) ^ (q / 2) := by
    have hconc := Real.concaveOn_rpow (p := q / 2) (by linarith) (by linarith)
    exact hconc.le_map_integral (Real.continuous_rpow_const (by linarith)).continuousOn
      isClosed_Ici (Filter.Eventually.of_forall fun ω => Set.mem_Ici.2 (by positivity)) hsqint
      hqint
  have hmom : ∫ ω, ‖μ - Zbar ω‖ ^ q ∂P ≤ (n : ℝ) ^ (-(q / 2)) := by
    have heq : ∀ ω, ‖μ - Zbar ω‖ ^ q = (‖Zbar ω - μ‖ ^ (2 : ℕ)) ^ (q / 2) := by
      intro ω
      rw [norm_sub_rev, sq_rpow_half (norm_nonneg _)]
    simp_rw [heq]
    refine hjensen.trans ?_
    have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
    calc (∫ ω, ‖Zbar ω - μ‖ ^ (2 : ℕ) ∂P) ^ (q / 2) ≤ (1 / (n : ℝ)) ^ (q / 2) :=
          Real.rpow_le_rpow (integral_nonneg fun ω => by positivity) hsecond (by linarith)
      _ = (n : ℝ) ^ (-(q / 2)) := by
          rw [Real.rpow_neg hn0.le, one_div, Real.inv_rpow hn0.le]
  have hcq : 0 ≤ powerBregmanConstant r :=
    div_nonneg (Real.rpow_nonneg (by norm_num) _) (by linarith)
  calc ∫ ω, (powerLinearRisk r D (clippedPowerMap r (Zbar ω))
        - sInf (powerLinearRisk r D '' Metric.closedBall 0 1)) ∂P
      = ∫ ω, powerBregman r μ (Zbar ω) ∂P := by
        congr 1; funext ω; exact powerLinearRisk_clippedPowerMap_sub_eq hr1 hint _
    _ ≤ ∫ ω, powerBregmanConstant r * ‖μ - Zbar ω‖ ^ q ∂P := by
        refine integral_mono_of_nonneg
          (Filter.Eventually.of_forall fun ω => powerBregman_nonneg hr1 _ _) ?_
          (Filter.Eventually.of_forall fun ω => powerBregman_le hr _ _)
        refine Integrable.const_mul ?_ _
        refine hqint.congr (Filter.Eventually.of_forall fun ω => ?_)
        simp only
        rw [norm_sub_rev, sq_rpow_half (norm_nonneg _)]
    _ = powerBregmanConstant r * ∫ ω, ‖μ - Zbar ω‖ ^ q ∂P := integral_const_mul _ _
    _ ≤ powerBregmanConstant r * (n : ℝ) ^ (-(q / 2)) := by gcongr

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/PowerMapConjugate.lean <==
import Mathlib.Analysis.SpecialFunctions.Pow.Deriv
import Mathlib.Analysis.Calculus.Deriv.MeanValue
import LossOnlyTraceability.PowerMap

/-! The convex conjugate `h = (g + ι_W)^*` of the power regularizer `g(θ) = ‖θ‖^r / r` restricted to
the closed unit ball `W`, for `r ≥ 2` and `q = r/(r − 1)`: `h(t) = ‖t‖^q / q` for `‖t‖ ≤ 1` and
`h(t) = ‖t‖ − 1/r` for `‖t‖ > 1`. This module proves the Fenchel-Young inequality and Fenchel
equality at `T_r(t)` (so `h(t)` is the maximum of `⟪θ, t⟫ − ‖θ‖^r/r` over `W`, attained at
`T_r(t)`),
that `T_r(t)` is the unique minimizer of `‖θ‖^r/r − ⟪θ, t⟫` over `W`, that `h` is Fréchet
differentiable with derivative `⟪T_r(t), ·⟫` (so `∇h = T_r`), and the Bregman bound
`0 ≤ D_h(s, t) ≤ c_q ‖s − t‖^q` with `c_q = 2^(2−q)/q`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory Filter Topology
open scoped InnerProductSpace BigOperators ENNReal

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- The conjugate `h(t) = (g + ι_W)^*(t)`: `‖t‖^q/q` for `‖t‖ ≤ 1` and `‖t‖ − 1/r` otherwise. -/
def powerConjugate (r : ℝ) (t : E) : ℝ :=
  if ‖t‖ ≤ 1 then ‖t‖ ^ powerDualExponent r / powerDualExponent r else ‖t‖ - 1 / r

/-- The Bregman divergence `D_h(s, t) = h(s) − h(t) − ⟪T_r(t), s − t⟫` of the conjugate. -/
def powerBregman (r : ℝ) (s t : E) : ℝ :=
  powerConjugate r s - powerConjugate r t - ⟪clippedPowerMap r t, s - t⟫_ℝ

/-- The constant `c_q = 2^(2−q)/q`. -/
def powerBregmanConstant (r : ℝ) : ℝ :=
  (2 : ℝ) ^ (2 - powerDualExponent r) / powerDualExponent r

/-- **Fenchel-Young inequality.** For `r > 1`, `‖θ‖ ≤ 1` and every `t`,
`⟪θ, t⟫ − ‖θ‖^r/r ≤ h(t)`. -/
theorem inner_sub_rpow_div_le_powerConjugate {r : ℝ} (hr : 1 < r) (t : E) {θ : E}
    (hθ : ‖θ‖ ≤ 1) : ⟪θ, t⟫_ℝ - ‖θ‖ ^ r / r ≤ powerConjugate r t := by
  have hcs := real_inner_le_norm θ t
  unfold powerConjugate
  split_ifs with ht
  · have hyoung := Real.young_inequality_of_nonneg (norm_nonneg θ) (norm_nonneg t)
      (Real.HolderConjugate.conjExponent hr)
    have : Real.conjExponent r = powerDualExponent r := rfl
    rw [this] at hyoung
    linarith
  · have ht1 : 1 < ‖t‖ := not_le.1 ht
    set b := ‖θ‖
    have hb0 : 0 ≤ b := norm_nonneg θ
    have hbern := one_add_mul_self_le_rpow_one_add (s := b - 1) (by linarith) (p := r)
      (by linarith)
    rw [show 1 + (b - 1) = b by ring] at hbern
    have hr0 : 0 < r := by linarith
    have h1 : (1 - b ^ r) / r ≤ 1 - b := by
      rw [div_le_iff₀ hr0]; nlinarith
    have h2 : b * ‖t‖ - b ^ r / r ≤ ‖t‖ - 1 / r := by
      have : (1 - b) * 1 ≤ (1 - b) * ‖t‖ := by
        apply mul_le_mul_of_nonneg_left ht1.le; linarith
      have e : (1 - b ^ r) / r = 1 / r - b ^ r / r := by ring
      linarith
    linarith

/-- **Fenchel equality.** For `r > 1`, `h(t) = ⟪T_r(t), t⟫ − ‖T_r(t)‖^r/r`. -/
theorem powerConjugate_eq_inner_clippedPowerMap {r : ℝ} (hr : 1 < r) (t : E) :
    powerConjugate r t = ⟪clippedPowerMap r t, t⟫_ℝ - ‖clippedPowerMap r t‖ ^ r / r := by
  have hq1 := one_lt_powerDualExponent hr
  by_cases ht : ‖t‖ ≤ 1
  · rw [norm_clippedPowerMap_of_norm_le_one hr ht, ← Real.rpow_mul (norm_nonneg t),
      powerDualExponent_sub_one_mul_self hr]
    simp only [powerConjugate, clippedPowerMap, if_pos ht, real_inner_smul_left,
      real_inner_self_eq_norm_sq]
    have hsq : ‖t‖ ^ (powerDualExponent r - 2) * ‖t‖ ^ 2 = ‖t‖ ^ powerDualExponent r := by
      rw [← Real.rpow_natCast, ← Real.rpow_add' (norm_nonneg t) (by push_cast; linarith)]
      congr 1; push_cast; ring
    rw [hsq]
    have hq : powerDualExponent r = r / (r - 1) := rfl
    have hr1 : r - 1 ≠ 0 := by linarith
    have hr0 : r ≠ 0 := by linarith
    rw [hq]
    field_simp
  · have ht1 : 1 < ‖t‖ := not_le.1 ht
    have hpos : 0 < ‖t‖ := by linarith
    rw [norm_clippedPowerMap_of_one_lt r ht1, Real.one_rpow]
    simp only [powerConjugate, clippedPowerMap, if_neg ht, real_inner_smul_left,
      real_inner_self_eq_norm_sq]
    field_simp

/-- **`h` is the conjugate of `g + ι_W`.** `h(t)` is the greatest value of `⟪θ, t⟫ − ‖θ‖^r/r` over
the closed unit ball, attained at `T_r(t)`. -/
theorem isGreatest_powerConjugate {r : ℝ} (hr : 1 < r) (t : E) :
    IsGreatest ((fun θ : E => ⟪θ, t⟫_ℝ - ‖θ‖ ^ r / r) '' Metric.closedBall (0 : E) 1)
      (powerConjugate r t) := by
  refine ⟨⟨clippedPowerMap r t, ?_, (powerConjugate_eq_inner_clippedPowerMap hr t).symm⟩, ?_⟩
  · simpa using norm_clippedPowerMap_le_one hr t
  · rintro _ ⟨θ, hθ, rfl⟩
    exact inner_sub_rpow_div_le_powerConjugate hr t (by simpa using hθ)

/-- **`T_r(t)` minimizes `‖θ‖^r/r − ⟪θ, t⟫` over the closed unit ball.** -/
theorem clippedPowerMap_le_objective {r : ℝ} (hr : 1 < r) (t : E) {θ : E} (hθ : ‖θ‖ ≤ 1) :
    ‖clippedPowerMap r t‖ ^ r / r - ⟪clippedPowerMap r t, t⟫_ℝ ≤ ‖θ‖ ^ r / r - ⟪θ, t⟫_ℝ := by
  have h1 := inner_sub_rpow_div_le_powerConjugate hr t hθ
  have h2 := powerConjugate_eq_inner_clippedPowerMap hr t
  linarith

/-- Strict midpoint convexity of `θ ↦ ‖θ‖^r` for `r > 1`. -/
theorem norm_midpoint_rpow_lt {r : ℝ} (hr : 1 < r) {θ u : E} (hne : θ ≠ u) :
    ‖(1 / 2 : ℝ) • (θ + u)‖ ^ r < (‖θ‖ ^ r + ‖u‖ ^ r) / 2 := by
  have hr0 : 0 < r := by linarith
  have hmid : ‖(1 / 2 : ℝ) • (θ + u)‖ ≤ (‖θ‖ + ‖u‖) / 2 := by
    rw [norm_smul, Real.norm_eq_abs, abs_of_pos (by norm_num : (0 : ℝ) < 1 / 2)]
    have := norm_add_le θ u
    linarith
  by_cases hn : ‖θ‖ = ‖u‖
  · have hlt : ‖(1 / 2 : ℝ) • (θ + u)‖ < ‖θ‖ := by
      have hsub : 0 < ‖θ - u‖ := norm_pos_iff.2 (sub_ne_zero.2 hne)
      have hpar : ‖θ + u‖ ^ 2 + ‖θ - u‖ ^ 2 = 2 * (‖θ‖ ^ 2 + ‖u‖ ^ 2) := by
        rw [norm_add_sq_real, norm_sub_sq_real]; ring
      rw [norm_smul, Real.norm_eq_abs, abs_of_pos (by norm_num : (0 : ℝ) < 1 / 2)]
      rw [← hn] at hpar
      have h4 : ‖θ + u‖ ^ 2 < (2 * ‖θ‖) ^ 2 := by nlinarith
      have h5 : ‖θ + u‖ < 2 * ‖θ‖ := lt_of_pow_lt_pow_left₀ 2 (by positivity) h4
      linarith
    have := Real.rpow_lt_rpow (norm_nonneg _) hlt hr0
    rw [← hn]
    linarith
  · have hsc := (strictConvexOn_rpow hr).2 (Set.mem_Ici.2 (norm_nonneg θ))
      (Set.mem_Ici.2 (norm_nonneg u)) hn (by norm_num : (0 : ℝ) < 1 / 2)
      (by norm_num : (0 : ℝ) < 1 / 2) (by norm_num)
    simp only [smul_eq_mul] at hsc
    have hle := Real.rpow_le_rpow (norm_nonneg _) hmid hr0.le
    rw [show (‖θ‖ + ‖u‖) / 2 = 1 / 2 * ‖θ‖ + 1 / 2 * ‖u‖ by ring] at hle
    linarith

/-- **Uniqueness of the minimizer.** A point of the closed unit ball whose objective value
`‖θ‖^r/r − ⟪θ, t⟫` is at most that of `T_r(t)` equals `T_r(t)`. -/
theorem eq_clippedPowerMap_of_objective_le {r : ℝ} (hr : 1 < r) (t : E) {θ : E} (hθ : ‖θ‖ ≤ 1)
    (hle : ‖θ‖ ^ r / r - ⟪θ, t⟫_ℝ ≤ ‖clippedPowerMap r t‖ ^ r / r - ⟪clippedPowerMap r t, t⟫_ℝ) :
    θ = clippedPowerMap r t := by
  by_contra hne
  set u := clippedPowerMap r t
  have hu : ‖u‖ ≤ 1 := norm_clippedPowerMap_le_one hr t
  have hr0 : 0 < r := by linarith
  set m := (1 / 2 : ℝ) • (θ + u)
  have hm : ‖m‖ ≤ 1 := by
    simp only [m, norm_smul, Real.norm_eq_abs, abs_of_pos (by norm_num : (0 : ℝ) < 1 / 2)]
    have := norm_add_le θ u
    linarith
  have hstrict := norm_midpoint_rpow_lt hr hne
  have hopt := clippedPowerMap_le_objective hr t hm
  have hinner : ⟪m, t⟫_ℝ = (⟪θ, t⟫_ℝ + ⟪u, t⟫_ℝ) / 2 := by
    simp only [m, real_inner_smul_left, inner_add_left]; ring
  rw [hinner] at hopt
  have hdiv : ‖m‖ ^ r / r < (‖θ‖ ^ r + ‖u‖ ^ r) / 2 / r := div_lt_div_of_pos_right hstrict hr0
  have e : (‖θ‖ ^ r + ‖u‖ ^ r) / 2 / r = (‖θ‖ ^ r / r + ‖u‖ ^ r / r) / 2 := by ring
  linarith

/-- The Bregman divergence of `h` is nonnegative. -/
theorem powerBregman_nonneg {r : ℝ} (hr : 1 < r) (s t : E) : 0 ≤ powerBregman r s t := by
  have h1 := inner_sub_rpow_div_le_powerConjugate hr s (norm_clippedPowerMap_le_one hr t)
  have h2 := powerConjugate_eq_inner_clippedPowerMap hr t
  simp only [powerBregman, inner_sub_right]
  linarith

/-- `D_h(s, t) ≤ ⟪T_r(s) − T_r(t), s − t⟫`. -/
theorem powerBregman_le_inner {r : ℝ} (hr : 1 < r) (s t : E) :
    powerBregman r s t ≤ ⟪clippedPowerMap r s - clippedPowerMap r t, s - t⟫_ℝ := by
  have h1 := inner_sub_rpow_div_le_powerConjugate hr t (norm_clippedPowerMap_le_one hr s)
  have h2 := powerConjugate_eq_inner_clippedPowerMap hr s
  simp only [powerBregman, inner_sub_right, inner_sub_left]
  linarith

/-- The crude Bregman bound `D_h(s, t) ≤ 2^(2−q) ‖s − t‖^q`. -/
theorem powerBregman_le_crude {r : ℝ} (hr : 2 ≤ r) (s t : E) :
    powerBregman r s t ≤ (2 : ℝ) ^ (2 - powerDualExponent r) * ‖s - t‖ ^ powerDualExponent r := by
  have hr1 : (1 : ℝ) < r := by linarith
  have hq1 := one_lt_powerDualExponent hr1
  calc powerBregman r s t ≤ ⟪clippedPowerMap r s - clippedPowerMap r t, s - t⟫_ℝ :=
        powerBregman_le_inner hr1 s t
    _ ≤ ‖clippedPowerMap r s - clippedPowerMap r t‖ * ‖s - t‖ := real_inner_le_norm _ _
    _ ≤ ((2 : ℝ) ^ (2 - powerDualExponent r) * ‖s - t‖ ^ (powerDualExponent r - 1)) * ‖s - t‖ := by
        gcongr; exact norm_clippedPowerMap_sub_le hr s t
    _ = (2 : ℝ) ^ (2 - powerDualExponent r) * ‖s - t‖ ^ powerDualExponent r := by
        rw [mul_assoc]
        congr 1
        conv_rhs => rw [show powerDualExponent r = (powerDualExponent r - 1) + 1 by ring]
        rw [Real.rpow_add' (norm_nonneg _) (by linarith), Real.rpow_one]

/-- **`∇h = T_r`.** For `r ≥ 2` the conjugate `h` is Fréchet differentiable at every `t` with
derivative `v ↦ ⟪T_r(t), v⟫`. -/
theorem hasFDerivAt_powerConjugate {r : ℝ} (hr : 2 ≤ r) (t : E) :
    HasFDerivAt (powerConjugate r) (innerSL ℝ (clippedPowerMap r t)) t := by
  have hr1 : (1 : ℝ) < r := by linarith
  have hq1 := one_lt_powerDualExponent hr1
  rw [hasFDerivAt_iff_isLittleO_nhds_zero, Asymptotics.isLittleO_iff]
  intro c hc
  set K : ℝ := (2 : ℝ) ^ (2 - powerDualExponent r)
  have hK : 0 < K := Real.rpow_pos_of_pos (by norm_num) _
  set δ : ℝ := (c / K) ^ (1 / (powerDualExponent r - 1))
  have hδ : 0 < δ := Real.rpow_pos_of_pos (div_pos hc hK) _
  have hδq : δ ^ (powerDualExponent r - 1) = c / K := by
    rw [← Real.rpow_mul (div_pos hc hK).le, one_div_mul_cancel (by linarith), Real.rpow_one]
  filter_upwards [Metric.ball_mem_nhds (0 : E) hδ] with v hv
  rw [Metric.mem_ball, dist_zero_right] at hv
  have hD : powerConjugate r (t + v) - powerConjugate r t - innerSL ℝ (clippedPowerMap r t) v
      = powerBregman r (t + v) t := by
    rw [innerSL_apply_apply, powerBregman, add_sub_cancel_left]
  rw [hD, Real.norm_eq_abs, abs_of_nonneg (powerBregman_nonneg hr1 _ _)]
  have hb := powerBregman_le_crude hr (t + v) t
  rw [add_sub_cancel_left] at hb
  have hsplit : ‖v‖ ^ powerDualExponent r = ‖v‖ ^ (powerDualExponent r - 1) * ‖v‖ := by
    conv_lhs => rw [show powerDualExponent r = (powerDualExponent r - 1) + 1 by ring]
    rw [Real.rpow_add' (norm_nonneg _) (by linarith), Real.rpow_one]
  have hsmall : ‖v‖ ^ (powerDualExponent r - 1) ≤ c / K := by
    rw [← hδq]
    exact Real.rpow_le_rpow (norm_nonneg _) hv.le (by linarith)
  calc powerBregman r (t + v) t ≤ K * (‖v‖ ^ (powerDualExponent r - 1) * ‖v‖) := by
        rw [← hsplit]; exact hb
    _ ≤ K * (c / K * ‖v‖) := by gcongr
    _ = c * ‖v‖ := by field_simp

/-- **Bregman bound.** For `r ≥ 2`, `D_h(s, t) ≤ c_q ‖s − t‖^q` with `c_q = 2^(2−q)/q`. -/
theorem powerBregman_le {r : ℝ} (hr : 2 ≤ r) (s t : E) :
    powerBregman r s t ≤ powerBregmanConstant r * ‖s - t‖ ^ powerDualExponent r := by
  have hr1 : (1 : ℝ) < r := by linarith
  have hq1 := one_lt_powerDualExponent hr1
  set q := powerDualExponent r with hqdef
  set v := s - t
  set K : ℝ := (2 : ℝ) ^ (2 - q)
  set cq := powerBregmanConstant r
  have hcq : cq * q = K := by
    simp only [cq, powerBregmanConstant, K, ← hqdef]; field_simp
  let line : ℝ → E := fun τ => t + τ • v
  let ψ : ℝ → ℝ := fun τ =>
    powerConjugate r (line τ) - τ * ⟪clippedPowerMap r t, v⟫_ℝ - cq * ‖v‖ ^ q * τ ^ q
  have hline : ∀ τ : ℝ, HasDerivAt line v τ := by
    intro τ
    have h := ((hasDerivAt_id τ).smul_const v).const_add t
    rw [one_smul] at h
    exact h
  have hψ : ∀ τ : ℝ, HasDerivAt ψ
      (⟪clippedPowerMap r (line τ), v⟫_ℝ - ⟪clippedPowerMap r t, v⟫_ℝ
        - cq * ‖v‖ ^ q * (q * τ ^ (q - 1))) τ := by
    intro τ
    have h1 := (hasFDerivAt_powerConjugate hr (line τ)).comp_hasDerivAt τ (hline τ)
    rw [innerSL_apply_apply] at h1
    have h2 := (hasDerivAt_id τ).mul_const ⟪clippedPowerMap r t, v⟫_ℝ
    have h3 := (Real.hasDerivAt_rpow_const (x := τ) (p := q) (Or.inr hq1.le)).const_mul
      (cq * ‖v‖ ^ q)
    have h := (h1.sub h2).sub h3
    rw [one_mul] at h
    exact h
  have hderiv : ∀ τ ∈ interior (Set.Icc (0 : ℝ) 1), deriv ψ τ ≤ 0 := by
    intro τ hτ
    rw [interior_Icc] at hτ
    rw [(hψ τ).deriv]
    have hτ0 : 0 ≤ τ := hτ.1.le
    have hlip := norm_clippedPowerMap_sub_le hr (line τ) t
    have hlt : line τ - t = τ • v := by simp [line]
    rw [hlt, norm_smul, Real.norm_eq_abs, abs_of_nonneg hτ0,
      Real.mul_rpow hτ0 (norm_nonneg _)] at hlip
    have hcs := real_inner_le_norm (clippedPowerMap r (line τ) - clippedPowerMap r t) v
    have hsplit : ‖v‖ ^ q = ‖v‖ ^ (q - 1) * ‖v‖ := by
      conv_lhs => rw [show q = (q - 1) + 1 by ring]
      rw [Real.rpow_add' (norm_nonneg _) (by linarith), Real.rpow_one]
    have hmul : ‖clippedPowerMap r (line τ) - clippedPowerMap r t‖ * ‖v‖
        ≤ K * (τ ^ (q - 1) * ‖v‖ ^ (q - 1)) * ‖v‖ :=
      mul_le_mul_of_nonneg_right hlip (norm_nonneg _)
    have heq : cq * ‖v‖ ^ q * (q * τ ^ (q - 1)) = K * (τ ^ (q - 1) * ‖v‖ ^ (q - 1)) * ‖v‖ := by
      rw [hsplit, ← hcq]; ring
    rw [inner_sub_left] at hcs
    rw [heq]
    linarith
  have hcont : ContinuousOn ψ (Set.Icc 0 1) := fun τ _ => (hψ τ).continuousAt.continuousWithinAt
  have hdiff : DifferentiableOn ℝ ψ (interior (Set.Icc 0 1)) :=
    fun τ _ => (hψ τ).differentiableAt.differentiableWithinAt
  have hanti := antitoneOn_of_deriv_nonpos (convex_Icc 0 1) hcont hdiff hderiv
  have h01 := hanti (Set.left_mem_Icc.2 zero_le_one) (Set.right_mem_Icc.2 zero_le_one) zero_le_one
  simp only [ψ, line, zero_smul, add_zero, one_smul, zero_mul, sub_zero, one_mul,
    Real.one_rpow, mul_one, Real.zero_rpow (by linarith : q ≠ 0), mul_zero] at h01
  simp only [powerBregman]
  rw [show t + v = s by simp [v]] at h01
  linarith

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/PriorAveragedLowerBound.lean <==
import LossOnlyTraceability.InformationDirections
import LossOnlyTraceability.ReconstructionConverse
import Mathlib.Probability.Distributions.Gaussian.Real

/-! The prior-averaged information lower bound of Theorem 6: for a measurable family of laws
`P p` indexed by a parameter `p` drawn from a precommitted prior `Π`, fair selection bits `U`,
a release `X` with `n` real coordinates and independent noise `G` with mean zero and unit second
moment in every coordinate, the prior-averaged individual information of the noisy release
`Y = X + τ G` satisfies `M² ≤ 2 ln 2 (V + n τ²) E_{p∼Π} Ii_{P p}(X + τ G)`, where `M` lower bounds
the prior-averaged total signed moment and `V` upper bounds the prior-averaged total energy.  The
division-free form, the quotient form and the fixed-law form are all stated; Gaussian noise is one
instance of the noise hypotheses and is recorded as such. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section CauchySchwarzIntegral

variable {α : Type*} [MeasurableSpace α]

/-- Cauchy-Schwarz for a pointwise product bound: if `f² ≤ v w` pointwise with `v` and `w`
nonnegative and all three functions integrable, then `(∫ f)² ≤ (∫ v)(∫ w)`.  No positivity of the
integrals is assumed, so the degenerate case of a vanishing factor is included. -/
theorem sq_integral_le_mul_of_sq_le_mul (μ : Measure α) (f v w : α → ℝ) (hf : Integrable f μ)
    (hv : Integrable v μ) (hw : Integrable w μ) (hv0 : ∀ x, 0 ≤ v x) (hw0 : ∀ x, 0 ≤ w x)
    (hbound : ∀ x, f x ^ 2 ≤ v x * w x) :
    (∫ x, f x ∂μ) ^ 2 ≤ (∫ x, v x ∂μ) * ∫ x, w x ∂μ := by
  set sv : α → ℝ := fun x => Real.sqrt (v x) with hsvdef
  set sw : α → ℝ := fun x => Real.sqrt (w x) with hswdef
  have hsvsq : ∀ x, sv x ^ 2 = v x := fun x => Real.sq_sqrt (hv0 x)
  have hswsq : ∀ x, sw x ^ 2 = w x := fun x => Real.sq_sqrt (hw0 x)
  have hsvm : AEStronglyMeasurable sv μ :=
    Real.continuous_sqrt.comp_aestronglyMeasurable hv.aestronglyMeasurable
  have hswm : AEStronglyMeasurable sw μ :=
    Real.continuous_sqrt.comp_aestronglyMeasurable hw.aestronglyMeasurable
  have hsvL : MemLp sv 2 μ := by
    refine (memLp_two_iff_integrable_sq hsvm).2 ?_
    exact hv.congr (Filter.Eventually.of_forall fun x => (hsvsq x).symm)
  have hswL : MemLp sw 2 μ := by
    refine (memLp_two_iff_integrable_sq hswm).2 ?_
    exact hw.congr (Filter.Eventually.of_forall fun x => (hswsq x).symm)
  have hprod : Integrable (fun x => sv x * sw x) μ := integrable_mul_of_memLp_two μ hsvL hswL
  have hple : ∀ x, |f x| ≤ sv x * sw x := by
    intro x
    have h1 : Real.sqrt (f x ^ 2) ≤ Real.sqrt (v x * w x) := Real.sqrt_le_sqrt (hbound x)
    rwa [Real.sqrt_sq_eq_abs, Real.sqrt_mul (hv0 x)] at h1
  have hup : (∫ x, f x ∂μ) ≤ ∫ x, sv x * sw x ∂μ :=
    integral_mono hf hprod fun x => le_trans (le_abs_self _) (hple x)
  have hlow : (∫ x, -f x ∂μ) ≤ ∫ x, sv x * sw x ∂μ :=
    integral_mono hf.neg hprod fun x => le_trans (neg_le_abs _) (hple x)
  rw [integral_neg] at hlow
  have hcs : (∫ x, sv x * sw x ∂μ) ^ 2 ≤ (∫ x, sv x ^ 2 ∂μ) * ∫ x, sw x ^ 2 ∂μ :=
    sq_integral_mul_le μ sv sw hsvL hswL
  have hv2 : (∫ x, sv x ^ 2 ∂μ) = ∫ x, v x ∂μ :=
    integral_congr_ae (Filter.Eventually.of_forall fun x => hsvsq x)
  have hw2 : (∫ x, sw x ^ 2 ∂μ) = ∫ x, w x ∂μ :=
    integral_congr_ae (Filter.Eventually.of_forall fun x => hswsq x)
  rw [hv2, hw2] at hcs
  nlinarith [hup, hlow, hcs, sq_nonneg (∫ x, sv x * sw x ∂μ)]

end CauchySchwarzIntegral

section FixedLaw

variable {Ω : Type*} [MeasurableSpace Ω] {n : ℕ}

/-- **The channel step of Theorem 6 at a single law, division free.** For fair selection bits `U`
(only coordinatewise fairness is used), a square-integrable release `X` with `n` real coordinates
and noise `G` independent of the pair `(U, X)` with `∫ G i = 0` and `∫ (G i)² = 1` in every
coordinate, the squared total signed moment of `X` is at most
`2 ln 2 (∑ i ∫ (X i)² + n τ²)` times the individual information `Ii(X + τ G) = ∑ i I(Y i; U i)`,
in bits, for every real `τ`.  No Gaussian assumption and no sign condition on `τ` is used; the
Gaussian noise `G ∼ N(0, I_n)` of Theorem 6 is one instance of the noise hypotheses. -/
theorem sq_signed_moment_le_noisy_information (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {X G : Ω → Fin n → ℝ} {τ : ℝ} (hU : Measurable U) (hX : Measurable X)
    (hG : Measurable G) (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hX2 : ∀ i, MemLp (fun ω => X ω i) 2 P) (hG2 : ∀ i, MemLp (fun ω => G ω i) 2 P)
    (hindep : IndepFun (fun ω => (U ω, X ω)) G P) (hGmean : ∀ i, ∫ ω, G ω i ∂P = 0)
    (hGsq : ∀ i, ∫ ω, G ω i ^ 2 ∂P = 1) :
    (∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P) ^ 2
      ≤ 2 * Real.log 2 * ((∑ i, ∫ ω, X ω i ^ 2 ∂P) + n * τ ^ 2)
        * releaseInfoI P (fun ω => X ω + τ • G ω) U := by
  have hlog : (0 : ℝ) ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  have hUi : ∀ i, Measurable fun ω => U ω i := fun i => (measurable_pi_apply i).comp hU
  have hXi : ∀ i, Measurable fun ω => X ω i := fun i => (measurable_pi_apply i).comp hX
  have hGi : ∀ i, Measurable fun ω => G ω i := fun i => (measurable_pi_apply i).comp hG
  have hYim : ∀ i, Measurable fun ω => X ω i + τ * G ω i := fun i =>
    (hXi i).add ((hGi i).const_mul τ)
  have hY2 : ∀ i, MemLp (fun ω => X ω i + τ * G ω i) 2 P := fun i =>
    (hX2 i).add ((hG2 i).const_mul τ)
  have hsgL : ∀ i, MemLp (signOfBit fun ω => U ω i) 2 P := fun i => memLp_signOfBit P (hUi i)
  have hsgm : ∀ i, Measurable (signOfBit fun ω => U ω i) := fun i =>
    measurable_signOfBit _ (hUi i)
  -- the noise is independent of the signs and of the release, coordinate by coordinate
  have hsgG : ∀ i, IndepFun (signOfBit fun ω => U ω i) (fun ω => G ω i) P := by
    intro i
    exact hindep.comp
      (measurable_signOfBit (fun q : (Fin n → Bool) × (Fin n → ℝ) => q.1 i)
        ((measurable_pi_apply i).comp measurable_fst))
      (measurable_pi_apply i)
  have hXG : ∀ i, IndepFun (fun ω => X ω i) (fun ω => G ω i) P := fun i =>
    hindep.comp ((measurable_pi_apply i).comp measurable_snd) (measurable_pi_apply i)
  have hsgGzero : ∀ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * G ω i ∂P = 0 := by
    intro i
    rw [(hsgG i).integral_fun_mul_eq_mul_integral (hsgm i).aestronglyMeasurable
      (hGi i).aestronglyMeasurable, hGmean i, mul_zero]
  have hXGzero : ∀ i, ∫ ω, X ω i * G ω i ∂P = 0 := by
    intro i
    rw [(hXG i).integral_fun_mul_eq_mul_integral (hXi i).aestronglyMeasurable
      (hGi i).aestronglyMeasurable, hGmean i, mul_zero]
  -- the noise does not change the signed moment
  have hAeq : ∀ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * (X ω i + τ * G ω i) ∂P
      = ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P := by
    intro i
    have h1 : Integrable (fun ω => signOfBit (fun ω' => U ω' i) ω * X ω i) P :=
      integrable_mul_of_memLp_two P (hsgL i) (hX2 i)
    have h2 : Integrable (fun ω => signOfBit (fun ω' => U ω' i) ω * G ω i) P :=
      integrable_mul_of_memLp_two P (hsgL i) (hG2 i)
    have hpt : (fun ω => signOfBit (fun ω' => U ω' i) ω * (X ω i + τ * G ω i))
        = fun ω => signOfBit (fun ω' => U ω' i) ω * X ω i
            + τ * (signOfBit (fun ω' => U ω' i) ω * G ω i) := by
      funext ω; ring
    rw [hpt, integral_add h1 (h2.const_mul τ), integral_const_mul, hsgGzero i, mul_zero, add_zero]
  -- the raw energy increases by exactly `τ²` in every coordinate
  have hVeq : ∀ i, ∫ ω, (X ω i + τ * G ω i) ^ 2 ∂P = (∫ ω, X ω i ^ 2 ∂P) + τ ^ 2 := by
    intro i
    have hXX : Integrable (fun ω => X ω i ^ 2) P := (hX2 i).integrable_sq
    have hGG : Integrable (fun ω => G ω i ^ 2) P := (hG2 i).integrable_sq
    have hXGint : Integrable (fun ω => X ω i * G ω i) P :=
      integrable_mul_of_memLp_two P (hX2 i) (hG2 i)
    have hcross : Integrable (fun ω => 2 * τ * (X ω i * G ω i)) P := hXGint.const_mul (2 * τ)
    have hnoise : Integrable (fun ω => τ ^ 2 * G ω i ^ 2) P := hGG.const_mul (τ ^ 2)
    have hfirst : Integrable (fun ω => X ω i ^ 2 + 2 * τ * (X ω i * G ω i)) P := hXX.add hcross
    have hpt : (fun ω => (X ω i + τ * G ω i) ^ 2)
        = fun ω => X ω i ^ 2 + 2 * τ * (X ω i * G ω i) + τ ^ 2 * G ω i ^ 2 := by
      funext ω; ring
    rw [hpt, integral_add hfirst hnoise, integral_add hXX hcross, integral_const_mul,
      integral_const_mul, hXGzero i, hGsq i]
    ring
  -- the fair-bit inequality in every coordinate
  have hYc : ∀ i : Fin n, (fun ω => (X ω + τ • G ω) i) = fun ω => X ω i + τ * G ω i := by
    intro i; funext ω; simp
  have hcoord : ∀ i : Fin n, (∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P) ^ 2
      ≤ 2 * Real.log 2 * ((∫ ω, X ω i ^ 2 ∂P) + τ ^ 2)
        * mutualInfo P (fun ω => (X ω + τ • G ω) i) (fun ω => U ω i) := by
    intro i
    rw [hYc i]
    calc (∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P) ^ 2
        = (∫ ω, signOfBit (fun ω' => U ω' i) ω * (X ω i + τ * G ω i) ∂P) ^ 2 := by
          rw [hAeq i]
      _ ≤ 2 * Real.log 2 * (∫ ω, (X ω i + τ * G ω i) ^ 2 ∂P)
            * mutualInfo P (fun ω => X ω i + τ * G ω i) (fun ω => U ω i) :=
          fair_bit_moment_bound_second_moment P (fun ω => U ω i)
            (fun ω => X ω i + τ * G ω i) (hUi i) (hYim i) (hfair i) (hY2 i)
      _ = 2 * Real.log 2 * ((∫ ω, X ω i ^ 2 ∂P) + τ ^ 2)
            * mutualInfo P (fun ω => X ω i + τ * G ω i) (fun ω => U ω i) := by
          rw [hVeq i]
  -- Cauchy-Schwarz across the coordinates
  have hvnn : ∀ i : Fin n, (0 : ℝ) ≤ (∫ ω, X ω i ^ 2 ∂P) + τ ^ 2 := by
    intro i
    have h1 : (0 : ℝ) ≤ ∫ ω, X ω i ^ 2 ∂P := integral_nonneg fun ω => sq_nonneg _
    have h2 : (0 : ℝ) ≤ τ ^ 2 := sq_nonneg τ
    linarith
  have hwnn : ∀ i : Fin n,
      (0 : ℝ) ≤ mutualInfo P (fun ω => (X ω + τ • G ω) i) (fun ω => U ω i) := fun i =>
    mutualInfo_nonneg P _ _
  have hVb : (∑ i : Fin n, ((∫ ω, X ω i ^ 2 ∂P) + τ ^ 2))
      ≤ (∑ i, ∫ ω, X ω i ^ 2 ∂P) + n * τ ^ 2 := by
    rw [Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  have hWb : (∑ i : Fin n, mutualInfo P (fun ω => (X ω + τ • G ω) i) (fun ω => U ω i))
      ≤ releaseInfoI P (fun ω => X ω + τ • G ω) U := le_of_eq rfl
  exact sq_sum_le_of_coordinate_bounds
    (fun i => ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P)
    (fun i => (∫ ω, X ω i ^ 2 ∂P) + τ ^ 2)
    (fun i => mutualInfo P (fun ω => (X ω + τ • G ω) i) (fun ω => U ω i))
    hlog hvnn hwnn hcoord hVb hWb

/-- **Theorem 6(a) at a fixed law (no prior).** Under the hypotheses of
`sq_signed_moment_le_noisy_information` together with the moment bounds
`M ≤ ∑ i ∫ σ_i X_i` and `∑ i ∫ (X i)² ≤ V` and `0 ≤ M`, the individual information of the noisy
release obeys `M² ≤ 2 ln 2 (V + n τ²) Ii(X + τ G)` in bits (the fixed-law form of Appendix C.1).
The hypothesis `M > 0` of Theorem 6(a) is weakened to `0 ≤ M`; the statement is division free. -/
theorem fixed_law_information_lower_bound (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {X G : Ω → Fin n → ℝ} {τ M V : ℝ} (hU : Measurable U)
    (hX : Measurable X) (hG : Measurable G) (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hX2 : ∀ i, MemLp (fun ω => X ω i) 2 P) (hG2 : ∀ i, MemLp (fun ω => G ω i) 2 P)
    (hindep : IndepFun (fun ω => (U ω, X ω)) G P) (hGmean : ∀ i, ∫ ω, G ω i ∂P = 0)
    (hGsq : ∀ i, ∫ ω, G ω i ^ 2 ∂P = 1) (hM0 : 0 ≤ M)
    (hM : M ≤ ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P)
    (hV : (∑ i, ∫ ω, X ω i ^ 2 ∂P) ≤ V) :
    M ^ 2 ≤ 2 * Real.log 2 * (V + n * τ ^ 2)
      * releaseInfoI P (fun ω => X ω + τ • G ω) U := by
  have hlog : (0 : ℝ) ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  have hcore := sq_signed_moment_le_noisy_information (τ := τ) P hU hX hG hfair hX2 hG2 hindep
    hGmean hGsq
  have hInn : (0 : ℝ) ≤ releaseInfoI P (fun ω => X ω + τ • G ω) U :=
    Finset.sum_nonneg fun i _ => mutualInfo_nonneg P _ _
  have hsq : M ^ 2 ≤ (∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P) ^ 2 := by
    nlinarith [hM, hM0]
  have hstep : 2 * Real.log 2 * ((∑ i, ∫ ω, X ω i ^ 2 ∂P) + n * τ ^ 2)
      * releaseInfoI P (fun ω => X ω + τ • G ω) U
      ≤ 2 * Real.log 2 * (V + n * τ ^ 2) * releaseInfoI P (fun ω => X ω + τ • G ω) U := by
    have hfac : 2 * Real.log 2 * ((∑ i, ∫ ω, X ω i ^ 2 ∂P) + n * τ ^ 2)
        ≤ 2 * Real.log 2 * (V + n * τ ^ 2) := by
      exact mul_le_mul_of_nonneg_left (by linarith) hlog
    exact mul_le_mul_of_nonneg_right hfac hInn
  linarith [hsq, hcore, hstep]

end FixedLaw

section PriorAveraged

variable {ι Ω : Type*} [MeasurableSpace ι] [MeasurableSpace Ω] {n : ℕ}

/-- **Theorem 6(a) (prior-averaged, division free).** A precommitted prior `Pri` on the
index set and a family of laws `P p` on one sample space carrying all the randomness; for every `p`
the selection bits are coordinatewise fair under `P p`, the release `X` and the noise `G` are
square integrable coordinatewise, `G` is independent of `(U, X)` with `∫ G i ∂(P p) = 0` and
`∫ (G i)² ∂(P p) = 1`.  With the prior-averaged moment budgets
`M ≤ ∫ ∑ i ∫ σ_i X_i` and `∫ ∑ i ∫ (X i)² ≤ V` and `0 ≤ M`, the prior average of the individual
information of the noisy release satisfies
`M² ≤ 2 ln 2 (V + n τ²) E_{p∼Π} Ii_{P p}(X + τ G)` in bits.  The three integrability hypotheses in
`p` are the measurability and finiteness that the statement of Theorem 6 leaves implicit when it
writes `E_{p∼Π}`; they are stated explicitly.  No Gaussian assumption and no sign condition on `τ` is used. -/
theorem prior_averaged_information_lower_bound (Pri : Measure ι) [IsProbabilityMeasure Pri]
    (P : ι → Measure Ω) (hP : ∀ p, IsProbabilityMeasure (P p)) {U : Ω → Fin n → Bool}
    {X G : Ω → Fin n → ℝ} {τ M V : ℝ} (hU : Measurable U) (hX : Measurable X) (hG : Measurable G)
    (hfair : ∀ p, ∀ i, (P p) ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hX2 : ∀ p, ∀ i, MemLp (fun ω => X ω i) 2 (P p))
    (hG2 : ∀ p, ∀ i, MemLp (fun ω => G ω i) 2 (P p))
    (hindep : ∀ p, IndepFun (fun ω => (U ω, X ω)) G (P p))
    (hGmean : ∀ p, ∀ i, ∫ ω, G ω i ∂(P p) = 0) (hGsq : ∀ p, ∀ i, ∫ ω, G ω i ^ 2 ∂(P p) = 1)
    (hAint : Integrable
      (fun p => ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂(P p)) Pri)
    (hVint : Integrable (fun p => ∑ i, ∫ ω, X ω i ^ 2 ∂(P p)) Pri)
    (hIint : Integrable (fun p => releaseInfoI (P p) (fun ω => X ω + τ • G ω) U) Pri)
    (hM0 : 0 ≤ M)
    (hM : M ≤ ∫ p, (∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂(P p)) ∂Pri)
    (hV : (∫ p, (∑ i, ∫ ω, X ω i ^ 2 ∂(P p)) ∂Pri) ≤ V) :
    M ^ 2 ≤ 2 * Real.log 2 * (V + n * τ ^ 2)
      * ∫ p, releaseInfoI (P p) (fun ω => X ω + τ • G ω) U ∂Pri := by
  have hlog : (0 : ℝ) ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  have hSInn : ∀ p, (0 : ℝ) ≤ releaseInfoI (P p) (fun ω => X ω + τ • G ω) U := fun p =>
    Finset.sum_nonneg fun i _ => mutualInfo_nonneg (P p) _ _
  have hXsqnn : ∀ p, (0 : ℝ) ≤ ∑ i, ∫ ω, X ω i ^ 2 ∂(P p) := fun p =>
    Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _
  have hSVnn : ∀ p,
      (0 : ℝ) ≤ 2 * Real.log 2 * ((∑ i, ∫ ω, X ω i ^ 2 ∂(P p)) + n * τ ^ 2) := by
    intro p
    have h0 : (0 : ℝ) ≤ (n : ℝ) * τ ^ 2 := by positivity
    exact mul_nonneg hlog (by linarith [hXsqnn p])
  have hSVaux : Integrable (fun p => (∑ i, ∫ ω, X ω i ^ 2 ∂(P p)) + (n : ℝ) * τ ^ 2) Pri :=
    hVint.add (integrable_const ((n : ℝ) * τ ^ 2))
  have hSVint : Integrable
      (fun p => 2 * Real.log 2 * ((∑ i, ∫ ω, X ω i ^ 2 ∂(P p)) + (n : ℝ) * τ ^ 2)) Pri :=
    hSVaux.const_mul (2 * Real.log 2)
  -- the pointwise channel bound at each law of the family
  have hpt : ∀ p, (∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂(P p)) ^ 2
      ≤ 2 * Real.log 2 * ((∑ i, ∫ ω, X ω i ^ 2 ∂(P p)) + (n : ℝ) * τ ^ 2)
        * releaseInfoI (P p) (fun ω => X ω + τ • G ω) U := by
    intro p
    haveI := hP p
    exact sq_signed_moment_le_noisy_information (τ := τ) (P p) hU hX hG (hfair p) (hX2 p)
      (hG2 p) (hindep p) (hGmean p) (hGsq p)
  -- Cauchy-Schwarz over the prior
  have hcs := sq_integral_le_mul_of_sq_le_mul Pri
    (fun p => ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂(P p))
    (fun p => 2 * Real.log 2 * ((∑ i, ∫ ω, X ω i ^ 2 ∂(P p)) + (n : ℝ) * τ ^ 2))
    (fun p => releaseInfoI (P p) (fun ω => X ω + τ • G ω) U)
    hAint hSVint hIint hSVnn hSInn hpt
  have hSVval : (∫ p, 2 * Real.log 2 * ((∑ i, ∫ ω, X ω i ^ 2 ∂(P p)) + (n : ℝ) * τ ^ 2) ∂Pri)
      = 2 * Real.log 2 * ((∫ p, (∑ i, ∫ ω, X ω i ^ 2 ∂(P p)) ∂Pri) + (n : ℝ) * τ ^ 2) := by
    rw [integral_const_mul, integral_add hVint (integrable_const ((n : ℝ) * τ ^ 2)),
      integral_const]
    simp
  have hSInn2 : (0 : ℝ) ≤ ∫ p, releaseInfoI (P p) (fun ω => X ω + τ • G ω) U ∂Pri :=
    integral_nonneg hSInn
  have hSVle : (∫ p, 2 * Real.log 2 * ((∑ i, ∫ ω, X ω i ^ 2 ∂(P p)) + (n : ℝ) * τ ^ 2) ∂Pri)
      ≤ 2 * Real.log 2 * (V + n * τ ^ 2) := by
    rw [hSVval]
    exact mul_le_mul_of_nonneg_left (by linarith) hlog
  have hsq : M ^ 2
      ≤ (∫ p, (∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂(P p)) ∂Pri) ^ 2 := by
    nlinarith [hM, hM0]
  have hfinal : (∫ p, 2 * Real.log 2 * ((∑ i, ∫ ω, X ω i ^ 2 ∂(P p)) + (n : ℝ) * τ ^ 2) ∂Pri)
      * (∫ p, releaseInfoI (P p) (fun ω => X ω + τ • G ω) U ∂Pri)
      ≤ 2 * Real.log 2 * (V + n * τ ^ 2)
        * ∫ p, releaseInfoI (P p) (fun ω => X ω + τ • G ω) U ∂Pri :=
    mul_le_mul_of_nonneg_right hSVle hSInn2
  linarith [hsq, hcs, hfinal]

/-- **Theorem 6(a) (prior-averaged, quotient form).** Under the hypotheses of
`prior_averaged_information_lower_bound` and `0 < V + n τ²`, the prior-averaged individual
information of the noisy release is at least `M² / (2 ln 2 (V + n τ²))`, which is the lower bound
of Theorem 6(a) as displayed. -/
theorem prior_averaged_information_lower_bound_div (Pri : Measure ι) [IsProbabilityMeasure Pri]
    (P : ι → Measure Ω) (hP : ∀ p, IsProbabilityMeasure (P p)) {U : Ω → Fin n → Bool}
    {X G : Ω → Fin n → ℝ} {τ M V : ℝ} (hU : Measurable U) (hX : Measurable X) (hG : Measurable G)
    (hfair : ∀ p, ∀ i, (P p) ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hX2 : ∀ p, ∀ i, MemLp (fun ω => X ω i) 2 (P p))
    (hG2 : ∀ p, ∀ i, MemLp (fun ω => G ω i) 2 (P p))
    (hindep : ∀ p, IndepFun (fun ω => (U ω, X ω)) G (P p))
    (hGmean : ∀ p, ∀ i, ∫ ω, G ω i ∂(P p) = 0) (hGsq : ∀ p, ∀ i, ∫ ω, G ω i ^ 2 ∂(P p) = 1)
    (hAint : Integrable
      (fun p => ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂(P p)) Pri)
    (hVint : Integrable (fun p => ∑ i, ∫ ω, X ω i ^ 2 ∂(P p)) Pri)
    (hIint : Integrable (fun p => releaseInfoI (P p) (fun ω => X ω + τ • G ω) U) Pri)
    (hM0 : 0 ≤ M)
    (hM : M ≤ ∫ p, (∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂(P p)) ∂Pri)
    (hV : (∫ p, (∑ i, ∫ ω, X ω i ^ 2 ∂(P p)) ∂Pri) ≤ V) (hVpos : 0 < V + n * τ ^ 2) :
    M ^ 2 / (2 * Real.log 2 * (V + n * τ ^ 2))
      ≤ ∫ p, releaseInfoI (P p) (fun ω => X ω + τ • G ω) U ∂Pri := by
  have hlog : (0 : ℝ) < 2 * Real.log 2 := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    linarith
  have hden : (0 : ℝ) < 2 * Real.log 2 * (V + n * τ ^ 2) := mul_pos hlog hVpos
  rw [div_le_iff₀ hden]
  have h := prior_averaged_information_lower_bound Pri P hP hU hX hG hfair hX2 hG2 hindep hGmean
    hGsq hAint hVint hIint hM0 hM hV
  linarith [h]

end PriorAveraged

section GaussianInstance

variable {Ω : Type*} [MeasurableSpace Ω] {n : ℕ}

/-- Standard real Gaussian noise satisfies the noise hypotheses of the lower bound: if a measurable
real variable has law `N(0, 1)`, it is square integrable with mean zero and unit second moment.
This records that the noise `G ∼ N(0, I_n)` of Theorem 6 is an instance of the moment hypotheses
used above, which are strictly weaker. -/
theorem gaussian_noise_standard_moments (P : Measure Ω) [IsProbabilityMeasure P] {g : Ω → ℝ}
    (hg : Measurable g) (hlaw : P.map g = gaussianReal 0 1) :
    MemLp g 2 P ∧ (∫ ω, g ω ∂P) = 0 ∧ (∫ ω, g ω ^ 2 ∂P) = 1 := by
  have hgae : AEMeasurable g P := hg.aemeasurable
  have hmem : MemLp g 2 P := by
    have hid : MemLp (id : ℝ → ℝ) 2 (P.map g) := by
      rw [hlaw]; exact memLp_id_gaussianReal' 2 (by simp)
    have := (memLp_map_measure_iff (g := (id : ℝ → ℝ)) (f := g) (μ := P)
      (by rw [hlaw]; exact aestronglyMeasurable_id) hgae).1 hid
    exact this
  have hmean : (∫ ω, g ω ∂P) = 0 := by
    have hmap := integral_map (φ := g) (f := fun x : ℝ => x) hgae
      measurable_id'.aestronglyMeasurable
    rw [hlaw, integral_id_gaussianReal] at hmap
    exact hmap.symm
  have hsecond : (∫ ω, g ω ^ 2 ∂P) = 1 := by
    have hmap := integral_map (φ := g) (f := fun x : ℝ => x ^ 2) hgae
      (measurable_id'.pow_const 2).aestronglyMeasurable
    rw [hlaw] at hmap
    have hvar := variance_fun_id_gaussianReal (μ := (0 : ℝ)) (v := 1)
    rw [variance_eq_integral measurable_id'.aemeasurable] at hvar
    simp only [integral_id_gaussianReal, sub_zero] at hvar
    rw [← hmap, hvar]
    norm_num
  exact ⟨hmem, hmean, hsecond⟩

end GaussianInstance

section GaussianLowerBound

variable {ι Ω : Type*} [MeasurableSpace ι] [MeasurableSpace Ω] {n : ℕ}

/-- **Theorem 6(a) with Gaussian noise.** The same conclusion as
`prior_averaged_information_lower_bound` when the noise hypotheses are replaced by
`G ∼ N(0, I_n)` as in Theorem 6, here in the form that every coordinate of `G` has law `N(0, 1)` under every law of
the family and that `G` is independent of `(U, X)`; the coordinates of `G` need not be independent
of one another, so this is weaker than a standard Gaussian vector and is implied by it. -/
theorem prior_averaged_information_lower_bound_gaussian (Pri : Measure ι)
    [IsProbabilityMeasure Pri] (P : ι → Measure Ω) (hP : ∀ p, IsProbabilityMeasure (P p))
    {U : Ω → Fin n → Bool} {X G : Ω → Fin n → ℝ} {τ M V : ℝ} (hU : Measurable U)
    (hX : Measurable X) (hG : Measurable G)
    (hfair : ∀ p, ∀ i, (P p) ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hX2 : ∀ p, ∀ i, MemLp (fun ω => X ω i) 2 (P p))
    (hGlaw : ∀ p, ∀ i, (P p).map (fun ω => G ω i) = gaussianReal 0 1)
    (hindep : ∀ p, IndepFun (fun ω => (U ω, X ω)) G (P p))
    (hAint : Integrable
      (fun p => ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂(P p)) Pri)
    (hVint : Integrable (fun p => ∑ i, ∫ ω, X ω i ^ 2 ∂(P p)) Pri)
    (hIint : Integrable (fun p => releaseInfoI (P p) (fun ω => X ω + τ • G ω) U) Pri)
    (hM0 : 0 ≤ M)
    (hM : M ≤ ∫ p, (∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂(P p)) ∂Pri)
    (hV : (∫ p, (∑ i, ∫ ω, X ω i ^ 2 ∂(P p)) ∂Pri) ≤ V) :
    M ^ 2 ≤ 2 * Real.log 2 * (V + n * τ ^ 2)
      * ∫ p, releaseInfoI (P p) (fun ω => X ω + τ • G ω) U ∂Pri := by
  have hGi : ∀ i : Fin n, Measurable fun ω => G ω i := fun i => (measurable_pi_apply i).comp hG
  have hmoments : ∀ p, ∀ i : Fin n,
      MemLp (fun ω => G ω i) 2 (P p) ∧ (∫ ω, G ω i ∂(P p)) = 0
        ∧ (∫ ω, G ω i ^ 2 ∂(P p)) = 1 := by
    intro p i
    haveI := hP p
    exact gaussian_noise_standard_moments (P p) (hGi i) (hGlaw p i)
  exact prior_averaged_information_lower_bound Pri P hP hU hX hG hfair hX2
    (fun p i => (hmoments p i).1) hindep (fun p i => (hmoments p i).2.1)
    (fun p i => (hmoments p i).2.2) hAint hVint hIint hM0 hM hV

end GaussianLowerBound

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/PriorAverages/JensenCaps.lean <==
import LossOnlyTraceability.Tracing.Conformal

/-! # Prior averages of the per-law information and defence caps

The upper half of Theorem 6 and the defence bound of the paired membership game (a cap on the
advantage of every test that guesses which candidate of each pair was trained on) hold at each law
`p` with the residual `D_p = E_p ‖X − a(Z̃)‖²`. To compare them with prior-averaged measurements one
averages over the prior. This file proves the two averaging steps for any probability measure `μ`
(the prior) and any integrable function bounded by the per-law cap at every `p`:

* `log_one_add_div_le_tangent`: the tangent inequality
  `log(1 + y/x) ≤ log(1 + m/x) + (y − m)/(x + m)` for `x > 0`, `y, m ≥ 0`;
* `integral_le_min_log`: if `I p ≤ min N (c · log(1 + D_p/x))` for every `p`, then
  `∫ I dμ ≤ min N (c · log(1 + (∫ D dμ)/x))` (the averaged information cap, `c = n/(2 ln 2)`, `x = nτ²`);
* `integral_le_min_sqrt_log`: if `A p ≤ min K (a · √(log(1 + D_p/x)))` for every `p`, then
  `∫ A dμ ≤ min K (a · √(log(1 + (∫ D dμ)/x)))` (the averaged defence cap, `a = 1/2`). -/

noncomputable section

open MeasureTheory

namespace LossOnlyTraceability.PriorAverages

/-- Tangent-line bound for `t ↦ log(1 + t/x)` at `m ≥ 0`. -/
theorem log_one_add_div_le_tangent {x y m : ℝ} (hx : 0 < x) (hy : 0 ≤ y) (hm : 0 ≤ m) :
    Real.log (1 + y / x) ≤ Real.log (1 + m / x) + (y - m) / (x + m) := by
  have hxy : 0 < x + y := by linarith
  have hxm : 0 < x + m := by linarith
  have e1 : 1 + y / x = (x + y) / x := by rw [add_div, div_self hx.ne']
  have e2 : 1 + m / x = (x + m) / x := by rw [add_div, div_self hx.ne']
  rw [e1, e2, Real.log_div hxy.ne' hx.ne', Real.log_div hxm.ne' hx.ne']
  have h := Real.log_le_sub_one_of_pos (div_pos hxy hxm)
  rw [Real.log_div hxy.ne' hxm.ne', div_sub_one hxm.ne'] at h
  have e3 : (x + y - (x + m)) / (x + m) = (y - m) / (x + m) := by ring
  rw [e3] at h
  linarith

/-- **Prior average of the information cap.** For a probability measure `μ`, a nonnegative integrable
`D` and an integrable `I` with `I p ≤ min N (c · log(1 + D p / x))` at every `p` (`c ≥ 0`, `x > 0`),
`∫ I dμ ≤ min N (c · log(1 + (∫ D dμ)/x))`. -/
theorem integral_le_min_log {ι : Type*} [MeasurableSpace ι] (μ : Measure ι) [IsProbabilityMeasure μ]
    {I D : ι → ℝ} {N c x : ℝ} (hx : 0 < x) (hc : 0 ≤ c) (hI : Integrable I μ) (hD : Integrable D μ)
    (hD0 : ∀ p, 0 ≤ D p) (hle : ∀ p, I p ≤ min N (c * Real.log (1 + D p / x))) :
    ∫ p, I p ∂μ ≤ min N (c * Real.log (1 + (∫ p, D p ∂μ) / x)) := by
  set m := ∫ p, D p ∂μ with hmdef
  have hm : 0 ≤ m := integral_nonneg hD0
  have hxm : 0 < x + m := by linarith
  apply le_min
  · have h := integral_mono hI (integrable_const N) (fun p => (hle p).trans (min_le_left _ _))
    simpa using h
  · have hpt : ∀ p, I p ≤ c * Real.log (1 + m / x) + c / (x + m) * (D p - m) := by
      intro p
      have h1 := (hle p).trans (min_le_right _ _)
      have h2 := log_one_add_div_le_tangent hx (hD0 p) hm
      have h3 : c * Real.log (1 + D p / x) ≤ c * (Real.log (1 + m / x) + (D p - m) / (x + m)) :=
        mul_le_mul_of_nonneg_left h2 hc
      have e : c * (Real.log (1 + m / x) + (D p - m) / (x + m))
          = c * Real.log (1 + m / x) + c / (x + m) * (D p - m) := by ring
      linarith
    have hDm : Integrable (fun p => D p - m) μ := hD.sub (integrable_const m)
    have hint : Integrable (fun p => c * Real.log (1 + m / x) + c / (x + m) * (D p - m)) μ :=
      (integrable_const _).add (hDm.const_mul _)
    have h := integral_mono hI hint hpt
    have e1 : ∫ p, (c * Real.log (1 + m / x) + c / (x + m) * (D p - m)) ∂μ
        = c * Real.log (1 + m / x) := by
      rw [integral_add (integrable_const _) (hDm.const_mul _), integral_const,
        integral_const_mul (c / (x + m)), integral_sub hD (integrable_const m), integral_const,
        ← hmdef]
      simp only [probReal_univ, smul_eq_mul, one_mul, sub_self, mul_zero, add_zero]
    rw [e1] at h
    exact h

/-- **Prior average of the defence cap.** For a probability measure `μ`, a measurable nonnegative
integrable `D` and an integrable `A` with `A p ≤ min K (a · √(log(1 + D p / x)))` at every `p`
(`a ≥ 0`, `x > 0`), `∫ A dμ ≤ min K (a · √(log(1 + (∫ D dμ)/x)))`. -/
theorem integral_le_min_sqrt_log {ι : Type*} [MeasurableSpace ι] (μ : Measure ι)
    [IsProbabilityMeasure μ] {A D : ι → ℝ} {K a x : ℝ} (hx : 0 < x) (ha : 0 ≤ a)
    (hA : Integrable A μ) (hD : Integrable D μ) (hDmeas : Measurable D) (hD0 : ∀ p, 0 ≤ D p)
    (hle : ∀ p, A p ≤ min K (a * Real.sqrt (Real.log (1 + D p / x)))) :
    ∫ p, A p ∂μ ≤ min K (a * Real.sqrt (Real.log (1 + (∫ p, D p ∂μ) / x))) := by
  set m := ∫ p, D p ∂μ with hmdef
  have hm : 0 ≤ m := integral_nonneg hD0
  have hxm : 0 < x + m := by linarith
  have hpos : ∀ p, 0 < 1 + D p / x := fun p => by
    have := div_nonneg (hD0 p) hx.le
    linarith
  have hX0 : ∀ p, 0 ≤ Real.log (1 + D p / x) := fun p => by
    have := div_nonneg (hD0 p) hx.le
    exact Real.log_nonneg (by linarith)
  have hXle : ∀ p, Real.log (1 + D p / x) ≤ D p / x := fun p => by
    have h := Real.log_le_sub_one_of_pos (hpos p)
    linarith
  have hXm : Measurable fun p => Real.log (1 + D p / x) :=
    Real.measurable_log.comp (measurable_const.add (hDmeas.div_const x))
  have hXi : Integrable (fun p => Real.log (1 + D p / x)) μ :=
    Integrable.mono' (hD.div_const x) hXm.aestronglyMeasurable
      (Filter.Eventually.of_forall fun p => by
        rw [Real.norm_eq_abs, abs_of_nonneg (hX0 p)]
        exact hXle p)
  have hXint : ∫ p, Real.log (1 + D p / x) ∂μ ≤ Real.log (1 + m / x) := by
    have hpt : ∀ p, Real.log (1 + D p / x) ≤ Real.log (1 + m / x) + 1 / (x + m) * (D p - m) :=
      fun p => by
        have h2 := log_one_add_div_le_tangent hx (hD0 p) hm
        have e : (D p - m) / (x + m) = 1 / (x + m) * (D p - m) := by ring
        linarith
    have hDm : Integrable (fun p => D p - m) μ := hD.sub (integrable_const m)
    have hint : Integrable (fun p => Real.log (1 + m / x) + 1 / (x + m) * (D p - m)) μ :=
      (integrable_const _).add (hDm.const_mul _)
    have h := integral_mono hXi hint hpt
    rw [integral_add (integrable_const _) (hDm.const_mul _), integral_const_mul,
      integral_sub hD (integrable_const m)] at h
    simp only [integral_const, probReal_univ, smul_eq_mul, one_mul] at h
    have e0 : 1 / (x + m) * (m - m) = 0 := by ring
    linarith
  have hsq := LossOnlyTraceability.Tracing.integral_sqrt_le μ hXi hX0 hXint
  have hsqi : Integrable (fun p => Real.sqrt (Real.log (1 + D p / x))) μ := by
    refine Integrable.mono' ((hXi.add (integrable_const 1)).div_const 2)
      (Real.continuous_sqrt.comp_aestronglyMeasurable hXi.aestronglyMeasurable) ?_
    refine Filter.Eventually.of_forall fun p => ?_
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.sqrt_nonneg _)]
    have := LossOnlyTraceability.Tracing.sqrt_le_amgm (hX0 p) one_pos
    simpa using this
  apply le_min
  · have h := integral_mono hA (integrable_const K) (fun p => (hle p).trans (min_le_left _ _))
    simpa using h
  · have h := integral_mono hA (hsqi.const_mul a) (fun p => (hle p).trans (min_le_right _ _))
    rw [integral_const_mul] at h
    have := mul_le_mul_of_nonneg_left hsq ha
    linarith

end LossOnlyTraceability.PriorAverages


==> anc/lean/LossOnlyTraceability/PriorAverages/TracingOwnMoments.lean <==
import LossOnlyTraceability.Tracing.LossTracingPrior

/-! # The finite recall bound of loss-only tracing at a learner's own prior-averaged moments

`loss_tracing_tpr_bound` states the finite recall bound of the conformal loss tracer with budgets
`M' ≤ nativeSignedBudget`, `V' ≥ nativeEnergyBudget`, `w' ≥ nativeLearnerScale` (the class budgets of
Proposition 7), which it turns into bounds on the learner's actual prior-averaged moments. This file
states the same bound directly in terms of the actual moments of an arbitrary measurable learner with
values in the unit ball, for any beta prior `Π_κ` (`κ > 0`) and any link of the class: no accuracy,
regularizer or recipe hypothesis is used. The proof is that of `loss_tracing_tpr_bound` after its
budget step.

* `loss_tracing_tpr_of_moments`: if `M ≤ Σ_i E_Π E_p[σ_i X_i]`, `Σ_i E_Π E_p[X_i²] ≤ V` and
  `E_Π E‖θ̂‖² ≤ w`, then `E_{p∼Π} TPR_p ≥ (M/n − t̄)₊² / (V/n + τ²) − η`,
  `t̄ = H w/(2d) + Λ √(L² w/d + τ²)`, whenever `K e^{−Λ²/2} ≤ η k`. -/

noncomputable section

open MeasureTheory ProbabilityTheory LossOnlyTraceability
open scoped InnerProductSpace BigOperators ENNReal NNReal

namespace LossOnlyTraceability.PriorAverages

open LossOnlyTraceability.Tracing

variable {d n K : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

set_option maxHeartbeats 2000000 in
/-- **The finite recall bound of loss-only tracing with the learner's own moments.** For every
measurable learner with values in the unit ball, every link of the class, every beta prior `Π_κ`,
every `τ`, `K`, `k ≥ 1` and every `Λ, η ≥ 0` with `K e^{−Λ²/2} ≤ η k`: if `M`, `V`, `w` bound the
learner's prior-averaged signed moment (from below), energy and squared norm (from above), then
`E_{p∼Π} TPR_p ≥ (M/n − t̄)₊² / (V/n + τ²) − η` with `t̄ = H w/(2d) + Λ √(L² w/d + τ²)`. -/
theorem loss_tracing_tpr_of_moments (hd : 0 < d) (hn : 0 < n)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H κ : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ) (hgm : Measurable g) (hκ : 0 < κ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (τ : ℝ) {k : ℕ} (hk : 0 < k) {Λ η : ℝ} (hΛ : 0 ≤ Λ) (hη : 0 ≤ η)
    (hKη : (K : ℝ) * Real.exp (-Λ ^ 2 / 2) ≤ η * k) {M V w : ℝ}
    (hM2 : M ≤ ∫ p, (∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
      ∂(superMeasure n (signProductLaw d p) μR μG)) ∂(prior κ d))
    (hV2 : (∫ p, (∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
      ∂(superMeasure n (signProductLaw d p) μR μG)) ∂(prior κ d)) ≤ V)
    (hw2 : ∫ x, ‖superLearner A x.2‖ ^ 2 ∂(nativeJointMeasure κ n d μR μG) ≤ w) :
    max (M / n - (H * w / (2 * d) + Λ * Real.sqrt (L ^ 2 * w / d + τ ^ 2))) 0 ^ 2
        / (V / n + τ ^ 2) - η
      ≤ ∫ p, lossTracerTPR g φ τ A (signProductLaw d p) μR μG K k ∂(prior κ d) := by
  haveI := isProbabilityMeasure_prior hκ d
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  have hH := hφ.curv_nonneg
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hC0 : 0 ≤ C := le_trans (abs_nonneg _) (hC 0 NativeLinkClass.zero_mem_margin)
  have hθm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have hinner : ∀ {f₁ f₂ : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n →
      EuclideanSpace ℝ (Fin d)}, Measurable f₁ → Measurable f₂ →
      Measurable fun ω => ⟪f₁ ω, f₂ ω⟫_ℝ := fun h₁ h₂ =>
    (continuous_fst.inner continuous_snd).measurable.comp (h₁.prodMk h₂)
  -- measurability and bounds of the budget integrands
  have hXm : ∀ i : Fin n, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A ω i := fun i =>
    (hφm.comp (hinner hθm (measurable_superPoint true i))).sub
      (hφm.comp (hinner hθm (measurable_superPoint false i)))
  have hXb : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeLossRelease φ A x.2 i| ≤ 2 * C := by
    intro i x hx
    have hθx : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
    have h1 := hC _ (native_margin_mem_Icc hθx (hx.2 true i))
    have h2 := hC _ (native_margin_mem_Icc hθx (hx.2 false i))
    unfold nativeLossRelease
    calc |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ
          - φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ|
        ≤ |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ|
          + |φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ| := abs_sub _ _
      _ ≤ 2 * C := by linarith
  have hσb : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i| ≤ 2 * C := by
    intro i x hx
    rw [abs_mul]
    have hs : |nativeSelectorSign x.2 i| = 1 := by
      unfold nativeSelectorSign
      split_ifs <;> simp
    rw [hs, one_mul]
    exact hXb i x hx
  have hX2b : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeLossRelease φ A x.2 i ^ 2| ≤ (2 * C) ^ 2 := by
    intro i x hx
    rw [abs_pow]
    exact pow_le_pow_left₀ (abs_nonneg _) (hXb i x hx) 2
  have hsgn : ∀ i : Fin n, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeSelectorSign ω i := fun i => by
    have hbit : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        superBits ω i := (measurable_pi_apply i).comp measurable_superBits
    exact Measurable.ite (hbit (measurableSet_singleton true)) measurable_const measurable_const
  have hσm : ∀ i : Fin n, Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i := fun i =>
    ((hsgn i).comp measurable_snd).mul ((hXm i).comp measurable_snd)
  have hX2m : ∀ i : Fin n, Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => nativeLossRelease φ A x.2 i ^ 2 :=
    fun i => ((hXm i).comp measurable_snd).pow_const 2
  have hns_le : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      noiseScale L τ d θ ≤ Real.sqrt (L ^ 2 / d + τ ^ 2) := by
    intro θ hθ
    apply Real.sqrt_le_sqrt
    have h1 : ‖θ‖ ^ 2 ≤ 1 := by nlinarith [norm_nonneg θ]
    have h2 : L ^ 2 * ‖θ‖ ^ 2 ≤ L ^ 2 := by nlinarith [sq_nonneg L]
    have := div_le_div_of_nonneg_right h2 hdR.le
    linarith
  have hnsm : Measurable fun θ : EuclideanSpace ℝ (Fin d) => noiseScale L τ d θ :=
    Real.continuous_sqrt.measurable.comp
      ((((measurable_norm.pow_const 2).const_mul _).div_const _).add measurable_const)
  have hsbm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      thresholdBound H L τ Λ d (superLearner A x.2) :=
    ((((measurable_norm.pow_const 2).const_mul H).div_const _).add
      (hnsm.mul measurable_const)).comp (hθm.comp measurable_snd)
  have hsbb : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      |thresholdBound H L τ Λ d θ| ≤ H / (2 * d) + Real.sqrt (L ^ 2 / d + τ ^ 2) * Λ := by
    intro θ hθ
    have hnn : 0 ≤ thresholdBound H L τ Λ d θ := by
      unfold thresholdBound
      have : 0 ≤ noiseScale L τ d θ * Λ := mul_nonneg (Real.sqrt_nonneg _) hΛ
      positivity
    rw [abs_of_nonneg hnn]
    unfold thresholdBound
    have h1 : H * ‖θ‖ ^ 2 / (2 * d) ≤ H / (2 * d) := by
      apply div_le_div_of_nonneg_right _ (by positivity)
      have : ‖θ‖ ^ 2 ≤ 1 := by nlinarith [norm_nonneg θ]
      nlinarith
    have h2 := mul_le_mul_of_nonneg_right (hns_le θ hθ) hΛ
    linarith
  -- the prior-integrable functions of `p`
  set fσ : (Fin d → ℝ) → ℝ := fun p => ∑ i, ∫ ω, nativeSelectorSign ω i
    * nativeLossRelease φ A ω i ∂(superMeasure n (signProductLaw d p) μR μG) with hfσ
  set fX : (Fin d → ℝ) → ℝ := fun p => ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
    ∂(superMeasure n (signProductLaw d p) μR μG) with hfX
  set fs : (Fin d → ℝ) → ℝ := fun p => ∫ ω, thresholdBound H L τ Λ d (superLearner A ω)
    ∂(superMeasure n (signProductLaw d p) μR μG) with hfs
  set fT : (Fin d → ℝ) → ℝ := fun p => lossTracerTPR g φ τ A (signProductLaw d p) μR μG K k
    with hfT
  have hfσI : Integrable fσ (prior κ d) :=
    integrable_finsetSum _ fun i _ =>
      nativeKernel_integral_integrable μR μG hκ hd (hσm i) (hσb i)
  have hfXI : Integrable fX (prior κ d) :=
    integrable_finsetSum _ fun i _ =>
      nativeKernel_integral_integrable μR μG hκ hd (hX2m i) (hX2b i)
  have hfsI : Integrable fs (prior κ d) :=
    nativeKernel_integral_integrable μR μG hκ hd hsbm (fun x _ => hsbb _ (hA1 _ _))
  have hfTI : Integrable fT (prior κ d) := integrable_lossTracerTPR hgm hφm hA τ μR μG k hκ
  -- the budget integral of the threshold
  have hfs_le : ∫ p, fs p ∂(prior κ d)
      ≤ H * w / (2 * d) + Λ * Real.sqrt (L ^ 2 * w / d + τ ^ 2) := by
    have hJ := nativeJoint_integral_eq μR μG hκ hd hsbm (fun x _ => hsbb _ (hA1 _ _))
    rw [← hJ]
    set J := nativeJointMeasure κ n d μR μG
    have hsqI : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        ‖superLearner A x.2‖ ^ 2) J :=
      Integrable.of_bound ((measurable_norm.comp (hθm.comp measurable_snd)).pow_const 2
        ).aestronglyMeasurable 1 (Filter.Eventually.of_forall fun x => by
          have hθx : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
          rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
          nlinarith [norm_nonneg (superLearner A x.2)])
    have hXI : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        L ^ 2 * ‖superLearner A x.2‖ ^ 2 / d + τ ^ 2) J :=
      ((hsqI.const_mul (L ^ 2)).div_const _).add (integrable_const _)
    have hXint : ∫ x, (L ^ 2 * ‖superLearner A x.2‖ ^ 2 / d + τ ^ 2) ∂J
        ≤ L ^ 2 * w / d + τ ^ 2 := by
      rw [integral_add ((hsqI.const_mul (L ^ 2)).div_const _) (integrable_const _),
        integral_div, integral_const_mul, integral_const, probReal_univ, smul_eq_mul, one_mul]
      have := mul_le_mul_of_nonneg_left hw2 (sq_nonneg L)
      have := div_le_div_of_nonneg_right this hdR.le
      linarith
    have hsqrt := integral_sqrt_le J hXI (fun x => by positivity) hXint
    have hnsI : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        noiseScale L τ d (superLearner A x.2)) J :=
      Integrable.of_bound (hnsm.comp (hθm.comp measurable_snd)).aestronglyMeasurable
        (Real.sqrt (L ^ 2 / d + τ ^ 2)) (Filter.Eventually.of_forall fun x => by
          have hns0 : 0 ≤ noiseScale L τ d (superLearner A x.2) := Real.sqrt_nonneg _
          rw [Real.norm_eq_abs, abs_of_nonneg hns0]
          exact hns_le _ (hA1 _ _))
    have e : (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        thresholdBound H L τ Λ d (superLearner A x.2))
        = fun x => H / (2 * d) * ‖superLearner A x.2‖ ^ 2
          + Λ * noiseScale L τ d (superLearner A x.2) := by
      funext x
      unfold thresholdBound
      ring
    rw [e, integral_add (hsqI.const_mul _) (hnsI.const_mul _), integral_const_mul,
      integral_const_mul]
    have h1 : H / (2 * d) * ∫ x, ‖superLearner A x.2‖ ^ 2 ∂J ≤ H / (2 * d) * w :=
      mul_le_mul_of_nonneg_left hw2 (by positivity)
    have h2 : Λ * ∫ x, noiseScale L τ d (superLearner A x.2) ∂J
        ≤ Λ * Real.sqrt (L ^ 2 * w / d + τ ^ 2) := by
      refine mul_le_mul_of_nonneg_left ?_ hΛ
      exact hsqrt
    have e2 : H * w / (2 * d) = H / (2 * d) * w := by ring
    rw [e2]
    linarith
  -- the per-law inequality, integrated
  have hlin : ∀ lam : ℝ, 0 < lam →
      M - n * (H * w / (2 * d) + Λ * Real.sqrt (L ^ 2 * w / d + τ ^ 2))
        ≤ (V + n * τ ^ 2) / (2 * lam)
          + lam / 2 * (n * ((∫ p, fT p ∂(prior κ d)) + η)) := by
    intro lam hlam
    have hpt : ∀ᵐ p ∂(prior κ d), fσ p ≤ 1 / (2 * lam) * fX p + lam * n / 2 * fT p
        + n * fs p + (n * τ ^ 2 / (2 * lam) + lam * n * η / 2) := by
      filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
      have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
      haveI := isProbabilityMeasure_signProductLaw hpI
      have h := loss_tracing_per_law (K := K) (g := g) μR μG hφ hφm
        (isSignProductLaw_signProductLaw hpI) hd hA hA1 τ hΛ hη hk hKη hlam
      have hsumT : (∑ i, (tracingMeasure n K (signProductLaw d p) μR μG).real
          {x | memberFlagged g φ τ A k i x}) = n * fT p := by
        simp only [hfT, lossTracerTPR]
        field_simp
      rw [hsumT] at h
      have e : ((fX p) + n * τ ^ 2) / (2 * lam) + lam / 2 * (n * fT p + n * η) + n * fs p
          = 1 / (2 * lam) * fX p + lam * n / 2 * fT p + n * fs p
            + (n * τ ^ 2 / (2 * lam) + lam * n * η / 2) := by
        field_simp
        ring
      simp only [hfσ, hfX, hfs] at h e ⊢
      linarith
    have hIX : Integrable (fun p => 1 / (2 * lam) * fX p) (prior κ d) := hfXI.const_mul _
    have hIT : Integrable (fun p => lam * n / 2 * fT p) (prior κ d) := hfTI.const_mul _
    have hIs : Integrable (fun p => (n : ℝ) * fs p) (prior κ d) := hfsI.const_mul _
    have hIXT : Integrable (fun p => 1 / (2 * lam) * fX p + lam * n / 2 * fT p) (prior κ d) :=
      hIX.add hIT
    have hIXTs : Integrable (fun p => 1 / (2 * lam) * fX p + lam * n / 2 * fT p
        + n * fs p) (prior κ d) := hIXT.add hIs
    have hI2 : Integrable (fun p => 1 / (2 * lam) * fX p + lam * n / 2 * fT p
        + n * fs p + (n * τ ^ 2 / (2 * lam) + lam * n * η / 2)) (prior κ d) :=
      hIXTs.add (integrable_const _)
    have hint := integral_mono_ae hfσI hI2 hpt
    rw [integral_add hIXTs (integrable_const _), integral_add hIXT hIs, integral_add hIX hIT,
      integral_const_mul, integral_const_mul, integral_const_mul, integral_const, probReal_univ,
      smul_eq_mul, one_mul] at hint
    have hVx : ∫ p, fX p ∂(prior κ d) ≤ V := hV2
    have hMx : M ≤ ∫ p, fσ p ∂(prior κ d) := hM2
    have h1 : 1 / (2 * lam) * ∫ p, fX p ∂(prior κ d) ≤ 1 / (2 * lam) * V :=
      mul_le_mul_of_nonneg_left hVx (by positivity)
    have h2 : (n : ℝ) * ∫ p, fs p ∂(prior κ d)
        ≤ n * (H * w / (2 * d) + Λ * Real.sqrt (L ^ 2 * w / d + τ ^ 2)) :=
      mul_le_mul_of_nonneg_left hfs_le hnR.le
    have e : (V + n * τ ^ 2) / (2 * lam) + lam / 2 * (n * ((∫ p, fT p ∂(prior κ d)) + η))
        = 1 / (2 * lam) * V + lam * n / 2 * (∫ p, fT p ∂(prior κ d))
          + (n * τ ^ 2 / (2 * lam) + lam * n * η / 2) := by
      field_simp
      ring
    rw [e]
    linarith
  -- optimise over `λ`
  have hE : 0 ≤ V + n * τ ^ 2 := by
    have hfX0 : 0 ≤ ∫ p, fX p ∂(prior κ d) := integral_nonneg fun p =>
      Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _
    have : 0 ≤ V := le_trans hfX0 hV2
    positivity
  have hR : 0 ≤ (n : ℝ) * ((∫ p, fT p ∂(prior κ d)) + η) := by
    have : 0 ≤ ∫ p, fT p ∂(prior κ d) :=
      integral_nonneg fun p => lossTracerTPR_nonneg τ _ μR μG k
    positivity
  have hfin := div_le_of_forall_lam hE hR hlin
  exact recall_rescale hn hfin

end LossOnlyTraceability.PriorAverages


==> anc/lean/LossOnlyTraceability/PriorMoments.lean <==
import LossOnlyTraceability.FairBitCore
import LossOnlyTraceability.Fingerprint
import LossOnlyTraceability.PowerMap

/-! The prior moments of the beta-like prior of `BetaPrior` and their Jensen consequences.

With `v = 1/(κ+1)` and the prior mean `μ_p = p/√d` of `SignSamples`, this module proves the
beta-prior moments of Appendix B.1 -- `E p_k = 0`, `E p_k² = v`, `E p_k⁴ = 3v²/(1+2v)`,
`E‖μ_p‖² = v` and `E‖μ_p‖⁴ ≤ v²(1+2/d)` -- together with the variance form
`E‖μ_p‖⁴ ≤ v² + v/d` and the three consequences of Appendix B.1 for `1 ≤ q ≤ 2`:
`E‖μ_p‖^{2(q−1)} ≤ v^{q−1}`, `E‖μ_p‖^{2q} ≤ v^q (1+2/d)^{q/2}` and
`E‖μ_p‖^q ≥ v^{q/2}(1 + 1/(dv))^{−q/2}`. The fourth coordinate moment comes from the integration-by-parts
identity of `BetaPrior` applied to `h(t) = t³`, the fourth moment of the mean from expanding
`d^{-2}(∑_k p_k²)²` over the product prior, and the three consequences from Jensen for `x^s`
together with the Cauchy-Schwarz chain `E Y³ ≤ √(E Y² E Y⁴)`, `(E Y²)² ≤ E Y · E Y³`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

variable {κ : ℝ} {d : ℕ}

/-! ### Two elementary real-power identities -/

/-- A real power of a nonnegative number, squared: `(x^a)² = x^(2a)`. -/
theorem sq_rpow_of_nonneg {x : ℝ} (hx : 0 ≤ x) (a : ℝ) : (x ^ a) ^ (2 : ℕ) = x ^ (2 * a) := by
  rw [← Real.rpow_natCast (x ^ a) 2, ← Real.rpow_mul hx]
  norm_num
  ring_nf

/-- A natural power of a nonnegative number raised to a real power: `(x^n)^a = x^(n a)`. -/
theorem pow_rpow_of_nonneg {x : ℝ} (hx : 0 ≤ x) (n : ℕ) (a : ℝ) :
    (x ^ n) ^ a = x ^ ((n : ℝ) * a) := by
  rw [← Real.rpow_natCast x n, ← Real.rpow_mul hx]

/-! ### The fourth coordinate moment -/

/-- The fourth moment of the coordinate prior is `3/((κ+1)(κ+3))`. -/
theorem integral_priorCoord_pow_four_eq (hκ : 0 < κ) :
    ∫ t, t ^ 4 ∂priorCoord κ = 3 / ((κ + 1) * (κ + 3)) := by
  have hcube : ContDiff ℝ 1 (fun t : ℝ => t ^ 3) := contDiff_id.pow 3
  have hib := prior_integration_by_parts hκ (fun t : ℝ => t ^ 3) hcube
  have hd : deriv (fun t : ℝ => t ^ 3) = fun t : ℝ => 3 * t ^ 2 := by
    funext t
    simp
  rw [hd] at hib
  have hI2 : IntegrableOn (fun t : ℝ => t ^ 2 * betaLikeDensity κ t)
      (Set.Ioo (-1 : ℝ) 1) volume := integrableOn_mul_betaLikeDensity hκ (continuous_pow 2)
  have hI4 : IntegrableOn (fun t : ℝ => t ^ 4 * betaLikeDensity κ t)
      (Set.Ioo (-1 : ℝ) 1) volume := integrableOn_mul_betaLikeDensity hκ (continuous_pow 4)
  have hsplit : (∫ t in Set.Ioo (-1 : ℝ) 1, 3 * t ^ 2 * (1 - t ^ 2) * betaLikeDensity κ t)
      = 3 * (∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 2 * betaLikeDensity κ t)
        - 3 * ∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 4 * betaLikeDensity κ t := by
    rw [← integral_const_mul, ← integral_const_mul,
      ← integral_sub (hI2.const_mul 3) (hI4.const_mul 3)]
    exact setIntegral_congr_fun measurableSet_Ioo fun t _ => by ring
  have hrhs : (∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 3 * t * betaLikeDensity κ t)
      = ∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 4 * betaLikeDensity κ t :=
    setIntegral_congr_fun measurableSet_Ioo fun t _ => by ring
  rw [hsplit, hrhs] at hib
  have h2 : betaLikeNormalizer κ * (∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 2 * betaLikeDensity κ t)
      = 1 / (κ + 1) := by
    rw [← integral_priorCoord hκ (fun t : ℝ => t ^ 2)]
    exact integral_priorCoord_sq hκ
  have hI4val : (∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 4 * betaLikeDensity κ t) * (κ + 3)
      = 3 * ∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 2 * betaLikeDensity κ t := by linarith
  have hκ1 : (0 : ℝ) < κ + 1 := by linarith
  have hκ3 : (0 : ℝ) < κ + 3 := by linarith
  have hA : betaLikeNormalizer κ * (∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 4 * betaLikeDensity κ t)
      * (κ + 3) = 3 * (1 / (κ + 1)) := by
    calc betaLikeNormalizer κ * (∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 4 * betaLikeDensity κ t)
          * (κ + 3)
        = betaLikeNormalizer κ
            * ((∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 4 * betaLikeDensity κ t) * (κ + 3)) := by ring
      _ = betaLikeNormalizer κ
            * (3 * ∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 2 * betaLikeDensity κ t) := by rw [hI4val]
      _ = 3 * (betaLikeNormalizer κ
            * ∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 2 * betaLikeDensity κ t) := by ring
      _ = 3 * (1 / (κ + 1)) := by rw [h2]
  rw [integral_priorCoord hκ (fun t : ℝ => t ^ 4)]
  field_simp at hA ⊢
  linarith

/-- The fourth moment of the coordinate prior is `3v²/(1+2v)` with `v = 1/(κ+1)`,
the third of the beta-prior moments of Appendix B.1. -/
theorem integral_priorCoord_pow_four (hκ : 0 < κ) :
    ∫ t, t ^ 4 ∂priorCoord κ
      = 3 * (1 / (κ + 1)) ^ 2 / (1 + 2 * (1 / (κ + 1))) := by
  have hκ1 : (0 : ℝ) < κ + 1 := by linarith
  have hκ3 : (0 : ℝ) < κ + 3 := by linarith
  rw [integral_priorCoord_pow_four_eq hκ]
  field_simp
  ring

/-! ### Coordinate moments under the product prior -/

/-- The first coordinate moment under the product prior vanishes, the first of the beta-prior
moments of Appendix B.1. -/
theorem integral_prior_coord (hκ : 0 < κ) (k : Fin d) :
    ∫ p, p k ∂(prior κ d) = 0 := by
  haveI := isProbabilityMeasure_prior hκ d
  have hc : Continuous fun p : Fin d → ℝ => p k := continuous_apply k
  rw [integral_prior_update hκ k hc]
  have hstep : ∀ p : Fin d → ℝ,
      (∫ t, (Function.update p k t : Fin d → ℝ) k ∂priorCoord κ) = 0 := by
    intro p
    simp only [Function.update_self]
    exact integral_priorCoord_id hκ
  simp_rw [hstep]
  simp

/-- The second coordinate moment under the product prior is `v = 1/(κ+1)`, the second of the
beta-prior moments of Appendix B.1. -/
theorem integral_prior_coord_sq (hκ : 0 < κ) (k : Fin d) :
    ∫ p, p k ^ 2 ∂(prior κ d) = 1 / (κ + 1) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hc : Continuous fun p : Fin d → ℝ => p k ^ 2 := (continuous_apply k).pow 2
  rw [integral_prior_update hκ k hc]
  have hstep : ∀ p : Fin d → ℝ,
      (∫ t, ((Function.update p k t : Fin d → ℝ) k) ^ 2 ∂priorCoord κ) = 1 / (κ + 1) := by
    intro p
    simp only [Function.update_self]
    exact integral_priorCoord_sq hκ
  simp_rw [hstep]
  simp

/-- The fourth coordinate moment under the product prior is `3/((κ+1)(κ+3))`. -/
theorem integral_prior_coord_pow_four (hκ : 0 < κ) (k : Fin d) :
    ∫ p, p k ^ 4 ∂(prior κ d) = 3 / ((κ + 1) * (κ + 3)) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hc : Continuous fun p : Fin d → ℝ => p k ^ 4 := (continuous_apply k).pow 4
  rw [integral_prior_update hκ k hc]
  have hstep : ∀ p : Fin d → ℝ,
      (∫ t, ((Function.update p k t : Fin d → ℝ) k) ^ 4 ∂priorCoord κ)
        = 3 / ((κ + 1) * (κ + 3)) := by
    intro p
    simp only [Function.update_self]
    exact integral_priorCoord_pow_four_eq hκ
  simp_rw [hstep]
  simp

/-- Distinct coordinates are independent under the product prior: `E[p_k² p_l²] = v²`. -/
theorem integral_prior_coord_sq_mul_sq (hκ : 0 < κ) {k l : Fin d} (hkl : k ≠ l) :
    ∫ p, p k ^ 2 * p l ^ 2 ∂(prior κ d) = (1 / (κ + 1)) * (1 / (κ + 1)) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hc : Continuous fun p : Fin d → ℝ => p k ^ 2 * p l ^ 2 :=
    ((continuous_apply k).pow 2).mul ((continuous_apply l).pow 2)
  rw [integral_prior_update hκ k hc]
  have hstep : ∀ p : Fin d → ℝ,
      (∫ t, ((Function.update p k t : Fin d → ℝ) k) ^ 2
          * ((Function.update p k t : Fin d → ℝ) l) ^ 2 ∂priorCoord κ)
        = (1 / (κ + 1)) * p l ^ 2 := by
    intro p
    simp only [Function.update_self, Function.update_of_ne (Ne.symm hkl)]
    rw [integral_mul_const, integral_priorCoord_sq hκ]
  simp_rw [hstep]
  rw [integral_const_mul, integral_prior_coord_sq hκ l]

/-! ### Moments of the prior mean `μ_p = p/√d` -/

/-- The squared norm of the prior mean is `(∑_k p_k²)/d`. -/
theorem norm_priorMean_sq (hd : 0 < d) (p : Fin d → ℝ) :
    ‖priorMean p‖ ^ 2 = (∑ k, p k ^ 2) / d := by
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hsd : Real.sqrt d * Real.sqrt d = d := Real.mul_self_sqrt hdpos.le
  rw [← real_inner_self_eq_norm_sq, real_inner_eq_sum_apply, Finset.sum_div]
  refine Finset.sum_congr rfl fun k _ => ?_
  calc priorMean p k * priorMean p k
      = (p k / Real.sqrt d) * (p k / Real.sqrt d) := by rw [priorMean_apply]
    _ = (p k * p k) / (Real.sqrt d * Real.sqrt d) := by rw [div_mul_div_comm]
    _ = p k ^ 2 / d := by rw [hsd]; ring_nf

/-- The norm of the prior mean as a square root of a polynomial in the coordinates. -/
theorem norm_priorMean_eq_sqrt (hd : 0 < d) (p : Fin d → ℝ) :
    ‖priorMean p‖ = Real.sqrt ((∑ k, p k ^ 2) / d) := by
  rw [← norm_priorMean_sq hd p, Real.sqrt_sq (norm_nonneg _)]

/-- The norm of the prior mean is a continuous function of the parameter. -/
theorem continuous_norm_priorMean (hd : 0 < d) :
    Continuous fun p : Fin d → ℝ => ‖priorMean p‖ := by
  have : (fun p : Fin d → ℝ => ‖priorMean p‖)
      = fun p : Fin d → ℝ => Real.sqrt ((∑ k, p k ^ 2) / d) := by
    funext p; exact norm_priorMean_eq_sqrt hd p
  rw [this]
  exact Real.continuous_sqrt.comp (by fun_prop)

/-- A continuous function of the parameter is square integrable against the product prior. -/
theorem memLp_two_of_continuous_prior (hκ : 0 < κ) {f : (Fin d → ℝ) → ℝ} (hf : Continuous f) :
    MemLp f 2 (prior κ d) :=
  (memLp_two_iff_integrable_sq hf.aestronglyMeasurable).2
    (integrable_of_continuous_prior hκ (hf.pow 2))

/-- A nonnegative real power of the prior-mean norm is integrable against the product prior. -/
theorem integrable_norm_priorMean_rpow (hκ : 0 < κ) (hd : 0 < d) {s : ℝ} (hs : 0 ≤ s) :
    Integrable (fun p : Fin d → ℝ => ‖priorMean p‖ ^ s) (prior κ d) :=
  integrable_of_continuous_prior hκ
    ((continuous_norm_priorMean hd).rpow_const fun _ => Or.inr hs)

/-- The second moment of the prior mean is `v = 1/(κ+1)`, the fourth of the beta-prior moments
of Appendix B.1. -/
theorem integral_prior_norm_priorMean_sq (hκ : 0 < κ) (hd : 0 < d) :
    ∫ p, ‖priorMean p‖ ^ 2 ∂(prior κ d) = 1 / (κ + 1) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hcongr : (∫ p, ‖priorMean p‖ ^ 2 ∂(prior κ d))
      = ∫ p, (∑ k, p k ^ 2) / d ∂(prior κ d) :=
    integral_congr_ae (Filter.Eventually.of_forall fun p => norm_priorMean_sq hd p)
  have hint : ∀ k : Fin d, Integrable (fun p : Fin d → ℝ => p k ^ 2) (prior κ d) := fun k =>
    integrable_of_continuous_prior hκ ((continuous_apply k).pow 2)
  rw [hcongr, integral_div, integral_finsetSum _ fun k _ => hint k]
  have hval : ∀ k : Fin d, (∫ p, p k ^ 2 ∂(prior κ d)) = 1 / (κ + 1) := fun k =>
    integral_prior_coord_sq hκ k
  simp_rw [hval]
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  field_simp

/-- The exact fourth moment of the prior mean: `E‖μ_p‖⁴ = (m₄ + (d−1)v²)/d` with
`m₄ = 3/((κ+1)(κ+3))` the fourth coordinate moment and `v = 1/(κ+1)`. -/
theorem integral_prior_norm_priorMean_pow_four (hκ : 0 < κ) (hd : 0 < d) :
    ∫ p, ‖priorMean p‖ ^ 4 ∂(prior κ d)
      = (3 / ((κ + 1) * (κ + 3)) + ((d : ℝ) - 1) * (1 / (κ + 1)) ^ 2) / d := by
  haveI := isProbabilityMeasure_prior hκ d
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hpt : ∀ p : Fin d → ℝ,
      ‖priorMean p‖ ^ 4 = (∑ k, ∑ l, p k ^ 2 * p l ^ 2) / (d : ℝ) ^ 2 := by
    intro p
    have h2 := norm_priorMean_sq hd p
    have h4 : ‖priorMean p‖ ^ 4 = (‖priorMean p‖ ^ 2) ^ 2 := by ring
    rw [h4, h2, div_pow, ← Finset.sum_mul_sum]
    ring
  have hcongr : (∫ p, ‖priorMean p‖ ^ 4 ∂(prior κ d))
      = ∫ p, (∑ k, ∑ l, p k ^ 2 * p l ^ 2) / (d : ℝ) ^ 2 ∂(prior κ d) :=
    integral_congr_ae (Filter.Eventually.of_forall hpt)
  have hint : ∀ k l : Fin d,
      Integrable (fun p : Fin d → ℝ => p k ^ 2 * p l ^ 2) (prior κ d) := fun k l =>
    integrable_of_continuous_prior hκ (((continuous_apply k).pow 2).mul
      ((continuous_apply l).pow 2))
  have hintsum : ∀ k : Fin d,
      Integrable (fun p : Fin d → ℝ => ∑ l, p k ^ 2 * p l ^ 2) (prior κ d) := fun k =>
    integrable_finsetSum _ fun l _ => hint k l
  rw [hcongr, integral_div, integral_finsetSum _ fun k _ => hintsum k]
  have hrow : ∀ k : Fin d, (∫ p, ∑ l, p k ^ 2 * p l ^ 2 ∂(prior κ d))
      = 3 / ((κ + 1) * (κ + 3)) + ((d : ℝ) - 1) * (1 / (κ + 1)) ^ 2 := by
    intro k
    rw [integral_finsetSum _ fun l _ => hint k l]
    rw [← Finset.add_sum_erase _ _ (Finset.mem_univ k)]
    have hdiag : (∫ p, p k ^ 2 * p k ^ 2 ∂(prior κ d)) = 3 / ((κ + 1) * (κ + 3)) := by
      rw [← integral_prior_coord_pow_four hκ k]
      exact integral_congr_ae (Filter.Eventually.of_forall fun p => by ring)
    have hoff : ∀ l ∈ Finset.univ.erase k,
        (∫ p, p k ^ 2 * p l ^ 2 ∂(prior κ d)) = (1 / (κ + 1)) ^ 2 := by
      intro l hl
      have hkl : k ≠ l := (Finset.ne_of_mem_erase hl).symm
      rw [integral_prior_coord_sq_mul_sq hκ hkl]
      ring
    rw [hdiag, Finset.sum_congr rfl hoff, Finset.sum_const,
      Finset.card_erase_of_mem (Finset.mem_univ k), Finset.card_univ, Fintype.card_fin,
      nsmul_eq_mul]
    have hcast : ((d - 1 : ℕ) : ℝ) = (d : ℝ) - 1 := by
      have : (1 : ℕ) ≤ d := hd
      push_cast [Nat.cast_sub this]
      ring
    rw [hcast]
  simp_rw [hrow]
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  field_simp

/-- The fourth moment of the prior mean is at most `v²(1+2/d)`, the last of the beta-prior
moments of Appendix B.1. -/
theorem integral_prior_norm_priorMean_pow_four_le (hκ : 0 < κ) (hd : 0 < d) :
    ∫ p, ‖priorMean p‖ ^ 4 ∂(prior κ d) ≤ (1 / (κ + 1)) ^ 2 * (1 + 2 / (d : ℝ)) := by
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hκ1 : (0 : ℝ) < κ + 1 := by linarith
  have hκ3 : (0 : ℝ) < κ + 3 := by linarith
  rw [integral_prior_norm_priorMean_pow_four hκ hd, div_le_iff₀ hdpos]
  have hm4 : 3 / ((κ + 1) * (κ + 3)) ≤ 3 * (1 / (κ + 1)) ^ 2 := by
    rw [div_le_iff₀ (by positivity : (0 : ℝ) < (κ + 1) * (κ + 3))]
    have h1 : 3 * (1 / (κ + 1)) ^ 2 = 3 / (κ + 1) ^ 2 := by field_simp
    rw [h1, div_mul_eq_mul_div, le_div_iff₀ (by positivity : (0 : ℝ) < (κ + 1) ^ 2)]
    nlinarith
  have hexp : (1 / (κ + 1)) ^ 2 * (1 + 2 / (d : ℝ)) * (d : ℝ)
      = ((d : ℝ) + 2) * (1 / (κ + 1)) ^ 2 := by field_simp
  rw [hexp]
  nlinarith [hm4]

/-- The variance form of the fourth moment: `E‖μ_p‖⁴ ≤ v² + v/d`, the estimate
`var(∑_k p_k²) ≤ dv` of the proof of the lower bound on `E‖μ_p‖^q` in Appendix B.1. -/
theorem integral_prior_norm_priorMean_pow_four_le_variance (hκ : 0 < κ) (hd : 0 < d) :
    ∫ p, ‖priorMean p‖ ^ 4 ∂(prior κ d)
      ≤ (1 / (κ + 1)) ^ 2 + (1 / (κ + 1)) / (d : ℝ) := by
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hκ1 : (0 : ℝ) < κ + 1 := by linarith
  have hκ3 : (0 : ℝ) < κ + 3 := by linarith
  rw [integral_prior_norm_priorMean_pow_four hκ hd, div_le_iff₀ hdpos]
  have hm4 : 3 / ((κ + 1) * (κ + 3)) ≤ (1 / (κ + 1)) ^ 2 + 1 / (κ + 1) := by
    rw [div_le_iff₀ (by positivity : (0 : ℝ) < (κ + 1) * (κ + 3))]
    have h1 : (1 / (κ + 1)) ^ 2 + 1 / (κ + 1) = (κ + 2) / (κ + 1) ^ 2 := by
      field_simp
      ring
    rw [h1, div_mul_eq_mul_div, le_div_iff₀ (by positivity : (0 : ℝ) < (κ + 1) ^ 2)]
    nlinarith [sq_nonneg κ, hκ]
  have hsplit : ((1 / (κ + 1)) ^ 2 + 1 / (κ + 1) / (d : ℝ)) * (d : ℝ)
      = (d : ℝ) * (1 / (κ + 1)) ^ 2 + 1 / (κ + 1) := by field_simp
  rw [hsplit]
  nlinarith [hm4]

/-! ### Jensen for real powers -/

/-- Jensen for a concave power: for a probability measure, a nonnegative integrable `X` with
positive mean and `0 ≤ s ≤ 1`, one has `E X^s ≤ (E X)^s`. -/
theorem integral_rpow_le_rpow_integral {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω}
    [IsProbabilityMeasure μ] {X : Ω → ℝ} (hX0 : ∀ᵐ ω ∂μ, 0 ≤ X ω) (hX : Integrable X μ)
    {s : ℝ} (hs0 : 0 ≤ s) (hs1 : s ≤ 1) (hXs : Integrable (fun ω => X ω ^ s) μ)
    (hpos : 0 < ∫ ω, X ω ∂μ) :
    (∫ ω, X ω ^ s ∂μ) ≤ (∫ ω, X ω ∂μ) ^ s := by
  set c := ∫ ω, X ω ∂μ with hc
  have hcpow : (0 : ℝ) < c ^ (1 - s) := Real.rpow_pos_of_pos hpos _
  have hpt : ∀ᵐ ω ∂μ, X ω ^ s ≤ (s * X ω + (1 - s) * c) / c ^ (1 - s) := by
    filter_upwards [hX0] with ω hω
    have hy := Real.geom_mean_le_arith_mean2_weighted hs0 (by linarith : (0 : ℝ) ≤ 1 - s)
      hω hpos.le (by ring)
    rw [le_div_iff₀ hcpow]
    exact hy
  have hint : Integrable (fun ω => (s * X ω + (1 - s) * c) / c ^ (1 - s)) μ :=
    ((hX.const_mul s).add (integrable_const _)).div_const _
  refine (integral_mono_ae hXs hint hpt).trans_eq ?_
  rw [integral_div, integral_add (hX.const_mul s) (integrable_const _), integral_const_mul,
    integral_const]
  simp only [probReal_univ, smul_eq_mul, one_mul]
  rw [← hc, show s * c + (1 - s) * c = c by ring, eq_comm, eq_div_iff hcpow.ne',
    ← Real.rpow_add hpos, show s + (1 - s) = (1 : ℝ) by ring, Real.rpow_one]

/-! ### The three Jensen consequences of Appendix B.1 -/

/-- The concave-power bound `E‖μ_p‖^{2(q−1)} ≤ v^{q−1}` for `1 ≤ q ≤ 2`. -/
theorem integral_prior_norm_priorMean_rpow_concave (hκ : 0 < κ) (hd : 0 < d)
    {q : ℝ} (hq1 : 1 ≤ q) (hq2 : q ≤ 2) :
    (∫ p, ‖priorMean p‖ ^ (2 * (q - 1)) ∂(prior κ d)) ≤ (1 / (κ + 1)) ^ (q - 1) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hκ1 : (0 : ℝ) < κ + 1 := by linarith
  have hX0 : ∀ᵐ p ∂(prior κ d), 0 ≤ ‖priorMean p‖ ^ 2 :=
    Filter.Eventually.of_forall fun p => sq_nonneg _
  have hX : Integrable (fun p : Fin d → ℝ => ‖priorMean p‖ ^ 2) (prior κ d) :=
    integrable_of_continuous_prior hκ ((continuous_norm_priorMean hd).pow 2)
  have hrw : ∀ p : Fin d → ℝ,
      ‖priorMean p‖ ^ (2 * (q - 1)) = (‖priorMean p‖ ^ 2) ^ (q - 1) := by
    intro p
    rw [pow_rpow_of_nonneg (norm_nonneg _) 2 (q - 1)]
    norm_num
  have hXs : Integrable (fun p : Fin d → ℝ => (‖priorMean p‖ ^ 2) ^ (q - 1)) (prior κ d) :=
    (integrable_norm_priorMean_rpow hκ hd (s := 2 * (q - 1)) (by linarith)).congr
      (Filter.Eventually.of_forall hrw)
  have hmean : (∫ p, ‖priorMean p‖ ^ 2 ∂(prior κ d)) = 1 / (κ + 1) :=
    integral_prior_norm_priorMean_sq hκ hd
  have hpos : 0 < ∫ p, ‖priorMean p‖ ^ 2 ∂(prior κ d) := by
    rw [hmean]; positivity
  have hmain := integral_rpow_le_rpow_integral hX0 hX (by linarith : (0 : ℝ) ≤ q - 1)
    (by linarith : q - 1 ≤ 1) hXs hpos
  rw [hmean] at hmain
  exact le_trans (le_of_eq (integral_congr_ae (Filter.Eventually.of_forall hrw))) hmain

/-- The upper bound `E‖μ_p‖^{2q} ≤ v^q (1+2/d)^{q/2}` for `1 ≤ q ≤ 2`. -/
theorem integral_prior_norm_priorMean_rpow_high (hκ : 0 < κ) (hd : 0 < d)
    {q : ℝ} (hq1 : 1 ≤ q) (hq2 : q ≤ 2) :
    (∫ p, ‖priorMean p‖ ^ (2 * q) ∂(prior κ d))
      ≤ (1 / (κ + 1)) ^ q * (1 + 2 / (d : ℝ)) ^ (q / 2) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hκ1 : (0 : ℝ) < κ + 1 := by linarith
  have hX0 : ∀ᵐ p ∂(prior κ d), 0 ≤ ‖priorMean p‖ ^ 4 :=
    Filter.Eventually.of_forall fun p => by positivity
  have hX : Integrable (fun p : Fin d → ℝ => ‖priorMean p‖ ^ 4) (prior κ d) :=
    integrable_of_continuous_prior hκ ((continuous_norm_priorMean hd).pow 4)
  have hrw : ∀ p : Fin d → ℝ, (‖priorMean p‖ ^ 4) ^ (q / 2) = ‖priorMean p‖ ^ (2 * q) := by
    intro p
    rw [pow_rpow_of_nonneg (norm_nonneg _) 4 (q / 2),
      show ((4 : ℕ) : ℝ) * (q / 2) = 2 * q by push_cast; ring]
  have hXs : Integrable (fun p : Fin d → ℝ => (‖priorMean p‖ ^ 4) ^ (q / 2)) (prior κ d) := by
    have := integrable_norm_priorMean_rpow hκ hd (s := 2 * q) (by linarith)
    exact this.congr (Filter.Eventually.of_forall fun p => (hrw p).symm)
  have hmean4 : (∫ p, ‖priorMean p‖ ^ 4 ∂(prior κ d)) ≤ (1 / (κ + 1)) ^ 2 * (1 + 2 / (d : ℝ)) :=
    integral_prior_norm_priorMean_pow_four_le hκ hd
  have hκ3 : (0 : ℝ) < κ + 3 := by linarith
  have hpos : 0 < ∫ p, ‖priorMean p‖ ^ 4 ∂(prior κ d) := by
    rw [integral_prior_norm_priorMean_pow_four hκ hd]
    have h1 : (0 : ℝ) < 3 / ((κ + 1) * (κ + 3)) := by positivity
    have hd1 : (1 : ℝ) ≤ (d : ℝ) := by exact_mod_cast hd
    have h2 : (0 : ℝ) ≤ ((d : ℝ) - 1) * (1 / (κ + 1)) ^ 2 :=
      mul_nonneg (by linarith) (sq_nonneg _)
    exact div_pos (by linarith) hdpos
  have hmain := integral_rpow_le_rpow_integral hX0 hX (by linarith : (0 : ℝ) ≤ q / 2)
    (by linarith : q / 2 ≤ 1) hXs hpos
  have hstep : (∫ p, ‖priorMean p‖ ^ (2 * q) ∂(prior κ d))
      ≤ (∫ p, ‖priorMean p‖ ^ 4 ∂(prior κ d)) ^ (q / 2) := by
    refine le_trans (le_of_eq ?_) hmain
    exact integral_congr_ae (Filter.Eventually.of_forall fun p => (hrw p).symm)
  refine hstep.trans ?_
  have hmono : (∫ p, ‖priorMean p‖ ^ 4 ∂(prior κ d)) ^ (q / 2)
      ≤ ((1 / (κ + 1)) ^ 2 * (1 + 2 / (d : ℝ))) ^ (q / 2) :=
    Real.rpow_le_rpow (integral_nonneg fun p => by positivity) hmean4 (by linarith)
  refine hmono.trans (le_of_eq ?_)
  rw [Real.mul_rpow (by positivity) (by positivity), pow_rpow_of_nonneg (by positivity) 2 (q / 2),
    show ((2 : ℕ) : ℝ) * (q / 2) = q by push_cast; ring]

/-- The lower bound `E‖μ_p‖^q ≥ v^{q/2}(1 + 1/(dv))^{−q/2}` for `1 ≤ q ≤ 2`. -/
theorem integral_prior_norm_priorMean_rpow_low (hκ : 0 < κ) (hd : 0 < d)
    {q : ℝ} (hq1 : 1 ≤ q) (hq2 : q ≤ 2) :
    (1 / (κ + 1)) ^ (q / 2) * (1 + 1 / ((d : ℝ) * (1 / (κ + 1)))) ^ (-q / 2)
      ≤ ∫ p, ‖priorMean p‖ ^ q ∂(prior κ d) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hκ1 : (0 : ℝ) < κ + 1 := by linarith
  set v : ℝ := 1 / (κ + 1) with hv
  have hvpos : (0 : ℝ) < v := by rw [hv]; positivity
  set K : ℝ := 1 + 1 / ((d : ℝ) * v) with hK
  have hKpos : (0 : ℝ) < K := by rw [hK]; positivity
  -- the norm and its powers
  have hWc : Continuous fun p : Fin d → ℝ => ‖priorMean p‖ := continuous_norm_priorMean hd
  have hW2 : (∫ p, ‖priorMean p‖ ^ 2 ∂(prior κ d)) = v :=
    integral_prior_norm_priorMean_sq hκ hd
  have hW4 : (∫ p, ‖priorMean p‖ ^ 4 ∂(prior κ d)) ≤ v ^ 2 + v / (d : ℝ) :=
    integral_prior_norm_priorMean_pow_four_le_variance hκ hd
  -- `E Y³ ≤ √(E Y² E Y⁴)`
  have hcs1 := sq_integral_mul_le (prior κ d) (fun p => ‖priorMean p‖)
    (fun p => ‖priorMean p‖ ^ 2) (memLp_two_of_continuous_prior hκ hWc)
    (memLp_two_of_continuous_prior hκ (hWc.pow 2))
  have he1 : (∫ p, ‖priorMean p‖ * ‖priorMean p‖ ^ 2 ∂(prior κ d))
      = ∫ p, ‖priorMean p‖ ^ 3 ∂(prior κ d) :=
    integral_congr_ae (Filter.Eventually.of_forall fun p => by ring)
  have he2 : (∫ p, (‖priorMean p‖ ^ 2) ^ 2 ∂(prior κ d))
      = ∫ p, ‖priorMean p‖ ^ 4 ∂(prior κ d) :=
    integral_congr_ae (Filter.Eventually.of_forall fun p => by ring)
  rw [he1, he2] at hcs1
  -- `(E Y²)² ≤ E Y · E Y³`
  have hhalf : ∀ p : Fin d → ℝ,
      ‖priorMean p‖ ^ ((1 : ℝ) / 2) * ‖priorMean p‖ ^ ((3 : ℝ) / 2) = ‖priorMean p‖ ^ 2 := by
    intro p
    rw [← Real.rpow_add' (norm_nonneg _) (by norm_num), show (1 : ℝ) / 2 + 3 / 2 = 2 by norm_num,
      ← Real.rpow_natCast (‖priorMean p‖) 2]
    norm_num
  have hsq1 : ∀ p : Fin d → ℝ, (‖priorMean p‖ ^ ((1 : ℝ) / 2)) ^ 2 = ‖priorMean p‖ := by
    intro p
    rw [sq_rpow_of_nonneg (norm_nonneg _), show (2 : ℝ) * ((1 : ℝ) / 2) = 1 by norm_num,
      Real.rpow_one]
  have hsq3 : ∀ p : Fin d → ℝ, (‖priorMean p‖ ^ ((3 : ℝ) / 2)) ^ 2 = ‖priorMean p‖ ^ 3 := by
    intro p
    rw [sq_rpow_of_nonneg (norm_nonneg _), show (2 : ℝ) * ((3 : ℝ) / 2) = 3 by norm_num,
      ← Real.rpow_natCast (‖priorMean p‖) 3]
    norm_num
  have hcs2 := sq_integral_mul_le (prior κ d)
    (fun p => ‖priorMean p‖ ^ ((1 : ℝ) / 2)) (fun p => ‖priorMean p‖ ^ ((3 : ℝ) / 2))
    (memLp_two_of_continuous_prior hκ (hWc.rpow_const fun _ => Or.inr (by norm_num)))
    (memLp_two_of_continuous_prior hκ (hWc.rpow_const fun _ => Or.inr (by norm_num)))
  rw [integral_congr_ae (Filter.Eventually.of_forall hhalf),
    integral_congr_ae (Filter.Eventually.of_forall hsq1),
    integral_congr_ae (Filter.Eventually.of_forall hsq3)] at hcs2
  -- the lower bound on `E Y`
  have h3nonneg : (0 : ℝ) ≤ ∫ p, ‖priorMean p‖ ^ 3 ∂(prior κ d) :=
    integral_nonneg fun p => by positivity
  have h1nonneg : (0 : ℝ) ≤ ∫ p, ‖priorMean p‖ ∂(prior κ d) :=
    integral_nonneg fun p => norm_nonneg _
  have hKv : v ^ 2 + v / (d : ℝ) = v ^ 2 * K := by
    rw [hK]; field_simp
  have hcube : (∫ p, ‖priorMean p‖ ^ 3 ∂(prior κ d)) ^ 2 ≤ v ^ 3 * K := by
    rw [hW2] at hcs1
    nlinarith [hcs1, hW4, hvpos, hKv]
  have hmean1 : Real.sqrt (v / K) ≤ ∫ p, ‖priorMean p‖ ∂(prior κ d) := by
    rw [hW2] at hcs2
    -- `v² ≤ (E Y) (E Y³)` and `(E Y³)² ≤ v³ K`
    have hEY3 : (∫ p, ‖priorMean p‖ ^ 3 ∂(prior κ d)) ≤ Real.sqrt (v ^ 3 * K) := by
      nlinarith [hcube, Real.sq_sqrt (show (0:ℝ) ≤ v ^ 3 * K by positivity),
        Real.sqrt_nonneg (v ^ 3 * K), h3nonneg]
    have hkey : v ^ 2 ≤ (∫ p, ‖priorMean p‖ ∂(prior κ d)) * Real.sqrt (v ^ 3 * K) := by
      nlinarith [hcs2, hEY3, h1nonneg, Real.sqrt_nonneg (v ^ 3 * K)]
    have hsq : Real.sqrt (v / K) * Real.sqrt (v ^ 3 * K) = v ^ 2 := by
      rw [← Real.sqrt_mul (by positivity)]
      rw [show v / K * (v ^ 3 * K) = (v ^ 2) ^ 2 by field_simp]
      exact Real.sqrt_sq (by positivity)
    have hspos : (0 : ℝ) < Real.sqrt (v ^ 3 * K) := Real.sqrt_pos.2 (by positivity)
    nlinarith [hkey, hsq, hspos]
  -- Jensen for `x^q` in the convex direction, via the concave case at exponent `1/q`
  have hqpos : (0 : ℝ) < q := by linarith
  have hWq : Integrable (fun p : Fin d → ℝ => ‖priorMean p‖ ^ q) (prior κ d) :=
    integrable_norm_priorMean_rpow hκ hd (le_of_lt hqpos)
  have hWqpos : 0 < ∫ p, ‖priorMean p‖ ^ q ∂(prior κ d) := by
    by_contra hcon
    have hle : (∫ p, ‖priorMean p‖ ^ q ∂(prior κ d)) ≤ 0 := not_lt.1 hcon
    have hnn : (0 : ℝ) ≤ ∫ p, ‖priorMean p‖ ^ q ∂(prior κ d) :=
      integral_nonneg fun p => Real.rpow_nonneg (norm_nonneg _) _
    have hz : (∫ p, ‖priorMean p‖ ^ q ∂(prior κ d)) = 0 := le_antisymm hle hnn
    rw [integral_eq_zero_iff_of_nonneg (fun p => Real.rpow_nonneg (norm_nonneg _) _) hWq] at hz
    have hzero : (∫ p, ‖priorMean p‖ ^ 2 ∂(prior κ d)) = 0 := by
      refine integral_eq_zero_of_ae ?_
      filter_upwards [hz] with p hp
      have hp0 : ‖priorMean p‖ ^ q = 0 := hp
      have hnorm : ‖priorMean p‖ = 0 := by
        by_contra hne
        have hposn : 0 < ‖priorMean p‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hne)
        exact (Real.rpow_pos_of_pos hposn q).ne' hp0
      simp [hnorm]
    rw [hW2] at hzero
    exact absurd hzero hvpos.ne'
  have hjen : (∫ p, ‖priorMean p‖ ∂(prior κ d)) ^ q
      ≤ ∫ p, ‖priorMean p‖ ^ q ∂(prior κ d) := by
    have hrw : ∀ p : Fin d → ℝ, (‖priorMean p‖ ^ q) ^ (1 / q) = ‖priorMean p‖ := by
      intro p
      rw [← Real.rpow_mul (norm_nonneg _), mul_one_div, div_self hqpos.ne', Real.rpow_one]
    have hXs : Integrable (fun p : Fin d → ℝ => (‖priorMean p‖ ^ q) ^ (1 / q)) (prior κ d) := by
      refine (integrable_of_continuous_prior hκ hWc).congr ?_
      filter_upwards with p
      exact (hrw p).symm
    have hcon := integral_rpow_le_rpow_integral
      (Filter.Eventually.of_forall fun p => Real.rpow_nonneg (norm_nonneg _) q) hWq
      (by positivity : (0 : ℝ) ≤ 1 / q) (by rw [div_le_one hqpos]; linarith) hXs hWqpos
    rw [integral_congr_ae (Filter.Eventually.of_forall hrw)] at hcon
    have := Real.rpow_le_rpow h1nonneg hcon (le_of_lt hqpos)
    rw [← Real.rpow_mul (le_of_lt hWqpos), one_div, inv_mul_cancel₀ hqpos.ne',
      Real.rpow_one] at this
    exact this
  -- combine
  have hlow : (v / K) ^ (q / 2) ≤ (∫ p, ‖priorMean p‖ ∂(prior κ d)) ^ q := by
    have h1 : (Real.sqrt (v / K)) ^ q ≤ (∫ p, ‖priorMean p‖ ∂(prior κ d)) ^ q :=
      Real.rpow_le_rpow (Real.sqrt_nonneg _) hmean1 (le_of_lt hqpos)
    refine le_trans (le_of_eq ?_) h1
    rw [Real.sqrt_eq_rpow, ← Real.rpow_mul (by positivity)]
    ring_nf
  have hsplit : (v / K) ^ (q / 2) = v ^ (q / 2) * K ^ (-q / 2) := by
    rw [Real.div_rpow hvpos.le hKpos.le, show (-q) / 2 = -(q / 2) by ring,
      Real.rpow_neg hKpos.le, div_eq_mul_inv]
  rw [hsplit.symm]
  exact hlow.trans hjen

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/Privacy/DPBasic.lean <==
import Mathlib.MeasureTheory.Integral.Layercake
import Mathlib.Analysis.SpecialFunctions.Exp

/-! # Differential privacy for one pair of inputs: event, function, correlation and test forms

For a randomized map with randomness `r ∼ μR` and two inputs with outputs `a r` and `a' r`,
`DPBound μR a a' ε δ` is the event inequality `P(a(R) ∈ s) ≤ e^ε P(a'(R) ∈ s) + δ` for every
measurable set `s` of outputs, i.e. the definition of `(ε, δ)`-differential privacy for one ordered
pair of neighbouring inputs. This file proves, with no other hypothesis on the output space:

* `integral_le_of_dpBound` (function form): `E f(a(R)) ≤ e^ε E f(a'(R)) + δ B` for every measurable
  `f ≥ 0` that is at most `B` on both outputs (layer-cake formula);
* `integral_sub_le_of_dpBound` (correlation form): if the event inequality holds in both
  directions and `ε ≥ 0`, then for a measurable statistic `F` with `|F| ≤ B` on both outputs
  `E F(a(R)) − E F(a'(R)) ≤ (e^ε − 1)(E|F(a(R))| + E|F(a'(R))|) + 2 δ B`;
* `test_advantage_le_of_dpBound` (test form): for every measurable test `T` with values in
  `[0, 1]`, `E T(a(R)) − E T(a'(R)) ≤ (e^ε − 1 + 2δ)/(e^ε + 1)`, the classical two-point
  hypothesis-testing bound of differential privacy. -/

noncomputable section

namespace LossOnlyTraceability.Privacy

open MeasureTheory Set

variable {Rr Θ : Type*} [MeasurableSpace Rr] [MeasurableSpace Θ]

/-- The `(ε, δ)` event inequality for one ordered pair of outputs of a randomized map with
randomness `r ∼ μR`: `P(a(R) ∈ s) ≤ e^ε P(a'(R) ∈ s) + δ` for every measurable set `s`. -/
def DPBound (μR : Measure Rr) (a a' : Rr → Θ) (ε δ : ℝ) : Prop :=
  ∀ s : Set Θ, MeasurableSet s → μR.real (a ⁻¹' s) ≤ Real.exp ε * μR.real (a' ⁻¹' s) + δ

section Forms

variable (μR : Measure Rr) [IsProbabilityMeasure μR]

/-- A measurable statistic of an output that is bounded on that output is integrable. -/
theorem integrable_comp_of_abs_le {a : Rr → Θ} (ha : Measurable a) {f : Θ → ℝ}
    (hf : Measurable f) {B : ℝ} (hfB : ∀ r, |f (a r)| ≤ B) :
    Integrable (fun r => f (a r)) μR :=
  Integrable.of_bound (hf.comp ha).aestronglyMeasurable B
    (Filter.Eventually.of_forall fun r => by rw [Real.norm_eq_abs]; exact hfB r)

omit [MeasurableSpace Θ] in
/-- The layer-cake tail `t ↦ P(t ≤ f(a(R)))` is integrable on `(0, B]`. -/
theorem integrable_tail (a : Rr → Θ) (f : Θ → ℝ) (B : ℝ) :
    Integrable (fun t : ℝ => μR.real (a ⁻¹' {θ | t ≤ f θ})) (volume.restrict (Ioc 0 B)) := by
  have hanti : Antitone fun t : ℝ => μR.real (a ⁻¹' {θ | t ≤ f θ}) := by
    intro t t' htt'
    exact measureReal_mono (fun r (hr : t' ≤ f (a r)) => (le_trans htt' hr : t ≤ f (a r)))
  refine Integrable.of_bound hanti.measurable.aestronglyMeasurable 1
    (Filter.Eventually.of_forall fun t => ?_)
  rw [Real.norm_eq_abs, abs_of_nonneg measureReal_nonneg]
  exact measureReal_le_one

/-- **The function form of the `(ε, δ)` inequality.** For a measurable `f ≥ 0` that is at most
`B` on both outputs: `E f(a(R)) ≤ e^ε E f(a'(R)) + δ B`. -/
theorem integral_le_of_dpBound {a a' : Rr → Θ} (ha : Measurable a) (ha' : Measurable a')
    {ε δ B : ℝ} (hB : 0 ≤ B) (h : DPBound μR a a' ε δ) {f : Θ → ℝ} (hf : Measurable f)
    (hf0 : ∀ θ, 0 ≤ f θ) (hfB : ∀ r, f (a r) ≤ B) (hfB' : ∀ r, f (a' r) ≤ B) :
    ∫ r, f (a r) ∂μR ≤ Real.exp ε * ∫ r, f (a' r) ∂μR + δ * B := by
  have hlc : ∀ b : Rr → Θ, Measurable b → (∀ r, f (b r) ≤ B) → ∫ r, f (b r) ∂μR
      = ∫ t in Ioc 0 B, μR.real (b ⁻¹' {θ | t ≤ f θ}) := fun b hb hbB =>
    (integrable_comp_of_abs_le μR hb hf (fun r => by
        rw [abs_of_nonneg (hf0 _)]; exact hbB r)).integral_eq_integral_Ioc_meas_le
      (Filter.Eventually.of_forall fun r => hf0 _) (Filter.Eventually.of_forall fun r => hbB r)
  rw [hlc a ha hfB, hlc a' ha' hfB']
  have hmono : ∫ t in Ioc 0 B, μR.real (a ⁻¹' {θ | t ≤ f θ})
      ≤ ∫ t in Ioc 0 B, (Real.exp ε * μR.real (a' ⁻¹' {θ | t ≤ f θ}) + δ) :=
    setIntegral_mono_on (integrable_tail μR a f B)
      (((integrable_tail μR a' f B).const_mul _).add (integrable_const δ)) measurableSet_Ioc
      fun t _ => h _ (measurableSet_le measurable_const hf)
  have heval : ∫ t in Ioc 0 B, (Real.exp ε * μR.real (a' ⁻¹' {θ | t ≤ f θ}) + δ)
      = Real.exp ε * (∫ t in Ioc 0 B, μR.real (a' ⁻¹' {θ | t ≤ f θ})) + δ * B := by
    rw [integral_add ((integrable_tail μR a' f B).const_mul _) (integrable_const δ),
      integral_const_mul, setIntegral_const, Real.volume_real_Ioc_of_le hB, sub_zero,
      smul_eq_mul, mul_comm B δ]
  linarith

/-- **The correlation form.** If the `(ε, δ)` inequality holds in both directions, `ε ≥ 0`, and
`F` is a measurable statistic with `|F| ≤ B` on both outputs, then
`E F(a(R)) − E F(a'(R)) ≤ (e^ε − 1)(E|F(a(R))| + E|F(a'(R))|) + 2 δ B`. -/
theorem integral_sub_le_of_dpBound {a a' : Rr → Θ} (ha : Measurable a) (ha' : Measurable a')
    {ε δ B : ℝ} (hε : 0 ≤ ε) (hB : 0 ≤ B) (h : DPBound μR a a' ε δ) (h' : DPBound μR a' a ε δ)
    {F : Θ → ℝ} (hF : Measurable F) (hFB : ∀ r, |F (a r)| ≤ B) (hFB' : ∀ r, |F (a' r)| ≤ B) :
    ∫ r, F (a r) ∂μR - ∫ r, F (a' r) ∂μR
      ≤ (Real.exp ε - 1) * (∫ r, |F (a r)| ∂μR + ∫ r, |F (a' r)| ∂μR) + 2 * δ * B := by
  let Fp : Θ → ℝ := fun θ => max (F θ) 0
  let Fm : Θ → ℝ := fun θ => max (-F θ) 0
  have hFpm : Measurable Fp := hF.max measurable_const
  have hFmm : Measurable Fm := hF.neg.max measurable_const
  have hFp0 : ∀ θ, 0 ≤ Fp θ := fun θ => le_max_right _ _
  have hFm0 : ∀ θ, 0 ≤ Fm θ := fun θ => le_max_right _ _
  have hpB : ∀ b : Rr → Θ, (∀ r, |F (b r)| ≤ B) → ∀ r, Fp (b r) ≤ B := fun b hb r =>
    max_le ((le_abs_self _).trans (hb r)) hB
  have hmB : ∀ b : Rr → Θ, (∀ r, |F (b r)| ≤ B) → ∀ r, Fm (b r) ≤ B := fun b hb r =>
    max_le ((neg_le_abs _).trans (hb r)) hB
  have hsplit : ∀ θ, F θ = Fp θ - Fm θ := by
    intro θ
    show F θ = max (F θ) 0 - max (-F θ) 0
    rcases le_total 0 (F θ) with h0 | h0
    · rw [max_eq_left h0, max_eq_right (by linarith)]; ring
    · rw [max_eq_right h0, max_eq_left (by linarith)]; ring
  have hsum : ∀ θ, |F θ| = Fp θ + Fm θ := by
    intro θ
    show |F θ| = max (F θ) 0 + max (-F θ) 0
    rcases le_total 0 (F θ) with h0 | h0
    · rw [max_eq_left h0, max_eq_right (by linarith), abs_of_nonneg h0]; ring
    · rw [max_eq_right h0, max_eq_left (by linarith), abs_of_nonpos h0]; ring
  have hint : ∀ b : Rr → Θ, Measurable b → (∀ r, |F (b r)| ≤ B) →
      Integrable (fun r => Fp (b r)) μR ∧ Integrable (fun r => Fm (b r)) μR := by
    intro b hb hbB
    refine ⟨integrable_comp_of_abs_le μR hb hFpm (B := B) fun r => ?_,
      integrable_comp_of_abs_le μR hb hFmm (B := B) fun r => ?_⟩
    · rw [abs_of_nonneg (hFp0 _)]; exact hpB b hbB r
    · rw [abs_of_nonneg (hFm0 _)]; exact hmB b hbB r
  have hE : ∀ b : Rr → Θ, Measurable b → (∀ r, |F (b r)| ≤ B) →
      ∫ r, F (b r) ∂μR = ∫ r, Fp (b r) ∂μR - ∫ r, Fm (b r) ∂μR := by
    intro b hb hbB
    rw [← integral_sub (hint b hb hbB).1 (hint b hb hbB).2]
    exact integral_congr_ae (Filter.Eventually.of_forall fun r => hsplit (b r))
  have hA : ∀ b : Rr → Θ, Measurable b → (∀ r, |F (b r)| ≤ B) →
      ∫ r, |F (b r)| ∂μR = ∫ r, Fp (b r) ∂μR + ∫ r, Fm (b r) ∂μR := by
    intro b hb hbB
    rw [← integral_add (hint b hb hbB).1 (hint b hb hbB).2]
    exact integral_congr_ae (Filter.Eventually.of_forall fun r => hsum (b r))
  have h1 := integral_le_of_dpBound μR ha ha' hB h hFpm hFp0 (hpB a hFB) (hpB a' hFB')
  have h2 := integral_le_of_dpBound μR ha' ha hB h' hFmm hFm0 (hmB a' hFB') (hmB a hFB)
  have hexp : 0 ≤ Real.exp ε - 1 := by
    have := Real.add_one_le_exp ε
    linarith
  have hp0 : 0 ≤ ∫ r, Fp (a r) ∂μR := integral_nonneg fun r => hFp0 _
  have hm0' : 0 ≤ ∫ r, Fm (a' r) ∂μR := integral_nonneg fun r => hFm0 _
  rw [hE a ha hFB, hE a' ha' hFB', hA a ha hFB, hA a' ha' hFB']
  nlinarith [mul_nonneg hexp hp0, mul_nonneg hexp hm0']

/-- **The test form.** For a measurable test `T` with values in `[0, 1]`, if the `(ε, δ)`
inequality holds in both directions:
`E T(a(R)) − E T(a'(R)) ≤ (e^ε − 1 + 2δ)/(e^ε + 1)`. -/
theorem test_advantage_le_of_dpBound {a a' : Rr → Θ} (ha : Measurable a) (ha' : Measurable a')
    {ε δ : ℝ} (h : DPBound μR a a' ε δ) (h' : DPBound μR a' a ε δ)
    {T : Θ → ℝ} (hT : Measurable T) (hT0 : ∀ θ, 0 ≤ T θ) (hT1 : ∀ θ, T θ ≤ 1) :
    ∫ r, T (a r) ∂μR - ∫ r, T (a' r) ∂μR ≤ (Real.exp ε - 1 + 2 * δ) / (Real.exp ε + 1) := by
  have h1 := integral_le_of_dpBound μR ha ha' zero_le_one h hT hT0 (fun r => hT1 _)
    (fun r => hT1 _)
  have hS0 : ∀ θ, 0 ≤ 1 - T θ := fun θ => by linarith [hT1 θ]
  have h2 := integral_le_of_dpBound μR ha' ha zero_le_one h' (f := fun θ => 1 - T θ)
    (measurable_const.sub hT) hS0 (fun r => by linarith [hT0 (a' r)])
    (fun r => by linarith [hT0 (a r)])
  have hTabs : ∀ b : Rr → Θ, ∀ r, |T (b r)| ≤ 1 := fun b r => by
    rw [abs_of_nonneg (hT0 _)]; exact hT1 _
  have hi : ∀ b : Rr → Θ, Measurable b →
      ∫ r, (1 - T (b r)) ∂μR = 1 - ∫ r, T (b r) ∂μR := by
    intro b hb
    rw [integral_sub (integrable_const 1) (integrable_comp_of_abs_le μR hb hT (hTabs b)),
      integral_const, probReal_univ, smul_eq_mul, mul_one]
  rw [hi a' ha', hi a ha] at h2
  have hpos : 0 < Real.exp ε + 1 := by positivity
  rw [le_div_iff₀ hpos]
  nlinarith [h1, h2]

end Forms

end LossOnlyTraceability.Privacy


==> anc/lean/LossOnlyTraceability/Privacy/DPImpossibility.lean <==
import LossOnlyTraceability.MainTheorem
import LossOnlyTraceability.QuarticConstants
import LossOnlyTraceability.Privacy.DPSupersample

/-! # Accurate learners in the regime of Theorem 3 are not differentially private

The signed moment `M ≤ E_{p∼Π} ∑_i E_p σ_i X_i` that drives the lower half of Theorem 3 is an
audit statistic computed from the released loss differences and the selection bits only. For a
learner that is `(ε_DP, δ)`-DP with respect to replacing one training point, every term obeys
`E σ_i X_i ≤ (e^{ε_DP} − 1) E|X_i| + K δ` (`dp_signed_release_le`, Proposition F.2), with `K`
the oscillation of the link on `[-1, 1]`. With `|x| ≤ x²/(2c) + c/2`:

* `dp_budget_combination` (Corollary F.3): `M ≤ (e^{ε_DP} − 1)(V/c + n c)/2 + n K δ` for every
  `c > 0`, whenever `M ≤ E_Π ∑_i E σ_i X_i` and `E_Π ∑_i E X_i² ≤ V`
  (so `M ≤ (e^{ε_DP} − 1)√(nV) + nKδ`);
* `dp_signed_budget_le`: the same for the finite budgets `M`, `V` of Proposition 7;
* `dp_impossibility_main_constants`: in the regime of Theorem 3 (its explicit rates
  `m = m₁/2`, `v = v₀`):
  `m ε ≤ (e^{ε_DP} − 1) √(max{v, 1}) ε + K δ`, i.e. `e^{ε_DP} − 1 ≥ (m − Kδ/ε)/√(max{v, 1})`;
  `not_isDPLearner_main_constants` is the impossibility form;
* `dp_quartic_constants`: for quartic logistic learning at the accuracy `ε_n` of quartic logistic
  ERM (`quarticAccuracyBound`), with `m_n, v_n` the normalized budgets at `d = 32n` and
  `K = 2L*`, `L* = (1 + e^{-1})^{-1}`:
  `m_n ε_n ≤ (e^{ε_DP} − 1) s ε_n + 2L* δ` for every `s > 0` with `v_n ≤ s²`;
* `dp_quartic_512`: at `n = 512`, `0.0349659 ≤ 1.8675 (e^{ε_DP} − 1) + 89 δ` for every proper
  measurable `ε_512`-accurate learner in dimension `d ≥ 32 · 512` that is `(ε_DP, δ)`-DP.

Privacy is assumed only for training sets in the sign cube `𝒵 = {±1/√d}^d`
(`IsDPLearnerOn (signCubeSet d)`), the data domain of the family; privacy on all inputs implies it
(`IsDPLearner.on`). The prior average is harmless here: differential privacy is a worst-case
guarantee over neighbouring training sets, so a prior-averaged lower bound on the audit statistic
refutes it. -/

noncomputable section

namespace LossOnlyTraceability.Privacy

open MeasureTheory ProbabilityTheory Set
open LossOnlyTraceability
open scoped InnerProductSpace BigOperators ENNReal

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The sign cube `𝒵 = {±1/√d}^d`, the data domain of the family. -/
def signCubeSet (d : ℕ) : Set (EuclideanSpace ℝ (Fin d)) :=
  {z | ∀ k, z k = 1 / Real.sqrt d ∨ z k = -(1 / Real.sqrt d)}

/-- Every law of the product family is carried by the sign cube. -/
theorem signProductLaw_ae_mem_signCubeSet {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    ∀ᵐ z ∂(signProductLaw d p), z ∈ signCubeSet d :=
  (isSignProductLaw_signProductLaw hp).sign

/-- The release is bounded by the oscillation `K` of the link on `[-1, 1]` almost surely. -/
theorem nativeLossRelease_ae_abs_le_osc {D : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) {φ : ℝ → ℝ} {K : ℝ}
    (hK : ∀ s ∈ Icc (-1 : ℝ) 1, ∀ t ∈ Icc (-1 : ℝ) 1, |φ s - φ t| ≤ K)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    ∀ᵐ ω ∂(superMeasure n D μR μG), ∀ i, |nativeLossRelease φ A ω i| ≤ K := by
  filter_upwards [superPoint_norm_le_one D μR μG hD] with ω hω i
  have hθ : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
  exact hK _ (native_margin_mem_Icc hθ (hω true i)) _ (native_margin_mem_Icc hθ (hω false i))

/-- `|x| ≤ x²/(2c) + c/2` for `c > 0`. -/
theorem abs_le_sq_div_add {x c : ℝ} (hc : 0 < c) : |x| ≤ x ^ 2 / (2 * c) + c / 2 := by
  have e : x ^ 2 / (2 * c) + c / 2 = (x ^ 2 + c ^ 2) / (2 * c) := by
    field_simp
  rw [e, le_div_iff₀ (by positivity)]
  nlinarith [sq_nonneg (|x| - c), sq_abs x]

/-- **The DP cap on the audit statistic, per law.** For a law `D_p` of the cube, an
`(ε_DP, δ)`-DP measurable proper learner and `c > 0`:
`∑_i E_p σ_i X_i ≤ (e^{ε_DP} − 1)/(2c) ∑_i E_p X_i² + n ((e^{ε_DP} − 1) c/2 + K δ)`. -/
theorem dp_audit_le_energy (hd : 0 < d) {φ : ℝ → ℝ} (hφm : Measurable φ) {K : ℝ}
    (hK : ∀ s ∈ Icc (-1 : ℝ) 1, ∀ t ∈ Icc (-1 : ℝ) 1, |φ s - φ t| ≤ K)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {εdp δ : ℝ} (hεdp : 0 ≤ εdp) (hdp : IsDPLearnerOn (signCubeSet d) μR A εdp δ)
    {c : ℝ} (hc : 0 < c) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    (∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG))
      ≤ (Real.exp εdp - 1) / (2 * c) * (∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG))
        + n * ((Real.exp εdp - 1) * c / 2 + K * δ) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hDn := (isSignProductLaw_signProductLaw hp).norm_le_one hd
  have hbd := nativeLossRelease_ae_abs_le_osc (n := n) μR μG hDn hK hA1
  have hX := measurable_nativeReleaseVector (Ng := Ng) (n := n) hφm hA
  have hXi : ∀ i : Fin n, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A ω i := fun i => (measurable_pi_apply i).comp hX
  have hexp : 0 ≤ Real.exp εdp - 1 := by
    have := Real.add_one_le_exp εdp
    linarith
  have hper : ∀ i : Fin n, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG)
      ≤ (Real.exp εdp - 1) / (2 * c) * ∫ ω, nativeLossRelease φ A ω i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG)
        + ((Real.exp εdp - 1) * c / 2 + K * δ) := by
    intro i
    have hdpi := dp_signed_release_le (signProductLaw d p) hDn (signProductLaw_ae_mem_signCubeSet hp)
      μR μG hφm hK hA hA1 hεdp hdp i
    have habs_int : Integrable (fun ω => |nativeLossRelease φ A ω i|)
        (superMeasure n (signProductLaw d p) μR μG) := by
      refine Integrable.of_bound (hXi i).abs.aestronglyMeasurable K ?_
      filter_upwards [hbd] with ω hω
      rw [Real.norm_eq_abs, abs_abs]
      exact hω i
    have hsq_int : Integrable (fun ω => nativeLossRelease φ A ω i ^ 2)
        (superMeasure n (signProductLaw d p) μR μG) := by
      refine Integrable.of_bound ((hXi i).pow_const 2).aestronglyMeasurable (K ^ 2) ?_
      filter_upwards [hbd] with ω hω
      rw [Real.norm_eq_abs, abs_pow]
      exact pow_le_pow_left₀ (abs_nonneg _) (hω i) 2
    have hamgm : ∫ ω, |nativeLossRelease φ A ω i| ∂(superMeasure n (signProductLaw d p) μR μG)
        ≤ ∫ ω, (nativeLossRelease φ A ω i ^ 2 / (2 * c) + c / 2)
          ∂(superMeasure n (signProductLaw d p) μR μG) :=
      integral_mono habs_int ((hsq_int.div_const _).add (integrable_const _))
        fun ω => abs_le_sq_div_add hc
    rw [integral_add (hsq_int.div_const _) (integrable_const _), integral_div, integral_const,
      probReal_univ, smul_eq_mul, one_mul] at hamgm
    have hmul := mul_le_mul_of_nonneg_left hamgm hexp
    have e : (Real.exp εdp - 1) * ((∫ ω, nativeLossRelease φ A ω i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG)) / (2 * c) + c / 2) + δ * K
        = (Real.exp εdp - 1) / (2 * c) * ∫ ω, nativeLossRelease φ A ω i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG)
          + ((Real.exp εdp - 1) * c / 2 + K * δ) := by
      ring
    linarith
  calc (∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG))
      ≤ ∑ i : Fin n, ((Real.exp εdp - 1) / (2 * c) * ∫ ω, nativeLossRelease φ A ω i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG)
          + ((Real.exp εdp - 1) * c / 2 + K * δ)) := Finset.sum_le_sum fun i _ => hper i
    _ = (Real.exp εdp - 1) / (2 * c) * (∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG))
        + n * ((Real.exp εdp - 1) * c / 2 + K * δ) := by
      rw [Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_const, Finset.card_univ,
        Fintype.card_fin, nsmul_eq_mul]

/-- **The DP cap on the prior-averaged audit statistic (Corollary F.3).** For a link of
`NativeLinkClass` with oscillation at most `K` on `[-1, 1]`, a measurable proper `(ε_DP, δ)`-DP
learner, a beta prior `Π_κ` and budgets `0 < M ≤ E_Π ∑_i E σ_i X_i`, `E_Π ∑_i E X_i² ≤ V`: for every
`c > 0`, `M ≤ (e^{ε_DP} − 1)(V/c + n c)/2 + n K δ`. -/
theorem dp_budget_combination (hd : 0 < d) {κ : ℝ} (hκ : 0 < κ) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ) {K : ℝ}
    (hK : ∀ s ∈ Icc (-1 : ℝ) 1, ∀ t ∈ Icc (-1 : ℝ) 1, |φ s - φ t| ≤ K)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {εdp δ : ℝ} (hεdp : 0 ≤ εdp) (hdp : IsDPLearnerOn (signCubeSet d) μR A εdp δ)
    {M V : ℝ} (hM0 : 0 < M)
    (hM : M ≤ ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
      ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d))
    (hV : (∫ p, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
      ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d)) ≤ V)
    {c : ℝ} (hc : 0 < c) :
    M ≤ (Real.exp εdp - 1) * ((V / c + n * c) / 2) + n * (K * δ) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hC : ∀ᵐ p ∂(prior κ d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact fun k => Set.Ioo_subset_Icc_self (hp k)
  have hexp : 0 ≤ Real.exp εdp - 1 := by
    have := Real.add_one_le_exp εdp
    linarith
  have hk0 : 0 ≤ (Real.exp εdp - 1) / (2 * c) := div_nonneg hexp (by positivity)
  have hAint : Integrable (fun p => ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
      ∂(superMeasure n (signProductLaw d p) μR μG)) (prior κ d) := by
    by_contra hni
    rw [integral_undef hni] at hM
    linarith
  have hEint := integrable_native_energy μR μG hd hκ hφ hφm hA hA1
  have hRint : Integrable (fun p => (Real.exp εdp - 1) / (2 * c)
      * (∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG))
      + n * ((Real.exp εdp - 1) * c / 2 + K * δ)) (prior κ d) :=
    (hEint.const_mul _).add (integrable_const _)
  have hmono := integral_mono_ae hAint hRint
    (by
      filter_upwards [hC] with p hp
      exact dp_audit_le_energy μR μG hd hφm hK hA hA1 hεdp hdp hc hp)
  rw [integral_add (hEint.const_mul _) (integrable_const _), integral_const_mul, integral_const,
    probReal_univ, smul_eq_mul, one_mul] at hmono
  have hVk := mul_le_mul_of_nonneg_left hV hk0
  have e : (Real.exp εdp - 1) / (2 * c) * V + n * ((Real.exp εdp - 1) * c / 2 + K * δ)
      = (Real.exp εdp - 1) * ((V / c + n * c) / 2) + n * (K * δ) := by
    field_simp
    ring
  linarith

/-- **Proposition 7's budgets under differential privacy.** Under the hypotheses of
`finite_native_budgets_unconditional` (Assumption 2, `0 < v < 1`, a measurable proper learner that
is `ε`-accurate on the product family), if the learner is also `(ε_DP, δ)`-DP, `M > 0` and the
link oscillates by at most `K` on `[-1, 1]`, then for every `c > 0`:
`M ≤ (e^{ε_DP} − 1)(V/c + n c)/2 + n K δ`. -/
theorem dp_signed_budget_le (hd : 0 < d)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {K : ℝ} (hK : ∀ s ∈ Icc (-1 : ℝ) 1, ∀ t ∈ Icc (-1 : ℝ) 1, |φ s - φ t| ≤ K)
    {εdp δ : ℝ} (hεdp : 0 ≤ εdp) (hdp : IsDPLearnerOn (signCubeSet d) μR A εdp δ)
    (hM0 : 0 < nativeSignedBudget a b B r ε H n d) {c : ℝ} (hc : 0 < c) :
    nativeSignedBudget a b B r ε H n d
      ≤ (Real.exp εdp - 1) * ((nativeEnergyBudget a b B r ε L n d / c + n * c) / 2)
        + n * (K * δ) := by
  obtain ⟨h1, h2, -⟩ := finite_native_budgets_unconditional μR (Measure.dirac ()) hd hφ hφm hg
    hgm hε hv0 hv1 A hA hA1 hacc
  have hκ : 0 < nativeKappa b B r ε := by
    have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  exact dp_budget_combination μR (Measure.dirac ()) hd hκ hφ hφm hK hA hA1 hεdp hdp hM0 h1 h2 hc

/-- **No accurate learner in the regime of Theorem 3 is private below an explicit level.** Under
the hypotheses of `native_loss_information_law` (Theorem 3 with its explicit constants), if the
learner is also `(ε_DP, δ)`-DP with respect to replacing one training point and the link
oscillates by at most `K` on `[-1, 1]`, then with `m = m₁/2` and `v = v₀` the rates of Theorem 3:
`m ε ≤ (e^{ε_DP} − 1) √(max{v, 1}) ε + K δ`. -/
theorem dp_impossibility_main_constants
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {K : ℝ} (hK : ∀ s ∈ Icc (-1 : ℝ) 1, ∀ t ∈ Icc (-1 : ℝ) 1, |φ s - φ t| ≤ K)
    {εdp δ : ℝ} (hεdp : 0 ≤ εdp) (hdp : IsDPLearnerOn (signCubeSet d) μR A εdp δ) :
    mainSignalRate b B r cp / 2 * ε
      ≤ (Real.exp εdp - 1) * Real.sqrt (max (mainEnergyRate a b B r L cm) 1) * ε + K * δ := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  obtain ⟨hn, hdn, hv0, hv1, hM, hV, -⟩ :=
    main_recipe_orders (L := L) hr ha hb hB hH hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hsG := mainScaleRoot_pos hb hB hr
  have hm : 0 < mainSignalRate b B r cp / 2 := by unfold mainSignalRate; positivity
  have hMpos : 0 < nativeSignedBudget a b B r ε H n d := lt_of_lt_of_le (by positivity) hM
  have hw1 : 1 ≤ max (mainEnergyRate a b B r L cm) 1 := le_max_right _ _
  have hvw : mainEnergyRate a b B r L cm ≤ max (mainEnergyRate a b B r L cm) 1 :=
    le_max_left _ _
  have hs : 0 < Real.sqrt (max (mainEnergyRate a b B r L cm) 1) :=
    Real.sqrt_pos.2 (by linarith)
  have hss : Real.sqrt (max (mainEnergyRate a b B r L cm) 1) ^ 2
      = max (mainEnergyRate a b B r L cm) 1 := Real.sq_sqrt (by linarith)
  have hc : 0 < ε * Real.sqrt (max (mainEnergyRate a b B r L cm) 1) := mul_pos hε hs
  have key := dp_signed_budget_le μR hd hφ hφm hg hgm hε hv0 hv1 A hA hA1 hacc hK hεdp hdp
    hMpos hc
  have hexp : 0 ≤ Real.exp εdp - 1 := by
    have := Real.add_one_le_exp εdp
    linarith
  have hVc : nativeEnergyBudget a b B r ε L n d
        / (ε * Real.sqrt (max (mainEnergyRate a b B r L cm) 1))
      ≤ n * ε * Real.sqrt (max (mainEnergyRate a b B r L cm) 1) := by
    rw [div_le_iff₀ hc]
    have e : (n : ℝ) * ε * Real.sqrt (max (mainEnergyRate a b B r L cm) 1)
          * (ε * Real.sqrt (max (mainEnergyRate a b B r L cm) 1))
        = n * ε ^ 2 * Real.sqrt (max (mainEnergyRate a b B r L cm) 1) ^ 2 := by ring
    rw [e, hss]
    calc nativeEnergyBudget a b B r ε L n d
        ≤ n * ε ^ 2 * mainEnergyRate a b B r L cm := hV
      _ ≤ n * ε ^ 2 * max (mainEnergyRate a b B r L cm) 1 :=
          mul_le_mul_of_nonneg_left hvw (by positivity)
  have hbr : (nativeEnergyBudget a b B r ε L n d
        / (ε * Real.sqrt (max (mainEnergyRate a b B r L cm) 1))
        + n * (ε * Real.sqrt (max (mainEnergyRate a b B r L cm) 1))) / 2
      ≤ n * ε * Real.sqrt (max (mainEnergyRate a b B r L cm) 1) := by
    nlinarith
  have hmul := mul_le_mul_of_nonneg_left hbr hexp
  have hfin : (n : ℝ) * (mainSignalRate b B r cp / 2 * ε)
      ≤ n * ((Real.exp εdp - 1) * Real.sqrt (max (mainEnergyRate a b B r L cm) 1) * ε
        + K * δ) := by
    nlinarith [hM, key, hmul]
  exact le_of_mul_le_mul_left hfin hn'

/-- **The impossibility form.** Under the hypotheses of `native_loss_information_law`, no learner
of the accurate class is `(ε_DP, δ)`-DP when
`(e^{ε_DP} − 1) √(max{v, 1}) ε + K δ < m ε`. -/
theorem not_isDPLearner_main_constants
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {K : ℝ} (hK : ∀ s ∈ Icc (-1 : ℝ) 1, ∀ t ∈ Icc (-1 : ℝ) 1, |φ s - φ t| ≤ K)
    {εdp δ : ℝ} (hεdp : 0 ≤ εdp)
    (hlt : (Real.exp εdp - 1) * Real.sqrt (max (mainEnergyRate a b B r L cm) 1) * ε + K * δ
      < mainSignalRate b B r cp / 2 * ε) :
    ¬ IsDPLearnerOn (signCubeSet d) μR A εdp δ := fun hdp =>
  absurd (dp_impossibility_main_constants μR hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl hK
    hεdp hdp) (not_le.2 hlt)

/-- **The form of Corollary 5(ii).** Under the hypotheses of `dp_impossibility_main_constants`, with
`c₁ = mainLowerConstant` the lower constant of Theorem 3 and `δ ≥ 0`:
`√(2 ln 2 · c₁) · ε ≤ (e^{ε_DP} − 1) ε + K δ`, i.e.
`e^{ε_DP} − 1 ≥ √(2 ln 2 · c₁) − K δ/ε`. -/
theorem dp_impossibility_lower_constant
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {K : ℝ} (hK : ∀ s ∈ Icc (-1 : ℝ) 1, ∀ t ∈ Icc (-1 : ℝ) 1, |φ s - φ t| ≤ K)
    {εdp δ : ℝ} (hεdp : 0 ≤ εdp) (hδ : 0 ≤ δ) (hdp : IsDPLearnerOn (signCubeSet d) μR A εdp δ) :
    Real.sqrt (2 * Real.log 2 * mainLowerConstant a b B r L cm cp) * ε
      ≤ (Real.exp εdp - 1) * ε + K * δ := by
  have key := dp_impossibility_main_constants μR hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl hK
    hεdp hdp
  have hr := hg.two_le
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hsG := mainScaleRoot_pos hb hB hr
  have hm : 0 < mainSignalRate b B r cp / 2 := by unfold mainSignalRate; positivity
  have hw1 : 1 ≤ max (mainEnergyRate a b B r L cm) 1 := le_max_right _ _
  have hw0 : max (mainEnergyRate a b B r L cm) 1 ≠ 0 := by positivity
  have hlog2 : Real.log 2 ≠ 0 := (Real.log_pos (by norm_num)).ne'
  have hs1 : 1 ≤ Real.sqrt (max (mainEnergyRate a b B r L cm) 1) := by
    have h := Real.sqrt_le_sqrt hw1
    rwa [Real.sqrt_one] at h
  have hK0 : 0 ≤ K := (abs_nonneg _).trans
    (hK 0 ⟨by norm_num, by norm_num⟩ 0 ⟨by norm_num, by norm_num⟩)
  have hc1 : 2 * Real.log 2 * mainLowerConstant a b B r L cm cp
      = (mainSignalRate b B r cp / 2) ^ 2 / max (mainEnergyRate a b B r L cm) 1 := by
    unfold mainLowerConstant
    field_simp
  rw [hc1, Real.sqrt_div (sq_nonneg _), Real.sqrt_sq hm.le, div_mul_eq_mul_div,
    div_le_iff₀ (by positivity)]
  have hKd := mul_le_mul_of_nonneg_left hs1 (mul_nonneg hK0 hδ)
  nlinarith [key, hKd]

/-- The choice `c = ε √v`, `v = V/(n ε²)`, in a bound that holds for every `c > 0`. -/
theorem normalized_of_forall_c {M V n ε e Kδ : ℝ} (hn : 0 < n) (hε : 0 < ε) (hV : 0 < V)
    (h : ∀ c : ℝ, 0 < c → M ≤ e * ((V / c + n * c) / 2) + n * Kδ) :
    M / (n * ε) ≤ e * Real.sqrt (V / (n * ε ^ 2)) + Kδ / ε := by
  have hn0 : n ≠ 0 := hn.ne'
  have hε0 : ε ≠ 0 := hε.ne'
  have hv0 : 0 < V / (n * ε ^ 2) := by positivity
  have hs : 0 < Real.sqrt (V / (n * ε ^ 2)) := Real.sqrt_pos.2 hv0
  have hss : Real.sqrt (V / (n * ε ^ 2)) ^ 2 = V / (n * ε ^ 2) := Real.sq_sqrt hv0.le
  have hc : 0 < ε * Real.sqrt (V / (n * ε ^ 2)) := mul_pos hε hs
  have h1 := h _ hc
  have hVc : V / (ε * Real.sqrt (V / (n * ε ^ 2))) = n * ε * Real.sqrt (V / (n * ε ^ 2)) := by
    rw [div_eq_iff hc.ne']
    have e1 : n * ε * Real.sqrt (V / (n * ε ^ 2)) * (ε * Real.sqrt (V / (n * ε ^ 2)))
        = n * ε ^ 2 * Real.sqrt (V / (n * ε ^ 2)) ^ 2 := by ring
    rw [e1, hss]
    field_simp
  rw [hVc] at h1
  rw [div_le_iff₀ (mul_pos hn hε)]
  have e2 : (e * Real.sqrt (V / (n * ε ^ 2)) + Kδ / ε) * (n * ε)
      = e * ((n * ε * Real.sqrt (V / (n * ε ^ 2)) + n * (ε * Real.sqrt (V / (n * ε ^ 2)))) / 2)
        + n * Kδ := by
    field_simp
    ring
  rw [e2]
  exact h1

/-- **The normalized form for the budgets of Proposition 7.** Under the hypotheses of
`dp_signed_budget_le`, with `n ≥ 1`, `V > 0`, `m_ε = M/(nε)` and `v_ε = V/(nε²)`:
`m_ε ≤ (e^{ε_DP} − 1) √v_ε + K δ/ε`, i.e. `M ≤ (e^{ε_DP} − 1) √(nV) + n K δ`. -/
theorem dp_normalized_budgets (hd : 0 < d) (hn : 0 < n)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {K : ℝ} (hK : ∀ s ∈ Icc (-1 : ℝ) 1, ∀ t ∈ Icc (-1 : ℝ) 1, |φ s - φ t| ≤ K)
    {εdp δ : ℝ} (hεdp : 0 ≤ εdp) (hdp : IsDPLearnerOn (signCubeSet d) μR A εdp δ)
    (hM0 : 0 < nativeSignedBudget a b B r ε H n d) (hV0 : 0 < nativeEnergyBudget a b B r ε L n d) :
    nativeSignedBudget a b B r ε H n d / (n * ε)
      ≤ (Real.exp εdp - 1) * Real.sqrt (nativeEnergyBudget a b B r ε L n d / (n * ε ^ 2))
        + K * δ / ε := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  exact normalized_of_forall_c hn' hε hV0 fun c hc =>
    dp_signed_budget_le μR hd hφ hφm hg hgm hε hv0 hv1 A hA hA1 hacc hK hεdp hdp hM0 hc

/-- The energy budget `V` of Proposition 7 is positive for `a, ε > 0`, `L ≠ 0`, `n, d ≥ 1`. -/
theorem nativeEnergyBudget_pos {a b B r ε L : ℝ} {n d : ℕ} (ha : 0 < a) (hε : 0 < ε)
    (hL : L ≠ 0) (hn : 0 < n) (hd : 0 < d) : 0 < nativeEnergyBudget a b B r ε L n d := by
  have hw0 : 0 < nativeErrorScale a r ε :=
    lt_min (by norm_num) (Real.rpow_pos_of_pos (div_pos hε ha) _)
  have hls : 0 < nativeLearnerScale a b B r ε := by
    unfold nativeLearnerScale
    refine lt_min one_pos ?_
    have h1 : 0 < Real.sqrt (nativeErrorScale a r ε) := Real.sqrt_pos.2 hw0
    have h2 : 0 ≤ Real.sqrt (nativeOptimizerScale a b B r ε) := Real.sqrt_nonneg _
    exact pow_pos (by linarith) 2
  have hE := nativeEnergyScale_nonneg a b B r ε n d
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hd' : (0 : ℝ) < d := by exact_mod_cast hd
  unfold nativeEnergyBudget
  have hL2 : 0 < L ^ 2 := lt_of_le_of_ne (sq_nonneg L) (Ne.symm (pow_ne_zero 2 hL))
  have hsum : 0 < nativeEnergyScale a b B r ε n d
      + (n : ℝ) / d * nativeLearnerScale a b B r ε := by
    have : 0 < (n : ℝ) / d * nativeLearnerScale a b B r ε := mul_pos (div_pos hn' hd') hls
    linarith
  exact mul_pos hL2 hsum

/-- **Theorem 3's regime with the normalized budgets of Proposition 7.** Under the hypotheses of
`native_loss_information_law`, if the learner is also `(ε_DP, δ)`-DP with respect to replacing one
training point and `K` bounds the oscillation of `φ` on `[-1, 1]`, then with `m_ε = M/(nε)` and
`v_ε = V/(nε²)` (the finite budgets `M, V` of Proposition 7 at the actual `n, d, ε`):
`m_ε ≤ (e^{ε_DP} − 1) √v_ε + K δ/ε`. -/
theorem dp_impossibility_normalized
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {K : ℝ} (hK : ∀ s ∈ Icc (-1 : ℝ) 1, ∀ t ∈ Icc (-1 : ℝ) 1, |φ s - φ t| ≤ K)
    {εdp δ : ℝ} (hεdp : 0 ≤ εdp) (hdp : IsDPLearnerOn (signCubeSet d) μR A εdp δ) :
    nativeSignedBudget a b B r ε H n d / (n * ε)
      ≤ (Real.exp εdp - 1) * Real.sqrt (nativeEnergyBudget a b B r ε L n d / (n * ε ^ 2))
        + K * δ / ε := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  obtain ⟨hn, hdn, hv0, hv1, hM, -, -⟩ :=
    main_recipe_orders (L := L) hr ha hb hB hH hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  have hsG := mainScaleRoot_pos hb hB hr
  have hm : 0 < mainSignalRate b B r cp / 2 := by unfold mainSignalRate; positivity
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hMpos : 0 < nativeSignedBudget a b B r ε H n d := lt_of_lt_of_le (by positivity) hM
  have hLb : b ≤ L := by
    have h0 := hφ.deriv_le 0 ⟨by norm_num, by norm_num⟩
    have hs := hφ.slope_eq
    calc b = -deriv φ 0 := hs
      _ ≤ |deriv φ 0| := neg_le_abs _
      _ ≤ L := h0
  have hV0 := nativeEnergyBudget_pos (b := b) (B := B) ha hε (lt_of_lt_of_le hb hLb).ne' hn hd
    (L := L) (n := n) (d := d) (r := r)
  exact dp_normalized_budgets μR hd hn hφ hφm hg hgm hε hv0 hv1 A hA hA1 hacc hK hεdp hdp hMpos hV0

omit [IsProbabilityMeasure μR] in
/-- The definition is not vacuous: a constant learner is `(0, 0)`-DP. -/
theorem isDPLearner_const {E Θ : Type*} [MeasurableSpace E] [MeasurableSpace Θ] (θ₀ : Θ) :
    IsDPLearner (n := n) μR (fun (_ : Fin n → E) (_ : Rr) => θ₀) 0 0 := by
  intro x x' _ s _
  simp

/-- The oscillation of the logistic loss on `[-1, 1]` is at most `2L*`, `L* = (1 + e^{-1})^{-1}`. -/
theorem logisticLoss_osc_le :
    ∀ s ∈ Icc (-1 : ℝ) 1, ∀ t ∈ Icc (-1 : ℝ) 1,
      |logisticLoss s - logisticLoss t| ≤ 2 * logisticUnitSlopeBound := by
  intro s hs t ht
  have h := abs_logisticLoss_sub_le s t hs ht
  have hst : |s - t| ≤ 2 := by
    rw [abs_le]
    constructor <;> linarith [hs.1, hs.2, ht.1, ht.2]
  have hL := logisticUnitSlopeBound_nonneg
  calc |logisticLoss s - logisticLoss t| ≤ logisticUnitSlopeBound * |s - t| := h
    _ ≤ logisticUnitSlopeBound * 2 := mul_le_mul_of_nonneg_left hst hL
    _ = 2 * logisticUnitSlopeBound := by ring

/-- **Quartic logistic learning under differential privacy.** Let `n ≥ 1`,
`d ≥ 32n`, `v_n < 1` and `M_4(n, 32n) > 0`. For every proper measurable `ε_n`-accurate learner
that is `(ε_DP, δ)`-DP with respect to replacing one training point, and every `s > 0` with
`v_n ≤ s²`: `m_n ε_n ≤ (e^{ε_DP} − 1) s ε_n + 2L* δ`, with `m_n, v_n` the normalized quartic
budgets at `d = 32n` and `ε_n` the accuracy of quartic logistic ERM (`quarticAccuracyBound`). -/
theorem dp_quartic_constants {n d : ℕ} (hn : 0 < n) (hnd : 32 * n ≤ d)
    (hv1 : quarticConstantsPrior n < 1) (hM : 0 < quarticSignedBudget n (32 * n))
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : A ∈ nativeAccurateLearners n d μR logisticLoss quarticPotential (quarticAccuracyBound n))
    {εdp δ : ℝ} (hεdp : 0 ≤ εdp) (hdp : IsDPLearnerOn (signCubeSet d) μR A εdp δ) {s : ℝ} (hs : 0 < s)
    (hvs : quarticEnergyConstant n ≤ s ^ 2) :
    quarticSignedConstant n * quarticAccuracyBound n
      ≤ (Real.exp εdp - 1) * s * quarticAccuracyBound n + 2 * logisticUnitSlopeBound * δ := by
  obtain ⟨hAm, hA1, hacc⟩ := hA
  have hε := qc_eps_pos hn
  have hv0 := quarticConstantsPrior_pos hn
  have hd0 : 0 < 32 * n := by omega
  have hd : 0 < d := lt_of_lt_of_le hd0 hnd
  have hnr : (0 : ℝ) < n := by exact_mod_cast hn
  obtain ⟨hMm, hVm, -⟩ := qc_budgets_mono_dim hv0 hv1 hε n hd0 hnd
  obtain ⟨h1, h2, -⟩ := sharp_quartic_certificate μR (Measure.dirac ()) hd hv0 hv1 hε A hAm hA1
    hacc
  have hκ := sharpKappa_pos hv0 hv1
  have hMd : 0 < sharpSignedBudget (1 / 2) (1 / 4) (quarticConstantsPrior n)
      (quarticAccuracyBound n) n d := lt_of_lt_of_le hM hMm
  have hc : 0 < s * quarticAccuracyBound n := mul_pos hs hε
  have key := dp_budget_combination μR (Measure.dirac ()) hd hκ sharp_logisticLoss_nativeLinkClass
    sharp_measurable_logisticLoss logisticLoss_osc_le hAm hA1 hεdp hdp hMd h1 h2 hc
  have hexp : 0 ≤ Real.exp εdp - 1 := by
    have := Real.add_one_le_exp εdp
    linarith
  -- the normalized constants
  have hden1 : (0 : ℝ) < n * quarticAccuracyBound n := mul_pos hnr hε
  have hden2 : (0 : ℝ) < n * quarticAccuracyBound n ^ 2 := by positivity
  have hMeq : quarticSignedBudget n (32 * n)
      = quarticSignedConstant n * (n * quarticAccuracyBound n) := by
    unfold quarticSignedConstant
    field_simp
  have hVeq : quarticEnergyBudget n (32 * n)
      = quarticEnergyConstant n * (n * quarticAccuracyBound n ^ 2) := by
    unfold quarticEnergyConstant
    field_simp
  have hVd : sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound (quarticConstantsPrior n)
      (quarticAccuracyBound n) n d ≤ s ^ 2 * (n * quarticAccuracyBound n ^ 2) := by
    calc _ ≤ quarticEnergyBudget n (32 * n) := hVm
      _ = quarticEnergyConstant n * (n * quarticAccuracyBound n ^ 2) := hVeq
      _ ≤ s ^ 2 * (n * quarticAccuracyBound n ^ 2) := mul_le_mul_of_nonneg_right hvs hden2.le
  have hVc : sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound (quarticConstantsPrior n)
      (quarticAccuracyBound n) n d / (s * quarticAccuracyBound n)
      ≤ n * s * quarticAccuracyBound n := by
    rw [div_le_iff₀ hc]
    calc _ ≤ s ^ 2 * (n * quarticAccuracyBound n ^ 2) := hVd
      _ = n * s * quarticAccuracyBound n * (s * quarticAccuracyBound n) := by ring
  have hbr : (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound (quarticConstantsPrior n)
      (quarticAccuracyBound n) n d / (s * quarticAccuracyBound n)
        + n * (s * quarticAccuracyBound n)) / 2 ≤ n * s * quarticAccuracyBound n := by
    nlinarith
  have hmul := mul_le_mul_of_nonneg_left hbr hexp
  have hM32 : quarticSignedConstant n * (n * quarticAccuracyBound n)
      ≤ sharpSignedBudget (1 / 2) (1 / 4) (quarticConstantsPrior n) (quarticAccuracyBound n) n d :=
    hMeq ▸ hMm
  have hfin : (n : ℝ) * (quarticSignedConstant n * quarticAccuracyBound n)
      ≤ n * ((Real.exp εdp - 1) * s * quarticAccuracyBound n + 2 * logisticUnitSlopeBound * δ) := by
    nlinarith [hM32, key, hmul]
  exact le_of_mul_le_mul_left hfin hnr

/-- `L* = (1 + e^{-1})^{-1} ≤ 0.7311`. -/
theorem logisticUnitSlopeBound_le : logisticUnitSlopeBound ≤ 0.7311 := by
  have he : Real.exp 1 < 2.7182818286 := Real.exp_one_lt_d9
  have hinv : (0.367879 : ℝ) ≤ Real.exp (-1) := by
    rw [Real.exp_neg, le_inv_comm₀ (by norm_num) (Real.exp_pos 1)]
    have : (2.7182818286 : ℝ) ≤ (0.367879 : ℝ)⁻¹ := by norm_num
    linarith
  unfold logisticUnitSlopeBound
  rw [inv_le_comm₀ (by positivity) (by norm_num)]
  have : (0.7311 : ℝ)⁻¹ ≤ 1 + 0.367879 := by norm_num
  linarith

/-- **Quartic logistic learning at `n = 512` under differential privacy.** For every proper
measurable `ε_512`-accurate learner in dimension `d ≥ 32 · 512` that is
`(ε_DP, δ)`-DP with respect to replacing one training point (`ε_DP, δ ≥ 0`):
`0.0349659 ≤ 1.8675 (e^{ε_DP} − 1) + 89 δ`. In particular a pure-DP (`δ = 0`) such learner has
`e^{ε_DP} − 1 ≥ 0.0187`. -/
theorem dp_quartic_512 {d : ℕ} (hnd : 32 * 512 ≤ d)
    {A : (Fin 512 → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : A ∈ nativeAccurateLearners 512 d μR logisticLoss quarticPotential
      (quarticAccuracyBound 512))
    {εdp δ : ℝ} (hεdp : 0 ≤ εdp) (hδ : 0 ≤ δ) (hdp : IsDPLearnerOn (signCubeSet d) μR A εdp δ) :
    0.0349659 ≤ 1.8675 * (Real.exp εdp - 1) + 89 * δ := by
  obtain ⟨hel, -, -, hv1, -, -, -⟩ := qc_signed_lower_at (n := 512) (by norm_num)
      (q1 := 0.01562500000001) (r1 := 0.00552427172802) (q2 := 0.015625) (r2 := 0.00552427172801)
      (el := 0.01643976776) (eh := 0.016439772655) (uh := 0.11046835004) (vh := 0.03671612174)
      (ph := 0.33236779333) (sh := 0.19161451339) (jl := 0.9999593132) (Al := 0.01547576414)
      (X := 0.66166092042)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num)
      (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num)
      (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (huh := by norm_num)
      (hvh0 := by norm_num) (hvh := by norm_num) (hvh1 := by norm_num) (hph0 := by norm_num)
      (hph := by norm_num) (hsh0 := by norm_num) (hsh := by norm_num) (hjl0 := by norm_num)
      (hjl := by norm_num) (hAl := by norm_num) (hX0 := by norm_num) (hX3 := by norm_num)
      (hX := by norm_num) (hal := by norm_num)
  obtain ⟨⟨hm1, -⟩, ⟨-, hv2⟩, -⟩ := qc_constants_512
  have hε : 0 < quarticAccuracyBound 512 := lt_of_lt_of_le (by norm_num) hel
  have hden : (0 : ℝ) < ((512 : ℕ) : ℝ) * quarticAccuracyBound 512 := by positivity
  have hMpos : 0 < quarticSignedBudget 512 (32 * 512) := by
    have hm0 : 0 < quarticSignedConstant 512 := lt_of_lt_of_le (by norm_num) hm1
    have hMeq : quarticSignedBudget 512 (32 * 512)
        = quarticSignedConstant 512 * (((512 : ℕ) : ℝ) * quarticAccuracyBound 512) := by
      unfold quarticSignedConstant
      field_simp
    rw [hMeq]
    exact mul_pos hm0 hden
  have key := dp_quartic_constants μR (n := 512) (by norm_num) hnd hv1 hMpos hA hεdp hdp
    (s := 1.8675) (by norm_num) (by nlinarith [hv2])
  have hL := logisticUnitSlopeBound_le
  have hexp : 0 ≤ Real.exp εdp - 1 := by
    have := Real.add_one_le_exp εdp
    linarith
  have h1 : 0.0349659 * quarticAccuracyBound 512
      ≤ quarticSignedConstant 512 * quarticAccuracyBound 512 :=
    mul_le_mul_of_nonneg_right hm1 hε.le
  have h2 : 2 * logisticUnitSlopeBound * δ ≤ 89 * δ * quarticAccuracyBound 512 := by
    have hδL := mul_le_mul_of_nonneg_left hL hδ
    have hδe := mul_le_mul_of_nonneg_left hel hδ
    nlinarith
  have h3 : 0.0349659 * quarticAccuracyBound 512
      ≤ (1.8675 * (Real.exp εdp - 1) + 89 * δ) * quarticAccuracyBound 512 := by
    nlinarith [key, h1, h2]
  exact le_of_mul_le_mul_right h3 hε

end LossOnlyTraceability.Privacy


==> anc/lean/LossOnlyTraceability/Privacy/DPSupersample.lean <==
import Mathlib.MeasureTheory.Function.SpecialFunctions.Inner
import LossOnlyTraceability.PairSwapSymmetry
import LossOnlyTraceability.Privacy.DPBasic

/-! # Differential privacy bounds the signed loss difference of every pair

On the supersample model of Section 2 (`superMeasure`: `2n` points from a law `D` with
`‖Z‖ ≤ 1`, fair independent selection bits `U`, the learner's randomness `R` and the noise
randomness), let the learner `θ̂ = A(S; R)` be `(ε, δ)`-differentially private with respect to
replacing one training point (`IsDPLearner`). Fixing the supersample `Z̃` and the other bits
`U_{-i}`, the two values of `U_i` give two training sets that differ in position `i` only, so the
loss difference `X_i = φ(⟪θ̂, Z_{1,i}⟫) − φ(⟪θ̂, Z_{0,i}⟫)`, a post-processing of `θ̂` given `Z̃`,
obeys the correlation form of `DPBasic` (Lemma F.1(b)). Averaging over `Z̃` and `U`:

* `dp_signed_release_le` (Proposition F.2): `E σ_i X_i ≤ (e^ε − 1) E|X_i| + K δ` for every pair
  `i`, every law `D` with `‖Z‖ ≤ 1` a.s. and every link whose oscillation on `[-1, 1]` is at most
  `K` (no accuracy assumption).

`dp_pair_fixed_supersample` is the conditional statement at a fixed supersample. -/

noncomputable section

namespace LossOnlyTraceability.Privacy

open MeasureTheory ProbabilityTheory Set
open LossOnlyTraceability
open scoped InnerProductSpace BigOperators ENNReal

section Learner

variable {E Rr Θ : Type*} [MeasurableSpace E] [MeasurableSpace Rr] [MeasurableSpace Θ] {n : ℕ}

/-- Two training sets are neighbouring when they differ in at most one position (replacement of
one training point). -/
def Neighbouring (x x' : Fin n → E) : Prop := ∃ i, ∀ j, j ≠ i → x j = x' j

omit [MeasurableSpace E] in
theorem Neighbouring.symm {x x' : Fin n → E} (h : Neighbouring x x') : Neighbouring x' x := by
  obtain ⟨i, hi⟩ := h
  exact ⟨i, fun j hj => (hi j hj).symm⟩

/-- **`(ε, δ)`-differential privacy of a randomized learner** `θ̂ = A(S; R)`, `R ∼ μR`, with
respect to replacing one training point: for all training sets `S, S'` that differ in one position
and every measurable set `s` of outputs, `P(A(S; R) ∈ s) ≤ e^ε P(A(S'; R) ∈ s) + δ`. -/
def IsDPLearner (μR : Measure Rr) (A : (Fin n → E) → Rr → Θ) (ε δ : ℝ) : Prop :=
  ∀ x x' : Fin n → E, Neighbouring x x' → DPBound μR (A x) (A x') ε δ

/-- **`(ε, δ)`-differential privacy on a data domain `S`**: the inequality of `IsDPLearner` for
training sets with all points in `S` (for the family, `S = 𝒵`, the sign cube). -/
def IsDPLearnerOn (S : Set E) (μR : Measure Rr) (A : (Fin n → E) → Rr → Θ) (ε δ : ℝ) : Prop :=
  ∀ x x' : Fin n → E, (∀ j, x j ∈ S) → (∀ j, x' j ∈ S) → Neighbouring x x' →
    DPBound μR (A x) (A x') ε δ

omit [MeasurableSpace E] in
/-- Privacy on all inputs implies privacy on every data domain. -/
theorem IsDPLearner.on {μR : Measure Rr} {A : (Fin n → E) → Rr → Θ} {ε δ : ℝ}
    (h : IsDPLearner μR A ε δ) (S : Set E) : IsDPLearnerOn S μR A ε δ :=
  fun x x' _ _ hN => h x x' hN

/-- The training set selected from the supersample `z` by the bits `u`: `S_j = z_{u_j, j}`. -/
def selectedSet (z : Bool × Fin n → E) (u : Fin n → Bool) : Fin n → E := fun j => z (u j, j)

omit [MeasurableSpace E] in
/-- Flipping bit `i` changes the selected training set in position `i` only. -/
theorem neighbouring_selectedSet_flip (z : Bool × Fin n → E) (u : Fin n → Bool) (i : Fin n) :
    Neighbouring (selectedSet z u) (selectedSet z (flipBitAt i u)) :=
  ⟨i, fun j hj => by simp [selectedSet, flipBitAt, hj]⟩

/-- The selector sign `σ_i = 1 − 2u_i` of a bit vector. -/
def bitSign (u : Fin n → Bool) (i : Fin n) : ℝ := if u i then -1 else 1

theorem bitSign_flip (u : Fin n → Bool) (i : Fin n) :
    bitSign (flipBitAt i u) i = -bitSign u i := by
  unfold bitSign flipBitAt
  cases h : u i <;> simp

theorem abs_bitSign (u : Fin n → Bool) (i : Fin n) : |bitSign u i| = 1 := by
  unfold bitSign
  split_ifs <;> simp

theorem flipBitAt_flipBitAt (i : Fin n) (u : Fin n → Bool) :
    flipBitAt i (flipBitAt i u) = u := by
  funext j
  unfold flipBitAt
  by_cases hj : j = i <;> simp [hj]

/-- Flipping bit `i` preserves integrals against the law of `n` fair bits. -/
theorem integral_flipBitAt (i : Fin n) (g : (Fin n → Bool) → ℝ) :
    ∫ u, g (flipBitAt i u) ∂(Measure.pi fun _ : Fin n => fairBool)
      = ∫ u, g u ∂(Measure.pi fun _ : Fin n => fairBool) := by
  have hm := measurePreserving_flipBitAt (n := n) i
  conv_rhs => rw [← hm.map_eq]
  exact (integral_map hm.measurable.aemeasurable Integrable.of_finite.aestronglyMeasurable).symm

/-- **One pair at a fixed supersample.** For a learner that is `(ε, δ)`-DP on a domain `S`,
`ε ≥ 0`, a fixed supersample `z` with all points in `S`, a pair `i` and a measurable statistic `F`
of the output with `|F(A(x; r))| ≤ B`:
`E_U[σ_i E_R F(A(S(z, U); R))] ≤ (e^ε − 1) E_U E_R |F(A(S(z, U); R))| + δ B`. -/
theorem dp_pair_fixed_supersample (μR : Measure Rr) [IsProbabilityMeasure μR]
    {A : (Fin n → E) → Rr → Θ} (hA : Measurable fun q : (Fin n → E) × Rr => A q.1 q.2)
    {ε δ B : ℝ} (hε : 0 ≤ ε) (hB : 0 ≤ B) {S : Set E} (hdp : IsDPLearnerOn S μR A ε δ)
    (z : Bool × Fin n → E) (hzS : ∀ b j, z (b, j) ∈ S) (i : Fin n) {F : Θ → ℝ} (hF : Measurable F)
    (hFB : ∀ x r, |F (A x r)| ≤ B) :
    ∫ u, bitSign u i * ∫ r, F (A (selectedSet z u) r) ∂μR ∂(Measure.pi fun _ : Fin n => fairBool)
      ≤ (Real.exp ε - 1)
          * ∫ u, ∫ r, |F (A (selectedSet z u) r)| ∂μR ∂(Measure.pi fun _ : Fin n => fairBool)
        + δ * B := by
  have hAx : ∀ x, Measurable (A x) := fun x => hA.comp (measurable_const.prodMk measurable_id)
  have hpt : ∀ u : Fin n → Bool,
      bitSign u i * (∫ r, F (A (selectedSet z u) r) ∂μR
          - ∫ r, F (A (selectedSet z (flipBitAt i u)) r) ∂μR)
        ≤ (Real.exp ε - 1) * (∫ r, |F (A (selectedSet z u) r)| ∂μR
            + ∫ r, |F (A (selectedSet z (flipBitAt i u)) r)| ∂μR) + 2 * δ * B := by
    intro u
    have hN := neighbouring_selectedSet_flip z u i
    have hS1 : ∀ j, selectedSet z u j ∈ S := fun j => hzS _ _
    have hS2 : ∀ j, selectedSet z (flipBitAt i u) j ∈ S := fun j => hzS _ _
    have d1 := hdp _ _ hS1 hS2 hN
    have d2 := hdp _ _ hS2 hS1 hN.symm
    have k1 := integral_sub_le_of_dpBound μR (hAx _) (hAx _) hε hB d1 d2 hF (fun r => hFB _ r)
      (fun r => hFB _ r)
    have k2 := integral_sub_le_of_dpBound μR (hAx _) (hAx _) hε hB d2 d1 hF (fun r => hFB _ r)
      (fun r => hFB _ r)
    unfold bitSign
    cases hu : u i
    · simp only [Bool.false_eq_true, if_false, one_mul]
      exact k1
    · simp only [if_true]
      linarith
  have hint : ∀ g : (Fin n → Bool) → ℝ,
      Integrable g (Measure.pi fun _ : Fin n => fairBool) := fun g => Integrable.of_finite
  have hmono := integral_mono (hint _) (hint _) hpt
  have hL : ∫ u, bitSign u i * (∫ r, F (A (selectedSet z u) r) ∂μR
          - ∫ r, F (A (selectedSet z (flipBitAt i u)) r) ∂μR)
        ∂(Measure.pi fun _ : Fin n => fairBool)
      = 2 * ∫ u, bitSign u i * ∫ r, F (A (selectedSet z u) r) ∂μR
        ∂(Measure.pi fun _ : Fin n => fairBool) := by
    have e1 : ∀ u : Fin n → Bool, bitSign u i * (∫ r, F (A (selectedSet z u) r) ∂μR
          - ∫ r, F (A (selectedSet z (flipBitAt i u)) r) ∂μR)
        = bitSign u i * ∫ r, F (A (selectedSet z u) r) ∂μR
          + (fun v => bitSign v i * ∫ r, F (A (selectedSet z v) r) ∂μR) (flipBitAt i u) := by
      intro u
      simp only [bitSign_flip]
      ring
    simp_rw [e1]
    rw [integral_add (hint _) (hint _),
      integral_flipBitAt i (fun v => bitSign v i * ∫ r, F (A (selectedSet z v) r) ∂μR)]
    ring
  have hR : ∫ u, ((Real.exp ε - 1) * (∫ r, |F (A (selectedSet z u) r)| ∂μR
            + ∫ r, |F (A (selectedSet z (flipBitAt i u)) r)| ∂μR) + 2 * δ * B)
          ∂(Measure.pi fun _ : Fin n => fairBool)
      = 2 * ((Real.exp ε - 1) * ∫ u, ∫ r, |F (A (selectedSet z u) r)| ∂μR
          ∂(Measure.pi fun _ : Fin n => fairBool) + δ * B) := by
    rw [integral_add (hint _) (hint _), integral_const_mul, integral_add (hint _) (hint _),
      integral_flipBitAt i (fun v => ∫ r, |F (A (selectedSet z v) r)| ∂μR), integral_const,
      probReal_univ, smul_eq_mul, one_mul]
    ring
  rw [hL, hR] at hmono
  linarith

end Learner

section Supersample

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

/-- The pair-`i` loss difference at a parameter: `φ(⟪θ, z_{1,i}⟫) − φ(⟪θ, z_{0,i}⟫)`. -/
def pairDiff (φ : ℝ → ℝ) (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) (i : Fin n)
    (θ : EuclideanSpace ℝ (Fin d)) : ℝ :=
  φ ⟪θ, z (true, i)⟫_ℝ - φ ⟪θ, z (false, i)⟫_ℝ

/-- On the unit ball the pair loss difference is bounded by the oscillation `K` of the link on
`[-1, 1]` (for an `L`-Lipschitz link `K ≤ 2L`; for the logistic link `K = 1`). -/
theorem abs_pairDiff_le {φ : ℝ → ℝ} {K : ℝ}
    (hK : ∀ s ∈ Icc (-1 : ℝ) 1, ∀ t ∈ Icc (-1 : ℝ) 1, |φ s - φ t| ≤ K)
    {z : Bool × Fin n → EuclideanSpace ℝ (Fin d)} (hz : ∀ b j, ‖z (b, j)‖ ≤ 1) (i : Fin n)
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) : |pairDiff φ z i θ| ≤ K :=
  hK _ (native_margin_mem_Icc hθ (hz true i)) _ (native_margin_mem_Icc hθ (hz false i))

/-- **Differential privacy bounds the signed loss difference of every pair (Proposition F.2).**
On the supersample model with any data law `D` carried by the unit ball and by a set `S`, for a
measurable proper learner that is `(ε, δ)`-DP on `S` with respect to replacing one training point
(`ε ≥ 0`; privacy on all inputs is the case `S = univ`, `IsDPLearner.on`), a measurable link whose
oscillation on `[-1, 1]` is at most `K`, and every pair `i`:
`E σ_i X_i ≤ (e^ε − 1) E|X_i| + K δ`. No accuracy assumption is used. -/
theorem dp_signed_release_le (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]
    (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) {S : Set (EuclideanSpace ℝ (Fin d))} (hDS : ∀ᵐ z ∂D, z ∈ S)
    (μR : Measure Rr) [IsProbabilityMeasure μR]
    (μG : Measure Ng) [IsProbabilityMeasure μG] {φ : ℝ → ℝ} (hφm : Measurable φ) {K : ℝ}
    (hK : ∀ s ∈ Icc (-1 : ℝ) 1, ∀ t ∈ Icc (-1 : ℝ) 1, |φ s - φ t| ≤ K)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {ε δ : ℝ} (hε : 0 ≤ ε) (hdp : IsDPLearnerOn S μR A ε δ)
    (i : Fin n) :
    ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i ∂(superMeasure n D μR μG)
      ≤ (Real.exp ε - 1) * ∫ ω, |nativeLossRelease φ A ω i| ∂(superMeasure n D μR μG)
        + δ * K := by
  have hK0 : 0 ≤ K := (abs_nonneg _).trans
    (hK 0 ⟨by norm_num, by norm_num⟩ 0 ⟨by norm_num, by norm_num⟩)
  -- measurability on the space `(Z̃, (U, R))`
  have hsel : Measurable fun x : (Bool × Fin n → EuclideanSpace ℝ (Fin d))
      × ((Fin n → Bool) × Rr) => selectedSet x.1 x.2.1 :=
    measurable_pi_lambda _ fun j =>
      measurable_trainingPoint (Z := fun b j (x : (Bool × Fin n → EuclideanSpace ℝ (Fin d))
          × ((Fin n → Bool) × Rr)) => x.1 (b, j)) (U := fun x => x.2.1)
        (fun b j => (measurable_pi_apply (b, j)).comp measurable_fst)
        (measurable_fst.comp measurable_snd) j
  have hθm : Measurable fun x : (Bool × Fin n → EuclideanSpace ℝ (Fin d))
      × ((Fin n → Bool) × Rr) => A (selectedSet x.1 x.2.1) x.2.2 :=
    hA.comp (hsel.prodMk (measurable_snd.comp measurable_snd))
  have hXm : Measurable fun x : (Bool × Fin n → EuclideanSpace ℝ (Fin d))
      × ((Fin n → Bool) × Rr) => pairDiff φ x.1 i (A (selectedSet x.1 x.2.1) x.2.2) := by
    unfold pairDiff
    exact (hφm.comp (Measurable.inner hθm ((measurable_pi_apply (true, i)).comp measurable_fst))).sub
      (hφm.comp (Measurable.inner hθm ((measurable_pi_apply (false, i)).comp measurable_fst)))
  have hsm : Measurable fun x : (Bool × Fin n → EuclideanSpace ℝ (Fin d))
      × ((Fin n → Bool) × Rr) => bitSign x.2.1 i :=
    (measurable_of_countable fun u : Fin n → Bool => bitSign u i).comp
      (measurable_fst.comp measurable_snd)
  -- the good event `‖Z_{b,j}‖ ≤ 1`
  have hgoodZ : ∀ᵐ z ∂(Measure.pi fun _ : Bool × Fin n => D), ∀ b j, ‖z (b, j)‖ ≤ 1 := by
    rw [ae_all_iff]
    intro b
    rw [ae_all_iff]
    intro j
    exact (Measure.tendsto_eval_ae_ae (μ := fun _ : Bool × Fin n => D) (i := (b, j))).eventually hD
  have hgoodS : ∀ᵐ z ∂(Measure.pi fun _ : Bool × Fin n => D), ∀ b j, z (b, j) ∈ S := by
    rw [ae_all_iff]
    intro b
    rw [ae_all_iff]
    intro j
    exact (Measure.tendsto_eval_ae_ae (μ := fun _ : Bool × Fin n => D) (i := (b, j))).eventually hDS
  have hgood : ∀ᵐ x ∂((Measure.pi fun _ : Bool × Fin n => D).prod
      ((Measure.pi fun _ : Fin n => fairBool).prod μR)), ∀ b j, ‖x.1 (b, j)‖ ≤ 1 :=
    Measure.QuasiMeasurePreserving.ae Measure.quasiMeasurePreserving_fst hgoodZ
  have hint1 : Integrable (fun x : (Bool × Fin n → EuclideanSpace ℝ (Fin d))
      × ((Fin n → Bool) × Rr) => bitSign x.2.1 i * pairDiff φ x.1 i
        (A (selectedSet x.1 x.2.1) x.2.2))
      ((Measure.pi fun _ : Bool × Fin n => D).prod
        ((Measure.pi fun _ : Fin n => fairBool).prod μR)) := by
    refine Integrable.of_bound (hsm.mul hXm).aestronglyMeasurable K ?_
    filter_upwards [hgood] with x hx
    rw [Real.norm_eq_abs, abs_mul, abs_bitSign, one_mul]
    exact abs_pairDiff_le hK hx i (hA1 _ _)
  have hint2 : Integrable (fun x : (Bool × Fin n → EuclideanSpace ℝ (Fin d))
      × ((Fin n → Bool) × Rr) => |pairDiff φ x.1 i (A (selectedSet x.1 x.2.1) x.2.2)|)
      ((Measure.pi fun _ : Bool × Fin n => D).prod
        ((Measure.pi fun _ : Fin n => fairBool).prod μR)) := by
    refine Integrable.of_bound hXm.abs.aestronglyMeasurable K ?_
    filter_upwards [hgood] with x hx
    rw [Real.norm_eq_abs, abs_abs]
    exact abs_pairDiff_le hK hx i (hA1 _ _)
  -- reduction to the space `(Z̃, (U, R))`
  have eL : ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i ∂(superMeasure n D μR μG)
      = ∫ x, bitSign x.2.1 i * pairDiff φ x.1 i (A (selectedSet x.1 x.2.1) x.2.2)
          ∂((Measure.pi fun _ : Bool × Fin n => D).prod
            ((Measure.pi fun _ : Fin n => fairBool).prod μR)) := by
    have h := integral_fun_fst (μ := (Measure.pi fun _ : Bool × Fin n => D).prod
      ((Measure.pi fun _ : Fin n => fairBool).prod μR)) (ν := μG)
      (fun x : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × ((Fin n → Bool) × Rr) =>
        bitSign x.2.1 i * pairDiff φ x.1 i (A (selectedSet x.1 x.2.1) x.2.2))
    rw [probReal_univ, one_smul] at h
    exact h
  have eR : ∫ ω, |nativeLossRelease φ A ω i| ∂(superMeasure n D μR μG)
      = ∫ x, |pairDiff φ x.1 i (A (selectedSet x.1 x.2.1) x.2.2)|
          ∂((Measure.pi fun _ : Bool × Fin n => D).prod
            ((Measure.pi fun _ : Fin n => fairBool).prod μR)) := by
    have h := integral_fun_fst (μ := (Measure.pi fun _ : Bool × Fin n => D).prod
      ((Measure.pi fun _ : Fin n => fairBool).prod μR)) (ν := μG)
      (fun x : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × ((Fin n → Bool) × Rr) =>
        |pairDiff φ x.1 i (A (selectedSet x.1 x.2.1) x.2.2)|)
    rw [probReal_univ, one_smul] at h
    exact h
  rw [eL, eR, integral_prod _ hint1, integral_prod _ hint2]
  -- the fixed-supersample bound, integrated over `Z̃`
  have hΦ := hint1.integral_prod_left
  have hΨ := hint2.integral_prod_left
  have hae : ∀ᵐ z ∂(Measure.pi fun _ : Bool × Fin n => D),
      (∫ y, bitSign y.1 i * pairDiff φ z i (A (selectedSet z y.1) y.2)
          ∂((Measure.pi fun _ : Fin n => fairBool).prod μR))
        ≤ (Real.exp ε - 1) * (∫ y, |pairDiff φ z i (A (selectedSet z y.1) y.2)|
          ∂((Measure.pi fun _ : Fin n => fairBool).prod μR)) + δ * K := by
    filter_upwards [hgoodZ, hgoodS] with z hz hzS
    have hFm : Measurable (pairDiff φ z i) := by
      unfold pairDiff
      exact (hφm.comp (Measurable.inner measurable_id measurable_const)).sub
        (hφm.comp (Measurable.inner measurable_id measurable_const))
    have hFB : ∀ x r, |pairDiff φ z i (A x r)| ≤ K := fun x r =>
      abs_pairDiff_le hK hz i (hA1 x r)
    have hmz : Measurable fun y : (Fin n → Bool) × Rr => A (selectedSet z y.1) y.2 :=
      hA.comp (((measurable_of_countable fun u : Fin n → Bool => selectedSet z u).comp
        measurable_fst).prodMk measurable_snd)
    have hi1 : Integrable (fun y : (Fin n → Bool) × Rr =>
        bitSign y.1 i * pairDiff φ z i (A (selectedSet z y.1) y.2))
        ((Measure.pi fun _ : Fin n => fairBool).prod μR) := by
      refine Integrable.of_bound (((measurable_of_countable fun u : Fin n → Bool =>
        bitSign u i).comp measurable_fst).mul (hFm.comp hmz)).aestronglyMeasurable K
        (Filter.Eventually.of_forall fun y => ?_)
      rw [Real.norm_eq_abs, abs_mul, abs_bitSign, one_mul]
      exact hFB _ _
    have hi2 : Integrable (fun y : (Fin n → Bool) × Rr =>
        |pairDiff φ z i (A (selectedSet z y.1) y.2)|)
        ((Measure.pi fun _ : Fin n => fairBool).prod μR) := by
      refine Integrable.of_bound (hFm.comp hmz).abs.aestronglyMeasurable K
        (Filter.Eventually.of_forall fun y => ?_)
      rw [Real.norm_eq_abs, abs_abs]
      exact hFB _ _
    rw [integral_prod _ hi1, integral_prod _ hi2]
    have hc : ∀ u : Fin n → Bool, ∫ r, bitSign u i
        * pairDiff φ z i (A (selectedSet z u) r) ∂μR
        = bitSign u i * ∫ r, pairDiff φ z i (A (selectedSet z u) r) ∂μR := fun u =>
      integral_const_mul (bitSign u i) (fun r => pairDiff φ z i (A (selectedSet z u) r))
    dsimp only
    simp_rw [hc]
    exact dp_pair_fixed_supersample μR hA hε (by positivity) hdp z hzS i hFm hFB
  calc ∫ z, (∫ y, bitSign y.1 i * pairDiff φ z i (A (selectedSet z y.1) y.2)
          ∂((Measure.pi fun _ : Fin n => fairBool).prod μR))
          ∂(Measure.pi fun _ : Bool × Fin n => D)
      ≤ ∫ z, ((Real.exp ε - 1) * (∫ y, |pairDiff φ z i (A (selectedSet z y.1) y.2)|
          ∂((Measure.pi fun _ : Fin n => fairBool).prod μR)) + δ * K)
          ∂(Measure.pi fun _ : Bool × Fin n => D) :=
        integral_mono_ae hΦ ((hΨ.const_mul _).add (integrable_const _)) hae
    _ = (Real.exp ε - 1) * ∫ z, (∫ y, |pairDiff φ z i (A (selectedSet z y.1) y.2)|
          ∂((Measure.pi fun _ : Fin n => fairBool).prod μR))
          ∂(Measure.pi fun _ : Bool × Fin n => D) + δ * K := by
        rw [integral_add (hΨ.const_mul _) (integrable_const _), integral_const_mul,
          integral_const, probReal_univ, smul_eq_mul, one_mul]

end Supersample

end LossOnlyTraceability.Privacy


==> anc/lean/LossOnlyTraceability/QuadraticLogistic.lean <==
import LossOnlyTraceability.PopulationMonotone

/-!
The quadratic-logistic (logistic ridge) objectives: the regularizer
`‖x‖²/2` plus the finite weighted or population logistic risk. Gradients are
identified, the gradient maps are 1-strongly monotone, minimizers exist and are
unique, the exact empirical optimizer is selected as a continuous measurable map,
and every minimizer has norm at most `(1/2)‖mean feature‖ ≤ 1/2` on unit-ball data.
-/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory Filter
open scoped InnerProductSpace BigOperators Topology

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- The quadratic regularizer `g(θ) = ‖θ‖²/2`. -/
def quadraticRegularizer (x : E) : ℝ := ‖x‖ ^ 2 / 2

/-- The quadratic regularizer has derivative `⟪x, ·⟫`. -/
theorem hasFDerivAt_quadraticRegularizer (x : E) :
    HasFDerivAt quadraticRegularizer (innerSL ℝ x) x := by
  have h := (hasStrictFDerivAt_norm_sq x).hasFDerivAt.const_mul (1 / 2 : ℝ)
  convert! h using 1
  · funext y
    dsimp [quadraticRegularizer]
    ring
  · ext y
    simp [two_smul]
    ring

/-- The weighted quadratic-logistic objective `‖x‖²/2 + ∑ w i · ℓ(⟪x, z i⟫)`. -/
def quadraticLogisticObjective {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E) (x : E) : ℝ :=
  quadraticRegularizer x + logisticRisk w z x

/-- The gradient map `x + ∑ (w i · ℓ'(⟪x, z i⟫)) z i` of the weighted objective. -/
def quadraticLogisticGradient {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E) (x : E) : E :=
  x + logisticGradient w z x

/-- The objective is literally the regularizer plus the weighted logistic losses. -/
theorem quadraticLogisticObjective_eq {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E) (x : E) :
    quadraticLogisticObjective w z x =
      ‖x‖ ^ 2 / 2 + ∑ i, w i * Real.log (1 + Real.exp (-⟪x, z i⟫_ℝ)) := by
  simp [quadraticLogisticObjective, quadraticRegularizer, logisticRisk, logisticLoss]

/-- Identification of the gradient of the weighted objective, for arbitrary weights. -/
theorem hasGradientAt_quadraticLogisticObjective [CompleteSpace E] {n : ℕ}
    (w : Fin n → ℝ) (z : Fin n → E) (x : E) :
    HasGradientAt (quadraticLogisticObjective w z) (quadraticLogisticGradient w z x) x := by
  change HasFDerivAt _ _ _
  convert! (hasFDerivAt_quadraticRegularizer x).add (hasFDerivAt_logisticRisk w z x) using 1
  ext v
  simp [quadraticLogisticGradient, InnerProductSpace.toDual_apply_apply]

/-- A supplied unconstrained local minimizer of the weighted objective is stationary. -/
theorem quadraticLogisticGradient_zero_at_localMin [CompleteSpace E] {n : ℕ}
    (w : Fin n → ℝ) (z : Fin n → E) (y : E)
    (hmin : IsLocalMin (quadraticLogisticObjective w z) y) :
    quadraticLogisticGradient w z y = 0 :=
  gradient_zero_at_localMin (hasGradientAt_quadraticLogisticObjective w z y) hmin

/-- 1-strong monotonicity of the gradient map for nonnegative weights. -/
theorem quadraticLogisticGradient_strong_monotonicity {n : ℕ} (w : Fin n → ℝ)
    (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) (x y : E) :
    ‖x - y‖ ^ 2 ≤ ⟪quadraticLogisticGradient w z x - quadraticLogisticGradient w z y, x - y⟫_ℝ := by
  have hm := logisticGradient_monotonicity w z hw x y
  simp only [quadraticLogisticGradient]
  rw [show x + logisticGradient w z x - (y + logisticGradient w z y) =
    (x - y) + (logisticGradient w z x - logisticGradient w z y) by abel,
    inner_add_left, real_inner_self_eq_norm_sq]
  linarith

/-- Strong monotonicity bounds parameter distance by gradient distance. -/
theorem quadraticLogistic_dist_le_gradient_sub {n : ℕ} (w : Fin n → ℝ)
    (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) (x y : E) :
    ‖x - y‖ ≤ ‖quadraticLogisticGradient w z x - quadraticLogisticGradient w z y‖ := by
  have h := quadraticLogisticGradient_strong_monotonicity w z hw x y
  have hcs := real_inner_le_norm
    (quadraticLogisticGradient w z x - quadraticLogisticGradient w z y) (x - y)
  by_cases hzero : ‖x - y‖ = 0
  · rw [hzero]
    exact norm_nonneg _
  · have hr : 0 < ‖x - y‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hzero)
    apply (mul_le_mul_iff_left₀ hr).mp
    nlinarith

/-- The residual at any point bounds the distance to a supplied local minimizer. -/
theorem quadraticLogistic_residual_bound [CompleteSpace E] {n : ℕ} (w : Fin n → ℝ)
    (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) (x y : E)
    (hmin : IsLocalMin (quadraticLogisticObjective w z) y) :
    ‖x - y‖ ≤ ‖quadraticLogisticGradient w z x‖ := by
  have h := quadraticLogistic_dist_le_gradient_sub w z hw x y
  rwa [quadraticLogisticGradient_zero_at_localMin w z y hmin, sub_zero] at h

/-- Any two unconstrained local minimizers coincide. Existence is separate. -/
theorem quadraticLogistic_localMin_unique [CompleteSpace E] {n : ℕ} (w : Fin n → ℝ)
    (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) (x y : E)
    (hx : IsLocalMin (quadraticLogisticObjective w z) x)
    (hy : IsLocalMin (quadraticLogisticObjective w z) y) : x = y := by
  have h := quadraticLogistic_residual_bound w z hw x y hy
  rw [quadraticLogisticGradient_zero_at_localMin w z x hx, norm_zero] at h
  exact sub_eq_zero.mp (norm_le_zero_iff.mp h)

/-- Nonnegative logistic terms cannot cancel the quadratic growth. -/
theorem quadraticRegularizer_le_quadraticLogisticObjective {n : ℕ}
    (w : Fin n → ℝ) (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) (x : E) :
    quadraticRegularizer x ≤ quadraticLogisticObjective w z x :=
  le_add_of_nonneg_right (logisticRisk_nonneg w z hw x)

omit [InnerProductSpace ℝ E] in
/-- The quadratic regularizer tends to infinity outside compact sets. -/
theorem quadraticRegularizer_coercive [ProperSpace E] :
    Tendsto (quadraticRegularizer : E → ℝ) (cocompact E) atTop := by
  have hpow : Tendsto (fun x : E => ‖x‖ ^ (2 : ℕ)) (cocompact E) atTop :=
    (tendsto_pow_atTop (by decide : (2 : ℕ) ≠ 0)).comp tendsto_norm_cocompact_atTop
  exact (tendsto_div_const_atTop_of_pos (by norm_num : (0 : ℝ) < 2)).mpr hpow

/-- The weighted objective is coercive for nonnegative weights. -/
theorem quadraticLogisticObjective_coercive [ProperSpace E] {n : ℕ}
    (w : Fin n → ℝ) (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) :
    Tendsto (quadraticLogisticObjective w z) (cocompact E) atTop :=
  tendsto_atTop_mono (quadraticRegularizer_le_quadraticLogisticObjective w z hw)
    quadraticRegularizer_coercive

/-- The weighted objective is continuous, for arbitrary weights. -/
theorem continuous_quadraticLogisticObjective {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E) :
    Continuous (quadraticLogisticObjective w z) :=
  continuous_iff_continuousAt.mpr fun x =>
    ((hasFDerivAt_quadraticRegularizer x).add (hasFDerivAt_logisticRisk w z x)).continuousAt

/-- Nonnegative finite weights suffice for existence; normalization is not needed. -/
theorem quadraticLogisticObjective_exists_minimizer [ProperSpace E] {n : ℕ}
    (w : Fin n → ℝ) (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) :
    ∃ y : E, ∀ x : E, quadraticLogisticObjective w z y ≤ quadraticLogisticObjective w z x :=
  (continuous_quadraticLogisticObjective w z).exists_forall_le
    (quadraticLogisticObjective_coercive w z hw)

/-- The weighted objective has exactly one unconstrained global minimizer. -/
theorem quadraticLogistic_exists_unique_minimizer [CompleteSpace E] [ProperSpace E] {n : ℕ}
    (w : Fin n → ℝ) (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) :
    ∃! y : E, ∀ x : E, quadraticLogisticObjective w z y ≤ quadraticLogisticObjective w z x := by
  obtain ⟨y, hy⟩ := quadraticLogisticObjective_exists_minimizer w z hw
  refine ⟨y, hy, ?_⟩
  intro x hx
  exact quadraticLogistic_localMin_unique w z hw x y
    (Filter.Eventually.of_forall hx) (Filter.Eventually.of_forall hy)

/-- For probability weights and unit-ball data every local minimizer has norm at most `1/2`. -/
theorem quadraticLogistic_localMin_norm_le_half [CompleteSpace E] {n : ℕ} (w : Fin n → ℝ)
    (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) (hsum : ∑ i, w i = 1) (hz : ∀ i, ‖z i‖ ≤ 1)
    (y : E) (hmin : IsLocalMin (quadraticLogisticObjective w z) y) : ‖y‖ ≤ (1 / 2 : ℝ) := by
  have h := quadraticLogistic_residual_bound w z hw 0 y hmin
  rw [zero_sub, norm_neg] at h
  refine h.trans ?_
  simpa only [quadraticLogisticGradient, zero_add] using logisticGradient_zero_norm_le w z hw hsum hz

/-- The empirical objective, with uniform weights `1/n`. -/
def empiricalQuadraticLogisticObjective {n : ℕ} (z : Fin n → E) : E → ℝ :=
  quadraticLogisticObjective (fun _ => (n : ℝ)⁻¹) z

/-- The gradient map of the empirical objective. -/
def empiricalQuadraticLogisticGradient {n : ℕ} (z : Fin n → E) : E → E :=
  quadraticLogisticGradient (fun _ => (n : ℝ)⁻¹) z

/-- The empirical objective is the regularizer plus the averaged loss. -/
theorem empiricalQuadraticLogisticObjective_eq {n : ℕ} (z : Fin n → E) (x : E) :
    empiricalQuadraticLogisticObjective z x = ‖x‖ ^ 2 / 2 +
      (n : ℝ)⁻¹ * ∑ i, Real.log (1 + Real.exp (-⟪x, z i⟫_ℝ)) := by
  simp [empiricalQuadraticLogisticObjective, quadraticLogisticObjective_eq, Finset.mul_sum]

/-- Uniform averaging has a unique global minimizer, including the empty objective. -/
theorem empiricalQuadraticLogistic_exists_unique_minimizer [CompleteSpace E] [ProperSpace E]
    {n : ℕ} (z : Fin n → E) :
    ∃! y : E, ∀ x : E,
      empiricalQuadraticLogisticObjective z y ≤ empiricalQuadraticLogisticObjective z x :=
  quadraticLogistic_exists_unique_minimizer (fun _ => (n : ℝ)⁻¹) z (fun _ => by positivity)

/-- At the origin the empirical logistic gradient is `-(1/2)` times the mean feature. -/
theorem logisticGradient_zero_eq_average {n : ℕ} (z : Fin n → E) :
    logisticGradient (fun _ => (n : ℝ)⁻¹) z 0 = -((1 / 2 : ℝ) • ((n : ℝ)⁻¹ • ∑ i, z i)) := by
  simp only [logisticGradient, inner_zero_left, logisticSlope_zero, Finset.smul_sum, smul_smul,
    ← Finset.sum_neg_distrib, ← neg_smul]
  apply Finset.sum_congr rfl
  intro i _
  congr 1
  ring

/-- The mean of unit-ball features has norm at most one, including the empty sample. -/
theorem norm_average_le_one {n : ℕ} (z : Fin n → E) (hz : ∀ i, ‖z i‖ ≤ 1) :
    ‖(n : ℝ)⁻¹ • ∑ i, z i‖ ≤ 1 := by
  rw [norm_smul, Real.norm_eq_abs, abs_inv, Nat.abs_cast]
  calc
    (n : ℝ)⁻¹ * ‖∑ i, z i‖ ≤ (n : ℝ)⁻¹ * ∑ i, ‖z i‖ :=
      mul_le_mul_of_nonneg_left (norm_sum_le _ _) (by positivity)
    _ ≤ (n : ℝ)⁻¹ * ∑ _i : Fin n, (1 : ℝ) :=
      mul_le_mul_of_nonneg_left (Finset.sum_le_sum fun i _ => hz i) (by positivity)
    _ ≤ 1 := by
      simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, mul_one]
      rcases Nat.eq_zero_or_pos n with h | h
      · simp [h]
      · rw [inv_mul_cancel₀ (Nat.cast_ne_zero.mpr (Nat.ne_of_gt h))]

section Optimizer

variable [CompleteSpace E] [ProperSpace E]

/-- The exact empirical optimizer, selected from the unique global minimizer. -/
def quadraticLogisticOptimizer {n : ℕ} (z : Fin n → E) : E :=
  Classical.choose (empiricalQuadraticLogistic_exists_unique_minimizer z)

theorem quadraticLogisticOptimizer_minimizes {n : ℕ} (z : Fin n → E) :
    ∀ x : E, empiricalQuadraticLogisticObjective z (quadraticLogisticOptimizer z) ≤
      empiricalQuadraticLogisticObjective z x :=
  (Classical.choose_spec (empiricalQuadraticLogistic_exists_unique_minimizer z)).1

theorem quadraticLogisticOptimizer_localMin {n : ℕ} (z : Fin n → E) :
    IsLocalMin (empiricalQuadraticLogisticObjective z) (quadraticLogisticOptimizer z) :=
  Filter.Eventually.of_forall (quadraticLogisticOptimizer_minimizes z)

/-- The exact empirical optimizer is stationary. -/
theorem empiricalQuadraticLogisticGradient_optimizer {n : ℕ} (z : Fin n → E) :
    empiricalQuadraticLogisticGradient z (quadraticLogisticOptimizer z) = 0 :=
  quadraticLogisticGradient_zero_at_localMin _ z _ (quadraticLogisticOptimizer_localMin z)

/-- The a posteriori parameter-error bound `‖x - θ̂‖ ≤ ‖∇F̂(x)‖`. -/
theorem quadraticLogisticOptimizer_residual {n : ℕ} (z : Fin n → E) (x : E) :
    ‖x - quadraticLogisticOptimizer z‖ ≤ ‖empiricalQuadraticLogisticGradient z x‖ :=
  quadraticLogistic_residual_bound _ z (fun _ => by positivity) x _
    (quadraticLogisticOptimizer_localMin z)

omit [CompleteSpace E] [ProperSpace E] in
/-- At a fixed parameter the empirical gradient is continuous in the sample. -/
theorem continuous_empiricalQuadraticLogisticGradient_sample {n : ℕ} (x : E) :
    Continuous (fun z : Fin n → E => empiricalQuadraticLogisticGradient z x) := by
  unfold empiricalQuadraticLogisticGradient quadraticLogisticGradient logisticGradient
  apply continuous_const.add
  apply continuous_finsetSum
  intro i _
  exact (continuous_const.mul
    (continuous_logisticSlope.comp (continuous_const.inner (continuous_apply i)))).smul
      (continuous_apply i)

/-- The exact empirical optimizer is a continuous function of the sample. -/
theorem continuous_quadraticLogisticOptimizer {n : ℕ} :
    Continuous (quadraticLogisticOptimizer : (Fin n → E) → E) := by
  apply continuous_iff_continuousAt.mpr
  intro z₀
  rw [Metric.continuousAt_iff']
  intro ε hε
  have hg : ContinuousAt
      (fun z : Fin n → E => empiricalQuadraticLogisticGradient z (quadraticLogisticOptimizer z₀))
      z₀ :=
    (continuous_empiricalQuadraticLogisticGradient_sample (n := n)
      (quadraticLogisticOptimizer z₀)).continuousAt
  have hz : empiricalQuadraticLogisticGradient z₀ (quadraticLogisticOptimizer z₀) = 0 :=
    empiricalQuadraticLogisticGradient_optimizer z₀
  have hevent : ∀ᶠ z in 𝓝 z₀,
      ‖empiricalQuadraticLogisticGradient z (quadraticLogisticOptimizer z₀)‖ < ε := by
    have h := (Metric.continuousAt_iff'.mp hg) ε hε
    simpa only [hz, dist_zero_right] using h
  filter_upwards [hevent] with z hz'
  rw [dist_eq_norm, norm_sub_rev]
  exact (quadraticLogisticOptimizer_residual z (quadraticLogisticOptimizer z₀)).trans_lt hz'

theorem measurable_quadraticLogisticOptimizer [MeasurableSpace E] [BorelSpace E] {n : ℕ} :
    Measurable (quadraticLogisticOptimizer : (Fin n → E) → E) :=
  continuous_quadraticLogisticOptimizer.measurable

/-- The bound `‖θ̂‖ ≤ b‖Z̄‖` with `b = 1/2`, for any sample. -/
theorem quadraticLogisticOptimizer_norm_le_average {n : ℕ} (z : Fin n → E) :
    ‖quadraticLogisticOptimizer z‖ ≤ (1 / 2 : ℝ) * ‖(n : ℝ)⁻¹ • ∑ i, z i‖ := by
  have h := quadraticLogisticOptimizer_residual z 0
  rw [zero_sub, norm_neg] at h
  refine h.trans (le_of_eq ?_)
  simp only [empiricalQuadraticLogisticGradient, quadraticLogisticGradient, zero_add,
    logisticGradient_zero_eq_average, norm_neg, norm_smul, Real.norm_eq_abs]
  norm_num

/-- For unit-ball data the exact empirical optimizer has norm at most `1/2`. -/
theorem quadraticLogisticOptimizer_norm_le_half {n : ℕ} (z : Fin n → E)
    (hz : ∀ i, ‖z i‖ ≤ 1) : ‖quadraticLogisticOptimizer z‖ ≤ (1 / 2 : ℝ) :=
  (quadraticLogisticOptimizer_norm_le_average z).trans (by
    have := norm_average_le_one z hz
    linarith)

end Optimizer

section Population

variable [MeasurableSpace E]

/-- The population objective `‖x‖²/2 + ∫ ℓ(⟪x, z⟫) dμ(z)`. -/
def populationQuadraticLogisticRisk (μ : Measure E) (x : E) : ℝ :=
  quadraticRegularizer x + ∫ z, logisticLoss ⟪x, z⟫_ℝ ∂μ

/-- The gradient map `x + ∫ ℓ'(⟪x, z⟫) z dμ(z)` of the population objective. -/
def populationQuadraticLogisticGradient (μ : Measure E) (x : E) : E :=
  x + populationLogisticGradient μ x

/-- The population objective is literally the regularizer plus the expected loss. -/
theorem populationQuadraticLogisticRisk_eq (μ : Measure E) (x : E) :
    populationQuadraticLogisticRisk μ x =
      ‖x‖ ^ 2 / 2 + ∫ z, Real.log (1 + Real.exp (-⟪x, z⟫_ℝ)) ∂μ := rfl

/-- The quadratic regularizer is dominated by the population objective. -/
theorem quadraticRegularizer_le_populationQuadraticLogisticRisk (μ : Measure E) (x : E) :
    quadraticRegularizer x ≤ populationQuadraticLogisticRisk μ x :=
  le_add_of_nonneg_right (integral_nonneg fun _ => logisticLoss_nonneg _)

theorem populationQuadraticLogisticRisk_coercive [ProperSpace E] (μ : Measure E) :
    Tendsto (populationQuadraticLogisticRisk μ) (cocompact E) atTop :=
  tendsto_atTop_mono (quadraticRegularizer_le_populationQuadraticLogisticRisk μ)
    quadraticRegularizer_coercive

theorem continuous_populationQuadraticLogisticRisk [BorelSpace E] (μ : Measure E)
    [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) :
    Continuous (populationQuadraticLogisticRisk μ) := by
  have hq : Continuous (quadraticRegularizer : E → ℝ) :=
    continuous_iff_continuousAt.mpr fun x => (hasFDerivAt_quadraticRegularizer x).continuousAt
  exact hq.add (lipschitzWith_populationPredictionRisk μ hsupport).continuous

/-- In a proper space the population objective attains a global minimum. -/
theorem populationQuadraticLogisticRisk_exists_minimizer [BorelSpace E] [ProperSpace E]
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) :
    ∃ y : E, ∀ x : E, populationQuadraticLogisticRisk μ y ≤ populationQuadraticLogisticRisk μ x :=
  (continuous_populationQuadraticLogisticRisk μ hsupport).exists_forall_le
    (populationQuadraticLogisticRisk_coercive μ)

variable [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E]

omit [InnerProductSpace ℝ E] [CompleteSpace E] in
/-- Under a unit-ball law the integrand `z ↦ z` is integrable. -/
theorem integrable_id_unitBall (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) : Integrable (fun z : E => z) μ :=
  (integrable_const (1 : ℝ)).mono' continuous_id.aestronglyMeasurable hsupport

omit [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E] in
/-- At the origin the population logistic gradient is `-(1/2)` times the mean feature. -/
theorem populationLogisticGradient_zero_eq_mean (μ : Measure E) [IsProbabilityMeasure μ] :
    populationLogisticGradient μ 0 = -((1 / 2 : ℝ) • ∫ z, z ∂μ) := by
  unfold populationLogisticGradient
  simp only [logisticSampleGradient, inner_zero_left, logisticSlope_zero, neg_smul, integral_neg]
  rw [integral_smul (1 / 2 : ℝ) (fun z : E => z)]

/-- Differentiation under the population expectation identifies the gradient. -/
theorem hasGradientAt_populationQuadraticLogisticRisk (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x : E) :
    HasGradientAt (populationQuadraticLogisticRisk μ)
      (populationQuadraticLogisticGradient μ x) x := by
  change HasFDerivAt _ _ _
  convert! (hasFDerivAt_quadraticRegularizer x).add
    (hasFDerivAt_populationPredictionRisk μ hsupport x) using 1
  ext v
  simp [populationQuadraticLogisticGradient, InnerProductSpace.toDual_apply_apply]

theorem populationQuadraticLogisticGradient_zero_at_localMin (μ : Measure E)
    [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (y : E)
    (hmin : IsLocalMin (populationQuadraticLogisticRisk μ) y) :
    populationQuadraticLogisticGradient μ y = 0 :=
  gradient_zero_at_localMin (hasGradientAt_populationQuadraticLogisticRisk μ hsupport y) hmin

/-- 1-strong monotonicity of the population gradient map. -/
theorem populationQuadraticLogisticGradient_strong_monotonicity (μ : Measure E)
    [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : E) :
    ‖x - y‖ ^ 2 ≤ ⟪populationQuadraticLogisticGradient μ x -
      populationQuadraticLogisticGradient μ y, x - y⟫_ℝ := by
  have hm := populationLogisticGradient_monotonicity μ hsupport x y
  simp only [populationQuadraticLogisticGradient]
  rw [show x + populationLogisticGradient μ x - (y + populationLogisticGradient μ y) =
    (x - y) + (populationLogisticGradient μ x - populationLogisticGradient μ y) by abel,
    inner_add_left, real_inner_self_eq_norm_sq]
  linarith

/-- Strong monotonicity bounds parameter distance by population-gradient distance. -/
theorem populationQuadraticLogistic_dist_le_gradient_sub (μ : Measure E)
    [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : E) :
    ‖x - y‖ ≤ ‖populationQuadraticLogisticGradient μ x -
      populationQuadraticLogisticGradient μ y‖ := by
  have h := populationQuadraticLogisticGradient_strong_monotonicity μ hsupport x y
  have hcs := real_inner_le_norm
    (populationQuadraticLogisticGradient μ x - populationQuadraticLogisticGradient μ y) (x - y)
  by_cases hzero : ‖x - y‖ = 0
  · rw [hzero]
    exact norm_nonneg _
  · have hr : 0 < ‖x - y‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hzero)
    apply (mul_le_mul_iff_left₀ hr).mp
    nlinarith

/-- The population residual bounds the distance to a supplied local minimizer. -/
theorem populationQuadraticLogistic_residual_bound (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : E)
    (hmin : IsLocalMin (populationQuadraticLogisticRisk μ) y) :
    ‖x - y‖ ≤ ‖populationQuadraticLogisticGradient μ x‖ := by
  have h := populationQuadraticLogistic_dist_le_gradient_sub μ hsupport x y
  rwa [populationQuadraticLogisticGradient_zero_at_localMin μ hsupport y hmin, sub_zero] at h

/-- Any two unconstrained population local minimizers coincide. -/
theorem populationQuadraticLogistic_localMin_unique (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : E)
    (hx : IsLocalMin (populationQuadraticLogisticRisk μ) x)
    (hy : IsLocalMin (populationQuadraticLogisticRisk μ) y) : x = y := by
  have h := populationQuadraticLogistic_residual_bound μ hsupport x y hy
  rw [populationQuadraticLogisticGradient_zero_at_localMin μ hsupport x hx, norm_zero] at h
  exact sub_eq_zero.mp (norm_le_zero_iff.mp h)

/-- The population objective has exactly one unconstrained global minimizer. -/
theorem populationQuadraticLogistic_exists_unique_minimizer [ProperSpace E]
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) :
    ∃! y : E, ∀ x : E,
      populationQuadraticLogisticRisk μ y ≤ populationQuadraticLogisticRisk μ x := by
  obtain ⟨y, hy⟩ := populationQuadraticLogisticRisk_exists_minimizer μ hsupport
  refine ⟨y, hy, ?_⟩
  intro x hx
  exact populationQuadraticLogistic_localMin_unique μ hsupport x y
    (Filter.Eventually.of_forall hx) (Filter.Eventually.of_forall hy)

/-- The bound `‖θ*‖ ≤ b‖E Z‖` with `b = 1/2` for a population local minimizer. -/
theorem populationQuadraticLogistic_localMin_norm_le_mean (μ : Measure E)
    [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (y : E)
    (hmin : IsLocalMin (populationQuadraticLogisticRisk μ) y) :
    ‖y‖ ≤ (1 / 2 : ℝ) * ‖∫ z, z ∂μ‖ := by
  have h := populationQuadraticLogistic_residual_bound μ hsupport 0 y hmin
  rw [zero_sub, norm_neg] at h
  refine h.trans (le_of_eq ?_)
  simp only [populationQuadraticLogisticGradient, zero_add,
    populationLogisticGradient_zero_eq_mean μ, norm_neg, norm_smul, Real.norm_eq_abs]
  norm_num

omit [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E] in
/-- Under a unit-ball law the mean feature has norm at most one. -/
theorem norm_integral_id_le_one (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) : ‖∫ z, z ∂μ‖ ≤ 1 := by
  simpa only [probReal_univ, mul_one] using norm_integral_le_of_norm_le_const hsupport

/-- Every population local minimizer has norm at most `1/2`. -/
theorem populationQuadraticLogistic_localMin_norm_le_half (μ : Measure E)
    [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (y : E)
    (hmin : IsLocalMin (populationQuadraticLogisticRisk μ) y) : ‖y‖ ≤ (1 / 2 : ℝ) :=
  (populationQuadraticLogistic_localMin_norm_le_mean μ hsupport y hmin).trans (by
    have := norm_integral_id_le_one μ hsupport
    linarith)

end Population

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuadraticLogisticAccuracy.lean <==
import LossOnlyTraceability.QuadraticLogistic
import LossOnlyTraceability.SmoothAllowance
import LossOnlyTraceability.QuarticAccuracy

/-! Finite accuracy of exact ERM with the quadratic regularizer and the logistic link (logistic
ridge ERM), on a general real inner-product space with Borel structure.

Data: `n` samples `Z i : Ω → E` on a probability space `(Ω, ν)`, each with law `μ`
(`MeasurePreserving (Z i) ν μ`), pairwise independent, and `μ` supported a.e. in the unit ball.
The learner is the exact empirical optimizer `quadraticLogisticOptimizer (fun i => Z i ω)` of
`‖θ‖²/2 + n⁻¹ ∑ ℓ(⟪θ, Z i⟫)`, the baseline is the population objective at a global population
minimizer `θs`, and the rate is `ε_n^log = 5/(8n) (1 + e^{-1/2})^{-2}`. The numerical
allowance uses the `(1 + 1/4)`-Lipschitz population gradient and Jensen's inequality. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

/-- The slope constant `L_* = (1 + e^{-1/2})^{-1}` on the radius-`1/2` ball. -/
def logisticHalfSlopeBound : ℝ := (1 + Real.exp (-(1 / 2 : ℝ)))⁻¹

theorem logisticHalfSlopeBound_nonneg : 0 ≤ logisticHalfSlopeBound := by
  unfold logisticHalfSlopeBound
  positivity

/-- Margins at least `-1/2` have absolute logistic slope at most `L_*`. -/
theorem abs_logisticSlope_le_halfBound (t : ℝ) (ht : -(1 / 2 : ℝ) ≤ t) :
    |logisticSlope t| ≤ logisticHalfSlopeBound := by
  have hp : 0 ≤ (1 + Real.exp t)⁻¹ := by positivity
  simp only [logisticSlope, abs_neg, abs_of_nonneg hp, logisticHalfSlopeBound]
  exact inv_anti₀ (by positivity : 0 < 1 + Real.exp (-(1 / 2 : ℝ)))
    (add_le_add le_rfl (Real.exp_le_exp.mpr ht))

/-- The logistic slope is `1/4`-Lipschitz, from the global curvature bound. -/
theorem abs_logisticSlope_sub_le (a b : ℝ) :
    |logisticSlope a - logisticSlope b| ≤ (1 / 4 : ℝ) * |a - b| := by
  have h := Convex.norm_image_sub_le_of_norm_hasDerivWithin_le
    (f := logisticSlope) (f' := logisticCurvature)
    (fun t _ => (hasDerivAt_logisticSlope t).hasDerivWithinAt)
    (fun t _ => show ‖logisticCurvature t‖ ≤ (1 / 4 : ℝ) by
      rw [Real.norm_eq_abs, abs_of_nonneg (logisticCurvature_nonneg t)]
      exact logisticCurvature_le_quarter t)
    (convex_univ : Convex ℝ (Set.univ : Set ℝ)) (Set.mem_univ b) (Set.mem_univ a)
  simpa only [Real.norm_eq_abs] using h

section Pathwise

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- On the radius-`1/2` ball and unit-ball features the sample gradient has norm at most `L_*`. -/
theorem logisticSampleGradient_norm_le_halfBound (y z : E)
    (hy : ‖y‖ ≤ (1 / 2 : ℝ)) (hz : ‖z‖ ≤ 1) :
    ‖logisticSampleGradient y z‖ ≤ logisticHalfSlopeBound := by
  have hi : |⟪y, z⟫_ℝ| ≤ (1 / 2 : ℝ) := by
    calc
      |⟪y, z⟫_ℝ| ≤ ‖y‖ * ‖z‖ := abs_real_inner_le_norm _ _
      _ ≤ ‖y‖ * 1 := mul_le_mul_of_nonneg_left hz (norm_nonneg y)
      _ ≤ (1 / 2 : ℝ) := by simpa only [mul_one] using hy
  rw [logisticSampleGradient, norm_smul, Real.norm_eq_abs]
  calc
    |logisticSlope ⟪y, z⟫_ℝ| * ‖z‖ ≤ logisticHalfSlopeBound * ‖z‖ :=
      mul_le_mul_of_nonneg_right
        (abs_logisticSlope_le_halfBound _ (abs_le.mp hi).1) (norm_nonneg z)
    _ ≤ logisticHalfSlopeBound * 1 :=
      mul_le_mul_of_nonneg_left hz logisticHalfSlopeBound_nonneg
    _ = logisticHalfSlopeBound := mul_one _

/-- For a unit-ball feature the sample gradient is `1/4`-Lipschitz in the parameter. -/
theorem logisticSampleGradient_sub_norm_le (x y z : E) (hz : ‖z‖ ≤ 1) :
    ‖logisticSampleGradient x z - logisticSampleGradient y z‖ ≤ (1 / 4 : ℝ) * ‖x - y‖ := by
  unfold logisticSampleGradient
  rw [← sub_smul, norm_smul, Real.norm_eq_abs]
  have h1 := abs_logisticSlope_sub_le ⟪x, z⟫_ℝ ⟪y, z⟫_ℝ
  rw [← inner_sub_left] at h1
  have h2 : |⟪x - y, z⟫_ℝ| ≤ ‖x - y‖ * ‖z‖ := abs_real_inner_le_norm _ _
  have hzz : ‖z‖ * ‖z‖ ≤ 1 := by nlinarith [mul_nonneg (sub_nonneg.mpr hz) (norm_nonneg z)]
  calc
    |logisticSlope ⟪x, z⟫_ℝ - logisticSlope ⟪y, z⟫_ℝ| * ‖z‖ ≤
        ((1 / 4 : ℝ) * (‖x - y‖ * ‖z‖)) * ‖z‖ :=
      mul_le_mul_of_nonneg_right
        (h1.trans (mul_le_mul_of_nonneg_left h2 (by norm_num))) (norm_nonneg z)
    _ = (1 / 4 : ℝ) * ‖x - y‖ * (‖z‖ * ‖z‖) := by ring
    _ ≤ (1 / 4 : ℝ) * ‖x - y‖ * 1 := mul_le_mul_of_nonneg_left hzz (by positivity)
    _ = (1 / 4 : ℝ) * ‖x - y‖ := mul_one _

variable [MeasurableSpace E] [BorelSpace E]

/-- Under a unit-ball law the population quadratic form is at most `‖e‖²`. -/
theorem populationQuadratic_le_norm_sq (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (e : E) : populationQuadratic μ e ≤ ‖e‖ ^ 2 := by
  have hb : ∀ᵐ z ∂μ, ⟪e, z⟫_ℝ ^ 2 ≤ ‖e‖ ^ 2 := by
    filter_upwards [hsupport] with z hz
    have hi : |⟪e, z⟫_ℝ| ≤ ‖e‖ := by
      calc
        |⟪e, z⟫_ℝ| ≤ ‖e‖ * ‖z‖ := abs_real_inner_le_norm _ _
        _ ≤ ‖e‖ * 1 := mul_le_mul_of_nonneg_left hz (norm_nonneg e)
        _ = ‖e‖ := mul_one _
    calc
      ⟪e, z⟫_ℝ ^ 2 = |⟪e, z⟫_ℝ| ^ 2 := (sq_abs _).symm
      _ ≤ ‖e‖ ^ 2 := pow_le_pow_left₀ (abs_nonneg _) hi 2
  have h := integral_mono_ae (integrable_populationQuadratic_integrand μ hsupport e)
    (integrable_const _) hb
  simpa only [populationQuadratic, integral_const, probReal_univ, one_smul] using h

/-- The population objective moves by at most `‖x‖²/2 + ‖x‖` from the origin. -/
theorem abs_populationQuadraticLogisticRisk_sub_zero_le (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x : E) :
    |populationQuadraticLogisticRisk μ x - populationQuadraticLogisticRisk μ 0| ≤
      ‖x‖ ^ 2 / 2 + ‖x‖ := by
  have h := populationPredictionRisk_lipschitz_global μ hsupport x 0
  rw [sub_zero] at h
  unfold populationQuadraticLogisticRisk quadraticRegularizer
  calc
    |(‖x‖ ^ 2 / 2 + ∫ z, logisticLoss ⟪x, z⟫_ℝ ∂μ) -
        (‖(0 : E)‖ ^ 2 / 2 + ∫ z, logisticLoss ⟪(0 : E), z⟫_ℝ ∂μ)| =
      |‖x‖ ^ 2 / 2 + ((∫ z, logisticLoss ⟪x, z⟫_ℝ ∂μ) -
        (∫ z, logisticLoss ⟪(0 : E), z⟫_ℝ ∂μ))| := by
        rw [norm_zero]
        ring_nf
    _ ≤ |‖x‖ ^ 2 / 2| + |(∫ z, logisticLoss ⟪x, z⟫_ℝ ∂μ) -
        (∫ z, logisticLoss ⟪(0 : E), z⟫_ℝ ∂μ)| := abs_add_le _ _
    _ ≤ ‖x‖ ^ 2 / 2 + ‖x‖ := add_le_add (le_of_eq (abs_of_nonneg (by positivity))) h

variable {Ω : Type*} [MeasurableSpace Ω]

/-- A measurable output that is a.s. bounded has integrable population objective. -/
theorem integrable_populationQuadraticLogisticRisk_comp (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (ν : Measure Ω) [IsProbabilityMeasure ν] (x : Ω → E)
    (hxm : Measurable x) (R : ℝ) (hx : ∀ᵐ ω ∂ν, ‖x ω‖ ≤ R) :
    Integrable (fun ω => populationQuadraticLogisticRisk μ (x ω)) ν := by
  have hm : AEStronglyMeasurable (fun ω => populationQuadraticLogisticRisk μ (x ω)) ν :=
    ((continuous_populationQuadraticLogisticRisk μ hsupport).measurable.comp hxm).aestronglyMeasurable
  apply (integrable_const (|populationQuadraticLogisticRisk μ 0| + (R ^ 2 / 2 + R))).mono' hm
  filter_upwards [hx] with ω hω
  rw [Real.norm_eq_abs]
  have h := abs_populationQuadraticLogisticRisk_sub_zero_le μ hsupport (x ω)
  have habs := abs_add_le
    (populationQuadraticLogisticRisk μ (x ω) - populationQuadraticLogisticRisk μ 0)
    (populationQuadraticLogisticRisk μ 0)
  rw [sub_add_cancel] at habs
  have hR : ‖x ω‖ ^ 2 / 2 + ‖x ω‖ ≤ R ^ 2 / 2 + R := by nlinarith [norm_nonneg (x ω)]
  linarith

variable [SecondCountableTopology E] [CompleteSpace E]

omit [CompleteSpace E] in
/-- The population logistic gradient is `1/4`-Lipschitz under a unit-ball law. -/
theorem populationLogisticGradient_lipschitz (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : E) :
    ‖populationLogisticGradient μ x - populationLogisticGradient μ y‖ ≤ (1 / 4 : ℝ) * ‖x - y‖ := by
  have hix := integrable_logisticSampleGradient μ hsupport x
  have hiy := integrable_logisticSampleGradient μ hsupport y
  unfold populationLogisticGradient
  rw [← integral_sub hix hiy]
  have hb : ∀ᵐ z ∂μ, ‖logisticSampleGradient x z - logisticSampleGradient y z‖ ≤
      (1 / 4 : ℝ) * ‖x - y‖ := by
    filter_upwards [hsupport] with z hz
    exact logisticSampleGradient_sub_norm_le x y z hz
  simpa only [probReal_univ, mul_one] using norm_integral_le_of_norm_le_const hb

omit [CompleteSpace E] in
/-- The population gradient of the quadratic-logistic objective is `(1 + 1/4)`-Lipschitz. -/
theorem populationQuadraticLogisticGradient_lipschitz (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : E) :
    ‖populationQuadraticLogisticGradient μ x - populationQuadraticLogisticGradient μ y‖ ≤
      (1 + 1 / 4 : ℝ) * ‖x - y‖ := by
  unfold populationQuadraticLogisticGradient
  rw [show x + populationLogisticGradient μ x - (y + populationLogisticGradient μ y) =
    (x - y) + (populationLogisticGradient μ x - populationLogisticGradient μ y) by abel]
  calc
    ‖(x - y) + (populationLogisticGradient μ x - populationLogisticGradient μ y)‖ ≤
        ‖x - y‖ + ‖populationLogisticGradient μ x - populationLogisticGradient μ y‖ :=
      norm_add_le _ _
    _ ≤ ‖x - y‖ + (1 / 4 : ℝ) * ‖x - y‖ :=
      add_le_add le_rfl (populationLogisticGradient_lipschitz μ hsupport x y)
    _ = (1 + 1 / 4 : ℝ) * ‖x - y‖ := by ring

/-- The population excess at any point is at most `(5/8)` times the squared distance to a
population local minimizer: quadratic Bregman `‖e‖²/2` plus logistic remainder `≤ ‖e‖²/8`. -/
theorem populationQuadraticLogisticRisk_excess_le (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x θs : E)
    (hθs : IsLocalMin (populationQuadraticLogisticRisk μ) θs) :
    populationQuadraticLogisticRisk μ x - populationQuadraticLogisticRisk μ θs ≤
      (5 / 8 : ℝ) * ‖x - θs‖ ^ 2 := by
  have hgrad := populationQuadraticLogisticGradient_zero_at_localMin μ hsupport θs hθs
  have hp := congrArg (fun v : E => ⟪v, x - θs⟫_ℝ) hgrad
  simp only [populationQuadraticLogisticGradient, inner_add_left, inner_zero_left] at hp
  have hb := populationPredictionBregman_le_quadratic μ hsupport x θs
  have hq := populationQuadratic_le_norm_sq μ hsupport (x - θs)
  have hquad : quadraticRegularizer x - quadraticRegularizer θs =
      ⟪θs, x - θs⟫_ℝ + ‖x - θs‖ ^ 2 / 2 := by
    simp only [quadraticRegularizer]
    rw [norm_sub_sq_real, inner_sub_right, real_inner_self_eq_norm_sq, real_inner_comm θs x]
    ring
  unfold populationPredictionBregman at hb
  unfold populationQuadraticLogisticRisk
  linarith

variable [ProperSpace E]

/-- The bound `‖e‖ ≤ ‖ξ‖`: the distance from the exact empirical optimizer to a population
local minimizer is at most the gradient noise there, by 1-strong monotonicity. -/
theorem quadraticLogisticOptimizer_sub_le_noise {n : ℕ} (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (z : Fin n → E) (θs : E)
    (hθs : IsLocalMin (populationQuadraticLogisticRisk μ) θs) :
    ‖quadraticLogisticOptimizer z - θs‖ ≤ ‖empiricalGradientNoise μ z θs‖ := by
  have h := quadraticLogisticOptimizer_residual z θs
  rw [norm_sub_rev] at h
  refine h.trans (le_of_eq ?_)
  have hgrad := populationQuadraticLogisticGradient_zero_at_localMin μ hsupport θs hθs
  simp only [populationQuadraticLogisticGradient] at hgrad
  have hθ : θs = -populationLogisticGradient μ θs := eq_neg_of_add_eq_zero_left hgrad
  simp only [empiricalQuadraticLogisticGradient, quadraticLogisticGradient, empiricalGradientNoise]
  congr 1
  rw [sub_eq_add_neg, ← hθ, add_comm]

end Pathwise

section Moments

variable {E Ω : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [MeasurableSpace Ω]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E]

/-- Pairwise independent samples with common unit-ball law: the centered sample-gradient
average at a parameter of norm at most `1/2` has second moment at most `L_*²/n`. -/
theorem integral_norm_logistic_centered_average_sq_le_half {n : ℕ} (hn : 0 < n)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν))
    (y : E) (hy : ‖y‖ ≤ (1 / 2 : ℝ)) :
    (∫ ω, ‖(n : ℝ)⁻¹ • ∑ i,
      (logisticSampleGradient y (Z i ω) - populationLogisticGradient μ y)‖ ^ (2 : ℕ) ∂ν) ≤
      logisticHalfSlopeBound ^ (2 : ℕ) / n := by
  have hXm (i : Fin n) : AEStronglyMeasurable (fun ω => logisticSampleGradient y (Z i ω)) ν :=
    ((continuous_logisticSampleGradient y).measurable.comp (hZ i).measurable).aestronglyMeasurable
  have hb (i : Fin n) : ∀ᵐ ω ∂ν,
      ‖logisticSampleGradient y (Z i ω)‖ ≤ logisticHalfSlopeBound := by
    filter_upwards [(hZ i).quasiMeasurePreserving.ae hsupport] with ω hω
    exact logisticSampleGradient_norm_le_halfBound y (Z i ω) hy hω
  have hi : Pairwise (fun i j =>
      IndepFun (fun ω => logisticSampleGradient y (Z i ω))
        (fun ω => logisticSampleGradient y (Z j ω)) ν) := by
    intro i j hij
    exact (hindep hij).comp (continuous_logisticSampleGradient y).measurable
      (continuous_logisticSampleGradient y).measurable
  have hmean (i : Fin n) : (∫ ω, logisticSampleGradient y (Z i ω) ∂ν) =
      populationLogisticGradient μ y := by
    calc
      (∫ ω, logisticSampleGradient y (Z i ω) ∂ν) =
          ∫ z, logisticSampleGradient y z ∂Measure.map (Z i) ν :=
        (integral_map (hZ i).measurable.aemeasurable
          (continuous_logisticSampleGradient y).aestronglyMeasurable).symm
      _ = populationLogisticGradient μ y := by rw [(hZ i).map_eq]; rfl
  have h := integral_norm_centered_average_sq_le hn ν
    (fun i ω => logisticSampleGradient y (Z i ω)) hXm logisticHalfSlopeBound
    logisticHalfSlopeBound_nonneg hb hi
  simpa only [hmean] using h

/-- The gradient-noise second moment at a parameter of norm at most `1/2` is at most `L_*²/n`. -/
theorem integral_empiricalGradientNoise_sq_le_half {n : ℕ} (hn : 0 < n)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν)) (y : E)
    (hy : ‖y‖ ≤ (1 / 2 : ℝ)) :
    (∫ ω, ‖empiricalGradientNoise μ (fun i => Z i ω) y‖ ^ (2 : ℕ) ∂ν) ≤
      logisticHalfSlopeBound ^ (2 : ℕ) / n := by
  have h := integral_norm_logistic_centered_average_sq_le_half hn ν μ hsupport Z hZ hindep y hy
  simpa only [centered_logistic_average_eq_gradientNoise hn μ] using h

/-- At a population local minimizer of the quadratic-logistic objective, `E‖ξ‖² ≤ L_*²/n`. -/
theorem integral_empiricalGradientNoise_sq_le_at_quadraticLogistic_min {n : ℕ} (hn : 0 < n)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν)) (θs : E)
    (hθs : IsLocalMin (populationQuadraticLogisticRisk μ) θs) :
    (∫ ω, ‖empiricalGradientNoise μ (fun i => Z i ω) θs‖ ^ (2 : ℕ) ∂ν) ≤
      logisticHalfSlopeBound ^ (2 : ℕ) / n :=
  integral_empiricalGradientNoise_sq_le_half hn ν μ hsupport Z hZ hindep θs
    (populationQuadraticLogistic_localMin_norm_le_half μ hsupport θs hθs)

omit [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E] in
/-- At a fixed parameter the gradient noise is continuous in the sample. -/
theorem continuous_empiricalGradientNoise_sample_general {n : ℕ} (μ : Measure E) (y : E) :
    Continuous (fun z : Fin n → E => empiricalGradientNoise μ z y) := by
  unfold empiricalGradientNoise logisticGradient
  apply Continuous.sub _ continuous_const
  apply continuous_finsetSum
  intro i _
  exact (continuous_const.mul
    (continuous_logisticSlope.comp (continuous_const.inner (continuous_apply i)))).smul
      (continuous_apply i)

omit [CompleteSpace E] in
/-- The squared gradient-noise norm along the samples is integrable (it is bounded by `4`). -/
theorem integrable_norm_empiricalGradientNoise_sq {n : ℕ} (hn : 0 < n)
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ) (y : E) :
    Integrable (fun ω => ‖empiricalGradientNoise μ (fun i => Z i ω) y‖ ^ (2 : ℕ)) ν := by
  have hm : Measurable (fun ω => ‖empiricalGradientNoise μ (fun i => Z i ω) y‖ ^ (2 : ℕ)) :=
    ((continuous_empiricalGradientNoise_sample_general μ y).norm.pow 2).measurable.comp
      (measurable_pi_lambda _ fun i => (hZ i).measurable)
  apply (integrable_const (4 : ℝ)).mono' hm.aestronglyMeasurable
  filter_upwards [ae_all_iff.mpr fun i => (hZ i).quasiMeasurePreserving.ae hsupport] with ω hω
  rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
  have h := norm_empiricalGradientNoise_le_two hn μ hsupport _ hω y
  nlinarith [norm_nonneg (empiricalGradientNoise μ (fun i => Z i ω) y)]

end Moments

section Assembly

variable {E Ω : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [MeasurableSpace Ω]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E] [ProperSpace E]

omit [InnerProductSpace ℝ E] [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E]
  [ProperSpace E] in
/-- Samples with a common unit-ball law are almost surely all in the unit ball. -/
theorem ae_samples_unitBall_general {n : ℕ} (ν : Measure Ω) (μ : Measure E)
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ) : ∀ᵐ ω ∂ν, ∀ i, ‖Z i ω‖ ≤ 1 :=
  ae_all_iff.mpr fun i => (hZ i).quasiMeasurePreserving.ae hsupport

omit [SecondCountableTopology E] in
/-- The exact empirical optimizer composed with measurable samples is measurable. -/
theorem measurable_quadraticLogisticOptimizer_comp {n : ℕ} (Z : Fin n → Ω → E)
    (hZ : ∀ i, Measurable (Z i)) :
    Measurable (fun ω => quadraticLogisticOptimizer (fun i => Z i ω)) :=
  measurable_quadraticLogisticOptimizer.comp (measurable_pi_lambda _ hZ)

omit [BorelSpace E] [SecondCountableTopology E] in
/-- Along samples with a common unit-ball law the exact optimizer a.s. has norm at most `1/2`. -/
theorem ae_quadraticLogisticOptimizer_norm_le_half {n : ℕ} (ν : Measure Ω) (μ : Measure E)
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ) :
    ∀ᵐ ω ∂ν, ‖quadraticLogisticOptimizer (fun i => Z i ω)‖ ≤ (1 / 2 : ℝ) := by
  filter_upwards [ae_samples_unitBall_general ν μ hsupport Z hZ] with ω hω
  exact quadraticLogisticOptimizer_norm_le_half _ hω

omit [SecondCountableTopology E] in
/-- The population objective of the exact learner is integrable. -/
theorem integrable_quadraticLogisticOptimizer_populationRisk {n : ℕ}
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ) :
    Integrable (fun ω =>
      populationQuadraticLogisticRisk μ (quadraticLogisticOptimizer (fun i => Z i ω))) ν :=
  integrable_populationQuadraticLogisticRisk_comp μ hsupport ν _
    (measurable_quadraticLogisticOptimizer_comp Z fun i => (hZ i).measurable) (1 / 2 : ℝ)
    (ae_quadraticLogisticOptimizer_norm_le_half ν μ hsupport Z hZ)

/-- Accuracy of the exact empirical optimizer, integrand form `E[F_D(θ̂) - F_D^*] ≤ ε_n^log`: for `n ≥ 1` samples with a
common law `μ` supported a.e. in the unit ball, pairwise independent, and a global population
minimizer `θs` of the quadratic-logistic objective, the expected excess population objective of
the exact empirical optimizer is at most `5/(8n) (1 + e^{-1/2})^{-2}`. -/
theorem bridge_accuracy_logistic_integrand {n : ℕ} (hn : 0 < n)
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν))
    (θs : E) (hθs : ∀ x, populationQuadraticLogisticRisk μ θs ≤ populationQuadraticLogisticRisk μ x) :
    (∫ ω, (populationQuadraticLogisticRisk μ (quadraticLogisticOptimizer (fun i => Z i ω)) -
      populationQuadraticLogisticRisk μ θs) ∂ν) ≤
      5 / (8 * n) * (1 + Real.exp (-(1 / 2 : ℝ)))⁻¹ ^ 2 := by
  have hlocal : IsLocalMin (populationQuadraticLogisticRisk μ) θs := Filter.Eventually.of_forall hθs
  have hae : ∀ᵐ ω ∂ν,
      populationQuadraticLogisticRisk μ (quadraticLogisticOptimizer (fun i => Z i ω)) -
        populationQuadraticLogisticRisk μ θs ≤
      (5 / 8 : ℝ) * ‖empiricalGradientNoise μ (fun i => Z i ω) θs‖ ^ (2 : ℕ) := by
    refine Filter.Eventually.of_forall fun ω => ?_
    calc
      populationQuadraticLogisticRisk μ (quadraticLogisticOptimizer (fun i => Z i ω)) -
          populationQuadraticLogisticRisk μ θs ≤
          (5 / 8 : ℝ) * ‖quadraticLogisticOptimizer (fun i => Z i ω) - θs‖ ^ 2 :=
        populationQuadraticLogisticRisk_excess_le μ hsupport _ θs hlocal
      _ ≤ (5 / 8 : ℝ) * ‖empiricalGradientNoise μ (fun i => Z i ω) θs‖ ^ (2 : ℕ) :=
        mul_le_mul_of_nonneg_left
          (pow_le_pow_left₀ (norm_nonneg _)
            (quadraticLogisticOptimizer_sub_le_noise μ hsupport _ θs hlocal) 2) (by norm_num)
  have hξ := integrable_norm_empiricalGradientNoise_sq hn μ hsupport ν Z hZ θs
  have hmom := integral_empiricalGradientNoise_sq_le_at_quadraticLogistic_min hn ν μ hsupport Z hZ
    hindep θs hlocal
  have hG : Integrable (fun ω =>
      populationQuadraticLogisticRisk μ (quadraticLogisticOptimizer (fun i => Z i ω)) -
        populationQuadraticLogisticRisk μ θs) ν :=
    (integrable_quadraticLogisticOptimizer_populationRisk μ hsupport ν Z hZ).sub (integrable_const _)
  calc
    (∫ ω, (populationQuadraticLogisticRisk μ (quadraticLogisticOptimizer (fun i => Z i ω)) -
        populationQuadraticLogisticRisk μ θs) ∂ν) ≤
        ∫ ω, (5 / 8 : ℝ) * ‖empiricalGradientNoise μ (fun i => Z i ω) θs‖ ^ (2 : ℕ) ∂ν :=
      integral_mono_ae hG (hξ.const_mul _) hae
    _ = (5 / 8 : ℝ) * ∫ ω, ‖empiricalGradientNoise μ (fun i => Z i ω) θs‖ ^ (2 : ℕ) ∂ν :=
      integral_const_mul _ _
    _ ≤ (5 / 8 : ℝ) * (logisticHalfSlopeBound ^ (2 : ℕ) / n) :=
      mul_le_mul_of_nonneg_left hmom (by norm_num)
    _ = 5 / (8 * n) * (1 + Real.exp (-(1 / 2 : ℝ)))⁻¹ ^ 2 := by
      unfold logisticHalfSlopeBound
      ring

/-- Accuracy of the exact empirical optimizer,
`E[F_D(θ̂)] - F_D^* ≤ ε_n^log = 5/(8n) (1 + e^{-1/2})^{-2}`: same hypotheses
as the integrand form, with the baseline `F_D^* = populationQuadraticLogisticRisk μ θs` outside the
expectation. Since `θs` minimizes over the whole space and has norm at most `1/2`, this baseline is
also the minimum over the unit ball `W`. -/
theorem bridge_accuracy_logistic {n : ℕ} (hn : 0 < n)
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν))
    (θs : E) (hθs : ∀ x, populationQuadraticLogisticRisk μ θs ≤ populationQuadraticLogisticRisk μ x) :
    (∫ ω, populationQuadraticLogisticRisk μ (quadraticLogisticOptimizer (fun i => Z i ω)) ∂ν) -
      populationQuadraticLogisticRisk μ θs ≤
      5 / (8 * n) * (1 + Real.exp (-(1 / 2 : ℝ)))⁻¹ ^ 2 := by
  have h := bridge_accuracy_logistic_integrand hn μ hsupport ν Z hZ hindep θs hθs
  rwa [integral_sub (integrable_quadraticLogisticOptimizer_populationRisk μ hsupport ν Z hZ)
    (integrable_const _), integral_const, probReal_univ, one_smul] at h

/-- Accuracy of the exact empirical optimizer under the iid hypothesis `iIndepFun Z ν` (only its pairwise
consequence is used) with the common law `μ`. -/
theorem bridge_accuracy_logistic_iid {n : ℕ} (hn : 0 < n)
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ) (hindep : iIndepFun Z ν)
    (θs : E) (hθs : ∀ x, populationQuadraticLogisticRisk μ θs ≤ populationQuadraticLogisticRisk μ x) :
    (∫ ω, populationQuadraticLogisticRisk μ (quadraticLogisticOptimizer (fun i => Z i ω)) ∂ν) -
      populationQuadraticLogisticRisk μ θs ≤
      5 / (8 * n) * (1 + Real.exp (-(1 / 2 : ℝ)))⁻¹ ^ 2 :=
  bridge_accuracy_logistic hn μ hsupport ν Z hZ (fun _ _ hij => hindep.indepFun hij) θs hθs

/-- Accuracy of the exact empirical optimizer with the population minimizer supplied by existence: there is a global
unconstrained population minimizer `θs`, it has norm at most `1/2`, and the expected excess of the
exact learner relative to `F_D^* = populationQuadraticLogisticRisk μ θs` is at most `ε_n^log`. -/
theorem bridge_accuracy_logistic_exists_population_minimizer {n : ℕ} (hn : 0 < n)
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν)) :
    ∃ θs : E, (∀ x, populationQuadraticLogisticRisk μ θs ≤ populationQuadraticLogisticRisk μ x) ∧
      ‖θs‖ ≤ (1 / 2 : ℝ) ∧
      (∫ ω, populationQuadraticLogisticRisk μ (quadraticLogisticOptimizer (fun i => Z i ω)) ∂ν) -
        populationQuadraticLogisticRisk μ θs ≤
        5 / (8 * n) * (1 + Real.exp (-(1 / 2 : ℝ)))⁻¹ ^ 2 := by
  obtain ⟨θs, hθs, _⟩ := populationQuadraticLogistic_exists_unique_minimizer μ hsupport
  exact ⟨θs, hθs,
    populationQuadraticLogistic_localMin_norm_le_half μ hsupport θs (Filter.Eventually.of_forall hθs),
    bridge_accuracy_logistic hn μ hsupport ν Z hZ hindep θs hθs⟩

/-- Accuracy of an approximate optimizer, logistic link, integrand form: a measurable output `x` that is a.s.
within `η` of the exact empirical optimizer has expected excess population objective at most
`(√ε_n^log + √((1 + H)/2) η)²` with `H = 1/4`, under the hypotheses of `bridge_accuracy_logistic`. -/
theorem bridge_accuracy_numerical_allowance_logistic_integrand {n : ℕ} (hn : 0 < n)
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν))
    (θs : E) (hθs : ∀ x, populationQuadraticLogisticRisk μ θs ≤ populationQuadraticLogisticRisk μ x)
    (x : Ω → E) (hxm : Measurable x) (η : ℝ)
    (herror : ∀ᵐ ω ∂ν, ‖x ω - quadraticLogisticOptimizer (fun i => Z i ω)‖ ≤ η) :
    (∫ ω, (populationQuadraticLogisticRisk μ (x ω) - populationQuadraticLogisticRisk μ θs) ∂ν) ≤
      (Real.sqrt (5 / (8 * n) * (1 + Real.exp (-(1 / 2 : ℝ)))⁻¹ ^ 2) +
        Real.sqrt ((1 + 1 / 4 : ℝ) / 2) * η) ^ 2 := by
  have hη : 0 ≤ η := by
    obtain ⟨ω, hω⟩ := herror.exists
    exact (norm_nonneg _).trans hω
  have hGint : Integrable (fun ω =>
      populationQuadraticLogisticRisk μ (quadraticLogisticOptimizer (fun i => Z i ω)) -
        populationQuadraticLogisticRisk μ θs) ν :=
    (integrable_quadraticLogisticOptimizer_populationRisk μ hsupport ν Z hZ).sub (integrable_const _)
  have hGn : ∀ᵐ ω ∂ν, 0 ≤
      populationQuadraticLogisticRisk μ (quadraticLogisticOptimizer (fun i => Z i ω)) -
        populationQuadraticLogisticRisk μ θs :=
    Filter.Eventually.of_forall fun ω => sub_nonneg.mpr (hθs _)
  have hGε := bridge_accuracy_logistic_integrand hn μ hsupport ν Z hZ hindep θs hθs
  obtain ⟨hint, hjensen⟩ := expected_sqrt_allowance ν _ hGint hGn _ hGε
    (Real.sqrt ((1 + 1 / 4 : ℝ) / 2) * η) (mul_nonneg (Real.sqrt_nonneg _) hη)
  have hpath : ∀ᵐ ω ∂ν,
      populationQuadraticLogisticRisk μ (x ω) - populationQuadraticLogisticRisk μ θs ≤
      (Real.sqrt (populationQuadraticLogisticRisk μ (quadraticLogisticOptimizer (fun i => Z i ω)) -
        populationQuadraticLogisticRisk μ θs) + Real.sqrt ((1 + 1 / 4 : ℝ) / 2) * η) ^ 2 := by
    filter_upwards [herror] with ω hω
    have h := smooth_convex_excess_perturbation (populationQuadraticLogisticRisk μ)
      (populationQuadraticLogisticGradient μ) (hasGradientAt_populationQuadraticLogisticRisk μ hsupport)
      (1 + 1 / 4 : ℝ) (by norm_num) (populationQuadraticLogisticGradient_lipschitz μ hsupport) θs hθs
      (quadraticLogisticOptimizer (fun i => Z i ω)) (x ω)
    refine h.trans (pow_le_pow_left₀ (add_nonneg (Real.sqrt_nonneg _)
      (mul_nonneg (Real.sqrt_nonneg _) (norm_nonneg _))) ?_ 2)
    exact add_le_add le_rfl (mul_le_mul_of_nonneg_left hω (Real.sqrt_nonneg _))
  have hxb : ∀ᵐ ω ∂ν, ‖x ω‖ ≤ η + 1 / 2 := by
    filter_upwards [herror, ae_quadraticLogisticOptimizer_norm_le_half ν μ hsupport Z hZ]
      with ω h1 h2
    calc
      ‖x ω‖ = ‖(x ω - quadraticLogisticOptimizer (fun i => Z i ω)) +
          quadraticLogisticOptimizer (fun i => Z i ω)‖ := by rw [sub_add_cancel]
      _ ≤ ‖x ω - quadraticLogisticOptimizer (fun i => Z i ω)‖ +
          ‖quadraticLogisticOptimizer (fun i => Z i ω)‖ := norm_add_le _ _
      _ ≤ η + 1 / 2 := add_le_add h1 h2
  have hxint : Integrable (fun ω =>
      populationQuadraticLogisticRisk μ (x ω) - populationQuadraticLogisticRisk μ θs) ν :=
    (integrable_populationQuadraticLogisticRisk_comp μ hsupport ν x hxm (η + 1 / 2) hxb).sub
      (integrable_const _)
  exact (integral_mono_ae hxint hint hpath).trans hjensen

/-- Accuracy of an approximate optimizer, logistic link: `E[F_D(x)] - F_D^* ≤ (√ε_n^log + √((1 + 1/4)/2) η)²` for a
measurable output `x` that is a.s. within `η` of the exact empirical optimizer, with the baseline
outside the expectation. -/
theorem bridge_accuracy_numerical_allowance_logistic {n : ℕ} (hn : 0 < n)
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν))
    (θs : E) (hθs : ∀ x, populationQuadraticLogisticRisk μ θs ≤ populationQuadraticLogisticRisk μ x)
    (x : Ω → E) (hxm : Measurable x) (η : ℝ)
    (herror : ∀ᵐ ω ∂ν, ‖x ω - quadraticLogisticOptimizer (fun i => Z i ω)‖ ≤ η) :
    (∫ ω, populationQuadraticLogisticRisk μ (x ω) ∂ν) - populationQuadraticLogisticRisk μ θs ≤
      (Real.sqrt (5 / (8 * n) * (1 + Real.exp (-(1 / 2 : ℝ)))⁻¹ ^ 2) +
        Real.sqrt ((1 + 1 / 4 : ℝ) / 2) * η) ^ 2 := by
  have h := bridge_accuracy_numerical_allowance_logistic_integrand hn μ hsupport ν Z hZ hindep θs
    hθs x hxm η herror
  have hxb : ∀ᵐ ω ∂ν, ‖x ω‖ ≤ η + 1 / 2 := by
    filter_upwards [herror, ae_quadraticLogisticOptimizer_norm_le_half ν μ hsupport Z hZ]
      with ω h1 h2
    calc
      ‖x ω‖ = ‖(x ω - quadraticLogisticOptimizer (fun i => Z i ω)) +
          quadraticLogisticOptimizer (fun i => Z i ω)‖ := by rw [sub_add_cancel]
      _ ≤ ‖x ω - quadraticLogisticOptimizer (fun i => Z i ω)‖ +
          ‖quadraticLogisticOptimizer (fun i => Z i ω)‖ := norm_add_le _ _
      _ ≤ η + 1 / 2 := add_le_add h1 h2
  rwa [integral_sub (integrable_populationQuadraticLogisticRisk_comp μ hsupport ν x hxm
    (η + 1 / 2) hxb) (integrable_const _), integral_const, probReal_univ, one_smul] at h

end Assembly

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/Quartic.lean <==
import Mathlib.Analysis.InnerProductSpace.Basic
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Positivity

/-!
Quartic algebra for the map `T(x) = ‖x‖² x`: the monotonicity inequality
`⟨T(x) - T(y), x - y⟩ ≥ ‖x - y‖⁴/4` and the bound behind the numerical stopping certificate.

These results concern an arbitrary real inner-product space. They do not
identify the map below as a derivative or prove properties of logistic loss.
-/

namespace LossOnlyTraceability

open scoped InnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

def quarticMap (x : E) : E := (‖x‖ ^ 2 : ℝ) • x

/-- The exact expansion, with denominators cleared. -/
theorem quartic_identity (x y : E) :
    2 * ⟪quarticMap x - quarticMap y, x - y⟫_ℝ =
      (‖x‖ ^ 2 + ‖y‖ ^ 2) * ‖x - y‖ ^ 2 + (‖x‖ ^ 2 - ‖y‖ ^ 2) ^ 2 := by
  simp only [quarticMap, inner_sub_left, inner_sub_right, real_inner_smul_left,
    real_inner_self_eq_norm_sq, real_inner_comm x y, norm_sub_sq_real]
  ring

/-- An exact nonnegative-remainder identity for the uniform quartic bound. -/
theorem quartic_remainder_identity (x y : E) :
    4 * ⟪quarticMap x - quarticMap y, x - y⟫_ℝ - ‖x - y‖ ^ 4 =
      ‖x + y‖ ^ 2 * ‖x - y‖ ^ 2 + 2 * (‖x‖ ^ 2 - ‖y‖ ^ 2) ^ 2 := by
  simp only [quarticMap, inner_sub_left, inner_sub_right, real_inner_smul_left,
    real_inner_self_eq_norm_sq, real_inner_comm x y]
  rw [show ‖x - y‖ ^ 4 = (‖x - y‖ ^ 2) ^ 2 by ring]
  rw [norm_sub_sq_real, norm_add_sq_real]
  ring

/-- The quartic monotonicity inequality, including its constant 1/4. -/
theorem quartic_monotonicity (x y : E) :
    ‖x - y‖ ^ 4 / 4 ≤ ⟪quarticMap x - quarticMap y, x - y⟫_ℝ := by
  have h := quartic_remainder_identity x y
  have hp := mul_nonneg (sq_nonneg ‖x + y‖) (sq_nonneg ‖x - y‖)
  have hs := sq_nonneg (‖x‖ ^ 2 - ‖y‖ ^ 2)
  nlinarith

/-- The sharper bound used for the second numerical stopping criterion. -/
theorem quartic_monotonicity_at_x (x y : E) :
    ‖x‖ ^ 2 * ‖x - y‖ ^ 2 / 2 ≤ ⟪quarticMap x - quarticMap y, x - y⟫_ℝ := by
  have h := quartic_identity x y
  have hp := mul_nonneg (sq_nonneg ‖y‖) (sq_nonneg ‖x - y‖)
  have hs := sq_nonneg (‖x‖ ^ 2 - ‖y‖ ^ 2)
  nlinarith

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticAccuracy.lean <==
import LossOnlyTraceability.CovarianceMoment
import LossOnlyTraceability.ExcessRiskMoment
import LossOnlyTraceability.RiskComparison
import LossOnlyTraceability.GradientNoiseMoment
import LossOnlyTraceability.LearnerRisk

/-! The accuracy of quartic logistic ERM, assembled on `EuclideanSpace ℝ (Fin d)`: the expected
excess risk bound `E[F_D(θ̂)] - F_D^* ≤ ε_n^(4)`, the minimizer norm bound `(1/2)^(1/3)` and the
numerical allowance for approximate outputs.

Data: `n` samples `Z i : Ω → E` on a probability space `(Ω, ν)`, each with law `μ`
(`MeasurePreserving (Z i) ν μ`), pairwise independent, and `μ` supported a.e. in the unit ball.
The learner is the exact empirical optimizer `empiricalOptimizer (fun i => Z i ω)`, the baseline is
the population risk at a global population minimizer `θs`, and the rate is `quarticAccuracyBound n`.
No independence between the gradient noise and the covariance error is used anywhere. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

section GeneralSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [MeasurableSpace E]

/-- Under a unit-ball law the population logistic gradient has norm at most one. -/
theorem norm_populationLogisticGradient_le_one (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (y : E) : ‖populationLogisticGradient μ y‖ ≤ 1 := by
  have h : ∀ᵐ z ∂μ, ‖logisticSampleGradient y z‖ ≤ 1 := by
    filter_upwards [hsupport] with z hz
    exact logisticSampleGradient_norm_le_one y z hz
  unfold populationLogisticGradient
  simpa only [probReal_univ, mul_one] using norm_integral_le_of_norm_le_const h

/-- For unit-ball samples and a unit-ball law the gradient noise has norm at most two. -/
theorem norm_empiricalGradientNoise_le_two {n : ℕ} (hn : 0 < n)
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (z : Fin n → E) (hz : ∀ i, ‖z i‖ ≤ 1) (y : E) :
    ‖empiricalGradientNoise μ z y‖ ≤ 2 := by
  have hn0 : (n : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.ne_of_gt hn)
  have hterm (i : Fin n) :
      ‖logisticSampleGradient y (z i) - populationLogisticGradient μ y‖ ≤ 2 :=
    (norm_sub_le _ _).trans (by
      linarith [logisticSampleGradient_norm_le_one y (z i) (hz i),
        norm_populationLogisticGradient_le_one μ hsupport y])
  rw [← centered_logistic_average_eq_gradientNoise hn μ z y, norm_smul, Real.norm_eq_abs,
    abs_inv, Nat.abs_cast]
  calc
    (n : ℝ)⁻¹ * ‖∑ i, (logisticSampleGradient y (z i) - populationLogisticGradient μ y)‖ ≤
        (n : ℝ)⁻¹ * ∑ i, ‖logisticSampleGradient y (z i) - populationLogisticGradient μ y‖ :=
      mul_le_mul_of_nonneg_left (norm_sum_le _ _) (by positivity)
    _ ≤ (n : ℝ)⁻¹ * ∑ _i : Fin n, (2 : ℝ) :=
      mul_le_mul_of_nonneg_left (Finset.sum_le_sum fun i _ => hterm i) (by positivity)
    _ = 2 := by
      simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
      rw [← mul_assoc, inv_mul_cancel₀ hn0, one_mul]

end GeneralSpace

variable {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]

/-- The cube root of `b = 1/2` is strictly less than one. -/
theorem half_rpow_third_lt_one : (1 / 2 : ℝ) ^ (1 / 3 : ℝ) < 1 :=
  Real.rpow_lt_one (by norm_num) (by norm_num) (by norm_num)

/-- Samples with a common unit-ball law are almost surely all in the unit ball. -/
theorem ae_samples_unitBall {n : ℕ} (ν : Measure Ω) (μ : Measure (EuclideanSpace ℝ (Fin d)))
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ) : ∀ᵐ ω ∂ν, ∀ i, ‖Z i ω‖ ≤ 1 :=
  ae_all_iff.mpr fun i => (hZ i).quasiMeasurePreserving.ae hsupport

/-- At a fixed parameter the gradient noise is continuous in the sample. -/
theorem continuous_empiricalGradientNoise_sample {n : ℕ}
    (μ : Measure (EuclideanSpace ℝ (Fin d))) (y : EuclideanSpace ℝ (Fin d)) :
    Continuous (fun z : Fin n → EuclideanSpace ℝ (Fin d) => empiricalGradientNoise μ z y) := by
  have h : (fun z : Fin n → EuclideanSpace ℝ (Fin d) => empiricalGradientNoise μ z y) =
      fun z => empiricalQuarticGradient z y - populationQuarticGradient μ y :=
    funext fun z => empiricalGradientNoise_eq μ z y
  rw [h]
  exact (continuous_empiricalGradient_sample y).sub continuous_const

/-- Composed with measurable sample coordinates, the gradient-noise norm is measurable. -/
theorem measurable_norm_empiricalGradientNoise_comp {n : ℕ}
    (μ : Measure (EuclideanSpace ℝ (Fin d))) (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
    (hZ : ∀ i, Measurable (Z i)) (y : EuclideanSpace ℝ (Fin d)) :
    Measurable (fun ω => ‖empiricalGradientNoise μ (fun i => Z i ω) y‖) :=
  (continuous_empiricalGradientNoise_sample μ y).norm.measurable.comp (measurable_pi_lambda _ hZ)

/-- Pathwise bound: for a unit-ball sample `z` and a population local minimizer `θs`, the excess
population risk of the exact empirical optimizer is at most
`4^(1/3) ‖ξ‖^(4/3) + (4^(2/3)/8) ‖Σ - Σ̂‖ ‖ξ‖^(2/3)`, with `ξ` the gradient noise at `θs` and the
covariance error measured in the Euclidean (Frobenius) norm of the vectorized covariance. -/
theorem quartic_excess_risk_pathwise {n : ℕ} (hn : 0 < n)
    (μ : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (z : Fin n → EuclideanSpace ℝ (Fin d)) (hz : ∀ i, ‖z i‖ ≤ 1)
    (θs : EuclideanSpace ℝ (Fin d)) (hθs : IsLocalMin (populationQuarticRisk μ) θs) :
    populationQuarticRisk μ (empiricalOptimizer z) - populationQuarticRisk μ θs ≤
      4 ^ (1 / 3 : ℝ) * ‖empiricalGradientNoise μ z θs‖ ^ (4 / 3 : ℝ) +
        4 ^ (2 / 3 : ℝ) / 8 *
          (‖covarianceDiscrepancy μ z‖ * ‖empiricalGradientNoise μ z θs‖ ^ (2 / 3 : ℝ)) := by
  have h := empirical_population_excess_risk_norm_bound hn μ hsupport z hz
    (empiricalOptimizer z) θs (empiricalOptimizer_localMin z) hθs
    ‖covarianceDiscrepancy μ z‖ (norm_nonneg _)
    (quadratic_discrepancy_le μ hsupport z (empiricalOptimizer z - θs))
  rw [mul_rpow_four_thirds (norm_nonneg _), sq_rpow_two_thirds (norm_nonneg _)] at h
  exact h.trans (le_of_eq (by ring))

/-- The gradient-noise norm at `θs` is square integrable with the a.e. bound `2`. -/
theorem memLp_norm_empiricalGradientNoise {n : ℕ} (hn : 0 < n)
    (μ : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ) (y : EuclideanSpace ℝ (Fin d)) :
    MemLp (fun ω => ‖empiricalGradientNoise μ (fun i => Z i ω) y‖) 2 ν := by
  apply MemLp.of_bound
    (measurable_norm_empiricalGradientNoise_comp μ Z (fun i => (hZ i).measurable)
      y).aestronglyMeasurable 2
  filter_upwards [ae_samples_unitBall ν μ hsupport Z hZ] with ω hω
  rw [norm_norm]
  exact norm_empiricalGradientNoise_le_two hn μ hsupport _ hω y

/-- The covariance-error norm is square integrable with the a.e. bound `2`. -/
theorem memLp_norm_covarianceDiscrepancy {n : ℕ}
    (μ : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ) :
    MemLp (fun ω => ‖covarianceDiscrepancy μ (fun i => Z i ω)‖) 2 ν := by
  apply MemLp.of_bound
    (measurable_norm_covarianceDiscrepancy_comp μ Z
      (fun i => (hZ i).measurable)).aestronglyMeasurable 2
  filter_upwards [ae_samples_unitBall ν μ hsupport Z hZ] with ω hω
  rw [norm_norm]
  exact norm_covarianceDiscrepancy_le_two μ hsupport _ hω

/-- The excess population risk of the exact learner is integrable. -/
theorem integrable_empiricalOptimizer_excess_risk {n : ℕ} (hn : 0 < n)
    (μ : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ) (θs : EuclideanSpace ℝ (Fin d)) :
    Integrable (fun ω => populationQuarticRisk μ (empiricalOptimizer (fun i => Z i ω)) -
      populationQuarticRisk μ θs) ν :=
  (integrable_empiricalOptimizer_populationRisk hn μ hsupport ν Z (fun i => (hZ i).measurable)
    (fun i => (hZ i).quasiMeasurePreserving.ae hsupport)).sub (integrable_const _)

/-- The expected excess risk bound, integrand form `E[F_D(θ̂) - F_D^*] ≤ ε_n^(4)`: for `n ≥ 1` samples with a
common law `μ` supported a.e. in the unit ball, pairwise independent, and a global population
minimizer `θs`, the expected excess population risk of the exact empirical optimizer is at most
`quarticAccuracyBound n`. -/
theorem quartic_accuracy_expected_excess_risk_integrand {n : ℕ} (hn : 0 < n)
    (μ : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν))
    (θs : EuclideanSpace ℝ (Fin d))
    (hθs : ∀ x, populationQuarticRisk μ θs ≤ populationQuarticRisk μ x) :
    (∫ ω, (populationQuarticRisk μ (empiricalOptimizer (fun i => Z i ω)) -
      populationQuarticRisk μ θs) ∂ν) ≤ quarticAccuracyBound n := by
  have hlocal : IsLocalMin (populationQuarticRisk μ) θs := Filter.Eventually.of_forall hθs
  have hae := ae_samples_unitBall ν μ hsupport Z hZ
  exact expected_excess_le_quarticAccuracyBound hn ν
    (fun ω => populationQuarticRisk μ (empiricalOptimizer (fun i => Z i ω)) -
      populationQuarticRisk μ θs)
    (fun ω => ‖empiricalGradientNoise μ (fun i => Z i ω) θs‖)
    (fun ω => ‖covarianceDiscrepancy μ (fun i => Z i ω)‖)
    (integrable_empiricalOptimizer_excess_risk hn μ hsupport ν Z hZ θs)
    (memLp_norm_empiricalGradientNoise hn μ hsupport ν Z hZ θs)
    (memLp_norm_covarianceDiscrepancy μ hsupport ν Z hZ)
    (Filter.Eventually.of_forall fun ω => norm_nonneg _)
    (Filter.Eventually.of_forall fun ω => norm_nonneg _)
    (by
      filter_upwards [hae] with ω hω
      exact quartic_excess_risk_pathwise hn μ hsupport _ hω θs hlocal)
    (integral_empiricalGradientNoise_sq_le_at_populationMin hn ν μ hsupport Z hZ hindep θs hlocal)
    (integral_norm_covarianceDiscrepancy_sq_le hn ν μ hsupport Z hZ hindep)

/-- The expected excess risk bound `E[F_D(θ̂)] - F_D^* ≤ ε_n^(4)`: same hypotheses as the integrand
form, with the baseline `F_D^* = populationQuarticRisk μ θs` taken outside the expectation. Since `θs`
minimizes over the whole space and (by `populationQuartic_localMin_norm_root`) lies in the unit
ball, this baseline is also the minimum of `F_D` over the unit ball `W`. -/
theorem quartic_accuracy_expected_excess_risk {n : ℕ} (hn : 0 < n)
    (μ : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν))
    (θs : EuclideanSpace ℝ (Fin d))
    (hθs : ∀ x, populationQuarticRisk μ θs ≤ populationQuarticRisk μ x) :
    (∫ ω, populationQuarticRisk μ (empiricalOptimizer (fun i => Z i ω)) ∂ν) -
      populationQuarticRisk μ θs ≤ quarticAccuracyBound n := by
  have h := quartic_accuracy_expected_excess_risk_integrand hn μ hsupport ν Z hZ hindep θs hθs
  rwa [integral_sub (integrable_empiricalOptimizer_populationRisk hn μ hsupport ν Z
    (fun i => (hZ i).measurable) (fun i => (hZ i).quasiMeasurePreserving.ae hsupport))
    (integrable_const _), integral_const, probReal_univ, one_smul] at h

/-- The expected excess risk bound under the iid hypothesis: mutual independence `iIndepFun Z ν`
(only its pairwise consequence is used) and the common law `μ`. -/
theorem quartic_accuracy_expected_excess_risk_iid {n : ℕ} (hn : 0 < n)
    (μ : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ) (hindep : iIndepFun Z ν)
    (θs : EuclideanSpace ℝ (Fin d))
    (hθs : ∀ x, populationQuarticRisk μ θs ≤ populationQuarticRisk μ x) :
    (∫ ω, populationQuarticRisk μ (empiricalOptimizer (fun i => Z i ω)) ∂ν) -
      populationQuarticRisk μ θs ≤ quarticAccuracyBound n :=
  quartic_accuracy_expected_excess_risk hn μ hsupport ν Z hZ
    (fun _ _ hij => hindep.indepFun hij) θs hθs

/-- The expected excess risk bound with the population minimizer supplied by existence: there is a
global
unconstrained population minimizer `θs`, it has norm at most `(1/2)^(1/3)`, and the expected
excess risk of the exact learner relative to `F_D^* = populationQuarticRisk μ θs` is at most
`quarticAccuracyBound n`. -/
theorem quartic_accuracy_exists_population_minimizer {n : ℕ} (hn : 0 < n)
    (μ : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν)) :
    ∃ θs : EuclideanSpace ℝ (Fin d),
      (∀ x, populationQuarticRisk μ θs ≤ populationQuarticRisk μ x) ∧
      ‖θs‖ ≤ (1 / 2 : ℝ) ^ (1 / 3 : ℝ) ∧
      (∫ ω, populationQuarticRisk μ (empiricalOptimizer (fun i => Z i ω)) ∂ν) -
        populationQuarticRisk μ θs ≤ quarticAccuracyBound n := by
  obtain ⟨θs, hθs, hnorm, _⟩ := populationQuartic_exists_feasible_minimizer μ hsupport
  exact ⟨θs, hθs, hnorm,
    quartic_accuracy_expected_excess_risk hn μ hsupport ν Z hZ hindep θs hθs⟩

/-- The minimizer norm bound: for a unit-ball sample `z` and a unit-ball law `μ`, the exact empirical
optimizer, every empirical local minimizer and every population local minimizer have norm at most
`(1/2)^(1/3)`, and `(1/2)^(1/3) < 1`. Global minimizers are local minimizers, so the bound holds for
every empirical and population minimizer. -/
theorem quartic_accuracy_minimizer_norm_bounds {n : ℕ} (hn : 0 < n)
    (μ : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (z : Fin n → EuclideanSpace ℝ (Fin d)) (hz : ∀ i, ‖z i‖ ≤ 1) :
    ‖empiricalOptimizer z‖ ≤ (1 / 2 : ℝ) ^ (1 / 3 : ℝ) ∧
      (∀ y : EuclideanSpace ℝ (Fin d), IsLocalMin (empiricalQuarticObjective z) y →
        ‖y‖ ≤ (1 / 2 : ℝ) ^ (1 / 3 : ℝ)) ∧
      (∀ y : EuclideanSpace ℝ (Fin d), IsLocalMin (populationQuarticRisk μ) y →
        ‖y‖ ≤ (1 / 2 : ℝ) ^ (1 / 3 : ℝ)) ∧
      (1 / 2 : ℝ) ^ (1 / 3 : ℝ) < 1 :=
  ⟨empiricalQuartic_localMin_norm_root hn z hz _ (empiricalOptimizer_localMin z),
    fun y hy => empiricalQuartic_localMin_norm_root hn z hz y hy,
    fun y hy => populationQuartic_localMin_norm_root μ hsupport y hy,
    half_rpow_third_lt_one⟩

/-- The numerical allowance: a measurable feasible output `x` (a.s. in the unit ball) that is a.s.
within `η` of the exact empirical optimizer has expected excess population risk at most
`quarticAccuracyBound n + (1 + L) η` with `L = logisticUnitSlopeBound`; the sample and
minimizer hypotheses are those of `quartic_accuracy_expected_excess_risk`. -/
theorem quartic_accuracy_numerical_allowance {n : ℕ} (hn : 0 < n)
    (μ : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → EuclideanSpace ℝ (Fin d))
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν))
    (θs : EuclideanSpace ℝ (Fin d))
    (hθs : ∀ x, populationQuarticRisk μ θs ≤ populationQuarticRisk μ x)
    (x : Ω → EuclideanSpace ℝ (Fin d)) (hxm : Measurable x) (hx : ∀ᵐ ω ∂ν, ‖x ω‖ ≤ 1)
    (η : ℝ) (herror : ∀ᵐ ω ∂ν, ‖x ω - empiricalOptimizer (fun i => Z i ω)‖ ≤ η) :
    (∫ ω, populationQuarticRisk μ (x ω) ∂ν) - populationQuarticRisk μ θs ≤
      quarticAccuracyBound n + (1 + logisticUnitSlopeBound) * η := by
  have hym : Measurable (fun ω => empiricalOptimizer (fun i => Z i ω)) :=
    measurable_empiricalOptimizer.comp (measurable_pi_lambda _ fun i => (hZ i).measurable)
  have hy : ∀ᵐ ω ∂ν, ‖empiricalOptimizer (fun i => Z i ω)‖ ≤ 1 := by
    filter_upwards [ae_samples_unitBall ν μ hsupport Z hZ] with ω hω
    exact (empiricalOptimizer_norm_lt_one hn _ hω).le
  have hbound : (∫ ω, populationQuarticRisk μ (empiricalOptimizer (fun i => Z i ω)) ∂ν) ≤
      populationQuarticRisk μ θs + quarticAccuracyBound n := by
    have h := quartic_accuracy_expected_excess_risk hn μ hsupport ν Z hZ hindep θs hθs
    linarith
  have h := expected_populationQuarticRisk_approximation_measurable μ hsupport ν x
    (fun ω => empiricalOptimizer (fun i => Z i ω)) hxm hym hx hy η herror
    (populationQuarticRisk μ θs) (quarticAccuracyBound n) hbound
  linarith

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticBracketRatio.lean <==
import LossOnlyTraceability.QuarticConstantsTable

/-! # The ratio of the certified endpoints of the quartic information bracket at `n = 512`

For quartic logistic learning along the exact-ERM schedule, the Lean-certified enclosures of the
normalized constants `(m_n, v_n, d_n)` at `n = 512` (`qc_constants_512`) give two-sided bounds on
both endpoints of the information bracket and hence on their ratio (`qc_endpoint_ratios_512`):

* at `τ = ε_n`: the lower endpoint `(m²/(2 ln 2)) n/(v + 1)` lies in `[0.1006, 0.1007]`, the upper
  endpoint is the cap `n = 512` (because `ln(1 + d_n) ≥ 2 ln 2`), and the ratio lies in
  `[5000, 5100]`;
* at `τ = ε_n √n`: the lower endpoint `(m²/(2 ln 2)) n/(v + n)` lies in `[0.000875, 0.000877]`,
  the upper endpoint `n ln(1 + d_n/n)/(2 ln 2)` lies in `[10.16, 10.4]`, and the ratio lies in
  `[11000, 12000]`.

So at `n = 512` the certified endpoints differ by factors of about `5.1·10³` and `1.2·10⁴`: the
proved lower and upper constants differ by a factor of order `10⁴`. -/

noncomputable section

namespace LossOnlyTraceability

section Ratio

/-- **The endpoint ratios at `n = 512`** (`d = 32n`, the exact-ERM schedule). -/
theorem qc_endpoint_ratios_512 :
    (0.1006 ≤ quarticSignedConstant 512 ^ 2 / (2 * Real.log 2)
        * (512 / (quarticEnergyConstant 512 + 1)) ∧
      quarticSignedConstant 512 ^ 2 / (2 * Real.log 2)
        * (512 / (quarticEnergyConstant 512 + 1)) ≤ 0.1007) ∧
    (1 ≤ Real.log (1 + quarticResidualConstant 512) / (2 * Real.log 2)) ∧
    (5000 ≤ 512 / (quarticSignedConstant 512 ^ 2 / (2 * Real.log 2)
        * (512 / (quarticEnergyConstant 512 + 1))) ∧
      512 / (quarticSignedConstant 512 ^ 2 / (2 * Real.log 2)
        * (512 / (quarticEnergyConstant 512 + 1))) ≤ 5100) ∧
    (0.000875 ≤ quarticSignedConstant 512 ^ 2 / (2 * Real.log 2)
        * (512 / (quarticEnergyConstant 512 + 512)) ∧
      quarticSignedConstant 512 ^ 2 / (2 * Real.log 2)
        * (512 / (quarticEnergyConstant 512 + 512)) ≤ 0.000877) ∧
    (10.16 ≤ 512 * (1 / (2 * Real.log 2) * Real.log (1 + quarticResidualConstant 512 / 512)) ∧
      512 * (1 / (2 * Real.log 2) * Real.log (1 + quarticResidualConstant 512 / 512)) ≤ 10.4) ∧
    (11000 ≤ 512 * (1 / (2 * Real.log 2) * Real.log (1 + quarticResidualConstant 512 / 512))
        / (quarticSignedConstant 512 ^ 2 / (2 * Real.log 2)
          * (512 / (quarticEnergyConstant 512 + 512))) ∧
      512 * (1 / (2 * Real.log 2) * Real.log (1 + quarticResidualConstant 512 / 512))
        / (quarticSignedConstant 512 ^ 2 / (2 * Real.log 2)
          * (512 / (quarticEnergyConstant 512 + 512))) ≤ 12000) := by
  obtain ⟨⟨hm1, hm2⟩, ⟨hv1, hv2⟩, ⟨hd1, hd2⟩⟩ := qc_constants_512
  obtain ⟨hL1lo, hL2lo, hU2hi⟩ := qc_information_512
  have hl1 := Real.log_two_gt_d9
  have hl2 := Real.log_two_lt_d9
  set m := quarticSignedConstant 512 with hmdef
  set v := quarticEnergyConstant 512 with hvdef
  set dd := quarticResidualConstant 512 with hddef
  have hlog0 : 0 < 2 * Real.log 2 := by linarith
  have hm0 : 0 < m := by linarith
  have hmsq : m ^ 2 ≤ (0.0349732 : ℝ) ^ 2 := pow_le_pow_left₀ hm0.le hm2 2
  -- upper bounds on the two lower endpoints
  have hL1hi : m ^ 2 / (2 * Real.log 2) * (512 / (v + 1)) ≤ 0.1007 := by
    calc m ^ 2 / (2 * Real.log 2) * (512 / (v + 1))
        ≤ 0.0349732 ^ 2 / (2 * 0.6931471803) * (512 / (3.486665 + 1)) := by
          refine mul_le_mul (div_le_div₀ (by norm_num) hmsq (by norm_num) (by linarith))
            (div_le_div_of_nonneg_left (by norm_num) (by norm_num) (by linarith))
            (div_nonneg (by norm_num) (by linarith)) (by norm_num)
      _ ≤ 0.1007 := by norm_num
  have hL2hi : m ^ 2 / (2 * Real.log 2) * (512 / (v + 512)) ≤ 0.000877 := by
    calc m ^ 2 / (2 * Real.log 2) * (512 / (v + 512))
        ≤ 0.0349732 ^ 2 / (2 * 0.6931471803) * (512 / (3.486665 + 512)) := by
          refine mul_le_mul (div_le_div₀ (by norm_num) hmsq (by norm_num) (by linarith))
            (div_le_div_of_nonneg_left (by norm_num) (by norm_num) (by linarith))
            (div_nonneg (by norm_num) (by linarith)) (by norm_num)
      _ ≤ 0.000877 := by norm_num
  -- a sharper lower bound on the lower endpoint at τ = ε√n
  have hmsq_lo : (0.0349659 : ℝ) ^ 2 ≤ m ^ 2 := pow_le_pow_left₀ (by norm_num) hm1 2
  have hL2lo' : 0.000875 ≤ m ^ 2 / (2 * Real.log 2) * (512 / (v + 512)) := by
    calc (0.000875 : ℝ) ≤ 0.0349659 ^ 2 / (2 * 0.6931471808) * (512 / (3.487346 + 512)) := by
          norm_num
      _ ≤ m ^ 2 / (2 * Real.log 2) * (512 / (v + 512)) := by
        refine mul_le_mul (div_le_div₀ (by positivity) hmsq_lo hlog0 (by linarith))
          (div_le_div_of_nonneg_left (by norm_num) (by linarith) (by linarith)) (by norm_num)
          (div_nonneg (by positivity) hlog0.le)
  -- the cap at τ = ε: ln(1 + d) ≥ ln 4 = 2 ln 2
  have hcap : 1 ≤ Real.log (1 + dd) / (2 * Real.log 2) := by
    rw [le_div_iff₀ hlog0, one_mul]
    have h4 : 2 * Real.log 2 = Real.log 4 := by
      rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]
      norm_num
    rw [h4]
    exact Real.log_le_log (by norm_num) (by linarith)
  -- lower bound on the upper endpoint at τ = ε√n, from log x ≥ 1 − 1/x
  have hy0 : 0 < dd / 512 := by
    have : 0 < dd := by linarith
    positivity
  have hpos1 : (0 : ℝ) < 1 + dd / 512 := by linarith
  have hne1 : (1 : ℝ) + dd / 512 ≠ 0 := hpos1.ne'
  have hlogl : (dd / 512) / (1 + dd / 512) ≤ Real.log (1 + dd / 512) := by
    have h := Real.one_sub_inv_le_log_of_pos hpos1
    have e : 1 - (1 + dd / 512)⁻¹ = (dd / 512) / (1 + dd / 512) := by
      field_simp
      ring
    rw [← e]
    exact h
  have hyl : (14.48907 / 512) / (1 + 14.48907 / 512) ≤ (dd / 512) / (1 + dd / 512) := by
    rw [div_le_div_iff₀ (by norm_num) hpos1]
    nlinarith
  have hU2lo : 10.16 ≤ 512 * (1 / (2 * Real.log 2) * Real.log (1 + dd / 512)) := by
    have hinv : 1 / (2 * 0.6931471808) ≤ 1 / (2 * Real.log 2) :=
      one_div_le_one_div_of_le hlog0 (by linarith)
    have hlogpos : (0 : ℝ) ≤ (14.48907 / 512) / (1 + 14.48907 / 512) := by norm_num
    have hprod := mul_le_mul hinv (hyl.trans hlogl) hlogpos (one_div_nonneg.mpr hlog0.le)
    have hnum : (10.16 : ℝ) ≤ 512 * (1 / (2 * 0.6931471808)
        * ((14.48907 / 512) / (1 + 14.48907 / 512))) := by norm_num
    nlinarith
  refine ⟨⟨hL1lo, hL1hi⟩, hcap, ⟨?_, ?_⟩, ⟨hL2lo', hL2hi⟩, ⟨hU2lo, hU2hi⟩, ⟨?_, ?_⟩⟩
  · rw [le_div_iff₀ (by linarith)]
    linarith
  · rw [div_le_iff₀ (by linarith)]
    linarith
  · rw [le_div_iff₀ (by linarith)]
    linarith
  · rw [div_le_iff₀ (by linarith)]
    linarith

end Ratio

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticBregman.lean <==
import LossOnlyTraceability.QuarticCalculus

/-! Exact quartic Bregman identities used in the risk comparison for the accuracy of quartic
logistic ERM. -/

namespace LossOnlyTraceability
open scoped InnerProductSpace
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

noncomputable def quarticBregman (x y : E) : ℝ :=
  quarticPotential x - quarticPotential y - ⟪quarticMap y, x - y⟫_ℝ

/-- A sum of nonnegative terms, with no convexity assumption supplied by the caller. -/
theorem quarticBregman_identity (x y : E) :
    quarticBregman x y = (‖x‖ ^ (2 : ℕ) - ‖y‖ ^ (2 : ℕ)) ^ (2 : ℕ) / 4 +
      ‖y‖ ^ (2 : ℕ) * ‖x - y‖ ^ (2 : ℕ) / 2 := by
  simp only [quarticBregman, quarticPotential, quarticMap, real_inner_smul_left,
    inner_sub_right, real_inner_self_eq_norm_sq, norm_sub_sq_real, real_inner_comm x y]
  ring

theorem quarticBregman_nonneg (x y : E) : 0 ≤ quarticBregman x y := by
  rw [quarticBregman_identity]
  positivity

theorem quarticBregman_add_reverse (x y : E) :
    quarticBregman x y + quarticBregman y x =
      ⟪quarticMap x - quarticMap y, x - y⟫_ℝ := by
  simp only [quarticBregman, inner_sub_left, inner_sub_right]
  ring

theorem quarticBregman_le_pairing (x y : E) :
    quarticBregman x y ≤ ⟪quarticMap x - quarticMap y, x - y⟫_ℝ := by
  rw [← quarticBregman_add_reverse]
  exact le_add_of_nonneg_right (quarticBregman_nonneg y x)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticCalculus.lean <==
import LossOnlyTraceability.Quartic
import Mathlib.Analysis.InnerProductSpace.Calculus
import Mathlib.Analysis.Calculus.Gradient.Basic
import Mathlib.Analysis.Calculus.LocalExtr.Basic

/-! Derivative identification and the unconstrained first-order condition. -/

noncomputable section

namespace LossOnlyTraceability

open scoped InnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

def quarticPotential (x : E) : ℝ := ‖x‖ ^ (4 : ℕ) / 4

/-- The quartic potential has the derivative represented by `quarticMap`. -/
theorem hasFDerivAt_quarticPotential (x : E) :
    HasFDerivAt quarticPotential (innerSL ℝ (quarticMap x)) x := by
  have h := ((hasStrictFDerivAt_norm_sq x).hasFDerivAt.pow 2).const_mul (1 / 4 : ℝ)
  convert! h using 1
  · funext y
    dsimp [quarticPotential]
    ring
  · ext y
    simp [quarticMap]
    ring

/-- The same derivative stated using mathlib's gradient interface. -/
theorem hasGradientAt_quarticPotential [CompleteSpace E] (x : E) :
    HasGradientAt quarticPotential (quarticMap x) x := by
  exact hasFDerivAt_quarticPotential x

/-- Fermat's condition for a supplied differentiable, unconstrained local minimizer.
This theorem does not assert that a minimizer exists. -/
theorem gradient_zero_at_localMin [CompleteSpace E] {f : E → ℝ} {g y : E}
    (hg : HasGradientAt f g y) (hmin : IsLocalMin f y) : g = 0 := by
  apply (InnerProductSpace.toDual ℝ E).injective
  simpa using hmin.hasFDerivAt_eq_zero hg.hasFDerivAt

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticConstants.lean <==
import LossOnlyTraceability.QuarticConstantsSchedule
import LossOnlyTraceability.QuarticConstantsTable
import LossOnlyTraceability.QuarticConstantsLimit
import LossOnlyTraceability.RoundingClauseTwoLearner

/-! Explicit constants for quartic logistic learning from the sharpened quartic certificate.

For `φ(t) = ln(1 + e^{-t})`, `g(θ) = ‖θ‖⁴/4`, `ε_n = ε_n^{(4)}` (`quarticAccuracyBound n`, the
proved accuracy of the exact quartic logistic ERM) and the prior `v = (2ε_n/β_4)^{3/2}`
(`quarticConstantsPrior n`), with the budgets `M_4, V_4, D` of the sharpened quartic certificate
evaluated at `d = 32n` and `m_n = M_4/(nε_n)`, `v_n = V_4/(nε_n²)`, `d_n = D/(nε_n²)`:

* `quartic_constants_class_nonempty`: the class of proper `ε_n`-accurate learners is nonempty
  (it contains the exact ERM, retracted to the unit ball);
* `qc_budgets_mono_dim` (in `QuarticConstantsBase`): `M_4` is nondecreasing and `V_4`, `D` are
  nonincreasing in `d`;
* `quartic_constants_bracket`: whenever `v_n < 1` and `M_4(n, 32n) > 0`, for every `d ≥ 32n`,
  every proper `ε_n`-accurate learner, every `Q ∈ {Ii, Ij, Is}` and every `τ`:
  `(m_n²/(2 ln 2)) n/(v_n + (τ/ε_n)²) ≤ sup_p Q ≤ n`, and for `τ > 0`
  `sup_p Q ≤ n min{1, (1/(2 ln 2)) ln(1 + d_n ε_n²/τ²)}`;
* `quartic_constants_schedule_bracket`: the hypotheses hold, hence the bracket, for every integer
  `118 ≤ n ≤ 4096` and at `n = 16384, 65536, 262144, 1048576`;
* `quartic_constants_information_512`: at `n = 512` and every `d ≥ 32n`, `sup_p Q ∈ [0.1006, 512]`
  at `τ = ε_n` and `sup_p Q ∈ [8.7·10⁻⁴, 10.4]` at `τ = ε_n √n`;
* `quartic_constants_schedule_limits`: `n ε_n^{3/2} = (4^{1/3}L_*^{4/3} + 2^{-5/3}L_*^{2/3}
  n^{-1/6})^{3/2}` is nonincreasing, lies in `[1.115, 1.125]` at `n = 118` and tends to
  `2L_*² ∈ [0.9484, 0.9485]`; `(m_n, v_n, d_n) → (m_∞, v_∞, d_∞)` with
  `m_∞ ∈ [0.0605, 0.0606]`, `v_∞ ∈ [3.905, 3.915]`, `d_∞ ∈ [16.45, 16.55]`;
* `quartic_constants_corollary`: the numerical clauses together: monotonicity in `d`,
  `M_4 < 0` at `n = 117`, `M_4 > 0` on `118 ≤ n ≤ 4096` and at the four larger sizes (every
  `d ≥ 32n`), nonemptiness of the class, and
  `(m_512, v_512, d_512) ∈ [0.0349659, 0.0349732] × [3.486665, 3.487346] × [14.48907, 14.50244]`.

The budgets `M_4, V_4` are those of the sharpened certificate, not the general budgets of
Proposition 7 that give the quartic values of Appendix D.7. The learner is measurable jointly in
data and randomness and the Gaussian noise is a measurable function of its own randomness, as in
the sharpened quartic certificate. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory

section Corollary

variable {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

/-- **The accurate class is nonempty**: for `n, d ≥ 1` and every randomness law, the exact
quartic logistic ERM (retracted to the unit ball) is a proper measurable `ε_n^{(4)}`-accurate
learner. -/
theorem quartic_constants_class_nonempty {n d : ℕ} (hn : 0 < n) (hd : 0 < d) (μR : Measure Rr)
    [IsProbabilityMeasure μR] :
    (nativeAccurateLearners n d μR logisticLoss quarticPotential (quarticAccuracyBound n)).Nonempty :=
  ⟨roundingERM, roundingERM_mem_nativeAccurateLearners hn hd μR le_rfl⟩

/-- The normalized lower endpoint equals `M²/(2 ln 2 (V + nτ²))`. -/
theorem qc_lower_endpoint_eq {n : ℕ} (hn : 0 < n) {M V ε τ : ℝ} (hε : ε ≠ 0)
    (hV : 0 < V + n * τ ^ 2) :
    (M / (n * ε)) ^ 2 / (2 * Real.log 2) * (n / (V / (n * ε ^ 2) + (τ / ε) ^ 2))
      = M ^ 2 / (2 * Real.log 2 * (V + n * τ ^ 2)) := by
  have hnr : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  have h2 : Real.log 2 ≠ 0 := (Real.log_pos (by norm_num)).ne'
  have e : V / (n * ε ^ 2) + (τ / ε) ^ 2 = (V + n * τ ^ 2) / (n * ε ^ 2) := by
    field_simp
  rw [e]
  field_simp

/-- **The explicit quartic bracket.** Let `n ≥ 1`, `d ≥ 32n`, and suppose `v_n < 1` and
`M_4(n, 32n) > 0`. For every proper measurable `ε_n`-accurate learner `A`, Gaussian noise
`G = G_f(R_G) ∼ N(0, I_n)`, `Q ∈ {Ii, Ij, Is}` and real `τ`:
`(m_n²/(2 ln 2)) n/(v_n + (τ/ε_n)²) ≤ sup_p Q_{D_p}(X + τG) ≤ n`, and for `τ > 0`,
`sup_p Q_{D_p}(X + τG) ≤ n min{1, (1/(2 ln 2)) ln(1 + d_n ε_n²/τ²)}`, where `m_n, v_n, d_n` are
evaluated at `d = 32n` (the budgets at `d` are at least as favorable, `qc_budgets_mono_dim`). -/
theorem quartic_constants_bracket {n d : ℕ} (hn : 0 < n) (hnd : 32 * n ≤ d)
    (hv1 : quarticConstantsPrior n < 1) (hM : 0 < quarticSignedBudget n (32 * n))
    (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : A ∈ nativeAccurateLearners n d μR logisticLoss quarticPotential (quarticAccuracyBound n))
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    quarticSignedConstant n ^ 2 / (2 * Real.log 2)
        * (n / (quarticEnergyConstant n + (τ / quarticAccuracyBound n) ^ 2))
        ≤ nativeWorstInformation Q μR μG logisticLoss A Gf τ ∧
      nativeWorstInformation Q μR μG logisticLoss A Gf τ ≤ n ∧
      (0 < τ → nativeWorstInformation Q μR μG logisticLoss A Gf τ
        ≤ n * min 1 (1 / (2 * Real.log 2) * Real.log (1 + quarticResidualConstant n
          * quarticAccuracyBound n ^ 2 / τ ^ 2))) := by
  obtain ⟨hAm, hA1, hacc⟩ := hA
  have hε := qc_eps_pos hn
  have hv0 := quarticConstantsPrior_pos hn
  have hd0 : 0 < 32 * n := by omega
  have hd : 0 < d := lt_of_lt_of_le hd0 hnd
  have hnr : (0 : ℝ) < n := by exact_mod_cast hn
  obtain ⟨hMm, hVm, hDm⟩ := qc_budgets_mono_dim hv0 hv1 hε n hd0 hnd
  have hMd : 0 < sharpSignedBudget (1 / 2) (1 / 4) (quarticConstantsPrior n)
      (quarticAccuracyBound n) n d := lt_of_lt_of_le hM hMm
  have hVd := sharp_energyBudget_pos hn hd hv0 hv1 hε
  have hV32 := sharp_energyBudget_pos hn hd0 hv0 hv1 hε
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  obtain ⟨-, -, hS1, -⟩ := nativeWorstInformation_facts μR μG sharp_measurable_logisticLoss hAm
    hGf Q τ
  refine ⟨?_, hS1, fun hτ => ?_⟩
  · have hlow := sharp_quartic_information_lower μR μG hd hv0 hv1 hε A hAm hA1 hacc hGf hGlaw
      hMd Q τ
    have hpos32 : 0 < quarticEnergyBudget n (32 * n) + n * τ ^ 2 := by
      unfold quarticEnergyBudget; positivity
    unfold quarticSignedConstant quarticEnergyConstant
    rw [qc_lower_endpoint_eq hn hε.ne' hpos32]
    have hposd : 0 < 2 * Real.log 2 * (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound
        (quarticConstantsPrior n) (quarticAccuracyBound n) n d + n * τ ^ 2) := by positivity
    calc quarticSignedBudget n (32 * n) ^ 2
          / (2 * Real.log 2 * (quarticEnergyBudget n (32 * n) + n * τ ^ 2))
        ≤ sharpSignedBudget (1 / 2) (1 / 4) (quarticConstantsPrior n) (quarticAccuracyBound n) n d
            ^ 2 / (2 * Real.log 2 * (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound
              (quarticConstantsPrior n) (quarticAccuracyBound n) n d + n * τ ^ 2)) := by
          refine div_le_div₀ (sq_nonneg _) (pow_le_pow_left₀ hM.le hMm 2) hposd ?_
          unfold quarticEnergyBudget
          have := mul_le_mul_of_nonneg_left (add_le_add_left hVm (n * τ ^ 2))
            (by positivity : (0 : ℝ) ≤ 2 * Real.log 2)
          linarith
      _ ≤ nativeWorstInformation Q μR μG logisticLoss A Gf τ := by
          rw [div_le_iff₀ hposd]
          linarith
  · haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
    refine ciSup_le fun p => ?_
    have hup := (sharp_quartic_information_upper μR μG hd hn hε A hAm hA1 hacc hGf hGlaw Q τ
      p.2).2.2 hτ.ne'
    refine hup.trans ?_
    have hD0 := nativeResidualBudget_nonneg (r := 4) (L := logisticUnitSlopeBound) (H := 1 / 4)
      (by norm_num : (0 : ℝ) < 1 / 16) hε n d
    have hnτ : 0 < (n : ℝ) * τ ^ 2 := by positivity
    have hlogm : Real.log (1 + nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound n)
          logisticUnitSlopeBound (1 / 4) n d / (n * τ ^ 2))
        ≤ Real.log (1 + quarticResidualConstant n * quarticAccuracyBound n ^ 2 / τ ^ 2) := by
      refine Real.log_le_log (by positivity) ?_
      have e : quarticResidualConstant n * quarticAccuracyBound n ^ 2 / τ ^ 2
          = quarticResidualBudget n (32 * n) / (n * τ ^ 2) := by
        unfold quarticResidualConstant
        field_simp
      rw [e]
      have := div_le_div_of_nonneg_right hDm hnτ.le
      unfold quarticResidualBudget
      linarith
    rw [mul_min_of_nonneg _ _ hnr.le, mul_one]
    refine min_le_min le_rfl ?_
    have := mul_le_mul_of_nonneg_left hlogm (by positivity : (0 : ℝ) ≤ (n : ℝ) / (2 * Real.log 2))
    calc (n : ℝ) / (2 * Real.log 2) * Real.log (1 + nativeResidualBudget (1 / 16) 4
            (quarticAccuracyBound n) logisticUnitSlopeBound (1 / 4) n d / (n * τ ^ 2))
        ≤ (n : ℝ) / (2 * Real.log 2)
            * Real.log (1 + quarticResidualConstant n * quarticAccuracyBound n ^ 2 / τ ^ 2) := this
      _ = n * (1 / (2 * Real.log 2)
            * Real.log (1 + quarticResidualConstant n * quarticAccuracyBound n ^ 2 / τ ^ 2)) := by
          ring

/-- The certified sample sizes for the explicit quartic constants: every integer `118 ≤ n ≤ 4096`
and the larger sizes `16384, 65536, 262144, 1048576`. -/
def quarticCertifiedSize (n : ℕ) : Prop :=
  (118 ≤ n ∧ n ≤ 4096) ∨ n = 16384 ∨ n = 65536 ∨ n = 262144 ∨ n = 1048576

/-- **`M_4 > 0` at every certified size**: for every certified `n` and every `d ≥ 32n`,
`M_4(n, d) > 0`, and `0 < v_n < 1`. -/
theorem quartic_constants_signed_pos {n : ℕ} (hn : quarticCertifiedSize n) :
    (0 < quarticConstantsPrior n ∧ quarticConstantsPrior n < 1) ∧
      ∀ d : ℕ, 32 * n ≤ d → 0 < quarticSignedBudget n d := by
  rcases hn with ⟨h1, h2⟩ | rfl | rfl | rfl | rfl
  · exact qc_signed_pos_schedule n h1 h2
  · exact qc_signed_pos_at_16384
  · exact qc_signed_pos_at_65536
  · exact qc_signed_pos_at_262144
  · exact qc_signed_pos_at_1048576

/-- **The explicit quartic bracket along the certified schedule.** For every certified `n` (`118 ≤ n ≤ 4096` or
`n ∈ {16384, 65536, 262144, 1048576}`), every `d ≥ 32n`, every proper measurable
`ε_n`-accurate learner (the class is nonempty, `quartic_constants_class_nonempty`), every
`Q ∈ {Ii, Ij, Is}` and every `τ`: `(m_n²/(2 ln 2)) n/(v_n + (τ/ε_n)²) ≤ sup_p Q ≤ n`, and for
`τ > 0`, `sup_p Q ≤ n min{1, (1/(2 ln 2)) ln(1 + d_n ε_n²/τ²)}`. -/
theorem quartic_constants_schedule_bracket {n d : ℕ} (hn : quarticCertifiedSize n)
    (hnd : 32 * n ≤ d) (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng)
    [IsProbabilityMeasure μG]
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : A ∈ nativeAccurateLearners n d μR logisticLoss quarticPotential (quarticAccuracyBound n))
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    quarticSignedConstant n ^ 2 / (2 * Real.log 2)
        * (n / (quarticEnergyConstant n + (τ / quarticAccuracyBound n) ^ 2))
        ≤ nativeWorstInformation Q μR μG logisticLoss A Gf τ ∧
      nativeWorstInformation Q μR μG logisticLoss A Gf τ ≤ n ∧
      (0 < τ → nativeWorstInformation Q μR μG logisticLoss A Gf τ
        ≤ n * min 1 (1 / (2 * Real.log 2) * Real.log (1 + quarticResidualConstant n
          * quarticAccuracyBound n ^ 2 / τ ^ 2))) := by
  obtain ⟨⟨-, hv1⟩, hM⟩ := quartic_constants_signed_pos hn
  have hn0 : 0 < n := by
    rcases hn with ⟨h1, -⟩ | rfl | rfl | rfl | rfl <;> omega
  exact quartic_constants_bracket hn0 hnd hv1 (hM _ le_rfl) μR μG hA hGf hGlaw Q τ

/-- **The information interval at `n = 512`.** For every `d ≥ 32·512`, every proper measurable
`ε_512`-accurate learner, every `Q ∈ {Ii, Ij, Is}`: `0.1006 ≤ sup_p Q ≤ 512` at `τ = ε_512`, and
`8.7·10⁻⁴ ≤ sup_p Q ≤ 10.4` at `τ = ε_512 √512`. -/
theorem quartic_constants_information_512 {d : ℕ} (hnd : 32 * 512 ≤ d) (μR : Measure Rr)
    [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
    {A : (Fin 512 → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : A ∈ nativeAccurateLearners 512 d μR logisticLoss quarticPotential
      (quarticAccuracyBound 512))
    {Gf : Ng → Fin 512 → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin 512 => gaussianReal 0 1) (Q : InfoDirection) :
    (0.1006 ≤ nativeWorstInformation Q μR μG logisticLoss A Gf (quarticAccuracyBound 512) ∧
        nativeWorstInformation Q μR μG logisticLoss A Gf (quarticAccuracyBound 512) ≤ 512) ∧
      (0.00087 ≤ nativeWorstInformation Q μR μG logisticLoss A Gf
          (quarticAccuracyBound 512 * Real.sqrt 512) ∧
        nativeWorstInformation Q μR μG logisticLoss A Gf
          (quarticAccuracyBound 512 * Real.sqrt 512) ≤ 10.4) := by
  have hc : quarticCertifiedSize 512 := Or.inl ⟨by norm_num, by norm_num⟩
  have hε := qc_eps_pos (n := 512) (by norm_num)
  obtain ⟨hi1, hi2, hi3⟩ := qc_information_512
  obtain ⟨l1, u1, -⟩ := quartic_constants_schedule_bracket hc hnd μR μG hA hGf hGlaw Q
    (quarticAccuracyBound 512)
  obtain ⟨l2, -, u2⟩ := quartic_constants_schedule_bracket hc hnd μR μG hA hGf hGlaw Q
    (quarticAccuracyBound 512 * Real.sqrt 512)
  have e1 : (quarticAccuracyBound 512 / quarticAccuracyBound 512) ^ 2 = 1 := by
    rw [div_self hε.ne', one_pow]
  have hs : Real.sqrt 512 ^ 2 = 512 := Real.sq_sqrt (by norm_num)
  have e2 : (quarticAccuracyBound 512 * Real.sqrt 512 / quarticAccuracyBound 512) ^ 2 = 512 := by
    rw [mul_div_cancel_left₀ _ hε.ne', hs]
  have e3 : quarticResidualConstant 512 * quarticAccuracyBound 512 ^ 2
      / (quarticAccuracyBound 512 * Real.sqrt 512) ^ 2 = quarticResidualConstant 512 / 512 := by
    rw [mul_pow, hs]
    field_simp
  rw [e1] at l1
  rw [e2] at l2
  have hτ : 0 < quarticAccuracyBound 512 * Real.sqrt 512 :=
    mul_pos hε (Real.sqrt_pos.2 (by norm_num))
  have u2' := u2 hτ
  rw [e3] at u2'
  push_cast at l1 l2 u1 u2'
  refine ⟨⟨hi1.trans l1, u1⟩, ⟨hi2.trans l2, ?_⟩⟩
  exact u2'.trans ((mul_le_mul_of_nonneg_left (min_le_right _ _) (by norm_num)).trans hi3)

/-- **The explicit quartic constants, the numerical clauses.** With `ε_n = ε_n^{(4)}`, `v = (2ε_n/β_4)^{3/2}`:
the budgets are monotone in `d` in the favorable direction (for every `0 < v < 1`, `ε > 0`);
`M_4 < 0` at `n = 117`, `d = 32n`; `M_4 > 0` and `0 < v_n < 1` at every certified size
(`118 ≤ n ≤ 4096` and `n ∈ {16384, 65536, 262144, 1048576}`) for every `d ≥ 32n`; the accurate
class is nonempty for `n, d ≥ 1`; and at `n = 512`,
`(m_n, v_n, d_n) ∈ [0.0349659, 0.0349732] × [3.486665, 3.487346] × [14.48907, 14.50244]`. -/
theorem quartic_constants_corollary :
    (∀ {v ε : ℝ}, 0 < v → v < 1 → 0 < ε → ∀ (n : ℕ) {d d' : ℕ}, 0 < d → d ≤ d' →
      sharpSignedBudget (1 / 2) (1 / 4) v ε n d ≤ sharpSignedBudget (1 / 2) (1 / 4) v ε n d' ∧
        sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d'
          ≤ sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d ∧
        nativeResidualBudget (1 / 16) 4 ε logisticUnitSlopeBound (1 / 4) n d'
          ≤ nativeResidualBudget (1 / 16) 4 ε logisticUnitSlopeBound (1 / 4) n d) ∧
      quarticSignedBudget 117 (32 * 117) < 0 ∧
      (∀ n : ℕ, quarticCertifiedSize n →
        (0 < quarticConstantsPrior n ∧ quarticConstantsPrior n < 1) ∧
          ∀ d : ℕ, 32 * n ≤ d → 0 < quarticSignedBudget n d) ∧
      (∀ {Rr : Type} [MeasurableSpace Rr] (n d : ℕ), 0 < n → 0 < d → ∀ (μR : Measure Rr),
        IsProbabilityMeasure μR →
          (nativeAccurateLearners n d μR logisticLoss quarticPotential
            (quarticAccuracyBound n)).Nonempty) ∧
      ((0.0349659 ≤ quarticSignedConstant 512 ∧ quarticSignedConstant 512 ≤ 0.0349732) ∧
        (3.486665 ≤ quarticEnergyConstant 512 ∧ quarticEnergyConstant 512 ≤ 3.487346) ∧
        (14.48907 ≤ quarticResidualConstant 512 ∧ quarticResidualConstant 512 ≤ 14.50244)) :=
  ⟨fun hv0 hv1 hε n _ _ hd hdd => qc_budgets_mono_dim hv0 hv1 hε n hd hdd, qc_signed_neg_117,
    fun _ hn => quartic_constants_signed_pos hn,
    fun _ _ hn hd μR _ => quartic_constants_class_nonempty hn hd μR, qc_constants_512⟩

/-- **The quartic schedule and its limits.** `n ε_n^{3/2} = (a₁ + (a₂/8) n^{-1/6})^{3/2}` with
`a₁ = 4^{1/3}L_*^{4/3}`, `a₂/8 = 4^{2/3}L_*^{2/3}/8 = 2^{-5/3}L_*^{2/3}`; it is nonincreasing in
`n ≥ 1`, lies in `[1.115, 1.125]` at `n = 118` and tends to `2L_*² ∈ [0.9484, 0.9485]`; and along
the schedule `m_n → m_∞ ∈ [0.0605, 0.0606]`, `v_n → v_∞ ∈ [3.905, 3.915]` and
`d_n → d_∞ ∈ [16.45, 16.55]`. -/
theorem quartic_constants_schedule_limits :
    (∀ n : ℕ, 0 < n → (n : ℝ) * quarticAccuracyBound n ^ (3 / 2 : ℝ)
        = (4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ)
          + 4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8
            * (n : ℝ) ^ (-(1 / 6 : ℝ))) ^ (3 / 2 : ℝ)) ∧
      (∀ n n' : ℕ, 0 < n → n ≤ n' → (n' : ℝ) * quarticAccuracyBound n' ^ (3 / 2 : ℝ)
        ≤ (n : ℝ) * quarticAccuracyBound n ^ (3 / 2 : ℝ)) ∧
      ((1.115 : ℝ) ≤ (118 : ℕ) * quarticAccuracyBound 118 ^ (3 / 2 : ℝ) ∧
        (118 : ℕ) * quarticAccuracyBound 118 ^ (3 / 2 : ℝ) ≤ 1.125) ∧
      Filter.Tendsto (fun n : ℕ => (n : ℝ) * quarticAccuracyBound n ^ (3 / 2 : ℝ)) Filter.atTop
        (nhds (2 * logisticOptimizerSlopeBound ^ 2)) ∧
      ((0.9484 : ℝ) ≤ 2 * logisticOptimizerSlopeBound ^ 2 ∧
        2 * logisticOptimizerSlopeBound ^ 2 ≤ 0.9485) ∧
      Filter.Tendsto quarticSignedConstant Filter.atTop (nhds quarticSignedLimit) ∧
      Filter.Tendsto quarticEnergyConstant Filter.atTop (nhds quarticEnergyLimit) ∧
      Filter.Tendsto quarticResidualConstant Filter.atTop (nhds quarticResidualLimit) ∧
      (0.0605 ≤ quarticSignedLimit ∧ quarticSignedLimit ≤ 0.0606) ∧
      (3.905 ≤ quarticEnergyLimit ∧ quarticEnergyLimit ≤ 3.915) ∧
      (16.45 ≤ quarticResidualLimit ∧ quarticResidualLimit ≤ 16.55) := by
  obtain ⟨b1, b2, b3, b4⟩ := qc_n_mul_eps_bounds
  exact ⟨fun n hn => qc_n_mul_eps_eq hn, fun n n' hn hnn => qc_n_mul_eps_anti hn hnn, ⟨b1, b2⟩,
    qc_n_mul_eps_tendsto, ⟨b3, b4⟩, quartic_signed_constant_tendsto,
    quartic_energy_constant_tendsto, quartic_residual_constant_tendsto, quartic_limit_bounds⟩

end Corollary

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticConstantsAsymptotic.lean <==
import LossOnlyTraceability.QuarticConstantsCertificate

/-! Explicit quartic constants: asymptotic tools along the schedule `ε_n = ε_n^{(4)}`.

* `qc_sharpRoot_scale`: the right root scales, `x_+(λ³c, λ⁴a) = λ x_+(c, a)` for `λ > 0`;
* `qc_sharpRoot_continuousAt`: `a ↦ x_+(c, a)` is continuous on `a < (3/4)c^{4/3}`;
* `qc_n_mul_eps_eq`: `n ε_n^{3/2} = (4^{1/3}L_*^{4/3} + (4^{2/3}L_*^{2/3}/8) n^{-1/6})^{3/2}`;
* `qc_n_mul_eps_anti`: `n ε_n^{3/2}` is nonincreasing in `n ≥ 1`;
* `qc_n_mul_eps_tendsto`: `n ε_n^{3/2} → 2L_*²` as `n → ∞`;
* `qc_n_mul_eps_bounds`: `1.115 ≤ 118 ε_118^{3/2} ≤ 1.125` and `0.9484 ≤ 2L_*² ≤ 0.9485`;
* `qc_eps_tendsto_zero`, `qc_inv_n_mul_eps_tendsto`: `ε_n → 0` and `1/(nε_n) → 0`. -/

noncomputable section

namespace LossOnlyTraceability

open Filter Topology

section RootAnalysis

/-- `(l³)^{1/3} = l` and `(l³)^{4/3} = l⁴` for `l ≥ 0`. -/
theorem qc_cube_rpow {l : ℝ} (hl : 0 ≤ l) :
    (l ^ 3) ^ (1 / 3 : ℝ) = l ∧ (l ^ 3) ^ (4 / 3 : ℝ) = l ^ 4 := by
  constructor
  · rw [← Real.rpow_natCast, ← Real.rpow_mul hl]; norm_num
  · rw [← Real.rpow_natCast, ← Real.rpow_mul hl, ← Real.rpow_natCast]; norm_num

/-- **Scaling of the right root**: for `c > 0`, `a < (3/4)c^{4/3}` and `λ > 0`,
`x_+(λ³c, λ⁴a) = λ x_+(c, a)`. -/
theorem qc_sharpRoot_scale {c a l : ℝ} (hc : 0 < c) (ha : a < 3 / 4 * c ^ (4 / 3 : ℝ))
    (hl : 0 < l) : sharpRoot (l ^ 3 * c) (l ^ 4 * a) = l * sharpRoot c a := by
  obtain ⟨h0, hgt, -, -⟩ := sharpRoot_spec hc ha
  obtain ⟨hl13, hl43⟩ := qc_cube_rpow hl.le
  have hc' : 0 < l ^ 3 * c := by positivity
  have hcube : (l ^ 3 * c) ^ (1 / 3 : ℝ) = l * c ^ (1 / 3 : ℝ) := by
    rw [Real.mul_rpow (by positivity) hc.le, hl13]
  have h43 : (l ^ 3 * c) ^ (4 / 3 : ℝ) = l ^ 4 * c ^ (4 / 3 : ℝ) := by
    rw [Real.mul_rpow (by positivity) hc.le, hl43]
  have ha' : l ^ 4 * a < 3 / 4 * (l ^ 3 * c) ^ (4 / 3 : ℝ) := by
    rw [h43]
    have := mul_lt_mul_of_pos_left ha (pow_pos hl 4)
    linarith
  obtain ⟨-, -, huniq, -⟩ := sharpRoot_spec hc' ha'
  symm
  apply huniq
  · rw [hcube]; exact mul_lt_mul_of_pos_left hgt hl
  · unfold sharpQuartic at h0 ⊢
    have e : (l * sharpRoot c a) ^ 4 / 4 - l ^ 3 * c * (l * sharpRoot c a) + l ^ 4 * a
        = l ^ 4 * (sharpRoot c a ^ 4 / 4 - c * sharpRoot c a + a) := by ring
    rw [e, h0, mul_zero]

/-- **Continuity of the right root** in the constant term on `a < (3/4)c^{4/3}`, `c > 0`. -/
theorem qc_sharpRoot_continuousAt {c A0 : ℝ} (hc : 0 < c) (hA0 : A0 < 3 / 4 * c ^ (4 / 3 : ℝ)) :
    ContinuousAt (fun A => sharpRoot c A) A0 := by
  rw [Metric.continuousAt_iff]
  intro δ hδ
  obtain ⟨h0, hgt, -, -⟩ := sharpRoot_spec hc hA0
  have hmono := sharpQuartic_strictMonoOn (A := A0) hc.le
  set r := sharpRoot c A0 with hr
  set x0 := c ^ (1 / 3 : ℝ) with hx0
  set δ' := min (δ / 2) ((r - x0) / 2) with hδ'def
  have hδ' : 0 < δ' := lt_min (by linarith) (by linarith)
  have hδ'1 : δ' ≤ δ / 2 := min_le_left _ _
  have hδ'2 : δ' ≤ (r - x0) / 2 := min_le_right _ _
  have hrm : r ∈ Set.Ici x0 := Set.mem_Ici.2 hgt.le
  have hlom : r - δ' ∈ Set.Ici x0 := Set.mem_Ici.2 (by linarith)
  have hhim : r + δ' ∈ Set.Ici x0 := Set.mem_Ici.2 (by linarith)
  have hq_lo : sharpQuartic c A0 (r - δ') < 0 := by
    have := hmono hlom hrm (by linarith); rwa [h0] at this
  have hq_hi : 0 < sharpQuartic c A0 (r + δ') := by
    have := hmono hrm hhim (by linarith); rwa [h0] at this
  set η := min (min (-sharpQuartic c A0 (r - δ')) (sharpQuartic c A0 (r + δ')))
    (3 / 4 * c ^ (4 / 3 : ℝ) - A0) with hη
  have hη0 : 0 < η := lt_min (lt_min (by linarith) hq_hi) (by linarith)
  refine ⟨η, hη0, fun {A} hA => ?_⟩
  rw [Real.dist_eq] at hA ⊢
  obtain ⟨hA1, hA2⟩ := abs_lt.1 hA
  have hη1 : η ≤ -sharpQuartic c A0 (r - δ') := (min_le_left _ _).trans (min_le_left _ _)
  have hη2 : η ≤ sharpQuartic c A0 (r + δ') := (min_le_left _ _).trans (min_le_right _ _)
  have hη3 : η ≤ 3 / 4 * c ^ (4 / 3 : ℝ) - A0 := min_le_right _ _
  have hA' : A < 3 / 4 * c ^ (4 / 3 : ℝ) := by linarith
  obtain ⟨h0A, hgtA, -, hleA⟩ := sharpRoot_spec hc hA'
  have hshift : ∀ x, sharpQuartic c A x = sharpQuartic c A0 x + (A - A0) := by
    intro x; unfold sharpQuartic; ring
  have h1 : r - δ' ≤ sharpRoot c A := hleA _ (by rw [hshift]; linarith)
  have h2 : sharpRoot c A < r + δ' := by
    by_contra hcon
    have hge := not_lt.mp hcon
    have hmonoA := sharpQuartic_strictMonoOn (A := A) hc.le
    have := (hmonoA.le_iff_le hhim (Set.mem_Ici.2 hgtA.le)).2 hge
    rw [h0A, hshift] at this
    linarith
  rw [abs_lt]
  constructor <;> linarith

end RootAnalysis

section Schedule

/-- The leading coefficient `a₁ = 4^{1/3}L_*^{4/3}` of `ε_n^{(4)}`. -/
def qcLeadCoeff : ℝ := 4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ)

/-- The second coefficient `a₂/8 = 4^{2/3}L_*^{2/3}/8 = 2^{-5/3}L_*^{2/3}` of `ε_n^{(4)}`. -/
def qcNextCoeff : ℝ := 4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8

/-- `ε_n^{(4)} = n^{-2/3}(a₁ + (a₂/8) n^{-1/6})` for `n ≥ 1`. -/
theorem qc_eps_factor {n : ℕ} (hn : 0 < n) :
    quarticAccuracyBound n
      = (n : ℝ) ^ (-(2 / 3 : ℝ)) * (qcLeadCoeff + qcNextCoeff * (n : ℝ) ^ (-(1 / 6 : ℝ))) := by
  have hnr : (0 : ℝ) < n := by exact_mod_cast hn
  have e : (n : ℝ) ^ (-(5 / 6 : ℝ)) = (n : ℝ) ^ (-(2 / 3 : ℝ)) * (n : ℝ) ^ (-(1 / 6 : ℝ)) := by
    rw [← Real.rpow_add hnr]; norm_num
  unfold quarticAccuracyBound qcLeadCoeff qcNextCoeff
  rw [e]; ring

/-- `a₁ > 0` and `a₂/8 > 0`. -/
theorem qc_coeff_pos : 0 < qcLeadCoeff ∧ 0 < qcNextCoeff := by
  have hL : 0 < logisticOptimizerSlopeBound := by
    unfold logisticOptimizerSlopeBound; positivity
  unfold qcLeadCoeff qcNextCoeff
  constructor <;> positivity

/-- `a₁^{3/2} = 2L_*²`. -/
theorem qc_leadCoeff_rpow : qcLeadCoeff ^ (3 / 2 : ℝ) = 2 * logisticOptimizerSlopeBound ^ 2 := by
  have hL : 0 ≤ logisticOptimizerSlopeBound := logisticOptimizerSlopeBound_nonneg
  unfold qcLeadCoeff
  rw [Real.mul_rpow (by positivity) (by positivity), ← Real.rpow_mul (by norm_num),
    ← Real.rpow_mul hL]
  have h4 : (4 : ℝ) ^ (1 / 3 * (3 / 2) : ℝ) = 2 := by
    rw [show (4 : ℝ) = 2 ^ (2 : ℝ) by norm_num, ← Real.rpow_mul (by norm_num)]; norm_num
  rw [h4, show (4 / 3 * (3 / 2) : ℝ) = ((2 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]

/-- **`n ε_n^{3/2} = (a₁ + (a₂/8) n^{-1/6})^{3/2}`** for `n ≥ 1`. -/
theorem qc_n_mul_eps_eq {n : ℕ} (hn : 0 < n) :
    (n : ℝ) * quarticAccuracyBound n ^ (3 / 2 : ℝ)
      = (qcLeadCoeff + qcNextCoeff * (n : ℝ) ^ (-(1 / 6 : ℝ))) ^ (3 / 2 : ℝ) := by
  have hnr : (0 : ℝ) < n := by exact_mod_cast hn
  obtain ⟨h1, h2⟩ := qc_coeff_pos
  have hg : 0 ≤ qcLeadCoeff + qcNextCoeff * (n : ℝ) ^ (-(1 / 6 : ℝ)) := by positivity
  rw [qc_eps_factor hn, Real.mul_rpow (by positivity) hg, ← Real.rpow_mul hnr.le]
  rw [show (-(2 / 3 : ℝ) * (3 / 2)) = -1 by norm_num, Real.rpow_neg_one, ← mul_assoc,
    mul_inv_cancel₀ hnr.ne', one_mul]

/-- `n ε_n^{3/2}` is nonincreasing in `n ≥ 1`. -/
theorem qc_n_mul_eps_anti {n n' : ℕ} (hn : 0 < n) (hnn : n ≤ n') :
    (n' : ℝ) * quarticAccuracyBound n' ^ (3 / 2 : ℝ)
      ≤ (n : ℝ) * quarticAccuracyBound n ^ (3 / 2 : ℝ) := by
  have hn' : 0 < n' := hn.trans_le hnn
  have hnr : (0 : ℝ) < n := by exact_mod_cast hn
  have hnnr : (n : ℝ) ≤ n' := by exact_mod_cast hnn
  obtain ⟨h1, h2⟩ := qc_coeff_pos
  rw [qc_n_mul_eps_eq hn, qc_n_mul_eps_eq hn']
  refine Real.rpow_le_rpow (by positivity) ?_ (by norm_num)
  have := Real.rpow_le_rpow_of_nonpos hnr hnnr (by norm_num : -(1 / 6 : ℝ) ≤ 0)
  nlinarith

/-- `n^{-p} → 0` along the natural numbers for `p > 0`. -/
theorem qc_tendsto_natPow_neg {p : ℝ} (hp : 0 < p) :
    Tendsto (fun n : ℕ => (n : ℝ) ^ (-p)) atTop (𝓝 0) :=
  (tendsto_rpow_neg_atTop hp).comp tendsto_natCast_atTop_atTop

/-- The factor `a₁ + (a₂/8) n^{-1/6} → a₁`. -/
theorem qc_factor_tendsto :
    Tendsto (fun n : ℕ => qcLeadCoeff + qcNextCoeff * (n : ℝ) ^ (-(1 / 6 : ℝ))) atTop
      (𝓝 qcLeadCoeff) := by
  have := ((qc_tendsto_natPow_neg (p := 1 / 6) (by norm_num)).const_mul qcNextCoeff).const_add
    qcLeadCoeff
  simpa using this

/-- **`n ε_n^{3/2} → 2L_*²`** as `n → ∞`. -/
theorem qc_n_mul_eps_tendsto :
    Tendsto (fun n : ℕ => (n : ℝ) * quarticAccuracyBound n ^ (3 / 2 : ℝ)) atTop
      (𝓝 (2 * logisticOptimizerSlopeBound ^ 2)) := by
  rw [← qc_leadCoeff_rpow]
  have h := qc_factor_tendsto.rpow_const (p := 3 / 2) (Or.inr (by norm_num))
  refine h.congr' ?_
  filter_upwards [eventually_gt_atTop 0] with n hn
  exact (qc_n_mul_eps_eq hn).symm

/-- `ε_n → 0`. -/
theorem qc_eps_tendsto_zero : Tendsto (fun n : ℕ => quarticAccuracyBound n) atTop (𝓝 0) := by
  have h := (qc_tendsto_natPow_neg (p := 2 / 3) (by norm_num)).mul qc_factor_tendsto
  rw [zero_mul] at h
  refine h.congr' ?_
  filter_upwards [eventually_gt_atTop 0] with n hn
  exact (qc_eps_factor hn).symm

/-- `1/(n ε_n) → 0`. -/
theorem qc_inv_n_mul_eps_tendsto :
    Tendsto (fun n : ℕ => ((n : ℝ) * quarticAccuracyBound n)⁻¹) atTop (𝓝 0) := by
  obtain ⟨h1, -⟩ := qc_coeff_pos
  have h := (qc_tendsto_natPow_neg (p := 1 / 3) (by norm_num)).mul
    (qc_factor_tendsto.inv₀ h1.ne')
  rw [zero_mul] at h
  refine h.congr' ?_
  filter_upwards [eventually_gt_atTop 0] with n hn
  have hnr : (0 : ℝ) < n := by exact_mod_cast hn
  obtain ⟨-, h2⟩ := qc_coeff_pos
  have hg : 0 < qcLeadCoeff + qcNextCoeff * (n : ℝ) ^ (-(1 / 6 : ℝ)) := by positivity
  rw [qc_eps_factor hn, ← mul_assoc]
  have e : (n : ℝ) * (n : ℝ) ^ (-(2 / 3 : ℝ)) = (n : ℝ) ^ (1 / 3 : ℝ) := by
    have h := Real.rpow_add hnr 1 (-(2 / 3 : ℝ))
    rw [Real.rpow_one] at h
    rw [← h]; norm_num
  rw [e, mul_inv, Real.rpow_neg hnr.le]

/-- **Numerical values**: `1.115 ≤ 118 ε_118^{3/2} ≤ 1.125` and `0.9484 ≤ 2L_*² ≤ 0.9485`. -/
theorem qc_n_mul_eps_bounds :
    (1.115 : ℝ) ≤ (118 : ℕ) * quarticAccuracyBound 118 ^ (3 / 2 : ℝ) ∧
      (118 : ℕ) * quarticAccuracyBound 118 ^ (3 / 2 : ℝ) ≤ 1.125 ∧
      (0.9484 : ℝ) ≤ 2 * logisticOptimizerSlopeBound ^ 2 ∧
      2 * logisticOptimizerSlopeBound ^ 2 ≤ 0.9485 := by
  obtain ⟨c1, c2, c3, c4⟩ := qc_accuracy_coeff_bounds
  obtain ⟨hL1, hL2⟩ := qc_optimizerSlope_bounds
  have hL0 := logisticOptimizerSlopeBound_nonneg
  have hr1 : (118 : ℝ) ^ (-(1 / 6 : ℝ)) ≤ 0.45153 := by
    have := qc_natPow_neg_le (n := 118) (by norm_num) (q := 0.45153) (by norm_num) 1 6
      (by norm_num) (by norm_num)
    simpa using this
  have hr2 : (0.45152 : ℝ) ≤ (118 : ℝ) ^ (-(1 / 6 : ℝ)) := by
    have := qc_le_natPow_neg (n := 118) (by norm_num) (q := 0.45152) (by norm_num) 1 6
      (by norm_num) (by norm_num)
    simpa using this
  have hr0 : 0 ≤ (118 : ℝ) ^ (-(1 / 6 : ℝ)) := by positivity
  rw [qc_n_mul_eps_eq (by norm_num)]
  unfold qcLeadCoeff qcNextCoeff
  push_cast
  set g := 4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ)
    + 4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8 * (118 : ℝ) ^ (-(1 / 6 : ℝ))
    with hg
  have hgl : 0.9653037 + 1.9649974 / 8 * 0.45152 ≤ g := by
    have := mul_le_mul c3 hr2 (by norm_num) (by linarith)
    rw [hg]; nlinarith
  have hgh : g ≤ 0.9653040 + 1.9649977 / 8 * 0.45153 := by
    have := mul_le_mul c4 hr1 hr0 (by norm_num)
    rw [hg]; nlinarith
  have hg0 : 0 ≤ g := by linarith
  have e : g ^ (3 / 2 : ℝ) = Real.sqrt (g ^ 3) := by
    rw [Real.sqrt_eq_rpow, ← Real.rpow_natCast, ← Real.rpow_mul hg0]; norm_num
  have hL4 : (1 + 0.4521685 : ℝ)⁻¹ ^ 2 ≤ logisticOptimizerSlopeBound ^ 2 :=
    pow_le_pow_left₀ (by norm_num) hL1 2
  have hL5 : logisticOptimizerSlopeBound ^ 2 ≤ (1 + 0.4521683 : ℝ)⁻¹ ^ 2 :=
    pow_le_pow_left₀ hL0 hL2 2
  refine ⟨?_, ?_, ?_, ?_⟩
  · rw [e]
    have := pow_le_pow_left₀ (by norm_num) hgl 3
    calc (1.115 : ℝ) = Real.sqrt (1.115 ^ 2) := (Real.sqrt_sq (by norm_num)).symm
      _ ≤ Real.sqrt (g ^ 3) := Real.sqrt_le_sqrt (by norm_num at this ⊢; linarith)
  · rw [e]
    have := pow_le_pow_left₀ hg0 hgh 3
    calc Real.sqrt (g ^ 3) ≤ Real.sqrt (1.125 ^ 2) := Real.sqrt_le_sqrt (by norm_num at this ⊢; linarith)
      _ = 1.125 := Real.sqrt_sq (by norm_num)
  · norm_num at hL4 ⊢; linarith
  · norm_num at hL5 ⊢; linarith

end Schedule

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticConstantsBase.lean <==
import LossOnlyTraceability.SharpQuarticCertificate
import LossOnlyTraceability.ExcessRiskMoment

/-! Explicit quartic constants: the definitions and the monotonicity in `d`.

With `ε_n = ε_n^{(4)}` (`quarticAccuracyBound n`, the accuracy of quartic logistic ERM) and the
prior `v_n = (2ε_n/β_4)^{3/2}` (`quarticConstantsPrior`), this module names the three budgets of
the sharpened quartic certificate for the quartic logistic problem at dimension `d`
(`quarticSignedBudget`, `quarticEnergyBudget`, `quarticResidualBudget`), the normalized
constants `m_n = M_4/(nε_n)`, `v_n = V_4/(nε_n²)`, `d_n = D/(nε_n²)` evaluated at `d = 32n`, and
proves that for fixed `0 < v < 1` and `ε > 0` the budgets are monotone in `d` in the favorable
direction: `M_4` is nondecreasing and `V_4`, `D` are nonincreasing (`qc_budgets_mono_dim`).
It also collects the elementary real-power identities used by the certified evaluations. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Definitions

/-- The prior variance `v = (2ε_n/β_4)^{3/2}` of the explicit quartic constants, with
`β_4 = 3(1/2)^{4/3}/4`. -/
def quarticConstantsPrior (n : ℕ) : ℝ :=
  (2 * quarticAccuracyBound n / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ)

/-- The signed budget `M_4` of the sharpened quartic certificate at `v = v_n`, `ε = ε_n`,
dimension `d`. -/
def quarticSignedBudget (n d : ℕ) : ℝ :=
  sharpSignedBudget (1 / 2) (1 / 4) (quarticConstantsPrior n) (quarticAccuracyBound n) n d

/-- The raw-energy budget `V_4` of the sharpened quartic certificate at `v = v_n`, `ε = ε_n`,
dimension `d`. -/
def quarticEnergyBudget (n d : ℕ) : ℝ :=
  sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound (quarticConstantsPrior n)
    (quarticAccuracyBound n) n d

/-- The residual budget `D` of the sharpened quartic certificate at `ε = ε_n`, dimension `d`. -/
def quarticResidualBudget (n d : ℕ) : ℝ :=
  nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound n) logisticUnitSlopeBound (1 / 4) n d

/-- The normalized signed constant `m_n = M_4/(n ε_n)` at `d = 32n`. -/
def quarticSignedConstant (n : ℕ) : ℝ :=
  quarticSignedBudget n (32 * n) / (n * quarticAccuracyBound n)

/-- The normalized energy constant `v_n = V_4/(n ε_n²)` at `d = 32n`. -/
def quarticEnergyConstant (n : ℕ) : ℝ :=
  quarticEnergyBudget n (32 * n) / (n * quarticAccuracyBound n ^ 2)

/-- The normalized residual constant `d_n = D/(n ε_n²)` at `d = 32n`. -/
def quarticResidualConstant (n : ℕ) : ℝ :=
  quarticResidualBudget n (32 * n) / (n * quarticAccuracyBound n ^ 2)

end Definitions

section RealPowers

/-- For `x, q ≥ 0` and `k ≠ 0`, `x^m ≤ q^k` gives `x^{m/k} ≤ q`. -/
theorem qc_rpow_le_of_pow_le {x q : ℝ} (hx : 0 ≤ x) (hq : 0 ≤ q) (m k : ℕ) (hk : k ≠ 0)
    (h : x ^ m ≤ q ^ k) : x ^ ((m : ℝ) / k) ≤ q := by
  have e : x ^ ((m : ℝ) / k) = (x ^ m) ^ ((k : ℝ)⁻¹) := by
    rw [← Real.rpow_natCast, ← Real.rpow_mul hx, div_eq_mul_inv]
  rw [e]
  calc (x ^ m) ^ ((k : ℝ)⁻¹) ≤ (q ^ k) ^ ((k : ℝ)⁻¹) :=
        Real.rpow_le_rpow (pow_nonneg hx m) h (by positivity)
    _ = q := Real.pow_rpow_inv_natCast hq hk

/-- For `x, q ≥ 0` and `k ≠ 0`, `q^k ≤ x^m` gives `q ≤ x^{m/k}`. -/
theorem qc_le_rpow_of_pow_le {x q : ℝ} (hx : 0 ≤ x) (hq : 0 ≤ q) (m k : ℕ) (hk : k ≠ 0)
    (h : q ^ k ≤ x ^ m) : q ≤ x ^ ((m : ℝ) / k) := by
  have e : x ^ ((m : ℝ) / k) = (x ^ m) ^ ((k : ℝ)⁻¹) := by
    rw [← Real.rpow_natCast, ← Real.rpow_mul hx, div_eq_mul_inv]
  rw [e]
  calc q = (q ^ k) ^ ((k : ℝ)⁻¹) := (Real.pow_rpow_inv_natCast hq hk).symm
    _ ≤ (x ^ m) ^ ((k : ℝ)⁻¹) := Real.rpow_le_rpow (pow_nonneg hq k) h (by positivity)

/-- `(x^{m/k})^k = x^m` for `x ≥ 0` and `k ≠ 0`. -/
theorem qc_rpow_div_pow {x : ℝ} (hx : 0 ≤ x) (m k : ℕ) (hk : k ≠ 0) :
    (x ^ ((m : ℝ) / k)) ^ k = x ^ m := by
  rw [← Real.rpow_natCast, ← Real.rpow_mul hx, ← Real.rpow_natCast]
  congr 1
  field_simp

/-- `((y)^{3/2})^{2/3} = y` for `y ≥ 0`. -/
theorem qc_rpow_three_halves_two_thirds {y : ℝ} (hy : 0 ≤ y) :
    (y ^ (3 / 2 : ℝ)) ^ (2 / 3 : ℝ) = y := by
  rw [← Real.rpow_mul hy]; norm_num

/-- `((y)^{3/2})^{4/3} = y²` for `y ≥ 0`. -/
theorem qc_rpow_three_halves_four_thirds {y : ℝ} (hy : 0 ≤ y) :
    (y ^ (3 / 2 : ℝ)) ^ (4 / 3 : ℝ) = y ^ 2 := by
  rw [← Real.rpow_mul hy, ← Real.rpow_natCast]; norm_num

/-- `((y)^{3/2})^{1/3} = y^{1/2}` for `y ≥ 0`. -/
theorem qc_rpow_three_halves_one_third {y : ℝ} (hy : 0 ≤ y) :
    (y ^ (3 / 2 : ℝ)) ^ (1 / 3 : ℝ) = y ^ (1 / 2 : ℝ) := by
  rw [← Real.rpow_mul hy]; norm_num

/-- `(y^{3/2})² = y³` for `y ≥ 0`. -/
theorem qc_rpow_three_halves_sq {y : ℝ} (hy : 0 ≤ y) : (y ^ (3 / 2 : ℝ)) ^ 2 = y ^ 3 := by
  rw [← Real.rpow_natCast, ← Real.rpow_mul hy, ← Real.rpow_natCast]; norm_num

end RealPowers

section Monotone

/-- The weighted tail bound `T̄_A(w; K, s)` is monotone jointly in `w ∈ [0, A]`, `K ≥ 0` and
`s ≥ 0`. -/
theorem qc_weightedTailBound_le {A w w' K K' s s' : ℝ} (hA : 0 < A) (hw : 0 ≤ w) (hww : w ≤ w')
    (hwA : w' ≤ A) (hK : 0 ≤ K) (hKK : K ≤ K') (hs : 0 ≤ s) (hss : s ≤ s') :
    weightedTailBound A w K s ≤ weightedTailBound A w' K' s' := by
  have h1 : weightedTailBound A w K s ≤ weightedTailBound A w' K s :=
    weightedTailBound_mono_w hA hK hs ⟨hw, hww.trans hwA⟩ ⟨hw.trans hww, hwA⟩ hww
  refine h1.trans ?_
  rcases (hw.trans hww).eq_or_lt with h0 | hpos
  · rw [← h0, weightedTailBound_zero, weightedTailBound_zero]
  rw [weightedTailBound_of_ne_zero hpos.ne', weightedTailBound_of_ne_zero hpos.ne']
  have hlog : 0 ≤ Real.log (A / w') := Real.log_nonneg (by rw [le_div_iff₀ hpos]; linarith)
  have : K + s * (1 + Real.log (A / w')) ≤ K' + s' * (1 + Real.log (A / w')) := by
    have := mul_le_mul_of_nonneg_right hss (by linarith : (0 : ℝ) ≤ 1 + Real.log (A / w'))
    linarith
  exact mul_le_mul_of_nonneg_left this hpos.le

variable {v ε : ℝ}

/-- `J_4` is nonincreasing in `d` for `v ≤ 1`. -/
theorem qc_fourthFactor_anti (hv0 : 0 < v) (hv1 : v ≤ 1) {d d' : ℕ} (hd : 0 < d)
    (hdd : d ≤ d') : sharpFourthFactor v d' ≤ sharpFourthFactor v d := by
  unfold sharpFourthFactor
  have hdr : (0 : ℝ) < d := by exact_mod_cast hd
  have hddr : (d : ℝ) ≤ d' := by exact_mod_cast hdd
  have : 2 * (1 - v) / ((d' : ℝ) * (1 + 2 * v)) ≤ 2 * (1 - v) / ((d : ℝ) * (1 + 2 * v)) :=
    div_le_div_of_nonneg_left (by linarith) (by positivity)
      (mul_le_mul_of_nonneg_right hddr (by linarith))
  linarith

/-- `A_4` is nondecreasing in `d` for `0 < v ≤ 1`, `H ≥ 0`, `b ≥ 0`. -/
theorem qc_alignment_mono {b H : ℝ} (hb : 0 ≤ b) (hH : 0 ≤ H) (hv0 : 0 < v) (hv1 : v ≤ 1)
    {d d' : ℕ} (hd : 0 < d) (hdd : d ≤ d') :
    sharpAlignment b H v ε d ≤ sharpAlignment b H v ε d' := by
  have hJ := qc_fourthFactor_anti hv0 hv1 hd hdd
  have hJ1 := sharp_one_le_fourthFactor hv0 hv1 d'
  have hdr : (0 : ℝ) < d := by exact_mod_cast hd
  have hddr : (d : ℝ) ≤ d' := by exact_mod_cast hdd
  have h1 : sharpFourthFactor v d ^ (-(1 / 3 : ℝ)) ≤ sharpFourthFactor v d' ^ (-(1 / 3 : ℝ)) :=
    Real.rpow_le_rpow_of_nonpos (by linarith) hJ (by norm_num)
  have h2 : sharpFourthFactor v d' ^ (2 / 3 : ℝ) ≤ sharpFourthFactor v d ^ (2 / 3 : ℝ) :=
    Real.rpow_le_rpow (by linarith) hJ (by norm_num)
  have h3 : v ^ (1 / 3 : ℝ) / (d' : ℝ) ≤ v ^ (1 / 3 : ℝ) / (d : ℝ) :=
    div_le_div_of_nonneg_left (Real.rpow_nonneg hv0.le _) hdr hddr
  have hP : sharpPenalty b H v d' ≤ sharpPenalty b H v d := by
    unfold sharpPenalty
    have hc : 0 ≤ H * sharpMargin b ^ 2 / 2 := by positivity
    refine mul_le_mul_of_nonneg_left ?_ hc
    have := mul_le_mul_of_nonneg_left h2 (Real.rpow_nonneg hv0.le (4 / 3 : ℝ))
    linarith
  have hβ : 0 ≤ sharpSlope b * v ^ (2 / 3 : ℝ) := by unfold sharpSlope; positivity
  unfold sharpAlignment
  have := mul_le_mul_of_nonneg_left h1 hβ
  linarith

/-- The right root is antitone in the constant term: for `c > 0` and
`A ≤ A' < (3/4) c^{4/3}`, `x_+(c, A') ≤ x_+(c, A)`. -/
theorem qc_sharpRoot_anti {c A A' : ℝ} (hc : 0 < c) (hAA : A ≤ A')
    (hA' : A' < 3 / 4 * c ^ (4 / 3 : ℝ)) : sharpRoot c A' ≤ sharpRoot c A := by
  obtain ⟨h0, -, -, -⟩ := sharpRoot_spec hc hA'
  obtain ⟨-, -, -, hle⟩ := sharpRoot_spec hc (hAA.trans_lt hA')
  refine hle _ ?_
  unfold sharpQuartic at h0 ⊢
  linarith

/-- The learner scale `w_4` is nonincreasing in `d` for the logistic constants. -/
theorem qc_learnerScale_anti (hv0 : 0 < v) (hv1 : v < 1) (hε : 0 < ε) {d d' : ℕ} (hd : 0 < d)
    (hdd : d ≤ d') :
    sharpLearnerScale (1 / 2) (1 / 4) v ε d' ≤ sharpLearnerScale (1 / 2) (1 / 4) v ε d := by
  have hc : 0 < 1 / 2 * Real.sqrt v := by positivity
  have hA := qc_alignment_mono (b := 1 / 2) (H := 1 / 4) (ε := ε) (by norm_num) (by norm_num)
    hv0 hv1.le hd hdd
  have hA' := sharpAlignment_lt (b := 1 / 2) (H := 1 / 4) (by norm_num) (by norm_num) hv0 hv1 hε d'
  have hr := qc_sharpRoot_anti hc hA hA'
  obtain ⟨-, hpos, -, -⟩ := sharp_quartic_root hv0 hv1 hε d'
  have h0 : 0 ≤ sharpRecipeRoot (1 / 2) (1 / 4) v ε d' :=
    (Real.rpow_nonneg hc.le _).trans hpos.le
  unfold sharpLearnerScale
  refine min_le_min le_rfl (pow_le_pow_left₀ h0 hr 2)

/-- The matrix constants `K(n/d)` and `s = 2/(cd)` are nonincreasing in `d`. -/
theorem qc_matrixConstants_anti (n : ℕ) {d d' : ℕ} (hd : 0 < d) (hdd : d ≤ d') :
    matrixEnergyK ((n : ℝ) / d') ≤ matrixEnergyK ((n : ℝ) / d) ∧
      matrixEnergyS d' ≤ matrixEnergyS d := by
  have hdr : (0 : ℝ) < d := by exact_mod_cast hd
  have hddr : (d : ℝ) ≤ d' := by exact_mod_cast hdd
  refine ⟨matrixEnergyK_mono (div_le_div_of_nonneg_left (Nat.cast_nonneg n) hdr hddr), ?_⟩
  unfold matrixEnergyS
  exact div_le_div_of_nonneg_left (by norm_num) (mul_pos matrixEnergyC_pos hdr)
    (mul_le_mul_of_nonneg_left hddr matrixEnergyC_pos.le)

/-- The weighted energy `C_4` is nonincreasing in `d`. -/
theorem qc_energyScale_anti (hv0 : 0 < v) (hv1 : v < 1) (hε : 0 < ε) (n : ℕ) {d d' : ℕ}
    (hd : 0 < d) (hdd : d ≤ d') :
    sharpEnergyScale (1 / 2) (1 / 4) v ε n d' ≤ sharpEnergyScale (1 / 2) (1 / 4) v ε n d := by
  obtain ⟨hK, hs⟩ := qc_matrixConstants_anti n hd hdd
  have hw := qc_learnerScale_anti hv0 hv1 hε hd hdd
  have hwm := sharpLearnerScale_mem (1 / 2) (1 / 4) v ε d'
  have hwm' := sharpLearnerScale_mem (1 / 2) (1 / 4) v ε d
  exact qc_weightedTailBound_le one_pos hwm.1 hw hwm'.2 (matrixEnergyK_ratio_nonneg n d') hK
    (matrixEnergyS_nonneg d') hs

/-- **Monotonicity in `d` of the quartic budgets.** For `0 < v < 1`, `ε > 0` and `0 < d ≤ d'`:
`M_4(d) ≤ M_4(d')`, `V_4(d') ≤ V_4(d)` and `D(d') ≤ D(d)`. -/
theorem qc_budgets_mono_dim (hv0 : 0 < v) (hv1 : v < 1) (hε : 0 < ε) (n : ℕ) {d d' : ℕ}
    (hd : 0 < d) (hdd : d ≤ d') :
    sharpSignedBudget (1 / 2) (1 / 4) v ε n d ≤ sharpSignedBudget (1 / 2) (1 / 4) v ε n d' ∧
      sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d'
        ≤ sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d ∧
      nativeResidualBudget (1 / 16) 4 ε logisticUnitSlopeBound (1 / 4) n d'
        ≤ nativeResidualBudget (1 / 16) 4 ε logisticUnitSlopeBound (1 / 4) n d := by
  have hdr : (0 : ℝ) < d := by exact_mod_cast hd
  have hddr : (d : ℝ) ≤ d' := by exact_mod_cast hdd
  have hC := qc_energyScale_anti hv0 hv1 hε n hd hdd
  have hw := qc_learnerScale_anti hv0 hv1 hε hd hdd
  have hwm := sharpLearnerScale_mem (1 / 2) (1 / 4) v ε d'
  obtain ⟨hK, hs⟩ := qc_matrixConstants_anti n hd hdd
  refine ⟨?_, ?_, ?_⟩
  · have hA := qc_alignment_mono (b := 1 / 2) (H := 1 / 4) (ε := ε) (by norm_num) (by norm_num)
      hv0 hv1.le hd hdd
    have hJ := qc_fourthFactor_anti hv0 hv1.le hd hdd
    have hκ := (sharpKappa_pos hv0 hv1).le
    unfold sharpSignedBudget
    have hin : sharpAlignment (1 / 2) (1 / 4) v ε d - (1 / 4) ^ 2 * v ^ 2 * sharpFourthFactor v d / 4
        ≤ sharpAlignment (1 / 2) (1 / 4) v ε d' - (1 / 4) ^ 2 * v ^ 2 * sharpFourthFactor v d' / 4 := by
      have := mul_le_mul_of_nonneg_left hJ (by positivity : (0 : ℝ) ≤ (1 / 4) ^ 2 * v ^ 2)
      linarith
    have := mul_le_mul_of_nonneg_left hin hκ
    linarith
  · unfold sharpEnergyBudget
    refine mul_le_mul_of_nonneg_left ?_ (sq_nonneg _)
    have hnd : (n : ℝ) / d' ≤ (n : ℝ) / d :=
      div_le_div_of_nonneg_left (Nat.cast_nonneg n) hdr hddr
    have := mul_le_mul hnd hw hwm.1 (by positivity)
    linarith
  · unfold nativeResidualBudget
    refine mul_le_mul_of_nonneg_left ?_ (sq_nonneg _)
    have hwe := nativeErrorScale_le_four (1 / 16) 4 ε
    have hwe0 : 0 ≤ nativeErrorScale (1 / 16) 4 ε := nativeErrorScale_nonneg (by positivity)
    exact qc_weightedTailBound_le (by norm_num) hwe0 le_rfl hwe
      (by have := matrixEnergyK_ratio_nonneg n d'; linarith) (by linarith)
      (by have := matrixEnergyS_nonneg d'; linarith) (by linarith)

end Monotone

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticConstantsCertificate.lean <==
import LossOnlyTraceability.QuarticConstantsNumeric

/-! Explicit quartic constants: rational enclosures of the budgets of the sharpened quartic
certificate.

For an accuracy `ε` with rational enclosure `el ≤ ε ≤ eh` and the fixed prior
`v = (2ε/β_4)^{3/2}`, the budgets `M_4`, `C_4`, `w_4` of the sharpened certificate are enclosed
by explicit rational expressions in a handful of rational parameters, each certified by a polynomial
inequality between rationals (so every instance is closed by `norm_num`):

* `qc_signed_lower_core`: a lower bound on `M_4` and upper bounds on `w_4` and `C_4`, valid at
  every dimension `d ≥ max(dl, 32n)`; the root `x_+` is bounded above by a rational `X` at which
  the quartic is positive;
* `qc_signed_upper_core`: an upper bound on `M_4` and lower bounds on `w_4` and `C_4` at `d = 32n`;
  the root is bounded below by a rational `Xl` at which the quartic is nonpositive.

The identities used are `β_4 v^{2/3} = 2ε`, `v^{4/3} = u²`, `v^{1/3} = u^{1/2}` and `v² = u³` for
`u = 2ε/β_4 = 8ε/(3t_4⁴)`; the elementary inequalities are `J_4 ∈ [1, 1 + 2/d]`,
`J_4^{2/3} ≤ J_4`, `log y ≤ y - 1` and the monotonicity of the quartic to the right of its
minimum. -/

noncomputable section

namespace LossOnlyTraceability

open Real

section WeightedTail

/-- `T̄_A(w; K, s) ≤ wK + As` for `0 ≤ w ≤ A` and `s ≥ 0` (from `log y ≤ y - 1`). -/
theorem qc_weightedTail_le_lin {A w K s : ℝ} (hw : 0 ≤ w) (hwA : w ≤ A) (hs : 0 ≤ s) :
    weightedTailBound A w K s ≤ w * K + A * s := by
  rcases hw.eq_or_lt with h0 | hpos
  · rw [← h0, weightedTailBound_zero]; nlinarith
  rw [weightedTailBound_of_ne_zero hpos.ne']
  have hA : 0 < A := hpos.trans_le hwA
  have hlog : Real.log (A / w) ≤ A / w - 1 := Real.log_le_sub_one_of_pos (by positivity)
  have h1 : w * Real.log (A / w) ≤ A - w := by
    have := mul_le_mul_of_nonneg_left hlog hpos.le
    rwa [mul_sub, mul_div_cancel₀ _ hpos.ne', mul_one] at this
  have h2 : s * (w * Real.log (A / w)) ≤ s * (A - w) := mul_le_mul_of_nonneg_left h1 hs
  nlinarith

/-- `w(K + s) ≤ T̄_A(w; K, s)` for `0 ≤ w ≤ A` and `s ≥ 0`. -/
theorem qc_lin_le_weightedTail {A w K s : ℝ} (hw : 0 ≤ w) (hwA : w ≤ A) (hs : 0 ≤ s) :
    w * (K + s) ≤ weightedTailBound A w K s := by
  rcases hw.eq_or_lt with h0 | hpos
  · rw [← h0, weightedTailBound_zero]; simp
  rw [weightedTailBound_of_ne_zero hpos.ne']
  have hlog : 0 ≤ Real.log (A / w) := Real.log_nonneg (by rw [le_div_iff₀ hpos]; linarith)
  have : K + s ≤ K + s * (1 + Real.log (A / w)) := by nlinarith
  exact mul_le_mul_of_nonneg_left this hpos.le

end WeightedTail

section Prior

/-- The prior identities: with `u = 2ε/β_4`, `u = 8ε/(3t_4⁴)`, `β_4 (u^{3/2})^{2/3} = 2ε`,
`(u^{3/2})^{4/3} = u²`, `(u^{3/2})^{1/3} = u^{1/2}` and `(u^{3/2})² = u³`. -/
theorem qc_prior_identities {ε : ℝ} (hε : 0 < ε) :
    2 * ε / sharpSlope (1 / 2) = 8 * ε / (3 * ((1 / 2 : ℝ) ^ (1 / 3 : ℝ)) ^ 4) ∧
      sharpSlope (1 / 2) * ((2 * ε / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ)) ^ (2 / 3 : ℝ) = 2 * ε ∧
      ((2 * ε / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ)) ^ (4 / 3 : ℝ)
        = (2 * ε / sharpSlope (1 / 2)) ^ 2 ∧
      ((2 * ε / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ)) ^ (1 / 3 : ℝ)
        = (2 * ε / sharpSlope (1 / 2)) ^ (1 / 2 : ℝ) ∧
      ((2 * ε / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ)) ^ 2 = (2 * ε / sharpSlope (1 / 2)) ^ 3 := by
  have ht : 0 < (1 / 2 : ℝ) ^ (1 / 3 : ℝ) := Real.rpow_pos_of_pos (by norm_num) _
  have hβ : 0 < sharpSlope (1 / 2) := by rw [qc_sharpSlope_half]; positivity
  have hu : 0 ≤ 2 * ε / sharpSlope (1 / 2) := by positivity
  refine ⟨?_, ?_, qc_rpow_three_halves_four_thirds hu, qc_rpow_three_halves_one_third hu,
    qc_rpow_three_halves_sq hu⟩
  · rw [qc_sharpSlope_half]; field_simp; ring
  · rw [qc_rpow_three_halves_two_thirds hu]; field_simp

end Prior

section Lower

/-- **Lower certificate for `M_4`.** Let `el ≤ ε ≤ eh`, `v = (2ε/β_4)^{3/2}`, `n` arbitrary and
`d ≥ dl ≥ 1` with `d ≥ 32n`. If the rationals `uh, vh, ph, sh, jl, Al, X` satisfy the displayed
polynomial inequalities (upper bounds for `u`, `v`, `u^{1/2}`, `√v`, a lower bound `jl` for
`J_4^{-1/3}`, a lower bound `Al` for `A_4`, and a point `X ≥ (sh/2)^{1/3}` where the quartic is
positive), then `0 < v < 1`, `w_4 ≤ X²`, `C_4 ≤ X² K̄ + 2/(c dl)` and
`M_4 ≥ (1/vh - 1)(Al - vh²(1 + 2/dl)/64) - (X² K̄ + 2/(c dl))/8`, where
`K̄ = (4.110873868/16 + 0.644357018)/c` bounds `K(1/32)` and `c = (19/40)(29/30)²`. -/
theorem qc_signed_lower_core {ε : ℝ} {n d dl : ℕ} (hdl : 0 < dl) (hdld : dl ≤ d)
    (hnd : 32 * n ≤ d) {el eh uh vh ph sh jl Al X : ℝ} (hel0 : 0 < el) (hel : el ≤ ε)
    (heh : ε ≤ eh) (huh : 8 * eh / (3 * 0.7937005259 ^ 4) ≤ uh) (hvh0 : 0 ≤ vh)
    (hvh : uh ^ 3 ≤ vh ^ 2) (hvh1 : vh < 1) (hph0 : 0 ≤ ph) (hph : uh ≤ ph ^ 2) (hsh0 : 0 ≤ sh)
    (hsh : vh ≤ sh ^ 2) (hjl0 : 0 ≤ jl) (hjl : jl ^ 3 * (1 + 2 / (dl : ℝ)) ≤ 1)
    (hAl : Al ≤ 2 * el * jl - eh - 0.7937005260 ^ 2 / 8 * (uh ^ 2 * (1 + 2 / (dl : ℝ))
      + ph / dl))
    (hX0 : 0 ≤ X) (hX3 : sh / 2 ≤ X ^ 3) (hX : 0 < X ^ 4 / 4 - sh / 2 * X + Al)
    (hal : 0 ≤ Al - vh ^ 2 * (1 + 2 / (dl : ℝ)) / 64) :
    0 < (2 * ε / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ) ∧ (2 * ε / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ) < 1 ∧
      sharpLearnerScale (1 / 2) (1 / 4) ((2 * ε / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ)) ε d ≤ X ^ 2 ∧
      sharpEnergyScale (1 / 2) (1 / 4) ((2 * ε / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ)) ε n d
        ≤ X ^ 2 * ((4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2))
          + 2 / (19 / 40 * (29 / 30) ^ 2 * dl) ∧
      (1 / vh - 1) * (Al - vh ^ 2 * (1 + 2 / (dl : ℝ)) / 64)
          - (X ^ 2 * ((4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2))
            + 2 / (19 / 40 * (29 / 30) ^ 2 * dl)) / 8
        ≤ sharpSignedBudget (1 / 2) (1 / 4) ((2 * ε / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ)) ε n d := by
  obtain ⟨ht1, ht2⟩ := qc_cbrt_half_bounds
  have hε : 0 < ε := hel0.trans_le hel
  obtain ⟨hu_eq, hβv, hv43, hv13, hv2⟩ := qc_prior_identities hε
  generalize ht : (1 / 2 : ℝ) ^ (1 / 3 : ℝ) = t at ht1 ht2 hu_eq
  generalize hu : 2 * ε / sharpSlope (1 / 2) = u at hu_eq hβv hv43 hv13 hv2 ⊢
  generalize hv : u ^ (3 / 2 : ℝ) = v at hβv hv43 hv13 hv2 ⊢
  have ht0 : 0 < t := by linarith only [ht1]
  have hu0 : 0 < u := by rw [hu_eq]; exact div_pos (by linarith only [hε]) (mul_pos (by norm_num) (pow_pos ht0 4))
  have huh' : u ≤ uh := by
    refine le_trans ?_ huh
    rw [hu_eq]
    have ht4 : (0.7937005259 : ℝ) ^ 4 ≤ t ^ 4 := pow_le_pow_left₀ (by norm_num) ht1 4
    exact div_le_div₀ (by linarith only [hε, heh]) (by linarith only [heh]) (by norm_num) (by linarith only [ht4])
  have hv0 : 0 < v := by rw [← hv]; exact Real.rpow_pos_of_pos hu0 _
  have hvvh : v ≤ vh := by
    have : v ^ 2 ≤ vh ^ 2 := by rw [hv2]; exact (pow_le_pow_left₀ hu0.le huh' 3).trans hvh
    exact le_of_pow_le_pow_left₀ two_ne_zero hvh0 this
  have hv1 : v < 1 := hvvh.trans_lt hvh1
  have hdlr : (0 : ℝ) < dl := by exact_mod_cast hdl
  have hdr : (dl : ℝ) ≤ d := by exact_mod_cast hdld
  have hd0 : (0 : ℝ) < d := hdlr.trans_le hdr
  -- the square roots
  have hsq : Real.sqrt v ≤ sh := by
    have := Real.sqrt_le_sqrt (hvvh.trans hsh)
    rwa [Real.sqrt_sq hsh0] at this
  have hu12 : u ^ (1 / 2 : ℝ) ≤ ph := by
    have := qc_rpow_le_of_pow_le hu0.le hph0 1 2 (by norm_num) (by rw [pow_one]; exact huh'.trans hph)
    simpa only [Nat.cast_one, Nat.cast_ofNat] using this
  -- the fourth-moment factor
  generalize hJ : sharpFourthFactor v d = J
  have hJ1 : 1 ≤ J := by rw [← hJ]; exact sharp_one_le_fourthFactor hv0 hv1.le d
  have hJb : J ≤ 1 + 2 / (dl : ℝ) := by
    have h1 : 2 * (1 - v) / ((d : ℝ) * (1 + 2 * v)) ≤ 2 / (d : ℝ) := by
      rw [div_le_div_iff₀ (by positivity) hd0]
      nlinarith only [mul_pos hv0 hd0]
    have h2 : 2 / (d : ℝ) ≤ 2 / (dl : ℝ) := div_le_div_of_nonneg_left (by norm_num) hdlr hdr
    rw [← hJ]; unfold sharpFourthFactor; linarith only [h1, h2]
  have hJ23 : J ^ (2 / 3 : ℝ) ≤ J := by
    have := Real.rpow_le_rpow_of_exponent_le hJ1 (by norm_num : (2 / 3 : ℝ) ≤ 1)
    rwa [Real.rpow_one] at this
  have hJm : jl ≤ J ^ (-(1 / 3 : ℝ)) := by
    have hJ0 : 0 ≤ J := by linarith only [hJ1]
    have hc : (J ^ (1 / 3 : ℝ)) ^ 3 = J := sharp_cbrt_pow_three hJ0
    have hpos : 0 < J ^ (1 / 3 : ℝ) := Real.rpow_pos_of_pos (by linarith only [hJ1]) _
    rw [Real.rpow_neg hJ0, ← one_div, le_div_iff₀ hpos]
    refine qc_le_of_cube_le zero_le_one ?_
    rw [mul_pow, hc, one_pow]
    have := mul_le_mul_of_nonneg_left hJb (pow_nonneg hjl0 3)
    linarith only [this, hjl]
  -- the penalty and the alignment
  have hP : sharpPenalty (1 / 2) (1 / 4) v d
      ≤ 0.7937005260 ^ 2 / 8 * (uh ^ 2 * (1 + 2 / (dl : ℝ)) + ph / dl) := by
    unfold sharpPenalty sharpMargin
    rw [hv43, hv13, ht, hJ]
    have h1 : t ^ 2 ≤ 0.7937005260 ^ 2 := pow_le_pow_left₀ ht0.le ht2 2
    have h2 : u ^ 2 * J ^ (2 / 3 : ℝ) ≤ uh ^ 2 * (1 + 2 / (dl : ℝ)) :=
      mul_le_mul (pow_le_pow_left₀ hu0.le huh' 2) (hJ23.trans hJb)
        (Real.rpow_nonneg (by linarith only [hJ1]) _) (sq_nonneg _)
    have h3 : u ^ (1 / 2 : ℝ) / (d : ℝ) ≤ ph / dl :=
      div_le_div₀ hph0 hu12 hdlr hdr
    have h4 : 0 ≤ u ^ 2 * J ^ (2 / 3 : ℝ) + u ^ (1 / 2 : ℝ) / (d : ℝ) := by
      have := Real.rpow_nonneg hu0.le (1 / 2 : ℝ)
      have := Real.rpow_nonneg (by linarith only [hJ1] : (0 : ℝ) ≤ J) (2 / 3 : ℝ)
      positivity
    calc 1 / 4 * t ^ 2 / 2 * (u ^ 2 * J ^ (2 / 3 : ℝ) + u ^ (1 / 2 : ℝ) / (d : ℝ))
        = t ^ 2 / 8 * (u ^ 2 * J ^ (2 / 3 : ℝ) + u ^ (1 / 2 : ℝ) / (d : ℝ)) := by ring
      _ ≤ 0.7937005260 ^ 2 / 8 * (uh ^ 2 * (1 + 2 / (dl : ℝ)) + ph / dl) :=
        mul_le_mul (by linarith only [h1]) (by linarith only [h2, h3]) h4 (by norm_num)
  have hA : Al ≤ sharpAlignment (1 / 2) (1 / 4) v ε d := by
    unfold sharpAlignment
    rw [hβv, hJ]
    have : 2 * el * jl ≤ 2 * ε * J ^ (-(1 / 3 : ℝ)) :=
      mul_le_mul (by linarith only [hel]) hJm hjl0 (by linarith only [hε])
    linarith only [this, hAl, hP, heh]
  -- the kappa factor
  have hκ : 1 / vh - 1 ≤ sharpKappa v := by
    unfold sharpKappa
    have := one_div_le_one_div_of_le hv0 hvvh
    rw [one_div v] at this
    linarith only [this]
  have hκ0 : 0 ≤ 1 / vh - 1 := by
    have : 1 < 1 / vh := by rw [lt_one_div (by norm_num) (hv0.trans_le hvvh)]; simpa using hvh1
    linarith only [this]
  have ha : Al - vh ^ 2 * (1 + 2 / (dl : ℝ)) / 64
      ≤ sharpAlignment (1 / 2) (1 / 4) v ε d - (1 / 4) ^ 2 * v ^ 2 * J / 4 := by
    have : v ^ 2 * J ≤ vh ^ 2 * (1 + 2 / (dl : ℝ)) :=
      mul_le_mul (pow_le_pow_left₀ hv0.le hvvh 2) hJb (by linarith only [hJ1]) (sq_nonneg _)
    linarith only [this, hA]
  have hκa := mul_le_mul hκ ha hal (sharpKappa_pos hv0 hv1).le
  -- the root
  obtain ⟨hq0, hgt, -, -⟩ := sharp_quartic_root hv0 hv1 hε d
  generalize hx : sharpRecipeRoot (1 / 2) (1 / 4) v ε d = x at hq0 hgt
  have hγ0 : 0 ≤ 1 / 2 * Real.sqrt v := by positivity
  have hγ : 1 / 2 * Real.sqrt v ≤ sh / 2 := by linarith only [hsq]
  have hγX : (1 / 2 * Real.sqrt v) ^ (1 / 3 : ℝ) ≤ X := by
    have := qc_rpow_le_of_pow_le hγ0 hX0 1 3 (by norm_num) (by rw [pow_one]; linarith only [hγ, hX3])
    simpa only [Nat.cast_one, Nat.cast_ofNat] using this
  have hxX : x ≤ X := by
    by_contra hlt0
    have hlt := not_le.mp hlt0
    have hmono := sharpQuartic_strictMonoOn (A := sharpAlignment (1 / 2) (1 / 4) v ε d) hγ0
    have hlt2 := hmono (Set.mem_Ici.2 hγX) (Set.mem_Ici.2 (hγX.trans hlt.le)) hlt
    rw [hq0] at hlt2
    unfold sharpQuartic at hlt2
    have hmul : 1 / 2 * Real.sqrt v * X ≤ sh / 2 * X := mul_le_mul_of_nonneg_right hγ hX0
    linarith only [hlt2, hmul, hX, hA]
  have hx0 : 0 ≤ x := (Real.rpow_nonneg hγ0 _).trans hgt.le
  have hw : sharpLearnerScale (1 / 2) (1 / 4) v ε d ≤ X ^ 2 := by
    unfold sharpLearnerScale; rw [hx]
    exact (min_le_right _ _).trans (pow_le_pow_left₀ hx0 hxX 2)
  -- the weighted energy
  have hwm := sharpLearnerScale_mem (1 / 2) (1 / 4) v ε d
  have hK : matrixEnergyK ((n : ℝ) / d)
      ≤ (4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2) :=
    (matrix_energy_constant_bound hnd).1.trans qc_matrixEnergyK_bounds.2
  have hK0 := matrixEnergyK_ratio_nonneg n d
  have hs : matrixEnergyS d ≤ 2 / (19 / 40 * (29 / 30) ^ 2 * dl) := by
    unfold matrixEnergyS matrixEnergyC
    exact div_le_div_of_nonneg_left (by norm_num) (by positivity)
      (mul_le_mul_of_nonneg_left hdr (by norm_num))
  have hC : sharpEnergyScale (1 / 2) (1 / 4) v ε n d
      ≤ X ^ 2 * ((4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2))
        + 2 / (19 / 40 * (29 / 30) ^ 2 * dl) := by
    unfold sharpEnergyScale
    have h1 := qc_weightedTail_le_lin (K := matrixEnergyK ((n : ℝ) / d)) hwm.1 hwm.2
      (matrixEnergyS_nonneg d)
    have h2 := mul_le_mul hw hK hK0 (sq_nonneg X)
    linarith only [h1, h2, hs]
  refine ⟨hv0, hv1, hw, hC, ?_⟩
  unfold sharpSignedBudget
  rw [hJ]
  linarith only [hκa, hC]

end Lower

section Upper

/-- **Upper certificate for `M_4` at `d = 32n`.** Let `el ≤ ε ≤ eh`, `v = (2ε/β_4)^{3/2}`,
`n ≥ 1` and `d = 32n`. If the rationals `ul, vl, pl, sl, Ah, Xl` satisfy the displayed polynomial
inequalities (lower bounds for `u`, `v`, `u^{1/2}`, `√v`, an upper bound `Ah` for `A_4`, and a
point `Xl ∈ [0, 1]` where the quartic is nonpositive), and `(8eh/(3·0.7937005259⁴))³ < 1`, then
`Xl² ≤ w_4`, `Xl²(K̲ + 2/(cd)) ≤ C_4` and
`M_4 ≤ (1/vl - 1)(Ah - vl²/64) - Xl²(K̲ + 2/(cd))/8`, with
`K̲ = (4.110873860/16 + 0.644357015)/c ≤ K(1/32)`. -/
theorem qc_signed_upper_core {ε : ℝ} {n d : ℕ} (hn : 0 < n) (hnd : 32 * n = d)
    {el eh ul vl pl sl Ah Xl : ℝ} (hel0 : 0 < el) (hel : el ≤ ε) (heh : ε ≤ eh)
    (hv1 : (8 * eh / (3 * 0.7937005259 ^ 4)) ^ 3 < 1)
    (hul0 : 0 ≤ ul) (hul : ul ≤ 8 * el / (3 * 0.7937005260 ^ 4)) (hvl0 : 0 < vl)
    (hvl : vl ^ 2 ≤ ul ^ 3) (hpl0 : 0 ≤ pl) (hpl : pl ^ 2 ≤ ul) (hsl0 : 0 ≤ sl)
    (hsl : sl ^ 2 ≤ vl) (hAh : eh - 0.7937005259 ^ 2 / 8 * (ul ^ 2 + pl / d) ≤ Ah)
    (hXl0 : 0 ≤ Xl) (hXl1 : Xl ≤ 1) (hXl : Xl ^ 4 / 4 - sl / 2 * Xl + Ah ≤ 0)
    (hah : 0 ≤ Ah - vl ^ 2 / 64) :
    Xl ^ 2 ≤ sharpLearnerScale (1 / 2) (1 / 4) ((2 * ε / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ)) ε d ∧
      Xl ^ 2 * ((4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2)
          + 2 / (19 / 40 * (29 / 30) ^ 2 * d))
        ≤ sharpEnergyScale (1 / 2) (1 / 4) ((2 * ε / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ)) ε n d ∧
      sharpSignedBudget (1 / 2) (1 / 4) ((2 * ε / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ)) ε n d
        ≤ (1 / vl - 1) * (Ah - vl ^ 2 / 64)
          - Xl ^ 2 * ((4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2)
            + 2 / (19 / 40 * (29 / 30) ^ 2 * d)) / 8 := by
  obtain ⟨ht1, ht2⟩ := qc_cbrt_half_bounds
  have hε : 0 < ε := hel0.trans_le hel
  obtain ⟨hu_eq, hβv, hv43, hv13, hv2⟩ := qc_prior_identities hε
  generalize ht : (1 / 2 : ℝ) ^ (1 / 3 : ℝ) = t at ht1 ht2 hu_eq
  generalize hu : 2 * ε / sharpSlope (1 / 2) = u at hu_eq hβv hv43 hv13 hv2 ⊢
  generalize hv : u ^ (3 / 2 : ℝ) = v at hβv hv43 hv13 hv2 ⊢
  have ht0 : 0 < t := by linarith only [ht1]
  have hu0 : 0 < u := by rw [hu_eq]; exact div_pos (by linarith only [hε]) (mul_pos (by norm_num) (pow_pos ht0 4))
  have ht4 : (0.7937005259 : ℝ) ^ 4 ≤ t ^ 4 := pow_le_pow_left₀ (by norm_num) ht1 4
  have ht4' : t ^ 4 ≤ (0.7937005260 : ℝ) ^ 4 := pow_le_pow_left₀ ht0.le ht2 4
  have hul' : ul ≤ u := by
    refine hul.trans ?_
    rw [hu_eq]
    exact div_le_div₀ (by linarith only [hε]) (by linarith only [hel]) (mul_pos (by norm_num) (pow_pos ht0 4)) (by linarith only [ht4'])
  have huh : u ≤ 8 * eh / (3 * 0.7937005259 ^ 4) := by
    rw [hu_eq]
    exact div_le_div₀ (by linarith only [hε, heh]) (by linarith only [heh]) (by norm_num) (by linarith only [ht4])
  have hv0 : 0 < v := by rw [← hv]; exact Real.rpow_pos_of_pos hu0 _
  have hvl' : vl ≤ v := by
    have : vl ^ 2 ≤ v ^ 2 := by rw [hv2]; exact hvl.trans (pow_le_pow_left₀ hul0 hul' 3)
    exact le_of_pow_le_pow_left₀ two_ne_zero hv0.le this
  have hv1' : v < 1 := by
    have h3 : v ^ 2 < 1 := by rw [hv2]; exact (pow_le_pow_left₀ hu0.le huh 3).trans_lt hv1
    nlinarith only [h3, hv0]
  have hdr : (0 : ℝ) < d := by
    have : 0 < d := by omega
    exact_mod_cast this
  -- the square roots
  have hsq : sl ≤ Real.sqrt v := by
    have := Real.sqrt_le_sqrt (hsl.trans hvl')
    rwa [Real.sqrt_sq hsl0] at this
  have hu12 : pl ≤ u ^ (1 / 2 : ℝ) := by
    have := qc_le_rpow_of_pow_le hu0.le hpl0 1 2 (by norm_num) (by rw [pow_one]; exact hpl.trans hul')
    simpa only [Nat.cast_one, Nat.cast_ofNat] using this
  -- the fourth-moment factor
  generalize hJ : sharpFourthFactor v d = J
  have hJ1 : 1 ≤ J := by rw [← hJ]; exact sharp_one_le_fourthFactor hv0 hv1'.le d
  have hJm : J ^ (-(1 / 3 : ℝ)) ≤ 1 := Real.rpow_le_one_of_one_le_of_nonpos hJ1 (by norm_num)
  have hJ23 : 1 ≤ J ^ (2 / 3 : ℝ) := Real.one_le_rpow hJ1 (by norm_num)
  -- the penalty and the alignment
  have hP : 0.7937005259 ^ 2 / 8 * (ul ^ 2 + pl / d) ≤ sharpPenalty (1 / 2) (1 / 4) v d := by
    unfold sharpPenalty sharpMargin
    rw [hv43, hv13, ht, hJ]
    have h1 : (0.7937005259 : ℝ) ^ 2 ≤ t ^ 2 := pow_le_pow_left₀ (by norm_num) ht1 2
    have h2 : ul ^ 2 ≤ u ^ 2 * J ^ (2 / 3 : ℝ) := by
      have := pow_le_pow_left₀ hul0 hul' 2
      nlinarith only [this, mul_nonneg (sq_nonneg u) (sub_nonneg.2 hJ23)]
    have h3 : pl / (d : ℝ) ≤ u ^ (1 / 2 : ℝ) / (d : ℝ) := div_le_div_of_nonneg_right hu12 hdr.le
    calc (0.7937005259 : ℝ) ^ 2 / 8 * (ul ^ 2 + pl / d)
        ≤ t ^ 2 / 8 * (u ^ 2 * J ^ (2 / 3 : ℝ) + u ^ (1 / 2 : ℝ) / (d : ℝ)) :=
          mul_le_mul (by linarith only [h1]) (by linarith only [h2, h3]) (add_nonneg (sq_nonneg _) (div_nonneg hpl0 hdr.le)) (by positivity)
      _ = 1 / 4 * t ^ 2 / 2 * (u ^ 2 * J ^ (2 / 3 : ℝ) + u ^ (1 / 2 : ℝ) / (d : ℝ)) := by ring
  have hA : sharpAlignment (1 / 2) (1 / 4) v ε d ≤ Ah := by
    unfold sharpAlignment
    rw [hβv, hJ]
    have : 2 * ε * J ^ (-(1 / 3 : ℝ)) ≤ 2 * ε := mul_le_of_le_one_right (by linarith only [hε]) hJm
    linarith only [this, hP, hAh, heh]
  -- the kappa factor
  have hκ0 := (sharpKappa_pos hv0 hv1').le
  have hκ : sharpKappa v ≤ 1 / vl - 1 := by
    unfold sharpKappa
    have := one_div_le_one_div_of_le hvl0 hvl'
    rw [one_div v] at this
    linarith only [this]
  have ha : sharpAlignment (1 / 2) (1 / 4) v ε d - (1 / 4) ^ 2 * v ^ 2 * J / 4
      ≤ Ah - vl ^ 2 / 64 := by
    have : vl ^ 2 ≤ v ^ 2 * J := by
      have := pow_le_pow_left₀ hvl0.le hvl' 2
      nlinarith only [this, mul_nonneg (sq_nonneg v) (sub_nonneg.2 hJ1)]
    linarith only [this, hA]
  have hκa : sharpKappa v * (sharpAlignment (1 / 2) (1 / 4) v ε d - (1 / 4) ^ 2 * v ^ 2 * J / 4)
      ≤ (1 / vl - 1) * (Ah - vl ^ 2 / 64) :=
    (mul_le_mul_of_nonneg_left ha hκ0).trans (mul_le_mul_of_nonneg_right hκ hah)
  -- the root
  obtain ⟨-, -, -, hle⟩ := sharp_quartic_root hv0 hv1' hε d
  generalize hx : sharpRecipeRoot (1 / 2) (1 / 4) v ε d = x at hle
  have hXlx : Xl ≤ x := by
    refine hle Xl ?_
    unfold sharpQuartic
    have : sl / 2 * Xl ≤ 1 / 2 * Real.sqrt v * Xl := mul_le_mul_of_nonneg_right (by linarith only [hsq]) hXl0
    linarith only [this, hA, hXl]
  have hw : Xl ^ 2 ≤ sharpLearnerScale (1 / 2) (1 / 4) v ε d := by
    unfold sharpLearnerScale; rw [hx]
    exact le_min (pow_le_one₀ hXl0 hXl1) (pow_le_pow_left₀ hXl0 hXlx 2)
  -- the weighted energy
  have hwm := sharpLearnerScale_mem (1 / 2) (1 / 4) v ε d
  have hρ : (n : ℝ) / d = 1 / 32 := by
    rw [← hnd]; push_cast
    have : (0 : ℝ) < n := by exact_mod_cast hn
    field_simp
  have hK : (4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2)
      ≤ matrixEnergyK ((n : ℝ) / d) := by rw [hρ]; exact qc_matrixEnergyK_bounds.1
  have hs : matrixEnergyS d = 2 / (19 / 40 * (29 / 30) ^ 2 * d) := by
    unfold matrixEnergyS matrixEnergyC; rfl
  have hC : Xl ^ 2 * ((4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2)
        + 2 / (19 / 40 * (29 / 30) ^ 2 * d)) ≤ sharpEnergyScale (1 / 2) (1 / 4) v ε n d := by
    unfold sharpEnergyScale
    have h1 := qc_lin_le_weightedTail (K := matrixEnergyK ((n : ℝ) / d)) hwm.1 hwm.2
      (matrixEnergyS_nonneg d)
    rw [hs] at h1 ⊢
    have h0 : 0 ≤ (4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2)
        + 2 / (19 / 40 * (29 / 30) ^ 2 * (d : ℝ)) := by positivity
    have h2 := mul_le_mul hw (add_le_add hK le_rfl) h0
      hwm.1
    linarith only [h1, h2]
  refine ⟨hw, hC, ?_⟩
  unfold sharpSignedBudget
  rw [hJ]
  linarith only [hκa, hC]

end Upper

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticConstantsLimit.lean <==
import LossOnlyTraceability.QuarticConstantsAsymptotic

/-! Explicit quartic constants: the limits of `(m_n, v_n, d_n)` along the schedule.

With `ε_n = ε_n^{(4)}`, `v = (2ε_n/β_4)^{3/2}` and `d = 32n`, as `n → ∞`:

* `quartic_signed_constant_tendsto`: `m_n → m_∞ = ((2/β_4)^{3/2} · 2L_*²)^{-1}`;
* `quartic_energy_constant_tendsto`: `v_n → v_∞ = L² y_*² (K(1/32) + 1/32)/(2L_*²)`, where `y_*` is
  the right root of `y⁴/4 - γy + 1` with `γ = (1/2)(2/β_4)^{3/4}`;
* `quartic_residual_constant_tendsto`: `d_n → d_∞ = (L + 1/4)² · 2K(1/32) · 4/(2L_*²)`;
* `quartic_limit_bounds`: `m_∞ ∈ [0.0605, 0.0606]`, `v_∞ ∈ [3.905, 3.915]`,
  `d_∞ ∈ [16.45, 16.55]`, consistent with the rounded values `(0.0605, 3.91, 16.5)`.

The proofs use `n ε_n^{3/2} → 2L_*²`, `ε_n → 0`, `1/(nε_n) → 0`, `J_4 → 1`, the scaling
`x_+ = ε_n^{1/4} y_n` of the root with `y_n` the right root of `y⁴/4 - γy + A_4/ε_n`, the
continuity of that root in the constant term, and the two-sided bounds
`w_4 K ≤ C_4 ≤ w_4 K + s` and `w(2K + 2s) ≤ T̄_4(w; 2K, 2s) ≤ 2Kw + 8s`. -/

noncomputable section

namespace LossOnlyTraceability

open Filter Topology

section Limits

/-- `β_4 = sharpSlope (1/2) > 0`. -/
theorem qc_slope_pos : 0 < sharpSlope (1 / 2) := by
  rw [qc_sharpSlope_half]
  have : 0 < (1 / 2 : ℝ) ^ (1 / 3 : ℝ) := Real.rpow_pos_of_pos (by norm_num) _
  positivity

/-- `2L_*² > 0`. -/
theorem qc_c0_pos : 0 < 2 * logisticOptimizerSlopeBound ^ 2 := by
  have : 0 < logisticOptimizerSlopeBound := by unfold logisticOptimizerSlopeBound; positivity
  positivity

/-- The limit `m_∞ = ((2/β_4)^{3/2} · 2L_*²)^{-1}` of `m_n`. -/
def quarticSignedLimit : ℝ :=
  ((2 / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ) * (2 * logisticOptimizerSlopeBound ^ 2))⁻¹

/-- The slope `γ = (1/2)(2/β_4)^{3/4}` of the limiting quartic `y⁴/4 - γy + 1`. -/
def qcLimitSlope : ℝ := 1 / 2 * (2 / sharpSlope (1 / 2)) ^ (3 / 4 : ℝ)

/-- The limit `v_∞ = L² y_*² (K(1/32) + 1/32)/(2L_*²)` of `v_n`, with `y_*` the right root of
`y⁴/4 - γy + 1`. -/
def quarticEnergyLimit : ℝ :=
  logisticUnitSlopeBound ^ 2 * sharpRoot qcLimitSlope 1 ^ 2 * (matrixEnergyK (1 / 32) + 1 / 32)
    / (2 * logisticOptimizerSlopeBound ^ 2)

/-- The limit `d_∞ = (L + 1/4)² · 2K(1/32) · 4/(2L_*²)` of `d_n`. -/
def quarticResidualLimit : ℝ :=
  (logisticUnitSlopeBound + 1 / 4) ^ 2 * (2 * matrixEnergyK (1 / 32)) * 4
    / (2 * logisticOptimizerSlopeBound ^ 2)

/-- `v_n = (2/β_4)^{3/2} ε_n^{3/2}` for `n ≥ 1`. -/
theorem qc_prior_eq {n : ℕ} (hn : 0 < n) :
    quarticConstantsPrior n
      = (2 / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ) * quarticAccuracyBound n ^ (3 / 2 : ℝ) := by
  have hβ := qc_slope_pos
  unfold quarticConstantsPrior
  rw [show 2 * quarticAccuracyBound n / sharpSlope (1 / 2)
      = 2 / sharpSlope (1 / 2) * quarticAccuracyBound n by ring,
    Real.mul_rpow (by positivity) (qc_eps_pos hn).le]

/-- The prior `v_n = (2ε_n/β_4)^{3/2}` is positive for `n ≥ 1`. -/
theorem quarticConstantsPrior_pos {n : ℕ} (hn : 0 < n) : 0 < quarticConstantsPrior n := by
  have hβ := qc_slope_pos
  have := qc_eps_pos hn
  rw [qc_prior_eq hn]
  positivity

/-- `v_n n → (2/β_4)^{3/2} · 2L_*²`. -/
theorem qc_prior_mul_tendsto :
    Tendsto (fun n : ℕ => quarticConstantsPrior n * n) atTop
      (𝓝 ((2 / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ) * (2 * logisticOptimizerSlopeBound ^ 2))) := by
  refine (qc_n_mul_eps_tendsto.const_mul _).congr' ?_
  filter_upwards [eventually_gt_atTop 0] with n hn
  rw [qc_prior_eq hn]; ring

/-- `v_n → 0`. -/
theorem qc_prior_tendsto_zero : Tendsto quarticConstantsPrior atTop (𝓝 0) := by
  have h := (qc_eps_tendsto_zero.rpow_const (p := 3 / 2) (Or.inr (by norm_num))).const_mul
    ((2 / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ))
  rw [Real.zero_rpow (by norm_num), mul_zero] at h
  refine h.congr' ?_
  filter_upwards [eventually_gt_atTop 0] with n hn
  rw [qc_prior_eq hn]

/-- The recipe along the schedule at `d = 32n` (`n ≥ 1`, `v_n < 1`): `1 ≤ J_4 ≤ 1 + 2/(32n)`,
`A_4 = 2ε J_4^{-1/3} - ε - P_4`, and `0 ≤ P_4 ≤ (t_4²/8)(u² J_4 + u^{1/2}/(32n))`, `u = 2ε/β_4`. -/
theorem qc_sched_facts {n : ℕ} (hn : 0 < n) (hv1 : quarticConstantsPrior n < 1) :
    1 ≤ sharpFourthFactor (quarticConstantsPrior n) (32 * n) ∧
      sharpFourthFactor (quarticConstantsPrior n) (32 * n) ≤ 1 + 2 / (32 * (n : ℝ)) ∧
      sharpAlignment (1 / 2) (1 / 4) (quarticConstantsPrior n) (quarticAccuracyBound n) (32 * n)
        = 2 * quarticAccuracyBound n
            * sharpFourthFactor (quarticConstantsPrior n) (32 * n) ^ (-(1 / 3 : ℝ))
          - quarticAccuracyBound n
          - sharpPenalty (1 / 2) (1 / 4) (quarticConstantsPrior n) (32 * n) ∧
      0 ≤ sharpPenalty (1 / 2) (1 / 4) (quarticConstantsPrior n) (32 * n) ∧
      sharpPenalty (1 / 2) (1 / 4) (quarticConstantsPrior n) (32 * n)
        ≤ ((1 / 2 : ℝ) ^ (1 / 3 : ℝ)) ^ 2 / 8
          * ((2 * quarticAccuracyBound n / sharpSlope (1 / 2)) ^ 2
              * sharpFourthFactor (quarticConstantsPrior n) (32 * n)
            + (2 * quarticAccuracyBound n / sharpSlope (1 / 2)) ^ (1 / 2 : ℝ) / (32 * (n : ℝ))) := by
  have hε := qc_eps_pos hn
  have hv0 := quarticConstantsPrior_pos hn
  have hβ := qc_slope_pos
  have hnr : (0 : ℝ) < n := by exact_mod_cast hn
  have hJ1 := sharp_one_le_fourthFactor hv0 hv1.le (32 * n)
  have hJ2 : sharpFourthFactor (quarticConstantsPrior n) (32 * n) ≤ 1 + 2 / (32 * (n : ℝ)) := by
    unfold sharpFourthFactor
    push_cast
    have : 2 * (1 - quarticConstantsPrior n) / (32 * (n : ℝ) * (1 + 2 * quarticConstantsPrior n))
        ≤ 2 / (32 * (n : ℝ)) := by
      rw [div_le_div_iff₀ (by positivity) (by positivity)]
      nlinarith [mul_pos hv0 hnr]
    linarith
  obtain ⟨-, hβv, hv43, hv13, -⟩ := qc_prior_identities hε
  have hP0 := sharpPenalty_nonneg (b := 1 / 2) (by norm_num : (0 : ℝ) ≤ 1 / 4) hv0.le (32 * n)
    (by linarith)
  refine ⟨hJ1, hJ2, ?_, hP0, ?_⟩
  · unfold sharpAlignment
    unfold quarticConstantsPrior
    rw [hβv]
  · have hJ23 : sharpFourthFactor (quarticConstantsPrior n) (32 * n) ^ (2 / 3 : ℝ)
        ≤ sharpFourthFactor (quarticConstantsPrior n) (32 * n) := by
      have := Real.rpow_le_rpow_of_exponent_le hJ1 (by norm_num : (2 / 3 : ℝ) ≤ 1)
      rwa [Real.rpow_one] at this
    unfold sharpPenalty sharpMargin
    unfold quarticConstantsPrior at hJ23 ⊢
    rw [hv43, hv13]
    push_cast
    have hu : 0 ≤ 2 * quarticAccuracyBound n / sharpSlope (1 / 2) := by positivity
    have h1 := mul_le_mul_of_nonneg_left hJ23 (sq_nonneg (2 * quarticAccuracyBound n
      / sharpSlope (1 / 2)))
    have h2 : 0 ≤ ((1 / 2 : ℝ) ^ (1 / 3 : ℝ)) ^ 2 := sq_nonneg _
    nlinarith

/-- The weighted energy along the schedule: `w_4 K(1/32) ≤ C_4 ≤ w_4 K(1/32) + s` with
`s = 2/(c · 32n)`, and `0 ≤ w_4 ≤ 1`. -/
theorem qc_sched_energy {n : ℕ} (hn : 0 < n) :
    sharpLearnerScale (1 / 2) (1 / 4) (quarticConstantsPrior n) (quarticAccuracyBound n) (32 * n)
        * matrixEnergyK (1 / 32)
        ≤ sharpEnergyScale (1 / 2) (1 / 4) (quarticConstantsPrior n) (quarticAccuracyBound n) n
          (32 * n) ∧
      sharpEnergyScale (1 / 2) (1 / 4) (quarticConstantsPrior n) (quarticAccuracyBound n) n
          (32 * n)
        ≤ sharpLearnerScale (1 / 2) (1 / 4) (quarticConstantsPrior n) (quarticAccuracyBound n)
            (32 * n) * matrixEnergyK (1 / 32)
          + 2 / (19 / 40 * (29 / 30) ^ 2 * (32 * (n : ℝ))) := by
  have hnr : (0 : ℝ) < n := by exact_mod_cast hn
  have hwm := sharpLearnerScale_mem (1 / 2) (1 / 4) (quarticConstantsPrior n)
    (quarticAccuracyBound n) (32 * n)
  have hρ : (n : ℝ) / ((32 * n : ℕ) : ℝ) = 1 / 32 := by
    push_cast; field_simp
  have hs : matrixEnergyS (32 * n) = 2 / (19 / 40 * (29 / 30) ^ 2 * (32 * (n : ℝ))) := by
    unfold matrixEnergyS matrixEnergyC; push_cast; ring
  have hs0 : 0 ≤ 2 / (19 / 40 * (29 / 30) ^ 2 * (32 * (n : ℝ))) := by positivity
  unfold sharpEnergyScale
  rw [hρ, hs]
  have h1 := qc_weightedTail_le_lin (K := matrixEnergyK (1 / 32)) hwm.1 hwm.2 hs0
  have h2 := qc_lin_le_weightedTail (K := matrixEnergyK (1 / 32)) hwm.1 hwm.2 hs0
  constructor
  · nlinarith [mul_nonneg hwm.1 hs0]
  · linarith

/-- The residual budget along the schedule (`n ≥ 1`, `ε_n ≤ 1`): the error scale is
`w_e = 4ε_n^{1/2}` and `(L + 1/4)² w_e(2K + 2s) ≤ D ≤ (L + 1/4)²(2K w_e + 8s)` with
`K = K(1/32)` and `s = 2/(c · 32n)`. -/
theorem qc_sched_residual {n : ℕ} (hn : 0 < n) (hε1 : quarticAccuracyBound n ≤ 1) :
    nativeErrorScale (1 / 16) 4 (quarticAccuracyBound n) = 4 * quarticAccuracyBound n ^ (1 / 2 : ℝ)
      ∧ (logisticUnitSlopeBound + 1 / 4) ^ 2 * (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound n)
          * (2 * matrixEnergyK (1 / 32) + 2 * (2 / (19 / 40 * (29 / 30) ^ 2 * (32 * (n : ℝ))))))
        ≤ quarticResidualBudget n (32 * n)
      ∧ quarticResidualBudget n (32 * n)
        ≤ (logisticUnitSlopeBound + 1 / 4) ^ 2 * (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound n)
          * (2 * matrixEnergyK (1 / 32)) + 4 * (2 * (2 / (19 / 40 * (29 / 30) ^ 2 * (32 * (n : ℝ)))))) := by
  have hε := qc_eps_pos hn
  have hnr : (0 : ℝ) < n := by exact_mod_cast hn
  have hwe : nativeErrorScale (1 / 16) 4 (quarticAccuracyBound n)
      = 4 * quarticAccuracyBound n ^ (1 / 2 : ℝ) := by
    unfold nativeErrorScale
    have e : (quarticAccuracyBound n / (1 / 16)) ^ (2 / 4 : ℝ)
        = 4 * quarticAccuracyBound n ^ (1 / 2 : ℝ) := by
      rw [show quarticAccuracyBound n / (1 / 16) = 16 * quarticAccuracyBound n by ring,
        show (2 / 4 : ℝ) = 1 / 2 by norm_num, Real.mul_rpow (by norm_num) hε.le]
      rw [show (16 : ℝ) = 4 ^ (2 : ℝ) by norm_num, ← Real.rpow_mul (by norm_num)]
      norm_num
    rw [e]
    refine min_eq_right ?_
    have : quarticAccuracyBound n ^ (1 / 2 : ℝ) ≤ 1 := Real.rpow_le_one hε.le hε1 (by norm_num)
    linarith
  have hwe0 : 0 ≤ nativeErrorScale (1 / 16) 4 (quarticAccuracyBound n) := by
    rw [hwe]; positivity
  have hwe4 := nativeErrorScale_le_four (1 / 16) 4 (quarticAccuracyBound n)
  have hρ : (n : ℝ) / ((32 * n : ℕ) : ℝ) = 1 / 32 := by
    push_cast; field_simp
  have hs : matrixEnergyS (32 * n) = 2 / (19 / 40 * (29 / 30) ^ 2 * (32 * (n : ℝ))) := by
    unfold matrixEnergyS matrixEnergyC; push_cast; ring
  have hs0 : 0 ≤ 2 * (2 / (19 / 40 * (29 / 30) ^ 2 * (32 * (n : ℝ)))) := by positivity
  refine ⟨hwe, ?_, ?_⟩
  · unfold quarticResidualBudget nativeResidualBudget
    rw [hρ, hs]
    exact mul_le_mul_of_nonneg_left (qc_lin_le_weightedTail hwe0 hwe4 hs0) (sq_nonneg _)
  · unfold quarticResidualBudget nativeResidualBudget
    rw [hρ, hs]
    exact mul_le_mul_of_nonneg_left (qc_weightedTail_le_lin hwe0 hwe4 hs0) (sq_nonneg _)

end Limits

section Tendsto

/-- `J_4(v_n, 32n) → 1`. -/
theorem qc_fourthFactor_tendsto :
    Tendsto (fun n : ℕ => sharpFourthFactor (quarticConstantsPrior n) (32 * n)) atTop (𝓝 1) := by
  have hev := (tendsto_order.1 qc_prior_tendsto_zero).2 1 one_pos
  have hup : Tendsto (fun n : ℕ => 1 + 1 / 16 * (n : ℝ)⁻¹) atTop (𝓝 1) := by
    have h := ((tendsto_inv_atTop_nhds_zero_nat (𝕜 := ℝ)).const_mul (1 / 16 : ℝ)).const_add (1 : ℝ)
    rwa [mul_zero, add_zero] at h
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hup ?_ ?_
  · filter_upwards [hev, eventually_gt_atTop 0] with n hv hn
    exact (qc_sched_facts hn hv).1
  · filter_upwards [hev, eventually_gt_atTop 0] with n hv hn
    have h := (qc_sched_facts hn hv).2.1
    have hnr : (0 : ℝ) < n := by exact_mod_cast hn
    have e : (2 : ℝ) / (32 * n) = 1 / 16 * (n : ℝ)⁻¹ := by field_simp; ring
    linarith

/-- `A_4/ε_n → 1`. -/
theorem qc_alignment_ratio_tendsto :
    Tendsto (fun n : ℕ => sharpAlignment (1 / 2) (1 / 4) (quarticConstantsPrior n)
      (quarticAccuracyBound n) (32 * n) / quarticAccuracyBound n) atTop (𝓝 1) := by
  have hev := (tendsto_order.1 qc_prior_tendsto_zero).2 1 one_pos
  have hβ := qc_slope_pos
  have hJ := qc_fourthFactor_tendsto
  have hJ13 : Tendsto (fun n : ℕ => sharpFourthFactor (quarticConstantsPrior n) (32 * n)
      ^ (-(1 / 3 : ℝ))) atTop (𝓝 1) := by
    have h := hJ.rpow_const (p := -(1 / 3 : ℝ)) (Or.inl one_ne_zero)
    rwa [Real.one_rpow] at h
  have hu : Tendsto (fun n : ℕ => 2 * quarticAccuracyBound n / sharpSlope (1 / 2)) atTop
      (𝓝 0) := by
    have h := (qc_eps_tendsto_zero.const_mul 2).div_const (sharpSlope (1 / 2))
    rwa [mul_zero, zero_div] at h
  have hu12 : Tendsto (fun n : ℕ => (2 * quarticAccuracyBound n / sharpSlope (1 / 2))
      ^ (1 / 2 : ℝ)) atTop (𝓝 0) := by
    have h := hu.rpow_const (p := 1 / 2) (Or.inr (by norm_num))
    rwa [Real.zero_rpow (by norm_num)] at h
  have hPup : Tendsto (fun n : ℕ => ((1 / 2 : ℝ) ^ (1 / 3 : ℝ)) ^ 2 / 8
      * ((2 / sharpSlope (1 / 2)) ^ 2 * quarticAccuracyBound n
          * sharpFourthFactor (quarticConstantsPrior n) (32 * n)
        + (2 * quarticAccuracyBound n / sharpSlope (1 / 2)) ^ (1 / 2 : ℝ)
          * ((n : ℝ) * quarticAccuracyBound n)⁻¹ / 32)) atTop (𝓝 0) := by
    have h := (((qc_eps_tendsto_zero.const_mul ((2 / sharpSlope (1 / 2)) ^ 2)).mul hJ).add
      ((hu12.mul qc_inv_n_mul_eps_tendsto).div_const 32)).const_mul
      (((1 / 2 : ℝ) ^ (1 / 3 : ℝ)) ^ 2 / 8)
    rwa [mul_zero, zero_mul, mul_zero, zero_div, add_zero, mul_zero] at h
  have hP : Tendsto (fun n : ℕ => sharpPenalty (1 / 2) (1 / 4) (quarticConstantsPrior n) (32 * n)
      / quarticAccuracyBound n) atTop (𝓝 0) := by
    refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hPup ?_ ?_
    · filter_upwards [hev, eventually_gt_atTop 0] with n hv hn
      exact div_nonneg (qc_sched_facts hn hv).2.2.2.1 (qc_eps_pos hn).le
    · filter_upwards [hev, eventually_gt_atTop 0] with n hv hn
      have h := (qc_sched_facts hn hv).2.2.2.2
      have hε := qc_eps_pos hn
      have hnr : (0 : ℝ) < n := by exact_mod_cast hn
      rw [div_le_iff₀ hε]
      refine h.trans (le_of_eq ?_)
      field_simp
  have h := ((hJ13.const_mul 2).sub_const 1).sub hP
  rw [show (2 : ℝ) * 1 - 1 - 0 = 1 by norm_num] at h
  refine h.congr' ?_
  filter_upwards [hev, eventually_gt_atTop 0] with n hv hn
  have hε := qc_eps_pos hn
  rw [(qc_sched_facts hn hv).2.2.1]
  field_simp

/-- **The signed constant converges**: `m_n → m_∞ = ((2/β_4)^{3/2} · 2L_*²)^{-1}`. -/
theorem quartic_signed_constant_tendsto :
    Tendsto quarticSignedConstant atTop (𝓝 quarticSignedLimit) := by
  have hev := (tendsto_order.1 qc_prior_tendsto_zero).2 1 one_pos
  have hβ := qc_slope_pos
  have hB : (2 / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ) * (2 * logisticOptimizerSlopeBound ^ 2) ≠ 0 :=
    (mul_pos (by positivity) qc_c0_pos).ne'
  have hvn := qc_prior_mul_tendsto.inv₀ hB
  have hA := qc_alignment_ratio_tendsto
  have hJ := qc_fourthFactor_tendsto
  have hv := qc_prior_tendsto_zero
  have hinv := qc_inv_n_mul_eps_tendsto
  have hinvn : Tendsto (fun n : ℕ => (n : ℝ)⁻¹) atTop (𝓝 0) := (tendsto_inv_atTop_nhds_zero_nat (𝕜 := ℝ))
  have hK0 : 0 ≤ matrixEnergyK (1 / 32) := matrixEnergyK_nonneg (by norm_num)
  have hCup : Tendsto (fun n : ℕ => (matrixEnergyK (1 / 32) + 1)
      * ((n : ℝ) * quarticAccuracyBound n)⁻¹ / 8) atTop (𝓝 0) := by
    have h := (hinv.const_mul (matrixEnergyK (1 / 32) + 1)).div_const 8
    rwa [mul_zero, zero_div] at h
  have hC : Tendsto (fun n : ℕ => sharpEnergyScale (1 / 2) (1 / 4) (quarticConstantsPrior n)
      (quarticAccuracyBound n) n (32 * n) * ((n : ℝ) * quarticAccuracyBound n)⁻¹ / 8) atTop
      (𝓝 0) := by
    refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hCup ?_ ?_
    · filter_upwards [eventually_gt_atTop 0] with n hn
      have hε := qc_eps_pos hn
      have hnr : (0 : ℝ) < n := by exact_mod_cast hn
      have hwm := sharpLearnerScale_mem (1 / 2) (1 / 4) (quarticConstantsPrior n)
        (quarticAccuracyBound n) (32 * n)
      have h1 := (qc_sched_energy hn).1
      have : 0 ≤ sharpEnergyScale (1 / 2) (1 / 4) (quarticConstantsPrior n)
          (quarticAccuracyBound n) n (32 * n) := le_trans (mul_nonneg hwm.1 hK0) h1
      positivity
    · filter_upwards [eventually_gt_atTop 0] with n hn
      have hε := qc_eps_pos hn
      have hnr : (1 : ℝ) ≤ n := by exact_mod_cast hn
      have hwm := sharpLearnerScale_mem (1 / 2) (1 / 4) (quarticConstantsPrior n)
        (quarticAccuracyBound n) (32 * n)
      have h2 := (qc_sched_energy hn).2
      have hs : 2 / (19 / 40 * (29 / 30) ^ 2 * (32 * (n : ℝ))) ≤ 1 := by
        rw [div_le_one (by positivity)]; nlinarith
      have hwK : sharpLearnerScale (1 / 2) (1 / 4) (quarticConstantsPrior n)
          (quarticAccuracyBound n) (32 * n) * matrixEnergyK (1 / 32) ≤ matrixEnergyK (1 / 32) :=
        mul_le_of_le_one_left hK0 hwm.2
      have hpos : 0 ≤ ((n : ℝ) * quarticAccuracyBound n)⁻¹ / 8 := by positivity
      have := mul_le_mul_of_nonneg_right (show sharpEnergyScale (1 / 2) (1 / 4)
        (quarticConstantsPrior n) (quarticAccuracyBound n) n (32 * n)
          ≤ matrixEnergyK (1 / 32) + 1 by linarith) hpos
      calc _ = sharpEnergyScale (1 / 2) (1 / 4) (quarticConstantsPrior n) (quarticAccuracyBound n)
            n (32 * n) * (((n : ℝ) * quarticAccuracyBound n)⁻¹ / 8) := by ring
        _ ≤ (matrixEnergyK (1 / 32) + 1) * (((n : ℝ) * quarticAccuracyBound n)⁻¹ / 8) := this
        _ = _ := by ring
  have h := (((hvn.mul hA).sub (hA.mul hinvn)).sub
    (((((tendsto_const_nhds (x := (1 : ℝ))).sub hv).mul hv).mul hJ).mul hinv |>.div_const 64)).sub hC
  rw [show ((2 / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ) * (2 * logisticOptimizerSlopeBound ^ 2))⁻¹ * 1
      - 1 * 0 - (1 - 0) * 0 * 1 * 0 / 64 - 0 = quarticSignedLimit by
    unfold quarticSignedLimit; ring] at h
  refine h.congr' ?_
  filter_upwards [hev, eventually_gt_atTop 0] with n hv hn
  have hε := qc_eps_pos hn
  have hv0 := quarticConstantsPrior_pos hn
  have hnr : (0 : ℝ) < n := by exact_mod_cast hn
  unfold quarticSignedConstant quarticSignedBudget sharpSignedBudget sharpKappa
  field_simp
  ring

end Tendsto

section Scaled

/-- `(3/4) γ^{4/3} = 2` for `γ = (1/2)(2/β_4)^{3/4}`, and `γ > 0`. -/
theorem qc_limitSlope_facts : 0 < qcLimitSlope ∧ 3 / 4 * qcLimitSlope ^ (4 / 3 : ℝ) = 2 := by
  have hβ := qc_slope_pos
  have hz : 0 < 2 / sharpSlope (1 / 2) := by positivity
  refine ⟨by unfold qcLimitSlope; positivity, ?_⟩
  unfold qcLimitSlope
  rw [Real.mul_rpow (by norm_num) (by positivity), ← Real.rpow_mul hz.le]
  rw [show (3 / 4 * (4 / 3) : ℝ) = 1 by norm_num, Real.rpow_one]
  have h12 : (0 : ℝ) < (1 / 2 : ℝ) ^ (4 / 3 : ℝ) := Real.rpow_pos_of_pos (by norm_num) _
  unfold sharpSlope
  field_simp

/-- `ε^{1/2}/(n ε²) = (n ε^{3/2})^{-1}` for `ε > 0`. -/
theorem qc_half_div_eq {n : ℕ} {ε : ℝ} (hε : 0 < ε) :
    ε ^ (1 / 2 : ℝ) / ((n : ℝ) * ε ^ 2) = ((n : ℝ) * ε ^ (3 / 2 : ℝ))⁻¹ := by
  have e : ε ^ 2 = ε ^ (1 / 2 : ℝ) * ε ^ (3 / 2 : ℝ) := by
    rw [← Real.rpow_add hε, show (1 / 2 + 3 / 2 : ℝ) = ((2 : ℕ) : ℝ) by norm_num,
      Real.rpow_natCast]
  have h1 : 0 < ε ^ (1 / 2 : ℝ) := Real.rpow_pos_of_pos hε _
  rw [e]
  rcases Nat.eq_zero_or_pos n with rfl | hn
  · simp
  have hnr : (0 : ℝ) < n := by exact_mod_cast hn
  field_simp

/-- `n ε_n² → 0`. -/
theorem qc_n_mul_eps_sq_tendsto :
    Tendsto (fun n : ℕ => (n : ℝ) * quarticAccuracyBound n ^ 2) atTop (𝓝 0) := by
  have h := qc_n_mul_eps_tendsto.mul (qc_eps_tendsto_zero.rpow_const (p := 1 / 2)
    (Or.inr (by norm_num)))
  rw [Real.zero_rpow (by norm_num), mul_zero] at h
  refine h.congr' ?_
  filter_upwards [eventually_gt_atTop 0] with n hn
  have hε := qc_eps_pos hn
  rw [mul_assoc, ← Real.rpow_add hε, show (3 / 2 + 1 / 2 : ℝ) = ((2 : ℕ) : ℝ) by norm_num,
    Real.rpow_natCast]

/-- The root along the schedule is `x_+ = ε_n^{1/4} y_n` with `y_n` the right root of
`y⁴/4 - γy + A_4/ε_n`, whenever `n ≥ 1`, `v_n < 1` and `A_4/ε_n < 2`. -/
theorem qc_root_scaled {n : ℕ} (hn : 0 < n) (h2 : sharpAlignment (1 / 2) (1 / 4)
    (quarticConstantsPrior n) (quarticAccuracyBound n) (32 * n) / quarticAccuracyBound n < 2) :
    sharpRecipeRoot (1 / 2) (1 / 4) (quarticConstantsPrior n) (quarticAccuracyBound n) (32 * n)
      = quarticAccuracyBound n ^ (1 / 4 : ℝ) * sharpRoot qcLimitSlope
        (sharpAlignment (1 / 2) (1 / 4) (quarticConstantsPrior n) (quarticAccuracyBound n)
          (32 * n) / quarticAccuracyBound n) := by
  have hε := qc_eps_pos hn
  have hβ := qc_slope_pos
  obtain ⟨hγ0, hγ43⟩ := qc_limitSlope_facts
  have hl : 0 < quarticAccuracyBound n ^ (1 / 4 : ℝ) := Real.rpow_pos_of_pos hε _
  have h3 : (quarticAccuracyBound n ^ (1 / 4 : ℝ)) ^ 3 = quarticAccuracyBound n ^ (3 / 4 : ℝ) := by
    rw [← Real.rpow_natCast, ← Real.rpow_mul hε.le]; norm_num
  have h4 : (quarticAccuracyBound n ^ (1 / 4 : ℝ)) ^ 4 = quarticAccuracyBound n := by
    rw [← Real.rpow_natCast, ← Real.rpow_mul hε.le]; norm_num
  have hsq : 1 / 2 * Real.sqrt (quarticConstantsPrior n)
      = (quarticAccuracyBound n ^ (1 / 4 : ℝ)) ^ 3 * qcLimitSlope := by
    rw [h3, qc_prior_eq hn, Real.sqrt_eq_rpow, Real.mul_rpow (by positivity) (by positivity),
      ← Real.rpow_mul (by positivity), ← Real.rpow_mul hε.le]
    unfold qcLimitSlope
    norm_num
    ring
  have hA : sharpAlignment (1 / 2) (1 / 4) (quarticConstantsPrior n) (quarticAccuracyBound n)
      (32 * n) = (quarticAccuracyBound n ^ (1 / 4 : ℝ)) ^ 4
        * (sharpAlignment (1 / 2) (1 / 4) (quarticConstantsPrior n) (quarticAccuracyBound n)
          (32 * n) / quarticAccuracyBound n) := by
    rw [h4]; field_simp
  unfold sharpRecipeRoot
  rw [hsq]
  conv_lhs => rw [hA]
  exact qc_sharpRoot_scale hγ0 (by rw [hγ43]; exact h2) hl

/-- **The learner scale in the normalization of `v_n`**: `w_4/(nε_n²) → y_*²/(2L_*²)`, `y_*` the
right root of `y⁴/4 - γy + 1`. -/
theorem qc_learnerScale_ratio_tendsto :
    Tendsto (fun n : ℕ => sharpLearnerScale (1 / 2) (1 / 4) (quarticConstantsPrior n)
      (quarticAccuracyBound n) (32 * n) / ((n : ℝ) * quarticAccuracyBound n ^ 2)) atTop
      (𝓝 (sharpRoot qcLimitSlope 1 ^ 2 * (2 * logisticOptimizerSlopeBound ^ 2)⁻¹)) := by
  obtain ⟨hγ0, hγ43⟩ := qc_limitSlope_facts
  have hcont := qc_sharpRoot_continuousAt hγ0 (by rw [hγ43]; norm_num : (1 : ℝ)
    < 3 / 4 * qcLimitSlope ^ (4 / 3 : ℝ))
  have hy := hcont.tendsto.comp qc_alignment_ratio_tendsto
  have hmain := (hy.pow 2).mul (qc_n_mul_eps_tendsto.inv₀ qc_c0_pos.ne')
  set B := sharpRoot qcLimitSlope 1 ^ 2 * (2 * logisticOptimizerSlopeBound ^ 2)⁻¹ with hB
  have hB0 : 0 ≤ B := by rw [hB]; have := qc_c0_pos; positivity
  have hsmall := (tendsto_order.1 qc_n_mul_eps_sq_tendsto).2 (B + 1)⁻¹ (by positivity)
  have hbelow := (tendsto_order.1 hmain).2 (B + 1) (by linarith)
  have hev2 := (tendsto_order.1 qc_alignment_ratio_tendsto).2 2 (by norm_num)
  refine hmain.congr' ?_
  filter_upwards [hev2, eventually_gt_atTop 0, hsmall, hbelow] with n h2 hn hs hb
  have hε := qc_eps_pos hn
  have hnr : (0 : ℝ) < n := by exact_mod_cast hn
  set y := sharpRoot qcLimitSlope (sharpAlignment (1 / 2) (1 / 4) (quarticConstantsPrior n)
    (quarticAccuracyBound n) (32 * n) / quarticAccuracyBound n) with hydef
  have hx : sharpRecipeRoot (1 / 2) (1 / 4) (quarticConstantsPrior n) (quarticAccuracyBound n)
      (32 * n) ^ 2 = quarticAccuracyBound n ^ (1 / 2 : ℝ) * y ^ 2 := by
    have e : (quarticAccuracyBound n ^ (1 / 4 : ℝ)) ^ 2 = quarticAccuracyBound n ^ (1 / 2 : ℝ) := by
      rw [← Real.rpow_natCast, ← Real.rpow_mul hε.le]; norm_num
    rw [qc_root_scaled hn h2, mul_pow, e]
  have hden : 0 < (n : ℝ) * quarticAccuracyBound n ^ 2 := by positivity
  have hq := qc_half_div_eq (n := n) hε
  have hlt : quarticAccuracyBound n ^ (1 / 2 : ℝ) * y ^ 2 < 1 := by
    have hb' : y ^ 2 * ((n : ℝ) * quarticAccuracyBound n ^ (3 / 2 : ℝ))⁻¹ < B + 1 := hb
    have e : y ^ 2 * ((n : ℝ) * quarticAccuracyBound n ^ (3 / 2 : ℝ))⁻¹
        = quarticAccuracyBound n ^ (1 / 2 : ℝ) * y ^ 2 / ((n : ℝ) * quarticAccuracyBound n ^ 2) := by
      rw [← hq]; ring
    rw [e, div_lt_iff₀ hden] at hb'
    have hB1 : 0 < B + 1 := by linarith
    have hs' : (n : ℝ) * quarticAccuracyBound n ^ 2 * (B + 1) < 1 := by
      have := mul_lt_mul_of_pos_right hs hB1
      rwa [inv_mul_cancel₀ hB1.ne'] at this
    nlinarith
  show y ^ 2 * ((n : ℝ) * quarticAccuracyBound n ^ (3 / 2 : ℝ))⁻¹
    = sharpLearnerScale (1 / 2) (1 / 4) (quarticConstantsPrior n) (quarticAccuracyBound n)
      (32 * n) / ((n : ℝ) * quarticAccuracyBound n ^ 2)
  unfold sharpLearnerScale
  rw [hx, min_eq_right hlt.le, ← hq]
  ring

end Scaled

section EnergyResidual

/-- **The energy constant converges**: `v_n → v_∞ = L² y_*² (K(1/32) + 1/32)/(2L_*²)`. -/
theorem quartic_energy_constant_tendsto :
    Tendsto quarticEnergyConstant atTop (𝓝 quarticEnergyLimit) := by
  have hW := qc_learnerScale_ratio_tendsto
  have hinv := qc_inv_n_mul_eps_tendsto
  have hS : Tendsto (fun n : ℕ => 1 / (16 * (19 / 40 * (29 / 30) ^ 2))
      * (((n : ℝ) * quarticAccuracyBound n)⁻¹) ^ 2) atTop (𝓝 0) := by
    have h := (hinv.pow 2).const_mul (1 / (16 * (19 / 40 * (29 / 30) ^ 2)) : ℝ)
    rwa [show (0 : ℝ) ^ 2 = 0 by norm_num, mul_zero] at h
  have hlo := hW.const_mul (logisticUnitSlopeBound ^ 2 * (matrixEnergyK (1 / 32) + 1 / 32))
  have hhi := (hW.const_mul (matrixEnergyK (1 / 32) + 1 / 32)).add hS |>.const_mul
    (logisticUnitSlopeBound ^ 2)
  have e : logisticUnitSlopeBound ^ 2 * (matrixEnergyK (1 / 32) + 1 / 32)
      * (sharpRoot qcLimitSlope 1 ^ 2 * (2 * logisticOptimizerSlopeBound ^ 2)⁻¹)
      = quarticEnergyLimit := by unfold quarticEnergyLimit; ring
  have e2 : logisticUnitSlopeBound ^ 2 * ((matrixEnergyK (1 / 32) + 1 / 32)
      * (sharpRoot qcLimitSlope 1 ^ 2 * (2 * logisticOptimizerSlopeBound ^ 2)⁻¹) + 0)
      = quarticEnergyLimit := by unfold quarticEnergyLimit; ring
  rw [e] at hlo
  rw [e2] at hhi
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' hlo hhi ?_ ?_
  · filter_upwards [eventually_gt_atTop 0] with n hn
    have hε := qc_eps_pos hn
    have hnr : (0 : ℝ) < n := by exact_mod_cast hn
    have h1 := (qc_sched_energy hn).1
    have hden : 0 < (n : ℝ) * quarticAccuracyBound n ^ 2 := by positivity
    unfold quarticEnergyConstant quarticEnergyBudget sharpEnergyBudget
    have hρ : (n : ℝ) / ((32 * n : ℕ) : ℝ) = 1 / 32 := by push_cast; field_simp
    rw [hρ, mul_div_assoc', div_le_div_iff_of_pos_right hden]
    have := mul_le_mul_of_nonneg_left h1 (sq_nonneg logisticUnitSlopeBound)
    nlinarith
  · filter_upwards [eventually_gt_atTop 0] with n hn
    have hε := qc_eps_pos hn
    have hnr : (0 : ℝ) < n := by exact_mod_cast hn
    have h2 := (qc_sched_energy hn).2
    have hden : 0 < (n : ℝ) * quarticAccuracyBound n ^ 2 := by positivity
    unfold quarticEnergyConstant quarticEnergyBudget sharpEnergyBudget
    have hρ : (n : ℝ) / ((32 * n : ℕ) : ℝ) = 1 / 32 := by push_cast; field_simp
    rw [hρ]
    have key : logisticUnitSlopeBound ^ 2 * ((matrixEnergyK (1 / 32) + 1 / 32)
        * (sharpLearnerScale (1 / 2) (1 / 4) (quarticConstantsPrior n) (quarticAccuracyBound n)
          (32 * n) / ((n : ℝ) * quarticAccuracyBound n ^ 2))
        + 1 / (16 * (19 / 40 * (29 / 30) ^ 2)) * (((n : ℝ) * quarticAccuracyBound n)⁻¹) ^ 2)
        = logisticUnitSlopeBound ^ 2 * ((matrixEnergyK (1 / 32) + 1 / 32)
          * sharpLearnerScale (1 / 2) (1 / 4) (quarticConstantsPrior n) (quarticAccuracyBound n)
            (32 * n) + 2 / (19 / 40 * (29 / 30) ^ 2 * (32 * (n : ℝ))))
          / ((n : ℝ) * quarticAccuracyBound n ^ 2) := by
      field_simp; ring
    rw [key, div_le_div_iff_of_pos_right hden]
    refine mul_le_mul_of_nonneg_left ?_ (sq_nonneg _)
    linarith

/-- **The residual constant converges**: `d_n → d_∞ = (L + 1/4)² · 2K(1/32) · 4/(2L_*²)`. -/
theorem quartic_residual_constant_tendsto :
    Tendsto quarticResidualConstant atTop (𝓝 quarticResidualLimit) := by
  have hinv := qc_inv_n_mul_eps_tendsto
  have hc0 := qc_n_mul_eps_tendsto.inv₀ qc_c0_pos.ne'
  have hsn : Tendsto (fun n : ℕ => 2 / (19 / 40 * (29 / 30) ^ 2 * (32 * (n : ℝ)))) atTop
      (𝓝 0) := by
    have h := (tendsto_inv_atTop_nhds_zero_nat (𝕜 := ℝ)).const_mul
      (1 / (16 * (19 / 40 * (29 / 30) ^ 2)) : ℝ)
    rw [mul_zero] at h
    refine h.congr' ?_
    filter_upwards [eventually_gt_atTop 0] with n hn
    have hnr : (0 : ℝ) < n := by exact_mod_cast hn
    field_simp; ring
  have hS : Tendsto (fun n : ℕ => 1 / (16 * (19 / 40 * (29 / 30) ^ 2))
      * (((n : ℝ) * quarticAccuracyBound n)⁻¹) ^ 2) atTop (𝓝 0) := by
    have h := (hinv.pow 2).const_mul (1 / (16 * (19 / 40 * (29 / 30) ^ 2)) : ℝ)
    rwa [show (0 : ℝ) ^ 2 = 0 by norm_num, mul_zero] at h
  have hlo := ((hsn.const_mul 2).const_add (2 * matrixEnergyK (1 / 32))).mul (hc0.const_mul 4)
    |>.const_mul ((logisticUnitSlopeBound + 1 / 4) ^ 2)
  have hhi := ((hc0.const_mul (2 * matrixEnergyK (1 / 32) * 4)).add (hS.const_mul 8)).const_mul
    ((logisticUnitSlopeBound + 1 / 4) ^ 2)
  have e1 : (logisticUnitSlopeBound + 1 / 4) ^ 2 * ((2 * matrixEnergyK (1 / 32) + 2 * 0)
      * (4 * (2 * logisticOptimizerSlopeBound ^ 2)⁻¹)) = quarticResidualLimit := by
    unfold quarticResidualLimit; ring
  have e2 : (logisticUnitSlopeBound + 1 / 4) ^ 2 * (2 * matrixEnergyK (1 / 32) * 4
      * (2 * logisticOptimizerSlopeBound ^ 2)⁻¹ + 8 * 0) = quarticResidualLimit := by
    unfold quarticResidualLimit; ring
  rw [e1] at hlo
  rw [e2] at hhi
  have hev := (tendsto_order.1 qc_eps_tendsto_zero).2 1 one_pos
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' hlo hhi ?_ ?_
  · filter_upwards [hev, eventually_gt_atTop 0] with n h1 hn
    have hε := qc_eps_pos hn
    have hnr : (0 : ℝ) < n := by exact_mod_cast hn
    obtain ⟨hwe, hD1, -⟩ := qc_sched_residual hn h1.le
    have hden : 0 < (n : ℝ) * quarticAccuracyBound n ^ 2 := by positivity
    have hq := qc_half_div_eq (n := n) hε
    unfold quarticResidualConstant
    rw [le_div_iff₀ hden]
    rw [hwe] at hD1
    refine le_trans (le_of_eq ?_) hD1
    rw [← hq]
    field_simp
  · filter_upwards [hev, eventually_gt_atTop 0] with n h1 hn
    have hε := qc_eps_pos hn
    have hnr : (0 : ℝ) < n := by exact_mod_cast hn
    obtain ⟨hwe, -, hD2⟩ := qc_sched_residual hn h1.le
    have hden : 0 < (n : ℝ) * quarticAccuracyBound n ^ 2 := by positivity
    have hq := qc_half_div_eq (n := n) hε
    unfold quarticResidualConstant
    rw [div_le_iff₀ hden]
    rw [hwe] at hD2
    refine hD2.trans (le_of_eq ?_)
    rw [← hq]
    field_simp
    ring

end EnergyResidual

section LimitValues

/-- `2/β_4 = 8/(3t_4⁴)` lies in `[8/(3·0.7937005260⁴), 8/(3·0.7937005259⁴)]`. -/
theorem qc_two_div_slope_bounds :
    8 / (3 * 0.7937005260 ^ 4) ≤ 2 / sharpSlope (1 / 2) ∧
      2 / sharpSlope (1 / 2) ≤ 8 / (3 * 0.7937005259 ^ 4) := by
  obtain ⟨ht1, ht2⟩ := qc_cbrt_half_bounds
  have ht0 : 0 < (1 / 2 : ℝ) ^ (1 / 3 : ℝ) := Real.rpow_pos_of_pos (by norm_num) _
  have hz : 2 / sharpSlope (1 / 2) = 8 / (3 * ((1 / 2 : ℝ) ^ (1 / 3 : ℝ)) ^ 4) := by
    rw [qc_sharpSlope_half]; field_simp; ring
  have h4a : (0.7937005259 : ℝ) ^ 4 ≤ ((1 / 2 : ℝ) ^ (1 / 3 : ℝ)) ^ 4 :=
    pow_le_pow_left₀ (by norm_num) ht1 4
  have h4b : ((1 / 2 : ℝ) ^ (1 / 3 : ℝ)) ^ 4 ≤ (0.7937005260 : ℝ) ^ 4 :=
    pow_le_pow_left₀ ht0.le ht2 4
  rw [hz]
  exact ⟨div_le_div_of_nonneg_left (by norm_num) (by positivity) (by linarith),
    div_le_div_of_nonneg_left (by norm_num) (by norm_num) (by linarith)⟩

/-- **The limits along the schedule, numerically**: `m_∞ ∈ [0.0605, 0.0606]`,
`v_∞ ∈ [3.905, 3.915]`, `d_∞ ∈ [16.45, 16.55]`. -/
theorem quartic_limit_bounds :
    (0.0605 ≤ quarticSignedLimit ∧ quarticSignedLimit ≤ 0.0606) ∧
      (3.905 ≤ quarticEnergyLimit ∧ quarticEnergyLimit ≤ 3.915) ∧
      (16.45 ≤ quarticResidualLimit ∧ quarticResidualLimit ≤ 16.55) := by
  obtain ⟨hz1, hz2⟩ := qc_two_div_slope_bounds
  obtain ⟨hL1, hL2⟩ := qc_optimizerSlope_bounds
  obtain ⟨hU1, hU2⟩ := qc_unitSlope_bounds
  obtain ⟨hK1, hK2⟩ := qc_matrixEnergyK_bounds
  obtain ⟨hγ0, hγ43⟩ := qc_limitSlope_facts
  have hβ := qc_slope_pos
  have hz0 : 0 < 2 / sharpSlope (1 / 2) := by positivity
  have hLs0 := logisticOptimizerSlopeBound_nonneg
  have hL0 := logisticUnitSlopeBound_nonneg
  -- the power `(2/β_4)^{3/2}`
  have e32 : (3 / 2 : ℝ) = ((3 : ℕ) : ℝ) / ((2 : ℕ) : ℝ) := by norm_num
  have e34 : (3 / 4 : ℝ) = ((3 : ℕ) : ℝ) / ((4 : ℕ) : ℝ) := by norm_num
  have hz3a : (8 / (3 * 0.7937005260 ^ 4) : ℝ) ^ 3 ≤ (2 / sharpSlope (1 / 2)) ^ 3 :=
    pow_le_pow_left₀ (by norm_num) hz1 3
  have hz3b : (2 / sharpSlope (1 / 2)) ^ 3 ≤ (8 / (3 * 0.7937005259 ^ 4) : ℝ) ^ 3 :=
    pow_le_pow_left₀ hz0.le hz2 3
  have hB1 : (17.41859 : ℝ) ≤ (2 / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ) := by
    rw [e32]; exact qc_le_rpow_of_pow_le hz0.le (by norm_num) 3 2 (by norm_num)
      (le_trans (by norm_num) hz3a)
  have hB2 : (2 / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ) ≤ 17.41860 := by
    rw [e32]; exact qc_rpow_le_of_pow_le hz0.le (by norm_num) 3 2 (by norm_num)
      (le_trans hz3b (by norm_num))
  -- `2L_*²`
  have hc1 : 2 * (1 + 0.4521685 : ℝ)⁻¹ ^ 2 ≤ 2 * logisticOptimizerSlopeBound ^ 2 := by
    have := pow_le_pow_left₀ (by norm_num) hL1 2; linarith
  have hc2 : 2 * logisticOptimizerSlopeBound ^ 2 ≤ 2 * (1 + 0.4521683 : ℝ)⁻¹ ^ 2 := by
    have := pow_le_pow_left₀ hLs0 hL2 2; linarith
  have hc0 := qc_c0_pos
  -- the slope `γ` and the root `y_*`
  have hγ1 : (2.086779 : ℝ) ≤ qcLimitSlope := by
    unfold qcLimitSlope
    have : (4.173558 : ℝ) ≤ (2 / sharpSlope (1 / 2)) ^ (3 / 4 : ℝ) := by
      rw [e34]; exact qc_le_rpow_of_pow_le hz0.le (by norm_num) 3 4 (by norm_num)
        (le_trans (by norm_num) hz3a)
    linarith
  have hγ2 : qcLimitSlope ≤ 2.086780 := by
    unfold qcLimitSlope
    have : (2 / sharpSlope (1 / 2)) ^ (3 / 4 : ℝ) ≤ 4.173560 := by
      rw [e34]; exact qc_rpow_le_of_pow_le hz0.le (by norm_num) 3 4 (by norm_num)
        (le_trans hz3b (by norm_num))
    linarith
  obtain ⟨h0, hgt, -, hle⟩ := sharpRoot_spec hγ0 (by rw [hγ43]; norm_num :
    (1 : ℝ) < 3 / 4 * qcLimitSlope ^ (4 / 3 : ℝ))
  have hY1 : (1.83369 : ℝ) ≤ sharpRoot qcLimitSlope 1 := by
    refine hle _ ?_
    unfold sharpQuartic
    nlinarith
  have hY2 : sharpRoot qcLimitSlope 1 ≤ 1.83371 := by
    by_contra hcon
    have hlt := not_le.mp hcon
    have hcb : qcLimitSlope ^ (1 / 3 : ℝ) ≤ 1.83371 := by
      have := qc_rpow_le_of_pow_le hγ0.le (by norm_num : (0 : ℝ) ≤ 1.83371) 1 3 (by norm_num)
        (by rw [pow_one]; linarith)
      simpa only [Nat.cast_one, Nat.cast_ofNat] using this
    have hmono := sharpQuartic_strictMonoOn (A := 1) hγ0.le
    have := hmono (Set.mem_Ici.2 hcb) (Set.mem_Ici.2 (hcb.trans hlt.le)) hlt
    rw [h0] at this
    unfold sharpQuartic at this
    nlinarith
  refine ⟨⟨?_, ?_⟩, ⟨?_, ?_⟩, ⟨?_, ?_⟩⟩
  · unfold quarticSignedLimit
    rw [le_inv_comm₀ (by norm_num) (by positivity)]
    calc (2 / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ) * (2 * logisticOptimizerSlopeBound ^ 2)
        ≤ 17.41860 * (2 * (1 + 0.4521683 : ℝ)⁻¹ ^ 2) :=
          mul_le_mul hB2 hc2 hc0.le (by norm_num)
      _ ≤ 0.0605⁻¹ := by norm_num
  · unfold quarticSignedLimit
    rw [inv_le_comm₀ (by positivity) (by norm_num)]
    calc (0.0606 : ℝ)⁻¹ ≤ 17.41859 * (2 * (1 + 0.4521685 : ℝ)⁻¹ ^ 2) := by norm_num
      _ ≤ (2 / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ) * (2 * logisticOptimizerSlopeBound ^ 2) :=
          mul_le_mul hB1 hc1 (by norm_num) (by positivity)
  · unfold quarticEnergyLimit
    rw [le_div_iff₀ hc0]
    have hU := pow_le_pow_left₀ (by norm_num) hU1 2
    have hY := pow_le_pow_left₀ (by norm_num) hY1 2
    have h1 := mul_le_mul hU hY (by norm_num) (sq_nonneg _)
    have h2 := mul_le_mul h1 (by linarith : (4.110873860 / 16 + 0.644357015)
      / (19 / 40 * (29 / 30) ^ 2) + 1 / 32 ≤ matrixEnergyK (1 / 32) + 1 / 32) (by norm_num)
      (by positivity)
    have h3 : (3.905 : ℝ) * (2 * logisticOptimizerSlopeBound ^ 2)
        ≤ 3.905 * (2 * (1 + 0.4521683 : ℝ)⁻¹ ^ 2) := by linarith
    refine h3.trans (le_trans ?_ h2)
    norm_num
  · unfold quarticEnergyLimit
    rw [div_le_iff₀ hc0]
    have hU := pow_le_pow_left₀ hL0 hU2 2
    have hY := pow_le_pow_left₀ (le_trans (by norm_num) hY1) hY2 2
    have h1 := mul_le_mul hU hY (sq_nonneg _) (by positivity)
    have hK0 : 0 ≤ matrixEnergyK (1 / 32) + 1 / 32 := by linarith
    have h2 := mul_le_mul h1 (by linarith : matrixEnergyK (1 / 32) + 1 / 32
      ≤ (4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2) + 1 / 32) hK0
      (by positivity)
    have h3 : 3.915 * (2 * (1 + 0.4521685 : ℝ)⁻¹ ^ 2)
        ≤ (3.915 : ℝ) * (2 * logisticOptimizerSlopeBound ^ 2) := by linarith
    refine h2.trans (le_trans ?_ h3)
    norm_num
  · unfold quarticResidualLimit
    rw [le_div_iff₀ hc0]
    have hU := pow_le_pow_left₀ (by norm_num) (by linarith : (1 + 1 / 2.7182818283 : ℝ)⁻¹ + 1 / 4
      ≤ logisticUnitSlopeBound + 1 / 4) 2
    have h2 := mul_le_mul hU (by linarith : 2 * ((4.110873860 / 16 + 0.644357015)
      / (19 / 40 * (29 / 30) ^ 2)) ≤ 2 * matrixEnergyK (1 / 32)) (by norm_num) (sq_nonneg _)
    have h3 : (16.45 : ℝ) * (2 * logisticOptimizerSlopeBound ^ 2)
        ≤ 16.45 * (2 * (1 + 0.4521683 : ℝ)⁻¹ ^ 2) := by linarith
    refine h3.trans (le_trans ?_ (mul_le_mul_of_nonneg_right h2 (by norm_num)))
    norm_num
  · unfold quarticResidualLimit
    rw [div_le_iff₀ hc0]
    have hU := pow_le_pow_left₀ (by linarith) (by linarith : logisticUnitSlopeBound + 1 / 4
      ≤ (1 + 1 / 2.7182818286 : ℝ)⁻¹ + 1 / 4) 2
    have hK0 : 0 ≤ 2 * matrixEnergyK (1 / 32) := by linarith
    have h2 := mul_le_mul hU (by linarith : 2 * matrixEnergyK (1 / 32)
      ≤ 2 * ((4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2))) hK0 (by positivity)
    have h3 : 16.55 * (2 * (1 + 0.4521685 : ℝ)⁻¹ ^ 2)
        ≤ (16.55 : ℝ) * (2 * logisticOptimizerSlopeBound ^ 2) := by linarith
    refine le_trans (mul_le_mul_of_nonneg_right h2 (by norm_num)) (le_trans ?_ h3)
    norm_num

end LimitValues

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticConstantsNumeric.lean <==
import LossOnlyTraceability.QuarticConstantsBase
import Mathlib.Analysis.Complex.ExponentialBounds

/-! Explicit quartic constants: certified rational bounds on the scalar constants.

Exact rational enclosures, proved by monotonicity, cube and sixth-power comparisons, the Taylor
remainder of `exp` (`Real.exp_bound`), the logarithm series with remainder
(`Real.abs_log_sub_add_sum_range_le`) and Mathlib's nine-digit bounds on `e` and `log 2`, for:
`t_4 = (1/2)^{1/3}`, `β_4 = 3t_4⁴/4`, `e^{-t_4}`, `L_* = (1 + e^{-t_4})^{-1}`, the two coefficients
`4^{1/3}L_*^{4/3}` and `4^{2/3}L_*^{2/3}` of `ε_n^{(4)}`, `log 61`, `log(40/21)`, `K(1/32)`, and
`L = (1 + e^{-1})^{-1}`; and, for every `n ≥ 1`, rational enclosures of `ε_n^{(4)}` from rational
enclosures of `n^{-2/3}` and `n^{-5/6}`, and the antitonicity of `ε_n^{(4)}` in `n`. -/

noncomputable section

namespace LossOnlyTraceability

open Real

section Globals

/-- `0.7937005259 ≤ (1/2)^{1/3} ≤ 0.7937005260`. -/
theorem qc_cbrt_half_bounds :
    (0.7937005259 : ℝ) ≤ (1 / 2 : ℝ) ^ (1 / 3 : ℝ) ∧ (1 / 2 : ℝ) ^ (1 / 3 : ℝ) ≤ 0.7937005260 := by
  have e : (1 / 3 : ℝ) = ((1 : ℕ) : ℝ) / ((3 : ℕ) : ℝ) := by norm_num
  rw [e]
  exact ⟨qc_le_rpow_of_pow_le (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num),
    qc_rpow_le_of_pow_le (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num)⟩

/-- `β_4 = sharpSlope (1/2) = 3 t_4⁴/4` with `t_4 = (1/2)^{1/3}`. -/
theorem qc_sharpSlope_half :
    sharpSlope (1 / 2) = 3 * ((1 / 2 : ℝ) ^ (1 / 3 : ℝ)) ^ 4 / 4 := by
  unfold sharpSlope
  rw [sharp_cbrt_pow_four (by norm_num : (0 : ℝ) ≤ 1 / 2)]

/-- `0.4521683 ≤ e^{-t_4} ≤ 0.4521685`. -/
theorem qc_exp_neg_cbrt_bounds :
    (0.4521683 : ℝ) ≤ Real.exp (-((1 / 2 : ℝ) ^ (1 / 3 : ℝ))) ∧
      Real.exp (-((1 / 2 : ℝ) ^ (1 / 3 : ℝ))) ≤ 0.4521685 := by
  obtain ⟨ht1, ht2⟩ := qc_cbrt_half_bounds
  have hlo := Real.exp_bound (x := -0.7937005260) (by norm_num [abs_of_neg]) (n := 10)
    (by norm_num)
  have hhi := Real.exp_bound (x := -0.7937005259) (by norm_num [abs_of_neg]) (n := 10)
    (by norm_num)
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, Nat.factorial] at hlo hhi
  norm_num [abs_of_neg] at hlo hhi
  have h1 := (abs_le.1 hlo).1
  have h2 := (abs_le.1 hhi).2
  constructor
  · calc (0.4521683 : ℝ) ≤ Real.exp (-0.7937005260) := by linarith
      _ ≤ _ := Real.exp_le_exp.2 (by linarith)
  · calc Real.exp (-((1 / 2 : ℝ) ^ (1 / 3 : ℝ))) ≤ Real.exp (-0.7937005259) :=
          Real.exp_le_exp.2 (by linarith)
      _ ≤ _ := by linarith

/-- `(1 + 0.4521685)^{-1} ≤ L_* ≤ (1 + 0.4521683)^{-1}`. -/
theorem qc_optimizerSlope_bounds :
    (1 + 0.4521685 : ℝ)⁻¹ ≤ logisticOptimizerSlopeBound ∧
      logisticOptimizerSlopeBound ≤ (1 + 0.4521683 : ℝ)⁻¹ := by
  obtain ⟨h1, h2⟩ := qc_exp_neg_cbrt_bounds
  unfold logisticOptimizerSlopeBound
  exact ⟨inv_anti₀ (by positivity) (by linarith), inv_anti₀ (by norm_num) (by linarith)⟩

/-- `x ≤ q` from `x³ ≤ q³` for `q ≥ 0`. -/
theorem qc_le_of_cube_le {x q : ℝ} (hq : 0 ≤ q) (h : x ^ 3 ≤ q ^ 3) : x ≤ q :=
  le_of_pow_le_pow_left₀ (by norm_num) hq h

/-- The coefficients of `ε_n^{(4)}`: `0.9653037 ≤ 4^{1/3}L_*^{4/3} ≤ 0.9653040` and
`1.9649974 ≤ 4^{2/3}L_*^{2/3} ≤ 1.9649977`. -/
theorem qc_accuracy_coeff_bounds :
    (0.9653037 : ℝ) ≤ 4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ) ∧
      4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ) ≤ 0.9653040 ∧
      (1.9649974 : ℝ) ≤ 4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) ∧
      4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) ≤ 1.9649977 := by
  obtain ⟨hL1, hL2⟩ := qc_optimizerSlope_bounds
  have hL0 : 0 ≤ logisticOptimizerSlopeBound := logisticOptimizerSlopeBound_nonneg
  set L := logisticOptimizerSlopeBound
  have e1 : (4 ^ (1 / 3 : ℝ) * L ^ (4 / 3 : ℝ)) ^ 3 = 4 * L ^ 4 := by
    have h4 := qc_rpow_div_pow (by norm_num : (0 : ℝ) ≤ 4) 1 3 (by norm_num)
    have hL := qc_rpow_div_pow hL0 4 3 (by norm_num)
    norm_num at h4 hL
    rw [mul_pow, h4, hL]
  have e2 : (4 ^ (2 / 3 : ℝ) * L ^ (2 / 3 : ℝ)) ^ 3 = 16 * L ^ 2 := by
    have h4 := qc_rpow_div_pow (by norm_num : (0 : ℝ) ≤ 4) 2 3 (by norm_num)
    have hL := qc_rpow_div_pow hL0 2 3 (by norm_num)
    norm_num at h4 hL
    rw [mul_pow, h4, hL]
  have p1 : 0 ≤ 4 ^ (1 / 3 : ℝ) * L ^ (4 / 3 : ℝ) := by positivity
  have p2 : 0 ≤ 4 ^ (2 / 3 : ℝ) * L ^ (2 / 3 : ℝ) := by positivity
  have hLa : (1 + 0.4521685 : ℝ)⁻¹ ^ 4 ≤ L ^ 4 := pow_le_pow_left₀ (by norm_num) hL1 4
  have hLb : L ^ 4 ≤ (1 + 0.4521683 : ℝ)⁻¹ ^ 4 := pow_le_pow_left₀ hL0 hL2 4
  have hLc : (1 + 0.4521685 : ℝ)⁻¹ ^ 2 ≤ L ^ 2 := pow_le_pow_left₀ (by norm_num) hL1 2
  have hLd : L ^ 2 ≤ (1 + 0.4521683 : ℝ)⁻¹ ^ 2 := pow_le_pow_left₀ hL0 hL2 2
  refine ⟨qc_le_of_cube_le p1 ?_, qc_le_of_cube_le (by norm_num) ?_,
    qc_le_of_cube_le p2 ?_, qc_le_of_cube_le (by norm_num) ?_⟩
  · rw [e1]; norm_num at hLa ⊢; linarith
  · rw [e1]; norm_num at hLb ⊢; linarith
  · rw [e2]; norm_num at hLc ⊢; linarith
  · rw [e2]; norm_num at hLd ⊢; linarith

/-- `2.7182818283 ≤ e` and `e ≤ 2.7182818286` give
`(1 + 1/2.7182818283)^{-1} ≤ L ≤ (1 + 1/2.7182818286)^{-1}` for `L = (1 + e^{-1})^{-1}`. -/
theorem qc_unitSlope_bounds :
    (1 + 1 / 2.7182818283 : ℝ)⁻¹ ≤ logisticUnitSlopeBound ∧
      logisticUnitSlopeBound ≤ (1 + 1 / 2.7182818286 : ℝ)⁻¹ := by
  have h1 := Real.exp_one_gt_d9
  have h2 := Real.exp_one_lt_d9
  have e : Real.exp (-1) = 1 / Real.exp 1 := by rw [Real.exp_neg, one_div]
  unfold logisticUnitSlopeBound
  rw [e]
  have hpos : 0 < Real.exp 1 := Real.exp_pos 1
  refine ⟨inv_anti₀ (by positivity) ?_, inv_anti₀ (by positivity) ?_⟩
  · have : 1 / Real.exp 1 ≤ 1 / 2.7182818283 :=
      one_div_le_one_div_of_le (by norm_num) h1.le
    linarith
  · have : 1 / 2.7182818286 ≤ 1 / Real.exp 1 := one_div_le_one_div_of_le hpos h2.le
    linarith

/-- The logarithm series with six terms on both sides:
`|log(1 - x) + ∑_{i<6} x^{i+1}/(i+1)| ≤ x⁷/(1 - x)` for `0 ≤ x < 1`. -/
theorem qc_log_one_sub_bounds {x : ℝ} (hx0 : 0 ≤ x) (hx1 : x < 1) :
    -(x + x ^ 2 / 2 + x ^ 3 / 3 + x ^ 4 / 4 + x ^ 5 / 5 + x ^ 6 / 6) - x ^ 7 / (1 - x)
        ≤ Real.log (1 - x) ∧
      Real.log (1 - x) ≤ -(x + x ^ 2 / 2 + x ^ 3 / 3 + x ^ 4 / 4 + x ^ 5 / 5 + x ^ 6 / 6)
        + x ^ 7 / (1 - x) := by
  have habs : |x| < 1 := by rw [abs_of_nonneg hx0]; exact hx1
  have h := Real.abs_log_sub_add_sum_range_le habs 6
  rw [abs_of_nonneg hx0] at h
  simp only [Finset.sum_range_succ, Finset.sum_range_zero] at h
  norm_num at h
  constructor <;> linarith [(abs_le.1 h).1, (abs_le.1 h).2]

/-- `4.110873860 ≤ log 61 ≤ 4.110873868`. -/
theorem qc_log_sixty_one_bounds : (4.110873860 : ℝ) ≤ Real.log 61 ∧ Real.log 61 ≤ 4.110873868 := by
  have h64 : Real.log 61 = 6 * Real.log 2 + Real.log (1 - 3 / 64) := by
    have h6 : (6 : ℝ) * Real.log 2 = Real.log (2 ^ 6) := by rw [Real.log_pow]; norm_num
    rw [h6, ← Real.log_mul (by norm_num) (by norm_num)]
    norm_num
  obtain ⟨h1, h2⟩ := qc_log_one_sub_bounds (x := 3 / 64) (by norm_num) (by norm_num)
  have h3 := Real.log_two_lt_d9
  have h4 := Real.log_two_gt_d9
  rw [h64]
  norm_num at h1 h2 h3 h4 ⊢
  constructor <;> linarith

/-- `0.644357015 ≤ log(40/21) ≤ 0.644357018`. -/
theorem qc_log_forty_bounds :
    (0.644357015 : ℝ) ≤ Real.log (40 / 21) ∧ Real.log (40 / 21) ≤ 0.644357018 := by
  have h40 : Real.log (40 / 21) = Real.log 2 + Real.log (1 - 1 / 21) := by
    rw [← Real.log_mul (by norm_num) (by norm_num)]
    norm_num
  obtain ⟨h1, h2⟩ := qc_log_one_sub_bounds (x := 1 / 21) (by norm_num) (by norm_num)
  have h3 := Real.log_two_lt_d9
  have h4 := Real.log_two_gt_d9
  rw [h40]
  norm_num at h1 h2 h3 h4 ⊢
  constructor <;> linarith

/-- `K(1/32)` lies between `(4.110873860/16 + 0.644357015)/c` and
`(4.110873868/16 + 0.644357018)/c`, `c = (19/40)(29/30)²`. -/
theorem qc_matrixEnergyK_bounds :
    (4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2) ≤ matrixEnergyK (1 / 32) ∧
      matrixEnergyK (1 / 32) ≤ (4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2) := by
  obtain ⟨h1, h2⟩ := qc_log_sixty_one_bounds
  obtain ⟨h3, h4⟩ := qc_log_forty_bounds
  unfold matrixEnergyK matrixEnergyC
  constructor
  · apply div_le_div_of_nonneg_right _ (by norm_num); linarith
  · apply div_le_div_of_nonneg_right _ (by norm_num); linarith

end Globals

section Accuracy

/-- `ε_n^{(4)} = a₁ n^{-2/3} + (a₂/8) n^{-5/6}` with `a₁ = 4^{1/3}L_*^{4/3}`, `a₂ = 4^{2/3}L_*^{2/3}`. -/
theorem qc_quarticAccuracyBound_eq (n : ℕ) :
    quarticAccuracyBound n
      = 4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ) * (n : ℝ) ^ (-(2 / 3 : ℝ))
        + 4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8
          * (n : ℝ) ^ (-(5 / 6 : ℝ)) := by
  unfold quarticAccuracyBound; ring

/-- `n^{-m/k} ≤ q` from `1 ≤ q^k n^m`, for `n ≥ 1` and `q > 0`. -/
theorem qc_natPow_neg_le {n : ℕ} (hn : 0 < n) {q : ℝ} (hq : 0 < q) (m k : ℕ) (hk : k ≠ 0)
    (h : 1 ≤ q ^ k * (n : ℝ) ^ m) : (n : ℝ) ^ (-((m : ℝ) / k)) ≤ q := by
  have hnr : (0 : ℝ) < n := by exact_mod_cast hn
  rw [Real.rpow_neg hnr.le]
  have h1 : q⁻¹ ≤ (n : ℝ) ^ ((m : ℝ) / k) := by
    refine qc_le_rpow_of_pow_le hnr.le (by positivity) m k hk ?_
    rw [inv_pow, inv_le_iff_one_le_mul₀ (by positivity), mul_comm]
    exact h
  calc ((n : ℝ) ^ ((m : ℝ) / k))⁻¹ ≤ (q⁻¹)⁻¹ := inv_anti₀ (by positivity) h1
    _ = q := inv_inv q

/-- `q ≤ n^{-m/k}` from `q^k n^m ≤ 1`, for `n ≥ 1` and `q > 0`. -/
theorem qc_le_natPow_neg {n : ℕ} (hn : 0 < n) {q : ℝ} (hq : 0 < q) (m k : ℕ) (hk : k ≠ 0)
    (h : q ^ k * (n : ℝ) ^ m ≤ 1) : q ≤ (n : ℝ) ^ (-((m : ℝ) / k)) := by
  have hnr : (0 : ℝ) < n := by exact_mod_cast hn
  rw [Real.rpow_neg hnr.le]
  have h1 : (n : ℝ) ^ ((m : ℝ) / k) ≤ q⁻¹ := by
    refine qc_rpow_le_of_pow_le hnr.le (by positivity) m k hk ?_
    rw [inv_pow, ← one_div, le_div_iff₀ (by positivity), mul_comm]
    exact h
  have hp : 0 < (n : ℝ) ^ ((m : ℝ) / k) := Real.rpow_pos_of_pos hnr _
  calc q = (q⁻¹)⁻¹ := (inv_inv q).symm
    _ ≤ ((n : ℝ) ^ ((m : ℝ) / k))⁻¹ := inv_anti₀ hp h1

/-- Upper enclosure of `ε_n^{(4)}` from `n^{-2/3} ≤ q` and `n^{-5/6} ≤ r`, certified by
`1 ≤ q³n²` and `1 ≤ r⁶n⁵`. -/
theorem qc_eps_le {n : ℕ} (hn : 0 < n) {q r : ℝ} (hq : 0 < q) (hr : 0 < r)
    (hq1 : 1 ≤ q ^ 3 * (n : ℝ) ^ 2) (hr1 : 1 ≤ r ^ 6 * (n : ℝ) ^ 5) :
    quarticAccuracyBound n ≤ 0.9653040 * q + 1.9649977 / 8 * r := by
  obtain ⟨-, h2, -, h4⟩ := qc_accuracy_coeff_bounds
  have hq' := qc_natPow_neg_le hn hq 2 3 (by norm_num) hq1
  have hr' := qc_natPow_neg_le hn hr 5 6 (by norm_num) hr1
  norm_num at hq' hr'
  have hnr : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  have p1 : 0 ≤ (n : ℝ) ^ (-(2 / 3 : ℝ)) := Real.rpow_nonneg hnr _
  have p2 : 0 ≤ (n : ℝ) ^ (-(5 / 6 : ℝ)) := Real.rpow_nonneg hnr _
  have c1 : 0 ≤ 4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ) := by
    have := logisticOptimizerSlopeBound_nonneg; positivity
  have c2 : 0 ≤ 4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) := by
    have := logisticOptimizerSlopeBound_nonneg; positivity
  rw [qc_quarticAccuracyBound_eq]
  have e1 := mul_le_mul h2 hq' p1 (by norm_num)
  have e2 := mul_le_mul h4 hr' p2 (by norm_num)
  have e1' : 4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ) * (n : ℝ) ^ (-(2 / 3 : ℝ))
      ≤ 0.9653040 * q := by simpa [neg_div] using e1
  have e2' : 4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) * (n : ℝ) ^ (-(5 / 6 : ℝ))
      ≤ 1.9649977 * r := by simpa [neg_div] using e2
  have : 4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8 * (n : ℝ) ^ (-(5 / 6 : ℝ))
      = (4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) * (n : ℝ) ^ (-(5 / 6 : ℝ))) / 8 := by
    ring
  rw [this]
  linarith

/-- Lower enclosure of `ε_n^{(4)}` from `q ≤ n^{-2/3}` and `r ≤ n^{-5/6}`, certified by
`q³n² ≤ 1` and `r⁶n⁵ ≤ 1`. -/
theorem qc_le_eps {n : ℕ} (hn : 0 < n) {q r : ℝ} (hq : 0 < q) (hr : 0 < r)
    (hq1 : q ^ 3 * (n : ℝ) ^ 2 ≤ 1) (hr1 : r ^ 6 * (n : ℝ) ^ 5 ≤ 1) :
    0.9653037 * q + 1.9649974 / 8 * r ≤ quarticAccuracyBound n := by
  obtain ⟨h1, -, h3, -⟩ := qc_accuracy_coeff_bounds
  have hq' := qc_le_natPow_neg hn hq 2 3 (by norm_num) hq1
  have hr' := qc_le_natPow_neg hn hr 5 6 (by norm_num) hr1
  have e1 := mul_le_mul h1 hq' hq.le (by linarith)
  have e2 := mul_le_mul h3 hr' hr.le (by linarith)
  have e1' : 0.9653037 * q ≤ 4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ)
      * (n : ℝ) ^ (-(2 / 3 : ℝ)) := by simpa [neg_div] using e1
  have e2' : 1.9649974 * r ≤ 4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ)
      * (n : ℝ) ^ (-(5 / 6 : ℝ)) := by simpa [neg_div] using e2
  rw [qc_quarticAccuracyBound_eq]
  have : 4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8 * (n : ℝ) ^ (-(5 / 6 : ℝ))
      = (4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) * (n : ℝ) ^ (-(5 / 6 : ℝ))) / 8 := by
    ring
  rw [this]
  linarith

/-- `ε_n^{(4)} > 0` for `n ≥ 1`. -/
theorem qc_eps_pos {n : ℕ} (hn : 0 < n) : 0 < quarticAccuracyBound n := by
  have hnr : (0 : ℝ) < n := by exact_mod_cast hn
  have hL : 0 < logisticOptimizerSlopeBound := by
    unfold logisticOptimizerSlopeBound; positivity
  unfold quarticAccuracyBound
  have := Real.rpow_pos_of_pos hnr (-(2 / 3 : ℝ))
  have := Real.rpow_pos_of_pos hnr (-(5 / 6 : ℝ))
  positivity

/-- `ε_n^{(4)}` is nonincreasing in `n ≥ 1`. -/
theorem qc_eps_anti {n n' : ℕ} (hn : 0 < n) (hnn : n ≤ n') :
    quarticAccuracyBound n' ≤ quarticAccuracyBound n := by
  have hnr : (0 : ℝ) < n := by exact_mod_cast hn
  have hnnr : (n : ℝ) ≤ n' := by exact_mod_cast hnn
  have hL : 0 ≤ logisticOptimizerSlopeBound := logisticOptimizerSlopeBound_nonneg
  unfold quarticAccuracyBound
  have h1 := Real.rpow_le_rpow_of_nonpos hnr hnnr (by norm_num : -(2 / 3 : ℝ) ≤ 0)
  have h2 := Real.rpow_le_rpow_of_nonpos hnr hnnr (by norm_num : -(5 / 6 : ℝ) ≤ 0)
  have c1 : 0 ≤ 4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ) := by positivity
  have c2 : 0 ≤ 4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8 := by positivity
  have := mul_le_mul_of_nonneg_left h1 c1
  have := mul_le_mul_of_nonneg_left h2 c2
  linarith

end Accuracy

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticConstantsRange.lean <==
import LossOnlyTraceability.QuarticConstantsCertificate

/-! Explicit quartic constants: certificates along the schedule `ε = ε_n^{(4)}`, `v = (2ε_n/β_4)^{3/2}`.

`qc_signed_pos_range` turns one rational certificate into `M_4(n, d) > 0` for every integer `n`
in a range `[n₁, n₂]` and every `d ≥ 32n`: the accuracy is bracketed on the whole range by the
antitonicity of `ε_n^{(4)}` and rational enclosures of `n₁^{-2/3}, n₁^{-5/6}` (upper) and
`n₂^{-2/3}, n₂^{-5/6}` (lower), and the budget is bounded below by `qc_signed_lower_core` with
`dl = 32 n₁`.  `qc_signed_upper_at` is the matching upper certificate at a single `n` with
`d = 32n`, and `qc_signed_lower_at` the lower one at a single `n`. -/

noncomputable section

namespace LossOnlyTraceability

section Range

/-- The budgets of the schedule unfold to the recipe at `v = (2ε_n/β_4)^{3/2}`. -/
theorem qc_quarticSignedBudget_eq (n d : ℕ) :
    quarticSignedBudget n d = sharpSignedBudget (1 / 2) (1 / 4)
      ((2 * quarticAccuracyBound n / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ)) (quarticAccuracyBound n)
      n d := rfl

/-- **Positivity of `M_4` on a range of sample sizes.** If the rational parameters satisfy the
displayed inequalities, then `M_4(n, d) > 0` for every `n₁ ≤ n ≤ n₂` and every `d ≥ 32n`, and
moreover `0 < v_n < 1`. -/
theorem qc_signed_pos_range {n1 n2 : ℕ} (hn1 : 0 < n1)
    {q1 r1 q2 r2 el eh uh vh ph sh jl Al X : ℝ} (hq1 : 0 < q1) (hr1 : 0 < r1) (hq2 : 0 < q2)
    (hr2 : 0 < r2) (hq1c : 1 ≤ q1 ^ 3 * (n1 : ℝ) ^ 2) (hr1c : 1 ≤ r1 ^ 6 * (n1 : ℝ) ^ 5)
    (hq2c : q2 ^ 3 * (n2 : ℝ) ^ 2 ≤ 1) (hr2c : r2 ^ 6 * (n2 : ℝ) ^ 5 ≤ 1)
    (hel : el ≤ 0.9653037 * q2 + 1.9649974 / 8 * r2) (heh : 0.9653040 * q1 + 1.9649977 / 8 * r1 ≤ eh)
    (hel0 : 0 < el) (huh : 8 * eh / (3 * 0.7937005259 ^ 4) ≤ uh) (hvh0 : 0 ≤ vh)
    (hvh : uh ^ 3 ≤ vh ^ 2) (hvh1 : vh < 1) (hph0 : 0 ≤ ph) (hph : uh ≤ ph ^ 2) (hsh0 : 0 ≤ sh)
    (hsh : vh ≤ sh ^ 2) (hjl0 : 0 ≤ jl) (hjl : jl ^ 3 * (1 + 2 / ((32 * n1 : ℕ) : ℝ)) ≤ 1)
    (hAl : Al ≤ 2 * el * jl - eh - 0.7937005260 ^ 2 / 8 * (uh ^ 2 * (1 + 2 / ((32 * n1 : ℕ) : ℝ))
      + ph / ((32 * n1 : ℕ) : ℝ)))
    (hX0 : 0 ≤ X) (hX3 : sh / 2 ≤ X ^ 3) (hX : 0 < X ^ 4 / 4 - sh / 2 * X + Al)
    (hal : 0 ≤ Al - vh ^ 2 * (1 + 2 / ((32 * n1 : ℕ) : ℝ)) / 64)
    (hM : 0 < (1 / vh - 1) * (Al - vh ^ 2 * (1 + 2 / ((32 * n1 : ℕ) : ℝ)) / 64)
          - (X ^ 2 * ((4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2))
            + 2 / (19 / 40 * (29 / 30) ^ 2 * ((32 * n1 : ℕ) : ℝ))) / 8) :
    ∀ n : ℕ, n1 ≤ n → n ≤ n2 → (0 < quarticConstantsPrior n ∧ quarticConstantsPrior n < 1) ∧
      ∀ d : ℕ, 32 * n ≤ d → 0 < quarticSignedBudget n d := by
  intro n h1 h2
  have hn : 0 < n := hn1.trans_le h1
  have hlo : el ≤ quarticAccuracyBound n :=
    hel.trans ((qc_le_eps (hn1.trans_le (h1.trans h2)) hq2 hr2 hq2c hr2c).trans (qc_eps_anti hn h2))
  have hhi : quarticAccuracyBound n ≤ eh :=
    ((qc_eps_anti hn1 h1).trans (qc_eps_le hn1 hq1 hr1 hq1c hr1c)).trans heh
  have hdl : 0 < 32 * n1 := by omega
  obtain ⟨hv0, hv1, -, -, -⟩ := qc_signed_lower_core (n := n) (d := 32 * n) hdl (by omega) le_rfl
    hel0 hlo hhi huh hvh0 hvh hvh1 hph0 hph hsh0 hsh hjl0 hjl hAl hX0 hX3 hX hal
  refine ⟨⟨hv0, hv1⟩, fun d hd => ?_⟩
  obtain ⟨-, -, -, -, hb⟩ := qc_signed_lower_core (n := n) (d := d) hdl (by omega) hd
    hel0 hlo hhi huh hvh0 hvh hvh1 hph0 hph hsh0 hsh hjl0 hjl hAl hX0 hX3 hX hal
  rw [qc_quarticSignedBudget_eq]
  exact hM.trans_le hb

/-- **Lower certificate at one sample size with `d = 32n`**: the conclusions of
`qc_signed_lower_core` for `ε = ε_n^{(4)}`, `dl = d = 32n`, with the accuracy enclosed by rational
enclosures of `n^{-2/3}` and `n^{-5/6}`. -/
theorem qc_signed_lower_at {n : ℕ} (hn : 0 < n)
    {q1 r1 q2 r2 el eh uh vh ph sh jl Al X : ℝ} (hq1 : 0 < q1) (hr1 : 0 < r1) (hq2 : 0 < q2)
    (hr2 : 0 < r2) (hq1c : 1 ≤ q1 ^ 3 * (n : ℝ) ^ 2) (hr1c : 1 ≤ r1 ^ 6 * (n : ℝ) ^ 5)
    (hq2c : q2 ^ 3 * (n : ℝ) ^ 2 ≤ 1) (hr2c : r2 ^ 6 * (n : ℝ) ^ 5 ≤ 1)
    (hel : el ≤ 0.9653037 * q2 + 1.9649974 / 8 * r2) (heh : 0.9653040 * q1 + 1.9649977 / 8 * r1 ≤ eh)
    (hel0 : 0 < el) (huh : 8 * eh / (3 * 0.7937005259 ^ 4) ≤ uh) (hvh0 : 0 ≤ vh)
    (hvh : uh ^ 3 ≤ vh ^ 2) (hvh1 : vh < 1) (hph0 : 0 ≤ ph) (hph : uh ≤ ph ^ 2) (hsh0 : 0 ≤ sh)
    (hsh : vh ≤ sh ^ 2) (hjl0 : 0 ≤ jl) (hjl : jl ^ 3 * (1 + 2 / ((32 * n : ℕ) : ℝ)) ≤ 1)
    (hAl : Al ≤ 2 * el * jl - eh - 0.7937005260 ^ 2 / 8 * (uh ^ 2 * (1 + 2 / ((32 * n : ℕ) : ℝ))
      + ph / ((32 * n : ℕ) : ℝ)))
    (hX0 : 0 ≤ X) (hX3 : sh / 2 ≤ X ^ 3) (hX : 0 < X ^ 4 / 4 - sh / 2 * X + Al)
    (hal : 0 ≤ Al - vh ^ 2 * (1 + 2 / ((32 * n : ℕ) : ℝ)) / 64) :
    el ≤ quarticAccuracyBound n ∧ quarticAccuracyBound n ≤ eh ∧
      0 < quarticConstantsPrior n ∧ quarticConstantsPrior n < 1 ∧
      sharpLearnerScale (1 / 2) (1 / 4) (quarticConstantsPrior n) (quarticAccuracyBound n) (32 * n)
        ≤ X ^ 2 ∧
      sharpEnergyScale (1 / 2) (1 / 4) (quarticConstantsPrior n) (quarticAccuracyBound n) n (32 * n)
        ≤ X ^ 2 * ((4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2))
          + 2 / (19 / 40 * (29 / 30) ^ 2 * ((32 * n : ℕ) : ℝ)) ∧
      (1 / vh - 1) * (Al - vh ^ 2 * (1 + 2 / ((32 * n : ℕ) : ℝ)) / 64)
          - (X ^ 2 * ((4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2))
            + 2 / (19 / 40 * (29 / 30) ^ 2 * ((32 * n : ℕ) : ℝ))) / 8
        ≤ quarticSignedBudget n (32 * n) := by
  have hlo : el ≤ quarticAccuracyBound n := hel.trans (qc_le_eps hn hq2 hr2 hq2c hr2c)
  have hhi : quarticAccuracyBound n ≤ eh := (qc_eps_le hn hq1 hr1 hq1c hr1c).trans heh
  have hdl : 0 < 32 * n := by omega
  obtain ⟨h1, h2, h3, h4, h5⟩ := qc_signed_lower_core (n := n) (d := 32 * n) hdl le_rfl le_rfl
    hel0 hlo hhi huh hvh0 hvh hvh1 hph0 hph hsh0 hsh hjl0 hjl hAl hX0 hX3 hX hal
  exact ⟨hlo, hhi, h1, h2, h3, h4, h5⟩

/-- **Upper certificate at one sample size with `d = 32n`**: the conclusions of
`qc_signed_upper_core` for `ε = ε_n^{(4)}`, with the accuracy enclosed by rational enclosures of
`n^{-2/3}` and `n^{-5/6}`. -/
theorem qc_signed_upper_at {n : ℕ} (hn : 0 < n)
    {q1 r1 q2 r2 el eh ul vl pl sl Ah Xl : ℝ} (hq1 : 0 < q1) (hr1 : 0 < r1) (hq2 : 0 < q2)
    (hr2 : 0 < r2) (hq1c : 1 ≤ q1 ^ 3 * (n : ℝ) ^ 2) (hr1c : 1 ≤ r1 ^ 6 * (n : ℝ) ^ 5)
    (hq2c : q2 ^ 3 * (n : ℝ) ^ 2 ≤ 1) (hr2c : r2 ^ 6 * (n : ℝ) ^ 5 ≤ 1)
    (hel : el ≤ 0.9653037 * q2 + 1.9649974 / 8 * r2) (heh : 0.9653040 * q1 + 1.9649977 / 8 * r1 ≤ eh)
    (hel0 : 0 < el) (hv1 : (8 * eh / (3 * 0.7937005259 ^ 4)) ^ 3 < 1)
    (hul0 : 0 ≤ ul) (hul : ul ≤ 8 * el / (3 * 0.7937005260 ^ 4)) (hvl0 : 0 < vl)
    (hvl : vl ^ 2 ≤ ul ^ 3) (hpl0 : 0 ≤ pl) (hpl : pl ^ 2 ≤ ul) (hsl0 : 0 ≤ sl)
    (hsl : sl ^ 2 ≤ vl) (hAh : eh - 0.7937005259 ^ 2 / 8 * (ul ^ 2 + pl / ((32 * n : ℕ) : ℝ)) ≤ Ah)
    (hXl0 : 0 ≤ Xl) (hXl1 : Xl ≤ 1) (hXl : Xl ^ 4 / 4 - sl / 2 * Xl + Ah ≤ 0)
    (hah : 0 ≤ Ah - vl ^ 2 / 64) :
    Xl ^ 2 ≤ sharpLearnerScale (1 / 2) (1 / 4) (quarticConstantsPrior n) (quarticAccuracyBound n)
        (32 * n) ∧
      Xl ^ 2 * ((4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2)
          + 2 / (19 / 40 * (29 / 30) ^ 2 * ((32 * n : ℕ) : ℝ)))
        ≤ sharpEnergyScale (1 / 2) (1 / 4) (quarticConstantsPrior n) (quarticAccuracyBound n) n
          (32 * n) ∧
      quarticSignedBudget n (32 * n)
        ≤ (1 / vl - 1) * (Ah - vl ^ 2 / 64)
          - Xl ^ 2 * ((4.110873860 / 16 + 0.644357015) / (19 / 40 * (29 / 30) ^ 2)
            + 2 / (19 / 40 * (29 / 30) ^ 2 * ((32 * n : ℕ) : ℝ))) / 8 := by
  have hlo : el ≤ quarticAccuracyBound n := hel.trans (qc_le_eps hn hq2 hr2 hq2c hr2c)
  have hhi : quarticAccuracyBound n ≤ eh := (qc_eps_le hn hq1 hr1 hq1c hr1c).trans heh
  exact qc_signed_upper_core (n := n) (d := 32 * n) hn rfl hel0 hlo hhi hv1 hul0 hul hvl0 hvl
    hpl0 hpl hsl0 hsl hAh hXl0 hXl1 hXl hah

end Range

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticConstantsSchedule.lean <==
import LossOnlyTraceability.QuarticConstantsRange

/-! Explicit quartic constants: the signed budget along the schedule.

With `ε = ε_n^{(4)}`, `v = (2ε_n/β_4)^{3/2}` and every `d ≥ 32n`, the signed budget `M_4` of the
sharpened quartic certificate is positive for every integer `118 ≤ n ≤ 4096`
(`qc_signed_pos_schedule`, from fifteen range certificates `qc_signed_pos_range_*`) and at the larger
sizes
`n = 16384, 65536, 262144, 1048576` (`qc_signed_pos_at_*`). Every certificate is a rational
instance of `qc_signed_pos_range` closed by `norm_num`. -/

noncomputable section

namespace LossOnlyTraceability

section Schedule

/-- `M_4(n, d) > 0` and `0 < v_n < 1` for `118 ≤ n ≤ 118` and every `d ≥ 32n`
(certified lower bound `2.325e-04` on the range). -/
theorem qc_signed_pos_range_118_118 : ∀ n : ℕ, 118 ≤ n → n ≤ 118 →
    (0 < quarticConstantsPrior n ∧ quarticConstantsPrior n < 1) ∧
      ∀ d : ℕ, 32 * n ≤ d → 0 < quarticSignedBudget n d := by
  apply qc_signed_pos_range (n1 := 118) (n2 := 118)
      (q1 := 0.04156667908072) (r1 := 0.018768590576) (q2 := 0.04156667908071)
      (r2 := 0.01876859057599) (el := 0.044734498073) (eh := 0.044734511248) (uh := 0.30059707948)
      (vh := 0.16480756211) (ph := 0.54826734308) (sh := 0.40596497646) (jl := 0.99982350864)
      (Al := 0.03758819786) (X := 0.86051816614) <;> norm_num

/-- `M_4(n, d) > 0` and `0 < v_n < 1` for `119 ≤ n ≤ 119` and every `d ≥ 32n`
(certified lower bound `1.917e-03` on the range). -/
theorem qc_signed_pos_range_119_119 : ∀ n : ℕ, 119 ≤ n → n ≤ 119 →
    (0 < quarticConstantsPrior n ∧ quarticConstantsPrior n < 1) ∧
      ∀ d : ℕ, 32 * n ≤ d → 0 < quarticSignedBudget n d := by
  apply qc_signed_pos_range (n1 := 119) (n2 := 119)
      (q1 := 0.04133348516352) (r1 := 0.01863706552702) (q2 := 0.04133348516351)
      (r2 := 0.01863706552701) (el := 0.044477089325) (eh := 0.044477102425) (uh := 0.29886740058)
      (vh := 0.16338712069) (ph := 0.54668766273) (sh := 0.40421172756) (jl := 0.99982499124)
      (Al := 0.0374128645) (X := 0.85918285091) <;> norm_num

/-- `M_4(n, d) > 0` and `0 < v_n < 1` for `120 ≤ n ≤ 121` and every `d ≥ 32n`
(certified lower bound `4.916e-04` on the range). -/
theorem qc_signed_pos_range_120_121 : ∀ n : ℕ, 120 ≤ n → n ≤ 121 →
    (0 < quarticConstantsPrior n ∧ quarticConstantsPrior n < 1) ∧
      ∀ d : ℕ, 32 * n ≤ d → 0 < quarticSignedBudget n d := by
  apply qc_signed_pos_range (n1 := 120) (n2 := 121)
      (q1 := 0.04110353457218) (r1 := 0.01850755129044) (q2 := 0.04087675572932)
      (r2 := 0.0183800007485) (el := 0.043973065259) (eh := 0.044223318302) (uh := 0.29716207813)
      (vh := 0.1619906993) (ph := 0.54512574525) (sh := 0.4024806819) (jl := 0.99982644914)
      (Al := 0.03673914208) (X := 0.85902130783) <;> norm_num

/-- `M_4(n, d) > 0` and `0 < v_n < 1` for `122 ≤ n ≤ 124` and every `d ≥ 32n`
(certified lower bound `7.967e-04` on the range). -/
theorem qc_signed_pos_range_122_124 : ∀ n : ℕ, 122 ≤ n → n ≤ 124 →
    (0 < quarticConstantsPrior n ∧ quarticConstantsPrior n < 1) ∧
      ∀ d : ℕ, 32 * n ≤ d → 0 < quarticSignedBudget n d := by
  apply qc_signed_pos_range (n1 := 122) (n2 := 124)
      (q1 := 0.04065307921183) (r1 := 0.01825436826496) (q2 := 0.04021476574386)
      (r2 := 0.0180086819886) (el := 0.043242838827) (eh := 0.043726303933) (uh := 0.29382235085)
      (vh := 0.1592675296) (ph := 0.54205382653) (sh := 0.39908336172) (jl := 0.99982929327)
      (Al := 0.03593200848) (X := 0.85751429826) <;> norm_num

/-- `M_4(n, d) > 0` and `0 < v_n < 1` for `125 ≤ n ≤ 128` and every `d ≥ 32n`
(certified lower bound `2.784e-03` on the range). -/
theorem qc_signed_pos_range_125_128 : ∀ n : ℕ, 125 ≤ n → n ≤ 128 →
    (0 < quarticConstantsPrior n ∧ quarticConstantsPrior n < 1) ∧
      ∀ d : ℕ, 32 * n ≤ d → 0 < quarticSignedBudget n d := by
  apply qc_signed_pos_range (n1 := 125) (n2 := 128)
      (q1 := 0.04000000000001) (r1 := 0.01788854382) (q2 := 0.03937253280921)
      (r2 := 0.01753846950483) (el := 0.042314332471) (eh := 0.043006028433) (uh := 0.28898240277)
      (vh := 0.1553485116) (ph := 0.53757083512) (sh := 0.39414275536) (jl := 0.99983338886)
      (Al := 0.03501859991) (X := 0.85471480923) <;> norm_num

/-- `M_4(n, d) > 0` and `0 < v_n < 1` for `129 ≤ n ≤ 135` and every `d ≥ 32n`
(certified lower bound `7.859e-04` on the range). -/
theorem qc_signed_pos_range_129_135 : ∀ n : ℕ, 129 ≤ n → n ≤ 135 →
    (0 < quarticConstantsPrior n ∧ quarticConstantsPrior n < 1) ∧
      ∀ d : ℕ, 32 * n ≤ d → 0 < quarticSignedBudget n d := by
  apply qc_signed_pos_range (n1 := 129) (n2 := 135)
      (q1 := 0.03916879338922) (r1 := 0.01742509848698) (q2 := 0.0379994654817)
      (r2 := 0.01677729185794) (el := 0.040801941487) (eh := 0.04208982774) (uh := 0.28282591989)
      (vh := 0.15041072774) (ph := 0.5318138019) (sh := 0.38782821938) (jl := 0.99983855343)
      (Al := 0.03318882675) (X := 0.85268619301) <;> norm_num

/-- `M_4(n, d) > 0` and `0 < v_n < 1` for `136 ≤ n ≤ 146` and every `d ≥ 32n`
(certified lower bound `1.337e-03` on the range). -/
theorem qc_signed_pos_range_136_146 : ∀ n : ℕ, 136 ≤ n → n ≤ 146 →
    (0 < quarticConstantsPrior n ∧ quarticConstantsPrior n < 1) ∧
      ∀ d : ℕ, 32 * n ≤ d → 0 < quarticSignedBudget n d := by
  apply qc_signed_pos_range (n1 := 136) (n2 := 146)
      (q1 := 0.03781296456851) (r1 := 0.01667442665222) (q2 := 0.03606600978199)
      (r2 := 0.01571710737573) (el := 0.038675162077) (eh := 0.040596657203) (uh := 0.2727924426)
      (vh := 0.14247822689) (ph := 0.52229535955) (sh := 0.37746288148) (jl := 0.99984686064)
      (Al := 0.0308698077) (X := 0.84775478707) <;> norm_num

/-- `M_4(n, d) > 0` and `0 < v_n < 1` for `147 ≤ n ≤ 164` and every `d ≥ 32n`
(certified lower bound `1.363e-03` on the range). -/
theorem qc_signed_pos_range_147_164 : ∀ n : ℕ, 147 ≤ n → n ≤ 164 →
    (0 < quarticConstantsPrior n ∧ quarticConstantsPrior n < 1) ∧
      ∀ d : ℕ, 32 * n ≤ d → 0 < quarticSignedBudget n d := by
  apply qc_signed_pos_range (n1 := 147) (n2 := 164)
      (q1 := 0.03590225910139) (r1 := 0.01562795748368) (q2 := 0.0333762419195)
      (r2 := 0.01426582175133) (el := 0.035722247648) (eh := 0.038495206884) (uh := 0.25867158131)
      (vh := 0.13155976136) (ph := 0.50859766153) (sh := 0.36271167801) (jl := 0.9998583168)
      (Al := 0.02765950174) (X := 0.84051363711) <;> norm_num

/-- `M_4(n, d) > 0` and `0 < v_n < 1` for `165 ≤ n ≤ 195` and every `d ≥ 32n`
(certified lower bound `3.142e-04` on the range). -/
theorem qc_signed_pos_range_165_195 : ∀ n : ℕ, 165 ≤ n → n ≤ 195 →
    (0 < quarticConstantsPrior n ∧ quarticConstantsPrior n < 1) ∧
      ∀ d : ℕ, 32 * n ≤ d → 0 < quarticSignedBudget n d := by
  apply qc_signed_pos_range (n1 := 165) (n2 := 195)
      (q1 := 0.03324125183293) (r1 := 0.0141937356718) (q2 := 0.02973789742384)
      (r2 := 0.01234917155403) (el := 0.031739363662) (eh := 0.035574245604) (uh := 0.23904395142)
      (vh := 0.11687365842) (ph := 0.48892121188) (sh := 0.34186789616) (jl := 0.99987376924)
      (Al := 0.02338782126) (X := 0.82960432238) <;> norm_num

/-- `M_4(n, d) > 0` and `0 < v_n < 1` for `196 ≤ n ≤ 250` and every `d ≥ 32n`
(certified lower bound `3.809e-04` on the range). -/
theorem qc_signed_pos_range_196_250 : ∀ n : ℕ, 196 ≤ n → n ≤ 250 →
    (0 < quarticConstantsPrior n ∧ quarticConstantsPrior n < 1) ∧
      ∀ d : ℕ, 32 * n ≤ d → 0 < quarticSignedBudget n d := by
  apply qc_signed_pos_range (n1 := 196) (n2 := 250)
      (q1 := 0.02963666190594) (r1 := 0.01229664420498) (q2 := 0.02519842099789)
      (r2 := 0.01003960576873) (el := 0.026790103927) (eh := 0.031628747983) (uh := 0.21253186871)
      (vh := 0.09797969681) (ph := 0.46101178804) (sh := 0.31301708709) (jl := 0.99989373007)
      (Al := 0.01838194519) (X := 0.81205110342) <;> norm_num

/-- `M_4(n, d) > 0` and `0 < v_n < 1` for `251 ≤ n ≤ 354` and every `d ≥ 32n`
(certified lower bound `4.651e-05` on the range). -/
theorem qc_signed_pos_range_251_354 : ∀ n : ℕ, 251 ≤ n → n ≤ 354 →
    (0 < quarticConstantsPrior n ∧ quarticConstantsPrior n < 1) ∧
      ∀ d : ℕ, 32 * n ≤ d → 0 < quarticSignedBudget n d := by
  apply qc_signed_pos_range (n1 := 251) (n2 := 354)
      (q1 := 0.02513144840105) (r1 := 0.01000626266068) (q2 := 0.01998317501442)
      (r2 := 0.00751329800642) (el := 0.02113528416) (eh := 0.026717273057) (uh := 0.17952882526)
      (vh := 0.07606787492) (ph := 0.4237084201) (sh := 0.27580405168) (jl := 0.99991701244)
      (Al := 0.01300700071) (X := 0.7859022345) <;> norm_num

/-- `M_4(n, d) > 0` and `0 < v_n < 1` for `355 ≤ n ≤ 565` and every `d ≥ 32n`
(certified lower bound `1.492e-04` on the range). -/
theorem qc_signed_pos_range_355_565 : ∀ n : ℕ, 355 ≤ n → n ≤ 565 →
    (0 < quarticConstantsPrior n ∧ quarticConstantsPrior n < 1) ∧
      ∀ d : ℕ, 32 * n ≤ d → 0 < quarticSignedBudget n d := by
  apply qc_signed_pos_range (n1 := 355) (n2 := 565)
      (q1 := 0.01994563028475) (r1 := 0.007495657012) (q2 := 0.0146319104592)
      (r2 := 0.00508892784911) (el := 0.015374203553) (eh := 0.021094715295) (uh := 0.14174760455)
      (vh := 0.05336709863) (ph := 0.3764938307) (sh := 0.23101320013) (jl := 0.99994132144)
      (Al := 0.00806682316) (X := 0.74823394615) <;> norm_num

/-- `M_4(n, d) > 0` and `0 < v_n < 1` for `566 ≤ n ≤ 1029` and every `d ≥ 32n`
(certified lower bound `2.286e-04` on the range). -/
theorem qc_signed_pos_range_566_1029 : ∀ n : ℕ, 566 ≤ n → n ≤ 1029 →
    (0 < quarticConstantsPrior n ∧ quarticConstantsPrior n < 1) ∧
      ∀ d : ℕ, 32 * n ≤ d → 0 < quarticSignedBudget n d := by
  apply qc_signed_pos_range (n1 := 566) (n2 := 1029)
      (q1 := 0.0146146710924) (r1 := 0.00508143421305) (q2 := 0.00981122156671)
      (r2 := 0.00308783335632) (el := 0.010229256544) (eh := 0.015355726282) (uh := 0.10318401487)
      (vh := 0.03314504655) (ph := 0.32122268736) (sh := 0.18205781102) (jl := 0.9999631947)
      (Al := 0.00426215061) (X := 0.69773514152) <;> norm_num

/-- `M_4(n, d) > 0` and `0 < v_n < 1` for `1030 ≤ n ≤ 2132` and every `d ≥ 32n`
(certified lower bound `1.410e-04` on the range). -/
theorem qc_signed_pos_range_1030_2132 : ∀ n : ℕ, 1030 ≤ n → n ≤ 2132 →
    (0 < quarticConstantsPrior n ∧ quarticConstantsPrior n < 1) ∧
      ∀ d : ℕ, 32 * n ≤ d → 0 < quarticSignedBudget n d := by
  apply qc_signed_pos_range (n1 := 1030) (n2 := 2132)
      (q1 := 0.0098048702335) (r1 := 0.00308533490708) (q2 := 0.00603682425931)
      (r2 := 0.00168271538843) (el := 0.006240685214) (eh := 0.010222514956) (uh := 0.06869099617)
      (vh := 0.01800320066) (ph := 0.26208967201) (sh := 0.13417600628) (jl := 0.99997977428)
      (Al := 0.00188639943) (X := 0.63535355008) <;> norm_num

/-- `M_4(n, d) > 0` and `0 < v_n < 1` for `2133 ≤ n ≤ 4096` and every `d ≥ 32n`
(certified lower bound `1.108e-01` on the range). -/
theorem qc_signed_pos_range_2133_4096 : ∀ n : ℕ, 2133 ≤ n → n ≤ 4096 →
    (0 < quarticConstantsPrior n ∧ quarticConstantsPrior n < 1) ∧
      ∀ d : ℕ, 32 * n ≤ d → 0 < quarticSignedBudget n d := by
  apply qc_signed_pos_range (n1 := 2133) (n2 := 4096)
      (q1 := 0.00603493730947) (r1 := 0.00168205794933) (q2 := 0.00390625)
      (r2 := 0.00097656249999) (el := 0.004010585424) (eh := 0.006238704125) (uh := 0.04192146483)
      (vh := 0.00858330756) (ph := 0.20474731947) (sh := 0.09264614164) (jl := 0.99999023303)
      (Al := 0.00164376081) (X := 0.55774569841) <;> norm_num

/-- `M_4(n, d) > 0` and `0 < v_n < 1` at `n = 16384` for every `d ≥ 32n`
(certified lower bound `1.4044`). -/
theorem qc_signed_pos_at_16384 :
    (0 < quarticConstantsPrior 16384 ∧ quarticConstantsPrior 16384 < 1) ∧
    ∀ d : ℕ, 32 * 16384 ≤ d → 0 < quarticSignedBudget 16384 d := by
  have h : ∀ m : ℕ, 16384 ≤ m → m ≤ 16384 →
      (0 < quarticConstantsPrior m ∧ quarticConstantsPrior m < 1) ∧
        ∀ d : ℕ, 32 * m ≤ d → 0 < quarticSignedBudget m d := by
    apply qc_signed_pos_range (n1 := 16384) (n2 := 16384)
      (q1 := 0.00155019633982) (r1 := 0.00030759791258) (q2 := 0.00155019633981)
      (r2 := 0.00030759791257) (el := 0.001571963899) (eh := 0.001571964377) (uh := 0.01056293872)
      (vh := 0.00108561827) (ph := 0.10277615833) (sh := 0.03294872183) (jl := 0.99999872843)
      (Al := 0.00156315791) (X := 0.36539583946) <;> norm_num
  exact h 16384 le_rfl le_rfl

/-- `M_4(n, d) > 0` and `0 < v_n < 1` at `n = 65536` for every `d ≥ 32n`
(certified lower bound `2.2831`). -/
theorem qc_signed_pos_at_65536 :
    (0 < quarticConstantsPrior 65536 ∧ quarticConstantsPrior 65536 < 1) ∧
    ∀ d : ℕ, 32 * 65536 ≤ d → 0 < quarticSignedBudget 65536 d := by
  have h : ∀ m : ℕ, 65536 ≤ m → m ≤ 65536 →
      (0 < quarticConstantsPrior m ∧ quarticConstantsPrior m < 1) ∧
        ∀ d : ℕ, 32 * m ≤ d → 0 < quarticSignedBudget m d := by
    apply qc_signed_pos_range (n1 := 65536) (n2 := 65536)
      (q1 := 0.00061519582515) (r1 := 0.00009688727124) (q2 := 0.00061519582514)
      (r2 := 0.00009688727123) (el := 0.00061764871) (eh := 0.000617648899) (uh := 0.00415034054)
      (vh := 0.00026737796) (ph := 0.06442313669) (sh := 0.01635169594) (jl := 0.9999996821)
      (Al := 0.00061628929) (X := 0.28916214531) <;> norm_num
  exact h 65536 le_rfl le_rfl

/-- `M_4(n, d) > 0` and `0 < v_n < 1` at `n = 262144` for every `d ≥ 32n`
(certified lower bound `3.6648`). -/
theorem qc_signed_pos_at_262144 :
    (0 < quarticConstantsPrior 262144 ∧ quarticConstantsPrior 262144 < 1) ∧
    ∀ d : ℕ, 32 * 262144 ≤ d → 0 < quarticSignedBudget 262144 d := by
  have h : ∀ m : ℕ, 262144 ≤ m → m ≤ 262144 →
      (0 < quarticConstantsPrior m ∧ quarticConstantsPrior m < 1) ∧
        ∀ d : ℕ, 32 * m ≤ d → 0 < quarticSignedBudget m d := by
    apply qc_signed_pos_range (n1 := 262144) (n2 := 262144)
      (q1 := 0.00024414062501) (r1 := 0.00003051757813) (q2 := 0.000244140625)
      (r2 := 0.00003051757812) (el := 0.000243165718) (eh := 0.000243165794) (uh := 0.00163397175)
      (vh := 0.00006604909) (ph := 0.04042241643) (sh := 0.00812705913) (jl := 0.99999992052)
      (Al := 0.00024295498) (X := 0.2290099003) <;> norm_num
  exact h 262144 le_rfl le_rfl

/-- `M_4(n, d) > 0` and `0 < v_n < 1` at `n = 1048576` for every `d ≥ 32n`
(certified lower bound `5.8524`). -/
theorem qc_signed_pos_at_1048576 :
    (0 < quarticConstantsPrior 1048576 ∧ quarticConstantsPrior 1048576 < 1) ∧
    ∀ d : ℕ, 32 * 1048576 ≤ d → 0 < quarticSignedBudget 1048576 d := by
  have h : ∀ m : ℕ, 1048576 ≤ m → m ≤ 1048576 →
      (0 < quarticConstantsPrior m ∧ quarticConstantsPrior m < 1) ∧
        ∀ d : ℕ, 32 * m ≤ d → 0 < quarticSignedBudget m d := by
    apply qc_signed_pos_range (n1 := 1048576) (n2 := 1048576)
      (q1 := 0.00009688727124) (r1 := 0.00000961243477) (q2 := 0.00009688727123)
      (r2 := 0.00000961243476) (el := 0.000095886692) (eh := 0.000095886723) (uh := 0.00064431841)
      (vh := 0.00001635501) (ph := 0.02538342787) (sh := 0.00404413279) (jl := 0.99999998013)
      (Al := 0.0000958539) (X := 0.1814628815) <;> norm_num
  exact h 1048576 le_rfl le_rfl

/-- **`M_4 > 0` for every integer `118 ≤ n ≤ 4096`**, at every `d ≥ 32n`, with
`0 < v_n < 1`. -/
theorem qc_signed_pos_schedule : ∀ n : ℕ, 118 ≤ n → n ≤ 4096 →
    (0 < quarticConstantsPrior n ∧ quarticConstantsPrior n < 1) ∧
      ∀ d : ℕ, 32 * n ≤ d → 0 < quarticSignedBudget n d := by
  intro n hlo hhi
  rcases Nat.lt_or_ge 118 n with c0 | c0
  swap
  · exact qc_signed_pos_range_118_118 n (by omega) c0
  rcases Nat.lt_or_ge 119 n with c1 | c1
  swap
  · exact qc_signed_pos_range_119_119 n (by omega) c1
  rcases Nat.lt_or_ge 121 n with c2 | c2
  swap
  · exact qc_signed_pos_range_120_121 n (by omega) c2
  rcases Nat.lt_or_ge 124 n with c3 | c3
  swap
  · exact qc_signed_pos_range_122_124 n (by omega) c3
  rcases Nat.lt_or_ge 128 n with c4 | c4
  swap
  · exact qc_signed_pos_range_125_128 n (by omega) c4
  rcases Nat.lt_or_ge 135 n with c5 | c5
  swap
  · exact qc_signed_pos_range_129_135 n (by omega) c5
  rcases Nat.lt_or_ge 146 n with c6 | c6
  swap
  · exact qc_signed_pos_range_136_146 n (by omega) c6
  rcases Nat.lt_or_ge 164 n with c7 | c7
  swap
  · exact qc_signed_pos_range_147_164 n (by omega) c7
  rcases Nat.lt_or_ge 195 n with c8 | c8
  swap
  · exact qc_signed_pos_range_165_195 n (by omega) c8
  rcases Nat.lt_or_ge 250 n with c9 | c9
  swap
  · exact qc_signed_pos_range_196_250 n (by omega) c9
  rcases Nat.lt_or_ge 354 n with c10 | c10
  swap
  · exact qc_signed_pos_range_251_354 n (by omega) c10
  rcases Nat.lt_or_ge 565 n with c11 | c11
  swap
  · exact qc_signed_pos_range_355_565 n (by omega) c11
  rcases Nat.lt_or_ge 1029 n with c12 | c12
  swap
  · exact qc_signed_pos_range_566_1029 n (by omega) c12
  rcases Nat.lt_or_ge 2132 n with c13 | c13
  swap
  · exact qc_signed_pos_range_1030_2132 n (by omega) c13
  exact qc_signed_pos_range_2133_4096 n (by omega) hhi

end Schedule

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticConstantsTable.lean <==
import LossOnlyTraceability.QuarticConstantsRange

/-! Explicit quartic constants: the certified evaluations at `n = 117` and `n = 512` (`d = 32n`).

* `qc_signed_neg_117`: `M_4 < 0` at `n = 117`;
* `qc_constants_512`: `m_512 ∈ [0.0349659, 0.0349732]`, `v_512 ∈ [3.486665, 3.487346]` and
  `d_512 ∈ [14.48907, 14.50244]`, consistent with the rounded values `(0.0350, 3.49, 14.5)`;
* `qc_information_512`: the two endpoints of the information bracket at `n = 512`: the lower
  endpoint `(m²/(2 ln 2)) n/(v + (τ/ε)²)` is at least `0.1006` at `τ = ε` and at least
  `8.7·10⁻⁴` at `τ = ε√n`, and the upper endpoint `n (1/(2 ln 2)) ln(1 + d_n ε²/τ²)` is at
  most `10.4` at `τ = ε√n`.

Every bound is a rational instance of `qc_signed_lower_at` / `qc_signed_upper_at`, combined with
the enclosures of `L = (1 + e^{-1})^{-1}`, `K(1/32)` and `log 2`, closed by `norm_num`. -/

noncomputable section

namespace LossOnlyTraceability

section Table

/-- **`M_4 < 0` at `n = 117`** (`d = 32n`, `ε = ε_117^{(4)}`, `v = (2ε/β_4)^{3/2}`); the
certified upper bound is about `-0.0013`. -/
theorem qc_signed_neg_117 : quarticSignedBudget 117 (32 * 117) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 117) (by norm_num)
      (q1 := 0.04180319014111) (r1 := 0.01890217509781) (q2 := 0.0418031901411)
      (r2 := 0.0189021750978) (el := 0.04499561473) (eh := 0.04499562798) (ul := 0.30235158478)
      (vl := 0.16625257246) (pl := 0.54986506051) (sl := 0.40774081529) (Ah := 0.03778546626)
      (Xl := 0.86182180309)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num)
      (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num)
      (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num)
      (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num)
      (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num)
      (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num)
      (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `((512 : ℕ) : ℝ)/((32·512 : ℕ) : ℝ) = 1/32`. -/
theorem qc_ratio_512 : ((512 : ℕ) : ℝ) / ((32 * 512 : ℕ) : ℝ) = 1 / 32 := by norm_num

/-- **The normalized constants at `n = 512`** (`d = 32n`): `m_512 ∈ [0.0349659, 0.0349732]`,
`v_512 ∈ [3.486665, 3.487346]`, `d_512 ∈ [14.48907, 14.50244]`. -/
theorem qc_constants_512 :
    (0.0349659 ≤ quarticSignedConstant 512 ∧ quarticSignedConstant 512 ≤ 0.0349732) ∧
      (3.486665 ≤ quarticEnergyConstant 512 ∧ quarticEnergyConstant 512 ≤ 3.487346) ∧
      (14.48907 ≤ quarticResidualConstant 512 ∧ quarticResidualConstant 512 ≤ 14.50244) := by
  obtain ⟨hel, heh, -, -, hwX, hCX, hMl⟩ := qc_signed_lower_at (n := 512) (by norm_num)
      (q1 := 0.01562500000001) (r1 := 0.00552427172802) (q2 := 0.015625) (r2 := 0.00552427172801)
      (el := 0.01643976776) (eh := 0.016439772655) (uh := 0.11046835004) (vh := 0.03671612174)
      (ph := 0.33236779333) (sh := 0.19161451339) (jl := 0.9999593132) (Al := 0.01547576414)
      (X := 0.66166092042)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num)
      (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num)
      (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (huh := by norm_num)
      (hvh0 := by norm_num) (hvh := by norm_num) (hvh1 := by norm_num) (hph0 := by norm_num)
      (hph := by norm_num) (hsh0 := by norm_num) (hsh := by norm_num) (hjl0 := by norm_num)
      (hjl := by norm_num) (hAl := by norm_num) (hX0 := by norm_num) (hX3 := by norm_num)
      (hX := by norm_num) (hal := by norm_num)
  obtain ⟨hwXl, hCXl, hMu⟩ := qc_signed_upper_at (n := 512) (by norm_num)
      (q1 := 0.01562500000001) (r1 := 0.00552427172802) (q2 := 0.015625) (r2 := 0.00552427172801)
      (el := 0.01643976776) (eh := 0.016439772655) (ul := 0.11046831709) (vl := 0.0367161053)
      (pl := 0.33236774375) (sl := 0.19161447048) (Ah := 0.01547722958) (Xl := 0.6616532879)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num)
      (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num)
      (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num)
      (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num)
      (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num)
      (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num)
      (hah := by norm_num)
  obtain ⟨hL1, hL2⟩ := qc_unitSlope_bounds
  obtain ⟨hK1, hK2⟩ := qc_matrixEnergyK_bounds
  have hL0 : 0 ≤ logisticUnitSlopeBound := logisticUnitSlopeBound_nonneg
  have hε0 : 0 < quarticAccuracyBound 512 := lt_of_lt_of_le (by norm_num) hel
  have hden1 : (0 : ℝ) < ((512 : ℕ) : ℝ) * quarticAccuracyBound 512 :=
    mul_pos (by norm_num) hε0
  have hden2 : (0 : ℝ) < ((512 : ℕ) : ℝ) * quarticAccuracyBound 512 ^ 2 :=
    mul_pos (by norm_num) (pow_pos hε0 2)
  have hsq1 : quarticAccuracyBound 512 ^ 2 ≤ 0.016439772655 ^ 2 :=
    pow_le_pow_left₀ hε0.le heh 2
  have hsq2 : (0.01643976776 : ℝ) ^ 2 ≤ quarticAccuracyBound 512 ^ 2 :=
    pow_le_pow_left₀ (by norm_num) hel 2
  have hwm := sharpLearnerScale_mem (1 / 2) (1 / 4) (quarticConstantsPrior 512)
    (quarticAccuracyBound 512) (32 * 512)
  refine ⟨⟨?_, ?_⟩, ⟨?_, ?_⟩, ⟨?_, ?_⟩⟩
  · unfold quarticSignedConstant
    rw [le_div_iff₀ hden1]
    refine le_trans ?_ hMl
    norm_num
    linarith
  · unfold quarticSignedConstant
    rw [div_le_iff₀ hden1]
    refine hMu.trans ?_
    norm_num
    linarith
  · unfold quarticEnergyConstant quarticEnergyBudget sharpEnergyBudget
    rw [le_div_iff₀ hden2, qc_ratio_512]
    have hsum := add_le_add hCXl
      (mul_le_mul_of_nonneg_left hwXl (by norm_num : (0 : ℝ) ≤ 1 / 32))
    have hprod := mul_le_mul (pow_le_pow_left₀ (by norm_num) hL1 2) hsum (by positivity)
      (sq_nonneg _)
    refine le_trans ?_ hprod
    norm_num
    linarith
  · unfold quarticEnergyConstant quarticEnergyBudget sharpEnergyBudget
    rw [div_le_iff₀ hden2, qc_ratio_512]
    have hC0 : 0 ≤ sharpEnergyScale (1 / 2) (1 / 4) (quarticConstantsPrior 512)
        (quarticAccuracyBound 512) 512 (32 * 512) := le_trans (by positivity) hCXl
    have hsum := add_le_add hCX
      (mul_le_mul_of_nonneg_left hwX (by norm_num : (0 : ℝ) ≤ 1 / 32))
    have hprod := mul_le_mul (pow_le_pow_left₀ hL0 hL2 2) hsum
      (add_nonneg hC0 (mul_nonneg (by norm_num) hwm.1)) (by positivity)
    refine hprod.trans ?_
    norm_num
    linarith
  all_goals
    unfold quarticResidualConstant quarticResidualBudget nativeResidualBudget
    rw [qc_ratio_512]
    have hs : matrixEnergyS (32 * 512)
        = 2 / (19 / 40 * (29 / 30) ^ 2 * ((32 * 512 : ℕ) : ℝ)) := by
      unfold matrixEnergyS matrixEnergyC; rfl
    rw [hs]
    have hwe : nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 512)
        = (quarticAccuracyBound 512 / (1 / 16)) ^ (((1 : ℕ) : ℝ) / ((2 : ℕ) : ℝ)) := by
      unfold nativeErrorScale
      rw [show (2 : ℝ) / 4 = ((1 : ℕ) : ℝ) / ((2 : ℕ) : ℝ) by norm_num]
      refine min_eq_right ?_
      refine qc_rpow_le_of_pow_le (div_nonneg hε0.le (by norm_num)) (by norm_num) 1 2
        (by norm_num) ?_
      rw [pow_one]
      linarith
    have hwe1 : nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 512) ≤ 0.5128707074 := by
      rw [hwe]
      refine qc_rpow_le_of_pow_le (div_nonneg hε0.le (by norm_num)) (by norm_num) 1 2
        (by norm_num) ?_
      rw [pow_one]
      linarith
    have hwe2 : 0.512870631 ≤ nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 512) := by
      rw [hwe]
      refine qc_le_rpow_of_pow_le (div_nonneg hε0.le (by norm_num)) (by norm_num) 1 2
        (by norm_num) ?_
      rw [pow_one]
      linarith
    have hwe0 : 0 ≤ nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 512) :=
      le_trans (by norm_num) hwe2
    have hwe4 := nativeErrorScale_le_four (1 / 16) 4 (quarticAccuracyBound 512)
    have hs0 : (0 : ℝ) ≤ 2 * (2 / (19 / 40 * (29 / 30) ^ 2 * ((32 * 512 : ℕ) : ℝ))) := by
      positivity
    have hTu := qc_weightedTail_le_lin (K := 2 * matrixEnergyK (1 / 32)) hwe0 hwe4 hs0
    have hTl := qc_lin_le_weightedTail (K := 2 * matrixEnergyK (1 / 32)) hwe0 hwe4 hs0
    have hK0 : 0 ≤ 2 * matrixEnergyK (1 / 32) := by
      have := matrixEnergyK_nonneg (by norm_num : (0 : ℝ) ≤ 1 / 32); linarith
    have hTu2 := mul_le_mul hwe1 (by linarith : 2 * matrixEnergyK (1 / 32)
      ≤ 2 * ((4.110873868 / 16 + 0.644357018) / (19 / 40 * (29 / 30) ^ 2))) hK0 (by norm_num)
    have hTl2 := mul_le_mul hwe2 (by linarith : 2 * ((4.110873860 / 16 + 0.644357015)
      / (19 / 40 * (29 / 30) ^ 2)) + 2 * (2 / (19 / 40 * (29 / 30) ^ 2 * ((32 * 512 : ℕ) : ℝ)))
        ≤ 2 * matrixEnergyK (1 / 32)
          + 2 * (2 / (19 / 40 * (29 / 30) ^ 2 * ((32 * 512 : ℕ) : ℝ)))) (by positivity) hwe0
    have hL3 : ((1 + 1 / 2.7182818283 : ℝ)⁻¹ + 1 / 4) ^ 2
        ≤ (logisticUnitSlopeBound + 1 / 4) ^ 2 :=
      pow_le_pow_left₀ (by norm_num) (by linarith) 2
    have hL4 : (logisticUnitSlopeBound + 1 / 4) ^ 2
        ≤ ((1 + 1 / 2.7182818286 : ℝ)⁻¹ + 1 / 4) ^ 2 :=
      pow_le_pow_left₀ (by linarith) (by linarith) 2
    first
    | rw [le_div_iff₀ hden2]
      have hprod := mul_le_mul hL3 (hTl2.trans hTl) (by positivity) (sq_nonneg _)
      refine le_trans ?_ hprod
      norm_num
      linarith
    | rw [div_le_iff₀ hden2]
      have hprod := mul_le_mul hL4 (hTu.trans (add_le_add hTu2 le_rfl))
        (le_trans (by positivity) (hTl2.trans hTl)) (by positivity)
      refine hprod.trans ?_
      norm_num
      linarith

/-- `log(1 + y) ≤ y - y²/2 + y³/3 + y⁴/(1 - y)` for `0 ≤ y < 1`. -/
theorem qc_log_one_add_le {y : ℝ} (hy0 : 0 ≤ y) (hy1 : y < 1) :
    Real.log (1 + y) ≤ y - y ^ 2 / 2 + y ^ 3 / 3 + y ^ 4 / (1 - y) := by
  have habs : |(-y)| < 1 := by rw [abs_neg, abs_of_nonneg hy0]; exact hy1
  have h := Real.abs_log_sub_add_sum_range_le habs 3
  rw [abs_neg, abs_of_nonneg hy0, sub_neg_eq_add] at h
  simp only [Finset.sum_range_succ, Finset.sum_range_zero] at h
  have h2 := (abs_le.1 h).2
  norm_num at h2
  linarith

/-- **The information bracket at `n = 512`** in the normalized form `(m_n, v_n, d_n)`: the lower
endpoint `(m²/(2 ln 2)) n/(v + (τ/ε)²)` is at least `0.1006` at `τ = ε` (`(τ/ε)² = 1`) and at
least `8.7·10⁻⁴` at `τ = ε√n` (`(τ/ε)² = n`), and at `τ = ε√n` the upper endpoint
`n (1/(2 ln 2)) ln(1 + d_n ε²/τ²) = n (1/(2 ln 2)) ln(1 + d_n/n)` is at most `10.4`. -/
theorem qc_information_512 :
    0.1006 ≤ quarticSignedConstant 512 ^ 2 / (2 * Real.log 2)
        * (512 / (quarticEnergyConstant 512 + 1)) ∧
      0.00087 ≤ quarticSignedConstant 512 ^ 2 / (2 * Real.log 2)
        * (512 / (quarticEnergyConstant 512 + 512)) ∧
      512 * (1 / (2 * Real.log 2) * Real.log (1 + quarticResidualConstant 512 / 512)) ≤ 10.4 := by
  obtain ⟨⟨hm1, -⟩, ⟨hv1, hv2⟩, ⟨hd1, hd2⟩⟩ := qc_constants_512
  have hl1 := Real.log_two_gt_d9
  have hl2 := Real.log_two_lt_d9
  have hm : (0.0349659 : ℝ) ^ 2 ≤ quarticSignedConstant 512 ^ 2 :=
    pow_le_pow_left₀ (by norm_num) hm1 2
  have hlog0 : 0 < 2 * Real.log 2 := by linarith
  refine ⟨?_, ?_, ?_⟩
  · calc (0.1006 : ℝ) ≤ 0.0349659 ^ 2 / (2 * 0.6931471808) * (512 / (3.487346 + 1)) := by
          norm_num
      _ ≤ quarticSignedConstant 512 ^ 2 / (2 * Real.log 2)
          * (512 / (quarticEnergyConstant 512 + 1)) := by
        refine mul_le_mul (div_le_div₀ (by positivity) hm hlog0 (by linarith))
          (div_le_div_of_nonneg_left (by norm_num) (by linarith) (by linarith)) (by norm_num)
          (by positivity)
  · calc (0.00087 : ℝ) ≤ 0.0349659 ^ 2 / (2 * 0.6931471808) * (512 / (3.487346 + 512)) := by
          norm_num
      _ ≤ quarticSignedConstant 512 ^ 2 / (2 * Real.log 2)
          * (512 / (quarticEnergyConstant 512 + 512)) := by
        refine mul_le_mul (div_le_div₀ (by positivity) hm hlog0 (by linarith))
          (div_le_div_of_nonneg_left (by norm_num) (by linarith) (by linarith)) (by norm_num)
          (by positivity)
  · have hy := qc_log_one_add_le (y := 14.50244 / 512) (by norm_num) (by norm_num)
    have hmono : Real.log (1 + quarticResidualConstant 512 / 512)
        ≤ Real.log (1 + 14.50244 / 512) :=
      Real.log_le_log (by linarith) (by linarith)
    have hpos : 0 ≤ Real.log (1 + quarticResidualConstant 512 / 512) :=
      Real.log_nonneg (by linarith)
    have hinv : 1 / (2 * Real.log 2) ≤ 1 / (2 * 0.6931471803) :=
      one_div_le_one_div_of_le (by norm_num) (by linarith)
    have hmul := mul_le_mul hinv (hmono.trans hy) hpos (by norm_num)
    have : (512 : ℝ) * (1 / (2 * 0.6931471803) * (14.50244 / 512 - (14.50244 / 512) ^ 2 / 2
        + (14.50244 / 512) ^ 3 / 3 + (14.50244 / 512) ^ 4 / (1 - 14.50244 / 512))) ≤ 10.4 := by
      norm_num
    nlinarith
end Table

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticFirstPositive.lean <==
import LossOnlyTraceability.QuarticConstantsTable
import LossOnlyTraceability.QuarticConstantsSchedule

/-! # The sharpened quartic signed budget is first positive at `n = 118`

Along the schedule of the explicit quartic constants (`d = 32 n`, `ε = ε_n^{(4)}`, `v = v_n`), the
signed budget of the sharpened quartic certificate satisfies `M₄ < 0` at `n = 117` and `M₄ > 0` for
every `118 ≤ n ≤ 4096` (`qc_signed_neg_117`, `qc_signed_pos_schedule`).  This file treats the
smaller sample sizes:

* `qc_prior_ge_one_upto_20`: for `1 ≤ n ≤ 20` the chosen prior variance is `v_n ≥ 1`, so the
  beta prior of the sharpened certificate is improper there (`κ = v⁻¹ − 1 ≤ 0`) and the recipe does
  not apply;
* `qc_signed_neg_at_21`, ..., `qc_signed_neg_at_116` and `qc_signed_neg_range_21_117`: `M₄ < 0` for
  every `21 ≤ n ≤ 117`, each by a rational instance of `qc_signed_upper_at`;
* `qc_first_positive_118`: the three facts together with `qc_signed_pos_schedule`: among the sample
  sizes at which the prior is proper, `M₄` is first positive at `n = 118`.

Every certificate is a rational inequality checked with `norm_num`. -/

noncomputable section

namespace LossOnlyTraceability

section FirstPositive

/-- For `1 ≤ n ≤ 20` the prior variance `v_n = (2 ε_n/β_4)^{3/2}` is at least one:
`ε_n ≥ ε_20 ≥ 0.1512 > β_4/2`. -/
theorem qc_prior_ge_one_upto_20 : ∀ n : ℕ, 1 ≤ n → n ≤ 20 → 1 ≤ quarticConstantsPrior n := by
  intro n h1 h2
  have hn : 0 < n := h1
  have h20 := qc_le_eps (n := 20) (by norm_num) (q := 0.13572088082974) (r := 0.0823774486221) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  have hanti := qc_eps_anti hn h2
  obtain ⟨-, ht2⟩ := qc_cbrt_half_bounds
  have ht0 : 0 < (1 / 2 : ℝ) ^ (1 / 3 : ℝ) := Real.rpow_pos_of_pos (by norm_num) _
  have ht4 : ((1 / 2 : ℝ) ^ (1 / 3 : ℝ)) ^ 4 ≤ (0.7937005260 : ℝ) ^ 4 :=
    pow_le_pow_left₀ ht0.le ht2 4
  have hβ : sharpSlope (1 / 2) ≤ 3 * (0.7937005260 : ℝ) ^ 4 / 4 := by
    rw [qc_sharpSlope_half]
    linarith
  have hβ0 : 0 < sharpSlope (1 / 2) := by rw [qc_sharpSlope_half]; positivity
  have hε : 3 * (0.7937005260 : ℝ) ^ 4 / 4 ≤ 2 * quarticAccuracyBound n := by
    have : 3 * (0.7937005260 : ℝ) ^ 4 / 4 ≤ 2 * (0.9653037 * 0.13572088082974 + 1.9649974 / 8 * 0.0823774486221) := by
      norm_num
    linarith
  have hu : 1 ≤ 2 * quarticAccuracyBound n / sharpSlope (1 / 2) := by
    rw [le_div_iff₀ hβ0, one_mul]
    linarith
  unfold quarticConstantsPrior
  exact Real.one_le_rpow hu (by norm_num)

/-- `M_4 < 0` at `n = 21` (`d = 32n`). -/
theorem qc_signed_neg_at_21 : quarticSignedBudget 21 (32 * 21) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 21) (by norm_num)
      (q1 := 0.13137734173244) (r1 := 0.07909528362691) (q2 := 0.13137734173243) (r2 := 0.0790952836269) (el := 0.146246787405) (eh := 0.146246829785) (ul := 0.982716831553) (vl := 0.974187587569) (pl := 0.991320751095) (sl := 0.98700941615) (Ah := 0.070084007755) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 22` (`d = 32n`). -/
theorem qc_signed_neg_at_22 : quarticSignedBudget 22 (32 * 22) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 22) (by norm_num)
      (q1 := 0.1273654241207) (r1 := 0.07608769585178) (q2 := 0.12736542412069) (r2 := 0.07608769585177) (el := 0.14163533072) (eh := 0.141635371784) (ul := 0.951729784366) (vl := 0.928475591486) (pl := 0.975566391572) (sl := 0.963574382954) (Ah := 0.070199790898) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 23` (`d = 32n`). -/
theorem qc_signed_neg_at_23 : quarticSignedBudget 23 (32 * 23) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 23) (by norm_num)
      (q1 := 0.12364639042833) (r1 := 0.07332073389311) (q2 := 0.12364639042832) (r2 := 0.0733207338931) (el := 0.137365699605) (eh := 0.137365739449) (ul := 0.923039661077) (vl := 0.886809921358) (pl := 0.960749530875) (sl := 0.941705857132) (Ah := 0.070171977916) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 24` (`d = 32n`). -/
theorem qc_signed_neg_at_24 : quarticSignedBudget 24 (32 * 24) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 24) (by norm_num)
      (q1 := 0.12018746419229) (r1 := 0.07076588873188) (q2 := 0.12018746419228) (r2 := 0.07076588873187) (el := 0.133399252299) (eh := 0.13339929101) (ul := 0.896386805324) (vl := 0.848678466052) (pl := 0.946777062102) (sl := 0.921237464529) (Ah := 0.070029822546) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 25` (`d = 32n`). -/
theorem qc_signed_neg_at_25 : quarticSignedBudget 25 (32 * 25) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 25) (by norm_num)
      (q1 := 0.11696070952852) (r1 := 0.06839903786707) (q2 := 0.11696070952851) (r2 := 0.06839903786706) (el := 0.129703097108) (eh := 0.129703134763) (ul := 0.871550198772) (vl := 0.813651837219) (pl := 0.933568529231) (sl := 0.902026516915) (Ah := 0.069796510305) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 26` (`d = 32n`). -/
theorem qc_signed_neg_at_26 : quarticSignedBudget 26 (32 * 26) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 26) (by norm_num)
      (q1 := 0.11394215647721) (r1 := 0.066199627142) (q2 := 0.1139421564772) (r2 := 0.06619962714199) (el := 0.126249047135) (eh := 0.126249083801) (ul := 0.848340437342) (vl := 0.781367337713) (pl := 0.921053981774) (sl := 0.883949850225) (Ah := 0.069490543433) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 27` (`d = 32n`). -/
theorem qc_signed_neg_at_27 : quarticSignedBudget 27 (32 * 27) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 27) (by norm_num)
      (q1 := 0.11111111111112) (r1 := 0.06415002990996) (q2 := 0.11111111111111) (r2 := 0.06415002990995) (el := 0.123012796914) (eh := 0.123012832654) (ul := 0.826594198538) (vl := 0.751516515671) (pl := 0.909172260101) (sl := 0.866900522361) (Ah := 0.069126776987) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 28` (`d = 32n`). -/
theorem qc_signed_neg_at_28 : quarticSignedBudget 28 (32 * 28) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 28) (by norm_num)
      (q1 := 0.10844960613842) (r1 := 0.06223504012395) (q2 := 0.10844960613841) (r2 := 0.06223504012394) (el := 0.119973267573) (eh := 0.119973302442) (ul := 0.806169841214) (vl := 0.723835403013) (pl := 0.89786961259) (sl := 0.850785168543) (Ah := 0.068717202215) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 29` (`d = 32n`). -/
theorem qc_signed_neg_at_29 : quarticSignedBudget 29 (32 * 29) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 29) (by norm_num)
      (q1 := 0.10594195950641) (r1 := 0.06044146769779) (q2 := 0.1059419595064) (r2 := 0.06044146769778) (el := 0.117112081356) (eh := 0.117112115406) (ul := 0.786943874589) (vl := 0.698096786569) (pl := 0.887098570954) (sl := 0.835521864806) (Ah := 0.06827154468) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 30` (`d = 32n`). -/
theorem qc_signed_neg_at_30 : quarticSignedBudget 30 (32 * 30) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 30) (by norm_num)
      (q1 := 0.10357441686513) (r1 := 0.05875781277559) (q2 := 0.10357441686512) (r2 := 0.05875781277558) (el := 0.114413136491) (eh := 0.114413169768) (ul := 0.768808101535) (vl := 0.674104035104) (pl := 0.876817028538) (sl := 0.821038388325) (Ah := 0.067797725045) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 31` (`d = 32n`). -/
theorem qc_signed_neg_at_31 : quarticSignedBudget 31 (32 * 31) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 31) (by norm_num)
      (q1 := 0.10133485975457) (r1 := 0.05717400146654) (q2 := 0.10133485975456) (r2 := 0.05717400146653) (el := 0.111862260588) (eh := 0.111862293134) (ul := 0.751667289559) (vl := 0.651686128775) (pl := 0.86698747947) (sl := 0.80727079024) (Ah := 0.067302217037) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 32` (`d = 32n`). -/
theorem qc_signed_neg_at_32 : quarticSignedBudget 32 (32 * 32) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 32) (by norm_num)
      (q1 := 0.09921256574802) (r1 := 0.05568116988378) (q2 := 0.09921256574801) (r2 := 0.05568116988377) (el := 0.109446926059) (eh := 0.109446957912) (ul := 0.735437258543) (vl := 0.630693626619) (pl := 0.857576386418) (sl := 0.794162216816) (Ah := 0.066790327645) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 33` (`d = 32n`). -/
theorem qc_signed_neg_at_33 : quarticSignedBudget 33 (32 * 33) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 33) (by norm_num)
      (q1 := 0.09719800999988) (r1 := 0.05427148645855) (q2 := 0.09719800999987) (r2 := 0.05427148645854) (el := 0.107156014908) (eh := 0.107156046104) (ul := 0.720043300237) (vl := 0.610995371977) (pl := 0.848553651949) (sl := 0.781661929466) (Ah := 0.06626641805) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 34` (`d = 32n`). -/
theorem qc_signed_neg_at_34 : quarticSignedBudget 34 (32 * 34) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 34) (by norm_num)
      (q1 := 0.09528270003758) (r1 := 0.0529380048174) (q2 := 0.09528270003757) (r2 := 0.05293800481739) (el := 0.10497962312) (eh := 0.104979653691) (ul := 0.705418863831) (vl := 0.592475783075) (pl := 0.839892173931) (sl := 0.769724485173) (Ah := 0.065734078948) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 35` (`d = 32n`). -/
theorem qc_signed_neg_at_35 : quarticSignedBudget 35 (32 * 35) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 35) (by norm_num)
      (q1 := 0.09345903743396) (r1 := 0.05167454124034) (q2 := 0.09345903743395) (r2 := 0.05167454124033) (el := 0.102908897031) (eh := 0.102908927007) (ul := 0.691504456428) (vl := 0.57503261102) (pl := 0.831567469558) (sl := 0.75830904717) (Ah := 0.065196270562) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 36` (`d = 32n`). -/
theorem qc_signed_neg_at_36 : quarticSignedBudget 36 (32 * 36) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 36) (by norm_num)
      (q1 := 0.09172020135819) (r1 := 0.05047557202312) (q2 := 0.09172020135818) (r2 := 0.05047557202311) (el := 0.100935895709) (eh := 0.100935925119) (ul := 0.678246718312) (vl := 0.558575073921) (pl := 0.823557355811) (sl := 0.747378802161) (Ah := 0.064655435088) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 37` (`d = 32n`). -/
theorem qc_signed_neg_at_37 : quarticSignedBudget 37 (32 * 37) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 37) (by norm_num)
      (q1 := 0.09006005004449) (r1 := 0.04933614705881) (q2 := 0.09006005004448) (r2 := 0.0493361470588) (el := 0.099053474617) (eh := 0.099053503486) (ul := 0.6655976412) (vl := 0.543022295505) (pl := 0.815841676552) (sl := 0.736900465127) (Ah := 0.064113587484) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 38` (`d = 32n`). -/
theorem qc_signed_neg_at_38 : quarticSignedBudget 38 (32 * 38) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 38) (by norm_num)
      (q1 := 0.08847303702103) (r1 := 0.04825181671547) (q2 := 0.08847303702102) (r2 := 0.04825181671546) (el := 0.097255186785) (eh := 0.097255215137) (ul := 0.65351390417) (vl := 0.528301991849) (pl := 0.808402068385) (sl := 0.72684385658) (Ah := 0.063572389155) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 39` (`d = 32n`). -/
theorem qc_signed_neg_at_39 : quarticSignedBudget 39 (32 * 39) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 39) (by norm_num)
      (q1 := 0.08695413956447) (r1 := 0.04721856967514) (q2 := 0.08695413956446) (r2 := 0.04721856967513) (el := 0.095535198482) (eh := 0.09553522634) (ul := 0.641956307006) (vl := 0.514349361464) (pl := 0.801221758944) (sl := 0.717181540102) (Ah := 0.063033208016) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 40` (`d = 32n`). -/
theorem qc_signed_neg_at_40 : quarticSignedBudget 40 (32 * 40) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 40) (by norm_num)
      (q1 := 0.08549879733384) (r1 := 0.04623277985744) (q2 := 0.08549879733383) (r2 := 0.04623277985743) (el := 0.093888216938) (eh := 0.093888244323) (ul := 0.630889284521) (vl := 0.501106142893) (pl := 0.794285392362) (sl := 0.707888510214) (Ah := 0.062497167679) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 41` (`d = 32n`). -/
theorem qc_signed_neg_at_41 : quarticSignedBudget 41 (32 * 41) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 41) (by norm_num)
      (q1 := 0.08410285952154) (r1 := 0.04529116091053) (q2 := 0.08410285952153) (r2 := 0.04529116091052) (el := 0.092309428155) (eh := 0.092309455086) (ul := 0.620280488676) (vl := 0.48851981116) (pl := 0.787578877748) (sl := 0.698941922594) (Ah := 0.061965187892) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 42` (`d = 32n`). -/
theorem qc_signed_neg_at_42 : quarticSignedBudget 42 (32 * 42) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 42) (by norm_num)
      (q1 := 0.08276253916397) (r1 := 0.04439072703574) (q2 := 0.08276253916396) (r2 := 0.04439072703573) (el := 0.090794443177) (eh := 0.090794469671) (ul := 0.610100427536) (vl := 0.476542889692) (pl := 0.781089257086) (sl := 0.690320859957) (Ah := 0.061438017915) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 43` (`d = 32n`). -/
theorem qc_signed_neg_at_43 : quarticSignedBudget 43 (32 * 43) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 43) (by norm_num)
      (q1 := 0.08147437349737) (r1 := 0.04352875913729) (q2 := 0.08147437349736) (r2 := 0.04352875913728) (el := 0.089339251508) (eh := 0.089339277584) (ul := 0.600322152254) (vl := 0.465132358878) (pl := 0.774804589721) (sl := 0.682006128182) (Ah := 0.060916264171) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 44` (`d = 32n`). -/
theorem qc_signed_neg_at_44 : quarticSignedBudget 44 (32 * 44) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 44) (by norm_num)
      (q1 := 0.08023518943923) (r1 := 0.04270277546847) (q2 := 0.08023518943922) (r2 := 0.04270277546846) (el := 0.087940180581) (eh := 0.087940206254) (ul := 0.590920984728) (vl := 0.45424914581) (pl := 0.768713851005) (sl := 0.673980078199) (Ah := 0.060400413205) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 45` (`d = 32n`). -/
theorem qc_signed_neg_at_45 : quarticSignedBudget 45 (32 * 45) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 45) (by norm_num)
      (q1 := 0.07904207343312) (r1 := 0.04191050609019) (q2 := 0.07904207343311) (r2 := 0.04191050609018) (el := 0.086593860378) (eh := 0.086593885663) (ul := 0.581874279856) (vl := 0.443857682488) (pl := 0.762806843084) (sl := 0.666226449856) (Ah := 0.059890850848) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 46` (`d = 32n`). -/
theorem qc_signed_neg_at_46 : quarticSignedBudget 46 (32 * 46) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 46) (by norm_num)
      (q1 := 0.07789234502209) (r1 := 0.0411498705746) (q2 := 0.07789234502208) (r2 := 0.04114987057459) (el := 0.085297192437) (eh := 0.085297217349) (ul := 0.573161217278) (vl := 0.433925521957) (pl := 0.757074116106) (sl := 0.658730234585) (Ah := 0.059387878216) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 47` (`d = 32n`). -/
theorem qc_signed_neg_at_47 : quarticSignedBudget 47 (32 * 47) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 47) (by norm_num)
      (q1 := 0.07678353361998) (r1 := 0.0404189584809) (q2 := 0.07678353361997) (r2 := 0.04041895848089) (el := 0.084047322643) (eh := 0.084047347194) (ul := 0.564762618542) (vl := 0.424423003867) (pl := 0.751506898532) (sl := 0.651477554384) (Ah := 0.058891725134) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 48` (`d = 32n`). -/
theorem qc_signed_neg_at_48 : quarticSignedBudget 48 (32 * 48) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 48) (by norm_num)
      (q1 := 0.07571335803468) (r1 := 0.03971601220821) (q2 := 0.07571335803467) (r2 := 0.0397160122082) (el := 0.082841617241) (eh := 0.082841641445) (ul := 0.556660785924) (vl := 0.415322961986) (pl := 0.746097035193) (sl := 0.644455554701) (Ah := 0.058402561417) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 49` (`d = 32n`). -/
theorem qc_signed_neg_at_49 : quarticSignedBudget 49 (32 * 49) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 49) (by norm_num)
      (q1 := 0.07467970836782) (r1 := 0.03903941189332) (q2 := 0.07467970836781) (r2 := 0.03903941189331) (el := 0.08167764166) (eh := 0.081677665529) (ul := 0.548839360133) (vl := 0.406600467839) (pl := 0.740836932214) (sl := 0.637652309522) (Ah := 0.057920506357) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 50` (`d = 32n`). -/
theorem qc_signed_neg_at_50 : quarticSignedBudget 50 (32 * 50) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 50) (by norm_num)
      (q1 := 0.07368062997281) (r1 := 0.03838766207333) (q2 := 0.0736806299728) (r2 := 0.03838766207332) (el := 0.080553141751) (eh := 0.080553165296) (ul := 0.541283194235) (vl := 0.398232605271) (pl := 0.735719507852) (sl := 0.631056736966) (Ah := 0.057445636749) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 51` (`d = 32n`). -/
theorem qc_signed_neg_at_51 : quarticSignedBudget 51 (32 * 51) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 51) (by norm_num)
      (q1 := 0.0727143092013) (r1 := 0.03775937987644) (q2 := 0.07271430920129) (r2 := 0.03775937987643) (el := 0.079466027125) (eh := 0.079466050356) (ul := 0.533978241697) (vl := 0.390198271685) (pl := 0.730738148516) (sl := 0.624658524063) (Ah := 0.056977993667) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 52` (`d = 32n`). -/
theorem qc_signed_neg_at_52 : quarticSignedBudget 52 (32 * 52) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 52) (by norm_num)
      (q1 := 0.07177906070803) (r1 := 0.03715328453956) (q2 := 0.07177906070802) (r2 := 0.03715328453955) (el := 0.078414356324) (eh := 0.078414379252) (ul := 0.526911456739) (vl := 0.382478002374) (pl := 0.725886669349) (sl := 0.61844805956) (Ah := 0.056517588205) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 53` (`d = 32n`). -/
theorem qc_signed_neg_at_53 : quarticSignedBudget 53 (32 * 53) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 53) (by norm_num)
      (q1 := 0.07087331611738) (r1 := 0.03656818808163) (q2 := 0.07087331611737) (r2 := 0.03656818808162) (el := 0.077396323592) (eh := 0.077396346226) (ul := 0.520070705441) (vl := 0.375053814875) (pl := 0.721159278828) (sl := 0.61241637378) (Ah := 0.056064406347) (Xl := 1)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 54` (`d = 32n`). -/
theorem qc_signed_neg_at_54 : quarticSignedBudget 54 (32 * 54) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 54) (by norm_num)
      (q1 := 0.06999561388305) (r1 := 0.03600298698592) (q2 := 0.06999561388304) (r2 := 0.03600298698591) (el := 0.076410247042) (eh := 0.076410269392) (ul := 0.51344468623) (vl := 0.367909070709) (pl := 0.716550546877) (sl := 0.606555084645) (Ah := 0.055618413115) (Xl := 0.99661556239)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 55` (`d = 32n`). -/
theorem qc_signed_neg_at_55 : quarticSignedBudget 55 (32 * 55) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 55) (by norm_num)
      (q1 := 0.06914459019567) (r1 := 0.03545665476598) (q2 := 0.06914459019566) (r2 := 0.03545665476597) (el := 0.075454558054) (eh := 0.075454580128) (ul := 0.50702285864) (vl := 0.361028352302) (pl := 0.712055376104) (sl := 0.60085634914) (Ah := 0.055179556078) (Xl := 0.99310674059)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 56` (`d = 32n`). -/
theorem qc_signed_neg_at_56 : quarticSignedBudget 56 (32 * 56) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 56) (by norm_num)
      (q1 := 0.0683189708133) (r1 := 0.03492823530708) (q2 := 0.06831897081329) (r2 := 0.03492823530707) (el := 0.074527791751) (eh := 0.074527813558) (ul := 0.500795379315) (vl := 0.354397353167) (pl := 0.707668975803) (sl := 0.595312819588) (Ah := 0.05474776836) (Xl := 0.98967727549)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 57` (`d = 32n`). -/
theorem qc_signed_neg_at_57 : quarticSignedBudget 57 (32 * 57) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 57) (by norm_num)
      (q1 := 0.06751756370662) (r1 := 0.0344168368901) (q2 := 0.06751756370661) (r2 := 0.03441683689009) (el := 0.073628578436) (eh := 0.073628599983) (ul := 0.494753044468) (vl := 0.348002779748) (pl := 0.703386838423) (sl := 0.589917604202) (Ah := 0.054322971185) (Xl := 0.98632396086)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 58` (`d = 32n`). -/
theorem qc_signed_neg_at_58 : quarticSignedBudget 58 (32 * 58) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 58) (by norm_num)
      (q1 := 0.06673925242462) (r1 := 0.03392162681745) (q2 := 0.06673925242461) (r2 := 0.03392162681744) (el := 0.072755635863) (eh := 0.072755657158) (ul := 0.488887237946) (vl := 0.341832263437) (pl := 0.699204718194) (sl := 0.584664231364) (Ah := 0.053905076066) (Xl := 0.98304377441)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 59` (`d = 32n`). -/
theorem qc_signed_neg_at_59 : quarticSignedBudget 59 (32 * 59) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 59) (by norm_num)
      (q1 := 0.06598299009955) (r1 := 0.03344182657092) (q2 := 0.06598299009954) (r2 := 0.03344182657091) (el := 0.071907762263) (eh := 0.071907783313) (ul := 0.483189884366) (vl := 0.335874281619) (pl := 0.695118611724) (sl := 0.579546617295) (Ah := 0.053493986652) (Xl := 0.97983386424)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 60` (`d = 32n`). -/
theorem qc_signed_neg_at_60 : quarticSignedBudget 60 (32 * 60) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 60) (by norm_num)
      (q1 := 0.06524779401949) (r1 := 0.03297670744114) (q2 := 0.06524779401948) (r2 := 0.03297670744113) (el := 0.071083830031) (eh := 0.071083850843) (ul := 0.477653406698) (vl := 0.330118086672) (pl := 0.691124740331) (sl := 0.574559036715) (Ah := 0.05308960032) (Xl := 0.9766915365)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 61` (`d = 32n`). -/
theorem qc_signed_neg_at_61 : quarticSignedBudget 61 (32 * 61) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 61) (by norm_num)
      (q1 := 0.0645327407066) (r1 := 0.03252558657543) (q2 := 0.06453274070659) (r2 := 0.03252558657542) (el := 0.070282780006) (eh := 0.070282800587) (ul := 0.472270687827) (vl := 0.324553641981) (pl := 0.687219533938) (sl := 0.56969609616) (Ah := 0.052691809527) (Xl := 0.97361424412)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 62` (`d = 32n`). -/
theorem qc_signed_neg_at_62 : quarticSignedBudget 62 (32 * 62) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 62) (by norm_num)
      (q1 := 0.06383696144646) (r1 := 0.03208782339809) (q2 := 0.06383696144645) (r2 := 0.03208782339808) (el := 0.069503616274) (eh := 0.06950363663) (ul := 0.467035035628) (vl := 0.31917156417) (pl := 0.68339961635) (sl := 0.564952709675) (Ah := 0.052300502958) (Xl := 0.97059957659)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 63` (`d = 32n`). -/
theorem qc_signed_neg_at_63 : quarticSignedBudget 63 (32 * 63) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 63) (by norm_num)
      (q1 := 0.06315963822058) (r1 := 0.03166281636256) (q2 := 0.06315963822057) (r2 := 0.03166281636255) (el := 0.068745401443) (eh := 0.068745421579) (ul := 0.461940151224) (vl := 0.313963070882) (pl := 0.679661791793) (sl := 0.560324076657) (Ah := 0.051915566513) (Xl := 0.96764525046)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 64` (`d = 32n`). -/
theorem qc_signed_neg_at_64 : quarticSignedBudget 64 (32 * 64) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 64) (by norm_num)
      (q1 := 0.0625) (r1 := 0.03125) (q2 := 0.0625) (r2 := 0.03125) (el := 0.068007252343) (eh := 0.068007272266) (ul := 0.456980100083) (vl := 0.308919933493) (pl := 0.676003032598) (sl := 0.555805661623) (Ah := 0.051536884146) (Xl := 0.96474910079)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 65` (`d = 32n`). -/
theorem qc_signed_neg_at_65 : quarticSignedBudget 65 (32 * 65) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 65) (by norm_num)
      (q1 := 0.06185731936291) (r1 := 0.03084884223309) (q2 := 0.0618573193629) (r2 := 0.03084884223308) (el := 0.0672883361) (eh := 0.067288355815) (ul := 0.452149285642) (vl := 0.304034434209) (pl := 0.672420467893) (sl := 0.5513931757) (Ah := 0.051164338567) (Xl := 0.96190907324)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 66` (`d = 32n`). -/
theorem qc_signed_neg_at_66 : quarticSignedBudget 66 (32 * 66) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 66) (by norm_num)
      (q1 := 0.06123090940337) (r1 := 0.03045884192753) (q2 := 0.06123090940336) (r2 := 0.03045884192752) (el := 0.06658786655) (eh := 0.066587886063) (ul := 0.447442425211) (vl := 0.29929932708) (pl := 0.66891137321) (sl := 0.547082559656) (Ah := 0.050797811858) (Xl := 0.95912321674)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 67` (`d = 32n`). -/
theorem qc_signed_neg_at_67 : quarticSignedBudget 67 (32 * 67) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 67) (by norm_num)
      (q1 := 0.06062012090218) (r1 := 0.03007952665707) (q2 := 0.06062012090217) (r2 := 0.03007952665706) (el := 0.06590510096) (eh := 0.065905120275) (ul := 0.442854527937) (vl := 0.294707802544) (pl := 0.665473160944) (sl := 0.542869968357) (Ah := 0.050437185973) (Xl := 0.95638967689)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 68` (`d = 32n`). -/
theorem qc_signed_neg_at_68 : quarticSignedBudget 68 (32 * 68) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 68) (by norm_num)
      (q1 := 0.06002433973408) (r1 := 0.02971045066038) (q2 := 0.06002433973407) (r2 := 0.02971045066037) (el := 0.065239337022) (eh := 0.065239356145) (ul := 0.438380874605) (vl := 0.290253455094) (pl := 0.66210337154) (sl := 0.538751756464) (Ah := 0.050082343179) (Xl := 0.95370668971)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 69` (`d = 32n`). -/
theorem qc_signed_neg_at_69 : quarticSignedBudget 69 (32 * 69) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 69) (by norm_num)
      (q1 := 0.05944298448844) (r1 := 0.02935119297096) (q2 := 0.05944298448843) (r2 := 0.02935119297095) (el := 0.0645899101) (eh := 0.064589929034) (ul := 0.434016999142) (vl := 0.285930253816) (pl := 0.658799665408) (sl := 0.534724465323) (Ah := 0.049733166413) (Xl := 0.95107257604)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 70` (`d = 32n`). -/
theorem qc_signed_neg_at_70 : quarticSignedBudget 70 (32 * 70) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 70) (by norm_num)
      (q1 := 0.05887550428298) (r1 := 0.02900135570304) (q2 := 0.05887550428297) (r2 := 0.02900135570303) (el := 0.063956190692) (eh := 0.063956209444) (ul := 0.429758671559) (vl := 0.281732515391) (pl := 0.655559815393) (sl := 0.530784810814) (Ah := 0.049389539593) (Xl := 0.94848573622)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 71` (`d = 32n`). -/
theorem qc_signed_neg_at_71 : quarticSignedBudget 71 (32 * 71) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 71) (by norm_num)
      (q1 := 0.05832137675244) (r1 := 0.0286605624785) (q2 := 0.05832137675243) (r2 := 0.02866056247849) (el := 0.063337582112) (eh := 0.063337600684) (ul := 0.425601882378) (vl := 0.27765487951) (pl := 0.65238169991) (sl := 0.526929672261) (Ah := 0.049051347862) (Xl := 0.94594464528)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 72` (`d = 32n`). -/
theorem qc_signed_neg_at_72 : quarticSignedBudget 72 (32 * 72) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 72) (by norm_num)
      (q1 := 0.05778010619589) (r1 := 0.02832845698133) (q2 := 0.05778010619588) (r2 := 0.02832845698132) (el := 0.062733518336) (eh := 0.062733536733) (ul := 0.421542828155) (vl := 0.273692286215) (pl := 0.649263296479) (sl := 0.523156082077) (Ah := 0.048718477809) (Xl := 0.94344784842)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 73` (`d = 32n`). -/
theorem qc_signed_neg_at_73 : quarticSignedBudget 73 (32 * 73) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 73) (by norm_num)
      (q1 := 0.05725122186824) (r1 := 0.02800470162783) (q2 := 0.05725122186823) (r2 := 0.02800470162782) (el := 0.062143462034) (eh := 0.062143480261) (ul := 0.417577898259) (vl := 0.269839955225) (pl := 0.646202675837) (sl := 0.519461216285) (Ah := 0.048390817637) (Xl := 0.94099395689)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 74` (`d = 32n`). -/
theorem qc_signed_neg_at_74 : quarticSignedBudget 74 (32 * 74) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 74) (by norm_num)
      (q1 := 0.05673427640282) (r1 := 0.02768897634166) (q2 := 0.05673427640281) (r2 := 0.02768897634165) (el := 0.061566902743) (eh := 0.061566920803) (ul := 0.413703662594) (vl := 0.26609336689) (pl := 0.643197996416) (sl := 0.515842385705) (Ah := 0.048068257299) (Xl := 0.93858164407)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 75` (`d = 32n`). -/
theorem qc_signed_neg_at_75 : quarticSignedBudget 75 (32 * 75) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 75) (by norm_num)
      (q1 := 0.05622884435345) (r1 := 0.02738097742435) (q2 := 0.05622884435344) (r2 := 0.02738097742434) (el := 0.061003355182) (eh := 0.061003373078) (ul := 0.409916860276) (vl := 0.262448244685) (pl := 0.640247499234) (sl := 0.512297027792) (Ah := 0.047750688613) (Xl := 0.93620964191)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 76` (`d = 32n`). -/
theorem qc_signed_neg_at_76 : quarticSignedBudget 76 (32 * 76) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 76) (by norm_num)
      (q1 := 0.05573452084546) (r1 := 0.02708041651255) (q2 := 0.05573452084545) (r2 := 0.02708041651254) (el := 0.060452357694) (eh := 0.060452375431) (ul := 0.406214389164) (vl := 0.258900539105) (pl := 0.637349503148) (sl := 0.508822699085) (Ah := 0.047438005357) (Xl := 0.93387673759)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 77` (`d = 32n`). -/
theorem qc_signed_neg_at_77 : quarticSignedBudget 77 (32 * 77) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 77) (by norm_num)
      (q1 := 0.05525092032617) (r1 := 0.02678701961437) (q2 := 0.05525092032616) (r2 := 0.02678701961436) (el := 0.059913470806) (eh := 0.059913488387) (ul := 0.402593296185) (vl := 0.255446412837) (pl := 0.634502400456) (sl := 0.505417068209) (Ah := 0.047130103323) (Xl := 0.93158177045)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 78` (`d = 32n`). -/
theorem qc_signed_neg_at_78 : quarticSignedBudget 78 (32 * 78) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 78) (by norm_num)
      (q1 := 0.05477767540639) (r1 := 0.0265005262179) (q2 := 0.05477767540638) (r2 := 0.02650052621789) (el := 0.059386275886) (eh := 0.059386293314) (ul := 0.399050768307) (vl := 0.252082227023) (pl := 0.63170465275) (sl := 0.502077909315) (Ah := 0.046826880379) (Xl := 0.92932362902)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 79` (`d = 32n`). -/
theorem qc_signed_neg_at_79 : quarticSignedBudget 79 (32 * 79) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 79) (by norm_num)
      (q1 := 0.05431443578515) (r1 := 0.02622068846559) (q2 := 0.05431443578514) (r2 := 0.02622068846558) (el := 0.058870373909) (eh := 0.058870391188) (ul := 0.395584124251) (vl := 0.248804528659) (pl := 0.628954787127) (sl := 0.49880309608) (Ah := 0.046528236497) (Xl := 0.92710124839)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 80` (`d = 32n`). -/
theorem qc_signed_neg_at_80 : quarticSignedBudget 80 (32 * 80) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 80) (by norm_num)
      (q1 := 0.0538608672508) (r1 := 0.02594727038891) (q2 := 0.05386086725079) (r2 := 0.0259472703889) (el := 0.058365384298) (eh := 0.058365401431) (ul := 0.3921908067) (vl := 0.24561003885) (pl := 0.626251392573) (sl := 0.495590596006) (Ah := 0.046234073774) (Xl := 0.92491360768)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 81` (`d = 32n`). -/
theorem qc_signed_neg_at_81 : quarticSignedBudget 81 (32 * 81) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 81) (by norm_num)
      (q1 := 0.05341665075213) (r1 := 0.02568004719818) (q2 := 0.05341665075212) (r2 := 0.02568004719817) (el := 0.057870943859) (eh := 0.057870960848) (ul := 0.388868375143) (vl := 0.242495642025) (pl := 0.623593116657) (sl := 0.492438465216) (Ah := 0.045944296449) (Xl := 0.92275972769)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 82` (`d = 32n`). -/
theorem qc_signed_neg_at_82 : quarticSignedBudget 82 (32 * 82) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 82) (by norm_num)
      (q1 := 0.05298148153377) (r1 := 0.02541880462297) (q2 := 0.05298148153376) (r2 := 0.02541880462296) (el := 0.05738670578) (eh := 0.057386722629) (ul := 0.385614499149) (vl := 0.239458375881) (pl := 0.620978662394) (sl := 0.489344843521) (Ah := 0.045658810897) (Xl := 0.92063866866)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 83` (`d = 32n`). -/
theorem qc_signed_neg_at_83 : quarticSignedBudget 83 (32 * 83) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 83) (by norm_num)
      (q1 := 0.05255506833079) (r1 := 0.02516333829894) (q2 := 0.05255506833078) (r2 := 0.02516333829893) (el := 0.056912338705) (eh := 0.056912355416) (ul := 0.382426952146) (vl := 0.236495422101) (pl := 0.618406785333) (sl := 0.486307949864) (Ah := 0.045377525624) (Xl := 0.91854952829)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 84` (`d = 32n`). -/
theorem qc_signed_neg_at_84 : quarticSignedBudget 84 (32 * 84) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 84) (by norm_num)
      (q1 := 0.05213713261772) (r1 := 0.02491345319724) (q2 := 0.05213713261771) (r2 := 0.02491345319723) (el := 0.056447525867) (eh := 0.056447542444) (ul := 0.379303605592) (vl := 0.233604097705) (pl := 0.615876290818) (sl := 0.483326078031) (Ah := 0.045100351257) (Xl := 0.91649143974)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 85` (`d = 32n`). -/
theorem qc_signed_neg_at_85 : quarticSignedBudget 85 (32 * 85) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 85) (by norm_num)
      (q1 := 0.05172740790775) (r1 := 0.02466896309315) (q2 := 0.05172740790774) (r2 := 0.02466896309314) (el := 0.055991964287) (eh := 0.055991980731) (ul := 0.376242423597) (vl := 0.230781847079) (pl := 0.613386031465) (sl := 0.480397592707) (Ah := 0.044827200517) (Xl := 0.9144635699)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 86` (`d = 32n`). -/
theorem qc_signed_neg_at_86 : quarticSignedBudget 86 (32 * 86) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 86) (by norm_num)
      (q1 := 0.05132563909817) (r1 := 0.02442969007081) (q2 := 0.05132563909816) (r2 := 0.0244296900708) (el := 0.05554536401) (eh := 0.055545380325) (ul := 0.373241457784) (vl := 0.228026234442) (pl := 0.610934904702) (sl := 0.477520925658) (Ah := 0.044557988206) (Xl := 0.91246511761)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 87` (`d = 32n`). -/
theorem qc_signed_neg_at_87 : quarticSignedBudget 87 (32 * 87) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 87) (by norm_num)
      (q1 := 0.05093158185855) (r1 := 0.02419546406112) (q2 := 0.05093158185854) (r2 := 0.02419546406111) (el := 0.055107447411) (eh := 0.055107463599) (ul := 0.370298842632) (vl := 0.225334936985) (pl := 0.608521850578) (sl := 0.474694572314) (Ah := 0.044292631164) (Xl := 0.91049531216)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 88` (`d = 32n`). -/
theorem qc_signed_neg_at_88 : quarticSignedBudget 88 (32 * 88) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 88) (by norm_num)
      (q1 := 0.0505450020584) (r1 := 0.02396612241042) (q2 := 0.05054500205839) (r2 := 0.02396612241041) (el := 0.054677948531) (eh := 0.054677964594) (ul := 0.367412791006) (vl := 0.222705738363) (pl := 0.606145849615) (sl := 0.471917088441) (Ah := 0.044031048252) (Xl := 0.90855341173)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 89` (`d = 32n`). -/
theorem qc_signed_neg_at_89 : quarticSignedBudget 89 (32 * 89) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 89) (by norm_num)
      (q1 := 0.05016567523129) (r1 := 0.02374150947732) (q2 := 0.05016567523128) (r2 := 0.02374150947731) (el := 0.054256612463) (eh := 0.054256628404) (ul := 0.36458159004) (vl := 0.220136522694) (pl := 0.603805920838) (sl := 0.469187087092) (Ah := 0.043773160308) (Xl := 0.90663870203)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 90` (`d = 32n`). -/
theorem qc_signed_neg_at_90 : quarticSignedBudget 90 (32 * 90) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 90) (by norm_num)
      (q1 := 0.04979338607286) (r1 := 0.02352147625584) (q2 := 0.04979338607285) (r2 := 0.02352147625583) (el := 0.053843194772) (eh := 0.053843210593) (ul := 0.361803597234) (vl := 0.217625268918) (pl := 0.601501119894) (sl := 0.466503235699) (Ah := 0.043518890116) (Xl := 0.90475049494)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 91` (`d = 32n`). -/
theorem qc_signed_neg_at_91 : quarticSignedBudget 91 (32 * 91) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 91) (by norm_num)
      (q1 := 0.04942792797006) (r1 := 0.02330588002259) (q2 := 0.04942792797005) (r2 := 0.02330588002258) (el := 0.053437460958) (eh := 0.053437476662) (ul := 0.359077236845) (vl := 0.21517004557) (pl := 0.59923053731) (sl := 0.463864253386) (Ah := 0.043268162365) (Xl := 0.90288812732)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 92` (`d = 32n`). -/
theorem qc_signed_neg_at_92 : quarticSignedBudget 92 (32 * 92) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 92) (by norm_num)
      (q1 := 0.04906910255951) (r1 := 0.02309458400642) (q2 := 0.0490691025595) (r2 := 0.02309458400641) (el := 0.053039185947) (eh := 0.053039201534) (ul := 0.356400996472) (vl := 0.21276900588) (pl := 0.59699329684) (sl := 0.461268908425) (Ah := 0.04302090361) (Xl := 0.90105095978)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 93` (`d = 32n`). -/
theorem qc_signed_neg_at_93 : quarticSignedBudget 93 (32 * 93) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 93) (by norm_num)
      (q1 := 0.04871671931273) (r1 := 0.02288745707882) (q2 := 0.04871671931272) (r2 := 0.02288745707881) (el := 0.05264815361) (eh := 0.052648169085) (ul := 0.353773423818) (vl := 0.210420383151) (pl := 0.594788553872) (sl := 0.458716015799) (Ah := 0.042777042239) (Xl := 0.89923837562)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 94` (`d = 32n`). -/
theorem qc_signed_neg_at_94 : quarticSignedBudget 94 (32 * 94) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 94) (by norm_num)
      (q1 := 0.04837059514656) (r1 := 0.0226843734635) (q2 := 0.04837059514655) (r2 := 0.02268437346349) (el := 0.052264156325) (eh := 0.052264171688) (ul := 0.351193123752) (vl := 0.208122486528) (pl := 0.592615494019) (sl := 0.456204435015) (Ah := 0.042536508418) (Xl := 0.89744977979)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 95` (`d = 32n`). -/
theorem qc_signed_neg_at_95 : quarticSignedBudget 95 (32 * 95) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 95) (by norm_num)
      (q1 := 0.04803055405671) (r1 := 0.02248521246385) (q2 := 0.0480305540567) (r2 := 0.02248521246384) (el := 0.051886994547) (eh := 0.051887009801) (ul := 0.348658755414) (vl := 0.205873696925) (pl := 0.59047333167) (sl := 0.45373306792) (Ah := 0.042299234063) (Xl := 0.89568459786)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 96` (`d = 32n`). -/
theorem qc_signed_neg_at_96 : quarticSignedBudget 96 (32 * 96) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 96) (by norm_num)
      (q1 := 0.04769642677306) (r1 := 0.02228985820696) (q2 := 0.04769642677305) (r2 := 0.02228985820695) (el := 0.051516476418) (eh := 0.051516491564) (ul := 0.346169029601) (vl := 0.203672463295) (pl := 0.588361308721) (sl := 0.45130085674) (Ah := 0.042065152791) (Xl := 0.89394227515)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 97` (`d = 32n`). -/
theorem qc_signed_neg_at_97 : quarticSignedBudget 97 (32 * 97) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 97) (by norm_num)
      (q1 := 0.04736805043513) (r1 := 0.02209819940305) (q2 := 0.04736805043512) (r2 := 0.02209819940304) (el := 0.051152417393) (eh := 0.051152432433) (ul := 0.343722706246) (vl := 0.201517299083) (pl := 0.586278693324) (sl := 0.448906782175) (Ah := 0.041834199884) (Xl := 0.89222227582)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 98` (`d = 32n`). -/
theorem qc_signed_neg_at_98 : quarticSignedBudget 98 (32 * 98) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 98) (by norm_num)
      (q1 := 0.04704526828632) (r1 := 0.02191012911929) (q2 := 0.04704526828631) (r2 := 0.02191012911928) (el := 0.050794639888) (eh := 0.050794654824) (ul := 0.341318592061) (vl := 0.199406778917) (pl := 0.584224778711) (sl := 0.446549861624) (Ah := 0.041606312244) (Xl := 0.89052408204)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 99` (`d = 32n`). -/
theorem qc_signed_neg_at_99 : quarticSignedBudget 99 (32 * 99) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 99) (by norm_num)
      (q1 := 0.04672792938569) (r1 := 0.02172554456681) (q2 := 0.04672792938568) (r2 := 0.0217255445668) (el := 0.050442972952) (eh := 0.050442987786) (ul := 0.338955538327) (vl := 0.197339535498) (pl := 0.582198882107) (sl := 0.44422914751) (Ah := 0.041381428351) (Xl := 0.88884719322)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 100` (`d = 32n`). -/
theorem qc_signed_neg_at_100 : quarticSignedBudget 100 (32 * 100) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 100) (by norm_num)
      (q1 := 0.04641588833613) (r1 := 0.02154434690032) (q2 := 0.04641588833612) (r2 := 0.02154434690031) (el := 0.050097251955) (eh := 0.050097266688) (ul := 0.336632438799) (vl := 0.195314256682) (pl := 0.580200343673) (sl := 0.441943725695) (Ah := 0.041159488229) (Xl := 0.88719112527)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 101` (`d = 32n`). -/
theorem qc_signed_neg_at_101 : quarticSignedBudget 101 (32 * 101) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 101) (by norm_num)
      (q1 := 0.04610900502777) (r1 := 0.02136644102922) (q2 := 0.04610900502776) (r2 := 0.02136644102921) (el := 0.04975731829) (eh := 0.049757332925) (ul := 0.334348227705) (vl := 0.19332968271) (pl := 0.578228525502) (sl := 0.43969271396) (Ah := 0.040940433398) (Xl := 0.88555540987)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 102` (`d = 32n`). -/
theorem qc_signed_neg_at_102 : quarticSignedBudget 102 (32 * 102) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 102) (by norm_num)
      (q1 := 0.04580714439564) (r1 := 0.0211917354395) (q2 := 0.04580714439563) (r2 := 0.02119173543949) (el := 0.049423019101) (eh := 0.049423033639) (ul := 0.332101877918) (vl := 0.191384603648) (pl := 0.576282810708) (sl := 0.437475260612) (Ah := 0.040724206838) (Xl := 0.88393959383)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 103` (`d = 32n`). -/
theorem qc_signed_neg_at_103 : quarticSignedBudget 103 (32 * 103) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 103) (by norm_num)
      (q1 := 0.04551017619082) (r1 := 0.0210201420258) (q2 := 0.04551017619081) (r2 := 0.02102014202579) (el := 0.049094207018) (eh := 0.04909422146) (ul := 0.329892399172) (vl := 0.189477856939) (pl := 0.574362602518) (sl := 0.43529054313) (Ah := 0.040510752953) (Xl := 0.88234323844)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 104` (`d = 32n`). -/
theorem qc_signed_neg_at_104 : quarticSignedBudget 104 (32 * 104) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 104) (by norm_num)
      (q1 := 0.04521797476387) (r1 := 0.02085157593285) (q2 := 0.04521797476386) (r2 := 0.02085157593284) (el := 0.048770739907) (eh := 0.048770754256) (ul := 0.327718836388) (vl := 0.187608325102) (pl := 0.572467323423) (sl := 0.433137766884) (Ah := 0.04030001753) (Xl := 0.88076591887)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 105` (`d = 32n`). -/
theorem qc_signed_neg_at_105 : quarticSignedBudget 105 (32 * 105) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 105) (by norm_num)
      (q1 := 0.04493041886016) (r1 := 0.02068595540577) (q2 := 0.04493041886015) (r2 := 0.02068595540576) (el := 0.048452480641) (eh := 0.048452494897) (ul := 0.325580268129) (vl := 0.185774933594) (pl := 0.570596414402) (sl := 0.431016163959) (Ah := 0.0400919477) (Xl := 0.87920722364)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 106` (`d = 32n`). -/
theorem qc_signed_neg_at_106 : quarticSignedBudget 106 (32 * 106) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 106) (by norm_num)
      (q1 := 0.04464739142607) (r1 := 0.02052320164854) (q2 := 0.04464739142606) (r2 := 0.02052320164853) (el := 0.048139296873) (eh := 0.048139311038) (ul := 0.32347580508) (vl := 0.183976648748) (pl := 0.568749334135) (sl := 0.428924991983) (Ah := 0.039886491905) (Xl := 0.877666754)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 107` (`d = 32n`). -/
theorem qc_signed_neg_at_107 : quarticSignedBudget 107 (32 * 107) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 107) (by norm_num)
      (q1 := 0.04436877942546) (r1 := 0.02036323869029) (q2 := 0.04436877942545) (r2 := 0.02036323869028) (el := 0.047831060829) (eh := 0.047831074904) (ul := 0.321404588652) (vl := 0.182212475861) (pl := 0.566925558298) (sl := 0.426863533065) (Ah := 0.039683599861) (Xl := 0.8761441235)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 108` (`d = 32n`). -/
theorem qc_signed_neg_at_108 : quarticSignedBudget 108 (32 * 108) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 108) (by norm_num)
      (q1 := 0.04409447366579) (r1 := 0.02020599325874) (q2 := 0.04409447366578) (r2 := 0.02020599325873) (el := 0.047527649106) (eh := 0.047527663093) (ul := 0.319365789631) (vl := 0.180481457367) (pl := 0.565124578859) (sl := 0.424831092749) (Ah := 0.039483222522) (Xl := 0.87463895743)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 109` (`d = 32n`). -/
theorem qc_signed_neg_at_109 : quarticSignedBudget 109 (32 * 109) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 109) (by norm_num)
      (q1 := 0.04382436863335) (r1 := 0.02005139466045) (q2 := 0.04382436863334) (r2 := 0.02005139466044) (el := 0.047228942488) (eh := 0.047228956388) (ul := 0.317358606934) (vl := 0.17878267114) (pl := 0.56334590345) (sl := 0.422826999066) (Ah := 0.039285312045) (Xl := 0.87315089241)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 110` (`d = 32n`). -/
theorem qc_signed_neg_at_110 : quarticSignedBudget 110 (32 * 110) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 110) (by norm_num)
      (q1 := 0.04355836233694) (r1 := 0.01989937466741) (q2 := 0.04355836233693) (r2 := 0.0198993746674) (el := 0.046934825765) (eh := 0.046934839579) (ul := 0.315382266398) (vl := 0.177115228866) (pl := 0.561589054734) (sl := 0.420850601598) (Ah := 0.039089821763) (Xl := 0.87167957591)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 111` (`d = 32n`). -/
theorem qc_signed_neg_at_111 : quarticSignedBudget 111 (32 * 111) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 111) (by norm_num)
      (q1 := 0.04329635615951) (r1 := 0.01974986740964) (q2 := 0.0432963561595) (r2 := 0.01974986740963) (el := 0.046645187561) (eh := 0.046645201291) (ul := 0.313436019625) (vl := 0.175478274492) (pl := 0.559853569806) (sl := 0.418901270578) (Ah := 0.038896706142) (Xl := 0.87022466587)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 112` (`d = 32n`). -/
theorem qc_signed_neg_at_112 : quarticSignedBudget 112 (32 * 112) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 112) (by norm_num)
      (q1 := 0.04303825471742) (r1 := 0.01960280927331) (q2 := 0.04303825471741) (r2 := 0.0196028092733) (el := 0.046359920177) (eh := 0.046359933824) (ul := 0.311519142921) (vl := 0.173870982799) (pl := 0.558138999641) (sl := 0.416978396081) (Ah := 0.038705920759) (Xl := 0.86878583024)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 113` (`d = 32n`). -/
theorem qc_signed_neg_at_113 : quarticSignedBudget 113 (32 * 113) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 113) (by norm_num)
      (q1 := 0.04278396572666) (r1 := 0.01945813880418) (q2 := 0.04278396572665) (r2 := 0.01945813880417) (el := 0.046078919436) (eh := 0.046078933002) (ul := 0.309630936262) (vl := 0.172292558015) (pl := 0.556444908559) (sl := 0.415081387218) (Ah := 0.038517422267) (Xl := 0.86736274663)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 114` (`d = 32n`). -/
theorem qc_signed_neg_at_114 : quarticSignedBudget 114 (32 * 114) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 114) (by norm_num)
      (q1 := 0.04253339987579) (r1 := 0.019315796616) (q2 := 0.04253339987578) (r2 := 0.01931579661599) (el := 0.045802084539) (eh := 0.045802098025) (ul := 0.30777072232) (vl := 0.170742232524) (pl := 0.554770873712) (sl := 0.413209671382) (Ah := 0.038331168363) (Xl := 0.86595510197)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 115` (`d = 32n`). -/
theorem qc_signed_neg_at_115 : quarticSignedBudget 115 (32 * 115) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 115) (by norm_num)
      (q1 := 0.04228647070517) (r1 := 0.01917572530348) (q2 := 0.04228647070516) (r2 := 0.01917572530347) (el := 0.045529317927) (eh := 0.045529331333) (ul := 0.305937845541) (vl := 0.169219265633) (pl := 0.553116484604) (sl := 0.411362693535) (Ah := 0.038147117763) (Xl := 0.86456259214)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- `M_4 < 0` at `n = 116` (`d = 32n`). -/
theorem qc_signed_neg_at_116 : quarticSignedBudget 116 (32 * 116) < 0 := by
  obtain ⟨-, -, h⟩ := qc_signed_upper_at (n := 116) (by norm_num)
      (q1 := 0.04204309449202) (r1 := 0.01903786935975) (q2 := 0.04204309449201) (r2 := 0.01903786935974) (el := 0.045260525146) (eh := 0.045260538474) (ul := 0.304131671232) (vl := 0.167722942377) (pl := 0.551481342596) (sl := 0.409539915486) (Ah := 0.037965230171) (Xl := 0.86318492159)
      (hq1 := by norm_num) (hr1 := by norm_num) (hq2 := by norm_num) (hr2 := by norm_num) (hq1c := by norm_num) (hr1c := by norm_num) (hq2c := by norm_num) (hr2c := by norm_num) (hel := by norm_num) (heh := by norm_num) (hel0 := by norm_num) (hv1 := by norm_num) (hul0 := by norm_num) (hul := by norm_num) (hvl0 := by norm_num) (hvl := by norm_num) (hpl0 := by norm_num) (hpl := by norm_num) (hsl0 := by norm_num) (hsl := by norm_num) (hAh := by norm_num) (hXl0 := by norm_num) (hXl1 := by norm_num) (hXl := by norm_num) (hah := by norm_num)
  refine h.trans_lt ?_
  norm_num

/-- **`M₄ < 0` for every `21 ≤ n ≤ 117`** (`d = 32n`). -/
theorem qc_signed_neg_range_21_117 : ∀ n : ℕ, 21 ≤ n → n ≤ 117 →
    quarticSignedBudget n (32 * n) < 0 := by
  intro n h1 h2
  interval_cases n
  · exact qc_signed_neg_at_21
  · exact qc_signed_neg_at_22
  · exact qc_signed_neg_at_23
  · exact qc_signed_neg_at_24
  · exact qc_signed_neg_at_25
  · exact qc_signed_neg_at_26
  · exact qc_signed_neg_at_27
  · exact qc_signed_neg_at_28
  · exact qc_signed_neg_at_29
  · exact qc_signed_neg_at_30
  · exact qc_signed_neg_at_31
  · exact qc_signed_neg_at_32
  · exact qc_signed_neg_at_33
  · exact qc_signed_neg_at_34
  · exact qc_signed_neg_at_35
  · exact qc_signed_neg_at_36
  · exact qc_signed_neg_at_37
  · exact qc_signed_neg_at_38
  · exact qc_signed_neg_at_39
  · exact qc_signed_neg_at_40
  · exact qc_signed_neg_at_41
  · exact qc_signed_neg_at_42
  · exact qc_signed_neg_at_43
  · exact qc_signed_neg_at_44
  · exact qc_signed_neg_at_45
  · exact qc_signed_neg_at_46
  · exact qc_signed_neg_at_47
  · exact qc_signed_neg_at_48
  · exact qc_signed_neg_at_49
  · exact qc_signed_neg_at_50
  · exact qc_signed_neg_at_51
  · exact qc_signed_neg_at_52
  · exact qc_signed_neg_at_53
  · exact qc_signed_neg_at_54
  · exact qc_signed_neg_at_55
  · exact qc_signed_neg_at_56
  · exact qc_signed_neg_at_57
  · exact qc_signed_neg_at_58
  · exact qc_signed_neg_at_59
  · exact qc_signed_neg_at_60
  · exact qc_signed_neg_at_61
  · exact qc_signed_neg_at_62
  · exact qc_signed_neg_at_63
  · exact qc_signed_neg_at_64
  · exact qc_signed_neg_at_65
  · exact qc_signed_neg_at_66
  · exact qc_signed_neg_at_67
  · exact qc_signed_neg_at_68
  · exact qc_signed_neg_at_69
  · exact qc_signed_neg_at_70
  · exact qc_signed_neg_at_71
  · exact qc_signed_neg_at_72
  · exact qc_signed_neg_at_73
  · exact qc_signed_neg_at_74
  · exact qc_signed_neg_at_75
  · exact qc_signed_neg_at_76
  · exact qc_signed_neg_at_77
  · exact qc_signed_neg_at_78
  · exact qc_signed_neg_at_79
  · exact qc_signed_neg_at_80
  · exact qc_signed_neg_at_81
  · exact qc_signed_neg_at_82
  · exact qc_signed_neg_at_83
  · exact qc_signed_neg_at_84
  · exact qc_signed_neg_at_85
  · exact qc_signed_neg_at_86
  · exact qc_signed_neg_at_87
  · exact qc_signed_neg_at_88
  · exact qc_signed_neg_at_89
  · exact qc_signed_neg_at_90
  · exact qc_signed_neg_at_91
  · exact qc_signed_neg_at_92
  · exact qc_signed_neg_at_93
  · exact qc_signed_neg_at_94
  · exact qc_signed_neg_at_95
  · exact qc_signed_neg_at_96
  · exact qc_signed_neg_at_97
  · exact qc_signed_neg_at_98
  · exact qc_signed_neg_at_99
  · exact qc_signed_neg_at_100
  · exact qc_signed_neg_at_101
  · exact qc_signed_neg_at_102
  · exact qc_signed_neg_at_103
  · exact qc_signed_neg_at_104
  · exact qc_signed_neg_at_105
  · exact qc_signed_neg_at_106
  · exact qc_signed_neg_at_107
  · exact qc_signed_neg_at_108
  · exact qc_signed_neg_at_109
  · exact qc_signed_neg_at_110
  · exact qc_signed_neg_at_111
  · exact qc_signed_neg_at_112
  · exact qc_signed_neg_at_113
  · exact qc_signed_neg_at_114
  · exact qc_signed_neg_at_115
  · exact qc_signed_neg_at_116
  · exact qc_signed_neg_117

/-- **First positive at `n = 118`.**  For `1 ≤ n ≤ 20` the prior variance is `v_n ≥ 1`
(the prior of the sharpened quartic certificate is improper); for `21 ≤ n ≤ 117`, `M₄(n, 32n) < 0`; for
`118 ≤ n ≤ 4096`, `0 < v_n < 1` and `M₄(n, d) > 0` for every `d ≥ 32n`. -/
theorem qc_first_positive_118 :
    (∀ n : ℕ, 1 ≤ n → n ≤ 20 → 1 ≤ quarticConstantsPrior n) ∧
    (∀ n : ℕ, 21 ≤ n → n ≤ 117 → quarticSignedBudget n (32 * n) < 0) ∧
    (∀ n : ℕ, 118 ≤ n → n ≤ 4096 →
      (0 < quarticConstantsPrior n ∧ quarticConstantsPrior n < 1) ∧
        ∀ d : ℕ, 32 * n ≤ d → 0 < quarticSignedBudget n d) :=
  ⟨qc_prior_ge_one_upto_20, qc_signed_neg_range_21_117, qc_signed_pos_schedule⟩

end FirstPositive

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticLearnerRelease.lean <==
import LossOnlyTraceability.QuarticLearnerReleaseMoment

/-! Proposition H.5 (iv) and (v). At the zero-mean product law `D_0` the release
`X^{f_4} = −C T_4(Z̄)` has signed moment `∑_i E σ_i X_i = n E ‖Z̄‖^(4/3) ≥ n^(1/3)(1 + 2/d)^(−2/3)`
(the ghost is independent of the model and centred) and energy
`∑_i E X_i² ≤ T̄_1(n^(−1/3); 2K, 2s) ≤ 4.2 n^(−1/3)` for `n ≥ 16`, `d ≥ 32 n` (Lemma 9 and
Lemma 10);
the lower bound of Theorem 6 at the single law `D_0` then gives
`Ii(X^{f_4} + τG) ≥ n^(2/3)(1 + 2/d)^(−4/3)/(2 ln 2 (4.2 n^(−1/3) + n τ²))`, and `Is ≥ Ii` by the
hierarchy of Lemma H.1. At `τ = n^(−2/3)` this gives `Is(X^{f_4} + τG) ≥ n/8`, while
`Is(X^{f_2} + τG) ≤ 3 n^(1/3)` for every `p`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal Matrix Matrix.Norms.L2Operator

section SignedMoment

variable {d n : ℕ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]

/-- The signed release coordinate: `σ_i X^{f_4}_i = ⟪Z_{U_i,i}, θ̂⟫ − ⟪Z_{1−U_i,i}, θ̂⟫` with
`θ̂ = T_4(Z̄)`. -/
theorem quarticPairRelease_signed_eq (ω : BoundarySpace d n) (i : Fin n) :
    signOfBit (fun ω' : BoundarySpace d n => superBits ω' i) ω * quarticPairRelease ω i
      = ⟪trainingPoint superPoint superBits i ω, superLearner quarticLearnerMap ω⟫_ℝ
        - ⟪ghostPoint superPoint superBits i ω, superLearner quarticLearnerMap ω⟫_ℝ := by
  unfold quarticPairRelease pairDifferenceRelease
  cases h : superBits ω i
  · simp only [signOfBit, h, trainingPoint, ghostPoint, superData, superPoint,
      inner_sub_left, Bool.not_false]
    simp only [superBits] at h
    simp
  · simp only [signOfBit, h, trainingPoint, ghostPoint, superData, superPoint,
      inner_sub_left, Bool.not_true]
    simp only [superBits] at h
    simp

/-- All supersample points of the model lie in the unit ball almost surely. -/
theorem boundary_points_norm_le_one {p : Fin d → ℝ} (hD : IsSignProductLaw d p D) (hd : 0 < d) :
    ∀ᵐ ω ∂(boundaryMeasure n D), ∀ (b : Bool) (j : Fin n),
      ‖superPoint b j (ω : BoundarySpace d n)‖ ≤ 1 :=
  superPoint_norm_le_one D (Measure.dirac ()) (Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hD.norm_le_one hd)

/-- The quartic learner output lies in the unit ball almost surely. -/
theorem boundary_quarticLearner_norm_le_one {p : Fin d → ℝ} (hD : IsSignProductLaw d p D)
    (hd : 0 < d) :
    ∀ᵐ ω ∂(boundaryMeasure n D), ‖superLearner quarticLearnerMap (ω : BoundarySpace d n)‖ ≤ 1 := by
  filter_upwards [boundary_points_norm_le_one (n := n) hD hd] with ω hω
  exact norm_quarticReleaseMap_le_one (norm_trainingAverage_le_one fun i => hω _ i)

/-- The quartic learner output is measurable. -/
theorem measurable_boundary_quarticLearner :
    Measurable fun ω : BoundarySpace d n => superLearner quarticLearnerMap ω :=
  measurable_superLearner measurable_quarticLearnerMap

/-- A product of two coordinates of unit-ball vectors, bounded almost surely, is integrable. -/
theorem integrable_inner_of_ae_norm_le_one {X Y : BoundarySpace d n → EuclideanSpace ℝ (Fin d)}
    (hX : Measurable X) (hY : Measurable Y)
    (hb : ∀ᵐ ω ∂(boundaryMeasure n D), ‖X ω‖ ≤ 1 ∧ ‖Y ω‖ ≤ 1) :
    Integrable (fun ω => ⟪X ω, Y ω⟫_ℝ) (boundaryMeasure n D) := by
  refine Integrable.of_bound
    ((continuous_inner.measurable).comp (hX.prodMk hY)).aestronglyMeasurable 1 ?_
  filter_upwards [hb] with ω hω
  rw [Real.norm_eq_abs]
  refine (abs_real_inner_le_norm _ _).trans ?_
  nlinarith [norm_nonneg (X ω), norm_nonneg (Y ω)]

/-- **The ghost term vanishes at `D_0`:** `E ⟪Z_{1−U_i,i}, T_4(Z̄)⟫ = 0`, because the ghost is
independent of the model and has mean zero. -/
theorem integral_ghost_inner_quarticLearner_zero (hD : IsSignProductLaw d 0 D) (hd : 0 < d)
    (i : Fin n) :
    ∫ ω, ⟪ghostPoint superPoint superBits i ω, superLearner quarticLearnerMap ω⟫_ℝ
      ∂(boundaryMeasure n D) = 0 := by
  have hind : IndepFun (superLearner quarticLearnerMap : BoundarySpace d n → _)
      (ghostPoint superPoint superBits i) (boundaryMeasure n D) :=
    indepFun_superLearner_ghostPoint D (Measure.dirac ())
      (Measure.pi fun _ : Fin n => gaussianReal 0 1) measurable_quarticLearnerMap i
  have hgm : Measurable (ghostPoint superPoint superBits i : BoundarySpace d n → _) :=
    measurable_ghostPoint (fun b j => measurable_superPoint b j) measurable_superBits i
  have hlaw : (boundaryMeasure n D).map (ghostPoint superPoint superBits i :
      BoundarySpace d n → _) = D :=
    ghostPoint_law D (Measure.dirac ()) (Measure.pi fun _ : Fin n => gaussianReal 0 1) i
  have hθm := measurable_boundary_quarticLearner (d := d) (n := n)
  have hbd := boundary_points_norm_le_one (n := n) hD hd
  have hθb := boundary_quarticLearner_norm_le_one (n := n) hD hd
  have hexp : (fun ω : BoundarySpace d n =>
      ⟪ghostPoint superPoint superBits i ω, superLearner quarticLearnerMap ω⟫_ℝ) =
      fun ω => ∑ k, (ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k *
        (superLearner quarticLearnerMap ω : EuclideanSpace ℝ (Fin d)) k := by
    funext ω
    rw [real_inner_eq_sum_apply]
  have hint : ∀ k : Fin d, Integrable (fun ω : BoundarySpace d n =>
      (ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k *
        (superLearner quarticLearnerMap ω : EuclideanSpace ℝ (Fin d)) k) (boundaryMeasure n D) := by
    intro k
    refine Integrable.of_bound (((measurable_euclidean_coord k).comp hgm).mul
      ((measurable_euclidean_coord k).comp hθm)).aestronglyMeasurable 1 ?_
    filter_upwards [hbd, hθb] with ω hω hθ
    have hg1 : ‖ghostPoint superPoint superBits i ω‖ ≤ 1 := by
      unfold ghostPoint
      exact hω _ i
    rw [Real.norm_eq_abs, abs_mul]
    have h1 := abs_coord_le_one_of_norm_le_one hg1 k
    have h2 := abs_coord_le_one_of_norm_le_one hθ k
    nlinarith [abs_nonneg ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k),
      abs_nonneg ((superLearner quarticLearnerMap ω : EuclideanSpace ℝ (Fin d)) k)]
  rw [hexp, integral_finsetSum Finset.univ (f := fun k (ω : BoundarySpace d n) =>
    (ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k *
      (superLearner quarticLearnerMap ω : EuclideanSpace ℝ (Fin d)) k) fun k _ => hint k]
  refine Finset.sum_eq_zero fun k _ => ?_
  have hk : IndepFun (fun ω : BoundarySpace d n =>
      (ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k)
      (fun ω => (superLearner quarticLearnerMap ω : EuclideanSpace ℝ (Fin d)) k)
      (boundaryMeasure n D) :=
    hind.symm.comp (measurable_euclidean_coord k) (measurable_euclidean_coord k)
  rw [hk.integral_fun_mul_eq_mul_integral
    ((measurable_euclidean_coord k).comp hgm).aestronglyMeasurable
    ((measurable_euclidean_coord k).comp hθm).aestronglyMeasurable]
  have hmean : ∫ ω, (ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k
      ∂(boundaryMeasure n D) = 0 := by
    have h := integral_map (μ := boundaryMeasure n D) hgm.aemeasurable
      (measurable_euclidean_coord (d := d) k).aestronglyMeasurable
    rw [hlaw, hD.mean k] at h
    simp only [Pi.zero_apply, zero_div] at h
    exact h.symm
  rw [hmean, zero_mul]

/-- The training term: `∑_i ⟪Z_{U_i,i}, T_4(Z̄)⟫ = n ‖Z̄‖^(4/3)` pointwise, for `n > 0`. -/
theorem sum_training_inner_quarticLearner (hn : 0 < n) (ω : BoundarySpace d n) :
    ∑ i, ⟪trainingPoint superPoint superBits i ω, superLearner quarticLearnerMap ω⟫_ℝ
      = n * ‖trainingAverage (fun i => trainingPoint superPoint superBits i ω)‖ ^
          ((4 : ℝ) / 3) := by
  have hn' : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  rw [← sum_inner]
  have hs : ∑ i, trainingPoint superPoint superBits i ω =
      (n : ℝ) • trainingAverage (fun i => trainingPoint superPoint superBits i ω) := by
    unfold trainingAverage
    rw [smul_smul, mul_inv_cancel₀ hn', one_smul]
  rw [hs, inner_smul_left]
  show (starRingEnd ℝ) (n : ℝ) * ⟪trainingAverage (fun i => trainingPoint superPoint superBits i ω),
    quarticReleaseMap (trainingAverage (fun i => trainingPoint superPoint superBits i ω))⟫_ℝ = _
  rw [inner_quarticReleaseMap]
  simp

/-- **The signed moment of Proposition H.5 (iv).** At `D_0` in positive dimension with `n > 0`,
`n^(1/3)(1 + 2/d)^(−2/3) ≤ ∑_i E σ_i X^{f_4}_i`. -/
theorem quarticPairRelease_signed_moment (hD : IsSignProductLaw d 0 D) (hd : 0 < d) (hn : 0 < n) :
    (n : ℝ) ^ ((1 : ℝ) / 3) * (1 + 2 / (d : ℝ)) ^ (-((2 : ℝ) / 3))
      ≤ ∑ i, ∫ ω, signOfBit (fun ω' : BoundarySpace d n => superBits ω' i) ω *
          quarticPairRelease ω i ∂(boundaryMeasure n D) := by
  have hθm := measurable_boundary_quarticLearner (d := d) (n := n)
  have hbd := boundary_points_norm_le_one (n := n) hD hd
  have hθb := boundary_quarticLearner_norm_le_one (n := n) hD hd
  have htrm : ∀ i, Measurable (trainingPoint superPoint superBits i : BoundarySpace d n → _) :=
    fun i => measurable_trainingPoint (fun b j => measurable_superPoint b j) measurable_superBits i
  have hghm : ∀ i, Measurable (ghostPoint superPoint superBits i : BoundarySpace d n → _) :=
    fun i => measurable_ghostPoint (fun b j => measurable_superPoint b j) measurable_superBits i
  have htrint : ∀ i, Integrable (fun ω : BoundarySpace d n =>
      ⟪trainingPoint superPoint superBits i ω, superLearner quarticLearnerMap ω⟫_ℝ)
      (boundaryMeasure n D) := fun i => integrable_inner_of_ae_norm_le_one (htrm i) hθm (by
    filter_upwards [hbd, hθb] with ω hω hθ
    exact ⟨by unfold trainingPoint; exact hω _ i, hθ⟩)
  have hghint : ∀ i, Integrable (fun ω : BoundarySpace d n =>
      ⟪ghostPoint superPoint superBits i ω, superLearner quarticLearnerMap ω⟫_ℝ)
      (boundaryMeasure n D) := fun i => integrable_inner_of_ae_norm_le_one (hghm i) hθm (by
    filter_upwards [hbd, hθb] with ω hω hθ
    exact ⟨by unfold ghostPoint; exact hω _ i, hθ⟩)
  have hstep : ∀ i, ∫ ω, signOfBit (fun ω' : BoundarySpace d n => superBits ω' i) ω *
      quarticPairRelease ω i ∂(boundaryMeasure n D)
      = ∫ ω, ⟪trainingPoint superPoint superBits i ω, superLearner quarticLearnerMap ω⟫_ℝ
          ∂(boundaryMeasure n D) := by
    intro i
    simp_rw [quarticPairRelease_signed_eq]
    rw [integral_sub (htrint i) (hghint i), integral_ghost_inner_quarticLearner_zero hD hd i,
      sub_zero]
  simp_rw [hstep]
  rw [← integral_finsetSum Finset.univ fun i _ => htrint i]
  simp_rw [sum_training_inner_quarticLearner hn]
  rw [integral_const_mul]
  have htr := integral_trainingSet (n := n) D (Measure.dirac ())
    (Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (F := fun x => ‖trainingAverage x‖ ^ ((4 : ℝ) / 3))
    (measurable_trainingAverage.norm.pow_const _)
  have htr' : ∫ ω, ‖trainingAverage (fun i => trainingPoint superPoint superBits i ω)‖ ^
      ((4 : ℝ) / 3) ∂(boundaryMeasure n D)
      = ∫ x, ‖trainingAverage x‖ ^ ((4 : ℝ) / 3) ∂(Measure.pi fun _ : Fin n => D) := htr
  rw [htr']
  exact hD.signed_moment_lower_zero hd hn

end SignedMoment

section Energy

variable {d n : ℕ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]

/-- The quartic release is bounded: `|X^{f_4}_i| ≤ 2` almost surely. -/
theorem quarticPairRelease_abs_le_two {p : Fin d → ℝ} (hD : IsSignProductLaw d p D) (hd : 0 < d)
    (i : Fin n) :
    ∀ᵐ ω ∂(boundaryMeasure n D), |quarticPairRelease ω i| ≤ 2 := by
  filter_upwards [boundary_points_norm_le_one (n := n) hD hd,
    boundary_quarticLearner_norm_le_one (n := n) hD hd] with ω hω hθ
  unfold quarticPairRelease pairDifferenceRelease
  rw [abs_neg]
  refine (abs_real_inner_le_norm _ _).trans ?_
  have ht : ‖superData ω (true, i)‖ ≤ 1 := hω true i
  have hf : ‖superData ω (false, i)‖ ≤ 1 := hω false i
  have h1 : ‖superData ω (true, i) - superData ω (false, i)‖ ≤ 2 :=
    (norm_sub_le _ _).trans (by linarith)
  nlinarith [norm_nonneg (superData ω (true, i) - superData ω (false, i)),
    norm_nonneg (superLearner quarticLearnerMap ω)]

/-- The quartic release has measurable coordinates. -/
theorem measurable_quarticPairRelease_coord (i : Fin n) :
    Measurable fun ω : BoundarySpace d n => quarticPairRelease ω i :=
  (measurable_pi_apply i).comp measurable_quarticPairRelease

/-- The bound `T̄_1(w; K, s)` at `w = n^(−1/3)` in closed form:
`n^(−1/3) {K + s [1 + (1/3) ln n]}`. -/
theorem weightedTailBound_one_rpow (hn : 0 < n) (K s : ℝ) :
    weightedTailBound 1 ((n : ℝ) ^ (-((1 : ℝ) / 3))) K s
      = (n : ℝ) ^ (-((1 : ℝ) / 3)) * (K + s * (1 + (1 / 3) * Real.log n)) := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hw : (n : ℝ) ^ (-((1 : ℝ) / 3)) ≠ 0 := (Real.rpow_pos_of_pos hn' _).ne'
  have e : 1 / (n : ℝ) ^ (-((1 : ℝ) / 3)) = (n : ℝ) ^ ((1 : ℝ) / 3) := by
    rw [Real.rpow_neg hn'.le, one_div, inv_inv]
  rw [weightedTailBound_of_ne_zero hw, e, Real.log_rpow hn']

/-- **The energy of Proposition H.5 (iv).** At `D_0` in positive dimension with `n > 0`,
`∑_i E (X^{f_4}_i)² ≤ T̄_1(n^(−1/3); 2K, 2s) = n^(−1/3){2K + 2s[1 + (1/3) ln n]}`. -/
theorem quarticPairRelease_energy_bound (hD : IsSignProductLaw d 0 D) (hd : 0 < d) (hn : 0 < n) :
    ∑ i, ∫ ω, quarticPairRelease ω i ^ 2 ∂(boundaryMeasure n D)
      ≤ (n : ℝ) ^ (-((1 : ℝ) / 3)) * (2 * matrixEnergyK ((n : ℝ) / d) +
          2 * matrixEnergyS d * (1 + (1 / 3) * Real.log n)) := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  set N : BoundarySpace d n → ℝ := fun ω => ‖boundaryPairMatrix ω‖ ^ 2 with hNdef
  set W : BoundarySpace d n → ℝ := fun ω => ‖superLearner quarticLearnerMap ω‖ ^ 2 with hWdef
  have hcoordm : ∀ b i k, Measurable (boundaryCoord b i k : BoundarySpace d n → ℝ) := fun b i k =>
    (measurable_euclidean_coord k).comp (measurable_superPoint _ i)
  have hNm : Measurable N := measurable_opNorm_sq_entryMatrix fun i k =>
    (hcoordm 1 i k).sub (hcoordm 0 i k)
  have hWm : Measurable W := (measurable_boundary_quarticLearner (d := d) (n := n)).norm.pow_const 2
  have hK : 0 ≤ 2 * matrixEnergyK ((n : ℝ) / d) := by
    have := matrixEnergyK_nonneg (ρ := (n : ℝ) / d) (by positivity); linarith
  have hs : 0 ≤ 2 * matrixEnergyS d := by
    unfold matrixEnergyS; have := matrixEnergyC_pos; positivity
  have htail : ∀ u : ℝ, 0 ≤ u → ((boundaryMeasure n D) {ω | 2 * matrixEnergyK ((n : ℝ) / d) +
      2 * matrixEnergyS d * u < N ω}).toReal ≤ Real.exp (-u) := fun u hu =>
    boundaryPairMatrix_tail hD u hu
  have hWb : ∀ᵐ ω ∂(boundaryMeasure n D), 0 ≤ W ω ∧ W ω ≤ 1 := by
    filter_upwards [boundary_quarticLearner_norm_le_one (n := n) hD hd] with ω hω
    refine ⟨by positivity, ?_⟩
    have h2 := pow_le_pow_left₀ (norm_nonneg _) hω 2
    simp only [hWdef, one_pow] at h2 ⊢
    exact h2
  have hw0 : 0 ≤ (n : ℝ) ^ (-((1 : ℝ) / 3)) := Real.rpow_nonneg hn'.le _
  have hw1 : (n : ℝ) ^ (-((1 : ℝ) / 3)) ≤ 1 :=
    Real.rpow_le_one_of_one_le_of_nonpos (by exact_mod_cast hn) (by norm_num)
  have hEW : ∫ ω, W ω ∂(boundaryMeasure n D) ≤ (n : ℝ) ^ (-((1 : ℝ) / 3)) := by
    have h := integral_trainingSet (n := n) D (Measure.dirac ())
      (Measure.pi fun _ : Fin n => gaussianReal 0 1)
      (F := fun x => ‖quarticReleaseMap (trainingAverage x)‖ ^ 2)
      ((measurable_quarticReleaseMap.comp measurable_trainingAverage).norm.pow_const 2)
    have h' : ∫ ω, W ω ∂(boundaryMeasure n D) =
        ∫ x, ‖quarticReleaseMap (trainingAverage x)‖ ^ 2 ∂(Measure.pi fun _ : Fin n => D) := h
    rw [h']
    simp_rw [norm_sq_quarticReleaseMap]
    exact hD.integral_norm_trainingAverage_two_thirds_le hd hn
  have hbound := weighted_tail_bound (boundaryMeasure n D) N W 1 ((n : ℝ) ^ (-((1 : ℝ) / 3)))
    (2 * matrixEnergyK ((n : ℝ) / d)) (2 * matrixEnergyS d)
    (Filter.Eventually.of_forall fun ω => by positivity) hNm.aemeasurable htail hK hs hWb
    hWm.aemeasurable (by norm_num) hEW hw0 hw1
  rw [weightedTailBound_one_rpow hn] at hbound
  have hNW := integrable_mul_of_exponential_tail (boundaryMeasure n D) N W
    (Filter.Eventually.of_forall fun ω => by positivity) hNm.aemeasurable _ _ 1 hK hs htail hWb
    hWm.aemeasurable
  have hpt : ∀ ω, ∑ i, quarticPairRelease ω i ^ 2 ≤ N ω * W ω := by
    intro ω
    have h := sum_inner_sq_le_opNorm_sq ω (superLearner quarticLearnerMap ω)
    refine le_trans (le_of_eq ?_) h
    refine Finset.sum_congr rfl fun i _ => ?_
    simp only [quarticPairRelease, pairDifferenceRelease, superData, superPoint, neg_sq]
  have hsqint : ∀ i, Integrable (fun ω : BoundarySpace d n => quarticPairRelease ω i ^ 2)
      (boundaryMeasure n D) := fun i => by
    refine Integrable.of_bound
      ((measurable_quarticPairRelease_coord i).pow_const 2).aestronglyMeasurable
      4 ?_
    filter_upwards [quarticPairRelease_abs_le_two hD hd i] with ω hω
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    nlinarith [abs_nonneg (quarticPairRelease ω i), sq_abs (quarticPairRelease ω i)]
  rw [← integral_finsetSum Finset.univ fun i _ => hsqint i]
  have hsumint : Integrable (fun ω : BoundarySpace d n => ∑ i, quarticPairRelease ω i ^ 2)
      (boundaryMeasure n D) := integrable_finsetSum _ fun i _ => hsqint i
  exact (integral_mono hsumint hNW hpt).trans hbound

/-- The numerical energy constant: for `n ≥ 16` and `d ≥ 32 n`,
`n^(−1/3){2K + 2s[1 + (1/3) ln n]} ≤ 4.2 n^(−1/3)`. -/
theorem quarticPairRelease_energy_constant_le (hn : 16 ≤ n) (hnd : 32 * n ≤ d) :
    (n : ℝ) ^ (-((1 : ℝ) / 3)) * (2 * matrixEnergyK ((n : ℝ) / d) +
        2 * matrixEnergyS d * (1 + (1 / 3) * Real.log n))
      ≤ 4.2 * (n : ℝ) ^ (-((1 : ℝ) / 3)) := by
  obtain ⟨hK1, hK2⟩ := matrix_energy_constant_bound hnd
  have hn16 : (16 : ℝ) ≤ n := by exact_mod_cast hn
  have hnpos : (0 : ℝ) < n := by linarith
  have hd32 : (32 : ℝ) * n ≤ d := by exact_mod_cast hnd
  have hdpos : (0 : ℝ) < d := by linarith
  have hs0 : 0 ≤ matrixEnergyS d := by
    unfold matrixEnergyS; have := matrixEnergyC_pos; positivity
  have hsn : matrixEnergyS d * n ≤ 2250 / 15979 := by
    unfold matrixEnergyS matrixEnergyC
    rw [div_mul_eq_mul_div, div_le_iff₀ (by positivity)]
    nlinarith
  have hs16 : matrixEnergyS d ≤ 2250 / 15979 / 16 := by
    rw [le_div_iff₀ (by norm_num)]
    nlinarith
  have hlog := Real.log_le_sub_one_of_pos hnpos
  have hinner : 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d * (1 + (1 / 3) * Real.log n)
      ≤ 4.2 := by
    have h1 : 2 * matrixEnergyS d * (1 + (1 / 3) * Real.log n)
        ≤ 2 * matrixEnergyS d * (1 + (1 / 3) * (n - 1)) :=
      mul_le_mul_of_nonneg_left (by linarith) (by positivity)
    nlinarith
  have hw0 : 0 ≤ (n : ℝ) ^ (-((1 : ℝ) / 3)) := Real.rpow_nonneg hnpos.le _
  calc (n : ℝ) ^ (-((1 : ℝ) / 3)) * (2 * matrixEnergyK ((n : ℝ) / d) +
        2 * matrixEnergyS d * (1 + (1 / 3) * Real.log n))
      ≤ (n : ℝ) ^ (-((1 : ℝ) / 3)) * 4.2 := mul_le_mul_of_nonneg_left hinner hw0
    _ = 4.2 * (n : ℝ) ^ (-((1 : ℝ) / 3)) := mul_comm _ _

end Energy

section Information

variable {d n : ℕ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]

/-- Each noise coordinate of the model is a standard Gaussian. -/
theorem boundary_noise_coord_law (i : Fin n) :
    (boundaryMeasure n D).map (fun ω : BoundarySpace d n => superNoiseSeed ω i) =
      gaussianReal 0 1 := by
  have e : (fun ω : BoundarySpace d n => superNoiseSeed ω i) =
      (fun x : Fin n → ℝ => x i) ∘ superNoiseSeed := rfl
  rw [e, ← Measure.map_map (measurable_pi_apply i) measurable_superNoiseSeed, boundary_noise_law]
  exact (measurePreserving_eval (fun _ : Fin n => gaussianReal 0 1) i).map_eq

/-- `(x^(1/3) y)² = x^(2/3) y²` style identity for the signed-moment constant:
`(n^(1/3) (1 + 2/d)^(−2/3))² = n^(2/3) (1 + 2/d)^(−4/3)`. -/
theorem signed_moment_constant_sq (hd : 0 < d) :
    ((n : ℝ) ^ ((1 : ℝ) / 3) * (1 + 2 / (d : ℝ)) ^ (-((2 : ℝ) / 3))) ^ 2
      = (n : ℝ) ^ ((2 : ℝ) / 3) * (1 + 2 / (d : ℝ)) ^ (-((4 : ℝ) / 3)) := by
  have hx : (0 : ℝ) ≤ 1 + 2 / (d : ℝ) := by positivity
  rw [mul_pow, ← Real.rpow_mul_natCast (Nat.cast_nonneg n), ← Real.rpow_mul_natCast hx]
  norm_num

/-- **Proposition H.5 (iv).** At the zero-mean product law `D_0`, for `n ≥ 16`, `d ≥ 32 n` and
every real `τ` (Proposition H.5 (iv) is stated for `τ ≥ 0`),
`n^(2/3)(1 + 2/d)^(−4/3)/(2 ln 2 (4.2 n^(−1/3) + n τ²)) ≤ Ii(X^{f_4} + τG) ≤ Is(X^{f_4} + τG)` in
bits. -/
theorem quarticPairRelease_information_lower (hD : IsSignProductLaw d 0 D) (hn : 16 ≤ n)
    (hnd : 32 * n ≤ d) (τ : ℝ) :
    (n : ℝ) ^ ((2 : ℝ) / 3) * (1 + 2 / (d : ℝ)) ^ (-((4 : ℝ) / 3))
        / (2 * Real.log 2 * (4.2 * (n : ℝ) ^ (-((1 : ℝ) / 3)) + n * τ ^ 2))
      ≤ releaseInfoI (boundaryMeasure n D) (fun ω => quarticPairRelease ω + τ • superNoiseSeed ω)
          superBits ∧
    releaseInfoI (boundaryMeasure n D) (fun ω => quarticPairRelease ω + τ • superNoiseSeed ω)
        superBits
      ≤ releaseInfoS (boundaryMeasure n D) (fun ω => quarticPairRelease ω + τ • superNoiseSeed ω)
          superBits superData := by
  have hn0 : 0 < n := by omega
  have hd0 : 0 < d := by omega
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn0
  set M := (n : ℝ) ^ ((1 : ℝ) / 3) * (1 + 2 / (d : ℝ)) ^ (-((2 : ℝ) / 3)) with hMdef
  set V := 4.2 * (n : ℝ) ^ (-((1 : ℝ) / 3)) with hVdef
  have hM0 : 0 ≤ M := by positivity
  have hM := quarticPairRelease_signed_moment hD hd0 hn0
  have hV : (∑ i, ∫ ω, quarticPairRelease ω i ^ 2 ∂(boundaryMeasure n D)) ≤ V :=
    (quarticPairRelease_energy_bound hD hd0 hn0).trans
      (quarticPairRelease_energy_constant_le hn hnd)
  have hX2 : ∀ i, MemLp (fun ω : BoundarySpace d n => quarticPairRelease ω i) 2
      (boundaryMeasure n D) := fun i => by
    refine MemLp.of_bound (measurable_quarticPairRelease_coord i).aestronglyMeasurable 2 ?_
    filter_upwards [quarticPairRelease_abs_le_two hD hd0 i] with ω hω
    rw [Real.norm_eq_abs]
    exact hω
  have hGmom := fun i : Fin n => gaussian_noise_standard_moments (boundaryMeasure n D)
    ((measurable_pi_apply i).comp (measurable_superNoiseSeed (E := EuclideanSpace ℝ (Fin d))
      (Rr := Unit) (Ng := Fin n → ℝ) (n := n)))
    (boundary_noise_coord_law (D := D) i)
  have hindep : IndepFun (fun ω : BoundarySpace d n => (superBits ω, quarticPairRelease ω))
      superNoiseSeed (boundaryMeasure n D) := by
    have h0 := boundary_noise_indep (D := D) (d := d) (n := n)
      (measurable_quarticPairRelease (d := d) (n := n)) fun ω => rfl
    have hφ : Measurable fun q : ((Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d))) ×
        (Fin n → ℝ) => (q.1.1, q.2) :=
      (measurable_fst.comp measurable_fst).prodMk measurable_snd
    have h := h0.comp hφ (measurable_id (α := Fin n → ℝ))
    exact h
  have hmain := fixed_law_information_lower_bound (boundaryMeasure n D) (U := superBits)
    (X := quarticPairRelease) (G := superNoiseSeed) (τ := τ) (M := M) (V := V)
    measurable_superBits measurable_quarticPairRelease measurable_superNoiseSeed
    boundary_bits_fair hX2 (fun i => (hGmom i).1) hindep (fun i => (hGmom i).2.1)
    (fun i => (hGmom i).2.2) hM0 hM hV
  have hY : Measurable fun ω : BoundarySpace d n => quarticPairRelease ω + τ • superNoiseSeed ω :=
    measurable_quarticPairRelease.add (measurable_superNoiseSeed.const_smul τ)
  refine ⟨?_, (releaseInfoI_le_releaseInfoJ (boundaryMeasure n D) hY measurable_superBits
    boundary_bits_iIndep boundary_bits_fair).trans (releaseInfoJ_le_releaseInfoS
    (boundaryMeasure n D) hY measurable_superBits measurable_superData boundary_bits_iIndep
    boundary_bits_fair boundary_bits_indep_data)⟩
  have hL : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hden : 0 < 2 * Real.log 2 * (V + n * τ ^ 2) := by
    have : 0 < V := by positivity
    positivity
  rw [← signed_moment_constant_sq hd0, div_le_iff₀ hden]
  calc M ^ 2 ≤ _ := hmain
    _ = _ := by ring

/-- Numerical step of Proposition H.5 (v): for `d ≥ 512`, `1.3 ln 2 ≤ (1 + 2/d)^(−4/3)`. -/
theorem boundary_separation_constant (hd : 512 ≤ d) :
    1.3 * Real.log 2 ≤ (1 + 2 / (d : ℝ)) ^ (-((4 : ℝ) / 3)) := by
  have hdpos : (512 : ℝ) ≤ d := by exact_mod_cast hd
  have hx1 : (1 : ℝ) ≤ 1 + 2 / (d : ℝ) := by
    have : 0 ≤ 2 / (d : ℝ) := by positivity
    linarith
  have hx2 : 1 + 2 / (d : ℝ) ≤ 257 / 256 := by
    have : 2 / (d : ℝ) ≤ 2 / 512 := div_le_div_of_nonneg_left (by norm_num) (by norm_num) hdpos
    linarith
  have hmono : (1 + 2 / (d : ℝ)) ^ (-(2 : ℝ)) ≤ (1 + 2 / (d : ℝ)) ^ (-((4 : ℝ) / 3)) :=
    Real.rpow_le_rpow_of_exponent_le hx1 (by norm_num)
  have htwo : (1 + 2 / (d : ℝ)) ^ (-(2 : ℝ)) = ((1 + 2 / (d : ℝ)) ^ 2)⁻¹ := by
    rw [Real.rpow_neg (by linarith), Real.rpow_two]
  rw [htwo] at hmono
  have hsq : (1 + 2 / (d : ℝ)) ^ 2 ≤ (257 / 256) ^ 2 := pow_le_pow_left₀ (by linarith) hx2 2
  have hinv : (((257 : ℝ) / 256) ^ 2)⁻¹ ≤ ((1 + 2 / (d : ℝ)) ^ 2)⁻¹ :=
    inv_anti₀ (by positivity) hsq
  have hL := Real.log_two_lt_d9
  norm_num at hinv ⊢
  linarith

/-- **Proposition H.5 (v).** For `n ≥ 16`, `d ≥ 32 n` (so `d ≥ 512`) and `τ = n^(−2/3)`:
`Is(X^{f_2} + τG) ≤ 3 n^(1/3)` under every product sign law `D_p`, while
`Is(X^{f_4} + τG) ≥ n/8` under the zero-mean law `D_0`. -/
theorem boundary_release_separation {p : Fin d → ℝ} {Dp : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure Dp] (hDp : IsSignProductLaw d p Dp) (hD : IsSignProductLaw d 0 D)
    (hn : 16 ≤ n) (hnd : 32 * n ≤ d) :
    releaseInfoS (boundaryMeasure n Dp)
        (fun ω => meanPairRelease ω + (n : ℝ) ^ (-((2 : ℝ) / 3)) • superNoiseSeed ω)
        superBits superData ≤ 3 * (n : ℝ) ^ ((1 : ℝ) / 3) ∧
    (n : ℝ) / 8 ≤ releaseInfoS (boundaryMeasure n D)
        (fun ω => quarticPairRelease ω + (n : ℝ) ^ (-((2 : ℝ) / 3)) • superNoiseSeed ω)
        superBits superData := by
  have hn0 : 0 < n := by omega
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn0
  set τ := (n : ℝ) ^ (-((2 : ℝ) / 3)) with hτdef
  have hτ : τ ≠ 0 := (Real.rpow_pos_of_pos hnpos _).ne'
  have hnτ : (n : ℝ) * τ ^ 2 = (n : ℝ) ^ (-((1 : ℝ) / 3)) := by
    rw [hτdef, ← Real.rpow_mul_natCast hnpos.le,
      show (n : ℝ) * (n : ℝ) ^ (-((2 : ℝ) / 3) * ((2 : ℕ) : ℝ))
        = (n : ℝ) ^ (1 : ℝ) * (n : ℝ) ^ (-((2 : ℝ) / 3) * ((2 : ℕ) : ℝ)) by rw [Real.rpow_one],
      ← Real.rpow_add hnpos]
    norm_num
  have hw : 0 < (n : ℝ) ^ (-((1 : ℝ) / 3)) := Real.rpow_pos_of_pos hnpos _
  have h23 : (n : ℝ) ^ ((2 : ℝ) / 3) = n * (n : ℝ) ^ (-((1 : ℝ) / 3)) := by
    rw [show (n : ℝ) * (n : ℝ) ^ (-((1 : ℝ) / 3)) = (n : ℝ) ^ (1 : ℝ) * (n : ℝ) ^ (-((1 : ℝ) / 3))
      by rw [Real.rpow_one], ← Real.rpow_add hnpos]
    norm_num
  constructor
  · obtain ⟨h1, h2⟩ := boundary_mean_release_upper_bound hDp hn hnd hτ
    refine (h1.trans h2).trans (le_of_eq ?_)
    rw [hnτ, Real.rpow_neg hnpos.le, div_inv_eq_mul]
  · obtain ⟨h1, h2⟩ := quarticPairRelease_information_lower hD hn hnd τ
    refine le_trans ?_ (h1.trans h2)
    rw [hnτ, h23]
    have hc := boundary_separation_constant (d := d) (by omega)
    set x := (1 + 2 / (d : ℝ)) ^ (-((4 : ℝ) / 3)) with hx
    set w := (n : ℝ) ^ (-((1 : ℝ) / 3)) with hwdef
    have hL : 0 < Real.log 2 := Real.log_pos (by norm_num)
    rw [le_div_iff₀ (by positivity)]
    have hnw : 0 ≤ (n : ℝ) * w := by positivity
    nlinarith [mul_le_mul_of_nonneg_left hc hnw]

end Information

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticLearnerReleaseMoment.lean <==
import LossOnlyTraceability.BoundaryReleaseUpper

/-! Moments for Proposition H.5 (iv) at the zero-mean product law `D_0`. The map
`T_4(t) = ‖t‖^(−2/3) t` satisfies `‖T_4 t‖ = ‖t‖^(1/3)` and `⟪t, T_4 t⟫ = ‖t‖^(4/3)`. For the
training mean `Z̄` of `n` draws from `D_0`, `E ‖Z̄‖² = 1/n`, `E ‖Z̄‖⁴ ≤ n^(−2)(1 + 2/d)`, hence by
Hölder `n E ‖Z̄‖^(4/3) ≥ n^(1/3)(1 + 2/d)^(−2/3)`, and `E ‖Z̄‖^(2/3) ≤ n^(−1/3)`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section QuarticMap

variable {d : ℕ}

/-- `‖T_4 t‖ = ‖t‖^(1/3)`. -/
theorem norm_quarticReleaseMap (t : EuclideanSpace ℝ (Fin d)) :
    ‖quarticReleaseMap t‖ = ‖t‖ ^ ((1 : ℝ) / 3) := by
  unfold quarticReleaseMap
  rw [norm_smul, Real.norm_of_nonneg (Real.rpow_nonneg (norm_nonneg _) _)]
  rcases (norm_nonneg t).lt_or_eq with h | h
  · rw [show ‖t‖ ^ (-(2 / 3 : ℝ)) * ‖t‖ = ‖t‖ ^ (-(2 / 3 : ℝ)) * ‖t‖ ^ (1 : ℝ) by
      rw [Real.rpow_one], ← Real.rpow_add h]
    norm_num
  · rw [← h, Real.zero_rpow (by norm_num), Real.zero_rpow (by norm_num), zero_mul]

/-- `⟪t, T_4 t⟫ = ‖t‖^(4/3)`. -/
theorem inner_quarticReleaseMap (t : EuclideanSpace ℝ (Fin d)) :
    ⟪t, quarticReleaseMap t⟫_ℝ = ‖t‖ ^ ((4 : ℝ) / 3) := by
  unfold quarticReleaseMap
  rw [inner_smul_right, real_inner_self_eq_norm_sq]
  rcases (norm_nonneg t).lt_or_eq with h | h
  · rw [← Real.rpow_natCast, ← Real.rpow_add h]
    norm_num
  · rw [← h, Real.zero_rpow (by norm_num), Real.zero_rpow (by norm_num), zero_mul]

/-- `‖T_4 t‖² = ‖t‖^(2/3)`. -/
theorem norm_sq_quarticReleaseMap (t : EuclideanSpace ℝ (Fin d)) :
    ‖quarticReleaseMap t‖ ^ 2 = ‖t‖ ^ ((2 : ℝ) / 3) := by
  rw [norm_quarticReleaseMap, ← Real.rpow_natCast, ← Real.rpow_mul (norm_nonneg _)]
  norm_num

/-- `T_4` maps the unit ball into the unit ball. -/
theorem norm_quarticReleaseMap_le_one {t : EuclideanSpace ℝ (Fin d)} (ht : ‖t‖ ≤ 1) :
    ‖quarticReleaseMap t‖ ≤ 1 := by
  rw [norm_quarticReleaseMap]
  exact Real.rpow_le_one (norm_nonneg _) ht (by norm_num)

end QuarticMap

section ZeroLawMoments

variable {d n : ℕ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]

/-- Under `D^n` in positive dimension the training mean lies in the unit ball almost surely. -/
theorem IsSignProductLaw.ae_norm_trainingAverage_le_one {p : Fin d → ℝ}
    (hD : IsSignProductLaw d p D) (hd : 0 < d) :
    ∀ᵐ x ∂(Measure.pi fun _ : Fin n => D), ‖trainingAverage x‖ ≤ 1 := by
  filter_upwards [hD.ae_pi_norm_le_one hd n] with x hx
  exact norm_trainingAverage_le_one hx

/-- At `D_0`, `E ‖Z̄‖² = 1/n`. -/
theorem IsSignProductLaw.integral_norm_trainingAverage_sq_zero (hD : IsSignProductLaw d 0 D)
    (hd : 0 < d) (hn : 0 < n) :
    ∫ x, ‖trainingAverage x‖ ^ 2 ∂(Measure.pi fun _ : Fin n => D) = 1 / n := by
  have h := hD.integral_norm_trainingAverage_sub_sq hd hn
  simpa [priorMean_zero_eq] using h

/-- At `D_0`, `E ‖Z̄‖⁴ ≤ n^(−2)(1 + 2/d)`. -/
theorem IsSignProductLaw.integral_norm_trainingAverage_pow_four_le (hD : IsSignProductLaw d 0 D)
    (hd : 0 < d) (hn : 0 < n) :
    ∫ x, ‖trainingAverage x‖ ^ 4 ∂(Measure.pi fun _ : Fin n => D) ≤ (1 + 2 / d) / (n : ℝ) ^ 2 := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hd' : (0 : ℝ) < d := by exact_mod_cast hd
  have hexp : (fun x : Fin n → EuclideanSpace ℝ (Fin d) => ‖trainingAverage x‖ ^ 4)
      = fun x => ((n : ℝ) ^ 4)⁻¹ * ‖∑ i, x i‖ ^ 4 := by
    funext x
    unfold trainingAverage
    rw [norm_smul, mul_pow, Real.norm_eq_abs, abs_inv, abs_of_pos hn', inv_pow]
  rw [hexp, integral_const_mul, hD.integral_norm_sum_pow_four_zero hd n]
  rw [div_eq_mul_inv, inv_mul_le_iff₀ (by positivity)]
  have h1 : (1 : ℝ) ≤ n := by exact_mod_cast hn
  field_simp
  nlinarith

/-- The Hölder pair `(4/3, 4)`. -/
theorem holderConjugate_four_thirds_four : (4 / 3 : ℝ).HolderConjugate 4 :=
  ⟨by norm_num, by norm_num, by norm_num⟩

/-- The Hölder pair `(3, 3/2)`. -/
theorem holderConjugate_three_three_halves : (3 : ℝ).HolderConjugate (3 / 2) :=
  ⟨by norm_num, by norm_num, by norm_num⟩

/-- At `D_0`, `E ‖Z̄‖^(4/3) ≥ n^(−2/3)(1 + 2/d)^(−2/3)`, in the multiplied form
`n^(1/3)(1 + 2/d)^(−2/3) ≤ n E ‖Z̄‖^(4/3)`; via Hölder with exponents `(4/3, 4)`,
`E ‖Z̄‖² ≤ (E ‖Z̄‖^(4/3))^(3/4) (E ‖Z̄‖⁴)^(1/4)`. -/
theorem IsSignProductLaw.signed_moment_lower_zero (hD : IsSignProductLaw d 0 D) (hd : 0 < d)
    (hn : 0 < n) :
    (n : ℝ) ^ ((1 : ℝ) / 3) * (1 + 2 / (d : ℝ)) ^ (-((2 : ℝ) / 3))
      ≤ n * ∫ x, ‖trainingAverage x‖ ^ ((4 : ℝ) / 3) ∂(Measure.pi fun _ : Fin n => D) := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hd' : (0 : ℝ) < d := by exact_mod_cast hd
  set ν := Measure.pi fun _ : Fin n => D with hν
  have hball := hD.ae_norm_trainingAverage_le_one (n := n) hd
  have hfm : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) => ‖trainingAverage x‖ :=
    measurable_trainingAverage.norm
  have hmem : ∀ r : ℝ, MemLp (fun x : Fin n → EuclideanSpace ℝ (Fin d) => ‖trainingAverage x‖)
      (ENNReal.ofReal r) ν := fun r => by
    refine MemLp.of_bound hfm.aestronglyMeasurable 1 ?_
    filter_upwards [hball] with x hx
    rw [Real.norm_eq_abs, abs_of_nonneg (norm_nonneg _)]
    exact hx
  have hH := integral_mul_le_Lp_mul_Lq_of_nonneg (μ := ν) holderConjugate_four_thirds_four
    (Filter.Eventually.of_forall fun x => norm_nonneg (trainingAverage x))
    (Filter.Eventually.of_forall fun x => norm_nonneg (trainingAverage x)) (hmem _) (hmem _)
  have hsq : ∫ x, ‖trainingAverage x‖ * ‖trainingAverage x‖ ∂ν = 1 / n := by
    rw [← hD.integral_norm_trainingAverage_sq_zero hd hn]
    exact integral_congr_ae (Filter.Eventually.of_forall fun x => by simp only; ring)
  have hfour : ∫ x, ‖trainingAverage x‖ ^ (4 : ℝ) ∂ν = ∫ x, ‖trainingAverage x‖ ^ 4 ∂ν := by
    refine integral_congr_ae (Filter.Eventually.of_forall fun x => ?_)
    simp only
    exact Real.rpow_natCast _ 4
  rw [hsq, hfour] at hH
  set a := ∫ x, ‖trainingAverage x‖ ^ ((4 : ℝ) / 3) ∂ν with ha
  set b := ∫ x, ‖trainingAverage x‖ ^ 4 ∂ν with hb
  have ha0 : 0 ≤ a := integral_nonneg fun x => Real.rpow_nonneg (norm_nonneg _) _
  have hb0 : 0 ≤ b := integral_nonneg fun x => by positivity
  have hbB : b ≤ (1 + 2 / d) / (n : ℝ) ^ 2 := hD.integral_norm_trainingAverage_pow_four_le hd hn
  have hA0 : 0 ≤ a ^ (1 / (4 / 3 : ℝ)) := Real.rpow_nonneg ha0 _
  have hB0 : 0 ≤ b ^ (1 / (4 : ℝ)) := Real.rpow_nonneg hb0 _
  have h4 : (1 / (n : ℝ)) ^ 4 ≤ (a ^ (1 / (4 / 3 : ℝ))) ^ 4 * (b ^ (1 / (4 : ℝ))) ^ 4 := by
    rw [← mul_pow]
    exact pow_le_pow_left₀ (by positivity) hH 4
  have ha3 : (a ^ (1 / (4 / 3 : ℝ))) ^ 4 = a ^ 3 := by
    rw [← Real.rpow_mul_natCast ha0, ← Real.rpow_natCast]
    norm_num
  have hb1 : (b ^ (1 / (4 : ℝ))) ^ 4 = b := by
    rw [← Real.rpow_mul_natCast hb0]
    norm_num
  rw [ha3, hb1] at h4
  have hcube : 1 / ((n : ℝ) ^ 2 * (1 + 2 / d)) ≤ a ^ 3 := by
    have hq : 0 < (1 + 2 / (d : ℝ)) / (n : ℝ) ^ 2 := by positivity
    have h5 : (1 / (n : ℝ)) ^ 4 ≤ a ^ 3 * ((1 + 2 / d) / (n : ℝ) ^ 2) :=
      h4.trans (mul_le_mul_of_nonneg_left hbB (by positivity))
    have h6 := (div_le_iff₀ hq).2 h5
    refine le_trans (le_of_eq ?_) h6
    field_simp
  set u := (1 + 2 / (d : ℝ)) ^ (-((2 : ℝ) / 3)) with hu
  set c := (n : ℝ) ^ (-((2 : ℝ) / 3)) * u with hc
  have hu0 : 0 < u := Real.rpow_pos_of_pos (by positivity) _
  have hc0 : 0 ≤ c := by positivity
  have hpow : ∀ x : ℝ, 0 < x → (x ^ (-((2 : ℝ) / 3))) ^ 3 = (x ^ 2)⁻¹ := by
    intro x hx
    rw [← Real.rpow_mul_natCast hx.le, ← Real.rpow_natCast, ← Real.rpow_neg hx.le]
    norm_num
  have hc3 : c ^ 3 ≤ a ^ 3 := by
    rw [hc, mul_pow, hpow _ hn', hu, hpow _ (by positivity)]
    refine le_trans ?_ hcube
    have h2d : 0 ≤ 2 / (d : ℝ) := by positivity
    have hq1 : (1 : ℝ) ≤ 1 + 2 / d := by linarith
    rw [← mul_inv, one_div]
    refine inv_anti₀ (by positivity) ?_
    have : (1 + 2 / (d : ℝ)) ≤ (1 + 2 / d) ^ 2 := by nlinarith
    exact mul_le_mul_of_nonneg_left this (by positivity)
  have hca : c ≤ a := (pow_le_pow_iff_left₀ hc0 ha0 (by norm_num)).1 hc3
  have hn13 : (n : ℝ) ^ ((1 : ℝ) / 3) = n * (n : ℝ) ^ (-((2 : ℝ) / 3)) := by
    rw [show (n : ℝ) * (n : ℝ) ^ (-((2 : ℝ) / 3)) = (n : ℝ) ^ (1 : ℝ) * (n : ℝ) ^ (-((2 : ℝ) / 3))
      by rw [Real.rpow_one], ← Real.rpow_add hn']
    norm_num
  rw [hn13, mul_assoc]
  exact mul_le_mul_of_nonneg_left hca hn'.le

/-- At `D_0`, `E ‖Z̄‖^(2/3) ≤ n^(−1/3)`, via Hölder with exponents `(3, 3/2)` against `1`. -/
theorem IsSignProductLaw.integral_norm_trainingAverage_two_thirds_le (hD : IsSignProductLaw d 0 D)
    (hd : 0 < d) (hn : 0 < n) :
    ∫ x, ‖trainingAverage x‖ ^ ((2 : ℝ) / 3) ∂(Measure.pi fun _ : Fin n => D)
      ≤ (n : ℝ) ^ (-((1 : ℝ) / 3)) := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  set ν := Measure.pi fun _ : Fin n => D with hν
  have hball := hD.ae_norm_trainingAverage_le_one (n := n) hd
  have hfm : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
      ‖trainingAverage x‖ ^ ((2 : ℝ) / 3) :=
    measurable_trainingAverage.norm.pow_const _
  have hmemf : MemLp (fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
      ‖trainingAverage x‖ ^ ((2 : ℝ) / 3)) (ENNReal.ofReal 3) ν := by
    refine MemLp.of_bound hfm.aestronglyMeasurable 1 ?_
    filter_upwards [hball] with x hx
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.rpow_nonneg (norm_nonneg _) _)]
    exact Real.rpow_le_one (norm_nonneg _) hx (by norm_num)
  have hmem1 : MemLp (fun _ : Fin n → EuclideanSpace ℝ (Fin d) => (1 : ℝ))
      (ENNReal.ofReal (3 / 2)) ν := memLp_const 1
  have hH := integral_mul_le_Lp_mul_Lq_of_nonneg (μ := ν) holderConjugate_three_three_halves
    (Filter.Eventually.of_forall fun x => Real.rpow_nonneg (norm_nonneg (trainingAverage x)) _)
    (Filter.Eventually.of_forall fun _ => zero_le_one) hmemf hmem1
  simp only [mul_one, Real.one_rpow, integral_const, probReal_univ, smul_eq_mul] at hH
  have hcube : ∫ x, (‖trainingAverage x‖ ^ ((2 : ℝ) / 3)) ^ (3 : ℝ) ∂ν = 1 / n := by
    rw [← hD.integral_norm_trainingAverage_sq_zero hd hn]
    refine integral_congr_ae (Filter.Eventually.of_forall fun x => ?_)
    simp only
    rw [← Real.rpow_mul (norm_nonneg _), ← Real.rpow_natCast]
    norm_num
  rw [hcube] at hH
  refine hH.trans (le_of_eq ?_)
  rw [one_div, Real.inv_rpow hn'.le, ← Real.rpow_neg hn'.le]

end ZeroLawMoments

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticLipschitz.lean <==
import LossOnlyTraceability.QuarticCalculus
import Mathlib.Analysis.Calculus.MeanValue

/-! The quartic regularizer is 1-Lipschitz on the closed unit ball. -/

namespace LossOnlyTraceability

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

theorem quarticMap_norm_le_one (x : E) (hx : ‖x‖ ≤ 1) : ‖quarticMap x‖ ≤ 1 := by
  simp only [quarticMap, norm_smul, Real.norm_eq_abs, abs_pow, abs_norm]
  have hp : ‖x‖ ^ (2 : ℕ) ≤ 1 := by
    simpa using pow_le_pow_left₀ (norm_nonneg x) hx 2
  nlinarith [mul_le_mul hp hx (norm_nonneg x) (by norm_num : (0 : ℝ) ≤ 1)]

theorem quarticPotential_lipschitz_unitBall (x y : E)
    (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) :
    |quarticPotential x - quarticPotential y| ≤ ‖x - y‖ := by
  have h := (convex_closedBall (0 : E) (1 : ℝ)).norm_image_sub_le_of_norm_hasFDerivWithin_le
    (fun u _ => (hasFDerivAt_quarticPotential u).hasFDerivWithinAt)
    (fun u hu => show ‖innerSL ℝ (quarticMap u)‖ ≤ (1 : ℝ) by
      rw [innerSL_apply_norm]
      apply quarticMap_norm_le_one
      simpa using hu)
    (show y ∈ Metric.closedBall (0 : E) 1 by simpa using hy)
    (show x ∈ Metric.closedBall (0 : E) 1 by simpa using hx)
  simpa only [Real.norm_eq_abs, one_mul] using h

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticRemainder.lean <==
import LossOnlyTraceability.BridgeRemainderCore

/-! The radial-freezing part of the **quartic transcript comparison**, which compares the
loss-difference release of quartic ERM with an affine reference on a fixed supersample.  There the
intermediate quartic parameter is
`θ_U⁰ = b^{1/3} s_U^{-1/3} Z̄_U` with `s_U = ‖Z̄_U‖²` (and `θ_U⁰ = 0` when `s_U = 0`), while the
affine reference freezes the radial factor at `α₀ = b^{1/3} u₂^{-1/3}`.  The module proves the
inequality `√s |s^{-1/3} − m₂^{-1/3}| ≤ ½ m₂^{-5/6} |s − m₂|`, the exact identity
`E_U (s_U − u₂)² = u₄ − u₂²`, and the resulting radial RMS error, whose product with
`b ‖C‖_op` is the term

`R_rad = (b^{4/3}/2) ‖C‖_op u₂^{-5/6} √(u₄ − u₂²)`

of the remainder `R_4`.  The remaining terms `R_tr`, `R_rel` of the comparison are treated in
`QuarticRemainderTerms`. -/

noncomputable section

namespace LossOnlyTraceability

open scoped InnerProductSpace BigOperators

section RadialScalar

/-- **The radial-factor inequality of the quartic transcript comparison.**  For `s ≥ 0` and
`m > 0`, `√s |s^{-1/3} − m^{-1/3}| ≤ ½ m^{-5/6} |s − m|`; it follows from `1 + t ≥ 2√t` with
`t = (s/m)^{1/3}`, and the proof below is the same estimate after the substitution
`s = p⁶`, `m = q⁶`. -/
theorem quartic_radial_scalar_bound {s m : ℝ} (hs : 0 ≤ s) (hm : 0 < m) :
    Real.sqrt s * |s ^ (-(1 : ℝ) / 3) - m ^ (-(1 : ℝ) / 3)| ≤
      1 / 2 * m ^ (-(5 : ℝ) / 6) * |s - m| := by
  obtain ⟨p, hp0, hps⟩ : ∃ p : ℝ, 0 ≤ p ∧ s = p ^ 6 := by
    refine ⟨s ^ ((1 : ℝ) / 6), Real.rpow_nonneg hs _, ?_⟩
    rw [← Real.rpow_natCast (s ^ ((1 : ℝ) / 6)) 6, ← Real.rpow_mul hs]
    norm_num
  obtain ⟨q, hq0, hqm⟩ : ∃ q : ℝ, 0 < q ∧ m = q ^ 6 := by
    refine ⟨m ^ ((1 : ℝ) / 6), Real.rpow_pos_of_pos hm _, ?_⟩
    rw [← Real.rpow_natCast (m ^ ((1 : ℝ) / 6)) 6, ← Real.rpow_mul hm.le]
    norm_num
  subst hps
  subst hqm
  have e1 : Real.sqrt (p ^ 6) = p ^ 3 := by
    rw [show p ^ 6 = (p ^ 3) ^ 2 by ring, Real.sqrt_sq (by positivity)]
  have epow : ∀ (x : ℝ), 0 ≤ x → ∀ (c : ℝ) (k : ℕ), (6 : ℝ) * c = -(k : ℝ) →
      (x ^ 6) ^ c = (x ^ k)⁻¹ := by
    intro x hx c k hck
    rw [← Real.rpow_natCast x 6, ← Real.rpow_mul hx]
    have h6 : ((6 : ℕ) : ℝ) * c = -(k : ℝ) := by push_cast; linarith
    rw [h6, Real.rpow_neg hx, Real.rpow_natCast]
  have e2 : (p ^ 6) ^ (-(1 : ℝ) / 3) = (p ^ 2)⁻¹ := epow p hp0 _ 2 (by push_cast; ring)
  have e3 : (q ^ 6) ^ (-(1 : ℝ) / 3) = (q ^ 2)⁻¹ := epow q hq0.le _ 2 (by push_cast; ring)
  have e4 : (q ^ 6) ^ (-(5 : ℝ) / 6) = (q ^ 5)⁻¹ := epow q hq0.le _ 5 (by push_cast; ring)
  rw [e1, e2, e3, e4]
  rcases eq_or_lt_of_le hp0 with hp | hp
  · rw [← hp]
    norm_num
    positivity
  · have hp2 : (0 : ℝ) < p ^ 2 := by positivity
    have hq2 : (0 : ℝ) < q ^ 2 := by positivity
    have hinv : |(p ^ 2)⁻¹ - (q ^ 2)⁻¹| = |q ^ 2 - p ^ 2| / (p ^ 2 * q ^ 2) := by
      rw [inv_sub_inv (ne_of_gt hp2) (ne_of_gt hq2), abs_div,
        abs_of_pos (by positivity : (0 : ℝ) < p ^ 2 * q ^ 2)]
    have hfac : |p ^ 6 - q ^ 6| = |p ^ 2 - q ^ 2| * (p ^ 4 + p ^ 2 * q ^ 2 + q ^ 4) := by
      rw [show p ^ 6 - q ^ 6 = (p ^ 2 - q ^ 2) * (p ^ 4 + p ^ 2 * q ^ 2 + q ^ 4) by ring, abs_mul,
        abs_of_nonneg (by positivity : (0 : ℝ) ≤ p ^ 4 + p ^ 2 * q ^ 2 + q ^ 4)]
    have hkey : 2 * p * q ^ 3 ≤ p ^ 4 + p ^ 2 * q ^ 2 + q ^ 4 := by
      nlinarith [mul_nonneg (sq_nonneg q) (sq_nonneg (p - q)), pow_nonneg hp0 4]
    have hstep : p / q ^ 2 ≤ (p ^ 4 + p ^ 2 * q ^ 2 + q ^ 4) / (2 * q ^ 5) := by
      have hid : (p ^ 4 + p ^ 2 * q ^ 2 + q ^ 4) / (2 * q ^ 5) - p / q ^ 2 =
          (p ^ 4 + p ^ 2 * q ^ 2 + q ^ 4 - 2 * p * q ^ 3) / (2 * q ^ 5) := by
        field_simp
      have hnum : 0 ≤ (p ^ 4 + p ^ 2 * q ^ 2 + q ^ 4 - 2 * p * q ^ 3) / (2 * q ^ 5) :=
        div_nonneg (by linarith) (by positivity)
      rw [← hid] at hnum
      linarith
    rw [hinv, hfac, abs_sub_comm (q ^ 2) (p ^ 2)]
    calc p ^ 3 * (|p ^ 2 - q ^ 2| / (p ^ 2 * q ^ 2)) = |p ^ 2 - q ^ 2| * (p / q ^ 2) := by
          field_simp
      _ ≤ |p ^ 2 - q ^ 2| * ((p ^ 4 + p ^ 2 * q ^ 2 + q ^ 4) / (2 * q ^ 5)) :=
          mul_le_mul_of_nonneg_left hstep (abs_nonneg _)
      _ = 1 / 2 * (q ^ 5)⁻¹ * (|p ^ 2 - q ^ 2| * (p ^ 4 + p ^ 2 * q ^ 2 + q ^ 4)) := by
          field_simp

end RadialScalar

section RadialMask

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] {n : ℕ}

/-- The mask radial energy `s_U = ‖Z̄_U‖²`. -/
def maskRadius (Z0 Z1 : Fin n → E) (u : Fin n → Bool) : ℝ := ‖maskMean Z0 Z1 u‖ ^ 2

/-- The mask radial energy is nonnegative. -/
theorem maskRadius_nonneg (Z0 Z1 : Fin n → E) (u : Fin n → Bool) : 0 ≤ maskRadius Z0 Z1 u := by
  rw [maskRadius]; positivity

/-- The intermediate quartic parameter `θ_U⁰ = b^{1/3} s_U^{-1/3} Z̄_U`, which is `0` when
`s_U = 0`. -/
def quarticRadialParam (b : ℝ) (Z0 Z1 : Fin n → E) (u : Fin n → Bool) : E :=
  (b ^ ((1 : ℝ) / 3) * maskRadius Z0 Z1 u ^ (-(1 : ℝ) / 3)) • maskMean Z0 Z1 u

/-- **The exact radial variance `E_U (s_U − u₂)² = u₄ − u₂²`** on a fixed supersample. -/
theorem cubeAverage_maskRadius_var (Z0 Z1 : Fin n → E) :
    cubeAverage (fun u => (maskRadius Z0 Z1 u - bridgeU2 Z0 Z1) ^ 2) =
      bridgeU4 Z0 Z1 - bridgeU2 Z0 Z1 ^ 2 := by
  have hpt : ∀ u, (maskRadius Z0 Z1 u - bridgeU2 Z0 Z1) ^ 2 =
      ‖maskMean Z0 Z1 u‖ ^ 4 +
        ((-2 * bridgeU2 Z0 Z1) * ‖maskMean Z0 Z1 u‖ ^ 2 + bridgeU2 Z0 Z1 ^ 2) := by
    intro u
    rw [maskRadius]
    ring
  rw [cubeAverage_congr hpt,
    cubeAverage_add (fun u => ‖maskMean Z0 Z1 u‖ ^ 4)
      (fun u => (-2 * bridgeU2 Z0 Z1) * ‖maskMean Z0 Z1 u‖ ^ 2 + bridgeU2 Z0 Z1 ^ 2),
    cubeAverage_add (fun u => (-2 * bridgeU2 Z0 Z1) * ‖maskMean Z0 Z1 u‖ ^ 2)
      (fun _ => bridgeU2 Z0 Z1 ^ 2),
    cubeAverage_const_mul, cubeAverage_const, ← bridgeU2, ← bridgeU4]
  ring

/-- The radial variance is nonnegative. -/
theorem bridgeU4_sub_sq_nonneg (Z0 Z1 : Fin n → E) :
    0 ≤ bridgeU4 Z0 Z1 - bridgeU2 Z0 Z1 ^ 2 := by
  rw [← cubeAverage_maskRadius_var]
  exact cubeAverage_nonneg fun u => sq_nonneg _

/-- **The radial RMS error of the quartic transcript comparison.**  Freezing the radial factor at `α₀` costs at most
`(b^{1/3}/2) u₂^{-5/6} √(u₄ − u₂²)` in mask RMS. -/
theorem quartic_radial_rms (b : ℝ) (Z0 Z1 : Fin n → E) (hb : 0 ≤ b)
    (hu2 : 0 < bridgeU2 Z0 Z1) :
    Real.sqrt (cubeAverage fun u => ‖quarticRadialParam b Z0 Z1 u -
        (b ^ ((1 : ℝ) / 3) * bridgeU2 Z0 Z1 ^ (-(1 : ℝ) / 3)) • maskMean Z0 Z1 u‖ ^ 2) ≤
      b ^ ((1 : ℝ) / 3) / 2 * bridgeU2 Z0 Z1 ^ (-(5 : ℝ) / 6) *
        Real.sqrt (bridgeU4 Z0 Z1 - bridgeU2 Z0 Z1 ^ 2) := by
  have hb3 : (0 : ℝ) ≤ b ^ ((1 : ℝ) / 3) := Real.rpow_nonneg hb _
  have hu2p : (0 : ℝ) ≤ bridgeU2 Z0 Z1 ^ (-(5 : ℝ) / 6) := Real.rpow_nonneg hu2.le _
  have hc0 : (0 : ℝ) ≤ b ^ ((1 : ℝ) / 3) / 2 * bridgeU2 Z0 Z1 ^ (-(5 : ℝ) / 6) :=
    mul_nonneg (div_nonneg hb3 (by norm_num)) hu2p
  have hpt : ∀ u, ‖quarticRadialParam b Z0 Z1 u -
      (b ^ ((1 : ℝ) / 3) * bridgeU2 Z0 Z1 ^ (-(1 : ℝ) / 3)) • maskMean Z0 Z1 u‖ ^ 2 ≤
      (b ^ ((1 : ℝ) / 3) / 2 * bridgeU2 Z0 Z1 ^ (-(5 : ℝ) / 6)) ^ 2 *
        (maskRadius Z0 Z1 u - bridgeU2 Z0 Z1) ^ 2 := by
    intro u
    have hnorm : ‖quarticRadialParam b Z0 Z1 u -
        (b ^ ((1 : ℝ) / 3) * bridgeU2 Z0 Z1 ^ (-(1 : ℝ) / 3)) • maskMean Z0 Z1 u‖ =
        b ^ ((1 : ℝ) / 3) *
          |maskRadius Z0 Z1 u ^ (-(1 : ℝ) / 3) - bridgeU2 Z0 Z1 ^ (-(1 : ℝ) / 3)| *
            ‖maskMean Z0 Z1 u‖ := by
      rw [quarticRadialParam, ← sub_smul, norm_smul, Real.norm_eq_abs, ← mul_sub, abs_mul,
        abs_of_nonneg hb3, mul_assoc]
    have hsqrt : Real.sqrt (maskRadius Z0 Z1 u) = ‖maskMean Z0 Z1 u‖ := by
      rw [maskRadius, Real.sqrt_sq (norm_nonneg _)]
    have hbound := quartic_radial_scalar_bound
      (s := maskRadius Z0 Z1 u) (m := bridgeU2 Z0 Z1) (maskRadius_nonneg Z0 Z1 u) hu2
    rw [hsqrt] at hbound
    have hkey : ‖quarticRadialParam b Z0 Z1 u -
        (b ^ ((1 : ℝ) / 3) * bridgeU2 Z0 Z1 ^ (-(1 : ℝ) / 3)) • maskMean Z0 Z1 u‖ ≤
        b ^ ((1 : ℝ) / 3) / 2 * bridgeU2 Z0 Z1 ^ (-(5 : ℝ) / 6) *
          |maskRadius Z0 Z1 u - bridgeU2 Z0 Z1| := by
      rw [hnorm]
      have hrw : b ^ ((1 : ℝ) / 3) *
          |maskRadius Z0 Z1 u ^ (-(1 : ℝ) / 3) - bridgeU2 Z0 Z1 ^ (-(1 : ℝ) / 3)| *
            ‖maskMean Z0 Z1 u‖ =
          b ^ ((1 : ℝ) / 3) * (‖maskMean Z0 Z1 u‖ *
            |maskRadius Z0 Z1 u ^ (-(1 : ℝ) / 3) - bridgeU2 Z0 Z1 ^ (-(1 : ℝ) / 3)|) := by
        ring
      rw [hrw]
      have := mul_le_mul_of_nonneg_left hbound hb3
      calc b ^ ((1 : ℝ) / 3) * (‖maskMean Z0 Z1 u‖ *
            |maskRadius Z0 Z1 u ^ (-(1 : ℝ) / 3) - bridgeU2 Z0 Z1 ^ (-(1 : ℝ) / 3)|)
          ≤ b ^ ((1 : ℝ) / 3) * (1 / 2 * bridgeU2 Z0 Z1 ^ (-(5 : ℝ) / 6) *
              |maskRadius Z0 Z1 u - bridgeU2 Z0 Z1|) := this
        _ = b ^ ((1 : ℝ) / 3) / 2 * bridgeU2 Z0 Z1 ^ (-(5 : ℝ) / 6) *
              |maskRadius Z0 Z1 u - bridgeU2 Z0 Z1| := by ring
    have habs : |maskRadius Z0 Z1 u - bridgeU2 Z0 Z1| ^ 2 =
        (maskRadius Z0 Z1 u - bridgeU2 Z0 Z1) ^ 2 := sq_abs _
    have h0 : (0 : ℝ) ≤ ‖quarticRadialParam b Z0 Z1 u -
        (b ^ ((1 : ℝ) / 3) * bridgeU2 Z0 Z1 ^ (-(1 : ℝ) / 3)) • maskMean Z0 Z1 u‖ := norm_nonneg _
    nlinarith [abs_nonneg (maskRadius Z0 Z1 u - bridgeU2 Z0 Z1)]
  have hav : (cubeAverage fun u => ‖quarticRadialParam b Z0 Z1 u -
      (b ^ ((1 : ℝ) / 3) * bridgeU2 Z0 Z1 ^ (-(1 : ℝ) / 3)) • maskMean Z0 Z1 u‖ ^ 2) ≤
      (b ^ ((1 : ℝ) / 3) / 2 * bridgeU2 Z0 Z1 ^ (-(5 : ℝ) / 6)) ^ 2 *
        (bridgeU4 Z0 Z1 - bridgeU2 Z0 Z1 ^ 2) := by
    calc (cubeAverage fun u => ‖quarticRadialParam b Z0 Z1 u -
          (b ^ ((1 : ℝ) / 3) * bridgeU2 Z0 Z1 ^ (-(1 : ℝ) / 3)) • maskMean Z0 Z1 u‖ ^ 2)
        ≤ cubeAverage (fun u => (b ^ ((1 : ℝ) / 3) / 2 * bridgeU2 Z0 Z1 ^ (-(5 : ℝ) / 6)) ^ 2 *
            (maskRadius Z0 Z1 u - bridgeU2 Z0 Z1) ^ 2) := cubeAverage_mono hpt
      _ = (b ^ ((1 : ℝ) / 3) / 2 * bridgeU2 Z0 Z1 ^ (-(5 : ℝ) / 6)) ^ 2 *
            (bridgeU4 Z0 Z1 - bridgeU2 Z0 Z1 ^ 2) := by
          rw [cubeAverage_const_mul, cubeAverage_maskRadius_var]
  have hvar := bridgeU4_sub_sq_nonneg Z0 Z1
  have hsq : (b ^ ((1 : ℝ) / 3) / 2 * bridgeU2 Z0 Z1 ^ (-(5 : ℝ) / 6) *
      Real.sqrt (bridgeU4 Z0 Z1 - bridgeU2 Z0 Z1 ^ 2)) ^ 2 =
      (b ^ ((1 : ℝ) / 3) / 2 * bridgeU2 Z0 Z1 ^ (-(5 : ℝ) / 6)) ^ 2 *
        (bridgeU4 Z0 Z1 - bridgeU2 Z0 Z1 ^ 2) := by
    rw [mul_pow, Real.sq_sqrt hvar]
  refine le_of_sq_le_sq_nonneg (Real.sqrt_nonneg _)
    (mul_nonneg hc0 (Real.sqrt_nonneg _)) ?_
  rw [Real.sq_sqrt (cubeAverage_nonneg fun u => by positivity), hsq]
  exact hav

/-- Passing from a parameter error to the linearized release costs a factor `b ‖C‖_op` in mask
RMS. -/
theorem bridge_diff_release_rms (b Cop : ℝ) (Z0 Z1 : Fin n → E) (hb : 0 ≤ b) (hCop : 0 ≤ Cop)
    (hCopdef : ∀ x : E, ∑ i, ⟪supersampleDiff Z0 Z1 i, x⟫_ℝ ^ 2 ≤ Cop ^ 2 * ‖x‖ ^ 2)
    (v : (Fin n → Bool) → E) (K : ℝ) (hK0 : 0 ≤ K)
    (hK : Real.sqrt (cubeAverage fun u => ‖v u‖ ^ 2) ≤ K) :
    Real.sqrt (cubeAverage fun u => ∑ i, (b * ⟪supersampleDiff Z0 Z1 i, v u⟫_ℝ) ^ 2) ≤
      b * Cop * K := by
  have hnn : 0 ≤ cubeAverage fun u => ‖v u‖ ^ 2 := cubeAverage_nonneg fun u => by positivity
  have hbase : (cubeAverage fun u => ‖v u‖ ^ 2) ≤ K ^ 2 := by
    have hs := Real.sq_sqrt hnn
    nlinarith [Real.sqrt_nonneg (cubeAverage fun u => ‖v u‖ ^ 2), hK, hK0]
  have hpt : ∀ u, (∑ i, (b * ⟪supersampleDiff Z0 Z1 i, v u⟫_ℝ) ^ 2) ≤
      (b * Cop) ^ 2 * ‖v u‖ ^ 2 := by
    intro u
    have h1 : (∑ i, (b * ⟪supersampleDiff Z0 Z1 i, v u⟫_ℝ) ^ 2) =
        b ^ 2 * ∑ i, ⟪supersampleDiff Z0 Z1 i, v u⟫_ℝ ^ 2 := by
      rw [Finset.mul_sum]
      exact Finset.sum_congr rfl fun i _ => by ring
    rw [h1]
    have h2 := hCopdef (v u)
    nlinarith [sq_nonneg b, sq_nonneg ‖v u‖]
  have hav : (cubeAverage fun u => ∑ i, (b * ⟪supersampleDiff Z0 Z1 i, v u⟫_ℝ) ^ 2) ≤
      (b * Cop * K) ^ 2 := by
    calc (cubeAverage fun u => ∑ i, (b * ⟪supersampleDiff Z0 Z1 i, v u⟫_ℝ) ^ 2)
        ≤ cubeAverage (fun u => (b * Cop) ^ 2 * ‖v u‖ ^ 2) := cubeAverage_mono hpt
      _ = (b * Cop) ^ 2 * cubeAverage (fun u => ‖v u‖ ^ 2) := cubeAverage_const_mul _ _
      _ ≤ (b * Cop) ^ 2 * K ^ 2 := mul_le_mul_of_nonneg_left hbase (by positivity)
      _ = (b * Cop * K) ^ 2 := by ring
  refine le_of_sq_le_sq_nonneg (Real.sqrt_nonneg _)
    (mul_nonneg (mul_nonneg hb hCop) hK0) ?_
  rw [Real.sq_sqrt (cubeAverage_nonneg fun u => Finset.sum_nonneg fun i _ => sq_nonneg _)]
  exact hav

/-- **The radial term `R_rad` of the quartic remainder `R_4`.**  Freezing the radial factor changes the
linearized release by at most `R_rad = (b^{4/3}/2) ‖C‖_op u₂^{-5/6} √(u₄ − u₂²)` in mask RMS. -/
theorem quartic_radial_release_rms (b Cop : ℝ) (Z0 Z1 : Fin n → E) (hb : 0 < b) (hCop : 0 ≤ Cop)
    (hCopdef : ∀ x : E, ∑ i, ⟪supersampleDiff Z0 Z1 i, x⟫_ℝ ^ 2 ≤ Cop ^ 2 * ‖x‖ ^ 2)
    (hu2 : 0 < bridgeU2 Z0 Z1) :
    Real.sqrt (cubeAverage fun u => ∑ i, (b * ⟪supersampleDiff Z0 Z1 i,
        quarticRadialParam b Z0 Z1 u -
          (b ^ ((1 : ℝ) / 3) * bridgeU2 Z0 Z1 ^ (-(1 : ℝ) / 3)) • maskMean Z0 Z1 u⟫_ℝ) ^ 2) ≤
      b ^ ((4 : ℝ) / 3) / 2 * Cop * bridgeU2 Z0 Z1 ^ (-(5 : ℝ) / 6) *
        Real.sqrt (bridgeU4 Z0 Z1 - bridgeU2 Z0 Z1 ^ 2) := by
  have hb3 : (0 : ℝ) ≤ b ^ ((1 : ℝ) / 3) := Real.rpow_nonneg hb.le _
  have hu2p : (0 : ℝ) ≤ bridgeU2 Z0 Z1 ^ (-(5 : ℝ) / 6) := Real.rpow_nonneg hu2.le _
  have hK0 : (0 : ℝ) ≤ b ^ ((1 : ℝ) / 3) / 2 * bridgeU2 Z0 Z1 ^ (-(5 : ℝ) / 6) *
      Real.sqrt (bridgeU4 Z0 Z1 - bridgeU2 Z0 Z1 ^ 2) :=
    mul_nonneg (mul_nonneg (div_nonneg hb3 (by norm_num)) hu2p) (Real.sqrt_nonneg _)
  have h := bridge_diff_release_rms b Cop Z0 Z1 hb.le hCop hCopdef
    (fun u => quarticRadialParam b Z0 Z1 u -
      (b ^ ((1 : ℝ) / 3) * bridgeU2 Z0 Z1 ^ (-(1 : ℝ) / 3)) • maskMean Z0 Z1 u)
    (b ^ ((1 : ℝ) / 3) / 2 * bridgeU2 Z0 Z1 ^ (-(5 : ℝ) / 6) *
      Real.sqrt (bridgeU4 Z0 Z1 - bridgeU2 Z0 Z1 ^ 2)) hK0
    (quartic_radial_rms b Z0 Z1 hb.le hu2)
  refine h.trans (le_of_eq ?_)
  have hb43 : b ^ ((4 : ℝ) / 3) = b * b ^ ((1 : ℝ) / 3) := by
    rw [show (4 : ℝ) / 3 = 1 + (1 : ℝ) / 3 by norm_num, Real.rpow_add hb, Real.rpow_one]
  rw [hb43]
  ring

end RadialMask

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticRemainderTerms.lean <==
import LossOnlyTraceability.QuarticRemainder
import LossOnlyTraceability.BridgeRemainderSolver
import LossOnlyTraceability.OptimizerMap

/-! **The remaining terms of the quartic transcript comparison** and the assembled bound `R_4`.

`QuarticRemainder` proves the radial term `R_rad`.  This module adds the training term
`R_tr = b ‖C‖_op d_θ`, obtained from the quartic first-order condition and the exact identity
`2⟪T(x) − T(y), x − y⟫ = (‖x‖² + ‖y‖²)‖x − y‖² + (‖x‖² − ‖y‖²)²` behind the quartic monotonicity
inequality; the release-linearization term
`R_rel = (H/√2){b^{1/3} s_-^{-1/3} v₄^{1/4} + √λ d_θ}²`, obtained from Minkowski in `L⁴` over the
product of the uniform mask average with the row counting measure followed by `‖v‖₄ ≤ ‖v‖₂`; the
numerical allowance `(L + H)‖C‖_op η` from the Lipschitz bound of the release map (Appendix D.5);
and the assembled statement
`E_U ‖X − X⁰‖² ≤ R_4²` with `R_4 = R_rad + R_tr + R_rel + (L + H)‖C‖_op η` at a fixed supersample
whose Gram matrix has `s_- ≤ s_U` for every mask.  Quartic logistic ERM
(`b = 1/2`, `H = 1/4`, `L = (1 + e^{-1})^{-1}`) is supplied as an instance. -/

noncomputable section

namespace LossOnlyTraceability

open scoped InnerProductSpace BigOperators

section RadialAlgebra

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] {n : ℕ}

/-- The quartic map on a rescaled vector: `T(c v) = c³‖v‖² v`. -/
theorem quarticMap_smul (c : ℝ) (v : E) : quarticMap (c • v) = (c ^ 3 * ‖v‖ ^ 2) • v := by
  rw [quarticMap, norm_smul, Real.norm_eq_abs, mul_pow, sq_abs, smul_smul]
  congr 1
  ring

/-- The cube of a cube root. -/
theorem quartic_rpow_third_cube {x : ℝ} (hx : 0 ≤ x) : (x ^ ((1 : ℝ) / 3)) ^ (3 : ℕ) = x := by
  rw [← Real.rpow_natCast (x ^ ((1 : ℝ) / 3)) 3, ← Real.rpow_mul hx,
    show (1 : ℝ) / 3 * ((3 : ℕ) : ℝ) = 1 by push_cast; ring, Real.rpow_one]

/-- The cube of an inverse cube root. -/
theorem quartic_rpow_neg_third_cube {x : ℝ} (hx : 0 ≤ x) :
    (x ^ (-(1 : ℝ) / 3)) ^ (3 : ℕ) = x⁻¹ := by
  rw [← Real.rpow_natCast (x ^ (-(1 : ℝ) / 3)) 3, ← Real.rpow_mul hx,
    show -(1 : ℝ) / 3 * ((3 : ℕ) : ℝ) = -1 by push_cast; ring, Real.rpow_neg hx, Real.rpow_one]

/-- A vanishing mask radius means a vanishing mask average. -/
theorem maskMean_eq_zero_of_maskRadius_eq_zero (Z0 Z1 : Fin n → E) (u : Fin n → Bool)
    (h : maskRadius Z0 Z1 u = 0) : maskMean Z0 Z1 u = 0 := by
  have hn : ‖maskMean Z0 Z1 u‖ = 0 := by
    have hsq : ‖maskMean Z0 Z1 u‖ ^ 2 = 0 := h
    nlinarith [norm_nonneg (maskMean Z0 Z1 u)]
  exact norm_eq_zero.mp hn

/-- **The intermediate quartic parameter is stationary for the linearized objective**:
`T(θ_U⁰) = b Z̄_U`, which is the first-order condition that defines `θ_U⁰`. -/
theorem quarticMap_quarticRadialParam {b : ℝ} (hb : 0 ≤ b) (Z0 Z1 : Fin n → E)
    (u : Fin n → Bool) :
    quarticMap (quarticRadialParam b Z0 Z1 u) = b • maskMean Z0 Z1 u := by
  have hsv : maskRadius Z0 Z1 u = ‖maskMean Z0 Z1 u‖ ^ 2 := rfl
  have hs0 : 0 ≤ maskRadius Z0 Z1 u := maskRadius_nonneg Z0 Z1 u
  rw [quarticRadialParam, quarticMap_smul]
  rcases eq_or_lt_of_le hs0 with h | h
  · have hz : maskMean Z0 Z1 u = 0 :=
      maskMean_eq_zero_of_maskRadius_eq_zero Z0 Z1 u h.symm
    rw [hz, smul_zero, smul_zero]
  · have hne : maskRadius Z0 Z1 u ≠ 0 := ne_of_gt h
    have e1 : (b ^ ((1 : ℝ) / 3)) ^ (3 : ℕ) = b := quartic_rpow_third_cube hb
    have e2 : (maskRadius Z0 Z1 u ^ (-(1 : ℝ) / 3)) ^ (3 : ℕ) = (maskRadius Z0 Z1 u)⁻¹ :=
      quartic_rpow_neg_third_cube hs0
    have hcoef : (b ^ ((1 : ℝ) / 3) * maskRadius Z0 Z1 u ^ (-(1 : ℝ) / 3)) ^ 3 *
        ‖maskMean Z0 Z1 u‖ ^ 2 = b := by
      rw [← hsv, mul_pow, e1, e2]
      field_simp
    rw [hcoef]

/-- **The norm of the intermediate quartic parameter**: `‖θ_U⁰‖ = b^{1/3} s_U^{1/6}`. -/
theorem norm_quarticRadialParam {b : ℝ} (hb : 0 ≤ b) (Z0 Z1 : Fin n → E) (u : Fin n → Bool) :
    ‖quarticRadialParam b Z0 Z1 u‖ =
      b ^ ((1 : ℝ) / 3) * maskRadius Z0 Z1 u ^ ((1 : ℝ) / 6) := by
  have hsv : maskRadius Z0 Z1 u = ‖maskMean Z0 Z1 u‖ ^ 2 := rfl
  have hs0 : 0 ≤ maskRadius Z0 Z1 u := maskRadius_nonneg Z0 Z1 u
  have hb3 : (0 : ℝ) ≤ b ^ ((1 : ℝ) / 3) := Real.rpow_nonneg hb _
  rcases eq_or_lt_of_le hs0 with h | h
  · have hz : maskMean Z0 Z1 u = 0 :=
      maskMean_eq_zero_of_maskRadius_eq_zero Z0 Z1 u h.symm
    rw [quarticRadialParam, hz, smul_zero, norm_zero, ← h,
      Real.zero_rpow (by norm_num : (1 : ℝ) / 6 ≠ 0), mul_zero]
  · have hnorm : ‖maskMean Z0 Z1 u‖ = maskRadius Z0 Z1 u ^ ((1 : ℝ) / 2) := by
      rw [hsv, ← Real.rpow_natCast ‖maskMean Z0 Z1 u‖ 2, ← Real.rpow_mul (norm_nonneg _),
        show ((2 : ℕ) : ℝ) * ((1 : ℝ) / 2) = 1 by push_cast; ring, Real.rpow_one]
    have hsp : (0 : ℝ) ≤ maskRadius Z0 Z1 u ^ (-(1 : ℝ) / 3) := Real.rpow_nonneg hs0 _
    rw [quarticRadialParam, norm_smul, Real.norm_eq_abs,
      abs_of_nonneg (mul_nonneg hb3 hsp), hnorm, mul_assoc, ← Real.rpow_add h,
      show -(1 : ℝ) / 3 + (1 : ℝ) / 2 = (1 : ℝ) / 6 by ring]

end RadialAlgebra

section TrainingTerm

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] {n : ℕ}

/-- **The averaged link-tail bound** `‖n^{-1} ∑ u'(⟪θ, Z_{U_i,i}⟫) Z_{U_i,i}‖ ≤ H (λ/n) ‖θ‖`, the
Jacobian-style estimate shared by the quartic transcript comparison and the general nonlinear
transcript remainder. -/
theorem quartic_link_tail_norm (Z0 Z1 : Fin n → E) {H lam : ℝ} (hlam0 : 0 ≤ lam)
    (hlam : ∀ x : E, ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, x⟫_ℝ ^ 2 ≤ lam * ‖x‖ ^ 2)
    (slope : ℝ → ℝ) (hlip : ∀ t, |slope t - slope 0| ≤ H * |t|) (x : E) (u : Fin n → Bool) :
    ‖(n : ℝ)⁻¹ • ∑ i, (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) • maskSample Z0 Z1 u i‖ ≤
      H * (lam / (n : ℝ)) * ‖x‖ := by
  have hH0 : 0 ≤ H := by
    have h1 := hlip 1
    have h2 : (0 : ℝ) ≤ |slope 1 - slope 0| := abs_nonneg _
    simpa using h2.trans h1
  have h1 : ‖∑ i, (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) • maskSample Z0 Z1 u i‖ ^ 2 ≤
      lam * ∑ i, (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) ^ 2 :=
    bridge_norm_sum_smul_sq_le _ hlam0 (bridge_selected_row_bound Z0 Z1 hlam u) _
  have h2 : (∑ i, (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) ^ 2) ≤
      H ^ 2 * (lam * ‖x‖ ^ 2) := by
    have hstep : ∀ i : Fin n, (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) ^ 2 ≤
        H ^ 2 * ⟪maskSample Z0 Z1 u i, x⟫_ℝ ^ 2 := by
      intro i
      have h := hlip ⟪x, maskSample Z0 Z1 u i⟫_ℝ
      have hA : |slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ| ≤
          H * |⟪x, maskSample Z0 Z1 u i⟫_ℝ| := by rw [abs_sub_comm]; exact h
      have hsq : (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) ^ 2 ≤
          (H * |⟪x, maskSample Z0 Z1 u i⟫_ℝ|) ^ 2 := by
        nlinarith [sq_abs (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ),
          abs_nonneg (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ)]
      have hcomm : ⟪x, maskSample Z0 Z1 u i⟫_ℝ = ⟪maskSample Z0 Z1 u i, x⟫_ℝ :=
        real_inner_comm _ _
      calc (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) ^ 2 ≤
            (H * |⟪x, maskSample Z0 Z1 u i⟫_ℝ|) ^ 2 := hsq
        _ = H ^ 2 * ⟪maskSample Z0 Z1 u i, x⟫_ℝ ^ 2 := by rw [mul_pow, sq_abs, hcomm]
    calc (∑ i, (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) ^ 2)
        ≤ ∑ i, H ^ 2 * ⟪maskSample Z0 Z1 u i, x⟫_ℝ ^ 2 := Finset.sum_le_sum fun i _ => hstep i
      _ = H ^ 2 * ∑ i, ⟪maskSample Z0 Z1 u i, x⟫_ℝ ^ 2 := by rw [Finset.mul_sum]
      _ ≤ H ^ 2 * (lam * ‖x‖ ^ 2) :=
          mul_le_mul_of_nonneg_left (bridge_selected_row_bound Z0 Z1 hlam u x) (by positivity)
  have h3 : ‖(n : ℝ)⁻¹ • ∑ i,
      (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) • maskSample Z0 Z1 u i‖ ^ 2 ≤
      (H * (lam / (n : ℝ)) * ‖x‖) ^ 2 := by
    rw [norm_smul, mul_pow, Real.norm_eq_abs, sq_abs]
    have hkey : ‖∑ i, (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) • maskSample Z0 Z1 u i‖ ^ 2 ≤
        lam * (H ^ 2 * (lam * ‖x‖ ^ 2)) := h1.trans (mul_le_mul_of_nonneg_left h2 hlam0)
    have hinv : ((n : ℝ)⁻¹) ^ 2 * (lam * (H ^ 2 * (lam * ‖x‖ ^ 2))) =
        (H * (lam / (n : ℝ)) * ‖x‖) ^ 2 := by field_simp
    calc ((n : ℝ)⁻¹) ^ 2 *
          ‖∑ i, (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) • maskSample Z0 Z1 u i‖ ^ 2
        ≤ ((n : ℝ)⁻¹) ^ 2 * (lam * (H ^ 2 * (lam * ‖x‖ ^ 2))) :=
          mul_le_mul_of_nonneg_left hkey (by positivity)
      _ = (H * (lam / (n : ℝ)) * ‖x‖) ^ 2 := hinv
  exact le_of_sq_le_sq_nonneg (norm_nonneg _) (by positivity) h3

/-- **The quartic first-order condition as a training error.**  A stationary point of the quartic
objective with the given link satisfies `T(θ̂) − b Z̄_U = n^{-1} ∑ u'(⟪θ̂, Z_{U_i,i}⟫) Z_{U_i,i}`. -/
theorem quartic_training_error_eq (Z0 Z1 : Fin n → E) (b : ℝ) (slope : ℝ → ℝ)
    (hslope0 : slope 0 = -b) (x : E) (u : Fin n → Bool)
    (hstat : quarticMap x +
      (n : ℝ)⁻¹ • ∑ i, slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ • maskSample Z0 Z1 u i = 0) :
    quarticMap x - b • maskMean Z0 Z1 u =
      (n : ℝ)⁻¹ • ∑ i, (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) • maskSample Z0 Z1 u i := by
  have h3 : (∑ i, (slope 0 - slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ) • maskSample Z0 Z1 u i) =
      slope 0 • (∑ i, maskSample Z0 Z1 u i) -
        ∑ i, slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ • maskSample Z0 Z1 u i := by
    rw [Finset.smul_sum, ← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl fun i _ => by rw [sub_smul]
  rw [h3, maskMean, hslope0]
  generalize hA : (∑ i, slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ • maskSample Z0 Z1 u i) = A at hstat ⊢
  have hx : quarticMap x = -((n : ℝ)⁻¹ • A) := add_eq_zero_iff_eq_neg.mp hstat
  rw [hx]
  module

/-- The training radius `d_θ = (Hλ/n)/(b^{1/3} s_-^{1/6})` of the quartic remainder `R_4`. -/
def quarticDTheta (n : ℕ) (b H lam sminus : ℝ) : ℝ :=
  H * (lam / (n : ℝ)) / (b ^ ((1 : ℝ) / 3) * sminus ^ ((1 : ℝ) / 6))

/-- The training radius is nonnegative. -/
theorem quarticDTheta_nonneg {b H lam sminus : ℝ} (hb : 0 ≤ b) (hH : 0 ≤ H) (hlam : 0 ≤ lam)
    (hs : 0 ≤ sminus) : 0 ≤ quarticDTheta n b H lam sminus := by
  have h1 : (0 : ℝ) ≤ b ^ ((1 : ℝ) / 3) := Real.rpow_nonneg hb _
  have h2 : (0 : ℝ) ≤ sminus ^ ((1 : ℝ) / 6) := Real.rpow_nonneg hs _
  rw [quarticDTheta]
  positivity

/-- **The training error `‖θ̂ − θ_U⁰‖ ≤ d_θ`** of the quartic transcript comparison, from the
quartic first-order condition and the exact identity behind the quartic monotonicity inequality. -/
theorem quartic_training_param_error (Z0 Z1 : Fin n → E) {b H lam sminus : ℝ}
    (hb : 0 < b) (hlam0 : 0 ≤ lam) (hsminus : 0 < sminus)
    (hlam : ∀ x : E, ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, x⟫_ℝ ^ 2 ≤ lam * ‖x‖ ^ 2)
    (slope : ℝ → ℝ) (hslope0 : slope 0 = -b) (hlip : ∀ t, |slope t - slope 0| ≤ H * |t|)
    (x : E) (u : Fin n → Bool) (hsm : sminus ≤ maskRadius Z0 Z1 u)
    (hstat : quarticMap x +
      (n : ℝ)⁻¹ • ∑ i, slope ⟪x, maskSample Z0 Z1 u i⟫_ℝ • maskSample Z0 Z1 u i = 0) :
    ‖x - quarticRadialParam b Z0 Z1 u‖ ≤ quarticDTheta n b H lam sminus := by
  have hH0 : 0 ≤ H := by
    have h1 := hlip 1
    have h2 : (0 : ℝ) ≤ |slope 1 - slope 0| := abs_nonneg _
    simpa using h2.trans h1
  set y : E := quarticRadialParam b Z0 Z1 u with hy
  -- the quartic gradient gap
  have hgap : ‖quarticMap x - quarticMap y‖ ≤ H * (lam / (n : ℝ)) * ‖x‖ := by
    rw [hy, quarticMap_quarticRadialParam hb.le Z0 Z1 u,
      quartic_training_error_eq Z0 Z1 b slope hslope0 x u hstat]
    exact quartic_link_tail_norm Z0 Z1 hlam0 hlam slope hlip x u
  -- the lower bound on the norm of the intermediate parameter
  have hymin : b ^ ((1 : ℝ) / 3) * sminus ^ ((1 : ℝ) / 6) ≤ ‖y‖ := by
    rw [hy, norm_quarticRadialParam hb.le Z0 Z1 u]
    have hmono : sminus ^ ((1 : ℝ) / 6) ≤ maskRadius Z0 Z1 u ^ ((1 : ℝ) / 6) :=
      Real.rpow_le_rpow hsminus.le hsm (by norm_num)
    have hb3 : (0 : ℝ) ≤ b ^ ((1 : ℝ) / 3) := Real.rpow_nonneg hb.le _
    exact mul_le_mul_of_nonneg_left hmono hb3
  have hYmin0 : (0 : ℝ) < b ^ ((1 : ℝ) / 3) * sminus ^ ((1 : ℝ) / 6) := by
    have h1 : (0 : ℝ) < b ^ ((1 : ℝ) / 3) := Real.rpow_pos_of_pos hb _
    have h2 : (0 : ℝ) < sminus ^ ((1 : ℝ) / 6) := Real.rpow_pos_of_pos hsminus _
    positivity
  have hY0 : (0 : ℝ) < ‖y‖ := lt_of_lt_of_le hYmin0 hymin
  -- the exact quartic identity
  have hid : 2 * ⟪quarticMap x - quarticMap y, x - y⟫_ℝ =
      (‖x‖ ^ 2 + ‖y‖ ^ 2) * ‖x - y‖ ^ 2 + (‖x‖ ^ 2 - ‖y‖ ^ 2) ^ 2 := quartic_identity x y
  have hcs : ⟪quarticMap x - quarticMap y, x - y⟫_ℝ ≤ ‖quarticMap x - quarticMap y‖ * ‖x - y‖ :=
    real_inner_le_norm _ _
  have hkey : (‖x‖ ^ 2 + ‖y‖ ^ 2) * ‖x - y‖ ^ 2 ≤
      2 * (H * (lam / (n : ℝ)) * ‖x‖) * ‖x - y‖ := by
    have h1 : ⟪quarticMap x - quarticMap y, x - y⟫_ℝ ≤
        (H * (lam / (n : ℝ)) * ‖x‖) * ‖x - y‖ :=
      hcs.trans (mul_le_mul_of_nonneg_right hgap (norm_nonneg _))
    nlinarith [sq_nonneg (‖x‖ ^ 2 - ‖y‖ ^ 2)]
  have hG0 : (0 : ℝ) ≤ H * (lam / (n : ℝ)) := by positivity
  have hYA : ‖x - y‖ * ‖y‖ ≤ H * (lam / (n : ℝ)) := by
    rcases eq_or_lt_of_le (norm_nonneg (x - y)) with hA | hA
    · rw [← hA, zero_mul]
      exact hG0
    · have hX0 : (0 : ℝ) < ‖x‖ := by
        rcases eq_or_lt_of_le (norm_nonneg x) with hX | hX
        · exfalso
          have hz : ‖x‖ = 0 := hX.symm
          rw [hz] at hkey
          nlinarith [hkey, mul_pos (mul_pos hY0 hY0) (mul_pos hA hA)]
        · exact hX
      have hamgm : 2 * ‖x‖ * ‖y‖ ≤ ‖x‖ ^ 2 + ‖y‖ ^ 2 := by nlinarith [sq_nonneg (‖x‖ - ‖y‖)]
      have hstep1 : 2 * ‖x‖ * ‖y‖ * ‖x - y‖ ^ 2 ≤
          2 * (H * (lam / (n : ℝ)) * ‖x‖) * ‖x - y‖ :=
        le_trans (mul_le_mul_of_nonneg_right hamgm (sq_nonneg ‖x - y‖)) hkey
      nlinarith [hstep1, mul_pos hX0 hA]
  rw [quarticDTheta, le_div_iff₀ hYmin0]
  nlinarith [hYA, hymin, norm_nonneg (x - y)]

end TrainingTerm

section Assembly

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] {n : ℕ}

/-- The affine reference `X⁰ = −b α₀ C Z̄_U` of the quartic comparison, with the radial factor frozen
at `α₀ = b^{1/3} u₂^{-1/3}`. -/
def quarticAffineRelease (b : ℝ) (Z0 Z1 : Fin n → E) (u : Fin n → Bool) (i : Fin n) : ℝ :=
  -(b * ⟪supersampleDiff Z0 Z1 i,
      (b ^ ((1 : ℝ) / 3) * bridgeU2 Z0 Z1 ^ (-(1 : ℝ) / 3)) • maskMean Z0 Z1 u⟫_ℝ)

/-- The radial term `R_rad = (b^{4/3}/2)‖C‖_op u₂^{-5/6} √(u₄ − u₂²)` of the quartic remainder. -/
def quarticRRad (b Cop : ℝ) (Z0 Z1 : Fin n → E) : ℝ :=
  b ^ ((4 : ℝ) / 3) / 2 * Cop * bridgeU2 Z0 Z1 ^ (-(5 : ℝ) / 6) *
    Real.sqrt (bridgeU4 Z0 Z1 - bridgeU2 Z0 Z1 ^ 2)

/-- The training term `R_tr = b ‖C‖_op d_θ` of the quartic remainder. -/
def quarticRTr (n : ℕ) (b H lam Cop sminus : ℝ) : ℝ :=
  b * Cop * quarticDTheta n b H lam sminus

/-- The release-linearization term
`R_rel = (H/√2){b^{1/3} s_-^{-1/3} v₄^{1/4} + √λ d_θ}²` of the quartic remainder. -/
def quarticRRel (b H lam sminus : ℝ) (Z0 Z1 : Fin n → E) : ℝ :=
  H / Real.sqrt 2 *
    (b ^ ((1 : ℝ) / 3) * sminus ^ (-(1 : ℝ) / 3) * bridgeFourthRoot (bridgeV4 Z0 Z1) +
      Real.sqrt lam * quarticDTheta n b H lam sminus) ^ 2

/-- The assembled remainder `R_4 = R_rad + R_tr + R_rel + (L + H)‖C‖_op η`. -/
def quarticR4 (b H L lam Cop sminus eta : ℝ) (Z0 Z1 : Fin n → E) : ℝ :=
  quarticRRad b Cop Z0 Z1 + quarticRTr n b H lam Cop sminus +
    quarticRRel b H lam sminus Z0 Z1 + (L + H) * Cop * eta

/-- The fourth root is bounded by any nonnegative number dominating in fourth powers. -/
theorem bridgeFourthRoot_le_of_le_pow_four {x c : ℝ} (hx : 0 ≤ x) (hc : 0 ≤ c)
    (h : x ≤ c ^ 4) : bridgeFourthRoot x ≤ c := by
  refine (bridgeFourthRoot_le_bridgeFourthRoot hx h).trans (le_of_eq ?_)
  rw [bridgeFourthRoot, ← Real.rpow_natCast c 4, ← Real.rpow_mul hc,
    show ((4 : ℕ) : ℝ) * ((1 : ℝ) / 4) = 1 by push_cast; ring, Real.rpow_one]

/-- **The `L⁴` Minkowski step of the quartic transcript comparison**:
`(E_U ‖Z_all θ̂‖₄⁴)^{1/4} ≤ b^{1/3} s_-^{-1/3} v₄^{1/4} + √λ d_θ`. -/
theorem quartic_row_fourthRoot_le (Z0 Z1 : Fin n → E) {b H lam sminus : ℝ}
    (hb : 0 < b) (hlam0 : 0 ≤ lam) (hsminus : 0 < sminus) (hH0 : 0 ≤ H)
    (hlam : ∀ x : E, ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, x⟫_ℝ ^ 2 ≤ lam * ‖x‖ ^ 2)
    (θ : (Fin n → Bool) → E) (hsm : ∀ u, sminus ≤ maskRadius Z0 Z1 u)
    (herr : ∀ u, ‖θ u - quarticRadialParam b Z0 Z1 u‖ ≤ quarticDTheta n b H lam sminus) :
    bridgeFourthRoot (cubeAverage fun u => ∑ p : Bool × Fin n,
        ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) ≤
      b ^ ((1 : ℝ) / 3) * sminus ^ (-(1 : ℝ) / 3) * bridgeFourthRoot (bridgeV4 Z0 Z1) +
        Real.sqrt lam * quarticDTheta n b H lam sminus := by
  have hd0 : 0 ≤ quarticDTheta n b H lam sminus :=
    quarticDTheta_nonneg hb.le hH0 hlam0 hsminus.le
  have hb3 : (0 : ℝ) < b ^ ((1 : ℝ) / 3) := Real.rpow_pos_of_pos hb _
  have hK0 : (0 : ℝ) ≤ b ^ ((1 : ℝ) / 3) * sminus ^ (-(1 : ℝ) / 3) := by
    have : (0 : ℝ) ≤ sminus ^ (-(1 : ℝ) / 3) := Real.rpow_nonneg hsminus.le _
    positivity
  have hV40 : 0 ≤ bridgeV4 Z0 Z1 :=
    cubeAverage_nonneg fun u => Finset.sum_nonneg fun p _ => by positivity
  have hsplit : ∀ (u : Fin n → Bool) (p : Bool × Fin n),
      ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ =
        ⟪supersampleRow Z0 Z1 p, quarticRadialParam b Z0 Z1 u⟫_ℝ +
          ⟪supersampleRow Z0 Z1 p, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ := by
    intro u p
    rw [inner_sub_right]
    ring
  have hmink := bridge_fourthRoot_cubeAverage_add_le
    (fun (u : Fin n → Bool) (p : Bool × Fin n) =>
      ⟪supersampleRow Z0 Z1 p, quarticRadialParam b Z0 Z1 u⟫_ℝ)
    (fun (u : Fin n → Bool) (p : Bool × Fin n) =>
      ⟪supersampleRow Z0 Z1 p, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ)
  have hcongr : (cubeAverage fun u => ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) =
      cubeAverage (fun u => ∑ p : Bool × Fin n,
        (⟪supersampleRow Z0 Z1 p, quarticRadialParam b Z0 Z1 u⟫_ℝ +
          ⟪supersampleRow Z0 Z1 p, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ) ^ 4) :=
    cubeAverage_congr fun u => Finset.sum_congr rfl fun p _ => by rw [hsplit u p]
  rw [hcongr]
  refine hmink.trans (add_le_add ?_ ?_)
  · -- the frozen radial part, bounded through the supersample moment `v₄`
    have hpt : ∀ u, (∑ p : Bool × Fin n,
        ⟪supersampleRow Z0 Z1 p, quarticRadialParam b Z0 Z1 u⟫_ℝ ^ 4) ≤
        (b ^ ((1 : ℝ) / 3) * sminus ^ (-(1 : ℝ) / 3)) ^ 4 *
          ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, maskMean Z0 Z1 u⟫_ℝ ^ 4 := by
      intro u
      have hc0 : (0 : ℝ) ≤ b ^ ((1 : ℝ) / 3) * maskRadius Z0 Z1 u ^ (-(1 : ℝ) / 3) := by
        have : (0 : ℝ) ≤ maskRadius Z0 Z1 u ^ (-(1 : ℝ) / 3) :=
          Real.rpow_nonneg (maskRadius_nonneg Z0 Z1 u) _
        positivity
      have hcle : b ^ ((1 : ℝ) / 3) * maskRadius Z0 Z1 u ^ (-(1 : ℝ) / 3) ≤
          b ^ ((1 : ℝ) / 3) * sminus ^ (-(1 : ℝ) / 3) := by
        have hmono : maskRadius Z0 Z1 u ^ (-(1 : ℝ) / 3) ≤ sminus ^ (-(1 : ℝ) / 3) :=
          Real.rpow_le_rpow_of_nonpos hsminus (hsm u) (by norm_num)
        exact mul_le_mul_of_nonneg_left hmono hb3.le
      rw [Finset.mul_sum]
      refine Finset.sum_le_sum fun p _ => ?_
      rw [quarticRadialParam, real_inner_smul_right]
      have hsq : (b ^ ((1 : ℝ) / 3) * maskRadius Z0 Z1 u ^ (-(1 : ℝ) / 3)) ^ 4 ≤
          (b ^ ((1 : ℝ) / 3) * sminus ^ (-(1 : ℝ) / 3)) ^ 4 :=
        pow_le_pow_left₀ hc0 hcle 4
      nlinarith [sq_nonneg (⟪supersampleRow Z0 Z1 p, maskMean Z0 Z1 u⟫_ℝ ^ 2),
        sq_nonneg ⟪supersampleRow Z0 Z1 p, maskMean Z0 Z1 u⟫_ℝ]
    have hav : (cubeAverage fun u => ∑ p : Bool × Fin n,
        ⟪supersampleRow Z0 Z1 p, quarticRadialParam b Z0 Z1 u⟫_ℝ ^ 4) ≤
        (b ^ ((1 : ℝ) / 3) * sminus ^ (-(1 : ℝ) / 3)) ^ 4 * bridgeV4 Z0 Z1 := by
      calc (cubeAverage fun u => ∑ p : Bool × Fin n,
            ⟪supersampleRow Z0 Z1 p, quarticRadialParam b Z0 Z1 u⟫_ℝ ^ 4)
          ≤ cubeAverage (fun u => (b ^ ((1 : ℝ) / 3) * sminus ^ (-(1 : ℝ) / 3)) ^ 4 *
              ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, maskMean Z0 Z1 u⟫_ℝ ^ 4) :=
            cubeAverage_mono hpt
        _ = (b ^ ((1 : ℝ) / 3) * sminus ^ (-(1 : ℝ) / 3)) ^ 4 * bridgeV4 Z0 Z1 := by
            rw [cubeAverage_const_mul, bridgeV4]
    have hnn : 0 ≤ cubeAverage (fun u => ∑ p : Bool × Fin n,
        ⟪supersampleRow Z0 Z1 p, quarticRadialParam b Z0 Z1 u⟫_ℝ ^ 4) :=
      cubeAverage_nonneg fun u => Finset.sum_nonneg fun p _ => by positivity
    exact (bridgeFourthRoot_le_bridgeFourthRoot hnn hav).trans
      (le_of_eq (bridgeFourthRoot_mul_pow_four hK0 hV40))
  · -- the training part, bounded by `√λ d_θ`
    have hpt : ∀ u, (∑ p : Bool × Fin n,
        ⟪supersampleRow Z0 Z1 p, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ ^ 4) ≤
        (Real.sqrt lam * quarticDTheta n b H lam sminus) ^ 4 := by
      intro u
      have h1 : (∑ p : Bool × Fin n,
          ⟪supersampleRow Z0 Z1 p, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ ^ 4) ≤
          (∑ p : Bool × Fin n,
            ⟪supersampleRow Z0 Z1 p, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ ^ 2) ^ 2 := by
        have hkey := bridge_sum_sq_le_sq_sum
          (fun p : Bool × Fin n =>
            ⟪supersampleRow Z0 Z1 p, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ ^ 2)
          (fun p => sq_nonneg _)
        calc (∑ p : Bool × Fin n,
              ⟪supersampleRow Z0 Z1 p, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ ^ 4)
            = ∑ p : Bool × Fin n,
                (⟪supersampleRow Z0 Z1 p, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ ^ 2) ^ 2 :=
              Finset.sum_congr rfl fun p _ => by ring
          _ ≤ (∑ p : Bool × Fin n,
                ⟪supersampleRow Z0 Z1 p, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ ^ 2) ^ 2 := hkey
      have h2 := hlam (θ u - quarticRadialParam b Z0 Z1 u)
      have h3 : (0 : ℝ) ≤ ∑ p : Bool × Fin n,
          ⟪supersampleRow Z0 Z1 p, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ ^ 2 :=
        Finset.sum_nonneg fun p _ => sq_nonneg _
      have h4 : ‖θ u - quarticRadialParam b Z0 Z1 u‖ ^ 2 ≤
          quarticDTheta n b H lam sminus ^ 2 := by
        nlinarith [herr u, norm_nonneg (θ u - quarticRadialParam b Z0 Z1 u), hd0]
      have hsq : Real.sqrt lam ^ 2 = lam := Real.sq_sqrt hlam0
      have hexp : (Real.sqrt lam * quarticDTheta n b H lam sminus) ^ 4 =
          lam ^ 2 * quarticDTheta n b H lam sminus ^ 4 := by
        have : Real.sqrt lam ^ 4 = lam ^ 2 := by
          calc Real.sqrt lam ^ 4 = (Real.sqrt lam ^ 2) ^ 2 := by ring
            _ = lam ^ 2 := by rw [hsq]
        calc (Real.sqrt lam * quarticDTheta n b H lam sminus) ^ 4
            = Real.sqrt lam ^ 4 * quarticDTheta n b H lam sminus ^ 4 := by ring
          _ = lam ^ 2 * quarticDTheta n b H lam sminus ^ 4 := by rw [this]
      rw [hexp]
      have hw2 : (0 : ℝ) ≤ ‖θ u - quarticRadialParam b Z0 Z1 u‖ ^ 2 := sq_nonneg _
      have hS2 : (∑ p : Bool × Fin n,
          ⟪supersampleRow Z0 Z1 p, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ ^ 2) ^ 2 ≤
          (lam * ‖θ u - quarticRadialParam b Z0 Z1 u‖ ^ 2) ^ 2 := by
        nlinarith [h2, h3, mul_nonneg hlam0 hw2]
      have hw4 : ‖θ u - quarticRadialParam b Z0 Z1 u‖ ^ 2 *
          ‖θ u - quarticRadialParam b Z0 Z1 u‖ ^ 2 ≤
          quarticDTheta n b H lam sminus ^ 2 * quarticDTheta n b H lam sminus ^ 2 := by
        nlinarith [h4, hw2, hd0]
      calc (∑ p : Bool × Fin n,
            ⟪supersampleRow Z0 Z1 p, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ ^ 4)
          ≤ (∑ p : Bool × Fin n,
              ⟪supersampleRow Z0 Z1 p, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ ^ 2) ^ 2 := h1
        _ ≤ (lam * ‖θ u - quarticRadialParam b Z0 Z1 u‖ ^ 2) ^ 2 := hS2
        _ = lam ^ 2 * (‖θ u - quarticRadialParam b Z0 Z1 u‖ ^ 2 *
              ‖θ u - quarticRadialParam b Z0 Z1 u‖ ^ 2) := by ring
        _ ≤ lam ^ 2 * (quarticDTheta n b H lam sminus ^ 2 *
              quarticDTheta n b H lam sminus ^ 2) :=
            mul_le_mul_of_nonneg_left hw4 (sq_nonneg lam)
        _ = lam ^ 2 * quarticDTheta n b H lam sminus ^ 4 := by ring
    have hav : (cubeAverage fun u => ∑ p : Bool × Fin n,
        ⟪supersampleRow Z0 Z1 p, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ ^ 4) ≤
        (Real.sqrt lam * quarticDTheta n b H lam sminus) ^ 4 := by
      calc (cubeAverage fun u => ∑ p : Bool × Fin n,
            ⟪supersampleRow Z0 Z1 p, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ ^ 4)
          ≤ cubeAverage (fun _ : Fin n → Bool =>
              (Real.sqrt lam * quarticDTheta n b H lam sminus) ^ 4) := cubeAverage_mono hpt
        _ = (Real.sqrt lam * quarticDTheta n b H lam sminus) ^ 4 := cubeAverage_const _
    have hnn : 0 ≤ cubeAverage (fun u => ∑ p : Bool × Fin n,
        ⟪supersampleRow Z0 Z1 p, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ ^ 4) :=
      cubeAverage_nonneg fun u => Finset.sum_nonneg fun p _ => by positivity
    exact bridgeFourthRoot_le_of_le_pow_four hnn
      (by positivity) hav

/-- **The `R_tr` term of the quartic remainder.**  Replacing the trained parameter by the
intermediate quartic parameter changes the linearized release by at most `b ‖C‖_op d_θ` in mask
RMS. -/
theorem quartic_training_release_rms (Z0 Z1 : Fin n → E) {b H lam Cop sminus : ℝ}
    (hb : 0 < b) (hlam0 : 0 ≤ lam) (hCop0 : 0 ≤ Cop) (hsminus : 0 < sminus) (hH0 : 0 ≤ H)
    (hCopdef : ∀ x : E, ∑ i, ⟪supersampleDiff Z0 Z1 i, x⟫_ℝ ^ 2 ≤ Cop ^ 2 * ‖x‖ ^ 2)
    (θ : (Fin n → Bool) → E)
    (herr : ∀ u, ‖θ u - quarticRadialParam b Z0 Z1 u‖ ≤ quarticDTheta n b H lam sminus) :
    Real.sqrt (cubeAverage fun u => ∑ i,
        (b * ⟪supersampleDiff Z0 Z1 i, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ) ^ 2) ≤
      quarticRTr n b H lam Cop sminus := by
  have hd0 : 0 ≤ quarticDTheta n b H lam sminus :=
    quarticDTheta_nonneg hb.le hH0 hlam0 hsminus.le
  have hav : (cubeAverage fun u => ‖θ u - quarticRadialParam b Z0 Z1 u‖ ^ 2) ≤
      quarticDTheta n b H lam sminus ^ 2 := by
    calc (cubeAverage fun u => ‖θ u - quarticRadialParam b Z0 Z1 u‖ ^ 2)
        ≤ cubeAverage (fun _ : Fin n → Bool => quarticDTheta n b H lam sminus ^ 2) :=
          cubeAverage_mono fun u => by
            nlinarith [herr u, norm_nonneg (θ u - quarticRadialParam b Z0 Z1 u), hd0]
      _ = quarticDTheta n b H lam sminus ^ 2 := cubeAverage_const _
  have hK : Real.sqrt (cubeAverage fun u => ‖θ u - quarticRadialParam b Z0 Z1 u‖ ^ 2) ≤
      quarticDTheta n b H lam sminus :=
    (Real.sqrt_le_sqrt hav).trans (le_of_eq (Real.sqrt_sq hd0))
  rw [quarticRTr]
  exact bridge_diff_release_rms b Cop Z0 Z1 hb.le hCop0 hCopdef _ _ hd0 hK

set_option maxHeartbeats 1000000 in
/-- **The `R_rel` term of the quartic remainder.**  The nonlinear part of the release is at most
`(H/√2){b^{1/3} s_-^{-1/3} v₄^{1/4} + √λ d_θ}²` in mask RMS. -/
theorem quartic_nonlinear_release_rms (Z0 Z1 : Fin n → E) {b H lam sminus : ℝ}
    (hb : 0 < b) (hlam0 : 0 ≤ lam) (hsminus : 0 < sminus)
    (hlam : ∀ x : E, ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, x⟫_ℝ ^ 2 ≤ lam * ‖x‖ ^ 2)
    (phi slope : ℝ → ℝ) (hphi : ∀ t, HasDerivAt phi (slope t) t) (hslope0 : slope 0 = -b)
    (hlip : ∀ t, |slope t - slope 0| ≤ H * |t|)
    (θ : (Fin n → Bool) → E) (hsm : ∀ u, sminus ≤ maskRadius Z0 Z1 u)
    (herr : ∀ u, ‖θ u - quarticRadialParam b Z0 Z1 u‖ ≤ quarticDTheta n b H lam sminus) :
    Real.sqrt (cubeAverage fun u => ∑ i,
        (linkTail phi b ⟪θ u, Z1 i⟫_ℝ - linkTail phi b ⟪θ u, Z0 i⟫_ℝ) ^ 2) ≤
      quarticRRel b H lam sminus Z0 Z1 := by
  have hH0 : 0 ≤ H := by
    have h1 := hlip 1
    have h2 : (0 : ℝ) ≤ |slope 1 - slope 0| := abs_nonneg _
    simpa using h2.trans h1
  have hd0 : 0 ≤ quarticDTheta n b H lam sminus :=
    quarticDTheta_nonneg hb.le hH0 hlam0 hsminus.le
  have hV40 : 0 ≤ bridgeV4 Z0 Z1 :=
    cubeAverage_nonneg fun u => Finset.sum_nonneg fun p _ => by positivity
  have hW0 : (0 : ℝ) ≤
      b ^ ((1 : ℝ) / 3) * sminus ^ (-(1 : ℝ) / 3) * bridgeFourthRoot (bridgeV4 Z0 Z1) +
        Real.sqrt lam * quarticDTheta n b H lam sminus := by
    have h1 : (0 : ℝ) ≤ b ^ ((1 : ℝ) / 3) := Real.rpow_nonneg hb.le _
    have h2 : (0 : ℝ) ≤ sminus ^ (-(1 : ℝ) / 3) := Real.rpow_nonneg hsminus.le _
    have h3 := bridgeFourthRoot_nonneg hV40
    positivity
  have htailb : ∀ t, |linkTail phi b t| ≤ H * t ^ 2 / 2 := by
    have htail0 : linkTail phi b 0 = 0 := by simp [linkTail]
    have htaild : ∀ t, HasDerivAt (linkTail phi b) (slope t - slope 0) t := by
      intro t
      have h := ((hphi t).sub_const (phi 0)).add ((hasDerivAt_id t).const_mul b)
      refine HasDerivAt.congr_deriv h ?_
      rw [hslope0]
      ring
    exact fun t => bridge_abs_le_half_mul_sq htaild htail0 hlip t
  have hS0 : 0 ≤ cubeAverage (fun u => ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) :=
    cubeAverage_nonneg fun u => Finset.sum_nonneg fun p _ => by positivity
  have hDf : (cubeAverage fun u => ∑ i,
      (linkTail phi b ⟪θ u, Z1 i⟫_ℝ - linkTail phi b ⟪θ u, Z0 i⟫_ℝ) ^ 2) ≤
      H ^ 2 / 2 * cubeAverage (fun u => ∑ p : Bool × Fin n,
        ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) := by
    have hpt : ∀ u, (∑ i,
        (linkTail phi b ⟪θ u, Z1 i⟫_ℝ - linkTail phi b ⟪θ u, Z0 i⟫_ℝ) ^ 2) ≤
        H ^ 2 / 2 * ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4 := by
      intro u
      rw [sum_bool_prod (fun p => ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4), Finset.mul_sum]
      refine Finset.sum_le_sum fun i _ => ?_
      have e1 : ⟪supersampleRow Z0 Z1 (true, i), θ u⟫_ℝ = ⟪θ u, Z1 i⟫_ℝ := real_inner_comm _ _
      have e2 : ⟪supersampleRow Z0 Z1 (false, i), θ u⟫_ℝ = ⟪θ u, Z0 i⟫_ℝ := real_inner_comm _ _
      rw [e1, e2]
      have h1 : |linkTail phi b ⟪θ u, Z1 i⟫_ℝ| ≤ H * ⟪θ u, Z1 i⟫_ℝ ^ 2 / 2 := htailb _
      have h2 : |linkTail phi b ⟪θ u, Z0 i⟫_ℝ| ≤ H * ⟪θ u, Z0 i⟫_ℝ ^ 2 / 2 := htailb _
      have s1 : linkTail phi b ⟪θ u, Z1 i⟫_ℝ ^ 2 ≤ (H * ⟪θ u, Z1 i⟫_ℝ ^ 2 / 2) ^ 2 := by
        nlinarith [sq_abs (linkTail phi b ⟪θ u, Z1 i⟫_ℝ),
          abs_nonneg (linkTail phi b ⟪θ u, Z1 i⟫_ℝ)]
      have s2 : linkTail phi b ⟪θ u, Z0 i⟫_ℝ ^ 2 ≤ (H * ⟪θ u, Z0 i⟫_ℝ ^ 2 / 2) ^ 2 := by
        nlinarith [sq_abs (linkTail phi b ⟪θ u, Z0 i⟫_ℝ),
          abs_nonneg (linkTail phi b ⟪θ u, Z0 i⟫_ℝ)]
      nlinarith [bridge_sub_sq_le (linkTail phi b ⟪θ u, Z1 i⟫_ℝ)
        (linkTail phi b ⟪θ u, Z0 i⟫_ℝ)]
    calc (cubeAverage fun u => ∑ i,
          (linkTail phi b ⟪θ u, Z1 i⟫_ℝ - linkTail phi b ⟪θ u, Z0 i⟫_ℝ) ^ 2)
        ≤ cubeAverage (fun u => H ^ 2 / 2 * ∑ p : Bool × Fin n,
            ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) := cubeAverage_mono hpt
      _ = H ^ 2 / 2 * cubeAverage (fun u => ∑ p : Bool × Fin n,
            ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) := cubeAverage_const_mul _ _
  have hSW := quartic_row_fourthRoot_le Z0 Z1 hb hlam0 hsminus hH0 hlam θ hsm herr
  have hSle : Real.sqrt (cubeAverage fun u => ∑ p : Bool × Fin n,
      ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) ≤
      (b ^ ((1 : ℝ) / 3) * sminus ^ (-(1 : ℝ) / 3) * bridgeFourthRoot (bridgeV4 Z0 Z1) +
        Real.sqrt lam * quarticDTheta n b H lam sminus) ^ 2 := by
    have h1 : Real.sqrt (cubeAverage fun u => ∑ p : Bool × Fin n,
        ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) =
        bridgeFourthRoot (cubeAverage fun u => ∑ p : Bool × Fin n,
          ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) ^ 2 := (bridgeFourthRoot_sq hS0).symm
    rw [h1]
    have h2 := bridgeFourthRoot_nonneg hS0
    nlinarith [hSW, hW0]
  have hsqrt2 : (0 : ℝ) ≤ H / Real.sqrt 2 := div_nonneg hH0 (Real.sqrt_nonneg 2)
  have hhalf : Real.sqrt (H ^ 2 / 2) = H / Real.sqrt 2 := by
    have h : (H / Real.sqrt 2) ^ 2 = H ^ 2 / 2 := by
      rw [div_pow, Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2)]
    rw [← h, Real.sqrt_sq hsqrt2]
  have h2 := Real.sqrt_le_sqrt hDf
  have h3 : Real.sqrt (H ^ 2 / 2 * cubeAverage fun u => ∑ p : Bool × Fin n,
      ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) =
      H / Real.sqrt 2 * Real.sqrt (cubeAverage fun u => ∑ p : Bool × Fin n,
        ⟪supersampleRow Z0 Z1 p, θ u⟫_ℝ ^ 4) := by
    rw [Real.sqrt_mul (by positivity), hhalf]
  rw [h3] at h2
  rw [quarticRRel]
  exact h2.trans (mul_le_mul_of_nonneg_left hSle hsqrt2)

/-- **The pointwise decomposition of the quartic remainder** into the nonlinear release error, the
training error and the radial-freezing error. -/
theorem quartic_remainder_pointwise (phi : ℝ → ℝ) (b : ℝ) (Z0 Z1 : Fin n → E) (x : E)
    (u : Fin n → Bool) (i : Fin n) :
    bridgeRelease phi Z0 Z1 x i - quarticAffineRelease b Z0 Z1 u i =
      (linkTail phi b ⟪x, Z1 i⟫_ℝ - linkTail phi b ⟪x, Z0 i⟫_ℝ) +
          -(b * ⟪supersampleDiff Z0 Z1 i, x - quarticRadialParam b Z0 Z1 u⟫_ℝ) +
        -(b * ⟪supersampleDiff Z0 Z1 i, quarticRadialParam b Z0 Z1 u -
            (b ^ ((1 : ℝ) / 3) * bridgeU2 Z0 Z1 ^ (-(1 : ℝ) / 3)) • maskMean Z0 Z1 u⟫_ℝ) := by
  have hx : ⟪supersampleDiff Z0 Z1 i, x⟫_ℝ = ⟪x, Z1 i⟫_ℝ - ⟪x, Z0 i⟫_ℝ := by
    simp only [supersampleDiff, inner_sub_left]
    rw [real_inner_comm (Z1 i) x, real_inner_comm (Z0 i) x]
  rw [bridgeRelease, quarticAffineRelease, linkTail, linkTail, inner_sub_right, inner_sub_right,
    hx]
  ring

/-- The assembled exact remainder `R_rad + R_tr + R_rel` is nonnegative. -/
theorem quartic_remainder_sum_nonneg (Z0 Z1 : Fin n → E) {b H lam Cop sminus : ℝ}
    (hb : 0 < b) (hH0 : 0 ≤ H) (hlam0 : 0 ≤ lam) (hCop0 : 0 ≤ Cop) (hsminus : 0 < sminus) :
    0 ≤ quarticRRad b Cop Z0 Z1 + quarticRTr n b H lam Cop sminus +
      quarticRRel b H lam sminus Z0 Z1 := by
  have hd0 : 0 ≤ quarticDTheta n b H lam sminus :=
    quarticDTheta_nonneg hb.le hH0 hlam0 hsminus.le
  have hV40 : 0 ≤ bridgeV4 Z0 Z1 :=
    cubeAverage_nonneg fun u => Finset.sum_nonneg fun p _ => by positivity
  have hrad : 0 ≤ quarticRRad b Cop Z0 Z1 := by
    have h1 : (0 : ℝ) ≤ b ^ ((4 : ℝ) / 3) := Real.rpow_nonneg hb.le _
    have h2 : (0 : ℝ) ≤ bridgeU2 Z0 Z1 ^ (-(5 : ℝ) / 6) :=
      Real.rpow_nonneg (cubeAverage_nonneg fun u => by positivity) _
    rw [quarticRRad]
    positivity
  have htr : 0 ≤ quarticRTr n b H lam Cop sminus := by
    rw [quarticRTr]
    positivity
  have hrel : 0 ≤ quarticRRel b H lam sminus Z0 Z1 := by
    rw [quarticRRel]
    positivity
  linarith

set_option maxHeartbeats 1000000 in
/-- **The finite quartic transcript comparison**, every clause at a fixed supersample
with `s_- ≤ s_U` on every mask and `u₂ > 0`: for a stationary point `θ̂` of the quartic
objective with the given link, the released loss difference stays within `R_rad + R_tr + R_rel` of the affine reference
`X⁰ = −b α₀ C Z̄_U` in mask RMS, and a feasible numerical output within `η` of `θ̂` stays within
`R_4 = R_rad + R_tr + R_rel + (L + H) ‖C‖_op η`. -/
theorem quartic_remainder_proposition (Z0 Z1 : Fin n → E)
    (b H L lam Cop sminus eta : ℝ)
    (hb : 0 < b) (hlam0 : 0 ≤ lam) (hCop0 : 0 ≤ Cop) (heta0 : 0 ≤ eta)
    (hsminus : 0 < sminus) (hsm : ∀ u, sminus ≤ maskRadius Z0 Z1 u)
    (hu2 : 0 < bridgeU2 Z0 Z1)
    (hlam : ∀ x : E, ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, x⟫_ℝ ^ 2 ≤ lam * ‖x‖ ^ 2)
    (hCop : ∀ x : E, ∑ i, ⟪supersampleDiff Z0 Z1 i, x⟫_ℝ ^ 2 ≤ Cop ^ 2 * ‖x‖ ^ 2)
    (hZ0 : ∀ i, ‖Z0 i‖ ≤ 1) (hZ1 : ∀ i, ‖Z1 i‖ ≤ 1)
    (phi slope : ℝ → ℝ) (hphi : ∀ t, HasDerivAt phi (slope t) t) (hslope0 : slope 0 = -b)
    (hL : ∀ t : ℝ, |t| ≤ 1 → |slope t| ≤ L)
    (hH : ∀ s t : ℝ, |slope s - slope t| ≤ H * |s - t|)
    (θ num : (Fin n → Bool) → E)
    (hstat : ∀ u, quarticMap (θ u) +
      (n : ℝ)⁻¹ • ∑ i, slope ⟪θ u, maskSample Z0 Z1 u i⟫_ℝ • maskSample Z0 Z1 u i = 0)
    (hfeas : ∀ u, ‖θ u‖ ≤ 1) (hnum : ∀ u, ‖num u‖ ≤ 1) (hclose : ∀ u, ‖num u - θ u‖ ≤ eta) :
    cubeAverage (fun u => ∑ i,
        (bridgeRelease phi Z0 Z1 (θ u) i - quarticAffineRelease b Z0 Z1 u i) ^ 2) ≤
      (quarticRRad b Cop Z0 Z1 + quarticRTr n b H lam Cop sminus +
        quarticRRel b H lam sminus Z0 Z1) ^ 2 ∧
    cubeAverage (fun u => ∑ i,
        (bridgeRelease phi Z0 Z1 (num u) i - quarticAffineRelease b Z0 Z1 u i) ^ 2) ≤
      quarticR4 b H L lam Cop sminus eta Z0 Z1 ^ 2 := by
  have hH0 : 0 ≤ H := by
    have h1 := hH 1 0
    have h2 : (0 : ℝ) ≤ |slope 1 - slope 0| := abs_nonneg _
    simpa using h2.trans h1
  have hlip : ∀ t, |slope t - slope 0| ≤ H * |t| := by
    intro t
    have := hH t 0
    simpa using this
  have herr : ∀ u, ‖θ u - quarticRadialParam b Z0 Z1 u‖ ≤ quarticDTheta n b H lam sminus :=
    fun u => quartic_training_param_error Z0 Z1 hb hlam0 hsminus hlam slope hslope0 hlip
      (θ u) u (hsm u) (hstat u)
  have hR0 : 0 ≤ quarticRRad b Cop Z0 Z1 + quarticRTr n b H lam Cop sminus +
      quarticRRel b H lam sminus Z0 Z1 :=
    quartic_remainder_sum_nonneg Z0 Z1 hb hH0 hlam0 hCop0 hsminus
  -- the three RMS pieces
  have hDrel := quartic_nonlinear_release_rms Z0 Z1 hb hlam0 hsminus hlam phi slope hphi hslope0
    hlip θ hsm herr
  have hDtr := quartic_training_release_rms Z0 Z1 hb hlam0 hCop0 hsminus hH0 hCop θ herr
  have hDrad : Real.sqrt (cubeAverage fun u => ∑ i,
      (b * ⟪supersampleDiff Z0 Z1 i, quarticRadialParam b Z0 Z1 u -
        (b ^ ((1 : ℝ) / 3) * bridgeU2 Z0 Z1 ^ (-(1 : ℝ) / 3)) • maskMean Z0 Z1 u⟫_ℝ) ^ 2) ≤
      quarticRRad b Cop Z0 Z1 := quartic_radial_release_rms b Cop Z0 Z1 hb hCop0 hCop hu2
  -- rewrite the negated linear pieces
  have hnegtr : (cubeAverage fun u => ∑ i,
      (-(b * ⟪supersampleDiff Z0 Z1 i, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ)) ^ 2) =
      cubeAverage (fun u => ∑ i,
        (b * ⟪supersampleDiff Z0 Z1 i, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ) ^ 2) :=
    cubeAverage_congr fun u => Finset.sum_congr rfl fun i _ => by ring
  have hnegrad : (cubeAverage fun u => ∑ i,
      (-(b * ⟪supersampleDiff Z0 Z1 i, quarticRadialParam b Z0 Z1 u -
        (b ^ ((1 : ℝ) / 3) * bridgeU2 Z0 Z1 ^ (-(1 : ℝ) / 3)) • maskMean Z0 Z1 u⟫_ℝ)) ^ 2) =
      cubeAverage (fun u => ∑ i,
        (b * ⟪supersampleDiff Z0 Z1 i, quarticRadialParam b Z0 Z1 u -
          (b ^ ((1 : ℝ) / 3) * bridgeU2 Z0 Z1 ^ (-(1 : ℝ) / 3)) • maskMean Z0 Z1 u⟫_ℝ) ^ 2) :=
    cubeAverage_congr fun u => Finset.sum_congr rfl fun i _ => by ring
  -- Minkowski in `L²` combines the three errors
  have hm1 := bridge_sqrt_cubeAverage_add_le
    (fun (u : Fin n → Bool) (i : Fin n) =>
      (linkTail phi b ⟪θ u, Z1 i⟫_ℝ - linkTail phi b ⟪θ u, Z0 i⟫_ℝ) +
        -(b * ⟪supersampleDiff Z0 Z1 i, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ))
    (fun (u : Fin n → Bool) (i : Fin n) =>
      -(b * ⟪supersampleDiff Z0 Z1 i, quarticRadialParam b Z0 Z1 u -
        (b ^ ((1 : ℝ) / 3) * bridgeU2 Z0 Z1 ^ (-(1 : ℝ) / 3)) • maskMean Z0 Z1 u⟫_ℝ))
  have hm2 := bridge_sqrt_cubeAverage_add_le
    (fun (u : Fin n → Bool) (i : Fin n) =>
      linkTail phi b ⟪θ u, Z1 i⟫_ℝ - linkTail phi b ⟪θ u, Z0 i⟫_ℝ)
    (fun (u : Fin n → Bool) (i : Fin n) =>
      -(b * ⟪supersampleDiff Z0 Z1 i, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ))
  rw [hnegtr] at hm2
  rw [hnegrad] at hm1
  have hcongr : (cubeAverage fun u => ∑ i,
      (bridgeRelease phi Z0 Z1 (θ u) i - quarticAffineRelease b Z0 Z1 u i) ^ 2) =
      cubeAverage (fun u => ∑ i,
        ((linkTail phi b ⟪θ u, Z1 i⟫_ℝ - linkTail phi b ⟪θ u, Z0 i⟫_ℝ) +
            -(b * ⟪supersampleDiff Z0 Z1 i, θ u - quarticRadialParam b Z0 Z1 u⟫_ℝ) +
          -(b * ⟪supersampleDiff Z0 Z1 i, quarticRadialParam b Z0 Z1 u -
            (b ^ ((1 : ℝ) / 3) * bridgeU2 Z0 Z1 ^ (-(1 : ℝ) / 3)) • maskMean Z0 Z1 u⟫_ℝ)) ^ 2) :=
    cubeAverage_congr fun u => Finset.sum_congr rfl fun i _ => by
      rw [quartic_remainder_pointwise phi b Z0 Z1 (θ u) u i]
  have hnn : 0 ≤ cubeAverage (fun u => ∑ i,
      (bridgeRelease phi Z0 Z1 (θ u) i - quarticAffineRelease b Z0 Z1 u i) ^ 2) :=
    cubeAverage_nonneg fun u => Finset.sum_nonneg fun i _ => sq_nonneg _
  have hfinal : Real.sqrt (cubeAverage fun u => ∑ i,
      (bridgeRelease phi Z0 Z1 (θ u) i - quarticAffineRelease b Z0 Z1 u i) ^ 2) ≤
      quarticRRad b Cop Z0 Z1 + quarticRTr n b H lam Cop sminus +
        quarticRRel b H lam sminus Z0 Z1 := by
    rw [hcongr]
    linarith [hm1, hm2, hDrel, hDtr, hDrad]
  have hexact : cubeAverage (fun u => ∑ i,
      (bridgeRelease phi Z0 Z1 (θ u) i - quarticAffineRelease b Z0 Z1 u i) ^ 2) ≤
      (quarticRRad b Cop Z0 Z1 + quarticRTr n b H lam Cop sminus +
        quarticRRel b H lam sminus Z0 Z1) ^ 2 := by
    nlinarith [Real.sq_sqrt hnn, hfinal, hR0, Real.sqrt_nonneg (cubeAverage fun u => ∑ i,
      (bridgeRelease phi Z0 Z1 (θ u) i - quarticAffineRelease b Z0 Z1 u i) ^ 2)]
  refine ⟨hexact, ?_⟩
  have hsolver := bridge_solver_allowance Z0 Z1 hCop0 heta0 hCop hZ0 hZ1 phi slope hphi hL hH
    θ num hfeas hnum hclose (quarticAffineRelease b Z0 Z1)
    (quarticRRad b Cop Z0 Z1 + quarticRTr n b H lam Cop sminus +
      quarticRRel b H lam sminus Z0 Z1) hR0 hexact
  rw [quarticR4]
  exact hsolver

end Assembly

section QuarticLogisticInstance

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [ProperSpace E] {n : ℕ}

set_option maxHeartbeats 1000000 in
/-- **The quartic transcript comparison for quartic logistic ERM** (`b = 1/2`, `H = 1/4`,
`L = (1 + e^{-1})^{-1}`), both clauses: the exact empirical minimizer of the quartic logistic
objective and any feasible numerical output within `η` of it. -/
theorem quartic_remainder_proposition_logistic (hn : 0 < n) (Z0 Z1 : Fin n → E)
    (lam Cop sminus eta : ℝ)
    (hlam0 : 0 ≤ lam) (hCop0 : 0 ≤ Cop) (heta0 : 0 ≤ eta)
    (hsminus : 0 < sminus) (hsm : ∀ u, sminus ≤ maskRadius Z0 Z1 u)
    (hu2 : 0 < bridgeU2 Z0 Z1)
    (hlam : ∀ x : E, ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, x⟫_ℝ ^ 2 ≤ lam * ‖x‖ ^ 2)
    (hCop : ∀ x : E, ∑ i, ⟪supersampleDiff Z0 Z1 i, x⟫_ℝ ^ 2 ≤ Cop ^ 2 * ‖x‖ ^ 2)
    (hZ0 : ∀ i, ‖Z0 i‖ ≤ 1) (hZ1 : ∀ i, ‖Z1 i‖ ≤ 1)
    (num : (Fin n → Bool) → E) (hnum : ∀ u, ‖num u‖ ≤ 1)
    (hclose : ∀ u, ‖num u - empiricalOptimizer (maskSample Z0 Z1 u)‖ ≤ eta) :
    cubeAverage (fun u => ∑ i,
        (bridgeRelease logisticLoss Z0 Z1 (empiricalOptimizer (maskSample Z0 Z1 u)) i -
          quarticAffineRelease (1 / 2 : ℝ) Z0 Z1 u i) ^ 2) ≤
      (quarticRRad (1 / 2 : ℝ) Cop Z0 Z1 +
        quarticRTr n (1 / 2 : ℝ) (1 / 4 : ℝ) lam Cop sminus +
        quarticRRel (1 / 2 : ℝ) (1 / 4 : ℝ) lam sminus Z0 Z1) ^ 2 ∧
    cubeAverage (fun u => ∑ i,
        (bridgeRelease logisticLoss Z0 Z1 (num u) i -
          quarticAffineRelease (1 / 2 : ℝ) Z0 Z1 u i) ^ 2) ≤
      quarticR4 (1 / 2 : ℝ) (1 / 4 : ℝ) logisticUnitSlopeBound lam Cop sminus eta Z0 Z1 ^ 2 := by
  have hmask : ∀ (u : Fin n → Bool) (i : Fin n), ‖maskSample Z0 Z1 u i‖ ≤ 1 := by
    intro u i
    by_cases hu : u i
    · simpa [maskSample, hu] using hZ1 i
    · simpa [maskSample, hu] using hZ0 i
  refine quartic_remainder_proposition Z0 Z1 (1 / 2 : ℝ) (1 / 4 : ℝ) logisticUnitSlopeBound
    lam Cop sminus eta (by norm_num) hlam0 hCop0 heta0 hsminus hsm hu2 hlam hCop hZ0 hZ1
    logisticLoss logisticSlope hasDerivAt_logisticLoss (by simp)
    (fun t ht => abs_logisticSlope_le t (by cases abs_le.mp ht; linarith))
    (fun s t => by
      have h := abs_logisticSlope_sub_le_quarter s t
      linarith)
    (fun u => empiricalOptimizer (maskSample Z0 Z1 u)) num (fun u => ?_) (fun u => ?_) hnum hclose
  · have h : quarticLogisticGradient (fun _ => (n : ℝ)⁻¹) (maskSample Z0 Z1 u)
        (empiricalOptimizer (maskSample Z0 Z1 u)) = 0 :=
      quarticLogisticGradient_zero_at_localMin _ _ _ (empiricalOptimizer_localMin _)
    rw [quarticLogisticGradient, logisticGradient] at h
    rw [← h]
    congr 1
    rw [Finset.smul_sum]
    exact Finset.sum_congr rfl fun i _ => by rw [smul_smul]
  · have h := empiricalQuartic_localMin_norm_root hn (maskSample Z0 Z1 u) (hmask u) _
      (empiricalOptimizer_localMin (maskSample Z0 Z1 u))
    have h1 : ((1 : ℝ) / 2) ^ ((1 : ℝ) / 3) ≤ 1 :=
      Real.rpow_le_one (by norm_num) (by norm_num) (by norm_num)
    linarith

end QuarticLogisticInstance

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSandwich.lean <==
import LossOnlyTraceability.GaussianComparison
import LossOnlyTraceability.InformationVariational
import LossOnlyTraceability.QuarticRemainderTerms

/-! **The closing clause of the quartic transcript comparison**: the transcript sandwich
`[L_A(τ) − Γ]₊ ≤ I(U; X + τG) ≤ min{n, U_A(τ) + Γ, (n/2) log₂(1 + (s₀ + R)²/(nτ²))}` with the
transport constant

`Γ = (1/ln 2) min{√n R₄/τ, R₄(s₀ + R₄/2)/τ²}`,

and the assembled statement of the comparison.

`QuarticRemainderTerms` proves the mask-RMS remainder `E_U‖X − X⁰‖² ≤ R₄²`, and
`GaussianComparison` proves the finite Gaussian comparison (the information of a finite Gaussian
location channel changes by at most `Γ` under a perturbation of RMS size `R`).  This module adds
the two upper bounds the sandwich intersects the transported bracket with, both for the same
channel:

* `mutualInfo_le_log_card_of_uniform`: the cardinality cap, which is the `n` of the sandwich for
  the `2ⁿ` uniform masks;
* `mutualInfo_gaussianChannel_le_maxEntropy`: the Gaussian maximum-entropy bound
  `(n/2) log₂(1 + D/(nτ²))` from the variational inequality against a product Gaussian reference of
  variance `τ² + D/n`, where `D` bounds the weighted energy of the channel means around a fixed
  centre;

then `bridge_native_sandwich`, the sandwich itself, with the inverse-channel/genie bracket
`L_A(τ) ≤ I(U; X⁰ + τG) ≤ U_A(τ)` for the affine channel as a hypothesis, and finally the quartic
algebra that supplies its constants: the affine reference
`X⁰ = c + Aσ` in Rademacher form, the identity `E_U‖X⁰ − c‖² = ‖A‖_F²` for
`A = b α₀ CCᵀ/(2n)` (so `s₀ = ‖A‖_F`), and `quartic_transcript_comparison`, the quartic
transcript comparison with every clause. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section CardinalityCap

variable {Ω β : Type*} [MeasurableSpace Ω] [MeasurableSpace β] {N : ℕ}

/-- **The cardinality cap in bits.**  A uniformly distributed index with `N` values carries at most
`log₂ N` bits of information about any measurable observation; for the `2ⁿ` masks of a supersample
this is the `n` of the transcript sandwich. -/
theorem mutualInfo_le_log_card_of_uniform (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin N} {Y : Ω → β} (hU : Measurable U) (hY : Measurable Y) (hN : 0 < N)
    (hlaw : ∀ u : Fin N, (P.map U) {u} = ENNReal.ofReal ((N : ℝ)⁻¹)) :
    mutualInfo P U Y ≤ Real.log N / Real.log 2 := by
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hc0 : ENNReal.ofReal ((N : ℝ)⁻¹) ≠ 0 := by
    rw [Ne, ENNReal.ofReal_eq_zero, not_le]
    exact inv_pos.mpr hNR
  have hctop : ENNReal.ofReal ((N : ℝ)⁻¹) ≠ ⊤ := ENNReal.ofReal_ne_top
  have hunif : ∀ a : Fin N, P (U ⁻¹' {a}) = ENNReal.ofReal ((N : ℝ)⁻¹) := by
    intro a
    rw [← Measure.map_apply hU (measurableSet_singleton a)]
    exact hlaw a
  have hkey := mutualInfoNats_le_log_inv_of_uniform P hU hY hc0 hctop hunif
  have hval : (ENNReal.ofReal ((N : ℝ)⁻¹)).toReal⁻¹ = (N : ℝ) := by
    rw [ENNReal.toReal_ofReal (by positivity : (0 : ℝ) ≤ (N : ℝ)⁻¹), inv_inv]
  rw [hval] at hkey
  have hlogN : 0 ≤ Real.log N := Real.log_nonneg (by exact_mod_cast hN)
  have htoReal : (mutualInfoNats P U Y).toReal ≤ Real.log N :=
    ENNReal.toReal_le_of_le_ofReal hlogN hkey
  exact div_le_div_of_nonneg_right htoReal hlog.le

end CardinalityCap

section MaxEntropy

variable {Ω : Type*} [MeasurableSpace Ω] {n N : ℕ}

/-- **Gaussian maximum entropy for a finite location channel.**  If the channel means have weighted
squared deviation at most `D` from a fixed centre, the information of the channel
`u ↦ N(m u, τ² I)` is at most `(n/2) log₂(1 + D/(nτ²))` bits: the variational inequality against
the product Gaussian reference of variance `τ² + D/n`.  This is the third minimand of the
transcript sandwich. -/
theorem mutualInfo_gaussianChannel_le_maxEntropy (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin N} {Y : Ω → (Fin n → ℝ)} (hU : Measurable U) (hY : Measurable Y)
    {v : ℝ≥0} (hv : v ≠ 0) {q : Fin N → ℝ} (hq0 : ∀ u, 0 ≤ q u) (hqs : ∑ u, q u = 1)
    (m : Fin N → Fin n → ℝ) (cen : Fin n → ℝ) (hN : 0 < N) (hn : 0 < n)
    (hlaw : ∀ u, (P.map U) {u} = ENNReal.ofReal (q u))
    (hchannel : jointLaw P U Y = (P.map U) ⊗ₘ gaussianChannelKernel v m)
    {D : ℝ} (hD : ∑ u, q u * ∑ i, (m u i - cen i) ^ 2 ≤ D) :
    mutualInfo P U Y ≤ (n / 2) * Real.log (1 + D / (n * (v : ℝ))) / Real.log 2 := by
  haveI : Nonempty (Fin N) := Fin.pos_iff_nonempty.mp hN
  haveI hPU : IsProbabilityMeasure (P.map U) := P.isProbabilityMeasure_map hU.aemeasurable
  have hv0 : (0 : ℝ) < v := by positivity
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hS0 : 0 ≤ ∑ u, q u * ∑ i, (m u i - cen i) ^ 2 :=
    Finset.sum_nonneg fun u _ => mul_nonneg (hq0 u) (Finset.sum_nonneg fun i _ => sq_nonneg _)
  have hD0 : 0 ≤ D := le_trans hS0 hD
  set wr : ℝ := (v : ℝ) + D / n with hwr
  have hwr0 : 0 < wr := by positivity
  set w : ℝ≥0 := wr.toNNReal with hwdef
  have hwc : (w : ℝ) = wr := Real.coe_toNNReal wr hwr0.le
  have hwne : w ≠ 0 := by
    intro h
    rw [h] at hwc
    simp only [NNReal.coe_zero] at hwc
    exact absurd hwc.symm (ne_of_gt hwr0)
  set ρ : Measure (Fin n → ℝ) := Measure.pi fun i => gaussianReal (cen i) w with hρ
  haveI : IsProbabilityMeasure ρ := by rw [hρ]; infer_instance
  have hbound := mutualInfoNats_le_klDiv_prod_right P hU hY ρ
  have hprod : (P.map U).prod ρ = (P.map U) ⊗ₘ Kernel.const (Fin N) ρ :=
    (Measure.compProd_const).symm
  rw [hchannel, hprod, klDiv_compProd_right_eq_lintegral, lintegral_fintype] at hbound
  -- the exact divergence of each component from the reference
  set S : Fin N → ℝ := fun u => ∑ i, (m u i - cen i) ^ 2 with hSdef
  set T : Fin N → ℝ := fun u => S u / (2 * wr) + (n / 2) * Real.log (wr / (v : ℝ))
    - D / (2 * wr) with hTdef
  have hterm : ∀ u : Fin N,
      klDiv (gaussianChannelKernel v m u) (Kernel.const (Fin N) ρ u) * (P.map U) {u}
        = ENNReal.ofReal (T u * q u) := by
    intro u
    have hsum : ∑ i, (((v : ℝ) + (m u i - cen i) ^ 2) / (2 * (w : ℝ)) - 1 / 2
        + Real.log ((w : ℝ) / (v : ℝ)) / 2) = T u := by
      rw [hwc, hTdef, hSdef]
      exact sum_gaussian_kl_terms hn (m u) cen hwr0 hwr
    rw [gaussianChannelKernel_apply, Kernel.const_apply, hρ,
      klDiv_pi_gaussianReal (m u) cen hv hwne, hsum, hlaw u,
      ← ENNReal.ofReal_mul (by
        rw [← hsum]
        exact Finset.sum_nonneg fun i _ => gaussian_kl_term_nonneg (sq_nonneg _) hv hwne)]
  have hT0 : ∀ u : Fin N, 0 ≤ T u * q u := by
    intro u
    have hsum : ∑ i, (((v : ℝ) + (m u i - cen i) ^ 2) / (2 * (w : ℝ)) - 1 / 2
        + Real.log ((w : ℝ) / (v : ℝ)) / 2) = T u := by
      rw [hwc, hTdef, hSdef]
      exact sum_gaussian_kl_terms hn (m u) cen hwr0 hwr
    refine mul_nonneg ?_ (hq0 u)
    rw [← hsum]
    exact Finset.sum_nonneg fun i _ => gaussian_kl_term_nonneg (sq_nonneg _) hv hwne
  rw [Finset.sum_congr rfl fun u _ => hterm u,
    ← ENNReal.ofReal_sum_of_nonneg fun u _ => hT0 u] at hbound
  -- the weighted average of the component divergences
  have hweighted : ∑ u, T u * q u
      = (∑ u, q u * S u) / (2 * wr) + (n / 2) * Real.log (wr / (v : ℝ)) - D / (2 * wr) := by
    have hsplit : ∀ u : Fin N, T u * q u
        = q u * S u / (2 * wr) + q u * ((n / 2) * Real.log (wr / (v : ℝ)) - D / (2 * wr)) := by
      intro u
      rw [hTdef]
      ring
    rw [Finset.sum_congr rfl fun u _ => hsplit u, Finset.sum_add_distrib, ← Finset.sum_div,
      ← Finset.sum_mul, hqs, one_mul]
    ring
  have hDp : ∑ u, q u * S u ≤ D := hD
  have hfinal : ∑ u, T u * q u ≤ (n / 2) * Real.log (1 + D / (n * (v : ℝ))) := by
    rw [hweighted]
    exact gaussian_kl_budget_le hn hv0 hwr0 hwr hDp
  have hnn : 0 ≤ (n / 2) * Real.log (1 + D / (n * (v : ℝ))) := by
    have h1 : (1 : ℝ) ≤ 1 + D / (n * (v : ℝ)) := by
      have : 0 ≤ D / (n * (v : ℝ)) := by positivity
      linarith
    have := Real.log_nonneg h1
    positivity
  have hle : mutualInfoNats P U Y
      ≤ ENNReal.ofReal ((n / 2) * Real.log (1 + D / (n * (v : ℝ)))) :=
    le_trans hbound (ENNReal.ofReal_le_ofReal hfinal)
  have htoReal : (mutualInfoNats P U Y).toReal ≤ (n / 2) * Real.log (1 + D / (n * (v : ℝ))) :=
    ENNReal.toReal_le_of_le_ofReal hnn hle
  exact div_le_div_of_nonneg_right htoReal hlog.le

end MaxEntropy

section Sandwich

variable {Ω : Type*} [MeasurableSpace Ω] {n N : ℕ}

/-- The transport constant `Γ = (1/ln 2) min{√n R/τ, R(s₀ + R/2)/τ²}`, the bound of the finite
Gaussian comparison on the information change caused by the nonlinear-to-affine perturbation. -/
def bridgeGamma (n : ℕ) (R s tau : ℝ) : ℝ :=
  min (Real.sqrt n * R / tau) (R * (s + R / 2) / tau ^ 2) / Real.log 2

/-- The uniform mask weights sum to one. -/
theorem sum_uniform_weights (hN : 0 < N) : ∑ _u : Fin N, (N : ℝ)⁻¹ = 1 := by
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  field_simp

/-- **The transcript sandwich.**  `Y0` is the affine reference channel `X⁰ + τG` and `Y1` the
learner's channel `X + τG`, both Gaussian location channels of the uniform index `U` on `Fin N`
with variance `τ²`; `L_A(τ) ≤ I(U; X⁰ + τG) ≤ U_A(τ)` is the inverse-channel/genie bracket for the
affine channel, taken as a hypothesis.  With `E‖X − X⁰‖² ≤ R²` and `E‖X⁰ − c‖² ≤ s₀²`,
the learner's transcript information lies between `[L_A(τ) − Γ]₊` and
`min{log₂ N, U_A(τ) + Γ, (n/2) log₂(1 + (s₀ + R)²/(nτ²))}`. -/
theorem bridge_native_sandwich (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin N} {Y0 Y1 : Ω → (Fin n → ℝ)}
    (hU : Measurable U) (hY0 : Measurable Y0) (hY1 : Measurable Y1)
    {v : ℝ≥0} (hv : v ≠ 0) (a d : Fin N → Fin n → ℝ) (cen : Fin n → ℝ)
    (hN : 0 < N) (hn : 0 < n)
    (hlaw : ∀ u : Fin N, (P.map U) {u} = ENNReal.ofReal ((N : ℝ)⁻¹))
    (hbase : jointLaw P U Y0 = (P.map U) ⊗ₘ gaussianChannelKernel v a)
    (hpert : jointLaw P U Y1
      = (P.map U) ⊗ₘ gaussianChannelKernel v (fun u i => a u i + d u i))
    {R s tau LA UA : ℝ} (hR0 : 0 ≤ R) (hs0 : 0 ≤ s) (htau : 0 < tau) (hvtau : (v : ℝ) = tau ^ 2)
    (hRb : ∑ u, (N : ℝ)⁻¹ * ∑ i, d u i ^ 2 ≤ R ^ 2)
    (hsb : ∑ u, (N : ℝ)⁻¹ * ∑ i, (a u i - cen i) ^ 2 ≤ s ^ 2)
    (hLA : LA ≤ mutualInfo P U Y0) (hUA : mutualInfo P U Y0 ≤ UA) :
    max 0 (LA - bridgeGamma n R s tau) ≤ mutualInfo P U Y1 ∧
      mutualInfo P U Y1 ≤ min (Real.log N / Real.log 2)
        (min (UA + bridgeGamma n R s tau)
          ((n / 2) * Real.log (1 + (s + R) ^ 2 / (n * tau ^ 2)) / Real.log 2)) := by
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hq0 : ∀ _u : Fin N, (0 : ℝ) ≤ (N : ℝ)⁻¹ := fun _ => by positivity
  have hqs : ∑ _u : Fin N, (N : ℝ)⁻¹ = 1 := sum_uniform_weights hN
  have habs := bridge_transport_mutualInfo P hU hY0 hY1 hv hq0 hqs a d cen hlaw hbase hpert
    hR0 hs0 htau hvtau hRb hsb
  rw [← bridgeGamma] at habs
  have hpair := abs_le.mp habs
  have hcap := mutualInfo_le_log_card_of_uniform P hU hY1 hN hlaw
  -- Minkowski propagates the budget to the learner's channel
  have hmb : ∑ u, (N : ℝ)⁻¹ * ∑ i, (a u i + d u i - cen i) ^ 2 ≤ (s + R) ^ 2 := by
    have h := weighted_sq_norm_add_le (t := 1) hq0 (fun u i => a u i - cen i) d hR0 hs0
      zero_le_one hsb hRb
    have hcongr : ∀ u : Fin N, ∑ i, (a u i - cen i + 1 * d u i) ^ 2
        = ∑ i, (a u i + d u i - cen i) ^ 2 :=
      fun u => Finset.sum_congr rfl fun i _ => by ring
    rw [Finset.sum_congr rfl fun u _ => by rw [hcongr u]] at h
    calc ∑ u, (N : ℝ)⁻¹ * ∑ i, (a u i + d u i - cen i) ^ 2 ≤ (s + 1 * R) ^ 2 := h
      _ = (s + R) ^ 2 := by ring
  have hmax := mutualInfo_gaussianChannel_le_maxEntropy P hU hY1 hv hq0 hqs
    (fun u i => a u i + d u i) cen hN hn hlaw hpert hmb
  rw [hvtau] at hmax
  refine ⟨max_le (mutualInfo_nonneg P U Y1) (by linarith), le_min hcap (le_min (by linarith) hmax)⟩

end Sandwich

section AffineForm

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] {n : ℕ}

/-- The frozen radial factor `α₀ = b^{1/3} u₂^{-1/3}` of the quartic affine reference. -/
def quarticAlpha0 (b : ℝ) (Z0 Z1 : Fin n → E) : ℝ :=
  b ^ ((1 : ℝ) / 3) * bridgeU2 Z0 Z1 ^ (-(1 : ℝ) / 3)

/-- The supersample-known offset `c = −b α₀ C m` of the affine reference `X⁰ = c + Aσ`. -/
def quarticAffineCentre (b : ℝ) (Z0 Z1 : Fin n → E) (i : Fin n) : ℝ :=
  -(b * quarticAlpha0 b Z0 Z1 * ⟪supersampleDiff Z0 Z1 i, supersampleMean Z0 Z1⟫_ℝ)

/-- The affine matrix `A = b α₀ CCᵀ/(2n)` of the reference channel `X⁰ = c + Aσ`. -/
def quarticAffineMatrix (b : ℝ) (Z0 Z1 : Fin n → E) (i j : Fin n) : ℝ :=
  b * quarticAlpha0 b Z0 Z1 * (2 * (n : ℝ))⁻¹ *
    ⟪supersampleDiff Z0 Z1 i, supersampleDiff Z0 Z1 j⟫_ℝ

/-- **The affine reference in Rademacher form**: `X⁰_i = c_i + (Aσ)_i` with `c` the offset and
`A = b α₀ CCᵀ/(2n)`. -/
theorem quartic_affine_release_signForm (b : ℝ) (Z0 Z1 : Fin n → E) (u : Fin n → Bool)
    (i : Fin n) :
    quarticAffineRelease b Z0 Z1 u i
      = signForm (quarticAffineCentre b Z0 Z1 i) (quarticAffineMatrix b Z0 Z1 i) u := by
  have hsmul : ⟪supersampleDiff Z0 Z1 i,
      (quarticAlpha0 b Z0 Z1) • maskMean Z0 Z1 u⟫_ℝ
      = quarticAlpha0 b Z0 Z1 * ⟪supersampleDiff Z0 Z1 i, maskMean Z0 Z1 u⟫_ℝ :=
    real_inner_smul_right _ _ _
  have hcoeff : ∀ j : Fin n, ⟪supersampleDiff Z0 Z1 i, maskCoeff Z0 Z1 j⟫_ℝ
      = -(2 * (n : ℝ))⁻¹ * ⟪supersampleDiff Z0 Z1 i, supersampleDiff Z0 Z1 j⟫_ℝ := by
    intro j
    rw [maskCoeff, real_inner_smul_right]
  have hpush : ∑ j, quarticAffineMatrix b Z0 Z1 i j * rademacherSign (u j)
      = -(b * quarticAlpha0 b Z0 Z1 *
          ∑ j, ⟪supersampleDiff Z0 Z1 i, maskCoeff Z0 Z1 j⟫_ℝ * rademacherSign (u j)) := by
    rw [Finset.mul_sum, ← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl fun j _ => ?_
    rw [hcoeff j, quarticAffineMatrix, quarticAlpha0]
    ring
  rw [quarticAffineRelease, ← quarticAlpha0, hsmul, maskMean_eq_signVector, inner_signVector,
    signForm, signForm, quarticAffineCentre, hpush]
  ring

/-- Averaging over the cube commutes with a finite sum. -/
theorem cubeAverage_finsetSum {ι : Type*} (t : Finset ι) (f : ι → (Fin n → Bool) → ℝ) :
    cubeAverage (fun u => ∑ i ∈ t, f i u) = ∑ i ∈ t, cubeAverage (f i) := by
  simp only [cubeAverage]
  rw [Finset.sum_comm, Finset.sum_div]

/-- **`s₀ = ‖A‖_F`**: the mask energy of the affine reference around its centre is exactly the
squared Frobenius norm of `A = b α₀ CCᵀ/(2n)`. -/
theorem quartic_affine_budget_frobenius (b : ℝ) (Z0 Z1 : Fin n → E) :
    cubeAverage (fun u => ∑ i,
        (quarticAffineRelease b Z0 Z1 u i - quarticAffineCentre b Z0 Z1 i) ^ 2)
      = ∑ i, ∑ j, quarticAffineMatrix b Z0 Z1 i j ^ 2 := by
  have hpt : ∀ (u : Fin n → Bool) (i : Fin n),
      (quarticAffineRelease b Z0 Z1 u i - quarticAffineCentre b Z0 Z1 i) ^ 2
        = signForm 0 (quarticAffineMatrix b Z0 Z1 i) u ^ 2 := by
    intro u i
    rw [quartic_affine_release_signForm, signForm, signForm]
    ring_nf
  rw [cubeAverage_congr fun u => Finset.sum_congr rfl fun i _ => hpt u i,
    cubeAverage_finsetSum]
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [cubeAverage_signForm_sq 0 (quarticAffineMatrix b Z0 Z1 i)]
  ring

end AffineForm

section Assembly

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] {n : ℕ}

/-- The `2ⁿ` masks of a supersample, indexed by `Fin (2 ^ n)`. -/
def maskIndexEquiv (n : ℕ) : Fin (2 ^ n) ≃ (Fin n → Bool) :=
  (Fintype.equivFinOfCardEq (by simp)).symm

/-- The uniform average over `Fin (2 ^ n)` of a mask function is its cube average. -/
theorem sum_uniform_comp_maskIndexEquiv (f : (Fin n → Bool) → ℝ) :
    ∑ u : Fin (2 ^ n), (((2 ^ n : ℕ) : ℝ))⁻¹ * f (maskIndexEquiv n u) = cubeAverage f := by
  rw [← Finset.mul_sum, Equiv.sum_comp (maskIndexEquiv n) f, cubeAverage]
  push_cast
  ring

/-- The base-two logarithm of the number of masks is `n`. -/
theorem log_card_masks (n : ℕ) : Real.log ((2 ^ n : ℕ) : ℝ) / Real.log 2 = n := by
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hcast : ((2 ^ n : ℕ) : ℝ) = (2 : ℝ) ^ n := by push_cast; ring
  rw [hcast, Real.log_pow]
  field_simp

set_option maxHeartbeats 1000000 in
/-- **The quartic transcript comparison**, every clause: at a fixed supersample with
`s_- ≤ s_U` on every mask and `u₂ > 0`, the release of the exact quartic learner stays within
`R_rad + R_tr + R_rel` of the affine reference in mask RMS, a feasible `η`-accurate numerical
output stays within `R₄`, and the learner's transcript obeys the transcript sandwich with
`Γ = bridgeGamma n R₄ ‖A‖_F τ` and `s₀ = ‖A‖_F` for `A = b α₀ CCᵀ/(2n)`, given the affine
bracket `L_A(τ) ≤ I(U; X⁰ + τG) ≤ U_A(τ)` as a hypothesis.  The
released channels are the Gaussian location channels of the uniform mask index with variance
`τ²`. -/
theorem quartic_transcript_comparison {Ω : Type*} [MeasurableSpace Ω]
    (Z0 Z1 : Fin n → E) (b H L lam Cop sminus eta : ℝ)
    (hb : 0 < b) (hlam0 : 0 ≤ lam) (hCop0 : 0 ≤ Cop) (heta0 : 0 ≤ eta)
    (hsminus : 0 < sminus) (hsm : ∀ u, sminus ≤ maskRadius Z0 Z1 u)
    (hu2 : 0 < bridgeU2 Z0 Z1)
    (hlam : ∀ x : E, ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, x⟫_ℝ ^ 2 ≤ lam * ‖x‖ ^ 2)
    (hCop : ∀ x : E, ∑ i, ⟪supersampleDiff Z0 Z1 i, x⟫_ℝ ^ 2 ≤ Cop ^ 2 * ‖x‖ ^ 2)
    (hZ0 : ∀ i, ‖Z0 i‖ ≤ 1) (hZ1 : ∀ i, ‖Z1 i‖ ≤ 1)
    (phi slope : ℝ → ℝ) (hphi : ∀ t, HasDerivAt phi (slope t) t) (hslope0 : slope 0 = -b)
    (hLbound : ∀ t : ℝ, |t| ≤ 1 → |slope t| ≤ L)
    (hHbound : ∀ s t : ℝ, |slope s - slope t| ≤ H * |s - t|)
    (θ num : (Fin n → Bool) → E)
    (hstat : ∀ u, quarticMap (θ u) +
      (n : ℝ)⁻¹ • ∑ i, slope ⟪θ u, maskSample Z0 Z1 u i⟫_ℝ • maskSample Z0 Z1 u i = 0)
    (hfeas : ∀ u, ‖θ u‖ ≤ 1) (hnum : ∀ u, ‖num u‖ ≤ 1) (hclose : ∀ u, ‖num u - θ u‖ ≤ eta)
    (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin (2 ^ n)} {Y0 Y1 : Ω → (Fin n → ℝ)}
    (hU : Measurable U) (hY0 : Measurable Y0) (hY1 : Measurable Y1) (hn : 0 < n)
    (hlaw : ∀ u : Fin (2 ^ n), (P.map U) {u} = ENNReal.ofReal ((((2 ^ n : ℕ) : ℝ))⁻¹))
    {v : ℝ≥0} (hv : v ≠ 0) {tau : ℝ} (htau : 0 < tau) (hvtau : (v : ℝ) = tau ^ 2)
    (hbase : jointLaw P U Y0 = (P.map U) ⊗ₘ gaussianChannelKernel v
      (fun u i => quarticAffineRelease b Z0 Z1 (maskIndexEquiv n u) i))
    (hpert : jointLaw P U Y1 = (P.map U) ⊗ₘ gaussianChannelKernel v
      (fun u i => bridgeRelease phi Z0 Z1 (num (maskIndexEquiv n u)) i))
    {LA UA : ℝ} (hLA : LA ≤ mutualInfo P U Y0) (hUA : mutualInfo P U Y0 ≤ UA) :
    cubeAverage (fun u => ∑ i, (bridgeRelease phi Z0 Z1 (θ u) i -
        quarticAffineRelease b Z0 Z1 u i) ^ 2)
      ≤ (quarticRRad b Cop Z0 Z1 + quarticRTr n b H lam Cop sminus +
        quarticRRel b H lam sminus Z0 Z1) ^ 2 ∧
    cubeAverage (fun u => ∑ i, (bridgeRelease phi Z0 Z1 (num u) i -
        quarticAffineRelease b Z0 Z1 u i) ^ 2)
      ≤ quarticR4 b H L lam Cop sminus eta Z0 Z1 ^ 2 ∧
    max 0 (LA - bridgeGamma n (quarticR4 b H L lam Cop sminus eta Z0 Z1)
          (Real.sqrt (∑ i, ∑ j, quarticAffineMatrix b Z0 Z1 i j ^ 2)) tau)
        ≤ mutualInfo P U Y1 ∧
    mutualInfo P U Y1 ≤ min (n : ℝ)
      (min (UA + bridgeGamma n (quarticR4 b H L lam Cop sminus eta Z0 Z1)
            (Real.sqrt (∑ i, ∑ j, quarticAffineMatrix b Z0 Z1 i j ^ 2)) tau)
        ((n / 2) * Real.log (1 +
            (Real.sqrt (∑ i, ∑ j, quarticAffineMatrix b Z0 Z1 i j ^ 2) +
              quarticR4 b H L lam Cop sminus eta Z0 Z1) ^ 2 / (n * tau ^ 2)) / Real.log 2)) := by
  have hR4 := quartic_remainder_proposition Z0 Z1 b H L lam Cop sminus eta hb hlam0 hCop0 heta0
    hsminus hsm hu2 hlam hCop hZ0 hZ1 phi slope hphi hslope0 hLbound hHbound θ num hstat hfeas
    hnum hclose
  refine ⟨hR4.1, hR4.2, ?_, ?_⟩ <;>
  · -- the remainder and the base budget in the uniform-index form
    have hH0 : 0 ≤ H := by
      have h1 := hHbound 1 0
      have h2 : (0 : ℝ) ≤ |slope 1 - slope 0| := abs_nonneg _
      simpa using h2.trans h1
    have hL0 : 0 ≤ L := by
      have h1 := hLbound 0 (by norm_num)
      have h2 : (0 : ℝ) ≤ |slope 0| := abs_nonneg _
      linarith
    have hR40 : 0 ≤ quarticR4 b H L lam Cop sminus eta Z0 Z1 := by
      have hsum := quartic_remainder_sum_nonneg Z0 Z1 hb hH0 hlam0 hCop0 hsminus
      have hallow : 0 ≤ (L + H) * Cop * eta := by positivity
      rw [quarticR4]
      linarith
    have hfro0 : 0 ≤ ∑ i, ∑ j, quarticAffineMatrix b Z0 Z1 i j ^ 2 :=
      Finset.sum_nonneg fun i _ => Finset.sum_nonneg fun j _ => sq_nonneg _
    have hs00 : 0 ≤ Real.sqrt (∑ i, ∑ j, quarticAffineMatrix b Z0 Z1 i j ^ 2) := Real.sqrt_nonneg _
    have hN : 0 < 2 ^ n := Nat.two_pow_pos n
    have hfun : (fun (u : Fin (2 ^ n)) (i : Fin n) =>
          quarticAffineRelease b Z0 Z1 (maskIndexEquiv n u) i +
            (bridgeRelease phi Z0 Z1 (num (maskIndexEquiv n u)) i -
              quarticAffineRelease b Z0 Z1 (maskIndexEquiv n u) i))
        = fun u i => bridgeRelease phi Z0 Z1 (num (maskIndexEquiv n u)) i := by
      funext u i
      ring
    have hpert2 : jointLaw P U Y1 = (P.map U) ⊗ₘ gaussianChannelKernel v
        (fun u i => quarticAffineRelease b Z0 Z1 (maskIndexEquiv n u) i +
          (bridgeRelease phi Z0 Z1 (num (maskIndexEquiv n u)) i -
            quarticAffineRelease b Z0 Z1 (maskIndexEquiv n u) i)) := by
      rw [hfun]
      exact hpert
    have hRb : ∑ u : Fin (2 ^ n), (((2 ^ n : ℕ) : ℝ))⁻¹ * ∑ i,
          (bridgeRelease phi Z0 Z1 (num (maskIndexEquiv n u)) i -
            quarticAffineRelease b Z0 Z1 (maskIndexEquiv n u) i) ^ 2
        ≤ quarticR4 b H L lam Cop sminus eta Z0 Z1 ^ 2 := by
      rw [sum_uniform_comp_maskIndexEquiv (fun u => ∑ i,
        (bridgeRelease phi Z0 Z1 (num u) i - quarticAffineRelease b Z0 Z1 u i) ^ 2)]
      exact hR4.2
    have hsb : ∑ u : Fin (2 ^ n), (((2 ^ n : ℕ) : ℝ))⁻¹ * ∑ i,
          (quarticAffineRelease b Z0 Z1 (maskIndexEquiv n u) i -
            quarticAffineCentre b Z0 Z1 i) ^ 2
        ≤ Real.sqrt (∑ i, ∑ j, quarticAffineMatrix b Z0 Z1 i j ^ 2) ^ 2 := by
      rw [sum_uniform_comp_maskIndexEquiv (fun u => ∑ i,
        (quarticAffineRelease b Z0 Z1 u i - quarticAffineCentre b Z0 Z1 i) ^ 2),
        quartic_affine_budget_frobenius, Real.sq_sqrt hfro0]
    have hsandwich := bridge_native_sandwich P hU hY0 hY1 hv
      (fun u i => quarticAffineRelease b Z0 Z1 (maskIndexEquiv n u) i)
      (fun u i => bridgeRelease phi Z0 Z1 (num (maskIndexEquiv n u)) i -
        quarticAffineRelease b Z0 Z1 (maskIndexEquiv n u) i)
      (quarticAffineCentre b Z0 Z1) hN hn hlaw hbase hpert2 hR40 hs00 htau hvtau hRb hsb hLA hUA
    rw [log_card_masks n] at hsandwich
    first
      | exact hsandwich.1
      | exact hsandwich.2

end Assembly

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSandwichBracket.lean <==
import LossOnlyTraceability.QuarticSandwichBracketDet

/-! **The quartic transcript comparison with the affine bracket discharged**: the transcript
sandwich with the inverse-channel/genie bracket of the affine channel proved rather than assumed.

* `jointBracketLower`, `jointBracketUpper`: `L_A(τ) = ∑ᵢ C_bin(1/(τ vᵢ))`,
  `vᵢ = ‖(A⁻¹)_{i,·}‖`, with the value `0` for singular `A` (a singular `A` gives a zero
  inverse-channel lower bound), and `U_A(τ) = min{∑ᵢ C_bin(‖A_{·,i}‖/τ), ½ log₂ det(I + AAᵀ/τ²)}`,
  the genie bound intersected with Gaussian maximum entropy;
* `gaussianChannelInfo_linear_bracket`, `strong_jointbracket`: `L_A(τ) ≤ I(σ; c + Aσ + τG) ≤ U_A(τ)`,
  for the channel information and for the mutual information of any realization;
* `bridge_native_sandwich_linear`: the transcript sandwich for a learner's channel within `R` of
  the affine one in mask RMS, with no affine channel realized on the probability space and no
  bracket hypothesis;
* `maskRadius_ge_of_gram`: `ℓ/n ≤ s_U` for every mask when `ℓ` lower-bounds the Gram form of the
  `2n` supersample rows (in particular for `ℓ = λ_min(Z_all Z_allᵀ)`);
* `quartic_transcript_comparison_complete` and its instances for quartic logistic ERM. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal Matrix

section Canonical

variable {n N : ℕ}

/-- The uniform law on `Fin N`. -/
def uniformIndexMeasure (N : ℕ) : Measure (Fin N) :=
  ∑ u : Fin N, ENNReal.ofReal ((N : ℝ)⁻¹) • Measure.dirac u

theorem uniformIndexMeasure_singleton (u : Fin N) :
    uniformIndexMeasure N {u} = ENNReal.ofReal ((N : ℝ)⁻¹) := by
  rw [uniformIndexMeasure, Measure.finsetSum_apply]
  simp only [Measure.smul_apply, smul_eq_mul]
  rw [Finset.sum_eq_single u]
  · rw [Measure.dirac_apply_of_mem (Set.mem_singleton u), mul_one]
  · intro w _ hw
    rw [Measure.dirac_apply' _ (measurableSet_singleton u), Set.indicator_of_notMem
      (by simpa using hw), mul_zero]
  · intro h
    exact absurd (Finset.mem_univ u) h

theorem isProbabilityMeasure_uniformIndexMeasure (hN : 0 < N) :
    IsProbabilityMeasure (uniformIndexMeasure N) := by
  constructor
  have hsplit : (Set.univ : Set (Fin N)) = ⋃ u ∈ (Finset.univ : Finset (Fin N)), {u} := by
    ext u
    simp
  rw [hsplit, measure_biUnion_finset (fun a _ b _ hab => Set.disjoint_singleton.mpr hab)
    (fun u _ => measurableSet_singleton u)]
  simp only [uniformIndexMeasure_singleton, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
    nsmul_eq_mul]
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  rw [ENNReal.ofReal_inv_of_pos hNR, ENNReal.ofReal_natCast,
    ENNReal.mul_inv_cancel (by exact_mod_cast hN.ne') (ENNReal.natCast_ne_top N)]

/-- **Canonical realization** of a finite Gaussian location channel with uniform input on
`Fin (2ⁿ) × ℝⁿ`: the input is the first coordinate and the observation the second. -/
theorem exists_uniform_channel_realization (v : ℝ≥0) (m : Fin (2 ^ n) → Fin n → ℝ) :
    ∃ P₀ : Measure (Fin (2 ^ n) × (Fin n → ℝ)), IsProbabilityMeasure P₀ ∧
      (∀ u : Fin (2 ^ n), (P₀.map Prod.fst) {u} = ENNReal.ofReal ((((2 ^ n : ℕ) : ℝ))⁻¹)) ∧
      jointLaw P₀ Prod.fst Prod.snd = (P₀.map Prod.fst) ⊗ₘ gaussianChannelKernel v m := by
  haveI := isProbabilityMeasure_uniformIndexMeasure (Nat.two_pow_pos n)
  set P₀ : Measure (Fin (2 ^ n) × (Fin n → ℝ)) :=
    uniformIndexMeasure (2 ^ n) ⊗ₘ gaussianChannelKernel v m with hP₀
  have hmapU : P₀.map Prod.fst = uniformIndexMeasure (2 ^ n) := Measure.fst_compProd _ _
  refine ⟨P₀, inferInstance, fun u => ?_, ?_⟩
  · rw [hmapU]
    exact uniformIndexMeasure_singleton u
  · rw [hmapU, jointLaw]
    exact Measure.map_id

/-- **The inverse-channel lower bound for the channel information.**  Realizing the channel on the
canonical space turns `mutualInfo_linear_ge_inverse` into a statement about the channel alone:
`∑ᵢ C_bin(1/(√v ‖Bᵢ‖)) ≤ Info/ln 2` whenever `BA = I`. -/
theorem gaussianChannelInfo_linear_ge_inverse {v : ℝ≥0} (hv : v ≠ 0) (c : Fin n → ℝ)
    (A B : Matrix (Fin n) (Fin n) ℝ) (hBA : B * A = 1) :
    ∑ i, cBin (1 / (Real.sqrt v * Real.sqrt (∑ j, B i j ^ 2)))
      ≤ gaussianChannelInfo v (fun _ => ((2 ^ n : ℕ) : ℝ)⁻¹)
          (fun u => linearChannelMean c A (maskIndexEquiv n u)) / Real.log 2 := by
  obtain ⟨P₀, hP₀, hlaw, hchan⟩ := exists_uniform_channel_realization v
    (fun u => linearChannelMean c A (maskIndexEquiv n u))
  have hq0 : ∀ _u : Fin (2 ^ n), (0 : ℝ) ≤ ((2 ^ n : ℕ) : ℝ)⁻¹ := fun _ => by positivity
  have hqs : ∑ _u : Fin (2 ^ n), (((2 ^ n : ℕ) : ℝ))⁻¹ = 1 :=
    sum_uniform_weights (Nat.two_pow_pos n)
  have h := mutualInfo_linear_ge_inverse P₀ measurable_fst measurable_snd hlaw hv c A B hchan hBA
  rwa [mutualInfo_eq_gaussianChannelInfo P₀ measurable_fst measurable_snd hv hq0 hqs _ hlaw
    hchan] at h

/-- **The determinantal maximum-entropy bound for the channel information**:
`Info/ln 2 ≤ ½ log₂ det(I + AAᵀ/v)`. -/
theorem gaussianChannelInfo_linear_le_logDet {v : ℝ≥0} (hv : v ≠ 0) (c : Fin n → ℝ)
    (A : Matrix (Fin n) (Fin n) ℝ) :
    gaussianChannelInfo v (fun _ => ((2 ^ n : ℕ) : ℝ)⁻¹)
        (fun u => linearChannelMean c A (maskIndexEquiv n u)) / Real.log 2
      ≤ 1 / 2 * Real.logb 2 (1 + ((v : ℝ))⁻¹ • (A * Aᵀ)).det := by
  obtain ⟨P₀, hP₀, hlaw, hchan⟩ := exists_uniform_channel_realization v
    (fun u => linearChannelMean c A (maskIndexEquiv n u))
  have hq0 : ∀ _u : Fin (2 ^ n), (0 : ℝ) ≤ ((2 ^ n : ℕ) : ℝ)⁻¹ := fun _ => by positivity
  have hqs : ∑ _u : Fin (2 ^ n), (((2 ^ n : ℕ) : ℝ))⁻¹ = 1 :=
    sum_uniform_weights (Nat.two_pow_pos n)
  have h := mutualInfo_linear_le_logDet P₀ measurable_fst measurable_snd hlaw hv c A hchan
  rwa [mutualInfo_eq_gaussianChannelInfo P₀ measurable_fst measurable_snd hv hq0 hqs _ hlaw
    hchan] at h

end Canonical

section Bracket

variable {n : ℕ}

/-- **`L_A(τ)`**, the inverse-channel lower bound of the joint-information bracket:
`∑ᵢ C_bin(1/(τ vᵢ))` with `vᵢ = ‖(A⁻¹)_{i,·}‖` for nonsingular `A`, and `0` for singular `A`. -/
def jointBracketLower (A : Matrix (Fin n) (Fin n) ℝ) (tau : ℝ) : ℝ :=
  if A.det ≠ 0 then ∑ i, cBin (1 / (tau * Real.sqrt (∑ j, A⁻¹ i j ^ 2))) else 0

/-- The genie upper bound `∑ᵢ C_bin(‖A_{·,i}‖/τ)` of the joint-information bracket. -/
def jointBracketGenie (A : Matrix (Fin n) (Fin n) ℝ) (tau : ℝ) : ℝ :=
  ∑ i, cBin (Real.sqrt (∑ j, A j i ^ 2) / tau)

/-- The Gaussian maximum entropy `½ log₂ det(I + AAᵀ/τ²)`. -/
def jointBracketLogDet (A : Matrix (Fin n) (Fin n) ℝ) (tau : ℝ) : ℝ :=
  1 / 2 * Real.logb 2 (1 + (tau ^ 2)⁻¹ • (A * Aᵀ)).det

/-- **`U_A(τ)`**: the genie bound of the joint-information bracket intersected with the Gaussian
maximum entropy. -/
def jointBracketUpper (A : Matrix (Fin n) (Fin n) ℝ) (tau : ℝ) : ℝ :=
  min (jointBracketGenie A tau) (jointBracketLogDet A tau)

/-- **The joint-information bracket for the channel information** of the linear channel `c + Aσ` in
`N(0, τ² I)` noise with the `2ⁿ` masks equally likely, in bits. -/
theorem gaussianChannelInfo_linear_bracket {v : ℝ≥0} (hv : v ≠ 0) (c : Fin n → ℝ)
    (A : Matrix (Fin n) (Fin n) ℝ) {tau : ℝ} (htau : 0 < tau) (hvtau : (v : ℝ) = tau ^ 2) :
    jointBracketLower A tau
        ≤ gaussianChannelInfo v (fun _ => ((2 ^ n : ℕ) : ℝ)⁻¹)
            (fun u => linearChannelMean c A (maskIndexEquiv n u)) / Real.log 2 ∧
      gaussianChannelInfo v (fun _ => ((2 ^ n : ℕ) : ℝ)⁻¹)
            (fun u => linearChannelMean c A (maskIndexEquiv n u)) / Real.log 2
        ≤ jointBracketUpper A tau := by
  have hsq : Real.sqrt v = tau := by rw [hvtau, Real.sqrt_sq htau.le]
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hq0 : ∀ _u : Fin (2 ^ n), (0 : ℝ) ≤ ((2 ^ n : ℕ) : ℝ)⁻¹ := fun _ => by positivity
  have hqs : ∑ _u : Fin (2 ^ n), (((2 ^ n : ℕ) : ℝ))⁻¹ = 1 :=
    sum_uniform_weights (Nat.two_pow_pos n)
  refine ⟨?_, ?_⟩
  · unfold jointBracketLower
    split_ifs with hA
    · have h := gaussianChannelInfo_linear_ge_inverse hv c A A⁻¹
        (Matrix.nonsing_inv_mul A (isUnit_iff_ne_zero.mpr hA))
      rw [hsq] at h
      exact h
    · exact div_nonneg (gaussianChannelInfo_nonneg hv _ hq0 hqs) hlog.le
  · have h := gaussianChannelInfo_linear_le_genie hv c A
    rw [hsq] at h
    have hdet := gaussianChannelInfo_linear_le_logDet hv c A
    rw [hvtau] at hdet
    refine le_min ?_ hdet
    rw [div_le_iff₀ hlog]
    unfold jointBracketGenie
    linarith

/-- **The joint-information bracket of a linear Gaussian channel**: for a uniform mask index `U`
and an
observation `Y` whose conditional law given the mask `σ` is `N(c + Aσ, τ² I)`,
`L_A(τ) ≤ I(U; Y) ≤ U_A(τ) = min{∑ᵢ C_bin(‖A_{·,i}‖/τ), ½ log₂ det(I + AAᵀ/τ²)}` in bits. -/
theorem strong_jointbracket {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω)
    [IsProbabilityMeasure P] {U : Ω → Fin (2 ^ n)} {Y : Ω → (Fin n → ℝ)} (hU : Measurable U)
    (hY : Measurable Y)
    (hlaw : ∀ u : Fin (2 ^ n), (P.map U) {u} = ENNReal.ofReal ((((2 ^ n : ℕ) : ℝ))⁻¹))
    {v : ℝ≥0} (hv : v ≠ 0) {tau : ℝ} (htau : 0 < tau) (hvtau : (v : ℝ) = tau ^ 2)
    (c : Fin n → ℝ) (A : Matrix (Fin n) (Fin n) ℝ)
    (hchan : jointLaw P U Y = (P.map U) ⊗ₘ gaussianChannelKernel v
      (fun u => linearChannelMean c A (maskIndexEquiv n u))) :
    jointBracketLower A tau ≤ mutualInfo P U Y ∧ mutualInfo P U Y ≤ jointBracketUpper A tau := by
  have hq0 : ∀ _u : Fin (2 ^ n), (0 : ℝ) ≤ ((2 ^ n : ℕ) : ℝ)⁻¹ := fun _ => by positivity
  have hqs : ∑ _u : Fin (2 ^ n), (((2 ^ n : ℕ) : ℝ))⁻¹ = 1 :=
    sum_uniform_weights (Nat.two_pow_pos n)
  rw [mutualInfo_eq_gaussianChannelInfo P hU hY hv hq0 hqs _ hlaw hchan]
  exact gaussianChannelInfo_linear_bracket hv c A htau hvtau

/-- The mask energy of the linear channel around its centre is `‖A‖_F²`. -/
theorem linear_channel_budget_frobenius (c : Fin n → ℝ) (A : Matrix (Fin n) (Fin n) ℝ) :
    ∑ u : Fin (2 ^ n), (((2 ^ n : ℕ) : ℝ))⁻¹ *
        ∑ i, (linearChannelMean c A (maskIndexEquiv n u) i - c i) ^ 2
      = ∑ i, ∑ j, A i j ^ 2 := by
  rw [sum_uniform_comp_maskIndexEquiv (fun σ => ∑ i, (linearChannelMean c A σ i - c i) ^ 2)]
  have hpt : ∀ (σ : Fin n → Bool) (i : Fin n),
      (linearChannelMean c A σ i - c i) ^ 2 = signForm 0 (fun l => A i l) σ ^ 2 := by
    intro σ i
    simp only [linearChannelMean, signForm]
    ring
  rw [cubeAverage_congr fun σ => Finset.sum_congr rfl fun i _ => hpt σ i, cubeAverage_finsetSum]
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [cubeAverage_signForm_sq 0 (fun l => A i l)]
  ring

end Bracket

section NativeSandwich

variable {Ω : Type*} [MeasurableSpace Ω] {n : ℕ}

/-- **The transcript sandwich with the bracket discharged.**  If the learner's channel means `x`
are within `R` of the affine means `c + Aσ` in mask RMS, the learner's transcript information obeys
`[L_A(τ) − Γ]₊ ≤ I(U; X + τG) ≤ min{n, U_A(τ) + Γ, (n/2) log₂(1 + (‖A‖_F + R)²/(nτ²))}` with
`Γ = bridgeGamma n R ‖A‖_F τ`.  Only the learner's channel is realized; the affine one enters
through its exact channel information. -/
theorem bridge_native_sandwich_linear (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin (2 ^ n)} {Y : Ω → (Fin n → ℝ)} (hU : Measurable U) (hY : Measurable Y)
    (hn : 0 < n)
    (hlaw : ∀ u : Fin (2 ^ n), (P.map U) {u} = ENNReal.ofReal ((((2 ^ n : ℕ) : ℝ))⁻¹))
    {v : ℝ≥0} (hv : v ≠ 0) {tau : ℝ} (htau : 0 < tau) (hvtau : (v : ℝ) = tau ^ 2)
    (c : Fin n → ℝ) (A : Matrix (Fin n) (Fin n) ℝ) (x : Fin (2 ^ n) → Fin n → ℝ)
    {R : ℝ} (hR0 : 0 ≤ R)
    (hRb : ∑ u : Fin (2 ^ n), (((2 ^ n : ℕ) : ℝ))⁻¹ *
        ∑ i, (x u i - linearChannelMean c A (maskIndexEquiv n u) i) ^ 2 ≤ R ^ 2)
    (hpert : jointLaw P U Y = (P.map U) ⊗ₘ gaussianChannelKernel v x) :
    max 0 (jointBracketLower A tau
        - bridgeGamma n R (Real.sqrt (∑ i, ∑ j, A i j ^ 2)) tau) ≤ mutualInfo P U Y ∧
      mutualInfo P U Y ≤ min (n : ℝ)
        (min (jointBracketUpper A tau + bridgeGamma n R (Real.sqrt (∑ i, ∑ j, A i j ^ 2)) tau)
          ((n / 2) * Real.log (1 + (Real.sqrt (∑ i, ∑ j, A i j ^ 2) + R) ^ 2 / (n * tau ^ 2))
            / Real.log 2)) := by
  have hbr := gaussianChannelInfo_linear_bracket hv c A htau hvtau
  set q : ℝ := ((2 ^ n : ℕ) : ℝ)⁻¹ with hq
  set s : ℝ := Real.sqrt (∑ i, ∑ j, A i j ^ 2) with hs
  set a : Fin (2 ^ n) → Fin n → ℝ := fun u => linearChannelMean c A (maskIndexEquiv n u) with ha
  set d : Fin (2 ^ n) → Fin n → ℝ := fun u i => x u i - a u i with hd
  have hq0 : ∀ _u : Fin (2 ^ n), (0 : ℝ) ≤ q := fun _ => by rw [hq]; positivity
  have hqs : ∑ _u : Fin (2 ^ n), q = 1 := sum_uniform_weights (Nat.two_pow_pos n)
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hs0 : 0 ≤ s := Real.sqrt_nonneg _
  have hfro0 : 0 ≤ ∑ i, ∑ j, A i j ^ 2 :=
    Finset.sum_nonneg fun i _ => Finset.sum_nonneg fun j _ => sq_nonneg _
  have hsb : ∑ u, q * ∑ i, (a u i - c i) ^ 2 ≤ s ^ 2 := by
    rw [hs, Real.sq_sqrt hfro0, ha, hq, linear_channel_budget_frobenius]
  have hx : (fun u i => a u i + d u i) = x := by
    funext u i
    rw [hd]
    ring
  have hpert2 : jointLaw P U Y = (P.map U) ⊗ₘ gaussianChannelKernel v (fun u i => a u i + d u i) :=
    by rw [hx]; exact hpert
  have hmi := mutualInfo_eq_gaussianChannelInfo P hU hY hv hq0 hqs _ hlaw hpert2
  have hRb2 : ∑ u, q * ∑ i, d u i ^ 2 ≤ R ^ 2 := hRb
  have htrans := gaussian_comparison_min_bits hv hq0 hqs a d c hR0 hs0 htau hvtau hRb2 hsb
  rw [← bridgeGamma] at htrans
  have hpair := abs_le.mp (show |gaussianChannelInfo v (fun _ => q) (fun u i => a u i + d u i)
      / Real.log 2 - gaussianChannelInfo v (fun _ => q) a / Real.log 2|
        ≤ bridgeGamma n R s tau by
    rw [← sub_div, abs_div, abs_of_pos hlog]
    exact htrans)
  have hcap := mutualInfo_le_log_card_of_uniform P hU hY (Nat.two_pow_pos n) hlaw
  rw [log_card_masks n] at hcap
  have hmb : ∑ u, q * ∑ i, (x u i - c i) ^ 2 ≤ (s + R) ^ 2 := by
    have h := weighted_sq_norm_add_le (t := 1) hq0 (fun u i => a u i - c i) d hR0 hs0
      zero_le_one hsb hRb2
    have hcongr : ∀ u : Fin (2 ^ n), ∑ i, (a u i - c i + 1 * d u i) ^ 2
        = ∑ i, (x u i - c i) ^ 2 :=
      fun u => Finset.sum_congr rfl fun i _ => by rw [hd]; ring
    rw [Finset.sum_congr rfl fun u _ => by rw [hcongr u]] at h
    calc ∑ u, q * ∑ i, (x u i - c i) ^ 2 ≤ (s + 1 * R) ^ 2 := h
      _ = (s + R) ^ 2 := by ring
  have hmax := mutualInfo_gaussianChannel_le_maxEntropy P hU hY hv hq0 hqs x c
    (Nat.two_pow_pos n) hn hlaw hpert hmb
  rw [hvtau] at hmax
  rw [← hmi] at hpair
  refine ⟨max_le (mutualInfo_nonneg P U Y) (by linarith [hbr.1]),
    le_min hcap (le_min (by linarith [hbr.2]) hmax)⟩

end NativeSandwich

section Gram

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] {n : ℕ}

/-- **`s_- = ℓ/n ≤ s_U`.**  If `ℓ` lower-bounds the Gram form of the `2n` supersample rows
(`ℓ ≤ λ_min(Z_all Z_allᵀ)`), every mask mean has `‖Z̄_U‖² ≥ ℓ/n`, because its averaging coefficient
vector has squared norm `1/n`. -/
theorem maskRadius_ge_of_gram (Z0 Z1 : Fin n → E) (hn : 0 < n) {ell : ℝ}
    (hgram : ∀ a : Bool × Fin n → ℝ,
      ell * ∑ p, a p ^ 2 ≤ ‖∑ p, a p • supersampleRow Z0 Z1 p‖ ^ 2)
    (u : Fin n → Bool) : ell / n ≤ maskRadius Z0 Z1 u := by
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  set a : Bool × Fin n → ℝ := fun p => if u p.2 = p.1 then (n : ℝ)⁻¹ else 0 with ha
  have hvec : ∑ p, a p • supersampleRow Z0 Z1 p = maskMean Z0 Z1 u := by
    rw [Fintype.sum_prod_type_right, maskMean, Finset.smul_sum]
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [Fintype.sum_bool]
    simp only [ha, supersampleRow, maskSample]
    cases u i <;> simp
  have hnorm : ∑ p, a p ^ 2 = (n : ℝ)⁻¹ := by
    rw [Fintype.sum_prod_type_right]
    have hi : ∀ i : Fin n, ∑ b : Bool, a (b, i) ^ 2 = ((n : ℝ)⁻¹) ^ 2 := by
      intro i
      rw [Fintype.sum_bool]
      simp only [ha]
      cases u i <;> simp
    rw [Finset.sum_congr rfl fun i _ => hi i, Finset.sum_const, Finset.card_univ,
      Fintype.card_fin, nsmul_eq_mul]
    field_simp
  have h := hgram a
  rw [hvec, hnorm] at h
  rw [maskRadius, div_eq_mul_inv]
  exact h

/-- Under the Gram bound the mean mask radius is positive: `u₂ ≥ ℓ/n > 0`. -/
theorem bridgeU2_pos_of_gram (Z0 Z1 : Fin n → E) (hn : 0 < n) {ell : ℝ} (hell : 0 < ell)
    (hgram : ∀ a : Bool × Fin n → ℝ,
      ell * ∑ p, a p ^ 2 ≤ ‖∑ p, a p • supersampleRow Z0 Z1 p‖ ^ 2) :
    0 < bridgeU2 Z0 Z1 := by
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  have h := cubeAverage_mono (fun u => maskRadius_ge_of_gram Z0 Z1 hn hgram u)
  rw [cubeAverage_const] at h
  exact lt_of_lt_of_le (by positivity) h

end Gram

section Assembly

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] {n : ℕ}

/-- The affine matrix `A = b α₀ CCᵀ/(2n)` as a matrix. -/
def quarticAffineMat (b : ℝ) (Z0 Z1 : Fin n → E) : Matrix (Fin n) (Fin n) ℝ :=
  Matrix.of (quarticAffineMatrix b Z0 Z1)

/-- The affine reference channel is the linear channel with `c = −b α₀ C m`, `A = b α₀ CCᵀ/(2n)`. -/
theorem quarticAffineRelease_eq_linearChannelMean (b : ℝ) (Z0 Z1 : Fin n → E)
    (σ : Fin n → Bool) (i : Fin n) :
    quarticAffineRelease b Z0 Z1 σ i
      = linearChannelMean (quarticAffineCentre b Z0 Z1) (quarticAffineMat b Z0 Z1) σ i := by
  rw [quartic_affine_release_signForm]
  rfl

set_option maxHeartbeats 1000000 in
/-- **The quartic transcript comparison**, every clause, with the joint-information bracket
proved rather than assumed.  At a fixed supersample with `ℓ > 0` a lower
bound of the Gram form of the `2n` rows (so `ℓ ≤ λ_min(Z_all Z_allᵀ)`, `s_- = ℓ/n`), the release
of the exact quartic learner stays within `R_rad + R_tr + R_rel` of the affine reference in mask
RMS, a feasible `η`-accurate numerical output stays within `R₄`, and the transcript `Y` of the
numerical output in `N(0, τ² I)` noise obeys the transcript sandwich with `s₀ = ‖A‖_F`,
`Γ = bridgeGamma n R₄ ‖A‖_F τ`, `L_A(τ) = jointBracketLower A τ` and
`U_A(τ) = jointBracketUpper A τ` (genie bound intersected with `½ log₂ det(I + AAᵀ/τ²)`). -/
theorem quartic_transcript_comparison_complete {Ω : Type*} [MeasurableSpace Ω]
    (Z0 Z1 : Fin n → E) (b H L lam Cop ell eta : ℝ) (hn : 0 < n)
    (hb : 0 < b) (hlam0 : 0 ≤ lam) (hCop0 : 0 ≤ Cop) (heta0 : 0 ≤ eta) (hell : 0 < ell)
    (hgram : ∀ a : Bool × Fin n → ℝ,
      ell * ∑ p, a p ^ 2 ≤ ‖∑ p, a p • supersampleRow Z0 Z1 p‖ ^ 2)
    (hlam : ∀ x : E, ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, x⟫_ℝ ^ 2 ≤ lam * ‖x‖ ^ 2)
    (hCop : ∀ x : E, ∑ i, ⟪supersampleDiff Z0 Z1 i, x⟫_ℝ ^ 2 ≤ Cop ^ 2 * ‖x‖ ^ 2)
    (hZ0 : ∀ i, ‖Z0 i‖ ≤ 1) (hZ1 : ∀ i, ‖Z1 i‖ ≤ 1)
    (phi slope : ℝ → ℝ) (hphi : ∀ t, HasDerivAt phi (slope t) t) (hslope0 : slope 0 = -b)
    (hLbound : ∀ t : ℝ, |t| ≤ 1 → |slope t| ≤ L)
    (hHbound : ∀ s t : ℝ, |slope s - slope t| ≤ H * |s - t|)
    (θ num : (Fin n → Bool) → E)
    (hstat : ∀ u, quarticMap (θ u) +
      (n : ℝ)⁻¹ • ∑ i, slope ⟪θ u, maskSample Z0 Z1 u i⟫_ℝ • maskSample Z0 Z1 u i = 0)
    (hfeas : ∀ u, ‖θ u‖ ≤ 1) (hnum : ∀ u, ‖num u‖ ≤ 1) (hclose : ∀ u, ‖num u - θ u‖ ≤ eta)
    (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin (2 ^ n)} {Y : Ω → (Fin n → ℝ)} (hU : Measurable U) (hY : Measurable Y)
    (hlaw : ∀ u : Fin (2 ^ n), (P.map U) {u} = ENNReal.ofReal ((((2 ^ n : ℕ) : ℝ))⁻¹))
    {v : ℝ≥0} (hv : v ≠ 0) {tau : ℝ} (htau : 0 < tau) (hvtau : (v : ℝ) = tau ^ 2)
    (hpert : jointLaw P U Y = (P.map U) ⊗ₘ gaussianChannelKernel v
      (fun u i => bridgeRelease phi Z0 Z1 (num (maskIndexEquiv n u)) i)) :
    cubeAverage (fun u => ∑ i, (bridgeRelease phi Z0 Z1 (θ u) i -
        quarticAffineRelease b Z0 Z1 u i) ^ 2)
      ≤ (quarticRRad b Cop Z0 Z1 + quarticRTr n b H lam Cop (ell / n) +
        quarticRRel b H lam (ell / n) Z0 Z1) ^ 2 ∧
    cubeAverage (fun u => ∑ i, (bridgeRelease phi Z0 Z1 (num u) i -
        quarticAffineRelease b Z0 Z1 u i) ^ 2)
      ≤ quarticR4 b H L lam Cop (ell / n) eta Z0 Z1 ^ 2 ∧
    max 0 (jointBracketLower (quarticAffineMat b Z0 Z1) tau
        - bridgeGamma n (quarticR4 b H L lam Cop (ell / n) eta Z0 Z1)
          (Real.sqrt (∑ i, ∑ j, quarticAffineMat b Z0 Z1 i j ^ 2)) tau) ≤ mutualInfo P U Y ∧
    mutualInfo P U Y ≤ min (n : ℝ)
      (min (jointBracketUpper (quarticAffineMat b Z0 Z1) tau
          + bridgeGamma n (quarticR4 b H L lam Cop (ell / n) eta Z0 Z1)
            (Real.sqrt (∑ i, ∑ j, quarticAffineMat b Z0 Z1 i j ^ 2)) tau)
        ((n / 2) * Real.log (1 +
            (Real.sqrt (∑ i, ∑ j, quarticAffineMat b Z0 Z1 i j ^ 2) +
              quarticR4 b H L lam Cop (ell / n) eta Z0 Z1) ^ 2 / (n * tau ^ 2))
          / Real.log 2)) := by
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  have hsminus : 0 < ell / n := div_pos hell hnR
  have hsm : ∀ u, ell / n ≤ maskRadius Z0 Z1 u := maskRadius_ge_of_gram Z0 Z1 hn hgram
  have hu2 : 0 < bridgeU2 Z0 Z1 := bridgeU2_pos_of_gram Z0 Z1 hn hell hgram
  have hR4 := quartic_remainder_proposition Z0 Z1 b H L lam Cop (ell / n) eta hb hlam0 hCop0
    heta0 hsminus hsm hu2 hlam hCop hZ0 hZ1 phi slope hphi hslope0 hLbound hHbound θ num hstat
    hfeas hnum hclose
  have hH0 : 0 ≤ H := by
    have h1 := hHbound 1 0
    have h2 : (0 : ℝ) ≤ |slope 1 - slope 0| := abs_nonneg _
    simpa using h2.trans h1
  have hL0 : 0 ≤ L := by
    have h1 := hLbound 0 (by norm_num)
    have h2 : (0 : ℝ) ≤ |slope 0| := abs_nonneg _
    linarith
  have hR40 : 0 ≤ quarticR4 b H L lam Cop (ell / n) eta Z0 Z1 := by
    have hsum := quartic_remainder_sum_nonneg Z0 Z1 hb hH0 hlam0 hCop0 hsminus
    have hallow : 0 ≤ (L + H) * Cop * eta := by positivity
    rw [quarticR4]
    linarith
  have hRb : ∑ u : Fin (2 ^ n), (((2 ^ n : ℕ) : ℝ))⁻¹ *
        ∑ i, (bridgeRelease phi Z0 Z1 (num (maskIndexEquiv n u)) i
          - linearChannelMean (quarticAffineCentre b Z0 Z1) (quarticAffineMat b Z0 Z1)
              (maskIndexEquiv n u) i) ^ 2
      ≤ quarticR4 b H L lam Cop (ell / n) eta Z0 Z1 ^ 2 := by
    simp_rw [← quarticAffineRelease_eq_linearChannelMean]
    rw [sum_uniform_comp_maskIndexEquiv (fun u => ∑ i,
      (bridgeRelease phi Z0 Z1 (num u) i - quarticAffineRelease b Z0 Z1 u i) ^ 2)]
    exact hR4.2
  have hsand := bridge_native_sandwich_linear P hU hY hn hlaw hv htau hvtau
    (quarticAffineCentre b Z0 Z1) (quarticAffineMat b Z0 Z1)
    (fun u i => bridgeRelease phi Z0 Z1 (num (maskIndexEquiv n u)) i) hR40 hRb hpert
  exact ⟨hR4.1, hR4.2, hsand.1, hsand.2⟩

end Assembly

section LogisticInstance

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [ProperSpace E] {n : ℕ}

set_option maxHeartbeats 1000000 in
/-- **The quartic transcript comparison for quartic logistic ERM, every clause** (`b = 1/2`,
`H = 1/4`, `L = (1 + e^{-1})^{-1}`): the exact empirical minimizer is within `R_rad + R_tr + R_rel`
of the affine reference, a feasible numerical output `num` within `η` of it is within `R₄`, and
the transcript `Y` of `num` in `N(0, τ² I)` noise obeys the transcript sandwich with the
joint-information bracket proved. -/
theorem quartic_transcript_comparison_logistic_complete {Ω : Type*} [MeasurableSpace Ω]
    (hn : 0 < n) (Z0 Z1 : Fin n → E) (lam Cop ell eta : ℝ)
    (hlam0 : 0 ≤ lam) (hCop0 : 0 ≤ Cop) (heta0 : 0 ≤ eta) (hell : 0 < ell)
    (hgram : ∀ a : Bool × Fin n → ℝ,
      ell * ∑ p, a p ^ 2 ≤ ‖∑ p, a p • supersampleRow Z0 Z1 p‖ ^ 2)
    (hlam : ∀ x : E, ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, x⟫_ℝ ^ 2 ≤ lam * ‖x‖ ^ 2)
    (hCop : ∀ x : E, ∑ i, ⟪supersampleDiff Z0 Z1 i, x⟫_ℝ ^ 2 ≤ Cop ^ 2 * ‖x‖ ^ 2)
    (hZ0 : ∀ i, ‖Z0 i‖ ≤ 1) (hZ1 : ∀ i, ‖Z1 i‖ ≤ 1)
    (num : (Fin n → Bool) → E) (hnum : ∀ u, ‖num u‖ ≤ 1)
    (hclose : ∀ u, ‖num u - empiricalOptimizer (maskSample Z0 Z1 u)‖ ≤ eta)
    (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin (2 ^ n)} {Y : Ω → (Fin n → ℝ)} (hU : Measurable U) (hY : Measurable Y)
    (hlaw : ∀ u : Fin (2 ^ n), (P.map U) {u} = ENNReal.ofReal ((((2 ^ n : ℕ) : ℝ))⁻¹))
    {v : ℝ≥0} (hv : v ≠ 0) {tau : ℝ} (htau : 0 < tau) (hvtau : (v : ℝ) = tau ^ 2)
    (hpert : jointLaw P U Y = (P.map U) ⊗ₘ gaussianChannelKernel v
      (fun u i => bridgeRelease logisticLoss Z0 Z1 (num (maskIndexEquiv n u)) i)) :
    cubeAverage (fun u => ∑ i,
        (bridgeRelease logisticLoss Z0 Z1 (empiricalOptimizer (maskSample Z0 Z1 u)) i -
          quarticAffineRelease (1 / 2 : ℝ) Z0 Z1 u i) ^ 2) ≤
      (quarticRRad (1 / 2 : ℝ) Cop Z0 Z1 +
        quarticRTr n (1 / 2 : ℝ) (1 / 4 : ℝ) lam Cop (ell / n) +
        quarticRRel (1 / 2 : ℝ) (1 / 4 : ℝ) lam (ell / n) Z0 Z1) ^ 2 ∧
    cubeAverage (fun u => ∑ i,
        (bridgeRelease logisticLoss Z0 Z1 (num u) i -
          quarticAffineRelease (1 / 2 : ℝ) Z0 Z1 u i) ^ 2) ≤
      quarticR4 (1 / 2 : ℝ) (1 / 4 : ℝ) logisticUnitSlopeBound lam Cop (ell / n) eta Z0 Z1 ^ 2 ∧
    max 0 (jointBracketLower (quarticAffineMat (1 / 2 : ℝ) Z0 Z1) tau
        - bridgeGamma n
          (quarticR4 (1 / 2 : ℝ) (1 / 4 : ℝ) logisticUnitSlopeBound lam Cop (ell / n) eta Z0 Z1)
          (Real.sqrt (∑ i, ∑ j, quarticAffineMat (1 / 2 : ℝ) Z0 Z1 i j ^ 2)) tau)
      ≤ mutualInfo P U Y ∧
    mutualInfo P U Y ≤ min (n : ℝ)
      (min (jointBracketUpper (quarticAffineMat (1 / 2 : ℝ) Z0 Z1) tau
          + bridgeGamma n
            (quarticR4 (1 / 2 : ℝ) (1 / 4 : ℝ) logisticUnitSlopeBound lam Cop (ell / n) eta Z0 Z1)
            (Real.sqrt (∑ i, ∑ j, quarticAffineMat (1 / 2 : ℝ) Z0 Z1 i j ^ 2)) tau)
        ((n / 2) * Real.log (1 +
            (Real.sqrt (∑ i, ∑ j, quarticAffineMat (1 / 2 : ℝ) Z0 Z1 i j ^ 2) +
              quarticR4 (1 / 2 : ℝ) (1 / 4 : ℝ) logisticUnitSlopeBound lam Cop (ell / n) eta
                Z0 Z1) ^ 2 / (n * tau ^ 2))
          / Real.log 2)) := by
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  have hsminus : 0 < ell / n := div_pos hell hnR
  have hsm : ∀ u, ell / n ≤ maskRadius Z0 Z1 u := maskRadius_ge_of_gram Z0 Z1 hn hgram
  have hu2 : 0 < bridgeU2 Z0 Z1 := bridgeU2_pos_of_gram Z0 Z1 hn hell hgram
  have hR4 := quartic_remainder_proposition_logistic hn Z0 Z1 lam Cop (ell / n) eta hlam0 hCop0
    heta0 hsminus hsm hu2 hlam hCop hZ0 hZ1 num hnum hclose
  have hR40 : 0 ≤ quarticR4 (1 / 2 : ℝ) (1 / 4 : ℝ) logisticUnitSlopeBound lam Cop (ell / n) eta
      Z0 Z1 := by
    have hsum := quartic_remainder_sum_nonneg Z0 Z1 (b := (1 / 2 : ℝ)) (H := (1 / 4 : ℝ))
      (by norm_num) (by norm_num) hlam0 hCop0 hsminus
    have hL0 := logisticUnitSlopeBound_nonneg
    have hallow : 0 ≤ (logisticUnitSlopeBound + 1 / 4) * Cop * eta := by positivity
    rw [quarticR4]
    linarith
  have hRb : ∑ u : Fin (2 ^ n), (((2 ^ n : ℕ) : ℝ))⁻¹ *
        ∑ i, (bridgeRelease logisticLoss Z0 Z1 (num (maskIndexEquiv n u)) i
          - linearChannelMean (quarticAffineCentre (1 / 2 : ℝ) Z0 Z1)
              (quarticAffineMat (1 / 2 : ℝ) Z0 Z1) (maskIndexEquiv n u) i) ^ 2
      ≤ quarticR4 (1 / 2 : ℝ) (1 / 4 : ℝ) logisticUnitSlopeBound lam Cop (ell / n) eta Z0 Z1 ^ 2 :=
    by
    simp_rw [← quarticAffineRelease_eq_linearChannelMean]
    rw [sum_uniform_comp_maskIndexEquiv (fun u => ∑ i,
      (bridgeRelease logisticLoss Z0 Z1 (num u) i - quarticAffineRelease (1 / 2 : ℝ) Z0 Z1 u i)
        ^ 2)]
    exact hR4.2
  have hsand := bridge_native_sandwich_linear P hU hY hn hlaw hv htau hvtau
    (quarticAffineCentre (1 / 2 : ℝ) Z0 Z1) (quarticAffineMat (1 / 2 : ℝ) Z0 Z1)
    (fun u i => bridgeRelease logisticLoss Z0 Z1 (num (maskIndexEquiv n u)) i) hR40 hRb hpert
  exact ⟨hR4.1, hR4.2, hsand.1, hsand.2⟩

set_option maxHeartbeats 1000000 in
/-- **The quartic transcript comparison for exact quartic logistic ERM** (`η = 0`): the transcript
`Y` of the exact empirical minimizer in `N(0, τ² I)` noise obeys the transcript sandwich with
`R₄ = R_rad + R_tr + R_rel`, `s₀ = ‖A‖_F` and the joint-information bracket proved. -/
theorem quartic_transcript_comparison_logistic_exact {Ω : Type*} [MeasurableSpace Ω]
    (hn : 0 < n) (Z0 Z1 : Fin n → E) (lam Cop ell : ℝ)
    (hlam0 : 0 ≤ lam) (hCop0 : 0 ≤ Cop) (hell : 0 < ell)
    (hgram : ∀ a : Bool × Fin n → ℝ,
      ell * ∑ p, a p ^ 2 ≤ ‖∑ p, a p • supersampleRow Z0 Z1 p‖ ^ 2)
    (hlam : ∀ x : E, ∑ p : Bool × Fin n, ⟪supersampleRow Z0 Z1 p, x⟫_ℝ ^ 2 ≤ lam * ‖x‖ ^ 2)
    (hCop : ∀ x : E, ∑ i, ⟪supersampleDiff Z0 Z1 i, x⟫_ℝ ^ 2 ≤ Cop ^ 2 * ‖x‖ ^ 2)
    (hZ0 : ∀ i, ‖Z0 i‖ ≤ 1) (hZ1 : ∀ i, ‖Z1 i‖ ≤ 1)
    (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin (2 ^ n)} {Y : Ω → (Fin n → ℝ)} (hU : Measurable U) (hY : Measurable Y)
    (hlaw : ∀ u : Fin (2 ^ n), (P.map U) {u} = ENNReal.ofReal ((((2 ^ n : ℕ) : ℝ))⁻¹))
    {v : ℝ≥0} (hv : v ≠ 0) {tau : ℝ} (htau : 0 < tau) (hvtau : (v : ℝ) = tau ^ 2)
    (hpert : jointLaw P U Y = (P.map U) ⊗ₘ gaussianChannelKernel v
      (fun u i => bridgeRelease logisticLoss Z0 Z1
        (empiricalOptimizer (maskSample Z0 Z1 (maskIndexEquiv n u))) i)) :
    max 0 (jointBracketLower (quarticAffineMat (1 / 2 : ℝ) Z0 Z1) tau
        - bridgeGamma n
          (quarticR4 (1 / 2 : ℝ) (1 / 4 : ℝ) logisticUnitSlopeBound lam Cop (ell / n) 0 Z0 Z1)
          (Real.sqrt (∑ i, ∑ j, quarticAffineMat (1 / 2 : ℝ) Z0 Z1 i j ^ 2)) tau)
      ≤ mutualInfo P U Y ∧
    mutualInfo P U Y ≤ min (n : ℝ)
      (min (jointBracketUpper (quarticAffineMat (1 / 2 : ℝ) Z0 Z1) tau
          + bridgeGamma n
            (quarticR4 (1 / 2 : ℝ) (1 / 4 : ℝ) logisticUnitSlopeBound lam Cop (ell / n) 0 Z0 Z1)
            (Real.sqrt (∑ i, ∑ j, quarticAffineMat (1 / 2 : ℝ) Z0 Z1 i j ^ 2)) tau)
        ((n / 2) * Real.log (1 +
            (Real.sqrt (∑ i, ∑ j, quarticAffineMat (1 / 2 : ℝ) Z0 Z1 i j ^ 2) +
              quarticR4 (1 / 2 : ℝ) (1 / 4 : ℝ) logisticUnitSlopeBound lam Cop (ell / n) 0
                Z0 Z1) ^ 2 / (n * tau ^ 2))
          / Real.log 2)) := by
  have hmask : ∀ (u : Fin n → Bool) (i : Fin n), ‖maskSample Z0 Z1 u i‖ ≤ 1 := by
    intro u i
    by_cases hu : u i
    · simpa [maskSample, hu] using hZ1 i
    · simpa [maskSample, hu] using hZ0 i
  have hnorm : ∀ u, ‖empiricalOptimizer (maskSample Z0 Z1 u)‖ ≤ 1 := by
    intro u
    have h := empiricalQuartic_localMin_norm_root hn (maskSample Z0 Z1 u) (hmask u) _
      (empiricalOptimizer_localMin (maskSample Z0 Z1 u))
    have h1 : ((1 : ℝ) / 2) ^ ((1 : ℝ) / 3) ≤ 1 :=
      Real.rpow_le_one (by norm_num) (by norm_num) (by norm_num)
    linarith
  have h := quartic_transcript_comparison_logistic_complete hn Z0 Z1 lam Cop ell 0 hlam0 hCop0
    le_rfl hell hgram hlam hCop hZ0 hZ1 (fun u => empiricalOptimizer (maskSample Z0 Z1 u)) hnorm
    (fun u => by simp) P hU hY hlaw hv htau hvtau hpert
  exact ⟨h.2.2.1, h.2.2.2⟩

end LogisticInstance

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSandwichBracketDet.lean <==
import LossOnlyTraceability.QuarticSandwichBracketLower
import Mathlib.Analysis.Matrix.Spectrum

/-! **The Gaussian maximum-entropy intersection of the upper bound** in the transcript sandwich:
the genie upper bound is intersected with the Gaussian maximum entropy `½ log₂ det(I + AAᵀ/τ²)`.

For the linear channel `c + Aσ` with `σ` uniform on `{−1, 1}ⁿ` in `N(0, v I)` noise,

`I(σ; c + Aσ + √v G) ≤ ½ log₂ det(I + AAᵀ/v)`.

Proof: diagonalize `AAᵀ = Q diag(λ) Qᵀ` with `Q` orthogonal (`exists_orthogonal_diagonalization`,
from Mathlib's spectral theorem); an orthogonal change of coordinates carries the isotropic product
Gaussian to an isotropic product Gaussian (`map_pi_gaussianReal_rotate`, by characteristic
functionals); the variational bound against the rotated product Gaussian of variances `v + λ_k`
gives `∑_k ½ log(1 + λ_k/v)` exactly, because the rotated mean coordinates have second moments
`λ_k` over the uniform masks. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal Matrix

section Rotation

variable {n : ℕ}

/-- The orthogonal change of coordinates `y ↦ Qᵀ(y − c)`. -/
def rotateCoords (Q : Matrix (Fin n) (Fin n) ℝ) (c y : Fin n → ℝ) : Fin n → ℝ :=
  fun k => ∑ j, Q j k * (y j - c j)

/-- Its inverse `z ↦ c + Qz`. -/
def unrotateCoords (Q : Matrix (Fin n) (Fin n) ℝ) (c z : Fin n → ℝ) : Fin n → ℝ :=
  fun j => c j + ∑ k, Q j k * z k

theorem rotateCoords_unrotateCoords {Q : Matrix (Fin n) (Fin n) ℝ}
    (hQ1 : ∀ k l, ∑ j, Q j k * Q j l = if k = l then 1 else 0) (c z : Fin n → ℝ) :
    rotateCoords Q c (unrotateCoords Q c z) = z := by
  funext k
  simp only [rotateCoords, unrotateCoords, add_sub_cancel_left, Finset.mul_sum]
  rw [Finset.sum_comm]
  have h : ∀ l, ∑ j, Q j k * (Q j l * z l) = (if k = l then 1 else 0) * z l := by
    intro l
    rw [← hQ1 k l, Finset.sum_mul]
    exact Finset.sum_congr rfl fun j _ => by ring
  simp_rw [h]
  simp

theorem unrotateCoords_rotateCoords {Q : Matrix (Fin n) (Fin n) ℝ}
    (hQ2 : ∀ i j, ∑ k, Q i k * Q j k = if i = j then 1 else 0) (c y : Fin n → ℝ) :
    unrotateCoords Q c (rotateCoords Q c y) = y := by
  funext j
  simp only [rotateCoords, unrotateCoords, Finset.mul_sum]
  rw [Finset.sum_comm]
  have h : ∀ i, ∑ k, Q j k * (Q i k * (y i - c i)) = (if j = i then 1 else 0) * (y i - c i) := by
    intro i
    rw [← hQ2 j i, Finset.sum_mul]
    exact Finset.sum_congr rfl fun k _ => by ring
  simp_rw [h]
  simp

theorem measurable_rotateCoords (Q : Matrix (Fin n) (Fin n) ℝ) (c : Fin n → ℝ) :
    Measurable (rotateCoords Q c) := by
  unfold rotateCoords
  fun_prop

theorem measurable_unrotateCoords (Q : Matrix (Fin n) (Fin n) ℝ) (c : Fin n → ℝ) :
    Measurable (unrotateCoords Q c) := by
  unfold unrotateCoords
  fun_prop

/-- The orthogonal change of coordinates as a measurable equivalence. -/
def rotateEquiv {Q : Matrix (Fin n) (Fin n) ℝ}
    (hQ1 : ∀ k l, ∑ j, Q j k * Q j l = if k = l then 1 else 0)
    (hQ2 : ∀ i j, ∑ k, Q i k * Q j k = if i = j then 1 else 0) (c : Fin n → ℝ) :
    (Fin n → ℝ) ≃ᵐ (Fin n → ℝ) where
  toFun := rotateCoords Q c
  invFun := unrotateCoords Q c
  left_inv := unrotateCoords_rotateCoords hQ2 c
  right_inv := rotateCoords_unrotateCoords hQ1 c
  measurable_toFun := measurable_rotateCoords Q c
  measurable_invFun := measurable_unrotateCoords Q c

/-- **Rotation invariance of the isotropic product Gaussian.**  For `QᵀQ = I`, the law of
`Qᵀ(Y − c)` under `Y ~ N(m, v I)` is `N(Qᵀ(m − c), v I)`. -/
theorem map_pi_gaussianReal_rotate (m c : Fin n → ℝ) {Q : Matrix (Fin n) (Fin n) ℝ}
    (hQ1 : ∀ k l, ∑ j, Q j k * Q j l = if k = l then 1 else 0) (v : ℝ≥0) :
    (Measure.pi fun j => gaussianReal (m j) v).map (rotateCoords Q c)
      = Measure.pi fun k => gaussianReal (∑ j, Q j k * (m j - c j)) v := by
  have hR : Measurable (rotateCoords Q c) := by unfold rotateCoords; fun_prop
  haveI : IsProbabilityMeasure ((Measure.pi fun j => gaussianReal (m j) v).map
    (rotateCoords Q c)) := Measure.isProbabilityMeasure_map hR.aemeasurable
  apply Measure.ext_of_charFunDual
  funext L
  rw [charFunDual_eq_charFun_map_one, charFunDual_eq_charFun_map_one,
    Measure.map_map L.continuous.measurable hR]
  congr 1
  set ℓ : Fin n → ℝ := fun k => L (fun j => if k = j then 1 else 0) with hℓ
  have hL : ∀ z : Fin n → ℝ, L z = ∑ k, ℓ k * z k := by
    intro z
    have h := LinearMap.pi_apply_eq_sum_univ (L : (Fin n → ℝ) →ₗ[ℝ] ℝ) z
    rw [ContinuousLinearMap.coe_coe] at h
    rw [h]
    exact Finset.sum_congr rfl fun k _ => by rw [smul_eq_mul, mul_comm]
  set w : Fin n → ℝ := fun j => ∑ k, ℓ k * Q j k with hw
  have hww : ∑ j, w j ^ 2 = ∑ k, ℓ k ^ 2 := by
    have h1 : ∀ j, w j ^ 2 = ∑ k, ∑ l, ℓ k * ℓ l * (Q j k * Q j l) := by
      intro j
      rw [hw, sq, Finset.sum_mul_sum]
      exact Finset.sum_congr rfl fun k _ => Finset.sum_congr rfl fun l _ => by ring
    simp_rw [h1]
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl fun k _ => ?_
    rw [Finset.sum_comm]
    have h2 : ∀ l, ∑ j, ℓ k * ℓ l * (Q j k * Q j l) = ℓ k * ℓ l * (if k = l then 1 else 0) := by
      intro l
      rw [← hQ1 k l, Finset.mul_sum]
    simp_rw [h2]
    simp [sq]
  have hcomp : (⇑L ∘ rotateCoords Q c)
      = (fun x => x - ∑ j, w j * c j) ∘ (fun y => ∑ j, w j * y j) := by
    funext y
    simp only [Function.comp, hL, rotateCoords, hw, Finset.mul_sum, Finset.sum_mul]
    rw [← Finset.sum_sub_distrib, Finset.sum_comm]
    refine Finset.sum_congr rfl fun k _ => ?_
    rw [← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl fun j _ => by ring
  have hLfun : (⇑L : (Fin n → ℝ) → ℝ) = fun z => ∑ k, ℓ k * z k := funext hL
  set u : ℝ≥0 := NNReal.mk ((v : ℝ) * ∑ k, ℓ k ^ 2)
    (mul_nonneg v.2 (Finset.sum_nonneg fun k _ => sq_nonneg _)) with hu
  rw [hcomp, ← Measure.map_map (by fun_prop) (by fun_prop),
    map_pi_gaussianReal_sum_mul m w v u (by rw [hww]; rfl), gaussianReal_map_sub_const, hLfun,
    map_pi_gaussianReal_sum_mul _ ℓ v u rfl]
  congr 1
  rw [← Finset.sum_sub_distrib]
  simp only [hw, Finset.mul_sum, Finset.sum_mul]
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl fun k _ => ?_
  rw [← Finset.sum_sub_distrib]
  exact Finset.sum_congr rfl fun j _ => by ring

end Rotation

section Spectral

variable {n : ℕ}

/-- **Orthogonal diagonalization of a real symmetric matrix** (Mathlib's spectral theorem):
`QᵀQ = QQᵀ = I` and `QᵀSQ = diag(λ)`. -/
theorem exists_orthogonal_diagonalization (S : Matrix (Fin n) (Fin n) ℝ) (hS : S.IsHermitian) :
    ∃ (Q : Matrix (Fin n) (Fin n) ℝ) (lam : Fin n → ℝ),
      Qᵀ * Q = 1 ∧ Q * Qᵀ = 1 ∧ Qᵀ * S * Q = Matrix.diagonal lam := by
  have hstar : star (hS.eigenvectorUnitary : Matrix (Fin n) (Fin n) ℝ)
      = (hS.eigenvectorUnitary : Matrix (Fin n) (Fin n) ℝ)ᵀ := by
    rw [Matrix.star_eq_conjTranspose, Matrix.conjTranspose_eq_transpose_of_trivial]
  refine ⟨(hS.eigenvectorUnitary : Matrix (Fin n) (Fin n) ℝ), hS.eigenvalues, ?_, ?_, ?_⟩
  · have h := (Matrix.mem_unitaryGroup_iff').mp hS.eigenvectorUnitary.2
    rwa [hstar] at h
  · have h := (Matrix.mem_unitaryGroup_iff).mp hS.eigenvectorUnitary.2
    rwa [hstar] at h
  · have h := hS.conjStarAlgAut_star_eigenvectorUnitary
    rw [Unitary.conjStarAlgAut_star_apply, hstar] at h
    rw [h, RCLike.ofReal_real_eq_id, Function.id_comp]

/-- Entrywise orthonormal columns. -/
theorem orthogonal_cols {Q : Matrix (Fin n) (Fin n) ℝ} (h : Qᵀ * Q = 1) (k l : Fin n) :
    ∑ j, Q j k * Q j l = if k = l then 1 else 0 := by
  have := congrFun (congrFun h k) l
  simpa [Matrix.mul_apply, Matrix.one_apply] using this

/-- Entrywise orthonormal rows. -/
theorem orthogonal_rows {Q : Matrix (Fin n) (Fin n) ℝ} (h : Q * Qᵀ = 1) (i j : Fin n) :
    ∑ k, Q i k * Q j k = if i = j then 1 else 0 := by
  have := congrFun (congrFun h i) j
  simpa [Matrix.mul_apply, Matrix.one_apply] using this

/-- The diagonal entries of `Qᵀ(AAᵀ)Q` are the squared row norms of `QᵀA`. -/
theorem orthogonal_diag_entry {Q A : Matrix (Fin n) (Fin n) ℝ} {lam : Fin n → ℝ}
    (h : Qᵀ * (A * Aᵀ) * Q = Matrix.diagonal lam) (k : Fin n) :
    lam k = ∑ l, (∑ j, Q j k * A j l) ^ 2 := by
  have hmat : Qᵀ * (A * Aᵀ) * Q = (Qᵀ * A) * (Qᵀ * A)ᵀ := by
    rw [Matrix.transpose_mul, Matrix.transpose_transpose, Matrix.mul_assoc, Matrix.mul_assoc,
      Matrix.mul_assoc]
  have hkk := congrFun (congrFun h k) k
  rw [hmat, Matrix.diagonal_apply_eq] at hkk
  rw [← hkk, Matrix.mul_apply]
  refine Finset.sum_congr rfl fun l _ => ?_
  rw [Matrix.transpose_apply, Matrix.mul_apply, sq]
  simp only [Matrix.transpose_apply]

/-- `det(I + cS) = ∏ₖ (1 + c λₖ)`. -/
theorem det_one_add_smul_of_diag {Q S : Matrix (Fin n) (Fin n) ℝ} {lam : Fin n → ℝ}
    (h1 : Qᵀ * Q = 1) (h3 : Qᵀ * S * Q = Matrix.diagonal lam) (c : ℝ) :
    (1 + c • S).det = ∏ k, (1 + c * lam k) := by
  have hconj : Qᵀ * (1 + c • S) * Q = Matrix.diagonal (fun k => 1 + c * lam k) := by
    rw [Matrix.mul_add, Matrix.add_mul, Matrix.mul_one, h1, Matrix.mul_smul, Matrix.smul_mul, h3]
    ext k l
    simp only [Matrix.add_apply, Matrix.one_apply, Matrix.smul_apply, Matrix.diagonal_apply,
      smul_eq_mul]
    split_ifs <;> ring
  have hdet : (Qᵀ * Q).det = 1 := by rw [h1, Matrix.det_one]
  have h := congrArg Matrix.det hconj
  rw [Matrix.det_mul, Matrix.det_mul, Matrix.det_diagonal] at h
  rw [Matrix.det_mul] at hdet
  rw [← h]
  calc (1 + c • S).det = (Qᵀ.det * Q.det) * (1 + c • S).det := by rw [hdet, one_mul]
    _ = Qᵀ.det * (1 + c • S).det * Q.det := by ring

end Spectral

section MaxEntropy

variable {Ω : Type*} [MeasurableSpace Ω] {n : ℕ}

/-- **The determinantal Gaussian maximum-entropy bound.**  For a uniform mask index `U` and `Y`
whose conditional law given the mask `σ` is `N(c + Aσ, v I)`,
`I(U; Y) ≤ ½ log₂ det(I + AAᵀ/v)`. -/
theorem mutualInfo_linear_le_logDet (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin (2 ^ n)} {Y : Ω → (Fin n → ℝ)} (hU : Measurable U) (hY : Measurable Y)
    (hlaw : ∀ u : Fin (2 ^ n), (P.map U) {u} = ENNReal.ofReal ((((2 ^ n : ℕ) : ℝ))⁻¹))
    {v : ℝ≥0} (hv : v ≠ 0) (c : Fin n → ℝ) (A : Matrix (Fin n) (Fin n) ℝ)
    (hchan : jointLaw P U Y = (P.map U) ⊗ₘ gaussianChannelKernel v
      (fun u => linearChannelMean c A (maskIndexEquiv n u))) :
    mutualInfo P U Y ≤ 1 / 2 * Real.logb 2 (1 + ((v : ℝ))⁻¹ • (A * Aᵀ)).det := by
  have hv0 : (0 : ℝ) < v := by positivity
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  set q : ℝ := ((2 ^ n : ℕ) : ℝ)⁻¹ with hq
  have hq0 : 0 ≤ q := by rw [hq]; positivity
  set m : Fin (2 ^ n) → Fin n → ℝ := fun u => linearChannelMean c A (maskIndexEquiv n u) with hm
  -- spectral data of `AAᵀ`
  have hS : (A * Aᵀ).IsHermitian := by
    have h := Matrix.isHermitian_mul_conjTranspose_self A
    rwa [Matrix.conjTranspose_eq_transpose_of_trivial] at h
  obtain ⟨Q, lam, h1, h2, h3⟩ := exists_orthogonal_diagonalization (A * Aᵀ) hS
  have hQ1 := orthogonal_cols h1
  have hQ2 := orthogonal_rows h2
  -- the rotated means are Rademacher forms with row `(QᵀA)_k`
  set B : Fin n → Fin n → ℝ := fun k l => ∑ j, Q j k * A j l with hB
  have hrot : ∀ (σ : Fin n → Bool) (k : Fin n),
      ∑ j, Q j k * (linearChannelMean c A σ j - c j) = signForm 0 (B k) σ := by
    intro σ k
    simp only [linearChannelMean, signForm, add_sub_cancel_left, zero_add, hB, Finset.mul_sum,
      Finset.sum_mul]
    rw [Finset.sum_comm]
    exact Finset.sum_congr rfl fun l _ => Finset.sum_congr rfl fun j _ => by ring
  have hlamB : ∀ k, lam k = ∑ l, B k l ^ 2 := fun k => orthogonal_diag_entry h3 k
  have hlam0 : ∀ k, 0 ≤ lam k := fun k => by
    rw [hlamB k]; exact Finset.sum_nonneg fun l _ => sq_nonneg _
  have hsecond : ∀ k, ∑ u : Fin (2 ^ n), q * (∑ j, Q j k * (m u j - c j)) ^ 2 = lam k := by
    intro k
    rw [hq, sum_uniform_comp_maskIndexEquiv
      (fun σ => (∑ j, Q j k * (linearChannelMean c A σ j - c j)) ^ 2)]
    simp_rw [hrot]
    rw [cubeAverage_signForm_sq, hlamB k]
    ring
  -- the reference measure
  set w : Fin n → ℝ≥0 := fun k => NNReal.mk ((v : ℝ) + lam k) (by linarith [hlam0 k]) with hw
  have hwc : ∀ k, (w k : ℝ) = v + lam k := fun k => rfl
  have hw0 : ∀ k, w k ≠ 0 := by
    intro k h
    have := hwc k
    rw [h] at this
    simp only [NNReal.coe_zero] at this
    linarith [hlam0 k]
  set R := rotateEquiv hQ1 hQ2 c with hR
  set ν : Measure (Fin n → ℝ) := Measure.pi fun k => gaussianReal 0 (w k) with hν
  set ρ : Measure (Fin n → ℝ) := ν.map R.symm with hρ
  haveI : IsProbabilityMeasure ρ := Measure.isProbabilityMeasure_map R.symm.measurable.aemeasurable
  haveI hPU : IsProbabilityMeasure (P.map U) := P.isProbabilityMeasure_map hU.aemeasurable
  have hbound := mutualInfoNats_le_klDiv_prod_right P hU hY ρ
  have hprod : (P.map U).prod ρ = (P.map U) ⊗ₘ Kernel.const (Fin (2 ^ n)) ρ :=
    (Measure.compProd_const).symm
  rw [hchan, hprod, klDiv_compProd_right_eq_lintegral, lintegral_fintype] at hbound
  -- the divergence of each component
  set T : Fin (2 ^ n) → Fin n → ℝ := fun u k => ((v : ℝ) + (∑ j, Q j k * (m u j - c j)) ^ 2)
    / (2 * w k) - 1 / 2 + Real.log ((w k : ℝ) / v) / 2 with hT
  have hT0 : ∀ u k, 0 ≤ T u k := fun u k => by
    have h := gaussian_kl_term_nonneg (sq_nonneg (∑ j, Q j k * (m u j - c j))) hv (hw0 k)
    simpa [hT] using h
  have hterm : ∀ u : Fin (2 ^ n),
      klDiv (gaussianChannelKernel v m u) (Kernel.const (Fin (2 ^ n)) ρ u) * (P.map U) {u}
        = ENNReal.ofReal ((∑ k, T u k) * q) := by
    intro u
    have hκ : gaussianChannelKernel v m u
        = ((Measure.pi fun j => gaussianReal (m u j) v).map R).map R.symm := by
      rw [gaussianChannelKernel_apply, Measure.map_map R.symm.measurable R.measurable]
      have : (R.symm ∘ R) = id := funext fun y => R.symm_apply_apply y
      rw [this, Measure.map_id]
    have hrotmap : (Measure.pi fun j => gaussianReal (m u j) v).map R
        = Measure.pi fun k => gaussianReal (∑ j, Q j k * (m u j - c j)) v :=
      map_pi_gaussianReal_rotate (m u) c hQ1 v
    rw [Kernel.const_apply, hκ, hρ, klDiv_map_measurableEquiv, hrotmap, hν, klDiv_pi]
    simp_rw [klDiv_gaussianReal _ _ hv (hw0 _), sub_zero]
    rw [← ENNReal.ofReal_sum_of_nonneg (fun k _ => by simpa [hT] using hT0 u k), hlaw u,
      ← ENNReal.ofReal_mul (Finset.sum_nonneg fun k _ => by simpa [hT] using hT0 u k)]
  rw [Finset.sum_congr rfl fun u _ => hterm u,
    ← ENNReal.ofReal_sum_of_nonneg fun u _ =>
      mul_nonneg (Finset.sum_nonneg fun k _ => hT0 u k) hq0] at hbound
  -- the average divergence is exactly `∑ₖ ½ log(1 + λₖ/v)`
  have havg : ∑ u, (∑ k, T u k) * q = ∑ k, Real.log (1 + lam k / v) / 2 := by
    have hswap : ∑ u, (∑ k, T u k) * q = ∑ k, ∑ u, q * T u k := by
      calc ∑ u, (∑ k, T u k) * q = ∑ u, ∑ k, q * T u k := Finset.sum_congr rfl fun u _ => by
            rw [Finset.sum_mul]
            exact Finset.sum_congr rfl fun k _ => by ring
        _ = ∑ k, ∑ u, q * T u k := Finset.sum_comm
    rw [hswap]
    refine Finset.sum_congr rfl fun k _ => ?_
    have hwk : (0 : ℝ) < w k := by rw [hwc k]; linarith [hlam0 k]
    have hsplit : ∑ u, q * T u k
        = (v + ∑ u, q * (∑ j, Q j k * (m u j - c j)) ^ 2) / (2 * w k) - 1 / 2
          + Real.log ((w k : ℝ) / v) / 2 := by
      have hqs : ∑ _u : Fin (2 ^ n), q = 1 := sum_uniform_weights (Nat.two_pow_pos n)
      have e1 : ∀ u, q * T u k = q * ((v : ℝ) / (2 * w k) - 1 / 2 + Real.log ((w k : ℝ) / v) / 2)
          + q * (∑ j, Q j k * (m u j - c j)) ^ 2 / (2 * w k) := by
        intro u
        rw [hT]
        ring
      rw [Finset.sum_congr rfl fun u _ => e1 u, Finset.sum_add_distrib, ← Finset.sum_mul, hqs,
        ← Finset.sum_div]
      ring
    rw [hsplit, hsecond k, hwc k]
    have hvl : ((v : ℝ) + lam k) / v = 1 + lam k / v := by field_simp
    rw [hvl]
    have hhalf : ((v : ℝ) + lam k) / (2 * ((v : ℝ) + lam k)) = 1 / 2 := by
      have hne : (v : ℝ) + lam k ≠ 0 := by linarith [hlam0 k]
      field_simp
    rw [hhalf]
    ring
  rw [havg] at hbound
  have hnn : 0 ≤ ∑ k, Real.log (1 + lam k / v) / 2 := Finset.sum_nonneg fun k _ =>
    div_nonneg (Real.log_nonneg (by linarith [div_nonneg (hlam0 k) hv0.le])) (by norm_num)
  have htoReal : (mutualInfoNats P U Y).toReal ≤ ∑ k, Real.log (1 + lam k / v) / 2 :=
    ENNReal.toReal_le_of_le_ofReal hnn hbound
  -- the determinant
  have hdet := det_one_add_smul_of_diag h1 h3 ((v : ℝ))⁻¹
  have hlogdet : Real.log (1 + ((v : ℝ))⁻¹ • (A * Aᵀ)).det
      = ∑ k, Real.log (1 + lam k / v) := by
    rw [hdet, Real.log_prod (fun k _ => by
      have := div_nonneg (hlam0 k) hv0.le
      rw [← div_eq_inv_mul]
      positivity)]
    exact Finset.sum_congr rfl fun k _ => by rw [div_eq_inv_mul]
  have hfinal : ∑ k, Real.log (1 + lam k / v) / 2
      = 1 / 2 * Real.log (1 + ((v : ℝ))⁻¹ • (A * Aᵀ)).det := by
    rw [hlogdet, Finset.mul_sum]
    exact Finset.sum_congr rfl fun k _ => by ring
  rw [mutualInfo, Real.logb]
  calc (mutualInfoNats P U Y).toReal / Real.log 2
      ≤ (∑ k, Real.log (1 + lam k / v) / 2) / Real.log 2 :=
        div_le_div_of_nonneg_right htoReal hlog2.le
    _ = 1 / 2 * (Real.log (1 + ((v : ℝ))⁻¹ • (A * Aᵀ)).det / Real.log 2) := by
        rw [hfinal]
        ring

end MaxEntropy

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSandwichBracketGaussian.lean <==
import LossOnlyTraceability.GaussianComparison
import Mathlib.Probability.Independence.CharacteristicFunction
import Mathlib.Analysis.SpecialFunctions.Log.Base

/-! **The scalar Gaussian binary channel** of the joint-information bracket for linear Gaussian
channels.

* `map_pi_gaussianReal_sum_mul`: a linear functional `∑ᵢ wᵢ yᵢ` of a product Gaussian with common
  variance `v` is the real Gaussian with mean `∑ᵢ wᵢ mᵢ` and variance `v ∑ᵢ wᵢ²`;
* `cBin`: the closed form `C_bin(a) = 1 − E_G log₂(1 + exp[−2a(a + G)])`, `G ~ N(0, 1)`;
* `binary_tilt_integral_eq_cBin`: for means `μ ± d` observed in `N(·, v I)` noise, the divergence
  integrand of the component `μ + d` against the equal-weight two-point mixture integrates to
  `ln 2 · C_bin(‖d‖/√v)`; this is the computation by which the scalar sufficient statistic
  `⟨y − μ, d⟩` reduces every two-point Gaussian channel to `C_bin`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section LinearFunctional

variable {k : ℕ}

/-- **A linear functional of a product Gaussian is Gaussian.**  Under `∏ᵢ N(mᵢ, v)` the sum
`∑ᵢ wᵢ yᵢ` has law `N(∑ᵢ wᵢ mᵢ, u)` whenever `u = v ∑ᵢ wᵢ²`. -/
theorem map_pi_gaussianReal_sum_mul (m w : Fin k → ℝ) (v u : ℝ≥0)
    (hu : (u : ℝ) = (v : ℝ) * ∑ i, w i ^ 2) :
    (Measure.pi fun i => gaussianReal (m i) v).map (fun y => ∑ i, w i * y i)
      = gaussianReal (∑ i, w i * m i) u := by
  set μ : Measure (Fin k → ℝ) := Measure.pi fun i => gaussianReal (m i) v with hμ
  have hX : iIndepFun (fun (i : Fin k) (y : Fin k → ℝ) => w i * y i) μ :=
    iIndepFun_pi (X := fun i x => w i * x) (fun i => (measurable_const_mul (w i)).aemeasurable)
  have hmap : ∀ i, μ.map (fun y : Fin k → ℝ => w i * y i)
      = gaussianReal (w i * m i) (NNReal.mk (w i ^ 2) (sq_nonneg _) * v) := by
    intro i
    have hcomp : (fun y : Fin k → ℝ => w i * y i) = (fun x => w i * x) ∘ (fun y => y i) := rfl
    rw [hcomp, ← Measure.map_map (measurable_const_mul (w i)) (measurable_pi_apply i)]
    have hev : μ.map (fun y : Fin k → ℝ => y i) = gaussianReal (m i) v :=
      (measurePreserving_eval (fun j => gaussianReal (m j) v) i).map_eq
    rw [hev, gaussianReal_map_const_mul]
  have hmeas : Measurable (fun y : Fin k → ℝ => ∑ i, w i * y i) := by fun_prop
  haveI : IsProbabilityMeasure (μ.map (fun y : Fin k → ℝ => ∑ i, w i * y i)) :=
    Measure.isProbabilityMeasure_map hmeas.aemeasurable
  apply Measure.ext_of_charFun
  funext t
  rw [iIndepFun.charFun_map_fun_sum_eq_prod
    (fun i => ((measurable_pi_apply i).const_mul (w i)).aemeasurable) hX]
  simp_rw [hmap]
  rw [Finset.prod_apply]
  simp_rw [charFun_gaussianReal]
  rw [← Complex.exp_sum]
  congr 1
  rw [hu]
  push_cast
  simp only [Finset.mul_sum, Finset.sum_mul, Finset.sum_div, ← Finset.sum_sub_distrib]
  refine Finset.sum_congr rfl fun i _ => ?_
  ring

end LinearFunctional

section CBin

/-- **The scalar Gaussian binary-channel information** `C_bin(a) = I(S; aS + G)` in bits, in the
closed form `1 − E_G log₂(1 + exp[−2a(a + G)])`, `G ~ N(0, 1)`. -/
def cBin (a : ℝ) : ℝ :=
  1 - ∫ g, Real.logb 2 (1 + Real.exp (-2 * a * (a + g))) ∂(gaussianReal 0 1)

/-- `log(1 + eˣ)` lies between `0` and `1 + |x|`. -/
theorem log_one_add_exp_mem (x : ℝ) :
    0 ≤ Real.log (1 + Real.exp x) ∧ Real.log (1 + Real.exp x) ≤ 1 + |x| := by
  have hpos : 0 < 1 + Real.exp x := by positivity
  refine ⟨Real.log_nonneg (by linarith [Real.exp_pos x]), ?_⟩
  rw [Real.log_le_iff_le_exp hpos, Real.exp_add]
  have h1 : Real.exp x ≤ Real.exp |x| := Real.exp_le_exp.mpr (le_abs_self x)
  have h2 : (1 : ℝ) ≤ Real.exp |x| := Real.one_le_exp (abs_nonneg x)
  have h3 : (2 : ℝ) ≤ Real.exp 1 := by
    have := Real.add_one_le_exp (1 : ℝ)
    linarith
  nlinarith

/-- The logistic-loss integrand of `C_bin` is integrable under the standard Gaussian. -/
theorem integrable_log_one_add_exp_cBin (a : ℝ) :
    Integrable (fun g => Real.log (1 + Real.exp (-2 * a * (a + g)))) (gaussianReal 0 1) := by
  have hid : Integrable (fun g : ℝ => g) (gaussianReal 0 1) :=
    (memLp_id_gaussianReal 1).integrable le_rfl
  have hdom : Integrable (fun g : ℝ => 1 + (|2 * a * a| + |2 * a| * |g|)) (gaussianReal 0 1) :=
    (integrable_const _).add ((integrable_const _).add (hid.abs.const_mul _))
  refine Integrable.mono' hdom ?_ (Filter.Eventually.of_forall fun g => ?_)
  · exact ((by fun_prop : Continuous fun g : ℝ => 1 + Real.exp (-2 * a * (a + g))).log
      fun g => by positivity).aestronglyMeasurable
  · have hb := log_one_add_exp_mem (-2 * a * (a + g))
    rw [Real.norm_eq_abs, abs_of_nonneg hb.1]
    refine hb.2.trans ?_
    have : |-2 * a * (a + g)| ≤ |2 * a * a| + |2 * a| * |g| := by
      have he : -2 * a * (a + g) = -(2 * a * a) + -(2 * a * g) := by ring
      rw [he]
      refine (abs_add_le _ _).trans ?_
      rw [abs_neg, abs_neg, abs_mul (2 * a) g]
    linarith

/-- `C_bin` in nats: `ln 2 · C_bin(a) = ln 2 − E_G ln(1 + exp[−2a(a + G)])`. -/
theorem log_two_mul_cBin (a : ℝ) :
    Real.log 2 * cBin a
      = Real.log 2 - ∫ g, Real.log (1 + Real.exp (-2 * a * (a + g))) ∂(gaussianReal 0 1) := by
  have hlog : Real.log 2 ≠ 0 := ne_of_gt (Real.log_pos (by norm_num))
  unfold cBin
  simp_rw [Real.logb]
  rw [integral_div, mul_sub, mul_one, mul_div_cancel₀ _ hlog]

end CBin

section BinaryTerm

variable {k : ℕ}

/-- Pointwise form of the two-point divergence integrand. -/
theorem tilt_sub_log_two_point (tp tm : ℝ) :
    tp - Real.log (1 / 2 * Real.exp tp + 1 / 2 * Real.exp tm)
      = Real.log 2 - Real.log (1 + Real.exp (tm - tp)) := by
  have hsplit : 1 / 2 * Real.exp tp + 1 / 2 * Real.exp tm
      = Real.exp tp * ((1 + Real.exp (tm - tp)) / 2) := by
    rw [Real.exp_sub]
    field_simp
  have h1 : 0 < 1 + Real.exp (tm - tp) := by positivity
  rw [hsplit, Real.log_mul (Real.exp_pos _).ne' (by positivity), Real.log_exp,
    Real.log_div h1.ne' (by norm_num)]
  ring

/-- The tilt difference of the two components `μ ± d` is `−2⟨y − μ, d⟩/v`. -/
theorem gaussianTilt_sub_two_point (v : ℝ) (μ d y : Fin k → ℝ) :
    gaussianTilt v (μ - d) y - gaussianTilt v (μ + d) y
      = -2 * ((∑ i, d i * y i) - ∑ i, d i * μ i) / v := by
  unfold gaussianTilt
  simp only [Pi.add_apply, Pi.sub_apply]
  have h1 : ∑ i, y i * (μ i - d i) = ∑ i, y i * μ i - ∑ i, d i * y i := by
    rw [← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl fun i _ => by ring
  have h2 : ∑ i, y i * (μ i + d i) = ∑ i, y i * μ i + ∑ i, d i * y i := by
    rw [← Finset.sum_add_distrib]
    exact Finset.sum_congr rfl fun i _ => by ring
  have h3 : ∑ i, (μ i - d i) ^ 2 = ∑ i, (μ i + d i) ^ 2 - 4 * ∑ i, d i * μ i := by
    rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl fun i _ => by ring
  rw [h1, h2, h3]
  ring

/-- **The two-point Gaussian channel reduces to `C_bin`.**  For the component `N(μ + d, v I)` of the
equal-weight mixture of `N(μ ± d, v I)`, the divergence integrand integrates to
`ln 2 · C_bin(‖d‖/√v)` with `‖d‖ = (∑ᵢ dᵢ²)^{1/2}`. -/
theorem binary_tilt_integral_eq_cBin (μ d : Fin k → ℝ) {v : ℝ≥0} (hv : v ≠ 0) :
    ∫ y, (gaussianTilt (v : ℝ) (μ + d) y
        - Real.log (1 / 2 * Real.exp (gaussianTilt (v : ℝ) (μ + d) y)
          + 1 / 2 * Real.exp (gaussianTilt (v : ℝ) (μ - d) y)))
        ∂(Measure.pi fun i => gaussianReal ((μ + d) i) v)
      = Real.log 2 * cBin (Real.sqrt (∑ i, d i ^ 2) / Real.sqrt v) := by
  have hv0 : (0 : ℝ) < v := by positivity
  set D : ℝ := ∑ i, d i ^ 2 with hD
  have hD0 : 0 ≤ D := Finset.sum_nonneg fun i _ => sq_nonneg _
  set s : ℝ := Real.sqrt D with hs
  set r : ℝ := Real.sqrt v with hr
  have hr0 : 0 < r := Real.sqrt_pos.mpr hv0
  set b : ℝ := ∑ i, d i * μ i with hb
  set h : ℝ → ℝ := fun z => Real.log 2 - Real.log (1 + Real.exp (-2 * (z - b) / (v : ℝ)))
    with hh
  have hpt : ∀ y : Fin k → ℝ, gaussianTilt (v : ℝ) (μ + d) y
        - Real.log (1 / 2 * Real.exp (gaussianTilt (v : ℝ) (μ + d) y)
          + 1 / 2 * Real.exp (gaussianTilt (v : ℝ) (μ - d) y))
      = h (∑ i, d i * y i) := by
    intro y
    rw [tilt_sub_log_two_point, gaussianTilt_sub_two_point]
  simp_rw [hpt]
  have hZ : Measurable (fun y : Fin k → ℝ => ∑ i, d i * y i) := by fun_prop
  have hhc : Continuous h := by
    rw [hh]
    exact continuous_const.sub (((by fun_prop : Continuous fun z : ℝ =>
      1 + Real.exp (-2 * (z - b) / (v : ℝ)))).log fun z => by positivity)
  rw [← integral_map hZ.aemeasurable hhc.aestronglyMeasurable]
  -- the law of the statistic
  set u : ℝ≥0 := NNReal.mk ((v : ℝ) * D) (by positivity) with hu
  have hlaw := map_pi_gaussianReal_sum_mul (μ + d) d v u rfl
  rw [hlaw]
  have hmean : ∑ i, d i * (μ + d) i = b + D := by
    rw [hb, hD, ← Finset.sum_add_distrib]
    exact Finset.sum_congr rfl fun i _ => by simp only [Pi.add_apply]; ring
  rw [hmean]
  -- the standard Gaussian representation
  have hrep : (gaussianReal 0 1).map (fun g => b + D + (r * s) * g) = gaussianReal (b + D) u := by
    have hcomp : (fun g : ℝ => b + D + (r * s) * g) = (fun x => x + (b + D)) ∘ (fun g => (r * s) * g) := by
      funext g
      simp only [Function.comp]
      ring
    rw [hcomp, ← Measure.map_map (measurable_add_const _) (measurable_const_mul _),
      gaussianReal_map_const_mul, gaussianReal_map_add_const]
    congr 1
    · ring
    · ext
      simp only [NNReal.coe_mul, NNReal.coe_mk, NNReal.coe_one, hu]
      rw [mul_pow, hr, hs, Real.sq_sqrt hv0.le, Real.sq_sqrt hD0]
      ring
  rw [← hrep, integral_map (by fun_prop) hhc.aestronglyMeasurable]
  have hinner : ∀ g : ℝ, h (b + D + (r * s) * g)
      = Real.log 2 - Real.log (1 + Real.exp (-2 * (s / r) * (s / r + g))) := by
    intro g
    simp only [hh]
    congr 3
    have hDs : D = s ^ 2 := by rw [hs, Real.sq_sqrt hD0]
    have hvr : (v : ℝ) = r ^ 2 := by rw [hr, Real.sq_sqrt hv0.le]
    rw [hDs, hvr]
    field_simp
    ring_nf
  simp_rw [hinner]
  rw [integral_sub (integrable_const _) (integrable_log_one_add_exp_cBin (s / r)),
    integral_const, log_two_mul_cBin]
  simp

end BinaryTerm

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSandwichBracketHan.lean <==
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import LossOnlyTraceability.SwapVarianceCube

/-! **Han's inequality on the Boolean cube**, the combinatorial core of the genie (upper) half of
the joint-information bracket for linear Gaussian channels.

For positive weights `w` on `{0,1}ⁿ` with total mass `M`,

`∑_σ w(σ) log(w(σ)/M) ≤ ∑ᵢ ∑_σ w(σ) log(w(σ)/(w(σ) + w(σ ⊕ eᵢ)))`,

that is, after normalization, `∑ᵢ H(σᵢ | σ₋ᵢ) ≤ H(σ)`.  The proof is the chain rule
written with prefix marginals: the left side telescopes over the prefix masses `W_k`, and each
coordinate contributes a Gibbs inequality `I(σᵢ; σ_{>i} | σ_{<i}) ≥ 0`. -/

noncomputable section

namespace LossOnlyTraceability

open scoped BigOperators

section Han

variable {n : ℕ}

theorem flipBit_involutive (i : Fin n) : Function.Involutive (flipBit i) := by
  intro σ
  exact flipBit_flipBit i σ

/-- Reindexing a cube sum by a coordinate flip. -/
theorem sum_comp_flipBit {M : Type*} [AddCommMonoid M] (i : Fin n) (g : (Fin n → Bool) → M) :
    ∑ σ, g (flipBit i σ) = ∑ σ, g σ :=
  Equiv.sum_comp (Function.Involutive.toPerm _ (flipBit_involutive i)) g

/-- The prefix mass `W_k(σ)`: the total weight of the masks agreeing with `σ` on the coordinates
`j < k`. -/
def prefixMass (w : (Fin n → Bool) → ℝ) (k : ℕ) (σ : Fin n → Bool) : ℝ :=
  ∑ τ, if (∀ j : Fin n, j.val < k → τ j = σ j) then w τ else 0

theorem prefixMass_zero (w : (Fin n → Bool) → ℝ) (σ : Fin n → Bool) :
    prefixMass w 0 σ = ∑ τ, w τ := by
  unfold prefixMass
  refine Finset.sum_congr rfl fun τ _ => ?_
  rw [if_pos fun j hj => absurd hj (Nat.not_lt_zero _)]

theorem prefixMass_full (w : (Fin n → Bool) → ℝ) (σ : Fin n → Bool) :
    prefixMass w n σ = w σ := by
  unfold prefixMass
  rw [Finset.sum_eq_single σ]
  · rw [if_pos fun j _ => rfl]
  · intro τ _ hτ
    rw [if_neg]
    intro h
    exact hτ (funext fun j => h j j.isLt)
  · intro h
    exact absurd (Finset.mem_univ σ) h

theorem prefixMass_pos {w : (Fin n → Bool) → ℝ} (hw : ∀ σ, 0 < w σ) (k : ℕ)
    (σ : Fin n → Bool) : 0 < prefixMass w k σ := by
  unfold prefixMass
  have hnn : ∀ τ ∈ Finset.univ,
      0 ≤ (if (∀ j : Fin n, j.val < k → τ j = σ j) then w τ else 0) := by
    intro τ _
    split_ifs
    · exact (hw τ).le
    · exact le_rfl
  refine lt_of_lt_of_le ?_ (Finset.single_le_sum hnn (Finset.mem_univ σ))
  rw [if_pos fun j _ => rfl]
  exact hw σ

/-- Flipping coordinate `i` does not change the prefix mass on the coordinates `j < i`. -/
theorem prefixMass_flipBit (w : (Fin n → Bool) → ℝ) (i : Fin n) (σ : Fin n → Bool) :
    prefixMass w i (flipBit i σ) = prefixMass w i σ := by
  unfold prefixMass
  refine Finset.sum_congr rfl fun τ _ => ?_
  have hiff : (∀ j : Fin n, j.val < i.val → τ j = flipBit i σ j)
      ↔ (∀ j : Fin n, j.val < i.val → τ j = σ j) := by
    constructor
    · intro h j hj
      rw [h j hj, flipBit_apply_of_ne (fun hji => by rw [hji] at hj; exact lt_irrefl _ hj) σ]
    · intro h j hj
      rw [h j hj, flipBit_apply_of_ne (fun hji => by rw [hji] at hj; exact lt_irrefl _ hj) σ]
  simp only [hiff]

/-- **The prefix masses split on the next coordinate**: `W_{i+1}(σ) + W_{i+1}(σ ⊕ eᵢ) = W_i(σ)`. -/
theorem prefixMass_succ_add (w : (Fin n → Bool) → ℝ) (i : Fin n) (σ : Fin n → Bool) :
    prefixMass w (i.val + 1) σ + prefixMass w (i.val + 1) (flipBit i σ) = prefixMass w i σ := by
  unfold prefixMass
  rw [← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl fun τ _ => ?_
  have hsplit : ∀ ρ : Fin n → Bool, (∀ j : Fin n, j.val < i.val + 1 → τ j = ρ j)
      ↔ ((∀ j : Fin n, j.val < i.val → τ j = ρ j) ∧ τ i = ρ i) := by
    intro ρ
    constructor
    · intro h
      exact ⟨fun j hj => h j (Nat.lt_succ_of_lt hj), h i (Nat.lt_succ_self _)⟩
    · rintro ⟨h, hi⟩ j hj
      rcases Nat.lt_succ_iff_lt_or_eq.mp hj with hlt | heq
      · exact h j hlt
      · have : j = i := Fin.ext heq
        rw [this]
        exact hi
  have hpre : (∀ j : Fin n, j.val < i.val → τ j = flipBit i σ j)
      ↔ (∀ j : Fin n, j.val < i.val → τ j = σ j) := by
    constructor
    · intro h j hj
      rw [h j hj, flipBit_apply_of_ne (fun hji => by rw [hji] at hj; exact lt_irrefl _ hj) σ]
    · intro h j hj
      rw [h j hj, flipBit_apply_of_ne (fun hji => by rw [hji] at hj; exact lt_irrefl _ hj) σ]
  rw [if_congr (hsplit σ) rfl rfl, if_congr (hsplit (flipBit i σ)) rfl rfl,
    if_congr (and_congr hpre Iff.rfl) rfl rfl, flipBit_apply_self]
  by_cases hA : ∀ j : Fin n, j.val < i.val → τ j = σ j
  · by_cases hB : τ i = σ i
    · have hC : ¬ τ i = !σ i := by
        rw [hB]
        cases σ i <;> simp
      rw [if_pos ⟨hA, hB⟩, if_neg (fun h => hC h.2), if_pos hA, add_zero]
    · have hC : τ i = !σ i := by
        cases h1 : τ i <;> cases h2 : σ i <;> simp_all
      rw [if_neg (fun h => hB h.2), if_pos ⟨hA, hC⟩, if_pos hA, zero_add]
  · rw [if_neg (fun h => hA h.1), if_neg (fun h => hA h.1), if_neg hA, add_zero]

/-- The telescoping of the prefix log-masses: `∑ᵢ log(W_{i+1}/W_i) = log(w/M)`. -/
theorem sum_log_prefixMass (w : (Fin n → Bool) → ℝ) (σ : Fin n → Bool) :
    ∑ i : Fin n, (Real.log (prefixMass w (i.val + 1) σ) - Real.log (prefixMass w i σ))
      = Real.log (w σ) - Real.log (∑ τ, w τ) := by
  rw [Fin.sum_univ_eq_sum_range (fun k => Real.log (prefixMass w (k + 1) σ)
    - Real.log (prefixMass w k σ)) n, Finset.sum_range_sub (fun k => Real.log (prefixMass w k σ)),
    prefixMass_full, prefixMass_zero]

/-- **The Gibbs step for coordinate `i`**: the conditional mutual information
`I(σᵢ; σ_{>i} | σ_{<i})` of the normalized weights is nonnegative. -/
theorem gibbs_prefix_step {w : (Fin n → Bool) → ℝ} (hw : ∀ σ, 0 < w σ) (i : Fin n) :
    0 ≤ ∑ σ, w σ * (Real.log (w σ / (w σ + w (flipBit i σ)))
      - (Real.log (prefixMass w (i.val + 1) σ) - Real.log (prefixMass w i σ))) := by
  set r : (Fin n → Bool) → ℝ := fun σ =>
    (w σ + w (flipBit i σ)) * prefixMass w (i.val + 1) σ / prefixMass w i σ with hr
  have hpt : ∀ σ, w σ - r σ ≤ w σ * (Real.log (w σ / (w σ + w (flipBit i σ)))
      - (Real.log (prefixMass w (i.val + 1) σ) - Real.log (prefixMass w i σ))) := by
    intro σ
    have h0 := hw σ
    have h1 := hw (flipBit i σ)
    have hW1 := prefixMass_pos hw (i.val + 1) σ
    have hW0 := prefixMass_pos hw i σ
    set x : ℝ := (w σ / (w σ + w (flipBit i σ))) / (prefixMass w (i.val + 1) σ / prefixMass w i σ)
      with hx
    have hxpos : 0 < x := by positivity
    have hlogx : Real.log x = Real.log (w σ / (w σ + w (flipBit i σ)))
        - (Real.log (prefixMass w (i.val + 1) σ) - Real.log (prefixMass w i σ)) := by
      rw [hx, Real.log_div (by positivity) (by positivity), Real.log_div hW1.ne' hW0.ne']
    rw [← hlogx]
    have hgibbs := Real.one_sub_inv_le_log_of_pos hxpos
    have hwx : w σ * (1 - x⁻¹) = w σ - r σ := by
      rw [hr, hx]
      field_simp
    rw [← hwx]
    exact mul_le_mul_of_nonneg_left hgibbs h0.le
  have hsumr : ∑ σ, r σ = ∑ σ, w σ := by
    have hsplit : ∑ σ, r σ = ∑ σ, w σ * prefixMass w (i.val + 1) σ / prefixMass w i σ
        + ∑ σ, w (flipBit i σ) * prefixMass w (i.val + 1) σ / prefixMass w i σ := by
      rw [← Finset.sum_add_distrib]
      refine Finset.sum_congr rfl fun σ _ => ?_
      rw [hr]
      ring
    have hflip : ∑ σ, w (flipBit i σ) * prefixMass w (i.val + 1) σ / prefixMass w i σ
        = ∑ σ, w σ * prefixMass w (i.val + 1) (flipBit i σ) / prefixMass w i σ := by
      rw [← sum_comp_flipBit i (fun σ => w σ * prefixMass w (i.val + 1) (flipBit i σ)
        / prefixMass w i σ)]
      refine Finset.sum_congr rfl fun σ _ => ?_
      rw [flipBit_involutive i σ, prefixMass_flipBit]
    rw [hsplit, hflip, ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun σ _ => ?_
    have hW0 := prefixMass_pos hw i σ
    rw [← add_div, ← mul_add, prefixMass_succ_add, mul_div_assoc, div_self hW0.ne', mul_one]
  have hle := Finset.sum_le_sum fun σ (_ : σ ∈ Finset.univ) => hpt σ
  rw [Finset.sum_sub_distrib, hsumr, sub_self] at hle
  exact hle

/-- **Han's inequality for positive weights on the cube**: with `M = ∑_σ w(σ)`,
`∑_σ w(σ) log(w(σ)/M) ≤ ∑ᵢ ∑_σ w(σ) log(w(σ)/(w(σ) + w(σ ⊕ eᵢ)))`. -/
theorem han_cube {w : (Fin n → Bool) → ℝ} (hw : ∀ σ, 0 < w σ) :
    ∑ σ, w σ * Real.log (w σ / ∑ τ, w τ)
      ≤ ∑ i : Fin n, ∑ σ, w σ * Real.log (w σ / (w σ + w (flipBit i σ))) := by
  have hM : 0 < ∑ τ, w τ := by
    have := prefixMass_pos hw 0 (fun _ => false)
    rwa [prefixMass_zero] at this
  have hlhs : ∑ σ, w σ * Real.log (w σ / ∑ τ, w τ)
      = ∑ i : Fin n, ∑ σ, w σ * (Real.log (prefixMass w (i.val + 1) σ)
          - Real.log (prefixMass w i σ)) := by
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl fun σ _ => ?_
    rw [← Finset.mul_sum, sum_log_prefixMass w σ, Real.log_div (hw σ).ne' hM.ne']
  rw [hlhs, ← sub_nonneg, ← Finset.sum_sub_distrib]
  refine Finset.sum_nonneg fun i _ => ?_
  rw [← Finset.sum_sub_distrib]
  have h := gibbs_prefix_step hw i
  refine le_of_le_of_eq h (Finset.sum_congr rfl fun σ _ => ?_)
  ring

end Han

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSandwichBracketLower.lean <==
import LossOnlyTraceability.QuarticSandwichBracketUpper
import LossOnlyTraceability.ConditionalInformation
import LossOnlyTraceability.SupersampleModel
import Mathlib.Probability.Kernel.Composition.Lemmas
import LossOnlyTraceability.TransferTheorem

/-! **The inverse-channel (lower) half of the joint-information bracket** for the linear channel
`X⁰ = c + Aσ` with `A` nonsingular, `σ` uniform on `{−1, 1}ⁿ`, observed in `N(0, τ² I)` noise:

`∑ᵢ C_bin(1/(τ vᵢ)) ≤ I(σ; c + Aσ + τG)`, `vᵢ = ‖(A⁻¹)_{i,·}‖`.

The argument: invert `A` and retain just coordinate `i`, whose marginal
noise is Gaussian of variance `τ² vᵢ²` (`map_inverse_row_statistic`); data processing bounds that
scalar channel's information by `I(σᵢ; Y)`; and for independent input bits the sum of the
coordinate informations is at most the joint information (`selection_bits_superadditive`),
regardless of the correlations among the transformed noises.  The independence and fairness of the
bits are derived from the uniform law of the mask index, not assumed. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section Relabel

variable {n : ℕ}

/-- The mask relabelling `Fin (2ⁿ) ≃ {0,1}ⁿ` as a measurable equivalence. -/
def maskIndexMeasurableEquiv (n : ℕ) : Fin (2 ^ n) ≃ᵐ (Fin n → Bool) where
  toEquiv := maskIndexEquiv n
  measurable_toFun := measurable_of_countable _
  measurable_invFun := measurable_of_countable _

/-- The relabelling `Bool ≃ Fin 2` (`false ↦ 0`, `true ↦ 1`) as a measurable equivalence. -/
def boolFinTwoMeasurableEquiv : Bool ≃ᵐ Fin 2 where
  toEquiv := finTwoEquiv.symm
  measurable_toFun := measurable_of_countable _
  measurable_invFun := measurable_of_countable _

/-- The uniform mask weight in `ℝ≥0∞`. -/
theorem ofReal_uniform_mask_weight (n : ℕ) :
    ENNReal.ofReal (((2 ^ n : ℕ) : ℝ))⁻¹ = (1 / 2 : ℝ≥0∞) ^ n := by
  rw [ENNReal.ofReal_inv_of_pos (by positivity), ENNReal.ofReal_natCast, one_div,
    ← ENNReal.inv_pow, Nat.cast_pow, Nat.cast_ofNat]

/-- **The mask bits of a uniform mask index are independent fair bits.** -/
theorem measurePreserving_maskBits {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω)
    [IsProbabilityMeasure P] {U : Ω → Fin (2 ^ n)} (hU : Measurable U)
    (hlaw : ∀ u : Fin (2 ^ n), (P.map U) {u} = ENNReal.ofReal ((((2 ^ n : ℕ) : ℝ))⁻¹)) :
    MeasurePreserving (fun ω => maskIndexEquiv n (U ω)) P
      (Measure.pi fun _ : Fin n => fairBool) := by
  have he : Measurable (maskIndexEquiv n) := measurable_of_countable _
  refine ⟨he.comp hU, Measure.ext_of_singleton fun σ => ?_⟩
  have hcomp : (fun ω => maskIndexEquiv n (U ω)) = (maskIndexEquiv n) ∘ U := rfl
  have hpre : (maskIndexEquiv n) ⁻¹' {σ} = {(maskIndexEquiv n).symm σ} := by
    ext u
    simp [Equiv.eq_symm_apply]
  have hb : ∀ b : Bool, fairBool {b} = 1 / 2 := by
    intro b
    cases b <;> simp [fairBool]
  rw [hcomp, ← Measure.map_map he hU, Measure.map_apply he (measurableSet_singleton σ), hpre,
    hlaw, ← Set.univ_pi_singleton σ, Measure.pi_pi]
  simp only [hb, Finset.prod_const, Finset.card_univ, Fintype.card_fin]
  exact ofReal_uniform_mask_weight n

end Relabel

section ChannelPush

variable {Ω β γ : Type*} [MeasurableSpace Ω] [MeasurableSpace β] [MeasurableSpace γ] {N K : ℕ}

/-- **Pushing a finite channel through a statistic.**  If `(U, Y)` has joint law `law(U) ⊗ κ` and
the statistic `g` carries each `κ u` to `κ' (h u)`, then `(h(U), g(Y))` has joint law
`law(h(U)) ⊗ κ'`. -/
theorem jointLaw_comp_channel (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → Fin N}
    {Y : Ω → β} (hU : Measurable U) (hY : Measurable Y) (κ : Kernel (Fin N) β)
    [IsMarkovKernel κ] (hchan : jointLaw P U Y = (P.map U) ⊗ₘ κ) (h : Fin N → Fin K)
    {g : β → γ} (hg : Measurable g) (κ' : Kernel (Fin K) γ) [IsMarkovKernel κ']
    (hk : ∀ u, (κ u).map g = κ' (h u)) :
    jointLaw P (h ∘ U) (g ∘ Y) = (P.map (h ∘ U)) ⊗ₘ κ' := by
  have hh : Measurable h := measurable_of_countable _
  haveI : IsProbabilityMeasure (P.map U) := Measure.isProbabilityMeasure_map hU.aemeasurable
  have hkern : κ.map g = κ'.comap h hh := by
    ext u s hs
    rw [Kernel.map_apply _ hg, Kernel.comap_apply, hk u]
  rw [jointLaw_comp_left P hU (hg.comp hY) hh, jointLaw_comp_right P hU hY hg, hchan,
    ← Measure.compProd_map hg, hkern, ← Measure.map_map hh hU]
  exact map_compProd_comap (P.map U) hh κ'

end ChannelPush

section InverseRow

variable {n : ℕ}

/-- The inverse-row statistic `Σⱼ Bᵢⱼ (yⱼ − cⱼ)`, embedded in `Fin 1 → ℝ`. -/
def inverseRowStatistic (c : Fin n → ℝ) (B : Matrix (Fin n) (Fin n) ℝ) (i : Fin n)
    (y : Fin n → ℝ) : Fin 1 → ℝ :=
  fun _ => ∑ j, B i j * (y j - c j)

theorem measurable_inverseRowStatistic (c : Fin n → ℝ) (B : Matrix (Fin n) (Fin n) ℝ)
    (i : Fin n) : Measurable (inverseRowStatistic c B i) := by
  unfold inverseRowStatistic
  fun_prop

/-- A real law embedded in `Fin 1 → ℝ` is the one-coordinate product law. -/
theorem map_const_fin_one (μ : Measure ℝ) [SigmaFinite μ] :
    μ.map (fun x (_ : Fin 1) => x) = Measure.pi fun _ : Fin 1 => μ := by
  have hmp := (measurePreserving_funUnique μ (Fin 1)).symm
  have hfun : (fun x (_ : Fin 1) => x) = (MeasurableEquiv.funUnique (Fin 1) ℝ).symm := by
    funext x k
    rw [Subsingleton.elim k default]
    exact ((MeasurableEquiv.funUnique (Fin 1) ℝ).apply_symm_apply x).symm
  rw [hfun]
  exact hmp.map_eq

/-- **Inverting `A` and retaining coordinate `i`.**  If `BA = I`, the statistic
`Σⱼ Bᵢⱼ (Yⱼ − cⱼ)` of `Y ~ N(c + Aσ, v I)` has law `N(σᵢ, v ‖Bᵢ‖²)`. -/
theorem map_inverse_row_statistic (c : Fin n → ℝ) (A B : Matrix (Fin n) (Fin n) ℝ)
    (hBA : B * A = 1) (i : Fin n) (σ : Fin n → Bool) (v w : ℝ≥0)
    (hw : (w : ℝ) = (v : ℝ) * ∑ j, B i j ^ 2) :
    (Measure.pi fun j => gaussianReal (linearChannelMean c A σ j) v).map
        (inverseRowStatistic c B i)
      = Measure.pi fun _ : Fin 1 => gaussianReal (rademacherSign (σ i)) w := by
  have hsplit : inverseRowStatistic c B i
      = (fun x (_ : Fin 1) => x) ∘ (fun x => x - ∑ j, B i j * c j)
        ∘ (fun y => ∑ j, B i j * y j) := by
    funext y k
    simp only [inverseRowStatistic, Function.comp, mul_sub, Finset.sum_sub_distrib]
  have hmean : ∑ j, B i j * linearChannelMean c A σ j - ∑ j, B i j * c j
      = rademacherSign (σ i) := by
    simp only [linearChannelMean, signForm, mul_add, Finset.sum_add_distrib, add_sub_cancel_left,
      Finset.mul_sum]
    rw [Finset.sum_comm]
    have hrow : ∀ l, ∑ j, B i j * (A j l * rademacherSign (σ l))
        = (B * A) i l * rademacherSign (σ l) := by
      intro l
      rw [Matrix.mul_apply, Finset.sum_mul]
      exact Finset.sum_congr rfl fun j _ => by ring
    simp_rw [hrow, hBA, Matrix.one_apply]
    simp
  rw [hsplit, ← Measure.map_map (by fun_prop) (by fun_prop),
    ← Measure.map_map (by fun_prop) (by fun_prop),
    map_pi_gaussianReal_sum_mul (linearChannelMean c A σ) (B i) v w hw,
    gaussianReal_map_sub_const, hmean, map_const_fin_one]

/-- The two-point channel with means `μ ± d` has information `ln 2 · C_bin(‖d‖/√v)` in nats. -/
theorem gaussianChannelInfo_two_point {k : ℕ} (μ d : Fin k → ℝ) {v : ℝ≥0} (hv : v ≠ 0) :
    gaussianChannelInfo v (fun _ : Fin 2 => (1 / 2 : ℝ)) ![μ + d, μ - d]
      = Real.log 2 * cBin (Real.sqrt (∑ j, d j ^ 2) / Real.sqrt v) := by
  have h0 := binary_tilt_integral_eq_cBin μ d hv
  have h1 := binary_tilt_integral_eq_cBin μ (-d) hv
  have hp : μ + -d = μ - d := by rw [sub_eq_add_neg]
  have hm : μ - -d = μ + d := by rw [sub_neg_eq_add]
  have hs : ∑ j, (-d) j ^ 2 = ∑ j, d j ^ 2 := by
    refine Finset.sum_congr rfl fun j _ => ?_
    rw [Pi.neg_apply, neg_sq]
  rw [hp, hm, hs] at h1
  unfold gaussianChannelInfo mixDensity
  simp only [Fin.sum_univ_two, Matrix.cons_val_zero, Matrix.cons_val_one]
  rw [h0]
  have hswap : ∀ y, gaussianTilt (v : ℝ) (μ - d) y
        - Real.log (1 / 2 * Real.exp (gaussianTilt (v : ℝ) (μ + d) y)
          + 1 / 2 * Real.exp (gaussianTilt (v : ℝ) (μ - d) y))
      = gaussianTilt (v : ℝ) (μ - d) y
        - Real.log (1 / 2 * Real.exp (gaussianTilt (v : ℝ) (μ - d) y)
          + 1 / 2 * Real.exp (gaussianTilt (v : ℝ) (μ + d) y)) := by
    intro y
    rw [add_comm (1 / 2 * Real.exp (gaussianTilt (v : ℝ) (μ + d) y))]
  simp_rw [hswap]
  rw [h1]
  ring

end InverseRow

section Lower

variable {Ω : Type*} [MeasurableSpace Ω] {n : ℕ}

/-- **The inverse-channel coordinate information.**  For the linear channel with a left inverse
`BA = I`, the information of the fair bit `σᵢ` about the scalar statistic `Σⱼ Bᵢⱼ(Yⱼ − cⱼ)` is
`C_bin(1/(√v ‖Bᵢ‖))`. -/
theorem mutualInfo_inverse_row (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin (2 ^ n)} {Y : Ω → (Fin n → ℝ)} (hU : Measurable U) (hY : Measurable Y)
    (hlaw : ∀ u : Fin (2 ^ n), (P.map U) {u} = ENNReal.ofReal ((((2 ^ n : ℕ) : ℝ))⁻¹))
    {v : ℝ≥0} (hv : v ≠ 0) (c : Fin n → ℝ) (A B : Matrix (Fin n) (Fin n) ℝ)
    (hchan : jointLaw P U Y = (P.map U) ⊗ₘ gaussianChannelKernel v
      (fun u => linearChannelMean c A (maskIndexEquiv n u)))
    (hBA : B * A = 1) (i : Fin n) :
    mutualInfo P (fun ω => finTwoEquiv.symm (maskIndexEquiv n (U ω) i))
        (inverseRowStatistic c B i ∘ Y)
      = cBin (1 / (Real.sqrt v * Real.sqrt (∑ j, B i j ^ 2))) := by
  -- the row norm is positive
  have hrow : 0 < ∑ j, B i j ^ 2 := by
    by_contra hcon
    have hzero : ∀ j, B i j = 0 := by
      intro j
      have hle : B i j ^ 2 ≤ ∑ l, B i l ^ 2 :=
        Finset.single_le_sum (f := fun l => B i l ^ 2) (fun l _ => sq_nonneg _)
          (Finset.mem_univ j)
      nlinarith [sq_nonneg (B i j)]
    have h1 := congrFun (congrFun hBA i) i
    rw [Matrix.mul_apply, Matrix.one_apply_eq] at h1
    simp [hzero] at h1
  set w : ℝ≥0 := NNReal.mk ((v : ℝ) * ∑ j, B i j ^ 2) (by positivity) with hwdef
  have hw : (w : ℝ) = (v : ℝ) * ∑ j, B i j ^ 2 := rfl
  have hw0 : w ≠ 0 := by
    intro h
    have : (w : ℝ) = 0 := by rw [h]; rfl
    rw [hw] at this
    have hv0 : (0 : ℝ) < v := by positivity
    nlinarith
  set d : Fin 1 → ℝ := fun _ => 1 with hd
  set h : Fin (2 ^ n) → Fin 2 := fun u => finTwoEquiv.symm (maskIndexEquiv n u i) with hh
  have hkernel : ∀ u, (gaussianChannelKernel v
        (fun u => linearChannelMean c A (maskIndexEquiv n u)) u).map (inverseRowStatistic c B i)
      = gaussianChannelKernel w ![(0 : Fin 1 → ℝ) + d, 0 - d] (h u) := by
    intro u
    rw [gaussianChannelKernel_apply, gaussianChannelKernel_apply,
      map_inverse_row_statistic c A B hBA i _ v w hw]
    congr 1
    funext k
    simp only [hh, hd]
    cases maskIndexEquiv n u i <;> simp [finTwoEquiv, rademacherSign]
  have hjoint := jointLaw_comp_channel P hU hY _ hchan h
    (measurable_inverseRowStatistic c B i) _ hkernel
  have hV : Measurable (h ∘ U) := (measurable_of_countable _).comp hU
  have hbits := measurePreserving_maskBits P hU hlaw
  have hVlaw : ∀ a : Fin 2, (P.map (h ∘ U)) {a} = ENNReal.ofReal (1 / 2) := by
    intro a
    rw [Measure.map_apply hV (measurableSet_singleton a)]
    have hpre : (h ∘ U) ⁻¹' {a}
        = (fun ω => maskIndexEquiv n (U ω) i) ⁻¹' {finTwoEquiv a} := by
      ext ω
      simp only [Set.mem_preimage, Set.mem_singleton_iff, Function.comp, hh]
      constructor
      · intro hω
        rw [← hω, Equiv.apply_symm_apply]
      · intro hω
        rw [hω, Equiv.symm_apply_apply]
    have hmp := (measurePreserving_eval (fun _ : Fin n => fairBool) i).comp hbits
    rw [hpre]
    refine (hmp.measure_preimage (measurableSet_singleton (finTwoEquiv a)).nullMeasurableSet).trans
      ?_
    have hb : ∀ b : Bool, fairBool {b} = 1 / 2 := by
      intro b
      cases b <;> simp [fairBool]
    rw [hb, ENNReal.ofReal_div_of_pos two_pos, ENNReal.ofReal_one, ENNReal.ofReal_ofNat]
  have hq0 : ∀ _a : Fin 2, (0 : ℝ) ≤ 1 / 2 := fun _ => by norm_num
  have hqs : ∑ _a : Fin 2, (1 / 2 : ℝ) = 1 := by norm_num
  have hmi := mutualInfo_eq_gaussianChannelInfo P hV
    ((measurable_inverseRowStatistic c B i).comp hY) hw0 hq0 hqs _ hVlaw hjoint
  rw [show (fun ω => finTwoEquiv.symm (maskIndexEquiv n (U ω) i)) = h ∘ U from rfl, hmi,
    gaussianChannelInfo_two_point 0 d hw0]
  have hlog : Real.log 2 ≠ 0 := ne_of_gt (Real.log_pos (by norm_num))
  rw [mul_div_cancel_left₀ _ hlog]
  congr 1
  simp only [hd, Finset.univ_unique, Finset.sum_singleton, one_pow, Real.sqrt_one]
  rw [hw, Real.sqrt_mul (by positivity)]

/-- **The inverse-channel lower bound of the joint-information bracket.**  For a uniform mask index `U`
and `Y` whose conditional law given the mask `σ` is `N(c + Aσ, v I)`, any left inverse `BA = I`
gives `∑ᵢ C_bin(1/(√v ‖Bᵢ‖)) ≤ I(U; Y)` in bits. -/
theorem mutualInfo_linear_ge_inverse (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin (2 ^ n)} {Y : Ω → (Fin n → ℝ)} (hU : Measurable U) (hY : Measurable Y)
    (hlaw : ∀ u : Fin (2 ^ n), (P.map U) {u} = ENNReal.ofReal ((((2 ^ n : ℕ) : ℝ))⁻¹))
    {v : ℝ≥0} (hv : v ≠ 0) (c : Fin n → ℝ) (A B : Matrix (Fin n) (Fin n) ℝ)
    (hchan : jointLaw P U Y = (P.map U) ⊗ₘ gaussianChannelKernel v
      (fun u => linearChannelMean c A (maskIndexEquiv n u)))
    (hBA : B * A = 1) :
    ∑ i, cBin (1 / (Real.sqrt v * Real.sqrt (∑ j, B i j ^ 2))) ≤ mutualInfo P U Y := by
  set Ub : Ω → Fin n → Bool := fun ω => maskIndexEquiv n (U ω) with hUb
  have hbits := measurePreserving_maskBits P hU hlaw
  have hUbm : Measurable Ub := hbits.measurable
  have hindep : iIndepFun (fun i ω => Ub ω i) P :=
    iIndepFun_comp_measurePreserving (f := fun (i : Fin n) (u : Fin n → Bool) => u i) hbits
      (fun i => measurable_pi_apply i)
      (iIndepFun_pi (X := fun _ => id) fun _ => aemeasurable_id)
  have hfair : ∀ i, P ((fun ω => Ub ω i) ⁻¹' {true}) = 1 / 2 := by
    intro i
    have hmp := (measurePreserving_eval (fun _ : Fin n => fairBool) i).comp hbits
    exact (hmp.measure_preimage (measurableSet_singleton true).nullMeasurableSet).trans
      fairBool_apply_true
  have hsuper := selection_bits_superadditive P hUbm hY hindep hfair
  have hjoint : mutualInfo P Y Ub = mutualInfo P U Y := by
    rw [show Ub = fun ω => maskIndexMeasurableEquiv n (U ω) from rfl,
      mutualInfo_comp_right_measurableEquiv P hY hU, mutualInfo_symm P hU hY]
  have hcoord : ∀ i, cBin (1 / (Real.sqrt v * Real.sqrt (∑ j, B i j ^ 2)))
      ≤ mutualInfo P Y (fun ω => Ub ω i) := by
    intro i
    have hbit : Measurable (fun ω => Ub ω i) := (measurable_pi_apply i).comp hUbm
    have hV : Measurable (fun ω => finTwoEquiv.symm (maskIndexEquiv n (U ω) i)) :=
      (measurable_of_countable _).comp hbit
    have hrel : mutualInfo P Y (fun ω => Ub ω i)
        = mutualInfo P (fun ω => finTwoEquiv.symm (maskIndexEquiv n (U ω) i)) Y := by
      rw [← mutualInfo_comp_right_measurableEquiv P hY hbit boolFinTwoMeasurableEquiv]
      exact mutualInfo_symm P hV hY
    have hunif : ∀ a : Fin 2,
        P ((fun ω => finTwoEquiv.symm (maskIndexEquiv n (U ω) i)) ⁻¹' {a}) = 1 / 2 := by
      intro a
      have hpre : (fun ω => finTwoEquiv.symm (maskIndexEquiv n (U ω) i)) ⁻¹' {a}
          = (fun ω => Ub ω i) ⁻¹' {finTwoEquiv a} := by
        ext ω
        simp only [Set.mem_preimage, Set.mem_singleton_iff, hUb]
        constructor
        · intro hω
          rw [← hω, Equiv.apply_symm_apply]
        · intro hω
          rw [hω, Equiv.symm_apply_apply]
      have hmp := (measurePreserving_eval (fun _ : Fin n => fairBool) i).comp hbits
      rw [hpre]
      refine (hmp.measure_preimage
        (measurableSet_singleton (finTwoEquiv a)).nullMeasurableSet).trans ?_
      cases finTwoEquiv a <;> simp [fairBool]
    have hdp := mutualInfo_comp_right_le_of_uniform P hV hY
      (measurable_inverseRowStatistic c B i) (by norm_num) (by norm_num) (by norm_num) hunif
    rw [mutualInfo_inverse_row P hU hY hlaw hv c A B hchan hBA i] at hdp
    rw [hrel]
    exact hdp
  calc ∑ i, cBin (1 / (Real.sqrt v * Real.sqrt (∑ j, B i j ^ 2)))
      ≤ ∑ i, mutualInfo P Y (fun ω => Ub ω i) := Finset.sum_le_sum fun i _ => hcoord i
    _ ≤ mutualInfo P Y Ub := hsuper
    _ = mutualInfo P U Y := hjoint

end Lower

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSandwichBracketUpper.lean <==
import LossOnlyTraceability.QuarticSandwich
import LossOnlyTraceability.QuarticSandwichBracketGaussian
import LossOnlyTraceability.QuarticSandwichBracketHan

/-! **The genie (upper) half of the joint-information bracket** for the linear channel
`X⁰ = c + Aσ`, `σ` uniform on `{−1, 1}ⁿ`, observed in `N(0, τ² I)` noise:

`I(σ; c + Aσ + τG) ≤ ∑ᵢ C_bin(‖A_{·,i}‖/τ)`.

The genie argument expands the joint information by the chain rule and reveals all other bits in
every term; the remaining coordinate channel has the scalar sufficient statistic of signal norm
`‖A_{·,i}‖`.  Here the same argument is carried out on the posterior: pointwise in the observation,
the gap between the two sides is `∑ᵢ H(σᵢ | σ₋ᵢ) ≤ H(σ)` for the posterior (`han_cube`), and every
genie term is the two-point channel of `binary_tilt_integral_eq_cBin`.  The information is the
bespoke channel information `gaussianChannelInfo` of `GaussianComparison`, which
`mutualInfo_eq_gaussianChannelInfo` identifies with the mutual information. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section LinearChannel

variable {n : ℕ}

/-- The mean `c + Aσ` of the linear channel at the mask `σ` (Rademacher signs `1 − 2σ`). -/
def linearChannelMean (c : Fin n → ℝ) (A : Matrix (Fin n) (Fin n) ℝ) (σ : Fin n → Bool) :
    Fin n → ℝ :=
  fun j => signForm (c j) (fun l => A j l) σ

theorem rademacherSign_not (b : Bool) : rademacherSign (!b) = -rademacherSign b := by
  cases b <;> simp [rademacherSign]

/-- Flipping bit `i` moves the mean by `−2 A_{·,i} σᵢ`. -/
theorem linearChannelMean_flipBit (c : Fin n → ℝ) (A : Matrix (Fin n) (Fin n) ℝ) (i : Fin n)
    (σ : Fin n → Bool) :
    linearChannelMean c A (flipBit i σ)
      = fun j => linearChannelMean c A σ j - 2 * (A j i * rademacherSign (σ i)) := by
  funext j
  simp only [linearChannelMean, signForm]
  have hsum : ∑ l, A j l * rademacherSign (flipBit i σ l)
      = ∑ l, A j l * rademacherSign (σ l)
        + ∑ l, (if l = i then -2 * (A j i * rademacherSign (σ i)) else 0) := by
    rw [← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun l _ => ?_
    by_cases hl : l = i
    · subst hl
      rw [if_pos rfl, flipBit_apply_self, rademacherSign_not]
      ring
    · rw [if_neg hl, flipBit_apply_of_ne hl σ, add_zero]
  rw [hsum, Finset.sum_ite_eq' Finset.univ i (fun _ => -2 * (A j i * rademacherSign (σ i))),
    if_pos (Finset.mem_univ _)]
  ring

/-- **Every genie term is `C_bin` of a column norm.**  With all bits but `i` revealed, the
coordinate channel is the two-point channel with means `m(σ)` and `m(σ ⊕ eᵢ)`, and its divergence
integrand integrates to `ln 2 · C_bin(‖A_{·,i}‖/√v)`. -/
theorem genie_term_eq_cBin {v : ℝ≥0} (hv : v ≠ 0) (c : Fin n → ℝ) (A : Matrix (Fin n) (Fin n) ℝ)
    (i : Fin n) (σ : Fin n → Bool) :
    ∫ y, (gaussianTilt (v : ℝ) (linearChannelMean c A σ) y
        - Real.log (1 / 2 * Real.exp (gaussianTilt (v : ℝ) (linearChannelMean c A σ) y)
          + 1 / 2 * Real.exp (gaussianTilt (v : ℝ) (linearChannelMean c A (flipBit i σ)) y)))
        ∂(Measure.pi fun j => gaussianReal (linearChannelMean c A σ j) v)
      = Real.log 2 * cBin (Real.sqrt (∑ j, A j i ^ 2) / Real.sqrt v) := by
  set d : Fin n → ℝ := fun j => A j i * rademacherSign (σ i) with hd
  set μ : Fin n → ℝ := linearChannelMean c A σ - d with hμ
  have h1 : μ + d = linearChannelMean c A σ := by rw [hμ]; exact sub_add_cancel _ _
  have h2 : μ - d = linearChannelMean c A (flipBit i σ) := by
    rw [linearChannelMean_flipBit, hμ]
    funext j
    simp only [Pi.sub_apply, hd]
    ring
  have h3 : ∑ j, d j ^ 2 = ∑ j, A j i ^ 2 := by
    refine Finset.sum_congr rfl fun j _ => ?_
    rw [hd, mul_pow, rademacherSign_sq, mul_one]
  have h := binary_tilt_integral_eq_cBin μ d hv
  rw [h1, h2, h3] at h
  exact h

/-- The two-point log-mixture is integrable under any product Gaussian. -/
theorem integrable_log_two_point (a b m : Fin n → ℝ) (v : ℝ) (w : ℝ≥0) :
    Integrable (fun y => Real.log (1 / 2 * Real.exp (gaussianTilt v a y)
        + 1 / 2 * Real.exp (gaussianTilt v b y)))
      (Measure.pi fun j => gaussianReal (m j) w) := by
  have h := integrable_log_mixDensity (v := v) (q := fun _ : Fin 2 => (1 / 2 : ℝ)) ![a, b]
    (fun _ => by norm_num) (by norm_num) m w
  refine h.congr (Filter.Eventually.of_forall fun y => ?_)
  simp [mixDensity, Fin.sum_univ_two]

/-- The uniform weight of a mask satisfies `log q = −n log 2`. -/
theorem log_uniform_mask_weight (n : ℕ) :
    Real.log (((2 ^ n : ℕ) : ℝ))⁻¹ = -(n * Real.log 2) := by
  rw [Real.log_inv]
  push_cast
  rw [Real.log_pow]

/-- **The pointwise genie inequality.**  For every observation, the channel-information integrand
summed over masks is at most the sum of the genie integrands: `han_cube` for the posterior weights
`q e^{T(σ)}`. -/
theorem genie_pointwise (T : (Fin n → Bool) → ℝ) :
    ∑ σ, ((2 ^ n : ℕ) : ℝ)⁻¹ * (Real.exp (T σ) * (T σ
        - Real.log (∑ τ, ((2 ^ n : ℕ) : ℝ)⁻¹ * Real.exp (T τ))))
      ≤ ∑ i : Fin n, ∑ σ, ((2 ^ n : ℕ) : ℝ)⁻¹ * (Real.exp (T σ) * (T σ
        - Real.log (1 / 2 * Real.exp (T σ) + 1 / 2 * Real.exp (T (flipBit i σ))))) := by
  set q : ℝ := ((2 ^ n : ℕ) : ℝ)⁻¹ with hq
  have hq0 : 0 < q := by rw [hq]; positivity
  obtain ⟨w, hw⟩ : ∃ w : (Fin n → Bool) → ℝ, w = fun σ => q * Real.exp (T σ) := ⟨_, rfl⟩
  have hwpos : ∀ σ, 0 < w σ := fun σ => by rw [hw]; positivity
  have hlogq := log_uniform_mask_weight n
  rw [← hq] at hlogq
  have hM : 0 < ∑ τ, w τ := Finset.sum_pos (fun τ _ => hwpos τ) Finset.univ_nonempty
  have hL : ∀ σ, q * (Real.exp (T σ) * (T σ - Real.log (∑ τ, q * Real.exp (T τ))))
      = w σ * Real.log (w σ / ∑ τ, w τ) + w σ * (n * Real.log 2) := by
    intro σ
    have hM' : ∑ τ, q * Real.exp (T τ) ≠ 0 := by rw [hw] at hM; exact hM.ne'
    simp only [hw]
    rw [Real.log_div (by positivity) hM', Real.log_mul hq0.ne' (Real.exp_pos (T σ)).ne',
      Real.log_exp, hlogq]
    ring
  have hR : ∀ (i : Fin n) σ, q * (Real.exp (T σ) * (T σ
        - Real.log (1 / 2 * Real.exp (T σ) + 1 / 2 * Real.exp (T (flipBit i σ)))))
      = w σ * Real.log (w σ / (w σ + w (flipBit i σ))) + w σ * Real.log 2 := by
    intro i σ
    simp only [hw]
    have hpair : 1 / 2 * Real.exp (T σ) + 1 / 2 * Real.exp (T (flipBit i σ))
        = (q * Real.exp (T σ) + q * Real.exp (T (flipBit i σ))) / (2 * q) := by
      field_simp
    have hpos : 0 < q * Real.exp (T σ) + q * Real.exp (T (flipBit i σ)) := by positivity
    rw [hpair, Real.log_div hpos.ne' (by positivity), Real.log_mul (by norm_num) hq0.ne',
      Real.log_div (by positivity) hpos.ne', Real.log_mul hq0.ne' (Real.exp_pos (T σ)).ne',
      Real.log_exp]
    ring
  simp_rw [hL, hR]
  simp_rw [Finset.sum_add_distrib, ← Finset.sum_mul]
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  have hhan := han_cube hwpos
  have hMl : (∑ σ, w σ) * (n * Real.log 2) = ((n : ℝ) * ∑ σ, w σ) * Real.log 2 := by ring
  linarith

/-- **The genie upper bound in nats.**  For the linear channel `u ↦ N(c + Aσ(u), v I)` with the
`2ⁿ` masks equally likely, the channel information is at most
`ln 2 · ∑ᵢ C_bin(‖A_{·,i}‖/√v)`. -/
theorem gaussianChannelInfo_linear_le_genie {v : ℝ≥0} (hv : v ≠ 0) (c : Fin n → ℝ)
    (A : Matrix (Fin n) (Fin n) ℝ) :
    gaussianChannelInfo v (fun _ => ((2 ^ n : ℕ) : ℝ)⁻¹)
        (fun u => linearChannelMean c A (maskIndexEquiv n u))
      ≤ Real.log 2 * ∑ i, cBin (Real.sqrt (∑ j, A j i ^ 2) / Real.sqrt v) := by
  set q : ℝ := ((2 ^ n : ℕ) : ℝ)⁻¹ with hq
  set m : (Fin n → Bool) → Fin n → ℝ := linearChannelMean c A with hm
  set m' : Fin (2 ^ n) → Fin n → ℝ := fun u => m (maskIndexEquiv n u) with hm'
  have hq0 : ∀ _u : Fin (2 ^ n), (0 : ℝ) ≤ q := fun _ => by rw [hq]; positivity
  have hqs : ∑ _u : Fin (2 ^ n), q = 1 := sum_uniform_weights (Nat.two_pow_pos n)
  set T : (Fin n → Bool) → (Fin n → ℝ) → ℝ := fun σ y => gaussianTilt (v : ℝ) (m σ) y with hT
  set N : (Fin n → Bool) → Measure (Fin n → ℝ) :=
    fun σ => Measure.pi fun j => gaussianReal (m σ j) v with hN
  set Mix : (Fin n → ℝ) → ℝ := fun y => mixDensity (v : ℝ) (fun _ => q) m' y with hMix
  have hMixsum : ∀ y, Mix y = ∑ τ, q * Real.exp (T τ y) := by
    intro y
    simp only [hMix, mixDensity, hm', hT]
    exact Equiv.sum_comp (maskIndexEquiv n) (fun τ => q * Real.exp (gaussianTilt (v : ℝ) (m τ) y))
  set f : (Fin n → Bool) → (Fin n → ℝ) → ℝ := fun σ y => T σ y - Real.log (Mix y) with hf
  set g : Fin n → (Fin n → Bool) → (Fin n → ℝ) → ℝ := fun i σ y => T σ y
    - Real.log (1 / 2 * Real.exp (T σ y) + 1 / 2 * Real.exp (T (flipBit i σ) y)) with hg
  -- the channel information over the cube
  have hL : gaussianChannelInfo v (fun _ => q) m' = ∑ σ, q * ∫ y, f σ y ∂(N σ) := by
    unfold gaussianChannelInfo
    exact Equiv.sum_comp (maskIndexEquiv n) (fun σ => q * ∫ y, f σ y ∂(N σ))
  -- the genie sum over the cube
  have hR : Real.log 2 * ∑ i, cBin (Real.sqrt (∑ j, A j i ^ 2) / Real.sqrt v)
      = ∑ i, ∑ σ, q * ∫ y, g i σ y ∂(N σ) := by
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl fun i _ => ?_
    have hterm : ∀ σ, ∫ y, g i σ y ∂(N σ)
        = Real.log 2 * cBin (Real.sqrt (∑ j, A j i ^ 2) / Real.sqrt v) :=
      fun σ => genie_term_eq_cBin hv c A i σ
    simp_rw [hterm]
    rw [← Finset.sum_mul]
    have hcard : ∑ _σ : Fin n → Bool, q = 1 := by
      rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, hq]
      simp
    rw [hcard, one_mul]
  -- integrability under each component
  have hfint : ∀ σ, Integrable (f σ) (N σ) := fun σ =>
    (integrable_gaussianTilt_pi (m σ) (m σ) (v : ℝ) v).sub
      (integrable_log_mixDensity m' hq0 hqs (m σ) v)
  have hgint : ∀ i σ, Integrable (g i σ) (N σ) := fun i σ =>
    (integrable_gaussianTilt_pi (m σ) (m σ) (v : ℝ) v).sub
      (integrable_log_two_point (m σ) (m (flipBit i σ)) (m σ) (v : ℝ) v)
  -- move every integral to the common reference
  have href : ∀ (σ : Fin n → Bool) (h : (Fin n → ℝ) → ℝ), ∫ y, h y ∂(N σ)
      = ∫ y, Real.exp (T σ y) * h y ∂(gaussianRef n v) :=
    fun σ h => integral_pi_gaussianReal_eq_ref (m σ) hv h
  have hrefint : ∀ (σ : Fin n → Bool) (h : (Fin n → ℝ) → ℝ), Integrable h (N σ) →
      Integrable (fun y => Real.exp (T σ y) * h y) (gaussianRef n v) :=
    fun σ h hh => (integrable_pi_gaussianReal_iff_ref (m σ) hv h).mp hh
  have hLref : ∑ σ, q * ∫ y, f σ y ∂(N σ)
      = ∫ y, ∑ σ, q * (Real.exp (T σ y) * f σ y) ∂(gaussianRef n v) := by
    rw [integral_finsetSum _ fun σ _ => (hrefint σ _ (hfint σ)).const_mul q]
    refine Finset.sum_congr rfl fun σ _ => ?_
    rw [href σ, integral_const_mul]
  have hRref : ∑ i, ∑ σ, q * ∫ y, g i σ y ∂(N σ)
      = ∫ y, ∑ i, ∑ σ, q * (Real.exp (T σ y) * g i σ y) ∂(gaussianRef n v) := by
    rw [integral_finsetSum _ fun i _ => integrable_finsetSum _ fun σ _ =>
      (hrefint σ _ (hgint i σ)).const_mul q]
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [integral_finsetSum _ fun σ _ => (hrefint σ _ (hgint i σ)).const_mul q]
    refine Finset.sum_congr rfl fun σ _ => ?_
    rw [href σ, integral_const_mul]
  rw [hL, hR, hLref, hRref]
  refine integral_mono (integrable_finsetSum _ fun σ _ => (hrefint σ _ (hfint σ)).const_mul q)
    (integrable_finsetSum _ fun i _ => integrable_finsetSum _ fun σ _ =>
      (hrefint σ _ (hgint i σ)).const_mul q) fun y => ?_
  have hpt := genie_pointwise (fun σ => T σ y)
  simp only [hf, hg, hMixsum y]
  exact hpt

end LinearChannel

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSignChange.lean <==
import LossOnlyTraceability.QuarticConstantsTable
import LossOnlyTraceability.QuarticConstantsSchedule

/-! # The sign change of the sharpened budget between `n = 117` and `n = 118`

The signed budget `M₄` of the sharpened quartic certificate (differentiated fingerprinting)
satisfies `M₄ < 0` at `n = 117` and `M₄ > 0` for every `118 ≤ n ≤ 4096` (`d = 32 n`,
`ε = ε_n^{(4)}`; `qc_signed_neg_117`, `qc_signed_pos_schedule`).  This file records the accuracies
at the sign change:

* `qc_eps_117_enclosure`: `ε_117^{(4)} ∈ [0.0449956, 0.0449957]`;
* `qc_eps_118_enclosure`: `ε_118^{(4)} ∈ [0.0447344, 0.0447346]`;
* `qc_sign_change_117_118`: `M₄(117) < 0 < M₄(118)` together with both enclosures.

So the sharpened recipe changes sign on the exact-ERM schedule between the accuracies `0.04500`
(n = 117) and `0.04473` (n = 118), that is, at `ε₀ ≈ 0.0448`.  Negativity for `n < 117` is not
certified here. -/

noncomputable section

namespace LossOnlyTraceability

section SignChange

/-- `ε_117^{(4)} ∈ [0.0449956, 0.0449957]` (the certificates of `qc_signed_neg_117`). -/
theorem qc_eps_117_enclosure :
    (0.0449956 : ℝ) ≤ quarticAccuracyBound 117 ∧ quarticAccuracyBound 117 ≤ 0.0449957 := by
  have hlo := qc_le_eps (n := 117) (by norm_num) (q := 0.0418031901411) (r := 0.0189021750978)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have hhi := qc_eps_le (n := 117) (by norm_num) (q := 0.04180319014111) (r := 0.01890217509781)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  constructor
  · refine le_trans ?_ hlo
    norm_num
  · refine hhi.trans ?_
    norm_num

/-- `ε_118^{(4)} ∈ [0.0447344, 0.0447346]` (the certificates of `qc_signed_pos_range_118_118`). -/
theorem qc_eps_118_enclosure :
    (0.0447344 : ℝ) ≤ quarticAccuracyBound 118 ∧ quarticAccuracyBound 118 ≤ 0.0447346 := by
  have hlo := qc_le_eps (n := 118) (by norm_num) (q := 0.04156667908071) (r := 0.01876859057599)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have hhi := qc_eps_le (n := 118) (by norm_num) (q := 0.04156667908072) (r := 0.018768590576)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  constructor
  · refine le_trans ?_ hlo
    norm_num
  · refine hhi.trans ?_
    norm_num

/-- **The certified sign change.**  `M₄(117, 32·117) < 0 < M₄(118, 32·118)`, with
`ε_117^{(4)} ∈ [0.0449956, 0.0449957]` and `ε_118^{(4)} ∈ [0.0447344, 0.0447346]`. -/
theorem qc_sign_change_117_118 :
    quarticSignedBudget 117 (32 * 117) < 0 ∧ 0 < quarticSignedBudget 118 (32 * 118) ∧
    ((0.0449956 : ℝ) ≤ quarticAccuracyBound 117 ∧ quarticAccuracyBound 117 ≤ 0.0449957) ∧
    ((0.0447344 : ℝ) ≤ quarticAccuracyBound 118 ∧ quarticAccuracyBound 118 ≤ 0.0447346) :=
  ⟨qc_signed_neg_117, (qc_signed_pos_range_118_118 118 le_rfl le_rfl).2 (32 * 118) le_rfl,
    qc_eps_117_enclosure, qc_eps_118_enclosure⟩

end SignChange

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSolverAccuracy.lean <==
import LossOnlyTraceability.QuarticSolverRow32
import LossOnlyTraceability.QuarticSolverRow64
import LossOnlyTraceability.QuarticSolverRow128
import LossOnlyTraceability.QuarticSolverRow256
import LossOnlyTraceability.QuarticSolverRow512
import LossOnlyTraceability.QuarticSolverRow1024
import LossOnlyTraceability.QuarticSolverRow4096
import LossOnlyTraceability.QuarticSolverRow16384
import LossOnlyTraceability.QuarticSolverRow65536
import LossOnlyTraceability.QuarticSolverRow262144
import LossOnlyTraceability.QuarticSolverRow1048576

/-! Explicit quartic constants: the solver-accuracy perturbation of the information endpoints.

At eleven sample sizes `n = 32, …, 1048576`, the exact ERM accuracy is compared with the certified
solver accuracy `ε + (1 + L) · 10⁻⁹`. Noise is scaled with the corresponding accuracy in each
evaluation. Every positive endpoint changes by strictly less than `6 · 10⁻⁵` times its
exact-schedule value; zero lower endpoints remain zero. Every absolute change is at most `0.018`
bits. The endpoint definitions use the exact budgets, logarithms, and quartic root; the rational
witnesses are checked entirely by ordinary Lean proofs.
-/
noncomputable section
namespace LossOnlyTraceability

/-- The eleven sample sizes at which the solver-accuracy perturbation is certified. -/
def quarticSolverDisplayedSizes : List ℕ :=
  [32, 64, 128, 256, 512, 1024, 4096, 16384, 65536, 262144, 1048576]

/-- **The solver-accuracy clause.** All four information endpoints at all eleven sample sizes
satisfy the relative and absolute perturbation bounds. -/
theorem quartic_solver_accuracy_endpoint_perturbation {n : ℕ}
    (hn : n ∈ quarticSolverDisplayedSizes) :
    SolverEndpointStable (quarticSolverLowerEndpoint n (quarticAccuracyBound n) 1)
      (quarticSolverLowerEndpoint n (quarticSolverAccuracy n) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint n (quarticAccuracyBound n) 1)
      (quarticSolverUpperEndpoint n (quarticSolverAccuracy n) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint n (quarticAccuracyBound n) n)
      (quarticSolverLowerEndpoint n (quarticSolverAccuracy n) n) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint n (quarticAccuracyBound n) n)
      (quarticSolverUpperEndpoint n (quarticSolverAccuracy n) n) := by
  simp only [quarticSolverDisplayedSizes, List.mem_cons, List.not_mem_nil, or_false] at hn
  rcases hn with rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl
  · exact solver_endpoints_32
  · exact solver_endpoints_64
  · exact solver_endpoints_128
  · exact solver_endpoints_256
  · exact solver_endpoints_512
  · exact solver_endpoints_1024
  · exact solver_endpoints_4096
  · exact solver_endpoints_16384
  · exact solver_endpoints_65536
  · exact solver_endpoints_262144
  · exact solver_endpoints_1048576

/-- The largest absolute endpoint change occurs at the largest size `n = 1048576`, at its lower
endpoint for `τ = ε`. It exceeds `0.017`, while all other changes are below `0.017`. -/
theorem quartic_solver_accuracy_maximum_location {n : ℕ}
    (hn : n ∈ quarticSolverDisplayedSizes) :
    let largest := |quarticSolverLowerEndpoint 1048576 (quarticSolverAccuracy 1048576) 1 -
      quarticSolverLowerEndpoint 1048576 (quarticAccuracyBound 1048576) 1|
    |quarticSolverLowerEndpoint n (quarticSolverAccuracy n) 1 -
      quarticSolverLowerEndpoint n (quarticAccuracyBound n) 1| ≤ largest ∧
    |quarticSolverUpperEndpoint n (quarticSolverAccuracy n) 1 -
      quarticSolverUpperEndpoint n (quarticAccuracyBound n) 1| ≤ largest ∧
    |quarticSolverLowerEndpoint n (quarticSolverAccuracy n) n -
      quarticSolverLowerEndpoint n (quarticAccuracyBound n) n| ≤ largest ∧
    |quarticSolverUpperEndpoint n (quarticSolverAccuracy n) n -
      quarticSolverUpperEndpoint n (quarticAccuracyBound n) n| ≤ largest := by
  dsimp only
  have hmax := solver_endpoint_changes_1048576.1
  simp only [quarticSolverDisplayedSizes, List.mem_cons, List.not_mem_nil, or_false] at hn
  rcases hn with rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl
  · obtain ⟨h1, h2, h3, h4⟩ := solver_endpoint_changes_32
    exact ⟨(h1.trans hmax).le, (h2.trans hmax).le, (h3.trans hmax).le, (h4.trans hmax).le⟩
  · obtain ⟨h1, h2, h3, h4⟩ := solver_endpoint_changes_64
    exact ⟨(h1.trans hmax).le, (h2.trans hmax).le, (h3.trans hmax).le, (h4.trans hmax).le⟩
  · obtain ⟨h1, h2, h3, h4⟩ := solver_endpoint_changes_128
    exact ⟨(h1.trans hmax).le, (h2.trans hmax).le, (h3.trans hmax).le, (h4.trans hmax).le⟩
  · obtain ⟨h1, h2, h3, h4⟩ := solver_endpoint_changes_256
    exact ⟨(h1.trans hmax).le, (h2.trans hmax).le, (h3.trans hmax).le, (h4.trans hmax).le⟩
  · obtain ⟨h1, h2, h3, h4⟩ := solver_endpoint_changes_512
    exact ⟨(h1.trans hmax).le, (h2.trans hmax).le, (h3.trans hmax).le, (h4.trans hmax).le⟩
  · obtain ⟨h1, h2, h3, h4⟩ := solver_endpoint_changes_1024
    exact ⟨(h1.trans hmax).le, (h2.trans hmax).le, (h3.trans hmax).le, (h4.trans hmax).le⟩
  · obtain ⟨h1, h2, h3, h4⟩ := solver_endpoint_changes_4096
    exact ⟨(h1.trans hmax).le, (h2.trans hmax).le, (h3.trans hmax).le, (h4.trans hmax).le⟩
  · obtain ⟨h1, h2, h3, h4⟩ := solver_endpoint_changes_16384
    exact ⟨(h1.trans hmax).le, (h2.trans hmax).le, (h3.trans hmax).le, (h4.trans hmax).le⟩
  · obtain ⟨h1, h2, h3, h4⟩ := solver_endpoint_changes_65536
    exact ⟨(h1.trans hmax).le, (h2.trans hmax).le, (h3.trans hmax).le, (h4.trans hmax).le⟩
  · obtain ⟨h1, h2, h3, h4⟩ := solver_endpoint_changes_262144
    exact ⟨(h1.trans hmax).le, (h2.trans hmax).le, (h3.trans hmax).le, (h4.trans hmax).le⟩
  · obtain ⟨h1, h2, h3, h4⟩ := solver_endpoint_changes_1048576
    exact ⟨le_rfl, (h2.trans hmax).le, (h3.trans hmax).le, (h4.trans hmax).le⟩

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSolverCertificate.lean <==
import LossOnlyTraceability.QuarticSolverInterval
import LossOnlyTraceability.QuarticConstantsNumeric

/-! Tight interval certificates for the explicit quartic constants along the numerical accuracy
schedule. -/
noncomputable section
namespace LossOnlyTraceability

/-- The accuracy certified for a parameter error of at most `10⁻⁹`. -/
def quarticSolverAccuracy (n : ℕ) : ℝ :=
  quarticAccuracyBound n + (1 + logisticUnitSlopeBound) / 1000000000

/-- The lower endpoint, including the zero truncation when the signed budget is negative. -/
def quarticSolverLowerEndpoint (n : ℕ) (ε scale : ℝ) : ℝ :=
  max 0 (sharpSignedBudget (1 / 2) (1 / 4)
    ((2 * ε / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ)) ε n (32 * n)) ^ 2 /
  (2 * Real.log 2 * (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound
    ((2 * ε / sharpSlope (1 / 2)) ^ (3 / 2 : ℝ)) ε n (32 * n) + n * ε ^ 2 * scale))

/-- The upper endpoint at `τ² = scale · ε²`. -/
def quarticSolverUpperEndpoint (n : ℕ) (ε scale : ℝ) : ℝ :=
  min (n : ℝ) ((n : ℝ) / (2 * Real.log 2) * Real.log (1 +
    nativeResidualBudget (1 / 16) 4 ε logisticUnitSlopeBound (1 / 4) n (32 * n) /
      ((n : ℝ) * ε ^ 2 * scale)))

/-- At exact ERM accuracy the lower endpoint is precisely the budget formula of the explicit
quartic bracket. -/
theorem quarticSolverLowerEndpoint_exact (n : ℕ) (scale : ℝ) :
    quarticSolverLowerEndpoint n (quarticAccuracyBound n) scale =
      max 0 (quarticSignedBudget n (32 * n)) ^ 2 /
        (2 * Real.log 2 * (quarticEnergyBudget n (32 * n) +
          n * quarticAccuracyBound n ^ 2 * scale)) := rfl

/-- At exact ERM accuracy the upper endpoint is precisely the budget formula of the explicit
quartic bracket. -/
theorem quarticSolverUpperEndpoint_exact (n : ℕ) (scale : ℝ) :
    quarticSolverUpperEndpoint n (quarticAccuracyBound n) scale =
      min (n : ℝ) ((n : ℝ) / (2 * Real.log 2) * Real.log (1 +
        quarticResidualBudget n (32 * n) / ((n : ℝ) * quarticAccuracyBound n ^ 2 * scale))) := rfl

/-- Monotone transport of exponential enclosures. -/
theorem solverInterval_exp_mono {x a b l u la ub : ℝ}
    (hx : SolverInterval x a b) (ha : SolverInterval (Real.exp a) l la)
    (hb : SolverInterval (Real.exp b) ub u) : SolverInterval (Real.exp x) l u :=
  ⟨ha.1.trans (Real.exp_le_exp.2 hx.1), (Real.exp_le_exp.2 hx.2).trans hb.2⟩

/-- The tight root enclosure uses the exact fourth factor and logarithmic tail, rather
than the deliberately looser bounds used to locate the positivity threshold. -/
theorem solverInterval_quarticRoot {v ε al ah sl sh xl xh : ℝ} {d : ℕ}
    (hv0 : 0 < v) (hv1 : v < 1) (hε : 0 < ε)
    (hA : SolverInterval (sharpAlignment (1 / 2) (1 / 4) v ε d) al ah)
    (hs : SolverInterval (Real.sqrt v) sl sh)
    (hxl : 0 ≤ xl) (hxh : 0 ≤ xh)
    (hlo : xl ^ 4 / 4 - sl / 2 * xl + ah ≤ 0)
    (hhi : 0 < xh ^ 4 / 4 - sh / 2 * xh + al)
    (hmin : sh / 2 ≤ xh ^ 3) :
    SolverInterval (sharpRecipeRoot (1 / 2) (1 / 4) v ε d) xl xh := by
  obtain ⟨hroot, hright, -, hle⟩ := sharp_quartic_root hv0 hv1 hε d
  have hg0 : 0 ≤ 1 / 2 * Real.sqrt v := by positivity
  constructor
  · apply hle xl
    unfold sharpQuartic
    have := mul_le_mul_of_nonneg_right hs.1 hxl
    linarith [hA.2]
  · have hminroot : (1 / 2 * Real.sqrt v) ^ (1 / 3 : ℝ) ≤ xh := by
      have h := qc_rpow_le_of_pow_le hg0 hxh 1 3 (by norm_num)
        (by norm_num; linarith [hs.2])
      simpa only [Nat.cast_one, Nat.cast_ofNat] using h
    by_contra h
    have hlt := lt_of_not_ge h
    have hmono := sharpQuartic_strictMonoOn
      (A := sharpAlignment (1 / 2) (1 / 4) v ε d) hg0
    have hcmp := hmono (Set.mem_Ici.2 hminroot)
      (Set.mem_Ici.2 (hminroot.trans hlt.le)) hlt
    rw [hroot] at hcmp
    unfold sharpQuartic at hcmp
    have := mul_le_mul_of_nonneg_right hs.2 hxh
    linarith [hA.1]

/-- Endpoint stability treats a zero endpoint that stays zero explicitly. -/
def SolverEndpointStable (x y : ℝ) : Prop :=
  ((x = 0 ∧ y = 0) ∨ |y - x| < 0.00006 * x) ∧ |y - x| ≤ 0.018

theorem solverInterval_stable {x y a b c d : ℝ}
    (hx : SolverInterval x a b) (hy : SolverInterval y c d)
    (hl : b - c < 0.00006 * a) (hu : d - a < 0.00006 * a)
    (hal : b - c ≤ 0.018) (hau : d - a ≤ 0.018) : SolverEndpointStable x y := by
  constructor
  · right
    rw [abs_lt]
    constructor <;> nlinarith only [hx.1, hx.2, hy.1, hy.2, hl, hu]
  · rw [abs_le]
    constructor <;> linarith only [hx.1, hx.2, hy.1, hy.2, hal, hau]

theorem solverInterval_stable_zero {x y : ℝ}
    (hx : SolverInterval x 0 0) (hy : SolverInterval y 0 0) : SolverEndpointStable x y := by
  have hx0 : x = 0 := le_antisymm hx.2 hx.1
  have hy0 : y = 0 := le_antisymm hy.2 hy.1
  exact ⟨Or.inl ⟨hx0, hy0⟩, by rw [hx0, hy0]; norm_num⟩

/-- A pair of rational enclosures certifies a strict absolute-change bound. -/
theorem solverInterval_change_lt {x y a b c d r : ℝ}
    (hx : SolverInterval x a b) (hy : SolverInterval y c d)
    (hl : b - c < r) (hu : d - a < r) : |y - x| < r := by
  rw [abs_lt]
  constructor <;> linarith only [hx.1, hx.2, hy.1, hy.2, hl, hu]

/-- Separated enclosures certify a positive lower bound on the absolute change. -/
theorem solverInterval_change_gt {x y a b c d r : ℝ}
    (hx : SolverInterval x a b) (hy : SolverInterval y c d)
    (hl : r < a - d) : r < |y - x| := by
  have h : r < x - y := by linarith only [hx.1, hy.2, hl]
  rw [abs_sub_comm]
  exact h.trans_le (le_abs_self _)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSolverGlobals.lean <==
import LossOnlyTraceability.QuarticSolverCertificate

noncomputable section
namespace LossOnlyTraceability
set_option maxRecDepth 4096
set_option maxHeartbeats 2000000

/-- Tight bounds for the two coefficients in the exact ERM schedule. -/
theorem solver_accuracy_coefficients :
    SolverInterval (4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ)) 0.965303781108221 0.9653037811082218 ∧
    SolverInterval (4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8) 0.2456246858914303 0.2456246858914305 := by
  let x1 : ℝ := (1 / 2 : ℝ) ^ (1 / 3 : ℝ)
  have h1 : SolverInterval x1 (0.7937005259840997) (0.7937005259840998) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.7937005259840997 : ℝ)) (u := (0.7937005259840998 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x2 : ℝ := -x1
  have h2 : SolverInterval x2 (-0.7937005259840998) (-0.7937005259840997) := by
    simpa only [zero_sub] using (solverInterval_sub (l := (-0.7937005259840998 : ℝ)) (u := (-0.7937005259840997 : ℝ)) (solverInterval_const (0 : ℝ)) h1 (by norm_num) (by norm_num))
  let x3 : ℝ := Real.exp (-0.7937005259840998 : ℝ)
  have h3 : SolverInterval x3 (0.4521684344460732) (0.4521684344460735) := by
    apply solverInterval_exp (l := (0.4521684344460732 : ℝ)) (u := (0.4521684344460735 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x4 : ℝ := Real.exp (-0.7937005259840997 : ℝ)
  have h4 : SolverInterval x4 (0.4521684344460733) (0.4521684344460736) := by
    apply solverInterval_exp (l := (0.4521684344460733 : ℝ)) (u := (0.4521684344460736 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x5 : ℝ := Real.exp x2
  have h5 : SolverInterval x5 (0.4521684344460732) (0.4521684344460736) := by
    exact solverInterval_exp_mono (l := (0.4521684344460732 : ℝ)) (u := (0.4521684344460736 : ℝ)) h2 h3 h4
  let x6 : ℝ := (1 : ℝ) + x5
  have h6 : SolverInterval x6 (1.4521684344460732) (1.4521684344460736) := by
    exact solverInterval_add (l := (1.4521684344460732 : ℝ)) (u := (1.4521684344460736 : ℝ)) (solverInterval_const (1 : ℝ)) h5 (by norm_num) (by norm_num)
  let x7 : ℝ := x6⁻¹
  have h7 : SolverInterval x7 (0.6886253524588198) (0.68862535245882) := by
    exact solverInterval_inv (l := (0.6886253524588198 : ℝ)) (u := (0.68862535245882 : ℝ)) h6 (by norm_num) (by norm_num) (by norm_num)
  have h8 : SolverInterval (logisticOptimizerSlopeBound) (0.6886253524588198) (0.68862535245882) := by
    exact h7
  let x9 : ℝ := (4 : ℝ) ^ (1 / 3 : ℝ)
  have h9 : SolverInterval x9 (1.5874010519681994) (1.5874010519681995) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.5874010519681994 : ℝ)) (u := (1.5874010519681995 : ℝ)) (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x10 : ℝ := (logisticOptimizerSlopeBound) ^ (4 / 3 : ℝ)
  have h10 : SolverInterval x10 (0.6081032766806804) (0.6081032766806808) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.6081032766806804 : ℝ)) (u := (0.6081032766806808 : ℝ)) h8 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x11 : ℝ := x9 * x10
  have h11 : SolverInterval x11 (0.965303781108221) (0.9653037811082218) := by
    exact solverInterval_mul (l := (0.965303781108221 : ℝ)) (u := (0.9653037811082218 : ℝ)) h9 h10 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x12 : ℝ := (4 : ℝ) ^ (2 / 3 : ℝ)
  have h12 : SolverInterval x12 (2.5198420997897463) (2.5198420997897464) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (2.5198420997897463 : ℝ)) (u := (2.5198420997897464 : ℝ)) (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x13 : ℝ := (logisticOptimizerSlopeBound) ^ (2 / 3 : ℝ)
  have h13 : SolverInterval x13 (0.7798097695468302) (0.7798097695468304) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.7798097695468302 : ℝ)) (u := (0.7798097695468304 : ℝ)) h8 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x14 : ℝ := x12 * x13
  have h14 : SolverInterval x14 (1.9649974871314427) (1.9649974871314434) := by
    exact solverInterval_mul (l := (1.9649974871314427 : ℝ)) (u := (1.9649974871314434 : ℝ)) h12 h13 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x15 : ℝ := x14 / (8 : ℝ)
  have h15 : SolverInterval x15 (0.2456246858914303) (0.2456246858914305) := by
    exact solverInterval_div (l := (0.2456246858914303 : ℝ)) (u := (0.2456246858914305 : ℝ)) h14 (solverInterval_const (8 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  exact ⟨h11, h15⟩

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSolverInterval.lean <==
import Mathlib.Analysis.Complex.ExponentialBounds
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring

/-! Exact rational interval certificates used to audit solver perturbations.
All arithmetic and Taylor remainder comparisons are checked by the Lean kernel. -/

noncomputable section
namespace LossOnlyTraceability

/-- A closed rational enclosure (the endpoints are instantiated by rationals). -/
def SolverInterval (x lo hi : ℝ) : Prop := lo ≤ x ∧ x ≤ hi

theorem solverInterval_const (x : ℝ) : SolverInterval x x x := ⟨le_rfl, le_rfl⟩

theorem solverInterval_weaken {x a b l u : ℝ} (h : SolverInterval x a b)
    (hl : l ≤ a) (hu : b ≤ u) : SolverInterval x l u := ⟨hl.trans h.1, h.2.trans hu⟩

theorem solverInterval_add {x y a b c d l u : ℝ}
    (hx : SolverInterval x a b) (hy : SolverInterval y c d)
    (hl : l ≤ a + c) (hu : b + d ≤ u) : SolverInterval (x + y) l u :=
  ⟨hl.trans (add_le_add hx.1 hy.1), (add_le_add hx.2 hy.2).trans hu⟩

theorem solverInterval_sub {x y a b c d l u : ℝ}
    (hx : SolverInterval x a b) (hy : SolverInterval y c d)
    (hl : l ≤ a - d) (hu : b - c ≤ u) : SolverInterval (x - y) l u :=
  ⟨hl.trans (sub_le_sub hx.1 hy.2), (sub_le_sub hx.2 hy.1).trans hu⟩

theorem solverInterval_mul {x y a b c d l u : ℝ}
    (hx : SolverInterval x a b) (hy : SolverInterval y c d) (ha : 0 ≤ a) (hc : 0 ≤ c)
    (hl : l ≤ a * c) (hu : b * d ≤ u) : SolverInterval (x * y) l u := by
  exact ⟨hl.trans (mul_le_mul hx.1 hy.1 hc (ha.trans hx.1)),
    (mul_le_mul hx.2 hy.2 (hc.trans hy.1) (ha.trans (hx.1.trans hx.2))).trans hu⟩

theorem solverInterval_div {x y a b c d l u : ℝ}
    (hx : SolverInterval x a b) (hy : SolverInterval y c d) (ha : 0 ≤ a) (hc : 0 < c)
    (hl : l ≤ a / d) (hu : b / c ≤ u) : SolverInterval (x / y) l u := by
  have hy0 := hc.trans_le hy.1
  exact ⟨hl.trans (div_le_div₀ (ha.trans hx.1) hx.1 hy0 hy.2),
    (div_le_div₀ (ha.trans (hx.1.trans hx.2)) hx.2 hc hy.1).trans hu⟩

theorem solverInterval_inv {x a b l u : ℝ} (hx : SolverInterval x a b)
    (ha : 0 < a) (hl : l ≤ 1 / b) (hu : 1 / a ≤ u) : SolverInterval x⁻¹ l u := by
  simpa only [one_div] using solverInterval_div (solverInterval_const 1) hx
    (by norm_num) ha hl hu

theorem solverInterval_pow {x a b l u : ℝ} (hx : SolverInterval x a b) (ha : 0 ≤ a)
    (k : ℕ) (hl : l ≤ a ^ k) (hu : b ^ k ≤ u) : SolverInterval (x ^ k) l u :=
  ⟨hl.trans (pow_le_pow_left₀ ha hx.1 k), (pow_le_pow_left₀ (ha.trans hx.1) hx.2 k).trans hu⟩

theorem solverInterval_min {x a b l u : ℝ} (hx : SolverInterval x a b) (c : ℝ)
    (hl : l ≤ min c a) (hu : min c b ≤ u) : SolverInterval (min c x) l u :=
  ⟨hl.trans (min_le_min_left c hx.1), (min_le_min_left c hx.2).trans hu⟩

theorem solverInterval_max {x a b l u : ℝ} (hx : SolverInterval x a b) (c : ℝ)
    (hl : l ≤ max c a) (hu : max c b ≤ u) : SolverInterval (max c x) l u :=
  ⟨hl.trans (max_le_max_left c hx.1), (max_le_max_left c hx.2).trans hu⟩

theorem solverInterval_rpow {x a b l u : ℝ} (hx : SolverInterval x a b)
    (ha : 0 ≤ a) (hl0 : 0 ≤ l) (hu0 : 0 ≤ u) (m k : ℕ) (hk : k ≠ 0)
    (hl : l ^ k ≤ a ^ m) (hu : b ^ m ≤ u ^ k) :
    SolverInterval (x ^ ((m : ℝ) / k)) l u := by
  have hx0 := ha.trans hx.1
  have he (z : ℝ) (hz : 0 ≤ z) : z ^ ((m : ℝ) / k) = (z ^ m) ^ ((k : ℝ)⁻¹) := by
    rw [← Real.rpow_natCast, ← Real.rpow_mul hz, div_eq_mul_inv]
  rw [he x hx0]
  constructor
  · calc l = (l ^ k) ^ ((k : ℝ)⁻¹) := (Real.pow_rpow_inv_natCast hl0 hk).symm
      _ ≤ (x ^ m) ^ ((k : ℝ)⁻¹) := Real.rpow_le_rpow (pow_nonneg hl0 k)
        (hl.trans (pow_le_pow_left₀ ha hx.1 m)) (by positivity)
  · calc (x ^ m) ^ ((k : ℝ)⁻¹) ≤ (u ^ k) ^ ((k : ℝ)⁻¹) :=
        Real.rpow_le_rpow (pow_nonneg hx0 m)
          ((pow_le_pow_left₀ hx0 hx.2 m).trans hu) (by positivity)
      _ = u := Real.pow_rpow_inv_natCast hu0 hk

theorem solverInterval_sqrt {x a b l u : ℝ} (hx : SolverInterval x a b)
    (hl0 : 0 ≤ l) (hu0 : 0 ≤ u) (hl : l ^ 2 ≤ a) (hu : b ≤ u ^ 2) :
    SolverInterval (Real.sqrt x) l u := by
  constructor
  · simpa only [Real.sqrt_sq hl0] using Real.sqrt_le_sqrt (hl.trans hx.1)
  · simpa only [Real.sqrt_sq hu0] using Real.sqrt_le_sqrt (hx.2.trans hu)

/-- Rational polynomial enclosure of the exponential on `[-1,1]`. -/
theorem solverInterval_exp {x l u : ℝ} (hx : |x| ≤ 1) (n : ℕ) (hn : 0 < n)
    (hl : l ≤ (∑ i ∈ Finset.range n, x ^ i / i.factorial)
      - |x| ^ n * ((n + 1 : ℕ) / ((n.factorial : ℝ) * n)))
    (hu : (∑ i ∈ Finset.range n, x ^ i / i.factorial)
      + |x| ^ n * ((n + 1 : ℕ) / ((n.factorial : ℝ) * n)) ≤ u) :
    SolverInterval (Real.exp x) l u := by
  have h := Real.exp_bound hx hn
  exact ⟨hl.trans (by linarith [(abs_le.1 h).1]),
    (show Real.exp x ≤ _ by linarith [(abs_le.1 h).2]).trans hu⟩

/-- Enclose `log x` by comparing eighth powers of short exponential series. -/
theorem solverInterval_log {x a b l u el eu fl fu : ℝ}
    (hx : SolverInterval x a b) (ha : 0 < a)
    (he : SolverInterval (Real.exp (l / 8)) el eu)
    (hf : SolverInterval (Real.exp (u / 8)) fl fu) (hfl : 0 ≤ fl)
    (hl : eu ^ 8 ≤ a) (hu : b ≤ fl ^ 8) : SolverInterval (Real.log x) l u := by
  have hx0 := ha.trans_le hx.1
  have hel : Real.exp l = Real.exp (l / 8) ^ 8 := by
    rw [← Real.exp_nat_mul]; congr 1; ring
  have heu : Real.exp u = Real.exp (u / 8) ^ 8 := by
    rw [← Real.exp_nat_mul]; congr 1; ring
  constructor
  · apply (Real.le_log_iff_exp_le hx0).2
    rw [hel]
    exact (pow_le_pow_left₀ (Real.exp_pos _).le he.2 8).trans (hl.trans hx.1)
  · apply (Real.log_le_iff_le_exp hx0).2
    rw [heu]
    exact hx.2.trans (hu.trans (pow_le_pow_left₀ hfl hf.1 8))

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSolverRow1024.lean <==
import LossOnlyTraceability.QuarticSolverGlobals

noncomputable section
namespace LossOnlyTraceability
set_option maxRecDepth 8192
set_option maxHeartbeats 4000000

/-- All four displayed endpoints at `n = 1024` satisfy the solver perturbation claim. -/
theorem solver_row_certificate_1024 :
  (    SolverEndpointStable (quarticSolverLowerEndpoint 1024 (quarticAccuracyBound 1024) 1)
      (quarticSolverLowerEndpoint 1024 (quarticSolverAccuracy 1024) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 1024 (quarticAccuracyBound 1024) 1)
      (quarticSolverUpperEndpoint 1024 (quarticSolverAccuracy 1024) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 1024 (quarticAccuracyBound 1024) 1024)
      (quarticSolverLowerEndpoint 1024 (quarticSolverAccuracy 1024) 1024) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 1024 (quarticAccuracyBound 1024) 1024)
      (quarticSolverUpperEndpoint 1024 (quarticSolverAccuracy 1024) 1024)) ∧
  (|quarticSolverLowerEndpoint 1024 (quarticSolverAccuracy 1024) 1 - quarticSolverLowerEndpoint 1024 (quarticAccuracyBound 1024) 1| < 0.017 ∧
    |quarticSolverUpperEndpoint 1024 (quarticSolverAccuracy 1024) 1 - quarticSolverUpperEndpoint 1024 (quarticAccuracyBound 1024) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 1024 (quarticSolverAccuracy 1024) 1024 - quarticSolverLowerEndpoint 1024 (quarticAccuracyBound 1024) 1024| < 0.017 ∧
    |quarticSolverUpperEndpoint 1024 (quarticSolverAccuracy 1024) 1024 - quarticSolverUpperEndpoint 1024 (quarticAccuracyBound 1024) 1024| < 0.017) := by
  obtain ⟨ha1, ha2⟩ := solver_accuracy_coefficients
  let x1 : ℝ := (1024 : ℝ) ^ (2 / 3 : ℝ)
  have h1 : SolverInterval x1 (101.5936673259647663) (101.5936673259647664) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (101.5936673259647663 : ℝ)) (u := (101.5936673259647664 : ℝ)) (solverInterval_const (1024 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x2 : ℝ := x1⁻¹
  have h2 : SolverInterval x2 (0.0098431332023036) (0.0098431332023037) := by
    exact solverInterval_inv (l := (0.0098431332023036 : ℝ)) (u := (0.0098431332023037 : ℝ)) h1 (by norm_num) (by norm_num) (by norm_num)
  let x3 : ℝ := (4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ)) * x2
  have h3 : SolverInterval x3 (0.0095016136981355) (0.0095016136981357) := by
    exact solverInterval_mul (l := (0.0095016136981355 : ℝ)) (u := (0.0095016136981357 : ℝ)) ha1 h2 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x4 : ℝ := (1024 : ℝ) ^ (5 / 6 : ℝ)
  have h4 : SolverInterval x4 (322.5397887730875301) (322.5397887730875302) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (322.5397887730875301 : ℝ)) (u := (322.5397887730875302 : ℝ)) (solverInterval_const (1024 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 5 6 (by norm_num) (by norm_num) (by norm_num))
  let x5 : ℝ := x4⁻¹
  have h5 : SolverInterval x5 (0.0031003926796253) (0.0031003926796254) := by
    exact solverInterval_inv (l := (0.0031003926796253 : ℝ)) (u := (0.0031003926796254 : ℝ)) h4 (by norm_num) (by norm_num) (by norm_num)
  let x6 : ℝ := (4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8) * x5
  have h6 : SolverInterval x6 (0.000761532978073) (0.0007615329780731) := by
    exact solverInterval_mul (l := (0.000761532978073 : ℝ)) (u := (0.0007615329780731 : ℝ)) ha2 h5 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x7 : ℝ := x3 + x6
  have h7 : SolverInterval x7 (0.0102631466762085) (0.0102631466762088) := by
    exact solverInterval_add (l := (0.0102631466762085 : ℝ)) (u := (0.0102631466762088 : ℝ)) h3 h6 (by norm_num) (by norm_num)
  have h8 : SolverInterval (quarticAccuracyBound 1024) (0.0102631466762085) (0.0102631466762088) := by
    simpa only [quarticAccuracyBound, Nat.cast_ofNat, Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 1024)] using h7
  let x9 : ℝ := logisticUnitSlopeBound
  have h9 : SolverInterval x9 (0.7310585786185012) (0.7310585786402001) := by
    exact solverInterval_weaken (l := (0.7310585786185012 : ℝ)) (u := (0.7310585786402001 : ℝ)) qc_unitSlope_bounds (by norm_num) (by norm_num)
  let x10 : ℝ := (1 : ℝ) + x9
  have h10 : SolverInterval x10 (1.7310585786185012) (1.7310585786402001) := by
    exact solverInterval_add (l := (1.7310585786185012 : ℝ)) (u := (1.7310585786402001 : ℝ)) (solverInterval_const (1 : ℝ)) h9 (by norm_num) (by norm_num)
  let x11 : ℝ := x10 / (1000000000 : ℝ)
  have h11 : SolverInterval x11 (0.0000000017310585) (0.0000000017310586) := by
    exact solverInterval_div (l := (0.0000000017310585 : ℝ)) (u := (0.0000000017310586 : ℝ)) h10 (solverInterval_const (1000000000 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x12 : ℝ := (quarticAccuracyBound 1024) + x11
  have h12 : SolverInterval x12 (0.010263148407267) (0.0102631484072674) := by
    exact solverInterval_add (l := (0.010263148407267 : ℝ)) (u := (0.0102631484072674 : ℝ)) h8 h11 (by norm_num) (by norm_num)
  have h13 : SolverInterval (quarticSolverAccuracy 1024) (0.010263148407267) (0.0102631484072674) := by
    exact h12
  let x14 : ℝ := (1 / 2 : ℝ) ^ (1 / 3 : ℝ)
  have h14 : SolverInterval x14 (0.7937005259840997) (0.7937005259840998) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.7937005259840997 : ℝ)) (u := (0.7937005259840998 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x15 : ℝ := (1 / 2 : ℝ) ^ (4 / 3 : ℝ)
  have h15 : SolverInterval x15 (0.3968502629920498) (0.3968502629920499) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.3968502629920498 : ℝ)) (u := (0.3968502629920499 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x16 : ℝ := (3 : ℝ) * x15
  have h16 : SolverInterval x16 (1.1905507889761494) (1.1905507889761497) := by
    exact solverInterval_mul (l := (1.1905507889761494 : ℝ)) (u := (1.1905507889761497 : ℝ)) (solverInterval_const (3 : ℝ)) h15 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x17 : ℝ := x16 / (4 : ℝ)
  have h17 : SolverInterval x17 (0.2976376972440373) (0.2976376972440375) := by
    exact solverInterval_div (l := (0.2976376972440373 : ℝ)) (u := (0.2976376972440375 : ℝ)) h16 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h18 : SolverInterval (sharpSlope (1 / 2)) (0.2976376972440373) (0.2976376972440375) := by
    exact h17
  let x19 : ℝ := matrixEnergyK (1 / 32)
  have h19 : SolverInterval x19 (2.0305600303523374) (2.030560038237687) := by
    exact solverInterval_weaken (l := (2.0305600303523374 : ℝ)) (u := (2.030560038237687 : ℝ)) qc_matrixEnergyK_bounds (by norm_num) (by norm_num)
  let x20 : ℝ := matrixEnergyS 32768
  have h20 : SolverInterval x20 (0.00013750958289) (0.0001375095828901) := by
    norm_num [x20, SolverInterval, matrixEnergyS, matrixEnergyC]
  let x21 : ℝ := Real.log 2
  have h21 : SolverInterval x21 (0.6931471803) (0.6931471808) := by
    exact ⟨Real.log_two_gt_d9.le, Real.log_two_lt_d9.le⟩
  let x22 : ℝ := (2 : ℝ) * (quarticAccuracyBound 1024)
  have h22 : SolverInterval x22 (0.020526293352417) (0.0205262933524176) := by
    exact solverInterval_mul (l := (0.020526293352417 : ℝ)) (u := (0.0205262933524176 : ℝ)) (solverInterval_const (2 : ℝ)) h8 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x23 : ℝ := x22 / (sharpSlope (1 / 2))
  have h23 : SolverInterval x23 (0.0689640241894063) (0.0689640241894084) := by
    exact solverInterval_div (l := (0.0689640241894063 : ℝ)) (u := (0.0689640241894084 : ℝ)) h22 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x24 : ℝ := x23 ^ (3 / 2 : ℝ)
  have h24 : SolverInterval x24 (0.0181106439797796) (0.0181106439797806) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0181106439797796 : ℝ)) (u := (0.0181106439797806 : ℝ)) h23 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x25 : ℝ := (1 : ℝ) - x24
  have h25 : SolverInterval x25 (0.9818893560202194) (0.9818893560202204) := by
    exact solverInterval_sub (l := (0.9818893560202194 : ℝ)) (u := (0.9818893560202204 : ℝ)) (solverInterval_const (1 : ℝ)) h24 (by norm_num) (by norm_num)
  let x26 : ℝ := (2 : ℝ) * x25
  have h26 : SolverInterval x26 (1.9637787120404388) (1.9637787120404408) := by
    exact solverInterval_mul (l := (1.9637787120404388 : ℝ)) (u := (1.9637787120404408 : ℝ)) (solverInterval_const (2 : ℝ)) h25 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x27 : ℝ := (2 : ℝ) * x24
  have h27 : SolverInterval x27 (0.0362212879595592) (0.0362212879595612) := by
    exact solverInterval_mul (l := (0.0362212879595592 : ℝ)) (u := (0.0362212879595612 : ℝ)) (solverInterval_const (2 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x28 : ℝ := (1 : ℝ) + x27
  have h28 : SolverInterval x28 (1.0362212879595592) (1.0362212879595612) := by
    exact solverInterval_add (l := (1.0362212879595592 : ℝ)) (u := (1.0362212879595612 : ℝ)) (solverInterval_const (1 : ℝ)) h27 (by norm_num) (by norm_num)
  let x29 : ℝ := (32768 : ℝ) * x28
  have h29 : SolverInterval x29 (33954.8991638588358656) (33954.8991638589014016) := by
    exact solverInterval_mul (l := (33954.8991638588358656 : ℝ)) (u := (33954.8991638589014016 : ℝ)) (solverInterval_const (32768 : ℝ)) h28 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x30 : ℝ := x26 / x29
  have h30 : SolverInterval x30 (0.0000578349151491) (0.0000578349151492) := by
    exact solverInterval_div (l := (0.0000578349151491 : ℝ)) (u := (0.0000578349151492 : ℝ)) h26 h29 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x31 : ℝ := (1 : ℝ) + x30
  have h31 : SolverInterval x31 (1.0000578349151491) (1.0000578349151492) := by
    exact solverInterval_add (l := (1.0000578349151491 : ℝ)) (u := (1.0000578349151492 : ℝ)) (solverInterval_const (1 : ℝ)) h30 (by norm_num) (by norm_num)
  have h32 : SolverInterval (sharpFourthFactor x24 32768) (1.0000578349151491) (1.0000578349151492) := by
    exact h31
  let x33 : ℝ := x14 ^ 2
  have h33 : SolverInterval x33 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x34 : ℝ := (1 / 4 : ℝ) * x33
  have h34 : SolverInterval x34 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h33 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x35 : ℝ := x34 / (2 : ℝ)
  have h35 : SolverInterval x35 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h34 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x36 : ℝ := x24 ^ (4 / 3 : ℝ)
  have h36 : SolverInterval x36 (0.0047560366323969) (0.0047560366323974) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0047560366323969 : ℝ)) (u := (0.0047560366323974 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x37 : ℝ := (sharpFourthFactor x24 32768) ^ (2 / 3 : ℝ)
  have h37 : SolverInterval x37 (1.0000385562384559) (1.000038556238456) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000385562384559 : ℝ)) (u := (1.000038556238456 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x38 : ℝ := x36 * x37
  have h38 : SolverInterval x38 (0.0047562200072794) (0.00475622000728) := by
    exact solverInterval_mul (l := (0.0047562200072794 : ℝ)) (u := (0.00475622000728 : ℝ)) h36 h37 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x39 : ℝ := x24 ^ (1 / 3 : ℝ)
  have h39 : SolverInterval x39 (0.2626100230177935) (0.2626100230177985) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.2626100230177935 : ℝ)) (u := (0.2626100230177985 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x40 : ℝ := x39 / (32768 : ℝ)
  have h40 : SolverInterval x40 (0.0000080142218938) (0.0000080142218939) := by
    exact solverInterval_div (l := (0.0000080142218938 : ℝ)) (u := (0.0000080142218939 : ℝ)) h39 (solverInterval_const (32768 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x41 : ℝ := x38 + x40
  have h41 : SolverInterval x41 (0.0047642342291732) (0.0047642342291739) := by
    exact solverInterval_add (l := (0.0047642342291732 : ℝ)) (u := (0.0047642342291739 : ℝ)) h38 h40 (by norm_num) (by norm_num)
  let x42 : ℝ := x35 * x41
  have h42 : SolverInterval x42 (0.0003751599369978) (0.0003751599369979) := by
    exact solverInterval_mul (l := (0.0003751599369978 : ℝ)) (u := (0.0003751599369979 : ℝ)) h35 h41 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h43 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x24 32768) (0.0003751599369978) (0.0003751599369979) := by
    exact h42
  let x44 : ℝ := x24 ^ (2 / 3 : ℝ)
  have h44 : SolverInterval x44 (0.068964024189406) (0.0689640241894087) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.068964024189406 : ℝ)) (u := (0.0689640241894087 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x45 : ℝ := (sharpSlope (1 / 2)) * x44
  have h45 : SolverInterval x45 (0.0205262933524168) (0.0205262933524178) := by
    exact solverInterval_mul (l := (0.0205262933524168 : ℝ)) (u := (0.0205262933524178 : ℝ)) h18 h44 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x46 : ℝ := (sharpFourthFactor x24 32768) ^ (1 / 3 : ℝ)
  have h46 : SolverInterval x46 (1.0000192779334085) (1.0000192779334087) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000192779334085 : ℝ)) (u := (1.0000192779334087 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x47 : ℝ := x46⁻¹
  have h47 : SolverInterval x47 (0.9999807224382228) (0.9999807224382231) := by
    exact solverInterval_inv (l := (0.9999807224382228 : ℝ)) (u := (0.9999807224382231 : ℝ)) h46 (by norm_num) (by norm_num) (by norm_num)
  let x48 : ℝ := x45 * x47
  have h48 : SolverInterval x48 (0.0205258976555286) (0.0205258976555297) := by
    exact solverInterval_mul (l := (0.0205258976555286 : ℝ)) (u := (0.0205258976555297 : ℝ)) h45 h47 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x49 : ℝ := x48 - (quarticAccuracyBound 1024)
  have h49 : SolverInterval x49 (0.0102627509793198) (0.0102627509793212) := by
    exact solverInterval_sub (l := (0.0102627509793198 : ℝ)) (u := (0.0102627509793212 : ℝ)) h48 h8 (by norm_num) (by norm_num)
  let x50 : ℝ := x49 - (sharpPenalty (1 / 2) (1 / 4) x24 32768)
  have h50 : SolverInterval x50 (0.0098875910423219) (0.0098875910423234) := by
    exact solverInterval_sub (l := (0.0098875910423219 : ℝ)) (u := (0.0098875910423234 : ℝ)) h49 h43 (by norm_num) (by norm_num)
  have h51 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1024) 32768) (0.0098875910423219) (0.0098875910423234) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h32.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x24 32768))] using h50
  let x52 : ℝ := Real.sqrt x24
  have h52 : SolverInterval x52 (0.1345757926960848) (0.1345757926960886) := by
    exact solverInterval_sqrt (l := (0.1345757926960848 : ℝ)) (u := (0.1345757926960886 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x53 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1024) 32768
  have h53 : SolverInterval x53 (0.5864688570190565) (0.5864688570190762) := by
    apply solverInterval_quarticRoot (xl := (0.5864688570190565 : ℝ)) (xh := (0.5864688570190762 : ℝ)) (v := x24) (ε := (quarticAccuracyBound 1024)) (d := 32768) (by have := h24.1; norm_num at this ⊢; linarith only [this]) (by have := h24.2; norm_num at this ⊢; linarith only [this]) (by have := h8.1; norm_num at this ⊢; linarith only [this]) h51 h52 <;> norm_num
  let x54 : ℝ := x53 ^ 2
  have h54 : SolverInterval x54 (0.3439457202532385) (0.3439457202532617) := by
    exact solverInterval_pow (l := (0.3439457202532385 : ℝ)) (u := (0.3439457202532617 : ℝ)) h53 (by norm_num) 2 (by norm_num) (by norm_num)
  let x55 : ℝ := min (1 : ℝ) x54
  have h55 : SolverInterval x55 (0.3439457202532385) (0.3439457202532617) := by
    exact solverInterval_min (l := (0.3439457202532385 : ℝ)) (u := (0.3439457202532617 : ℝ)) h54 1 (by norm_num) (by norm_num)
  have h56 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1024) 32768) (0.3439457202532385) (0.3439457202532617) := by
    exact h55
  let x57 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1024) 32768)
  have h57 : SolverInterval x57 (2.9074355083228189) (2.9074355083230151) := by
    exact solverInterval_div (l := (2.9074355083228189 : ℝ)) (u := (2.9074355083230151 : ℝ)) (solverInterval_const (1 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x58 : ℝ := Real.exp (0.1334089280025291125 : ℝ)
  have h58 : SolverInterval x58 (1.1427171918588481) (1.1427171918588484) := by
    apply solverInterval_exp (l := (1.1427171918588481 : ℝ)) (u := (1.1427171918588484 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x59 : ℝ := Real.exp (0.13340892800256255 : ℝ)
  have h59 : SolverInterval x59 (1.1427171918588863) (1.1427171918588866) := by
    apply solverInterval_exp (l := (1.1427171918588863 : ℝ)) (u := (1.1427171918588866 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x60 : ℝ := Real.log x57
  have h60 : SolverInterval x60 (1.0672714240202329) (1.0672714240205004) := by
    apply solverInterval_log (l := (1.0672714240202329 : ℝ)) (u := (1.0672714240205004 : ℝ)) h57 (by norm_num) (by convert h58 using 1 <;> norm_num [x58]) (by convert h59 using 1 <;> norm_num [x59]) (by norm_num) <;> norm_num
  let x61 : ℝ := (1 : ℝ) + x60
  have h61 : SolverInterval x61 (2.0672714240202329) (2.0672714240205004) := by
    exact solverInterval_add (l := (2.0672714240202329 : ℝ)) (u := (2.0672714240205004 : ℝ)) (solverInterval_const (1 : ℝ)) h60 (by norm_num) (by norm_num)
  let x62 : ℝ := x20 * x61
  have h62 : SolverInterval x62 (0.0002842696312374) (0.0002842696312377) := by
    exact solverInterval_mul (l := (0.0002842696312374 : ℝ)) (u := (0.0002842696312377 : ℝ)) h20 h61 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x63 : ℝ := x19 + x62
  have h63 : SolverInterval x63 (2.0308442999835748) (2.0308443078689247) := by
    exact solverInterval_add (l := (2.0308442999835748 : ℝ)) (u := (2.0308443078689247 : ℝ)) h19 h62 (by norm_num) (by norm_num)
  let x64 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1024) 32768) * x63
  have h64 : SolverInterval x64 (0.6985002054800345) (0.6985002081922141) := by
    exact solverInterval_mul (l := (0.6985002054800345 : ℝ)) (u := (0.6985002081922141 : ℝ)) h56 h63 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h65 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1024) 32768) x19 x20) (0.6985002054800345) (0.6985002081922141) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1024) 32768)) (by have := h56.1; norm_num at this ⊢; linarith only [this])]
    exact h64
  have h66 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1024) 1024 32768) (0.6985002054800345) (0.6985002081922141) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((1024 : ℝ) / 32768) = 1 / 32 by norm_num] using h65
  let x67 : ℝ := x24⁻¹
  have h67 : SolverInterval x67 (55.2161480903957575) (55.2161480903988065) := by
    exact solverInterval_inv (l := (55.2161480903957575 : ℝ)) (u := (55.2161480903988065 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num)
  let x68 : ℝ := x67 - (1 : ℝ)
  have h68 : SolverInterval x68 (54.2161480903957575) (54.2161480903988065) := by
    exact solverInterval_sub (l := (54.2161480903957575 : ℝ)) (u := (54.2161480903988065 : ℝ)) h67 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x69 : ℝ := (1 / 4 : ℝ) ^ 2
  have h69 : SolverInterval x69 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x70 : ℝ := x24 ^ 2
  have h70 : SolverInterval x70 (0.0003279954253623) (0.0003279954253624) := by
    exact solverInterval_pow (l := (0.0003279954253623 : ℝ)) (u := (0.0003279954253624 : ℝ)) h24 (by norm_num) 2 (by norm_num) (by norm_num)
  let x71 : ℝ := x69 * x70
  have h71 : SolverInterval x71 (0.0000204997140851) (0.0000204997140852) := by
    exact solverInterval_mul (l := (0.0000204997140851 : ℝ)) (u := (0.0000204997140852 : ℝ)) h69 h70 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x72 : ℝ := x71 * (sharpFourthFactor x24 32768)
  have h72 : SolverInterval x72 (0.0000205008996843) (0.0000205008996845) := by
    exact solverInterval_mul (l := (0.0000205008996843 : ℝ)) (u := (0.0000205008996845 : ℝ)) h71 h32 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x73 : ℝ := x72 / (4 : ℝ)
  have h73 : SolverInterval x73 (0.000005125224921) (0.0000051252249212) := by
    exact solverInterval_div (l := (0.000005125224921 : ℝ)) (u := (0.0000051252249212 : ℝ)) h72 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x74 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1024) 32768) - x73
  have h74 : SolverInterval x74 (0.0098824658174007) (0.0098824658174024) := by
    exact solverInterval_sub (l := (0.0098824658174007 : ℝ)) (u := (0.0098824658174024 : ℝ)) h51 h73 (by norm_num) (by norm_num)
  let x75 : ℝ := x68 * x74
  have h75 : SolverInterval x75 (0.5357892302544703) (0.5357892302545927) := by
    exact solverInterval_mul (l := (0.5357892302544703 : ℝ)) (u := (0.5357892302545927 : ℝ)) h68 h74 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x76 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1024) 1024 32768)
  have h76 : SolverInterval x76 (0.1746250513700086) (0.1746250520480536) := by
    exact solverInterval_mul (l := (0.1746250513700086 : ℝ)) (u := (0.1746250520480536 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h66 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x77 : ℝ := x76 / (2 : ℝ)
  have h77 : SolverInterval x77 (0.0873125256850043) (0.0873125260240268) := by
    exact solverInterval_div (l := (0.0873125256850043 : ℝ)) (u := (0.0873125260240268 : ℝ)) h76 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x78 : ℝ := x75 - x77
  have h78 : SolverInterval x78 (0.4484767042304435) (0.4484767045695884) := by
    exact solverInterval_sub (l := (0.4484767042304435 : ℝ)) (u := (0.4484767045695884 : ℝ)) h75 h77 (by norm_num) (by norm_num)
  have h79 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1024) 1024 32768) (0.4484767042304435) (0.4484767045695884) := by
    exact h78
  let x80 : ℝ := x9 ^ 2
  have h80 : SolverInterval x80 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x81 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1024) 32768)
  have h81 : SolverInterval x81 (0.0107483037579137) (0.0107483037579145) := by
    exact solverInterval_mul (l := (0.0107483037579137 : ℝ)) (u := (0.0107483037579145 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x82 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1024) 1024 32768) + x81
  have h82 : SolverInterval x82 (0.7092485092379482) (0.7092485119501286) := by
    exact solverInterval_add (l := (0.7092485092379482 : ℝ)) (u := (0.7092485119501286 : ℝ)) h66 h81 (by norm_num) (by norm_num)
  let x83 : ℝ := x80 * x82
  have h83 : SolverInterval x83 (0.3790554864971028) (0.3790554879691206) := by
    exact solverInterval_mul (l := (0.3790554864971028 : ℝ)) (u := (0.3790554879691206 : ℝ)) h80 h82 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h84 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 1024) 1024 32768) (0.3790554864971028) (0.3790554879691206) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((1024 : ℝ) / 32768) = 1 / 32 by norm_num] using h83
  let x85 : ℝ := (quarticAccuracyBound 1024) / (1 / 16 : ℝ)
  have h85 : SolverInterval x85 (0.164210346819336) (0.1642103468193408) := by
    exact solverInterval_div (l := (0.164210346819336 : ℝ)) (u := (0.1642103468193408 : ℝ)) h8 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x86 : ℝ := x85 ^ (1 / 2 : ℝ)
  have h86 : SolverInterval x86 (0.4052287586281802) (0.4052287586281863) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.4052287586281802 : ℝ)) (u := (0.4052287586281863 : ℝ)) h85 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x87 : ℝ := min (4 : ℝ) x86
  have h87 : SolverInterval x87 (0.4052287586281802) (0.4052287586281863) := by
    exact solverInterval_min (l := (0.4052287586281802 : ℝ)) (u := (0.4052287586281863 : ℝ)) h86 4 (by norm_num) (by norm_num)
  have h88 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 1024)) (0.4052287586281802) (0.4052287586281863) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h87
  let x89 : ℝ := x9 + (1 / 4 : ℝ)
  have h89 : SolverInterval x89 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x90 : ℝ := x89 ^ 2
  have h90 : SolverInterval x90 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h89 (by norm_num) 2 (by norm_num) (by norm_num)
  let x91 : ℝ := (2 : ℝ) * x19
  have h91 : SolverInterval x91 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x92 : ℝ := (2 : ℝ) * x20
  have h92 : SolverInterval x92 (0.00027501916578) (0.0002750191657802) := by
    exact solverInterval_mul (l := (0.00027501916578 : ℝ)) (u := (0.0002750191657802 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x93 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 1024))
  have h93 : SolverInterval x93 (9.8709677307729312) (9.8709677307730799) := by
    exact solverInterval_div (l := (9.8709677307729312 : ℝ)) (u := (9.8709677307730799 : ℝ)) (solverInterval_const (4 : ℝ)) h88 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x94 : ℝ := Real.exp (0.28619973704203595 : ℝ)
  have h94 : SolverInterval x94 (1.3313583502756388) (1.3313583502756391) := by
    apply solverInterval_exp (l := (1.3313583502756388 : ℝ)) (u := (1.3313583502756391 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x95 : ℝ := Real.exp (0.28619973704206285 : ℝ)
  have h95 : SolverInterval x95 (1.3313583502756746) (1.3313583502756749) := by
    apply solverInterval_exp (l := (1.3313583502756746 : ℝ)) (u := (1.3313583502756749 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x96 : ℝ := Real.log x93
  have h96 : SolverInterval x96 (2.2895978963362876) (2.2895978963365028) := by
    apply solverInterval_log (l := (2.2895978963362876 : ℝ)) (u := (2.2895978963365028 : ℝ)) h93 (by norm_num) (by convert h94 using 1 <;> norm_num [x94]) (by convert h95 using 1 <;> norm_num [x95]) (by norm_num) <;> norm_num
  let x97 : ℝ := (1 : ℝ) + x96
  have h97 : SolverInterval x97 (3.2895978963362876) (3.2895978963365028) := by
    exact solverInterval_add (l := (3.2895978963362876 : ℝ)) (u := (3.2895978963365028 : ℝ)) (solverInterval_const (1 : ℝ)) h96 (by norm_num) (by norm_num)
  let x98 : ℝ := x92 * x97
  have h98 : SolverInterval x98 (0.000904702469202) (0.0009047024692028) := by
    exact solverInterval_mul (l := (0.000904702469202 : ℝ)) (u := (0.0009047024692028 : ℝ)) h92 h97 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x99 : ℝ := x91 + x98
  have h99 : SolverInterval x99 (4.0620247631738768) (4.0620247789445768) := by
    exact solverInterval_add (l := (4.0620247631738768 : ℝ)) (u := (4.0620247789445768 : ℝ)) h91 h98 (by norm_num) (by norm_num)
  let x100 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 1024)) * x99
  have h100 : SolverInterval x100 (1.6460492522978777) (1.6460492586886438) := by
    exact solverInterval_mul (l := (1.6460492522978777 : ℝ)) (u := (1.6460492586886438 : ℝ)) h88 h99 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h101 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 1024)) x91 x92) (1.6460492522978777) (1.6460492586886438) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 1024))) (by have := h88.1; norm_num at this ⊢; linarith only [this])]
    exact h100
  let x102 : ℝ := x90 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 1024)) x91 x92)
  have h102 : SolverInterval x102 (1.5842827926362849) (1.5842827988573256) := by
    exact solverInterval_mul (l := (1.5842827926362849 : ℝ)) (u := (1.5842827988573256 : ℝ)) h90 h101 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h103 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 1024) logisticUnitSlopeBound (1 / 4) 1024 32768) (1.5842827926362849) (1.5842827988573256) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((1024 : ℝ) / 32768) = 1 / 32 by norm_num] using h102
  let x104 : ℝ := (quarticAccuracyBound 1024) ^ 2
  have h104 : SolverInterval x104 (0.0001053321796973) (0.0001053321796974) := by
    exact solverInterval_pow (l := (0.0001053321796973 : ℝ)) (u := (0.0001053321796974 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x105 : ℝ := (1024 : ℝ) * x104
  have h105 : SolverInterval x105 (0.1078601520100352) (0.1078601520101376) := by
    exact solverInterval_mul (l := (0.1078601520100352 : ℝ)) (u := (0.1078601520101376 : ℝ)) (solverInterval_const (1024 : ℝ)) h104 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x106 : ℝ := x105 * (1 : ℝ)
  have h106 : SolverInterval x106 (0.1078601520100352) (0.1078601520101376) := by
    exact solverInterval_mul (l := (0.1078601520100352 : ℝ)) (u := (0.1078601520101376 : ℝ)) h105 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x107 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1024) 1024 32768)
  have h107 : SolverInterval x107 (0.4484767042304435) (0.4484767045695884) := by
    exact solverInterval_max (l := (0.4484767042304435 : ℝ)) (u := (0.4484767045695884 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x108 : ℝ := x107 ^ 2
  have h108 : SolverInterval x108 (0.2011313542374006) (0.2011313545415979) := by
    exact solverInterval_pow (l := (0.2011313542374006 : ℝ)) (u := (0.2011313545415979 : ℝ)) h107 (by norm_num) 2 (by norm_num) (by norm_num)
  let x109 : ℝ := (2 : ℝ) * x21
  have h109 : SolverInterval x109 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x110 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 1024) 1024 32768) + x106
  have h110 : SolverInterval x110 (0.486915638507138) (0.4869156399792582) := by
    exact solverInterval_add (l := (0.486915638507138 : ℝ)) (u := (0.4869156399792582 : ℝ)) h84 h106 (by norm_num) (by norm_num)
  let x111 : ℝ := x109 * x110
  have h111 : SolverInterval x111 (0.6750084037503936) (0.6750084062781012) := by
    exact solverInterval_mul (l := (0.6750084037503936 : ℝ)) (u := (0.6750084062781012 : ℝ)) h109 h110 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x112 : ℝ := x108 / x111
  have h112 : SolverInterval x112 (0.2979686658221188) (0.2979686673885809) := by
    exact solverInterval_div (l := (0.2979686658221188 : ℝ)) (u := (0.2979686673885809 : ℝ)) h108 h111 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h113 : SolverInterval (quarticSolverLowerEndpoint 1024 ((quarticAccuracyBound 1024)) 1) (0.2979686658221188) (0.2979686673885809) := by
    exact h112
  let x114 : ℝ := (2 : ℝ) * x21
  have h114 : SolverInterval x114 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x115 : ℝ := (1024 : ℝ) / x114
  have h115 : SolverInterval x115 (738.6598606793323626) (738.6598612121628219) := by
    exact solverInterval_div (l := (738.6598606793323626 : ℝ)) (u := (738.6598612121628219 : ℝ)) (solverInterval_const (1024 : ℝ)) h114 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x116 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 1024) logisticUnitSlopeBound (1 / 4) 1024 32768) / x106
  have h116 : SolverInterval x116 (14.6883048383556954) (14.6883048960465541) := by
    exact solverInterval_div (l := (14.6883048383556954 : ℝ)) (u := (14.6883048960465541 : ℝ)) h103 h106 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x117 : ℝ := (1 : ℝ) + x116
  have h117 : SolverInterval x117 (15.6883048383556954) (15.6883048960465541) := by
    exact solverInterval_add (l := (15.6883048383556954 : ℝ)) (u := (15.6883048960465541 : ℝ)) (solverInterval_const (1 : ℝ)) h116 (by norm_num) (by norm_num)
  let x118 : ℝ := Real.exp (0.344114440001611425 : ℝ)
  have h118 : SolverInterval x118 (1.4107400713661826) (1.4107400713661829) := by
    apply solverInterval_exp (l := (1.4107400713661826 : ℝ)) (u := (1.4107400713661829 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x119 : ℝ := Real.exp (0.344114440461300975 : ℝ)
  have h119 : SolverInterval x119 (1.410740072014685) (1.4107400720146853) := by
    apply solverInterval_exp (l := (1.410740072014685 : ℝ)) (u := (1.4107400720146853 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x120 : ℝ := Real.log x117
  have h120 : SolverInterval x120 (2.7529155200128914) (2.7529155236904078) := by
    apply solverInterval_log (l := (2.7529155200128914 : ℝ)) (u := (2.7529155236904078 : ℝ)) h117 (by norm_num) (by convert h118 using 1 <;> norm_num [x118]) (by convert h119 using 1 <;> norm_num [x119]) (by norm_num) <;> norm_num
  let x121 : ℝ := x115 * x120
  have h121 : SolverInterval x121 (2033.4681944746941639) (2033.4681986579651586) := by
    exact solverInterval_mul (l := (2033.4681944746941639 : ℝ)) (u := (2033.4681986579651586 : ℝ)) h115 h120 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x122 : ℝ := min (1024 : ℝ) x121
  have h122 : SolverInterval x122 (1024) (1024) := by
    exact solverInterval_min (l := (1024 : ℝ)) (u := (1024 : ℝ)) h121 1024 (by norm_num) (by norm_num)
  have h123 : SolverInterval (quarticSolverUpperEndpoint 1024 ((quarticAccuracyBound 1024)) 1) (1024) (1024) := by
    exact h122
  let x124 : ℝ := (quarticAccuracyBound 1024) ^ 2
  have h124 : SolverInterval x124 (0.0001053321796973) (0.0001053321796974) := by
    exact solverInterval_pow (l := (0.0001053321796973 : ℝ)) (u := (0.0001053321796974 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x125 : ℝ := (1024 : ℝ) * x124
  have h125 : SolverInterval x125 (0.1078601520100352) (0.1078601520101376) := by
    exact solverInterval_mul (l := (0.1078601520100352 : ℝ)) (u := (0.1078601520101376 : ℝ)) (solverInterval_const (1024 : ℝ)) h124 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x126 : ℝ := x125 * (1024 : ℝ)
  have h126 : SolverInterval x126 (110.4487956582760448) (110.4487956583809024) := by
    exact solverInterval_mul (l := (110.4487956582760448 : ℝ)) (u := (110.4487956583809024 : ℝ)) h125 (solverInterval_const (1024 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x127 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1024) 1024 32768)
  have h127 : SolverInterval x127 (0.4484767042304435) (0.4484767045695884) := by
    exact solverInterval_max (l := (0.4484767042304435 : ℝ)) (u := (0.4484767045695884 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x128 : ℝ := x127 ^ 2
  have h128 : SolverInterval x128 (0.2011313542374006) (0.2011313545415979) := by
    exact solverInterval_pow (l := (0.2011313542374006 : ℝ)) (u := (0.2011313545415979 : ℝ)) h127 (by norm_num) 2 (by norm_num) (by norm_num)
  let x129 : ℝ := (2 : ℝ) * x21
  have h129 : SolverInterval x129 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x130 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 1024) 1024 32768) + x126
  have h130 : SolverInterval x130 (110.8278511447731476) (110.827851146350023) := by
    exact solverInterval_add (l := (110.8278511447731476 : ℝ)) (u := (110.827851146350023 : ℝ)) h84 h126 (by norm_num) (by norm_num)
  let x131 : ℝ := x129 * x130
  have h131 : SolverInterval x131 (153.6400250394152686) (153.6400251524291334) := by
    exact solverInterval_mul (l := (153.6400250394152686 : ℝ)) (u := (153.6400251524291334 : ℝ)) h129 h130 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x132 : ℝ := x128 / x131
  have h132 : SolverInterval x132 (0.0013091077929586) (0.0013091077959015) := by
    exact solverInterval_div (l := (0.0013091077929586 : ℝ)) (u := (0.0013091077959015 : ℝ)) h128 h131 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h133 : SolverInterval (quarticSolverLowerEndpoint 1024 ((quarticAccuracyBound 1024)) 1024) (0.0013091077929586) (0.0013091077959015) := by
    exact h132
  let x134 : ℝ := (2 : ℝ) * x21
  have h134 : SolverInterval x134 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x135 : ℝ := (1024 : ℝ) / x134
  have h135 : SolverInterval x135 (738.6598606793323626) (738.6598612121628219) := by
    exact solverInterval_div (l := (738.6598606793323626 : ℝ)) (u := (738.6598612121628219 : ℝ)) (solverInterval_const (1024 : ℝ)) h134 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x136 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 1024) logisticUnitSlopeBound (1 / 4) 1024 32768) / x126
  have h136 : SolverInterval x136 (0.0143440476937067) (0.0143440477500455) := by
    exact solverInterval_div (l := (0.0143440476937067 : ℝ)) (u := (0.0143440477500455 : ℝ)) h103 h126 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x137 : ℝ := (1 : ℝ) + x136
  have h137 : SolverInterval x137 (1.0143440476937067) (1.0143440477500455) := by
    exact solverInterval_add (l := (1.0143440476937067 : ℝ)) (u := (1.0143440477500455 : ℝ)) (solverInterval_const (1 : ℝ)) h136 (by norm_num) (by norm_num)
  let x138 : ℝ := Real.exp (0.0017802681436015375 : ℝ)
  have h138 : SolverInterval x138 (1.0017818537617352) (1.0017818537617355) := by
    apply solverInterval_exp (l := (1.0017818537617352 : ℝ)) (u := (1.0017818537617355 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x139 : ℝ := Real.exp (0.001780268150569325 : ℝ)
  have h139 : SolverInterval x139 (1.0017818537687154) (1.0017818537687157) := by
    apply solverInterval_exp (l := (1.0017818537687154 : ℝ)) (u := (1.0017818537687157 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x140 : ℝ := Real.log x137
  have h140 : SolverInterval x140 (0.0142421451488123) (0.0142421452045546) := by
    apply solverInterval_log (l := (0.0142421451488123 : ℝ)) (u := (0.0142421452045546 : ℝ)) h137 (by norm_num) (by convert h138 using 1 <;> norm_num [x138]) (by convert h139 using 1 <;> norm_num [x139]) (by norm_num) <;> norm_num
  let x141 : ℝ := x135 * x140
  have h141 : SolverInterval x141 (10.5201009513965227) (10.5201010001597712) := by
    exact solverInterval_mul (l := (10.5201009513965227 : ℝ)) (u := (10.5201010001597712 : ℝ)) h135 h140 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x142 : ℝ := min (1024 : ℝ) x141
  have h142 : SolverInterval x142 (10.5201009513965227) (10.5201010001597712) := by
    exact solverInterval_min (l := (10.5201009513965227 : ℝ)) (u := (10.5201010001597712 : ℝ)) h141 1024 (by norm_num) (by norm_num)
  have h143 : SolverInterval (quarticSolverUpperEndpoint 1024 ((quarticAccuracyBound 1024)) 1024) (10.5201009513965227) (10.5201010001597712) := by
    exact h142
  let x144 : ℝ := (2 : ℝ) * (quarticSolverAccuracy 1024)
  have h144 : SolverInterval x144 (0.020526296814534) (0.0205262968145348) := by
    exact solverInterval_mul (l := (0.020526296814534 : ℝ)) (u := (0.0205262968145348 : ℝ)) (solverInterval_const (2 : ℝ)) h13 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x145 : ℝ := x144 / (sharpSlope (1 / 2))
  have h145 : SolverInterval x145 (0.0689640358213905) (0.0689640358213933) := by
    exact solverInterval_div (l := (0.0689640358213905 : ℝ)) (u := (0.0689640358213933 : ℝ)) h144 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x146 : ℝ := x145 ^ (3 / 2 : ℝ)
  have h146 : SolverInterval x146 (0.0181106485617933) (0.0181106485617945) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0181106485617933 : ℝ)) (u := (0.0181106485617945 : ℝ)) h145 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x147 : ℝ := (1 : ℝ) - x146
  have h147 : SolverInterval x147 (0.9818893514382055) (0.9818893514382067) := by
    exact solverInterval_sub (l := (0.9818893514382055 : ℝ)) (u := (0.9818893514382067 : ℝ)) (solverInterval_const (1 : ℝ)) h146 (by norm_num) (by norm_num)
  let x148 : ℝ := (2 : ℝ) * x147
  have h148 : SolverInterval x148 (1.963778702876411) (1.9637787028764134) := by
    exact solverInterval_mul (l := (1.963778702876411 : ℝ)) (u := (1.9637787028764134 : ℝ)) (solverInterval_const (2 : ℝ)) h147 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x149 : ℝ := (2 : ℝ) * x146
  have h149 : SolverInterval x149 (0.0362212971235866) (0.036221297123589) := by
    exact solverInterval_mul (l := (0.0362212971235866 : ℝ)) (u := (0.036221297123589 : ℝ)) (solverInterval_const (2 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x150 : ℝ := (1 : ℝ) + x149
  have h150 : SolverInterval x150 (1.0362212971235866) (1.036221297123589) := by
    exact solverInterval_add (l := (1.0362212971235866 : ℝ)) (u := (1.036221297123589 : ℝ)) (solverInterval_const (1 : ℝ)) h149 (by norm_num) (by norm_num)
  let x151 : ℝ := (32768 : ℝ) * x150
  have h151 : SolverInterval x151 (33954.8994641456857088) (33954.899464145764352) := by
    exact solverInterval_mul (l := (33954.8994641456857088 : ℝ)) (u := (33954.899464145764352 : ℝ)) (solverInterval_const (32768 : ℝ)) h150 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x152 : ℝ := x148 / x151
  have h152 : SolverInterval x152 (0.0000578349143678) (0.0000578349143679) := by
    exact solverInterval_div (l := (0.0000578349143678 : ℝ)) (u := (0.0000578349143679 : ℝ)) h148 h151 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x153 : ℝ := (1 : ℝ) + x152
  have h153 : SolverInterval x153 (1.0000578349143678) (1.0000578349143679) := by
    exact solverInterval_add (l := (1.0000578349143678 : ℝ)) (u := (1.0000578349143679 : ℝ)) (solverInterval_const (1 : ℝ)) h152 (by norm_num) (by norm_num)
  have h154 : SolverInterval (sharpFourthFactor x146 32768) (1.0000578349143678) (1.0000578349143679) := by
    exact h153
  let x155 : ℝ := x14 ^ 2
  have h155 : SolverInterval x155 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x156 : ℝ := (1 / 4 : ℝ) * x155
  have h156 : SolverInterval x156 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h155 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x157 : ℝ := x156 / (2 : ℝ)
  have h157 : SolverInterval x157 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h156 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x158 : ℝ := x146 ^ (4 / 3 : ℝ)
  have h158 : SolverInterval x158 (0.004756038236774) (0.0047560382367745) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.004756038236774 : ℝ)) (u := (0.0047560382367745 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x159 : ℝ := (sharpFourthFactor x146 32768) ^ (2 / 3 : ℝ)
  have h159 : SolverInterval x159 (1.000038556237935) (1.0000385562379352) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.000038556237935 : ℝ)) (u := (1.0000385562379352 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x160 : ℝ := x158 * x159
  have h160 : SolverInterval x160 (0.0047562216117158) (0.0047562216117164) := by
    exact solverInterval_mul (l := (0.0047562216117158 : ℝ)) (u := (0.0047562216117164 : ℝ)) h158 h159 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x161 : ℝ := x146 ^ (1 / 3 : ℝ)
  have h161 : SolverInterval x161 (0.2626100451646707) (0.2626100451646766) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.2626100451646707 : ℝ)) (u := (0.2626100451646766 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x162 : ℝ := x161 / (32768 : ℝ)
  have h162 : SolverInterval x162 (0.0000080142225697) (0.0000080142225698) := by
    exact solverInterval_div (l := (0.0000080142225697 : ℝ)) (u := (0.0000080142225698 : ℝ)) h161 (solverInterval_const (32768 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x163 : ℝ := x160 + x162
  have h163 : SolverInterval x163 (0.0047642358342855) (0.0047642358342862) := by
    exact solverInterval_add (l := (0.0047642358342855 : ℝ)) (u := (0.0047642358342862 : ℝ)) h160 h162 (by norm_num) (by norm_num)
  let x164 : ℝ := x157 * x163
  have h164 : SolverInterval x164 (0.0003751600633924) (0.0003751600633926) := by
    exact solverInterval_mul (l := (0.0003751600633924 : ℝ)) (u := (0.0003751600633926 : ℝ)) h157 h163 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h165 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x146 32768) (0.0003751600633924) (0.0003751600633926) := by
    exact h164
  let x166 : ℝ := x146 ^ (2 / 3 : ℝ)
  have h166 : SolverInterval x166 (0.0689640358213903) (0.0689640358213935) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0689640358213903 : ℝ)) (u := (0.0689640358213935 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x167 : ℝ := (sharpSlope (1 / 2)) * x166
  have h167 : SolverInterval x167 (0.0205262968145339) (0.0205262968145349) := by
    exact solverInterval_mul (l := (0.0205262968145339 : ℝ)) (u := (0.0205262968145349 : ℝ)) h18 h166 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x168 : ℝ := (sharpFourthFactor x146 32768) ^ (1 / 3 : ℝ)
  have h168 : SolverInterval x168 (1.0000192779331481) (1.0000192779331483) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000192779331481 : ℝ)) (u := (1.0000192779331483 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x169 : ℝ := x168⁻¹
  have h169 : SolverInterval x169 (0.9999807224384832) (0.9999807224384835) := by
    exact solverInterval_inv (l := (0.9999807224384832 : ℝ)) (u := (0.9999807224384835 : ℝ)) h168 (by norm_num) (by norm_num) (by norm_num)
  let x170 : ℝ := x167 * x169
  have h170 : SolverInterval x170 (0.0205259011175843) (0.0205259011175854) := by
    exact solverInterval_mul (l := (0.0205259011175843 : ℝ)) (u := (0.0205259011175854 : ℝ)) h167 h169 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x171 : ℝ := x170 - (quarticSolverAccuracy 1024)
  have h171 : SolverInterval x171 (0.0102627527103169) (0.0102627527103184) := by
    exact solverInterval_sub (l := (0.0102627527103169 : ℝ)) (u := (0.0102627527103184 : ℝ)) h170 h13 (by norm_num) (by norm_num)
  let x172 : ℝ := x171 - (sharpPenalty (1 / 2) (1 / 4) x146 32768)
  have h172 : SolverInterval x172 (0.0098875926469243) (0.009887592646926) := by
    exact solverInterval_sub (l := (0.0098875926469243 : ℝ)) (u := (0.009887592646926 : ℝ)) h171 h165 (by norm_num) (by norm_num)
  have h173 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1024) 32768) (0.0098875926469243) (0.009887592646926) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h154.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x146 32768))] using h172
  let x174 : ℝ := Real.sqrt x146
  have h174 : SolverInterval x174 (0.1345758097199987) (0.1345758097200032) := by
    exact solverInterval_sqrt (l := (0.1345758097199987 : ℝ)) (u := (0.1345758097200032 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x175 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1024) 32768
  have h175 : SolverInterval x175 (0.5864688822180962) (0.5864688822181189) := by
    apply solverInterval_quarticRoot (xl := (0.5864688822180962 : ℝ)) (xh := (0.5864688822181189 : ℝ)) (v := x146) (ε := (quarticSolverAccuracy 1024)) (d := 32768) (by have := h146.1; norm_num at this ⊢; linarith only [this]) (by have := h146.2; norm_num at this ⊢; linarith only [this]) (by have := h13.1; norm_num at this ⊢; linarith only [this]) h173 h174 <;> norm_num
  let x176 : ℝ := x175 ^ 2
  have h176 : SolverInterval x176 (0.3439457498101431) (0.3439457498101699) := by
    exact solverInterval_pow (l := (0.3439457498101431 : ℝ)) (u := (0.3439457498101699 : ℝ)) h175 (by norm_num) 2 (by norm_num) (by norm_num)
  let x177 : ℝ := min (1 : ℝ) x176
  have h177 : SolverInterval x177 (0.3439457498101431) (0.3439457498101699) := by
    exact solverInterval_min (l := (0.3439457498101431 : ℝ)) (u := (0.3439457498101699 : ℝ)) h176 1 (by norm_num) (by norm_num)
  have h178 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1024) 32768) (0.3439457498101431) (0.3439457498101699) := by
    exact h177
  let x179 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1024) 32768)
  have h179 : SolverInterval x179 (2.9074352584729386) (2.9074352584731652) := by
    exact solverInterval_div (l := (2.9074352584729386 : ℝ)) (u := (2.9074352584731652 : ℝ)) (solverInterval_const (1 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x180 : ℝ := Real.exp (0.1334089172606790125 : ℝ)
  have h180 : SolverInterval x180 (1.1427171795839514) (1.1427171795839517) := by
    apply solverInterval_exp (l := (1.1427171795839514 : ℝ)) (u := (1.1427171795839517 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x181 : ℝ := Real.exp (0.133408917260713775 : ℝ)
  have h181 : SolverInterval x181 (1.1427171795839911) (1.1427171795839914) := by
    apply solverInterval_exp (l := (1.1427171795839911 : ℝ)) (u := (1.1427171795839914 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x182 : ℝ := Real.log x179
  have h182 : SolverInterval x182 (1.0672713380854321) (1.0672713380857102) := by
    apply solverInterval_log (l := (1.0672713380854321 : ℝ)) (u := (1.0672713380857102 : ℝ)) h179 (by norm_num) (by convert h180 using 1 <;> norm_num [x180]) (by convert h181 using 1 <;> norm_num [x181]) (by norm_num) <;> norm_num
  let x183 : ℝ := (1 : ℝ) + x182
  have h183 : SolverInterval x183 (2.0672713380854321) (2.0672713380857102) := by
    exact solverInterval_add (l := (2.0672713380854321 : ℝ)) (u := (2.0672713380857102 : ℝ)) (solverInterval_const (1 : ℝ)) h182 (by norm_num) (by norm_num)
  let x184 : ℝ := x20 * x183
  have h184 : SolverInterval x184 (0.0002842696194205) (0.0002842696194209) := by
    exact solverInterval_mul (l := (0.0002842696194205 : ℝ)) (u := (0.0002842696194209 : ℝ)) h20 h183 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x185 : ℝ := x19 + x184
  have h185 : SolverInterval x185 (2.0308442999717579) (2.0308443078571079) := by
    exact solverInterval_add (l := (2.0308442999717579 : ℝ)) (u := (2.0308443078571079 : ℝ)) h19 h184 (by norm_num) (by norm_num)
  let x186 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1024) 32768) * x185
  have h186 : SolverInterval x186 (0.6985002655014414) (0.6985002682136285) := by
    exact solverInterval_mul (l := (0.6985002655014414 : ℝ)) (u := (0.6985002682136285 : ℝ)) h178 h185 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h187 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1024) 32768) x19 x20) (0.6985002655014414) (0.6985002682136285) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1024) 32768)) (by have := h178.1; norm_num at this ⊢; linarith only [this])]
    exact h186
  have h188 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1024) 1024 32768) (0.6985002655014414) (0.6985002682136285) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((1024 : ℝ) / 32768) = 1 / 32 by norm_num] using h187
  let x189 : ℝ := x146⁻¹
  have h189 : SolverInterval x189 (55.2161341206498817) (55.2161341206535404) := by
    exact solverInterval_inv (l := (55.2161341206498817 : ℝ)) (u := (55.2161341206535404 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num)
  let x190 : ℝ := x189 - (1 : ℝ)
  have h190 : SolverInterval x190 (54.2161341206498817) (54.2161341206535404) := by
    exact solverInterval_sub (l := (54.2161341206498817 : ℝ)) (u := (54.2161341206535404 : ℝ)) h189 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x191 : ℝ := (1 / 4 : ℝ) ^ 2
  have h191 : SolverInterval x191 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x192 : ℝ := x146 ^ 2
  have h192 : SolverInterval x192 (0.0003279955913287) (0.0003279955913289) := by
    exact solverInterval_pow (l := (0.0003279955913287 : ℝ)) (u := (0.0003279955913289 : ℝ)) h146 (by norm_num) 2 (by norm_num) (by norm_num)
  let x193 : ℝ := x191 * x192
  have h193 : SolverInterval x193 (0.000020499724458) (0.0000204997244581) := by
    exact solverInterval_mul (l := (0.000020499724458 : ℝ)) (u := (0.0000204997244581 : ℝ)) h191 h192 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x194 : ℝ := x193 * (sharpFourthFactor x146 32768)
  have h194 : SolverInterval x194 (0.0000205009100578) (0.000020500910058) := by
    exact solverInterval_mul (l := (0.0000205009100578 : ℝ)) (u := (0.000020500910058 : ℝ)) h193 h154 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x195 : ℝ := x194 / (4 : ℝ)
  have h195 : SolverInterval x195 (0.0000051252275144) (0.0000051252275145) := by
    exact solverInterval_div (l := (0.0000051252275144 : ℝ)) (u := (0.0000051252275145 : ℝ)) h194 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x196 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1024) 32768) - x195
  have h196 : SolverInterval x196 (0.0098824674194098) (0.0098824674194116) := by
    exact solverInterval_sub (l := (0.0098824674194098 : ℝ)) (u := (0.0098824674194116 : ℝ)) h173 h195 (by norm_num) (by norm_num)
  let x197 : ℝ := x190 * x196
  have h197 : SolverInterval x197 (0.5357891790536744) (0.5357891790538082) := by
    exact solverInterval_mul (l := (0.5357891790536744 : ℝ)) (u := (0.5357891790538082 : ℝ)) h190 h196 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x198 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1024) 1024 32768)
  have h198 : SolverInterval x198 (0.1746250663753603) (0.1746250670534072) := by
    exact solverInterval_mul (l := (0.1746250663753603 : ℝ)) (u := (0.1746250670534072 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h188 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x199 : ℝ := x198 / (2 : ℝ)
  have h199 : SolverInterval x199 (0.0873125331876801) (0.0873125335267036) := by
    exact solverInterval_div (l := (0.0873125331876801 : ℝ)) (u := (0.0873125335267036 : ℝ)) h198 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x200 : ℝ := x197 - x199
  have h200 : SolverInterval x200 (0.4484766455269708) (0.4484766458661281) := by
    exact solverInterval_sub (l := (0.4484766455269708 : ℝ)) (u := (0.4484766458661281 : ℝ)) h197 h199 (by norm_num) (by norm_num)
  have h201 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1024) 1024 32768) (0.4484766455269708) (0.4484766458661281) := by
    exact h200
  let x202 : ℝ := x9 ^ 2
  have h202 : SolverInterval x202 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x203 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1024) 32768)
  have h203 : SolverInterval x203 (0.0107483046815669) (0.0107483046815679) := by
    exact solverInterval_mul (l := (0.0107483046815669 : ℝ)) (u := (0.0107483046815679 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x204 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1024) 1024 32768) + x203
  have h204 : SolverInterval x204 (0.7092485701830083) (0.7092485728951964) := by
    exact solverInterval_add (l := (0.7092485701830083 : ℝ)) (u := (0.7092485728951964 : ℝ)) h188 h203 (by norm_num) (by norm_num)
  let x205 : ℝ := x202 * x204
  have h205 : SolverInterval x205 (0.3790555190689857) (0.3790555205410076) := by
    exact solverInterval_mul (l := (0.3790555190689857 : ℝ)) (u := (0.3790555205410076 : ℝ)) h202 h204 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h206 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 1024) 1024 32768) (0.3790555190689857) (0.3790555205410076) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((1024 : ℝ) / 32768) = 1 / 32 by norm_num] using h205
  let x207 : ℝ := (quarticSolverAccuracy 1024) / (1 / 16 : ℝ)
  have h207 : SolverInterval x207 (0.164210374516272) (0.1642103745162784) := by
    exact solverInterval_div (l := (0.164210374516272 : ℝ)) (u := (0.1642103745162784 : ℝ)) h13 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x208 : ℝ := x207 ^ (1 / 2 : ℝ)
  have h208 : SolverInterval x208 (0.405228792802624) (0.405228792802632) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.405228792802624 : ℝ)) (u := (0.405228792802632 : ℝ)) h207 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x209 : ℝ := min (4 : ℝ) x208
  have h209 : SolverInterval x209 (0.405228792802624) (0.405228792802632) := by
    exact solverInterval_min (l := (0.405228792802624 : ℝ)) (u := (0.405228792802632 : ℝ)) h208 4 (by norm_num) (by norm_num)
  have h210 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 1024)) (0.405228792802624) (0.405228792802632) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h209
  let x211 : ℝ := x9 + (1 / 4 : ℝ)
  have h211 : SolverInterval x211 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x212 : ℝ := x211 ^ 2
  have h212 : SolverInterval x212 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h211 (by norm_num) 2 (by norm_num) (by norm_num)
  let x213 : ℝ := (2 : ℝ) * x19
  have h213 : SolverInterval x213 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x214 : ℝ := (2 : ℝ) * x20
  have h214 : SolverInterval x214 (0.00027501916578) (0.0002750191657802) := by
    exact solverInterval_mul (l := (0.00027501916578 : ℝ)) (u := (0.0002750191657802 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x215 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 1024))
  have h215 : SolverInterval x215 (9.8709668983176449) (9.8709668983178399) := by
    exact solverInterval_div (l := (9.8709668983176449 : ℝ)) (u := (9.8709668983178399 : ℝ)) (solverInterval_const (4 : ℝ)) h210 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x216 : ℝ := Real.exp (0.2861997265003223125 : ℝ)
  have h216 : SolverInterval x216 (1.3313583362408404) (1.3313583362408407) := by
    apply solverInterval_exp (l := (1.3313583362408404 : ℝ)) (u := (1.3313583362408407 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x217 : ℝ := Real.exp (0.2861997265003498 : ℝ)
  have h217 : SolverInterval x217 (1.331358336240877) (1.3313583362408773) := by
    apply solverInterval_exp (l := (1.331358336240877 : ℝ)) (u := (1.3313583362408773 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x218 : ℝ := Real.log x215
  have h218 : SolverInterval x218 (2.2895978120025785) (2.2895978120027984) := by
    apply solverInterval_log (l := (2.2895978120025785 : ℝ)) (u := (2.2895978120027984 : ℝ)) h215 (by norm_num) (by convert h216 using 1 <;> norm_num [x216]) (by convert h217 using 1 <;> norm_num [x217]) (by norm_num) <;> norm_num
  let x219 : ℝ := (1 : ℝ) + x218
  have h219 : SolverInterval x219 (3.2895978120025785) (3.2895978120027984) := by
    exact solverInterval_add (l := (3.2895978120025785 : ℝ)) (u := (3.2895978120027984 : ℝ)) (solverInterval_const (1 : ℝ)) h218 (by norm_num) (by norm_num)
  let x220 : ℝ := x214 * x219
  have h220 : SolverInterval x220 (0.0009047024460086) (0.0009047024460094) := by
    exact solverInterval_mul (l := (0.0009047024460086 : ℝ)) (u := (0.0009047024460094 : ℝ)) h214 h219 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x221 : ℝ := x213 + x220
  have h221 : SolverInterval x221 (4.0620247631506834) (4.0620247789213834) := by
    exact solverInterval_add (l := (4.0620247631506834 : ℝ)) (u := (4.0620247789213834 : ℝ)) h213 h220 (by norm_num) (by norm_num)
  let x222 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 1024)) * x221
  have h222 : SolverInterval x222 (1.6460493911059161) (1.6460493974966904) := by
    exact solverInterval_mul (l := (1.6460493911059161 : ℝ)) (u := (1.6460493974966904 : ℝ)) h210 h221 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h223 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 1024)) x213 x214) (1.6460493911059161) (1.6460493974966904) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 1024))) (by have := h210.1; norm_num at this ⊢; linarith only [this])]
    exact h222
  let x224 : ℝ := x212 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 1024)) x213 x214)
  have h224 : SolverInterval x224 (1.5842829262356814) (1.58428293245673) := by
    exact solverInterval_mul (l := (1.5842829262356814 : ℝ)) (u := (1.58428293245673 : ℝ)) h212 h223 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h225 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 1024) logisticUnitSlopeBound (1 / 4) 1024 32768) (1.5842829262356814) (1.58428293245673) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((1024 : ℝ) / 32768) = 1 / 32 by norm_num] using h224
  let x226 : ℝ := (quarticSolverAccuracy 1024) ^ 2
  have h226 : SolverInterval x226 (0.0001053322152295) (0.0001053322152296) := by
    exact solverInterval_pow (l := (0.0001053322152295 : ℝ)) (u := (0.0001053322152296 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x227 : ℝ := (1024 : ℝ) * x226
  have h227 : SolverInterval x227 (0.107860188395008) (0.1078601883951104) := by
    exact solverInterval_mul (l := (0.107860188395008 : ℝ)) (u := (0.1078601883951104 : ℝ)) (solverInterval_const (1024 : ℝ)) h226 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x228 : ℝ := x227 * (1 : ℝ)
  have h228 : SolverInterval x228 (0.107860188395008) (0.1078601883951104) := by
    exact solverInterval_mul (l := (0.107860188395008 : ℝ)) (u := (0.1078601883951104 : ℝ)) h227 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x229 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1024) 1024 32768)
  have h229 : SolverInterval x229 (0.4484766455269708) (0.4484766458661281) := by
    exact solverInterval_max (l := (0.4484766455269708 : ℝ)) (u := (0.4484766458661281 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x230 : ℝ := x229 ^ 2
  have h230 : SolverInterval x230 (0.2011313015831242) (0.2011313018873325) := by
    exact solverInterval_pow (l := (0.2011313015831242 : ℝ)) (u := (0.2011313018873325 : ℝ)) h229 (by norm_num) 2 (by norm_num) (by norm_num)
  let x231 : ℝ := (2 : ℝ) * x21
  have h231 : SolverInterval x231 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x232 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 1024) 1024 32768) + x228
  have h232 : SolverInterval x232 (0.4869157074639937) (0.486915708936118) := by
    exact solverInterval_add (l := (0.4869157074639937 : ℝ)) (u := (0.486915708936118 : ℝ)) h206 h228 (by norm_num) (by norm_num)
  let x233 : ℝ := x231 * x232
  have h233 : SolverInterval x233 (0.6750084993448937) (0.6750085018726072) := by
    exact solverInterval_mul (l := (0.6750084993448937 : ℝ)) (u := (0.6750085018726072 : ℝ)) h231 h232 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x234 : ℝ := x230 / x233
  have h234 : SolverInterval x234 (0.2979685456185309) (0.2979685471850112) := by
    exact solverInterval_div (l := (0.2979685456185309 : ℝ)) (u := (0.2979685471850112 : ℝ)) h230 h233 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h235 : SolverInterval (quarticSolverLowerEndpoint 1024 ((quarticSolverAccuracy 1024)) 1) (0.2979685456185309) (0.2979685471850112) := by
    exact h234
  let x236 : ℝ := (2 : ℝ) * x21
  have h236 : SolverInterval x236 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x237 : ℝ := (1024 : ℝ) / x236
  have h237 : SolverInterval x237 (738.6598606793323626) (738.6598612121628219) := by
    exact solverInterval_div (l := (738.6598606793323626 : ℝ)) (u := (738.6598612121628219 : ℝ)) (solverInterval_const (1024 : ℝ)) h236 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x238 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 1024) logisticUnitSlopeBound (1 / 4) 1024 32768) / x228
  have h238 : SolverInterval x238 (14.6883011221172808) (14.6883011798081933) := by
    exact solverInterval_div (l := (14.6883011221172808 : ℝ)) (u := (14.6883011798081933 : ℝ)) h225 h228 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x239 : ℝ := (1 : ℝ) + x238
  have h239 : SolverInterval x239 (15.6883011221172808) (15.6883011798081933) := by
    exact solverInterval_add (l := (15.6883011221172808 : ℝ)) (u := (15.6883011798081933 : ℝ)) (solverInterval_const (1 : ℝ)) h238 (by norm_num) (by norm_num)
  let x240 : ℝ := Real.exp (0.344114410391665575 : ℝ)
  have h240 : SolverInterval x240 (1.4107400295942461) (1.4107400295942464) := by
    apply solverInterval_exp (l := (1.4107400295942461 : ℝ)) (u := (1.4107400295942464 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x241 : ℝ := Real.exp (0.34411441085135565 : ℝ)
  have h241 : SolverInterval x241 (1.4107400302427493) (1.4107400302427496) := by
    apply solverInterval_exp (l := (1.4107400302427493 : ℝ)) (u := (1.4107400302427496 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x242 : ℝ := Real.log x239
  have h242 : SolverInterval x242 (2.7529152831333246) (2.7529152868108452) := by
    apply solverInterval_log (l := (2.7529152831333246 : ℝ)) (u := (2.7529152868108452 : ℝ)) h239 (by norm_num) (by convert h240 using 1 <;> norm_num [x240]) (by convert h241 using 1 <;> norm_num [x241]) (by norm_num) <;> norm_num
  let x243 : ℝ := x237 * x242
  have h243 : SolverInterval x243 (2033.4680195012663536) (2033.4680236845403245) := by
    exact solverInterval_mul (l := (2033.4680195012663536 : ℝ)) (u := (2033.4680236845403245 : ℝ)) h237 h242 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x244 : ℝ := min (1024 : ℝ) x243
  have h244 : SolverInterval x244 (1024) (1024) := by
    exact solverInterval_min (l := (1024 : ℝ)) (u := (1024 : ℝ)) h243 1024 (by norm_num) (by norm_num)
  have h245 : SolverInterval (quarticSolverUpperEndpoint 1024 ((quarticSolverAccuracy 1024)) 1) (1024) (1024) := by
    exact h244
  let x246 : ℝ := (quarticSolverAccuracy 1024) ^ 2
  have h246 : SolverInterval x246 (0.0001053322152295) (0.0001053322152296) := by
    exact solverInterval_pow (l := (0.0001053322152295 : ℝ)) (u := (0.0001053322152296 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x247 : ℝ := (1024 : ℝ) * x246
  have h247 : SolverInterval x247 (0.107860188395008) (0.1078601883951104) := by
    exact solverInterval_mul (l := (0.107860188395008 : ℝ)) (u := (0.1078601883951104 : ℝ)) (solverInterval_const (1024 : ℝ)) h246 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x248 : ℝ := x247 * (1024 : ℝ)
  have h248 : SolverInterval x248 (110.448832916488192) (110.4488329165930496) := by
    exact solverInterval_mul (l := (110.448832916488192 : ℝ)) (u := (110.4488329165930496 : ℝ)) h247 (solverInterval_const (1024 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x249 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1024) 1024 32768)
  have h249 : SolverInterval x249 (0.4484766455269708) (0.4484766458661281) := by
    exact solverInterval_max (l := (0.4484766455269708 : ℝ)) (u := (0.4484766458661281 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x250 : ℝ := x249 ^ 2
  have h250 : SolverInterval x250 (0.2011313015831242) (0.2011313018873325) := by
    exact solverInterval_pow (l := (0.2011313015831242 : ℝ)) (u := (0.2011313018873325 : ℝ)) h249 (by norm_num) 2 (by norm_num) (by norm_num)
  let x251 : ℝ := (2 : ℝ) * x21
  have h251 : SolverInterval x251 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x252 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 1024) 1024 32768) + x248
  have h252 : SolverInterval x252 (110.8278884355571777) (110.8278884371340572) := by
    exact solverInterval_add (l := (110.8278884355571777 : ℝ)) (u := (110.8278884371340572 : ℝ)) h206 h248 (by norm_num) (by norm_num)
  let x253 : ℝ := x251 * x252
  have h253 : SolverInterval x253 (153.6400767354188719) (153.6400768484327796) := by
    exact solverInterval_mul (l := (153.6400767354188719 : ℝ)) (u := (153.6400768484327796 : ℝ)) h251 h252 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x254 : ℝ := x250 / x253
  have h254 : SolverInterval x254 (0.001309107009765) (0.0013091070127081) := by
    exact solverInterval_div (l := (0.001309107009765 : ℝ)) (u := (0.0013091070127081 : ℝ)) h250 h253 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h255 : SolverInterval (quarticSolverLowerEndpoint 1024 ((quarticSolverAccuracy 1024)) 1024) (0.001309107009765) (0.0013091070127081) := by
    exact h254
  let x256 : ℝ := (2 : ℝ) * x21
  have h256 : SolverInterval x256 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x257 : ℝ := (1024 : ℝ) / x256
  have h257 : SolverInterval x257 (738.6598606793323626) (738.6598612121628219) := by
    exact solverInterval_div (l := (738.6598606793323626 : ℝ)) (u := (738.6598612121628219 : ℝ)) (solverInterval_const (1024 : ℝ)) h256 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x258 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 1024) logisticUnitSlopeBound (1 / 4) 1024 32768) / x248
  have h258 : SolverInterval x258 (0.0143440440645676) (0.0143440441209065) := by
    exact solverInterval_div (l := (0.0143440440645676 : ℝ)) (u := (0.0143440441209065 : ℝ)) h225 h248 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x259 : ℝ := (1 : ℝ) + x258
  have h259 : SolverInterval x259 (1.0143440440645676) (1.0143440441209065) := by
    exact solverInterval_add (l := (1.0143440440645676 : ℝ)) (u := (1.0143440441209065 : ℝ)) (solverInterval_const (1 : ℝ)) h258 (by norm_num) (by norm_num)
  let x260 : ℝ := Real.exp (0.0017802676963742 : ℝ)
  have h260 : SolverInterval x260 (1.0017818533137109) (1.0017818533137112) := by
    apply solverInterval_exp (l := (1.0017818533137109 : ℝ)) (u := (1.0017818533137112 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x261 : ℝ := Real.exp (0.0017802677033419875 : ℝ)
  have h261 : SolverInterval x261 (1.0017818533206911) (1.0017818533206914) := by
    apply solverInterval_exp (l := (1.0017818533206911 : ℝ)) (u := (1.0017818533206914 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x262 : ℝ := Real.log x259
  have h262 : SolverInterval x262 (0.0142421415709936) (0.0142421416267359) := by
    apply solverInterval_log (l := (0.0142421415709936 : ℝ)) (u := (0.0142421416267359 : ℝ)) h259 (by norm_num) (by convert h260 using 1 <;> norm_num [x260]) (by convert h261 using 1 <;> norm_num [x261]) (by norm_num) <;> norm_num
  let x263 : ℝ := x257 * x262
  have h263 : SolverInterval x263 (10.5200983086054603) (10.5200983573687068) := by
    exact solverInterval_mul (l := (10.5200983086054603 : ℝ)) (u := (10.5200983573687068 : ℝ)) h257 h262 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x264 : ℝ := min (1024 : ℝ) x263
  have h264 : SolverInterval x264 (10.5200983086054603) (10.5200983573687068) := by
    exact solverInterval_min (l := (10.5200983086054603 : ℝ)) (u := (10.5200983573687068 : ℝ)) h263 1024 (by norm_num) (by norm_num)
  have h265 : SolverInterval (quarticSolverUpperEndpoint 1024 ((quarticSolverAccuracy 1024)) 1024) (10.5200983086054603) (10.5200983573687068) := by
    exact h264
  constructor
  · refine ⟨?_, ?_, ?_, ?_⟩
    · exact solverInterval_stable h113 h235 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h123 h245 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h133 h255 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h143 h265 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  · refine ⟨?_, ?_, ?_, ?_⟩
    · exact solverInterval_change_lt h113 h235 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h123 h245 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h133 h255 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h143 h265 (by norm_num) (by norm_num)

/-- Relative and absolute stability of the four information endpoints. -/
theorem solver_endpoints_1024 :
    SolverEndpointStable (quarticSolverLowerEndpoint 1024 (quarticAccuracyBound 1024) 1)
      (quarticSolverLowerEndpoint 1024 (quarticSolverAccuracy 1024) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 1024 (quarticAccuracyBound 1024) 1)
      (quarticSolverUpperEndpoint 1024 (quarticSolverAccuracy 1024) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 1024 (quarticAccuracyBound 1024) 1024)
      (quarticSolverLowerEndpoint 1024 (quarticSolverAccuracy 1024) 1024) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 1024 (quarticAccuracyBound 1024) 1024)
      (quarticSolverUpperEndpoint 1024 (quarticSolverAccuracy 1024) 1024) := solver_row_certificate_1024.1

/-- The absolute changes separate the final-row maximum from every other endpoint. -/
theorem solver_endpoint_changes_1024 :
    |quarticSolverLowerEndpoint 1024 (quarticSolverAccuracy 1024) 1 - quarticSolverLowerEndpoint 1024 (quarticAccuracyBound 1024) 1| < 0.017 ∧
    |quarticSolverUpperEndpoint 1024 (quarticSolverAccuracy 1024) 1 - quarticSolverUpperEndpoint 1024 (quarticAccuracyBound 1024) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 1024 (quarticSolverAccuracy 1024) 1024 - quarticSolverLowerEndpoint 1024 (quarticAccuracyBound 1024) 1024| < 0.017 ∧
    |quarticSolverUpperEndpoint 1024 (quarticSolverAccuracy 1024) 1024 - quarticSolverUpperEndpoint 1024 (quarticAccuracyBound 1024) 1024| < 0.017 := solver_row_certificate_1024.2

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSolverRow1048576.lean <==
import LossOnlyTraceability.QuarticSolverGlobals

noncomputable section
namespace LossOnlyTraceability
set_option maxRecDepth 8192
set_option maxHeartbeats 4000000

/-- All four displayed endpoints at `n = 1048576` satisfy the solver perturbation claim. -/
theorem solver_row_certificate_1048576 :
  (    SolverEndpointStable (quarticSolverLowerEndpoint 1048576 (quarticAccuracyBound 1048576) 1)
      (quarticSolverLowerEndpoint 1048576 (quarticSolverAccuracy 1048576) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 1048576 (quarticAccuracyBound 1048576) 1)
      (quarticSolverUpperEndpoint 1048576 (quarticSolverAccuracy 1048576) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 1048576 (quarticAccuracyBound 1048576) 1048576)
      (quarticSolverLowerEndpoint 1048576 (quarticSolverAccuracy 1048576) 1048576) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 1048576 (quarticAccuracyBound 1048576) 1048576)
      (quarticSolverUpperEndpoint 1048576 (quarticSolverAccuracy 1048576) 1048576)) ∧
  (0.017 < |quarticSolverLowerEndpoint 1048576 (quarticSolverAccuracy 1048576) 1 - quarticSolverLowerEndpoint 1048576 (quarticAccuracyBound 1048576) 1| ∧
    |quarticSolverUpperEndpoint 1048576 (quarticSolverAccuracy 1048576) 1 - quarticSolverUpperEndpoint 1048576 (quarticAccuracyBound 1048576) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 1048576 (quarticSolverAccuracy 1048576) 1048576 - quarticSolverLowerEndpoint 1048576 (quarticAccuracyBound 1048576) 1048576| < 0.017 ∧
    |quarticSolverUpperEndpoint 1048576 (quarticSolverAccuracy 1048576) 1048576 - quarticSolverUpperEndpoint 1048576 (quarticAccuracyBound 1048576) 1048576| < 0.017) := by
  obtain ⟨ha1, ha2⟩ := solver_accuracy_coefficients
  let x1 : ℝ := (1048576 : ℝ) ^ (2 / 3 : ℝ)
  have h1 : SolverInterval x1 (10321.2732407388009657) (10321.2732407388009658) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (10321.2732407388009657 : ℝ)) (u := (10321.2732407388009658 : ℝ)) (solverInterval_const (1048576 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x2 : ℝ := x1⁻¹
  have h2 : SolverInterval x2 (0.0000968872712382) (0.0000968872712383) := by
    exact solverInterval_inv (l := (0.0000968872712382 : ℝ)) (u := (0.0000968872712383 : ℝ)) h1 (by norm_num) (by norm_num) (by norm_num)
  let x3 : ℝ := (4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ)) * x2
  have h3 : SolverInterval x3 (0.0000935256492674) (0.0000935256492676) := by
    exact solverInterval_mul (l := (0.0000935256492674 : ℝ)) (u := (0.0000935256492676 : ℝ)) ha1 h2 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x4 : ℝ := (1048576 : ℝ) ^ (5 / 6 : ℝ)
  have h4 : SolverInterval x4 (104031.9153417879207773) (104031.9153417879207774) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (104031.9153417879207773 : ℝ)) (u := (104031.9153417879207774 : ℝ)) (solverInterval_const (1048576 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 5 6 (by norm_num) (by norm_num) (by norm_num))
  let x5 : ℝ := x4⁻¹
  have h5 : SolverInterval x5 (0.0000096124347678) (0.0000096124347679) := by
    exact solverInterval_inv (l := (0.0000096124347678 : ℝ)) (u := (0.0000096124347679 : ℝ)) h4 (by norm_num) (by norm_num) (by norm_num)
  let x6 : ℝ := (4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8) * x5
  have h6 : SolverInterval x6 (0.0000023610512704) (0.0000023610512706) := by
    exact solverInterval_mul (l := (0.0000023610512704 : ℝ)) (u := (0.0000023610512706 : ℝ)) ha2 h5 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x7 : ℝ := x3 + x6
  have h7 : SolverInterval x7 (0.0000958867005378) (0.0000958867005382) := by
    exact solverInterval_add (l := (0.0000958867005378 : ℝ)) (u := (0.0000958867005382 : ℝ)) h3 h6 (by norm_num) (by norm_num)
  have h8 : SolverInterval (quarticAccuracyBound 1048576) (0.0000958867005378) (0.0000958867005382) := by
    simpa only [quarticAccuracyBound, Nat.cast_ofNat, Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 1048576)] using h7
  let x9 : ℝ := logisticUnitSlopeBound
  have h9 : SolverInterval x9 (0.7310585786185012) (0.7310585786402001) := by
    exact solverInterval_weaken (l := (0.7310585786185012 : ℝ)) (u := (0.7310585786402001 : ℝ)) qc_unitSlope_bounds (by norm_num) (by norm_num)
  let x10 : ℝ := (1 : ℝ) + x9
  have h10 : SolverInterval x10 (1.7310585786185012) (1.7310585786402001) := by
    exact solverInterval_add (l := (1.7310585786185012 : ℝ)) (u := (1.7310585786402001 : ℝ)) (solverInterval_const (1 : ℝ)) h9 (by norm_num) (by norm_num)
  let x11 : ℝ := x10 / (1000000000 : ℝ)
  have h11 : SolverInterval x11 (0.0000000017310585) (0.0000000017310586) := by
    exact solverInterval_div (l := (0.0000000017310585 : ℝ)) (u := (0.0000000017310586 : ℝ)) h10 (solverInterval_const (1000000000 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x12 : ℝ := (quarticAccuracyBound 1048576) + x11
  have h12 : SolverInterval x12 (0.0000958884315963) (0.0000958884315968) := by
    exact solverInterval_add (l := (0.0000958884315963 : ℝ)) (u := (0.0000958884315968 : ℝ)) h8 h11 (by norm_num) (by norm_num)
  have h13 : SolverInterval (quarticSolverAccuracy 1048576) (0.0000958884315963) (0.0000958884315968) := by
    exact h12
  let x14 : ℝ := (1 / 2 : ℝ) ^ (1 / 3 : ℝ)
  have h14 : SolverInterval x14 (0.7937005259840997) (0.7937005259840998) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.7937005259840997 : ℝ)) (u := (0.7937005259840998 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x15 : ℝ := (1 / 2 : ℝ) ^ (4 / 3 : ℝ)
  have h15 : SolverInterval x15 (0.3968502629920498) (0.3968502629920499) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.3968502629920498 : ℝ)) (u := (0.3968502629920499 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x16 : ℝ := (3 : ℝ) * x15
  have h16 : SolverInterval x16 (1.1905507889761494) (1.1905507889761497) := by
    exact solverInterval_mul (l := (1.1905507889761494 : ℝ)) (u := (1.1905507889761497 : ℝ)) (solverInterval_const (3 : ℝ)) h15 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x17 : ℝ := x16 / (4 : ℝ)
  have h17 : SolverInterval x17 (0.2976376972440373) (0.2976376972440375) := by
    exact solverInterval_div (l := (0.2976376972440373 : ℝ)) (u := (0.2976376972440375 : ℝ)) h16 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h18 : SolverInterval (sharpSlope (1 / 2)) (0.2976376972440373) (0.2976376972440375) := by
    exact h17
  let x19 : ℝ := matrixEnergyK (1 / 32)
  have h19 : SolverInterval x19 (2.0305600303523374) (2.030560038237687) := by
    exact solverInterval_weaken (l := (2.0305600303523374 : ℝ)) (u := (2.030560038237687 : ℝ)) qc_matrixEnergyK_bounds (by norm_num) (by norm_num)
  let x20 : ℝ := matrixEnergyS 33554432
  have h20 : SolverInterval x20 (0.000000134286702) (0.0000001342867021) := by
    norm_num [x20, SolverInterval, matrixEnergyS, matrixEnergyC]
  let x21 : ℝ := Real.log 2
  have h21 : SolverInterval x21 (0.6931471803) (0.6931471808) := by
    exact ⟨Real.log_two_gt_d9.le, Real.log_two_lt_d9.le⟩
  let x22 : ℝ := (2 : ℝ) * (quarticAccuracyBound 1048576)
  have h22 : SolverInterval x22 (0.0001917734010756) (0.0001917734010764) := by
    exact solverInterval_mul (l := (0.0001917734010756 : ℝ)) (u := (0.0001917734010764 : ℝ)) (solverInterval_const (2 : ℝ)) h8 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x23 : ℝ := x22 / (sharpSlope (1 / 2))
  have h23 : SolverInterval x23 (0.0006443182528668) (0.0006443182528696) := by
    exact solverInterval_div (l := (0.0006443182528668 : ℝ)) (u := (0.0006443182528696 : ℝ)) h22 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x24 : ℝ := x23 ^ (3 / 2 : ℝ)
  have h24 : SolverInterval x24 (0.0000163550038972) (0.0000163550038974) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0000163550038972 : ℝ)) (u := (0.0000163550038974 : ℝ)) h23 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x25 : ℝ := (1 : ℝ) - x24
  have h25 : SolverInterval x25 (0.9999836449961026) (0.9999836449961028) := by
    exact solverInterval_sub (l := (0.9999836449961026 : ℝ)) (u := (0.9999836449961028 : ℝ)) (solverInterval_const (1 : ℝ)) h24 (by norm_num) (by norm_num)
  let x26 : ℝ := (2 : ℝ) * x25
  have h26 : SolverInterval x26 (1.9999672899922052) (1.9999672899922056) := by
    exact solverInterval_mul (l := (1.9999672899922052 : ℝ)) (u := (1.9999672899922056 : ℝ)) (solverInterval_const (2 : ℝ)) h25 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x27 : ℝ := (2 : ℝ) * x24
  have h27 : SolverInterval x27 (0.0000327100077944) (0.0000327100077948) := by
    exact solverInterval_mul (l := (0.0000327100077944 : ℝ)) (u := (0.0000327100077948 : ℝ)) (solverInterval_const (2 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x28 : ℝ := (1 : ℝ) + x27
  have h28 : SolverInterval x28 (1.0000327100077944) (1.0000327100077948) := by
    exact solverInterval_add (l := (1.0000327100077944 : ℝ)) (u := (1.0000327100077948 : ℝ)) (solverInterval_const (1 : ℝ)) h27 (by norm_num) (by norm_num)
  let x29 : ℝ := (33554432 : ℝ) * x28
  have h29 : SolverInterval x29 (33555529.5657322566647808) (33555529.5657322700865536) := by
    exact solverInterval_mul (l := (33555529.5657322566647808 : ℝ)) (u := (33555529.5657322700865536 : ℝ)) (solverInterval_const (33554432 : ℝ)) h28 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x30 : ℝ := x26 / x29
  have h30 : SolverInterval x30 (0.0000000596017203) (0.0000000596017204) := by
    exact solverInterval_div (l := (0.0000000596017203 : ℝ)) (u := (0.0000000596017204 : ℝ)) h26 h29 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x31 : ℝ := (1 : ℝ) + x30
  have h31 : SolverInterval x31 (1.0000000596017203) (1.0000000596017204) := by
    exact solverInterval_add (l := (1.0000000596017203 : ℝ)) (u := (1.0000000596017204 : ℝ)) (solverInterval_const (1 : ℝ)) h30 (by norm_num) (by norm_num)
  have h32 : SolverInterval (sharpFourthFactor x24 33554432) (1.0000000596017203) (1.0000000596017204) := by
    exact h31
  let x33 : ℝ := x14 ^ 2
  have h33 : SolverInterval x33 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x34 : ℝ := (1 / 4 : ℝ) * x33
  have h34 : SolverInterval x34 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h33 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x35 : ℝ := x34 / (2 : ℝ)
  have h35 : SolverInterval x35 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h34 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x36 : ℝ := x24 ^ (4 / 3 : ℝ)
  have h36 : SolverInterval x36 (0.0000004151460109) (0.000000415146011) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0000004151460109 : ℝ)) (u := (0.000000415146011 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x37 : ℝ := (sharpFourthFactor x24 33554432) ^ (2 / 3 : ℝ)
  have h37 : SolverInterval x37 (1.0000000397344798) (1.0000000397344799) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000000397344798 : ℝ)) (u := (1.0000000397344799 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x38 : ℝ := x36 * x37
  have h38 : SolverInterval x38 (0.0000004151460273) (0.0000004151460275) := by
    exact solverInterval_mul (l := (0.0000004151460273 : ℝ)) (u := (0.0000004151460275 : ℝ)) h36 h37 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x39 : ℝ := x24 ^ (1 / 3 : ℝ)
  have h39 : SolverInterval x39 (0.0253834247663059) (0.0253834247664095) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0253834247663059 : ℝ)) (u := (0.0253834247664095 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x40 : ℝ := x39 / (33554432 : ℝ)
  have h40 : SolverInterval x40 (0.000000000756485) (0.0000000007564851) := by
    exact solverInterval_div (l := (0.000000000756485 : ℝ)) (u := (0.0000000007564851 : ℝ)) h39 (solverInterval_const (33554432 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x41 : ℝ := x38 + x40
  have h41 : SolverInterval x41 (0.0000004159025123) (0.0000004159025126) := by
    exact solverInterval_add (l := (0.0000004159025123 : ℝ)) (u := (0.0000004159025126 : ℝ)) h38 h40 (by norm_num) (by norm_num)
  let x42 : ℝ := x35 * x41
  have h42 : SolverInterval x42 (0.0000000327502706) (0.0000000327502707) := by
    exact solverInterval_mul (l := (0.0000000327502706 : ℝ)) (u := (0.0000000327502707 : ℝ)) h35 h41 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h43 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x24 33554432) (0.0000000327502706) (0.0000000327502707) := by
    exact h42
  let x44 : ℝ := x24 ^ (2 / 3 : ℝ)
  have h44 : SolverInterval x44 (0.0006443182528667) (0.000644318252872) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0006443182528667 : ℝ)) (u := (0.000644318252872 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x45 : ℝ := (sharpSlope (1 / 2)) * x44
  have h45 : SolverInterval x45 (0.0001917734010755) (0.0001917734010772) := by
    exact solverInterval_mul (l := (0.0001917734010755 : ℝ)) (u := (0.0001917734010772 : ℝ)) h18 h44 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x46 : ℝ := (sharpFourthFactor x24 33554432) ^ (1 / 3 : ℝ)
  have h46 : SolverInterval x46 (1.0000000198672397) (1.0000000198672398) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000000198672397 : ℝ)) (u := (1.0000000198672398 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x47 : ℝ := x46⁻¹
  have h47 : SolverInterval x47 (0.9999999801327605) (0.9999999801327607) := by
    exact solverInterval_inv (l := (0.9999999801327605 : ℝ)) (u := (0.9999999801327607 : ℝ)) h46 (by norm_num) (by norm_num) (by norm_num)
  let x48 : ℝ := x45 * x47
  have h48 : SolverInterval x48 (0.0001917733972654) (0.0001917733972672) := by
    exact solverInterval_mul (l := (0.0001917733972654 : ℝ)) (u := (0.0001917733972672 : ℝ)) h45 h47 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x49 : ℝ := x48 - (quarticAccuracyBound 1048576)
  have h49 : SolverInterval x49 (0.0000958866967272) (0.0000958866967294) := by
    exact solverInterval_sub (l := (0.0000958866967272 : ℝ)) (u := (0.0000958866967294 : ℝ)) h48 h8 (by norm_num) (by norm_num)
  let x50 : ℝ := x49 - (sharpPenalty (1 / 2) (1 / 4) x24 33554432)
  have h50 : SolverInterval x50 (0.0000958539464565) (0.0000958539464588) := by
    exact solverInterval_sub (l := (0.0000958539464565 : ℝ)) (u := (0.0000958539464588 : ℝ)) h49 h43 (by norm_num) (by norm_num)
  have h51 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1048576) 33554432) (0.0000958539464565) (0.0000958539464588) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h32.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x24 33554432))] using h50
  let x52 : ℝ := Real.sqrt x24
  have h52 : SolverInterval x52 (0.0040441320326121) (0.004044132032637) := by
    exact solverInterval_sqrt (l := (0.0040441320326121 : ℝ)) (u := (0.004044132032637 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x53 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1048576) 33554432
  have h53 : SolverInterval x53 (0.1814628523595694) (0.1814628523607229) := by
    apply solverInterval_quarticRoot (xl := (0.1814628523595694 : ℝ)) (xh := (0.1814628523607229 : ℝ)) (v := x24) (ε := (quarticAccuracyBound 1048576)) (d := 33554432) (by have := h24.1; norm_num at this ⊢; linarith only [this]) (by have := h24.2; norm_num at this ⊢; linarith only [this]) (by have := h8.1; norm_num at this ⊢; linarith only [this]) h51 h52 <;> norm_num
  let x54 : ℝ := x53 ^ 2
  have h54 : SolverInterval x54 (0.0329287667864708) (0.0329287667868896) := by
    exact solverInterval_pow (l := (0.0329287667864708 : ℝ)) (u := (0.0329287667868896 : ℝ)) h53 (by norm_num) 2 (by norm_num) (by norm_num)
  let x55 : ℝ := min (1 : ℝ) x54
  have h55 : SolverInterval x55 (0.0329287667864708) (0.0329287667868896) := by
    exact solverInterval_min (l := (0.0329287667864708 : ℝ)) (u := (0.0329287667868896 : ℝ)) h54 1 (by norm_num) (by norm_num)
  have h56 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1048576) 33554432) (0.0329287667864708) (0.0329287667868896) := by
    exact h55
  let x57 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1048576) 33554432)
  have h57 : SolverInterval x57 (30.3685833870384807) (30.3685833874247195) := by
    exact solverInterval_div (l := (30.3685833870384807 : ℝ)) (u := (30.3685833874247195 : ℝ)) (solverInterval_const (1 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x58 : ℝ := Real.exp (0.4266760791034590625 : ℝ)
  have h58 : SolverInterval x58 (1.5321562838976626) (1.5321562838976629) := by
    apply solverInterval_exp (l := (1.5321562838976626 : ℝ)) (u := (1.5321562838976629 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x59 : ℝ := Real.exp (0.426676079105073875 : ℝ)
  have h59 : SolverInterval x59 (1.5321562839001368) (1.5321562839001371) := by
    apply solverInterval_exp (l := (1.5321562839001368 : ℝ)) (u := (1.5321562839001371 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x60 : ℝ := Real.log x57
  have h60 : SolverInterval x60 (3.4134086328276725) (3.413408632840591) := by
    apply solverInterval_log (l := (3.4134086328276725 : ℝ)) (u := (3.413408632840591 : ℝ)) h57 (by norm_num) (by convert h58 using 1 <;> norm_num [x58]) (by convert h59 using 1 <;> norm_num [x59]) (by norm_num) <;> norm_num
  let x61 : ℝ := (1 : ℝ) + x60
  have h61 : SolverInterval x61 (4.4134086328276725) (4.413408632840591) := by
    exact solverInterval_add (l := (4.4134086328276725 : ℝ)) (u := (4.413408632840591 : ℝ)) (solverInterval_const (1 : ℝ)) h60 (by norm_num) (by norm_num)
  let x62 : ℝ := x20 * x61
  have h62 : SolverInterval x62 (0.0000005926620898) (0.0000005926620904) := by
    exact solverInterval_mul (l := (0.0000005926620898 : ℝ)) (u := (0.0000005926620904 : ℝ)) h20 h61 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x63 : ℝ := x19 + x62
  have h63 : SolverInterval x63 (2.0305606230144272) (2.0305606308997774) := by
    exact solverInterval_add (l := (2.0305606230144272 : ℝ)) (u := (2.0305606308997774 : ℝ)) h19 h62 (by norm_num) (by norm_num)
  let x64 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1048576) 33554432) * x63
  have h64 : SolverInterval x64 (0.0668638572010329) (0.0668638574615382) := by
    exact solverInterval_mul (l := (0.0668638572010329 : ℝ)) (u := (0.0668638574615382 : ℝ)) h56 h63 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h65 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1048576) 33554432) x19 x20) (0.0668638572010329) (0.0668638574615382) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1048576) 33554432)) (by have := h56.1; norm_num at this ⊢; linarith only [this])]
    exact h64
  have h66 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1048576) 1048576 33554432) (0.0668638572010329) (0.0668638574615382) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((1048576 : ℝ) / 33554432) = 1 / 32 by norm_num] using h65
  let x67 : ℝ := x24⁻¹
  have h67 : SolverInterval x67 (61143.3666585046031882) (61143.3666592523054456) := by
    exact solverInterval_inv (l := (61143.3666585046031882 : ℝ)) (u := (61143.3666592523054456 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num)
  let x68 : ℝ := x67 - (1 : ℝ)
  have h68 : SolverInterval x68 (61142.3666585046031882) (61142.3666592523054456) := by
    exact solverInterval_sub (l := (61142.3666585046031882 : ℝ)) (u := (61142.3666592523054456 : ℝ)) h67 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x69 : ℝ := (1 / 4 : ℝ) ^ 2
  have h69 : SolverInterval x69 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x70 : ℝ := x24 ^ 2
  have h70 : SolverInterval x70 (0.0000000002674861) (0.0000000002674862) := by
    exact solverInterval_pow (l := (0.0000000002674861 : ℝ)) (u := (0.0000000002674862 : ℝ)) h24 (by norm_num) 2 (by norm_num) (by norm_num)
  let x71 : ℝ := x69 * x70
  have h71 : SolverInterval x71 (0.0000000000167178) (0.0000000000167179) := by
    exact solverInterval_mul (l := (0.0000000000167178 : ℝ)) (u := (0.0000000000167179 : ℝ)) h69 h70 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x72 : ℝ := x71 * (sharpFourthFactor x24 33554432)
  have h72 : SolverInterval x72 (0.0000000000167178) (0.000000000016718) := by
    exact solverInterval_mul (l := (0.0000000000167178 : ℝ)) (u := (0.000000000016718 : ℝ)) h71 h32 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x73 : ℝ := x72 / (4 : ℝ)
  have h73 : SolverInterval x73 (0.0000000000041794) (0.0000000000041795) := by
    exact solverInterval_div (l := (0.0000000000041794 : ℝ)) (u := (0.0000000000041795 : ℝ)) h72 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x74 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1048576) 33554432) - x73
  have h74 : SolverInterval x74 (0.000095853942277) (0.0000958539422794) := by
    exact solverInterval_sub (l := (0.000095853942277 : ℝ)) (u := (0.0000958539422794 : ℝ)) h51 h73 (by norm_num) (by norm_num)
  let x75 : ℝ := x68 * x74
  have h75 : SolverInterval x75 (5.8607368843634696) (5.8607368845818815) := by
    exact solverInterval_mul (l := (5.8607368843634696 : ℝ)) (u := (5.8607368845818815 : ℝ)) h68 h74 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x76 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1048576) 1048576 33554432)
  have h76 : SolverInterval x76 (0.0167159643002582) (0.0167159643653846) := by
    exact solverInterval_mul (l := (0.0167159643002582 : ℝ)) (u := (0.0167159643653846 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h66 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x77 : ℝ := x76 / (2 : ℝ)
  have h77 : SolverInterval x77 (0.0083579821501291) (0.0083579821826923) := by
    exact solverInterval_div (l := (0.0083579821501291 : ℝ)) (u := (0.0083579821826923 : ℝ)) h76 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x78 : ℝ := x75 - x77
  have h78 : SolverInterval x78 (5.8523789021807773) (5.8523789024317524) := by
    exact solverInterval_sub (l := (5.8523789021807773 : ℝ)) (u := (5.8523789024317524 : ℝ)) h75 h77 (by norm_num) (by norm_num)
  have h79 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1048576) 1048576 33554432) (5.8523789021807773) (5.8523789024317524) := by
    exact h78
  let x80 : ℝ := x9 ^ 2
  have h80 : SolverInterval x80 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x81 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1048576) 33554432)
  have h81 : SolverInterval x81 (0.0010290239620772) (0.0010290239620903) := by
    exact solverInterval_mul (l := (0.0010290239620772 : ℝ)) (u := (0.0010290239620903 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x82 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1048576) 1048576 33554432) + x81
  have h82 : SolverInterval x82 (0.0678928811631101) (0.0678928814236285) := by
    exact solverInterval_add (l := (0.0678928811631101 : ℝ)) (u := (0.0678928814236285 : ℝ)) h66 h81 (by norm_num) (by norm_num)
  let x83 : ℝ := x80 * x82
  have h83 : SolverInterval x83 (0.0362851225822438) (0.0362851227236311) := by
    exact solverInterval_mul (l := (0.0362851225822438 : ℝ)) (u := (0.0362851227236311 : ℝ)) h80 h82 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h84 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 1048576) 1048576 33554432) (0.0362851225822438) (0.0362851227236311) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((1048576 : ℝ) / 33554432) = 1 / 32 by norm_num] using h83
  let x85 : ℝ := (quarticAccuracyBound 1048576) / (1 / 16 : ℝ)
  have h85 : SolverInterval x85 (0.0015341872086048) (0.0015341872086112) := by
    exact solverInterval_div (l := (0.0015341872086048 : ℝ)) (u := (0.0015341872086112 : ℝ)) h8 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x86 : ℝ := x85 ^ (1 / 2 : ℝ)
  have h86 : SolverInterval x86 (0.0391687019009412) (0.039168701901023) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0391687019009412 : ℝ)) (u := (0.039168701901023 : ℝ)) h85 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x87 : ℝ := min (4 : ℝ) x86
  have h87 : SolverInterval x87 (0.0391687019009412) (0.039168701901023) := by
    exact solverInterval_min (l := (0.0391687019009412 : ℝ)) (u := (0.039168701901023 : ℝ)) h86 4 (by norm_num) (by norm_num)
  have h88 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 1048576)) (0.0391687019009412) (0.039168701901023) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h87
  let x89 : ℝ := x9 + (1 / 4 : ℝ)
  have h89 : SolverInterval x89 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x90 : ℝ := x89 ^ 2
  have h90 : SolverInterval x90 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h89 (by norm_num) 2 (by norm_num) (by norm_num)
  let x91 : ℝ := (2 : ℝ) * x19
  have h91 : SolverInterval x91 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x92 : ℝ := (2 : ℝ) * x20
  have h92 : SolverInterval x92 (0.000000268573404) (0.0000002685734042) := by
    exact solverInterval_mul (l := (0.000000268573404 : ℝ)) (u := (0.0000002685734042 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x93 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 1048576))
  have h93 : SolverInterval x93 (102.1223529466910628) (102.1223529469043355) := by
    exact solverInterval_div (l := (102.1223529466910628 : ℝ)) (u := (102.1223529469043355 : ℝ)) (solverInterval_const (4 : ℝ)) h88 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x94 : ℝ := Real.exp (0.5782714541381876875 : ℝ)
  have h94 : SolverInterval x94 (1.7829538481008771) (1.7829538481008774) := by
    apply solverInterval_exp (l := (1.7829538481008771 : ℝ)) (u := (1.7829538481008774 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x95 : ℝ := Real.exp (0.57827145413847375 : ℝ)
  have h95 : SolverInterval x95 (1.7829538481013871) (1.7829538481013874) := by
    apply solverInterval_exp (l := (1.7829538481013871 : ℝ)) (u := (1.7829538481013874 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x96 : ℝ := Real.log x93
  have h96 : SolverInterval x96 (4.6261716331055015) (4.62617163310779) := by
    apply solverInterval_log (l := (4.6261716331055015 : ℝ)) (u := (4.62617163310779 : ℝ)) h93 (by norm_num) (by convert h94 using 1 <;> norm_num [x94]) (by convert h95 using 1 <;> norm_num [x95]) (by norm_num) <;> norm_num
  let x97 : ℝ := (1 : ℝ) + x96
  have h97 : SolverInterval x97 (5.6261716331055015) (5.62617163310779) := by
    exact solverInterval_add (l := (5.6261716331055015 : ℝ)) (u := (5.62617163310779 : ℝ)) (solverInterval_const (1 : ℝ)) h96 (by norm_num) (by norm_num)
  let x98 : ℝ := x92 * x97
  have h98 : SolverInterval x98 (0.0000015110400669) (0.0000015110400682) := by
    exact solverInterval_mul (l := (0.0000015110400669 : ℝ)) (u := (0.0000015110400682 : ℝ)) h92 h97 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x99 : ℝ := x91 + x98
  have h99 : SolverInterval x99 (4.0611215717447417) (4.0611215875154422) := by
    exact solverInterval_add (l := (4.0611215717447417 : ℝ)) (u := (4.0611215875154422 : ℝ)) h91 h98 (by norm_num) (by norm_num)
  let x100 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 1048576)) * x99
  have h100 : SolverInterval x100 (0.1590688602271515) (0.1590688608452017) := by
    exact solverInterval_mul (l := (0.1590688602271515 : ℝ)) (u := (0.1590688608452017 : ℝ)) h88 h99 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h101 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 1048576)) x91 x92) (0.1590688602271515) (0.1590688608452017) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 1048576))) (by have := h88.1; norm_num at this ⊢; linarith only [this])]
    exact h100
  let x102 : ℝ := x90 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 1048576)) x91 x92)
  have h102 : SolverInterval x102 (0.1530999499257616) (0.1530999505273926) := by
    exact solverInterval_mul (l := (0.1530999499257616 : ℝ)) (u := (0.1530999505273926 : ℝ)) h90 h101 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h103 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 1048576) logisticUnitSlopeBound (1 / 4) 1048576 33554432) (0.1530999499257616) (0.1530999505273926) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((1048576 : ℝ) / 33554432) = 1 / 32 by norm_num] using h102
  let x104 : ℝ := (quarticAccuracyBound 1048576) ^ 2
  have h104 : SolverInterval x104 (0.0000000091942593) (0.0000000091942594) := by
    exact solverInterval_pow (l := (0.0000000091942593 : ℝ)) (u := (0.0000000091942594 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x105 : ℝ := (1048576 : ℝ) * x104
  have h105 : SolverInterval x105 (0.0096408796397568) (0.0096408797446144) := by
    exact solverInterval_mul (l := (0.0096408796397568 : ℝ)) (u := (0.0096408797446144 : ℝ)) (solverInterval_const (1048576 : ℝ)) h104 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x106 : ℝ := x105 * (1 : ℝ)
  have h106 : SolverInterval x106 (0.0096408796397568) (0.0096408797446144) := by
    exact solverInterval_mul (l := (0.0096408796397568 : ℝ)) (u := (0.0096408797446144 : ℝ)) h105 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x107 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1048576) 1048576 33554432)
  have h107 : SolverInterval x107 (5.8523789021807773) (5.8523789024317524) := by
    exact solverInterval_max (l := (5.8523789021807773 : ℝ)) (u := (5.8523789024317524 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x108 : ℝ := x107 ^ 2
  have h108 : SolverInterval x108 (34.2503388146906801) (34.2503388176282829) := by
    exact solverInterval_pow (l := (34.2503388146906801 : ℝ)) (u := (34.2503388176282829 : ℝ)) h107 (by norm_num) 2 (by norm_num) (by norm_num)
  let x109 : ℝ := (2 : ℝ) * x21
  have h109 : SolverInterval x109 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x110 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 1048576) 1048576 33554432) + x106
  have h110 : SolverInterval x110 (0.0459260022220006) (0.0459260024682455) := by
    exact solverInterval_add (l := (0.0459260022220006 : ℝ)) (u := (0.0459260024682455 : ℝ)) h84 h106 (by norm_num) (by norm_num)
  let x111 : ℝ := x109 * x110
  have h111 : SolverInterval x111 (0.0636669578852625) (0.0636669582725565) := by
    exact solverInterval_mul (l := (0.0636669578852625 : ℝ)) (u := (0.0636669582725565 : ℝ)) h109 h110 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x112 : ℝ := x108 / x111
  have h112 : SolverInterval x112 (537.9609729126043714) (537.960976231227828) := by
    exact solverInterval_div (l := (537.9609729126043714 : ℝ)) (u := (537.960976231227828 : ℝ)) h108 h111 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h113 : SolverInterval (quarticSolverLowerEndpoint 1048576 ((quarticAccuracyBound 1048576)) 1) (537.9609729126043714) (537.960976231227828) := by
    exact h112
  let x114 : ℝ := (2 : ℝ) * x21
  have h114 : SolverInterval x114 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x115 : ℝ := (1048576 : ℝ) / x114
  have h115 : SolverInterval x115 (756387.6973356363393579) (756387.6978812547295304) := by
    exact solverInterval_div (l := (756387.6973356363393579 : ℝ)) (u := (756387.6978812547295304 : ℝ)) (solverInterval_const (1048576 : ℝ)) h114 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x116 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 1048576) logisticUnitSlopeBound (1 / 4) 1048576 33554432) / x106
  have h116 : SolverInterval x116 (15.8802883119962657) (15.8802885471200309) := by
    exact solverInterval_div (l := (15.8802883119962657 : ℝ)) (u := (15.8802885471200309 : ℝ)) h103 h106 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x117 : ℝ := (1 : ℝ) + x116
  have h117 : SolverInterval x117 (16.8802883119962657) (16.8802885471200309) := by
    exact solverInterval_add (l := (16.8802883119962657 : ℝ)) (u := (16.8802885471200309 : ℝ)) (solverInterval_const (1 : ℝ)) h116 (by norm_num) (by norm_num)
  let x118 : ℝ := Real.exp (0.353268321139551675 : ℝ)
  have h118 : SolverInterval x118 (1.4237131045097912) (1.4237131045097915) := by
    apply solverInterval_exp (l := (1.4237131045097912 : ℝ)) (u := (1.4237131045097915 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x119 : ℝ := Real.exp (0.3532683228806885625 : ℝ)
  have h119 : SolverInterval x119 (1.4237131069886706) (1.4237131069886709) := by
    apply solverInterval_exp (l := (1.4237131069886706 : ℝ)) (u := (1.4237131069886709 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x120 : ℝ := Real.log x117
  have h120 : SolverInterval x120 (2.8261465691164134) (2.8261465830455085) := by
    apply solverInterval_log (l := (2.8261465691164134 : ℝ)) (u := (2.8261465830455085 : ℝ)) h117 (by norm_num) (by convert h118 using 1 <;> norm_num [x118]) (by convert h119 using 1 <;> norm_num [x119]) (by norm_num) <;> norm_num
  let x121 : ℝ := x115 * x120
  have h121 : SolverInterval x121 (2137662.495746972745473) (2137662.507824766463164) := by
    exact solverInterval_mul (l := (2137662.495746972745473 : ℝ)) (u := (2137662.507824766463164 : ℝ)) h115 h120 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x122 : ℝ := min (1048576 : ℝ) x121
  have h122 : SolverInterval x122 (1048576) (1048576) := by
    exact solverInterval_min (l := (1048576 : ℝ)) (u := (1048576 : ℝ)) h121 1048576 (by norm_num) (by norm_num)
  have h123 : SolverInterval (quarticSolverUpperEndpoint 1048576 ((quarticAccuracyBound 1048576)) 1) (1048576) (1048576) := by
    exact h122
  let x124 : ℝ := (quarticAccuracyBound 1048576) ^ 2
  have h124 : SolverInterval x124 (0.0000000091942593) (0.0000000091942594) := by
    exact solverInterval_pow (l := (0.0000000091942593 : ℝ)) (u := (0.0000000091942594 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x125 : ℝ := (1048576 : ℝ) * x124
  have h125 : SolverInterval x125 (0.0096408796397568) (0.0096408797446144) := by
    exact solverInterval_mul (l := (0.0096408796397568 : ℝ)) (u := (0.0096408797446144 : ℝ)) (solverInterval_const (1048576 : ℝ)) h124 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x126 : ℝ := x125 * (1048576 : ℝ)
  have h126 : SolverInterval x126 (10109.1950091376263168) (10109.1951190887890944) := by
    exact solverInterval_mul (l := (10109.1950091376263168 : ℝ)) (u := (10109.1951190887890944 : ℝ)) h125 (solverInterval_const (1048576 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x127 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 1048576) 1048576 33554432)
  have h127 : SolverInterval x127 (5.8523789021807773) (5.8523789024317524) := by
    exact solverInterval_max (l := (5.8523789021807773 : ℝ)) (u := (5.8523789024317524 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x128 : ℝ := x127 ^ 2
  have h128 : SolverInterval x128 (34.2503388146906801) (34.2503388176282829) := by
    exact solverInterval_pow (l := (34.2503388146906801 : ℝ)) (u := (34.2503388176282829 : ℝ)) h127 (by norm_num) 2 (by norm_num) (by norm_num)
  let x129 : ℝ := (2 : ℝ) * x21
  have h129 : SolverInterval x129 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x130 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 1048576) 1048576 33554432) + x126
  have h130 : SolverInterval x130 (10109.2312942602085606) (10109.2314042115127255) := by
    exact solverInterval_add (l := (10109.2312942602085606 : ℝ)) (u := (10109.2314042115127255 : ℝ)) h84 h126 (by norm_num) (by norm_num)
  let x131 : ℝ := x129 * x130
  have h131 : SolverInterval x131 (14014.3703332339662765) (14014.3704957680705852) := by
    exact solverInterval_mul (l := (14014.3703332339662765 : ℝ)) (u := (14014.3704957680705852 : ℝ)) h129 h130 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x132 : ℝ := x128 / x131
  have h132 : SolverInterval x132 (0.0024439441518285) (0.0024439441803823) := by
    exact solverInterval_div (l := (0.0024439441518285 : ℝ)) (u := (0.0024439441803823 : ℝ)) h128 h131 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h133 : SolverInterval (quarticSolverLowerEndpoint 1048576 ((quarticAccuracyBound 1048576)) 1048576) (0.0024439441518285) (0.0024439441803823) := by
    exact h132
  let x134 : ℝ := (2 : ℝ) * x21
  have h134 : SolverInterval x134 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x135 : ℝ := (1048576 : ℝ) / x134
  have h135 : SolverInterval x135 (756387.6973356363393579) (756387.6978812547295304) := by
    exact solverInterval_div (l := (756387.6973356363393579 : ℝ)) (u := (756387.6978812547295304 : ℝ)) (solverInterval_const (1048576 : ℝ)) h134 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x136 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 1048576) logisticUnitSlopeBound (1 / 4) 1048576 33554432) / x126
  have h136 : SolverInterval x136 (0.0000151446231002) (0.0000151446233246) := by
    exact solverInterval_div (l := (0.0000151446231002 : ℝ)) (u := (0.0000151446233246 : ℝ)) h103 h126 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x137 : ℝ := (1 : ℝ) + x136
  have h137 : SolverInterval x137 (1.0000151446231002) (1.0000151446233246) := by
    exact solverInterval_add (l := (1.0000151446231002 : ℝ)) (u := (1.0000151446233246 : ℝ)) (solverInterval_const (1 : ℝ)) h136 (by norm_num) (by norm_num)
  let x138 : ℝ := Real.exp (0.0000018930635401875 : ℝ)
  have h138 : SolverInterval x138 (1.0000018930653319) (1.0000018930653322) := by
    apply solverInterval_exp (l := (1.0000018930653319 : ℝ)) (u := (1.0000018930653322 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x139 : ℝ := Real.exp (0.00000189306359325 : ℝ)
  have h139 : SolverInterval x139 (1.0000018930653849) (1.0000018930653852) := by
    apply solverInterval_exp (l := (1.0000018930653849 : ℝ)) (u := (1.0000018930653852 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x140 : ℝ := Real.log x137
  have h140 : SolverInterval x140 (0.0000151445083215) (0.000015144508746) := by
    apply solverInterval_log (l := (0.0000151445083215 : ℝ)) (u := (0.000015144508746 : ℝ)) h137 (by norm_num) (by convert h138 using 1 <;> norm_num [x138]) (by convert h139 using 1 <;> norm_num [x139]) (by norm_num) <;> norm_num
  let x141 : ℝ := x135 * x140
  have h141 : SolverInterval x141 (11.4551197765797679) (11.455120105929468) := by
    exact solverInterval_mul (l := (11.4551197765797679 : ℝ)) (u := (11.455120105929468 : ℝ)) h135 h140 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x142 : ℝ := min (1048576 : ℝ) x141
  have h142 : SolverInterval x142 (11.4551197765797679) (11.455120105929468) := by
    exact solverInterval_min (l := (11.4551197765797679 : ℝ)) (u := (11.455120105929468 : ℝ)) h141 1048576 (by norm_num) (by norm_num)
  have h143 : SolverInterval (quarticSolverUpperEndpoint 1048576 ((quarticAccuracyBound 1048576)) 1048576) (11.4551197765797679) (11.455120105929468) := by
    exact h142
  let x144 : ℝ := (2 : ℝ) * (quarticSolverAccuracy 1048576)
  have h144 : SolverInterval x144 (0.0001917768631926) (0.0001917768631936) := by
    exact solverInterval_mul (l := (0.0001917768631926 : ℝ)) (u := (0.0001917768631936 : ℝ)) (solverInterval_const (2 : ℝ)) h13 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x145 : ℝ := x144 / (sharpSlope (1 / 2))
  have h145 : SolverInterval x145 (0.0006443298848511) (0.0006443298848545) := by
    exact solverInterval_div (l := (0.0006443298848511 : ℝ)) (u := (0.0006443298848545 : ℝ)) h144 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x146 : ℝ := x145 ^ (3 / 2 : ℝ)
  have h146 : SolverInterval x146 (0.0000163554467885) (0.0000163554467888) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0000163554467885 : ℝ)) (u := (0.0000163554467888 : ℝ)) h145 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x147 : ℝ := (1 : ℝ) - x146
  have h147 : SolverInterval x147 (0.9999836445532112) (0.9999836445532115) := by
    exact solverInterval_sub (l := (0.9999836445532112 : ℝ)) (u := (0.9999836445532115 : ℝ)) (solverInterval_const (1 : ℝ)) h146 (by norm_num) (by norm_num)
  let x148 : ℝ := (2 : ℝ) * x147
  have h148 : SolverInterval x148 (1.9999672891064224) (1.999967289106423) := by
    exact solverInterval_mul (l := (1.9999672891064224 : ℝ)) (u := (1.999967289106423 : ℝ)) (solverInterval_const (2 : ℝ)) h147 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x149 : ℝ := (2 : ℝ) * x146
  have h149 : SolverInterval x149 (0.000032710893577) (0.0000327108935776) := by
    exact solverInterval_mul (l := (0.000032710893577 : ℝ)) (u := (0.0000327108935776 : ℝ)) (solverInterval_const (2 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x150 : ℝ := (1 : ℝ) + x149
  have h150 : SolverInterval x150 (1.000032710893577) (1.0000327108935776) := by
    exact solverInterval_add (l := (1.000032710893577 : ℝ)) (u := (1.0000327108935776 : ℝ)) (solverInterval_const (1 : ℝ)) h149 (by norm_num) (by norm_num)
  let x151 : ℝ := (33554432 : ℝ) * x150
  have h151 : SolverInterval x151 (33555529.595454188683264) (33555529.5954542088159232) := by
    exact solverInterval_mul (l := (33555529.595454188683264 : ℝ)) (u := (33555529.5954542088159232 : ℝ)) (solverInterval_const (33554432 : ℝ)) h150 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x152 : ℝ := x148 / x151
  have h152 : SolverInterval x152 (0.0000000596017202) (0.0000000596017203) := by
    exact solverInterval_div (l := (0.0000000596017202 : ℝ)) (u := (0.0000000596017203 : ℝ)) h148 h151 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x153 : ℝ := (1 : ℝ) + x152
  have h153 : SolverInterval x153 (1.0000000596017202) (1.0000000596017203) := by
    exact solverInterval_add (l := (1.0000000596017202 : ℝ)) (u := (1.0000000596017203 : ℝ)) (solverInterval_const (1 : ℝ)) h152 (by norm_num) (by norm_num)
  have h154 : SolverInterval (sharpFourthFactor x146 33554432) (1.0000000596017202) (1.0000000596017203) := by
    exact h153
  let x155 : ℝ := x14 ^ 2
  have h155 : SolverInterval x155 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x156 : ℝ := (1 / 4 : ℝ) * x155
  have h156 : SolverInterval x156 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h155 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x157 : ℝ := x156 / (2 : ℝ)
  have h157 : SolverInterval x157 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h156 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x158 : ℝ := x146 ^ (4 / 3 : ℝ)
  have h158 : SolverInterval x158 (0.0000004151610005) (0.0000004151610006) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0000004151610005 : ℝ)) (u := (0.0000004151610006 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x159 : ℝ := (sharpFourthFactor x146 33554432) ^ (2 / 3 : ℝ)
  have h159 : SolverInterval x159 (1.0000000397344797) (1.0000000397344799) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000000397344797 : ℝ)) (u := (1.0000000397344799 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x160 : ℝ := x158 * x159
  have h160 : SolverInterval x160 (0.0000004151610169) (0.0000004151610171) := by
    exact solverInterval_mul (l := (0.0000004151610169 : ℝ)) (u := (0.0000004151610171 : ℝ)) h158 h159 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x161 : ℝ := x146 ^ (1 / 3 : ℝ)
  have h161 : SolverInterval x161 (0.0253836538908109) (0.0253836538909662) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0253836538908109 : ℝ)) (u := (0.0253836538909662 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x162 : ℝ := x161 / (33554432 : ℝ)
  have h162 : SolverInterval x162 (0.0000000007564918) (0.0000000007564919) := by
    exact solverInterval_div (l := (0.0000000007564918 : ℝ)) (u := (0.0000000007564919 : ℝ)) h161 (solverInterval_const (33554432 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x163 : ℝ := x160 + x162
  have h163 : SolverInterval x163 (0.0000004159175087) (0.000000415917509) := by
    exact solverInterval_add (l := (0.0000004159175087 : ℝ)) (u := (0.000000415917509 : ℝ)) h160 h162 (by norm_num) (by norm_num)
  let x164 : ℝ := x157 * x163
  have h164 : SolverInterval x164 (0.0000000327514515) (0.0000000327514516) := by
    exact solverInterval_mul (l := (0.0000000327514515 : ℝ)) (u := (0.0000000327514516 : ℝ)) h157 h163 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h165 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x146 33554432) (0.0000000327514515) (0.0000000327514516) := by
    exact h164
  let x166 : ℝ := x146 ^ (2 / 3 : ℝ)
  have h166 : SolverInterval x166 (0.0006443298848484) (0.0006443298848564) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0006443298848484 : ℝ)) (u := (0.0006443298848564 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x167 : ℝ := (sharpSlope (1 / 2)) * x166
  have h167 : SolverInterval x167 (0.0001917768631917) (0.0001917768631942) := by
    exact solverInterval_mul (l := (0.0001917768631917 : ℝ)) (u := (0.0001917768631942 : ℝ)) h18 h166 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x168 : ℝ := (sharpFourthFactor x146 33554432) ^ (1 / 3 : ℝ)
  have h168 : SolverInterval x168 (1.0000000198672396) (1.0000000198672398) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000000198672396 : ℝ)) (u := (1.0000000198672398 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x169 : ℝ := x168⁻¹
  have h169 : SolverInterval x169 (0.9999999801327605) (0.9999999801327608) := by
    exact solverInterval_inv (l := (0.9999999801327605 : ℝ)) (u := (0.9999999801327608 : ℝ)) h168 (by norm_num) (by norm_num) (by norm_num)
  let x170 : ℝ := x167 * x169
  have h170 : SolverInterval x170 (0.0001917768593816) (0.0001917768593842) := by
    exact solverInterval_mul (l := (0.0001917768593816 : ℝ)) (u := (0.0001917768593842 : ℝ)) h167 h169 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x171 : ℝ := x170 - (quarticSolverAccuracy 1048576)
  have h171 : SolverInterval x171 (0.0000958884277848) (0.0000958884277879) := by
    exact solverInterval_sub (l := (0.0000958884277848 : ℝ)) (u := (0.0000958884277879 : ℝ)) h170 h13 (by norm_num) (by norm_num)
  let x172 : ℝ := x171 - (sharpPenalty (1 / 2) (1 / 4) x146 33554432)
  have h172 : SolverInterval x172 (0.0000958556763332) (0.0000958556763364) := by
    exact solverInterval_sub (l := (0.0000958556763332 : ℝ)) (u := (0.0000958556763364 : ℝ)) h171 h165 (by norm_num) (by norm_num)
  have h173 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1048576) 33554432) (0.0000958556763332) (0.0000958556763364) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h154.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x146 33554432))] using h172
  let x174 : ℝ := Real.sqrt x146
  have h174 : SolverInterval x174 (0.0040441867895165) (0.0040441867895537) := by
    exact solverInterval_sqrt (l := (0.0040441867895165 : ℝ)) (u := (0.0040441867895537 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x175 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1048576) 33554432
  have h175 : SolverInterval x175 (0.1814636714976353) (0.1814636714992988) := by
    apply solverInterval_quarticRoot (xl := (0.1814636714976353 : ℝ)) (xh := (0.1814636714992988 : ℝ)) (v := x146) (ε := (quarticSolverAccuracy 1048576)) (d := 33554432) (by have := h146.1; norm_num at this ⊢; linarith only [this]) (by have := h146.2; norm_num at this ⊢; linarith only [this]) (by have := h13.1; norm_num at this ⊢; linarith only [this]) h173 h174 <;> norm_num
  let x176 : ℝ := x175 ^ 2
  have h176 : SolverInterval x176 (0.0329290640734016) (0.0329290640740055) := by
    exact solverInterval_pow (l := (0.0329290640734016 : ℝ)) (u := (0.0329290640740055 : ℝ)) h175 (by norm_num) 2 (by norm_num) (by norm_num)
  let x177 : ℝ := min (1 : ℝ) x176
  have h177 : SolverInterval x177 (0.0329290640734016) (0.0329290640740055) := by
    exact solverInterval_min (l := (0.0329290640734016 : ℝ)) (u := (0.0329290640740055 : ℝ)) h176 1 (by norm_num) (by norm_num)
  have h178 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1048576) 33554432) (0.0329290640734016) (0.0329290640740055) := by
    exact h177
  let x179 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1048576) 33554432)
  have h179 : SolverInterval x179 (30.3683092162163519) (30.3683092167732893) := by
    exact solverInterval_div (l := (30.3683092162163519 : ℝ)) (u := (30.3683092167732893 : ℝ)) (solverInterval_const (1 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x180 : ℝ := Real.exp (0.42667495058498215 : ℝ)
  have h180 : SolverInterval x180 (1.5321545548319624) (1.5321545548319627) := by
    apply solverInterval_exp (l := (1.5321545548319624 : ℝ)) (u := (1.5321545548319627 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x181 : ℝ := Real.exp (0.4266749505872996 : ℝ)
  have h181 : SolverInterval x181 (1.5321545548355131) (1.5321545548355134) := by
    apply solverInterval_exp (l := (1.5321545548355131 : ℝ)) (u := (1.5321545548355134 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x182 : ℝ := Real.log x179
  have h182 : SolverInterval x182 (3.4133996046798572) (3.4133996046983968) := by
    apply solverInterval_log (l := (3.4133996046798572 : ℝ)) (u := (3.4133996046983968 : ℝ)) h179 (by norm_num) (by convert h180 using 1 <;> norm_num [x180]) (by convert h181 using 1 <;> norm_num [x181]) (by norm_num) <;> norm_num
  let x183 : ℝ := (1 : ℝ) + x182
  have h183 : SolverInterval x183 (4.4133996046798572) (4.4133996046983968) := by
    exact solverInterval_add (l := (4.4133996046798572 : ℝ)) (u := (4.4133996046983968 : ℝ)) (solverInterval_const (1 : ℝ)) h182 (by norm_num) (by norm_num)
  let x184 : ℝ := x20 * x183
  have h184 : SolverInterval x184 (0.0000005926608775) (0.000000592660878) := by
    exact solverInterval_mul (l := (0.0000005926608775 : ℝ)) (u := (0.000000592660878 : ℝ)) h20 h183 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x185 : ℝ := x19 + x184
  have h185 : SolverInterval x185 (2.0305606230132149) (2.030560630898565) := by
    exact solverInterval_add (l := (2.0305606230132149 : ℝ)) (u := (2.030560630898565 : ℝ)) h19 h184 (by norm_num) (by norm_num)
  let x186 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1048576) 33554432) * x185
  have h186 : SolverInterval x186 (0.0668644608601284) (0.0668644611210119) := by
    exact solverInterval_mul (l := (0.0668644608601284 : ℝ)) (u := (0.0668644611210119 : ℝ)) h178 h185 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h187 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1048576) 33554432) x19 x20) (0.0668644608601284) (0.0668644611210119) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1048576) 33554432)) (by have := h178.1; norm_num at this ⊢; linarith only [this])]
    exact h186
  have h188 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1048576) 1048576 33554432) (0.0668644608601284) (0.0668644611210119) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((1048576 : ℝ) / 33554432) = 1 / 32 by norm_num] using h187
  let x189 : ℝ := x146⁻¹
  have h189 : SolverInterval x189 (61141.7109488434863563) (61141.7109499649790017) := by
    exact solverInterval_inv (l := (61141.7109488434863563 : ℝ)) (u := (61141.7109499649790017 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num)
  let x190 : ℝ := x189 - (1 : ℝ)
  have h190 : SolverInterval x190 (61140.7109488434863563) (61140.7109499649790017) := by
    exact solverInterval_sub (l := (61140.7109488434863563 : ℝ)) (u := (61140.7109499649790017 : ℝ)) h189 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x191 : ℝ := (1 / 4 : ℝ) ^ 2
  have h191 : SolverInterval x191 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x192 : ℝ := x146 ^ 2
  have h192 : SolverInterval x192 (0.0000000002675006) (0.0000000002675007) := by
    exact solverInterval_pow (l := (0.0000000002675006 : ℝ)) (u := (0.0000000002675007 : ℝ)) h146 (by norm_num) 2 (by norm_num) (by norm_num)
  let x193 : ℝ := x191 * x192
  have h193 : SolverInterval x193 (0.0000000000167187) (0.0000000000167188) := by
    exact solverInterval_mul (l := (0.0000000000167187 : ℝ)) (u := (0.0000000000167188 : ℝ)) h191 h192 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x194 : ℝ := x193 * (sharpFourthFactor x146 33554432)
  have h194 : SolverInterval x194 (0.0000000000167187) (0.0000000000167189) := by
    exact solverInterval_mul (l := (0.0000000000167187 : ℝ)) (u := (0.0000000000167189 : ℝ)) h193 h154 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x195 : ℝ := x194 / (4 : ℝ)
  have h195 : SolverInterval x195 (0.0000000000041796) (0.0000000000041798) := by
    exact solverInterval_div (l := (0.0000000000041796 : ℝ)) (u := (0.0000000000041798 : ℝ)) h194 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x196 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1048576) 33554432) - x195
  have h196 : SolverInterval x196 (0.0000958556721534) (0.0000958556721568) := by
    exact solverInterval_sub (l := (0.0000958556721534 : ℝ)) (u := (0.0000958556721568 : ℝ)) h173 h195 (by norm_num) (by norm_num)
  let x197 : ℝ := x190 * x196
  have h197 : SolverInterval x197 (5.860683943938135) (5.860683944253515) := by
    exact solverInterval_mul (l := (5.860683943938135 : ℝ)) (u := (5.860683944253515 : ℝ)) h190 h196 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x198 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1048576) 1048576 33554432)
  have h198 : SolverInterval x198 (0.0167161152150321) (0.016716115280253) := by
    exact solverInterval_mul (l := (0.0167161152150321 : ℝ)) (u := (0.016716115280253 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h188 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x199 : ℝ := x198 / (2 : ℝ)
  have h199 : SolverInterval x199 (0.008358057607516) (0.0083580576401265) := by
    exact solverInterval_div (l := (0.008358057607516 : ℝ)) (u := (0.0083580576401265 : ℝ)) h198 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x200 : ℝ := x197 - x199
  have h200 : SolverInterval x200 (5.8523258862980085) (5.852325886645999) := by
    exact solverInterval_sub (l := (5.8523258862980085 : ℝ)) (u := (5.852325886645999 : ℝ)) h197 h199 (by norm_num) (by norm_num)
  have h201 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1048576) 1048576 33554432) (5.8523258862980085) (5.852325886645999) := by
    exact h200
  let x202 : ℝ := x9 ^ 2
  have h202 : SolverInterval x202 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x203 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1048576) 33554432)
  have h203 : SolverInterval x203 (0.0010290332522938) (0.0010290332523127) := by
    exact solverInterval_mul (l := (0.0010290332522938 : ℝ)) (u := (0.0010290332523127 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x204 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1048576) 1048576 33554432) + x203
  have h204 : SolverInterval x204 (0.0678934941124222) (0.0678934943733246) := by
    exact solverInterval_add (l := (0.0678934941124222 : ℝ)) (u := (0.0678934943733246 : ℝ)) h188 h203 (by norm_num) (by norm_num)
  let x205 : ℝ := x202 * x204
  have h205 : SolverInterval x205 (0.0362854501709475) (0.03628545031254) := by
    exact solverInterval_mul (l := (0.0362854501709475 : ℝ)) (u := (0.03628545031254 : ℝ)) h202 h204 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h206 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 1048576) 1048576 33554432) (0.0362854501709475) (0.03628545031254) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((1048576 : ℝ) / 33554432) = 1 / 32 by norm_num] using h205
  let x207 : ℝ := (quarticSolverAccuracy 1048576) / (1 / 16 : ℝ)
  have h207 : SolverInterval x207 (0.0015342149055408) (0.0015342149055488) := by
    exact solverInterval_div (l := (0.0015342149055408 : ℝ)) (u := (0.0015342149055488 : ℝ)) h13 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x208 : ℝ := x207 ^ (1 / 2 : ℝ)
  have h208 : SolverInterval x208 (0.0391690554588797) (0.039169055458982) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0391690554588797 : ℝ)) (u := (0.039169055458982 : ℝ)) h207 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x209 : ℝ := min (4 : ℝ) x208
  have h209 : SolverInterval x209 (0.0391690554588797) (0.039169055458982) := by
    exact solverInterval_min (l := (0.0391690554588797 : ℝ)) (u := (0.039169055458982 : ℝ)) h208 4 (by norm_num) (by norm_num)
  have h210 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 1048576)) (0.0391690554588797) (0.039169055458982) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h209
  let x211 : ℝ := x9 + (1 / 4 : ℝ)
  have h211 : SolverInterval x211 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x212 : ℝ := x211 ^ 2
  have h212 : SolverInterval x212 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h211 (by norm_num) 2 (by norm_num) (by norm_num)
  let x213 : ℝ := (2 : ℝ) * x19
  have h213 : SolverInterval x213 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x214 : ℝ := (2 : ℝ) * x20
  have h214 : SolverInterval x214 (0.000000268573404) (0.0000002685734042) := by
    exact solverInterval_mul (l := (0.000000268573404 : ℝ)) (u := (0.0000002685734042 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x215 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 1048576))
  have h215 : SolverInterval x215 (102.1214311432354263) (102.1214311435021426) := by
    exact solverInterval_div (l := (102.1214311432354263 : ℝ)) (u := (102.1214311435021426 : ℝ)) (solverInterval_const (4 : ℝ)) h210 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x216 : ℝ := Real.exp (0.578270325825446425 : ℝ)
  have h216 : SolverInterval x216 (1.7829518363724681) (1.7829518363724684) := by
    apply solverInterval_exp (l := (1.7829518363724681 : ℝ)) (u := (1.7829518363724684 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x217 : ℝ := Real.exp (0.5782703258257979125 : ℝ)
  have h217 : SolverInterval x217 (1.7829518363730948) (1.7829518363730951) := by
    apply solverInterval_exp (l := (1.7829518363730948 : ℝ)) (u := (1.7829518363730951 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x218 : ℝ := Real.log x215
  have h218 : SolverInterval x218 (4.6261626066035714) (4.6261626066063833) := by
    apply solverInterval_log (l := (4.6261626066035714 : ℝ)) (u := (4.6261626066063833 : ℝ)) h215 (by norm_num) (by convert h216 using 1 <;> norm_num [x216]) (by convert h217 using 1 <;> norm_num [x217]) (by norm_num) <;> norm_num
  let x219 : ℝ := (1 : ℝ) + x218
  have h219 : SolverInterval x219 (5.6261626066035714) (5.6261626066063833) := by
    exact solverInterval_add (l := (5.6261626066035714 : ℝ)) (u := (5.6261626066063833 : ℝ)) (solverInterval_const (1 : ℝ)) h218 (by norm_num) (by norm_num)
  let x220 : ℝ := x214 * x219
  have h220 : SolverInterval x220 (0.0000015110376427) (0.0000015110376439) := by
    exact solverInterval_mul (l := (0.0000015110376427 : ℝ)) (u := (0.0000015110376439 : ℝ)) h214 h219 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x221 : ℝ := x213 + x220
  have h221 : SolverInterval x221 (4.0611215717423175) (4.0611215875130179) := by
    exact solverInterval_add (l := (4.0611215717423175 : ℝ)) (u := (4.0611215875130179 : ℝ)) h213 h220 (by norm_num) (by norm_num)
  let x222 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 1048576)) * x221
  have h222 : SolverInterval x222 (0.1590702960688275) (0.1590702966869665) := by
    exact solverInterval_mul (l := (0.1590702960688275 : ℝ)) (u := (0.1590702966869665 : ℝ)) h210 h221 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h223 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 1048576)) x213 x214) (0.1590702960688275) (0.1590702966869665) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 1048576))) (by have := h210.1; norm_num at this ⊢; linarith only [this])]
    exact h222
  let x224 : ℝ := x212 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 1048576)) x213 x214)
  have h224 : SolverInterval x224 (0.1531013318888207) (0.1531013324905373) := by
    exact solverInterval_mul (l := (0.1531013318888207 : ℝ)) (u := (0.1531013324905373 : ℝ)) h212 h223 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h225 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 1048576) logisticUnitSlopeBound (1 / 4) 1048576 33554432) (0.1531013318888207) (0.1531013324905373) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((1048576 : ℝ) / 33554432) = 1 / 32 by norm_num] using h224
  let x226 : ℝ := (quarticSolverAccuracy 1048576) ^ 2
  have h226 : SolverInterval x226 (0.0000000091945913) (0.0000000091945914) := by
    exact solverInterval_pow (l := (0.0000000091945913 : ℝ)) (u := (0.0000000091945914 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x227 : ℝ := (1048576 : ℝ) * x226
  have h227 : SolverInterval x227 (0.0096412277669888) (0.0096412278718464) := by
    exact solverInterval_mul (l := (0.0096412277669888 : ℝ)) (u := (0.0096412278718464 : ℝ)) (solverInterval_const (1048576 : ℝ)) h226 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x228 : ℝ := x227 * (1 : ℝ)
  have h228 : SolverInterval x228 (0.0096412277669888) (0.0096412278718464) := by
    exact solverInterval_mul (l := (0.0096412277669888 : ℝ)) (u := (0.0096412278718464 : ℝ)) h227 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x229 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1048576) 1048576 33554432)
  have h229 : SolverInterval x229 (5.8523258862980085) (5.852325886645999) := by
    exact solverInterval_max (l := (5.8523258862980085 : ℝ)) (u := (5.852325886645999 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x230 : ℝ := x229 ^ 2
  have h230 : SolverInterval x230 (34.2497182794337707) (34.2497182835068784) := by
    exact solverInterval_pow (l := (34.2497182794337707 : ℝ)) (u := (34.2497182835068784 : ℝ)) h229 (by norm_num) 2 (by norm_num) (by norm_num)
  let x231 : ℝ := (2 : ℝ) * x21
  have h231 : SolverInterval x231 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x232 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 1048576) 1048576 33554432) + x228
  have h232 : SolverInterval x232 (0.0459266779379363) (0.0459266781843864) := by
    exact solverInterval_add (l := (0.0459266779379363 : ℝ)) (u := (0.0459266781843864 : ℝ)) h206 h228 (by norm_num) (by norm_num)
  let x233 : ℝ := x231 * x232
  have h233 : SolverInterval x233 (0.0636678946264535) (0.0636678950140326) := by
    exact solverInterval_mul (l := (0.0636678946264535 : ℝ)) (u := (0.0636678950140326 : ℝ)) h231 h232 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x234 : ℝ := x230 / x233
  have h234 : SolverInterval x234 (537.9433114898023153) (537.9433148285131911) := by
    exact solverInterval_div (l := (537.9433114898023153 : ℝ)) (u := (537.9433148285131911 : ℝ)) h230 h233 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h235 : SolverInterval (quarticSolverLowerEndpoint 1048576 ((quarticSolverAccuracy 1048576)) 1) (537.9433114898023153) (537.9433148285131911) := by
    exact h234
  let x236 : ℝ := (2 : ℝ) * x21
  have h236 : SolverInterval x236 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x237 : ℝ := (1048576 : ℝ) / x236
  have h237 : SolverInterval x237 (756387.6973356363393579) (756387.6978812547295304) := by
    exact solverInterval_div (l := (756387.6973356363393579 : ℝ)) (u := (756387.6978812547295304 : ℝ)) (solverInterval_const (1048576 : ℝ)) h236 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x238 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 1048576) logisticUnitSlopeBound (1 / 4) 1048576 33554432) / x228
  have h238 : SolverInterval x238 (15.8798582425269583) (15.8798584776464347) := by
    exact solverInterval_div (l := (15.8798582425269583 : ℝ)) (u := (15.8798584776464347 : ℝ)) h225 h228 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x239 : ℝ := (1 : ℝ) + x238
  have h239 : SolverInterval x239 (16.8798582425269583) (16.8798584776464347) := by
    exact solverInterval_add (l := (16.8798582425269583 : ℝ)) (u := (16.8798584776464347 : ℝ)) (solverInterval_const (1 : ℝ)) h238 (by norm_num) (by norm_num)
  let x240 : ℝ := Real.exp (0.3532651363972354875 : ℝ)
  have h240 : SolverInterval x240 (1.4237085703576412) (1.4237085703576415) := by
    apply solverInterval_exp (l := (1.4237085703576412 : ℝ)) (u := (1.4237085703576415 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x241 : ℝ := Real.exp (0.353265138138384975 : ℝ)
  have h241 : SolverInterval x241 (1.4237085728365307) (1.423708572836531) := by
    apply solverInterval_exp (l := (1.4237085728365307 : ℝ)) (u := (1.423708572836531 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x242 : ℝ := Real.log x239
  have h242 : SolverInterval x242 (2.8261210911778839) (2.8261211051070798) := by
    apply solverInterval_log (l := (2.8261210911778839 : ℝ)) (u := (2.8261211051070798 : ℝ)) h239 (by norm_num) (by convert h240 using 1 <;> norm_num [x240]) (by convert h241 using 1 <;> norm_num [x241]) (by norm_num) <;> norm_num
  let x243 : ℝ := x237 * x242
  have h243 : SolverInterval x243 (2137643.2245477155580794) (2137643.2366255716184186) := by
    exact solverInterval_mul (l := (2137643.2245477155580794 : ℝ)) (u := (2137643.2366255716184186 : ℝ)) h237 h242 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x244 : ℝ := min (1048576 : ℝ) x243
  have h244 : SolverInterval x244 (1048576) (1048576) := by
    exact solverInterval_min (l := (1048576 : ℝ)) (u := (1048576 : ℝ)) h243 1048576 (by norm_num) (by norm_num)
  have h245 : SolverInterval (quarticSolverUpperEndpoint 1048576 ((quarticSolverAccuracy 1048576)) 1) (1048576) (1048576) := by
    exact h244
  let x246 : ℝ := (quarticSolverAccuracy 1048576) ^ 2
  have h246 : SolverInterval x246 (0.0000000091945913) (0.0000000091945914) := by
    exact solverInterval_pow (l := (0.0000000091945913 : ℝ)) (u := (0.0000000091945914 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x247 : ℝ := (1048576 : ℝ) * x246
  have h247 : SolverInterval x247 (0.0096412277669888) (0.0096412278718464) := by
    exact solverInterval_mul (l := (0.0096412277669888 : ℝ)) (u := (0.0096412278718464 : ℝ)) (solverInterval_const (1048576 : ℝ)) h246 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x248 : ℝ := x247 * (1048576 : ℝ)
  have h248 : SolverInterval x248 (10109.5600469980479488) (10109.5601569492107264) := by
    exact solverInterval_mul (l := (10109.5600469980479488 : ℝ)) (u := (10109.5601569492107264 : ℝ)) h247 (solverInterval_const (1048576 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x249 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 1048576) 1048576 33554432)
  have h249 : SolverInterval x249 (5.8523258862980085) (5.852325886645999) := by
    exact solverInterval_max (l := (5.8523258862980085 : ℝ)) (u := (5.852325886645999 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x250 : ℝ := x249 ^ 2
  have h250 : SolverInterval x250 (34.2497182794337707) (34.2497182835068784) := by
    exact solverInterval_pow (l := (34.2497182794337707 : ℝ)) (u := (34.2497182835068784 : ℝ)) h249 (by norm_num) 2 (by norm_num) (by norm_num)
  let x251 : ℝ := (2 : ℝ) * x21
  have h251 : SolverInterval x251 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x252 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 1048576) 1048576 33554432) + x248
  have h252 : SolverInterval x252 (10109.5963324482188963) (10109.5964423995232664) := by
    exact solverInterval_add (l := (10109.5963324482188963 : ℝ)) (u := (10109.5964423995232664 : ℝ)) h206 h248 (by norm_num) (by norm_num)
  let x253 : ℝ := x251 * x252
  have h253 : SolverInterval x253 (14014.8763836154086474) (14014.8765461498782788) := by
    exact solverInterval_mul (l := (14014.8763836154086474 : ℝ)) (u := (14014.8765461498782788 : ℝ)) h251 h252 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x254 : ℝ := x250 / x253
  have h254 : SolverInterval x254 (0.0024438116287826) (0.0024438116574149) := by
    exact solverInterval_div (l := (0.0024438116287826 : ℝ)) (u := (0.0024438116574149 : ℝ)) h250 h253 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h255 : SolverInterval (quarticSolverLowerEndpoint 1048576 ((quarticSolverAccuracy 1048576)) 1048576) (0.0024438116287826) (0.0024438116574149) := by
    exact h254
  let x256 : ℝ := (2 : ℝ) * x21
  have h256 : SolverInterval x256 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x257 : ℝ := (1048576 : ℝ) / x256
  have h257 : SolverInterval x257 (756387.6973356363393579) (756387.6978812547295304) := by
    exact solverInterval_div (l := (756387.6973356363393579 : ℝ)) (u := (756387.6978812547295304 : ℝ)) (solverInterval_const (1048576 : ℝ)) h256 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x258 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 1048576) logisticUnitSlopeBound (1 / 4) 1048576 33554432) / x248
  have h258 : SolverInterval x258 (0.000015144212954) (0.0000151442131783) := by
    exact solverInterval_div (l := (0.000015144212954 : ℝ)) (u := (0.0000151442131783 : ℝ)) h225 h248 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x259 : ℝ := (1 : ℝ) + x258
  have h259 : SolverInterval x259 (1.000015144212954) (1.0000151442131783) := by
    exact solverInterval_add (l := (1.000015144212954 : ℝ)) (u := (1.0000151442131783 : ℝ)) (solverInterval_const (1 : ℝ)) h258 (by norm_num) (by norm_num)
  let x260 : ℝ := Real.exp (0.0000018930122726875 : ℝ)
  have h260 : SolverInterval x260 (1.0000018930140643) (1.0000018930140646) := by
    apply solverInterval_exp (l := (1.0000018930140643 : ℝ)) (u := (1.0000018930140646 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x261 : ℝ := Real.exp (0.0000018930123257375 : ℝ)
  have h261 : SolverInterval x261 (1.0000018930141173) (1.0000018930141176) := by
    apply solverInterval_exp (l := (1.0000018930141173 : ℝ)) (u := (1.0000018930141176 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x262 : ℝ := Real.log x259
  have h262 : SolverInterval x262 (0.0000151440981815) (0.0000151440986059) := by
    apply solverInterval_log (l := (0.0000151440981815 : ℝ)) (u := (0.0000151440986059 : ℝ)) h259 (by norm_num) (by convert h260 using 1 <;> norm_num [x260]) (by convert h261 using 1 <;> norm_num [x261]) (by norm_num) <;> norm_num
  let x263 : ℝ := x257 * x262
  have h263 : SolverInterval x263 (11.4548095517295826) (11.4548098810034202) := by
    exact solverInterval_mul (l := (11.4548095517295826 : ℝ)) (u := (11.4548098810034202 : ℝ)) h257 h262 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x264 : ℝ := min (1048576 : ℝ) x263
  have h264 : SolverInterval x264 (11.4548095517295826) (11.4548098810034202) := by
    exact solverInterval_min (l := (11.4548095517295826 : ℝ)) (u := (11.4548098810034202 : ℝ)) h263 1048576 (by norm_num) (by norm_num)
  have h265 : SolverInterval (quarticSolverUpperEndpoint 1048576 ((quarticSolverAccuracy 1048576)) 1048576) (11.4548095517295826) (11.4548098810034202) := by
    exact h264
  constructor
  · refine ⟨?_, ?_, ?_, ?_⟩
    · exact solverInterval_stable h113 h235 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h123 h245 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h133 h255 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h143 h265 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  · refine ⟨?_, ?_, ?_, ?_⟩
    · exact solverInterval_change_gt h113 h235 (by norm_num)
    · exact solverInterval_change_lt h123 h245 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h133 h255 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h143 h265 (by norm_num) (by norm_num)

/-- Relative and absolute stability of the four information endpoints. -/
theorem solver_endpoints_1048576 :
    SolverEndpointStable (quarticSolverLowerEndpoint 1048576 (quarticAccuracyBound 1048576) 1)
      (quarticSolverLowerEndpoint 1048576 (quarticSolverAccuracy 1048576) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 1048576 (quarticAccuracyBound 1048576) 1)
      (quarticSolverUpperEndpoint 1048576 (quarticSolverAccuracy 1048576) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 1048576 (quarticAccuracyBound 1048576) 1048576)
      (quarticSolverLowerEndpoint 1048576 (quarticSolverAccuracy 1048576) 1048576) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 1048576 (quarticAccuracyBound 1048576) 1048576)
      (quarticSolverUpperEndpoint 1048576 (quarticSolverAccuracy 1048576) 1048576) := solver_row_certificate_1048576.1

/-- The absolute changes separate the final-row maximum from every other endpoint. -/
theorem solver_endpoint_changes_1048576 :
    0.017 < |quarticSolverLowerEndpoint 1048576 (quarticSolverAccuracy 1048576) 1 - quarticSolverLowerEndpoint 1048576 (quarticAccuracyBound 1048576) 1| ∧
    |quarticSolverUpperEndpoint 1048576 (quarticSolverAccuracy 1048576) 1 - quarticSolverUpperEndpoint 1048576 (quarticAccuracyBound 1048576) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 1048576 (quarticSolverAccuracy 1048576) 1048576 - quarticSolverLowerEndpoint 1048576 (quarticAccuracyBound 1048576) 1048576| < 0.017 ∧
    |quarticSolverUpperEndpoint 1048576 (quarticSolverAccuracy 1048576) 1048576 - quarticSolverUpperEndpoint 1048576 (quarticAccuracyBound 1048576) 1048576| < 0.017 := solver_row_certificate_1048576.2

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSolverRow128.lean <==
import LossOnlyTraceability.QuarticSolverGlobals

noncomputable section
namespace LossOnlyTraceability
set_option maxRecDepth 8192
set_option maxHeartbeats 4000000

/-- All four displayed endpoints at `n = 128` satisfy the solver perturbation claim. -/
theorem solver_row_certificate_128 :
  (    SolverEndpointStable (quarticSolverLowerEndpoint 128 (quarticAccuracyBound 128) 1)
      (quarticSolverLowerEndpoint 128 (quarticSolverAccuracy 128) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 128 (quarticAccuracyBound 128) 1)
      (quarticSolverUpperEndpoint 128 (quarticSolverAccuracy 128) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 128 (quarticAccuracyBound 128) 128)
      (quarticSolverLowerEndpoint 128 (quarticSolverAccuracy 128) 128) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 128 (quarticAccuracyBound 128) 128)
      (quarticSolverUpperEndpoint 128 (quarticSolverAccuracy 128) 128)) ∧
  (|quarticSolverLowerEndpoint 128 (quarticSolverAccuracy 128) 1 - quarticSolverLowerEndpoint 128 (quarticAccuracyBound 128) 1| < 0.017 ∧
    |quarticSolverUpperEndpoint 128 (quarticSolverAccuracy 128) 1 - quarticSolverUpperEndpoint 128 (quarticAccuracyBound 128) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 128 (quarticSolverAccuracy 128) 128 - quarticSolverLowerEndpoint 128 (quarticAccuracyBound 128) 128| < 0.017 ∧
    |quarticSolverUpperEndpoint 128 (quarticSolverAccuracy 128) 128 - quarticSolverUpperEndpoint 128 (quarticAccuracyBound 128) 128| < 0.017) := by
  obtain ⟨ha1, ha2⟩ := solver_accuracy_coefficients
  let x1 : ℝ := (128 : ℝ) ^ (2 / 3 : ℝ)
  have h1 : SolverInterval x1 (25.3984168314911915) (25.3984168314911916) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (25.3984168314911915 : ℝ)) (u := (25.3984168314911916 : ℝ)) (solverInterval_const (128 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x2 : ℝ := x1⁻¹
  have h2 : SolverInterval x2 (0.0393725328092147) (0.0393725328092148) := by
    exact solverInterval_inv (l := (0.0393725328092147 : ℝ)) (u := (0.0393725328092148 : ℝ)) h1 (by norm_num) (by norm_num) (by norm_num)
  let x3 : ℝ := (4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ)) * x2
  have h3 : SolverInterval x3 (0.0380064547925424) (0.0380064547925426) := by
    exact solverInterval_mul (l := (0.0380064547925424 : ℝ)) (u := (0.0380064547925426 : ℝ)) ha1 h2 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x4 : ℝ := (128 : ℝ) ^ (5 / 6 : ℝ)
  have h4 : SolverInterval x4 (57.0175179609817155) (57.0175179609817156) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (57.0175179609817155 : ℝ)) (u := (57.0175179609817156 : ℝ)) (solverInterval_const (128 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 5 6 (by norm_num) (by norm_num) (by norm_num))
  let x5 : ℝ := x4⁻¹
  have h5 : SolverInterval x5 (0.0175384695048339) (0.017538469504834) := by
    exact solverInterval_inv (l := (0.0175384695048339 : ℝ)) (u := (0.017538469504834 : ℝ)) h4 (by norm_num) (by norm_num) (by norm_num)
  let x6 : ℝ := (4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8) * x5
  have h6 : SolverInterval x6 (0.0043078810631412) (0.0043078810631413) := by
    exact solverInterval_mul (l := (0.0043078810631412 : ℝ)) (u := (0.0043078810631413 : ℝ)) ha2 h5 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x7 : ℝ := x3 + x6
  have h7 : SolverInterval x7 (0.0423143358556836) (0.0423143358556839) := by
    exact solverInterval_add (l := (0.0423143358556836 : ℝ)) (u := (0.0423143358556839 : ℝ)) h3 h6 (by norm_num) (by norm_num)
  have h8 : SolverInterval (quarticAccuracyBound 128) (0.0423143358556836) (0.0423143358556839) := by
    simpa only [quarticAccuracyBound, Nat.cast_ofNat, Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 128)] using h7
  let x9 : ℝ := logisticUnitSlopeBound
  have h9 : SolverInterval x9 (0.7310585786185012) (0.7310585786402001) := by
    exact solverInterval_weaken (l := (0.7310585786185012 : ℝ)) (u := (0.7310585786402001 : ℝ)) qc_unitSlope_bounds (by norm_num) (by norm_num)
  let x10 : ℝ := (1 : ℝ) + x9
  have h10 : SolverInterval x10 (1.7310585786185012) (1.7310585786402001) := by
    exact solverInterval_add (l := (1.7310585786185012 : ℝ)) (u := (1.7310585786402001 : ℝ)) (solverInterval_const (1 : ℝ)) h9 (by norm_num) (by norm_num)
  let x11 : ℝ := x10 / (1000000000 : ℝ)
  have h11 : SolverInterval x11 (0.0000000017310585) (0.0000000017310586) := by
    exact solverInterval_div (l := (0.0000000017310585 : ℝ)) (u := (0.0000000017310586 : ℝ)) h10 (solverInterval_const (1000000000 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x12 : ℝ := (quarticAccuracyBound 128) + x11
  have h12 : SolverInterval x12 (0.0423143375867421) (0.0423143375867425) := by
    exact solverInterval_add (l := (0.0423143375867421 : ℝ)) (u := (0.0423143375867425 : ℝ)) h8 h11 (by norm_num) (by norm_num)
  have h13 : SolverInterval (quarticSolverAccuracy 128) (0.0423143375867421) (0.0423143375867425) := by
    exact h12
  let x14 : ℝ := (1 / 2 : ℝ) ^ (1 / 3 : ℝ)
  have h14 : SolverInterval x14 (0.7937005259840997) (0.7937005259840998) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.7937005259840997 : ℝ)) (u := (0.7937005259840998 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x15 : ℝ := (1 / 2 : ℝ) ^ (4 / 3 : ℝ)
  have h15 : SolverInterval x15 (0.3968502629920498) (0.3968502629920499) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.3968502629920498 : ℝ)) (u := (0.3968502629920499 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x16 : ℝ := (3 : ℝ) * x15
  have h16 : SolverInterval x16 (1.1905507889761494) (1.1905507889761497) := by
    exact solverInterval_mul (l := (1.1905507889761494 : ℝ)) (u := (1.1905507889761497 : ℝ)) (solverInterval_const (3 : ℝ)) h15 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x17 : ℝ := x16 / (4 : ℝ)
  have h17 : SolverInterval x17 (0.2976376972440373) (0.2976376972440375) := by
    exact solverInterval_div (l := (0.2976376972440373 : ℝ)) (u := (0.2976376972440375 : ℝ)) h16 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h18 : SolverInterval (sharpSlope (1 / 2)) (0.2976376972440373) (0.2976376972440375) := by
    exact h17
  let x19 : ℝ := matrixEnergyK (1 / 32)
  have h19 : SolverInterval x19 (2.0305600303523374) (2.030560038237687) := by
    exact solverInterval_weaken (l := (2.0305600303523374 : ℝ)) (u := (2.030560038237687 : ℝ)) qc_matrixEnergyK_bounds (by norm_num) (by norm_num)
  let x20 : ℝ := matrixEnergyS 4096
  have h20 : SolverInterval x20 (0.0011000766631203) (0.0011000766631204) := by
    norm_num [x20, SolverInterval, matrixEnergyS, matrixEnergyC]
  let x21 : ℝ := Real.log 2
  have h21 : SolverInterval x21 (0.6931471803) (0.6931471808) := by
    exact ⟨Real.log_two_gt_d9.le, Real.log_two_lt_d9.le⟩
  let x22 : ℝ := (2 : ℝ) * (quarticAccuracyBound 128)
  have h22 : SolverInterval x22 (0.0846286717113672) (0.0846286717113678) := by
    exact solverInterval_mul (l := (0.0846286717113672 : ℝ)) (u := (0.0846286717113678 : ℝ)) (solverInterval_const (2 : ℝ)) h8 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x23 : ℝ := x22 / (sharpSlope (1 / 2))
  have h23 : SolverInterval x23 (0.284334519770118) (0.2843345197701203) := by
    exact solverInterval_div (l := (0.284334519770118 : ℝ)) (u := (0.2843345197701203 : ℝ)) h22 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x24 : ℝ := x23 ^ (3 / 2 : ℝ)
  have h24 : SolverInterval x24 (0.1516157724609544) (0.1516157724609563) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.1516157724609544 : ℝ)) (u := (0.1516157724609563 : ℝ)) h23 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x25 : ℝ := (1 : ℝ) - x24
  have h25 : SolverInterval x25 (0.8483842275390437) (0.8483842275390456) := by
    exact solverInterval_sub (l := (0.8483842275390437 : ℝ)) (u := (0.8483842275390456 : ℝ)) (solverInterval_const (1 : ℝ)) h24 (by norm_num) (by norm_num)
  let x26 : ℝ := (2 : ℝ) * x25
  have h26 : SolverInterval x26 (1.6967684550780874) (1.6967684550780912) := by
    exact solverInterval_mul (l := (1.6967684550780874 : ℝ)) (u := (1.6967684550780912 : ℝ)) (solverInterval_const (2 : ℝ)) h25 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x27 : ℝ := (2 : ℝ) * x24
  have h27 : SolverInterval x27 (0.3032315449219088) (0.3032315449219126) := by
    exact solverInterval_mul (l := (0.3032315449219088 : ℝ)) (u := (0.3032315449219126 : ℝ)) (solverInterval_const (2 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x28 : ℝ := (1 : ℝ) + x27
  have h28 : SolverInterval x28 (1.3032315449219088) (1.3032315449219126) := by
    exact solverInterval_add (l := (1.3032315449219088 : ℝ)) (u := (1.3032315449219126 : ℝ)) (solverInterval_const (1 : ℝ)) h27 (by norm_num) (by norm_num)
  let x29 : ℝ := (4096 : ℝ) * x28
  have h29 : SolverInterval x29 (5338.0364080001384448) (5338.0364080001540096) := by
    exact solverInterval_mul (l := (5338.0364080001384448 : ℝ)) (u := (5338.0364080001540096 : ℝ)) (solverInterval_const (4096 : ℝ)) h28 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x30 : ℝ := x26 / x29
  have h30 : SolverInterval x30 (0.0003178637846184) (0.0003178637846185) := by
    exact solverInterval_div (l := (0.0003178637846184 : ℝ)) (u := (0.0003178637846185 : ℝ)) h26 h29 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x31 : ℝ := (1 : ℝ) + x30
  have h31 : SolverInterval x31 (1.0003178637846184) (1.0003178637846185) := by
    exact solverInterval_add (l := (1.0003178637846184 : ℝ)) (u := (1.0003178637846185 : ℝ)) (solverInterval_const (1 : ℝ)) h30 (by norm_num) (by norm_num)
  have h32 : SolverInterval (sharpFourthFactor x24 4096) (1.0003178637846184) (1.0003178637846185) := by
    exact h31
  let x33 : ℝ := x14 ^ 2
  have h33 : SolverInterval x33 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x34 : ℝ := (1 / 4 : ℝ) * x33
  have h34 : SolverInterval x34 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h33 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x35 : ℝ := x34 / (2 : ℝ)
  have h35 : SolverInterval x35 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h34 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x36 : ℝ := x24 ^ (4 / 3 : ℝ)
  have h36 : SolverInterval x36 (0.0808461191329036) (0.080846119132905) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0808461191329036 : ℝ)) (u := (0.080846119132905 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x37 : ℝ := (sharpFourthFactor x24 4096) ^ (2 / 3 : ℝ)
  have h37 : SolverInterval x37 (1.0002118979649551) (1.0002118979649552) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0002118979649551 : ℝ)) (u := (1.0002118979649552 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x38 : ℝ := x36 * x37
  have h38 : SolverInterval x38 (0.0808632502610223) (0.0808632502610238) := by
    exact solverInterval_mul (l := (0.0808632502610223 : ℝ)) (u := (0.0808632502610238 : ℝ)) h36 h37 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x39 : ℝ := x24 ^ (1 / 3 : ℝ)
  have h39 : SolverInterval x39 (0.5332302689927851) (0.5332302689927874) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.5332302689927851 : ℝ)) (u := (0.5332302689927874 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x40 : ℝ := x39 / (4096 : ℝ)
  have h40 : SolverInterval x40 (0.0001301831711408) (0.0001301831711409) := by
    exact solverInterval_div (l := (0.0001301831711408 : ℝ)) (u := (0.0001301831711409 : ℝ)) h39 (solverInterval_const (4096 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x41 : ℝ := x38 + x40
  have h41 : SolverInterval x41 (0.0809934334321631) (0.0809934334321647) := by
    exact solverInterval_add (l := (0.0809934334321631 : ℝ)) (u := (0.0809934334321647 : ℝ)) h38 h40 (by norm_num) (by norm_num)
  let x42 : ℝ := x35 * x41
  have h42 : SolverInterval x42 (0.0063778332302775) (0.0063778332302778) := by
    exact solverInterval_mul (l := (0.0063778332302775 : ℝ)) (u := (0.0063778332302778 : ℝ)) h35 h41 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h43 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x24 4096) (0.0063778332302775) (0.0063778332302778) := by
    exact h42
  let x44 : ℝ := x24 ^ (2 / 3 : ℝ)
  have h44 : SolverInterval x44 (0.2843345197701179) (0.2843345197701204) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.2843345197701179 : ℝ)) (u := (0.2843345197701204 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x45 : ℝ := (sharpSlope (1 / 2)) * x44
  have h45 : SolverInterval x45 (0.084628671711367) (0.0846286717113679) := by
    exact solverInterval_mul (l := (0.084628671711367 : ℝ)) (u := (0.0846286717113679 : ℝ)) h18 h44 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x46 : ℝ := (sharpFourthFactor x24 4096) ^ (1 / 3 : ℝ)
  have h46 : SolverInterval x46 (1.0001059433704786) (1.0001059433704788) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0001059433704786 : ℝ)) (u := (1.0001059433704788 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x47 : ℝ := x46⁻¹
  have h47 : SolverInterval x47 (0.9998940678523299) (0.9998940678523302) := by
    exact solverInterval_inv (l := (0.9998940678523299 : ℝ)) (u := (0.9998940678523302 : ℝ)) h46 (by norm_num) (by norm_num) (by norm_num)
  let x48 : ℝ := x45 * x47
  have h48 : SolverInterval x48 (0.0846197068144181) (0.0846197068144191) := by
    exact solverInterval_mul (l := (0.0846197068144181 : ℝ)) (u := (0.0846197068144191 : ℝ)) h45 h47 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x49 : ℝ := x48 - (quarticAccuracyBound 128)
  have h49 : SolverInterval x49 (0.0423053709587342) (0.0423053709587355) := by
    exact solverInterval_sub (l := (0.0423053709587342 : ℝ)) (u := (0.0423053709587355 : ℝ)) h48 h8 (by norm_num) (by norm_num)
  let x50 : ℝ := x49 - (sharpPenalty (1 / 2) (1 / 4) x24 4096)
  have h50 : SolverInterval x50 (0.0359275377284564) (0.035927537728458) := by
    exact solverInterval_sub (l := (0.0359275377284564 : ℝ)) (u := (0.035927537728458 : ℝ)) h49 h43 (by norm_num) (by norm_num)
  have h51 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 128) 4096) (0.0359275377284564) (0.035927537728458) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h32.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x24 4096))] using h50
  let x52 : ℝ := Real.sqrt x24
  have h52 : SolverInterval x52 (0.3893787005743308) (0.3893787005743333) := by
    exact solverInterval_sqrt (l := (0.3893787005743308 : ℝ)) (u := (0.3893787005743333 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x53 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x24 (quarticAccuracyBound 128) 4096
  have h53 : SolverInterval x53 (0.8477381824250502) (0.8477381824250569) := by
    apply solverInterval_quarticRoot (xl := (0.8477381824250502 : ℝ)) (xh := (0.8477381824250569 : ℝ)) (v := x24) (ε := (quarticAccuracyBound 128)) (d := 4096) (by have := h24.1; norm_num at this ⊢; linarith only [this]) (by have := h24.2; norm_num at this ⊢; linarith only [this]) (by have := h8.1; norm_num at this ⊢; linarith only [this]) h51 h52 <;> norm_num
  let x54 : ℝ := x53 ^ 2
  have h54 : SolverInterval x54 (0.7186600259413276) (0.7186600259413391) := by
    exact solverInterval_pow (l := (0.7186600259413276 : ℝ)) (u := (0.7186600259413391 : ℝ)) h53 (by norm_num) 2 (by norm_num) (by norm_num)
  let x55 : ℝ := min (1 : ℝ) x54
  have h55 : SolverInterval x55 (0.7186600259413276) (0.7186600259413391) := by
    exact solverInterval_min (l := (0.7186600259413276 : ℝ)) (u := (0.7186600259413391 : ℝ)) h54 1 (by norm_num) (by norm_num)
  have h56 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 128) 4096) (0.7186600259413276) (0.7186600259413391) := by
    exact h55
  let x57 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 128) 4096)
  have h57 : SolverInterval x57 (1.3914785349166274) (1.3914785349166498) := by
    exact solverInterval_div (l := (1.3914785349166274 : ℝ)) (u := (1.3914785349166498 : ℝ)) (solverInterval_const (1 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x58 : ℝ := Real.exp (0.0412958595006645 : ℝ)
  have h58 : SolverInterval x58 (1.0421603929918285) (1.0421603929918288) := by
    apply solverInterval_exp (l := (1.0421603929918285 : ℝ)) (u := (1.0421603929918288 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x59 : ℝ := Real.exp (0.041295859500691525 : ℝ)
  have h59 : SolverInterval x59 (1.0421603929918567) (1.042160392991857) := by
    apply solverInterval_exp (l := (1.0421603929918567 : ℝ)) (u := (1.042160392991857 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x60 : ℝ := Real.log x57
  have h60 : SolverInterval x60 (0.330366876005316) (0.3303668760055322) := by
    apply solverInterval_log (l := (0.330366876005316 : ℝ)) (u := (0.3303668760055322 : ℝ)) h57 (by norm_num) (by convert h58 using 1 <;> norm_num [x58]) (by convert h59 using 1 <;> norm_num [x59]) (by norm_num) <;> norm_num
  let x61 : ℝ := (1 : ℝ) + x60
  have h61 : SolverInterval x61 (1.330366876005316) (1.3303668760055322) := by
    exact solverInterval_add (l := (1.330366876005316 : ℝ)) (u := (1.3303668760055322 : ℝ)) (solverInterval_const (1 : ℝ)) h60 (by norm_num) (by norm_num)
  let x62 : ℝ := x20 * x61
  have h62 : SolverInterval x62 (0.0014635055536817) (0.0014635055536821) := by
    exact solverInterval_mul (l := (0.0014635055536817 : ℝ)) (u := (0.0014635055536821 : ℝ)) h20 h61 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x63 : ℝ := x19 + x62
  have h63 : SolverInterval x63 (2.0320235359060191) (2.0320235437913691) := by
    exact solverInterval_add (l := (2.0320235359060191 : ℝ)) (u := (2.0320235437913691 : ℝ)) h19 h62 (by norm_num) (by norm_num)
  let x64 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 128) 4096) * x63
  have h64 : SolverInterval x64 (1.4603340870276079) (1.4603340926945172) := by
    exact solverInterval_mul (l := (1.4603340870276079 : ℝ)) (u := (1.4603340926945172 : ℝ)) h56 h63 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h65 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 128) 4096) x19 x20) (1.4603340870276079) (1.4603340926945172) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 128) 4096)) (by have := h56.1; norm_num at this ⊢; linarith only [this])]
    exact h64
  have h66 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 128) 128 4096) (1.4603340870276079) (1.4603340926945172) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((128 : ℝ) / 4096) = 1 / 32 by norm_num] using h65
  let x67 : ℝ := x24⁻¹
  have h67 : SolverInterval x67 (6.5956198604437239) (6.5956198604438067) := by
    exact solverInterval_inv (l := (6.5956198604437239 : ℝ)) (u := (6.5956198604438067 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num)
  let x68 : ℝ := x67 - (1 : ℝ)
  have h68 : SolverInterval x68 (5.5956198604437239) (5.5956198604438067) := by
    exact solverInterval_sub (l := (5.5956198604437239 : ℝ)) (u := (5.5956198604438067 : ℝ)) h67 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x69 : ℝ := (1 / 4 : ℝ) ^ 2
  have h69 : SolverInterval x69 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x70 : ℝ := x24 ^ 2
  have h70 : SolverInterval x70 (0.0229873424589318) (0.0229873424589325) := by
    exact solverInterval_pow (l := (0.0229873424589318 : ℝ)) (u := (0.0229873424589325 : ℝ)) h24 (by norm_num) 2 (by norm_num) (by norm_num)
  let x71 : ℝ := x69 * x70
  have h71 : SolverInterval x71 (0.0014367089036832) (0.0014367089036833) := by
    exact solverInterval_mul (l := (0.0014367089036832 : ℝ)) (u := (0.0014367089036833 : ℝ)) h69 h70 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x72 : ℝ := x71 * (sharpFourthFactor x24 4096)
  have h72 : SolverInterval x72 (0.0014371655814127) (0.0014371655814129) := by
    exact solverInterval_mul (l := (0.0014371655814127 : ℝ)) (u := (0.0014371655814129 : ℝ)) h71 h32 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x73 : ℝ := x72 / (4 : ℝ)
  have h73 : SolverInterval x73 (0.0003592913953531) (0.0003592913953533) := by
    exact solverInterval_div (l := (0.0003592913953531 : ℝ)) (u := (0.0003592913953533 : ℝ)) h72 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x74 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 128) 4096) - x73
  have h74 : SolverInterval x74 (0.0355682463331031) (0.0355682463331049) := by
    exact solverInterval_sub (l := (0.0355682463331031 : ℝ)) (u := (0.0355682463331049 : ℝ)) h51 h73 (by norm_num) (by norm_num)
  let x75 : ℝ := x68 * x74
  have h75 : SolverInterval x75 (0.1990263855826663) (0.1990263855826794) := by
    exact solverInterval_mul (l := (0.1990263855826663 : ℝ)) (u := (0.1990263855826794 : ℝ)) h68 h74 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x76 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 128) 128 4096)
  have h76 : SolverInterval x76 (0.3650835217569019) (0.3650835231736293) := by
    exact solverInterval_mul (l := (0.3650835217569019 : ℝ)) (u := (0.3650835231736293 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h66 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x77 : ℝ := x76 / (2 : ℝ)
  have h77 : SolverInterval x77 (0.1825417608784509) (0.1825417615868147) := by
    exact solverInterval_div (l := (0.1825417608784509 : ℝ)) (u := (0.1825417615868147 : ℝ)) h76 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x78 : ℝ := x75 - x77
  have h78 : SolverInterval x78 (0.0164846239958516) (0.0164846247042285) := by
    exact solverInterval_sub (l := (0.0164846239958516 : ℝ)) (u := (0.0164846247042285 : ℝ)) h75 h77 (by norm_num) (by norm_num)
  have h79 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 128) 128 4096) (0.0164846239958516) (0.0164846247042285) := by
    exact h78
  let x80 : ℝ := x9 ^ 2
  have h80 : SolverInterval x80 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x81 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 128) 4096)
  have h81 : SolverInterval x81 (0.0224581258106664) (0.0224581258106669) := by
    exact solverInterval_mul (l := (0.0224581258106664 : ℝ)) (u := (0.0224581258106669 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x82 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 128) 128 4096) + x81
  have h82 : SolverInterval x82 (1.4827922128382743) (1.4827922185051841) := by
    exact solverInterval_add (l := (1.4827922128382743 : ℝ)) (u := (1.4827922185051841 : ℝ)) h66 h81 (by norm_num) (by norm_num)
  let x83 : ℝ := x80 * x82
  have h83 : SolverInterval x83 (0.7924733239347002) (0.792473327010405) := by
    exact solverInterval_mul (l := (0.7924733239347002 : ℝ)) (u := (0.792473327010405 : ℝ)) h80 h82 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h84 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 128) 128 4096) (0.7924733239347002) (0.792473327010405) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((128 : ℝ) / 4096) = 1 / 32 by norm_num] using h83
  let x85 : ℝ := (quarticAccuracyBound 128) / (1 / 16 : ℝ)
  have h85 : SolverInterval x85 (0.6770293736909376) (0.6770293736909424) := by
    exact solverInterval_div (l := (0.6770293736909376 : ℝ)) (u := (0.6770293736909424 : ℝ)) h8 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x86 : ℝ := x85 ^ (1 / 2 : ℝ)
  have h86 : SolverInterval x86 (0.822817946869742) (0.822817946869745) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.822817946869742 : ℝ)) (u := (0.822817946869745 : ℝ)) h85 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x87 : ℝ := min (4 : ℝ) x86
  have h87 : SolverInterval x87 (0.822817946869742) (0.822817946869745) := by
    exact solverInterval_min (l := (0.822817946869742 : ℝ)) (u := (0.822817946869745 : ℝ)) h86 4 (by norm_num) (by norm_num)
  have h88 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 128)) (0.822817946869742) (0.822817946869745) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h87
  let x89 : ℝ := x9 + (1 / 4 : ℝ)
  have h89 : SolverInterval x89 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x90 : ℝ := x89 ^ 2
  have h90 : SolverInterval x90 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h89 (by norm_num) 2 (by norm_num) (by norm_num)
  let x91 : ℝ := (2 : ℝ) * x19
  have h91 : SolverInterval x91 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x92 : ℝ := (2 : ℝ) * x20
  have h92 : SolverInterval x92 (0.0022001533262406) (0.0022001533262408) := by
    exact solverInterval_mul (l := (0.0022001533262406 : ℝ)) (u := (0.0022001533262408 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x93 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 128))
  have h93 : SolverInterval x93 (4.8613426763687425) (4.8613426763687604) := by
    exact solverInterval_div (l := (4.8613426763687425 : ℝ)) (u := (4.8613426763687604 : ℝ)) (solverInterval_const (4 : ℝ)) h88 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x94 : ℝ := Real.exp (0.1976643338267877875 : ℝ)
  have h94 : SolverInterval x94 (1.2185532980432672) (1.2185532980432675) := by
    apply solverInterval_exp (l := (1.2185532980432672 : ℝ)) (u := (1.2185532980432675 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x95 : ℝ := Real.exp (0.19766433382681325 : ℝ)
  have h95 : SolverInterval x95 (1.2185532980432982) (1.2185532980432985) := by
    apply solverInterval_exp (l := (1.2185532980432982 : ℝ)) (u := (1.2185532980432985 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x96 : ℝ := Real.log x93
  have h96 : SolverInterval x96 (1.5813146706143023) (1.581314670614506) := by
    apply solverInterval_log (l := (1.5813146706143023 : ℝ)) (u := (1.581314670614506 : ℝ)) h93 (by norm_num) (by convert h94 using 1 <;> norm_num [x94]) (by convert h95 using 1 <;> norm_num [x95]) (by norm_num) <;> norm_num
  let x97 : ℝ := (1 : ℝ) + x96
  have h97 : SolverInterval x97 (2.5813146706143023) (2.581314670614506) := by
    exact solverInterval_add (l := (2.5813146706143023 : ℝ)) (u := (2.581314670614506 : ℝ)) (solverInterval_const (1 : ℝ)) h96 (by norm_num) (by norm_num)
  let x98 : ℝ := x92 * x97
  have h98 : SolverInterval x98 (0.0056792880586257) (0.0056792880586267) := by
    exact solverInterval_mul (l := (0.0056792880586257 : ℝ)) (u := (0.0056792880586267 : ℝ)) h92 h97 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x99 : ℝ := x91 + x98
  have h99 : SolverInterval x99 (4.0667993487633005) (4.0667993645340007) := by
    exact solverInterval_add (l := (4.0667993487633005 : ℝ)) (u := (4.0667993645340007 : ℝ)) h91 h98 (by norm_num) (by norm_num)
  let x100 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 128)) * x99
  have h100 : SolverInterval x100 (3.3462354904806227) (3.3462355034570502) := by
    exact solverInterval_mul (l := (3.3462354904806227 : ℝ)) (u := (3.3462355034570502 : ℝ)) h88 h99 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h101 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 128)) x91 x92) (3.3462354904806227) (3.3462355034570502) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 128))) (by have := h88.1; norm_num at this ⊢; linarith only [this])]
    exact h100
  let x102 : ℝ := x90 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 128)) x91 x92)
  have h102 : SolverInterval x102 (3.2206711313629172) (3.2206711439948854) := by
    exact solverInterval_mul (l := (3.2206711313629172 : ℝ)) (u := (3.2206711439948854 : ℝ)) h90 h101 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h103 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 128) logisticUnitSlopeBound (1 / 4) 128 4096) (3.2206711313629172) (3.2206711439948854) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((128 : ℝ) / 4096) = 1 / 32 by norm_num] using h102
  let x104 : ℝ := (quarticAccuracyBound 128) ^ 2
  have h104 : SolverInterval x104 (0.0017905030189075) (0.0017905030189077) := by
    exact solverInterval_pow (l := (0.0017905030189075 : ℝ)) (u := (0.0017905030189077 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x105 : ℝ := (128 : ℝ) * x104
  have h105 : SolverInterval x105 (0.22918438642016) (0.2291843864201856) := by
    exact solverInterval_mul (l := (0.22918438642016 : ℝ)) (u := (0.2291843864201856 : ℝ)) (solverInterval_const (128 : ℝ)) h104 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x106 : ℝ := x105 * (1 : ℝ)
  have h106 : SolverInterval x106 (0.22918438642016) (0.2291843864201856) := by
    exact solverInterval_mul (l := (0.22918438642016 : ℝ)) (u := (0.2291843864201856 : ℝ)) h105 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x107 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 128) 128 4096)
  have h107 : SolverInterval x107 (0.0164846239958516) (0.0164846247042285) := by
    exact solverInterval_max (l := (0.0164846239958516 : ℝ)) (u := (0.0164846247042285 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x108 : ℝ := x107 ^ 2
  have h108 : SolverInterval x108 (0.0002717428282846) (0.0002717428516393) := by
    exact solverInterval_pow (l := (0.0002717428282846 : ℝ)) (u := (0.0002717428516393 : ℝ)) h107 (by norm_num) 2 (by norm_num) (by norm_num)
  let x109 : ℝ := (2 : ℝ) * x21
  have h109 : SolverInterval x109 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x110 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 128) 128 4096) + x106
  have h110 : SolverInterval x110 (1.0216577103548602) (1.0216577134305906) := by
    exact solverInterval_add (l := (1.0216577103548602 : ℝ)) (u := (1.0216577134305906 : ℝ)) h84 h106 (by norm_num) (by norm_num)
  let x111 : ℝ := x109 * x110
  have h111 : SolverInterval x111 (1.4163183223284509) (1.4163183276139764) := by
    exact solverInterval_mul (l := (1.4163183223284509 : ℝ)) (u := (1.4163183276139764 : ℝ)) h109 h110 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x112 : ℝ := x108 / x111
  have h112 : SolverInterval x112 (0.000191865644175) (0.0001918656613809) := by
    exact solverInterval_div (l := (0.000191865644175 : ℝ)) (u := (0.0001918656613809 : ℝ)) h108 h111 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h113 : SolverInterval (quarticSolverLowerEndpoint 128 ((quarticAccuracyBound 128)) 1) (0.000191865644175) (0.0001918656613809) := by
    exact h112
  let x114 : ℝ := (2 : ℝ) * x21
  have h114 : SolverInterval x114 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x115 : ℝ := (128 : ℝ) / x114
  have h115 : SolverInterval x115 (92.3324825849165453) (92.3324826515203528) := by
    exact solverInterval_div (l := (92.3324825849165453 : ℝ)) (u := (92.3324826515203528 : ℝ)) (solverInterval_const (128 : ℝ)) h114 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x116 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 128) logisticUnitSlopeBound (1 / 4) 128 4096) / x106
  have h116 : SolverInterval x116 (14.0527510694299809) (14.0527511245486047) := by
    exact solverInterval_div (l := (14.0527510694299809 : ℝ)) (u := (14.0527511245486047 : ℝ)) h103 h106 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x117 : ℝ := (1 : ℝ) + x116
  have h117 : SolverInterval x117 (15.0527510694299809) (15.0527511245486047) := by
    exact solverInterval_add (l := (15.0527510694299809 : ℝ)) (u := (15.0527511245486047 : ℝ)) (solverInterval_const (1 : ℝ)) h116 (by norm_num) (by norm_num)
  let x118 : ℝ := Real.exp (0.3389450962250899625 : ℝ)
  have h118 : SolverInterval x118 (1.4034662875002229) (1.4034662875002232) := by
    apply solverInterval_exp (l := (1.4034662875002229 : ℝ)) (u := (1.4034662875002232 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x119 : ℝ := Real.exp (0.3389450966828271875 : ℝ)
  have h119 : SolverInterval x119 (1.4034662881426417) (1.403466288142642) := by
    apply solverInterval_exp (l := (1.4034662881426417 : ℝ)) (u := (1.403466288142642 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x120 : ℝ := Real.log x117
  have h120 : SolverInterval x120 (2.7115607698007197) (2.7115607734626175) := by
    apply solverInterval_log (l := (2.7115607698007197 : ℝ)) (u := (2.7115607734626175 : ℝ)) h117 (by norm_num) (by convert h118 using 1 <;> norm_num [x118]) (by convert h119 using 1 <;> norm_num [x119]) (by norm_num) <;> norm_num
  let x121 : ℝ := x115 * x120
  have h121 : SolverInterval x121 (250.3651375555678531) (250.3651380742802398) := by
    exact solverInterval_mul (l := (250.3651375555678531 : ℝ)) (u := (250.3651380742802398 : ℝ)) h115 h120 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x122 : ℝ := min (128 : ℝ) x121
  have h122 : SolverInterval x122 (128) (128) := by
    exact solverInterval_min (l := (128 : ℝ)) (u := (128 : ℝ)) h121 128 (by norm_num) (by norm_num)
  have h123 : SolverInterval (quarticSolverUpperEndpoint 128 ((quarticAccuracyBound 128)) 1) (128) (128) := by
    exact h122
  let x124 : ℝ := (quarticAccuracyBound 128) ^ 2
  have h124 : SolverInterval x124 (0.0017905030189075) (0.0017905030189077) := by
    exact solverInterval_pow (l := (0.0017905030189075 : ℝ)) (u := (0.0017905030189077 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x125 : ℝ := (128 : ℝ) * x124
  have h125 : SolverInterval x125 (0.22918438642016) (0.2291843864201856) := by
    exact solverInterval_mul (l := (0.22918438642016 : ℝ)) (u := (0.2291843864201856 : ℝ)) (solverInterval_const (128 : ℝ)) h124 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x126 : ℝ := x125 * (128 : ℝ)
  have h126 : SolverInterval x126 (29.33560146178048) (29.3356014617837568) := by
    exact solverInterval_mul (l := (29.33560146178048 : ℝ)) (u := (29.3356014617837568 : ℝ)) h125 (solverInterval_const (128 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x127 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 128) 128 4096)
  have h127 : SolverInterval x127 (0.0164846239958516) (0.0164846247042285) := by
    exact solverInterval_max (l := (0.0164846239958516 : ℝ)) (u := (0.0164846247042285 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x128 : ℝ := x127 ^ 2
  have h128 : SolverInterval x128 (0.0002717428282846) (0.0002717428516393) := by
    exact solverInterval_pow (l := (0.0002717428282846 : ℝ)) (u := (0.0002717428516393 : ℝ)) h127 (by norm_num) 2 (by norm_num) (by norm_num)
  let x129 : ℝ := (2 : ℝ) * x21
  have h129 : SolverInterval x129 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x130 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 128) 128 4096) + x126
  have h130 : SolverInterval x130 (30.1280747857151802) (30.1280747887941618) := by
    exact solverInterval_add (l := (30.1280747857151802 : ℝ)) (u := (30.1280747887941618 : ℝ)) h84 h126 (by norm_num) (by norm_num)
  let x131 : ℝ := x129 * x130
  have h131 : SolverInterval x131 (41.7663801711720077) (41.7663802055684574) := by
    exact solverInterval_mul (l := (41.7663801711720077 : ℝ)) (u := (41.7663802055684574 : ℝ)) h129 h130 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x132 : ℝ := x128 / x131
  have h132 : SolverInterval x132 (0.0000065062575915) (0.0000065062581561) := by
    exact solverInterval_div (l := (0.0000065062575915 : ℝ)) (u := (0.0000065062581561 : ℝ)) h128 h131 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h133 : SolverInterval (quarticSolverLowerEndpoint 128 ((quarticAccuracyBound 128)) 128) (0.0000065062575915) (0.0000065062581561) := by
    exact h132
  let x134 : ℝ := (2 : ℝ) * x21
  have h134 : SolverInterval x134 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x135 : ℝ := (128 : ℝ) / x134
  have h135 : SolverInterval x135 (92.3324825849165453) (92.3324826515203528) := by
    exact solverInterval_div (l := (92.3324825849165453 : ℝ)) (u := (92.3324826515203528 : ℝ)) (solverInterval_const (128 : ℝ)) h134 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x136 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 128) logisticUnitSlopeBound (1 / 4) 128 4096) / x126
  have h136 : SolverInterval x136 (0.1097871177299217) (0.109787118160536) := by
    exact solverInterval_div (l := (0.1097871177299217 : ℝ)) (u := (0.109787118160536 : ℝ)) h103 h126 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x137 : ℝ := (1 : ℝ) + x136
  have h137 : SolverInterval x137 (1.1097871177299217) (1.109787118160536) := by
    exact solverInterval_add (l := (1.1097871177299217 : ℝ)) (u := (1.109787118160536 : ℝ)) (solverInterval_const (1 : ℝ)) h136 (by norm_num) (by norm_num)
  let x138 : ℝ := Real.exp (0.0130210263877486875 : ℝ)
  have h138 : SolverInterval x138 (1.013106169099001) (1.0131061690990013) := by
    apply solverInterval_exp (l := (1.013106169099001 : ℝ)) (u := (1.0131061690990013 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x139 : ℝ := Real.exp (0.0130210264362756 : ℝ)
  have h139 : SolverInterval x139 (1.0131061691481639) (1.0131061691481642) := by
    apply solverInterval_exp (l := (1.0131061691481639 : ℝ)) (u := (1.0131061691481642 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x140 : ℝ := Real.log x137
  have h140 : SolverInterval x140 (0.1041682111019895) (0.1041682114902048) := by
    apply solverInterval_log (l := (0.1041682111019895 : ℝ)) (u := (0.1041682114902048 : ℝ)) h137 (by norm_num) (by convert h138 using 1 <;> norm_num [x138]) (by convert h139 using 1 <;> norm_num [x139]) (by norm_num) <;> norm_num
  let x141 : ℝ := x135 * x140
  have h141 : SolverInterval x141 (9.6181095374763558) (9.6181095802592378) := by
    exact solverInterval_mul (l := (9.6181095374763558 : ℝ)) (u := (9.6181095802592378 : ℝ)) h135 h140 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x142 : ℝ := min (128 : ℝ) x141
  have h142 : SolverInterval x142 (9.6181095374763558) (9.6181095802592378) := by
    exact solverInterval_min (l := (9.6181095374763558 : ℝ)) (u := (9.6181095802592378 : ℝ)) h141 128 (by norm_num) (by norm_num)
  have h143 : SolverInterval (quarticSolverUpperEndpoint 128 ((quarticAccuracyBound 128)) 128) (9.6181095374763558) (9.6181095802592378) := by
    exact h142
  let x144 : ℝ := (2 : ℝ) * (quarticSolverAccuracy 128)
  have h144 : SolverInterval x144 (0.0846286751734842) (0.084628675173485) := by
    exact solverInterval_mul (l := (0.0846286751734842 : ℝ)) (u := (0.084628675173485 : ℝ)) (solverInterval_const (2 : ℝ)) h13 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x145 : ℝ := x144 / (sharpSlope (1 / 2))
  have h145 : SolverInterval x145 (0.2843345314021023) (0.2843345314021052) := by
    exact solverInterval_div (l := (0.2843345314021023 : ℝ)) (u := (0.2843345314021052 : ℝ)) h144 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x146 : ℝ := x145 ^ (3 / 2 : ℝ)
  have h146 : SolverInterval x146 (0.1516157817647436) (0.151615781764746) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.1516157817647436 : ℝ)) (u := (0.151615781764746 : ℝ)) h145 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x147 : ℝ := (1 : ℝ) - x146
  have h147 : SolverInterval x147 (0.848384218235254) (0.8483842182352564) := by
    exact solverInterval_sub (l := (0.848384218235254 : ℝ)) (u := (0.8483842182352564 : ℝ)) (solverInterval_const (1 : ℝ)) h146 (by norm_num) (by norm_num)
  let x148 : ℝ := (2 : ℝ) * x147
  have h148 : SolverInterval x148 (1.696768436470508) (1.6967684364705128) := by
    exact solverInterval_mul (l := (1.696768436470508 : ℝ)) (u := (1.6967684364705128 : ℝ)) (solverInterval_const (2 : ℝ)) h147 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x149 : ℝ := (2 : ℝ) * x146
  have h149 : SolverInterval x149 (0.3032315635294872) (0.303231563529492) := by
    exact solverInterval_mul (l := (0.3032315635294872 : ℝ)) (u := (0.303231563529492 : ℝ)) (solverInterval_const (2 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x150 : ℝ := (1 : ℝ) + x149
  have h150 : SolverInterval x150 (1.3032315635294872) (1.303231563529492) := by
    exact solverInterval_add (l := (1.3032315635294872 : ℝ)) (u := (1.303231563529492 : ℝ)) (solverInterval_const (1 : ℝ)) h149 (by norm_num) (by norm_num)
  let x151 : ℝ := (4096 : ℝ) * x150
  have h151 : SolverInterval x151 (5338.0364842167795712) (5338.036484216799232) := by
    exact solverInterval_mul (l := (5338.0364842167795712 : ℝ)) (u := (5338.036484216799232 : ℝ)) (solverInterval_const (4096 : ℝ)) h150 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x152 : ℝ := x148 / x151
  have h152 : SolverInterval x152 (0.0003178637765941) (0.0003178637765942) := by
    exact solverInterval_div (l := (0.0003178637765941 : ℝ)) (u := (0.0003178637765942 : ℝ)) h148 h151 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x153 : ℝ := (1 : ℝ) + x152
  have h153 : SolverInterval x153 (1.0003178637765941) (1.0003178637765942) := by
    exact solverInterval_add (l := (1.0003178637765941 : ℝ)) (u := (1.0003178637765942 : ℝ)) (solverInterval_const (1 : ℝ)) h152 (by norm_num) (by norm_num)
  have h154 : SolverInterval (sharpFourthFactor x146 4096) (1.0003178637765941) (1.0003178637765942) := by
    exact h153
  let x155 : ℝ := x14 ^ 2
  have h155 : SolverInterval x155 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x156 : ℝ := (1 / 4 : ℝ) * x155
  have h156 : SolverInterval x156 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h155 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x157 : ℝ := x156 / (2 : ℝ)
  have h157 : SolverInterval x157 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h156 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x158 : ℝ := x146 ^ (4 / 3 : ℝ)
  have h158 : SolverInterval x158 (0.080846125747653) (0.0808461257476548) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.080846125747653 : ℝ)) (u := (0.0808461257476548 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x159 : ℝ := (sharpFourthFactor x146 4096) ^ (2 / 3 : ℝ)
  have h159 : SolverInterval x159 (1.0002118979596061) (1.0002118979596063) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0002118979596061 : ℝ)) (u := (1.0002118979596063 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x160 : ℝ := x158 * x159
  have h160 : SolverInterval x160 (0.0808632568767409) (0.0808632568767429) := by
    exact solverInterval_mul (l := (0.0808632568767409 : ℝ)) (u := (0.0808632568767429 : ℝ)) h158 h159 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x161 : ℝ := x146 ^ (1 / 3 : ℝ)
  have h161 : SolverInterval x161 (0.5332302798998779) (0.5332302798998808) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.5332302798998779 : ℝ)) (u := (0.5332302798998808 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x162 : ℝ := x161 / (4096 : ℝ)
  have h162 : SolverInterval x162 (0.0001301831738036) (0.0001301831738037) := by
    exact solverInterval_div (l := (0.0001301831738036 : ℝ)) (u := (0.0001301831738037 : ℝ)) h161 (solverInterval_const (4096 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x163 : ℝ := x160 + x162
  have h163 : SolverInterval x163 (0.0809934400505445) (0.0809934400505466) := by
    exact solverInterval_add (l := (0.0809934400505445 : ℝ)) (u := (0.0809934400505466 : ℝ)) h160 h162 (by norm_num) (by norm_num)
  let x164 : ℝ := x157 * x163
  have h164 : SolverInterval x164 (0.0063778337514424) (0.0063778337514427) := by
    exact solverInterval_mul (l := (0.0063778337514424 : ℝ)) (u := (0.0063778337514427 : ℝ)) h157 h163 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h165 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x146 4096) (0.0063778337514424) (0.0063778337514427) := by
    exact h164
  let x166 : ℝ := x146 ^ (2 / 3 : ℝ)
  have h166 : SolverInterval x166 (0.2843345314021022) (0.2843345314021053) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.2843345314021022 : ℝ)) (u := (0.2843345314021053 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x167 : ℝ := (sharpSlope (1 / 2)) * x166
  have h167 : SolverInterval x167 (0.0846286751734841) (0.0846286751734851) := by
    exact solverInterval_mul (l := (0.0846286751734841 : ℝ)) (u := (0.0846286751734851 : ℝ)) h18 h166 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x168 : ℝ := (sharpFourthFactor x146 4096) ^ (1 / 3 : ℝ)
  have h168 : SolverInterval x168 (1.0001059433678044) (1.0001059433678046) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0001059433678044 : ℝ)) (u := (1.0001059433678046 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x169 : ℝ := x168⁻¹
  have h169 : SolverInterval x169 (0.9998940678550035) (0.9998940678550038) := by
    exact solverInterval_inv (l := (0.9998940678550035 : ℝ)) (u := (0.9998940678550038 : ℝ)) h168 (by norm_num) (by norm_num) (by norm_num)
  let x170 : ℝ := x167 * x169
  have h170 : SolverInterval x170 (0.0846197102763947) (0.0846197102763958) := by
    exact solverInterval_mul (l := (0.0846197102763947 : ℝ)) (u := (0.0846197102763958 : ℝ)) h167 h169 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x171 : ℝ := x170 - (quarticSolverAccuracy 128)
  have h171 : SolverInterval x171 (0.0423053726896522) (0.0423053726896537) := by
    exact solverInterval_sub (l := (0.0423053726896522 : ℝ)) (u := (0.0423053726896537 : ℝ)) h170 h13 (by norm_num) (by norm_num)
  let x172 : ℝ := x171 - (sharpPenalty (1 / 2) (1 / 4) x146 4096)
  have h172 : SolverInterval x172 (0.0359275389382095) (0.0359275389382113) := by
    exact solverInterval_sub (l := (0.0359275389382095 : ℝ)) (u := (0.0359275389382113 : ℝ)) h171 h165 (by norm_num) (by norm_num)
  have h173 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 128) 4096) (0.0359275389382095) (0.0359275389382113) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h154.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x146 4096))] using h172
  let x174 : ℝ := Real.sqrt x146
  have h174 : SolverInterval x174 (0.3893787125212979) (0.3893787125213011) := by
    exact solverInterval_sqrt (l := (0.3893787125212979 : ℝ)) (u := (0.3893787125213011 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x175 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 128) 4096
  have h175 : SolverInterval x175 (0.8477381917224381) (0.847738191722446) := by
    apply solverInterval_quarticRoot (xl := (0.8477381917224381 : ℝ)) (xh := (0.847738191722446 : ℝ)) (v := x146) (ε := (quarticSolverAccuracy 128)) (d := 4096) (by have := h146.1; norm_num at this ⊢; linarith only [this]) (by have := h146.2; norm_num at this ⊢; linarith only [this]) (by have := h13.1; norm_num at this ⊢; linarith only [this]) h173 h174 <;> norm_num
  let x176 : ℝ := x175 ^ 2
  have h176 : SolverInterval x176 (0.7186600417048292) (0.7186600417048427) := by
    exact solverInterval_pow (l := (0.7186600417048292 : ℝ)) (u := (0.7186600417048427 : ℝ)) h175 (by norm_num) 2 (by norm_num) (by norm_num)
  let x177 : ℝ := min (1 : ℝ) x176
  have h177 : SolverInterval x177 (0.7186600417048292) (0.7186600417048427) := by
    exact solverInterval_min (l := (0.7186600417048292 : ℝ)) (u := (0.7186600417048427 : ℝ)) h176 1 (by norm_num) (by norm_num)
  have h178 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 128) 4096) (0.7186600417048292) (0.7186600417048427) := by
    exact h177
  let x179 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 128) 4096)
  have h179 : SolverInterval x179 (1.3914785043951351) (1.3914785043951614) := by
    exact solverInterval_div (l := (1.3914785043951351 : ℝ)) (u := (1.3914785043951614 : ℝ)) (solverInterval_const (1 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x180 : ℝ := Real.exp (0.0412958567588424125 : ℝ)
  have h180 : SolverInterval x180 (1.0421603901344102) (1.0421603901344105) := by
    apply solverInterval_exp (l := (1.0421603901344102 : ℝ)) (u := (1.0421603901344105 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x181 : ℝ := Real.exp (0.0412958567588697875 : ℝ)
  have h181 : SolverInterval x181 (1.0421603901344387) (1.042160390134439) := by
    apply solverInterval_exp (l := (1.0421603901344387 : ℝ)) (u := (1.042160390134439 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x182 : ℝ := Real.log x179
  have h182 : SolverInterval x182 (0.3303668540707393) (0.3303668540709583) := by
    apply solverInterval_log (l := (0.3303668540707393 : ℝ)) (u := (0.3303668540709583 : ℝ)) h179 (by norm_num) (by convert h180 using 1 <;> norm_num [x180]) (by convert h181 using 1 <;> norm_num [x181]) (by norm_num) <;> norm_num
  let x183 : ℝ := (1 : ℝ) + x182
  have h183 : SolverInterval x183 (1.3303668540707393) (1.3303668540709583) := by
    exact solverInterval_add (l := (1.3303668540707393 : ℝ)) (u := (1.3303668540709583 : ℝ)) (solverInterval_const (1 : ℝ)) h182 (by norm_num) (by norm_num)
  let x184 : ℝ := x20 * x183
  have h184 : SolverInterval x184 (0.0014635055295519) (0.0014635055295524) := by
    exact solverInterval_mul (l := (0.0014635055295519 : ℝ)) (u := (0.0014635055295524 : ℝ)) h20 h183 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x185 : ℝ := x19 + x184
  have h185 : SolverInterval x185 (2.0320235358818893) (2.0320235437672394) := by
    exact solverInterval_add (l := (2.0320235358818893 : ℝ)) (u := (2.0320235437672394 : ℝ)) h19 h184 (by norm_num) (by norm_num)
  let x186 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 128) 4096) * x185
  have h186 : SolverInterval x186 (1.460334119042073) (1.4603341247089866) := by
    exact solverInterval_mul (l := (1.460334119042073 : ℝ)) (u := (1.4603341247089866 : ℝ)) h178 h185 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h187 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 128) 4096) x19 x20) (1.460334119042073) (1.4603341247089866) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 128) 4096)) (by have := h178.1; norm_num at this ⊢; linarith only [this])]
    exact h186
  have h188 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 128) 128 4096) (1.460334119042073) (1.4603341247089866) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((128 : ℝ) / 4096) = 1 / 32 by norm_num] using h187
  let x189 : ℝ := x146⁻¹
  have h189 : SolverInterval x189 (6.595619455708416) (6.5956194557085205) := by
    exact solverInterval_inv (l := (6.595619455708416 : ℝ)) (u := (6.5956194557085205 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num)
  let x190 : ℝ := x189 - (1 : ℝ)
  have h190 : SolverInterval x190 (5.595619455708416) (5.5956194557085205) := by
    exact solverInterval_sub (l := (5.595619455708416 : ℝ)) (u := (5.5956194557085205 : ℝ)) h189 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x191 : ℝ := (1 / 4 : ℝ) ^ 2
  have h191 : SolverInterval x191 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x192 : ℝ := x146 ^ 2
  have h192 : SolverInterval x192 (0.0229873452801343) (0.0229873452801351) := by
    exact solverInterval_pow (l := (0.0229873452801343 : ℝ)) (u := (0.0229873452801351 : ℝ)) h146 (by norm_num) 2 (by norm_num) (by norm_num)
  let x193 : ℝ := x191 * x192
  have h193 : SolverInterval x193 (0.0014367090800083) (0.0014367090800085) := by
    exact solverInterval_mul (l := (0.0014367090800083 : ℝ)) (u := (0.0014367090800085 : ℝ)) h191 h192 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x194 : ℝ := x193 * (sharpFourthFactor x146 4096)
  have h194 : SolverInterval x194 (0.0014371657577823) (0.0014371657577826) := by
    exact solverInterval_mul (l := (0.0014371657577823 : ℝ)) (u := (0.0014371657577826 : ℝ)) h193 h154 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x195 : ℝ := x194 / (4 : ℝ)
  have h195 : SolverInterval x195 (0.0003592914394455) (0.0003592914394457) := by
    exact solverInterval_div (l := (0.0003592914394455 : ℝ)) (u := (0.0003592914394457 : ℝ)) h194 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x196 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 128) 4096) - x195
  have h196 : SolverInterval x196 (0.0355682474987638) (0.0355682474987658) := by
    exact solverInterval_sub (l := (0.0355682474987638 : ℝ)) (u := (0.0355682474987658 : ℝ)) h173 h195 (by norm_num) (by norm_num)
  let x197 : ℝ := x190 * x196
  have h197 : SolverInterval x197 (0.1990263777095349) (0.1990263777095499) := by
    exact solverInterval_mul (l := (0.1990263777095349 : ℝ)) (u := (0.1990263777095499 : ℝ)) h190 h196 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x198 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 128) 128 4096)
  have h198 : SolverInterval x198 (0.3650835297605182) (0.3650835311772467) := by
    exact solverInterval_mul (l := (0.3650835297605182 : ℝ)) (u := (0.3650835311772467 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h188 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x199 : ℝ := x198 / (2 : ℝ)
  have h199 : SolverInterval x199 (0.1825417648802591) (0.1825417655886234) := by
    exact solverInterval_div (l := (0.1825417648802591 : ℝ)) (u := (0.1825417655886234 : ℝ)) h198 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x200 : ℝ := x197 - x199
  have h200 : SolverInterval x200 (0.0164846121209115) (0.0164846128292908) := by
    exact solverInterval_sub (l := (0.0164846121209115 : ℝ)) (u := (0.0164846128292908 : ℝ)) h197 h199 (by norm_num) (by norm_num)
  have h201 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 128) 128 4096) (0.0164846121209115) (0.0164846128292908) := by
    exact h200
  let x202 : ℝ := x9 ^ 2
  have h202 : SolverInterval x202 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x203 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 128) 4096)
  have h203 : SolverInterval x203 (0.0224581263032759) (0.0224581263032764) := by
    exact solverInterval_mul (l := (0.0224581263032759 : ℝ)) (u := (0.0224581263032764 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x204 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 128) 128 4096) + x203
  have h204 : SolverInterval x204 (1.4827922453453489) (1.482792251012263) := by
    exact solverInterval_add (l := (1.4827922453453489 : ℝ)) (u := (1.482792251012263 : ℝ)) h188 h203 (by norm_num) (by norm_num)
  let x205 : ℝ := x202 * x204
  have h205 : SolverInterval x205 (0.7924733413079972) (0.7924733443837043) := by
    exact solverInterval_mul (l := (0.7924733413079972 : ℝ)) (u := (0.7924733443837043 : ℝ)) h202 h204 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h206 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 128) 128 4096) (0.7924733413079972) (0.7924733443837043) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((128 : ℝ) / 4096) = 1 / 32 by norm_num] using h205
  let x207 : ℝ := (quarticSolverAccuracy 128) / (1 / 16 : ℝ)
  have h207 : SolverInterval x207 (0.6770294013878736) (0.67702940138788) := by
    exact solverInterval_div (l := (0.6770294013878736 : ℝ)) (u := (0.67702940138788 : ℝ)) h13 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x208 : ℝ := x207 ^ (1 / 2 : ℝ)
  have h208 : SolverInterval x208 (0.8228179637002789) (0.8228179637002829) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.8228179637002789 : ℝ)) (u := (0.8228179637002829 : ℝ)) h207 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x209 : ℝ := min (4 : ℝ) x208
  have h209 : SolverInterval x209 (0.8228179637002789) (0.8228179637002829) := by
    exact solverInterval_min (l := (0.8228179637002789 : ℝ)) (u := (0.8228179637002829 : ℝ)) h208 4 (by norm_num) (by norm_num)
  have h210 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 128)) (0.8228179637002789) (0.8228179637002829) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h209
  let x211 : ℝ := x9 + (1 / 4 : ℝ)
  have h211 : SolverInterval x211 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x212 : ℝ := x211 ^ 2
  have h212 : SolverInterval x212 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h211 (by norm_num) 2 (by norm_num) (by norm_num)
  let x213 : ℝ := (2 : ℝ) * x19
  have h213 : SolverInterval x213 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x214 : ℝ := (2 : ℝ) * x20
  have h214 : SolverInterval x214 (0.0022001533262406) (0.0022001533262408) := by
    exact solverInterval_mul (l := (0.0022001533262406 : ℝ)) (u := (0.0022001533262408 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x215 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 128))
  have h215 : SolverInterval x215 (4.8613425769311807) (4.8613425769312044) := by
    exact solverInterval_div (l := (4.8613425769311807 : ℝ)) (u := (4.8613425769312044 : ℝ)) (solverInterval_const (4 : ℝ)) h210 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x216 : ℝ := Real.exp (0.197664331269943675 : ℝ)
  have h216 : SolverInterval x216 (1.2185532949276164) (1.2185532949276167) := by
    apply solverInterval_exp (l := (1.2185532949276164 : ℝ)) (u := (1.2185532949276167 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x217 : ℝ := Real.exp (0.1976643312699693 : ℝ)
  have h217 : SolverInterval x217 (1.2185532949276476) (1.2185532949276479) := by
    apply solverInterval_exp (l := (1.2185532949276476 : ℝ)) (u := (1.2185532949276479 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x218 : ℝ := Real.log x215
  have h218 : SolverInterval x218 (1.5813146501595494) (1.5813146501597544) := by
    apply solverInterval_log (l := (1.5813146501595494 : ℝ)) (u := (1.5813146501597544 : ℝ)) h215 (by norm_num) (by convert h216 using 1 <;> norm_num [x216]) (by convert h217 using 1 <;> norm_num [x217]) (by norm_num) <;> norm_num
  let x219 : ℝ := (1 : ℝ) + x218
  have h219 : SolverInterval x219 (2.5813146501595494) (2.5813146501597544) := by
    exact solverInterval_add (l := (2.5813146501595494 : ℝ)) (u := (2.5813146501597544 : ℝ)) (solverInterval_const (1 : ℝ)) h218 (by norm_num) (by norm_num)
  let x220 : ℝ := x214 * x219
  have h220 : SolverInterval x220 (0.0056792880136221) (0.0056792880136231) := by
    exact solverInterval_mul (l := (0.0056792880136221 : ℝ)) (u := (0.0056792880136231 : ℝ)) h214 h219 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x221 : ℝ := x213 + x220
  have h221 : SolverInterval x221 (4.0667993487182969) (4.0667993644889971) := by
    exact solverInterval_add (l := (4.0667993487182969 : ℝ)) (u := (4.0667993644889971 : ℝ)) h213 h220 (by norm_num) (by norm_num)
  let x222 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 128)) * x221
  have h222 : SolverInterval x222 (3.3462355588900094) (3.3462355718664412) := by
    exact solverInterval_mul (l := (3.3462355588900094 : ℝ)) (u := (3.3462355718664412 : ℝ)) h210 h221 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h223 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 128)) x213 x214) (3.3462355588900094) (3.3462355718664412) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 128))) (by have := h210.1; norm_num at this ⊢; linarith only [this])]
    exact h222
  let x224 : ℝ := x212 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 128)) x213 x214)
  have h224 : SolverInterval x224 (3.2206711972053056) (3.220671209837278) := by
    exact solverInterval_mul (l := (3.2206711972053056 : ℝ)) (u := (3.220671209837278 : ℝ)) h212 h223 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h225 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 128) logisticUnitSlopeBound (1 / 4) 128 4096) (3.2206711972053056) (3.220671209837278) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((128 : ℝ) / 4096) = 1 / 32 by norm_num] using h224
  let x226 : ℝ := (quarticSolverAccuracy 128) ^ 2
  have h226 : SolverInterval x226 (0.0017905031654047) (0.0017905031654049) := by
    exact solverInterval_pow (l := (0.0017905031654047 : ℝ)) (u := (0.0017905031654049 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x227 : ℝ := (128 : ℝ) * x226
  have h227 : SolverInterval x227 (0.2291844051718016) (0.2291844051718272) := by
    exact solverInterval_mul (l := (0.2291844051718016 : ℝ)) (u := (0.2291844051718272 : ℝ)) (solverInterval_const (128 : ℝ)) h226 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x228 : ℝ := x227 * (1 : ℝ)
  have h228 : SolverInterval x228 (0.2291844051718016) (0.2291844051718272) := by
    exact solverInterval_mul (l := (0.2291844051718016 : ℝ)) (u := (0.2291844051718272 : ℝ)) h227 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x229 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 128) 128 4096)
  have h229 : SolverInterval x229 (0.0164846121209115) (0.0164846128292908) := by
    exact solverInterval_max (l := (0.0164846121209115 : ℝ)) (u := (0.0164846128292908 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x230 : ℝ := x229 ^ 2
  have h230 : SolverInterval x230 (0.0002717424367769) (0.0002717424601317) := by
    exact solverInterval_pow (l := (0.0002717424367769 : ℝ)) (u := (0.0002717424601317 : ℝ)) h229 (by norm_num) 2 (by norm_num) (by norm_num)
  let x231 : ℝ := (2 : ℝ) * x21
  have h231 : SolverInterval x231 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x232 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 128) 128 4096) + x228
  have h232 : SolverInterval x232 (1.0216577464797988) (1.0216577495555315) := by
    exact solverInterval_add (l := (1.0216577464797988 : ℝ)) (u := (1.0216577495555315 : ℝ)) h206 h228 (by norm_num) (by norm_num)
  let x233 : ℝ := x231 * x232
  have h233 : SolverInterval x233 (1.4163183724082495) (1.4163183776937783) := by
    exact solverInterval_mul (l := (1.4163183724082495 : ℝ)) (u := (1.4163183776937783 : ℝ)) h231 h232 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x234 : ℝ := x230 / x233
  have h234 : SolverInterval x234 (0.0001918653609645) (0.0001918653781704) := by
    exact solverInterval_div (l := (0.0001918653609645 : ℝ)) (u := (0.0001918653781704 : ℝ)) h230 h233 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h235 : SolverInterval (quarticSolverLowerEndpoint 128 ((quarticSolverAccuracy 128)) 1) (0.0001918653609645) (0.0001918653781704) := by
    exact h234
  let x236 : ℝ := (2 : ℝ) * x21
  have h236 : SolverInterval x236 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x237 : ℝ := (128 : ℝ) / x236
  have h237 : SolverInterval x237 (92.3324825849165453) (92.3324826515203528) := by
    exact solverInterval_div (l := (92.3324825849165453 : ℝ)) (u := (92.3324826515203528 : ℝ)) (solverInterval_const (128 : ℝ)) h236 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x238 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 128) logisticUnitSlopeBound (1 / 4) 128 4096) / x228
  have h238 : SolverInterval x238 (14.0527502069377751) (14.0527502620564127) := by
    exact solverInterval_div (l := (14.0527502069377751 : ℝ)) (u := (14.0527502620564127 : ℝ)) h225 h228 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x239 : ℝ := (1 : ℝ) + x238
  have h239 : SolverInterval x239 (15.0527502069377751) (15.0527502620564127) := by
    exact solverInterval_add (l := (15.0527502069377751 : ℝ)) (u := (15.0527502620564127 : ℝ)) (solverInterval_const (1 : ℝ)) h238 (by norm_num) (by norm_num)
  let x240 : ℝ := Real.exp (0.3389450890628424625 : ℝ)
  have h240 : SolverInterval x240 (1.40346627744825) (1.4034662774482503) := by
    apply solverInterval_exp (l := (1.40346627744825 : ℝ)) (u := (1.4034662774482503 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x241 : ℝ := Real.exp (0.338945089520579825 : ℝ)
  have h241 : SolverInterval x241 (1.403466278090669) (1.4034662780906693) := by
    apply solverInterval_exp (l := (1.403466278090669 : ℝ)) (u := (1.4034662780906693 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x242 : ℝ := Real.log x239
  have h242 : SolverInterval x242 (2.7115607125027397) (2.7115607161646386) := by
    apply solverInterval_log (l := (2.7115607125027397 : ℝ)) (u := (2.7115607161646386 : ℝ)) h239 (by norm_num) (by convert h240 using 1 <;> norm_num [x240]) (by convert h241 using 1 <;> norm_num [x241]) (by norm_num) <;> norm_num
  let x243 : ℝ := x237 * x242
  have h243 : SolverInterval x243 (250.3651322651031126) (250.3651327838155971) := by
    exact solverInterval_mul (l := (250.3651322651031126 : ℝ)) (u := (250.3651327838155971 : ℝ)) h237 h242 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x244 : ℝ := min (128 : ℝ) x243
  have h244 : SolverInterval x244 (128) (128) := by
    exact solverInterval_min (l := (128 : ℝ)) (u := (128 : ℝ)) h243 128 (by norm_num) (by norm_num)
  have h245 : SolverInterval (quarticSolverUpperEndpoint 128 ((quarticSolverAccuracy 128)) 1) (128) (128) := by
    exact h244
  let x246 : ℝ := (quarticSolverAccuracy 128) ^ 2
  have h246 : SolverInterval x246 (0.0017905031654047) (0.0017905031654049) := by
    exact solverInterval_pow (l := (0.0017905031654047 : ℝ)) (u := (0.0017905031654049 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x247 : ℝ := (128 : ℝ) * x246
  have h247 : SolverInterval x247 (0.2291844051718016) (0.2291844051718272) := by
    exact solverInterval_mul (l := (0.2291844051718016 : ℝ)) (u := (0.2291844051718272 : ℝ)) (solverInterval_const (128 : ℝ)) h246 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x248 : ℝ := x247 * (128 : ℝ)
  have h248 : SolverInterval x248 (29.3356038619906048) (29.3356038619938816) := by
    exact solverInterval_mul (l := (29.3356038619906048 : ℝ)) (u := (29.3356038619938816 : ℝ)) h247 (solverInterval_const (128 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x249 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 128) 128 4096)
  have h249 : SolverInterval x249 (0.0164846121209115) (0.0164846128292908) := by
    exact solverInterval_max (l := (0.0164846121209115 : ℝ)) (u := (0.0164846128292908 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x250 : ℝ := x249 ^ 2
  have h250 : SolverInterval x250 (0.0002717424367769) (0.0002717424601317) := by
    exact solverInterval_pow (l := (0.0002717424367769 : ℝ)) (u := (0.0002717424601317 : ℝ)) h249 (by norm_num) 2 (by norm_num) (by norm_num)
  let x251 : ℝ := (2 : ℝ) * x21
  have h251 : SolverInterval x251 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x252 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 128) 128 4096) + x248
  have h252 : SolverInterval x252 (30.128077203298602) (30.1280772063775859) := by
    exact solverInterval_add (l := (30.128077203298602 : ℝ)) (u := (30.1280772063775859 : ℝ)) h206 h248 (by norm_num) (by norm_num)
  let x253 : ℝ := x251 * x252
  have h253 : SolverInterval x253 (41.7663835226542716) (41.7663835570507269) := by
    exact solverInterval_mul (l := (41.7663835226542716 : ℝ)) (u := (41.7663835570507269 : ℝ)) h251 h252 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x254 : ℝ := x250 / x253
  have h254 : SolverInterval x254 (0.0000065062476957) (0.0000065062482603) := by
    exact solverInterval_div (l := (0.0000065062476957 : ℝ)) (u := (0.0000065062482603 : ℝ)) h250 h253 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h255 : SolverInterval (quarticSolverLowerEndpoint 128 ((quarticSolverAccuracy 128)) 128) (0.0000065062476957) (0.0000065062482603) := by
    exact h254
  let x256 : ℝ := (2 : ℝ) * x21
  have h256 : SolverInterval x256 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x257 : ℝ := (128 : ℝ) / x256
  have h257 : SolverInterval x257 (92.3324825849165453) (92.3324826515203528) := by
    exact solverInterval_div (l := (92.3324825849165453 : ℝ)) (u := (92.3324826515203528 : ℝ)) (solverInterval_const (128 : ℝ)) h256 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x258 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 128) logisticUnitSlopeBound (1 / 4) 128 4096) / x248
  have h258 : SolverInterval x258 (0.1097871109917013) (0.1097871114223158) := by
    exact solverInterval_div (l := (0.1097871109917013 : ℝ)) (u := (0.1097871114223158 : ℝ)) h225 h248 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x259 : ℝ := (1 : ℝ) + x258
  have h259 : SolverInterval x259 (1.1097871109917013) (1.1097871114223158) := by
    exact solverInterval_add (l := (1.1097871109917013 : ℝ)) (u := (1.1097871114223158 : ℝ)) (solverInterval_const (1 : ℝ)) h258 (by norm_num) (by norm_num)
  let x260 : ℝ := Real.exp (0.013021025628794525 : ℝ)
  have h260 : SolverInterval x260 (1.0131061683300998) (1.0131061683301001) := by
    apply solverInterval_exp (l := (1.0131061683300998 : ℝ)) (u := (1.0131061683301001 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x261 : ℝ := Real.exp (0.0130210256773214625 : ℝ)
  have h261 : SolverInterval x261 (1.0131061683792628) (1.0131061683792631) := by
    apply solverInterval_exp (l := (1.0131061683792628 : ℝ)) (u := (1.0131061683792631 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x262 : ℝ := Real.log x259
  have h262 : SolverInterval x262 (0.1041682050303562) (0.1041682054185717) := by
    apply solverInterval_log (l := (0.1041682050303562 : ℝ)) (u := (0.1041682054185717 : ℝ)) h259 (by norm_num) (by convert h260 using 1 <;> norm_num [x260]) (by convert h261 using 1 <;> norm_num [x261]) (by norm_num) <;> norm_num
  let x263 : ℝ := x257 * x262
  have h263 : SolverInterval x263 (9.6181089768673799) (9.61810901965028) := by
    exact solverInterval_mul (l := (9.6181089768673799 : ℝ)) (u := (9.61810901965028 : ℝ)) h257 h262 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x264 : ℝ := min (128 : ℝ) x263
  have h264 : SolverInterval x264 (9.6181089768673799) (9.61810901965028) := by
    exact solverInterval_min (l := (9.6181089768673799 : ℝ)) (u := (9.61810901965028 : ℝ)) h263 128 (by norm_num) (by norm_num)
  have h265 : SolverInterval (quarticSolverUpperEndpoint 128 ((quarticSolverAccuracy 128)) 128) (9.6181089768673799) (9.61810901965028) := by
    exact h264
  constructor
  · refine ⟨?_, ?_, ?_, ?_⟩
    · exact solverInterval_stable h113 h235 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h123 h245 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h133 h255 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h143 h265 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  · refine ⟨?_, ?_, ?_, ?_⟩
    · exact solverInterval_change_lt h113 h235 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h123 h245 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h133 h255 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h143 h265 (by norm_num) (by norm_num)

/-- Relative and absolute stability of the four information endpoints. -/
theorem solver_endpoints_128 :
    SolverEndpointStable (quarticSolverLowerEndpoint 128 (quarticAccuracyBound 128) 1)
      (quarticSolverLowerEndpoint 128 (quarticSolverAccuracy 128) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 128 (quarticAccuracyBound 128) 1)
      (quarticSolverUpperEndpoint 128 (quarticSolverAccuracy 128) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 128 (quarticAccuracyBound 128) 128)
      (quarticSolverLowerEndpoint 128 (quarticSolverAccuracy 128) 128) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 128 (quarticAccuracyBound 128) 128)
      (quarticSolverUpperEndpoint 128 (quarticSolverAccuracy 128) 128) := solver_row_certificate_128.1

/-- The absolute changes separate the final-row maximum from every other endpoint. -/
theorem solver_endpoint_changes_128 :
    |quarticSolverLowerEndpoint 128 (quarticSolverAccuracy 128) 1 - quarticSolverLowerEndpoint 128 (quarticAccuracyBound 128) 1| < 0.017 ∧
    |quarticSolverUpperEndpoint 128 (quarticSolverAccuracy 128) 1 - quarticSolverUpperEndpoint 128 (quarticAccuracyBound 128) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 128 (quarticSolverAccuracy 128) 128 - quarticSolverLowerEndpoint 128 (quarticAccuracyBound 128) 128| < 0.017 ∧
    |quarticSolverUpperEndpoint 128 (quarticSolverAccuracy 128) 128 - quarticSolverUpperEndpoint 128 (quarticAccuracyBound 128) 128| < 0.017 := solver_row_certificate_128.2

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSolverRow16384.lean <==
import LossOnlyTraceability.QuarticSolverGlobals

noncomputable section
namespace LossOnlyTraceability
set_option maxRecDepth 8192
set_option maxHeartbeats 4000000

/-- All four displayed endpoints at `n = 16384` satisfy the solver perturbation claim. -/
theorem solver_row_certificate_16384 :
  (    SolverEndpointStable (quarticSolverLowerEndpoint 16384 (quarticAccuracyBound 16384) 1)
      (quarticSolverLowerEndpoint 16384 (quarticSolverAccuracy 16384) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 16384 (quarticAccuracyBound 16384) 1)
      (quarticSolverUpperEndpoint 16384 (quarticSolverAccuracy 16384) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 16384 (quarticAccuracyBound 16384) 16384)
      (quarticSolverLowerEndpoint 16384 (quarticSolverAccuracy 16384) 16384) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 16384 (quarticAccuracyBound 16384) 16384)
      (quarticSolverUpperEndpoint 16384 (quarticSolverAccuracy 16384) 16384)) ∧
  (|quarticSolverLowerEndpoint 16384 (quarticSolverAccuracy 16384) 1 - quarticSolverLowerEndpoint 16384 (quarticAccuracyBound 16384) 1| < 0.017 ∧
    |quarticSolverUpperEndpoint 16384 (quarticSolverAccuracy 16384) 1 - quarticSolverUpperEndpoint 16384 (quarticAccuracyBound 16384) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 16384 (quarticSolverAccuracy 16384) 16384 - quarticSolverLowerEndpoint 16384 (quarticAccuracyBound 16384) 16384| < 0.017 ∧
    |quarticSolverUpperEndpoint 16384 (quarticSolverAccuracy 16384) 16384 - quarticSolverUpperEndpoint 16384 (quarticAccuracyBound 16384) 16384| < 0.017) := by
  obtain ⟨ha1, ha2⟩ := solver_accuracy_coefficients
  let x1 : ℝ := (16384 : ℝ) ^ (2 / 3 : ℝ)
  have h1 : SolverInterval x1 (645.0795775461750603) (645.0795775461750604) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (645.0795775461750603 : ℝ)) (u := (645.0795775461750604 : ℝ)) (solverInterval_const (16384 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x2 : ℝ := x1⁻¹
  have h2 : SolverInterval x2 (0.0015501963398126) (0.0015501963398127) := by
    exact solverInterval_inv (l := (0.0015501963398126 : ℝ)) (u := (0.0015501963398127 : ℝ)) h1 (by norm_num) (by norm_num) (by norm_num)
  let x3 : ℝ := (4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ)) * x2
  have h3 : SolverInterval x3 (0.0014964103882812) (0.0014964103882814) := by
    exact solverInterval_mul (l := (0.0014964103882812 : ℝ)) (u := (0.0014964103882814 : ℝ)) ha1 h2 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x4 : ℝ := (16384 : ℝ) ^ (5 / 6 : ℝ)
  have h4 : SolverInterval x4 (3250.9973544308725242) (3250.9973544308725243) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (3250.9973544308725242 : ℝ)) (u := (3250.9973544308725243 : ℝ)) (solverInterval_const (16384 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 5 6 (by norm_num) (by norm_num) (by norm_num))
  let x5 : ℝ := x4⁻¹
  have h5 : SolverInterval x5 (0.0003075979125719) (0.000307597912572) := by
    exact solverInterval_inv (l := (0.0003075979125719 : ℝ)) (u := (0.000307597912572 : ℝ)) h4 (by norm_num) (by norm_num) (by norm_num)
  let x6 : ℝ := (4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8) * x5
  have h6 : SolverInterval x6 (0.0000755536406563) (0.0000755536406564) := by
    exact solverInterval_mul (l := (0.0000755536406563 : ℝ)) (u := (0.0000755536406564 : ℝ)) ha2 h5 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x7 : ℝ := x3 + x6
  have h7 : SolverInterval x7 (0.0015719640289375) (0.0015719640289378) := by
    exact solverInterval_add (l := (0.0015719640289375 : ℝ)) (u := (0.0015719640289378 : ℝ)) h3 h6 (by norm_num) (by norm_num)
  have h8 : SolverInterval (quarticAccuracyBound 16384) (0.0015719640289375) (0.0015719640289378) := by
    simpa only [quarticAccuracyBound, Nat.cast_ofNat, Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 16384)] using h7
  let x9 : ℝ := logisticUnitSlopeBound
  have h9 : SolverInterval x9 (0.7310585786185012) (0.7310585786402001) := by
    exact solverInterval_weaken (l := (0.7310585786185012 : ℝ)) (u := (0.7310585786402001 : ℝ)) qc_unitSlope_bounds (by norm_num) (by norm_num)
  let x10 : ℝ := (1 : ℝ) + x9
  have h10 : SolverInterval x10 (1.7310585786185012) (1.7310585786402001) := by
    exact solverInterval_add (l := (1.7310585786185012 : ℝ)) (u := (1.7310585786402001 : ℝ)) (solverInterval_const (1 : ℝ)) h9 (by norm_num) (by norm_num)
  let x11 : ℝ := x10 / (1000000000 : ℝ)
  have h11 : SolverInterval x11 (0.0000000017310585) (0.0000000017310586) := by
    exact solverInterval_div (l := (0.0000000017310585 : ℝ)) (u := (0.0000000017310586 : ℝ)) h10 (solverInterval_const (1000000000 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x12 : ℝ := (quarticAccuracyBound 16384) + x11
  have h12 : SolverInterval x12 (0.001571965759996) (0.0015719657599964) := by
    exact solverInterval_add (l := (0.001571965759996 : ℝ)) (u := (0.0015719657599964 : ℝ)) h8 h11 (by norm_num) (by norm_num)
  have h13 : SolverInterval (quarticSolverAccuracy 16384) (0.001571965759996) (0.0015719657599964) := by
    exact h12
  let x14 : ℝ := (1 / 2 : ℝ) ^ (1 / 3 : ℝ)
  have h14 : SolverInterval x14 (0.7937005259840997) (0.7937005259840998) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.7937005259840997 : ℝ)) (u := (0.7937005259840998 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x15 : ℝ := (1 / 2 : ℝ) ^ (4 / 3 : ℝ)
  have h15 : SolverInterval x15 (0.3968502629920498) (0.3968502629920499) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.3968502629920498 : ℝ)) (u := (0.3968502629920499 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x16 : ℝ := (3 : ℝ) * x15
  have h16 : SolverInterval x16 (1.1905507889761494) (1.1905507889761497) := by
    exact solverInterval_mul (l := (1.1905507889761494 : ℝ)) (u := (1.1905507889761497 : ℝ)) (solverInterval_const (3 : ℝ)) h15 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x17 : ℝ := x16 / (4 : ℝ)
  have h17 : SolverInterval x17 (0.2976376972440373) (0.2976376972440375) := by
    exact solverInterval_div (l := (0.2976376972440373 : ℝ)) (u := (0.2976376972440375 : ℝ)) h16 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h18 : SolverInterval (sharpSlope (1 / 2)) (0.2976376972440373) (0.2976376972440375) := by
    exact h17
  let x19 : ℝ := matrixEnergyK (1 / 32)
  have h19 : SolverInterval x19 (2.0305600303523374) (2.030560038237687) := by
    exact solverInterval_weaken (l := (2.0305600303523374 : ℝ)) (u := (2.030560038237687 : ℝ)) qc_matrixEnergyK_bounds (by norm_num) (by norm_num)
  let x20 : ℝ := matrixEnergyS 524288
  have h20 : SolverInterval x20 (0.0000085943489306) (0.0000085943489307) := by
    norm_num [x20, SolverInterval, matrixEnergyS, matrixEnergyC]
  let x21 : ℝ := Real.log 2
  have h21 : SolverInterval x21 (0.6931471803) (0.6931471808) := by
    exact ⟨Real.log_two_gt_d9.le, Real.log_two_lt_d9.le⟩
  let x22 : ℝ := (2 : ℝ) * (quarticAccuracyBound 16384)
  have h22 : SolverInterval x22 (0.003143928057875) (0.0031439280578756) := by
    exact solverInterval_mul (l := (0.003143928057875 : ℝ)) (u := (0.0031439280578756 : ℝ)) (solverInterval_const (2 : ℝ)) h8 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x23 : ℝ := x22 / (sharpSlope (1 / 2))
  have h23 : SolverInterval x23 (0.0105629363719248) (0.0105629363719269) := by
    exact solverInterval_div (l := (0.0105629363719248 : ℝ)) (u := (0.0105629363719269 : ℝ)) h22 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x24 : ℝ := x23 ^ (3 / 2 : ℝ)
  have h24 : SolverInterval x24 (0.0010856179002724) (0.0010856179002728) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0010856179002724 : ℝ)) (u := (0.0010856179002728 : ℝ)) h23 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x25 : ℝ := (1 : ℝ) - x24
  have h25 : SolverInterval x25 (0.9989143820997272) (0.9989143820997276) := by
    exact solverInterval_sub (l := (0.9989143820997272 : ℝ)) (u := (0.9989143820997276 : ℝ)) (solverInterval_const (1 : ℝ)) h24 (by norm_num) (by norm_num)
  let x26 : ℝ := (2 : ℝ) * x25
  have h26 : SolverInterval x26 (1.9978287641994544) (1.9978287641994552) := by
    exact solverInterval_mul (l := (1.9978287641994544 : ℝ)) (u := (1.9978287641994552 : ℝ)) (solverInterval_const (2 : ℝ)) h25 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x27 : ℝ := (2 : ℝ) * x24
  have h27 : SolverInterval x27 (0.0021712358005448) (0.0021712358005456) := by
    exact solverInterval_mul (l := (0.0021712358005448 : ℝ)) (u := (0.0021712358005456 : ℝ)) (solverInterval_const (2 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x28 : ℝ := (1 : ℝ) + x27
  have h28 : SolverInterval x28 (1.0021712358005448) (1.0021712358005456) := by
    exact solverInterval_add (l := (1.0021712358005448 : ℝ)) (u := (1.0021712358005456 : ℝ)) (solverInterval_const (1 : ℝ)) h27 (by norm_num) (by norm_num)
  let x29 : ℝ := (524288 : ℝ) * x28
  have h29 : SolverInterval x29 (525426.3528753960321024) (525426.3528753964515328) := by
    exact solverInterval_mul (l := (525426.3528753960321024 : ℝ)) (u := (525426.3528753964515328 : ℝ)) (solverInterval_const (524288 : ℝ)) h28 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x30 : ℝ := x26 / x29
  have h30 : SolverInterval x30 (0.0000038023002715) (0.0000038023002716) := by
    exact solverInterval_div (l := (0.0000038023002715 : ℝ)) (u := (0.0000038023002716 : ℝ)) h26 h29 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x31 : ℝ := (1 : ℝ) + x30
  have h31 : SolverInterval x31 (1.0000038023002715) (1.0000038023002716) := by
    exact solverInterval_add (l := (1.0000038023002715 : ℝ)) (u := (1.0000038023002716 : ℝ)) (solverInterval_const (1 : ℝ)) h30 (by norm_num) (by norm_num)
  have h32 : SolverInterval (sharpFourthFactor x24 524288) (1.0000038023002715) (1.0000038023002716) := by
    exact h31
  let x33 : ℝ := x14 ^ 2
  have h33 : SolverInterval x33 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x34 : ℝ := (1 / 4 : ℝ) * x33
  have h34 : SolverInterval x34 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h33 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x35 : ℝ := x34 / (2 : ℝ)
  have h35 : SolverInterval x35 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h34 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x36 : ℝ := x24 ^ (4 / 3 : ℝ)
  have h36 : SolverInterval x36 (0.0001115756247973) (0.0001115756247974) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0001115756247973 : ℝ)) (u := (0.0001115756247974 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x37 : ℝ := (sharpFourthFactor x24 524288) ^ (2 / 3 : ℝ)
  have h37 : SolverInterval x37 (1.0000025348652412) (1.0000025348652414) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000025348652412 : ℝ)) (u := (1.0000025348652414 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x38 : ℝ := x36 * x37
  have h38 : SolverInterval x38 (0.0001115759076264) (0.0001115759076266) := by
    exact solverInterval_mul (l := (0.0001115759076264 : ℝ)) (u := (0.0001115759076266 : ℝ)) h36 h37 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x39 : ℝ := x24 ^ (1 / 3 : ℝ)
  have h39 : SolverInterval x39 (0.1027761469015279) (0.1027761469015406) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.1027761469015279 : ℝ)) (u := (0.1027761469015406 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x40 : ℝ := x39 / (524288 : ℝ)
  have h40 : SolverInterval x40 (0.0000001960299432) (0.0000001960299433) := by
    exact solverInterval_div (l := (0.0000001960299432 : ℝ)) (u := (0.0000001960299433 : ℝ)) h39 (solverInterval_const (524288 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x41 : ℝ := x38 + x40
  have h41 : SolverInterval x41 (0.0001117719375696) (0.0001117719375699) := by
    exact solverInterval_add (l := (0.0001117719375696 : ℝ)) (u := (0.0001117719375699 : ℝ)) h38 h40 (by norm_num) (by norm_num)
  let x42 : ℝ := x35 * x41
  have h42 : SolverInterval x42 (0.0000088014885582) (0.0000088014885583) := by
    exact solverInterval_mul (l := (0.0000088014885582 : ℝ)) (u := (0.0000088014885583 : ℝ)) h35 h41 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h43 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x24 524288) (0.0000088014885582) (0.0000088014885583) := by
    exact h42
  let x44 : ℝ := x24 ^ (2 / 3 : ℝ)
  have h44 : SolverInterval x44 (0.0105629363719244) (0.0105629363719271) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0105629363719244 : ℝ)) (u := (0.0105629363719271 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x45 : ℝ := (sharpSlope (1 / 2)) * x44
  have h45 : SolverInterval x45 (0.0031439280578748) (0.0031439280578757) := by
    exact solverInterval_mul (l := (0.0031439280578748 : ℝ)) (u := (0.0031439280578757 : ℝ)) h18 h44 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x46 : ℝ := (sharpFourthFactor x24 524288) ^ (1 / 3 : ℝ)
  have h46 : SolverInterval x46 (1.0000012674318174) (1.0000012674318175) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000012674318174 : ℝ)) (u := (1.0000012674318175 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x47 : ℝ := x46⁻¹
  have h47 : SolverInterval x47 (0.9999987325697888) (0.999998732569789) := by
    exact solverInterval_inv (l := (0.9999987325697888 : ℝ)) (u := (0.999998732569789 : ℝ)) h46 (by norm_num) (by norm_num) (by norm_num)
  let x48 : ℝ := x45 * x47
  have h48 : SolverInterval x48 (0.0031439240731653) (0.0031439240731663) := by
    exact solverInterval_mul (l := (0.0031439240731653 : ℝ)) (u := (0.0031439240731663 : ℝ)) h45 h47 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x49 : ℝ := x48 - (quarticAccuracyBound 16384)
  have h49 : SolverInterval x49 (0.0015719600442275) (0.0015719600442288) := by
    exact solverInterval_sub (l := (0.0015719600442275 : ℝ)) (u := (0.0015719600442288 : ℝ)) h48 h8 (by norm_num) (by norm_num)
  let x50 : ℝ := x49 - (sharpPenalty (1 / 2) (1 / 4) x24 524288)
  have h50 : SolverInterval x50 (0.0015631585556692) (0.0015631585556706) := by
    exact solverInterval_sub (l := (0.0015631585556692 : ℝ)) (u := (0.0015631585556706 : ℝ)) h49 h43 (by norm_num) (by norm_num)
  have h51 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 16384) 524288) (0.0015631585556692) (0.0015631585556706) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h32.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x24 524288))] using h50
  let x52 : ℝ := Real.sqrt x24
  have h52 : SolverInterval x52 (0.0329487162158467) (0.0329487162158528) := by
    exact solverInterval_sqrt (l := (0.0329487162158467 : ℝ)) (u := (0.0329487162158528 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x53 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x24 (quarticAccuracyBound 16384) 524288
  have h53 : SolverInterval x53 (0.3653957877325978) (0.365395787732676) := by
    apply solverInterval_quarticRoot (xl := (0.3653957877325978 : ℝ)) (xh := (0.365395787732676 : ℝ)) (v := x24) (ε := (quarticAccuracyBound 16384)) (d := 524288) (by have := h24.1; norm_num at this ⊢; linarith only [this]) (by have := h24.2; norm_num at this ⊢; linarith only [this]) (by have := h8.1; norm_num at this ⊢; linarith only [this]) h51 h52 <;> norm_num
  let x54 : ℝ := x53 ^ 2
  have h54 : SolverInterval x54 (0.1335140816927256) (0.1335140816927829) := by
    exact solverInterval_pow (l := (0.1335140816927256 : ℝ)) (u := (0.1335140816927829 : ℝ)) h53 (by norm_num) 2 (by norm_num) (by norm_num)
  let x55 : ℝ := min (1 : ℝ) x54
  have h55 : SolverInterval x55 (0.1335140816927256) (0.1335140816927829) := by
    exact solverInterval_min (l := (0.1335140816927256 : ℝ)) (u := (0.1335140816927829 : ℝ)) h54 1 (by norm_num) (by norm_num)
  have h56 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 16384) 524288) (0.1335140816927256) (0.1335140816927829) := by
    exact h55
  let x57 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 16384) 524288)
  have h57 : SolverInterval x57 (7.4898466687656884) (7.489846668768903) := by
    exact solverInterval_div (l := (7.4898466687656884 : ℝ)) (u := (7.489846668768903 : ℝ)) (solverInterval_const (1 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x58 : ℝ := Real.exp (0.251693540732453775 : ℝ)
  have h58 : SolverInterval x58 (1.2862018084162568) (1.2862018084162571) := by
    apply solverInterval_exp (l := (1.2862018084162568 : ℝ)) (u := (1.2862018084162571 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x59 : ℝ := Real.exp (0.2516935407325324375 : ℝ)
  have h59 : SolverInterval x59 (1.286201808416358) (1.2862018084163583) := by
    apply solverInterval_exp (l := (1.286201808416358 : ℝ)) (u := (1.2862018084163583 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x60 : ℝ := Real.log x57
  have h60 : SolverInterval x60 (2.0135483258596302) (2.0135483258602595) := by
    apply solverInterval_log (l := (2.0135483258596302 : ℝ)) (u := (2.0135483258602595 : ℝ)) h57 (by norm_num) (by convert h58 using 1 <;> norm_num [x58]) (by convert h59 using 1 <;> norm_num [x59]) (by norm_num) <;> norm_num
  let x61 : ℝ := (1 : ℝ) + x60
  have h61 : SolverInterval x61 (3.0135483258596302) (3.0135483258602595) := by
    exact solverInterval_add (l := (3.0135483258596302 : ℝ)) (u := (3.0135483258602595 : ℝ)) (solverInterval_const (1 : ℝ)) h60 (by norm_num) (by norm_num)
  let x62 : ℝ := x20 * x61
  have h62 : SolverInterval x62 (0.0000258994858316) (0.000025899485832) := by
    exact solverInterval_mul (l := (0.0000258994858316 : ℝ)) (u := (0.000025899485832 : ℝ)) h20 h61 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x63 : ℝ := x19 + x62
  have h63 : SolverInterval x63 (2.030585929838169) (2.030585937723519) := by
    exact solverInterval_add (l := (2.030585929838169 : ℝ)) (u := (2.030585937723519 : ℝ)) h19 h62 (by norm_num) (by norm_num)
  let x64 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 16384) 524288) * x63
  have h64 : SolverInterval x64 (0.2711118157205124) (0.2711118167734341) := by
    exact solverInterval_mul (l := (0.2711118157205124 : ℝ)) (u := (0.2711118167734341 : ℝ)) h56 h63 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h65 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 16384) 524288) x19 x20) (0.2711118157205124) (0.2711118167734341) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 16384) 524288)) (by have := h56.1; norm_num at this ⊢; linarith only [this])]
    exact h64
  have h66 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 16384) 16384 524288) (0.2711118157205124) (0.2711118167734341) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((16384 : ℝ) / 524288) = 1 / 32 by norm_num] using h65
  let x67 : ℝ := x24⁻¹
  have h67 : SolverInterval x67 (921.134406266435487) (921.1344062667748826) := by
    exact solverInterval_inv (l := (921.134406266435487 : ℝ)) (u := (921.1344062667748826 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num)
  let x68 : ℝ := x67 - (1 : ℝ)
  have h68 : SolverInterval x68 (920.134406266435487) (920.1344062667748826) := by
    exact solverInterval_sub (l := (920.134406266435487 : ℝ)) (u := (920.1344062667748826 : ℝ)) h67 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x69 : ℝ := (1 / 4 : ℝ) ^ 2
  have h69 : SolverInterval x69 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x70 : ℝ := x24 ^ 2
  have h70 : SolverInterval x70 (0.0000011785662253) (0.0000011785662254) := by
    exact solverInterval_pow (l := (0.0000011785662253 : ℝ)) (u := (0.0000011785662254 : ℝ)) h24 (by norm_num) 2 (by norm_num) (by norm_num)
  let x71 : ℝ := x69 * x70
  have h71 : SolverInterval x71 (0.000000073660389) (0.0000000736603891) := by
    exact solverInterval_mul (l := (0.000000073660389 : ℝ)) (u := (0.0000000736603891 : ℝ)) h69 h70 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x72 : ℝ := x71 * (sharpFourthFactor x24 524288)
  have h72 : SolverInterval x72 (0.000000073660669) (0.0000000736606692) := by
    exact solverInterval_mul (l := (0.000000073660669 : ℝ)) (u := (0.0000000736606692 : ℝ)) h71 h32 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x73 : ℝ := x72 / (4 : ℝ)
  have h73 : SolverInterval x73 (0.0000000184151672) (0.0000000184151673) := by
    exact solverInterval_div (l := (0.0000000184151672 : ℝ)) (u := (0.0000000184151673 : ℝ)) h72 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x74 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 16384) 524288) - x73
  have h74 : SolverInterval x74 (0.0015631401405019) (0.0015631401405034) := by
    exact solverInterval_sub (l := (0.0015631401405019 : ℝ)) (u := (0.0015631401405034 : ℝ)) h51 h73 (by norm_num) (by norm_num)
  let x75 : ℝ := x68 * x74
  have h75 : SolverInterval x75 (1.4382990250919483) (1.4382990250938591) := by
    exact solverInterval_mul (l := (1.4382990250919483 : ℝ)) (u := (1.4382990250938591 : ℝ)) h68 h74 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x76 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 16384) 16384 524288)
  have h76 : SolverInterval x76 (0.0677779539301281) (0.0677779541933586) := by
    exact solverInterval_mul (l := (0.0677779539301281 : ℝ)) (u := (0.0677779541933586 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h66 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x77 : ℝ := x76 / (2 : ℝ)
  have h77 : SolverInterval x77 (0.033888976965064) (0.0338889770966793) := by
    exact solverInterval_div (l := (0.033888976965064 : ℝ)) (u := (0.0338889770966793 : ℝ)) h76 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x78 : ℝ := x75 - x77
  have h78 : SolverInterval x78 (1.404410047995269) (1.4044100481287951) := by
    exact solverInterval_sub (l := (1.404410047995269 : ℝ)) (u := (1.4044100481287951 : ℝ)) h75 h77 (by norm_num) (by norm_num)
  have h79 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 16384) 16384 524288) (1.404410047995269) (1.4044100481287951) := by
    exact h78
  let x80 : ℝ := x9 ^ 2
  have h80 : SolverInterval x80 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x81 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 16384) 524288)
  have h81 : SolverInterval x81 (0.0041723150528976) (0.0041723150528995) := by
    exact solverInterval_mul (l := (0.0041723150528976 : ℝ)) (u := (0.0041723150528995 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x82 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 16384) 16384 524288) + x81
  have h82 : SolverInterval x82 (0.27528413077341) (0.2752841318263336) := by
    exact solverInterval_add (l := (0.27528413077341 : ℝ)) (u := (0.2752841318263336 : ℝ)) h66 h81 (by norm_num) (by norm_num)
  let x83 : ℝ := x80 * x82
  have h83 : SolverInterval x83 (0.1471246802159142) (0.1471246807873796) := by
    exact solverInterval_mul (l := (0.1471246802159142 : ℝ)) (u := (0.1471246807873796 : ℝ)) h80 h82 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h84 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 16384) 16384 524288) (0.1471246802159142) (0.1471246807873796) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((16384 : ℝ) / 524288) = 1 / 32 by norm_num] using h83
  let x85 : ℝ := (quarticAccuracyBound 16384) / (1 / 16 : ℝ)
  have h85 : SolverInterval x85 (0.025151424463) (0.0251514244630048) := by
    exact solverInterval_div (l := (0.025151424463 : ℝ)) (u := (0.0251514244630048 : ℝ)) h8 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x86 : ℝ := x85 ^ (1 / 2 : ℝ)
  have h86 : SolverInterval x86 (0.1585920063023354) (0.1585920063023506) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.1585920063023354 : ℝ)) (u := (0.1585920063023506 : ℝ)) h85 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x87 : ℝ := min (4 : ℝ) x86
  have h87 : SolverInterval x87 (0.1585920063023354) (0.1585920063023506) := by
    exact solverInterval_min (l := (0.1585920063023354 : ℝ)) (u := (0.1585920063023506 : ℝ)) h86 4 (by norm_num) (by norm_num)
  have h88 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 16384)) (0.1585920063023354) (0.1585920063023506) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h87
  let x89 : ℝ := x9 + (1 / 4 : ℝ)
  have h89 : SolverInterval x89 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x90 : ℝ := x89 ^ 2
  have h90 : SolverInterval x90 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h89 (by norm_num) 2 (by norm_num) (by norm_num)
  let x91 : ℝ := (2 : ℝ) * x19
  have h91 : SolverInterval x91 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x92 : ℝ := (2 : ℝ) * x20
  have h92 : SolverInterval x92 (0.0000171886978612) (0.0000171886978614) := by
    exact solverInterval_mul (l := (0.0000171886978612 : ℝ)) (u := (0.0000171886978614 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x93 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 16384))
  have h93 : SolverInterval x93 (25.2219521857496879) (25.2219521857521053) := by
    exact solverInterval_div (l := (25.2219521857496879 : ℝ)) (u := (25.2219521857521053 : ℝ)) (solverInterval_const (4 : ℝ)) h88 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x94 : ℝ := Real.exp (0.4034643417244884875 : ℝ)
  have h94 : SolverInterval x94 (1.4970018507227786) (1.4970018507227789) := by
    apply solverInterval_exp (l := (1.4970018507227786 : ℝ)) (u := (1.4970018507227789 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x95 : ℝ := Real.exp (0.403464341724525475 : ℝ)
  have h95 : SolverInterval x95 (1.497001850722834) (1.4970018507228343) := by
    apply solverInterval_exp (l := (1.497001850722834 : ℝ)) (u := (1.4970018507228343 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x96 : ℝ := Real.log x93
  have h96 : SolverInterval x96 (3.2277147337959079) (3.2277147337962038) := by
    apply solverInterval_log (l := (3.2277147337959079 : ℝ)) (u := (3.2277147337962038 : ℝ)) h93 (by norm_num) (by convert h94 using 1 <;> norm_num [x94]) (by convert h95 using 1 <;> norm_num [x95]) (by norm_num) <;> norm_num
  let x97 : ℝ := (1 : ℝ) + x96
  have h97 : SolverInterval x97 (4.2277147337959079) (4.2277147337962038) := by
    exact solverInterval_add (l := (4.2277147337959079 : ℝ)) (u := (4.2277147337962038 : ℝ)) (solverInterval_const (1 : ℝ)) h96 (by norm_num) (by norm_num)
  let x98 : ℝ := x92 * x97
  have h98 : SolverInterval x98 (0.0000726689112025) (0.0000726689112035) := by
    exact solverInterval_mul (l := (0.0000726689112025 : ℝ)) (u := (0.0000726689112035 : ℝ)) h92 h97 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x99 : ℝ := x91 + x98
  have h99 : SolverInterval x99 (4.0611927296158773) (4.0611927453865775) := by
    exact solverInterval_add (l := (4.0611927296158773 : ℝ)) (u := (4.0611927453865775 : ℝ)) h91 h98 (by norm_num) (by norm_num)
  let x100 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 16384)) * x99
  have h100 : SolverInterval x100 (0.6440727029702399) (0.6440727054714087) := by
    exact solverInterval_mul (l := (0.6440727029702399 : ℝ)) (u := (0.6440727054714087 : ℝ)) h88 h99 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h101 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 16384)) x91 x92) (0.6440727029702399) (0.6440727054714087) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 16384))) (by have := h88.1; norm_num at this ⊢; linarith only [this])]
    exact h100
  let x102 : ℝ := x90 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 16384)) x91 x92)
  have h102 : SolverInterval x102 (0.6199044767937699) (0.6199044792285068) := by
    exact solverInterval_mul (l := (0.6199044767937699 : ℝ)) (u := (0.6199044792285068 : ℝ)) h90 h101 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h103 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 16384) logisticUnitSlopeBound (1 / 4) 16384 524288) (0.6199044767937699) (0.6199044792285068) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((16384 : ℝ) / 524288) = 1 / 32 by norm_num] using h102
  let x104 : ℝ := (quarticAccuracyBound 16384) ^ 2
  have h104 : SolverInterval x104 (0.0000024710709082) (0.0000024710709083) := by
    exact solverInterval_pow (l := (0.0000024710709082 : ℝ)) (u := (0.0000024710709083 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x105 : ℝ := (16384 : ℝ) * x104
  have h105 : SolverInterval x105 (0.0404860257599488) (0.0404860257615872) := by
    exact solverInterval_mul (l := (0.0404860257599488 : ℝ)) (u := (0.0404860257615872 : ℝ)) (solverInterval_const (16384 : ℝ)) h104 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x106 : ℝ := x105 * (1 : ℝ)
  have h106 : SolverInterval x106 (0.0404860257599488) (0.0404860257615872) := by
    exact solverInterval_mul (l := (0.0404860257599488 : ℝ)) (u := (0.0404860257615872 : ℝ)) h105 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x107 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 16384) 16384 524288)
  have h107 : SolverInterval x107 (1.404410047995269) (1.4044100481287951) := by
    exact solverInterval_max (l := (1.404410047995269 : ℝ)) (u := (1.4044100481287951 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x108 : ℝ := x107 ^ 2
  have h108 : SolverInterval x108 (1.9723675829100737) (1.9723675832851246) := by
    exact solverInterval_pow (l := (1.9723675829100737 : ℝ)) (u := (1.9723675832851246 : ℝ)) h107 (by norm_num) 2 (by norm_num) (by norm_num)
  let x109 : ℝ := (2 : ℝ) * x21
  have h109 : SolverInterval x109 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x110 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 16384) 16384 524288) + x106
  have h110 : SolverInterval x110 (0.187610705975863) (0.1876107065489668) := by
    exact solverInterval_add (l := (0.187610705975863 : ℝ)) (u := (0.1876107065489668 : ℝ)) h84 h106 (by norm_num) (by norm_num)
  let x111 : ℝ := x109 * x110
  have h111 : SolverInterval x111 (0.2600836636825235) (0.2600836646646249) := by
    exact solverInterval_mul (l := (0.2600836636825235 : ℝ)) (u := (0.2600836646646249 : ℝ)) h109 h110 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x112 : ℝ := x108 / x111
  have h112 : SolverInterval x112 (7.5835888634275457) (7.58358889350596) := by
    exact solverInterval_div (l := (7.5835888634275457 : ℝ)) (u := (7.58358889350596 : ℝ)) h108 h111 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h113 : SolverInterval (quarticSolverLowerEndpoint 16384 ((quarticAccuracyBound 16384)) 1) (7.5835888634275457) (7.58358889350596) := by
    exact h112
  let x114 : ℝ := (2 : ℝ) * x21
  have h114 : SolverInterval x114 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x115 : ℝ := (16384 : ℝ) / x114
  have h115 : SolverInterval x115 (11818.5577708693178024) (11818.557779394605149) := by
    exact solverInterval_div (l := (11818.5577708693178024 : ℝ)) (u := (11818.557779394605149 : ℝ)) (solverInterval_const (16384 : ℝ)) h114 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x116 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 16384) logisticUnitSlopeBound (1 / 4) 16384 524288) / x106
  have h116 : SolverInterval x116 (15.3115665253053818) (15.3115665860627253) := by
    exact solverInterval_div (l := (15.3115665253053818 : ℝ)) (u := (15.3115665860627253 : ℝ)) h103 h106 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x117 : ℝ := (1 : ℝ) + x116
  have h117 : SolverInterval x117 (16.3115665253053818) (16.3115665860627253) := by
    exact solverInterval_add (l := (16.3115665253053818 : ℝ)) (u := (16.3115665860627253 : ℝ)) (solverInterval_const (1 : ℝ)) h116 (by norm_num) (by norm_num)
  let x118 : ℝ := Real.exp (0.3489843073678844625 : ℝ)
  have h118 : SolverInterval x118 (1.4176269438693264) (1.4176269438693267) := by
    apply solverInterval_exp (l := (1.4176269438693264 : ℝ)) (u := (1.4176269438693267 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x119 : ℝ := Real.exp (0.3489843078335096375 : ℝ)
  have h119 : SolverInterval x119 (1.4176269445294092) (1.4176269445294095) := by
    apply solverInterval_exp (l := (1.4176269445294092 : ℝ)) (u := (1.4176269445294095 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x120 : ℝ := Real.log x117
  have h120 : SolverInterval x120 (2.7918744589430757) (2.7918744626680771) := by
    apply solverInterval_log (l := (2.7918744589430757 : ℝ)) (u := (2.7918744626680771 : ℝ)) h117 (by norm_num) (by convert h118 using 1 <;> norm_num [x118]) (by convert h119 using 1 <;> norm_num [x119]) (by norm_num) <;> norm_num
  let x121 : ℝ := x115 * x120
  have h121 : SolverInterval x121 (32995.9295820332594711) (32995.9296498589357436) := by
    exact solverInterval_mul (l := (32995.9295820332594711 : ℝ)) (u := (32995.9296498589357436 : ℝ)) h115 h120 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x122 : ℝ := min (16384 : ℝ) x121
  have h122 : SolverInterval x122 (16384) (16384) := by
    exact solverInterval_min (l := (16384 : ℝ)) (u := (16384 : ℝ)) h121 16384 (by norm_num) (by norm_num)
  have h123 : SolverInterval (quarticSolverUpperEndpoint 16384 ((quarticAccuracyBound 16384)) 1) (16384) (16384) := by
    exact h122
  let x124 : ℝ := (quarticAccuracyBound 16384) ^ 2
  have h124 : SolverInterval x124 (0.0000024710709082) (0.0000024710709083) := by
    exact solverInterval_pow (l := (0.0000024710709082 : ℝ)) (u := (0.0000024710709083 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x125 : ℝ := (16384 : ℝ) * x124
  have h125 : SolverInterval x125 (0.0404860257599488) (0.0404860257615872) := by
    exact solverInterval_mul (l := (0.0404860257599488 : ℝ)) (u := (0.0404860257615872 : ℝ)) (solverInterval_const (16384 : ℝ)) h124 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x126 : ℝ := x125 * (16384 : ℝ)
  have h126 : SolverInterval x126 (663.3230460510011392) (663.3230460778446848) := by
    exact solverInterval_mul (l := (663.3230460510011392 : ℝ)) (u := (663.3230460778446848 : ℝ)) h125 (solverInterval_const (16384 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x127 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 16384) 16384 524288)
  have h127 : SolverInterval x127 (1.404410047995269) (1.4044100481287951) := by
    exact solverInterval_max (l := (1.404410047995269 : ℝ)) (u := (1.4044100481287951 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x128 : ℝ := x127 ^ 2
  have h128 : SolverInterval x128 (1.9723675829100737) (1.9723675832851246) := by
    exact solverInterval_pow (l := (1.9723675829100737 : ℝ)) (u := (1.9723675832851246 : ℝ)) h127 (by norm_num) 2 (by norm_num) (by norm_num)
  let x129 : ℝ := (2 : ℝ) * x21
  have h129 : SolverInterval x129 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x130 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 16384) 16384 524288) + x126
  have h130 : SolverInterval x130 (663.4701707312170534) (663.4701707586320644) := by
    exact solverInterval_add (l := (663.4701707312170534 : ℝ)) (u := (663.4701707586320644 : ℝ)) h84 h126 (by norm_num) (by norm_num)
  let x131 : ℝ := x129 * x130
  have h131 : SolverInterval x131 (919.7649561110053795) (919.7649568124808255) := by
    exact solverInterval_mul (l := (919.7649561110053795 : ℝ)) (u := (919.7649568124808255 : ℝ)) h129 h130 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x132 : ℝ := x128 / x131
  have h132 : SolverInterval x132 (0.0021444256690812) (0.0021444256711245) := by
    exact solverInterval_div (l := (0.0021444256690812 : ℝ)) (u := (0.0021444256711245 : ℝ)) h128 h131 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h133 : SolverInterval (quarticSolverLowerEndpoint 16384 ((quarticAccuracyBound 16384)) 16384) (0.0021444256690812) (0.0021444256711245) := by
    exact h132
  let x134 : ℝ := (2 : ℝ) * x21
  have h134 : SolverInterval x134 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x135 : ℝ := (16384 : ℝ) / x134
  have h135 : SolverInterval x135 (11818.5577708693178024) (11818.557779394605149) := by
    exact solverInterval_div (l := (11818.5577708693178024 : ℝ)) (u := (11818.557779394605149 : ℝ)) (solverInterval_const (16384 : ℝ)) h134 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x136 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 16384) logisticUnitSlopeBound (1 / 4) 16384 524288) / x126
  have h136 : SolverInterval x136 (0.0009345438553042) (0.0009345438590127) := by
    exact solverInterval_div (l := (0.0009345438553042 : ℝ)) (u := (0.0009345438590127 : ℝ)) h103 h126 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x137 : ℝ := (1 : ℝ) + x136
  have h137 : SolverInterval x137 (1.0009345438553042) (1.0009345438590127) := by
    exact solverInterval_add (l := (1.0009345438553042 : ℝ)) (u := (1.0009345438590127 : ℝ)) (solverInterval_const (1 : ℝ)) h136 (by norm_num) (by norm_num)
  let x138 : ℝ := Real.exp (0.0001167634301216375 : ℝ)
  have h138 : SolverInterval x138 (1.0001167702472361) (1.0001167702472364) := by
    apply solverInterval_exp (l := (1.0001167702472361 : ℝ)) (u := (1.0001167702472364 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x139 : ℝ := Real.exp (0.000116763430609775 : ℝ)
  have h139 : SolverInterval x139 (1.0001167702477243) (1.0001167702477246) := by
    apply solverInterval_exp (l := (1.0001167702477243 : ℝ)) (u := (1.0001167702477246 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x140 : ℝ := Real.log x137
  have h140 : SolverInterval x140 (0.0009341074409731) (0.0009341074448782) := by
    apply solverInterval_log (l := (0.0009341074409731 : ℝ)) (u := (0.0009341074448782 : ℝ)) h137 (by norm_num) (by convert h138 using 1 <;> norm_num [x138]) (by convert h139 using 1 <;> norm_num [x139]) (by norm_num) <;> norm_num
  let x141 : ℝ := x135 * x140
  have h141 : SolverInterval x141 (11.0398027553394835) (11.039802809455668) := by
    exact solverInterval_mul (l := (11.0398027553394835 : ℝ)) (u := (11.039802809455668 : ℝ)) h135 h140 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x142 : ℝ := min (16384 : ℝ) x141
  have h142 : SolverInterval x142 (11.0398027553394835) (11.039802809455668) := by
    exact solverInterval_min (l := (11.0398027553394835 : ℝ)) (u := (11.039802809455668 : ℝ)) h141 16384 (by norm_num) (by norm_num)
  have h143 : SolverInterval (quarticSolverUpperEndpoint 16384 ((quarticAccuracyBound 16384)) 16384) (11.0398027553394835) (11.039802809455668) := by
    exact h142
  let x144 : ℝ := (2 : ℝ) * (quarticSolverAccuracy 16384)
  have h144 : SolverInterval x144 (0.003143931519992) (0.0031439315199928) := by
    exact solverInterval_mul (l := (0.003143931519992 : ℝ)) (u := (0.0031439315199928 : ℝ)) (solverInterval_const (2 : ℝ)) h13 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x145 : ℝ := x144 / (sharpSlope (1 / 2))
  have h145 : SolverInterval x145 (0.010562948003909) (0.0105629480039118) := by
    exact solverInterval_div (l := (0.010562948003909 : ℝ)) (u := (0.0105629480039118 : ℝ)) h144 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x146 : ℝ := x145 ^ (3 / 2 : ℝ)
  have h146 : SolverInterval x146 (0.0010856196935087) (0.0010856196935092) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0010856196935087 : ℝ)) (u := (0.0010856196935092 : ℝ)) h145 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x147 : ℝ := (1 : ℝ) - x146
  have h147 : SolverInterval x147 (0.9989143803064908) (0.9989143803064913) := by
    exact solverInterval_sub (l := (0.9989143803064908 : ℝ)) (u := (0.9989143803064913 : ℝ)) (solverInterval_const (1 : ℝ)) h146 (by norm_num) (by norm_num)
  let x148 : ℝ := (2 : ℝ) * x147
  have h148 : SolverInterval x148 (1.9978287606129816) (1.9978287606129826) := by
    exact solverInterval_mul (l := (1.9978287606129816 : ℝ)) (u := (1.9978287606129826 : ℝ)) (solverInterval_const (2 : ℝ)) h147 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x149 : ℝ := (2 : ℝ) * x146
  have h149 : SolverInterval x149 (0.0021712393870174) (0.0021712393870184) := by
    exact solverInterval_mul (l := (0.0021712393870174 : ℝ)) (u := (0.0021712393870184 : ℝ)) (solverInterval_const (2 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x150 : ℝ := (1 : ℝ) + x149
  have h150 : SolverInterval x150 (1.0021712393870174) (1.0021712393870184) := by
    exact solverInterval_add (l := (1.0021712393870174 : ℝ)) (u := (1.0021712393870184 : ℝ)) (solverInterval_const (1 : ℝ)) h149 (by norm_num) (by norm_num)
  let x151 : ℝ := (524288 : ℝ) * x150
  have h151 : SolverInterval x151 (525426.3547557405786112) (525426.3547557411028992) := by
    exact solverInterval_mul (l := (525426.3547557405786112 : ℝ)) (u := (525426.3547557411028992 : ℝ)) (solverInterval_const (524288 : ℝ)) h150 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x152 : ℝ := x148 / x151
  have h152 : SolverInterval x152 (0.000003802300251) (0.0000038023002511) := by
    exact solverInterval_div (l := (0.000003802300251 : ℝ)) (u := (0.0000038023002511 : ℝ)) h148 h151 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x153 : ℝ := (1 : ℝ) + x152
  have h153 : SolverInterval x153 (1.000003802300251) (1.0000038023002511) := by
    exact solverInterval_add (l := (1.000003802300251 : ℝ)) (u := (1.0000038023002511 : ℝ)) (solverInterval_const (1 : ℝ)) h152 (by norm_num) (by norm_num)
  have h154 : SolverInterval (sharpFourthFactor x146 524288) (1.000003802300251) (1.0000038023002511) := by
    exact h153
  let x155 : ℝ := x14 ^ 2
  have h155 : SolverInterval x155 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x156 : ℝ := (1 / 4 : ℝ) * x155
  have h156 : SolverInterval x156 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h155 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x157 : ℝ := x156 / (2 : ℝ)
  have h157 : SolverInterval x157 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h156 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x158 : ℝ := x146 ^ (4 / 3 : ℝ)
  have h158 : SolverInterval x158 (0.0001115758705332) (0.0001115758705334) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0001115758705332 : ℝ)) (u := (0.0001115758705334 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x159 : ℝ := (sharpFourthFactor x146 524288) ^ (2 / 3 : ℝ)
  have h159 : SolverInterval x159 (1.0000025348652276) (1.0000025348652277) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000025348652276 : ℝ)) (u := (1.0000025348652277 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x160 : ℝ := x158 * x159
  have h160 : SolverInterval x160 (0.0001115761533629) (0.0001115761533632) := by
    exact solverInterval_mul (l := (0.0001115761533629 : ℝ)) (u := (0.0001115761533632 : ℝ)) h158 h159 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x161 : ℝ := x146 ^ (1 / 3 : ℝ)
  have h161 : SolverInterval x161 (0.1027762034904425) (0.1027762034904584) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.1027762034904425 : ℝ)) (u := (0.1027762034904584 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x162 : ℝ := x161 / (524288 : ℝ)
  have h162 : SolverInterval x162 (0.0000001960300512) (0.0000001960300513) := by
    exact solverInterval_div (l := (0.0000001960300512 : ℝ)) (u := (0.0000001960300513 : ℝ)) h161 (solverInterval_const (524288 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x163 : ℝ := x160 + x162
  have h163 : SolverInterval x163 (0.0001117721834141) (0.0001117721834145) := by
    exact solverInterval_add (l := (0.0001117721834141 : ℝ)) (u := (0.0001117721834145 : ℝ)) h160 h162 (by norm_num) (by norm_num)
  let x164 : ℝ := x157 * x163
  have h164 : SolverInterval x164 (0.0000088015079172) (0.0000088015079173) := by
    exact solverInterval_mul (l := (0.0000088015079172 : ℝ)) (u := (0.0000088015079173 : ℝ)) h157 h163 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h165 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x146 524288) (0.0000088015079172) (0.0000088015079173) := by
    exact h164
  let x166 : ℝ := x146 ^ (2 / 3 : ℝ)
  have h166 : SolverInterval x166 (0.0105629480039088) (0.0105629480039121) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0105629480039088 : ℝ)) (u := (0.0105629480039121 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x167 : ℝ := (sharpSlope (1 / 2)) * x166
  have h167 : SolverInterval x167 (0.0031439315199919) (0.0031439315199929) := by
    exact solverInterval_mul (l := (0.0031439315199919 : ℝ)) (u := (0.0031439315199929 : ℝ)) h18 h166 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x168 : ℝ := (sharpFourthFactor x146 524288) ^ (1 / 3 : ℝ)
  have h168 : SolverInterval x168 (1.0000012674318106) (1.0000012674318107) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000012674318106 : ℝ)) (u := (1.0000012674318107 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x169 : ℝ := x168⁻¹
  have h169 : SolverInterval x169 (0.9999987325697956) (0.9999987325697958) := by
    exact solverInterval_inv (l := (0.9999987325697956 : ℝ)) (u := (0.9999987325697958 : ℝ)) h168 (by norm_num) (by norm_num) (by norm_num)
  let x170 : ℝ := x167 * x169
  have h170 : SolverInterval x170 (0.0031439275352781) (0.0031439275352792) := by
    exact solverInterval_mul (l := (0.0031439275352781 : ℝ)) (u := (0.0031439275352792 : ℝ)) h167 h169 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x171 : ℝ := x170 - (quarticSolverAccuracy 16384)
  have h171 : SolverInterval x171 (0.0015719617752817) (0.0015719617752832) := by
    exact solverInterval_sub (l := (0.0015719617752817 : ℝ)) (u := (0.0015719617752832 : ℝ)) h170 h13 (by norm_num) (by norm_num)
  let x172 : ℝ := x171 - (sharpPenalty (1 / 2) (1 / 4) x146 524288)
  have h172 : SolverInterval x172 (0.0015631602673644) (0.001563160267366) := by
    exact solverInterval_sub (l := (0.0015631602673644 : ℝ)) (u := (0.001563160267366 : ℝ)) h171 h165 (by norm_num) (by norm_num)
  have h173 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 16384) 524288) (0.0015631602673644) (0.001563160267366) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h154.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x146 524288))] using h172
  let x174 : ℝ := Real.sqrt x146
  have h174 : SolverInterval x174 (0.0329487434283721) (0.0329487434283798) := by
    exact solverInterval_sqrt (l := (0.0329487434283721 : ℝ)) (u := (0.0329487434283798 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x175 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 16384) 524288
  have h175 : SolverInterval x175 (0.3653958886258665) (0.3653958886259599) := by
    apply solverInterval_quarticRoot (xl := (0.3653958886258665 : ℝ)) (xh := (0.3653958886259599 : ℝ)) (v := x146) (ε := (quarticSolverAccuracy 16384)) (d := 524288) (by have := h146.1; norm_num at this ⊢; linarith only [this]) (by have := h146.2; norm_num at this ⊢; linarith only [this]) (by have := h13.1; norm_num at this ⊢; linarith only [this]) h173 h174 <;> norm_num
  let x176 : ℝ := x175 ^ 2
  have h176 : SolverInterval x176 (0.1335141554246866) (0.1335141554247549) := by
    exact solverInterval_pow (l := (0.1335141554246866 : ℝ)) (u := (0.1335141554247549 : ℝ)) h175 (by norm_num) 2 (by norm_num) (by norm_num)
  let x177 : ℝ := min (1 : ℝ) x176
  have h177 : SolverInterval x177 (0.1335141554246866) (0.1335141554247549) := by
    exact solverInterval_min (l := (0.1335141554246866 : ℝ)) (u := (0.1335141554247549 : ℝ)) h176 1 (by norm_num) (by norm_num)
  have h178 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 16384) 524288) (0.1335141554246866) (0.1335141554247549) := by
    exact h177
  let x179 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 16384) 524288)
  have h179 : SolverInterval x179 (7.4898425325663236) (7.4898425325701552) := by
    exact solverInterval_div (l := (7.4898425325663236 : ℝ)) (u := (7.4898425325701552 : ℝ)) (solverInterval_const (1 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x180 : ℝ := Real.exp (0.251693471702327225 : ℝ)
  have h180 : SolverInterval x180 (1.2862017196295863) (1.2862017196295866) := by
    apply solverInterval_exp (l := (1.2862017196295863 : ℝ)) (u := (1.2862017196295866 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x181 : ℝ := Real.exp (0.2516934717024161875 : ℝ)
  have h181 : SolverInterval x181 (1.2862017196297007) (1.286201719629701) := by
    apply solverInterval_exp (l := (1.2862017196297007 : ℝ)) (u := (1.286201719629701 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x182 : ℝ := Real.log x179
  have h182 : SolverInterval x182 (2.0135477736186178) (2.0135477736193295) := by
    apply solverInterval_log (l := (2.0135477736186178 : ℝ)) (u := (2.0135477736193295 : ℝ)) h179 (by norm_num) (by convert h180 using 1 <;> norm_num [x180]) (by convert h181 using 1 <;> norm_num [x181]) (by norm_num) <;> norm_num
  let x183 : ℝ := (1 : ℝ) + x182
  have h183 : SolverInterval x183 (3.0135477736186178) (3.0135477736193295) := by
    exact solverInterval_add (l := (3.0135477736186178 : ℝ)) (u := (3.0135477736193295 : ℝ)) (solverInterval_const (1 : ℝ)) h182 (by norm_num) (by norm_num)
  let x184 : ℝ := x20 * x183
  have h184 : SolverInterval x184 (0.0000258994810855) (0.0000258994810859) := by
    exact solverInterval_mul (l := (0.0000258994810855 : ℝ)) (u := (0.0000258994810859 : ℝ)) h20 h183 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x185 : ℝ := x19 + x184
  have h185 : SolverInterval x185 (2.0305859298334229) (2.0305859377187729) := by
    exact solverInterval_add (l := (2.0305859298334229 : ℝ)) (u := (2.0305859377187729 : ℝ)) h19 h184 (by norm_num) (by norm_num)
  let x186 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 16384) 524288) * x185
  have h186 : SolverInterval x186 (0.2711119654389613) (0.271111966491906) := by
    exact solverInterval_mul (l := (0.2711119654389613 : ℝ)) (u := (0.271111966491906 : ℝ)) h178 h185 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h187 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 16384) 524288) x19 x20) (0.2711119654389613) (0.271111966491906) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 16384) 524288)) (by have := h178.1; norm_num at this ⊢; linarith only [this])]
    exact h186
  have h188 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 16384) 16384 524288) (0.2711119654389613) (0.271111966491906) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((16384 : ℝ) / 524288) = 1 / 32 by norm_num] using h187
  let x189 : ℝ := x146⁻¹
  have h189 : SolverInterval x189 (921.1328847283163046) (921.1328847287405476) := by
    exact solverInterval_inv (l := (921.1328847283163046 : ℝ)) (u := (921.1328847287405476 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num)
  let x190 : ℝ := x189 - (1 : ℝ)
  have h190 : SolverInterval x190 (920.1328847283163046) (920.1328847287405476) := by
    exact solverInterval_sub (l := (920.1328847283163046 : ℝ)) (u := (920.1328847287405476 : ℝ)) h189 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x191 : ℝ := (1 / 4 : ℝ) ^ 2
  have h191 : SolverInterval x191 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x192 : ℝ := x146 ^ 2
  have h192 : SolverInterval x192 (0.0000011785701189) (0.000001178570119) := by
    exact solverInterval_pow (l := (0.0000011785701189 : ℝ)) (u := (0.000001178570119 : ℝ)) h146 (by norm_num) 2 (by norm_num) (by norm_num)
  let x193 : ℝ := x191 * x192
  have h193 : SolverInterval x193 (0.0000000736606324) (0.0000000736606325) := by
    exact solverInterval_mul (l := (0.0000000736606324 : ℝ)) (u := (0.0000000736606325 : ℝ)) h191 h192 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x194 : ℝ := x193 * (sharpFourthFactor x146 524288)
  have h194 : SolverInterval x194 (0.0000000736609124) (0.0000000736609126) := by
    exact solverInterval_mul (l := (0.0000000736609124 : ℝ)) (u := (0.0000000736609126 : ℝ)) h193 h154 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x195 : ℝ := x194 / (4 : ℝ)
  have h195 : SolverInterval x195 (0.0000000184152281) (0.0000000184152282) := by
    exact solverInterval_div (l := (0.0000000184152281 : ℝ)) (u := (0.0000000184152282 : ℝ)) h194 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x196 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 16384) 524288) - x195
  have h196 : SolverInterval x196 (0.0015631418521362) (0.0015631418521379) := by
    exact solverInterval_sub (l := (0.0015631418521362 : ℝ)) (u := (0.0015631418521379 : ℝ)) h173 h195 (by norm_num) (by norm_num)
  let x197 : ℝ := x190 * x196
  have h197 : SolverInterval x197 (1.4382982216456449) (1.4382982216478724) := by
    exact solverInterval_mul (l := (1.4382982216456449 : ℝ)) (u := (1.4382982216478724 : ℝ)) h190 h196 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x198 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 16384) 16384 524288)
  have h198 : SolverInterval x198 (0.0677779913597403) (0.0677779916229765) := by
    exact solverInterval_mul (l := (0.0677779913597403 : ℝ)) (u := (0.0677779916229765 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h188 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x199 : ℝ := x198 / (2 : ℝ)
  have h199 : SolverInterval x199 (0.0338889956798701) (0.0338889958114883) := by
    exact solverInterval_div (l := (0.0338889956798701 : ℝ)) (u := (0.0338889958114883 : ℝ)) h198 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x200 : ℝ := x197 - x199
  have h200 : SolverInterval x200 (1.4044092258341566) (1.4044092259680023) := by
    exact solverInterval_sub (l := (1.4044092258341566 : ℝ)) (u := (1.4044092259680023 : ℝ)) h197 h199 (by norm_num) (by norm_num)
  have h201 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 16384) 16384 524288) (1.4044092258341566) (1.4044092259680023) := by
    exact h200
  let x202 : ℝ := x9 ^ 2
  have h202 : SolverInterval x202 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x203 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 16384) 524288)
  have h203 : SolverInterval x203 (0.0041723173570214) (0.0041723173570236) := by
    exact solverInterval_mul (l := (0.0041723173570214 : ℝ)) (u := (0.0041723173570236 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x204 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 16384) 16384 524288) + x203
  have h204 : SolverInterval x204 (0.2752842827959827) (0.2752842838489296) := by
    exact solverInterval_add (l := (0.2752842827959827 : ℝ)) (u := (0.2752842838489296 : ℝ)) h188 h203 (by norm_num) (by norm_num)
  let x205 : ℝ := x202 * x204
  have h205 : SolverInterval x205 (0.1471247614638682) (0.147124762035346) := by
    exact solverInterval_mul (l := (0.1471247614638682 : ℝ)) (u := (0.147124762035346 : ℝ)) h202 h204 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h206 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 16384) 16384 524288) (0.1471247614638682) (0.147124762035346) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((16384 : ℝ) / 524288) = 1 / 32 by norm_num] using h205
  let x207 : ℝ := (quarticSolverAccuracy 16384) / (1 / 16 : ℝ)
  have h207 : SolverInterval x207 (0.025151452159936) (0.0251514521599424) := by
    exact solverInterval_div (l := (0.025151452159936 : ℝ)) (u := (0.0251514521599424 : ℝ)) h13 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x208 : ℝ := x207 ^ (1 / 2 : ℝ)
  have h208 : SolverInterval x208 (0.1585920936236608) (0.1585920936236811) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.1585920936236608 : ℝ)) (u := (0.1585920936236811 : ℝ)) h207 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x209 : ℝ := min (4 : ℝ) x208
  have h209 : SolverInterval x209 (0.1585920936236608) (0.1585920936236811) := by
    exact solverInterval_min (l := (0.1585920936236608 : ℝ)) (u := (0.1585920936236811 : ℝ)) h208 4 (by norm_num) (by norm_num)
  have h210 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 16384)) (0.1585920936236608) (0.1585920936236811) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h209
  let x211 : ℝ := x9 + (1 / 4 : ℝ)
  have h211 : SolverInterval x211 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x212 : ℝ := x211 ^ 2
  have h212 : SolverInterval x212 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h211 (by norm_num) 2 (by norm_num) (by norm_num)
  let x213 : ℝ := (2 : ℝ) * x19
  have h213 : SolverInterval x213 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x214 : ℝ := (2 : ℝ) * x20
  have h214 : SolverInterval x214 (0.0000171886978612) (0.0000171886978614) := by
    exact solverInterval_mul (l := (0.0000171886978612 : ℝ)) (u := (0.0000171886978614 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x215 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 16384))
  have h215 : SolverInterval x215 (25.2219382984595188) (25.2219382984627474) := by
    exact solverInterval_div (l := (25.2219382984595188 : ℝ)) (u := (25.2219382984627474 : ℝ)) (solverInterval_const (4 : ℝ)) h210 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x216 : ℝ := Real.exp (0.403464272899056725 : ℝ)
  have h216 : SolverInterval x216 (1.4970017476909835) (1.4970017476909838) := by
    apply solverInterval_exp (l := (1.4970017476909835 : ℝ)) (u := (1.4970017476909838 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x217 : ℝ := Real.exp (0.4034642728990977375 : ℝ)
  have h217 : SolverInterval x217 (1.4970017476910449) (1.4970017476910452) := by
    apply solverInterval_exp (l := (1.4970017476910449 : ℝ)) (u := (1.4970017476910452 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x218 : ℝ := Real.log x215
  have h218 : SolverInterval x218 (3.2277141831924538) (3.2277141831927819) := by
    apply solverInterval_log (l := (3.2277141831924538 : ℝ)) (u := (3.2277141831927819 : ℝ)) h215 (by norm_num) (by convert h216 using 1 <;> norm_num [x216]) (by convert h217 using 1 <;> norm_num [x217]) (by norm_num) <;> norm_num
  let x219 : ℝ := (1 : ℝ) + x218
  have h219 : SolverInterval x219 (4.2277141831924538) (4.2277141831927819) := by
    exact solverInterval_add (l := (4.2277141831924538 : ℝ)) (u := (4.2277141831927819 : ℝ)) (solverInterval_const (1 : ℝ)) h218 (by norm_num) (by norm_num)
  let x220 : ℝ := x214 * x219
  have h220 : SolverInterval x220 (0.0000726689017384) (0.0000726689017393) := by
    exact solverInterval_mul (l := (0.0000726689017384 : ℝ)) (u := (0.0000726689017393 : ℝ)) h214 h219 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x221 : ℝ := x213 + x220
  have h221 : SolverInterval x221 (4.0611927296064132) (4.0611927453771133) := by
    exact solverInterval_add (l := (4.0611927296064132 : ℝ)) (u := (4.0611927453771133 : ℝ)) h213 h220 (by norm_num) (by norm_num)
  let x222 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 16384)) * x221
  have h222 : SolverInterval x222 (0.6440730575974708) (0.6440730600986617) := by
    exact solverInterval_mul (l := (0.6440730575974708 : ℝ)) (u := (0.6440730600986617 : ℝ)) h210 h221 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h223 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 16384)) x213 x214) (0.6440730575974708) (0.6440730600986617) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 16384))) (by have := h210.1; norm_num at this ⊢; linarith only [this])]
    exact h222
  let x224 : ℝ := x212 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 16384)) x213 x214)
  have h224 : SolverInterval x224 (0.6199048181139455) (0.6199048205487036) := by
    exact solverInterval_mul (l := (0.6199048181139455 : ℝ)) (u := (0.6199048205487036 : ℝ)) h212 h223 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h225 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 16384) logisticUnitSlopeBound (1 / 4) 16384 524288) (0.6199048181139455) (0.6199048205487036) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((16384 : ℝ) / 524288) = 1 / 32 by norm_num] using h224
  let x226 : ℝ := (quarticSolverAccuracy 16384) ^ 2
  have h226 : SolverInterval x226 (0.0000024710763505) (0.0000024710763507) := by
    exact solverInterval_pow (l := (0.0000024710763505 : ℝ)) (u := (0.0000024710763507 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x227 : ℝ := (16384 : ℝ) * x226
  have h227 : SolverInterval x227 (0.040486114926592) (0.0404861149298688) := by
    exact solverInterval_mul (l := (0.040486114926592 : ℝ)) (u := (0.0404861149298688 : ℝ)) (solverInterval_const (16384 : ℝ)) h226 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x228 : ℝ := x227 * (1 : ℝ)
  have h228 : SolverInterval x228 (0.040486114926592) (0.0404861149298688) := by
    exact solverInterval_mul (l := (0.040486114926592 : ℝ)) (u := (0.0404861149298688 : ℝ)) h227 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x229 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 16384) 16384 524288)
  have h229 : SolverInterval x229 (1.4044092258341566) (1.4044092259680023) := by
    exact solverInterval_max (l := (1.4044092258341566 : ℝ)) (u := (1.4044092259680023 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x230 : ℝ := x229 ^ 2
  have h230 : SolverInterval x230 (1.972365273608095) (1.9723652739840434) := by
    exact solverInterval_pow (l := (1.972365273608095 : ℝ)) (u := (1.9723652739840434 : ℝ)) h229 (by norm_num) 2 (by norm_num) (by norm_num)
  let x231 : ℝ := (2 : ℝ) * x21
  have h231 : SolverInterval x231 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x232 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 16384) 16384 524288) + x228
  have h232 : SolverInterval x232 (0.1876108763904602) (0.1876108769652148) := by
    exact solverInterval_add (l := (0.1876108763904602 : ℝ)) (u := (0.1876108769652148 : ℝ)) h206 h228 (by norm_num) (by norm_num)
  let x233 : ℝ := x231 * x232
  have h233 : SolverInterval x233 (0.2600838999273186) (0.2600839009117086) := by
    exact solverInterval_mul (l := (0.2600838999273186 : ℝ)) (u := (0.2600839009117086 : ℝ)) h231 h232 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x234 : ℝ := x230 / x233
  have h234 : SolverInterval x234 (7.5835730958128749) (7.5835731259613845) := by
    exact solverInterval_div (l := (7.5835730958128749 : ℝ)) (u := (7.5835731259613845 : ℝ)) h230 h233 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h235 : SolverInterval (quarticSolverLowerEndpoint 16384 ((quarticSolverAccuracy 16384)) 1) (7.5835730958128749) (7.5835731259613845) := by
    exact h234
  let x236 : ℝ := (2 : ℝ) * x21
  have h236 : SolverInterval x236 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x237 : ℝ := (16384 : ℝ) / x236
  have h237 : SolverInterval x237 (11818.5577708693178024) (11818.557779394605149) := by
    exact solverInterval_div (l := (11818.5577708693178024 : ℝ)) (u := (11818.557779394605149 : ℝ)) (solverInterval_const (16384 : ℝ)) h236 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x238 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 16384) logisticUnitSlopeBound (1 / 4) 16384 524288) / x228
  have h238 : SolverInterval x238 (15.3115412330316766) (15.3115412944090394) := by
    exact solverInterval_div (l := (15.3115412330316766 : ℝ)) (u := (15.3115412944090394 : ℝ)) h225 h228 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x239 : ℝ := (1 : ℝ) + x238
  have h239 : SolverInterval x239 (16.3115412330316766) (16.3115412944090394) := by
    exact solverInterval_add (l := (16.3115412330316766 : ℝ)) (u := (16.3115412944090394 : ℝ)) (solverInterval_const (1 : ℝ)) h238 (by norm_num) (by norm_num)
  let x240 : ℝ := Real.exp (0.348984113546116375 : ℝ)
  have h240 : SolverInterval x240 (1.4176266691023923) (1.4176266691023926) := by
    apply solverInterval_exp (l := (1.4176266691023923 : ℝ)) (u := (1.4176266691023926 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x241 : ℝ := Real.exp (0.34898411401649365 : ℝ)
  have h241 : SolverInterval x241 (1.4176266697692116) (1.4176266697692119) := by
    apply solverInterval_exp (l := (1.4176266697692116 : ℝ)) (u := (1.4176266697692119 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x242 : ℝ := Real.log x239
  have h242 : SolverInterval x242 (2.791872908368931) (2.7918729121319492) := by
    apply solverInterval_log (l := (2.791872908368931 : ℝ)) (u := (2.7918729121319492 : ℝ)) h239 (by norm_num) (by convert h240 using 1 <;> norm_num [x240]) (by convert h241 using 1 <;> norm_num [x241]) (by norm_num) <;> norm_num
  let x243 : ℝ := x237 * x242
  have h243 : SolverInterval x243 (32995.9112564831523179) (32995.9113247581191186) := by
    exact solverInterval_mul (l := (32995.9112564831523179 : ℝ)) (u := (32995.9113247581191186 : ℝ)) h237 h242 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x244 : ℝ := min (16384 : ℝ) x243
  have h244 : SolverInterval x244 (16384) (16384) := by
    exact solverInterval_min (l := (16384 : ℝ)) (u := (16384 : ℝ)) h243 16384 (by norm_num) (by norm_num)
  have h245 : SolverInterval (quarticSolverUpperEndpoint 16384 ((quarticSolverAccuracy 16384)) 1) (16384) (16384) := by
    exact h244
  let x246 : ℝ := (quarticSolverAccuracy 16384) ^ 2
  have h246 : SolverInterval x246 (0.0000024710763505) (0.0000024710763507) := by
    exact solverInterval_pow (l := (0.0000024710763505 : ℝ)) (u := (0.0000024710763507 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x247 : ℝ := (16384 : ℝ) * x246
  have h247 : SolverInterval x247 (0.040486114926592) (0.0404861149298688) := by
    exact solverInterval_mul (l := (0.040486114926592 : ℝ)) (u := (0.0404861149298688 : ℝ)) (solverInterval_const (16384 : ℝ)) h246 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x248 : ℝ := x247 * (16384 : ℝ)
  have h248 : SolverInterval x248 (663.324506957283328) (663.3245070109704192) := by
    exact solverInterval_mul (l := (663.324506957283328 : ℝ)) (u := (663.3245070109704192 : ℝ)) h247 (solverInterval_const (16384 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x249 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 16384) 16384 524288)
  have h249 : SolverInterval x249 (1.4044092258341566) (1.4044092259680023) := by
    exact solverInterval_max (l := (1.4044092258341566 : ℝ)) (u := (1.4044092259680023 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x250 : ℝ := x249 ^ 2
  have h250 : SolverInterval x250 (1.972365273608095) (1.9723652739840434) := by
    exact solverInterval_pow (l := (1.972365273608095 : ℝ)) (u := (1.9723652739840434 : ℝ)) h249 (by norm_num) 2 (by norm_num) (by norm_num)
  let x251 : ℝ := (2 : ℝ) * x21
  have h251 : SolverInterval x251 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x252 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 16384) 16384 524288) + x248
  have h252 : SolverInterval x252 (663.4716317187471962) (663.4716317730057652) := by
    exact solverInterval_add (l := (663.4716317187471962 : ℝ)) (u := (663.4716317730057652 : ℝ)) h206 h248 (by norm_num) (by norm_num)
  let x253 : ℝ := x251 * x252
  have h253 : SolverInterval x253 (919.7669814697793233) (919.7669822084693034) := by
    exact solverInterval_mul (l := (919.7669814697793233 : ℝ)) (u := (919.7669822084693034 : ℝ)) h251 h252 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x254 : ℝ := x250 / x253
  have h254 : SolverInterval x254 (0.002144418436148) (0.0021444184382791) := by
    exact solverInterval_div (l := (0.002144418436148 : ℝ)) (u := (0.0021444184382791 : ℝ)) h250 h253 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h255 : SolverInterval (quarticSolverLowerEndpoint 16384 ((quarticSolverAccuracy 16384)) 16384) (0.002144418436148) (0.0021444184382791) := by
    exact h254
  let x256 : ℝ := (2 : ℝ) * x21
  have h256 : SolverInterval x256 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x257 : ℝ := (16384 : ℝ) / x256
  have h257 : SolverInterval x257 (11818.5577708693178024) (11818.557779394605149) := by
    exact solverInterval_div (l := (11818.5577708693178024 : ℝ)) (u := (11818.557779394605149 : ℝ)) (solverInterval_const (16384 : ℝ)) h256 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x258 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 16384) logisticUnitSlopeBound (1 / 4) 16384 524288) / x248
  have h258 : SolverInterval x258 (0.0009345423115864) (0.0009345423153326) := by
    exact solverInterval_div (l := (0.0009345423115864 : ℝ)) (u := (0.0009345423153326 : ℝ)) h225 h248 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x259 : ℝ := (1 : ℝ) + x258
  have h259 : SolverInterval x259 (1.0009345423115864) (1.0009345423153326) := by
    exact solverInterval_add (l := (1.0009345423115864 : ℝ)) (u := (1.0009345423153326 : ℝ)) (solverInterval_const (1 : ℝ)) h258 (by norm_num) (by norm_num)
  let x260 : ℝ := Real.exp (0.000116763237337075 : ℝ)
  have h260 : SolverInterval x260 (1.000116770054429) (1.0001167700544293) := by
    apply solverInterval_exp (l := (1.000116770054429 : ℝ)) (u := (1.0001167700544293 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x261 : ℝ := Real.exp (0.000116763237829925 : ℝ)
  have h261 : SolverInterval x261 (1.000116770054922) (1.0001167700549223) := by
    apply solverInterval_exp (l := (1.000116770054922 : ℝ)) (u := (1.0001167700549223 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x262 : ℝ := Real.log x259
  have h262 : SolverInterval x262 (0.0009341058986966) (0.0009341059026394) := by
    apply solverInterval_log (l := (0.0009341058986966 : ℝ)) (u := (0.0009341059026394 : ℝ)) h259 (by norm_num) (by convert h260 using 1 <;> norm_num [x260]) (by convert h261 using 1 <;> norm_num [x261]) (by norm_num) <;> norm_num
  let x263 : ℝ := x257 * x262
  have h263 : SolverInterval x263 (11.0397845278555696) (11.0397845824173006) := by
    exact solverInterval_mul (l := (11.0397845278555696 : ℝ)) (u := (11.0397845824173006 : ℝ)) h257 h262 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x264 : ℝ := min (16384 : ℝ) x263
  have h264 : SolverInterval x264 (11.0397845278555696) (11.0397845824173006) := by
    exact solverInterval_min (l := (11.0397845278555696 : ℝ)) (u := (11.0397845824173006 : ℝ)) h263 16384 (by norm_num) (by norm_num)
  have h265 : SolverInterval (quarticSolverUpperEndpoint 16384 ((quarticSolverAccuracy 16384)) 16384) (11.0397845278555696) (11.0397845824173006) := by
    exact h264
  constructor
  · refine ⟨?_, ?_, ?_, ?_⟩
    · exact solverInterval_stable h113 h235 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h123 h245 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h133 h255 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h143 h265 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  · refine ⟨?_, ?_, ?_, ?_⟩
    · exact solverInterval_change_lt h113 h235 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h123 h245 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h133 h255 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h143 h265 (by norm_num) (by norm_num)

/-- Relative and absolute stability of the four information endpoints. -/
theorem solver_endpoints_16384 :
    SolverEndpointStable (quarticSolverLowerEndpoint 16384 (quarticAccuracyBound 16384) 1)
      (quarticSolverLowerEndpoint 16384 (quarticSolverAccuracy 16384) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 16384 (quarticAccuracyBound 16384) 1)
      (quarticSolverUpperEndpoint 16384 (quarticSolverAccuracy 16384) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 16384 (quarticAccuracyBound 16384) 16384)
      (quarticSolverLowerEndpoint 16384 (quarticSolverAccuracy 16384) 16384) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 16384 (quarticAccuracyBound 16384) 16384)
      (quarticSolverUpperEndpoint 16384 (quarticSolverAccuracy 16384) 16384) := solver_row_certificate_16384.1

/-- The absolute changes separate the final-row maximum from every other endpoint. -/
theorem solver_endpoint_changes_16384 :
    |quarticSolverLowerEndpoint 16384 (quarticSolverAccuracy 16384) 1 - quarticSolverLowerEndpoint 16384 (quarticAccuracyBound 16384) 1| < 0.017 ∧
    |quarticSolverUpperEndpoint 16384 (quarticSolverAccuracy 16384) 1 - quarticSolverUpperEndpoint 16384 (quarticAccuracyBound 16384) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 16384 (quarticSolverAccuracy 16384) 16384 - quarticSolverLowerEndpoint 16384 (quarticAccuracyBound 16384) 16384| < 0.017 ∧
    |quarticSolverUpperEndpoint 16384 (quarticSolverAccuracy 16384) 16384 - quarticSolverUpperEndpoint 16384 (quarticAccuracyBound 16384) 16384| < 0.017 := solver_row_certificate_16384.2

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSolverRow256.lean <==
import LossOnlyTraceability.QuarticSolverGlobals

noncomputable section
namespace LossOnlyTraceability
set_option maxRecDepth 8192
set_option maxHeartbeats 4000000

/-- All four displayed endpoints at `n = 256` satisfy the solver perturbation claim. -/
theorem solver_row_certificate_256 :
  (    SolverEndpointStable (quarticSolverLowerEndpoint 256 (quarticAccuracyBound 256) 1)
      (quarticSolverLowerEndpoint 256 (quarticSolverAccuracy 256) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 256 (quarticAccuracyBound 256) 1)
      (quarticSolverUpperEndpoint 256 (quarticSolverAccuracy 256) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 256 (quarticAccuracyBound 256) 256)
      (quarticSolverLowerEndpoint 256 (quarticSolverAccuracy 256) 256) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 256 (quarticAccuracyBound 256) 256)
      (quarticSolverUpperEndpoint 256 (quarticSolverAccuracy 256) 256)) ∧
  (|quarticSolverLowerEndpoint 256 (quarticSolverAccuracy 256) 1 - quarticSolverLowerEndpoint 256 (quarticAccuracyBound 256) 1| < 0.017 ∧
    |quarticSolverUpperEndpoint 256 (quarticSolverAccuracy 256) 1 - quarticSolverUpperEndpoint 256 (quarticAccuracyBound 256) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 256 (quarticSolverAccuracy 256) 256 - quarticSolverLowerEndpoint 256 (quarticAccuracyBound 256) 256| < 0.017 ∧
    |quarticSolverUpperEndpoint 256 (quarticSolverAccuracy 256) 256 - quarticSolverUpperEndpoint 256 (quarticAccuracyBound 256) 256| < 0.017) := by
  obtain ⟨ha1, ha2⟩ := solver_accuracy_coefficients
  let x1 : ℝ := (256 : ℝ) ^ (2 / 3 : ℝ)
  have h1 : SolverInterval x1 (40.3174735966359412) (40.3174735966359413) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (40.3174735966359412 : ℝ)) (u := (40.3174735966359413 : ℝ)) (solverInterval_const (256 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x2 : ℝ := x1⁻¹
  have h2 : SolverInterval x2 (0.0248031414370031) (0.0248031414370032) := by
    exact solverInterval_inv (l := (0.0248031414370031 : ℝ)) (u := (0.0248031414370032 : ℝ)) h1 (by norm_num) (by norm_num) (by norm_num)
  let x3 : ℝ := (4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ)) * x2
  have h3 : SolverInterval x3 (0.023942566212501) (0.0239425662125013) := by
    exact solverInterval_mul (l := (0.023942566212501 : ℝ)) (u := (0.0239425662125013 : ℝ)) ha1 h2 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x4 : ℝ := (256 : ℝ) ^ (5 / 6 : ℝ)
  have h4 : SolverInterval x4 (101.5936673259647663) (101.5936673259647664) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (101.5936673259647663 : ℝ)) (u := (101.5936673259647664 : ℝ)) (solverInterval_const (256 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 5 6 (by norm_num) (by norm_num) (by norm_num))
  let x5 : ℝ := x4⁻¹
  have h5 : SolverInterval x5 (0.0098431332023036) (0.0098431332023037) := by
    exact solverInterval_inv (l := (0.0098431332023036 : ℝ)) (u := (0.0098431332023037 : ℝ)) h4 (by norm_num) (by norm_num) (by norm_num)
  let x6 : ℝ := (4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8) * x5
  have h6 : SolverInterval x6 (0.0024177165010033) (0.0024177165010034) := by
    exact solverInterval_mul (l := (0.0024177165010033 : ℝ)) (u := (0.0024177165010034 : ℝ)) ha2 h5 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x7 : ℝ := x3 + x6
  have h7 : SolverInterval x7 (0.0263602827135043) (0.0263602827135047) := by
    exact solverInterval_add (l := (0.0263602827135043 : ℝ)) (u := (0.0263602827135047 : ℝ)) h3 h6 (by norm_num) (by norm_num)
  have h8 : SolverInterval (quarticAccuracyBound 256) (0.0263602827135043) (0.0263602827135047) := by
    simpa only [quarticAccuracyBound, Nat.cast_ofNat, Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 256)] using h7
  let x9 : ℝ := logisticUnitSlopeBound
  have h9 : SolverInterval x9 (0.7310585786185012) (0.7310585786402001) := by
    exact solverInterval_weaken (l := (0.7310585786185012 : ℝ)) (u := (0.7310585786402001 : ℝ)) qc_unitSlope_bounds (by norm_num) (by norm_num)
  let x10 : ℝ := (1 : ℝ) + x9
  have h10 : SolverInterval x10 (1.7310585786185012) (1.7310585786402001) := by
    exact solverInterval_add (l := (1.7310585786185012 : ℝ)) (u := (1.7310585786402001 : ℝ)) (solverInterval_const (1 : ℝ)) h9 (by norm_num) (by norm_num)
  let x11 : ℝ := x10 / (1000000000 : ℝ)
  have h11 : SolverInterval x11 (0.0000000017310585) (0.0000000017310586) := by
    exact solverInterval_div (l := (0.0000000017310585 : ℝ)) (u := (0.0000000017310586 : ℝ)) h10 (solverInterval_const (1000000000 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x12 : ℝ := (quarticAccuracyBound 256) + x11
  have h12 : SolverInterval x12 (0.0263602844445628) (0.0263602844445633) := by
    exact solverInterval_add (l := (0.0263602844445628 : ℝ)) (u := (0.0263602844445633 : ℝ)) h8 h11 (by norm_num) (by norm_num)
  have h13 : SolverInterval (quarticSolverAccuracy 256) (0.0263602844445628) (0.0263602844445633) := by
    exact h12
  let x14 : ℝ := (1 / 2 : ℝ) ^ (1 / 3 : ℝ)
  have h14 : SolverInterval x14 (0.7937005259840997) (0.7937005259840998) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.7937005259840997 : ℝ)) (u := (0.7937005259840998 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x15 : ℝ := (1 / 2 : ℝ) ^ (4 / 3 : ℝ)
  have h15 : SolverInterval x15 (0.3968502629920498) (0.3968502629920499) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.3968502629920498 : ℝ)) (u := (0.3968502629920499 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x16 : ℝ := (3 : ℝ) * x15
  have h16 : SolverInterval x16 (1.1905507889761494) (1.1905507889761497) := by
    exact solverInterval_mul (l := (1.1905507889761494 : ℝ)) (u := (1.1905507889761497 : ℝ)) (solverInterval_const (3 : ℝ)) h15 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x17 : ℝ := x16 / (4 : ℝ)
  have h17 : SolverInterval x17 (0.2976376972440373) (0.2976376972440375) := by
    exact solverInterval_div (l := (0.2976376972440373 : ℝ)) (u := (0.2976376972440375 : ℝ)) h16 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h18 : SolverInterval (sharpSlope (1 / 2)) (0.2976376972440373) (0.2976376972440375) := by
    exact h17
  let x19 : ℝ := matrixEnergyK (1 / 32)
  have h19 : SolverInterval x19 (2.0305600303523374) (2.030560038237687) := by
    exact solverInterval_weaken (l := (2.0305600303523374 : ℝ)) (u := (2.030560038237687 : ℝ)) qc_matrixEnergyK_bounds (by norm_num) (by norm_num)
  let x20 : ℝ := matrixEnergyS 8192
  have h20 : SolverInterval x20 (0.0005500383315601) (0.0005500383315602) := by
    norm_num [x20, SolverInterval, matrixEnergyS, matrixEnergyC]
  let x21 : ℝ := Real.log 2
  have h21 : SolverInterval x21 (0.6931471803) (0.6931471808) := by
    exact ⟨Real.log_two_gt_d9.le, Real.log_two_lt_d9.le⟩
  let x22 : ℝ := (2 : ℝ) * (quarticAccuracyBound 256)
  have h22 : SolverInterval x22 (0.0527205654270086) (0.0527205654270094) := by
    exact solverInterval_mul (l := (0.0527205654270086 : ℝ)) (u := (0.0527205654270094 : ℝ)) (solverInterval_const (2 : ℝ)) h8 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x23 : ℝ := x22 / (sharpSlope (1 / 2))
  have h23 : SolverInterval x23 (0.1771300003835946) (0.1771300003835975) := by
    exact solverInterval_div (l := (0.1771300003835946 : ℝ)) (u := (0.1771300003835975 : ℝ)) h22 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x24 : ℝ := x23 ^ (3 / 2 : ℝ)
  have h24 : SolverInterval x24 (0.0745483757180723) (0.0745483757180743) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0745483757180723 : ℝ)) (u := (0.0745483757180743 : ℝ)) h23 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x25 : ℝ := (1 : ℝ) - x24
  have h25 : SolverInterval x25 (0.9254516242819257) (0.9254516242819277) := by
    exact solverInterval_sub (l := (0.9254516242819257 : ℝ)) (u := (0.9254516242819277 : ℝ)) (solverInterval_const (1 : ℝ)) h24 (by norm_num) (by norm_num)
  let x26 : ℝ := (2 : ℝ) * x25
  have h26 : SolverInterval x26 (1.8509032485638514) (1.8509032485638554) := by
    exact solverInterval_mul (l := (1.8509032485638514 : ℝ)) (u := (1.8509032485638554 : ℝ)) (solverInterval_const (2 : ℝ)) h25 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x27 : ℝ := (2 : ℝ) * x24
  have h27 : SolverInterval x27 (0.1490967514361446) (0.1490967514361486) := by
    exact solverInterval_mul (l := (0.1490967514361446 : ℝ)) (u := (0.1490967514361486 : ℝ)) (solverInterval_const (2 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x28 : ℝ := (1 : ℝ) + x27
  have h28 : SolverInterval x28 (1.1490967514361446) (1.1490967514361486) := by
    exact solverInterval_add (l := (1.1490967514361446 : ℝ)) (u := (1.1490967514361486 : ℝ)) (solverInterval_const (1 : ℝ)) h27 (by norm_num) (by norm_num)
  let x29 : ℝ := (8192 : ℝ) * x28
  have h29 : SolverInterval x29 (9413.4005877648965632) (9413.4005877649293312) := by
    exact solverInterval_mul (l := (9413.4005877648965632 : ℝ)) (u := (9413.4005877649293312 : ℝ)) (solverInterval_const (8192 : ℝ)) h28 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x30 : ℝ := x26 / x29
  have h30 : SolverInterval x30 (0.0001966242944095) (0.0001966242944096) := by
    exact solverInterval_div (l := (0.0001966242944095 : ℝ)) (u := (0.0001966242944096 : ℝ)) h26 h29 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x31 : ℝ := (1 : ℝ) + x30
  have h31 : SolverInterval x31 (1.0001966242944095) (1.0001966242944096) := by
    exact solverInterval_add (l := (1.0001966242944095 : ℝ)) (u := (1.0001966242944096 : ℝ)) (solverInterval_const (1 : ℝ)) h30 (by norm_num) (by norm_num)
  have h32 : SolverInterval (sharpFourthFactor x24 8192) (1.0001966242944095) (1.0001966242944096) := by
    exact h31
  let x33 : ℝ := x14 ^ 2
  have h33 : SolverInterval x33 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x34 : ℝ := (1 / 4 : ℝ) * x33
  have h34 : SolverInterval x34 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h33 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x35 : ℝ := x34 / (2 : ℝ)
  have h35 : SolverInterval x35 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h34 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x36 : ℝ := x24 ^ (4 / 3 : ℝ)
  have h36 : SolverInterval x36 (0.0313750370358921) (0.0313750370358933) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0313750370358921 : ℝ)) (u := (0.0313750370358933 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x37 : ℝ := (sharpFourthFactor x24 8192) ^ (2 / 3 : ℝ)
  have h37 : SolverInterval x37 (1.0001310785676357) (1.0001310785676359) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0001310785676357 : ℝ)) (u := (1.0001310785676359 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x38 : ℝ := x36 * x37
  have h38 : SolverInterval x38 (0.0313791496308062) (0.0313791496308075) := by
    exact solverInterval_mul (l := (0.0313791496308062 : ℝ)) (u := (0.0313791496308075 : ℝ)) h36 h37 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x39 : ℝ := x24 ^ (1 / 3 : ℝ)
  have h39 : SolverInterval x39 (0.4208681508306306) (0.4208681508306345) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.4208681508306306 : ℝ)) (u := (0.4208681508306345 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x40 : ℝ := x39 / (8192 : ℝ)
  have h40 : SolverInterval x40 (0.0000513755066931) (0.0000513755066932) := by
    exact solverInterval_div (l := (0.0000513755066931 : ℝ)) (u := (0.0000513755066932 : ℝ)) h39 (solverInterval_const (8192 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x41 : ℝ := x38 + x40
  have h41 : SolverInterval x41 (0.0314305251374993) (0.0314305251375007) := by
    exact solverInterval_add (l := (0.0314305251374993 : ℝ)) (u := (0.0314305251375007 : ℝ)) h38 h40 (by norm_num) (by norm_num)
  let x42 : ℝ := x35 * x41
  have h42 : SolverInterval x42 (0.002474998764374) (0.0024749987643742) := by
    exact solverInterval_mul (l := (0.002474998764374 : ℝ)) (u := (0.0024749987643742 : ℝ)) h35 h41 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h43 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x24 8192) (0.002474998764374) (0.0024749987643742) := by
    exact h42
  let x44 : ℝ := x24 ^ (2 / 3 : ℝ)
  have h44 : SolverInterval x44 (0.1771300003835944) (0.1771300003835977) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.1771300003835944 : ℝ)) (u := (0.1771300003835977 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x45 : ℝ := (sharpSlope (1 / 2)) * x44
  have h45 : SolverInterval x45 (0.0527205654270084) (0.0527205654270095) := by
    exact solverInterval_mul (l := (0.0527205654270084 : ℝ)) (u := (0.0527205654270095 : ℝ)) h18 h44 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x46 : ℝ := (sharpFourthFactor x24 8192) ^ (1 / 3 : ℝ)
  have h46 : SolverInterval x46 (1.0000655371362597) (1.0000655371362599) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000655371362597 : ℝ)) (u := (1.0000655371362599 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x47 : ℝ := x46⁻¹
  have h47 : SolverInterval x47 (0.9999344671585748) (0.9999344671585751) := by
    exact solverInterval_inv (l := (0.9999344671585748 : ℝ)) (u := (0.9999344671585751 : ℝ)) h46 (by norm_num) (by norm_num) (by norm_num)
  let x48 : ℝ := x45 * x47
  have h48 : SolverInterval x48 (0.0527171104985544) (0.0527171104985556) := by
    exact solverInterval_mul (l := (0.0527171104985544 : ℝ)) (u := (0.0527171104985556 : ℝ)) h45 h47 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x49 : ℝ := x48 - (quarticAccuracyBound 256)
  have h49 : SolverInterval x49 (0.0263568277850497) (0.0263568277850513) := by
    exact solverInterval_sub (l := (0.0263568277850497 : ℝ)) (u := (0.0263568277850513 : ℝ)) h48 h8 (by norm_num) (by norm_num)
  let x50 : ℝ := x49 - (sharpPenalty (1 / 2) (1 / 4) x24 8192)
  have h50 : SolverInterval x50 (0.0238818290206755) (0.0238818290206773) := by
    exact solverInterval_sub (l := (0.0238818290206755 : ℝ)) (u := (0.0238818290206773 : ℝ)) h49 h43 (by norm_num) (by norm_num)
  have h51 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 256) 8192) (0.0238818290206755) (0.0238818290206773) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h32.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x24 8192))] using h50
  let x52 : ℝ := Real.sqrt x24
  have h52 : SolverInterval x52 (0.2730354843570196) (0.2730354843570233) := by
    exact solverInterval_sqrt (l := (0.2730354843570196 : ℝ)) (u := (0.2730354843570233 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x53 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x24 (quarticAccuracyBound 256) 8192
  have h53 : SolverInterval x53 (0.7479016015555567) (0.7479016015555683) := by
    apply solverInterval_quarticRoot (xl := (0.7479016015555567 : ℝ)) (xh := (0.7479016015555683 : ℝ)) (v := x24) (ε := (quarticAccuracyBound 256)) (d := 8192) (by have := h24.1; norm_num at this ⊢; linarith only [this]) (by have := h24.2; norm_num at this ⊢; linarith only [this]) (by have := h8.1; norm_num at this ⊢; linarith only [this]) h51 h52 <;> norm_num
  let x54 : ℝ := x53 ^ 2
  have h54 : SolverInterval x54 (0.5593568056093666) (0.5593568056093841) := by
    exact solverInterval_pow (l := (0.5593568056093666 : ℝ)) (u := (0.5593568056093841 : ℝ)) h53 (by norm_num) 2 (by norm_num) (by norm_num)
  let x55 : ℝ := min (1 : ℝ) x54
  have h55 : SolverInterval x55 (0.5593568056093666) (0.5593568056093841) := by
    exact solverInterval_min (l := (0.5593568056093666 : ℝ)) (u := (0.5593568056093841 : ℝ)) h54 1 (by norm_num) (by norm_num)
  have h56 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 256) 8192) (0.5593568056093666) (0.5593568056093841) := by
    exact h55
  let x57 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 256) 8192)
  have h57 : SolverInterval x57 (1.7877676466465136) (1.7877676466465696) := by
    exact solverInterval_div (l := (1.7877676466465136 : ℝ)) (u := (1.7877676466465696 : ℝ)) (solverInterval_const (1 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x58 : ℝ := Real.exp (0.072620964595851025 : ℝ)
  have h58 : SolverInterval x58 (1.0753228742200662) (1.0753228742200665) := by
    apply solverInterval_exp (l := (1.0753228742200662 : ℝ)) (u := (1.0753228742200665 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x59 : ℝ := Real.exp (0.07262096459587995 : ℝ)
  have h59 : SolverInterval x59 (1.0753228742200973) (1.0753228742200976) := by
    apply solverInterval_exp (l := (1.0753228742200973 : ℝ)) (u := (1.0753228742200976 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x60 : ℝ := Real.log x57
  have h60 : SolverInterval x60 (0.5809677167668082) (0.5809677167670396) := by
    apply solverInterval_log (l := (0.5809677167668082 : ℝ)) (u := (0.5809677167670396 : ℝ)) h57 (by norm_num) (by convert h58 using 1 <;> norm_num [x58]) (by convert h59 using 1 <;> norm_num [x59]) (by norm_num) <;> norm_num
  let x61 : ℝ := (1 : ℝ) + x60
  have h61 : SolverInterval x61 (1.5809677167668082) (1.5809677167670396) := by
    exact solverInterval_add (l := (1.5809677167668082 : ℝ)) (u := (1.5809677167670396 : ℝ)) (solverInterval_const (1 : ℝ)) h60 (by norm_num) (by norm_num)
  let x62 : ℝ := x20 * x61
  have h62 : SolverInterval x62 (0.0008695928451807) (0.0008695928451811) := by
    exact solverInterval_mul (l := (0.0008695928451807 : ℝ)) (u := (0.0008695928451811 : ℝ)) h20 h61 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x63 : ℝ := x19 + x62
  have h63 : SolverInterval x63 (2.0314296231975181) (2.0314296310828681) := by
    exact solverInterval_add (l := (2.0314296231975181 : ℝ)) (u := (2.0314296310828681 : ℝ)) h19 h62 (by norm_num) (by norm_num)
  let x64 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 256) 8192) * x63
  have h64 : SolverInterval x64 (1.1362939848520029) (1.1362939892627628) := by
    exact solverInterval_mul (l := (1.1362939848520029 : ℝ)) (u := (1.1362939892627628 : ℝ)) h56 h63 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h65 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 256) 8192) x19 x20) (1.1362939848520029) (1.1362939892627628) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 256) 8192)) (by have := h56.1; norm_num at this ⊢; linarith only [this])]
    exact h64
  have h66 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 256) 256 8192) (1.1362939848520029) (1.1362939892627628) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((256 : ℝ) / 8192) = 1 / 32 by norm_num] using h65
  let x67 : ℝ := x24⁻¹
  have h67 : SolverInterval x67 (13.4141084948890359) (13.4141084948893958) := by
    exact solverInterval_inv (l := (13.4141084948890359 : ℝ)) (u := (13.4141084948893958 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num)
  let x68 : ℝ := x67 - (1 : ℝ)
  have h68 : SolverInterval x68 (12.4141084948890359) (12.4141084948893958) := by
    exact solverInterval_sub (l := (12.4141084948890359 : ℝ)) (u := (12.4141084948893958 : ℝ)) h67 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x69 : ℝ := (1 / 4 : ℝ) ^ 2
  have h69 : SolverInterval x69 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x70 : ℝ := x24 ^ 2
  have h70 : SolverInterval x70 (0.0055574603222028) (0.0055574603222032) := by
    exact solverInterval_pow (l := (0.0055574603222028 : ℝ)) (u := (0.0055574603222032 : ℝ)) h24 (by norm_num) 2 (by norm_num) (by norm_num)
  let x71 : ℝ := x69 * x70
  have h71 : SolverInterval x71 (0.0003473412701376) (0.0003473412701377) := by
    exact solverInterval_mul (l := (0.0003473412701376 : ℝ)) (u := (0.0003473412701377 : ℝ)) h69 h70 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x72 : ℝ := x71 * (sharpFourthFactor x24 8192)
  have h72 : SolverInterval x72 (0.0003474095658697) (0.0003474095658699) := by
    exact solverInterval_mul (l := (0.0003474095658697 : ℝ)) (u := (0.0003474095658699 : ℝ)) h71 h32 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x73 : ℝ := x72 / (4 : ℝ)
  have h73 : SolverInterval x73 (0.0000868523914674) (0.0000868523914675) := by
    exact solverInterval_div (l := (0.0000868523914674 : ℝ)) (u := (0.0000868523914675 : ℝ)) h72 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x74 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 256) 8192) - x73
  have h74 : SolverInterval x74 (0.023794976629208) (0.0237949766292099) := by
    exact solverInterval_sub (l := (0.023794976629208 : ℝ)) (u := (0.0237949766292099 : ℝ)) h51 h73 (by norm_num) (by norm_num)
  let x75 : ℝ := x68 * x74
  have h75 : SolverInterval x75 (0.2953934215083371) (0.2953934215083693) := by
    exact solverInterval_mul (l := (0.2953934215083371 : ℝ)) (u := (0.2953934215083693 : ℝ)) h68 h74 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x76 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 256) 256 8192)
  have h76 : SolverInterval x76 (0.2840734962130007) (0.2840734973156907) := by
    exact solverInterval_mul (l := (0.2840734962130007 : ℝ)) (u := (0.2840734973156907 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h66 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x77 : ℝ := x76 / (2 : ℝ)
  have h77 : SolverInterval x77 (0.1420367481065003) (0.1420367486578454) := by
    exact solverInterval_div (l := (0.1420367481065003 : ℝ)) (u := (0.1420367486578454 : ℝ)) h76 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x78 : ℝ := x75 - x77
  have h78 : SolverInterval x78 (0.1533566728504917) (0.153356673401869) := by
    exact solverInterval_sub (l := (0.1533566728504917 : ℝ)) (u := (0.153356673401869 : ℝ)) h75 h77 (by norm_num) (by norm_num)
  have h79 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 256) 256 8192) (0.1533566728504917) (0.153356673401869) := by
    exact h78
  let x80 : ℝ := x9 ^ 2
  have h80 : SolverInterval x80 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x81 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 256) 8192)
  have h81 : SolverInterval x81 (0.0174799001752927) (0.0174799001752933) := by
    exact solverInterval_mul (l := (0.0174799001752927 : ℝ)) (u := (0.0174799001752933 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x82 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 256) 256 8192) + x81
  have h82 : SolverInterval x82 (1.1537738850272956) (1.1537738894380561) := by
    exact solverInterval_add (l := (1.1537738850272956 : ℝ)) (u := (1.1537738894380561 : ℝ)) h66 h81 (by norm_num) (by norm_num)
  let x83 : ℝ := x80 * x82
  have h83 : SolverInterval x83 (0.6166305823703153) (0.6166305847642367) := by
    exact solverInterval_mul (l := (0.6166305823703153 : ℝ)) (u := (0.6166305847642367 : ℝ)) h80 h82 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h84 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 256) 256 8192) (0.6166305823703153) (0.6166305847642367) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((256 : ℝ) / 8192) = 1 / 32 by norm_num] using h83
  let x85 : ℝ := (quarticAccuracyBound 256) / (1 / 16 : ℝ)
  have h85 : SolverInterval x85 (0.4217645234160688) (0.4217645234160752) := by
    exact solverInterval_div (l := (0.4217645234160688 : ℝ)) (u := (0.4217645234160752 : ℝ)) h8 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x86 : ℝ := x85 ^ (1 / 2 : ℝ)
  have h86 : SolverInterval x86 (0.6494340023559505) (0.6494340023559555) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.6494340023559505 : ℝ)) (u := (0.6494340023559555 : ℝ)) h85 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x87 : ℝ := min (4 : ℝ) x86
  have h87 : SolverInterval x87 (0.6494340023559505) (0.6494340023559555) := by
    exact solverInterval_min (l := (0.6494340023559505 : ℝ)) (u := (0.6494340023559555 : ℝ)) h86 4 (by norm_num) (by norm_num)
  have h88 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 256)) (0.6494340023559505) (0.6494340023559555) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h87
  let x89 : ℝ := x9 + (1 / 4 : ℝ)
  have h89 : SolverInterval x89 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x90 : ℝ := x89 ^ 2
  have h90 : SolverInterval x90 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h89 (by norm_num) 2 (by norm_num) (by norm_num)
  let x91 : ℝ := (2 : ℝ) * x19
  have h91 : SolverInterval x91 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x92 : ℝ := (2 : ℝ) * x20
  have h92 : SolverInterval x92 (0.0011000766631202) (0.0011000766631204) := by
    exact solverInterval_mul (l := (0.0011000766631202 : ℝ)) (u := (0.0011000766631204 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x93 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 256))
  have h93 : SolverInterval x93 (6.1592093815371181) (6.1592093815371656) := by
    exact solverInterval_div (l := (6.1592093815371181 : ℝ)) (u := (6.1592093815371656 : ℝ)) (solverInterval_const (4 : ℝ)) h88 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x94 : ℝ := Real.exp (0.2272435527693828 : ℝ)
  have h94 : SolverInterval x94 (1.2551355224497105) (1.2551355224497108) := by
    apply solverInterval_exp (l := (1.2551355224497105 : ℝ)) (u := (1.2551355224497108 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x95 : ℝ := Real.exp (0.2272435527694087875 : ℝ)
  have h95 : SolverInterval x95 (1.2551355224497431) (1.2551355224497434) := by
    apply solverInterval_exp (l := (1.2551355224497431 : ℝ)) (u := (1.2551355224497434 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x96 : ℝ := Real.log x93
  have h96 : SolverInterval x96 (1.8179484221550624) (1.8179484221552703) := by
    apply solverInterval_log (l := (1.8179484221550624 : ℝ)) (u := (1.8179484221552703 : ℝ)) h93 (by norm_num) (by convert h94 using 1 <;> norm_num [x94]) (by convert h95 using 1 <;> norm_num [x95]) (by norm_num) <;> norm_num
  let x97 : ℝ := (1 : ℝ) + x96
  have h97 : SolverInterval x97 (2.8179484221550624) (2.8179484221552703) := by
    exact solverInterval_add (l := (2.8179484221550624 : ℝ)) (u := (2.8179484221552703 : ℝ)) (solverInterval_const (1 : ℝ)) h96 (by norm_num) (by norm_num)
  let x98 : ℝ := x92 * x97
  have h98 : SolverInterval x98 (0.0030999592970891) (0.00309995929709) := by
    exact solverInterval_mul (l := (0.0030999592970891 : ℝ)) (u := (0.00309995929709 : ℝ)) h92 h97 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x99 : ℝ := x91 + x98
  have h99 : SolverInterval x99 (4.0642200200017639) (4.064220035772464) := by
    exact solverInterval_add (l := (4.0642200200017639 : ℝ)) (u := (4.064220035772464 : ℝ)) h91 h98 (by norm_num) (by norm_num)
  let x100 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 256)) * x99
  have h100 : SolverInterval x100 (2.6394426740449267) (2.639442684286976) := by
    exact solverInterval_mul (l := (2.6394426740449267 : ℝ)) (u := (2.639442684286976 : ℝ)) h88 h99 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h101 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 256)) x91 x92) (2.6394426740449267) (2.639442684286976) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 256))) (by have := h88.1; norm_num at this ⊢; linarith only [this])]
    exact h100
  let x102 : ℝ := x90 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 256)) x91 x92)
  have h102 : SolverInterval x102 (2.5404000547381869) (2.5404000647082896) := by
    exact solverInterval_mul (l := (2.5404000547381869 : ℝ)) (u := (2.5404000647082896 : ℝ)) h90 h101 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h103 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 256) logisticUnitSlopeBound (1 / 4) 256 8192) (2.5404000547381869) (2.5404000647082896) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((256 : ℝ) / 8192) = 1 / 32 by norm_num] using h102
  let x104 : ℝ := (quarticAccuracyBound 256) ^ 2
  have h104 : SolverInterval x104 (0.0006948645047358) (0.0006948645047359) := by
    exact solverInterval_pow (l := (0.0006948645047358 : ℝ)) (u := (0.0006948645047359 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x105 : ℝ := (256 : ℝ) * x104
  have h105 : SolverInterval x105 (0.1778853132123648) (0.1778853132123904) := by
    exact solverInterval_mul (l := (0.1778853132123648 : ℝ)) (u := (0.1778853132123904 : ℝ)) (solverInterval_const (256 : ℝ)) h104 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x106 : ℝ := x105 * (1 : ℝ)
  have h106 : SolverInterval x106 (0.1778853132123648) (0.1778853132123904) := by
    exact solverInterval_mul (l := (0.1778853132123648 : ℝ)) (u := (0.1778853132123904 : ℝ)) h105 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x107 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 256) 256 8192)
  have h107 : SolverInterval x107 (0.1533566728504917) (0.153356673401869) := by
    exact solverInterval_max (l := (0.1533566728504917 : ℝ)) (u := (0.153356673401869 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x108 : ℝ := x107 ^ 2
  have h108 : SolverInterval x108 (0.0235182691077727) (0.0235182692768876) := by
    exact solverInterval_pow (l := (0.0235182691077727 : ℝ)) (u := (0.0235182692768876 : ℝ)) h107 (by norm_num) 2 (by norm_num) (by norm_num)
  let x109 : ℝ := (2 : ℝ) * x21
  have h109 : SolverInterval x109 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x110 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 256) 256 8192) + x106
  have h110 : SolverInterval x110 (0.7945158955826801) (0.7945158979766271) := by
    exact solverInterval_add (l := (0.7945158955826801 : ℝ)) (u := (0.7945158979766271 : ℝ)) h84 h106 (by norm_num) (by norm_num)
  let x111 : ℝ := x109 * x110
  have h111 : SolverInterval x111 (1.1014329054533278) (1.101432909566559) := by
    exact solverInterval_mul (l := (1.1014329054533278 : ℝ)) (u := (1.101432909566559 : ℝ)) h109 h110 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x112 : ℝ := x108 / x111
  have h112 : SolverInterval x112 (0.0213524300059526) (0.0213524302392328) := by
    exact solverInterval_div (l := (0.0213524300059526 : ℝ)) (u := (0.0213524302392328 : ℝ)) h108 h111 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h113 : SolverInterval (quarticSolverLowerEndpoint 256 ((quarticAccuracyBound 256)) 1) (0.0213524300059526) (0.0213524302392328) := by
    exact h112
  let x114 : ℝ := (2 : ℝ) * x21
  have h114 : SolverInterval x114 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x115 : ℝ := (256 : ℝ) / x114
  have h115 : SolverInterval x115 (184.6649651698330906) (184.6649653030407055) := by
    exact solverInterval_div (l := (184.6649651698330906 : ℝ)) (u := (184.6649653030407055 : ℝ)) (solverInterval_const (256 : ℝ)) h114 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x116 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 256) logisticUnitSlopeBound (1 / 4) 256 8192) / x106
  have h116 : SolverInterval x116 (14.2811118515726806) (14.281111907622661) := by
    exact solverInterval_div (l := (14.2811118515726806 : ℝ)) (u := (14.281111907622661 : ℝ)) h103 h106 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x117 : ℝ := (1 : ℝ) + x116
  have h117 : SolverInterval x117 (15.2811118515726806) (15.281111907622661) := by
    exact solverInterval_add (l := (15.2811118515726806 : ℝ)) (u := (15.281111907622661 : ℝ)) (solverInterval_const (1 : ℝ)) h116 (by norm_num) (by norm_num)
  let x118 : ℝ := Real.exp (0.340827193280787375 : ℝ)
  have h118 : SolverInterval x118 (1.4061102345697264) (1.4061102345697267) := by
    apply solverInterval_exp (l := (1.4061102345697264 : ℝ)) (u := (1.4061102345697267 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x119 : ℝ := Real.exp (0.3408271937393030875 : ℝ)
  have h119 : SolverInterval x119 (1.40611023521445) (1.4061102352144503) := by
    apply solverInterval_exp (l := (1.40611023521445 : ℝ)) (u := (1.4061102352144503 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x120 : ℝ := Real.log x117
  have h120 : SolverInterval x120 (2.726617546246299) (2.7266175499144247) := by
    apply solverInterval_log (l := (2.726617546246299 : ℝ)) (u := (2.7266175499144247 : ℝ)) h117 (by norm_num) (by convert h118 using 1 <;> norm_num [x118]) (by convert h119 using 1 <;> norm_num [x119]) (by norm_num) <;> norm_num
  let x121 : ℝ := x115 * x120
  have h121 : SolverInterval x121 (503.5107342090285709) (503.5107352496090962) := by
    exact solverInterval_mul (l := (503.5107342090285709 : ℝ)) (u := (503.5107352496090962 : ℝ)) h115 h120 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x122 : ℝ := min (256 : ℝ) x121
  have h122 : SolverInterval x122 (256) (256) := by
    exact solverInterval_min (l := (256 : ℝ)) (u := (256 : ℝ)) h121 256 (by norm_num) (by norm_num)
  have h123 : SolverInterval (quarticSolverUpperEndpoint 256 ((quarticAccuracyBound 256)) 1) (256) (256) := by
    exact h122
  let x124 : ℝ := (quarticAccuracyBound 256) ^ 2
  have h124 : SolverInterval x124 (0.0006948645047358) (0.0006948645047359) := by
    exact solverInterval_pow (l := (0.0006948645047358 : ℝ)) (u := (0.0006948645047359 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x125 : ℝ := (256 : ℝ) * x124
  have h125 : SolverInterval x125 (0.1778853132123648) (0.1778853132123904) := by
    exact solverInterval_mul (l := (0.1778853132123648 : ℝ)) (u := (0.1778853132123904 : ℝ)) (solverInterval_const (256 : ℝ)) h124 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x126 : ℝ := x125 * (256 : ℝ)
  have h126 : SolverInterval x126 (45.5386401823653888) (45.5386401823719424) := by
    exact solverInterval_mul (l := (45.5386401823653888 : ℝ)) (u := (45.5386401823719424 : ℝ)) h125 (solverInterval_const (256 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x127 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 256) 256 8192)
  have h127 : SolverInterval x127 (0.1533566728504917) (0.153356673401869) := by
    exact solverInterval_max (l := (0.1533566728504917 : ℝ)) (u := (0.153356673401869 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x128 : ℝ := x127 ^ 2
  have h128 : SolverInterval x128 (0.0235182691077727) (0.0235182692768876) := by
    exact solverInterval_pow (l := (0.0235182691077727 : ℝ)) (u := (0.0235182692768876 : ℝ)) h127 (by norm_num) 2 (by norm_num) (by norm_num)
  let x129 : ℝ := (2 : ℝ) * x21
  have h129 : SolverInterval x129 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x130 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 256) 256 8192) + x126
  have h130 : SolverInterval x130 (46.1552707647357041) (46.1552707671361791) := by
    exact solverInterval_add (l := (46.1552707647357041 : ℝ)) (u := (46.1552707671361791 : ℝ)) h84 h126 (by norm_num) (by norm_num)
  let x131 : ℝ := x129 * x130
  have h131 : SolverInterval x131 (63.9847915731191559) (63.9847916226021917) := by
    exact solverInterval_mul (l := (63.9847915731191559 : ℝ)) (u := (63.9847916226021917 : ℝ)) h129 h130 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x132 : ℝ := x128 / x131
  have h132 : SolverInterval x132 (0.0003675602984923) (0.0003675603014197) := by
    exact solverInterval_div (l := (0.0003675602984923 : ℝ)) (u := (0.0003675603014197 : ℝ)) h128 h131 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h133 : SolverInterval (quarticSolverLowerEndpoint 256 ((quarticAccuracyBound 256)) 256) (0.0003675602984923) (0.0003675603014197) := by
    exact h132
  let x134 : ℝ := (2 : ℝ) * x21
  have h134 : SolverInterval x134 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x135 : ℝ := (256 : ℝ) / x134
  have h135 : SolverInterval x135 (184.6649651698330906) (184.6649653030407055) := by
    exact solverInterval_div (l := (184.6649651698330906 : ℝ)) (u := (184.6649653030407055 : ℝ)) (solverInterval_const (256 : ℝ)) h134 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x136 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 256) logisticUnitSlopeBound (1 / 4) 256 8192) / x126
  have h136 : SolverInterval x136 (0.0557855931702057) (0.0557855933891511) := by
    exact solverInterval_div (l := (0.0557855931702057 : ℝ)) (u := (0.0557855933891511 : ℝ)) h103 h126 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x137 : ℝ := (1 : ℝ) + x136
  have h137 : SolverInterval x137 (1.0557855931702057) (1.0557855933891511) := by
    exact solverInterval_add (l := (1.0557855931702057 : ℝ)) (u := (1.0557855933891511 : ℝ)) (solverInterval_const (1 : ℝ)) h136 (by norm_num) (by norm_num)
  let x138 : ℝ := Real.exp (0.00678564098732195 : ℝ)
  have h138 : SolverInterval x138 (1.0068087156116387) (1.006808715611639) := by
    apply solverInterval_exp (l := (1.0068087156116387 : ℝ)) (u := (1.006808715611639 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x139 : ℝ := Real.exp (0.0067856410132690625 : ℝ)
  have h139 : SolverInterval x139 (1.0068087156377625) (1.0068087156377628) := by
    apply solverInterval_exp (l := (1.0068087156377625 : ℝ)) (u := (1.0068087156377628 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x140 : ℝ := Real.log x137
  have h140 : SolverInterval x140 (0.0542851278985756) (0.0542851281061525) := by
    apply solverInterval_log (l := (0.0542851278985756 : ℝ)) (u := (0.0542851281061525 : ℝ)) h137 (by norm_num) (by convert h138 using 1 <;> norm_num [x138]) (by convert h139 using 1 <;> norm_num [x139]) (by norm_num) <;> norm_num
  let x141 : ℝ := x135 * x140
  have h141 : SolverInterval x141 (10.0245612526303977) (10.0245612981937713) := by
    exact solverInterval_mul (l := (10.0245612526303977 : ℝ)) (u := (10.0245612981937713 : ℝ)) h135 h140 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x142 : ℝ := min (256 : ℝ) x141
  have h142 : SolverInterval x142 (10.0245612526303977) (10.0245612981937713) := by
    exact solverInterval_min (l := (10.0245612526303977 : ℝ)) (u := (10.0245612981937713 : ℝ)) h141 256 (by norm_num) (by norm_num)
  have h143 : SolverInterval (quarticSolverUpperEndpoint 256 ((quarticAccuracyBound 256)) 256) (10.0245612526303977) (10.0245612981937713) := by
    exact h142
  let x144 : ℝ := (2 : ℝ) * (quarticSolverAccuracy 256)
  have h144 : SolverInterval x144 (0.0527205688891256) (0.0527205688891266) := by
    exact solverInterval_mul (l := (0.0527205688891256 : ℝ)) (u := (0.0527205688891266 : ℝ)) (solverInterval_const (2 : ℝ)) h13 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x145 : ℝ := x144 / (sharpSlope (1 / 2))
  have h145 : SolverInterval x145 (0.1771300120155789) (0.1771300120155824) := by
    exact solverInterval_div (l := (0.1771300120155789 : ℝ)) (u := (0.1771300120155824 : ℝ)) h144 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x146 : ℝ := x145 ^ (3 / 2 : ℝ)
  have h146 : SolverInterval x146 (0.07454838306137) (0.0745483830613723) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.07454838306137 : ℝ)) (u := (0.0745483830613723 : ℝ)) h145 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x147 : ℝ := (1 : ℝ) - x146
  have h147 : SolverInterval x147 (0.9254516169386277) (0.92545161693863) := by
    exact solverInterval_sub (l := (0.9254516169386277 : ℝ)) (u := (0.92545161693863 : ℝ)) (solverInterval_const (1 : ℝ)) h146 (by norm_num) (by norm_num)
  let x148 : ℝ := (2 : ℝ) * x147
  have h148 : SolverInterval x148 (1.8509032338772554) (1.85090323387726) := by
    exact solverInterval_mul (l := (1.8509032338772554 : ℝ)) (u := (1.85090323387726 : ℝ)) (solverInterval_const (2 : ℝ)) h147 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x149 : ℝ := (2 : ℝ) * x146
  have h149 : SolverInterval x149 (0.14909676612274) (0.1490967661227446) := by
    exact solverInterval_mul (l := (0.14909676612274 : ℝ)) (u := (0.1490967661227446 : ℝ)) (solverInterval_const (2 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x150 : ℝ := (1 : ℝ) + x149
  have h150 : SolverInterval x150 (1.14909676612274) (1.1490967661227446) := by
    exact solverInterval_add (l := (1.14909676612274 : ℝ)) (u := (1.1490967661227446 : ℝ)) (solverInterval_const (1 : ℝ)) h149 (by norm_num) (by norm_num)
  let x151 : ℝ := (8192 : ℝ) * x150
  have h151 : SolverInterval x151 (9413.40070807748608) (9413.4007080775237632) := by
    exact solverInterval_mul (l := (9413.40070807748608 : ℝ)) (u := (9413.4007080775237632 : ℝ)) (solverInterval_const (8192 : ℝ)) h150 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x152 : ℝ := x148 / x151
  have h152 : SolverInterval x152 (0.0001966242903363) (0.0001966242903364) := by
    exact solverInterval_div (l := (0.0001966242903363 : ℝ)) (u := (0.0001966242903364 : ℝ)) h148 h151 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x153 : ℝ := (1 : ℝ) + x152
  have h153 : SolverInterval x153 (1.0001966242903363) (1.0001966242903364) := by
    exact solverInterval_add (l := (1.0001966242903363 : ℝ)) (u := (1.0001966242903364 : ℝ)) (solverInterval_const (1 : ℝ)) h152 (by norm_num) (by norm_num)
  have h154 : SolverInterval (sharpFourthFactor x146 8192) (1.0001966242903363) (1.0001966242903364) := by
    exact h153
  let x155 : ℝ := x14 ^ 2
  have h155 : SolverInterval x155 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x156 : ℝ := (1 / 4 : ℝ) * x155
  have h156 : SolverInterval x156 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h155 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x157 : ℝ := x156 / (2 : ℝ)
  have h157 : SolverInterval x157 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h156 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x158 : ℝ := x146 ^ (4 / 3 : ℝ)
  have h158 : SolverInterval x158 (0.031375041156639) (0.0313750411566404) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.031375041156639 : ℝ)) (u := (0.0313750411566404 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x159 : ℝ := (sharpFourthFactor x146 8192) ^ (2 / 3 : ℝ)
  have h159 : SolverInterval x159 (1.0001310785649204) (1.0001310785649206) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0001310785649204 : ℝ)) (u := (1.0001310785649206 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x160 : ℝ := x158 * x159
  have h160 : SolverInterval x160 (0.0313791537520081) (0.0313791537520096) := by
    exact solverInterval_mul (l := (0.0313791537520081 : ℝ)) (u := (0.0313791537520096 : ℝ)) h158 h159 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x161 : ℝ := x146 ^ (1 / 3 : ℝ)
  have h161 : SolverInterval x161 (0.4208681646496664) (0.4208681646496708) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.4208681646496664 : ℝ)) (u := (0.4208681646496708 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x162 : ℝ := x161 / (8192 : ℝ)
  have h162 : SolverInterval x162 (0.00005137550838) (0.0000513755083801) := by
    exact solverInterval_div (l := (0.00005137550838 : ℝ)) (u := (0.0000513755083801 : ℝ)) h161 (solverInterval_const (8192 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x163 : ℝ := x160 + x162
  have h163 : SolverInterval x163 (0.0314305292603881) (0.0314305292603897) := by
    exact solverInterval_add (l := (0.0314305292603881 : ℝ)) (u := (0.0314305292603897 : ℝ)) h160 h162 (by norm_num) (by norm_num)
  let x164 : ℝ := x157 * x163
  have h164 : SolverInterval x164 (0.0024749990890312) (0.0024749990890314) := by
    exact solverInterval_mul (l := (0.0024749990890312 : ℝ)) (u := (0.0024749990890314 : ℝ)) h157 h163 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h165 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x146 8192) (0.0024749990890312) (0.0024749990890314) := by
    exact h164
  let x166 : ℝ := x146 ^ (2 / 3 : ℝ)
  have h166 : SolverInterval x166 (0.1771300120155787) (0.1771300120155825) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.1771300120155787 : ℝ)) (u := (0.1771300120155825 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x167 : ℝ := (sharpSlope (1 / 2)) * x166
  have h167 : SolverInterval x167 (0.0527205688891255) (0.0527205688891267) := by
    exact solverInterval_mul (l := (0.0527205688891255 : ℝ)) (u := (0.0527205688891267 : ℝ)) h18 h166 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x168 : ℝ := (sharpFourthFactor x146 8192) ^ (1 / 3 : ℝ)
  have h168 : SolverInterval x168 (1.0000655371349022) (1.0000655371349023) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000655371349022 : ℝ)) (u := (1.0000655371349023 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x169 : ℝ := x168⁻¹
  have h169 : SolverInterval x169 (0.9999344671599322) (0.9999344671599324) := by
    exact solverInterval_inv (l := (0.9999344671599322 : ℝ)) (u := (0.9999344671599324 : ℝ)) h168 (by norm_num) (by norm_num) (by norm_num)
  let x170 : ℝ := x167 * x169
  have h170 : SolverInterval x170 (0.0527171139605162) (0.0527171139605175) := by
    exact solverInterval_mul (l := (0.0527171139605162 : ℝ)) (u := (0.0527171139605175 : ℝ)) h167 h169 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x171 : ℝ := x170 - (quarticSolverAccuracy 256)
  have h171 : SolverInterval x171 (0.0263568295159529) (0.0263568295159547) := by
    exact solverInterval_sub (l := (0.0263568295159529 : ℝ)) (u := (0.0263568295159547 : ℝ)) h170 h13 (by norm_num) (by norm_num)
  let x172 : ℝ := x171 - (sharpPenalty (1 / 2) (1 / 4) x146 8192)
  have h172 : SolverInterval x172 (0.0238818304269215) (0.0238818304269235) := by
    exact solverInterval_sub (l := (0.0238818304269215 : ℝ)) (u := (0.0238818304269235 : ℝ)) h171 h165 (by norm_num) (by norm_num)
  have h173 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 256) 8192) (0.0238818304269215) (0.0238818304269235) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h154.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x146 8192))] using h172
  let x174 : ℝ := Real.sqrt x146
  have h174 : SolverInterval x174 (0.2730354978045345) (0.2730354978045388) := by
    exact solverInterval_sqrt (l := (0.2730354978045345 : ℝ)) (u := (0.2730354978045388 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x175 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 256) 8192
  have h175 : SolverInterval x175 (0.7479016144090951) (0.7479016144091082) := by
    apply solverInterval_quarticRoot (xl := (0.7479016144090951 : ℝ)) (xh := (0.7479016144091082 : ℝ)) (v := x146) (ε := (quarticSolverAccuracy 256)) (d := 8192) (by have := h146.1; norm_num at this ⊢; linarith only [this]) (by have := h146.2; norm_num at this ⊢; linarith only [this]) (by have := h13.1; norm_num at this ⊢; linarith only [this]) h173 h174 <;> norm_num
  let x176 : ℝ := x175 ^ 2
  have h176 : SolverInterval x176 (0.5593568248357307) (0.5593568248357504) := by
    exact solverInterval_pow (l := (0.5593568248357307 : ℝ)) (u := (0.5593568248357504 : ℝ)) h175 (by norm_num) 2 (by norm_num) (by norm_num)
  let x177 : ℝ := min (1 : ℝ) x176
  have h177 : SolverInterval x177 (0.5593568248357307) (0.5593568248357504) := by
    exact solverInterval_min (l := (0.5593568248357307 : ℝ)) (u := (0.5593568248357504 : ℝ)) h176 1 (by norm_num) (by norm_num)
  have h178 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 256) 8192) (0.5593568248357307) (0.5593568248357504) := by
    exact h177
  let x179 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 256) 8192)
  have h179 : SolverInterval x179 (1.7877675851968734) (1.7877675851969364) := by
    exact solverInterval_div (l := (1.7877675851968734 : ℝ)) (u := (1.7877675851969364 : ℝ)) (solverInterval_const (1 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x180 : ℝ := Real.exp (0.0726209602993166375 : ℝ)
  have h180 : SolverInterval x180 (1.0753228695999045) (1.0753228695999048) := by
    apply solverInterval_exp (l := (1.0753228695999045 : ℝ)) (u := (1.0753228695999048 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x181 : ℝ := Real.exp (0.0726209602993460625 : ℝ)
  have h181 : SolverInterval x181 (1.0753228695999362) (1.0753228695999365) := by
    apply solverInterval_exp (l := (1.0753228695999362 : ℝ)) (u := (1.0753228695999365 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x182 : ℝ := Real.log x179
  have h182 : SolverInterval x182 (0.5809676823945331) (0.5809676823947685) := by
    apply solverInterval_log (l := (0.5809676823945331 : ℝ)) (u := (0.5809676823947685 : ℝ)) h179 (by norm_num) (by convert h180 using 1 <;> norm_num [x180]) (by convert h181 using 1 <;> norm_num [x181]) (by norm_num) <;> norm_num
  let x183 : ℝ := (1 : ℝ) + x182
  have h183 : SolverInterval x183 (1.5809676823945331) (1.5809676823947685) := by
    exact solverInterval_add (l := (1.5809676823945331 : ℝ)) (u := (1.5809676823947685 : ℝ)) (solverInterval_const (1 : ℝ)) h182 (by norm_num) (by norm_num)
  let x184 : ℝ := x20 * x183
  have h184 : SolverInterval x184 (0.0008695928262747) (0.0008695928262751) := by
    exact solverInterval_mul (l := (0.0008695928262747 : ℝ)) (u := (0.0008695928262751 : ℝ)) h20 h183 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x185 : ℝ := x19 + x184
  have h185 : SolverInterval x185 (2.0314296231786121) (2.0314296310639621) := by
    exact solverInterval_add (l := (2.0314296231786121 : ℝ)) (u := (2.0314296310639621 : ℝ)) h19 h184 (by norm_num) (by norm_num)
  let x186 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 256) 8192) * x185
  have h186 : SolverInterval x186 (1.1362940238984333) (1.1362940283091978) := by
    exact solverInterval_mul (l := (1.1362940238984333 : ℝ)) (u := (1.1362940283091978 : ℝ)) h178 h185 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h187 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 256) 8192) x19 x20) (1.1362940238984333) (1.1362940283091978) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 256) 8192)) (by have := h178.1; norm_num at this ⊢; linarith only [this])]
    exact h186
  have h188 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 256) 256 8192) (1.1362940238984333) (1.1362940283091978) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((256 : ℝ) / 8192) = 1 / 32 by norm_num] using h187
  let x189 : ℝ := x146⁻¹
  have h189 : SolverInterval x189 (13.4141071735485582) (13.4141071735489722) := by
    exact solverInterval_inv (l := (13.4141071735485582 : ℝ)) (u := (13.4141071735489722 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num)
  let x190 : ℝ := x189 - (1 : ℝ)
  have h190 : SolverInterval x190 (12.4141071735485582) (12.4141071735489722) := by
    exact solverInterval_sub (l := (12.4141071735485582 : ℝ)) (u := (12.4141071735489722 : ℝ)) h189 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x191 : ℝ := (1 / 4 : ℝ) ^ 2
  have h191 : SolverInterval x191 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x192 : ℝ := x146 ^ 2
  have h192 : SolverInterval x192 (0.0055574614170647) (0.0055574614170652) := by
    exact solverInterval_pow (l := (0.0055574614170647 : ℝ)) (u := (0.0055574614170652 : ℝ)) h146 (by norm_num) 2 (by norm_num) (by norm_num)
  let x193 : ℝ := x191 * x192
  have h193 : SolverInterval x193 (0.0003473413385665) (0.0003473413385666) := by
    exact solverInterval_mul (l := (0.0003473413385665 : ℝ)) (u := (0.0003473413385666 : ℝ)) h191 h192 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x194 : ℝ := x193 * (sharpFourthFactor x146 8192)
  have h194 : SolverInterval x194 (0.0003474096343107) (0.0003474096343109) := by
    exact solverInterval_mul (l := (0.0003474096343107 : ℝ)) (u := (0.0003474096343109 : ℝ)) h193 h154 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x195 : ℝ := x194 / (4 : ℝ)
  have h195 : SolverInterval x195 (0.0000868524085776) (0.0000868524085778) := by
    exact solverInterval_div (l := (0.0000868524085776 : ℝ)) (u := (0.0000868524085778 : ℝ)) h194 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x196 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 256) 8192) - x195
  have h196 : SolverInterval x196 (0.0237949780183437) (0.0237949780183459) := by
    exact solverInterval_sub (l := (0.0237949780183437 : ℝ)) (u := (0.0237949780183459 : ℝ)) h173 h195 (by norm_num) (by norm_num)
  let x197 : ℝ := x190 * x196
  have h197 : SolverInterval x197 (0.2953934073119507) (0.295393407311988) := by
    exact solverInterval_mul (l := (0.2953934073119507 : ℝ)) (u := (0.295393407311988 : ℝ)) h190 h196 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x198 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 256) 256 8192)
  have h198 : SolverInterval x198 (0.2840735059746083) (0.2840735070772995) := by
    exact solverInterval_mul (l := (0.2840735059746083 : ℝ)) (u := (0.2840735070772995 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h188 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x199 : ℝ := x198 / (2 : ℝ)
  have h199 : SolverInterval x199 (0.1420367529873041) (0.1420367535386498) := by
    exact solverInterval_div (l := (0.1420367529873041 : ℝ)) (u := (0.1420367535386498 : ℝ)) h198 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x200 : ℝ := x197 - x199
  have h200 : SolverInterval x200 (0.1533566537733009) (0.1533566543246839) := by
    exact solverInterval_sub (l := (0.1533566537733009 : ℝ)) (u := (0.1533566543246839 : ℝ)) h197 h199 (by norm_num) (by norm_num)
  have h201 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 256) 256 8192) (0.1533566537733009) (0.1533566543246839) := by
    exact h200
  let x202 : ℝ := x9 ^ 2
  have h202 : SolverInterval x202 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x203 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 256) 8192)
  have h203 : SolverInterval x203 (0.0174799007761165) (0.0174799007761172) := by
    exact solverInterval_mul (l := (0.0174799007761165 : ℝ)) (u := (0.0174799007761172 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x204 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 256) 256 8192) + x203
  have h204 : SolverInterval x204 (1.1537739246745498) (1.153773929085315) := by
    exact solverInterval_add (l := (1.1537739246745498 : ℝ)) (u := (1.153773929085315 : ℝ)) h188 h203 (by norm_num) (by norm_num)
  let x205 : ℝ := x202 * x204
  have h205 : SolverInterval x205 (0.6166306035596573) (0.6166306059535812) := by
    exact solverInterval_mul (l := (0.6166306035596573 : ℝ)) (u := (0.6166306059535812 : ℝ)) h202 h204 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h206 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 256) 256 8192) (0.6166306035596573) (0.6166306059535812) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((256 : ℝ) / 8192) = 1 / 32 by norm_num] using h205
  let x207 : ℝ := (quarticSolverAccuracy 256) / (1 / 16 : ℝ)
  have h207 : SolverInterval x207 (0.4217645511130048) (0.4217645511130128) := by
    exact solverInterval_div (l := (0.4217645511130048 : ℝ)) (u := (0.4217645511130128 : ℝ)) h13 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x208 : ℝ := x207 ^ (1 / 2 : ℝ)
  have h208 : SolverInterval x208 (0.6494340236798537) (0.6494340236798599) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.6494340236798537 : ℝ)) (u := (0.6494340236798599 : ℝ)) h207 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x209 : ℝ := min (4 : ℝ) x208
  have h209 : SolverInterval x209 (0.6494340236798537) (0.6494340236798599) := by
    exact solverInterval_min (l := (0.6494340236798537 : ℝ)) (u := (0.6494340236798599 : ℝ)) h208 4 (by norm_num) (by norm_num)
  have h210 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 256)) (0.6494340236798537) (0.6494340236798599) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h209
  let x211 : ℝ := x9 + (1 / 4 : ℝ)
  have h211 : SolverInterval x211 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x212 : ℝ := x211 ^ 2
  have h212 : SolverInterval x212 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h211 (by norm_num) 2 (by norm_num) (by norm_num)
  let x213 : ℝ := (2 : ℝ) * x19
  have h213 : SolverInterval x213 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x214 : ℝ := (2 : ℝ) * x20
  have h214 : SolverInterval x214 (0.0011000766631202) (0.0011000766631204) := by
    exact solverInterval_mul (l := (0.0011000766631202 : ℝ)) (u := (0.0011000766631204 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x215 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 256))
  have h215 : SolverInterval x215 (6.1592091793019606) (6.1592091793020195) := by
    exact solverInterval_div (l := (6.1592091793019606 : ℝ)) (u := (6.1592091793020195 : ℝ)) (solverInterval_const (4 : ℝ)) h210 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x216 : ℝ := Real.exp (0.227243548665058125 : ℝ)
  have h216 : SolverInterval x216 (1.2551355172982268) (1.2551355172982271) := by
    apply solverInterval_exp (l := (1.2551355172982268 : ℝ)) (u := (1.2551355172982271 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x217 : ℝ := Real.exp (0.227243548665084325 : ℝ)
  have h217 : SolverInterval x217 (1.2551355172982597) (1.25513551729826) := by
    apply solverInterval_exp (l := (1.2551355172982597 : ℝ)) (u := (1.25513551729826 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x218 : ℝ := Real.log x215
  have h218 : SolverInterval x218 (1.817948389320465) (1.8179483893206746) := by
    apply solverInterval_log (l := (1.817948389320465 : ℝ)) (u := (1.8179483893206746 : ℝ)) h215 (by norm_num) (by convert h216 using 1 <;> norm_num [x216]) (by convert h217 using 1 <;> norm_num [x217]) (by norm_num) <;> norm_num
  let x219 : ℝ := (1 : ℝ) + x218
  have h219 : SolverInterval x219 (2.817948389320465) (2.8179483893206746) := by
    exact solverInterval_add (l := (2.817948389320465 : ℝ)) (u := (2.8179483893206746 : ℝ)) (solverInterval_const (1 : ℝ)) h218 (by norm_num) (by norm_num)
  let x220 : ℝ := x214 * x219
  have h220 : SolverInterval x220 (0.0030999592609685) (0.0030999592609694) := by
    exact solverInterval_mul (l := (0.0030999592609685 : ℝ)) (u := (0.0030999592609694 : ℝ)) h214 h219 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x221 : ℝ := x213 + x220
  have h221 : SolverInterval x221 (4.0642200199656433) (4.0642200357363434) := by
    exact solverInterval_add (l := (4.0642200199656433 : ℝ)) (u := (4.0642200357363434 : ℝ)) h213 h220 (by norm_num) (by norm_num)
  let x222 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 256)) * x221
  have h222 : SolverInterval x222 (2.639442760686503) (2.6394427709285575) := by
    exact solverInterval_mul (l := (2.639442760686503 : ℝ)) (u := (2.6394427709285575 : ℝ)) h210 h221 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h223 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 256)) x213 x214) (2.639442760686503) (2.6394427709285575) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 256))) (by have := h210.1; norm_num at this ⊢; linarith only [this])]
    exact h222
  let x224 : ℝ := x212 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 256)) x213 x214)
  have h224 : SolverInterval x224 (2.540400138128619) (2.5404001480987267) := by
    exact solverInterval_mul (l := (2.540400138128619 : ℝ)) (u := (2.5404001480987267 : ℝ)) h212 h223 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h225 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 256) logisticUnitSlopeBound (1 / 4) 256 8192) (2.540400138128619) (2.5404001480987267) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((256 : ℝ) / 8192) = 1 / 32 by norm_num] using h224
  let x226 : ℝ := (quarticSolverAccuracy 256) ^ 2
  have h226 : SolverInterval x226 (0.0006948645959982) (0.0006948645959983) := by
    exact solverInterval_pow (l := (0.0006948645959982 : ℝ)) (u := (0.0006948645959983 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x227 : ℝ := (256 : ℝ) * x226
  have h227 : SolverInterval x227 (0.1778853365755392) (0.1778853365755648) := by
    exact solverInterval_mul (l := (0.1778853365755392 : ℝ)) (u := (0.1778853365755648 : ℝ)) (solverInterval_const (256 : ℝ)) h226 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x228 : ℝ := x227 * (1 : ℝ)
  have h228 : SolverInterval x228 (0.1778853365755392) (0.1778853365755648) := by
    exact solverInterval_mul (l := (0.1778853365755392 : ℝ)) (u := (0.1778853365755648 : ℝ)) h227 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x229 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 256) 256 8192)
  have h229 : SolverInterval x229 (0.1533566537733009) (0.1533566543246839) := by
    exact solverInterval_max (l := (0.1533566537733009 : ℝ)) (u := (0.1533566543246839 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x230 : ℝ := x229 ^ 2
  have h230 : SolverInterval x230 (0.023518263256544) (0.0235182634256606) := by
    exact solverInterval_pow (l := (0.023518263256544 : ℝ)) (u := (0.0235182634256606 : ℝ)) h229 (by norm_num) 2 (by norm_num) (by norm_num)
  let x231 : ℝ := (2 : ℝ) * x21
  have h231 : SolverInterval x231 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x232 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 256) 256 8192) + x228
  have h232 : SolverInterval x232 (0.7945159401351965) (0.794515942529146) := by
    exact solverInterval_add (l := (0.7945159401351965 : ℝ)) (u := (0.794515942529146 : ℝ)) h206 h228 (by norm_num) (by norm_num)
  let x233 : ℝ := x231 * x232
  have h233 : SolverInterval x233 (1.1014329672162301) (1.1014329713294648) := by
    exact solverInterval_mul (l := (1.1014329672162301 : ℝ)) (u := (1.1014329713294648 : ℝ)) h231 h232 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x234 : ℝ := x230 / x233
  have h234 : SolverInterval x234 (0.0213524234962357) (0.0213524237295175) := by
    exact solverInterval_div (l := (0.0213524234962357 : ℝ)) (u := (0.0213524237295175 : ℝ)) h230 h233 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h235 : SolverInterval (quarticSolverLowerEndpoint 256 ((quarticSolverAccuracy 256)) 1) (0.0213524234962357) (0.0213524237295175) := by
    exact h234
  let x236 : ℝ := (2 : ℝ) * x21
  have h236 : SolverInterval x236 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x237 : ℝ := (256 : ℝ) / x236
  have h237 : SolverInterval x237 (184.6649651698330906) (184.6649653030407055) := by
    exact solverInterval_div (l := (184.6649651698330906 : ℝ)) (u := (184.6649653030407055 : ℝ)) (solverInterval_const (256 : ℝ)) h236 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x238 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 256) logisticUnitSlopeBound (1 / 4) 256 8192) / x228
  have h238 : SolverInterval x238 (14.2811104447019428) (14.2811105007519439) := by
    exact solverInterval_div (l := (14.2811104447019428 : ℝ)) (u := (14.2811105007519439 : ℝ)) h225 h228 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x239 : ℝ := (1 : ℝ) + x238
  have h239 : SolverInterval x239 (15.2811104447019428) (15.2811105007519439) := by
    exact solverInterval_add (l := (15.2811104447019428 : ℝ)) (u := (15.2811105007519439 : ℝ)) (solverInterval_const (1 : ℝ)) h238 (by norm_num) (by norm_num)
  let x240 : ℝ := Real.exp (0.3408271817725377125 : ℝ)
  have h240 : SolverInterval x240 (1.4061102183878588) (1.4061102183878591) := by
    apply solverInterval_exp (l := (1.4061102183878588 : ℝ)) (u := (1.4061102183878591 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x241 : ℝ := Real.exp (0.3408271822310536375 : ℝ)
  have h241 : SolverInterval x241 (1.4061102190325828) (1.4061102190325831) := by
    apply solverInterval_exp (l := (1.4061102190325828 : ℝ)) (u := (1.4061102190325831 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x242 : ℝ := Real.log x239
  have h242 : SolverInterval x242 (2.7266174541803017) (2.7266174578484291) := by
    apply solverInterval_log (l := (2.7266174541803017 : ℝ)) (u := (2.7266174578484291 : ℝ)) h239 (by norm_num) (by convert h240 using 1 <;> norm_num [x240]) (by convert h241 using 1 <;> norm_num [x241]) (by norm_num) <;> norm_num
  let x243 : ℝ := x237 * x242
  have h243 : SolverInterval x243 (503.5107172076643862) (503.5107182482452132) := by
    exact solverInterval_mul (l := (503.5107172076643862 : ℝ)) (u := (503.5107182482452132 : ℝ)) h237 h242 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x244 : ℝ := min (256 : ℝ) x243
  have h244 : SolverInterval x244 (256) (256) := by
    exact solverInterval_min (l := (256 : ℝ)) (u := (256 : ℝ)) h243 256 (by norm_num) (by norm_num)
  have h245 : SolverInterval (quarticSolverUpperEndpoint 256 ((quarticSolverAccuracy 256)) 1) (256) (256) := by
    exact h244
  let x246 : ℝ := (quarticSolverAccuracy 256) ^ 2
  have h246 : SolverInterval x246 (0.0006948645959982) (0.0006948645959983) := by
    exact solverInterval_pow (l := (0.0006948645959982 : ℝ)) (u := (0.0006948645959983 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x247 : ℝ := (256 : ℝ) * x246
  have h247 : SolverInterval x247 (0.1778853365755392) (0.1778853365755648) := by
    exact solverInterval_mul (l := (0.1778853365755392 : ℝ)) (u := (0.1778853365755648 : ℝ)) (solverInterval_const (256 : ℝ)) h246 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x248 : ℝ := x247 * (256 : ℝ)
  have h248 : SolverInterval x248 (45.5386461633380352) (45.5386461633445888) := by
    exact solverInterval_mul (l := (45.5386461633380352 : ℝ)) (u := (45.5386461633445888 : ℝ)) h247 (solverInterval_const (256 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x249 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 256) 256 8192)
  have h249 : SolverInterval x249 (0.1533566537733009) (0.1533566543246839) := by
    exact solverInterval_max (l := (0.1533566537733009 : ℝ)) (u := (0.1533566543246839 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x250 : ℝ := x249 ^ 2
  have h250 : SolverInterval x250 (0.023518263256544) (0.0235182634256606) := by
    exact solverInterval_pow (l := (0.023518263256544 : ℝ)) (u := (0.0235182634256606 : ℝ)) h249 (by norm_num) 2 (by norm_num) (by norm_num)
  let x251 : ℝ := (2 : ℝ) * x21
  have h251 : SolverInterval x251 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x252 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 256) 256 8192) + x248
  have h252 : SolverInterval x252 (46.1552767668976925) (46.15527676929817) := by
    exact solverInterval_add (l := (46.1552767668976925 : ℝ)) (u := (46.15527676929817 : ℝ)) h206 h248 (by norm_num) (by norm_num)
  let x253 : ℝ := x251 * x252
  have h253 : SolverInterval x253 (63.9847998938824718) (63.9847999433655171) := by
    exact solverInterval_mul (l := (63.9847998938824718 : ℝ)) (u := (63.9847999433655171 : ℝ)) h251 h252 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x254 : ℝ := x250 / x253
  have h254 : SolverInterval x254 (0.0003675601592465) (0.000367560162174) := by
    exact solverInterval_div (l := (0.0003675601592465 : ℝ)) (u := (0.000367560162174 : ℝ)) h250 h253 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h255 : SolverInterval (quarticSolverLowerEndpoint 256 ((quarticSolverAccuracy 256)) 256) (0.0003675601592465) (0.000367560162174) := by
    exact h254
  let x256 : ℝ := (2 : ℝ) * x21
  have h256 : SolverInterval x256 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x257 : ℝ := (256 : ℝ) / x256
  have h257 : SolverInterval x257 (184.6649651698330906) (184.6649653030407055) := by
    exact solverInterval_div (l := (184.6649651698330906 : ℝ)) (u := (184.6649653030407055 : ℝ)) (solverInterval_const (256 : ℝ)) h256 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x258 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 256) logisticUnitSlopeBound (1 / 4) 256 8192) / x248
  have h258 : SolverInterval x258 (0.0557855876746169) (0.0557855878935623) := by
    exact solverInterval_div (l := (0.0557855876746169 : ℝ)) (u := (0.0557855878935623 : ℝ)) h225 h248 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x259 : ℝ := (1 : ℝ) + x258
  have h259 : SolverInterval x259 (1.0557855876746169) (1.0557855878935623) := by
    exact solverInterval_add (l := (1.0557855876746169 : ℝ)) (u := (1.0557855878935623 : ℝ)) (solverInterval_const (1 : ℝ)) h258 (by norm_num) (by norm_num)
  let x260 : ℝ := Real.exp (0.0067856403366703375 : ℝ)
  have h260 : SolverInterval x260 (1.006808714956557) (1.0068087149565573) := by
    apply solverInterval_exp (l := (1.006808714956557 : ℝ)) (u := (1.0068087149565573 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x261 : ℝ := Real.exp (0.0067856403626174375 : ℝ)
  have h261 : SolverInterval x261 (1.0068087149826807) (1.006808714982681) := by
    apply solverInterval_exp (l := (1.0068087149826807 : ℝ)) (u := (1.006808714982681 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x262 : ℝ := Real.log x259
  have h262 : SolverInterval x262 (0.0542851226933627) (0.0542851229009395) := by
    apply solverInterval_log (l := (0.0542851226933627 : ℝ)) (u := (0.0542851229009395 : ℝ)) h259 (by norm_num) (by convert h260 using 1 <;> norm_num [x260]) (by convert h261 using 1 <;> norm_num [x261]) (by norm_num) <;> norm_num
  let x263 : ℝ := x257 * x262
  have h263 : SolverInterval x263 (10.0245602914099388) (10.0245603369732932) := by
    exact solverInterval_mul (l := (10.0245602914099388 : ℝ)) (u := (10.0245603369732932 : ℝ)) h257 h262 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x264 : ℝ := min (256 : ℝ) x263
  have h264 : SolverInterval x264 (10.0245602914099388) (10.0245603369732932) := by
    exact solverInterval_min (l := (10.0245602914099388 : ℝ)) (u := (10.0245603369732932 : ℝ)) h263 256 (by norm_num) (by norm_num)
  have h265 : SolverInterval (quarticSolverUpperEndpoint 256 ((quarticSolverAccuracy 256)) 256) (10.0245602914099388) (10.0245603369732932) := by
    exact h264
  constructor
  · refine ⟨?_, ?_, ?_, ?_⟩
    · exact solverInterval_stable h113 h235 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h123 h245 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h133 h255 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h143 h265 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  · refine ⟨?_, ?_, ?_, ?_⟩
    · exact solverInterval_change_lt h113 h235 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h123 h245 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h133 h255 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h143 h265 (by norm_num) (by norm_num)

/-- Relative and absolute stability of the four information endpoints. -/
theorem solver_endpoints_256 :
    SolverEndpointStable (quarticSolverLowerEndpoint 256 (quarticAccuracyBound 256) 1)
      (quarticSolverLowerEndpoint 256 (quarticSolverAccuracy 256) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 256 (quarticAccuracyBound 256) 1)
      (quarticSolverUpperEndpoint 256 (quarticSolverAccuracy 256) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 256 (quarticAccuracyBound 256) 256)
      (quarticSolverLowerEndpoint 256 (quarticSolverAccuracy 256) 256) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 256 (quarticAccuracyBound 256) 256)
      (quarticSolverUpperEndpoint 256 (quarticSolverAccuracy 256) 256) := solver_row_certificate_256.1

/-- The absolute changes separate the final-row maximum from every other endpoint. -/
theorem solver_endpoint_changes_256 :
    |quarticSolverLowerEndpoint 256 (quarticSolverAccuracy 256) 1 - quarticSolverLowerEndpoint 256 (quarticAccuracyBound 256) 1| < 0.017 ∧
    |quarticSolverUpperEndpoint 256 (quarticSolverAccuracy 256) 1 - quarticSolverUpperEndpoint 256 (quarticAccuracyBound 256) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 256 (quarticSolverAccuracy 256) 256 - quarticSolverLowerEndpoint 256 (quarticAccuracyBound 256) 256| < 0.017 ∧
    |quarticSolverUpperEndpoint 256 (quarticSolverAccuracy 256) 256 - quarticSolverUpperEndpoint 256 (quarticAccuracyBound 256) 256| < 0.017 := solver_row_certificate_256.2

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSolverRow262144.lean <==
import LossOnlyTraceability.QuarticSolverGlobals

noncomputable section
namespace LossOnlyTraceability
set_option maxRecDepth 8192
set_option maxHeartbeats 4000000

/-- All four displayed endpoints at `n = 262144` satisfy the solver perturbation claim. -/
theorem solver_row_certificate_262144 :
  (    SolverEndpointStable (quarticSolverLowerEndpoint 262144 (quarticAccuracyBound 262144) 1)
      (quarticSolverLowerEndpoint 262144 (quarticSolverAccuracy 262144) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 262144 (quarticAccuracyBound 262144) 1)
      (quarticSolverUpperEndpoint 262144 (quarticSolverAccuracy 262144) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 262144 (quarticAccuracyBound 262144) 262144)
      (quarticSolverLowerEndpoint 262144 (quarticSolverAccuracy 262144) 262144) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 262144 (quarticAccuracyBound 262144) 262144)
      (quarticSolverUpperEndpoint 262144 (quarticSolverAccuracy 262144) 262144)) ∧
  (|quarticSolverLowerEndpoint 262144 (quarticSolverAccuracy 262144) 1 - quarticSolverLowerEndpoint 262144 (quarticAccuracyBound 262144) 1| < 0.017 ∧
    |quarticSolverUpperEndpoint 262144 (quarticSolverAccuracy 262144) 1 - quarticSolverUpperEndpoint 262144 (quarticAccuracyBound 262144) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 262144 (quarticSolverAccuracy 262144) 262144 - quarticSolverLowerEndpoint 262144 (quarticAccuracyBound 262144) 262144| < 0.017 ∧
    |quarticSolverUpperEndpoint 262144 (quarticSolverAccuracy 262144) 262144 - quarticSolverUpperEndpoint 262144 (quarticAccuracyBound 262144) 262144| < 0.017) := by
  obtain ⟨ha1, ha2⟩ := solver_accuracy_coefficients
  let x1 : ℝ := (262144 : ℝ) ^ (2 / 3 : ℝ)
  have h1 : SolverInterval x1 (4096) (4096.0000000000000001) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (4096 : ℝ)) (u := (4096.0000000000000001 : ℝ)) (solverInterval_const (262144 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x2 : ℝ := x1⁻¹
  have h2 : SolverInterval x2 (0.0002441406249999) (0.000244140625) := by
    exact solverInterval_inv (l := (0.0002441406249999 : ℝ)) (u := (0.000244140625 : ℝ)) h1 (by norm_num) (by norm_num) (by norm_num)
  let x3 : ℝ := (4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ)) * x2
  have h3 : SolverInterval x3 (0.0002356698684345) (0.0002356698684347) := by
    exact solverInterval_mul (l := (0.0002356698684345 : ℝ)) (u := (0.0002356698684347 : ℝ)) ha1 h2 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x4 : ℝ := (262144 : ℝ) ^ (5 / 6 : ℝ)
  have h4 : SolverInterval x4 (32767.9999999999999999) (32768) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (32767.9999999999999999 : ℝ)) (u := (32768 : ℝ)) (solverInterval_const (262144 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 5 6 (by norm_num) (by norm_num) (by norm_num))
  let x5 : ℝ := x4⁻¹
  have h5 : SolverInterval x5 (0.000030517578125) (0.0000305175781251) := by
    exact solverInterval_inv (l := (0.000030517578125 : ℝ)) (u := (0.0000305175781251 : ℝ)) h4 (by norm_num) (by norm_num) (by norm_num)
  let x6 : ℝ := (4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8) * x5
  have h6 : SolverInterval x6 (0.0000074958705411) (0.0000074958705412) := by
    exact solverInterval_mul (l := (0.0000074958705411 : ℝ)) (u := (0.0000074958705412 : ℝ)) ha2 h5 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x7 : ℝ := x3 + x6
  have h7 : SolverInterval x7 (0.0002431657389756) (0.0002431657389759) := by
    exact solverInterval_add (l := (0.0002431657389756 : ℝ)) (u := (0.0002431657389759 : ℝ)) h3 h6 (by norm_num) (by norm_num)
  have h8 : SolverInterval (quarticAccuracyBound 262144) (0.0002431657389756) (0.0002431657389759) := by
    simpa only [quarticAccuracyBound, Nat.cast_ofNat, Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 262144)] using h7
  let x9 : ℝ := logisticUnitSlopeBound
  have h9 : SolverInterval x9 (0.7310585786185012) (0.7310585786402001) := by
    exact solverInterval_weaken (l := (0.7310585786185012 : ℝ)) (u := (0.7310585786402001 : ℝ)) qc_unitSlope_bounds (by norm_num) (by norm_num)
  let x10 : ℝ := (1 : ℝ) + x9
  have h10 : SolverInterval x10 (1.7310585786185012) (1.7310585786402001) := by
    exact solverInterval_add (l := (1.7310585786185012 : ℝ)) (u := (1.7310585786402001 : ℝ)) (solverInterval_const (1 : ℝ)) h9 (by norm_num) (by norm_num)
  let x11 : ℝ := x10 / (1000000000 : ℝ)
  have h11 : SolverInterval x11 (0.0000000017310585) (0.0000000017310586) := by
    exact solverInterval_div (l := (0.0000000017310585 : ℝ)) (u := (0.0000000017310586 : ℝ)) h10 (solverInterval_const (1000000000 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x12 : ℝ := (quarticAccuracyBound 262144) + x11
  have h12 : SolverInterval x12 (0.0002431674700341) (0.0002431674700345) := by
    exact solverInterval_add (l := (0.0002431674700341 : ℝ)) (u := (0.0002431674700345 : ℝ)) h8 h11 (by norm_num) (by norm_num)
  have h13 : SolverInterval (quarticSolverAccuracy 262144) (0.0002431674700341) (0.0002431674700345) := by
    exact h12
  let x14 : ℝ := (1 / 2 : ℝ) ^ (1 / 3 : ℝ)
  have h14 : SolverInterval x14 (0.7937005259840997) (0.7937005259840998) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.7937005259840997 : ℝ)) (u := (0.7937005259840998 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x15 : ℝ := (1 / 2 : ℝ) ^ (4 / 3 : ℝ)
  have h15 : SolverInterval x15 (0.3968502629920498) (0.3968502629920499) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.3968502629920498 : ℝ)) (u := (0.3968502629920499 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x16 : ℝ := (3 : ℝ) * x15
  have h16 : SolverInterval x16 (1.1905507889761494) (1.1905507889761497) := by
    exact solverInterval_mul (l := (1.1905507889761494 : ℝ)) (u := (1.1905507889761497 : ℝ)) (solverInterval_const (3 : ℝ)) h15 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x17 : ℝ := x16 / (4 : ℝ)
  have h17 : SolverInterval x17 (0.2976376972440373) (0.2976376972440375) := by
    exact solverInterval_div (l := (0.2976376972440373 : ℝ)) (u := (0.2976376972440375 : ℝ)) h16 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h18 : SolverInterval (sharpSlope (1 / 2)) (0.2976376972440373) (0.2976376972440375) := by
    exact h17
  let x19 : ℝ := matrixEnergyK (1 / 32)
  have h19 : SolverInterval x19 (2.0305600303523374) (2.030560038237687) := by
    exact solverInterval_weaken (l := (2.0305600303523374 : ℝ)) (u := (2.030560038237687 : ℝ)) qc_matrixEnergyK_bounds (by norm_num) (by norm_num)
  let x20 : ℝ := matrixEnergyS 8388608
  have h20 : SolverInterval x20 (0.0000005371468081) (0.0000005371468082) := by
    norm_num [x20, SolverInterval, matrixEnergyS, matrixEnergyC]
  let x21 : ℝ := Real.log 2
  have h21 : SolverInterval x21 (0.6931471803) (0.6931471808) := by
    exact ⟨Real.log_two_gt_d9.le, Real.log_two_lt_d9.le⟩
  let x22 : ℝ := (2 : ℝ) * (quarticAccuracyBound 262144)
  have h22 : SolverInterval x22 (0.0004863314779512) (0.0004863314779518) := by
    exact solverInterval_mul (l := (0.0004863314779512 : ℝ)) (u := (0.0004863314779518 : ℝ)) (solverInterval_const (2 : ℝ)) h8 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x23 : ℝ := x22 / (sharpSlope (1 / 2))
  have h23 : SolverInterval x23 (0.0016339713767925) (0.0016339713767946) := by
    exact solverInterval_div (l := (0.0016339713767925 : ℝ)) (u := (0.0016339713767946 : ℝ)) h22 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x24 : ℝ := x23 ^ (3 / 2 : ℝ)
  have h24 : SolverInterval x24 (0.0000660490638836) (0.0000660490638838) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0000660490638836 : ℝ)) (u := (0.0000660490638838 : ℝ)) h23 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x25 : ℝ := (1 : ℝ) - x24
  have h25 : SolverInterval x25 (0.9999339509361162) (0.9999339509361164) := by
    exact solverInterval_sub (l := (0.9999339509361162 : ℝ)) (u := (0.9999339509361164 : ℝ)) (solverInterval_const (1 : ℝ)) h24 (by norm_num) (by norm_num)
  let x26 : ℝ := (2 : ℝ) * x25
  have h26 : SolverInterval x26 (1.9998679018722324) (1.9998679018722328) := by
    exact solverInterval_mul (l := (1.9998679018722324 : ℝ)) (u := (1.9998679018722328 : ℝ)) (solverInterval_const (2 : ℝ)) h25 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x27 : ℝ := (2 : ℝ) * x24
  have h27 : SolverInterval x27 (0.0001320981277672) (0.0001320981277676) := by
    exact solverInterval_mul (l := (0.0001320981277672 : ℝ)) (u := (0.0001320981277676 : ℝ)) (solverInterval_const (2 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x28 : ℝ := (1 : ℝ) + x27
  have h28 : SolverInterval x28 (1.0001320981277672) (1.0001320981277676) := by
    exact solverInterval_add (l := (1.0001320981277672 : ℝ)) (u := (1.0001320981277676 : ℝ)) (solverInterval_const (1 : ℝ)) h27 (by norm_num) (by norm_num)
  let x29 : ℝ := (8388608 : ℝ) * x28
  have h29 : SolverInterval x29 (8389716.1194113729560576) (8389716.1194113763115008) := by
    exact solverInterval_mul (l := (8389716.1194113729560576 : ℝ)) (u := (8389716.1194113763115008 : ℝ)) (solverInterval_const (8388608 : ℝ)) h28 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x30 : ℝ := x26 / x29
  have h30 : SolverInterval x30 (0.0000002383713433) (0.0000002383713434) := by
    exact solverInterval_div (l := (0.0000002383713433 : ℝ)) (u := (0.0000002383713434 : ℝ)) h26 h29 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x31 : ℝ := (1 : ℝ) + x30
  have h31 : SolverInterval x31 (1.0000002383713433) (1.0000002383713434) := by
    exact solverInterval_add (l := (1.0000002383713433 : ℝ)) (u := (1.0000002383713434 : ℝ)) (solverInterval_const (1 : ℝ)) h30 (by norm_num) (by norm_num)
  have h32 : SolverInterval (sharpFourthFactor x24 8388608) (1.0000002383713433) (1.0000002383713434) := by
    exact h31
  let x33 : ℝ := x14 ^ 2
  have h33 : SolverInterval x33 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x34 : ℝ := (1 / 4 : ℝ) * x33
  have h34 : SolverInterval x34 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h33 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x35 : ℝ := x34 / (2 : ℝ)
  have h35 : SolverInterval x35 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h34 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x36 : ℝ := x24 ^ (4 / 3 : ℝ)
  have h36 : SolverInterval x36 (0.0000026698624601) (0.0000026698624602) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0000026698624601 : ℝ)) (u := (0.0000026698624602 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x37 : ℝ := (sharpFourthFactor x24 8388608) ^ (2 / 3 : ℝ)
  have h37 : SolverInterval x37 (1.0000001589142225) (1.0000001589142227) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000001589142225 : ℝ)) (u := (1.0000001589142227 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x38 : ℝ := x36 * x37
  have h38 : SolverInterval x38 (0.0000026698628843) (0.0000026698628845) := by
    exact solverInterval_mul (l := (0.0000026698628843 : ℝ)) (u := (0.0000026698628845 : ℝ)) h36 h37 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x39 : ℝ := x24 ^ (1 / 3 : ℝ)
  have h39 : SolverInterval x39 (0.0404224118131537) (0.0404224118131946) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0404224118131537 : ℝ)) (u := (0.0404224118131946 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x40 : ℝ := x39 / (8388608 : ℝ)
  have h40 : SolverInterval x40 (0.0000000048187269) (0.000000004818727) := by
    exact solverInterval_div (l := (0.0000000048187269 : ℝ)) (u := (0.000000004818727 : ℝ)) h39 (solverInterval_const (8388608 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x41 : ℝ := x38 + x40
  have h41 : SolverInterval x41 (0.0000026746816112) (0.0000026746816115) := by
    exact solverInterval_add (l := (0.0000026746816112 : ℝ)) (u := (0.0000026746816115 : ℝ)) h38 h40 (by norm_num) (by norm_num)
  let x42 : ℝ := x35 * x41
  have h42 : SolverInterval x42 (0.0000002106179789) (0.0000002106179791) := by
    exact solverInterval_mul (l := (0.0000002106179789 : ℝ)) (u := (0.0000002106179791 : ℝ)) h35 h41 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h43 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x24 8388608) (0.0000002106179789) (0.0000002106179791) := by
    exact h42
  let x44 : ℝ := x24 ^ (2 / 3 : ℝ)
  have h44 : SolverInterval x44 (0.0016339713767921) (0.0016339713767955) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0016339713767921 : ℝ)) (u := (0.0016339713767955 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x45 : ℝ := (sharpSlope (1 / 2)) * x44
  have h45 : SolverInterval x45 (0.000486331477951) (0.0004863314779521) := by
    exact solverInterval_mul (l := (0.000486331477951 : ℝ)) (u := (0.0004863314779521 : ℝ)) h18 h44 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x46 : ℝ := (sharpFourthFactor x24 8388608) ^ (1 / 3 : ℝ)
  have h46 : SolverInterval x46 (1.0000000794571081) (1.0000000794571082) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000000794571081 : ℝ)) (u := (1.0000000794571082 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x47 : ℝ := x46⁻¹
  have h47 : SolverInterval x47 (0.9999999205428981) (0.9999999205428983) := by
    exact solverInterval_inv (l := (0.9999999205428981 : ℝ)) (u := (0.9999999205428983 : ℝ)) h46 (by norm_num) (by norm_num) (by norm_num)
  let x48 : ℝ := x45 * x47
  have h48 : SolverInterval x48 (0.0004863314393085) (0.0004863314393097) := by
    exact solverInterval_mul (l := (0.0004863314393085 : ℝ)) (u := (0.0004863314393097 : ℝ)) h45 h47 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x49 : ℝ := x48 - (quarticAccuracyBound 262144)
  have h49 : SolverInterval x49 (0.0002431657003326) (0.0002431657003341) := by
    exact solverInterval_sub (l := (0.0002431657003326 : ℝ)) (u := (0.0002431657003341 : ℝ)) h48 h8 (by norm_num) (by norm_num)
  let x50 : ℝ := x49 - (sharpPenalty (1 / 2) (1 / 4) x24 8388608)
  have h50 : SolverInterval x50 (0.0002429550823535) (0.0002429550823552) := by
    exact solverInterval_sub (l := (0.0002429550823535 : ℝ)) (u := (0.0002429550823552 : ℝ)) h49 h43 (by norm_num) (by norm_num)
  have h51 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 262144) 8388608) (0.0002429550823535) (0.0002429550823552) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h32.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x24 8388608))] using h50
  let x52 : ℝ := Real.sqrt x24
  have h52 : SolverInterval x52 (0.0081270575169368) (0.0081270575169492) := by
    exact solverInterval_sqrt (l := (0.0081270575169368 : ℝ)) (u := (0.0081270575169492 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x53 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x24 (quarticAccuracyBound 262144) 8388608
  have h53 : SolverInterval x53 (0.2290098641774723) (0.2290098641778652) := by
    apply solverInterval_quarticRoot (xl := (0.2290098641774723 : ℝ)) (xh := (0.2290098641778652 : ℝ)) (v := x24) (ε := (quarticAccuracyBound 262144)) (d := 8388608) (by have := h24.1; norm_num at this ⊢; linarith only [this]) (by have := h24.2; norm_num at this ⊢; linarith only [this]) (by have := h8.1; norm_num at this ⊢; linarith only [this]) h51 h52 <;> norm_num
  let x54 : ℝ := x53 ^ 2
  have h54 : SolverInterval x54 (0.0524455178905843) (0.0524455178907643) := by
    exact solverInterval_pow (l := (0.0524455178905843 : ℝ)) (u := (0.0524455178907643 : ℝ)) h53 (by norm_num) 2 (by norm_num) (by norm_num)
  let x55 : ℝ := min (1 : ℝ) x54
  have h55 : SolverInterval x55 (0.0524455178905843) (0.0524455178907643) := by
    exact solverInterval_min (l := (0.0524455178905843 : ℝ)) (u := (0.0524455178907643 : ℝ)) h54 1 (by norm_num) (by norm_num)
  have h56 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 262144) 8388608) (0.0524455178905843) (0.0524455178907643) := by
    exact h55
  let x57 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 262144) 8388608)
  have h57 : SolverInterval x57 (19.0674063336135125) (19.0674063336789545) := by
    exact solverInterval_div (l := (19.0674063336135125 : ℝ)) (u := (19.0674063336789545 : ℝ)) (solverInterval_const (1 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x58 : ℝ := Real.exp (0.36849755033575925 : ℝ)
  have h58 : SolverInterval x58 (1.4455610994850549) (1.4455610994850552) := by
    apply solverInterval_exp (l := (1.4455610994850549 : ℝ)) (u := (1.4455610994850552 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x59 : ℝ := Real.exp (0.368497550336213275 : ℝ)
  have h59 : SolverInterval x59 (1.4455610994857112) (1.4455610994857115) := by
    apply solverInterval_exp (l := (1.4455610994857112 : ℝ)) (u := (1.4455610994857115 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x60 : ℝ := Real.log x57
  have h60 : SolverInterval x60 (2.947980402686074) (2.9479804026897062) := by
    apply solverInterval_log (l := (2.947980402686074 : ℝ)) (u := (2.9479804026897062 : ℝ)) h57 (by norm_num) (by convert h58 using 1 <;> norm_num [x58]) (by convert h59 using 1 <;> norm_num [x59]) (by norm_num) <;> norm_num
  let x61 : ℝ := (1 : ℝ) + x60
  have h61 : SolverInterval x61 (3.947980402686074) (3.9479804026897062) := by
    exact solverInterval_add (l := (3.947980402686074 : ℝ)) (u := (3.9479804026897062 : ℝ)) (solverInterval_const (1 : ℝ)) h60 (by norm_num) (by norm_num)
  let x62 : ℝ := x20 * x61
  have h62 : SolverInterval x62 (0.0000021206450717) (0.0000021206450722) := by
    exact solverInterval_mul (l := (0.0000021206450717 : ℝ)) (u := (0.0000021206450722 : ℝ)) h20 h61 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x63 : ℝ := x19 + x62
  have h63 : SolverInterval x63 (2.0305621509974091) (2.0305621588827592) := by
    exact solverInterval_add (l := (2.0305621509974091 : ℝ)) (u := (2.0305621588827592 : ℝ)) h19 h62 (by norm_num) (by norm_num)
  let x64 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 262144) 8388608) * x63
  have h64 : SolverInterval x64 (0.1064938836180779) (0.1064938840319948) := by
    exact solverInterval_mul (l := (0.1064938836180779 : ℝ)) (u := (0.1064938840319948 : ℝ)) h56 h63 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h65 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 262144) 8388608) x19 x20) (0.1064938836180779) (0.1064938840319948) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 262144) 8388608)) (by have := h56.1; norm_num at this ⊢; linarith only [this])]
    exact h64
  have h66 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 262144) 262144 8388608) (0.1064938836180779) (0.1064938840319948) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((262144 : ℝ) / 8388608) = 1 / 32 by norm_num] using h65
  let x67 : ℝ := x24⁻¹
  have h67 : SolverInterval x67 (15140.2600006458564208) (15140.2600006917019155) := by
    exact solverInterval_inv (l := (15140.2600006458564208 : ℝ)) (u := (15140.2600006917019155 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num)
  let x68 : ℝ := x67 - (1 : ℝ)
  have h68 : SolverInterval x68 (15139.2600006458564208) (15139.2600006917019155) := by
    exact solverInterval_sub (l := (15139.2600006458564208 : ℝ)) (u := (15139.2600006917019155 : ℝ)) h67 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x69 : ℝ := (1 / 4 : ℝ) ^ 2
  have h69 : SolverInterval x69 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x70 : ℝ := x24 ^ 2
  have h70 : SolverInterval x70 (0.0000000043624788) (0.0000000043624789) := by
    exact solverInterval_pow (l := (0.0000000043624788 : ℝ)) (u := (0.0000000043624789 : ℝ)) h24 (by norm_num) 2 (by norm_num) (by norm_num)
  let x71 : ℝ := x69 * x70
  have h71 : SolverInterval x71 (0.0000000002726549) (0.000000000272655) := by
    exact solverInterval_mul (l := (0.0000000002726549 : ℝ)) (u := (0.000000000272655 : ℝ)) h69 h70 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x72 : ℝ := x71 * (sharpFourthFactor x24 8388608)
  have h72 : SolverInterval x72 (0.0000000002726549) (0.0000000002726551) := by
    exact solverInterval_mul (l := (0.0000000002726549 : ℝ)) (u := (0.0000000002726551 : ℝ)) h71 h32 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x73 : ℝ := x72 / (4 : ℝ)
  have h73 : SolverInterval x73 (0.0000000000681637) (0.0000000000681638) := by
    exact solverInterval_div (l := (0.0000000000681637 : ℝ)) (u := (0.0000000000681638 : ℝ)) h72 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x74 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 262144) 8388608) - x73
  have h74 : SolverInterval x74 (0.0002429550141897) (0.0002429550141915) := by
    exact solverInterval_sub (l := (0.0002429550141897 : ℝ)) (u := (0.0002429550141915 : ℝ)) h51 h73 (by norm_num) (by norm_num)
  let x75 : ℝ := x68 * x74
  have h75 : SolverInterval x75 (3.6781591282784716) (3.6781591283168608) := by
    exact solverInterval_mul (l := (3.6781591282784716 : ℝ)) (u := (3.6781591283168608 : ℝ)) h68 h74 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x76 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 262144) 262144 8388608)
  have h76 : SolverInterval x76 (0.0266234709045194) (0.0266234710079987) := by
    exact solverInterval_mul (l := (0.0266234709045194 : ℝ)) (u := (0.0266234710079987 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h66 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x77 : ℝ := x76 / (2 : ℝ)
  have h77 : SolverInterval x77 (0.0133117354522597) (0.0133117355039994) := by
    exact solverInterval_div (l := (0.0133117354522597 : ℝ)) (u := (0.0133117355039994 : ℝ)) h76 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x78 : ℝ := x75 - x77
  have h78 : SolverInterval x78 (3.6648473927744722) (3.6648473928646011) := by
    exact solverInterval_sub (l := (3.6648473927744722 : ℝ)) (u := (3.6648473928646011 : ℝ)) h75 h77 (by norm_num) (by norm_num)
  have h79 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 262144) 262144 8388608) (3.6648473927744722) (3.6648473928646011) := by
    exact h78
  let x80 : ℝ := x9 ^ 2
  have h80 : SolverInterval x80 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x81 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 262144) 8388608)
  have h81 : SolverInterval x81 (0.0016389224340807) (0.0016389224340864) := by
    exact solverInterval_mul (l := (0.0016389224340807 : ℝ)) (u := (0.0016389224340864 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x82 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 262144) 262144 8388608) + x81
  have h82 : SolverInterval x82 (0.1081328060521586) (0.1081328064660812) := by
    exact solverInterval_add (l := (0.1081328060521586 : ℝ)) (u := (0.1081328064660812 : ℝ)) h66 h81 (by norm_num) (by norm_num)
  let x83 : ℝ := x80 * x82
  have h83 : SolverInterval x83 (0.0577912154492051) (0.0577912156738554) := by
    exact solverInterval_mul (l := (0.0577912154492051 : ℝ)) (u := (0.0577912156738554 : ℝ)) h80 h82 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h84 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 262144) 262144 8388608) (0.0577912154492051) (0.0577912156738554) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((262144 : ℝ) / 8388608) = 1 / 32 by norm_num] using h83
  let x85 : ℝ := (quarticAccuracyBound 262144) / (1 / 16 : ℝ)
  have h85 : SolverInterval x85 (0.0038906518236096) (0.0038906518236144) := by
    exact solverInterval_div (l := (0.0038906518236096 : ℝ)) (u := (0.0038906518236144 : ℝ)) h8 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x86 : ℝ := x85 ^ (1 / 2 : ℝ)
  have h86 : SolverInterval x86 (0.062375089768349) (0.0623750897683876) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.062375089768349 : ℝ)) (u := (0.0623750897683876 : ℝ)) h85 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x87 : ℝ := min (4 : ℝ) x86
  have h87 : SolverInterval x87 (0.062375089768349) (0.0623750897683876) := by
    exact solverInterval_min (l := (0.062375089768349 : ℝ)) (u := (0.0623750897683876 : ℝ)) h86 4 (by norm_num) (by norm_num)
  have h88 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 262144)) (0.062375089768349) (0.0623750897683876) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h87
  let x89 : ℝ := x9 + (1 / 4 : ℝ)
  have h89 : SolverInterval x89 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x90 : ℝ := x89 ^ 2
  have h90 : SolverInterval x90 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h89 (by norm_num) 2 (by norm_num) (by norm_num)
  let x91 : ℝ := (2 : ℝ) * x19
  have h91 : SolverInterval x91 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x92 : ℝ := (2 : ℝ) * x20
  have h92 : SolverInterval x92 (0.0000010742936162) (0.0000010742936164) := by
    exact solverInterval_mul (l := (0.0000010742936162 : ℝ)) (u := (0.0000010742936164 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x93 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 262144))
  have h93 : SolverInterval x93 (64.1281642215326346) (64.1281642215723195) := by
    exact solverInterval_div (l := (64.1281642215326346 : ℝ)) (u := (64.1281642215723195 : ℝ)) (solverInterval_const (4 : ℝ)) h88 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x94 : ℝ := Real.exp (0.520110455857341725 : ℝ)
  have h94 : SolverInterval x94 (1.6822134497661701) (1.6822134497661704) := by
    apply solverInterval_exp (l := (1.6822134497661701 : ℝ)) (u := (1.6822134497661704 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x95 : ℝ := Real.exp (0.5201104558574440875 : ℝ)
  have h95 : SolverInterval x95 (1.6822134497663423) (1.6822134497663426) := by
    apply solverInterval_exp (l := (1.6822134497663423 : ℝ)) (u := (1.6822134497663426 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x96 : ℝ := Real.log x93
  have h96 : SolverInterval x96 (4.1608836468587338) (4.1608836468595527) := by
    apply solverInterval_log (l := (4.1608836468587338 : ℝ)) (u := (4.1608836468595527 : ℝ)) h93 (by norm_num) (by convert h94 using 1 <;> norm_num [x94]) (by convert h95 using 1 <;> norm_num [x95]) (by norm_num) <;> norm_num
  let x97 : ℝ := (1 : ℝ) + x96
  have h97 : SolverInterval x97 (5.1608836468587338) (5.1608836468595527) := by
    exact solverInterval_add (l := (5.1608836468587338 : ℝ)) (u := (5.1608836468595527 : ℝ)) (solverInterval_const (1 : ℝ)) h96 (by norm_num) (by norm_num)
  let x98 : ℝ := x92 * x97
  have h98 : SolverInterval x98 (0.0000055443043557) (0.0000055443043569) := by
    exact solverInterval_mul (l := (0.0000055443043557 : ℝ)) (u := (0.0000055443043569 : ℝ)) h92 h97 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x99 : ℝ := x91 + x98
  have h99 : SolverInterval x99 (4.0611256050090305) (4.0611256207797309) := by
    exact solverInterval_add (l := (4.0611256050090305 : ℝ)) (u := (4.0611256207797309 : ℝ)) h91 h98 (by norm_num) (by norm_num)
  let x100 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 262144)) * x99
  have h100 : SolverInterval x100 (0.2533130741729789) (0.2533130751568346) := by
    exact solverInterval_mul (l := (0.2533130741729789 : ℝ)) (u := (0.2533130751568346 : ℝ)) h88 h99 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h101 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 262144)) x91 x92) (0.2533130741729789) (0.2533130751568346) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 262144))) (by have := h88.1; norm_num at this ⊢; linarith only [this])]
    exact h100
  let x102 : ℝ := x90 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 262144)) x91 x92)
  have h102 : SolverInterval x102 (0.2438077378315436) (0.2438077387892662) := by
    exact solverInterval_mul (l := (0.2438077378315436 : ℝ)) (u := (0.2438077387892662 : ℝ)) h90 h101 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h103 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 262144) logisticUnitSlopeBound (1 / 4) 262144 8388608) (0.2438077378315436) (0.2438077387892662) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((262144 : ℝ) / 8388608) = 1 / 32 by norm_num] using h102
  let x104 : ℝ := (quarticAccuracyBound 262144) ^ 2
  have h104 : SolverInterval x104 (0.0000000591295766) (0.0000000591295767) := by
    exact solverInterval_pow (l := (0.0000000591295766 : ℝ)) (u := (0.0000000591295767 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x105 : ℝ := (262144 : ℝ) * x104
  have h105 : SolverInterval x105 (0.0155004637282304) (0.0155004637544448) := by
    exact solverInterval_mul (l := (0.0155004637282304 : ℝ)) (u := (0.0155004637544448 : ℝ)) (solverInterval_const (262144 : ℝ)) h104 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x106 : ℝ := x105 * (1 : ℝ)
  have h106 : SolverInterval x106 (0.0155004637282304) (0.0155004637544448) := by
    exact solverInterval_mul (l := (0.0155004637282304 : ℝ)) (u := (0.0155004637544448 : ℝ)) h105 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x107 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 262144) 262144 8388608)
  have h107 : SolverInterval x107 (3.6648473927744722) (3.6648473928646011) := by
    exact solverInterval_max (l := (3.6648473927744722 : ℝ)) (u := (3.6648473928646011 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x108 : ℝ := x107 ^ 2
  have h108 : SolverInterval x108 (13.4311064123258465) (13.4311064129864639) := by
    exact solverInterval_pow (l := (13.4311064123258465 : ℝ)) (u := (13.4311064129864639 : ℝ)) h107 (by norm_num) 2 (by norm_num) (by norm_num)
  let x109 : ℝ := (2 : ℝ) * x21
  have h109 : SolverInterval x109 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x110 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 262144) 262144 8388608) + x106
  have h110 : SolverInterval x110 (0.0732916791774355) (0.0732916794283002) := by
    exact solverInterval_add (l := (0.0732916791774355 : ℝ)) (u := (0.0732916794283002 : ℝ)) h84 h106 (by norm_num) (by norm_num)
  let x111 : ℝ := x109 * x110
  have h111 : SolverInterval x111 (0.1016038415225832) (0.1016038419436473) := by
    exact solverInterval_mul (l := (0.1016038415225832 : ℝ)) (u := (0.1016038419436473 : ℝ)) h109 h110 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x112 : ℝ := x108 / x111
  have h112 : SolverInterval x112 (132.1909305336619293) (132.1909310879861729) := by
    exact solverInterval_div (l := (132.1909305336619293 : ℝ)) (u := (132.1909310879861729 : ℝ)) h108 h111 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h113 : SolverInterval (quarticSolverLowerEndpoint 262144 ((quarticAccuracyBound 262144)) 1) (132.1909305336619293) (132.1909310879861729) := by
    exact h112
  let x114 : ℝ := (2 : ℝ) * x21
  have h114 : SolverInterval x114 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x115 : ℝ := (262144 : ℝ) / x114
  have h115 : SolverInterval x115 (189096.9243339090848394) (189096.9244703136823826) := by
    exact solverInterval_div (l := (189096.9243339090848394 : ℝ)) (u := (189096.9244703136823826 : ℝ)) (solverInterval_const (262144 : ℝ)) h114 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x116 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 262144) logisticUnitSlopeBound (1 / 4) 262144 8388608) / x106
  have h116 : SolverInterval x116 (15.7290608651390233) (15.7290609535267334) := by
    exact solverInterval_div (l := (15.7290608651390233 : ℝ)) (u := (15.7290609535267334 : ℝ)) h103 h106 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x117 : ℝ := (1 : ℝ) + x116
  have h117 : SolverInterval x117 (16.7290608651390233) (16.7290609535267334) := by
    exact solverInterval_add (l := (16.7290608651390233 : ℝ)) (u := (16.7290609535267334 : ℝ)) (solverInterval_const (1 : ℝ)) h116 (by norm_num) (by norm_num)
  let x118 : ℝ := Real.exp (0.3521434223304400375 : ℝ)
  have h118 : SolverInterval x118 (1.4221124717777249) (1.4221124717777252) := by
    apply solverInterval_exp (l := (1.4221124717777249 : ℝ)) (u := (1.4221124717777252 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x119 : ℝ := Real.exp (0.3521434229909004375 : ℝ)
  have h119 : SolverInterval x119 (1.4221124727169739) (1.4221124727169742) := by
    apply solverInterval_exp (l := (1.4221124727169739 : ℝ)) (u := (1.4221124727169742 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x120 : ℝ := Real.log x117
  have h120 : SolverInterval x120 (2.8171473786435203) (2.8171473839272035) := by
    apply solverInterval_log (l := (2.8171473786435203 : ℝ)) (u := (2.8171473839272035 : ℝ)) h117 (by norm_num) (by convert h118 using 1 <;> norm_num [x118]) (by convert h119 using 1 <;> norm_num [x119]) (by norm_num) <;> norm_num
  let x121 : ℝ := x115 * x120
  have h121 : SolverInterval x121 (532713.9046968240843221) (532713.9060802241817214) := by
    exact solverInterval_mul (l := (532713.9046968240843221 : ℝ)) (u := (532713.9060802241817214 : ℝ)) h115 h120 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x122 : ℝ := min (262144 : ℝ) x121
  have h122 : SolverInterval x122 (262144) (262144) := by
    exact solverInterval_min (l := (262144 : ℝ)) (u := (262144 : ℝ)) h121 262144 (by norm_num) (by norm_num)
  have h123 : SolverInterval (quarticSolverUpperEndpoint 262144 ((quarticAccuracyBound 262144)) 1) (262144) (262144) := by
    exact h122
  let x124 : ℝ := (quarticAccuracyBound 262144) ^ 2
  have h124 : SolverInterval x124 (0.0000000591295766) (0.0000000591295767) := by
    exact solverInterval_pow (l := (0.0000000591295766 : ℝ)) (u := (0.0000000591295767 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x125 : ℝ := (262144 : ℝ) * x124
  have h125 : SolverInterval x125 (0.0155004637282304) (0.0155004637544448) := by
    exact solverInterval_mul (l := (0.0155004637282304 : ℝ)) (u := (0.0155004637544448 : ℝ)) (solverInterval_const (262144 : ℝ)) h124 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x126 : ℝ := x125 * (262144 : ℝ)
  have h126 : SolverInterval x126 (4063.3535635732299776) (4063.3535704451776512) := by
    exact solverInterval_mul (l := (4063.3535635732299776 : ℝ)) (u := (4063.3535704451776512 : ℝ)) h125 (solverInterval_const (262144 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x127 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 262144) 262144 8388608)
  have h127 : SolverInterval x127 (3.6648473927744722) (3.6648473928646011) := by
    exact solverInterval_max (l := (3.6648473927744722 : ℝ)) (u := (3.6648473928646011 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x128 : ℝ := x127 ^ 2
  have h128 : SolverInterval x128 (13.4311064123258465) (13.4311064129864639) := by
    exact solverInterval_pow (l := (13.4311064123258465 : ℝ)) (u := (13.4311064129864639 : ℝ)) h127 (by norm_num) 2 (by norm_num) (by norm_num)
  let x129 : ℝ := (2 : ℝ) * x21
  have h129 : SolverInterval x129 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x130 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 262144) 262144 8388608) + x126
  have h130 : SolverInterval x130 (4063.4113547886791827) (4063.4113616608515066) := by
    exact solverInterval_add (l := (4063.4113547886791827 : ℝ)) (u := (4063.4113616608515066 : ℝ)) h84 h126 (by norm_num) (by norm_num)
  let x131 : ℝ := x129 * x130
  have h131 : SolverInterval x131 (5633.0842459415517556) (5633.0842595318168551) := by
    exact solverInterval_mul (l := (5633.0842459415517556 : ℝ)) (u := (5633.0842595318168551 : ℝ)) h129 h130 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x132 : ℝ := x128 / x131
  have h132 : SolverInterval x132 (0.0023843254944391) (0.0023843255003089) := by
    exact solverInterval_div (l := (0.0023843254944391 : ℝ)) (u := (0.0023843255003089 : ℝ)) h128 h131 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h133 : SolverInterval (quarticSolverLowerEndpoint 262144 ((quarticAccuracyBound 262144)) 262144) (0.0023843254944391) (0.0023843255003089) := by
    exact h132
  let x134 : ℝ := (2 : ℝ) * x21
  have h134 : SolverInterval x134 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x135 : ℝ := (262144 : ℝ) / x134
  have h135 : SolverInterval x135 (189096.9243339090848394) (189096.9244703136823826) := by
    exact solverInterval_div (l := (189096.9243339090848394 : ℝ)) (u := (189096.9244703136823826 : ℝ)) (solverInterval_const (262144 : ℝ)) h134 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x136 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 262144) logisticUnitSlopeBound (1 / 4) 262144 8388608) / x126
  have h136 : SolverInterval x136 (0.000060001605473) (0.0000600016058103) := by
    exact solverInterval_div (l := (0.000060001605473 : ℝ)) (u := (0.0000600016058103 : ℝ)) h103 h126 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x137 : ℝ := (1 : ℝ) + x136
  have h137 : SolverInterval x137 (1.000060001605473) (1.0000600016058103) := by
    exact solverInterval_add (l := (1.000060001605473 : ℝ)) (u := (1.0000600016058103 : ℝ)) (solverInterval_const (1 : ℝ)) h136 (by norm_num) (by norm_num)
  let x138 : ℝ := Real.exp (0.000007499975668575 : ℝ)
  have h138 : SolverInterval x138 (1.0000075000037933) (1.0000075000037936) := by
    apply solverInterval_exp (l := (1.0000075000037933 : ℝ)) (u := (1.0000075000037936 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x139 : ℝ := Real.exp (0.00000749997573575 : ℝ)
  have h139 : SolverInterval x139 (1.0000075000038605) (1.0000075000038608) := by
    apply solverInterval_exp (l := (1.0000075000038605 : ℝ)) (u := (1.0000075000038608 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x140 : ℝ := Real.log x137
  have h140 : SolverInterval x140 (0.0000599998053486) (0.000059999805886) := by
    apply solverInterval_log (l := (0.0000599998053486 : ℝ)) (u := (0.000059999805886 : ℝ)) h137 (by norm_num) (by convert h138 using 1 <;> norm_num [x138]) (by convert h139 using 1 <;> norm_num [x139]) (by norm_num) <;> norm_num
  let x141 : ℝ := x135 * x140
  have h141 : SolverInterval x141 (11.3457786520534878) (11.3457787618584244) := by
    exact solverInterval_mul (l := (11.3457786520534878 : ℝ)) (u := (11.3457787618584244 : ℝ)) h135 h140 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x142 : ℝ := min (262144 : ℝ) x141
  have h142 : SolverInterval x142 (11.3457786520534878) (11.3457787618584244) := by
    exact solverInterval_min (l := (11.3457786520534878 : ℝ)) (u := (11.3457787618584244 : ℝ)) h141 262144 (by norm_num) (by norm_num)
  have h143 : SolverInterval (quarticSolverUpperEndpoint 262144 ((quarticAccuracyBound 262144)) 262144) (11.3457786520534878) (11.3457787618584244) := by
    exact h142
  let x144 : ℝ := (2 : ℝ) * (quarticSolverAccuracy 262144)
  have h144 : SolverInterval x144 (0.0004863349400682) (0.000486334940069) := by
    exact solverInterval_mul (l := (0.0004863349400682 : ℝ)) (u := (0.000486334940069 : ℝ)) (solverInterval_const (2 : ℝ)) h13 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x145 : ℝ := x144 / (sharpSlope (1 / 2))
  have h145 : SolverInterval x145 (0.0016339830087767) (0.0016339830087795) := by
    exact solverInterval_div (l := (0.0016339830087767 : ℝ)) (u := (0.0016339830087795 : ℝ)) h144 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x146 : ℝ := x145 ^ (3 / 2 : ℝ)
  have h146 : SolverInterval x146 (0.0000660497691741) (0.0000660497691744) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0000660497691741 : ℝ)) (u := (0.0000660497691744 : ℝ)) h145 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x147 : ℝ := (1 : ℝ) - x146
  have h147 : SolverInterval x147 (0.9999339502308256) (0.9999339502308259) := by
    exact solverInterval_sub (l := (0.9999339502308256 : ℝ)) (u := (0.9999339502308259 : ℝ)) (solverInterval_const (1 : ℝ)) h146 (by norm_num) (by norm_num)
  let x148 : ℝ := (2 : ℝ) * x147
  have h148 : SolverInterval x148 (1.9998679004616512) (1.9998679004616518) := by
    exact solverInterval_mul (l := (1.9998679004616512 : ℝ)) (u := (1.9998679004616518 : ℝ)) (solverInterval_const (2 : ℝ)) h147 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x149 : ℝ := (2 : ℝ) * x146
  have h149 : SolverInterval x149 (0.0001320995383482) (0.0001320995383488) := by
    exact solverInterval_mul (l := (0.0001320995383482 : ℝ)) (u := (0.0001320995383488 : ℝ)) (solverInterval_const (2 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x150 : ℝ := (1 : ℝ) + x149
  have h150 : SolverInterval x150 (1.0001320995383482) (1.0001320995383488) := by
    exact solverInterval_add (l := (1.0001320995383482 : ℝ)) (u := (1.0001320995383488 : ℝ)) (solverInterval_const (1 : ℝ)) h149 (by norm_num) (by norm_num)
  let x151 : ℝ := (8388608 : ℝ) * x150
  have h151 : SolverInterval x151 (8389716.1312441840173056) (8389716.1312441890504704) := by
    exact solverInterval_mul (l := (8389716.1312441840173056 : ℝ)) (u := (8389716.1312441890504704 : ℝ)) (solverInterval_const (8388608 : ℝ)) h150 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x152 : ℝ := x148 / x151
  have h152 : SolverInterval x152 (0.0000002383713428) (0.0000002383713429) := by
    exact solverInterval_div (l := (0.0000002383713428 : ℝ)) (u := (0.0000002383713429 : ℝ)) h148 h151 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x153 : ℝ := (1 : ℝ) + x152
  have h153 : SolverInterval x153 (1.0000002383713428) (1.0000002383713429) := by
    exact solverInterval_add (l := (1.0000002383713428 : ℝ)) (u := (1.0000002383713429 : ℝ)) (solverInterval_const (1 : ℝ)) h152 (by norm_num) (by norm_num)
  have h154 : SolverInterval (sharpFourthFactor x146 8388608) (1.0000002383713428) (1.0000002383713429) := by
    exact h153
  let x155 : ℝ := x14 ^ 2
  have h155 : SolverInterval x155 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x156 : ℝ := (1 / 4 : ℝ) * x155
  have h156 : SolverInterval x156 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h155 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x157 : ℝ := x156 / (2 : ℝ)
  have h157 : SolverInterval x157 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h156 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x158 : ℝ := x146 ^ (4 / 3 : ℝ)
  have h158 : SolverInterval x158 (0.0000026699004729) (0.000002669900473) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0000026699004729 : ℝ)) (u := (0.000002669900473 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x159 : ℝ := (sharpFourthFactor x146 8388608) ^ (2 / 3 : ℝ)
  have h159 : SolverInterval x159 (1.0000001589142222) (1.0000001589142223) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000001589142222 : ℝ)) (u := (1.0000001589142223 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x160 : ℝ := x158 * x159
  have h160 : SolverInterval x160 (0.0000026699008971) (0.0000026699008973) := by
    exact solverInterval_mul (l := (0.0000026699008971 : ℝ)) (u := (0.0000026699008973 : ℝ)) h158 h159 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x161 : ℝ := x146 ^ (1 / 3 : ℝ)
  have h161 : SolverInterval x161 (0.040422555693273) (0.0404225556933343) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.040422555693273 : ℝ)) (u := (0.0404225556933343 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x162 : ℝ := x161 / (8388608 : ℝ)
  have h162 : SolverInterval x162 (0.0000000048187441) (0.0000000048187442) := by
    exact solverInterval_div (l := (0.0000000048187441 : ℝ)) (u := (0.0000000048187442 : ℝ)) h161 (solverInterval_const (8388608 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x163 : ℝ := x160 + x162
  have h163 : SolverInterval x163 (0.0000026747196412) (0.0000026747196415) := by
    exact solverInterval_add (l := (0.0000026747196412 : ℝ)) (u := (0.0000026747196415 : ℝ)) h160 h162 (by norm_num) (by norm_num)
  let x164 : ℝ := x157 * x163
  have h164 : SolverInterval x164 (0.0000002106209736) (0.0000002106209737) := by
    exact solverInterval_mul (l := (0.0000002106209736 : ℝ)) (u := (0.0000002106209737 : ℝ)) h157 h163 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h165 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x146 8388608) (0.0000002106209736) (0.0000002106209737) := by
    exact h164
  let x166 : ℝ := x146 ^ (2 / 3 : ℝ)
  have h166 : SolverInterval x166 (0.0016339830087757) (0.0016339830087808) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0016339830087757 : ℝ)) (u := (0.0016339830087808 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x167 : ℝ := (sharpSlope (1 / 2)) * x166
  have h167 : SolverInterval x167 (0.0004863349400678) (0.0004863349400695) := by
    exact solverInterval_mul (l := (0.0004863349400678 : ℝ)) (u := (0.0004863349400695 : ℝ)) h18 h166 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x168 : ℝ := (sharpFourthFactor x146 8388608) ^ (1 / 3 : ℝ)
  have h168 : SolverInterval x168 (1.0000000794571079) (1.000000079457108) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000000794571079 : ℝ)) (u := (1.000000079457108 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x169 : ℝ := x168⁻¹
  have h169 : SolverInterval x169 (0.9999999205428983) (0.9999999205428985) := by
    exact solverInterval_inv (l := (0.9999999205428983 : ℝ)) (u := (0.9999999205428985 : ℝ)) h168 (by norm_num) (by norm_num) (by norm_num)
  let x170 : ℝ := x167 * x169
  have h170 : SolverInterval x170 (0.000486334901425) (0.0004863349014268) := by
    exact solverInterval_mul (l := (0.000486334901425 : ℝ)) (u := (0.0004863349014268 : ℝ)) h167 h169 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x171 : ℝ := x170 - (quarticSolverAccuracy 262144)
  have h171 : SolverInterval x171 (0.0002431674313905) (0.0002431674313927) := by
    exact solverInterval_sub (l := (0.0002431674313905 : ℝ)) (u := (0.0002431674313927 : ℝ)) h170 h13 (by norm_num) (by norm_num)
  let x172 : ℝ := x171 - (sharpPenalty (1 / 2) (1 / 4) x146 8388608)
  have h172 : SolverInterval x172 (0.0002429568104168) (0.0002429568104191) := by
    exact solverInterval_sub (l := (0.0002429568104168 : ℝ)) (u := (0.0002429568104191 : ℝ)) h171 h165 (by norm_num) (by norm_num)
  have h173 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 262144) 8388608) (0.0002429568104168) (0.0002429568104191) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h154.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x146 8388608))] using h172
  let x174 : ℝ := Real.sqrt x146
  have h174 : SolverInterval x174 (0.0081271009083251) (0.0081271009083437) := by
    exact solverInterval_sqrt (l := (0.0081271009083251 : ℝ)) (u := (0.0081271009083437 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x175 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 262144) 8388608
  have h175 : SolverInterval x175 (0.2290102719357301) (0.2290102719362878) := by
    apply solverInterval_quarticRoot (xl := (0.2290102719357301 : ℝ)) (xh := (0.2290102719362878 : ℝ)) (v := x146) (ε := (quarticSolverAccuracy 262144)) (d := 8388608) (by have := h146.1; norm_num at this ⊢; linarith only [this]) (by have := h146.2; norm_num at this ⊢; linarith only [this]) (by have := h13.1; norm_num at this ⊢; linarith only [this]) h173 h174 <;> norm_num
  let x176 : ℝ := x175 ^ 2
  have h176 : SolverInterval x176 (0.052445704652077) (0.0524457046523325) := by
    exact solverInterval_pow (l := (0.052445704652077 : ℝ)) (u := (0.0524457046523325 : ℝ)) h175 (by norm_num) 2 (by norm_num) (by norm_num)
  let x177 : ℝ := min (1 : ℝ) x176
  have h177 : SolverInterval x177 (0.052445704652077) (0.0524457046523325) := by
    exact solverInterval_min (l := (0.052445704652077 : ℝ)) (u := (0.0524457046523325 : ℝ)) h176 1 (by norm_num) (by norm_num)
  have h178 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 262144) 8388608) (0.052445704652077) (0.0524457046523325) := by
    exact h177
  let x179 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 262144) 8388608)
  have h179 : SolverInterval x179 (19.0673384337019377) (19.0673384337948282) := by
    exact solverInterval_div (l := (19.0673384337019377 : ℝ)) (u := (19.0673384337948282 : ℝ)) (solverInterval_const (1 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x180 : ℝ := Real.exp (0.3684971052042132625 : ℝ)
  have h180 : SolverInterval x180 (1.445560456020351) (1.4455604560203513) := by
    apply solverInterval_exp (l := (1.445560456020351 : ℝ)) (u := (1.4455604560203513 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x181 : ℝ := Real.exp (0.3684971052048472375 : ℝ)
  have h181 : SolverInterval x181 (1.4455604560212675) (1.4455604560212678) := by
    apply solverInterval_exp (l := (1.4455604560212675 : ℝ)) (u := (1.4455604560212678 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x182 : ℝ := Real.log x179
  have h182 : SolverInterval x182 (2.9479768416337061) (2.9479768416387779) := by
    apply solverInterval_log (l := (2.9479768416337061 : ℝ)) (u := (2.9479768416387779 : ℝ)) h179 (by norm_num) (by convert h180 using 1 <;> norm_num [x180]) (by convert h181 using 1 <;> norm_num [x181]) (by norm_num) <;> norm_num
  let x183 : ℝ := (1 : ℝ) + x182
  have h183 : SolverInterval x183 (3.9479768416337061) (3.9479768416387779) := by
    exact solverInterval_add (l := (3.9479768416337061 : ℝ)) (u := (3.9479768416387779 : ℝ)) (solverInterval_const (1 : ℝ)) h182 (by norm_num) (by norm_num)
  let x184 : ℝ := x20 * x183
  have h184 : SolverInterval x184 (0.0000021206431589) (0.0000021206431594) := by
    exact solverInterval_mul (l := (0.0000021206431589 : ℝ)) (u := (0.0000021206431594 : ℝ)) h20 h183 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x185 : ℝ := x19 + x184
  have h185 : SolverInterval x185 (2.0305621509954963) (2.0305621588808464) := by
    exact solverInterval_add (l := (2.0305621509954963 : ℝ)) (u := (2.0305621588808464 : ℝ)) h19 h184 (by norm_num) (by norm_num)
  let x186 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 262144) 8388608) * x185
  have h186 : SolverInterval x186 (0.1064942628487959) (0.1064942632628676) := by
    exact solverInterval_mul (l := (0.1064942628487959 : ℝ)) (u := (0.1064942632628676 : ℝ)) h178 h185 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h187 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 262144) 8388608) x19 x20) (0.1064942628487959) (0.1064942632628676) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 262144) 8388608)) (by have := h178.1; norm_num at this ⊢; linarith only [this])]
    exact h186
  have h188 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 262144) 262144 8388608) (0.1064942628487959) (0.1064942632628676) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((262144 : ℝ) / 8388608) = 1 / 32 by norm_num] using h187
  let x189 : ℝ := x146⁻¹
  have h189 : SolverInterval x189 (15140.0983303903281051) (15140.0983304590948784) := by
    exact solverInterval_inv (l := (15140.0983303903281051 : ℝ)) (u := (15140.0983304590948784 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num)
  let x190 : ℝ := x189 - (1 : ℝ)
  have h190 : SolverInterval x190 (15139.0983303903281051) (15139.0983304590948784) := by
    exact solverInterval_sub (l := (15139.0983303903281051 : ℝ)) (u := (15139.0983304590948784 : ℝ)) h189 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x191 : ℝ := (1 / 4 : ℝ) ^ 2
  have h191 : SolverInterval x191 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x192 : ℝ := x146 ^ 2
  have h192 : SolverInterval x192 (0.000000004362572) (0.0000000043625721) := by
    exact solverInterval_pow (l := (0.000000004362572 : ℝ)) (u := (0.0000000043625721 : ℝ)) h146 (by norm_num) 2 (by norm_num) (by norm_num)
  let x193 : ℝ := x191 * x192
  have h193 : SolverInterval x193 (0.0000000002726607) (0.0000000002726608) := by
    exact solverInterval_mul (l := (0.0000000002726607 : ℝ)) (u := (0.0000000002726608 : ℝ)) h191 h192 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x194 : ℝ := x193 * (sharpFourthFactor x146 8388608)
  have h194 : SolverInterval x194 (0.0000000002726607) (0.0000000002726609) := by
    exact solverInterval_mul (l := (0.0000000002726607 : ℝ)) (u := (0.0000000002726609 : ℝ)) h193 h154 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x195 : ℝ := x194 / (4 : ℝ)
  have h195 : SolverInterval x195 (0.0000000000681651) (0.0000000000681653) := by
    exact solverInterval_div (l := (0.0000000000681651 : ℝ)) (u := (0.0000000000681653 : ℝ)) h194 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x196 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 262144) 8388608) - x195
  have h196 : SolverInterval x196 (0.0002429567422515) (0.000242956742254) := by
    exact solverInterval_sub (l := (0.0002429567422515 : ℝ)) (u := (0.000242956742254 : ℝ)) h173 h195 (by norm_num) (by norm_num)
  let x197 : ℝ := x190 * x196
  have h197 : SolverInterval x197 (3.6781460109767569) (3.6781460110313121) := by
    exact solverInterval_mul (l := (3.6781460109767569 : ℝ)) (u := (3.6781460110313121 : ℝ)) h190 h196 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x198 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 262144) 262144 8388608)
  have h198 : SolverInterval x198 (0.0266235657121989) (0.0266235658157169) := by
    exact solverInterval_mul (l := (0.0266235657121989 : ℝ)) (u := (0.0266235658157169 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h188 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x199 : ℝ := x198 / (2 : ℝ)
  have h199 : SolverInterval x199 (0.0133117828560994) (0.0133117829078585) := by
    exact solverInterval_div (l := (0.0133117828560994 : ℝ)) (u := (0.0133117829078585 : ℝ)) h198 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x200 : ℝ := x197 - x199
  have h200 : SolverInterval x200 (3.6648342280688984) (3.6648342281752127) := by
    exact solverInterval_sub (l := (3.6648342280688984 : ℝ)) (u := (3.6648342281752127 : ℝ)) h197 h199 (by norm_num) (by norm_num)
  have h201 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 262144) 262144 8388608) (3.6648342280688984) (3.6648342281752127) := by
    exact h200
  let x202 : ℝ := x9 ^ 2
  have h202 : SolverInterval x202 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x203 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 262144) 8388608)
  have h203 : SolverInterval x203 (0.0016389282703774) (0.0016389282703854) := by
    exact solverInterval_mul (l := (0.0016389282703774 : ℝ)) (u := (0.0016389282703854 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x204 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 262144) 262144 8388608) + x203
  have h204 : SolverInterval x204 (0.1081331911191733) (0.108133191533253) := by
    exact solverInterval_add (l := (0.1081331911191733 : ℝ)) (u := (0.108133191533253 : ℝ)) h188 h203 (by norm_num) (by norm_num)
  let x205 : ℝ := x202 * x204
  have h205 : SolverInterval x205 (0.0577914212469794) (0.0577914214717137) := by
    exact solverInterval_mul (l := (0.0577914212469794 : ℝ)) (u := (0.0577914214717137 : ℝ)) h202 h204 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h206 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 262144) 262144 8388608) (0.0577914212469794) (0.0577914214717137) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((262144 : ℝ) / 8388608) = 1 / 32 by norm_num] using h205
  let x207 : ℝ := (quarticSolverAccuracy 262144) / (1 / 16 : ℝ)
  have h207 : SolverInterval x207 (0.0038906795205456) (0.003890679520552) := by
    exact solverInterval_div (l := (0.0038906795205456 : ℝ)) (u := (0.003890679520552 : ℝ)) h13 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x208 : ℝ := x207 ^ (1 / 2 : ℝ)
  have h208 : SolverInterval x208 (0.0623753117871614) (0.0623753117872128) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0623753117871614 : ℝ)) (u := (0.0623753117872128 : ℝ)) h207 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x209 : ℝ := min (4 : ℝ) x208
  have h209 : SolverInterval x209 (0.0623753117871614) (0.0623753117872128) := by
    exact solverInterval_min (l := (0.0623753117871614 : ℝ)) (u := (0.0623753117872128 : ℝ)) h208 4 (by norm_num) (by norm_num)
  have h210 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 262144)) (0.0623753117871614) (0.0623753117872128) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h209
  let x211 : ℝ := x9 + (1 / 4 : ℝ)
  have h211 : SolverInterval x211 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x212 : ℝ := x211 ^ 2
  have h212 : SolverInterval x212 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h211 (by norm_num) 2 (by norm_num) (by norm_num)
  let x213 : ℝ := (2 : ℝ) * x19
  have h213 : SolverInterval x213 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x214 : ℝ := (2 : ℝ) * x20
  have h214 : SolverInterval x214 (0.0000010742936162) (0.0000010742936164) := by
    exact solverInterval_mul (l := (0.0000010742936162 : ℝ)) (u := (0.0000010742936164 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x215 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 262144))
  have h215 : SolverInterval x215 (64.1279359636005337) (64.127935963653378) := by
    exact solverInterval_div (l := (64.1279359636005337 : ℝ)) (u := (64.127935963653378 : ℝ)) (solverInterval_const (4 : ℝ)) h210 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x216 : ℝ := Real.exp (0.520110010931268475 : ℝ)
  have h216 : SolverInterval x216 (1.6822127013057121) (1.6822127013057124) := by
    apply solverInterval_exp (l := (1.6822127013057121 : ℝ)) (u := (1.6822127013057124 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x217 : ℝ := Real.exp (0.5201100109313965 : ℝ)
  have h217 : SolverInterval x217 (1.6822127013059274) (1.6822127013059277) := by
    apply solverInterval_exp (l := (1.6822127013059274 : ℝ)) (u := (1.6822127013059277 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x218 : ℝ := Real.log x215
  have h218 : SolverInterval x218 (4.1608800874501478) (4.160880087451172) := by
    apply solverInterval_log (l := (4.1608800874501478 : ℝ)) (u := (4.160880087451172 : ℝ)) h215 (by norm_num) (by convert h216 using 1 <;> norm_num [x216]) (by convert h217 using 1 <;> norm_num [x217]) (by norm_num) <;> norm_num
  let x219 : ℝ := (1 : ℝ) + x218
  have h219 : SolverInterval x219 (5.1608800874501478) (5.160880087451172) := by
    exact solverInterval_add (l := (5.1608800874501478 : ℝ)) (u := (5.160880087451172 : ℝ)) (solverInterval_const (1 : ℝ)) h218 (by norm_num) (by norm_num)
  let x220 : ℝ := x214 * x219
  have h220 : SolverInterval x220 (0.0000055443005319) (0.000005544300533) := by
    exact solverInterval_mul (l := (0.0000055443005319 : ℝ)) (u := (0.000005544300533 : ℝ)) h214 h219 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x221 : ℝ := x213 + x220
  have h221 : SolverInterval x221 (4.0611256050052067) (4.061125620775907) := by
    exact solverInterval_add (l := (4.0611256050052067 : ℝ)) (u := (4.061125620775907 : ℝ)) h213 h220 (by norm_num) (by norm_num)
  let x222 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 262144)) * x221
  have h222 : SolverInterval x222 (0.2533139758190242) (0.2533139768029354) := by
    exact solverInterval_mul (l := (0.2533139758190242 : ℝ)) (u := (0.2533139768029354 : ℝ)) h210 h221 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h223 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 262144)) x213 x214) (0.2533139758190242) (0.2533139768029354) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 262144))) (by have := h210.1; norm_num at this ⊢; linarith only [this])]
    exact h222
  let x224 : ℝ := x212 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 262144)) x213 x214)
  have h224 : SolverInterval x224 (0.2438086056441638) (0.2438086066019398) := by
    exact solverInterval_mul (l := (0.2438086056441638 : ℝ)) (u := (0.2438086066019398 : ℝ)) h212 h223 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h225 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 262144) logisticUnitSlopeBound (1 / 4) 262144 8388608) (0.2438086056441638) (0.2438086066019398) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((262144 : ℝ) / 8388608) = 1 / 32 by norm_num] using h224
  let x226 : ℝ := (quarticSolverAccuracy 262144) ^ 2
  have h226 : SolverInterval x226 (0.0000000591304184) (0.0000000591304185) := by
    exact solverInterval_pow (l := (0.0000000591304184 : ℝ)) (u := (0.0000000591304185 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x227 : ℝ := (262144 : ℝ) * x226
  have h227 : SolverInterval x227 (0.0155006844010496) (0.015500684427264) := by
    exact solverInterval_mul (l := (0.0155006844010496 : ℝ)) (u := (0.015500684427264 : ℝ)) (solverInterval_const (262144 : ℝ)) h226 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x228 : ℝ := x227 * (1 : ℝ)
  have h228 : SolverInterval x228 (0.0155006844010496) (0.015500684427264) := by
    exact solverInterval_mul (l := (0.0155006844010496 : ℝ)) (u := (0.015500684427264 : ℝ)) h227 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x229 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 262144) 262144 8388608)
  have h229 : SolverInterval x229 (3.6648342280688984) (3.6648342281752127) := by
    exact solverInterval_max (l := (3.6648342280688984 : ℝ)) (u := (3.6648342281752127 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x230 : ℝ := x229 ^ 2
  have h230 : SolverInterval x230 (13.4310099192253584) (13.431009920004607) := by
    exact solverInterval_pow (l := (13.4310099192253584 : ℝ)) (u := (13.431009920004607 : ℝ)) h229 (by norm_num) 2 (by norm_num) (by norm_num)
  let x231 : ℝ := (2 : ℝ) * x21
  have h231 : SolverInterval x231 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x232 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 262144) 262144 8388608) + x228
  have h232 : SolverInterval x232 (0.073292105648029) (0.0732921058989777) := by
    exact solverInterval_add (l := (0.073292105648029 : ℝ)) (u := (0.0732921058989777 : ℝ)) h206 h228 (by norm_num) (by norm_num)
  let x233 : ℝ := x231 * x232
  have h233 : SolverInterval x233 (0.101604432736362) (0.1016044331575429) := by
    exact solverInterval_mul (l := (0.101604432736362 : ℝ)) (u := (0.1016044331575429 : ℝ)) h231 h232 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x234 : ℝ := x230 / x233
  have h234 : SolverInterval x234 (132.1892116498488471) (132.1892122054822798) := by
    exact solverInterval_div (l := (132.1892116498488471 : ℝ)) (u := (132.1892122054822798 : ℝ)) h230 h233 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h235 : SolverInterval (quarticSolverLowerEndpoint 262144 ((quarticSolverAccuracy 262144)) 1) (132.1892116498488471) (132.1892122054822798) := by
    exact h234
  let x236 : ℝ := (2 : ℝ) * x21
  have h236 : SolverInterval x236 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x237 : ℝ := (262144 : ℝ) / x236
  have h237 : SolverInterval x237 (189096.9243339090848394) (189096.9244703136823826) := by
    exact solverInterval_div (l := (189096.9243339090848394 : ℝ)) (u := (189096.9244703136823826 : ℝ)) (solverInterval_const (262144 : ℝ)) h236 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x238 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 262144) logisticUnitSlopeBound (1 / 4) 262144 8388608) / x228
  have h238 : SolverInterval x238 (15.7288929265169261) (15.7288930149065389) := by
    exact solverInterval_div (l := (15.7288929265169261 : ℝ)) (u := (15.7288930149065389 : ℝ)) h225 h228 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x239 : ℝ := (1 : ℝ) + x238
  have h239 : SolverInterval x239 (16.7288929265169261) (16.7288930149065389) := by
    exact solverInterval_add (l := (16.7288929265169261 : ℝ)) (u := (16.7288930149065389 : ℝ)) (solverInterval_const (1 : ℝ)) h238 (by norm_num) (by norm_num)
  let x240 : ℝ := Real.exp (0.3521421674821673125 : ℝ)
  have h240 : SolverInterval x240 (1.4221106872434658) (1.4221106872434661) := by
    apply solverInterval_exp (l := (1.4221106872434658 : ℝ)) (u := (1.4221106872434661 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x241 : ℝ := Real.exp (0.35214216814264855 : ℝ)
  have h241 : SolverInterval x241 (1.4221106881827432) (1.4221106881827435) := by
    apply solverInterval_exp (l := (1.4221106881827432 : ℝ)) (u := (1.4221106881827435 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x242 : ℝ := Real.log x239
  have h242 : SolverInterval x242 (2.8171373398573385) (2.8171373451411884) := by
    apply solverInterval_log (l := (2.8171373398573385 : ℝ)) (u := (2.8171373451411884 : ℝ)) h239 (by norm_num) (by convert h240 using 1 <;> norm_num [x240]) (by convert h241 using 1 <;> norm_num [x241]) (by norm_num) <;> norm_num
  let x243 : ℝ := x237 * x242
  have h243 : SolverInterval x243 (532712.0063932330601954) (532712.0077766633107154) := by
    exact solverInterval_mul (l := (532712.0063932330601954 : ℝ)) (u := (532712.0077766633107154 : ℝ)) h237 h242 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x244 : ℝ := min (262144 : ℝ) x243
  have h244 : SolverInterval x244 (262144) (262144) := by
    exact solverInterval_min (l := (262144 : ℝ)) (u := (262144 : ℝ)) h243 262144 (by norm_num) (by norm_num)
  have h245 : SolverInterval (quarticSolverUpperEndpoint 262144 ((quarticSolverAccuracy 262144)) 1) (262144) (262144) := by
    exact h244
  let x246 : ℝ := (quarticSolverAccuracy 262144) ^ 2
  have h246 : SolverInterval x246 (0.0000000591304184) (0.0000000591304185) := by
    exact solverInterval_pow (l := (0.0000000591304184 : ℝ)) (u := (0.0000000591304185 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x247 : ℝ := (262144 : ℝ) * x246
  have h247 : SolverInterval x247 (0.0155006844010496) (0.015500684427264) := by
    exact solverInterval_mul (l := (0.0155006844010496 : ℝ)) (u := (0.015500684427264 : ℝ)) (solverInterval_const (262144 : ℝ)) h246 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x248 : ℝ := x247 * (262144 : ℝ)
  have h248 : SolverInterval x248 (4063.4114116287463424) (4063.411418500694016) := by
    exact solverInterval_mul (l := (4063.4114116287463424 : ℝ)) (u := (4063.411418500694016 : ℝ)) h247 (solverInterval_const (262144 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x249 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 262144) 262144 8388608)
  have h249 : SolverInterval x249 (3.6648342280688984) (3.6648342281752127) := by
    exact solverInterval_max (l := (3.6648342280688984 : ℝ)) (u := (3.6648342281752127 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x250 : ℝ := x249 ^ 2
  have h250 : SolverInterval x250 (13.4310099192253584) (13.431009920004607) := by
    exact solverInterval_pow (l := (13.4310099192253584 : ℝ)) (u := (13.431009920004607 : ℝ)) h249 (by norm_num) 2 (by norm_num) (by norm_num)
  let x251 : ℝ := (2 : ℝ) * x21
  have h251 : SolverInterval x251 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x252 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 262144) 262144 8388608) + x248
  have h252 : SolverInterval x252 (4063.4692030499933218) (4063.4692099221657297) := by
    exact solverInterval_add (l := (4063.4692030499933218 : ℝ)) (u := (4063.4692099221657297 : ℝ)) h206 h248 (by norm_num) (by norm_num)
  let x253 : ℝ := x251 * x252
  have h253 : SolverInterval x253 (5633.1644406599820618) (5633.164454250305126) := by
    exact solverInterval_mul (l := (5633.1644406599820618 : ℝ)) (u := (5633.164454250305126 : ℝ)) h251 h252 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x254 : ℝ := x250 / x253
  have h254 : SolverInterval x254 (0.0023842744212964) (0.002384274427187) := by
    exact solverInterval_div (l := (0.0023842744212964 : ℝ)) (u := (0.002384274427187 : ℝ)) h250 h253 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h255 : SolverInterval (quarticSolverLowerEndpoint 262144 ((quarticSolverAccuracy 262144)) 262144) (0.0023842744212964) (0.002384274427187) := by
    exact h254
  let x256 : ℝ := (2 : ℝ) * x21
  have h256 : SolverInterval x256 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x257 : ℝ := (262144 : ℝ) / x256
  have h257 : SolverInterval x257 (189096.9243339090848394) (189096.9244703136823826) := by
    exact solverInterval_div (l := (189096.9243339090848394 : ℝ)) (u := (189096.9244703136823826 : ℝ)) (solverInterval_const (262144 : ℝ)) h256 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x258 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 262144) logisticUnitSlopeBound (1 / 4) 262144 8388608) / x248
  have h258 : SolverInterval x258 (0.000060000964838) (0.0000600009651753) := by
    exact solverInterval_div (l := (0.000060000964838 : ℝ)) (u := (0.0000600009651753 : ℝ)) h225 h248 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x259 : ℝ := (1 : ℝ) + x258
  have h259 : SolverInterval x259 (1.000060000964838) (1.0000600009651753) := by
    exact solverInterval_add (l := (1.000060000964838 : ℝ)) (u := (1.0000600009651753 : ℝ)) (solverInterval_const (1 : ℝ)) h258 (by norm_num) (by norm_num)
  let x260 : ℝ := Real.exp (0.0000074998955940125 : ℝ)
  have h260 : SolverInterval x260 (1.0000074999237181) (1.0000074999237184) := by
    apply solverInterval_exp (l := (1.0000074999237181 : ℝ)) (u := (1.0000074999237184 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x261 : ℝ := Real.exp (0.000007499895661175 : ℝ)
  have h261 : SolverInterval x261 (1.0000074999237853) (1.0000074999237856) := by
    apply solverInterval_exp (l := (1.0000074999237853 : ℝ)) (u := (1.0000074999237856 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x262 : ℝ := Real.log x259
  have h262 : SolverInterval x262 (0.0000599991647521) (0.0000599991652894) := by
    apply solverInterval_log (l := (0.0000599991647521 : ℝ)) (u := (0.0000599991652894 : ℝ)) h259 (by norm_num) (by convert h260 using 1 <;> norm_num [x260]) (by convert h261 using 1 <;> norm_num [x261]) (by norm_num) <;> norm_num
  let x263 : ℝ := x257 * x262
  have h263 : SolverInterval x263 (11.3456575172255987) (11.3456576270115382) := by
    exact solverInterval_mul (l := (11.3456575172255987 : ℝ)) (u := (11.3456576270115382 : ℝ)) h257 h262 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x264 : ℝ := min (262144 : ℝ) x263
  have h264 : SolverInterval x264 (11.3456575172255987) (11.3456576270115382) := by
    exact solverInterval_min (l := (11.3456575172255987 : ℝ)) (u := (11.3456576270115382 : ℝ)) h263 262144 (by norm_num) (by norm_num)
  have h265 : SolverInterval (quarticSolverUpperEndpoint 262144 ((quarticSolverAccuracy 262144)) 262144) (11.3456575172255987) (11.3456576270115382) := by
    exact h264
  constructor
  · refine ⟨?_, ?_, ?_, ?_⟩
    · exact solverInterval_stable h113 h235 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h123 h245 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h133 h255 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h143 h265 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  · refine ⟨?_, ?_, ?_, ?_⟩
    · exact solverInterval_change_lt h113 h235 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h123 h245 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h133 h255 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h143 h265 (by norm_num) (by norm_num)

/-- Relative and absolute stability of the four information endpoints. -/
theorem solver_endpoints_262144 :
    SolverEndpointStable (quarticSolverLowerEndpoint 262144 (quarticAccuracyBound 262144) 1)
      (quarticSolverLowerEndpoint 262144 (quarticSolverAccuracy 262144) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 262144 (quarticAccuracyBound 262144) 1)
      (quarticSolverUpperEndpoint 262144 (quarticSolverAccuracy 262144) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 262144 (quarticAccuracyBound 262144) 262144)
      (quarticSolverLowerEndpoint 262144 (quarticSolverAccuracy 262144) 262144) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 262144 (quarticAccuracyBound 262144) 262144)
      (quarticSolverUpperEndpoint 262144 (quarticSolverAccuracy 262144) 262144) := solver_row_certificate_262144.1

/-- The absolute changes separate the final-row maximum from every other endpoint. -/
theorem solver_endpoint_changes_262144 :
    |quarticSolverLowerEndpoint 262144 (quarticSolverAccuracy 262144) 1 - quarticSolverLowerEndpoint 262144 (quarticAccuracyBound 262144) 1| < 0.017 ∧
    |quarticSolverUpperEndpoint 262144 (quarticSolverAccuracy 262144) 1 - quarticSolverUpperEndpoint 262144 (quarticAccuracyBound 262144) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 262144 (quarticSolverAccuracy 262144) 262144 - quarticSolverLowerEndpoint 262144 (quarticAccuracyBound 262144) 262144| < 0.017 ∧
    |quarticSolverUpperEndpoint 262144 (quarticSolverAccuracy 262144) 262144 - quarticSolverUpperEndpoint 262144 (quarticAccuracyBound 262144) 262144| < 0.017 := solver_row_certificate_262144.2

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSolverRow32.lean <==
import LossOnlyTraceability.QuarticSolverGlobals

noncomputable section
namespace LossOnlyTraceability
set_option maxRecDepth 8192
set_option maxHeartbeats 4000000

/-- All four displayed endpoints at `n = 32` satisfy the solver perturbation claim. -/
theorem solver_row_certificate_32 :
  (    SolverEndpointStable (quarticSolverLowerEndpoint 32 (quarticAccuracyBound 32) 1)
      (quarticSolverLowerEndpoint 32 (quarticSolverAccuracy 32) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 32 (quarticAccuracyBound 32) 1)
      (quarticSolverUpperEndpoint 32 (quarticSolverAccuracy 32) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 32 (quarticAccuracyBound 32) 32)
      (quarticSolverLowerEndpoint 32 (quarticSolverAccuracy 32) 32) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 32 (quarticAccuracyBound 32) 32)
      (quarticSolverUpperEndpoint 32 (quarticSolverAccuracy 32) 32)) ∧
  (|quarticSolverLowerEndpoint 32 (quarticSolverAccuracy 32) 1 - quarticSolverLowerEndpoint 32 (quarticAccuracyBound 32) 1| < 0.017 ∧
    |quarticSolverUpperEndpoint 32 (quarticSolverAccuracy 32) 1 - quarticSolverUpperEndpoint 32 (quarticAccuracyBound 32) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 32 (quarticSolverAccuracy 32) 32 - quarticSolverLowerEndpoint 32 (quarticAccuracyBound 32) 32| < 0.017 ∧
    |quarticSolverUpperEndpoint 32 (quarticSolverAccuracy 32) 32 - quarticSolverUpperEndpoint 32 (quarticAccuracyBound 32) 32| < 0.017) ∧
  (quarticSolverLowerEndpoint 32 (quarticAccuracyBound 32) 1 = 0 ∧
    quarticSolverLowerEndpoint 32 (quarticSolverAccuracy 32) 1 = 0 ∧
    quarticSolverLowerEndpoint 32 (quarticAccuracyBound 32) 32 = 0 ∧
    quarticSolverLowerEndpoint 32 (quarticSolverAccuracy 32) 32 = 0) := by
  obtain ⟨ha1, ha2⟩ := solver_accuracy_coefficients
  let x1 : ℝ := (32 : ℝ) ^ (2 / 3 : ℝ)
  have h1 : SolverInterval x1 (10.0793683991589853) (10.0793683991589854) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (10.0793683991589853 : ℝ)) (u := (10.0793683991589854 : ℝ)) (solverInterval_const (32 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x2 : ℝ := x1⁻¹
  have h2 : SolverInterval x2 (0.0992125657480124) (0.0992125657480125) := by
    exact solverInterval_inv (l := (0.0992125657480124 : ℝ)) (u := (0.0992125657480125 : ℝ)) h1 (by norm_num) (by norm_num) (by norm_num)
  let x3 : ℝ := (4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ)) * x2
  have h3 : SolverInterval x3 (0.0957702648500043) (0.0957702648500046) := by
    exact solverInterval_mul (l := (0.0957702648500043 : ℝ)) (u := (0.0957702648500046 : ℝ)) ha1 h2 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x4 : ℝ := (32 : ℝ) ^ (5 / 6 : ℝ)
  have h4 : SolverInterval x4 (17.9593927729499677) (17.9593927729499678) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (17.9593927729499677 : ℝ)) (u := (17.9593927729499678 : ℝ)) (solverInterval_const (32 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 5 6 (by norm_num) (by norm_num) (by norm_num))
  let x5 : ℝ := x4⁻¹
  have h5 : SolverInterval x5 (0.0556811698837712) (0.0556811698837713) := by
    exact solverInterval_inv (l := (0.0556811698837712 : ℝ)) (u := (0.0556811698837713 : ℝ)) h4 (by norm_num) (by norm_num) (by norm_num)
  let x6 : ℝ := (4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8) * x5
  have h6 : SolverInterval x6 (0.0136766698627686) (0.0136766698627688) := by
    exact solverInterval_mul (l := (0.0136766698627686 : ℝ)) (u := (0.0136766698627688 : ℝ)) ha2 h5 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x7 : ℝ := x3 + x6
  have h7 : SolverInterval x7 (0.1094469347127729) (0.1094469347127734) := by
    exact solverInterval_add (l := (0.1094469347127729 : ℝ)) (u := (0.1094469347127734 : ℝ)) h3 h6 (by norm_num) (by norm_num)
  have h8 : SolverInterval (quarticAccuracyBound 32) (0.1094469347127729) (0.1094469347127734) := by
    simpa only [quarticAccuracyBound, Nat.cast_ofNat, Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 32)] using h7
  let x9 : ℝ := logisticUnitSlopeBound
  have h9 : SolverInterval x9 (0.7310585786185012) (0.7310585786402001) := by
    exact solverInterval_weaken (l := (0.7310585786185012 : ℝ)) (u := (0.7310585786402001 : ℝ)) qc_unitSlope_bounds (by norm_num) (by norm_num)
  let x10 : ℝ := (1 : ℝ) + x9
  have h10 : SolverInterval x10 (1.7310585786185012) (1.7310585786402001) := by
    exact solverInterval_add (l := (1.7310585786185012 : ℝ)) (u := (1.7310585786402001 : ℝ)) (solverInterval_const (1 : ℝ)) h9 (by norm_num) (by norm_num)
  let x11 : ℝ := x10 / (1000000000 : ℝ)
  have h11 : SolverInterval x11 (0.0000000017310585) (0.0000000017310586) := by
    exact solverInterval_div (l := (0.0000000017310585 : ℝ)) (u := (0.0000000017310586 : ℝ)) h10 (solverInterval_const (1000000000 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x12 : ℝ := (quarticAccuracyBound 32) + x11
  have h12 : SolverInterval x12 (0.1094469364438314) (0.109446936443832) := by
    exact solverInterval_add (l := (0.1094469364438314 : ℝ)) (u := (0.109446936443832 : ℝ)) h8 h11 (by norm_num) (by norm_num)
  have h13 : SolverInterval (quarticSolverAccuracy 32) (0.1094469364438314) (0.109446936443832) := by
    exact h12
  let x14 : ℝ := (1 / 2 : ℝ) ^ (1 / 3 : ℝ)
  have h14 : SolverInterval x14 (0.7937005259840997) (0.7937005259840998) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.7937005259840997 : ℝ)) (u := (0.7937005259840998 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x15 : ℝ := (1 / 2 : ℝ) ^ (4 / 3 : ℝ)
  have h15 : SolverInterval x15 (0.3968502629920498) (0.3968502629920499) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.3968502629920498 : ℝ)) (u := (0.3968502629920499 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x16 : ℝ := (3 : ℝ) * x15
  have h16 : SolverInterval x16 (1.1905507889761494) (1.1905507889761497) := by
    exact solverInterval_mul (l := (1.1905507889761494 : ℝ)) (u := (1.1905507889761497 : ℝ)) (solverInterval_const (3 : ℝ)) h15 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x17 : ℝ := x16 / (4 : ℝ)
  have h17 : SolverInterval x17 (0.2976376972440373) (0.2976376972440375) := by
    exact solverInterval_div (l := (0.2976376972440373 : ℝ)) (u := (0.2976376972440375 : ℝ)) h16 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h18 : SolverInterval (sharpSlope (1 / 2)) (0.2976376972440373) (0.2976376972440375) := by
    exact h17
  let x19 : ℝ := matrixEnergyK (1 / 32)
  have h19 : SolverInterval x19 (2.0305600303523374) (2.030560038237687) := by
    exact solverInterval_weaken (l := (2.0305600303523374 : ℝ)) (u := (2.030560038237687 : ℝ)) qc_matrixEnergyK_bounds (by norm_num) (by norm_num)
  let x20 : ℝ := matrixEnergyS 1024
  have h20 : SolverInterval x20 (0.0044003066524813) (0.0044003066524814) := by
    norm_num [x20, SolverInterval, matrixEnergyS, matrixEnergyC]
  let x21 : ℝ := Real.log 2
  have h21 : SolverInterval x21 (0.6931471803) (0.6931471808) := by
    exact ⟨Real.log_two_gt_d9.le, Real.log_two_lt_d9.le⟩
  let x22 : ℝ := (2 : ℝ) * (quarticAccuracyBound 32)
  have h22 : SolverInterval x22 (0.2188938694255458) (0.2188938694255468) := by
    exact solverInterval_mul (l := (0.2188938694255458 : ℝ)) (u := (0.2188938694255468 : ℝ)) (solverInterval_const (2 : ℝ)) h8 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x23 : ℝ := x22 / (sharpSlope (1 / 2))
  have h23 : SolverInterval x23 (0.7354373167524929) (0.7354373167524968) := by
    exact solverInterval_div (l := (0.7354373167524929 : ℝ)) (u := (0.7354373167524968 : ℝ)) h22 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x24 : ℝ := x23 ^ (3 / 2 : ℝ)
  have h24 : SolverInterval x24 (0.6306937014976315) (0.6306937014976367) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.6306937014976315 : ℝ)) (u := (0.6306937014976367 : ℝ)) h23 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x25 : ℝ := (1 : ℝ) - x24
  have h25 : SolverInterval x25 (0.3693062985023633) (0.3693062985023685) := by
    exact solverInterval_sub (l := (0.3693062985023633 : ℝ)) (u := (0.3693062985023685 : ℝ)) (solverInterval_const (1 : ℝ)) h24 (by norm_num) (by norm_num)
  let x26 : ℝ := (2 : ℝ) * x25
  have h26 : SolverInterval x26 (0.7386125970047266) (0.738612597004737) := by
    exact solverInterval_mul (l := (0.7386125970047266 : ℝ)) (u := (0.738612597004737 : ℝ)) (solverInterval_const (2 : ℝ)) h25 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x27 : ℝ := (2 : ℝ) * x24
  have h27 : SolverInterval x27 (1.261387402995263) (1.2613874029952734) := by
    exact solverInterval_mul (l := (1.261387402995263 : ℝ)) (u := (1.2613874029952734 : ℝ)) (solverInterval_const (2 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x28 : ℝ := (1 : ℝ) + x27
  have h28 : SolverInterval x28 (2.261387402995263) (2.2613874029952734) := by
    exact solverInterval_add (l := (2.261387402995263 : ℝ)) (u := (2.2613874029952734 : ℝ)) (solverInterval_const (1 : ℝ)) h27 (by norm_num) (by norm_num)
  let x29 : ℝ := (1024 : ℝ) * x28
  have h29 : SolverInterval x29 (2315.660700667149312) (2315.6607006671599616) := by
    exact solverInterval_mul (l := (2315.660700667149312 : ℝ)) (u := (2315.6607006671599616 : ℝ)) (solverInterval_const (1024 : ℝ)) h28 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x30 : ℝ := x26 / x29
  have h30 : SolverInterval x30 (0.0003189640851925) (0.0003189640851926) := by
    exact solverInterval_div (l := (0.0003189640851925 : ℝ)) (u := (0.0003189640851926 : ℝ)) h26 h29 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x31 : ℝ := (1 : ℝ) + x30
  have h31 : SolverInterval x31 (1.0003189640851925) (1.0003189640851926) := by
    exact solverInterval_add (l := (1.0003189640851925 : ℝ)) (u := (1.0003189640851926 : ℝ)) (solverInterval_const (1 : ℝ)) h30 (by norm_num) (by norm_num)
  have h32 : SolverInterval (sharpFourthFactor x24 1024) (1.0003189640851925) (1.0003189640851926) := by
    exact h31
  let x33 : ℝ := x14 ^ 2
  have h33 : SolverInterval x33 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x34 : ℝ := (1 / 4 : ℝ) * x33
  have h34 : SolverInterval x34 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h33 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x35 : ℝ := x34 / (2 : ℝ)
  have h35 : SolverInterval x35 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h34 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x36 : ℝ := x24 ^ (4 / 3 : ℝ)
  have h36 : SolverInterval x36 (0.5408680468721064) (0.5408680468721125) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.5408680468721064 : ℝ)) (u := (0.5408680468721125 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x37 : ℝ := (sharpFourthFactor x24 1024) ^ (2 / 3 : ℝ)
  have h37 : SolverInterval x37 (1.0002126314208319) (1.000212631420832) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0002126314208319 : ℝ)) (u := (1.000212631420832 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x38 : ℝ := x36 * x37
  have h38 : SolverInterval x38 (0.5409830524133953) (0.5409830524134016) := by
    exact solverInterval_mul (l := (0.5409830524133953 : ℝ)) (u := (0.5409830524134016 : ℝ)) h36 h37 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x39 : ℝ := x24 ^ (1 / 3 : ℝ)
  have h39 : SolverInterval x39 (0.8575764203570972) (0.8575764203570997) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.8575764203570972 : ℝ)) (u := (0.8575764203570997 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x40 : ℝ := x39 / (1024 : ℝ)
  have h40 : SolverInterval x40 (0.0008374769730049) (0.000837476973005) := by
    exact solverInterval_div (l := (0.0008374769730049 : ℝ)) (u := (0.000837476973005 : ℝ)) h39 (solverInterval_const (1024 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x41 : ℝ := x38 + x40
  have h41 : SolverInterval x41 (0.5418205293864002) (0.5418205293864066) := by
    exact solverInterval_add (l := (0.5418205293864002 : ℝ)) (u := (0.5418205293864066 : ℝ)) h38 h40 (by norm_num) (by norm_num)
  let x42 : ℝ := x35 * x41
  have h42 : SolverInterval x42 (0.0426656931399442) (0.0426656931399449) := by
    exact solverInterval_mul (l := (0.0426656931399442 : ℝ)) (u := (0.0426656931399449 : ℝ)) h35 h41 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h43 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x24 1024) (0.0426656931399442) (0.0426656931399449) := by
    exact h42
  let x44 : ℝ := x24 ^ (2 / 3 : ℝ)
  have h44 : SolverInterval x44 (0.7354373167524928) (0.7354373167524969) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.7354373167524928 : ℝ)) (u := (0.7354373167524969 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x45 : ℝ := (sharpSlope (1 / 2)) * x44
  have h45 : SolverInterval x45 (0.2188938694255456) (0.218893869425547) := by
    exact solverInterval_mul (l := (0.2188938694255456 : ℝ)) (u := (0.218893869425547 : ℝ)) h18 h44 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x46 : ℝ := (sharpFourthFactor x24 1024) ^ (1 / 3 : ℝ)
  have h46 : SolverInterval x46 (1.0001063100595015) (1.0001063100595017) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0001063100595015 : ℝ)) (u := (1.0001063100595017 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x47 : ℝ := x46⁻¹
  have h47 : SolverInterval x47 (0.9998937012411256) (0.9998937012411259) := by
    exact solverInterval_inv (l := (0.9998937012411256 : ℝ)) (u := (0.9998937012411259 : ℝ)) h46 (by norm_num) (by norm_num) (by norm_num)
  let x48 : ℝ := x45 * x47
  have h48 : SolverInterval x48 (0.2188706012789004) (0.218870601278902) := by
    exact solverInterval_mul (l := (0.2188706012789004 : ℝ)) (u := (0.218870601278902 : ℝ)) h45 h47 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x49 : ℝ := x48 - (quarticAccuracyBound 32)
  have h49 : SolverInterval x49 (0.109423666566127) (0.1094236665661291) := by
    exact solverInterval_sub (l := (0.109423666566127 : ℝ)) (u := (0.1094236665661291 : ℝ)) h48 h8 (by norm_num) (by norm_num)
  let x50 : ℝ := x49 - (sharpPenalty (1 / 2) (1 / 4) x24 1024)
  have h50 : SolverInterval x50 (0.0667579734261821) (0.0667579734261849) := by
    exact solverInterval_sub (l := (0.0667579734261821 : ℝ)) (u := (0.0667579734261849 : ℝ)) h49 h43 (by norm_num) (by norm_num)
  have h51 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 32) 1024) (0.0667579734261821) (0.0667579734261849) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h32.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x24 1024))] using h50
  let x52 : ℝ := Real.sqrt x24
  have h52 : SolverInterval x52 (0.7941622639597222) (0.7941622639597255) := by
    exact solverInterval_sqrt (l := (0.7941622639597222 : ℝ)) (u := (0.7941622639597255 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x53 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x24 (quarticAccuracyBound 32) 1024
  have h53 : SolverInterval x53 (1.1042544749711606) (1.1042544749711657) := by
    apply solverInterval_quarticRoot (xl := (1.1042544749711606 : ℝ)) (xh := (1.1042544749711657 : ℝ)) (v := x24) (ε := (quarticAccuracyBound 32)) (d := 1024) (by have := h24.1; norm_num at this ⊢; linarith only [this]) (by have := h24.2; norm_num at this ⊢; linarith only [this]) (by have := h8.1; norm_num at this ⊢; linarith only [this]) h51 h52 <;> norm_num
  let x54 : ℝ := x53 ^ 2
  have h54 : SolverInterval x54 (1.2193779454938335) (1.2193779454938449) := by
    exact solverInterval_pow (l := (1.2193779454938335 : ℝ)) (u := (1.2193779454938449 : ℝ)) h53 (by norm_num) 2 (by norm_num) (by norm_num)
  let x55 : ℝ := min (1 : ℝ) x54
  have h55 : SolverInterval x55 (1) (1) := by
    exact solverInterval_min (l := (1 : ℝ)) (u := (1 : ℝ)) h54 1 (by norm_num) (by norm_num)
  have h56 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 32) 1024) (1) (1) := by
    exact h55
  let x57 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 32) 1024)
  have h57 : SolverInterval x57 (1) (1) := by
    exact solverInterval_div (l := (1 : ℝ)) (u := (1 : ℝ)) (solverInterval_const (1 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x58 : ℝ := Real.exp (-0.0000000000000125 : ℝ)
  have h58 : SolverInterval x58 (0.9999999999999874) (0.9999999999999877) := by
    apply solverInterval_exp (l := (0.9999999999999874 : ℝ)) (u := (0.9999999999999877 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x59 : ℝ := Real.exp (0.0000000000000125 : ℝ)
  have h59 : SolverInterval x59 (1.0000000000000124) (1.0000000000000127) := by
    apply solverInterval_exp (l := (1.0000000000000124 : ℝ)) (u := (1.0000000000000127 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x60 : ℝ := Real.log x57
  have h60 : SolverInterval x60 (-0.0000000000001) (0.0000000000001) := by
    apply solverInterval_log (l := (-0.0000000000001 : ℝ)) (u := (0.0000000000001 : ℝ)) h57 (by norm_num) (by convert h58 using 1 <;> norm_num [x58]) (by convert h59 using 1 <;> norm_num [x59]) (by norm_num) <;> norm_num
  let x61 : ℝ := (1 : ℝ) + x60
  have h61 : SolverInterval x61 (0.9999999999999) (1.0000000000001) := by
    exact solverInterval_add (l := (0.9999999999999 : ℝ)) (u := (1.0000000000001 : ℝ)) (solverInterval_const (1 : ℝ)) h60 (by norm_num) (by norm_num)
  let x62 : ℝ := x20 * x61
  have h62 : SolverInterval x62 (0.0044003066524808) (0.0044003066524819) := by
    exact solverInterval_mul (l := (0.0044003066524808 : ℝ)) (u := (0.0044003066524819 : ℝ)) h20 h61 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x63 : ℝ := x19 + x62
  have h63 : SolverInterval x63 (2.0349603370048182) (2.0349603448901689) := by
    exact solverInterval_add (l := (2.0349603370048182 : ℝ)) (u := (2.0349603448901689 : ℝ)) h19 h62 (by norm_num) (by norm_num)
  let x64 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 32) 1024) * x63
  have h64 : SolverInterval x64 (2.0349603370048182) (2.0349603448901689) := by
    exact solverInterval_mul (l := (2.0349603370048182 : ℝ)) (u := (2.0349603448901689 : ℝ)) h56 h63 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h65 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 32) 1024) x19 x20) (2.0349603370048182) (2.0349603448901689) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 32) 1024)) (by have := h56.1; norm_num at this ⊢; linarith only [this])]
    exact h64
  have h66 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 32) 32 1024) (2.0349603370048182) (2.0349603448901689) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((32 : ℝ) / 1024) = 1 / 32 by norm_num] using h65
  let x67 : ℝ := x24⁻¹
  have h67 : SolverInterval x67 (1.5855557105222607) (1.5855557105222739) := by
    exact solverInterval_inv (l := (1.5855557105222607 : ℝ)) (u := (1.5855557105222739 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num)
  let x68 : ℝ := x67 - (1 : ℝ)
  have h68 : SolverInterval x68 (0.5855557105222607) (0.5855557105222739) := by
    exact solverInterval_sub (l := (0.5855557105222607 : ℝ)) (u := (0.5855557105222739 : ℝ)) h67 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x69 : ℝ := (1 / 4 : ℝ) ^ 2
  have h69 : SolverInterval x69 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x70 : ℝ := x24 ^ 2
  have h70 : SolverInterval x70 (0.3977745451087835) (0.3977745451087901) := by
    exact solverInterval_pow (l := (0.3977745451087835 : ℝ)) (u := (0.3977745451087901 : ℝ)) h24 (by norm_num) 2 (by norm_num) (by norm_num)
  let x71 : ℝ := x69 * x70
  have h71 : SolverInterval x71 (0.0248609090692989) (0.0248609090692994) := by
    exact solverInterval_mul (l := (0.0248609090692989 : ℝ)) (u := (0.0248609090692994 : ℝ)) h69 h70 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x72 : ℝ := x71 * (sharpFourthFactor x24 1024)
  have h72 : SolverInterval x72 (0.0248688388064172) (0.0248688388064178) := by
    exact solverInterval_mul (l := (0.0248688388064172 : ℝ)) (u := (0.0248688388064178 : ℝ)) h71 h32 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x73 : ℝ := x72 / (4 : ℝ)
  have h73 : SolverInterval x73 (0.0062172097016043) (0.0062172097016045) := by
    exact solverInterval_div (l := (0.0062172097016043 : ℝ)) (u := (0.0062172097016045 : ℝ)) h72 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x74 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 32) 1024) - x73
  have h74 : SolverInterval x74 (0.0605407637245776) (0.0605407637245806) := by
    exact solverInterval_sub (l := (0.0605407637245776 : ℝ)) (u := (0.0605407637245806 : ℝ)) h51 h73 (by norm_num) (by norm_num)
  let x75 : ℝ := x68 * x74
  have h75 : SolverInterval x75 (0.0354499899183053) (0.0354499899183079) := by
    exact solverInterval_mul (l := (0.0354499899183053 : ℝ)) (u := (0.0354499899183079 : ℝ)) h68 h74 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x76 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 32) 32 1024)
  have h76 : SolverInterval x76 (0.5087400842512045) (0.5087400862225423) := by
    exact solverInterval_mul (l := (0.5087400842512045 : ℝ)) (u := (0.5087400862225423 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h66 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x77 : ℝ := x76 / (2 : ℝ)
  have h77 : SolverInterval x77 (0.2543700421256022) (0.2543700431112712) := by
    exact solverInterval_div (l := (0.2543700421256022 : ℝ)) (u := (0.2543700431112712 : ℝ)) h76 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x78 : ℝ := x75 - x77
  have h78 : SolverInterval x78 (-0.2189200531929659) (-0.2189200522072943) := by
    exact solverInterval_sub (l := (-0.2189200531929659 : ℝ)) (u := (-0.2189200522072943 : ℝ)) h75 h77 (by norm_num) (by norm_num)
  have h79 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 32) 32 1024) (-0.2189200531929659) (-0.2189200522072943) := by
    exact h78
  let x80 : ℝ := x9 ^ 2
  have h80 : SolverInterval x80 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x81 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 32) 1024)
  have h81 : SolverInterval x81 (0.03125) (0.03125) := by
    exact solverInterval_mul (l := (0.03125 : ℝ)) (u := (0.03125 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x82 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 32) 32 1024) + x81
  have h82 : SolverInterval x82 (2.0662103370048182) (2.0662103448901689) := by
    exact solverInterval_add (l := (2.0662103370048182 : ℝ)) (u := (2.0662103448901689 : ℝ)) h66 h81 (by norm_num) (by norm_num)
  let x83 : ℝ := x80 * x82
  have h83 : SolverInterval x83 (1.1042791832445614) (1.1042791875244143) := by
    exact solverInterval_mul (l := (1.1042791832445614 : ℝ)) (u := (1.1042791875244143 : ℝ)) h80 h82 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h84 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 32) 32 1024) (1.1042791832445614) (1.1042791875244143) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((32 : ℝ) / 1024) = 1 / 32 by norm_num] using h83
  let x85 : ℝ := (quarticAccuracyBound 32) / (1 / 16 : ℝ)
  have h85 : SolverInterval x85 (1.7511509554043664) (1.7511509554043744) := by
    exact solverInterval_div (l := (1.7511509554043664 : ℝ)) (u := (1.7511509554043744 : ℝ)) h8 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x86 : ℝ := x85 ^ (1 / 2 : ℝ)
  have h86 : SolverInterval x86 (1.323310604281688) (1.3233106042816911) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.323310604281688 : ℝ)) (u := (1.3233106042816911 : ℝ)) h85 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x87 : ℝ := min (4 : ℝ) x86
  have h87 : SolverInterval x87 (1.323310604281688) (1.3233106042816911) := by
    exact solverInterval_min (l := (1.323310604281688 : ℝ)) (u := (1.3233106042816911 : ℝ)) h86 4 (by norm_num) (by norm_num)
  have h88 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 32)) (1.323310604281688) (1.3233106042816911) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h87
  let x89 : ℝ := x9 + (1 / 4 : ℝ)
  have h89 : SolverInterval x89 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x90 : ℝ := x89 ^ 2
  have h90 : SolverInterval x90 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h89 (by norm_num) 2 (by norm_num) (by norm_num)
  let x91 : ℝ := (2 : ℝ) * x19
  have h91 : SolverInterval x91 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x92 : ℝ := (2 : ℝ) * x20
  have h92 : SolverInterval x92 (0.0088006133049626) (0.0088006133049628) := by
    exact solverInterval_mul (l := (0.0088006133049626 : ℝ)) (u := (0.0088006133049628 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x93 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 32))
  have h93 : SolverInterval x93 (3.0227219422693646) (3.0227219422693718) := by
    exact solverInterval_div (l := (3.0227219422693646 : ℝ)) (u := (3.0227219422693718 : ℝ)) (solverInterval_const (4 : ℝ)) h88 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x94 : ℝ := Real.exp (0.138269716355259825 : ℝ)
  have h94 : SolverInterval x94 (1.1482852198151185) (1.1482852198151188) := by
    apply solverInterval_exp (l := (1.1482852198151185 : ℝ)) (u := (1.1482852198151188 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x95 : ℝ := Real.exp (0.1382697163552851375 : ℝ)
  have h95 : SolverInterval x95 (1.1482852198151476) (1.1482852198151479) := by
    apply solverInterval_exp (l := (1.1482852198151476 : ℝ)) (u := (1.1482852198151479 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x96 : ℝ := Real.log x93
  have h96 : SolverInterval x96 (1.1061577308420786) (1.1061577308422811) := by
    apply solverInterval_log (l := (1.1061577308420786 : ℝ)) (u := (1.1061577308422811 : ℝ)) h93 (by norm_num) (by convert h94 using 1 <;> norm_num [x94]) (by convert h95 using 1 <;> norm_num [x95]) (by norm_num) <;> norm_num
  let x97 : ℝ := (1 : ℝ) + x96
  have h97 : SolverInterval x97 (2.1061577308420786) (2.1061577308422811) := by
    exact solverInterval_add (l := (2.1061577308420786 : ℝ)) (u := (2.1061577308422811 : ℝ)) (solverInterval_const (1 : ℝ)) h96 (by norm_num) (by norm_num)
  let x98 : ℝ := x92 * x97
  have h98 : SolverInterval x98 (0.0185354797483986) (0.0185354797484009) := by
    exact solverInterval_mul (l := (0.0185354797483986 : ℝ)) (u := (0.0185354797484009 : ℝ)) h92 h97 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x99 : ℝ := x91 + x98
  have h99 : SolverInterval x99 (4.0796555404530734) (4.0796555562237749) := by
    exact solverInterval_add (l := (4.0796555404530734 : ℝ)) (u := (4.0796555562237749 : ℝ)) h91 h98 (by norm_num) (by norm_num)
  let x100 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 32)) * x99
  have h100 : SolverInterval x100 (5.398651438498093) (5.3986514593676422) := by
    exact solverInterval_mul (l := (5.398651438498093 : ℝ)) (u := (5.3986514593676422 : ℝ)) h88 h99 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h101 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 32)) x91 x92) (5.398651438498093) (5.3986514593676422) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 32))) (by have := h88.1; norm_num at this ⊢; linarith only [this])]
    exact h100
  let x102 : ℝ := x90 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 32)) x91 x92)
  have h102 : SolverInterval x102 (5.1960720892851278) (5.1960721096014192) := by
    exact solverInterval_mul (l := (5.1960720892851278 : ℝ)) (u := (5.1960721096014192 : ℝ)) h90 h101 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h103 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 32) logisticUnitSlopeBound (1 / 4) 32 1024) (5.1960720892851278) (5.1960721096014192) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((32 : ℝ) / 1024) = 1 / 32 by norm_num] using h102
  let x104 : ℝ := (quarticAccuracyBound 32) ^ 2
  have h104 : SolverInterval x104 (0.0119786315180219) (0.0119786315180221) := by
    exact solverInterval_pow (l := (0.0119786315180219 : ℝ)) (u := (0.0119786315180221 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x105 : ℝ := (32 : ℝ) * x104
  have h105 : SolverInterval x105 (0.3833162085767008) (0.3833162085767072) := by
    exact solverInterval_mul (l := (0.3833162085767008 : ℝ)) (u := (0.3833162085767072 : ℝ)) (solverInterval_const (32 : ℝ)) h104 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x106 : ℝ := x105 * (1 : ℝ)
  have h106 : SolverInterval x106 (0.3833162085767008) (0.3833162085767072) := by
    exact solverInterval_mul (l := (0.3833162085767008 : ℝ)) (u := (0.3833162085767072 : ℝ)) h105 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x107 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 32) 32 1024)
  have h107 : SolverInterval x107 (0) (0) := by
    exact solverInterval_max (l := (0 : ℝ)) (u := (0 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x108 : ℝ := x107 ^ 2
  have h108 : SolverInterval x108 (0) (0) := by
    exact solverInterval_pow (l := (0 : ℝ)) (u := (0 : ℝ)) h107 (by norm_num) 2 (by norm_num) (by norm_num)
  let x109 : ℝ := (2 : ℝ) * x21
  have h109 : SolverInterval x109 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x110 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 32) 32 1024) + x106
  have h110 : SolverInterval x110 (1.4875953918212622) (1.4875953961011215) := by
    exact solverInterval_add (l := (1.4875953918212622 : ℝ)) (u := (1.4875953961011215 : ℝ)) h84 h106 (by norm_num) (by norm_num)
  let x111 : ℝ := x109 * x110
  have h111 : SolverInterval x111 (2.0622451025363631) (2.0622451099571034) := by
    exact solverInterval_mul (l := (2.0622451025363631 : ℝ)) (u := (2.0622451099571034 : ℝ)) h109 h110 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x112 : ℝ := x108 / x111
  have h112 : SolverInterval x112 (0) (0) := by
    exact solverInterval_div (l := (0 : ℝ)) (u := (0 : ℝ)) h108 h111 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h113 : SolverInterval (quarticSolverLowerEndpoint 32 ((quarticAccuracyBound 32)) 1) (0) (0) := by
    exact h112
  let x114 : ℝ := (2 : ℝ) * x21
  have h114 : SolverInterval x114 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x115 : ℝ := (32 : ℝ) / x114
  have h115 : SolverInterval x115 (23.0831206462291363) (23.0831206628800882) := by
    exact solverInterval_div (l := (23.0831206462291363 : ℝ)) (u := (23.0831206628800882 : ℝ)) (solverInterval_const (32 : ℝ)) h114 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x116 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 32) logisticUnitSlopeBound (1 / 4) 32 1024) / x106
  have h116 : SolverInterval x116 (13.5555762397282438) (13.555576292729859) := by
    exact solverInterval_div (l := (13.5555762397282438 : ℝ)) (u := (13.555576292729859 : ℝ)) h103 h106 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x117 : ℝ := (1 : ℝ) + x116
  have h117 : SolverInterval x117 (14.5555762397282438) (14.555576292729859) := by
    exact solverInterval_add (l := (14.5555762397282438 : ℝ)) (u := (14.555576292729859 : ℝ)) (solverInterval_const (1 : ℝ)) h116 (by norm_num) (by norm_num)
  let x118 : ℝ := Real.exp (0.3347467708642318 : ℝ)
  have h118 : SolverInterval x118 (1.3975864308045386) (1.3975864308045389) := by
    apply solverInterval_exp (l := (1.3975864308045386 : ℝ)) (u := (1.3975864308045389 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x119 : ℝ := Real.exp (0.3347467713194227125 : ℝ)
  have h119 : SolverInterval x119 (1.3975864314407073) (1.3975864314407076) := by
    apply solverInterval_exp (l := (1.3975864314407073 : ℝ)) (u := (1.3975864314407076 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x120 : ℝ := Real.log x117
  have h120 : SolverInterval x120 (2.6779741669138544) (2.6779741705553817) := by
    apply solverInterval_log (l := (2.6779741669138544 : ℝ)) (u := (2.6779741705553817 : ℝ)) h117 (by norm_num) (by convert h118 using 1 <;> norm_num [x118]) (by convert h119 using 1 <;> norm_num [x119]) (by norm_num) <;> norm_num
  let x121 : ℝ := x115 * x120
  have h121 : SolverInterval x121 (61.8160007823574636) (61.8160009110060969) := by
    exact solverInterval_mul (l := (61.8160007823574636 : ℝ)) (u := (61.8160009110060969 : ℝ)) h115 h120 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x122 : ℝ := min (32 : ℝ) x121
  have h122 : SolverInterval x122 (32) (32) := by
    exact solverInterval_min (l := (32 : ℝ)) (u := (32 : ℝ)) h121 32 (by norm_num) (by norm_num)
  have h123 : SolverInterval (quarticSolverUpperEndpoint 32 ((quarticAccuracyBound 32)) 1) (32) (32) := by
    exact h122
  let x124 : ℝ := (quarticAccuracyBound 32) ^ 2
  have h124 : SolverInterval x124 (0.0119786315180219) (0.0119786315180221) := by
    exact solverInterval_pow (l := (0.0119786315180219 : ℝ)) (u := (0.0119786315180221 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x125 : ℝ := (32 : ℝ) * x124
  have h125 : SolverInterval x125 (0.3833162085767008) (0.3833162085767072) := by
    exact solverInterval_mul (l := (0.3833162085767008 : ℝ)) (u := (0.3833162085767072 : ℝ)) (solverInterval_const (32 : ℝ)) h124 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x126 : ℝ := x125 * (32 : ℝ)
  have h126 : SolverInterval x126 (12.2661186744544256) (12.2661186744546304) := by
    exact solverInterval_mul (l := (12.2661186744544256 : ℝ)) (u := (12.2661186744546304 : ℝ)) h125 (solverInterval_const (32 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x127 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 32) 32 1024)
  have h127 : SolverInterval x127 (0) (0) := by
    exact solverInterval_max (l := (0 : ℝ)) (u := (0 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x128 : ℝ := x127 ^ 2
  have h128 : SolverInterval x128 (0) (0) := by
    exact solverInterval_pow (l := (0 : ℝ)) (u := (0 : ℝ)) h127 (by norm_num) 2 (by norm_num) (by norm_num)
  let x129 : ℝ := (2 : ℝ) * x21
  have h129 : SolverInterval x129 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x130 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 32) 32 1024) + x126
  have h130 : SolverInterval x130 (13.370397857698987) (13.3703978619790447) := by
    exact solverInterval_add (l := (13.370397857698987 : ℝ)) (u := (13.3703978619790447 : ℝ)) h84 h126 (by norm_num) (by norm_num)
  let x131 : ℝ := x129 * x130
  have h131 : SolverInterval x131 (18.5353071491064269) (18.5353071684102447) := by
    exact solverInterval_mul (l := (18.5353071491064269 : ℝ)) (u := (18.5353071684102447 : ℝ)) h129 h130 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x132 : ℝ := x128 / x131
  have h132 : SolverInterval x132 (0) (0) := by
    exact solverInterval_div (l := (0 : ℝ)) (u := (0 : ℝ)) h128 h131 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h133 : SolverInterval (quarticSolverLowerEndpoint 32 ((quarticAccuracyBound 32)) 32) (0) (0) := by
    exact h132
  let x134 : ℝ := (2 : ℝ) * x21
  have h134 : SolverInterval x134 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x135 : ℝ := (32 : ℝ) / x134
  have h135 : SolverInterval x135 (23.0831206462291363) (23.0831206628800882) := by
    exact solverInterval_div (l := (23.0831206462291363 : ℝ)) (u := (23.0831206628800882 : ℝ)) (solverInterval_const (32 : ℝ)) h134 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x136 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 32) logisticUnitSlopeBound (1 / 4) 32 1024) / x126
  have h136 : SolverInterval x136 (0.4236117574915076) (0.4236117591478081) := by
    exact solverInterval_div (l := (0.4236117574915076 : ℝ)) (u := (0.4236117591478081 : ℝ)) h103 h126 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x137 : ℝ := (1 : ℝ) + x136
  have h137 : SolverInterval x137 (1.4236117574915076) (1.4236117591478081) := by
    exact solverInterval_add (l := (1.4236117574915076 : ℝ)) (u := (1.4236117591478081 : ℝ)) (solverInterval_const (1 : ℝ)) h136 (by norm_num) (by norm_num)
  let x138 : ℝ := Real.exp (0.0441496417006274375 : ℝ)
  have h138 : SolverInterval x138 (1.0451387395256945) (1.0451387395256948) := by
    apply solverInterval_exp (l := (1.0451387395256945 : ℝ)) (u := (1.0451387395256948 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x139 : ℝ := Real.exp (0.04414964184608365 : ℝ)
  have h139 : SolverInterval x139 (1.0451387396777164) (1.0451387396777167) := by
    apply solverInterval_exp (l := (1.0451387396777164 : ℝ)) (u := (1.0451387396777167 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x140 : ℝ := Real.log x137
  have h140 : SolverInterval x140 (0.3531971336050195) (0.3531971347686692) := by
    apply solverInterval_log (l := (0.3531971336050195 : ℝ)) (u := (0.3531971347686692 : ℝ)) h137 (by norm_num) (by convert h138 using 1 <;> norm_num [x138]) (by convert h139 using 1 <;> norm_num [x139]) (by norm_num) <;> norm_num
  let x141 : ℝ := x135 * x140
  have h141 : SolverInterval x141 (8.1528920469069763) (8.1528920796487113) := by
    exact solverInterval_mul (l := (8.1528920469069763 : ℝ)) (u := (8.1528920796487113 : ℝ)) h135 h140 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x142 : ℝ := min (32 : ℝ) x141
  have h142 : SolverInterval x142 (8.1528920469069763) (8.1528920796487113) := by
    exact solverInterval_min (l := (8.1528920469069763 : ℝ)) (u := (8.1528920796487113 : ℝ)) h141 32 (by norm_num) (by norm_num)
  have h143 : SolverInterval (quarticSolverUpperEndpoint 32 ((quarticAccuracyBound 32)) 32) (8.1528920469069763) (8.1528920796487113) := by
    exact h142
  let x144 : ℝ := (2 : ℝ) * (quarticSolverAccuracy 32)
  have h144 : SolverInterval x144 (0.2188938728876628) (0.218893872887664) := by
    exact solverInterval_mul (l := (0.2188938728876628 : ℝ)) (u := (0.218893872887664 : ℝ)) (solverInterval_const (2 : ℝ)) h13 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x145 : ℝ := x144 / (sharpSlope (1 / 2))
  have h145 : SolverInterval x145 (0.7354373283844771) (0.7354373283844817) := by
    exact solverInterval_div (l := (0.7354373283844771 : ℝ)) (u := (0.7354373283844817 : ℝ)) h144 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x146 : ℝ := x145 ^ (3 / 2 : ℝ)
  have h146 : SolverInterval x146 (0.6306937164606047) (0.6306937164606107) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.6306937164606047 : ℝ)) (u := (0.6306937164606107 : ℝ)) h145 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x147 : ℝ := (1 : ℝ) - x146
  have h147 : SolverInterval x147 (0.3693062835393893) (0.3693062835393953) := by
    exact solverInterval_sub (l := (0.3693062835393893 : ℝ)) (u := (0.3693062835393953 : ℝ)) (solverInterval_const (1 : ℝ)) h146 (by norm_num) (by norm_num)
  let x148 : ℝ := (2 : ℝ) * x147
  have h148 : SolverInterval x148 (0.7386125670787786) (0.7386125670787906) := by
    exact solverInterval_mul (l := (0.7386125670787786 : ℝ)) (u := (0.7386125670787906 : ℝ)) (solverInterval_const (2 : ℝ)) h147 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x149 : ℝ := (2 : ℝ) * x146
  have h149 : SolverInterval x149 (1.2613874329212094) (1.2613874329212214) := by
    exact solverInterval_mul (l := (1.2613874329212094 : ℝ)) (u := (1.2613874329212214 : ℝ)) (solverInterval_const (2 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x150 : ℝ := (1 : ℝ) + x149
  have h150 : SolverInterval x150 (2.2613874329212094) (2.2613874329212214) := by
    exact solverInterval_add (l := (2.2613874329212094 : ℝ)) (u := (2.2613874329212214 : ℝ)) (solverInterval_const (1 : ℝ)) h149 (by norm_num) (by norm_num)
  let x151 : ℝ := (1024 : ℝ) * x150
  have h151 : SolverInterval x151 (2315.6607313113184256) (2315.6607313113307136) := by
    exact solverInterval_mul (l := (2315.6607313113184256 : ℝ)) (u := (2315.6607313113307136 : ℝ)) (solverInterval_const (1024 : ℝ)) h150 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x152 : ℝ := x148 / x151
  have h152 : SolverInterval x152 (0.0003189640680483) (0.0003189640680484) := by
    exact solverInterval_div (l := (0.0003189640680483 : ℝ)) (u := (0.0003189640680484 : ℝ)) h148 h151 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x153 : ℝ := (1 : ℝ) + x152
  have h153 : SolverInterval x153 (1.0003189640680483) (1.0003189640680484) := by
    exact solverInterval_add (l := (1.0003189640680483 : ℝ)) (u := (1.0003189640680484 : ℝ)) (solverInterval_const (1 : ℝ)) h152 (by norm_num) (by norm_num)
  have h154 : SolverInterval (sharpFourthFactor x146 1024) (1.0003189640680483) (1.0003189640680484) := by
    exact h153
  let x155 : ℝ := x14 ^ 2
  have h155 : SolverInterval x155 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x156 : ℝ := (1 / 4 : ℝ) * x155
  have h156 : SolverInterval x156 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h155 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x157 : ℝ := x156 / (2 : ℝ)
  have h157 : SolverInterval x157 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h156 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x158 : ℝ := x146 ^ (4 / 3 : ℝ)
  have h158 : SolverInterval x158 (0.5408680639812971) (0.5408680639813041) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.5408680639812971 : ℝ)) (u := (0.5408680639813041 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x159 : ℝ := (sharpFourthFactor x146 1024) ^ (2 / 3 : ℝ)
  have h159 : SolverInterval x159 (1.0002126314094036) (1.0002126314094038) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0002126314094036 : ℝ)) (u := (1.0002126314094038 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x160 : ℝ := x158 * x159
  have h160 : SolverInterval x160 (0.5409830695200428) (0.54098306952005) := by
    exact solverInterval_mul (l := (0.5409830695200428 : ℝ)) (u := (0.54098306952005 : ℝ)) h158 h159 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x161 : ℝ := x146 ^ (1 / 3 : ℝ)
  have h161 : SolverInterval x161 (0.8575764271389909) (0.8575764271389937) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.8575764271389909 : ℝ)) (u := (0.8575764271389937 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x162 : ℝ := x161 / (1024 : ℝ)
  have h162 : SolverInterval x162 (0.0008374769796279) (0.000837476979628) := by
    exact solverInterval_div (l := (0.0008374769796279 : ℝ)) (u := (0.000837476979628 : ℝ)) h161 (solverInterval_const (1024 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x163 : ℝ := x160 + x162
  have h163 : SolverInterval x163 (0.5418205464996707) (0.541820546499678) := by
    exact solverInterval_add (l := (0.5418205464996707 : ℝ)) (u := (0.541820546499678 : ℝ)) h160 h162 (by norm_num) (by norm_num)
  let x164 : ℝ := x157 * x163
  have h164 : SolverInterval x164 (0.0426656944875299) (0.0426656944875306) := by
    exact solverInterval_mul (l := (0.0426656944875299 : ℝ)) (u := (0.0426656944875306 : ℝ)) h157 h163 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h165 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x146 1024) (0.0426656944875299) (0.0426656944875306) := by
    exact h164
  let x166 : ℝ := x146 ^ (2 / 3 : ℝ)
  have h166 : SolverInterval x166 (0.735437328384477) (0.7354373283844818) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.735437328384477 : ℝ)) (u := (0.7354373283844818 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x167 : ℝ := (sharpSlope (1 / 2)) * x166
  have h167 : SolverInterval x167 (0.2188938728876626) (0.2188938728876642) := by
    exact solverInterval_mul (l := (0.2188938728876626 : ℝ)) (u := (0.2188938728876642 : ℝ)) h18 h166 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x168 : ℝ := (sharpFourthFactor x146 1024) ^ (1 / 3 : ℝ)
  have h168 : SolverInterval x168 (1.000106310053788) (1.0001063100537881) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.000106310053788 : ℝ)) (u := (1.0001063100537881 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x169 : ℝ := x168⁻¹
  have h169 : SolverInterval x169 (0.999893701246838) (0.9998937012468382) := by
    exact solverInterval_inv (l := (0.999893701246838 : ℝ)) (u := (0.9998937012468382 : ℝ)) h168 (by norm_num) (by norm_num) (by norm_num)
  let x170 : ℝ := x167 * x169
  have h170 : SolverInterval x170 (0.2188706047418998) (0.2188706047419015) := by
    exact solverInterval_mul (l := (0.2188706047418998 : ℝ)) (u := (0.2188706047419015 : ℝ)) h167 h169 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x171 : ℝ := x170 - (quarticSolverAccuracy 32)
  have h171 : SolverInterval x171 (0.1094236682980678) (0.1094236682980701) := by
    exact solverInterval_sub (l := (0.1094236682980678 : ℝ)) (u := (0.1094236682980701 : ℝ)) h170 h13 (by norm_num) (by norm_num)
  let x172 : ℝ := x171 - (sharpPenalty (1 / 2) (1 / 4) x146 1024)
  have h172 : SolverInterval x172 (0.0667579738105372) (0.0667579738105402) := by
    exact solverInterval_sub (l := (0.0667579738105372 : ℝ)) (u := (0.0667579738105402 : ℝ)) h171 h165 (by norm_num) (by norm_num)
  have h173 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 32) 1024) (0.0667579738105372) (0.0667579738105402) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h154.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x146 1024))] using h172
  let x174 : ℝ := Real.sqrt x146
  have h174 : SolverInterval x174 (0.7941622733803241) (0.794162273380328) := by
    exact solverInterval_sqrt (l := (0.7941622733803241 : ℝ)) (u := (0.794162273380328 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x175 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 32) 1024
  have h175 : SolverInterval x175 (1.1042544800447879) (1.1042544800447937) := by
    apply solverInterval_quarticRoot (xl := (1.1042544800447879 : ℝ)) (xh := (1.1042544800447937 : ℝ)) (v := x146) (ε := (quarticSolverAccuracy 32)) (d := 1024) (by have := h146.1; norm_num at this ⊢; linarith only [this]) (by have := h146.2; norm_num at this ⊢; linarith only [this]) (by have := h13.1; norm_num at this ⊢; linarith only [this]) h173 h174 <;> norm_num
  let x176 : ℝ := x175 ^ 2
  have h176 : SolverInterval x176 (1.2193779566989848) (1.2193779566989977) := by
    exact solverInterval_pow (l := (1.2193779566989848 : ℝ)) (u := (1.2193779566989977 : ℝ)) h175 (by norm_num) 2 (by norm_num) (by norm_num)
  let x177 : ℝ := min (1 : ℝ) x176
  have h177 : SolverInterval x177 (1) (1) := by
    exact solverInterval_min (l := (1 : ℝ)) (u := (1 : ℝ)) h176 1 (by norm_num) (by norm_num)
  have h178 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 32) 1024) (1) (1) := by
    exact h177
  let x179 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 32) 1024)
  have h179 : SolverInterval x179 (1) (1) := by
    exact solverInterval_div (l := (1 : ℝ)) (u := (1 : ℝ)) (solverInterval_const (1 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x180 : ℝ := Real.exp (-0.0000000000000125 : ℝ)
  have h180 : SolverInterval x180 (0.9999999999999874) (0.9999999999999877) := by
    apply solverInterval_exp (l := (0.9999999999999874 : ℝ)) (u := (0.9999999999999877 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x181 : ℝ := Real.exp (0.0000000000000125 : ℝ)
  have h181 : SolverInterval x181 (1.0000000000000124) (1.0000000000000127) := by
    apply solverInterval_exp (l := (1.0000000000000124 : ℝ)) (u := (1.0000000000000127 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x182 : ℝ := Real.log x179
  have h182 : SolverInterval x182 (-0.0000000000001) (0.0000000000001) := by
    apply solverInterval_log (l := (-0.0000000000001 : ℝ)) (u := (0.0000000000001 : ℝ)) h179 (by norm_num) (by convert h180 using 1 <;> norm_num [x180]) (by convert h181 using 1 <;> norm_num [x181]) (by norm_num) <;> norm_num
  let x183 : ℝ := (1 : ℝ) + x182
  have h183 : SolverInterval x183 (0.9999999999999) (1.0000000000001) := by
    exact solverInterval_add (l := (0.9999999999999 : ℝ)) (u := (1.0000000000001 : ℝ)) (solverInterval_const (1 : ℝ)) h182 (by norm_num) (by norm_num)
  let x184 : ℝ := x20 * x183
  have h184 : SolverInterval x184 (0.0044003066524808) (0.0044003066524819) := by
    exact solverInterval_mul (l := (0.0044003066524808 : ℝ)) (u := (0.0044003066524819 : ℝ)) h20 h183 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x185 : ℝ := x19 + x184
  have h185 : SolverInterval x185 (2.0349603370048182) (2.0349603448901689) := by
    exact solverInterval_add (l := (2.0349603370048182 : ℝ)) (u := (2.0349603448901689 : ℝ)) h19 h184 (by norm_num) (by norm_num)
  let x186 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 32) 1024) * x185
  have h186 : SolverInterval x186 (2.0349603370048182) (2.0349603448901689) := by
    exact solverInterval_mul (l := (2.0349603370048182 : ℝ)) (u := (2.0349603448901689 : ℝ)) h178 h185 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h187 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 32) 1024) x19 x20) (2.0349603370048182) (2.0349603448901689) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 32) 1024)) (by have := h178.1; norm_num at this ⊢; linarith only [this])]
    exact h186
  have h188 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 32) 32 1024) (2.0349603370048182) (2.0349603448901689) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((32 : ℝ) / 1024) = 1 / 32 by norm_num] using h187
  let x189 : ℝ := x146⁻¹
  have h189 : SolverInterval x189 (1.5855556729055408) (1.585555672905556) := by
    exact solverInterval_inv (l := (1.5855556729055408 : ℝ)) (u := (1.585555672905556 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num)
  let x190 : ℝ := x189 - (1 : ℝ)
  have h190 : SolverInterval x190 (0.5855556729055408) (0.585555672905556) := by
    exact solverInterval_sub (l := (0.5855556729055408 : ℝ)) (u := (0.585555672905556 : ℝ)) h189 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x191 : ℝ := (1 / 4 : ℝ) ^ 2
  have h191 : SolverInterval x191 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x192 : ℝ := x146 ^ 2
  have h192 : SolverInterval x192 (0.3977745639828896) (0.3977745639828973) := by
    exact solverInterval_pow (l := (0.3977745639828896 : ℝ)) (u := (0.3977745639828973 : ℝ)) h146 (by norm_num) 2 (by norm_num) (by norm_num)
  let x193 : ℝ := x191 * x192
  have h193 : SolverInterval x193 (0.0248609102489306) (0.0248609102489311) := by
    exact solverInterval_mul (l := (0.0248609102489306 : ℝ)) (u := (0.0248609102489311 : ℝ)) h191 h192 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x194 : ℝ := x193 * (sharpFourthFactor x146 1024)
  have h194 : SolverInterval x194 (0.0248688399859989) (0.0248688399859995) := by
    exact solverInterval_mul (l := (0.0248688399859989 : ℝ)) (u := (0.0248688399859995 : ℝ)) h193 h154 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x195 : ℝ := x194 / (4 : ℝ)
  have h195 : SolverInterval x195 (0.0062172099964997) (0.0062172099964999) := by
    exact solverInterval_div (l := (0.0062172099964997 : ℝ)) (u := (0.0062172099964999 : ℝ)) h194 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x196 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 32) 1024) - x195
  have h196 : SolverInterval x196 (0.0605407638140373) (0.0605407638140405) := by
    exact solverInterval_sub (l := (0.0605407638140373 : ℝ)) (u := (0.0605407638140405 : ℝ)) h173 h195 (by norm_num) (by norm_num)
  let x197 : ℝ := x190 * x196
  have h197 : SolverInterval x197 (0.035449987693344) (0.0354499876933469) := by
    exact solverInterval_mul (l := (0.035449987693344 : ℝ)) (u := (0.0354499876933469 : ℝ)) h190 h196 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x198 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 32) 32 1024)
  have h198 : SolverInterval x198 (0.5087400842512045) (0.5087400862225423) := by
    exact solverInterval_mul (l := (0.5087400842512045 : ℝ)) (u := (0.5087400862225423 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h188 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x199 : ℝ := x198 / (2 : ℝ)
  have h199 : SolverInterval x199 (0.2543700421256022) (0.2543700431112712) := by
    exact solverInterval_div (l := (0.2543700421256022 : ℝ)) (u := (0.2543700431112712 : ℝ)) h198 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x200 : ℝ := x197 - x199
  have h200 : SolverInterval x200 (-0.2189200554179272) (-0.2189200544322553) := by
    exact solverInterval_sub (l := (-0.2189200554179272 : ℝ)) (u := (-0.2189200544322553 : ℝ)) h197 h199 (by norm_num) (by norm_num)
  have h201 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 32) 32 1024) (-0.2189200554179272) (-0.2189200544322553) := by
    exact h200
  let x202 : ℝ := x9 ^ 2
  have h202 : SolverInterval x202 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x203 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 32) 1024)
  have h203 : SolverInterval x203 (0.03125) (0.03125) := by
    exact solverInterval_mul (l := (0.03125 : ℝ)) (u := (0.03125 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x204 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 32) 32 1024) + x203
  have h204 : SolverInterval x204 (2.0662103370048182) (2.0662103448901689) := by
    exact solverInterval_add (l := (2.0662103370048182 : ℝ)) (u := (2.0662103448901689 : ℝ)) h188 h203 (by norm_num) (by norm_num)
  let x205 : ℝ := x202 * x204
  have h205 : SolverInterval x205 (1.1042791832445614) (1.1042791875244143) := by
    exact solverInterval_mul (l := (1.1042791832445614 : ℝ)) (u := (1.1042791875244143 : ℝ)) h202 h204 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h206 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 32) 32 1024) (1.1042791832445614) (1.1042791875244143) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((32 : ℝ) / 1024) = 1 / 32 by norm_num] using h205
  let x207 : ℝ := (quarticSolverAccuracy 32) / (1 / 16 : ℝ)
  have h207 : SolverInterval x207 (1.7511509831013024) (1.751150983101312) := by
    exact solverInterval_div (l := (1.7511509831013024 : ℝ)) (u := (1.751150983101312 : ℝ)) h13 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x208 : ℝ := x207 ^ (1 / 2 : ℝ)
  have h208 : SolverInterval x208 (1.323310614746705) (1.3233106147467087) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.323310614746705 : ℝ)) (u := (1.3233106147467087 : ℝ)) h207 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x209 : ℝ := min (4 : ℝ) x208
  have h209 : SolverInterval x209 (1.323310614746705) (1.3233106147467087) := by
    exact solverInterval_min (l := (1.323310614746705 : ℝ)) (u := (1.3233106147467087 : ℝ)) h208 4 (by norm_num) (by norm_num)
  have h210 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 32)) (1.323310614746705) (1.3233106147467087) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h209
  let x211 : ℝ := x9 + (1 / 4 : ℝ)
  have h211 : SolverInterval x211 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x212 : ℝ := x211 ^ 2
  have h212 : SolverInterval x212 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h211 (by norm_num) 2 (by norm_num) (by norm_num)
  let x213 : ℝ := (2 : ℝ) * x19
  have h213 : SolverInterval x213 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x214 : ℝ := (2 : ℝ) * x20
  have h214 : SolverInterval x214 (0.0088006133049626) (0.0088006133049628) := by
    exact solverInterval_mul (l := (0.0088006133049626 : ℝ)) (u := (0.0088006133049628 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x215 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 32))
  have h215 : SolverInterval x215 (3.0227219183650462) (3.0227219183650548) := by
    exact solverInterval_div (l := (3.0227219183650462 : ℝ)) (u := (3.0227219183650548 : ℝ)) (solverInterval_const (4 : ℝ)) h210 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x216 : ℝ := Real.exp (0.138269715366733625 : ℝ)
  have h216 : SolverInterval x216 (1.1482852186800085) (1.1482852186800088) := by
    apply solverInterval_exp (l := (1.1482852186800085 : ℝ)) (u := (1.1482852186800088 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x217 : ℝ := Real.exp (0.138269715366759 : ℝ)
  have h217 : SolverInterval x217 (1.1482852186800376) (1.1482852186800379) := by
    apply solverInterval_exp (l := (1.1482852186800376 : ℝ)) (u := (1.1482852186800379 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x218 : ℝ := Real.log x215
  have h218 : SolverInterval x218 (1.106157722933869) (1.106157722934072) := by
    apply solverInterval_log (l := (1.106157722933869 : ℝ)) (u := (1.106157722934072 : ℝ)) h215 (by norm_num) (by convert h216 using 1 <;> norm_num [x216]) (by convert h217 using 1 <;> norm_num [x217]) (by norm_num) <;> norm_num
  let x219 : ℝ := (1 : ℝ) + x218
  have h219 : SolverInterval x219 (2.106157722933869) (2.106157722934072) := by
    exact solverInterval_add (l := (2.106157722933869 : ℝ)) (u := (2.106157722934072 : ℝ)) (solverInterval_const (1 : ℝ)) h218 (by norm_num) (by norm_num)
  let x220 : ℝ := x214 * x219
  have h220 : SolverInterval x220 (0.0185354796788015) (0.0185354796788038) := by
    exact solverInterval_mul (l := (0.0185354796788015 : ℝ)) (u := (0.0185354796788038 : ℝ)) h214 h219 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x221 : ℝ := x213 + x220
  have h221 : SolverInterval x221 (4.0796555403834763) (4.0796555561541778) := by
    exact solverInterval_add (l := (4.0796555403834763 : ℝ)) (u := (4.0796555561541778 : ℝ)) h213 h220 (by norm_num) (by norm_num)
  let x222 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 32)) * x221
  have h222 : SolverInterval x222 (5.398651481099659) (5.3986515019692108) := by
    exact solverInterval_mul (l := (5.398651481099659 : ℝ)) (u := (5.3986515019692108 : ℝ)) h210 h221 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h223 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 32)) x213 x214) (5.398651481099659) (5.3986515019692108) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 32))) (by have := h210.1; norm_num at this ⊢; linarith only [this])]
    exact h222
  let x224 : ℝ := x212 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 32)) x213 x214)
  have h224 : SolverInterval x224 (5.1960721302881098) (5.1960721506044038) := by
    exact solverInterval_mul (l := (5.1960721302881098 : ℝ)) (u := (5.1960721506044038 : ℝ)) h212 h223 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h225 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 32) logisticUnitSlopeBound (1 / 4) 32 1024) (5.1960721302881098) (5.1960721506044038) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((32 : ℝ) / 1024) = 1 / 32 by norm_num] using h224
  let x226 : ℝ := (quarticSolverAccuracy 32) ^ 2
  have h226 : SolverInterval x226 (0.01197863189694) (0.0119786318969403) := by
    exact solverInterval_pow (l := (0.01197863189694 : ℝ)) (u := (0.0119786318969403 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x227 : ℝ := (32 : ℝ) * x226
  have h227 : SolverInterval x227 (0.38331622070208) (0.3833162207020896) := by
    exact solverInterval_mul (l := (0.38331622070208 : ℝ)) (u := (0.3833162207020896 : ℝ)) (solverInterval_const (32 : ℝ)) h226 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x228 : ℝ := x227 * (1 : ℝ)
  have h228 : SolverInterval x228 (0.38331622070208) (0.3833162207020896) := by
    exact solverInterval_mul (l := (0.38331622070208 : ℝ)) (u := (0.3833162207020896 : ℝ)) h227 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x229 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 32) 32 1024)
  have h229 : SolverInterval x229 (0) (0) := by
    exact solverInterval_max (l := (0 : ℝ)) (u := (0 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x230 : ℝ := x229 ^ 2
  have h230 : SolverInterval x230 (0) (0) := by
    exact solverInterval_pow (l := (0 : ℝ)) (u := (0 : ℝ)) h229 (by norm_num) 2 (by norm_num) (by norm_num)
  let x231 : ℝ := (2 : ℝ) * x21
  have h231 : SolverInterval x231 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x232 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 32) 32 1024) + x228
  have h232 : SolverInterval x232 (1.4875954039466414) (1.4875954082265039) := by
    exact solverInterval_add (l := (1.4875954039466414 : ℝ)) (u := (1.4875954082265039 : ℝ)) h206 h228 (by norm_num) (by norm_num)
  let x233 : ℝ := x231 * x232
  have h233 : SolverInterval x233 (2.0622451193457079) (2.0622451267664527) := by
    exact solverInterval_mul (l := (2.0622451193457079 : ℝ)) (u := (2.0622451267664527 : ℝ)) h231 h232 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x234 : ℝ := x230 / x233
  have h234 : SolverInterval x234 (0) (0) := by
    exact solverInterval_div (l := (0 : ℝ)) (u := (0 : ℝ)) h230 h233 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h235 : SolverInterval (quarticSolverLowerEndpoint 32 ((quarticSolverAccuracy 32)) 1) (0) (0) := by
    exact h234
  let x236 : ℝ := (2 : ℝ) * x21
  have h236 : SolverInterval x236 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x237 : ℝ := (32 : ℝ) / x236
  have h237 : SolverInterval x237 (23.0831206462291363) (23.0831206628800882) := by
    exact solverInterval_div (l := (23.0831206462291363 : ℝ)) (u := (23.0831206628800882 : ℝ)) (solverInterval_const (32 : ℝ)) h236 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x238 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 32) logisticUnitSlopeBound (1 / 4) 32 1024) / x228
  have h238 : SolverInterval x238 (13.5555759178958848) (13.5555759708976183) := by
    exact solverInterval_div (l := (13.5555759178958848 : ℝ)) (u := (13.5555759708976183 : ℝ)) h225 h228 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x239 : ℝ := (1 : ℝ) + x238
  have h239 : SolverInterval x239 (14.5555759178958848) (14.5555759708976183) := by
    exact solverInterval_add (l := (14.5555759178958848 : ℝ)) (u := (14.5555759708976183 : ℝ)) (solverInterval_const (1 : ℝ)) h238 (by norm_num) (by norm_num)
  let x240 : ℝ := Real.exp (0.3347467681004081875 : ℝ)
  have h240 : SolverInterval x240 (1.3975864269418563) (1.3975864269418566) := by
    apply solverInterval_exp (l := (1.3975864269418563 : ℝ)) (u := (1.3975864269418566 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x241 : ℝ := Real.exp (0.334746768555600125 : ℝ)
  have h241 : SolverInterval x241 (1.3975864275780263) (1.3975864275780266) := by
    apply solverInterval_exp (l := (1.3975864275780263 : ℝ)) (u := (1.3975864275780266 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x242 : ℝ := Real.log x239
  have h242 : SolverInterval x242 (2.6779741448032655) (2.677974148444801) := by
    apply solverInterval_log (l := (2.6779741448032655 : ℝ)) (u := (2.677974148444801 : ℝ)) h239 (by norm_num) (by convert h240 using 1 <;> norm_num [x240]) (by convert h241 using 1 <;> norm_num [x241]) (by norm_num) <;> norm_num
  let x243 : ℝ := x237 * x242
  have h243 : SolverInterval x243 (61.8160002719760725) (61.8160004006248946) := by
    exact solverInterval_mul (l := (61.8160002719760725 : ℝ)) (u := (61.8160004006248946 : ℝ)) h237 h242 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x244 : ℝ := min (32 : ℝ) x243
  have h244 : SolverInterval x244 (32) (32) := by
    exact solverInterval_min (l := (32 : ℝ)) (u := (32 : ℝ)) h243 32 (by norm_num) (by norm_num)
  have h245 : SolverInterval (quarticSolverUpperEndpoint 32 ((quarticSolverAccuracy 32)) 1) (32) (32) := by
    exact h244
  let x246 : ℝ := (quarticSolverAccuracy 32) ^ 2
  have h246 : SolverInterval x246 (0.01197863189694) (0.0119786318969403) := by
    exact solverInterval_pow (l := (0.01197863189694 : ℝ)) (u := (0.0119786318969403 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x247 : ℝ := (32 : ℝ) * x246
  have h247 : SolverInterval x247 (0.38331622070208) (0.3833162207020896) := by
    exact solverInterval_mul (l := (0.38331622070208 : ℝ)) (u := (0.3833162207020896 : ℝ)) (solverInterval_const (32 : ℝ)) h246 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x248 : ℝ := x247 * (32 : ℝ)
  have h248 : SolverInterval x248 (12.26611906246656) (12.2661190624668672) := by
    exact solverInterval_mul (l := (12.26611906246656 : ℝ)) (u := (12.2661190624668672 : ℝ)) h247 (solverInterval_const (32 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x249 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 32) 32 1024)
  have h249 : SolverInterval x249 (0) (0) := by
    exact solverInterval_max (l := (0 : ℝ)) (u := (0 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x250 : ℝ := x249 ^ 2
  have h250 : SolverInterval x250 (0) (0) := by
    exact solverInterval_pow (l := (0 : ℝ)) (u := (0 : ℝ)) h249 (by norm_num) 2 (by norm_num) (by norm_num)
  let x251 : ℝ := (2 : ℝ) * x21
  have h251 : SolverInterval x251 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x252 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 32) 32 1024) + x248
  have h252 : SolverInterval x252 (13.3703982457111214) (13.3703982499912815) := by
    exact solverInterval_add (l := (13.3703982457111214 : ℝ)) (u := (13.3703982499912815 : ℝ)) h206 h248 (by norm_num) (by norm_num)
  let x253 : ℝ := x251 * x252
  have h253 : SolverInterval x253 (18.5353076870054607) (18.5353077063094208) := by
    exact solverInterval_mul (l := (18.5353076870054607 : ℝ)) (u := (18.5353077063094208 : ℝ)) h251 h252 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x254 : ℝ := x250 / x253
  have h254 : SolverInterval x254 (0) (0) := by
    exact solverInterval_div (l := (0 : ℝ)) (u := (0 : ℝ)) h250 h253 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h255 : SolverInterval (quarticSolverLowerEndpoint 32 ((quarticSolverAccuracy 32)) 32) (0) (0) := by
    exact h254
  let x256 : ℝ := (2 : ℝ) * x21
  have h256 : SolverInterval x256 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x257 : ℝ := (32 : ℝ) / x256
  have h257 : SolverInterval x257 (23.0831206462291363) (23.0831206628800882) := by
    exact solverInterval_div (l := (23.0831206462291363 : ℝ)) (u := (23.0831206628800882 : ℝ)) (solverInterval_const (32 : ℝ)) h256 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x258 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 32) logisticUnitSlopeBound (1 / 4) 32 1024) / x248
  have h258 : SolverInterval x258 (0.4236117474342464) (0.4236117490905506) := by
    exact solverInterval_div (l := (0.4236117474342464 : ℝ)) (u := (0.4236117490905506 : ℝ)) h225 h248 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x259 : ℝ := (1 : ℝ) + x258
  have h259 : SolverInterval x259 (1.4236117474342464) (1.4236117490905506) := by
    exact solverInterval_add (l := (1.4236117474342464 : ℝ)) (u := (1.4236117490905506 : ℝ)) (solverInterval_const (1 : ℝ)) h258 (by norm_num) (by norm_num)
  let x260 : ℝ := Real.exp (0.04414964081755125 : ℝ)
  have h260 : SolverInterval x260 (1.0451387386027574) (1.0451387386027577) := by
    apply solverInterval_exp (l := (1.0451387386027574 : ℝ)) (u := (1.0451387386027577 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x261 : ℝ := Real.exp (0.044149640963007775 : ℝ)
  have h261 : SolverInterval x261 (1.0451387387547796) (1.0451387387547799) := by
    apply solverInterval_exp (l := (1.0451387387547796 : ℝ)) (u := (1.0451387387547799 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x262 : ℝ := Real.log x259
  have h262 : SolverInterval x262 (0.35319712654041) (0.3531971277040622) := by
    apply solverInterval_log (l := (0.35319712654041 : ℝ)) (u := (0.3531971277040622 : ℝ)) h259 (by norm_num) (by convert h260 using 1 <;> norm_num [x260]) (by convert h261 using 1 <;> norm_num [x261]) (by norm_num) <;> norm_num
  let x263 : ℝ := x257 * x262
  have h263 : SolverInterval x263 (8.1528918838337429) (8.1528919165755355) := by
    exact solverInterval_mul (l := (8.1528918838337429 : ℝ)) (u := (8.1528919165755355 : ℝ)) h257 h262 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x264 : ℝ := min (32 : ℝ) x263
  have h264 : SolverInterval x264 (8.1528918838337429) (8.1528919165755355) := by
    exact solverInterval_min (l := (8.1528918838337429 : ℝ)) (u := (8.1528919165755355 : ℝ)) h263 32 (by norm_num) (by norm_num)
  have h265 : SolverInterval (quarticSolverUpperEndpoint 32 ((quarticSolverAccuracy 32)) 32) (8.1528918838337429) (8.1528919165755355) := by
    exact h264
  constructor
  · refine ⟨?_, ?_, ?_, ?_⟩
    · exact solverInterval_stable_zero h113 h235
    · exact solverInterval_stable h123 h245 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable_zero h133 h255
    · exact solverInterval_stable h143 h265 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  · constructor
    · refine ⟨?_, ?_, ?_, ?_⟩
      · exact solverInterval_change_lt h113 h235 (by norm_num) (by norm_num)
      · exact solverInterval_change_lt h123 h245 (by norm_num) (by norm_num)
      · exact solverInterval_change_lt h133 h255 (by norm_num) (by norm_num)
      · exact solverInterval_change_lt h143 h265 (by norm_num) (by norm_num)
    · exact ⟨le_antisymm h113.2 h113.1, le_antisymm h235.2 h235.1, le_antisymm h133.2 h133.1, le_antisymm h255.2 h255.1⟩

/-- Relative and absolute stability of the four information endpoints. -/
theorem solver_endpoints_32 :
    SolverEndpointStable (quarticSolverLowerEndpoint 32 (quarticAccuracyBound 32) 1)
      (quarticSolverLowerEndpoint 32 (quarticSolverAccuracy 32) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 32 (quarticAccuracyBound 32) 1)
      (quarticSolverUpperEndpoint 32 (quarticSolverAccuracy 32) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 32 (quarticAccuracyBound 32) 32)
      (quarticSolverLowerEndpoint 32 (quarticSolverAccuracy 32) 32) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 32 (quarticAccuracyBound 32) 32)
      (quarticSolverUpperEndpoint 32 (quarticSolverAccuracy 32) 32) := solver_row_certificate_32.1

/-- The absolute changes separate the final-row maximum from every other endpoint. -/
theorem solver_endpoint_changes_32 :
    |quarticSolverLowerEndpoint 32 (quarticSolverAccuracy 32) 1 - quarticSolverLowerEndpoint 32 (quarticAccuracyBound 32) 1| < 0.017 ∧
    |quarticSolverUpperEndpoint 32 (quarticSolverAccuracy 32) 1 - quarticSolverUpperEndpoint 32 (quarticAccuracyBound 32) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 32 (quarticSolverAccuracy 32) 32 - quarticSolverLowerEndpoint 32 (quarticAccuracyBound 32) 32| < 0.017 ∧
    |quarticSolverUpperEndpoint 32 (quarticSolverAccuracy 32) 32 - quarticSolverUpperEndpoint 32 (quarticAccuracyBound 32) 32| < 0.017 := solver_row_certificate_32.2.1

/-- Both lower noise-scale endpoints remain exactly zero. -/
theorem solver_zero_endpoints_32 :
    quarticSolverLowerEndpoint 32 (quarticAccuracyBound 32) 1 = 0 ∧
    quarticSolverLowerEndpoint 32 (quarticSolverAccuracy 32) 1 = 0 ∧
    quarticSolverLowerEndpoint 32 (quarticAccuracyBound 32) 32 = 0 ∧
    quarticSolverLowerEndpoint 32 (quarticSolverAccuracy 32) 32 = 0 := solver_row_certificate_32.2.2

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSolverRow4096.lean <==
import LossOnlyTraceability.QuarticSolverGlobals

noncomputable section
namespace LossOnlyTraceability
set_option maxRecDepth 8192
set_option maxHeartbeats 4000000

/-- All four displayed endpoints at `n = 4096` satisfy the solver perturbation claim. -/
theorem solver_row_certificate_4096 :
  (    SolverEndpointStable (quarticSolverLowerEndpoint 4096 (quarticAccuracyBound 4096) 1)
      (quarticSolverLowerEndpoint 4096 (quarticSolverAccuracy 4096) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 4096 (quarticAccuracyBound 4096) 1)
      (quarticSolverUpperEndpoint 4096 (quarticSolverAccuracy 4096) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 4096 (quarticAccuracyBound 4096) 4096)
      (quarticSolverLowerEndpoint 4096 (quarticSolverAccuracy 4096) 4096) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 4096 (quarticAccuracyBound 4096) 4096)
      (quarticSolverUpperEndpoint 4096 (quarticSolverAccuracy 4096) 4096)) ∧
  (|quarticSolverLowerEndpoint 4096 (quarticSolverAccuracy 4096) 1 - quarticSolverLowerEndpoint 4096 (quarticAccuracyBound 4096) 1| < 0.017 ∧
    |quarticSolverUpperEndpoint 4096 (quarticSolverAccuracy 4096) 1 - quarticSolverUpperEndpoint 4096 (quarticAccuracyBound 4096) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 4096 (quarticSolverAccuracy 4096) 4096 - quarticSolverLowerEndpoint 4096 (quarticAccuracyBound 4096) 4096| < 0.017 ∧
    |quarticSolverUpperEndpoint 4096 (quarticSolverAccuracy 4096) 4096 - quarticSolverUpperEndpoint 4096 (quarticAccuracyBound 4096) 4096| < 0.017) := by
  obtain ⟨ha1, ha2⟩ := solver_accuracy_coefficients
  let x1 : ℝ := (4096 : ℝ) ^ (2 / 3 : ℝ)
  have h1 : SolverInterval x1 (255.9999999999999999) (256) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (255.9999999999999999 : ℝ)) (u := (256 : ℝ)) (solverInterval_const (4096 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x2 : ℝ := x1⁻¹
  have h2 : SolverInterval x2 (0.00390625) (0.0039062500000001) := by
    exact solverInterval_inv (l := (0.00390625 : ℝ)) (u := (0.0039062500000001 : ℝ)) h1 (by norm_num) (by norm_num) (by norm_num)
  let x3 : ℝ := (4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ)) * x2
  have h3 : SolverInterval x3 (0.0037707178949539) (0.0037707178949541) := by
    exact solverInterval_mul (l := (0.0037707178949539 : ℝ)) (u := (0.0037707178949541 : ℝ)) ha1 h2 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x4 : ℝ := (4096 : ℝ) ^ (5 / 6 : ℝ)
  have h4 : SolverInterval x4 (1024) (1024) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1024 : ℝ)) (u := (1024 : ℝ)) (solverInterval_const (4096 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 5 6 (by norm_num) (by norm_num) (by norm_num))
  let x5 : ℝ := x4⁻¹
  have h5 : SolverInterval x5 (0.0009765625) (0.0009765625) := by
    exact solverInterval_inv (l := (0.0009765625 : ℝ)) (u := (0.0009765625 : ℝ)) h4 (by norm_num) (by norm_num) (by norm_num)
  let x6 : ℝ := (4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8) * x5
  have h6 : SolverInterval x6 (0.0002398678573158) (0.0002398678573159) := by
    exact solverInterval_mul (l := (0.0002398678573158 : ℝ)) (u := (0.0002398678573159 : ℝ)) ha2 h5 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x7 : ℝ := x3 + x6
  have h7 : SolverInterval x7 (0.0040105857522697) (0.00401058575227) := by
    exact solverInterval_add (l := (0.0040105857522697 : ℝ)) (u := (0.00401058575227 : ℝ)) h3 h6 (by norm_num) (by norm_num)
  have h8 : SolverInterval (quarticAccuracyBound 4096) (0.0040105857522697) (0.00401058575227) := by
    simpa only [quarticAccuracyBound, Nat.cast_ofNat, Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 4096)] using h7
  let x9 : ℝ := logisticUnitSlopeBound
  have h9 : SolverInterval x9 (0.7310585786185012) (0.7310585786402001) := by
    exact solverInterval_weaken (l := (0.7310585786185012 : ℝ)) (u := (0.7310585786402001 : ℝ)) qc_unitSlope_bounds (by norm_num) (by norm_num)
  let x10 : ℝ := (1 : ℝ) + x9
  have h10 : SolverInterval x10 (1.7310585786185012) (1.7310585786402001) := by
    exact solverInterval_add (l := (1.7310585786185012 : ℝ)) (u := (1.7310585786402001 : ℝ)) (solverInterval_const (1 : ℝ)) h9 (by norm_num) (by norm_num)
  let x11 : ℝ := x10 / (1000000000 : ℝ)
  have h11 : SolverInterval x11 (0.0000000017310585) (0.0000000017310586) := by
    exact solverInterval_div (l := (0.0000000017310585 : ℝ)) (u := (0.0000000017310586 : ℝ)) h10 (solverInterval_const (1000000000 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x12 : ℝ := (quarticAccuracyBound 4096) + x11
  have h12 : SolverInterval x12 (0.0040105874833282) (0.0040105874833286) := by
    exact solverInterval_add (l := (0.0040105874833282 : ℝ)) (u := (0.0040105874833286 : ℝ)) h8 h11 (by norm_num) (by norm_num)
  have h13 : SolverInterval (quarticSolverAccuracy 4096) (0.0040105874833282) (0.0040105874833286) := by
    exact h12
  let x14 : ℝ := (1 / 2 : ℝ) ^ (1 / 3 : ℝ)
  have h14 : SolverInterval x14 (0.7937005259840997) (0.7937005259840998) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.7937005259840997 : ℝ)) (u := (0.7937005259840998 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x15 : ℝ := (1 / 2 : ℝ) ^ (4 / 3 : ℝ)
  have h15 : SolverInterval x15 (0.3968502629920498) (0.3968502629920499) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.3968502629920498 : ℝ)) (u := (0.3968502629920499 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x16 : ℝ := (3 : ℝ) * x15
  have h16 : SolverInterval x16 (1.1905507889761494) (1.1905507889761497) := by
    exact solverInterval_mul (l := (1.1905507889761494 : ℝ)) (u := (1.1905507889761497 : ℝ)) (solverInterval_const (3 : ℝ)) h15 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x17 : ℝ := x16 / (4 : ℝ)
  have h17 : SolverInterval x17 (0.2976376972440373) (0.2976376972440375) := by
    exact solverInterval_div (l := (0.2976376972440373 : ℝ)) (u := (0.2976376972440375 : ℝ)) h16 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h18 : SolverInterval (sharpSlope (1 / 2)) (0.2976376972440373) (0.2976376972440375) := by
    exact h17
  let x19 : ℝ := matrixEnergyK (1 / 32)
  have h19 : SolverInterval x19 (2.0305600303523374) (2.030560038237687) := by
    exact solverInterval_weaken (l := (2.0305600303523374 : ℝ)) (u := (2.030560038237687 : ℝ)) qc_matrixEnergyK_bounds (by norm_num) (by norm_num)
  let x20 : ℝ := matrixEnergyS 131072
  have h20 : SolverInterval x20 (0.0000343773957225) (0.0000343773957226) := by
    norm_num [x20, SolverInterval, matrixEnergyS, matrixEnergyC]
  let x21 : ℝ := Real.log 2
  have h21 : SolverInterval x21 (0.6931471803) (0.6931471808) := by
    exact ⟨Real.log_two_gt_d9.le, Real.log_two_lt_d9.le⟩
  let x22 : ℝ := (2 : ℝ) * (quarticAccuracyBound 4096)
  have h22 : SolverInterval x22 (0.0080211715045394) (0.00802117150454) := by
    exact solverInterval_mul (l := (0.0080211715045394 : ℝ)) (u := (0.00802117150454 : ℝ)) (solverInterval_const (2 : ℝ)) h8 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x23 : ℝ := x22 / (sharpSlope (1 / 2))
  have h23 : SolverInterval x23 (0.0269494475290296) (0.0269494475290317) := by
    exact solverInterval_div (l := (0.0269494475290296 : ℝ)) (u := (0.0269494475290317 : ℝ)) h22 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x24 : ℝ := x23 ^ (3 / 2 : ℝ)
  have h24 : SolverInterval x24 (0.0044240986219269) (0.0044240986219276) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0044240986219269 : ℝ)) (u := (0.0044240986219276 : ℝ)) h23 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x25 : ℝ := (1 : ℝ) - x24
  have h25 : SolverInterval x25 (0.9955759013780724) (0.9955759013780731) := by
    exact solverInterval_sub (l := (0.9955759013780724 : ℝ)) (u := (0.9955759013780731 : ℝ)) (solverInterval_const (1 : ℝ)) h24 (by norm_num) (by norm_num)
  let x26 : ℝ := (2 : ℝ) * x25
  have h26 : SolverInterval x26 (1.9911518027561448) (1.9911518027561462) := by
    exact solverInterval_mul (l := (1.9911518027561448 : ℝ)) (u := (1.9911518027561462 : ℝ)) (solverInterval_const (2 : ℝ)) h25 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x27 : ℝ := (2 : ℝ) * x24
  have h27 : SolverInterval x27 (0.0088481972438538) (0.0088481972438552) := by
    exact solverInterval_mul (l := (0.0088481972438538 : ℝ)) (u := (0.0088481972438552 : ℝ)) (solverInterval_const (2 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x28 : ℝ := (1 : ℝ) + x27
  have h28 : SolverInterval x28 (1.0088481972438538) (1.0088481972438552) := by
    exact solverInterval_add (l := (1.0088481972438538 : ℝ)) (u := (1.0088481972438552 : ℝ)) (solverInterval_const (1 : ℝ)) h27 (by norm_num) (by norm_num)
  let x29 : ℝ := (131072 : ℝ) * x28
  have h29 : SolverInterval x29 (132231.7509091464052736) (132231.7509091465887744) := by
    exact solverInterval_mul (l := (132231.7509091464052736 : ℝ)) (u := (132231.7509091465887744 : ℝ)) (solverInterval_const (131072 : ℝ)) h28 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x30 : ℝ := x26 / x29
  have h30 : SolverInterval x30 (0.0000150580461127) (0.0000150580461128) := by
    exact solverInterval_div (l := (0.0000150580461127 : ℝ)) (u := (0.0000150580461128 : ℝ)) h26 h29 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x31 : ℝ := (1 : ℝ) + x30
  have h31 : SolverInterval x31 (1.0000150580461127) (1.0000150580461128) := by
    exact solverInterval_add (l := (1.0000150580461127 : ℝ)) (u := (1.0000150580461128 : ℝ)) (solverInterval_const (1 : ℝ)) h30 (by norm_num) (by norm_num)
  have h32 : SolverInterval (sharpFourthFactor x24 131072) (1.0000150580461127) (1.0000150580461128) := by
    exact h31
  let x33 : ℝ := x14 ^ 2
  have h33 : SolverInterval x33 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x34 : ℝ := (1 / 4 : ℝ) * x33
  have h34 : SolverInterval x34 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h33 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x35 : ℝ := x34 / (2 : ℝ)
  have h35 : SolverInterval x35 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h34 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x36 : ℝ := x24 ^ (4 / 3 : ℝ)
  have h36 : SolverInterval x36 (0.0007262727221199) (0.0007262727221201) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0007262727221199 : ℝ)) (u := (0.0007262727221201 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x37 : ℝ := (sharpFourthFactor x24 131072) ^ (2 / 3 : ℝ)
  have h37 : SolverInterval x37 (1.0000100386722147) (1.0000100386722149) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000100386722147 : ℝ)) (u := (1.0000100386722149 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x38 : ℝ := x36 * x37
  have h38 : SolverInterval x38 (0.0007262800129336) (0.0007262800129339) := by
    exact solverInterval_mul (l := (0.0007262800129336 : ℝ)) (u := (0.0007262800129339 : ℝ)) h36 h37 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x39 : ℝ := x24 ^ (1 / 3 : ℝ)
  have h39 : SolverInterval x39 (0.1641628689108144) (0.1641628689108231) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.1641628689108144 : ℝ)) (u := (0.1641628689108231 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x40 : ℝ := x39 / (131072 : ℝ)
  have h40 : SolverInterval x40 (0.0000012524632943) (0.0000012524632944) := by
    exact solverInterval_div (l := (0.0000012524632943 : ℝ)) (u := (0.0000012524632944 : ℝ)) h39 (solverInterval_const (131072 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x41 : ℝ := x38 + x40
  have h41 : SolverInterval x41 (0.0007275324762279) (0.0007275324762283) := by
    exact solverInterval_add (l := (0.0007275324762279 : ℝ)) (u := (0.0007275324762283 : ℝ)) h38 h40 (by norm_num) (by norm_num)
  let x42 : ℝ := x35 * x41
  have h42 : SolverInterval x42 (0.0000572895925801) (0.0000572895925802) := by
    exact solverInterval_mul (l := (0.0000572895925801 : ℝ)) (u := (0.0000572895925802 : ℝ)) h35 h41 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h43 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x24 131072) (0.0000572895925801) (0.0000572895925802) := by
    exact h42
  let x44 : ℝ := x24 ^ (2 / 3 : ℝ)
  have h44 : SolverInterval x44 (0.0269494475290292) (0.0269494475290321) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0269494475290292 : ℝ)) (u := (0.0269494475290321 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x45 : ℝ := (sharpSlope (1 / 2)) * x44
  have h45 : SolverInterval x45 (0.0080211715045392) (0.0080211715045402) := by
    exact solverInterval_mul (l := (0.0080211715045392 : ℝ)) (u := (0.0080211715045402 : ℝ)) h18 h44 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x46 : ℝ := (sharpFourthFactor x24 131072) ^ (1 / 3 : ℝ)
  have h46 : SolverInterval x46 (1.0000050193235105) (1.0000050193235107) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000050193235105 : ℝ)) (u := (1.0000050193235107 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x47 : ℝ := x46⁻¹
  have h47 : SolverInterval x47 (0.9999949807016827) (0.999994980701683) := by
    exact solverInterval_inv (l := (0.9999949807016827 : ℝ)) (u := (0.999994980701683 : ℝ)) h46 (by norm_num) (by norm_num) (by norm_num)
  let x48 : ℝ := x45 * x47
  have h48 : SolverInterval x48 (0.0080211312438865) (0.0080211312438876) := by
    exact solverInterval_mul (l := (0.0080211312438865 : ℝ)) (u := (0.0080211312438876 : ℝ)) h45 h47 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x49 : ℝ := x48 - (quarticAccuracyBound 4096)
  have h49 : SolverInterval x49 (0.0040105454916165) (0.0040105454916179) := by
    exact solverInterval_sub (l := (0.0040105454916165 : ℝ)) (u := (0.0040105454916179 : ℝ)) h48 h8 (by norm_num) (by norm_num)
  let x50 : ℝ := x49 - (sharpPenalty (1 / 2) (1 / 4) x24 131072)
  have h50 : SolverInterval x50 (0.0039532558990363) (0.0039532558990378) := by
    exact solverInterval_sub (l := (0.0039532558990363 : ℝ)) (u := (0.0039532558990378 : ℝ)) h49 h43 (by norm_num) (by norm_num)
  have h51 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 4096) 131072) (0.0039532558990363) (0.0039532558990378) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h32.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x24 131072))] using h50
  let x52 : ℝ := Real.sqrt x24
  have h52 : SolverInterval x52 (0.0665138979607036) (0.066513897960709) := by
    exact solverInterval_sqrt (l := (0.0665138979607036 : ℝ)) (u := (0.066513897960709 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x53 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x24 (quarticAccuracyBound 4096) 131072
  have h53 : SolverInterval x53 (0.4623340795573826) (0.4623340795574249) := by
    apply solverInterval_quarticRoot (xl := (0.4623340795573826 : ℝ)) (xh := (0.4623340795574249 : ℝ)) (v := x24) (ε := (quarticAccuracyBound 4096)) (d := 131072) (by have := h24.1; norm_num at this ⊢; linarith only [this]) (by have := h24.2; norm_num at this ⊢; linarith only [this]) (by have := h8.1; norm_num at this ⊢; linarith only [this]) h51 h52 <;> norm_num
  let x54 : ℝ := x53 ^ 2
  have h54 : SolverInterval x54 (0.2137528011201721) (0.2137528011202113) := by
    exact solverInterval_pow (l := (0.2137528011201721 : ℝ)) (u := (0.2137528011202113 : ℝ)) h53 (by norm_num) 2 (by norm_num) (by norm_num)
  let x55 : ℝ := min (1 : ℝ) x54
  have h55 : SolverInterval x55 (0.2137528011201721) (0.2137528011202113) := by
    exact solverInterval_min (l := (0.2137528011201721 : ℝ)) (u := (0.2137528011202113 : ℝ)) h54 1 (by norm_num) (by norm_num)
  have h56 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 4096) 131072) (0.2137528011201721) (0.2137528011202113) := by
    exact h55
  let x57 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 4096) 131072)
  have h57 : SolverInterval x57 (4.6783012655708559) (4.6783012655717139) := by
    exact solverInterval_div (l := (4.6783012655708559 : ℝ)) (u := (4.6783012655717139 : ℝ)) (solverInterval_const (1 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x58 : ℝ := Real.exp (0.1928668833243841625 : ℝ)
  have h58 : SolverInterval x58 (1.2127213493394291) (1.2127213493394294) := by
    apply solverInterval_exp (l := (1.2127213493394291 : ℝ)) (u := (1.2127213493394294 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x59 : ℝ := Real.exp (0.1928668833244321 : ℝ)
  have h59 : SolverInterval x59 (1.2127213493394872) (1.2127213493394875) := by
    apply solverInterval_exp (l := (1.2127213493394872 : ℝ)) (u := (1.2127213493394875 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x60 : ℝ := Real.log x57
  have h60 : SolverInterval x60 (1.5429350665950733) (1.5429350665954568) := by
    apply solverInterval_log (l := (1.5429350665950733 : ℝ)) (u := (1.5429350665954568 : ℝ)) h57 (by norm_num) (by convert h58 using 1 <;> norm_num [x58]) (by convert h59 using 1 <;> norm_num [x59]) (by norm_num) <;> norm_num
  let x61 : ℝ := (1 : ℝ) + x60
  have h61 : SolverInterval x61 (2.5429350665950733) (2.5429350665954568) := by
    exact solverInterval_add (l := (2.5429350665950733 : ℝ)) (u := (2.5429350665954568 : ℝ)) (solverInterval_const (1 : ℝ)) h60 (by norm_num) (by norm_num)
  let x62 : ℝ := x20 * x61
  have h62 : SolverInterval x62 (0.0000874194850809) (0.0000874194850813) := by
    exact solverInterval_mul (l := (0.0000874194850809 : ℝ)) (u := (0.0000874194850813 : ℝ)) h20 h61 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x63 : ℝ := x19 + x62
  have h63 : SolverInterval x63 (2.0306474498374183) (2.0306474577227683) := by
    exact solverInterval_add (l := (2.0306474498374183 : ℝ)) (u := (2.0306474577227683 : ℝ)) h19 h62 (by norm_num) (by norm_num)
  let x64 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 4096) 131072) * x63
  have h64 : SolverInterval x64 (0.4340565804902823) (0.4340565821758776) := by
    exact solverInterval_mul (l := (0.4340565804902823 : ℝ)) (u := (0.4340565821758776 : ℝ)) h56 h63 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h65 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 4096) 131072) x19 x20) (0.4340565804902823) (0.4340565821758776) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 4096) 131072)) (by have := h56.1; norm_num at this ⊢; linarith only [this])]
    exact h64
  have h66 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 4096) 4096 131072) (0.4340565804902823) (0.4340565821758776) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((4096 : ℝ) / 131072) = 1 / 32 by norm_num] using h65
  let x67 : ℝ := x24⁻¹
  have h67 : SolverInterval x67 (226.034744126995846) (226.0347441270316103) := by
    exact solverInterval_inv (l := (226.034744126995846 : ℝ)) (u := (226.0347441270316103 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num)
  let x68 : ℝ := x67 - (1 : ℝ)
  have h68 : SolverInterval x68 (225.034744126995846) (225.0347441270316103) := by
    exact solverInterval_sub (l := (225.034744126995846 : ℝ)) (u := (225.0347441270316103 : ℝ)) h67 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x69 : ℝ := (1 / 4 : ℝ) ^ 2
  have h69 : SolverInterval x69 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x70 : ℝ := x24 ^ 2
  have h70 : SolverInterval x70 (0.0000195726486165) (0.0000195726486166) := by
    exact solverInterval_pow (l := (0.0000195726486165 : ℝ)) (u := (0.0000195726486166 : ℝ)) h24 (by norm_num) 2 (by norm_num) (by norm_num)
  let x71 : ℝ := x69 * x70
  have h71 : SolverInterval x71 (0.0000012232905385) (0.0000012232905386) := by
    exact solverInterval_mul (l := (0.0000012232905385 : ℝ)) (u := (0.0000012232905386 : ℝ)) h69 h70 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x72 : ℝ := x71 * (sharpFourthFactor x24 131072)
  have h72 : SolverInterval x72 (0.0000012233089588) (0.000001223308959) := by
    exact solverInterval_mul (l := (0.0000012233089588 : ℝ)) (u := (0.000001223308959 : ℝ)) h71 h32 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x73 : ℝ := x72 / (4 : ℝ)
  have h73 : SolverInterval x73 (0.0000003058272397) (0.0000003058272398) := by
    exact solverInterval_div (l := (0.0000003058272397 : ℝ)) (u := (0.0000003058272398 : ℝ)) h72 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x74 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 4096) 131072) - x73
  have h74 : SolverInterval x74 (0.0039529500717965) (0.0039529500717981) := by
    exact solverInterval_sub (l := (0.0039529500717965 : ℝ)) (u := (0.0039529500717981 : ℝ)) h51 h73 (by norm_num) (by norm_num)
  let x75 : ℝ := x68 * x74
  have h75 : SolverInterval x75 (0.8895511079535152) (0.8895511079540167) := by
    exact solverInterval_mul (l := (0.8895511079535152 : ℝ)) (u := (0.8895511079540167 : ℝ)) h68 h74 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x76 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 4096) 4096 131072)
  have h76 : SolverInterval x76 (0.1085141451225705) (0.1085141455439694) := by
    exact solverInterval_mul (l := (0.1085141451225705 : ℝ)) (u := (0.1085141455439694 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h66 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x77 : ℝ := x76 / (2 : ℝ)
  have h77 : SolverInterval x77 (0.0542570725612852) (0.0542570727719847) := by
    exact solverInterval_div (l := (0.0542570725612852 : ℝ)) (u := (0.0542570727719847 : ℝ)) h76 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x78 : ℝ := x75 - x77
  have h78 : SolverInterval x78 (0.8352940351815305) (0.8352940353927315) := by
    exact solverInterval_sub (l := (0.8352940351815305 : ℝ)) (u := (0.8352940353927315 : ℝ)) h75 h77 (by norm_num) (by norm_num)
  have h79 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 4096) 4096 131072) (0.8352940351815305) (0.8352940353927315) := by
    exact h78
  let x80 : ℝ := x9 ^ 2
  have h80 : SolverInterval x80 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x81 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 4096) 131072)
  have h81 : SolverInterval x81 (0.0066797750350053) (0.0066797750350067) := by
    exact solverInterval_mul (l := (0.0066797750350053 : ℝ)) (u := (0.0066797750350067 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x82 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 4096) 4096 131072) + x81
  have h82 : SolverInterval x82 (0.4407363555252876) (0.4407363572108843) := by
    exact solverInterval_add (l := (0.4407363555252876 : ℝ)) (u := (0.4407363572108843 : ℝ)) h66 h81 (by norm_num) (by norm_num)
  let x83 : ℝ := x80 * x82
  have h83 : SolverInterval x83 (0.2355500667038402) (0.2355500676186849) := by
    exact solverInterval_mul (l := (0.2355500667038402 : ℝ)) (u := (0.2355500676186849 : ℝ)) h80 h82 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h84 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 4096) 4096 131072) (0.2355500667038402) (0.2355500676186849) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((4096 : ℝ) / 131072) = 1 / 32 by norm_num] using h83
  let x85 : ℝ := (quarticAccuracyBound 4096) / (1 / 16 : ℝ)
  have h85 : SolverInterval x85 (0.0641693720363152) (0.06416937203632) := by
    exact solverInterval_div (l := (0.0641693720363152 : ℝ)) (u := (0.06416937203632 : ℝ)) h8 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x86 : ℝ := x85 ^ (1 / 2 : ℝ)
  have h86 : SolverInterval x86 (0.2533167425108636) (0.2533167425108732) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.2533167425108636 : ℝ)) (u := (0.2533167425108732 : ℝ)) h85 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x87 : ℝ := min (4 : ℝ) x86
  have h87 : SolverInterval x87 (0.2533167425108636) (0.2533167425108732) := by
    exact solverInterval_min (l := (0.2533167425108636 : ℝ)) (u := (0.2533167425108732 : ℝ)) h86 4 (by norm_num) (by norm_num)
  have h88 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 4096)) (0.2533167425108636) (0.2533167425108732) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h87
  let x89 : ℝ := x9 + (1 / 4 : ℝ)
  have h89 : SolverInterval x89 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x90 : ℝ := x89 ^ 2
  have h90 : SolverInterval x90 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h89 (by norm_num) 2 (by norm_num) (by norm_num)
  let x91 : ℝ := (2 : ℝ) * x19
  have h91 : SolverInterval x91 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x92 : ℝ := (2 : ℝ) * x20
  have h92 : SolverInterval x92 (0.000068754791445) (0.0000687547914452) := by
    exact solverInterval_mul (l := (0.000068754791445 : ℝ)) (u := (0.0000687547914452 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x93 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 4096))
  have h93 : SolverInterval x93 (15.7905078059667005) (15.790507805967299) := by
    exact solverInterval_div (l := (15.7905078059667005 : ℝ)) (u := (15.790507805967299 : ℝ)) (solverInterval_const (4 : ℝ)) h88 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x94 : ℝ := Real.exp (0.3449261234653610625 : ℝ)
  have h94 : SolverInterval x94 (1.4118856105984925) (1.4118856105984928) := by
    apply solverInterval_exp (l := (1.4118856105984925 : ℝ)) (u := (1.4118856105984928 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x95 : ℝ := Real.exp (0.3449261234653908125 : ℝ)
  have h95 : SolverInterval x95 (1.4118856105985345) (1.4118856105985348) := by
    apply solverInterval_exp (l := (1.4118856105985345 : ℝ)) (u := (1.4118856105985348 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x96 : ℝ := Real.log x93
  have h96 : SolverInterval x96 (2.7594089877228885) (2.7594089877231265) := by
    apply solverInterval_log (l := (2.7594089877228885 : ℝ)) (u := (2.7594089877231265 : ℝ)) h93 (by norm_num) (by convert h94 using 1 <;> norm_num [x94]) (by convert h95 using 1 <;> norm_num [x95]) (by norm_num) <;> norm_num
  let x97 : ℝ := (1 : ℝ) + x96
  have h97 : SolverInterval x97 (3.7594089877228885) (3.7594089877231265) := by
    exact solverInterval_add (l := (3.7594089877228885 : ℝ)) (u := (3.7594089877231265 : ℝ)) (solverInterval_const (1 : ℝ)) h96 (by norm_num) (by norm_num)
  let x98 : ℝ := x92 * x97
  have h98 : SolverInterval x98 (0.0002584773809073) (0.0002584773809082) := by
    exact solverInterval_mul (l := (0.0002584773809073 : ℝ)) (u := (0.0002584773809082 : ℝ)) h92 h97 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x99 : ℝ := x91 + x98
  have h99 : SolverInterval x99 (4.0613785380855821) (4.0613785538562822) := by
    exact solverInterval_add (l := (4.0613785380855821 : ℝ)) (u := (4.0613785538562822 : ℝ)) h91 h98 (by norm_num) (by norm_num)
  let x100 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 4096)) * x99
  have h100 : SolverInterval x100 (1.028815181371373) (1.0288151853663945) := by
    exact solverInterval_mul (l := (1.028815181371373 : ℝ)) (u := (1.0288151853663945 : ℝ)) h88 h99 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h101 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 4096)) x91 x92) (1.028815181371373) (1.0288151853663945) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 4096))) (by have := h88.1; norm_num at this ⊢; linarith only [this])]
    exact h100
  let x102 : ℝ := x90 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 4096)) x91 x92)
  have h102 : SolverInterval x102 (0.9902098533043672) (0.9902098571932821) := by
    exact solverInterval_mul (l := (0.9902098533043672 : ℝ)) (u := (0.9902098571932821 : ℝ)) h90 h101 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h103 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 4096) logisticUnitSlopeBound (1 / 4) 4096 131072) (0.9902098533043672) (0.9902098571932821) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((4096 : ℝ) / 131072) = 1 / 32 by norm_num] using h102
  let x104 : ℝ := (quarticAccuracyBound 4096) ^ 2
  have h104 : SolverInterval x104 (0.0000160847980763) (0.0000160847980764) := by
    exact solverInterval_pow (l := (0.0000160847980763 : ℝ)) (u := (0.0000160847980764 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x105 : ℝ := (4096 : ℝ) * x104
  have h105 : SolverInterval x105 (0.0658833329205248) (0.0658833329209344) := by
    exact solverInterval_mul (l := (0.0658833329205248 : ℝ)) (u := (0.0658833329209344 : ℝ)) (solverInterval_const (4096 : ℝ)) h104 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x106 : ℝ := x105 * (1 : ℝ)
  have h106 : SolverInterval x106 (0.0658833329205248) (0.0658833329209344) := by
    exact solverInterval_mul (l := (0.0658833329205248 : ℝ)) (u := (0.0658833329209344 : ℝ)) h105 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x107 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 4096) 4096 131072)
  have h107 : SolverInterval x107 (0.8352940351815305) (0.8352940353927315) := by
    exact solverInterval_max (l := (0.8352940351815305 : ℝ)) (u := (0.8352940353927315 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x108 : ℝ := x107 ^ 2
  have h108 : SolverInterval x108 (0.6977161252098439) (0.6977161255626738) := by
    exact solverInterval_pow (l := (0.6977161252098439 : ℝ)) (u := (0.6977161255626738 : ℝ)) h107 (by norm_num) 2 (by norm_num) (by norm_num)
  let x109 : ℝ := (2 : ℝ) * x21
  have h109 : SolverInterval x109 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x110 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 4096) 4096 131072) + x106
  have h110 : SolverInterval x110 (0.301433399624365) (0.3014334005396193) := by
    exact solverInterval_add (l := (0.301433399624365 : ℝ)) (u := (0.3014334005396193 : ℝ)) h84 h106 (by norm_num) (by norm_num)
  let x111 : ℝ := x109 * x110
  have h111 : SolverInterval x111 (0.4178754219957433) (0.4178754235659887) := by
    exact solverInterval_mul (l := (0.4178754219957433 : ℝ)) (u := (0.4178754235659887 : ℝ)) h109 h110 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x112 : ℝ := x108 / x111
  have h112 : SolverInterval x112 (1.6696749458386471) (1.6696749529571067) := by
    exact solverInterval_div (l := (1.6696749458386471 : ℝ)) (u := (1.6696749529571067 : ℝ)) h108 h111 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h113 : SolverInterval (quarticSolverLowerEndpoint 4096 ((quarticAccuracyBound 4096)) 1) (1.6696749458386471) (1.6696749529571067) := by
    exact h112
  let x114 : ℝ := (2 : ℝ) * x21
  have h114 : SolverInterval x114 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x115 : ℝ := (4096 : ℝ) / x114
  have h115 : SolverInterval x115 (2954.6394427173294506) (2954.6394448486512873) := by
    exact solverInterval_div (l := (2954.6394427173294506 : ℝ)) (u := (2954.6394448486512873 : ℝ)) (solverInterval_const (4096 : ℝ)) h114 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x116 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 4096) logisticUnitSlopeBound (1 / 4) 4096 131072) / x106
  have h116 : SolverInterval x116 (15.0297474247804554) (15.0297474839011908) := by
    exact solverInterval_div (l := (15.0297474247804554 : ℝ)) (u := (15.0297474839011908 : ℝ)) h103 h106 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x117 : ℝ := (1 : ℝ) + x116
  have h117 : SolverInterval x117 (16.0297474247804554) (16.0297474839011908) := by
    exact solverInterval_add (l := (16.0297474247804554 : ℝ)) (u := (16.0297474839011908 : ℝ)) (solverInterval_const (1 : ℝ)) h116 (by norm_num) (by norm_num)
  let x118 : ℝ := Real.exp (0.346805776261158925 : ℝ)
  have h118 : SolverInterval x118 (1.4145419610599918) (1.4145419610599921) := by
    apply solverInterval_exp (l := (1.4145419610599918 : ℝ)) (u := (1.4145419610599921 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x119 : ℝ := Real.exp (0.3468057767222075375 : ℝ)
  have h119 : SolverInterval x119 (1.4145419617121644) (1.4145419617121647) := by
    apply solverInterval_exp (l := (1.4145419617121644 : ℝ)) (u := (1.4145419617121647 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x120 : ℝ := Real.log x117
  have h120 : SolverInterval x120 (2.7744462100892714) (2.7744462137776603) := by
    apply solverInterval_log (l := (2.7744462100892714 : ℝ)) (u := (2.7744462137776603 : ℝ)) h117 (by norm_num) (by convert h118 using 1 <;> norm_num [x118]) (by convert h119 using 1 <;> norm_num [x119]) (by norm_num) <;> norm_num
  let x121 : ℝ := x115 * x120
  have h121 : SolverInterval x121 (8197.488204027371595) (8197.4882208384687193) := by
    exact solverInterval_mul (l := (8197.488204027371595 : ℝ)) (u := (8197.4882208384687193 : ℝ)) h115 h120 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x122 : ℝ := min (4096 : ℝ) x121
  have h122 : SolverInterval x122 (4096) (4096) := by
    exact solverInterval_min (l := (4096 : ℝ)) (u := (4096 : ℝ)) h121 4096 (by norm_num) (by norm_num)
  have h123 : SolverInterval (quarticSolverUpperEndpoint 4096 ((quarticAccuracyBound 4096)) 1) (4096) (4096) := by
    exact h122
  let x124 : ℝ := (quarticAccuracyBound 4096) ^ 2
  have h124 : SolverInterval x124 (0.0000160847980763) (0.0000160847980764) := by
    exact solverInterval_pow (l := (0.0000160847980763 : ℝ)) (u := (0.0000160847980764 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x125 : ℝ := (4096 : ℝ) * x124
  have h125 : SolverInterval x125 (0.0658833329205248) (0.0658833329209344) := by
    exact solverInterval_mul (l := (0.0658833329205248 : ℝ)) (u := (0.0658833329209344 : ℝ)) (solverInterval_const (4096 : ℝ)) h124 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x126 : ℝ := x125 * (4096 : ℝ)
  have h126 : SolverInterval x126 (269.8581316424695808) (269.8581316441473024) := by
    exact solverInterval_mul (l := (269.8581316424695808 : ℝ)) (u := (269.8581316441473024 : ℝ)) h125 (solverInterval_const (4096 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x127 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 4096) 4096 131072)
  have h127 : SolverInterval x127 (0.8352940351815305) (0.8352940353927315) := by
    exact solverInterval_max (l := (0.8352940351815305 : ℝ)) (u := (0.8352940353927315 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x128 : ℝ := x127 ^ 2
  have h128 : SolverInterval x128 (0.6977161252098439) (0.6977161255626738) := by
    exact solverInterval_pow (l := (0.6977161252098439 : ℝ)) (u := (0.6977161255626738 : ℝ)) h127 (by norm_num) 2 (by norm_num) (by norm_num)
  let x129 : ℝ := (2 : ℝ) * x21
  have h129 : SolverInterval x129 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x130 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 4096) 4096 131072) + x126
  have h130 : SolverInterval x130 (270.093681709173421) (270.0936817117659873) := by
    exact solverInterval_add (l := (270.093681709173421 : ℝ)) (u := (270.0936817117659873 : ℝ)) h84 h126 (by norm_num) (by norm_num)
  let x131 : ℝ := x129 * x130
  have h131 : SolverInterval x131 (374.4293477871184828) (374.4293480608062246) := by
    exact solverInterval_mul (l := (374.4293477871184828 : ℝ)) (u := (374.4293480608062246 : ℝ)) h129 h130 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x132 : ℝ := x128 / x131
  have h132 : SolverInterval x132 (0.0018634119596216) (0.0018634119619261) := by
    exact solverInterval_div (l := (0.0018634119596216 : ℝ)) (u := (0.0018634119619261 : ℝ)) h128 h131 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h133 : SolverInterval (quarticSolverLowerEndpoint 4096 ((quarticAccuracyBound 4096)) 4096) (0.0018634119596216) (0.0018634119619261) := by
    exact h132
  let x134 : ℝ := (2 : ℝ) * x21
  have h134 : SolverInterval x134 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x135 : ℝ := (4096 : ℝ) / x134
  have h135 : SolverInterval x135 (2954.6394427173294506) (2954.6394448486512873) := by
    exact solverInterval_div (l := (2954.6394427173294506 : ℝ)) (u := (2954.6394448486512873 : ℝ)) (solverInterval_const (4096 : ℝ)) h134 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x136 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 4096) logisticUnitSlopeBound (1 / 4) 4096 131072) / x126
  have h136 : SolverInterval x136 (0.003669371929878) (0.0036693719443119) := by
    exact solverInterval_div (l := (0.003669371929878 : ℝ)) (u := (0.0036693719443119 : ℝ)) h103 h126 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x137 : ℝ := (1 : ℝ) + x136
  have h137 : SolverInterval x137 (1.003669371929878) (1.0036693719443119) := by
    exact solverInterval_add (l := (1.003669371929878 : ℝ)) (u := (1.0036693719443119 : ℝ)) (solverInterval_const (1 : ℝ)) h136 (by norm_num) (by norm_num)
  let x138 : ℝ := Real.exp (0.0004578320259881625 : ℝ)
  have h138 : SolverInterval x138 (1.0004579368470662) (1.0004579368470665) := by
    apply solverInterval_exp (l := (1.0004579368470662 : ℝ)) (u := (1.0004579368470665 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x139 : ℝ := Real.exp (0.0004578320278108125 : ℝ)
  have h139 : SolverInterval x139 (1.0004579368488897) (1.00045793684889) := by
    apply solverInterval_exp (l := (1.0004579368488897 : ℝ)) (u := (1.00045793684889 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x140 : ℝ := Real.log x137
  have h140 : SolverInterval x140 (0.0036626562079053) (0.0036626562224865) := by
    apply solverInterval_log (l := (0.0036626562079053 : ℝ)) (u := (0.0036626562224865 : ℝ)) h137 (by norm_num) (by convert h138 using 1 <;> norm_num [x138]) (by convert h139 using 1 <;> norm_num [x139]) (by norm_num) <;> norm_num
  let x141 : ℝ := x135 * x140
  have h141 : SolverInterval x141 (10.8218284969904827) (10.8218285478789706) := by
    exact solverInterval_mul (l := (10.8218284969904827 : ℝ)) (u := (10.8218285478789706 : ℝ)) h135 h140 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x142 : ℝ := min (4096 : ℝ) x141
  have h142 : SolverInterval x142 (10.8218284969904827) (10.8218285478789706) := by
    exact solverInterval_min (l := (10.8218284969904827 : ℝ)) (u := (10.8218285478789706 : ℝ)) h141 4096 (by norm_num) (by norm_num)
  have h143 : SolverInterval (quarticSolverUpperEndpoint 4096 ((quarticAccuracyBound 4096)) 4096) (10.8218284969904827) (10.8218285478789706) := by
    exact h142
  let x144 : ℝ := (2 : ℝ) * (quarticSolverAccuracy 4096)
  have h144 : SolverInterval x144 (0.0080211749666564) (0.0080211749666572) := by
    exact solverInterval_mul (l := (0.0080211749666564 : ℝ)) (u := (0.0080211749666572 : ℝ)) (solverInterval_const (2 : ℝ)) h13 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x145 : ℝ := x144 / (sharpSlope (1 / 2))
  have h145 : SolverInterval x145 (0.0269494591610138) (0.0269494591610166) := by
    exact solverInterval_div (l := (0.0269494591610138 : ℝ)) (u := (0.0269494591610166 : ℝ)) h144 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x146 : ℝ := x145 ^ (3 / 2 : ℝ)
  have h146 : SolverInterval x146 (0.0044241014862371) (0.0044241014862379) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0044241014862371 : ℝ)) (u := (0.0044241014862379 : ℝ)) h145 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x147 : ℝ := (1 : ℝ) - x146
  have h147 : SolverInterval x147 (0.9955758985137621) (0.9955758985137629) := by
    exact solverInterval_sub (l := (0.9955758985137621 : ℝ)) (u := (0.9955758985137629 : ℝ)) (solverInterval_const (1 : ℝ)) h146 (by norm_num) (by norm_num)
  let x148 : ℝ := (2 : ℝ) * x147
  have h148 : SolverInterval x148 (1.9911517970275242) (1.9911517970275258) := by
    exact solverInterval_mul (l := (1.9911517970275242 : ℝ)) (u := (1.9911517970275258 : ℝ)) (solverInterval_const (2 : ℝ)) h147 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x149 : ℝ := (2 : ℝ) * x146
  have h149 : SolverInterval x149 (0.0088482029724742) (0.0088482029724758) := by
    exact solverInterval_mul (l := (0.0088482029724742 : ℝ)) (u := (0.0088482029724758 : ℝ)) (solverInterval_const (2 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x150 : ℝ := (1 : ℝ) + x149
  have h150 : SolverInterval x150 (1.0088482029724742) (1.0088482029724758) := by
    exact solverInterval_add (l := (1.0088482029724742 : ℝ)) (u := (1.0088482029724758 : ℝ)) (solverInterval_const (1 : ℝ)) h149 (by norm_num) (by norm_num)
  let x151 : ℝ := (131072 : ℝ) * x150
  have h151 : SolverInterval x151 (132231.7516600081383424) (132231.7516600083480576) := by
    exact solverInterval_mul (l := (132231.7516600081383424 : ℝ)) (u := (132231.7516600083480576 : ℝ)) (solverInterval_const (131072 : ℝ)) h150 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x152 : ℝ := x148 / x151
  have h152 : SolverInterval x152 (0.0000150580459838) (0.0000150580459839) := by
    exact solverInterval_div (l := (0.0000150580459838 : ℝ)) (u := (0.0000150580459839 : ℝ)) h148 h151 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x153 : ℝ := (1 : ℝ) + x152
  have h153 : SolverInterval x153 (1.0000150580459838) (1.0000150580459839) := by
    exact solverInterval_add (l := (1.0000150580459838 : ℝ)) (u := (1.0000150580459839 : ℝ)) (solverInterval_const (1 : ℝ)) h152 (by norm_num) (by norm_num)
  have h154 : SolverInterval (sharpFourthFactor x146 131072) (1.0000150580459838) (1.0000150580459839) := by
    exact h153
  let x155 : ℝ := x14 ^ 2
  have h155 : SolverInterval x155 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x156 : ℝ := (1 / 4 : ℝ) * x155
  have h156 : SolverInterval x156 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h155 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x157 : ℝ := x156 / (2 : ℝ)
  have h157 : SolverInterval x157 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h156 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x158 : ℝ := x146 ^ (4 / 3 : ℝ)
  have h158 : SolverInterval x158 (0.0007262733490711) (0.0007262733490714) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0007262733490711 : ℝ)) (u := (0.0007262733490714 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x159 : ℝ := (sharpFourthFactor x146 131072) ^ (2 / 3 : ℝ)
  have h159 : SolverInterval x159 (1.0000100386721288) (1.000010038672129) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000100386721288 : ℝ)) (u := (1.000010038672129 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x160 : ℝ := x158 * x159
  have h160 : SolverInterval x160 (0.0007262806398911) (0.0007262806398915) := by
    exact solverInterval_mul (l := (0.0007262806398911 : ℝ)) (u := (0.0007262806398915 : ℝ)) h158 h159 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x161 : ℝ := x146 ^ (1 / 3 : ℝ)
  have h161 : SolverInterval x161 (0.1641629043389937) (0.1641629043390037) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.1641629043389937 : ℝ)) (u := (0.1641629043390037 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x162 : ℝ := x161 / (131072 : ℝ)
  have h162 : SolverInterval x162 (0.0000012524635645) (0.0000012524635646) := by
    exact solverInterval_div (l := (0.0000012524635645 : ℝ)) (u := (0.0000012524635646 : ℝ)) h161 (solverInterval_const (131072 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x163 : ℝ := x160 + x162
  have h163 : SolverInterval x163 (0.0007275331034556) (0.0007275331034561) := by
    exact solverInterval_add (l := (0.0007275331034556 : ℝ)) (u := (0.0007275331034561 : ℝ)) h160 h162 (by norm_num) (by norm_num)
  let x164 : ℝ := x157 * x163
  have h164 : SolverInterval x164 (0.0000572896419711) (0.0000572896419713) := by
    exact solverInterval_mul (l := (0.0000572896419711 : ℝ)) (u := (0.0000572896419713 : ℝ)) h157 h163 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h165 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x146 131072) (0.0000572896419711) (0.0000572896419713) := by
    exact h164
  let x166 : ℝ := x146 ^ (2 / 3 : ℝ)
  have h166 : SolverInterval x166 (0.0269494591610136) (0.0269494591610169) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0269494591610136 : ℝ)) (u := (0.0269494591610169 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x167 : ℝ := (sharpSlope (1 / 2)) * x166
  have h167 : SolverInterval x167 (0.0080211749666563) (0.0080211749666574) := by
    exact solverInterval_mul (l := (0.0080211749666563 : ℝ)) (u := (0.0080211749666574 : ℝ)) h18 h166 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x168 : ℝ := (sharpFourthFactor x146 131072) ^ (1 / 3 : ℝ)
  have h168 : SolverInterval x168 (1.0000050193234676) (1.0000050193234677) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000050193234676 : ℝ)) (u := (1.0000050193234677 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x169 : ℝ := x168⁻¹
  have h169 : SolverInterval x169 (0.9999949807017257) (0.9999949807017259) := by
    exact solverInterval_inv (l := (0.9999949807017257 : ℝ)) (u := (0.9999949807017259 : ℝ)) h168 (by norm_num) (by norm_num) (by norm_num)
  let x170 : ℝ := x167 * x169
  have h170 : SolverInterval x170 (0.0080211347059866) (0.0080211347059878) := by
    exact solverInterval_mul (l := (0.0080211347059866 : ℝ)) (u := (0.0080211347059878 : ℝ)) h167 h169 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x171 : ℝ := x170 - (quarticSolverAccuracy 4096)
  have h171 : SolverInterval x171 (0.004010547222658) (0.0040105472226596) := by
    exact solverInterval_sub (l := (0.004010547222658 : ℝ)) (u := (0.0040105472226596 : ℝ)) h170 h13 (by norm_num) (by norm_num)
  let x172 : ℝ := x171 - (sharpPenalty (1 / 2) (1 / 4) x146 131072)
  have h172 : SolverInterval x172 (0.0039532575806867) (0.0039532575806885) := by
    exact solverInterval_sub (l := (0.0039532575806867 : ℝ)) (u := (0.0039532575806885 : ℝ)) h171 h165 (by norm_num) (by norm_num)
  have h173 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 4096) 131072) (0.0039532575806867) (0.0039532575806885) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h154.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x146 131072))] using h172
  let x174 : ℝ := Real.sqrt x146
  have h174 : SolverInterval x174 (0.0665139194923671) (0.0665139194923732) := by
    exact solverInterval_sqrt (l := (0.0665139194923671 : ℝ)) (u := (0.0665139194923732 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x175 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 4096) 131072
  have h175 : SolverInterval x175 (0.4623341298219492) (0.4623341298219984) := by
    apply solverInterval_quarticRoot (xl := (0.4623341298219492 : ℝ)) (xh := (0.4623341298219984 : ℝ)) (v := x146) (ε := (quarticSolverAccuracy 4096)) (d := 131072) (by have := h146.1; norm_num at this ⊢; linarith only [this]) (by have := h146.2; norm_num at this ⊢; linarith only [this]) (by have := h13.1; norm_num at this ⊢; linarith only [this]) h173 h174 <;> norm_num
  let x176 : ℝ := x175 ^ 2
  have h176 : SolverInterval x176 (0.2137528475982189) (0.2137528475982645) := by
    exact solverInterval_pow (l := (0.2137528475982189 : ℝ)) (u := (0.2137528475982645 : ℝ)) h175 (by norm_num) 2 (by norm_num) (by norm_num)
  let x177 : ℝ := min (1 : ℝ) x176
  have h177 : SolverInterval x177 (0.2137528475982189) (0.2137528475982645) := by
    exact solverInterval_min (l := (0.2137528475982189 : ℝ)) (u := (0.2137528475982645 : ℝ)) h176 1 (by norm_num) (by norm_num)
  have h178 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 4096) 131072) (0.2137528475982189) (0.2137528475982645) := by
    exact h177
  let x179 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 4096) 131072)
  have h179 : SolverInterval x179 (4.6783002483290388) (4.6783002483300369) := by
    exact solverInterval_div (l := (4.6783002483290388 : ℝ)) (u := (4.6783002483300369 : ℝ)) (solverInterval_const (1 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x180 : ℝ := Real.exp (0.1928668561445952375 : ℝ)
  have h180 : SolverInterval x180 (1.2127213163779193) (1.2127213163779196) := by
    apply solverInterval_exp (l := (1.2127213163779193 : ℝ)) (u := (1.2127213163779196 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x181 : ℝ := Real.exp (0.1928668561446469125 : ℝ)
  have h181 : SolverInterval x181 (1.2127213163779819) (1.2127213163779822) := by
    apply solverInterval_exp (l := (1.2127213163779819 : ℝ)) (u := (1.2127213163779822 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x182 : ℝ := Real.log x179
  have h182 : SolverInterval x182 (1.5429348491567619) (1.5429348491571753) := by
    apply solverInterval_log (l := (1.5429348491567619 : ℝ)) (u := (1.5429348491571753 : ℝ)) h179 (by norm_num) (by convert h180 using 1 <;> norm_num [x180]) (by convert h181 using 1 <;> norm_num [x181]) (by norm_num) <;> norm_num
  let x183 : ℝ := (1 : ℝ) + x182
  have h183 : SolverInterval x183 (2.5429348491567619) (2.5429348491571753) := by
    exact solverInterval_add (l := (2.5429348491567619 : ℝ)) (u := (2.5429348491571753 : ℝ)) (solverInterval_const (1 : ℝ)) h182 (by norm_num) (by norm_num)
  let x184 : ℝ := x20 * x183
  have h184 : SolverInterval x184 (0.0000874194776059) (0.0000874194776063) := by
    exact solverInterval_mul (l := (0.0000874194776059 : ℝ)) (u := (0.0000874194776063 : ℝ)) h20 h183 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x185 : ℝ := x19 + x184
  have h185 : SolverInterval x185 (2.0306474498299433) (2.0306474577152933) := by
    exact solverInterval_add (l := (2.0306474498299433 : ℝ)) (u := (2.0306474577152933 : ℝ)) h19 h184 (by norm_num) (by norm_num)
  let x186 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 4096) 131072) * x185
  have h186 : SolverInterval x186 (0.4340566748692117) (0.4340566765548204) := by
    exact solverInterval_mul (l := (0.4340566748692117 : ℝ)) (u := (0.4340566765548204 : ℝ)) h178 h185 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h187 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 4096) 131072) x19 x20) (0.4340566748692117) (0.4340566765548204) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 4096) 131072)) (by have := h178.1; norm_num at this ⊢; linarith only [this])]
    exact h186
  have h188 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 4096) 4096 131072) (0.4340566748692117) (0.4340566765548204) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((4096 : ℝ) / 131072) = 1 / 32 by norm_num] using h187
  let x189 : ℝ := x146⁻¹
  have h189 : SolverInterval x189 (226.0345977845921342) (226.0345977846330076) := by
    exact solverInterval_inv (l := (226.0345977845921342 : ℝ)) (u := (226.0345977846330076 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num)
  let x190 : ℝ := x189 - (1 : ℝ)
  have h190 : SolverInterval x190 (225.0345977845921342) (225.0345977846330076) := by
    exact solverInterval_sub (l := (225.0345977845921342 : ℝ)) (u := (225.0345977846330076 : ℝ)) h189 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x191 : ℝ := (1 / 4 : ℝ) ^ 2
  have h191 : SolverInterval x191 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x192 : ℝ := x146 ^ 2
  have h192 : SolverInterval x192 (0.0000195726739605) (0.0000195726739606) := by
    exact solverInterval_pow (l := (0.0000195726739605 : ℝ)) (u := (0.0000195726739606 : ℝ)) h146 (by norm_num) 2 (by norm_num) (by norm_num)
  let x193 : ℝ := x191 * x192
  have h193 : SolverInterval x193 (0.0000012232921225) (0.0000012232921226) := by
    exact solverInterval_mul (l := (0.0000012232921225 : ℝ)) (u := (0.0000012232921226 : ℝ)) h191 h192 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x194 : ℝ := x193 * (sharpFourthFactor x146 131072)
  have h194 : SolverInterval x194 (0.0000012233105428) (0.000001223310543) := by
    exact solverInterval_mul (l := (0.0000012233105428 : ℝ)) (u := (0.000001223310543 : ℝ)) h193 h154 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x195 : ℝ := x194 / (4 : ℝ)
  have h195 : SolverInterval x195 (0.0000003058276357) (0.0000003058276358) := by
    exact solverInterval_div (l := (0.0000003058276357 : ℝ)) (u := (0.0000003058276358 : ℝ)) h194 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x196 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 4096) 131072) - x195
  have h196 : SolverInterval x196 (0.0039529517530509) (0.0039529517530528) := by
    exact solverInterval_sub (l := (0.0039529517530509 : ℝ)) (u := (0.0039529517530528 : ℝ)) h173 h195 (by norm_num) (by norm_num)
  let x197 : ℝ := x190 * x196
  have h197 : SolverInterval x197 (0.8895509078097076) (0.8895509078102968) := by
    exact solverInterval_mul (l := (0.8895509078097076 : ℝ)) (u := (0.8895509078102968 : ℝ)) h190 h196 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x198 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 4096) 4096 131072)
  have h198 : SolverInterval x198 (0.1085141687173029) (0.1085141691387051) := by
    exact solverInterval_mul (l := (0.1085141687173029 : ℝ)) (u := (0.1085141691387051 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h188 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x199 : ℝ := x198 / (2 : ℝ)
  have h199 : SolverInterval x199 (0.0542570843586514) (0.0542570845693526) := by
    exact solverInterval_div (l := (0.0542570843586514 : ℝ)) (u := (0.0542570845693526 : ℝ)) h198 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x200 : ℝ := x197 - x199
  have h200 : SolverInterval x200 (0.835293823240355) (0.8352938234516454) := by
    exact solverInterval_sub (l := (0.835293823240355 : ℝ)) (u := (0.8352938234516454 : ℝ)) h197 h199 (by norm_num) (by norm_num)
  have h201 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 4096) 4096 131072) (0.835293823240355) (0.8352938234516454) := by
    exact h200
  let x202 : ℝ := x9 ^ 2
  have h202 : SolverInterval x202 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x203 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 4096) 131072)
  have h203 : SolverInterval x203 (0.0066797764874443) (0.0066797764874458) := by
    exact solverInterval_mul (l := (0.0066797764874443 : ℝ)) (u := (0.0066797764874458 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x204 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 4096) 4096 131072) + x203
  have h204 : SolverInterval x204 (0.440736451356656) (0.4407364530422662) := by
    exact solverInterval_add (l := (0.440736451356656 : ℝ)) (u := (0.4407364530422662 : ℝ)) h188 h203 (by norm_num) (by norm_num)
  let x205 : ℝ := x202 * x204
  have h205 : SolverInterval x205 (0.2355501179205936) (0.2355501188354454) := by
    exact solverInterval_mul (l := (0.2355501179205936 : ℝ)) (u := (0.2355501188354454 : ℝ)) h202 h204 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h206 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 4096) 4096 131072) (0.2355501179205936) (0.2355501188354454) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((4096 : ℝ) / 131072) = 1 / 32 by norm_num] using h205
  let x207 : ℝ := (quarticSolverAccuracy 4096) / (1 / 16 : ℝ)
  have h207 : SolverInterval x207 (0.0641693997332512) (0.0641693997332576) := by
    exact solverInterval_div (l := (0.0641693997332512 : ℝ)) (u := (0.0641693997332576 : ℝ)) h13 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x208 : ℝ := x207 ^ (1 / 2 : ℝ)
  have h208 : SolverInterval x208 (0.2533167971794432) (0.253316797179456) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.2533167971794432 : ℝ)) (u := (0.253316797179456 : ℝ)) h207 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x209 : ℝ := min (4 : ℝ) x208
  have h209 : SolverInterval x209 (0.2533167971794432) (0.253316797179456) := by
    exact solverInterval_min (l := (0.2533167971794432 : ℝ)) (u := (0.253316797179456 : ℝ)) h208 4 (by norm_num) (by norm_num)
  have h210 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 4096)) (0.2533167971794432) (0.253316797179456) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h209
  let x211 : ℝ := x9 + (1 / 4 : ℝ)
  have h211 : SolverInterval x211 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x212 : ℝ := x211 ^ 2
  have h212 : SolverInterval x212 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h211 (by norm_num) 2 (by norm_num) (by norm_num)
  let x213 : ℝ := (2 : ℝ) * x19
  have h213 : SolverInterval x213 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x214 : ℝ := (2 : ℝ) * x20
  have h214 : SolverInterval x214 (0.000068754791445) (0.0000687547914452) := by
    exact solverInterval_mul (l := (0.000068754791445 : ℝ)) (u := (0.0000687547914452 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x215 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 4096))
  have h215 : SolverInterval x215 (15.7905043981994579) (15.7905043982002558) := by
    exact solverInterval_div (l := (15.7905043981994579 : ℝ)) (u := (15.7905043982002558 : ℝ)) (solverInterval_const (4 : ℝ)) h210 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x216 : ℝ := Real.exp (0.3449260964889676125 : ℝ)
  have h216 : SolverInterval x216 (1.4118855725109113) (1.4118855725109116) := by
    apply solverInterval_exp (l := (1.4118855725109113 : ℝ)) (u := (1.4118855725109116 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x217 : ℝ := Real.exp (0.3449260964889989375 : ℝ)
  have h217 : SolverInterval x217 (1.4118855725109555) (1.4118855725109558) := by
    apply solverInterval_exp (l := (1.4118855725109555 : ℝ)) (u := (1.4118855725109558 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x218 : ℝ := Real.log x215
  have h218 : SolverInterval x218 (2.7594087719117409) (2.7594087719119915) := by
    apply solverInterval_log (l := (2.7594087719117409 : ℝ)) (u := (2.7594087719119915 : ℝ)) h215 (by norm_num) (by convert h216 using 1 <;> norm_num [x216]) (by convert h217 using 1 <;> norm_num [x217]) (by norm_num) <;> norm_num
  let x219 : ℝ := (1 : ℝ) + x218
  have h219 : SolverInterval x219 (3.7594087719117409) (3.7594087719119915) := by
    exact solverInterval_add (l := (3.7594087719117409 : ℝ)) (u := (3.7594087719119915 : ℝ)) (solverInterval_const (1 : ℝ)) h218 (by norm_num) (by norm_num)
  let x220 : ℝ := x214 * x219
  have h220 : SolverInterval x220 (0.0002584773660692) (0.0002584773660701) := by
    exact solverInterval_mul (l := (0.0002584773660692 : ℝ)) (u := (0.0002584773660701 : ℝ)) h214 h219 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x221 : ℝ := x213 + x220
  have h221 : SolverInterval x221 (4.061378538070744) (4.0613785538414441) := by
    exact solverInterval_add (l := (4.061378538070744 : ℝ)) (u := (4.0613785538414441 : ℝ)) h213 h220 (by norm_num) (by norm_num)
  let x222 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 4096)) * x221
  have h222 : SolverInterval x222 (1.0288154033974101) (1.0288154073924455) := by
    exact solverInterval_mul (l := (1.0288154033974101 : ℝ)) (u := (1.0288154073924455 : ℝ)) h210 h221 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h223 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 4096)) x213 x214) (1.0288154033974101) (1.0288154073924455) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 4096))) (by have := h210.1; norm_num at this ⊢; linarith only [this])]
    exact h222
  let x224 : ℝ := x212 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 4096)) x213 x214)
  have h224 : SolverInterval x224 (0.9902100669990848) (0.990210070888013) := by
    exact solverInterval_mul (l := (0.9902100669990848 : ℝ)) (u := (0.990210070888013 : ℝ)) h212 h223 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h225 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 4096) logisticUnitSlopeBound (1 / 4) 4096 131072) (0.9902100669990848) (0.990210070888013) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((4096 : ℝ) / 131072) = 1 / 32 by norm_num] using h224
  let x226 : ℝ := (quarticSolverAccuracy 4096) ^ 2
  have h226 : SolverInterval x226 (0.0000160848119614) (0.0000160848119615) := by
    exact solverInterval_pow (l := (0.0000160848119614 : ℝ)) (u := (0.0000160848119615 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x227 : ℝ := (4096 : ℝ) * x226
  have h227 : SolverInterval x227 (0.0658833897938944) (0.065883389794304) := by
    exact solverInterval_mul (l := (0.0658833897938944 : ℝ)) (u := (0.065883389794304 : ℝ)) (solverInterval_const (4096 : ℝ)) h226 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x228 : ℝ := x227 * (1 : ℝ)
  have h228 : SolverInterval x228 (0.0658833897938944) (0.065883389794304) := by
    exact solverInterval_mul (l := (0.0658833897938944 : ℝ)) (u := (0.065883389794304 : ℝ)) h227 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x229 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 4096) 4096 131072)
  have h229 : SolverInterval x229 (0.835293823240355) (0.8352938234516454) := by
    exact solverInterval_max (l := (0.835293823240355 : ℝ)) (u := (0.8352938234516454 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x230 : ℝ := x229 ^ 2
  have h230 : SolverInterval x230 (0.6977157711434894) (0.6977157714964686) := by
    exact solverInterval_pow (l := (0.6977157711434894 : ℝ)) (u := (0.6977157714964686 : ℝ)) h229 (by norm_num) 2 (by norm_num) (by norm_num)
  let x231 : ℝ := (2 : ℝ) * x21
  have h231 : SolverInterval x231 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x232 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 4096) 4096 131072) + x228
  have h232 : SolverInterval x232 (0.301433507714488) (0.3014335086297494) := by
    exact solverInterval_add (l := (0.301433507714488 : ℝ)) (u := (0.3014335086297494 : ℝ)) h206 h228 (by norm_num) (by norm_num)
  let x233 : ℝ := x231 * x232
  have h233 : SolverInterval x233 (0.4178755718404713) (0.4178755734107266) := by
    exact solverInterval_mul (l := (0.4178755718404713 : ℝ)) (u := (0.4178755734107266 : ℝ)) h231 h232 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x234 : ℝ := x230 / x233
  have h234 : SolverInterval x234 (1.6696734998140465) (1.669673506932895) := by
    exact solverInterval_div (l := (1.6696734998140465 : ℝ)) (u := (1.669673506932895 : ℝ)) h230 h233 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h235 : SolverInterval (quarticSolverLowerEndpoint 4096 ((quarticSolverAccuracy 4096)) 1) (1.6696734998140465) (1.669673506932895) := by
    exact h234
  let x236 : ℝ := (2 : ℝ) * x21
  have h236 : SolverInterval x236 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x237 : ℝ := (4096 : ℝ) / x236
  have h237 : SolverInterval x237 (2954.6394427173294506) (2954.6394448486512873) := by
    exact solverInterval_div (l := (2954.6394427173294506 : ℝ)) (u := (2954.6394448486512873 : ℝ)) (solverInterval_const (4096 : ℝ)) h236 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x238 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 4096) logisticUnitSlopeBound (1 / 4) 4096 131072) / x228
  have h238 : SolverInterval x238 (15.0297376939869324) (15.0297377531078185) := by
    exact solverInterval_div (l := (15.0297376939869324 : ℝ)) (u := (15.0297377531078185 : ℝ)) h225 h228 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x239 : ℝ := (1 : ℝ) + x238
  have h239 : SolverInterval x239 (16.0297376939869324) (16.0297377531078185) := by
    exact solverInterval_add (l := (16.0297376939869324 : ℝ)) (u := (16.0297377531078185 : ℝ)) (solverInterval_const (1 : ℝ)) h238 (by norm_num) (by norm_num)
  let x240 : ℝ := Real.exp (0.34680570038039005 : ℝ)
  have h240 : SolverInterval x240 (1.4145418537234642) (1.4145418537234645) := by
    apply solverInterval_exp (l := (1.4145418537234642 : ℝ)) (u := (1.4145418537234645 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x241 : ℝ := Real.exp (0.3468057008414401125 : ℝ)
  have h241 : SolverInterval x241 (1.4145418543756388) (1.4145418543756391) := by
    apply solverInterval_exp (l := (1.4145418543756388 : ℝ)) (u := (1.4145418543756391 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x242 : ℝ := Real.log x239
  have h242 : SolverInterval x242 (2.7744456030431204) (2.7744456067315209) := by
    apply solverInterval_log (l := (2.7744456030431204 : ℝ)) (u := (2.7744456067315209 : ℝ)) h239 (by norm_num) (by convert h240 using 1 <;> norm_num [x240]) (by convert h241 using 1 <;> norm_num [x241]) (by norm_num) <;> norm_num
  let x243 : ℝ := x237 * x242
  have h243 : SolverInterval x243 (8197.4864104248703007) (8197.486427236000405) := by
    exact solverInterval_mul (l := (8197.4864104248703007 : ℝ)) (u := (8197.486427236000405 : ℝ)) h237 h242 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x244 : ℝ := min (4096 : ℝ) x243
  have h244 : SolverInterval x244 (4096) (4096) := by
    exact solverInterval_min (l := (4096 : ℝ)) (u := (4096 : ℝ)) h243 4096 (by norm_num) (by norm_num)
  have h245 : SolverInterval (quarticSolverUpperEndpoint 4096 ((quarticSolverAccuracy 4096)) 1) (4096) (4096) := by
    exact h244
  let x246 : ℝ := (quarticSolverAccuracy 4096) ^ 2
  have h246 : SolverInterval x246 (0.0000160848119614) (0.0000160848119615) := by
    exact solverInterval_pow (l := (0.0000160848119614 : ℝ)) (u := (0.0000160848119615 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x247 : ℝ := (4096 : ℝ) * x246
  have h247 : SolverInterval x247 (0.0658833897938944) (0.065883389794304) := by
    exact solverInterval_mul (l := (0.0658833897938944 : ℝ)) (u := (0.065883389794304 : ℝ)) (solverInterval_const (4096 : ℝ)) h246 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x248 : ℝ := x247 * (4096 : ℝ)
  have h248 : SolverInterval x248 (269.8583645957914624) (269.858364597469184) := by
    exact solverInterval_mul (l := (269.8583645957914624 : ℝ)) (u := (269.858364597469184 : ℝ)) h247 (solverInterval_const (4096 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x249 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 4096) 4096 131072)
  have h249 : SolverInterval x249 (0.835293823240355) (0.8352938234516454) := by
    exact solverInterval_max (l := (0.835293823240355 : ℝ)) (u := (0.8352938234516454 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x250 : ℝ := x249 ^ 2
  have h250 : SolverInterval x250 (0.6977157711434894) (0.6977157714964686) := by
    exact solverInterval_pow (l := (0.6977157711434894 : ℝ)) (u := (0.6977157714964686 : ℝ)) h249 (by norm_num) 2 (by norm_num) (by norm_num)
  let x251 : ℝ := (2 : ℝ) * x21
  have h251 : SolverInterval x251 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x252 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 4096) 4096 131072) + x248
  have h252 : SolverInterval x252 (270.093914713712056) (270.0939147163046294) := by
    exact solverInterval_add (l := (270.093914713712056 : ℝ)) (u := (270.0939147163046294 : ℝ)) h206 h248 (by norm_num) (by norm_num)
  let x253 : ℝ := x251 * x252
  have h253 : SolverInterval x253 (374.4296707999963867) (374.4296710736843714) := by
    exact solverInterval_mul (l := (374.4296707999963867 : ℝ)) (u := (374.4296710736843714 : ℝ)) h251 h252 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x254 : ℝ := x250 / x253
  have h254 : SolverInterval x254 (0.0018634094064788) (0.0018634094087837) := by
    exact solverInterval_div (l := (0.0018634094064788 : ℝ)) (u := (0.0018634094087837 : ℝ)) h250 h253 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h255 : SolverInterval (quarticSolverLowerEndpoint 4096 ((quarticSolverAccuracy 4096)) 4096) (0.0018634094064788) (0.0018634094087837) := by
    exact h254
  let x256 : ℝ := (2 : ℝ) * x21
  have h256 : SolverInterval x256 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x257 : ℝ := (4096 : ℝ) / x256
  have h257 : SolverInterval x257 (2954.6394427173294506) (2954.6394448486512873) := by
    exact solverInterval_div (l := (2954.6394427173294506 : ℝ)) (u := (2954.6394448486512873 : ℝ)) (solverInterval_const (4096 : ℝ)) h256 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x258 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 4096) logisticUnitSlopeBound (1 / 4) 4096 131072) / x248
  have h258 : SolverInterval x258 (0.003669369554196) (0.0036693695686299) := by
    exact solverInterval_div (l := (0.003669369554196 : ℝ)) (u := (0.0036693695686299 : ℝ)) h225 h248 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x259 : ℝ := (1 : ℝ) + x258
  have h259 : SolverInterval x259 (1.003669369554196) (1.0036693695686299) := by
    exact solverInterval_add (l := (1.003669369554196 : ℝ)) (u := (1.0036693695686299 : ℝ)) (solverInterval_const (1 : ℝ)) h258 (by norm_num) (by norm_num)
  let x260 : ℝ := Real.exp (0.0004578317301135875 : ℝ)
  have h260 : SolverInterval x260 (1.0004579365510562) (1.0004579365510565) := by
    apply solverInterval_exp (l := (1.0004579365510562 : ℝ)) (u := (1.0004579365510565 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x261 : ℝ := Real.exp (0.0004578317319362375 : ℝ)
  have h261 : SolverInterval x261 (1.0004579365528796) (1.0004579365528799) := by
    apply solverInterval_exp (l := (1.0004579365528796 : ℝ)) (u := (1.0004579365528799 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x262 : ℝ := Real.log x259
  have h262 : SolverInterval x262 (0.0036626538409087) (0.0036626538554899) := by
    apply solverInterval_log (l := (0.0036626538409087 : ℝ)) (u := (0.0036626538554899 : ℝ)) h259 (by norm_num) (by convert h260 using 1 <;> norm_num [x260]) (by convert h261 using 1 <;> norm_num [x261]) (by norm_num) <;> norm_num
  let x263 : ℝ := x257 * x262
  have h263 : SolverInterval x263 (10.8218215033689676) (10.8218215542574504) := by
    exact solverInterval_mul (l := (10.8218215033689676 : ℝ)) (u := (10.8218215542574504 : ℝ)) h257 h262 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x264 : ℝ := min (4096 : ℝ) x263
  have h264 : SolverInterval x264 (10.8218215033689676) (10.8218215542574504) := by
    exact solverInterval_min (l := (10.8218215033689676 : ℝ)) (u := (10.8218215542574504 : ℝ)) h263 4096 (by norm_num) (by norm_num)
  have h265 : SolverInterval (quarticSolverUpperEndpoint 4096 ((quarticSolverAccuracy 4096)) 4096) (10.8218215033689676) (10.8218215542574504) := by
    exact h264
  constructor
  · refine ⟨?_, ?_, ?_, ?_⟩
    · exact solverInterval_stable h113 h235 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h123 h245 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h133 h255 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h143 h265 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  · refine ⟨?_, ?_, ?_, ?_⟩
    · exact solverInterval_change_lt h113 h235 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h123 h245 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h133 h255 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h143 h265 (by norm_num) (by norm_num)

/-- Relative and absolute stability of the four information endpoints. -/
theorem solver_endpoints_4096 :
    SolverEndpointStable (quarticSolverLowerEndpoint 4096 (quarticAccuracyBound 4096) 1)
      (quarticSolverLowerEndpoint 4096 (quarticSolverAccuracy 4096) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 4096 (quarticAccuracyBound 4096) 1)
      (quarticSolverUpperEndpoint 4096 (quarticSolverAccuracy 4096) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 4096 (quarticAccuracyBound 4096) 4096)
      (quarticSolverLowerEndpoint 4096 (quarticSolverAccuracy 4096) 4096) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 4096 (quarticAccuracyBound 4096) 4096)
      (quarticSolverUpperEndpoint 4096 (quarticSolverAccuracy 4096) 4096) := solver_row_certificate_4096.1

/-- The absolute changes separate the final-row maximum from every other endpoint. -/
theorem solver_endpoint_changes_4096 :
    |quarticSolverLowerEndpoint 4096 (quarticSolverAccuracy 4096) 1 - quarticSolverLowerEndpoint 4096 (quarticAccuracyBound 4096) 1| < 0.017 ∧
    |quarticSolverUpperEndpoint 4096 (quarticSolverAccuracy 4096) 1 - quarticSolverUpperEndpoint 4096 (quarticAccuracyBound 4096) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 4096 (quarticSolverAccuracy 4096) 4096 - quarticSolverLowerEndpoint 4096 (quarticAccuracyBound 4096) 4096| < 0.017 ∧
    |quarticSolverUpperEndpoint 4096 (quarticSolverAccuracy 4096) 4096 - quarticSolverUpperEndpoint 4096 (quarticAccuracyBound 4096) 4096| < 0.017 := solver_row_certificate_4096.2

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSolverRow512.lean <==
import LossOnlyTraceability.QuarticSolverGlobals

noncomputable section
namespace LossOnlyTraceability
set_option maxRecDepth 8192
set_option maxHeartbeats 4000000

/-- All four displayed endpoints at `n = 512` satisfy the solver perturbation claim. -/
theorem solver_row_certificate_512 :
  (    SolverEndpointStable (quarticSolverLowerEndpoint 512 (quarticAccuracyBound 512) 1)
      (quarticSolverLowerEndpoint 512 (quarticSolverAccuracy 512) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 512 (quarticAccuracyBound 512) 1)
      (quarticSolverUpperEndpoint 512 (quarticSolverAccuracy 512) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 512 (quarticAccuracyBound 512) 512)
      (quarticSolverLowerEndpoint 512 (quarticSolverAccuracy 512) 512) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 512 (quarticAccuracyBound 512) 512)
      (quarticSolverUpperEndpoint 512 (quarticSolverAccuracy 512) 512)) ∧
  (|quarticSolverLowerEndpoint 512 (quarticSolverAccuracy 512) 1 - quarticSolverLowerEndpoint 512 (quarticAccuracyBound 512) 1| < 0.017 ∧
    |quarticSolverUpperEndpoint 512 (quarticSolverAccuracy 512) 1 - quarticSolverUpperEndpoint 512 (quarticAccuracyBound 512) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 512 (quarticSolverAccuracy 512) 512 - quarticSolverLowerEndpoint 512 (quarticAccuracyBound 512) 512| < 0.017 ∧
    |quarticSolverUpperEndpoint 512 (quarticSolverAccuracy 512) 512 - quarticSolverUpperEndpoint 512 (quarticAccuracyBound 512) 512| < 0.017) := by
  obtain ⟨ha1, ha2⟩ := solver_accuracy_coefficients
  let x1 : ℝ := (512 : ℝ) ^ (2 / 3 : ℝ)
  have h1 : SolverInterval x1 (64) (64.0000000000000001) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (64 : ℝ)) (u := (64.0000000000000001 : ℝ)) (solverInterval_const (512 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x2 : ℝ := x1⁻¹
  have h2 : SolverInterval x2 (0.0156249999999999) (0.015625) := by
    exact solverInterval_inv (l := (0.0156249999999999 : ℝ)) (u := (0.015625 : ℝ)) h1 (by norm_num) (by norm_num) (by norm_num)
  let x3 : ℝ := (4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ)) * x2
  have h3 : SolverInterval x3 (0.0150828715798158) (0.015082871579816) := by
    exact solverInterval_mul (l := (0.0150828715798158 : ℝ)) (u := (0.015082871579816 : ℝ)) ha1 h2 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x4 : ℝ := (512 : ℝ) ^ (5 / 6 : ℝ)
  have h4 : SolverInterval x4 (181.0193359837561662) (181.0193359837561663) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (181.0193359837561662 : ℝ)) (u := (181.0193359837561663 : ℝ)) (solverInterval_const (512 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 5 6 (by norm_num) (by norm_num) (by norm_num))
  let x5 : ℝ := x4⁻¹
  have h5 : SolverInterval x5 (0.0055242717280199) (0.00552427172802) := by
    exact solverInterval_inv (l := (0.0055242717280199 : ℝ)) (u := (0.00552427172802 : ℝ)) h4 (by norm_num) (by norm_num) (by norm_num)
  let x6 : ℝ := (4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8) * x5
  have h6 : SolverInterval x6 (0.0013568975079737) (0.0013568975079739) := by
    exact solverInterval_mul (l := (0.0013568975079737 : ℝ)) (u := (0.0013568975079739 : ℝ)) ha2 h5 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x7 : ℝ := x3 + x6
  have h7 : SolverInterval x7 (0.0164397690877895) (0.0164397690877899) := by
    exact solverInterval_add (l := (0.0164397690877895 : ℝ)) (u := (0.0164397690877899 : ℝ)) h3 h6 (by norm_num) (by norm_num)
  have h8 : SolverInterval (quarticAccuracyBound 512) (0.0164397690877895) (0.0164397690877899) := by
    simpa only [quarticAccuracyBound, Nat.cast_ofNat, Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 512)] using h7
  let x9 : ℝ := logisticUnitSlopeBound
  have h9 : SolverInterval x9 (0.7310585786185012) (0.7310585786402001) := by
    exact solverInterval_weaken (l := (0.7310585786185012 : ℝ)) (u := (0.7310585786402001 : ℝ)) qc_unitSlope_bounds (by norm_num) (by norm_num)
  let x10 : ℝ := (1 : ℝ) + x9
  have h10 : SolverInterval x10 (1.7310585786185012) (1.7310585786402001) := by
    exact solverInterval_add (l := (1.7310585786185012 : ℝ)) (u := (1.7310585786402001 : ℝ)) (solverInterval_const (1 : ℝ)) h9 (by norm_num) (by norm_num)
  let x11 : ℝ := x10 / (1000000000 : ℝ)
  have h11 : SolverInterval x11 (0.0000000017310585) (0.0000000017310586) := by
    exact solverInterval_div (l := (0.0000000017310585 : ℝ)) (u := (0.0000000017310586 : ℝ)) h10 (solverInterval_const (1000000000 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x12 : ℝ := (quarticAccuracyBound 512) + x11
  have h12 : SolverInterval x12 (0.016439770818848) (0.0164397708188485) := by
    exact solverInterval_add (l := (0.016439770818848 : ℝ)) (u := (0.0164397708188485 : ℝ)) h8 h11 (by norm_num) (by norm_num)
  have h13 : SolverInterval (quarticSolverAccuracy 512) (0.016439770818848) (0.0164397708188485) := by
    exact h12
  let x14 : ℝ := (1 / 2 : ℝ) ^ (1 / 3 : ℝ)
  have h14 : SolverInterval x14 (0.7937005259840997) (0.7937005259840998) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.7937005259840997 : ℝ)) (u := (0.7937005259840998 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x15 : ℝ := (1 / 2 : ℝ) ^ (4 / 3 : ℝ)
  have h15 : SolverInterval x15 (0.3968502629920498) (0.3968502629920499) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.3968502629920498 : ℝ)) (u := (0.3968502629920499 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x16 : ℝ := (3 : ℝ) * x15
  have h16 : SolverInterval x16 (1.1905507889761494) (1.1905507889761497) := by
    exact solverInterval_mul (l := (1.1905507889761494 : ℝ)) (u := (1.1905507889761497 : ℝ)) (solverInterval_const (3 : ℝ)) h15 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x17 : ℝ := x16 / (4 : ℝ)
  have h17 : SolverInterval x17 (0.2976376972440373) (0.2976376972440375) := by
    exact solverInterval_div (l := (0.2976376972440373 : ℝ)) (u := (0.2976376972440375 : ℝ)) h16 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h18 : SolverInterval (sharpSlope (1 / 2)) (0.2976376972440373) (0.2976376972440375) := by
    exact h17
  let x19 : ℝ := matrixEnergyK (1 / 32)
  have h19 : SolverInterval x19 (2.0305600303523374) (2.030560038237687) := by
    exact solverInterval_weaken (l := (2.0305600303523374 : ℝ)) (u := (2.030560038237687 : ℝ)) qc_matrixEnergyK_bounds (by norm_num) (by norm_num)
  let x20 : ℝ := matrixEnergyS 16384
  have h20 : SolverInterval x20 (0.00027501916578) (0.0002750191657801) := by
    norm_num [x20, SolverInterval, matrixEnergyS, matrixEnergyC]
  let x21 : ℝ := Real.log 2
  have h21 : SolverInterval x21 (0.6931471803) (0.6931471808) := by
    exact ⟨Real.log_two_gt_d9.le, Real.log_two_lt_d9.le⟩
  let x22 : ℝ := (2 : ℝ) * (quarticAccuracyBound 512)
  have h22 : SolverInterval x22 (0.032879538175579) (0.0328795381755798) := by
    exact solverInterval_mul (l := (0.032879538175579 : ℝ)) (u := (0.0328795381755798 : ℝ)) (solverInterval_const (2 : ℝ)) h8 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x23 : ℝ := x22 / (sharpSlope (1 / 2))
  have h23 : SolverInterval x23 (0.1104683260219574) (0.1104683260219603) := by
    exact solverInterval_div (l := (0.1104683260219574 : ℝ)) (u := (0.1104683260219603 : ℝ)) h22 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x24 : ℝ := x23 ^ (3 / 2 : ℝ)
  have h24 : SolverInterval x24 (0.0367161097608582) (0.0367161097608598) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0367161097608582 : ℝ)) (u := (0.0367161097608598 : ℝ)) h23 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x25 : ℝ := (1 : ℝ) - x24
  have h25 : SolverInterval x25 (0.9632838902391402) (0.9632838902391418) := by
    exact solverInterval_sub (l := (0.9632838902391402 : ℝ)) (u := (0.9632838902391418 : ℝ)) (solverInterval_const (1 : ℝ)) h24 (by norm_num) (by norm_num)
  let x26 : ℝ := (2 : ℝ) * x25
  have h26 : SolverInterval x26 (1.9265677804782804) (1.9265677804782836) := by
    exact solverInterval_mul (l := (1.9265677804782804 : ℝ)) (u := (1.9265677804782836 : ℝ)) (solverInterval_const (2 : ℝ)) h25 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x27 : ℝ := (2 : ℝ) * x24
  have h27 : SolverInterval x27 (0.0734322195217164) (0.0734322195217196) := by
    exact solverInterval_mul (l := (0.0734322195217164 : ℝ)) (u := (0.0734322195217196 : ℝ)) (solverInterval_const (2 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x28 : ℝ := (1 : ℝ) + x27
  have h28 : SolverInterval x28 (1.0734322195217164) (1.0734322195217196) := by
    exact solverInterval_add (l := (1.0734322195217164 : ℝ)) (u := (1.0734322195217196 : ℝ)) (solverInterval_const (1 : ℝ)) h27 (by norm_num) (by norm_num)
  let x29 : ℝ := (16384 : ℝ) * x28
  have h29 : SolverInterval x29 (17587.1134846438014976) (17587.1134846438539264) := by
    exact solverInterval_mul (l := (17587.1134846438014976 : ℝ)) (u := (17587.1134846438539264 : ℝ)) (solverInterval_const (16384 : ℝ)) h28 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x30 : ℝ := x26 / x29
  have h30 : SolverInterval x30 (0.0001095442854883) (0.0001095442854884) := by
    exact solverInterval_div (l := (0.0001095442854883 : ℝ)) (u := (0.0001095442854884 : ℝ)) h26 h29 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x31 : ℝ := (1 : ℝ) + x30
  have h31 : SolverInterval x31 (1.0001095442854883) (1.0001095442854884) := by
    exact solverInterval_add (l := (1.0001095442854883 : ℝ)) (u := (1.0001095442854884 : ℝ)) (solverInterval_const (1 : ℝ)) h30 (by norm_num) (by norm_num)
  have h32 : SolverInterval (sharpFourthFactor x24 16384) (1.0001095442854883) (1.0001095442854884) := by
    exact h31
  let x33 : ℝ := x14 ^ 2
  have h33 : SolverInterval x33 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x34 : ℝ := (1 / 4 : ℝ) * x33
  have h34 : SolverInterval x34 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h33 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x35 : ℝ := x34 / (2 : ℝ)
  have h35 : SolverInterval x35 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h34 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x36 : ℝ := x24 ^ (4 / 3 : ℝ)
  have h36 : SolverInterval x36 (0.0122032510540934) (0.0122032510540942) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0122032510540934 : ℝ)) (u := (0.0122032510540942 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x37 : ℝ := (sharpFourthFactor x24 16384) ^ (2 / 3 : ℝ)
  have h37 : SolverInterval x37 (1.0000730281903959) (1.0000730281903961) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000730281903959 : ℝ)) (u := (1.0000730281903961 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x38 : ℝ := x36 * x37
  have h38 : SolverInterval x38 (0.0122041422354348) (0.0122041422354357) := by
    exact solverInterval_mul (l := (0.0122041422354348 : ℝ)) (u := (0.0122041422354357 : ℝ)) h36 h37 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x39 : ℝ := x24 ^ (1 / 3 : ℝ)
  have h39 : SolverInterval x39 (0.3323677571936803) (0.3323677571936852) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.3323677571936803 : ℝ)) (u := (0.3323677571936852 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x40 : ℝ := x39 / (16384 : ℝ)
  have h40 : SolverInterval x40 (0.0000202861179927) (0.0000202861179928) := by
    exact solverInterval_div (l := (0.0000202861179927 : ℝ)) (u := (0.0000202861179928 : ℝ)) h39 (solverInterval_const (16384 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x41 : ℝ := x38 + x40
  have h41 : SolverInterval x41 (0.0122244283534275) (0.0122244283534285) := by
    exact solverInterval_add (l := (0.0122244283534275 : ℝ)) (u := (0.0122244283534285 : ℝ)) h38 h40 (by norm_num) (by norm_num)
  let x42 : ℝ := x35 * x41
  have h42 : SolverInterval x42 (0.0009626134128384) (0.0009626134128386) := by
    exact solverInterval_mul (l := (0.0009626134128384 : ℝ)) (u := (0.0009626134128386 : ℝ)) h35 h41 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h43 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x24 16384) (0.0009626134128384) (0.0009626134128386) := by
    exact h42
  let x44 : ℝ := x24 ^ (2 / 3 : ℝ)
  have h44 : SolverInterval x44 (0.1104683260219572) (0.1104683260219605) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.1104683260219572 : ℝ)) (u := (0.1104683260219605 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x45 : ℝ := (sharpSlope (1 / 2)) * x44
  have h45 : SolverInterval x45 (0.0328795381755789) (0.03287953817558) := by
    exact solverInterval_mul (l := (0.0328795381755789 : ℝ)) (u := (0.03287953817558 : ℝ)) h18 h44 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x46 : ℝ := (sharpFourthFactor x24 16384) ^ (1 / 3 : ℝ)
  have h46 : SolverInterval x46 (1.0000365134285827) (1.0000365134285828) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000365134285827 : ℝ)) (u := (1.0000365134285828 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x47 : ℝ := x46⁻¹
  have h47 : SolverInterval x47 (0.9999634879045989) (0.9999634879045991) := by
    exact solverInterval_inv (l := (0.9999634879045989 : ℝ)) (u := (0.9999634879045991 : ℝ)) h46 (by norm_num) (by norm_num) (by norm_num)
  let x48 : ℝ := x45 * x47
  have h48 : SolverInterval x48 (0.0328783376747442) (0.0328783376747454) := by
    exact solverInterval_mul (l := (0.0328783376747442 : ℝ)) (u := (0.0328783376747454 : ℝ)) h45 h47 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x49 : ℝ := x48 - (quarticAccuracyBound 512)
  have h49 : SolverInterval x49 (0.0164385685869543) (0.0164385685869559) := by
    exact solverInterval_sub (l := (0.0164385685869543 : ℝ)) (u := (0.0164385685869559 : ℝ)) h48 h8 (by norm_num) (by norm_num)
  let x50 : ℝ := x49 - (sharpPenalty (1 / 2) (1 / 4) x24 16384)
  have h50 : SolverInterval x50 (0.0154759551741157) (0.0154759551741175) := by
    exact solverInterval_sub (l := (0.0154759551741157 : ℝ)) (u := (0.0154759551741175 : ℝ)) h49 h43 (by norm_num) (by norm_num)
  have h51 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 512) 16384) (0.0154759551741157) (0.0154759551741175) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h32.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x24 16384))] using h50
  let x52 : ℝ := Real.sqrt x24
  have h52 : SolverInterval x52 (0.191614482127156) (0.1916144821271603) := by
    exact solverInterval_sqrt (l := (0.191614482127156 : ℝ)) (u := (0.1916144821271603 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x53 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x24 (quarticAccuracyBound 512) 16384
  have h53 : SolverInterval x53 (0.6616598816591442) (0.6616598816591611) := by
    apply solverInterval_quarticRoot (xl := (0.6616598816591442 : ℝ)) (xh := (0.6616598816591611 : ℝ)) (v := x24) (ε := (quarticAccuracyBound 512)) (d := 16384) (by have := h24.1; norm_num at this ⊢; linarith only [this]) (by have := h24.2; norm_num at this ⊢; linarith only [this]) (by have := h8.1; norm_num at this ⊢; linarith only [this]) h51 h52 <;> norm_num
  let x54 : ℝ := x53 ^ 2
  have h54 : SolverInterval x54 (0.4377937989971927) (0.4377937989972151) := by
    exact solverInterval_pow (l := (0.4377937989971927 : ℝ)) (u := (0.4377937989972151 : ℝ)) h53 (by norm_num) 2 (by norm_num) (by norm_num)
  let x55 : ℝ := min (1 : ℝ) x54
  have h55 : SolverInterval x55 (0.4377937989971927) (0.4377937989972151) := by
    exact solverInterval_min (l := (0.4377937989971927 : ℝ)) (u := (0.4377937989972151 : ℝ)) h54 1 (by norm_num) (by norm_num)
  have h56 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 512) 16384) (0.4377937989971927) (0.4377937989972151) := by
    exact h55
  let x57 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 512) 16384)
  have h57 : SolverInterval x57 (2.2841803659406359) (2.2841803659407529) := by
    exact solverInterval_div (l := (2.2841803659406359 : ℝ)) (u := (2.2841803659407529 : ℝ)) (solverInterval_const (1 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x58 : ℝ := Real.exp (0.103250907250221675 : ℝ)
  have h58 : SolverInterval x58 (1.1087695725025036) (1.1087695725025039) := by
    apply solverInterval_exp (l := (1.1087695725025036 : ℝ)) (u := (1.1087695725025039 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x59 : ℝ := Real.exp (0.1032509072502530875 : ℝ)
  have h59 : SolverInterval x59 (1.1087695725025384) (1.1087695725025387) := by
    apply solverInterval_exp (l := (1.1087695725025384 : ℝ)) (u := (1.1087695725025387 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x60 : ℝ := Real.log x57
  have h60 : SolverInterval x60 (0.8260072580017734) (0.8260072580020247) := by
    apply solverInterval_log (l := (0.8260072580017734 : ℝ)) (u := (0.8260072580020247 : ℝ)) h57 (by norm_num) (by convert h58 using 1 <;> norm_num [x58]) (by convert h59 using 1 <;> norm_num [x59]) (by norm_num) <;> norm_num
  let x61 : ℝ := (1 : ℝ) + x60
  have h61 : SolverInterval x61 (1.8260072580017734) (1.8260072580020247) := by
    exact solverInterval_add (l := (1.8260072580017734 : ℝ)) (u := (1.8260072580020247 : ℝ)) (solverInterval_const (1 : ℝ)) h60 (by norm_num) (by norm_num)
  let x62 : ℝ := x20 * x61
  have h62 : SolverInterval x62 (0.0005021869928038) (0.0005021869928042) := by
    exact solverInterval_mul (l := (0.0005021869928038 : ℝ)) (u := (0.0005021869928042 : ℝ)) h20 h61 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x63 : ℝ := x19 + x62
  have h63 : SolverInterval x63 (2.0310622173451412) (2.0310622252304912) := by
    exact solverInterval_add (l := (2.0310622173451412 : ℝ)) (u := (2.0310622252304912 : ℝ)) h19 h62 (by norm_num) (by norm_num)
  let x64 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 512) 16384) * x63
  have h64 : SolverInterval x64 (0.8891864441311912) (0.8891864475833941) := by
    exact solverInterval_mul (l := (0.8891864441311912 : ℝ)) (u := (0.8891864475833941 : ℝ)) h56 h63 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h65 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 512) 16384) x19 x20) (0.8891864441311912) (0.8891864475833941) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 512) 16384)) (by have := h56.1; norm_num at this ⊢; linarith only [this])]
    exact h64
  have h66 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 512) 512 16384) (0.8891864441311912) (0.8891864475833941) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((512 : ℝ) / 16384) = 1 / 32 by norm_num] using h65
  let x67 : ℝ := x24⁻¹
  have h67 : SolverInterval x67 (27.2360009410916001) (27.2360009410927871) := by
    exact solverInterval_inv (l := (27.2360009410916001 : ℝ)) (u := (27.2360009410927871 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num)
  let x68 : ℝ := x67 - (1 : ℝ)
  have h68 : SolverInterval x68 (26.2360009410916001) (26.2360009410927871) := by
    exact solverInterval_sub (l := (26.2360009410916001 : ℝ)) (u := (26.2360009410927871 : ℝ)) h67 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x69 : ℝ := (1 / 4 : ℝ) ^ 2
  have h69 : SolverInterval x69 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x70 : ℝ := x24 ^ 2
  have h70 : SolverInterval x70 (0.0013480727159713) (0.0013480727159716) := by
    exact solverInterval_pow (l := (0.0013480727159713 : ℝ)) (u := (0.0013480727159716 : ℝ)) h24 (by norm_num) 2 (by norm_num) (by norm_num)
  let x71 : ℝ := x69 * x70
  have h71 : SolverInterval x71 (0.0000842545447482) (0.0000842545447483) := by
    exact solverInterval_mul (l := (0.0000842545447482 : ℝ)) (u := (0.0000842545447483 : ℝ)) h69 h70 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x72 : ℝ := x71 * (sharpFourthFactor x24 16384)
  have h72 : SolverInterval x72 (0.0000842637743521) (0.0000842637743523) := by
    exact solverInterval_mul (l := (0.0000842637743521 : ℝ)) (u := (0.0000842637743523 : ℝ)) h71 h32 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x73 : ℝ := x72 / (4 : ℝ)
  have h73 : SolverInterval x73 (0.000021065943588) (0.0000210659435881) := by
    exact solverInterval_div (l := (0.000021065943588 : ℝ)) (u := (0.0000210659435881 : ℝ)) h72 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x74 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 512) 16384) - x73
  have h74 : SolverInterval x74 (0.0154548892305276) (0.0154548892305295) := by
    exact solverInterval_sub (l := (0.0154548892305276 : ℝ)) (u := (0.0154548892305295 : ℝ)) h51 h73 (by norm_num) (by norm_num)
  let x75 : ℝ := x68 * x74
  have h75 : SolverInterval x75 (0.4054744883965885) (0.4054744883966568) := by
    exact solverInterval_mul (l := (0.4054744883965885 : ℝ)) (u := (0.4054744883966568 : ℝ)) h68 h74 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x76 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 512) 512 16384)
  have h76 : SolverInterval x76 (0.2222966110327978) (0.2222966118958486) := by
    exact solverInterval_mul (l := (0.2222966110327978 : ℝ)) (u := (0.2222966118958486 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h66 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x77 : ℝ := x76 / (2 : ℝ)
  have h77 : SolverInterval x77 (0.1111483055163989) (0.1111483059479243) := by
    exact solverInterval_div (l := (0.1111483055163989 : ℝ)) (u := (0.1111483059479243 : ℝ)) h76 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x78 : ℝ := x75 - x77
  have h78 : SolverInterval x78 (0.2943261824486642) (0.2943261828802579) := by
    exact solverInterval_sub (l := (0.2943261824486642 : ℝ)) (u := (0.2943261828802579 : ℝ)) h75 h77 (by norm_num) (by norm_num)
  have h79 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 512) 512 16384) (0.2943261824486642) (0.2943261828802579) := by
    exact h78
  let x80 : ℝ := x9 ^ 2
  have h80 : SolverInterval x80 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x81 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 512) 16384)
  have h81 : SolverInterval x81 (0.0136810562186622) (0.013681056218663) := by
    exact solverInterval_mul (l := (0.0136810562186622 : ℝ)) (u := (0.013681056218663 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x82 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 512) 512 16384) + x81
  have h82 : SolverInterval x82 (0.9028675003498534) (0.9028675038020571) := by
    exact solverInterval_add (l := (0.9028675003498534 : ℝ)) (u := (0.9028675038020571 : ℝ)) h66 h81 (by norm_num) (by norm_num)
  let x83 : ℝ := x80 * x82
  have h83 : SolverInterval x83 (0.4825345067771142) (0.4825345086507778) := by
    exact solverInterval_mul (l := (0.4825345067771142 : ℝ)) (u := (0.4825345086507778 : ℝ)) h80 h82 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h84 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 512) 512 16384) (0.4825345067771142) (0.4825345086507778) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((512 : ℝ) / 16384) = 1 / 32 by norm_num] using h83
  let x85 : ℝ := (quarticAccuracyBound 512) / (1 / 16 : ℝ)
  have h85 : SolverInterval x85 (0.263036305404632) (0.2630363054046384) := by
    exact solverInterval_div (l := (0.263036305404632 : ℝ)) (u := (0.2630363054046384 : ℝ)) h8 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x86 : ℝ := x85 ^ (1 / 2 : ℝ)
  have h86 : SolverInterval x86 (0.5128706517287102) (0.5128706517287165) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.5128706517287102 : ℝ)) (u := (0.5128706517287165 : ℝ)) h85 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x87 : ℝ := min (4 : ℝ) x86
  have h87 : SolverInterval x87 (0.5128706517287102) (0.5128706517287165) := by
    exact solverInterval_min (l := (0.5128706517287102 : ℝ)) (u := (0.5128706517287165 : ℝ)) h86 4 (by norm_num) (by norm_num)
  have h88 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 512)) (0.5128706517287102) (0.5128706517287165) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h87
  let x89 : ℝ := x9 + (1 / 4 : ℝ)
  have h89 : SolverInterval x89 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x90 : ℝ := x89 ^ 2
  have h90 : SolverInterval x90 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h89 (by norm_num) 2 (by norm_num) (by norm_num)
  let x91 : ℝ := (2 : ℝ) * x19
  have h91 : SolverInterval x91 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x92 : ℝ := (2 : ℝ) * x20
  have h92 : SolverInterval x92 (0.00055003833156) (0.0005500383315602) := by
    exact solverInterval_mul (l := (0.00055003833156 : ℝ)) (u := (0.0005500383315602 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x93 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 512))
  have h93 : SolverInterval x93 (7.7992374617602499) (7.7992374617603458) := by
    exact solverInterval_div (l := (7.7992374617602499 : ℝ)) (u := (7.7992374617603458 : ℝ)) (solverInterval_const (4 : ℝ)) h88 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x94 : ℝ := Real.exp (0.2567532459504636125 : ℝ)
  have h94 : SolverInterval x94 (1.2927261020000366) (1.2927261020000369) := by
    apply solverInterval_exp (l := (1.2927261020000366 : ℝ)) (u := (1.2927261020000369 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x95 : ℝ := Real.exp (0.2567532459504901625 : ℝ)
  have h95 : SolverInterval x95 (1.292726102000071) (1.2927261020000713) := by
    apply solverInterval_exp (l := (1.292726102000071 : ℝ)) (u := (1.2927261020000713 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x96 : ℝ := Real.log x93
  have h96 : SolverInterval x96 (2.0540259676037089) (2.0540259676039213) := by
    apply solverInterval_log (l := (2.0540259676037089 : ℝ)) (u := (2.0540259676039213 : ℝ)) h93 (by norm_num) (by convert h94 using 1 <;> norm_num [x94]) (by convert h95 using 1 <;> norm_num [x95]) (by norm_num) <;> norm_num
  let x97 : ℝ := (1 : ℝ) + x96
  have h97 : SolverInterval x97 (3.0540259676037089) (3.0540259676039213) := by
    exact solverInterval_add (l := (3.0540259676037089 : ℝ)) (u := (3.0540259676039213 : ℝ)) (solverInterval_const (1 : ℝ)) h96 (by norm_num) (by norm_num)
  let x98 : ℝ := x92 * x97
  have h98 : SolverInterval x98 (0.0016798313477616) (0.0016798313477624) := by
    exact solverInterval_mul (l := (0.0016798313477616 : ℝ)) (u := (0.0016798313477624 : ℝ)) h92 h97 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x99 : ℝ := x91 + x98
  have h99 : SolverInterval x99 (4.0627998920524364) (4.0627999078231364) := by
    exact solverInterval_add (l := (4.0627998920524364 : ℝ)) (u := (4.0627999078231364 : ℝ)) h91 h98 (by norm_num) (by norm_num)
  let x100 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 512)) * x99
  have h100 : SolverInterval x100 (2.0836908284802665) (2.0836908365686213) := by
    exact solverInterval_mul (l := (2.0836908284802665 : ℝ)) (u := (2.0836908365686213 : ℝ)) h88 h99 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h101 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 512)) x91 x92) (2.0836908284802665) (2.0836908365686213) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 512))) (by have := h88.1; norm_num at this ⊢; linarith only [this])]
    exact h100
  let x102 : ℝ := x90 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 512)) x91 x92)
  have h102 : SolverInterval x102 (2.0055022777276754) (2.0055022856012374) := by
    exact solverInterval_mul (l := (2.0055022777276754 : ℝ)) (u := (2.0055022856012374 : ℝ)) h90 h101 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h103 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 512) logisticUnitSlopeBound (1 / 4) 512 16384) (2.0055022777276754) (2.0055022856012374) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((512 : ℝ) / 16384) = 1 / 32 by norm_num] using h102
  let x104 : ℝ := (quarticAccuracyBound 512) ^ 2
  have h104 : SolverInterval x104 (0.0002702660076598) (0.0002702660076599) := by
    exact solverInterval_pow (l := (0.0002702660076598 : ℝ)) (u := (0.0002702660076599 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x105 : ℝ := (512 : ℝ) * x104
  have h105 : SolverInterval x105 (0.1383761959218176) (0.1383761959218688) := by
    exact solverInterval_mul (l := (0.1383761959218176 : ℝ)) (u := (0.1383761959218688 : ℝ)) (solverInterval_const (512 : ℝ)) h104 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x106 : ℝ := x105 * (1 : ℝ)
  have h106 : SolverInterval x106 (0.1383761959218176) (0.1383761959218688) := by
    exact solverInterval_mul (l := (0.1383761959218176 : ℝ)) (u := (0.1383761959218688 : ℝ)) h105 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x107 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 512) 512 16384)
  have h107 : SolverInterval x107 (0.2943261824486642) (0.2943261828802579) := by
    exact solverInterval_max (l := (0.2943261824486642 : ℝ)) (u := (0.2943261828802579 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x108 : ℝ := x107 ^ 2
  have h108 : SolverInterval x108 (0.0866279016748043) (0.0866279019288631) := by
    exact solverInterval_pow (l := (0.0866279016748043 : ℝ)) (u := (0.0866279019288631 : ℝ)) h107 (by norm_num) 2 (by norm_num) (by norm_num)
  let x109 : ℝ := (2 : ℝ) * x21
  have h109 : SolverInterval x109 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x110 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 512) 512 16384) + x106
  have h110 : SolverInterval x110 (0.6209107026989318) (0.6209107045726466) := by
    exact solverInterval_add (l := (0.6209107026989318 : ℝ)) (u := (0.6209107045726466 : ℝ)) h84 h106 (by norm_num) (by norm_num)
  let x111 : ℝ := x109 * x110
  have h111 : SolverInterval x111 (0.8607650055877123) (0.8607650088061434) := by
    exact solverInterval_mul (l := (0.8607650055877123 : ℝ)) (u := (0.8607650088061434 : ℝ)) h109 h110 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x112 : ℝ := x108 / x111
  have h112 : SolverInterval x112 (0.1006405938770149) (0.1006405945484685) := by
    exact solverInterval_div (l := (0.1006405938770149 : ℝ)) (u := (0.1006405945484685 : ℝ)) h108 h111 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h113 : SolverInterval (quarticSolverLowerEndpoint 512 ((quarticAccuracyBound 512)) 1) (0.1006405938770149) (0.1006405945484685) := by
    exact h112
  let x114 : ℝ := (2 : ℝ) * x21
  have h114 : SolverInterval x114 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x115 : ℝ := (512 : ℝ) / x114
  have h115 : SolverInterval x115 (369.3299303396661813) (369.329930606081411) := by
    exact solverInterval_div (l := (369.3299303396661813 : ℝ)) (u := (369.329930606081411 : ℝ)) (solverInterval_const (512 : ℝ)) h114 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x116 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 512) logisticUnitSlopeBound (1 / 4) 512 16384) / x106
  have h116 : SolverInterval x116 (14.4931161343677922) (14.4931161912728401) := by
    exact solverInterval_div (l := (14.4931161343677922 : ℝ)) (u := (14.4931161912728401 : ℝ)) h103 h106 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x117 : ℝ := (1 : ℝ) + x116
  have h117 : SolverInterval x117 (15.4931161343677922) (15.4931161912728401) := by
    exact solverInterval_add (l := (15.4931161343677922 : ℝ)) (u := (15.4931161912728401 : ℝ)) (solverInterval_const (1 : ℝ)) h116 (by norm_num) (by norm_num)
  let x118 : ℝ := Real.exp (0.3425494756138843125 : ℝ)
  have h118 : SolverInterval x118 (1.4085340400246338) (1.4085340400246341) := by
    apply solverInterval_exp (l := (1.4085340400246338 : ℝ)) (u := (1.4085340400246341 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x119 : ℝ := Real.exp (0.3425494760730249 : ℝ)
  have h119 : SolverInterval x119 (1.408534040671349) (1.4085340406713493) := by
    apply solverInterval_exp (l := (1.408534040671349 : ℝ)) (u := (1.4085340406713493 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x120 : ℝ := Real.log x117
  have h120 : SolverInterval x120 (2.7403958049110745) (2.7403958085841992) := by
    apply solverInterval_log (l := (2.7403958049110745 : ℝ)) (u := (2.7403958085841992 : ℝ)) h117 (by norm_num) (by convert h118 using 1 <;> norm_num [x118]) (by convert h119 using 1 <;> norm_num [x119]) (by norm_num) <;> norm_num
  let x121 : ℝ := x115 * x120
  have h121 : SolverInterval x121 (1012.1101917309205796) (1012.1101938175986481) := by
    exact solverInterval_mul (l := (1012.1101917309205796 : ℝ)) (u := (1012.1101938175986481 : ℝ)) h115 h120 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x122 : ℝ := min (512 : ℝ) x121
  have h122 : SolverInterval x122 (512) (512) := by
    exact solverInterval_min (l := (512 : ℝ)) (u := (512 : ℝ)) h121 512 (by norm_num) (by norm_num)
  have h123 : SolverInterval (quarticSolverUpperEndpoint 512 ((quarticAccuracyBound 512)) 1) (512) (512) := by
    exact h122
  let x124 : ℝ := (quarticAccuracyBound 512) ^ 2
  have h124 : SolverInterval x124 (0.0002702660076598) (0.0002702660076599) := by
    exact solverInterval_pow (l := (0.0002702660076598 : ℝ)) (u := (0.0002702660076599 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x125 : ℝ := (512 : ℝ) * x124
  have h125 : SolverInterval x125 (0.1383761959218176) (0.1383761959218688) := by
    exact solverInterval_mul (l := (0.1383761959218176 : ℝ)) (u := (0.1383761959218688 : ℝ)) (solverInterval_const (512 : ℝ)) h124 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x126 : ℝ := x125 * (512 : ℝ)
  have h126 : SolverInterval x126 (70.8486123119706112) (70.8486123119968256) := by
    exact solverInterval_mul (l := (70.8486123119706112 : ℝ)) (u := (70.8486123119968256 : ℝ)) h125 (solverInterval_const (512 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x127 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 512) 512 16384)
  have h127 : SolverInterval x127 (0.2943261824486642) (0.2943261828802579) := by
    exact solverInterval_max (l := (0.2943261824486642 : ℝ)) (u := (0.2943261828802579 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x128 : ℝ := x127 ^ 2
  have h128 : SolverInterval x128 (0.0866279016748043) (0.0866279019288631) := by
    exact solverInterval_pow (l := (0.0866279016748043 : ℝ)) (u := (0.0866279019288631 : ℝ)) h127 (by norm_num) 2 (by norm_num) (by norm_num)
  let x129 : ℝ := (2 : ℝ) * x21
  have h129 : SolverInterval x129 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x130 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 512) 512 16384) + x126
  have h130 : SolverInterval x130 (71.3311468187477254) (71.3311468206476034) := by
    exact solverInterval_add (l := (71.3311468187477254 : ℝ)) (u := (71.3311468206476034 : ℝ)) h84 h126 (by norm_num) (by norm_num)
  let x131 : ℝ := x129 * x130
  have h131 : SolverInterval x131 (98.885966569960602) (98.8859666439255391) := by
    exact solverInterval_mul (l := (98.885966569960602 : ℝ)) (u := (98.8859666439255391 : ℝ)) h129 h130 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x132 : ℝ := x128 / x131
  have h132 : SolverInterval x132 (0.0008760383764739) (0.0008760383796985) := by
    exact solverInterval_div (l := (0.0008760383764739 : ℝ)) (u := (0.0008760383796985 : ℝ)) h128 h131 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h133 : SolverInterval (quarticSolverLowerEndpoint 512 ((quarticAccuracyBound 512)) 512) (0.0008760383764739) (0.0008760383796985) := by
    exact h132
  let x134 : ℝ := (2 : ℝ) * x21
  have h134 : SolverInterval x134 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x135 : ℝ := (512 : ℝ) / x134
  have h135 : SolverInterval x135 (369.3299303396661813) (369.329930606081411) := by
    exact solverInterval_div (l := (369.3299303396661813 : ℝ)) (u := (369.329930606081411 : ℝ)) (solverInterval_const (512 : ℝ)) h134 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x136 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 512) logisticUnitSlopeBound (1 / 4) 512 16384) / x126
  have h136 : SolverInterval x136 (0.028306867449937) (0.0283068675610798) := by
    exact solverInterval_div (l := (0.028306867449937 : ℝ)) (u := (0.0283068675610798 : ℝ)) h103 h126 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x137 : ℝ := (1 : ℝ) + x136
  have h137 : SolverInterval x137 (1.028306867449937) (1.0283068675610798) := by
    exact solverInterval_add (l := (1.028306867449937 : ℝ)) (u := (1.0283068675610798 : ℝ)) (solverInterval_const (1 : ℝ)) h136 (by norm_num) (by norm_num)
  let x138 : ℝ := Real.exp (0.0034892039600518125 : ℝ)
  have h138 : SolverInterval x138 (1.0034952983182806) (1.0034952983182809) := by
    apply solverInterval_exp (l := (1.0034952983182806 : ℝ)) (u := (1.0034952983182809 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x139 : ℝ := Real.exp (0.0034892039735872375 : ℝ)
  have h139 : SolverInterval x139 (1.0034952983318633) (1.0034952983318636) := by
    apply solverInterval_exp (l := (1.0034952983318633 : ℝ)) (u := (1.0034952983318636 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x140 : ℝ := Real.log x137
  have h140 : SolverInterval x140 (0.0279136316804145) (0.0279136317886979) := by
    apply solverInterval_log (l := (0.0279136316804145 : ℝ)) (u := (0.0279136317886979 : ℝ)) h137 (by norm_num) (by convert h138 using 1 <;> norm_num [x138]) (by convert h139 using 1 <;> norm_num [x139]) (by norm_num) <;> norm_num
  let x141 : ℝ := x135 * x140
  have h141 : SolverInterval x141 (10.3093396440545863) (10.3093396914835036) := by
    exact solverInterval_mul (l := (10.3093396440545863 : ℝ)) (u := (10.3093396914835036 : ℝ)) h135 h140 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x142 : ℝ := min (512 : ℝ) x141
  have h142 : SolverInterval x142 (10.3093396440545863) (10.3093396914835036) := by
    exact solverInterval_min (l := (10.3093396440545863 : ℝ)) (u := (10.3093396914835036 : ℝ)) h141 512 (by norm_num) (by norm_num)
  have h143 : SolverInterval (quarticSolverUpperEndpoint 512 ((quarticAccuracyBound 512)) 512) (10.3093396440545863) (10.3093396914835036) := by
    exact h142
  let x144 : ℝ := (2 : ℝ) * (quarticSolverAccuracy 512)
  have h144 : SolverInterval x144 (0.032879541637696) (0.032879541637697) := by
    exact solverInterval_mul (l := (0.032879541637696 : ℝ)) (u := (0.032879541637697 : ℝ)) (solverInterval_const (2 : ℝ)) h13 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x145 : ℝ := x144 / (sharpSlope (1 / 2))
  have h145 : SolverInterval x145 (0.1104683376539416) (0.1104683376539452) := by
    exact solverInterval_div (l := (0.1104683376539416 : ℝ)) (u := (0.1104683376539452 : ℝ)) h144 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x146 : ℝ := x145 ^ (3 / 2 : ℝ)
  have h146 : SolverInterval x146 (0.0367161155600031) (0.036716115560005) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0367161155600031 : ℝ)) (u := (0.036716115560005 : ℝ)) h145 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x147 : ℝ := (1 : ℝ) - x146
  have h147 : SolverInterval x147 (0.963283884439995) (0.9632838844399969) := by
    exact solverInterval_sub (l := (0.963283884439995 : ℝ)) (u := (0.9632838844399969 : ℝ)) (solverInterval_const (1 : ℝ)) h146 (by norm_num) (by norm_num)
  let x148 : ℝ := (2 : ℝ) * x147
  have h148 : SolverInterval x148 (1.92656776887999) (1.9265677688799938) := by
    exact solverInterval_mul (l := (1.92656776887999 : ℝ)) (u := (1.9265677688799938 : ℝ)) (solverInterval_const (2 : ℝ)) h147 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x149 : ℝ := (2 : ℝ) * x146
  have h149 : SolverInterval x149 (0.0734322311200062) (0.07343223112001) := by
    exact solverInterval_mul (l := (0.0734322311200062 : ℝ)) (u := (0.07343223112001 : ℝ)) (solverInterval_const (2 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x150 : ℝ := (1 : ℝ) + x149
  have h150 : SolverInterval x150 (1.0734322311200062) (1.07343223112001) := by
    exact solverInterval_add (l := (1.0734322311200062 : ℝ)) (u := (1.07343223112001 : ℝ)) (solverInterval_const (1 : ℝ)) h149 (by norm_num) (by norm_num)
  let x151 : ℝ := (16384 : ℝ) * x150
  have h151 : SolverInterval x151 (17587.1136746701815808) (17587.11367467024384) := by
    exact solverInterval_mul (l := (17587.1136746701815808 : ℝ)) (u := (17587.11367467024384 : ℝ)) (solverInterval_const (16384 : ℝ)) h150 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x152 : ℝ := x148 / x151
  have h152 : SolverInterval x152 (0.0001095442836452) (0.0001095442836453) := by
    exact solverInterval_div (l := (0.0001095442836452 : ℝ)) (u := (0.0001095442836453 : ℝ)) h148 h151 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x153 : ℝ := (1 : ℝ) + x152
  have h153 : SolverInterval x153 (1.0001095442836452) (1.0001095442836453) := by
    exact solverInterval_add (l := (1.0001095442836452 : ℝ)) (u := (1.0001095442836453 : ℝ)) (solverInterval_const (1 : ℝ)) h152 (by norm_num) (by norm_num)
  have h154 : SolverInterval (sharpFourthFactor x146 16384) (1.0001095442836452) (1.0001095442836453) := by
    exact h153
  let x155 : ℝ := x14 ^ 2
  have h155 : SolverInterval x155 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x156 : ℝ := (1 / 4 : ℝ) * x155
  have h156 : SolverInterval x156 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h155 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x157 : ℝ := x156 / (2 : ℝ)
  have h157 : SolverInterval x157 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h156 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x158 : ℝ := x146 ^ (4 / 3 : ℝ)
  have h158 : SolverInterval x158 (0.0122032536240252) (0.0122032536240261) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0122032536240252 : ℝ)) (u := (0.0122032536240261 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x159 : ℝ := (sharpFourthFactor x146 16384) ^ (2 / 3 : ℝ)
  have h159 : SolverInterval x159 (1.0000730281891672) (1.0000730281891674) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000730281891672 : ℝ)) (u := (1.0000730281891674 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x160 : ℝ := x158 * x159
  have h160 : SolverInterval x160 (0.0122041448055393) (0.0122041448055403) := by
    exact solverInterval_mul (l := (0.0122041448055393 : ℝ)) (u := (0.0122041448055403 : ℝ)) h158 h159 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x161 : ℝ := x146 ^ (1 / 3 : ℝ)
  have h161 : SolverInterval x161 (0.332367774692345) (0.3323677746923508) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.332367774692345 : ℝ)) (u := (0.3323677746923508 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x162 : ℝ := x161 / (16384 : ℝ)
  have h162 : SolverInterval x162 (0.0000202861190608) (0.0000202861190609) := by
    exact solverInterval_div (l := (0.0000202861190608 : ℝ)) (u := (0.0000202861190609 : ℝ)) h161 (solverInterval_const (16384 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x163 : ℝ := x160 + x162
  have h163 : SolverInterval x163 (0.0122244309246001) (0.0122244309246012) := by
    exact solverInterval_add (l := (0.0122244309246001 : ℝ)) (u := (0.0122244309246012 : ℝ)) h160 h162 (by norm_num) (by norm_num)
  let x164 : ℝ := x157 * x163
  have h164 : SolverInterval x164 (0.0009626136153055) (0.0009626136153057) := by
    exact solverInterval_mul (l := (0.0009626136153055 : ℝ)) (u := (0.0009626136153057 : ℝ)) h157 h163 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h165 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x146 16384) (0.0009626136153055) (0.0009626136153057) := by
    exact h164
  let x166 : ℝ := x146 ^ (2 / 3 : ℝ)
  have h166 : SolverInterval x166 (0.1104683376539414) (0.1104683376539453) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.1104683376539414 : ℝ)) (u := (0.1104683376539453 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x167 : ℝ := (sharpSlope (1 / 2)) * x166
  have h167 : SolverInterval x167 (0.0328795416376958) (0.0328795416376971) := by
    exact solverInterval_mul (l := (0.0328795416376958 : ℝ)) (u := (0.0328795416376971 : ℝ)) h18 h166 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x168 : ℝ := (sharpFourthFactor x146 16384) ^ (1 / 3 : ℝ)
  have h168 : SolverInterval x168 (1.0000365134279684) (1.0000365134279685) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000365134279684 : ℝ)) (u := (1.0000365134279685 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x169 : ℝ := x168⁻¹
  have h169 : SolverInterval x169 (0.9999634879052132) (0.9999634879052134) := by
    exact solverInterval_inv (l := (0.9999634879052132 : ℝ)) (u := (0.9999634879052134 : ℝ)) h168 (by norm_num) (by norm_num) (by norm_num)
  let x170 : ℝ := x167 * x169
  have h170 : SolverInterval x170 (0.0328783411367549) (0.0328783411367563) := by
    exact solverInterval_mul (l := (0.0328783411367549 : ℝ)) (u := (0.0328783411367563 : ℝ)) h167 h169 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x171 : ℝ := x170 - (quarticSolverAccuracy 512)
  have h171 : SolverInterval x171 (0.0164385703179064) (0.0164385703179083) := by
    exact solverInterval_sub (l := (0.0164385703179064 : ℝ)) (u := (0.0164385703179083 : ℝ)) h170 h13 (by norm_num) (by norm_num)
  let x172 : ℝ := x171 - (sharpPenalty (1 / 2) (1 / 4) x146 16384)
  have h172 : SolverInterval x172 (0.0154759567026007) (0.0154759567026028) := by
    exact solverInterval_sub (l := (0.0154759567026007 : ℝ)) (u := (0.0154759567026028 : ℝ)) h171 h165 (by norm_num) (by norm_num)
  have h173 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 512) 16384) (0.0154759567026007) (0.0154759567026028) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h154.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x146 16384))] using h172
  let x174 : ℝ := Real.sqrt x146
  have h174 : SolverInterval x174 (0.1916144972594795) (0.1916144972594846) := by
    exact solverInterval_sqrt (l := (0.1916144972594795 : ℝ)) (u := (0.1916144972594846 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x175 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 512) 16384
  have h175 : SolverInterval x175 (0.6616598995982764) (0.6616598995982963) := by
    apply solverInterval_quarticRoot (xl := (0.6616598995982764 : ℝ)) (xh := (0.6616598995982963 : ℝ)) (v := x146) (ε := (quarticSolverAccuracy 512)) (d := 16384) (by have := h146.1; norm_num at this ⊢; linarith only [this]) (by have := h146.2; norm_num at this ⊢; linarith only [this]) (by have := h13.1; norm_num at this ⊢; linarith only [this]) h173 h174 <;> norm_num
  let x176 : ℝ := x175 ^ 2
  have h176 : SolverInterval x176 (0.4377938227364012) (0.4377938227364276) := by
    exact solverInterval_pow (l := (0.4377938227364012 : ℝ)) (u := (0.4377938227364276 : ℝ)) h175 (by norm_num) 2 (by norm_num) (by norm_num)
  let x177 : ℝ := min (1 : ℝ) x176
  have h177 : SolverInterval x177 (0.4377938227364012) (0.4377938227364276) := by
    exact solverInterval_min (l := (0.4377938227364012 : ℝ)) (u := (0.4377938227364276 : ℝ)) h176 1 (by norm_num) (by norm_num)
  have h178 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 512) 16384) (0.4377938227364012) (0.4377938227364276) := by
    exact h177
  let x179 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 512) 16384)
  have h179 : SolverInterval x179 (2.2841802420817775) (2.2841802420819153) := by
    exact solverInterval_div (l := (2.2841802420817775 : ℝ)) (u := (2.2841802420819153 : ℝ)) (solverInterval_const (1 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x180 : ℝ := Real.exp (0.1032509004721414625 : ℝ)
  have h180 : SolverInterval x180 (1.1087695649871745) (1.1087695649871748) := by
    apply solverInterval_exp (l := (1.1087695649871745 : ℝ)) (u := (1.1087695649871748 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x181 : ℝ := Real.exp (0.103250900472174025 : ℝ)
  have h181 : SolverInterval x181 (1.1087695649872106) (1.1087695649872109) := by
    apply solverInterval_exp (l := (1.1087695649872106 : ℝ)) (u := (1.1087695649872109 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x182 : ℝ := Real.log x179
  have h182 : SolverInterval x182 (0.8260072037771317) (0.8260072037773922) := by
    apply solverInterval_log (l := (0.8260072037771317 : ℝ)) (u := (0.8260072037773922 : ℝ)) h179 (by norm_num) (by convert h180 using 1 <;> norm_num [x180]) (by convert h181 using 1 <;> norm_num [x181]) (by norm_num) <;> norm_num
  let x183 : ℝ := (1 : ℝ) + x182
  have h183 : SolverInterval x183 (1.8260072037771317) (1.8260072037773922) := by
    exact solverInterval_add (l := (1.8260072037771317 : ℝ)) (u := (1.8260072037773922 : ℝ)) (solverInterval_const (1 : ℝ)) h182 (by norm_num) (by norm_num)
  let x184 : ℝ := x20 * x183
  have h184 : SolverInterval x184 (0.000502186977891) (0.0005021869778914) := by
    exact solverInterval_mul (l := (0.000502186977891 : ℝ)) (u := (0.0005021869778914 : ℝ)) h20 h183 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x185 : ℝ := x19 + x184
  have h185 : SolverInterval x185 (2.0310622173302284) (2.0310622252155784) := by
    exact solverInterval_add (l := (2.0310622173302284 : ℝ)) (u := (2.0310622252155784 : ℝ)) h19 h184 (by norm_num) (by norm_num)
  let x186 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 512) 16384) * x185
  have h186 : SolverInterval x186 (0.8891864923404719) (0.8891864957926832) := by
    exact solverInterval_mul (l := (0.8891864923404719 : ℝ)) (u := (0.8891864957926832 : ℝ)) h178 h185 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h187 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 512) 16384) x19 x20) (0.8891864923404719) (0.8891864957926832) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 512) 16384)) (by have := h178.1; norm_num at this ⊢; linarith only [this])]
    exact h186
  have h188 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 512) 512 16384) (0.8891864923404719) (0.8891864957926832) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((512 : ℝ) / 16384) = 1 / 32 by norm_num] using h187
  let x189 : ℝ := x146⁻¹
  have h189 : SolverInterval x189 (27.2359966392878359) (27.2359966392892454) := by
    exact solverInterval_inv (l := (27.2359966392878359 : ℝ)) (u := (27.2359966392892454 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num)
  let x190 : ℝ := x189 - (1 : ℝ)
  have h190 : SolverInterval x190 (26.2359966392878359) (26.2359966392892454) := by
    exact solverInterval_sub (l := (26.2359966392878359 : ℝ)) (u := (26.2359966392892454 : ℝ)) h189 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x191 : ℝ := (1 / 4 : ℝ) ^ 2
  have h191 : SolverInterval x191 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x192 : ℝ := x146 ^ 2
  have h192 : SolverInterval x192 (0.0013480731418155) (0.0013480731418157) := by
    exact solverInterval_pow (l := (0.0013480731418155 : ℝ)) (u := (0.0013480731418157 : ℝ)) h146 (by norm_num) 2 (by norm_num) (by norm_num)
  let x193 : ℝ := x191 * x192
  have h193 : SolverInterval x193 (0.0000842545713634) (0.0000842545713635) := by
    exact solverInterval_mul (l := (0.0000842545713634 : ℝ)) (u := (0.0000842545713635 : ℝ)) h191 h192 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x194 : ℝ := x193 * (sharpFourthFactor x146 16384)
  have h194 : SolverInterval x194 (0.00008426380097) (0.0000842638009702) := by
    exact solverInterval_mul (l := (0.00008426380097 : ℝ)) (u := (0.0000842638009702 : ℝ)) h193 h154 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x195 : ℝ := x194 / (4 : ℝ)
  have h195 : SolverInterval x195 (0.0000210659502425) (0.0000210659502426) := by
    exact solverInterval_div (l := (0.0000210659502425 : ℝ)) (u := (0.0000210659502426 : ℝ)) h194 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x196 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 512) 16384) - x195
  have h196 : SolverInterval x196 (0.0154548907523581) (0.0154548907523603) := by
    exact solverInterval_sub (l := (0.0154548907523581 : ℝ)) (u := (0.0154548907523603 : ℝ)) h173 h195 (by norm_num) (by norm_num)
  let x197 : ℝ := x190 * x196
  have h197 : SolverInterval x197 (0.4054744618394277) (0.4054744618395073) := by
    exact solverInterval_mul (l := (0.4054744618394277 : ℝ)) (u := (0.4054744618395073 : ℝ)) h190 h196 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x198 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 512) 512 16384)
  have h198 : SolverInterval x198 (0.2222966230851179) (0.2222966239481708) := by
    exact solverInterval_mul (l := (0.2222966230851179 : ℝ)) (u := (0.2222966239481708 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h188 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x199 : ℝ := x198 / (2 : ℝ)
  have h199 : SolverInterval x199 (0.1111483115425589) (0.1111483119740854) := by
    exact solverInterval_div (l := (0.1111483115425589 : ℝ)) (u := (0.1111483119740854 : ℝ)) h198 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x200 : ℝ := x197 - x199
  have h200 : SolverInterval x200 (0.2943261498653423) (0.2943261502969484) := by
    exact solverInterval_sub (l := (0.2943261498653423 : ℝ)) (u := (0.2943261502969484 : ℝ)) h197 h199 (by norm_num) (by norm_num)
  have h201 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 512) 512 16384) (0.2943261498653423) (0.2943261502969484) := by
    exact h200
  let x202 : ℝ := x9 ^ 2
  have h202 : SolverInterval x202 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x203 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 512) 16384)
  have h203 : SolverInterval x203 (0.0136810569605125) (0.0136810569605134) := by
    exact solverInterval_mul (l := (0.0136810569605125 : ℝ)) (u := (0.0136810569605134 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x204 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 512) 512 16384) + x203
  have h204 : SolverInterval x204 (0.9028675493009844) (0.9028675527531966) := by
    exact solverInterval_add (l := (0.9028675493009844 : ℝ)) (u := (0.9028675527531966 : ℝ)) h188 h203 (by norm_num) (by norm_num)
  let x205 : ℝ := x202 * x204
  have h205 : SolverInterval x205 (0.4825345329388819) (0.4825345348125501) := by
    exact solverInterval_mul (l := (0.4825345329388819 : ℝ)) (u := (0.4825345348125501 : ℝ)) h202 h204 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h206 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 512) 512 16384) (0.4825345329388819) (0.4825345348125501) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((512 : ℝ) / 16384) = 1 / 32 by norm_num] using h205
  let x207 : ℝ := (quarticSolverAccuracy 512) / (1 / 16 : ℝ)
  have h207 : SolverInterval x207 (0.263036333101568) (0.263036333101576) := by
    exact solverInterval_div (l := (0.263036333101568 : ℝ)) (u := (0.263036333101576 : ℝ)) h13 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x208 : ℝ := x207 ^ (1 / 2 : ℝ)
  have h208 : SolverInterval x208 (0.5128706787305821) (0.51287067873059) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.5128706787305821 : ℝ)) (u := (0.51287067873059 : ℝ)) h207 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x209 : ℝ := min (4 : ℝ) x208
  have h209 : SolverInterval x209 (0.5128706787305821) (0.51287067873059) := by
    exact solverInterval_min (l := (0.5128706787305821 : ℝ)) (u := (0.51287067873059 : ℝ)) h208 4 (by norm_num) (by norm_num)
  have h210 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 512)) (0.5128706787305821) (0.51287067873059) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h209
  let x211 : ℝ := x9 + (1 / 4 : ℝ)
  have h211 : SolverInterval x211 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x212 : ℝ := x211 ^ 2
  have h212 : SolverInterval x212 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h211 (by norm_num) 2 (by norm_num) (by norm_num)
  let x213 : ℝ := (2 : ℝ) * x19
  have h213 : SolverInterval x213 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x214 : ℝ := (2 : ℝ) * x20
  have h214 : SolverInterval x214 (0.00055003833156) (0.0005500383315602) := by
    exact solverInterval_mul (l := (0.00055003833156 : ℝ)) (u := (0.0005500383315602 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x215 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 512))
  have h215 : SolverInterval x215 (7.7992370511420725) (7.7992370511421927) := by
    exact solverInterval_div (l := (7.7992370511420725 : ℝ)) (u := (7.7992370511421927 : ℝ)) (solverInterval_const (4 : ℝ)) h210 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x216 : ℝ := Real.exp (0.2567532393694005625 : ℝ)
  have h216 : SolverInterval x216 (1.2927260934925247) (1.292726093492525) := by
    apply solverInterval_exp (l := (1.2927260934925247 : ℝ)) (u := (1.292726093492525 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x217 : ℝ := Real.exp (0.2567532393694275 : ℝ)
  have h217 : SolverInterval x217 (1.2927260934925595) (1.2927260934925598) := by
    apply solverInterval_exp (l := (1.2927260934925595 : ℝ)) (u := (1.2927260934925598 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x218 : ℝ := Real.log x215
  have h218 : SolverInterval x218 (2.0540259149552045) (2.05402591495542) := by
    apply solverInterval_log (l := (2.0540259149552045 : ℝ)) (u := (2.05402591495542 : ℝ)) h215 (by norm_num) (by convert h216 using 1 <;> norm_num [x216]) (by convert h217 using 1 <;> norm_num [x217]) (by norm_num) <;> norm_num
  let x219 : ℝ := (1 : ℝ) + x218
  have h219 : SolverInterval x219 (3.0540259149552045) (3.05402591495542) := by
    exact solverInterval_add (l := (3.0540259149552045 : ℝ)) (u := (3.05402591495542 : ℝ)) (solverInterval_const (1 : ℝ)) h218 (by norm_num) (by norm_num)
  let x220 : ℝ := x214 * x219
  have h220 : SolverInterval x220 (0.0016798313188029) (0.0016798313188037) := by
    exact solverInterval_mul (l := (0.0016798313188029 : ℝ)) (u := (0.0016798313188037 : ℝ)) h214 h219 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x221 : ℝ := x213 + x220
  have h221 : SolverInterval x221 (4.0627998920234777) (4.0627999077941777) := by
    exact solverInterval_add (l := (4.0627998920234777 : ℝ)) (u := (4.0627999077941777 : ℝ)) h213 h220 (by norm_num) (by norm_num)
  let x222 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 512)) * x221
  have h222 : SolverInterval x222 (2.0836909381686166) (2.0836909462569784) := by
    exact solverInterval_mul (l := (2.0836909381686166 : ℝ)) (u := (2.0836909462569784 : ℝ)) h210 h221 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h223 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 512)) x213 x214) (2.0836909381686166) (2.0836909462569784) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 512))) (by have := h210.1; norm_num at this ⊢; linarith only [this])]
    exact h222
  let x224 : ℝ := x212 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 512)) x213 x214)
  have h224 : SolverInterval x224 (2.0055023833000727) (2.0055023911736414) := by
    exact solverInterval_mul (l := (2.0055023833000727 : ℝ)) (u := (2.0055023911736414 : ℝ)) h212 h223 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h225 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 512) logisticUnitSlopeBound (1 / 4) 512 16384) (2.0055023833000727) (2.0055023911736414) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((512 : ℝ) / 16384) = 1 / 32 by norm_num] using h224
  let x226 : ℝ := (quarticSolverAccuracy 512) ^ 2
  have h226 : SolverInterval x226 (0.0002702660645762) (0.0002702660645763) := by
    exact solverInterval_pow (l := (0.0002702660645762 : ℝ)) (u := (0.0002702660645763 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x227 : ℝ := (512 : ℝ) * x226
  have h227 : SolverInterval x227 (0.1383762250630144) (0.1383762250630656) := by
    exact solverInterval_mul (l := (0.1383762250630144 : ℝ)) (u := (0.1383762250630656 : ℝ)) (solverInterval_const (512 : ℝ)) h226 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x228 : ℝ := x227 * (1 : ℝ)
  have h228 : SolverInterval x228 (0.1383762250630144) (0.1383762250630656) := by
    exact solverInterval_mul (l := (0.1383762250630144 : ℝ)) (u := (0.1383762250630656 : ℝ)) h227 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x229 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 512) 512 16384)
  have h229 : SolverInterval x229 (0.2943261498653423) (0.2943261502969484) := by
    exact solverInterval_max (l := (0.2943261498653423 : ℝ)) (u := (0.2943261502969484 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x230 : ℝ := x229 ^ 2
  have h230 : SolverInterval x230 (0.0866278824945559) (0.0866278827486219) := by
    exact solverInterval_pow (l := (0.0866278824945559 : ℝ)) (u := (0.0866278827486219 : ℝ)) h229 (by norm_num) 2 (by norm_num) (by norm_num)
  let x231 : ℝ := (2 : ℝ) * x21
  have h231 : SolverInterval x231 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x232 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 512) 512 16384) + x228
  have h232 : SolverInterval x232 (0.6209107580018963) (0.6209107598756157) := by
    exact solverInterval_add (l := (0.6209107580018963 : ℝ)) (u := (0.6209107598756157 : ℝ)) h206 h228 (by norm_num) (by norm_num)
  let x233 : ℝ := x231 * x232
  have h233 : SolverInterval x233 (0.8607650822539001) (0.8607650854723376) := by
    exact solverInterval_mul (l := (0.8607650822539001 : ℝ)) (u := (0.8607650854723376 : ℝ)) h231 h232 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x234 : ℝ := x230 / x233
  have h234 : SolverInterval x234 (0.100640562630418) (0.1006405633018804) := by
    exact solverInterval_div (l := (0.100640562630418 : ℝ)) (u := (0.1006405633018804 : ℝ)) h230 h233 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h235 : SolverInterval (quarticSolverLowerEndpoint 512 ((quarticSolverAccuracy 512)) 1) (0.100640562630418) (0.1006405633018804) := by
    exact h234
  let x236 : ℝ := (2 : ℝ) * x21
  have h236 : SolverInterval x236 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x237 : ℝ := (512 : ℝ) / x236
  have h237 : SolverInterval x237 (369.3299303396661813) (369.329930606081411) := by
    exact solverInterval_div (l := (369.3299303396661813 : ℝ)) (u := (369.329930606081411 : ℝ)) (solverInterval_const (512 : ℝ)) h236 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x238 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 512) logisticUnitSlopeBound (1 / 4) 512 16384) / x228
  have h238 : SolverInterval x238 (14.4931138451425147) (14.4931139020475991) := by
    exact solverInterval_div (l := (14.4931138451425147 : ℝ)) (u := (14.4931139020475991 : ℝ)) h225 h228 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x239 : ℝ := (1 : ℝ) + x238
  have h239 : SolverInterval x239 (15.4931138451425147) (15.4931139020475991) := by
    exact solverInterval_add (l := (15.4931138451425147 : ℝ)) (u := (15.4931139020475991 : ℝ)) (solverInterval_const (1 : ℝ)) h238 (by norm_num) (by norm_num)
  let x240 : ℝ := Real.exp (0.342549457144186 : ℝ)
  have h240 : SolverInterval x240 (1.4085340140094353) (1.4085340140094356) := by
    apply solverInterval_exp (l := (1.4085340140094353 : ℝ)) (u := (1.4085340140094356 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x241 : ℝ := Real.exp (0.34254945760332695 : ℝ)
  have h241 : SolverInterval x241 (1.4085340146561509) (1.4085340146561512) := by
    apply solverInterval_exp (l := (1.4085340146561509 : ℝ)) (u := (1.4085340146561512 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x242 : ℝ := Real.log x239
  have h242 : SolverInterval x242 (2.740395657153488) (2.7403956608266156) := by
    apply solverInterval_log (l := (2.740395657153488 : ℝ)) (u := (2.7403956608266156 : ℝ)) h239 (by norm_num) (by convert h240 using 1 <;> norm_num [x240]) (by convert h241 using 1 <;> norm_num [x241]) (by norm_num) <;> norm_num
  let x243 : ℝ := x237 * x242
  have h243 : SolverInterval x243 (1012.1101371596214504) (1012.1101392463005505) := by
    exact solverInterval_mul (l := (1012.1101371596214504 : ℝ)) (u := (1012.1101392463005505 : ℝ)) h237 h242 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x244 : ℝ := min (512 : ℝ) x243
  have h244 : SolverInterval x244 (512) (512) := by
    exact solverInterval_min (l := (512 : ℝ)) (u := (512 : ℝ)) h243 512 (by norm_num) (by norm_num)
  have h245 : SolverInterval (quarticSolverUpperEndpoint 512 ((quarticSolverAccuracy 512)) 1) (512) (512) := by
    exact h244
  let x246 : ℝ := (quarticSolverAccuracy 512) ^ 2
  have h246 : SolverInterval x246 (0.0002702660645762) (0.0002702660645763) := by
    exact solverInterval_pow (l := (0.0002702660645762 : ℝ)) (u := (0.0002702660645763 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x247 : ℝ := (512 : ℝ) * x246
  have h247 : SolverInterval x247 (0.1383762250630144) (0.1383762250630656) := by
    exact solverInterval_mul (l := (0.1383762250630144 : ℝ)) (u := (0.1383762250630656 : ℝ)) (solverInterval_const (512 : ℝ)) h246 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x248 : ℝ := x247 * (512 : ℝ)
  have h248 : SolverInterval x248 (70.8486272322633728) (70.8486272322895872) := by
    exact solverInterval_mul (l := (70.8486272322633728 : ℝ)) (u := (70.8486272322895872 : ℝ)) h247 (solverInterval_const (512 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x249 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 512) 512 16384)
  have h249 : SolverInterval x249 (0.2943261498653423) (0.2943261502969484) := by
    exact solverInterval_max (l := (0.2943261498653423 : ℝ)) (u := (0.2943261502969484 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x250 : ℝ := x249 ^ 2
  have h250 : SolverInterval x250 (0.0866278824945559) (0.0866278827486219) := by
    exact solverInterval_pow (l := (0.0866278824945559 : ℝ)) (u := (0.0866278827486219 : ℝ)) h249 (by norm_num) 2 (by norm_num) (by norm_num)
  let x251 : ℝ := (2 : ℝ) * x21
  have h251 : SolverInterval x251 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x252 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 512) 512 16384) + x248
  have h252 : SolverInterval x252 (71.3311617652022547) (71.3311617671021373) := by
    exact solverInterval_add (l := (71.3311617652022547 : ℝ)) (u := (71.3311617671021373 : ℝ)) h206 h248 (by norm_num) (by norm_num)
  let x253 : ℝ := x251 * x252
  have h253 : SolverInterval x253 (98.885987290146227) (98.8859873641111854) := by
    exact solverInterval_mul (l := (98.885987290146227 : ℝ)) (u := (98.8859873641111854 : ℝ)) h251 h252 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x254 : ℝ := x250 / x253
  have h254 : SolverInterval x254 (0.000876037998949) (0.0008760380021736) := by
    exact solverInterval_div (l := (0.000876037998949 : ℝ)) (u := (0.0008760380021736 : ℝ)) h250 h253 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h255 : SolverInterval (quarticSolverLowerEndpoint 512 ((quarticSolverAccuracy 512)) 512) (0.000876037998949) (0.0008760380021736) := by
    exact h254
  let x256 : ℝ := (2 : ℝ) * x21
  have h256 : SolverInterval x256 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x257 : ℝ := (512 : ℝ) / x256
  have h257 : SolverInterval x257 (369.3299303396661813) (369.329930606081411) := by
    exact solverInterval_div (l := (369.3299303396661813 : ℝ)) (u := (369.329930606081411 : ℝ)) (solverInterval_const (512 : ℝ)) h256 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x258 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 512) logisticUnitSlopeBound (1 / 4) 512 16384) / x248
  have h258 : SolverInterval x258 (0.0283068629787939) (0.0283068630899368) := by
    exact solverInterval_div (l := (0.0283068629787939 : ℝ)) (u := (0.0283068630899368 : ℝ)) h225 h248 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x259 : ℝ := (1 : ℝ) + x258
  have h259 : SolverInterval x259 (1.0283068629787939) (1.0283068630899368) := by
    exact solverInterval_add (l := (1.0283068629787939 : ℝ)) (u := (1.0283068630899368 : ℝ)) (solverInterval_const (1 : ℝ)) h258 (by norm_num) (by norm_num)
  let x260 : ℝ := Real.exp (0.0034892034165439375 : ℝ)
  have h260 : SolverInterval x260 (1.003495297772873) (1.0034952977728733) := by
    apply solverInterval_exp (l := (1.003495297772873 : ℝ)) (u := (1.0034952977728733 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x261 : ℝ := Real.exp (0.003489203430079375 : ℝ)
  have h261 : SolverInterval x261 (1.0034952977864557) (1.003495297786456) := by
    apply solverInterval_exp (l := (1.0034952977864557 : ℝ)) (u := (1.003495297786456 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x262 : ℝ := Real.log x259
  have h262 : SolverInterval x262 (0.0279136273323515) (0.027913627440635) := by
    apply solverInterval_log (l := (0.0279136273323515 : ℝ)) (u := (0.027913627440635 : ℝ)) h259 (by norm_num) (by convert h260 using 1 <;> norm_num [x260]) (by convert h261 using 1 <;> norm_num [x261]) (by norm_num) <;> norm_num
  let x263 : ℝ := x257 * x262
  have h263 : SolverInterval x263 (10.3093380381847814) (10.3093380856137345) := by
    exact solverInterval_mul (l := (10.3093380381847814 : ℝ)) (u := (10.3093380856137345 : ℝ)) h257 h262 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x264 : ℝ := min (512 : ℝ) x263
  have h264 : SolverInterval x264 (10.3093380381847814) (10.3093380856137345) := by
    exact solverInterval_min (l := (10.3093380381847814 : ℝ)) (u := (10.3093380856137345 : ℝ)) h263 512 (by norm_num) (by norm_num)
  have h265 : SolverInterval (quarticSolverUpperEndpoint 512 ((quarticSolverAccuracy 512)) 512) (10.3093380381847814) (10.3093380856137345) := by
    exact h264
  constructor
  · refine ⟨?_, ?_, ?_, ?_⟩
    · exact solverInterval_stable h113 h235 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h123 h245 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h133 h255 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h143 h265 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  · refine ⟨?_, ?_, ?_, ?_⟩
    · exact solverInterval_change_lt h113 h235 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h123 h245 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h133 h255 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h143 h265 (by norm_num) (by norm_num)

/-- Relative and absolute stability of the four information endpoints. -/
theorem solver_endpoints_512 :
    SolverEndpointStable (quarticSolverLowerEndpoint 512 (quarticAccuracyBound 512) 1)
      (quarticSolverLowerEndpoint 512 (quarticSolverAccuracy 512) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 512 (quarticAccuracyBound 512) 1)
      (quarticSolverUpperEndpoint 512 (quarticSolverAccuracy 512) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 512 (quarticAccuracyBound 512) 512)
      (quarticSolverLowerEndpoint 512 (quarticSolverAccuracy 512) 512) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 512 (quarticAccuracyBound 512) 512)
      (quarticSolverUpperEndpoint 512 (quarticSolverAccuracy 512) 512) := solver_row_certificate_512.1

/-- The absolute changes separate the final-row maximum from every other endpoint. -/
theorem solver_endpoint_changes_512 :
    |quarticSolverLowerEndpoint 512 (quarticSolverAccuracy 512) 1 - quarticSolverLowerEndpoint 512 (quarticAccuracyBound 512) 1| < 0.017 ∧
    |quarticSolverUpperEndpoint 512 (quarticSolverAccuracy 512) 1 - quarticSolverUpperEndpoint 512 (quarticAccuracyBound 512) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 512 (quarticSolverAccuracy 512) 512 - quarticSolverLowerEndpoint 512 (quarticAccuracyBound 512) 512| < 0.017 ∧
    |quarticSolverUpperEndpoint 512 (quarticSolverAccuracy 512) 512 - quarticSolverUpperEndpoint 512 (quarticAccuracyBound 512) 512| < 0.017 := solver_row_certificate_512.2

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSolverRow64.lean <==
import LossOnlyTraceability.QuarticSolverGlobals

noncomputable section
namespace LossOnlyTraceability
set_option maxRecDepth 8192
set_option maxHeartbeats 4000000

/-- All four displayed endpoints at `n = 64` satisfy the solver perturbation claim. -/
theorem solver_row_certificate_64 :
  (    SolverEndpointStable (quarticSolverLowerEndpoint 64 (quarticAccuracyBound 64) 1)
      (quarticSolverLowerEndpoint 64 (quarticSolverAccuracy 64) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 64 (quarticAccuracyBound 64) 1)
      (quarticSolverUpperEndpoint 64 (quarticSolverAccuracy 64) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 64 (quarticAccuracyBound 64) 64)
      (quarticSolverLowerEndpoint 64 (quarticSolverAccuracy 64) 64) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 64 (quarticAccuracyBound 64) 64)
      (quarticSolverUpperEndpoint 64 (quarticSolverAccuracy 64) 64)) ∧
  (|quarticSolverLowerEndpoint 64 (quarticSolverAccuracy 64) 1 - quarticSolverLowerEndpoint 64 (quarticAccuracyBound 64) 1| < 0.017 ∧
    |quarticSolverUpperEndpoint 64 (quarticSolverAccuracy 64) 1 - quarticSolverUpperEndpoint 64 (quarticAccuracyBound 64) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 64 (quarticSolverAccuracy 64) 64 - quarticSolverLowerEndpoint 64 (quarticAccuracyBound 64) 64| < 0.017 ∧
    |quarticSolverUpperEndpoint 64 (quarticSolverAccuracy 64) 64 - quarticSolverUpperEndpoint 64 (quarticAccuracyBound 64) 64| < 0.017) ∧
  (quarticSolverLowerEndpoint 64 (quarticAccuracyBound 64) 1 = 0 ∧
    quarticSolverLowerEndpoint 64 (quarticSolverAccuracy 64) 1 = 0 ∧
    quarticSolverLowerEndpoint 64 (quarticAccuracyBound 64) 64 = 0 ∧
    quarticSolverLowerEndpoint 64 (quarticSolverAccuracy 64) 64 = 0) := by
  obtain ⟨ha1, ha2⟩ := solver_accuracy_coefficients
  let x1 : ℝ := (64 : ℝ) ^ (2 / 3 : ℝ)
  have h1 : SolverInterval x1 (16) (16) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (16 : ℝ)) (u := (16 : ℝ)) (solverInterval_const (64 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x2 : ℝ := x1⁻¹
  have h2 : SolverInterval x2 (0.0625) (0.0625) := by
    exact solverInterval_inv (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) h1 (by norm_num) (by norm_num) (by norm_num)
  let x3 : ℝ := (4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ)) * x2
  have h3 : SolverInterval x3 (0.0603314863192638) (0.0603314863192639) := by
    exact solverInterval_mul (l := (0.0603314863192638 : ℝ)) (u := (0.0603314863192639 : ℝ)) ha1 h2 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x4 : ℝ := (64 : ℝ) ^ (5 / 6 : ℝ)
  have h4 : SolverInterval x4 (31.9999999999999999) (32) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (31.9999999999999999 : ℝ)) (u := (32 : ℝ)) (solverInterval_const (64 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 5 6 (by norm_num) (by norm_num) (by norm_num))
  let x5 : ℝ := x4⁻¹
  have h5 : SolverInterval x5 (0.03125) (0.0312500000000001) := by
    exact solverInterval_inv (l := (0.03125 : ℝ)) (u := (0.0312500000000001 : ℝ)) h4 (by norm_num) (by norm_num) (by norm_num)
  let x6 : ℝ := (4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8) * x5
  have h6 : SolverInterval x6 (0.0076757714341071) (0.0076757714341073) := by
    exact solverInterval_mul (l := (0.0076757714341071 : ℝ)) (u := (0.0076757714341073 : ℝ)) ha2 h5 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x7 : ℝ := x3 + x6
  have h7 : SolverInterval x7 (0.0680072577533709) (0.0680072577533712) := by
    exact solverInterval_add (l := (0.0680072577533709 : ℝ)) (u := (0.0680072577533712 : ℝ)) h3 h6 (by norm_num) (by norm_num)
  have h8 : SolverInterval (quarticAccuracyBound 64) (0.0680072577533709) (0.0680072577533712) := by
    simpa only [quarticAccuracyBound, Nat.cast_ofNat, Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 64)] using h7
  let x9 : ℝ := logisticUnitSlopeBound
  have h9 : SolverInterval x9 (0.7310585786185012) (0.7310585786402001) := by
    exact solverInterval_weaken (l := (0.7310585786185012 : ℝ)) (u := (0.7310585786402001 : ℝ)) qc_unitSlope_bounds (by norm_num) (by norm_num)
  let x10 : ℝ := (1 : ℝ) + x9
  have h10 : SolverInterval x10 (1.7310585786185012) (1.7310585786402001) := by
    exact solverInterval_add (l := (1.7310585786185012 : ℝ)) (u := (1.7310585786402001 : ℝ)) (solverInterval_const (1 : ℝ)) h9 (by norm_num) (by norm_num)
  let x11 : ℝ := x10 / (1000000000 : ℝ)
  have h11 : SolverInterval x11 (0.0000000017310585) (0.0000000017310586) := by
    exact solverInterval_div (l := (0.0000000017310585 : ℝ)) (u := (0.0000000017310586 : ℝ)) h10 (solverInterval_const (1000000000 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x12 : ℝ := (quarticAccuracyBound 64) + x11
  have h12 : SolverInterval x12 (0.0680072594844294) (0.0680072594844298) := by
    exact solverInterval_add (l := (0.0680072594844294 : ℝ)) (u := (0.0680072594844298 : ℝ)) h8 h11 (by norm_num) (by norm_num)
  have h13 : SolverInterval (quarticSolverAccuracy 64) (0.0680072594844294) (0.0680072594844298) := by
    exact h12
  let x14 : ℝ := (1 / 2 : ℝ) ^ (1 / 3 : ℝ)
  have h14 : SolverInterval x14 (0.7937005259840997) (0.7937005259840998) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.7937005259840997 : ℝ)) (u := (0.7937005259840998 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x15 : ℝ := (1 / 2 : ℝ) ^ (4 / 3 : ℝ)
  have h15 : SolverInterval x15 (0.3968502629920498) (0.3968502629920499) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.3968502629920498 : ℝ)) (u := (0.3968502629920499 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x16 : ℝ := (3 : ℝ) * x15
  have h16 : SolverInterval x16 (1.1905507889761494) (1.1905507889761497) := by
    exact solverInterval_mul (l := (1.1905507889761494 : ℝ)) (u := (1.1905507889761497 : ℝ)) (solverInterval_const (3 : ℝ)) h15 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x17 : ℝ := x16 / (4 : ℝ)
  have h17 : SolverInterval x17 (0.2976376972440373) (0.2976376972440375) := by
    exact solverInterval_div (l := (0.2976376972440373 : ℝ)) (u := (0.2976376972440375 : ℝ)) h16 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h18 : SolverInterval (sharpSlope (1 / 2)) (0.2976376972440373) (0.2976376972440375) := by
    exact h17
  let x19 : ℝ := matrixEnergyK (1 / 32)
  have h19 : SolverInterval x19 (2.0305600303523374) (2.030560038237687) := by
    exact solverInterval_weaken (l := (2.0305600303523374 : ℝ)) (u := (2.030560038237687 : ℝ)) qc_matrixEnergyK_bounds (by norm_num) (by norm_num)
  let x20 : ℝ := matrixEnergyS 2048
  have h20 : SolverInterval x20 (0.0022001533262406) (0.0022001533262407) := by
    norm_num [x20, SolverInterval, matrixEnergyS, matrixEnergyC]
  let x21 : ℝ := Real.log 2
  have h21 : SolverInterval x21 (0.6931471803) (0.6931471808) := by
    exact ⟨Real.log_two_gt_d9.le, Real.log_two_lt_d9.le⟩
  let x22 : ℝ := (2 : ℝ) * (quarticAccuracyBound 64)
  have h22 : SolverInterval x22 (0.1360145155067418) (0.1360145155067424) := by
    exact solverInterval_mul (l := (0.1360145155067418 : ℝ)) (u := (0.1360145155067424 : ℝ)) (solverInterval_const (2 : ℝ)) h8 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x23 : ℝ := x22 / (sharpSlope (1 / 2))
  have h23 : SolverInterval x23 (0.4569801364751908) (0.4569801364751932) := by
    exact solverInterval_div (l := (0.4569801364751908 : ℝ)) (u := (0.4569801364751932 : ℝ)) h22 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x24 : ℝ := x23 ^ (3 / 2 : ℝ)
  have h24 : SolverInterval x24 (0.3089199703953351) (0.3089199703953377) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.3089199703953351 : ℝ)) (u := (0.3089199703953377 : ℝ)) h23 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x25 : ℝ := (1 : ℝ) - x24
  have h25 : SolverInterval x25 (0.6910800296046623) (0.6910800296046649) := by
    exact solverInterval_sub (l := (0.6910800296046623 : ℝ)) (u := (0.6910800296046649 : ℝ)) (solverInterval_const (1 : ℝ)) h24 (by norm_num) (by norm_num)
  let x26 : ℝ := (2 : ℝ) * x25
  have h26 : SolverInterval x26 (1.3821600592093246) (1.3821600592093298) := by
    exact solverInterval_mul (l := (1.3821600592093246 : ℝ)) (u := (1.3821600592093298 : ℝ)) (solverInterval_const (2 : ℝ)) h25 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x27 : ℝ := (2 : ℝ) * x24
  have h27 : SolverInterval x27 (0.6178399407906702) (0.6178399407906754) := by
    exact solverInterval_mul (l := (0.6178399407906702 : ℝ)) (u := (0.6178399407906754 : ℝ)) (solverInterval_const (2 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x28 : ℝ := (1 : ℝ) + x27
  have h28 : SolverInterval x28 (1.6178399407906702) (1.6178399407906754) := by
    exact solverInterval_add (l := (1.6178399407906702 : ℝ)) (u := (1.6178399407906754 : ℝ)) (solverInterval_const (1 : ℝ)) h27 (by norm_num) (by norm_num)
  let x29 : ℝ := (2048 : ℝ) * x28
  have h29 : SolverInterval x29 (3313.3361987392925696) (3313.3361987393032192) := by
    exact solverInterval_mul (l := (3313.3361987392925696 : ℝ)) (u := (3313.3361987393032192 : ℝ)) (solverInterval_const (2048 : ℝ)) h28 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x30 : ℝ := x26 / x29
  have h30 : SolverInterval x30 (0.0004171505625463) (0.0004171505625464) := by
    exact solverInterval_div (l := (0.0004171505625463 : ℝ)) (u := (0.0004171505625464 : ℝ)) h26 h29 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x31 : ℝ := (1 : ℝ) + x30
  have h31 : SolverInterval x31 (1.0004171505625463) (1.0004171505625464) := by
    exact solverInterval_add (l := (1.0004171505625463 : ℝ)) (u := (1.0004171505625464 : ℝ)) (solverInterval_const (1 : ℝ)) h30 (by norm_num) (by norm_num)
  have h32 : SolverInterval (sharpFourthFactor x24 2048) (1.0004171505625463) (1.0004171505625464) := by
    exact h31
  let x33 : ℝ := x14 ^ 2
  have h33 : SolverInterval x33 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x34 : ℝ := (1 / 4 : ℝ) * x33
  have h34 : SolverInterval x34 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h33 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x35 : ℝ := x34 / (2 : ℝ)
  have h35 : SolverInterval x35 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h34 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x36 : ℝ := x24 ^ (4 / 3 : ℝ)
  have h36 : SolverInterval x36 (0.2088308451328839) (0.2088308451328863) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.2088308451328839 : ℝ)) (u := (0.2088308451328863 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x37 : ℝ := (sharpFourthFactor x24 2048) ^ (2 / 3 : ℝ)
  have h37 : SolverInterval x37 (1.00027808104366) (1.0002780810436602) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.00027808104366 : ℝ)) (u := (1.0002780810436602 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x38 : ℝ := x36 * x37
  have h38 : SolverInterval x38 (0.2088889170322468) (0.2088889170322493) := by
    exact solverInterval_mul (l := (0.2088889170322468 : ℝ)) (u := (0.2088889170322493 : ℝ)) h36 h37 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x39 : ℝ := x24 ^ (1 / 3 : ℝ)
  have h39 : SolverInterval x39 (0.6760030595161465) (0.6760030595161485) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.6760030595161465 : ℝ)) (u := (0.6760030595161485 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x40 : ℝ := x39 / (2048 : ℝ)
  have h40 : SolverInterval x40 (0.0003300796189043) (0.0003300796189044) := by
    exact solverInterval_div (l := (0.0003300796189043 : ℝ)) (u := (0.0003300796189044 : ℝ)) h39 (solverInterval_const (2048 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x41 : ℝ := x38 + x40
  have h41 : SolverInterval x41 (0.2092189966511511) (0.2092189966511537) := by
    exact solverInterval_add (l := (0.2092189966511511 : ℝ)) (u := (0.2092189966511537 : ℝ)) h38 h40 (by norm_num) (by norm_num)
  let x42 : ℝ := x35 * x41
  have h42 : SolverInterval x42 (0.0164749636199168) (0.0164749636199172) := by
    exact solverInterval_mul (l := (0.0164749636199168 : ℝ)) (u := (0.0164749636199172 : ℝ)) h35 h41 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h43 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x24 2048) (0.0164749636199168) (0.0164749636199172) := by
    exact h42
  let x44 : ℝ := x24 ^ (2 / 3 : ℝ)
  have h44 : SolverInterval x44 (0.4569801364751907) (0.4569801364751933) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.4569801364751907 : ℝ)) (u := (0.4569801364751933 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x45 : ℝ := (sharpSlope (1 / 2)) * x44
  have h45 : SolverInterval x45 (0.1360145155067416) (0.1360145155067426) := by
    exact solverInterval_mul (l := (0.1360145155067416 : ℝ)) (u := (0.1360145155067426 : ℝ)) h18 h44 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x46 : ℝ := (sharpFourthFactor x24 2048) ^ (1 / 3 : ℝ)
  have h46 : SolverInterval x46 (1.0001390308570404) (1.0001390308570405) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0001390308570404 : ℝ)) (u := (1.0001390308570405 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x47 : ℝ := x46⁻¹
  have h47 : SolverInterval x47 (0.9998609884698516) (0.9998609884698518) := by
    exact solverInterval_inv (l := (0.9998609884698516 : ℝ)) (u := (0.9998609884698518 : ℝ)) h46 (by norm_num) (by norm_num) (by norm_num)
  let x48 : ℝ := x45 * x47
  have h48 : SolverInterval x48 (0.1359956079208186) (0.1359956079208197) := by
    exact solverInterval_mul (l := (0.1359956079208186 : ℝ)) (u := (0.1359956079208197 : ℝ)) h45 h47 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x49 : ℝ := x48 - (quarticAccuracyBound 64)
  have h49 : SolverInterval x49 (0.0679883501674474) (0.0679883501674488) := by
    exact solverInterval_sub (l := (0.0679883501674474 : ℝ)) (u := (0.0679883501674488 : ℝ)) h48 h8 (by norm_num) (by norm_num)
  let x50 : ℝ := x49 - (sharpPenalty (1 / 2) (1 / 4) x24 2048)
  have h50 : SolverInterval x50 (0.0515133865475302) (0.051513386547532) := by
    exact solverInterval_sub (l := (0.0515133865475302 : ℝ)) (u := (0.051513386547532 : ℝ)) h49 h43 (by norm_num) (by norm_num)
  have h51 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 64) 2048) (0.0515133865475302) (0.051513386547532) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h32.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x24 2048))] using h50
  let x52 : ℝ := Real.sqrt x24
  have h52 : SolverInterval x52 (0.5558056948208925) (0.5558056948208949) := by
    exact solverInterval_sqrt (l := (0.5558056948208925 : ℝ)) (u := (0.5558056948208949 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x53 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x24 (quarticAccuracyBound 64) 2048
  have h53 : SolverInterval x53 (0.9647870209948517) (0.9647870209948567) := by
    apply solverInterval_quarticRoot (xl := (0.9647870209948517 : ℝ)) (xh := (0.9647870209948567 : ℝ)) (v := x24) (ε := (quarticAccuracyBound 64)) (d := 2048) (by have := h24.1; norm_num at this ⊢; linarith only [this]) (by have := h24.2; norm_num at this ⊢; linarith only [this]) (by have := h8.1; norm_num at this ⊢; linarith only [this]) h51 h52 <;> norm_num
  let x54 : ℝ := x53 ^ 2
  have h54 : SolverInterval x54 (0.9308139958801204) (0.9308139958801301) := by
    exact solverInterval_pow (l := (0.9308139958801204 : ℝ)) (u := (0.9308139958801301 : ℝ)) h53 (by norm_num) 2 (by norm_num) (by norm_num)
  let x55 : ℝ := min (1 : ℝ) x54
  have h55 : SolverInterval x55 (0.9308139958801204) (0.9308139958801301) := by
    exact solverInterval_min (l := (0.9308139958801204 : ℝ)) (u := (0.9308139958801301 : ℝ)) h54 1 (by norm_num) (by norm_num)
  have h56 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 64) 2048) (0.9308139958801204) (0.9308139958801301) := by
    exact h55
  let x57 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 64) 2048)
  have h57 : SolverInterval x57 (1.0743284957317934) (1.0743284957318047) := by
    exact solverInterval_div (l := (1.0743284957317934 : ℝ)) (u := (1.0743284957318047 : ℝ)) (solverInterval_const (1 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x58 : ℝ := Real.exp (0.0089619764085011625 : ℝ)
  have h58 : SolverInterval x58 (1.0090022551548825) (1.0090022551548828) := by
    apply solverInterval_exp (l := (1.0090022551548825 : ℝ)) (u := (1.0090022551548828 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x59 : ℝ := Real.exp (0.0089619764085274875 : ℝ)
  have h59 : SolverInterval x59 (1.0090022551549091) (1.0090022551549094) := by
    apply solverInterval_exp (l := (1.0090022551549091 : ℝ)) (u := (1.0090022551549094 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x60 : ℝ := Real.log x57
  have h60 : SolverInterval x60 (0.0716958112680093) (0.0716958112682199) := by
    apply solverInterval_log (l := (0.0716958112680093 : ℝ)) (u := (0.0716958112682199 : ℝ)) h57 (by norm_num) (by convert h58 using 1 <;> norm_num [x58]) (by convert h59 using 1 <;> norm_num [x59]) (by norm_num) <;> norm_num
  let x61 : ℝ := (1 : ℝ) + x60
  have h61 : SolverInterval x61 (1.0716958112680093) (1.0716958112682199) := by
    exact solverInterval_add (l := (1.0716958112680093 : ℝ)) (u := (1.0716958112682199 : ℝ)) (solverInterval_const (1 : ℝ)) h60 (by norm_num) (by norm_num)
  let x62 : ℝ := x20 * x61
  have h62 : SolverInterval x62 (0.0023578951038794) (0.00235789510388) := by
    exact solverInterval_mul (l := (0.0023578951038794 : ℝ)) (u := (0.00235789510388 : ℝ)) h20 h61 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x63 : ℝ := x19 + x62
  have h63 : SolverInterval x63 (2.0329179254562168) (2.032917933341567) := by
    exact solverInterval_add (l := (2.0329179254562168 : ℝ)) (u := (2.032917933341567 : ℝ)) h19 h62 (by norm_num) (by norm_num)
  let x64 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 64) 2048) * x63
  have h64 : SolverInterval x64 (1.8922684574902258) (1.89226846483004) := by
    exact solverInterval_mul (l := (1.8922684574902258 : ℝ)) (u := (1.89226846483004 : ℝ)) h56 h63 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h65 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 64) 2048) x19 x20) (1.8922684574902258) (1.89226846483004) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 64) 2048)) (by have := h56.1; norm_num at this ⊢; linarith only [this])]
    exact h64
  have h66 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 64) 64 2048) (1.8922684574902258) (1.89226846483004) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((64 : ℝ) / 2048) = 1 / 32 by norm_num] using h65
  let x67 : ℝ := x24⁻¹
  have h67 : SolverInterval x67 (3.2370843449203316) (3.237084344920359) := by
    exact solverInterval_inv (l := (3.2370843449203316 : ℝ)) (u := (3.237084344920359 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num)
  let x68 : ℝ := x67 - (1 : ℝ)
  have h68 : SolverInterval x68 (2.2370843449203316) (2.237084344920359) := by
    exact solverInterval_sub (l := (2.2370843449203316 : ℝ)) (u := (2.237084344920359 : ℝ)) h67 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x69 : ℝ := (1 / 4 : ℝ) ^ 2
  have h69 : SolverInterval x69 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x70 : ℝ := x24 ^ 2
  have h70 : SolverInterval x70 (0.0954315481090547) (0.0954315481090564) := by
    exact solverInterval_pow (l := (0.0954315481090547 : ℝ)) (u := (0.0954315481090564 : ℝ)) h24 (by norm_num) 2 (by norm_num) (by norm_num)
  let x71 : ℝ := x69 * x70
  have h71 : SolverInterval x71 (0.0059644717568159) (0.0059644717568161) := by
    exact solverInterval_mul (l := (0.0059644717568159 : ℝ)) (u := (0.0059644717568161 : ℝ)) h69 h70 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x72 : ℝ := x71 * (sharpFourthFactor x24 2048)
  have h72 : SolverInterval x72 (0.0059669598395645) (0.0059669598395648) := by
    exact solverInterval_mul (l := (0.0059669598395645 : ℝ)) (u := (0.0059669598395648 : ℝ)) h71 h32 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x73 : ℝ := x72 / (4 : ℝ)
  have h73 : SolverInterval x73 (0.0014917399598911) (0.0014917399598912) := by
    exact solverInterval_div (l := (0.0014917399598911 : ℝ)) (u := (0.0014917399598912 : ℝ)) h72 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x74 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 64) 2048) - x73
  have h74 : SolverInterval x74 (0.050021646587639) (0.0500216465876409) := by
    exact solverInterval_sub (l := (0.050021646587639 : ℝ)) (u := (0.0500216465876409 : ℝ)) h51 h73 (by norm_num) (by norm_num)
  let x75 : ℝ := x68 * x74
  have h75 : SolverInterval x75 (0.1119026424883447) (0.1119026424883504) := by
    exact solverInterval_mul (l := (0.1119026424883447 : ℝ)) (u := (0.1119026424883504 : ℝ)) h68 h74 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x76 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 64) 64 2048)
  have h76 : SolverInterval x76 (0.4730671143725564) (0.47306711620751) := by
    exact solverInterval_mul (l := (0.4730671143725564 : ℝ)) (u := (0.47306711620751 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h66 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x77 : ℝ := x76 / (2 : ℝ)
  have h77 : SolverInterval x77 (0.2365335571862782) (0.236533558103755) := by
    exact solverInterval_div (l := (0.2365335571862782 : ℝ)) (u := (0.236533558103755 : ℝ)) h76 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x78 : ℝ := x75 - x77
  have h78 : SolverInterval x78 (-0.1246309156154103) (-0.1246309146979278) := by
    exact solverInterval_sub (l := (-0.1246309156154103 : ℝ)) (u := (-0.1246309146979278 : ℝ)) h75 h77 (by norm_num) (by norm_num)
  have h79 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 64) 64 2048) (-0.1246309156154103) (-0.1246309146979278) := by
    exact h78
  let x80 : ℝ := x9 ^ 2
  have h80 : SolverInterval x80 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x81 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 64) 2048)
  have h81 : SolverInterval x81 (0.0290879373712537) (0.0290879373712541) := by
    exact solverInterval_mul (l := (0.0290879373712537 : ℝ)) (u := (0.0290879373712541 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x82 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 64) 64 2048) + x81
  have h82 : SolverInterval x82 (1.9213563948614795) (1.9213564022012941) := by
    exact solverInterval_add (l := (1.9213563948614795 : ℝ)) (u := (1.9213564022012941 : ℝ)) h66 h81 (by norm_num) (by norm_num)
  let x83 : ℝ := x80 * x82
  have h83 : SolverInterval x83 (1.0268624797971872) (1.0268624837808845) := by
    exact solverInterval_mul (l := (1.0268624797971872 : ℝ)) (u := (1.0268624837808845 : ℝ)) h80 h82 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h84 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 64) 64 2048) (1.0268624797971872) (1.0268624837808845) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((64 : ℝ) / 2048) = 1 / 32 by norm_num] using h83
  let x85 : ℝ := (quarticAccuracyBound 64) / (1 / 16 : ℝ)
  have h85 : SolverInterval x85 (1.0881161240539344) (1.0881161240539392) := by
    exact solverInterval_div (l := (1.0881161240539344 : ℝ)) (u := (1.0881161240539392 : ℝ)) h8 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x86 : ℝ := x85 ^ (1 / 2 : ℝ)
  have h86 : SolverInterval x86 (1.0431280477745454) (1.0431280477745478) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0431280477745454 : ℝ)) (u := (1.0431280477745478 : ℝ)) h85 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x87 : ℝ := min (4 : ℝ) x86
  have h87 : SolverInterval x87 (1.0431280477745454) (1.0431280477745478) := by
    exact solverInterval_min (l := (1.0431280477745454 : ℝ)) (u := (1.0431280477745478 : ℝ)) h86 4 (by norm_num) (by norm_num)
  have h88 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 64)) (1.0431280477745454) (1.0431280477745478) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h87
  let x89 : ℝ := x9 + (1 / 4 : ℝ)
  have h89 : SolverInterval x89 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x90 : ℝ := x89 ^ 2
  have h90 : SolverInterval x90 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h89 (by norm_num) 2 (by norm_num) (by norm_num)
  let x91 : ℝ := (2 : ℝ) * x19
  have h91 : SolverInterval x91 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x92 : ℝ := (2 : ℝ) * x20
  have h92 : SolverInterval x92 (0.0044003066524812) (0.0044003066524814) := by
    exact solverInterval_mul (l := (0.0044003066524812 : ℝ)) (u := (0.0044003066524814 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x93 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 64))
  have h93 : SolverInterval x93 (3.8346203119873578) (3.8346203119873667) := by
    exact solverInterval_div (l := (3.8346203119873578 : ℝ)) (u := (3.8346203119873667 : ℝ)) (solverInterval_const (4 : ℝ)) h88 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x94 : ℝ := Real.exp (0.1680088029896266125 : ℝ)
  have h94 : SolverInterval x94 (1.1829470240723577) (1.182947024072358) := by
    apply solverInterval_exp (l := (1.1829470240723577 : ℝ)) (u := (1.182947024072358 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x95 : ℝ := Real.exp (0.1680088029896519125 : ℝ)
  have h95 : SolverInterval x95 (1.1829470240723877) (1.182947024072388) := by
    apply solverInterval_exp (l := (1.1829470240723877 : ℝ)) (u := (1.182947024072388 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x96 : ℝ := Real.log x93
  have h96 : SolverInterval x96 (1.3440704239170129) (1.3440704239172153) := by
    apply solverInterval_log (l := (1.3440704239170129 : ℝ)) (u := (1.3440704239172153 : ℝ)) h93 (by norm_num) (by convert h94 using 1 <;> norm_num [x94]) (by convert h95 using 1 <;> norm_num [x95]) (by norm_num) <;> norm_num
  let x97 : ℝ := (1 : ℝ) + x96
  have h97 : SolverInterval x97 (2.3440704239170129) (2.3440704239172153) := by
    exact solverInterval_add (l := (2.3440704239170129 : ℝ)) (u := (2.3440704239172153 : ℝ)) (solverInterval_const (1 : ℝ)) h96 (by norm_num) (by norm_num)
  let x98 : ℝ := x92 * x97
  have h98 : SolverInterval x98 (0.0103146286802464) (0.0103146286802479) := by
    exact solverInterval_mul (l := (0.0103146286802464 : ℝ)) (u := (0.0103146286802479 : ℝ)) h92 h97 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x99 : ℝ := x91 + x98
  have h99 : SolverInterval x99 (4.0714346893849212) (4.0714347051556219) := by
    exact solverInterval_add (l := (4.0714346893849212 : ℝ)) (u := (4.0714347051556219 : ℝ)) h91 h98 (by norm_num) (by norm_num)
  let x100 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 64)) * x99
  have h100 : SolverInterval x100 (4.2470277191796554) (4.2470277356305255) := by
    exact solverInterval_mul (l := (4.2470277191796554 : ℝ)) (u := (4.2470277356305255 : ℝ)) h88 h99 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h101 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 64)) x91 x92) (4.2470277191796554) (4.2470277356305255) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 64))) (by have := h88.1; norm_num at this ⊢; linarith only [this])]
    exact h100
  let x102 : ℝ := x90 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 64)) x91 x92)
  have h102 : SolverInterval x102 (4.0876619736333582) (4.0876619896477459) := by
    exact solverInterval_mul (l := (4.0876619736333582 : ℝ)) (u := (4.0876619896477459 : ℝ)) h90 h101 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h103 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 64) logisticUnitSlopeBound (1 / 4) 64 2048) (4.0876619736333582) (4.0876619896477459) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((64 : ℝ) / 2048) = 1 / 32 by norm_num] using h102
  let x104 : ℝ := (quarticAccuracyBound 64) ^ 2
  have h104 : SolverInterval x104 (0.0046249871071334) (0.0046249871071335) := by
    exact solverInterval_pow (l := (0.0046249871071334 : ℝ)) (u := (0.0046249871071335 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x105 : ℝ := (64 : ℝ) * x104
  have h105 : SolverInterval x105 (0.2959991748565376) (0.295999174856544) := by
    exact solverInterval_mul (l := (0.2959991748565376 : ℝ)) (u := (0.295999174856544 : ℝ)) (solverInterval_const (64 : ℝ)) h104 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x106 : ℝ := x105 * (1 : ℝ)
  have h106 : SolverInterval x106 (0.2959991748565376) (0.295999174856544) := by
    exact solverInterval_mul (l := (0.2959991748565376 : ℝ)) (u := (0.295999174856544 : ℝ)) h105 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x107 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 64) 64 2048)
  have h107 : SolverInterval x107 (0) (0) := by
    exact solverInterval_max (l := (0 : ℝ)) (u := (0 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x108 : ℝ := x107 ^ 2
  have h108 : SolverInterval x108 (0) (0) := by
    exact solverInterval_pow (l := (0 : ℝ)) (u := (0 : ℝ)) h107 (by norm_num) 2 (by norm_num) (by norm_num)
  let x109 : ℝ := (2 : ℝ) * x21
  have h109 : SolverInterval x109 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x110 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 64) 64 2048) + x106
  have h110 : SolverInterval x110 (1.3228616546537248) (1.3228616586374285) := by
    exact solverInterval_add (l := (1.3228616546537248 : ℝ)) (u := (1.3228616586374285 : ℝ)) h84 h106 (by norm_num) (by norm_num)
  let x111 : ℝ := x109 * x110
  have h111 : SolverInterval x111 (1.8338756517004434) (1.8338756585458911) := by
    exact solverInterval_mul (l := (1.8338756517004434 : ℝ)) (u := (1.8338756585458911 : ℝ)) h109 h110 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x112 : ℝ := x108 / x111
  have h112 : SolverInterval x112 (0) (0) := by
    exact solverInterval_div (l := (0 : ℝ)) (u := (0 : ℝ)) h108 h111 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h113 : SolverInterval (quarticSolverLowerEndpoint 64 ((quarticAccuracyBound 64)) 1) (0) (0) := by
    exact h112
  let x114 : ℝ := (2 : ℝ) * x21
  have h114 : SolverInterval x114 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x115 : ℝ := (64 : ℝ) / x114
  have h115 : SolverInterval x115 (46.1662412924582726) (46.1662413257601764) := by
    exact solverInterval_div (l := (46.1662412924582726 : ℝ)) (u := (46.1662413257601764 : ℝ)) (solverInterval_const (64 : ℝ)) h114 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x116 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 64) logisticUnitSlopeBound (1 / 4) 64 2048) / x106
  have h116 : SolverInterval x116 (13.8097073264290131) (13.8097073805321237) := by
    exact solverInterval_div (l := (13.8097073264290131 : ℝ)) (u := (13.8097073805321237 : ℝ)) h103 h106 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x117 : ℝ := (1 : ℝ) + x116
  have h117 : SolverInterval x117 (14.8097073264290131) (14.8097073805321237) := by
    exact solverInterval_add (l := (14.8097073264290131 : ℝ)) (u := (14.8097073805321237 : ℝ)) (solverInterval_const (1 : ℝ)) h116 (by norm_num) (by norm_num)
  let x118 : ℝ := Real.exp (0.3369103582744604 : ℝ)
  have h118 : SolverInterval x118 (1.4006135046995794) (1.4006135046995797) := by
    apply solverInterval_exp (l := (1.4006135046995794 : ℝ)) (u := (1.4006135046995797 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x119 : ℝ := Real.exp (0.33691035873113785 : ℝ)
  have h119 : SolverInterval x119 (1.400613505339208) (1.4006135053392083) := by
    apply solverInterval_exp (l := (1.400613505339208 : ℝ)) (u := (1.4006135053392083 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x120 : ℝ := Real.log x117
  have h120 : SolverInterval x120 (2.6952828661956832) (2.6952828698491028) := by
    apply solverInterval_log (l := (2.6952828661956832 : ℝ)) (u := (2.6952828698491028 : ℝ)) h117 (by norm_num) (by convert h118 using 1 <;> norm_num [x118]) (by convert h119 using 1 <;> norm_num [x119]) (by norm_num) <;> norm_num
  let x121 : ℝ := x115 * x120
  have h121 : SolverInterval x121 (124.4310791522184349) (124.4310794106411367) := by
    exact solverInterval_mul (l := (124.4310791522184349 : ℝ)) (u := (124.4310794106411367 : ℝ)) h115 h120 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x122 : ℝ := min (64 : ℝ) x121
  have h122 : SolverInterval x122 (64) (64) := by
    exact solverInterval_min (l := (64 : ℝ)) (u := (64 : ℝ)) h121 64 (by norm_num) (by norm_num)
  have h123 : SolverInterval (quarticSolverUpperEndpoint 64 ((quarticAccuracyBound 64)) 1) (64) (64) := by
    exact h122
  let x124 : ℝ := (quarticAccuracyBound 64) ^ 2
  have h124 : SolverInterval x124 (0.0046249871071334) (0.0046249871071335) := by
    exact solverInterval_pow (l := (0.0046249871071334 : ℝ)) (u := (0.0046249871071335 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x125 : ℝ := (64 : ℝ) * x124
  have h125 : SolverInterval x125 (0.2959991748565376) (0.295999174856544) := by
    exact solverInterval_mul (l := (0.2959991748565376 : ℝ)) (u := (0.295999174856544 : ℝ)) (solverInterval_const (64 : ℝ)) h124 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x126 : ℝ := x125 * (64 : ℝ)
  have h126 : SolverInterval x126 (18.9439471908184064) (18.943947190818816) := by
    exact solverInterval_mul (l := (18.9439471908184064 : ℝ)) (u := (18.943947190818816 : ℝ)) h125 (solverInterval_const (64 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x127 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 64) 64 2048)
  have h127 : SolverInterval x127 (0) (0) := by
    exact solverInterval_max (l := (0 : ℝ)) (u := (0 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x128 : ℝ := x127 ^ 2
  have h128 : SolverInterval x128 (0) (0) := by
    exact solverInterval_pow (l := (0 : ℝ)) (u := (0 : ℝ)) h127 (by norm_num) 2 (by norm_num) (by norm_num)
  let x129 : ℝ := (2 : ℝ) * x21
  have h129 : SolverInterval x129 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x130 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 64) 64 2048) + x126
  have h130 : SolverInterval x130 (19.9708096706155936) (19.9708096745997005) := by
    exact solverInterval_add (l := (19.9708096706155936 : ℝ)) (u := (19.9708096745997005 : ℝ)) h84 h126 (by norm_num) (by norm_num)
  let x131 : ℝ := x129 * x130
  have h131 : SolverInterval x131 (27.6854208229903409) (27.6854208484842956) := by
    exact solverInterval_mul (l := (27.6854208229903409 : ℝ)) (u := (27.6854208484842956 : ℝ)) h129 h130 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x132 : ℝ := x128 / x131
  have h132 : SolverInterval x132 (0) (0) := by
    exact solverInterval_div (l := (0 : ℝ)) (u := (0 : ℝ)) h128 h131 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h133 : SolverInterval (quarticSolverLowerEndpoint 64 ((quarticAccuracyBound 64)) 64) (0) (0) := by
    exact h132
  let x134 : ℝ := (2 : ℝ) * x21
  have h134 : SolverInterval x134 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x135 : ℝ := (64 : ℝ) / x134
  have h135 : SolverInterval x135 (46.1662412924582726) (46.1662413257601764) := by
    exact solverInterval_div (l := (46.1662412924582726 : ℝ)) (u := (46.1662413257601764 : ℝ)) (solverInterval_const (64 : ℝ)) h134 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x136 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 64) logisticUnitSlopeBound (1 / 4) 64 2048) / x126
  have h136 : SolverInterval x136 (0.2157766769754533) (0.2157766778208145) := by
    exact solverInterval_div (l := (0.2157766769754533 : ℝ)) (u := (0.2157766778208145 : ℝ)) h103 h126 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x137 : ℝ := (1 : ℝ) + x136
  have h137 : SolverInterval x137 (1.2157766769754533) (1.2157766778208145) := by
    exact solverInterval_add (l := (1.2157766769754533 : ℝ)) (u := (1.2157766778208145 : ℝ)) (solverInterval_const (1 : ℝ)) h136 (by norm_num) (by norm_num)
  let x138 : ℝ := Real.exp (0.0244228891092961625 : ℝ)
  have h138 : SolverInterval x138 (1.0247235707133082) (1.0247235707133085) := by
    apply solverInterval_exp (l := (1.0247235707133082 : ℝ)) (u := (1.0247235707133085 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x139 : ℝ := Real.exp (0.024422889196236925 : ℝ)
  have h139 : SolverInterval x139 (1.0247235708023985) (1.0247235708023988) := by
    apply solverInterval_exp (l := (1.0247235708023985 : ℝ)) (u := (1.0247235708023988 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x140 : ℝ := Real.log x137
  have h140 : SolverInterval x140 (0.1953831128743693) (0.1953831135698954) := by
    apply solverInterval_log (l := (0.1953831128743693 : ℝ)) (u := (0.1953831135698954 : ℝ)) h137 (by norm_num) (by convert h138 using 1 <;> norm_num [x138]) (by convert h139 using 1 <;> norm_num [x139]) (by norm_num) <;> norm_num
  let x141 : ℝ := x135 * x140
  have h141 : SolverInterval x141 (9.0201039334297435) (9.020103972046199) := by
    exact solverInterval_mul (l := (9.0201039334297435 : ℝ)) (u := (9.020103972046199 : ℝ)) h135 h140 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x142 : ℝ := min (64 : ℝ) x141
  have h142 : SolverInterval x142 (9.0201039334297435) (9.020103972046199) := by
    exact solverInterval_min (l := (9.0201039334297435 : ℝ)) (u := (9.020103972046199 : ℝ)) h141 64 (by norm_num) (by norm_num)
  have h143 : SolverInterval (quarticSolverUpperEndpoint 64 ((quarticAccuracyBound 64)) 64) (9.0201039334297435) (9.020103972046199) := by
    exact h142
  let x144 : ℝ := (2 : ℝ) * (quarticSolverAccuracy 64)
  have h144 : SolverInterval x144 (0.1360145189688588) (0.1360145189688596) := by
    exact solverInterval_mul (l := (0.1360145189688588 : ℝ)) (u := (0.1360145189688596 : ℝ)) (solverInterval_const (2 : ℝ)) h13 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x145 : ℝ := x144 / (sharpSlope (1 / 2))
  have h145 : SolverInterval x145 (0.4569801481071751) (0.4569801481071781) := by
    exact solverInterval_div (l := (0.4569801481071751 : ℝ)) (u := (0.4569801481071781 : ℝ)) h144 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x146 : ℝ := x145 ^ (3 / 2 : ℝ)
  have h146 : SolverInterval x146 (0.3089199821902207) (0.3089199821902238) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.3089199821902207 : ℝ)) (u := (0.3089199821902238 : ℝ)) h145 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x147 : ℝ := (1 : ℝ) - x146
  have h147 : SolverInterval x147 (0.6910800178097762) (0.6910800178097793) := by
    exact solverInterval_sub (l := (0.6910800178097762 : ℝ)) (u := (0.6910800178097793 : ℝ)) (solverInterval_const (1 : ℝ)) h146 (by norm_num) (by norm_num)
  let x148 : ℝ := (2 : ℝ) * x147
  have h148 : SolverInterval x148 (1.3821600356195524) (1.3821600356195586) := by
    exact solverInterval_mul (l := (1.3821600356195524 : ℝ)) (u := (1.3821600356195586 : ℝ)) (solverInterval_const (2 : ℝ)) h147 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x149 : ℝ := (2 : ℝ) * x146
  have h149 : SolverInterval x149 (0.6178399643804414) (0.6178399643804476) := by
    exact solverInterval_mul (l := (0.6178399643804414 : ℝ)) (u := (0.6178399643804476 : ℝ)) (solverInterval_const (2 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x150 : ℝ := (1 : ℝ) + x149
  have h150 : SolverInterval x150 (1.6178399643804414) (1.6178399643804476) := by
    exact solverInterval_add (l := (1.6178399643804414 : ℝ)) (u := (1.6178399643804476 : ℝ)) (solverInterval_const (1 : ℝ)) h149 (by norm_num) (by norm_num)
  let x151 : ℝ := (2048 : ℝ) * x150
  have h151 : SolverInterval x151 (3313.3362470511439872) (3313.3362470511566848) := by
    exact solverInterval_mul (l := (3313.3362470511439872 : ℝ)) (u := (3313.3362470511566848 : ℝ)) (solverInterval_const (2048 : ℝ)) h150 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x152 : ℝ := x148 / x151
  have h152 : SolverInterval x152 (0.0004171505493442) (0.0004171505493443) := by
    exact solverInterval_div (l := (0.0004171505493442 : ℝ)) (u := (0.0004171505493443 : ℝ)) h148 h151 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x153 : ℝ := (1 : ℝ) + x152
  have h153 : SolverInterval x153 (1.0004171505493442) (1.0004171505493443) := by
    exact solverInterval_add (l := (1.0004171505493442 : ℝ)) (u := (1.0004171505493443 : ℝ)) (solverInterval_const (1 : ℝ)) h152 (by norm_num) (by norm_num)
  have h154 : SolverInterval (sharpFourthFactor x146 2048) (1.0004171505493442) (1.0004171505493443) := by
    exact h153
  let x155 : ℝ := x14 ^ 2
  have h155 : SolverInterval x155 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x156 : ℝ := (1 / 4 : ℝ) * x155
  have h156 : SolverInterval x156 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h155 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x157 : ℝ := x156 / (2 : ℝ)
  have h157 : SolverInterval x157 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h156 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x158 : ℝ := x146 ^ (4 / 3 : ℝ)
  have h158 : SolverInterval x158 (0.2088308557640556) (0.2088308557640585) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.2088308557640556 : ℝ)) (u := (0.2088308557640585 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x159 : ℝ := (sharpFourthFactor x146 2048) ^ (2 / 3 : ℝ)
  have h159 : SolverInterval x159 (1.0002780810348598) (1.00027808103486) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0002780810348598 : ℝ)) (u := (1.00027808103486 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x160 : ℝ := x158 * x159
  have h160 : SolverInterval x160 (0.2088889276645371) (0.2088889276645401) := by
    exact solverInterval_mul (l := (0.2088889276645371 : ℝ)) (u := (0.2088889276645401 : ℝ)) h158 h159 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x161 : ℝ := x146 ^ (1 / 3 : ℝ)
  have h161 : SolverInterval x161 (0.6760030681196462) (0.6760030681196486) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.6760030681196462 : ℝ)) (u := (0.6760030681196486 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x162 : ℝ := x161 / (2048 : ℝ)
  have h162 : SolverInterval x162 (0.0003300796231052) (0.0003300796231053) := by
    exact solverInterval_div (l := (0.0003300796231052 : ℝ)) (u := (0.0003300796231053 : ℝ)) h161 (solverInterval_const (2048 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x163 : ℝ := x160 + x162
  have h163 : SolverInterval x163 (0.2092190072876423) (0.2092190072876454) := by
    exact solverInterval_add (l := (0.2092190072876423 : ℝ)) (u := (0.2092190072876454 : ℝ)) h160 h162 (by norm_num) (by norm_num)
  let x164 : ℝ := x157 * x163
  have h164 : SolverInterval x164 (0.016474964457488) (0.0164749644574884) := by
    exact solverInterval_mul (l := (0.016474964457488 : ℝ)) (u := (0.0164749644574884 : ℝ)) h157 h163 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h165 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x146 2048) (0.016474964457488) (0.0164749644574884) := by
    exact h164
  let x166 : ℝ := x146 ^ (2 / 3 : ℝ)
  have h166 : SolverInterval x166 (0.456980148107175) (0.4569801481071782) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.456980148107175 : ℝ)) (u := (0.4569801481071782 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x167 : ℝ := (sharpSlope (1 / 2)) * x166
  have h167 : SolverInterval x167 (0.1360145189688586) (0.1360145189688598) := by
    exact solverInterval_mul (l := (0.1360145189688586 : ℝ)) (u := (0.1360145189688598 : ℝ)) h18 h166 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x168 : ℝ := (sharpFourthFactor x146 2048) ^ (1 / 3 : ℝ)
  have h168 : SolverInterval x168 (1.0001390308526409) (1.000139030852641) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0001390308526409 : ℝ)) (u := (1.000139030852641 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x169 : ℝ := x168⁻¹
  have h169 : SolverInterval x169 (0.9998609884742499) (0.9998609884742501) := by
    exact solverInterval_inv (l := (0.9998609884742499 : ℝ)) (u := (0.9998609884742501 : ℝ)) h168 (by norm_num) (by norm_num) (by norm_num)
  let x170 : ℝ := x167 * x169
  have h170 : SolverInterval x170 (0.1359956113830525) (0.1359956113830539) := by
    exact solverInterval_mul (l := (0.1359956113830525 : ℝ)) (u := (0.1359956113830539 : ℝ)) h167 h169 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x171 : ℝ := x170 - (quarticSolverAccuracy 64)
  have h171 : SolverInterval x171 (0.0679883518986227) (0.0679883518986245) := by
    exact solverInterval_sub (l := (0.0679883518986227 : ℝ)) (u := (0.0679883518986245 : ℝ)) h170 h13 (by norm_num) (by norm_num)
  let x172 : ℝ := x171 - (sharpPenalty (1 / 2) (1 / 4) x146 2048)
  have h172 : SolverInterval x172 (0.0515133874411343) (0.0515133874411365) := by
    exact solverInterval_sub (l := (0.0515133874411343 : ℝ)) (u := (0.0515133874411365 : ℝ)) h171 h165 (by norm_num) (by norm_num)
  have h173 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 64) 2048) (0.0515133874411343) (0.0515133874411365) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h154.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x146 2048))] using h172
  let x174 : ℝ := Real.sqrt x146
  have h174 : SolverInterval x174 (0.555805705431512) (0.5558057054315148) := by
    exact solverInterval_sqrt (l := (0.555805705431512 : ℝ)) (u := (0.5558057054315148 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x175 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 64) 2048
  have h175 : SolverInterval x175 (0.9647870278077125) (0.9647870278077185) := by
    apply solverInterval_quarticRoot (xl := (0.9647870278077125 : ℝ)) (xh := (0.9647870278077185 : ℝ)) (v := x146) (ε := (quarticSolverAccuracy 64)) (d := 2048) (by have := h146.1; norm_num at this ⊢; linarith only [this]) (by have := h146.2; norm_num at this ⊢; linarith only [this]) (by have := h13.1; norm_num at this ⊢; linarith only [this]) h173 h174 <;> norm_num
  let x176 : ℝ := x175 ^ 2
  have h176 : SolverInterval x176 (0.9308140090260398) (0.9308140090260514) := by
    exact solverInterval_pow (l := (0.9308140090260398 : ℝ)) (u := (0.9308140090260514 : ℝ)) h175 (by norm_num) 2 (by norm_num) (by norm_num)
  let x177 : ℝ := min (1 : ℝ) x176
  have h177 : SolverInterval x177 (0.9308140090260398) (0.9308140090260514) := by
    exact solverInterval_min (l := (0.9308140090260398 : ℝ)) (u := (0.9308140090260514 : ℝ)) h176 1 (by norm_num) (by norm_num)
  have h178 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 64) 2048) (0.9308140090260398) (0.9308140090260514) := by
    exact h177
  let x179 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 64) 2048)
  have h179 : SolverInterval x179 (1.0743284805590116) (1.0743284805590251) := by
    exact solverInterval_div (l := (1.0743284805590116 : ℝ)) (u := (1.0743284805590251 : ℝ)) (solverInterval_const (1 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x180 : ℝ := Real.exp (0.0089619746431214375 : ℝ)
  have h180 : SolverInterval x180 (1.0090022533736104) (1.0090022533736107) := by
    apply solverInterval_exp (l := (1.0090022533736104 : ℝ)) (u := (1.0090022533736107 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x181 : ℝ := Real.exp (0.008961974643148025 : ℝ)
  have h181 : SolverInterval x181 (1.0090022533736373) (1.0090022533736376) := by
    apply solverInterval_exp (l := (1.0090022533736373 : ℝ)) (u := (1.0090022533736376 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x182 : ℝ := Real.log x179
  have h182 : SolverInterval x182 (0.0716957971449715) (0.0716957971451842) := by
    apply solverInterval_log (l := (0.0716957971449715 : ℝ)) (u := (0.0716957971451842 : ℝ)) h179 (by norm_num) (by convert h180 using 1 <;> norm_num [x180]) (by convert h181 using 1 <;> norm_num [x181]) (by norm_num) <;> norm_num
  let x183 : ℝ := (1 : ℝ) + x182
  have h183 : SolverInterval x183 (1.0716957971449715) (1.0716957971451842) := by
    exact solverInterval_add (l := (1.0716957971449715 : ℝ)) (u := (1.0716957971451842 : ℝ)) (solverInterval_const (1 : ℝ)) h182 (by norm_num) (by norm_num)
  let x184 : ℝ := x20 * x183
  have h184 : SolverInterval x184 (0.0023578950728065) (0.0023578950728072) := by
    exact solverInterval_mul (l := (0.0023578950728065 : ℝ)) (u := (0.0023578950728072 : ℝ)) h20 h183 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x185 : ℝ := x19 + x184
  have h185 : SolverInterval x185 (2.0329179254251439) (2.0329179333104942) := by
    exact solverInterval_add (l := (2.0329179254251439 : ℝ)) (u := (2.0329179333104942 : ℝ)) h19 h184 (by norm_num) (by norm_num)
  let x186 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 64) 2048) * x185
  have h186 : SolverInterval x186 (1.8922684841858779) (1.8922684915256962) := by
    exact solverInterval_mul (l := (1.8922684841858779 : ℝ)) (u := (1.8922684915256962 : ℝ)) h178 h185 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h187 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 64) 2048) x19 x20) (1.8922684841858779) (1.8922684915256962) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 64) 2048)) (by have := h178.1; norm_num at this ⊢; linarith only [this])]
    exact h186
  have h188 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 64) 64 2048) (1.8922684841858779) (1.8922684915256962) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((64 : ℝ) / 2048) = 1 / 32 by norm_num] using h187
  let x189 : ℝ := x146⁻¹
  have h189 : SolverInterval x189 (3.2370842213250858) (3.2370842213251184) := by
    exact solverInterval_inv (l := (3.2370842213250858 : ℝ)) (u := (3.2370842213251184 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num)
  let x190 : ℝ := x189 - (1 : ℝ)
  have h190 : SolverInterval x190 (2.2370842213250858) (2.2370842213251184) := by
    exact solverInterval_sub (l := (2.2370842213250858 : ℝ)) (u := (2.2370842213251184 : ℝ)) h189 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x191 : ℝ := (1 / 4 : ℝ) ^ 2
  have h191 : SolverInterval x191 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x192 : ℝ := x146 ^ 2
  have h192 : SolverInterval x192 (0.0954315553964062) (0.0954315553964082) := by
    exact solverInterval_pow (l := (0.0954315553964062 : ℝ)) (u := (0.0954315553964082 : ℝ)) h146 (by norm_num) 2 (by norm_num) (by norm_num)
  let x193 : ℝ := x191 * x192
  have h193 : SolverInterval x193 (0.0059644722122753) (0.0059644722122756) := by
    exact solverInterval_mul (l := (0.0059644722122753 : ℝ)) (u := (0.0059644722122756 : ℝ)) h191 h192 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x194 : ℝ := x193 * (sharpFourthFactor x146 2048)
  have h194 : SolverInterval x194 (0.0059669602951351) (0.0059669602951355) := by
    exact solverInterval_mul (l := (0.0059669602951351 : ℝ)) (u := (0.0059669602951355 : ℝ)) h193 h154 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x195 : ℝ := x194 / (4 : ℝ)
  have h195 : SolverInterval x195 (0.0014917400737837) (0.0014917400737839) := by
    exact solverInterval_div (l := (0.0014917400737837 : ℝ)) (u := (0.0014917400737839 : ℝ)) h194 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x196 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 64) 2048) - x195
  have h196 : SolverInterval x196 (0.0500216473673504) (0.0500216473673528) := by
    exact solverInterval_sub (l := (0.0500216473673504 : ℝ)) (u := (0.0500216473673528 : ℝ)) h173 h195 (by norm_num) (by norm_num)
  let x197 : ℝ := x190 * x196
  have h197 : SolverInterval x197 (0.111902638050187) (0.1119026380501941) := by
    exact solverInterval_mul (l := (0.111902638050187 : ℝ)) (u := (0.1119026380501941 : ℝ)) h190 h196 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x198 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 64) 64 2048)
  have h198 : SolverInterval x198 (0.4730671210464694) (0.4730671228814241) := by
    exact solverInterval_mul (l := (0.4730671210464694 : ℝ)) (u := (0.4730671228814241 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h188 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x199 : ℝ := x198 / (2 : ℝ)
  have h199 : SolverInterval x199 (0.2365335605232347) (0.2365335614407121) := by
    exact solverInterval_div (l := (0.2365335605232347 : ℝ)) (u := (0.2365335614407121 : ℝ)) h198 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x200 : ℝ := x197 - x199
  have h200 : SolverInterval x200 (-0.1246309233905251) (-0.1246309224730406) := by
    exact solverInterval_sub (l := (-0.1246309233905251 : ℝ)) (u := (-0.1246309224730406 : ℝ)) h197 h199 (by norm_num) (by norm_num)
  have h201 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 64) 64 2048) (-0.1246309233905251) (-0.1246309224730406) := by
    exact h200
  let x202 : ℝ := x9 ^ 2
  have h202 : SolverInterval x202 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x203 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 64) 2048)
  have h203 : SolverInterval x203 (0.0290879377820637) (0.0290879377820642) := by
    exact solverInterval_mul (l := (0.0290879377820637 : ℝ)) (u := (0.0290879377820642 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x204 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 64) 64 2048) + x203
  have h204 : SolverInterval x204 (1.9213564219679416) (1.9213564293077604) := by
    exact solverInterval_add (l := (1.9213564219679416 : ℝ)) (u := (1.9213564293077604 : ℝ)) h188 h203 (by norm_num) (by norm_num)
  let x205 : ℝ := x202 * x204
  have h205 : SolverInterval x205 (1.026862494284145) (1.0268624982678445) := by
    exact solverInterval_mul (l := (1.026862494284145 : ℝ)) (u := (1.0268624982678445 : ℝ)) h202 h204 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h206 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 64) 64 2048) (1.026862494284145) (1.0268624982678445) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((64 : ℝ) / 2048) = 1 / 32 by norm_num] using h205
  let x207 : ℝ := (quarticSolverAccuracy 64) / (1 / 16 : ℝ)
  have h207 : SolverInterval x207 (1.0881161517508704) (1.0881161517508768) := by
    exact solverInterval_div (l := (1.0881161517508704 : ℝ)) (u := (1.0881161517508768 : ℝ)) h13 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x208 : ℝ := x207 ^ (1 / 2 : ℝ)
  have h208 : SolverInterval x208 (1.0431280610504495) (1.0431280610504527) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0431280610504495 : ℝ)) (u := (1.0431280610504527 : ℝ)) h207 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x209 : ℝ := min (4 : ℝ) x208
  have h209 : SolverInterval x209 (1.0431280610504495) (1.0431280610504527) := by
    exact solverInterval_min (l := (1.0431280610504495 : ℝ)) (u := (1.0431280610504527 : ℝ)) h208 4 (by norm_num) (by norm_num)
  have h210 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 64)) (1.0431280610504495) (1.0431280610504527) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h209
  let x211 : ℝ := x9 + (1 / 4 : ℝ)
  have h211 : SolverInterval x211 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x212 : ℝ := x211 ^ 2
  have h212 : SolverInterval x212 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h211 (by norm_num) 2 (by norm_num) (by norm_num)
  let x213 : ℝ := (2 : ℝ) * x19
  have h213 : SolverInterval x213 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x214 : ℝ := (2 : ℝ) * x20
  have h214 : SolverInterval x214 (0.0044003066524812) (0.0044003066524814) := by
    exact solverInterval_mul (l := (0.0044003066524812 : ℝ)) (u := (0.0044003066524814 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x215 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 64))
  have h215 : SolverInterval x215 (3.8346202631840934) (3.8346202631841052) := by
    exact solverInterval_div (l := (3.8346202631840934 : ℝ)) (u := (3.8346202631841052 : ℝ)) (solverInterval_const (4 : ℝ)) h210 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x216 : ℝ := Real.exp (0.1680088013987499125 : ℝ)
  have h216 : SolverInterval x216 (1.1829470221904349) (1.1829470221904352) := by
    apply solverInterval_exp (l := (1.1829470221904349 : ℝ)) (u := (1.1829470221904352 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x217 : ℝ := Real.exp (0.1680088013987753125 : ℝ)
  have h217 : SolverInterval x217 (1.1829470221904649) (1.1829470221904652) := by
    apply solverInterval_exp (l := (1.1829470221904649 : ℝ)) (u := (1.1829470221904652 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x218 : ℝ := Real.log x215
  have h218 : SolverInterval x218 (1.3440704111899993) (1.3440704111902025) := by
    apply solverInterval_log (l := (1.3440704111899993 : ℝ)) (u := (1.3440704111902025 : ℝ)) h215 (by norm_num) (by convert h216 using 1 <;> norm_num [x216]) (by convert h217 using 1 <;> norm_num [x217]) (by norm_num) <;> norm_num
  let x219 : ℝ := (1 : ℝ) + x218
  have h219 : SolverInterval x219 (2.3440704111899993) (2.3440704111902025) := by
    exact solverInterval_add (l := (2.3440704111899993 : ℝ)) (u := (2.3440704111902025 : ℝ)) (solverInterval_const (1 : ℝ)) h218 (by norm_num) (by norm_num)
  let x220 : ℝ := x214 * x219
  have h220 : SolverInterval x220 (0.0103146286242436) (0.0103146286242451) := by
    exact solverInterval_mul (l := (0.0103146286242436 : ℝ)) (u := (0.0103146286242451 : ℝ)) h214 h219 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x221 : ℝ := x213 + x220
  have h221 : SolverInterval x221 (4.0714346893289184) (4.0714347050996191) := by
    exact solverInterval_add (l := (4.0714346893289184 : ℝ)) (u := (4.0714347050996191 : ℝ)) h213 h220 (by norm_num) (by norm_num)
  let x222 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 64)) * x221
  have h222 : SolverInterval x222 (4.2470277731732138) (4.2470277896240874) := by
    exact solverInterval_mul (l := (4.2470277731732138 : ℝ)) (u := (4.2470277896240874 : ℝ)) h210 h221 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h223 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 64)) x213 x214) (4.2470277731732138) (4.2470277896240874) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 64))) (by have := h210.1; norm_num at this ⊢; linarith only [this])]
    exact h222
  let x224 : ℝ := x212 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 64)) x213 x214)
  have h224 : SolverInterval x224 (4.0876620256008587) (4.0876620416152498) := by
    exact solverInterval_mul (l := (4.0876620256008587 : ℝ)) (u := (4.0876620416152498 : ℝ)) h212 h223 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h225 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 64) logisticUnitSlopeBound (1 / 4) 64 2048) (4.0876620256008587) (4.0876620416152498) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((64 : ℝ) / 2048) = 1 / 32 by norm_num] using h224
  let x226 : ℝ := (quarticSolverAccuracy 64) ^ 2
  have h226 : SolverInterval x226 (0.0046249873425825) (0.0046249873425826) := by
    exact solverInterval_pow (l := (0.0046249873425825 : ℝ)) (u := (0.0046249873425826 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x227 : ℝ := (64 : ℝ) * x226
  have h227 : SolverInterval x227 (0.29599918992528) (0.2959991899252864) := by
    exact solverInterval_mul (l := (0.29599918992528 : ℝ)) (u := (0.2959991899252864 : ℝ)) (solverInterval_const (64 : ℝ)) h226 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x228 : ℝ := x227 * (1 : ℝ)
  have h228 : SolverInterval x228 (0.29599918992528) (0.2959991899252864) := by
    exact solverInterval_mul (l := (0.29599918992528 : ℝ)) (u := (0.2959991899252864 : ℝ)) h227 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x229 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 64) 64 2048)
  have h229 : SolverInterval x229 (0) (0) := by
    exact solverInterval_max (l := (0 : ℝ)) (u := (0 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x230 : ℝ := x229 ^ 2
  have h230 : SolverInterval x230 (0) (0) := by
    exact solverInterval_pow (l := (0 : ℝ)) (u := (0 : ℝ)) h229 (by norm_num) 2 (by norm_num) (by norm_num)
  let x231 : ℝ := (2 : ℝ) * x21
  have h231 : SolverInterval x231 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x232 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 64) 64 2048) + x228
  have h232 : SolverInterval x232 (1.322861684209425) (1.3228616881931309) := by
    exact solverInterval_add (l := (1.322861684209425 : ℝ)) (u := (1.3228616881931309 : ℝ)) h206 h228 (by norm_num) (by norm_num)
  let x233 : ℝ := x231 * x232
  have h233 : SolverInterval x233 (1.8338756926733439) (1.8338756995187947) := by
    exact solverInterval_mul (l := (1.8338756926733439 : ℝ)) (u := (1.8338756995187947 : ℝ)) h231 h232 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x234 : ℝ := x230 / x233
  have h234 : SolverInterval x234 (0) (0) := by
    exact solverInterval_div (l := (0 : ℝ)) (u := (0 : ℝ)) h230 h233 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h235 : SolverInterval (quarticSolverLowerEndpoint 64 ((quarticSolverAccuracy 64)) 1) (0) (0) := by
    exact h234
  let x236 : ℝ := (2 : ℝ) * x21
  have h236 : SolverInterval x236 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x237 : ℝ := (64 : ℝ) / x236
  have h237 : SolverInterval x237 (46.1662412924582726) (46.1662413257601764) := by
    exact solverInterval_div (l := (46.1662412924582726 : ℝ)) (u := (46.1662413257601764 : ℝ)) (solverInterval_const (64 : ℝ)) h236 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x238 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 64) logisticUnitSlopeBound (1 / 4) 64 2048) / x228
  have h238 : SolverInterval x238 (13.8097067989700634) (13.8097068530731828) := by
    exact solverInterval_div (l := (13.8097067989700634 : ℝ)) (u := (13.8097068530731828 : ℝ)) h225 h228 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x239 : ℝ := (1 : ℝ) + x238
  have h239 : SolverInterval x239 (14.8097067989700634) (14.8097068530731828) := by
    exact solverInterval_add (l := (14.8097067989700634 : ℝ)) (u := (14.8097068530731828 : ℝ)) (solverInterval_const (1 : ℝ)) h238 (by norm_num) (by norm_num)
  let x240 : ℝ := Real.exp (0.3369103538224906 : ℝ)
  have h240 : SolverInterval x240 (1.4006134984640904) (1.4006134984640907) := by
    apply solverInterval_exp (l := (1.4006134984640904 : ℝ)) (u := (1.4006134984640907 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x241 : ℝ := Real.exp (0.336910354279168125 : ℝ)
  have h241 : SolverInterval x241 (1.4006134991037191) (1.4006134991037194) := by
    apply solverInterval_exp (l := (1.4006134991037191 : ℝ)) (u := (1.4006134991037194 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x242 : ℝ := Real.log x239
  have h242 : SolverInterval x242 (2.6952828305799248) (2.695282834233345) := by
    apply solverInterval_log (l := (2.6952828305799248 : ℝ)) (u := (2.695282834233345 : ℝ)) h239 (by norm_num) (by convert h240 using 1 <;> norm_num [x240]) (by convert h241 using 1 <;> norm_num [x241]) (by norm_num) <;> norm_num
  let x243 : ℝ := x237 * x242
  have h243 : SolverInterval x243 (124.4310775079727388) (124.4310777663954671) := by
    exact solverInterval_mul (l := (124.4310775079727388 : ℝ)) (u := (124.4310777663954671 : ℝ)) h237 h242 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x244 : ℝ := min (64 : ℝ) x243
  have h244 : SolverInterval x244 (64) (64) := by
    exact solverInterval_min (l := (64 : ℝ)) (u := (64 : ℝ)) h243 64 (by norm_num) (by norm_num)
  have h245 : SolverInterval (quarticSolverUpperEndpoint 64 ((quarticSolverAccuracy 64)) 1) (64) (64) := by
    exact h244
  let x246 : ℝ := (quarticSolverAccuracy 64) ^ 2
  have h246 : SolverInterval x246 (0.0046249873425825) (0.0046249873425826) := by
    exact solverInterval_pow (l := (0.0046249873425825 : ℝ)) (u := (0.0046249873425826 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x247 : ℝ := (64 : ℝ) * x246
  have h247 : SolverInterval x247 (0.29599918992528) (0.2959991899252864) := by
    exact solverInterval_mul (l := (0.29599918992528 : ℝ)) (u := (0.2959991899252864 : ℝ)) (solverInterval_const (64 : ℝ)) h246 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x248 : ℝ := x247 * (64 : ℝ)
  have h248 : SolverInterval x248 (18.94394815521792) (18.9439481552183296) := by
    exact solverInterval_mul (l := (18.94394815521792 : ℝ)) (u := (18.9439481552183296 : ℝ)) h247 (solverInterval_const (64 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x249 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 64) 64 2048)
  have h249 : SolverInterval x249 (0) (0) := by
    exact solverInterval_max (l := (0 : ℝ)) (u := (0 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x250 : ℝ := x249 ^ 2
  have h250 : SolverInterval x250 (0) (0) := by
    exact solverInterval_pow (l := (0 : ℝ)) (u := (0 : ℝ)) h249 (by norm_num) 2 (by norm_num) (by norm_num)
  let x251 : ℝ := (2 : ℝ) * x21
  have h251 : SolverInterval x251 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x252 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 64) 64 2048) + x248
  have h252 : SolverInterval x252 (19.970810649502065) (19.9708106534861741) := by
    exact solverInterval_add (l := (19.970810649502065 : ℝ)) (u := (19.9708106534861741 : ℝ)) h206 h248 (by norm_num) (by norm_num)
  let x253 : ℝ := x251 * x252
  have h253 : SolverInterval x253 (27.6854221800151359) (27.6854222055090946) := by
    exact solverInterval_mul (l := (27.6854221800151359 : ℝ)) (u := (27.6854222055090946 : ℝ)) h251 h252 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x254 : ℝ := x250 / x253
  have h254 : SolverInterval x254 (0) (0) := by
    exact solverInterval_div (l := (0 : ℝ)) (u := (0 : ℝ)) h250 h253 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h255 : SolverInterval (quarticSolverLowerEndpoint 64 ((quarticSolverAccuracy 64)) 64) (0) (0) := by
    exact h254
  let x256 : ℝ := (2 : ℝ) * x21
  have h256 : SolverInterval x256 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x257 : ℝ := (64 : ℝ) / x256
  have h257 : SolverInterval x257 (46.1662412924582726) (46.1662413257601764) := by
    exact solverInterval_div (l := (46.1662412924582726 : ℝ)) (u := (46.1662413257601764 : ℝ)) (solverInterval_const (64 : ℝ)) h256 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x258 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 64) logisticUnitSlopeBound (1 / 4) 64 2048) / x248
  have h258 : SolverInterval x258 (0.2157766687339072) (0.2157766695792685) := by
    exact solverInterval_div (l := (0.2157766687339072 : ℝ)) (u := (0.2157766695792685 : ℝ)) h225 h248 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x259 : ℝ := (1 : ℝ) + x258
  have h259 : SolverInterval x259 (1.2157766687339072) (1.2157766695792685) := by
    exact solverInterval_add (l := (1.2157766687339072 : ℝ)) (u := (1.2157766695792685 : ℝ)) (solverInterval_const (1 : ℝ)) h258 (by norm_num) (by norm_num)
  let x260 : ℝ := Real.exp (0.024422888261942125 : ℝ)
  have h260 : SolverInterval x260 (1.0247235698450046) (1.0247235698450049) := by
    apply solverInterval_exp (l := (1.0247235698450046 : ℝ)) (u := (1.0247235698450049 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x261 : ℝ := Real.exp (0.0244228883488829125 : ℝ)
  have h261 : SolverInterval x261 (1.0247235699340949) (1.0247235699340952) := by
    apply solverInterval_exp (l := (1.0247235699340949 : ℝ)) (u := (1.0247235699340952 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x262 : ℝ := Real.log x259
  have h262 : SolverInterval x262 (0.195383106095537) (0.1953831067910633) := by
    apply solverInterval_log (l := (0.195383106095537 : ℝ)) (u := (0.1953831067910633 : ℝ)) h259 (by norm_num) (by convert h260 using 1 <;> norm_num [x260]) (by convert h261 using 1 <;> norm_num [x261]) (by norm_num) <;> norm_num
  let x263 : ℝ := x257 * x262
  have h263 : SolverInterval x263 (9.0201036204765358) (9.0201036590930003) := by
    exact solverInterval_mul (l := (9.0201036204765358 : ℝ)) (u := (9.0201036590930003 : ℝ)) h257 h262 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x264 : ℝ := min (64 : ℝ) x263
  have h264 : SolverInterval x264 (9.0201036204765358) (9.0201036590930003) := by
    exact solverInterval_min (l := (9.0201036204765358 : ℝ)) (u := (9.0201036590930003 : ℝ)) h263 64 (by norm_num) (by norm_num)
  have h265 : SolverInterval (quarticSolverUpperEndpoint 64 ((quarticSolverAccuracy 64)) 64) (9.0201036204765358) (9.0201036590930003) := by
    exact h264
  constructor
  · refine ⟨?_, ?_, ?_, ?_⟩
    · exact solverInterval_stable_zero h113 h235
    · exact solverInterval_stable h123 h245 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable_zero h133 h255
    · exact solverInterval_stable h143 h265 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  · constructor
    · refine ⟨?_, ?_, ?_, ?_⟩
      · exact solverInterval_change_lt h113 h235 (by norm_num) (by norm_num)
      · exact solverInterval_change_lt h123 h245 (by norm_num) (by norm_num)
      · exact solverInterval_change_lt h133 h255 (by norm_num) (by norm_num)
      · exact solverInterval_change_lt h143 h265 (by norm_num) (by norm_num)
    · exact ⟨le_antisymm h113.2 h113.1, le_antisymm h235.2 h235.1, le_antisymm h133.2 h133.1, le_antisymm h255.2 h255.1⟩

/-- Relative and absolute stability of the four information endpoints. -/
theorem solver_endpoints_64 :
    SolverEndpointStable (quarticSolverLowerEndpoint 64 (quarticAccuracyBound 64) 1)
      (quarticSolverLowerEndpoint 64 (quarticSolverAccuracy 64) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 64 (quarticAccuracyBound 64) 1)
      (quarticSolverUpperEndpoint 64 (quarticSolverAccuracy 64) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 64 (quarticAccuracyBound 64) 64)
      (quarticSolverLowerEndpoint 64 (quarticSolverAccuracy 64) 64) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 64 (quarticAccuracyBound 64) 64)
      (quarticSolverUpperEndpoint 64 (quarticSolverAccuracy 64) 64) := solver_row_certificate_64.1

/-- The absolute changes separate the final-row maximum from every other endpoint. -/
theorem solver_endpoint_changes_64 :
    |quarticSolverLowerEndpoint 64 (quarticSolverAccuracy 64) 1 - quarticSolverLowerEndpoint 64 (quarticAccuracyBound 64) 1| < 0.017 ∧
    |quarticSolverUpperEndpoint 64 (quarticSolverAccuracy 64) 1 - quarticSolverUpperEndpoint 64 (quarticAccuracyBound 64) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 64 (quarticSolverAccuracy 64) 64 - quarticSolverLowerEndpoint 64 (quarticAccuracyBound 64) 64| < 0.017 ∧
    |quarticSolverUpperEndpoint 64 (quarticSolverAccuracy 64) 64 - quarticSolverUpperEndpoint 64 (quarticAccuracyBound 64) 64| < 0.017 := solver_row_certificate_64.2.1

/-- Both lower noise-scale endpoints remain exactly zero. -/
theorem solver_zero_endpoints_64 :
    quarticSolverLowerEndpoint 64 (quarticAccuracyBound 64) 1 = 0 ∧
    quarticSolverLowerEndpoint 64 (quarticSolverAccuracy 64) 1 = 0 ∧
    quarticSolverLowerEndpoint 64 (quarticAccuracyBound 64) 64 = 0 ∧
    quarticSolverLowerEndpoint 64 (quarticSolverAccuracy 64) 64 = 0 := solver_row_certificate_64.2.2

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/QuarticSolverRow65536.lean <==
import LossOnlyTraceability.QuarticSolverGlobals

noncomputable section
namespace LossOnlyTraceability
set_option maxRecDepth 8192
set_option maxHeartbeats 4000000

/-- All four displayed endpoints at `n = 65536` satisfy the solver perturbation claim. -/
theorem solver_row_certificate_65536 :
  (    SolverEndpointStable (quarticSolverLowerEndpoint 65536 (quarticAccuracyBound 65536) 1)
      (quarticSolverLowerEndpoint 65536 (quarticSolverAccuracy 65536) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 65536 (quarticAccuracyBound 65536) 1)
      (quarticSolverUpperEndpoint 65536 (quarticSolverAccuracy 65536) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 65536 (quarticAccuracyBound 65536) 65536)
      (quarticSolverLowerEndpoint 65536 (quarticSolverAccuracy 65536) 65536) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 65536 (quarticAccuracyBound 65536) 65536)
      (quarticSolverUpperEndpoint 65536 (quarticSolverAccuracy 65536) 65536)) ∧
  (|quarticSolverLowerEndpoint 65536 (quarticSolverAccuracy 65536) 1 - quarticSolverLowerEndpoint 65536 (quarticAccuracyBound 65536) 1| < 0.017 ∧
    |quarticSolverUpperEndpoint 65536 (quarticSolverAccuracy 65536) 1 - quarticSolverUpperEndpoint 65536 (quarticAccuracyBound 65536) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 65536 (quarticSolverAccuracy 65536) 65536 - quarticSolverLowerEndpoint 65536 (quarticAccuracyBound 65536) 65536| < 0.017 ∧
    |quarticSolverUpperEndpoint 65536 (quarticSolverAccuracy 65536) 65536 - quarticSolverUpperEndpoint 65536 (quarticAccuracyBound 65536) 65536| < 0.017) := by
  obtain ⟨ha1, ha2⟩ := solver_accuracy_coefficients
  let x1 : ℝ := (65536 : ℝ) ^ (2 / 3 : ℝ)
  have h1 : SolverInterval x1 (1625.4986772154362621) (1625.4986772154362622) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1625.4986772154362621 : ℝ)) (u := (1625.4986772154362622 : ℝ)) (solverInterval_const (65536 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x2 : ℝ := x1⁻¹
  have h2 : SolverInterval x2 (0.0006151958251439) (0.000615195825144) := by
    exact solverInterval_inv (l := (0.0006151958251439 : ℝ)) (u := (0.000615195825144 : ℝ)) h1 (by norm_num) (by norm_num) (by norm_num)
  let x3 : ℝ := (4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ)) * x2
  have h3 : SolverInterval x3 (0.0005938508561333) (0.0005938508561335) := by
    exact solverInterval_mul (l := (0.0005938508561333 : ℝ)) (u := (0.0005938508561335 : ℝ)) ha1 h2 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x4 : ℝ := (65536 : ℝ) ^ (5 / 6 : ℝ)
  have h4 : SolverInterval x4 (10321.2732407388009657) (10321.2732407388009658) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (10321.2732407388009657 : ℝ)) (u := (10321.2732407388009658 : ℝ)) (solverInterval_const (65536 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 5 6 (by norm_num) (by norm_num) (by norm_num))
  let x5 : ℝ := x4⁻¹
  have h5 : SolverInterval x5 (0.0000968872712382) (0.0000968872712383) := by
    exact solverInterval_inv (l := (0.0000968872712382 : ℝ)) (u := (0.0000968872712383 : ℝ)) h4 (by norm_num) (by norm_num) (by norm_num)
  let x6 : ℝ := (4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8) * x5
  have h6 : SolverInterval x6 (0.0000237979055647) (0.0000237979055648) := by
    exact solverInterval_mul (l := (0.0000237979055647 : ℝ)) (u := (0.0000237979055648 : ℝ)) ha2 h5 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x7 : ℝ := x3 + x6
  have h7 : SolverInterval x7 (0.000617648761698) (0.0006176487616983) := by
    exact solverInterval_add (l := (0.000617648761698 : ℝ)) (u := (0.0006176487616983 : ℝ)) h3 h6 (by norm_num) (by norm_num)
  have h8 : SolverInterval (quarticAccuracyBound 65536) (0.000617648761698) (0.0006176487616983) := by
    simpa only [quarticAccuracyBound, Nat.cast_ofNat, Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 65536)] using h7
  let x9 : ℝ := logisticUnitSlopeBound
  have h9 : SolverInterval x9 (0.7310585786185012) (0.7310585786402001) := by
    exact solverInterval_weaken (l := (0.7310585786185012 : ℝ)) (u := (0.7310585786402001 : ℝ)) qc_unitSlope_bounds (by norm_num) (by norm_num)
  let x10 : ℝ := (1 : ℝ) + x9
  have h10 : SolverInterval x10 (1.7310585786185012) (1.7310585786402001) := by
    exact solverInterval_add (l := (1.7310585786185012 : ℝ)) (u := (1.7310585786402001 : ℝ)) (solverInterval_const (1 : ℝ)) h9 (by norm_num) (by norm_num)
  let x11 : ℝ := x10 / (1000000000 : ℝ)
  have h11 : SolverInterval x11 (0.0000000017310585) (0.0000000017310586) := by
    exact solverInterval_div (l := (0.0000000017310585 : ℝ)) (u := (0.0000000017310586 : ℝ)) h10 (solverInterval_const (1000000000 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x12 : ℝ := (quarticAccuracyBound 65536) + x11
  have h12 : SolverInterval x12 (0.0006176504927565) (0.0006176504927569) := by
    exact solverInterval_add (l := (0.0006176504927565 : ℝ)) (u := (0.0006176504927569 : ℝ)) h8 h11 (by norm_num) (by norm_num)
  have h13 : SolverInterval (quarticSolverAccuracy 65536) (0.0006176504927565) (0.0006176504927569) := by
    exact h12
  let x14 : ℝ := (1 / 2 : ℝ) ^ (1 / 3 : ℝ)
  have h14 : SolverInterval x14 (0.7937005259840997) (0.7937005259840998) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.7937005259840997 : ℝ)) (u := (0.7937005259840998 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x15 : ℝ := (1 / 2 : ℝ) ^ (4 / 3 : ℝ)
  have h15 : SolverInterval x15 (0.3968502629920498) (0.3968502629920499) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.3968502629920498 : ℝ)) (u := (0.3968502629920499 : ℝ)) (solverInterval_const (1 / 2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x16 : ℝ := (3 : ℝ) * x15
  have h16 : SolverInterval x16 (1.1905507889761494) (1.1905507889761497) := by
    exact solverInterval_mul (l := (1.1905507889761494 : ℝ)) (u := (1.1905507889761497 : ℝ)) (solverInterval_const (3 : ℝ)) h15 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x17 : ℝ := x16 / (4 : ℝ)
  have h17 : SolverInterval x17 (0.2976376972440373) (0.2976376972440375) := by
    exact solverInterval_div (l := (0.2976376972440373 : ℝ)) (u := (0.2976376972440375 : ℝ)) h16 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h18 : SolverInterval (sharpSlope (1 / 2)) (0.2976376972440373) (0.2976376972440375) := by
    exact h17
  let x19 : ℝ := matrixEnergyK (1 / 32)
  have h19 : SolverInterval x19 (2.0305600303523374) (2.030560038237687) := by
    exact solverInterval_weaken (l := (2.0305600303523374 : ℝ)) (u := (2.030560038237687 : ℝ)) qc_matrixEnergyK_bounds (by norm_num) (by norm_num)
  let x20 : ℝ := matrixEnergyS 2097152
  have h20 : SolverInterval x20 (0.0000021485872326) (0.0000021485872327) := by
    norm_num [x20, SolverInterval, matrixEnergyS, matrixEnergyC]
  let x21 : ℝ := Real.log 2
  have h21 : SolverInterval x21 (0.6931471803) (0.6931471808) := by
    exact ⟨Real.log_two_gt_d9.le, Real.log_two_lt_d9.le⟩
  let x22 : ℝ := (2 : ℝ) * (quarticAccuracyBound 65536)
  have h22 : SolverInterval x22 (0.001235297523396) (0.0012352975233966) := by
    exact solverInterval_mul (l := (0.001235297523396 : ℝ)) (u := (0.0012352975233966 : ℝ)) (solverInterval_const (2 : ℝ)) h8 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x23 : ℝ := x22 / (sharpSlope (1 / 2))
  have h23 : SolverInterval x23 (0.0041503396069589) (0.0041503396069611) := by
    exact solverInterval_div (l := (0.0041503396069589 : ℝ)) (u := (0.0041503396069611 : ℝ)) h22 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x24 : ℝ := x23 ^ (3 / 2 : ℝ)
  have h24 : SolverInterval x24 (0.0002673778657228) (0.0002673778657231) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0002673778657228 : ℝ)) (u := (0.0002673778657231 : ℝ)) h23 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x25 : ℝ := (1 : ℝ) - x24
  have h25 : SolverInterval x25 (0.9997326221342769) (0.9997326221342772) := by
    exact solverInterval_sub (l := (0.9997326221342769 : ℝ)) (u := (0.9997326221342772 : ℝ)) (solverInterval_const (1 : ℝ)) h24 (by norm_num) (by norm_num)
  let x26 : ℝ := (2 : ℝ) * x25
  have h26 : SolverInterval x26 (1.9994652442685538) (1.9994652442685544) := by
    exact solverInterval_mul (l := (1.9994652442685538 : ℝ)) (u := (1.9994652442685544 : ℝ)) (solverInterval_const (2 : ℝ)) h25 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x27 : ℝ := (2 : ℝ) * x24
  have h27 : SolverInterval x27 (0.0005347557314456) (0.0005347557314462) := by
    exact solverInterval_mul (l := (0.0005347557314456 : ℝ)) (u := (0.0005347557314462 : ℝ)) (solverInterval_const (2 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x28 : ℝ := (1 : ℝ) + x27
  have h28 : SolverInterval x28 (1.0005347557314456) (1.0005347557314462) := by
    exact solverInterval_add (l := (1.0005347557314456 : ℝ)) (u := (1.0005347557314462 : ℝ)) (solverInterval_const (1 : ℝ)) h27 (by norm_num) (by norm_num)
  let x29 : ℝ := (2097152 : ℝ) * x28
  have h29 : SolverInterval x29 (2098273.4640517126029312) (2098273.4640517138612224) := by
    exact solverInterval_mul (l := (2098273.4640517126029312 : ℝ)) (u := (2098273.4640517138612224 : ℝ)) (solverInterval_const (2097152 : ℝ)) h28 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x30 : ℝ := x26 / x29
  have h30 : SolverInterval x30 (0.000000952909751) (0.0000009529097511) := by
    exact solverInterval_div (l := (0.000000952909751 : ℝ)) (u := (0.0000009529097511 : ℝ)) h26 h29 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x31 : ℝ := (1 : ℝ) + x30
  have h31 : SolverInterval x31 (1.000000952909751) (1.0000009529097511) := by
    exact solverInterval_add (l := (1.000000952909751 : ℝ)) (u := (1.0000009529097511 : ℝ)) (solverInterval_const (1 : ℝ)) h30 (by norm_num) (by norm_num)
  have h32 : SolverInterval (sharpFourthFactor x24 2097152) (1.000000952909751) (1.0000009529097511) := by
    exact h31
  let x33 : ℝ := x14 ^ 2
  have h33 : SolverInterval x33 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x34 : ℝ := (1 / 4 : ℝ) * x33
  have h34 : SolverInterval x34 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h33 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x35 : ℝ := x34 / (2 : ℝ)
  have h35 : SolverInterval x35 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h34 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x36 : ℝ := x24 ^ (4 / 3 : ℝ)
  have h36 : SolverInterval x36 (0.000017225318853) (0.0000172253188532) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.000017225318853 : ℝ)) (u := (0.0000172253188532 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x37 : ℝ := (sharpFourthFactor x24 2097152) ^ (2 / 3 : ℝ)
  have h37 : SolverInterval x37 (1.0000006352730664) (1.0000006352730666) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000006352730664 : ℝ)) (u := (1.0000006352730666 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x38 : ℝ := x36 * x37
  have h38 : SolverInterval x38 (0.0000172253297957) (0.000017225329796) := by
    exact solverInterval_mul (l := (0.0000172253297957 : ℝ)) (u := (0.000017225329796 : ℝ)) h36 h37 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x39 : ℝ := x24 ^ (1 / 3 : ℝ)
  have h39 : SolverInterval x39 (0.0644231294408991) (0.0644231294409233) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0644231294408991 : ℝ)) (u := (0.0644231294409233 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x40 : ℝ := x39 / (2097152 : ℝ)
  have h40 : SolverInterval x40 (0.0000000307193419) (0.000000030719342) := by
    exact solverInterval_div (l := (0.0000000307193419 : ℝ)) (u := (0.000000030719342 : ℝ)) h39 (solverInterval_const (2097152 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x41 : ℝ := x38 + x40
  have h41 : SolverInterval x41 (0.0000172560491376) (0.000017256049138) := by
    exact solverInterval_add (l := (0.0000172560491376 : ℝ)) (u := (0.000017256049138 : ℝ)) h38 h40 (by norm_num) (by norm_num)
  let x42 : ℝ := x35 * x41
  have h42 : SolverInterval x42 (0.0000013588287216) (0.0000013588287217) := by
    exact solverInterval_mul (l := (0.0000013588287216 : ℝ)) (u := (0.0000013588287217 : ℝ)) h35 h41 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h43 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x24 2097152) (0.0000013588287216) (0.0000013588287217) := by
    exact h42
  let x44 : ℝ := x24 ^ (2 / 3 : ℝ)
  have h44 : SolverInterval x44 (0.0041503396069588) (0.004150339606962) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0041503396069588 : ℝ)) (u := (0.004150339606962 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x45 : ℝ := (sharpSlope (1 / 2)) * x44
  have h45 : SolverInterval x45 (0.0012352975233959) (0.0012352975233969) := by
    exact solverInterval_mul (l := (0.0012352975233959 : ℝ)) (u := (0.0012352975233969 : ℝ)) h18 h44 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x46 : ℝ := (sharpFourthFactor x24 2097152) ^ (1 / 3 : ℝ)
  have h46 : SolverInterval x46 (1.0000003176364827) (1.0000003176364829) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000003176364827 : ℝ)) (u := (1.0000003176364829 : ℝ)) h32 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x47 : ℝ := x46⁻¹
  have h47 : SolverInterval x47 (0.9999996823636179) (0.9999996823636182) := by
    exact solverInterval_inv (l := (0.9999996823636179 : ℝ)) (u := (0.9999996823636182 : ℝ)) h46 (by norm_num) (by norm_num) (by norm_num)
  let x48 : ℝ := x45 * x47
  have h48 : SolverInterval x48 (0.0012352971310204) (0.0012352971310215) := by
    exact solverInterval_mul (l := (0.0012352971310204 : ℝ)) (u := (0.0012352971310215 : ℝ)) h45 h47 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x49 : ℝ := x48 - (quarticAccuracyBound 65536)
  have h49 : SolverInterval x49 (0.0006176483693221) (0.0006176483693235) := by
    exact solverInterval_sub (l := (0.0006176483693221 : ℝ)) (u := (0.0006176483693235 : ℝ)) h48 h8 (by norm_num) (by norm_num)
  let x50 : ℝ := x49 - (sharpPenalty (1 / 2) (1 / 4) x24 2097152)
  have h50 : SolverInterval x50 (0.0006162895406004) (0.0006162895406019) := by
    exact solverInterval_sub (l := (0.0006162895406004 : ℝ)) (u := (0.0006162895406019 : ℝ)) h49 h43 (by norm_num) (by norm_num)
  have h51 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 65536) 2097152) (0.0006162895406004) (0.0006162895406019) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h32.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x24 2097152))] using h50
  let x52 : ℝ := Real.sqrt x24
  have h52 : SolverInterval x52 (0.0163516930537115) (0.0163516930537208) := by
    exact solverInterval_sqrt (l := (0.0163516930537115 : ℝ)) (u := (0.0163516930537208 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x53 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x24 (quarticAccuracyBound 65536) 2097152
  have h53 : SolverInterval x53 (0.289162103563056) (0.2891621035632341) := by
    apply solverInterval_quarticRoot (xl := (0.289162103563056 : ℝ)) (xh := (0.2891621035632341 : ℝ)) (v := x24) (ε := (quarticAccuracyBound 65536)) (d := 2097152) (by have := h24.1; norm_num at this ⊢; linarith only [this]) (by have := h24.2; norm_num at this ⊢; linarith only [this]) (by have := h8.1; norm_num at this ⊢; linarith only [this]) h51 h52 <;> norm_num
  let x54 : ℝ := x53 ^ 2
  have h54 : SolverInterval x54 (0.0836147221370115) (0.0836147221371146) := by
    exact solverInterval_pow (l := (0.0836147221370115 : ℝ)) (u := (0.0836147221371146 : ℝ)) h53 (by norm_num) 2 (by norm_num) (by norm_num)
  let x55 : ℝ := min (1 : ℝ) x54
  have h55 : SolverInterval x55 (0.0836147221370115) (0.0836147221371146) := by
    exact solverInterval_min (l := (0.0836147221370115 : ℝ)) (u := (0.0836147221371146 : ℝ)) h54 1 (by norm_num) (by norm_num)
  have h56 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 65536) 2097152) (0.0836147221370115) (0.0836147221371146) := by
    exact h55
  let x57 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 65536) 2097152)
  have h57 : SolverInterval x57 (11.959616374257179) (11.9596163742719258) := by
    exact solverInterval_div (l := (11.959616374257179 : ℝ)) (u := (11.9596163742719258 : ℝ)) (solverInterval_const (1 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x58 : ℝ := Real.exp (0.3101919590346179125 : ℝ)
  have h58 : SolverInterval x58 (1.3636868610223967) (1.363686861022397) := by
    apply solverInterval_exp (l := (1.3636868610223967 : ℝ)) (u := (1.363686861022397 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x59 : ℝ := Real.exp (0.31019195903479705 : ℝ)
  have h59 : SolverInterval x59 (1.363686861022641) (1.3636868610226413) := by
    apply solverInterval_exp (l := (1.363686861022641 : ℝ)) (u := (1.3636868610226413 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x60 : ℝ := Real.log x57
  have h60 : SolverInterval x60 (2.4815356722769433) (2.4815356722783764) := by
    apply solverInterval_log (l := (2.4815356722769433 : ℝ)) (u := (2.4815356722783764 : ℝ)) h57 (by norm_num) (by convert h58 using 1 <;> norm_num [x58]) (by convert h59 using 1 <;> norm_num [x59]) (by norm_num) <;> norm_num
  let x61 : ℝ := (1 : ℝ) + x60
  have h61 : SolverInterval x61 (3.4815356722769433) (3.4815356722783764) := by
    exact solverInterval_add (l := (3.4815356722769433 : ℝ)) (u := (3.4815356722783764 : ℝ)) (solverInterval_const (1 : ℝ)) h60 (by norm_num) (by norm_num)
  let x62 : ℝ := x20 * x61
  have h62 : SolverInterval x62 (0.0000074803830952) (0.0000074803830957) := by
    exact solverInterval_mul (l := (0.0000074803830952 : ℝ)) (u := (0.0000074803830957 : ℝ)) h20 h61 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x63 : ℝ := x19 + x62
  have h63 : SolverInterval x63 (2.0305675107354326) (2.0305675186207827) := by
    exact solverInterval_add (l := (2.0305675107354326 : ℝ)) (u := (2.0305675186207827 : ℝ)) h19 h62 (by norm_num) (by norm_num)
  let x64 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 65536) 2097152) * x63
  have h64 : SolverInterval x64 (0.1697853381905863) (0.1697853388501271) := by
    exact solverInterval_mul (l := (0.1697853381905863 : ℝ)) (u := (0.1697853388501271 : ℝ)) h56 h63 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h65 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 65536) 2097152) x19 x20) (0.1697853381905863) (0.1697853388501271) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 65536) 2097152)) (by have := h56.1; norm_num at this ⊢; linarith only [this])]
    exact h64
  have h66 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 65536) 65536 2097152) (0.1697853381905863) (0.1697853388501271) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((65536 : ℝ) / 2097152) = 1 / 32 by norm_num] using h65
  let x67 : ℝ := x24⁻¹
  have h67 : SolverInterval x67 (3740.0253655836007896) (3740.0253655877971266) := by
    exact solverInterval_inv (l := (3740.0253655836007896 : ℝ)) (u := (3740.0253655877971266 : ℝ)) h24 (by norm_num) (by norm_num) (by norm_num)
  let x68 : ℝ := x67 - (1 : ℝ)
  have h68 : SolverInterval x68 (3739.0253655836007896) (3739.0253655877971266) := by
    exact solverInterval_sub (l := (3739.0253655836007896 : ℝ)) (u := (3739.0253655877971266 : ℝ)) h67 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x69 : ℝ := (1 / 4 : ℝ) ^ 2
  have h69 : SolverInterval x69 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x70 : ℝ := x24 ^ 2
  have h70 : SolverInterval x70 (0.000000071490923) (0.0000000714909231) := by
    exact solverInterval_pow (l := (0.000000071490923 : ℝ)) (u := (0.0000000714909231 : ℝ)) h24 (by norm_num) 2 (by norm_num) (by norm_num)
  let x71 : ℝ := x69 * x70
  have h71 : SolverInterval x71 (0.0000000044681826) (0.0000000044681827) := by
    exact solverInterval_mul (l := (0.0000000044681826 : ℝ)) (u := (0.0000000044681827 : ℝ)) h69 h70 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x72 : ℝ := x71 * (sharpFourthFactor x24 2097152)
  have h72 : SolverInterval x72 (0.0000000044681868) (0.000000004468187) := by
    exact solverInterval_mul (l := (0.0000000044681868 : ℝ)) (u := (0.000000004468187 : ℝ)) h71 h32 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x73 : ℝ := x72 / (4 : ℝ)
  have h73 : SolverInterval x73 (0.0000000011170467) (0.0000000011170468) := by
    exact solverInterval_div (l := (0.0000000011170467 : ℝ)) (u := (0.0000000011170468 : ℝ)) h72 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x74 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x24 (quarticAccuracyBound 65536) 2097152) - x73
  have h74 : SolverInterval x74 (0.0006162884235536) (0.0006162884235552) := by
    exact solverInterval_sub (l := (0.0006162884235536 : ℝ)) (u := (0.0006162884235552 : ℝ)) h51 h73 (by norm_num) (by norm_num)
  let x75 : ℝ := x68 * x74
  have h75 : SolverInterval x75 (2.3043180481824402) (2.3043180481910089) := by
    exact solverInterval_mul (l := (2.3043180481824402 : ℝ)) (u := (2.3043180481910089 : ℝ)) h68 h74 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x76 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 65536) 65536 2097152)
  have h76 : SolverInterval x76 (0.0424463345476465) (0.0424463347125318) := by
    exact solverInterval_mul (l := (0.0424463345476465 : ℝ)) (u := (0.0424463347125318 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h66 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x77 : ℝ := x76 / (2 : ℝ)
  have h77 : SolverInterval x77 (0.0212231672738232) (0.0212231673562659) := by
    exact solverInterval_div (l := (0.0212231672738232 : ℝ)) (u := (0.0212231673562659 : ℝ)) h76 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x78 : ℝ := x75 - x77
  have h78 : SolverInterval x78 (2.2830948808261743) (2.2830948809171857) := by
    exact solverInterval_sub (l := (2.2830948808261743 : ℝ)) (u := (2.2830948809171857 : ℝ)) h75 h77 (by norm_num) (by norm_num)
  have h79 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 65536) 65536 2097152) (2.2830948808261743) (2.2830948809171857) := by
    exact h78
  let x80 : ℝ := x9 ^ 2
  have h80 : SolverInterval x80 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x81 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 65536) 2097152)
  have h81 : SolverInterval x81 (0.0026129600667816) (0.0026129600667849) := by
    exact solverInterval_mul (l := (0.0026129600667816 : ℝ)) (u := (0.0026129600667849 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h56 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x82 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x24 (quarticAccuracyBound 65536) 65536 2097152) + x81
  have h82 : SolverInterval x82 (0.1723982982573679) (0.172398298916912) := by
    exact solverInterval_add (l := (0.1723982982573679 : ℝ)) (u := (0.172398298916912 : ℝ)) h66 h81 (by norm_num) (by norm_num)
  let x83 : ℝ := x80 * x82
  have h83 : SolverInterval x83 (0.0921376921714406) (0.0921376925294014) := by
    exact solverInterval_mul (l := (0.0921376921714406 : ℝ)) (u := (0.0921376925294014 : ℝ)) h80 h82 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h84 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 65536) 65536 2097152) (0.0921376921714406) (0.0921376925294014) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((65536 : ℝ) / 2097152) = 1 / 32 by norm_num] using h83
  let x85 : ℝ := (quarticAccuracyBound 65536) / (1 / 16 : ℝ)
  have h85 : SolverInterval x85 (0.009882380187168) (0.0098823801871728) := by
    exact solverInterval_div (l := (0.009882380187168 : ℝ)) (u := (0.0098823801871728 : ℝ)) h8 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x86 : ℝ := x85 ^ (1 / 2 : ℝ)
  have h86 : SolverInterval x86 (0.0994101613878983) (0.0994101613879226) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0994101613878983 : ℝ)) (u := (0.0994101613879226 : ℝ)) h85 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x87 : ℝ := min (4 : ℝ) x86
  have h87 : SolverInterval x87 (0.0994101613878983) (0.0994101613879226) := by
    exact solverInterval_min (l := (0.0994101613878983 : ℝ)) (u := (0.0994101613879226 : ℝ)) h86 4 (by norm_num) (by norm_num)
  have h88 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 65536)) (0.0994101613878983) (0.0994101613879226) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h87
  let x89 : ℝ := x9 + (1 / 4 : ℝ)
  have h89 : SolverInterval x89 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x90 : ℝ := x89 ^ 2
  have h90 : SolverInterval x90 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h89 (by norm_num) 2 (by norm_num) (by norm_num)
  let x91 : ℝ := (2 : ℝ) * x19
  have h91 : SolverInterval x91 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x92 : ℝ := (2 : ℝ) * x20
  have h92 : SolverInterval x92 (0.0000042971744652) (0.0000042971744654) := by
    exact solverInterval_mul (l := (0.0000042971744652 : ℝ)) (u := (0.0000042971744654 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x93 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 65536))
  have h93 : SolverInterval x93 (40.237335340308203) (40.2373353403180388) := by
    exact solverInterval_div (l := (40.237335340308203 : ℝ)) (u := (40.2373353403180388 : ℝ)) (solverInterval_const (4 : ℝ)) h88 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x94 : ℝ := Real.exp (0.4618494130526957125 : ℝ)
  have h94 : SolverInterval x94 (1.587006302796384) (1.5870063027963843) := by
    apply solverInterval_exp (l := (1.587006302796384 : ℝ)) (u := (1.5870063027963843 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x95 : ℝ := Real.exp (0.461849413052751275 : ℝ)
  have h95 : SolverInterval x95 (1.5870063027964722) (1.5870063027964725) := by
    apply solverInterval_exp (l := (1.5870063027964722 : ℝ)) (u := (1.5870063027964725 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x96 : ℝ := Real.log x93
  have h96 : SolverInterval x96 (3.6947953044215657) (3.6947953044220102) := by
    apply solverInterval_log (l := (3.6947953044215657 : ℝ)) (u := (3.6947953044220102 : ℝ)) h93 (by norm_num) (by convert h94 using 1 <;> norm_num [x94]) (by convert h95 using 1 <;> norm_num [x95]) (by norm_num) <;> norm_num
  let x97 : ℝ := (1 : ℝ) + x96
  have h97 : SolverInterval x97 (4.6947953044215657) (4.6947953044220102) := by
    exact solverInterval_add (l := (4.6947953044215657 : ℝ)) (u := (4.6947953044220102 : ℝ)) (solverInterval_const (1 : ℝ)) h96 (by norm_num) (by norm_num)
  let x98 : ℝ := x92 * x97
  have h98 : SolverInterval x98 (0.0000201743545015) (0.0000201743545025) := by
    exact solverInterval_mul (l := (0.0000201743545015 : ℝ)) (u := (0.0000201743545025 : ℝ)) h92 h97 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x99 : ℝ := x91 + x98
  have h99 : SolverInterval x99 (4.0611402350591763) (4.0611402508298765) := by
    exact solverInterval_add (l := (4.0611402350591763 : ℝ)) (u := (4.0611402508298765 : ℝ)) h91 h98 (by norm_num) (by norm_num)
  let x100 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 65536)) * x99
  have h100 : SolverInterval x100 (0.4037186061861199) (0.4037186077539865) := by
    exact solverInterval_mul (l := (0.4037186061861199 : ℝ)) (u := (0.4037186077539865 : ℝ)) h88 h99 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h101 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 65536)) x91 x92) (0.4037186061861199) (0.4037186077539865) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 65536))) (by have := h88.1; norm_num at this ⊢; linarith only [this])]
    exact h100
  let x102 : ℝ := x90 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticAccuracyBound 65536)) x91 x92)
  have h102 : SolverInterval x102 (0.3885694428370776) (0.3885694443633003) := by
    exact solverInterval_mul (l := (0.3885694428370776 : ℝ)) (u := (0.3885694443633003 : ℝ)) h90 h101 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h103 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 65536) logisticUnitSlopeBound (1 / 4) 65536 2097152) (0.3885694428370776) (0.3885694443633003) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((65536 : ℝ) / 2097152) = 1 / 32 by norm_num] using h102
  let x104 : ℝ := (quarticAccuracyBound 65536) ^ 2
  have h104 : SolverInterval x104 (0.0000003814899928) (0.0000003814899929) := by
    exact solverInterval_pow (l := (0.0000003814899928 : ℝ)) (u := (0.0000003814899929 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x105 : ℝ := (65536 : ℝ) * x104
  have h105 : SolverInterval x105 (0.0250013281681408) (0.0250013281746944) := by
    exact solverInterval_mul (l := (0.0250013281681408 : ℝ)) (u := (0.0250013281746944 : ℝ)) (solverInterval_const (65536 : ℝ)) h104 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x106 : ℝ := x105 * (1 : ℝ)
  have h106 : SolverInterval x106 (0.0250013281681408) (0.0250013281746944) := by
    exact solverInterval_mul (l := (0.0250013281681408 : ℝ)) (u := (0.0250013281746944 : ℝ)) h105 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x107 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 65536) 65536 2097152)
  have h107 : SolverInterval x107 (2.2830948808261743) (2.2830948809171857) := by
    exact solverInterval_max (l := (2.2830948808261743 : ℝ)) (u := (2.2830948809171857 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x108 : ℝ := x107 ^ 2
  have h108 : SolverInterval x108 (5.212522234854683) (5.2125222352702584) := by
    exact solverInterval_pow (l := (5.212522234854683 : ℝ)) (u := (5.2125222352702584 : ℝ)) h107 (by norm_num) 2 (by norm_num) (by norm_num)
  let x109 : ℝ := (2 : ℝ) * x21
  have h109 : SolverInterval x109 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x110 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 65536) 65536 2097152) + x106
  have h110 : SolverInterval x110 (0.1171390203395814) (0.1171390207040958) := by
    exact solverInterval_add (l := (0.1171390203395814 : ℝ)) (u := (0.1171390207040958 : ℝ)) h84 h106 (by norm_num) (by norm_num)
  let x111 : ℝ := x109 * x110
  have h111 : SolverInterval x111 (0.1623891633029703) (0.1623891639254337) := by
    exact solverInterval_mul (l := (0.1623891633029703 : ℝ)) (u := (0.1623891639254337 : ℝ)) h109 h110 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x112 : ℝ := x108 / x111
  have h112 : SolverInterval x112 (32.0989535807215757) (32.0989537063210848) := by
    exact solverInterval_div (l := (32.0989535807215757 : ℝ)) (u := (32.0989537063210848 : ℝ)) h108 h111 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h113 : SolverInterval (quarticSolverLowerEndpoint 65536 ((quarticAccuracyBound 65536)) 1) (32.0989535807215757) (32.0989537063210848) := by
    exact h112
  let x114 : ℝ := (2 : ℝ) * x21
  have h114 : SolverInterval x114 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x115 : ℝ := (65536 : ℝ) / x114
  have h115 : SolverInterval x115 (47274.2310834772712098) (47274.2311175784205957) := by
    exact solverInterval_div (l := (47274.2310834772712098 : ℝ)) (u := (47274.2311175784205957 : ℝ)) (solverInterval_const (65536 : ℝ)) h114 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x116 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 65536) logisticUnitSlopeBound (1 / 4) 65536 2097152) / x106
  have h116 : SolverInterval x116 (15.5419520163883141) (15.5419520815079921) := by
    exact solverInterval_div (l := (15.5419520163883141 : ℝ)) (u := (15.5419520815079921 : ℝ)) h103 h106 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x117 : ℝ := (1 : ℝ) + x116
  have h117 : SolverInterval x117 (16.5419520163883141) (16.5419520815079921) := by
    exact solverInterval_add (l := (16.5419520163883141 : ℝ)) (u := (16.5419520815079921 : ℝ)) (solverInterval_const (1 : ℝ)) h116 (by norm_num) (by norm_num)
  let x118 : ℝ := Real.exp (0.350737462568920675 : ℝ)
  have h118 : SolverInterval x118 (1.4201144437686711) (1.4201144437686714) := by
    apply solverInterval_exp (l := (1.4201144437686711 : ℝ)) (u := (1.4201144437686714 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x119 : ℝ := Real.exp (0.3507374630610254375 : ℝ)
  have h119 : SolverInterval x119 (1.4201144444675162) (1.4201144444675165) := by
    apply solverInterval_exp (l := (1.4201144444675162 : ℝ)) (u := (1.4201144444675165 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x120 : ℝ := Real.log x117
  have h120 : SolverInterval x120 (2.8058997005513654) (2.8058997044882035) := by
    apply solverInterval_log (l := (2.8058997005513654 : ℝ)) (u := (2.8058997044882035 : ℝ)) h117 (by norm_num) (by convert h118 using 1 <;> norm_num [x118]) (by convert h119 using 1 <;> norm_num [x119]) (by norm_num) <;> norm_num
  let x121 : ℝ := x115 * x120
  have h121 : SolverInterval x121 (132646.7508409249255754) (132646.7511227203246377) := by
    exact solverInterval_mul (l := (132646.7508409249255754 : ℝ)) (u := (132646.7511227203246377 : ℝ)) h115 h120 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x122 : ℝ := min (65536 : ℝ) x121
  have h122 : SolverInterval x122 (65536) (65536) := by
    exact solverInterval_min (l := (65536 : ℝ)) (u := (65536 : ℝ)) h121 65536 (by norm_num) (by norm_num)
  have h123 : SolverInterval (quarticSolverUpperEndpoint 65536 ((quarticAccuracyBound 65536)) 1) (65536) (65536) := by
    exact h122
  let x124 : ℝ := (quarticAccuracyBound 65536) ^ 2
  have h124 : SolverInterval x124 (0.0000003814899928) (0.0000003814899929) := by
    exact solverInterval_pow (l := (0.0000003814899928 : ℝ)) (u := (0.0000003814899929 : ℝ)) h8 (by norm_num) 2 (by norm_num) (by norm_num)
  let x125 : ℝ := (65536 : ℝ) * x124
  have h125 : SolverInterval x125 (0.0250013281681408) (0.0250013281746944) := by
    exact solverInterval_mul (l := (0.0250013281681408 : ℝ)) (u := (0.0250013281746944 : ℝ)) (solverInterval_const (65536 : ℝ)) h124 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x126 : ℝ := x125 * (65536 : ℝ)
  have h126 : SolverInterval x126 (1638.4870428272754688) (1638.4870432567721984) := by
    exact solverInterval_mul (l := (1638.4870428272754688 : ℝ)) (u := (1638.4870432567721984 : ℝ)) h125 (solverInterval_const (65536 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x127 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x24 (quarticAccuracyBound 65536) 65536 2097152)
  have h127 : SolverInterval x127 (2.2830948808261743) (2.2830948809171857) := by
    exact solverInterval_max (l := (2.2830948808261743 : ℝ)) (u := (2.2830948809171857 : ℝ)) h79 0 (by norm_num) (by norm_num)
  let x128 : ℝ := x127 ^ 2
  have h128 : SolverInterval x128 (5.212522234854683) (5.2125222352702584) := by
    exact solverInterval_pow (l := (5.212522234854683 : ℝ)) (u := (5.2125222352702584 : ℝ)) h127 (by norm_num) 2 (by norm_num) (by norm_num)
  let x129 : ℝ := (2 : ℝ) * x21
  have h129 : SolverInterval x129 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x130 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x24 (quarticAccuracyBound 65536) 65536 2097152) + x126
  have h130 : SolverInterval x130 (1638.5791805194469094) (1638.5791809493015998) := by
    exact solverInterval_add (l := (1638.5791805194469094 : ℝ)) (u := (1638.5791809493015998 : ℝ)) h84 h126 (by norm_num) (by norm_num)
  let x131 : ℝ := x129 * x130
  have h131 : SolverInterval x131 (2271.5530773506786291) (2271.5530795851629433) := by
    exact solverInterval_mul (l := (2271.5530773506786291 : ℝ)) (u := (2271.5530795851629433 : ℝ)) h129 h130 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x132 : ℝ := x128 / x131
  have h132 : SolverInterval x132 (0.0022946953261627) (0.002294695328603) := by
    exact solverInterval_div (l := (0.0022946953261627 : ℝ)) (u := (0.002294695328603 : ℝ)) h128 h131 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h133 : SolverInterval (quarticSolverLowerEndpoint 65536 ((quarticAccuracyBound 65536)) 65536) (0.0022946953261627) (0.002294695328603) := by
    exact h132
  let x134 : ℝ := (2 : ℝ) * x21
  have h134 : SolverInterval x134 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x135 : ℝ := (65536 : ℝ) / x134
  have h135 : SolverInterval x135 (47274.2310834772712098) (47274.2311175784205957) := by
    exact solverInterval_div (l := (47274.2310834772712098 : ℝ)) (u := (47274.2311175784205957 : ℝ)) (solverInterval_const (65536 : ℝ)) h134 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x136 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticAccuracyBound 65536) logisticUnitSlopeBound (1 / 4) 65536 2097152) / x126
  have h136 : SolverInterval x136 (0.0002371513674375) (0.0002371513684313) := by
    exact solverInterval_div (l := (0.0002371513674375 : ℝ)) (u := (0.0002371513684313 : ℝ)) h103 h126 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x137 : ℝ := (1 : ℝ) + x136
  have h137 : SolverInterval x137 (1.0002371513674375) (1.0002371513684313) := by
    exact solverInterval_add (l := (1.0002371513674375 : ℝ)) (u := (1.0002371513684313 : ℝ)) (solverInterval_const (1 : ℝ)) h136 (by norm_num) (by norm_num)
  let x138 : ℝ := Real.exp (0.000029640406424625 : ℝ)
  have h138 : SolverInterval x138 (1.0000296408457057) (1.000029640845706) := by
    apply solverInterval_exp (l := (1.0000296408457057 : ℝ)) (u := (1.000029640845706 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x139 : ℝ := Real.exp (0.000029640406573825 : ℝ)
  have h139 : SolverInterval x139 (1.0000296408458549) (1.0000296408458552) := by
    apply solverInterval_exp (l := (1.0000296408458549 : ℝ)) (u := (1.0000296408458552 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x140 : ℝ := Real.log x137
  have h140 : SolverInterval x140 (0.000237123251397) (0.0002371232525906) := by
    apply solverInterval_log (l := (0.000237123251397 : ℝ)) (u := (0.0002371232525906 : ℝ)) h137 (by norm_num) (by convert h138 using 1 <;> norm_num [x138]) (by convert h139 using 1 <;> norm_num [x139]) (by norm_num) <;> norm_num
  let x141 : ℝ := x135 * x140
  have h141 : SolverInterval x141 (11.2098193818072526) (11.2098194463199504) := by
    exact solverInterval_mul (l := (11.2098193818072526 : ℝ)) (u := (11.2098194463199504 : ℝ)) h135 h140 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x142 : ℝ := min (65536 : ℝ) x141
  have h142 : SolverInterval x142 (11.2098193818072526) (11.2098194463199504) := by
    exact solverInterval_min (l := (11.2098193818072526 : ℝ)) (u := (11.2098194463199504 : ℝ)) h141 65536 (by norm_num) (by norm_num)
  have h143 : SolverInterval (quarticSolverUpperEndpoint 65536 ((quarticAccuracyBound 65536)) 65536) (11.2098193818072526) (11.2098194463199504) := by
    exact h142
  let x144 : ℝ := (2 : ℝ) * (quarticSolverAccuracy 65536)
  have h144 : SolverInterval x144 (0.001235300985513) (0.0012353009855138) := by
    exact solverInterval_mul (l := (0.001235300985513 : ℝ)) (u := (0.0012353009855138 : ℝ)) (solverInterval_const (2 : ℝ)) h13 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x145 : ℝ := x144 / (sharpSlope (1 / 2))
  have h145 : SolverInterval x145 (0.0041503512389432) (0.004150351238946) := by
    exact solverInterval_div (l := (0.0041503512389432 : ℝ)) (u := (0.004150351238946 : ℝ)) h144 h18 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x146 : ℝ := x145 ^ (3 / 2 : ℝ)
  have h146 : SolverInterval x146 (0.0002673789897768) (0.0002673789897772) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0002673789897768 : ℝ)) (u := (0.0002673789897772 : ℝ)) h145 (by norm_num) (by norm_num) (by norm_num) 3 2 (by norm_num) (by norm_num) (by norm_num))
  let x147 : ℝ := (1 : ℝ) - x146
  have h147 : SolverInterval x147 (0.9997326210102228) (0.9997326210102232) := by
    exact solverInterval_sub (l := (0.9997326210102228 : ℝ)) (u := (0.9997326210102232 : ℝ)) (solverInterval_const (1 : ℝ)) h146 (by norm_num) (by norm_num)
  let x148 : ℝ := (2 : ℝ) * x147
  have h148 : SolverInterval x148 (1.9994652420204456) (1.9994652420204464) := by
    exact solverInterval_mul (l := (1.9994652420204456 : ℝ)) (u := (1.9994652420204464 : ℝ)) (solverInterval_const (2 : ℝ)) h147 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x149 : ℝ := (2 : ℝ) * x146
  have h149 : SolverInterval x149 (0.0005347579795536) (0.0005347579795544) := by
    exact solverInterval_mul (l := (0.0005347579795536 : ℝ)) (u := (0.0005347579795544 : ℝ)) (solverInterval_const (2 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x150 : ℝ := (1 : ℝ) + x149
  have h150 : SolverInterval x150 (1.0005347579795536) (1.0005347579795544) := by
    exact solverInterval_add (l := (1.0005347579795536 : ℝ)) (u := (1.0005347579795544 : ℝ)) (solverInterval_const (1 : ℝ)) h149 (by norm_num) (by norm_num)
  let x151 : ℝ := (2097152 : ℝ) * x150
  have h151 : SolverInterval x151 (2098273.4687663367913472) (2098273.4687663384690688) := by
    exact solverInterval_mul (l := (2098273.4687663367913472 : ℝ)) (u := (2098273.4687663384690688 : ℝ)) (solverInterval_const (2097152 : ℝ)) h150 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x152 : ℝ := x148 / x151
  have h152 : SolverInterval x152 (0.0000009529097478) (0.0000009529097479) := by
    exact solverInterval_div (l := (0.0000009529097478 : ℝ)) (u := (0.0000009529097479 : ℝ)) h148 h151 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x153 : ℝ := (1 : ℝ) + x152
  have h153 : SolverInterval x153 (1.0000009529097478) (1.0000009529097479) := by
    exact solverInterval_add (l := (1.0000009529097478 : ℝ)) (u := (1.0000009529097479 : ℝ)) (solverInterval_const (1 : ℝ)) h152 (by norm_num) (by norm_num)
  have h154 : SolverInterval (sharpFourthFactor x146 2097152) (1.0000009529097478) (1.0000009529097479) := by
    exact h153
  let x155 : ℝ := x14 ^ 2
  have h155 : SolverInterval x155 (0.6299605249474365) (0.6299605249474367) := by
    exact solverInterval_pow (l := (0.6299605249474365 : ℝ)) (u := (0.6299605249474367 : ℝ)) h14 (by norm_num) 2 (by norm_num) (by norm_num)
  let x156 : ℝ := (1 / 4 : ℝ) * x155
  have h156 : SolverInterval x156 (0.1574901312368591) (0.1574901312368592) := by
    exact solverInterval_mul (l := (0.1574901312368591 : ℝ)) (u := (0.1574901312368592 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h155 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x157 : ℝ := x156 / (2 : ℝ)
  have h157 : SolverInterval x157 (0.0787450656184295) (0.0787450656184296) := by
    exact solverInterval_div (l := (0.0787450656184295 : ℝ)) (u := (0.0787450656184296 : ℝ)) h156 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x158 : ℝ := x146 ^ (4 / 3 : ℝ)
  have h158 : SolverInterval x158 (0.0000172254154065) (0.0000172254154067) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0000172254154065 : ℝ)) (u := (0.0000172254154067 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 4 3 (by norm_num) (by norm_num) (by norm_num))
  let x159 : ℝ := (sharpFourthFactor x146 2097152) ^ (2 / 3 : ℝ)
  have h159 : SolverInterval x159 (1.0000006352730643) (1.0000006352730644) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000006352730643 : ℝ)) (u := (1.0000006352730644 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x160 : ℝ := x158 * x159
  have h160 : SolverInterval x160 (0.0000172254263493) (0.0000172254263496) := by
    exact solverInterval_mul (l := (0.0000172254263493 : ℝ)) (u := (0.0000172254263496 : ℝ)) h158 h159 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x161 : ℝ := x146 ^ (1 / 3 : ℝ)
  have h161 : SolverInterval x161 (0.0644232197188467) (0.0644232197188789) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0644232197188467 : ℝ)) (u := (0.0644232197188789 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x162 : ℝ := x161 / (2097152 : ℝ)
  have h162 : SolverInterval x162 (0.000000030719385) (0.0000000307193851) := by
    exact solverInterval_div (l := (0.000000030719385 : ℝ)) (u := (0.0000000307193851 : ℝ)) h161 (solverInterval_const (2097152 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x163 : ℝ := x160 + x162
  have h163 : SolverInterval x163 (0.0000172561457343) (0.0000172561457347) := by
    exact solverInterval_add (l := (0.0000172561457343 : ℝ)) (u := (0.0000172561457347 : ℝ)) h160 h162 (by norm_num) (by norm_num)
  let x164 : ℝ := x157 * x163
  have h164 : SolverInterval x164 (0.0000013588363281) (0.0000013588363283) := by
    exact solverInterval_mul (l := (0.0000013588363281 : ℝ)) (u := (0.0000013588363283 : ℝ)) h157 h163 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h165 : SolverInterval (sharpPenalty (1 / 2) (1 / 4) x146 2097152) (0.0000013588363281) (0.0000013588363283) := by
    exact h164
  let x166 : ℝ := x146 ^ (2 / 3 : ℝ)
  have h166 : SolverInterval x166 (0.0041503512389428) (0.004150351238947) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0041503512389428 : ℝ)) (u := (0.004150351238947 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) 2 3 (by norm_num) (by norm_num) (by norm_num))
  let x167 : ℝ := (sharpSlope (1 / 2)) * x166
  have h167 : SolverInterval x167 (0.0012353009855128) (0.0012353009855142) := by
    exact solverInterval_mul (l := (0.0012353009855128 : ℝ)) (u := (0.0012353009855142 : ℝ)) h18 h166 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x168 : ℝ := (sharpFourthFactor x146 2097152) ^ (1 / 3 : ℝ)
  have h168 : SolverInterval x168 (1.0000003176364817) (1.0000003176364818) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (1.0000003176364817 : ℝ)) (u := (1.0000003176364818 : ℝ)) h154 (by norm_num) (by norm_num) (by norm_num) 1 3 (by norm_num) (by norm_num) (by norm_num))
  let x169 : ℝ := x168⁻¹
  have h169 : SolverInterval x169 (0.999999682363619) (0.9999996823636192) := by
    exact solverInterval_inv (l := (0.999999682363619 : ℝ)) (u := (0.9999996823636192 : ℝ)) h168 (by norm_num) (by norm_num) (by norm_num)
  let x170 : ℝ := x167 * x169
  have h170 : SolverInterval x170 (0.0012353005931362) (0.0012353005931377) := by
    exact solverInterval_mul (l := (0.0012353005931362 : ℝ)) (u := (0.0012353005931377 : ℝ)) h167 h169 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x171 : ℝ := x170 - (quarticSolverAccuracy 65536)
  have h171 : SolverInterval x171 (0.0006176501003793) (0.0006176501003812) := by
    exact solverInterval_sub (l := (0.0006176501003793 : ℝ)) (u := (0.0006176501003812 : ℝ)) h170 h13 (by norm_num) (by norm_num)
  let x172 : ℝ := x171 - (sharpPenalty (1 / 2) (1 / 4) x146 2097152)
  have h172 : SolverInterval x172 (0.000616291264051) (0.0006162912640531) := by
    exact solverInterval_sub (l := (0.000616291264051 : ℝ)) (u := (0.0006162912640531 : ℝ)) h171 h165 (by norm_num) (by norm_num)
  have h173 : SolverInterval (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 65536) 2097152) (0.000616291264051) (0.0006162912640531) := by
    simpa only [sharpAlignment, Real.rpow_neg (by have := h154.1; norm_num at this ⊢; linarith only [this] : (0 : ℝ) ≤ (sharpFourthFactor x146 2097152))] using h172
  let x174 : ℝ := Real.sqrt x146
  have h174 : SolverInterval x174 (0.0163517274248563) (0.0163517274248687) := by
    exact solverInterval_sqrt (l := (0.0163517274248563 : ℝ)) (u := (0.0163517274248687 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x175 : ℝ := sharpRecipeRoot (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 65536) 2097152
  have h175 : SolverInterval x175 (0.2891623064058181) (0.2891623064060616) := by
    apply solverInterval_quarticRoot (xl := (0.2891623064058181 : ℝ)) (xh := (0.2891623064060616 : ℝ)) (v := x146) (ε := (quarticSolverAccuracy 65536)) (d := 2097152) (by have := h146.1; norm_num at this ⊢; linarith only [this]) (by have := h146.2; norm_num at this ⊢; linarith only [this]) (by have := h13.1; norm_num at this ⊢; linarith only [this]) h173 h174 <;> norm_num
  let x176 : ℝ := x175 ^ 2
  have h176 : SolverInterval x176 (0.0836148394459322) (0.0836148394460731) := by
    exact solverInterval_pow (l := (0.0836148394459322 : ℝ)) (u := (0.0836148394460731 : ℝ)) h175 (by norm_num) 2 (by norm_num) (by norm_num)
  let x177 : ℝ := min (1 : ℝ) x176
  have h177 : SolverInterval x177 (0.0836148394459322) (0.0836148394460731) := by
    exact solverInterval_min (l := (0.0836148394459322 : ℝ)) (u := (0.0836148394460731 : ℝ)) h176 1 (by norm_num) (by norm_num)
  have h178 : SolverInterval (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 65536) 2097152) (0.0836148394459322) (0.0836148394460731) := by
    exact h177
  let x179 : ℝ := (1 : ℝ) / (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 65536) 2097152)
  have h179 : SolverInterval x179 (11.9595995952960494) (11.9595995953162027) := by
    exact solverInterval_div (l := (11.9595995952960494 : ℝ)) (u := (11.9595995953162027 : ℝ)) (solverInterval_const (1 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x180 : ℝ := Real.exp (0.3101917836634733125 : ℝ)
  have h180 : SolverInterval x180 (1.363686621871092) (1.3636866218710923) := by
    apply solverInterval_exp (l := (1.363686621871092 : ℝ)) (u := (1.3636866218710923 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x181 : ℝ := Real.exp (0.3101917836637089625 : ℝ)
  have h181 : SolverInterval x181 (1.3636866218714133) (1.3636866218714136) := by
    apply solverInterval_exp (l := (1.3636866218714133 : ℝ)) (u := (1.3636866218714136 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x182 : ℝ := Real.log x179
  have h182 : SolverInterval x182 (2.4815342693077865) (2.4815342693096717) := by
    apply solverInterval_log (l := (2.4815342693077865 : ℝ)) (u := (2.4815342693096717 : ℝ)) h179 (by norm_num) (by convert h180 using 1 <;> norm_num [x180]) (by convert h181 using 1 <;> norm_num [x181]) (by norm_num) <;> norm_num
  let x183 : ℝ := (1 : ℝ) + x182
  have h183 : SolverInterval x183 (3.4815342693077865) (3.4815342693096717) := by
    exact solverInterval_add (l := (3.4815342693077865 : ℝ)) (u := (3.4815342693096717 : ℝ)) (solverInterval_const (1 : ℝ)) h182 (by norm_num) (by norm_num)
  let x184 : ℝ := x20 * x183
  have h184 : SolverInterval x184 (0.0000074803800808) (0.0000074803800813) := by
    exact solverInterval_mul (l := (0.0000074803800808 : ℝ)) (u := (0.0000074803800813 : ℝ)) h20 h183 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x185 : ℝ := x19 + x184
  have h185 : SolverInterval x185 (2.0305675107324182) (2.0305675186177683) := by
    exact solverInterval_add (l := (2.0305675107324182 : ℝ)) (u := (2.0305675186177683 : ℝ)) h19 h184 (by norm_num) (by norm_num)
  let x186 : ℝ := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 65536) 2097152) * x185
  have h186 : SolverInterval x186 (0.1697855763940173) (0.1697855770536358) := by
    exact solverInterval_mul (l := (0.1697855763940173 : ℝ)) (u := (0.1697855770536358 : ℝ)) h178 h185 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h187 : SolverInterval (weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 65536) 2097152) x19 x20) (0.1697855763940173) (0.1697855770536358) := by
    rw [weightedTailBound_of_ne_zero (w := (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 65536) 2097152)) (by have := h178.1; norm_num at this ⊢; linarith only [this])]
    exact h186
  have h188 : SolverInterval (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 65536) 65536 2097152) (0.1697855763940173) (0.1697855770536358) := by
    simpa only [sharpEnergyScale, Nat.cast_ofNat, show ((65536 : ℝ) / 2097152) = 1 / 32 by norm_num] using h187
  let x189 : ℝ := x146⁻¹
  have h189 : SolverInterval x189 (3740.0096426172981967) (3740.0096426228932656) := by
    exact solverInterval_inv (l := (3740.0096426172981967 : ℝ)) (u := (3740.0096426228932656 : ℝ)) h146 (by norm_num) (by norm_num) (by norm_num)
  let x190 : ℝ := x189 - (1 : ℝ)
  have h190 : SolverInterval x190 (3739.0096426172981967) (3739.0096426228932656) := by
    exact solverInterval_sub (l := (3739.0096426172981967 : ℝ)) (u := (3739.0096426228932656 : ℝ)) h189 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num)
  let x191 : ℝ := (1 / 4 : ℝ) ^ 2
  have h191 : SolverInterval x191 (0.0625) (0.0625) := by
    exact solverInterval_pow (l := (0.0625 : ℝ)) (u := (0.0625 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) (by norm_num) 2 (by norm_num) (by norm_num)
  let x192 : ℝ := x146 ^ 2
  have h192 : SolverInterval x192 (0.0000000714915241) (0.0000000714915242) := by
    exact solverInterval_pow (l := (0.0000000714915241 : ℝ)) (u := (0.0000000714915242 : ℝ)) h146 (by norm_num) 2 (by norm_num) (by norm_num)
  let x193 : ℝ := x191 * x192
  have h193 : SolverInterval x193 (0.0000000044682202) (0.0000000044682203) := by
    exact solverInterval_mul (l := (0.0000000044682202 : ℝ)) (u := (0.0000000044682203 : ℝ)) h191 h192 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x194 : ℝ := x193 * (sharpFourthFactor x146 2097152)
  have h194 : SolverInterval x194 (0.0000000044682244) (0.0000000044682246) := by
    exact solverInterval_mul (l := (0.0000000044682244 : ℝ)) (u := (0.0000000044682246 : ℝ)) h193 h154 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x195 : ℝ := x194 / (4 : ℝ)
  have h195 : SolverInterval x195 (0.0000000011170561) (0.0000000011170562) := by
    exact solverInterval_div (l := (0.0000000011170561 : ℝ)) (u := (0.0000000011170562 : ℝ)) h194 (solverInterval_const (4 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x196 : ℝ := (sharpAlignment (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 65536) 2097152) - x195
  have h196 : SolverInterval x196 (0.0006162901469948) (0.000616290146997) := by
    exact solverInterval_sub (l := (0.0006162901469948 : ℝ)) (u := (0.000616290146997 : ℝ)) h173 h195 (by norm_num) (by norm_num)
  let x197 : ℝ := x190 * x196
  have h197 : SolverInterval x197 (2.3043148022635893) (2.3043148022752634) := by
    exact solverInterval_mul (l := (2.3043148022635893 : ℝ)) (u := (2.3043148022752634 : ℝ)) h190 h196 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x198 : ℝ := (1 / 4 : ℝ) * (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 65536) 65536 2097152)
  have h198 : SolverInterval x198 (0.0424463940985043) (0.042446394263409) := by
    exact solverInterval_mul (l := (0.0424463940985043 : ℝ)) (u := (0.042446394263409 : ℝ)) (solverInterval_const (1 / 4 : ℝ)) h188 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x199 : ℝ := x198 / (2 : ℝ)
  have h199 : SolverInterval x199 (0.0212231970492521) (0.0212231971317045) := by
    exact solverInterval_div (l := (0.0212231970492521 : ℝ)) (u := (0.0212231971317045 : ℝ)) h198 (solverInterval_const (2 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x200 : ℝ := x197 - x199
  have h200 : SolverInterval x200 (2.2830916051318848) (2.2830916052260113) := by
    exact solverInterval_sub (l := (2.2830916051318848 : ℝ)) (u := (2.2830916052260113 : ℝ)) h197 h199 (by norm_num) (by norm_num)
  have h201 : SolverInterval (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 65536) 65536 2097152) (2.2830916051318848) (2.2830916052260113) := by
    exact h200
  let x202 : ℝ := x9 ^ 2
  have h202 : SolverInterval x202 (0.5344466453717032) (0.5344466454034297) := by
    exact solverInterval_pow (l := (0.5344466453717032 : ℝ)) (u := (0.5344466454034297 : ℝ)) h9 (by norm_num) 2 (by norm_num) (by norm_num)
  let x203 : ℝ := (1 / 32 : ℝ) * (sharpLearnerScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 65536) 2097152)
  have h203 : SolverInterval x203 (0.0026129637326853) (0.0026129637326898) := by
    exact solverInterval_mul (l := (0.0026129637326853 : ℝ)) (u := (0.0026129637326898 : ℝ)) (solverInterval_const (1 / 32 : ℝ)) h178 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x204 : ℝ := (sharpEnergyScale (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 65536) 65536 2097152) + x203
  have h204 : SolverInterval x204 (0.1723985401267026) (0.1723985407863256) := by
    exact solverInterval_add (l := (0.1723985401267026 : ℝ)) (u := (0.1723985407863256 : ℝ)) h188 h203 (by norm_num) (by norm_num)
  let x205 : ℝ := x202 * x204
  have h205 : SolverInterval x205 (0.0921378214376951) (0.0921378217956981) := by
    exact solverInterval_mul (l := (0.0921378214376951 : ℝ)) (u := (0.0921378217956981 : ℝ)) h202 h204 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h206 : SolverInterval (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 65536) 65536 2097152) (0.0921378214376951) (0.0921378217956981) := by
    simpa only [sharpEnergyBudget, Nat.cast_ofNat, show ((65536 : ℝ) / 2097152) = 1 / 32 by norm_num] using h205
  let x207 : ℝ := (quarticSolverAccuracy 65536) / (1 / 16 : ℝ)
  have h207 : SolverInterval x207 (0.009882407884104) (0.0098824078841104) := by
    exact solverInterval_div (l := (0.009882407884104 : ℝ)) (u := (0.0098824078841104 : ℝ)) h13 (solverInterval_const (1 / 16 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x208 : ℝ := x207 ^ (1 / 2 : ℝ)
  have h208 : SolverInterval x208 (0.0994103006941634) (0.0994103006941957) := by
    simpa only [Nat.cast_one, Nat.cast_ofNat] using (solverInterval_rpow (l := (0.0994103006941634 : ℝ)) (u := (0.0994103006941957 : ℝ)) h207 (by norm_num) (by norm_num) (by norm_num) 1 2 (by norm_num) (by norm_num) (by norm_num))
  let x209 : ℝ := min (4 : ℝ) x208
  have h209 : SolverInterval x209 (0.0994103006941634) (0.0994103006941957) := by
    exact solverInterval_min (l := (0.0994103006941634 : ℝ)) (u := (0.0994103006941957 : ℝ)) h208 4 (by norm_num) (by norm_num)
  have h210 : SolverInterval (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 65536)) (0.0994103006941634) (0.0994103006941957) := by
    simpa only [nativeErrorScale, show (2 / (4 : ℝ)) = (1 / 2 : ℝ) by norm_num] using h209
  let x211 : ℝ := x9 + (1 / 4 : ℝ)
  have h211 : SolverInterval x211 (0.9810585786185012) (0.9810585786402001) := by
    exact solverInterval_add (l := (0.9810585786185012 : ℝ)) (u := (0.9810585786402001 : ℝ)) h9 (solverInterval_const (1 / 4 : ℝ)) (by norm_num) (by norm_num)
  let x212 : ℝ := x211 ^ 2
  have h212 : SolverInterval x212 (0.9624759346809538) (0.9624759347235297) := by
    exact solverInterval_pow (l := (0.9624759346809538 : ℝ)) (u := (0.9624759347235297 : ℝ)) h211 (by norm_num) 2 (by norm_num) (by norm_num)
  let x213 : ℝ := (2 : ℝ) * x19
  have h213 : SolverInterval x213 (4.0611200607046748) (4.061120076475374) := by
    exact solverInterval_mul (l := (4.0611200607046748 : ℝ)) (u := (4.061120076475374 : ℝ)) (solverInterval_const (2 : ℝ)) h19 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x214 : ℝ := (2 : ℝ) * x20
  have h214 : SolverInterval x214 (0.0000042971744652) (0.0000042971744654) := by
    exact solverInterval_mul (l := (0.0000042971744652 : ℝ)) (u := (0.0000042971744654 : ℝ)) (solverInterval_const (2 : ℝ)) h20 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x215 : ℝ := (4 : ℝ) / (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 65536))
  have h215 : SolverInterval x215 (40.23727895467023) (40.2372789546833038) := by
    exact solverInterval_div (l := (40.23727895467023 : ℝ)) (u := (40.2372789546833038 : ℝ)) (solverInterval_const (4 : ℝ)) h210 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x216 : ℝ := Real.exp (0.4618492378867801375 : ℝ)
  have h216 : SolverInterval x216 (1.5870060248069963) (1.5870060248069966) := by
    apply solverInterval_exp (l := (1.5870060248069963 : ℝ)) (u := (1.5870060248069966 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x217 : ℝ := Real.exp (0.4618492378868457625 : ℝ)
  have h217 : SolverInterval x217 (1.5870060248071005) (1.5870060248071008) := by
    apply solverInterval_exp (l := (1.5870060248071005 : ℝ)) (u := (1.5870060248071008 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x218 : ℝ := Real.log x215
  have h218 : SolverInterval x218 (3.6947939030942411) (3.6947939030947661) := by
    apply solverInterval_log (l := (3.6947939030942411 : ℝ)) (u := (3.6947939030947661 : ℝ)) h215 (by norm_num) (by convert h216 using 1 <;> norm_num [x216]) (by convert h217 using 1 <;> norm_num [x217]) (by norm_num) <;> norm_num
  let x219 : ℝ := (1 : ℝ) + x218
  have h219 : SolverInterval x219 (4.6947939030942411) (4.6947939030947661) := by
    exact solverInterval_add (l := (4.6947939030942411 : ℝ)) (u := (4.6947939030947661 : ℝ)) (solverInterval_const (1 : ℝ)) h218 (by norm_num) (by norm_num)
  let x220 : ℝ := x214 * x219
  have h220 : SolverInterval x220 (0.0000201743484797) (0.0000201743484807) := by
    exact solverInterval_mul (l := (0.0000201743484797 : ℝ)) (u := (0.0000201743484807 : ℝ)) h214 h219 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x221 : ℝ := x213 + x220
  have h221 : SolverInterval x221 (4.0611402350531545) (4.0611402508238547) := by
    exact solverInterval_add (l := (4.0611402350531545 : ℝ)) (u := (4.0611402508238547 : ℝ)) h213 h220 (by norm_num) (by norm_num)
  let x222 : ℝ := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 65536)) * x221
  have h222 : SolverInterval x222 (0.4037191719277995) (0.4037191734957008) := by
    exact solverInterval_mul (l := (0.4037191719277995 : ℝ)) (u := (0.4037191734957008 : ℝ)) h210 h221 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h223 : SolverInterval (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 65536)) x213 x214) (0.4037191719277995) (0.4037191734957008) := by
    rw [weightedTailBound_of_ne_zero (w := (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 65536))) (by have := h210.1; norm_num at this ⊢; linarith only [this])]
    exact h222
  let x224 : ℝ := x212 * (weightedTailBound 4 (nativeErrorScale (1 / 16) 4 (quarticSolverAccuracy 65536)) x213 x214)
  have h224 : SolverInterval x224 (0.3885699873498295) (0.3885699888760855) := by
    exact solverInterval_mul (l := (0.3885699873498295 : ℝ)) (u := (0.3885699888760855 : ℝ)) h212 h223 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h225 : SolverInterval (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 65536) logisticUnitSlopeBound (1 / 4) 65536 2097152) (0.3885699873498295) (0.3885699888760855) := by
    simpa only [nativeResidualBudget, Nat.cast_ofNat, show ((65536 : ℝ) / 2097152) = 1 / 32 by norm_num] using h224
  let x226 : ℝ := (quarticSolverAccuracy 65536) ^ 2
  have h226 : SolverInterval x226 (0.0000003814921312) (0.0000003814921313) := by
    exact solverInterval_pow (l := (0.0000003814921312 : ℝ)) (u := (0.0000003814921313 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x227 : ℝ := (65536 : ℝ) * x226
  have h227 : SolverInterval x227 (0.0250014683103232) (0.0250014683168768) := by
    exact solverInterval_mul (l := (0.0250014683103232 : ℝ)) (u := (0.0250014683168768 : ℝ)) (solverInterval_const (65536 : ℝ)) h226 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x228 : ℝ := x227 * (1 : ℝ)
  have h228 : SolverInterval x228 (0.0250014683103232) (0.0250014683168768) := by
    exact solverInterval_mul (l := (0.0250014683103232 : ℝ)) (u := (0.0250014683168768 : ℝ)) h227 (solverInterval_const (1 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x229 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 65536) 65536 2097152)
  have h229 : SolverInterval x229 (2.2830916051318848) (2.2830916052260113) := by
    exact solverInterval_max (l := (2.2830916051318848 : ℝ)) (u := (2.2830916052260113 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x230 : ℝ := x229 ^ 2
  have h230 : SolverInterval x230 (5.2125072774236861) (5.2125072778534851) := by
    exact solverInterval_pow (l := (5.2125072774236861 : ℝ)) (u := (5.2125072778534851 : ℝ)) h229 (by norm_num) 2 (by norm_num) (by norm_num)
  let x231 : ℝ := (2 : ℝ) * x21
  have h231 : SolverInterval x231 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x232 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 65536) 65536 2097152) + x228
  have h232 : SolverInterval x232 (0.1171392897480183) (0.1171392901125749) := by
    exact solverInterval_add (l := (0.1171392897480183 : ℝ)) (u := (0.1171392901125749 : ℝ)) h206 h228 (by norm_num) (by norm_num)
  let x233 : ℝ := x231 * x232
  have h233 : SolverInterval x233 (0.1623895367823671) (0.1623895374048893) := by
    exact solverInterval_mul (l := (0.1623895367823671 : ℝ)) (u := (0.1623895374048893 : ℝ)) h231 h232 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x234 : ℝ := x230 / x233
  have h234 : SolverInterval x234 (32.0987876480442852) (32.0987877737420815) := by
    exact solverInterval_div (l := (32.0987876480442852 : ℝ)) (u := (32.0987877737420815 : ℝ)) h230 h233 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h235 : SolverInterval (quarticSolverLowerEndpoint 65536 ((quarticSolverAccuracy 65536)) 1) (32.0987876480442852) (32.0987877737420815) := by
    exact h234
  let x236 : ℝ := (2 : ℝ) * x21
  have h236 : SolverInterval x236 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x237 : ℝ := (65536 : ℝ) / x236
  have h237 : SolverInterval x237 (47274.2310834772712098) (47274.2311175784205957) := by
    exact solverInterval_div (l := (47274.2310834772712098 : ℝ)) (u := (47274.2311175784205957 : ℝ)) (solverInterval_const (65536 : ℝ)) h236 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x238 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 65536) logisticUnitSlopeBound (1 / 4) 65536 2097152) / x228
  have h238 : SolverInterval x238 (15.5418866774129496) (15.5418867425335774) := by
    exact solverInterval_div (l := (15.5418866774129496 : ℝ)) (u := (15.5418867425335774 : ℝ)) h225 h228 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x239 : ℝ := (1 : ℝ) + x238
  have h239 : SolverInterval x239 (16.5418866774129496) (16.5418867425335774) := by
    exact solverInterval_add (l := (16.5418866774129496 : ℝ)) (u := (16.5418867425335774 : ℝ)) (solverInterval_const (1 : ℝ)) h238 (by norm_num) (by norm_num)
  let x240 : ℝ := Real.exp (0.350736968831056925 : ℝ)
  have h240 : SolverInterval x240 (1.4201137426045725) (1.4201137426045728) := by
    apply solverInterval_exp (l := (1.4201137426045725 : ℝ)) (u := (1.4201137426045728 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x241 : ℝ := Real.exp (0.3507369693231708125 : ℝ)
  have h241 : SolverInterval x241 (1.4201137433034302) (1.4201137433034305) := by
    apply solverInterval_exp (l := (1.4201137433034302 : ℝ)) (u := (1.4201137433034305 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x242 : ℝ := Real.log x239
  have h242 : SolverInterval x242 (2.8058957506484554) (2.8058957545853665) := by
    apply solverInterval_log (l := (2.8058957506484554 : ℝ)) (u := (2.8058957545853665 : ℝ)) h239 (by norm_num) (by convert h240 using 1 <;> norm_num [x240]) (by convert h241 using 1 <;> norm_num [x241]) (by norm_num) <;> norm_num
  let x243 : ℝ := x237 * x242
  have h243 : SolverInterval x243 (132646.5641123020009361) (132646.564394100716321) := by
    exact solverInterval_mul (l := (132646.5641123020009361 : ℝ)) (u := (132646.564394100716321 : ℝ)) h237 h242 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x244 : ℝ := min (65536 : ℝ) x243
  have h244 : SolverInterval x244 (65536) (65536) := by
    exact solverInterval_min (l := (65536 : ℝ)) (u := (65536 : ℝ)) h243 65536 (by norm_num) (by norm_num)
  have h245 : SolverInterval (quarticSolverUpperEndpoint 65536 ((quarticSolverAccuracy 65536)) 1) (65536) (65536) := by
    exact h244
  let x246 : ℝ := (quarticSolverAccuracy 65536) ^ 2
  have h246 : SolverInterval x246 (0.0000003814921312) (0.0000003814921313) := by
    exact solverInterval_pow (l := (0.0000003814921312 : ℝ)) (u := (0.0000003814921313 : ℝ)) h13 (by norm_num) 2 (by norm_num) (by norm_num)
  let x247 : ℝ := (65536 : ℝ) * x246
  have h247 : SolverInterval x247 (0.0250014683103232) (0.0250014683168768) := by
    exact solverInterval_mul (l := (0.0250014683103232 : ℝ)) (u := (0.0250014683168768 : ℝ)) (solverInterval_const (65536 : ℝ)) h246 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x248 : ℝ := x247 * (65536 : ℝ)
  have h248 : SolverInterval x248 (1638.4962271853412352) (1638.4962276148379648) := by
    exact solverInterval_mul (l := (1638.4962271853412352 : ℝ)) (u := (1638.4962276148379648 : ℝ)) h247 (solverInterval_const (65536 : ℝ)) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x249 : ℝ := max (0 : ℝ) (sharpSignedBudget (1 / 2) (1 / 4) x146 (quarticSolverAccuracy 65536) 65536 2097152)
  have h249 : SolverInterval x249 (2.2830916051318848) (2.2830916052260113) := by
    exact solverInterval_max (l := (2.2830916051318848 : ℝ)) (u := (2.2830916052260113 : ℝ)) h201 0 (by norm_num) (by norm_num)
  let x250 : ℝ := x249 ^ 2
  have h250 : SolverInterval x250 (5.2125072774236861) (5.2125072778534851) := by
    exact solverInterval_pow (l := (5.2125072774236861 : ℝ)) (u := (5.2125072778534851 : ℝ)) h249 (by norm_num) 2 (by norm_num) (by norm_num)
  let x251 : ℝ := (2 : ℝ) * x21
  have h251 : SolverInterval x251 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x252 : ℝ := (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound x146 (quarticSolverAccuracy 65536) 65536 2097152) + x248
  have h252 : SolverInterval x252 (1638.5883650067789303) (1638.5883654366336629) := by
    exact solverInterval_add (l := (1638.5883650067789303 : ℝ)) (u := (1638.5883654366336629 : ℝ)) h206 h248 (by norm_num) (by norm_num)
  let x253 : ℝ := x251 * x252
  have h253 : SolverInterval x253 (2271.5658097536720118) (2271.565811988165569) := by
    exact solverInterval_mul (l := (2271.5658097536720118 : ℝ)) (u := (2271.565811988165569 : ℝ)) h251 h252 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x254 : ℝ := x250 / x253
  have h254 : SolverInterval x254 (0.0022946758794813) (0.0022946758819278) := by
    exact solverInterval_div (l := (0.0022946758794813 : ℝ)) (u := (0.0022946758819278 : ℝ)) h250 h253 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have h255 : SolverInterval (quarticSolverLowerEndpoint 65536 ((quarticSolverAccuracy 65536)) 65536) (0.0022946758794813) (0.0022946758819278) := by
    exact h254
  let x256 : ℝ := (2 : ℝ) * x21
  have h256 : SolverInterval x256 (1.3862943606) (1.3862943616) := by
    exact solverInterval_mul (l := (1.3862943606 : ℝ)) (u := (1.3862943616 : ℝ)) (solverInterval_const (2 : ℝ)) h21 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x257 : ℝ := (65536 : ℝ) / x256
  have h257 : SolverInterval x257 (47274.2310834772712098) (47274.2311175784205957) := by
    exact solverInterval_div (l := (47274.2310834772712098 : ℝ)) (u := (47274.2311175784205957 : ℝ)) (solverInterval_const (65536 : ℝ)) h256 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x258 : ℝ := (nativeResidualBudget (1 / 16) 4 (quarticSolverAccuracy 65536) logisticUnitSlopeBound (1 / 4) 65536 2097152) / x248
  have h258 : SolverInterval x258 (0.0002371503704439) (0.0002371503714376) := by
    exact solverInterval_div (l := (0.0002371503704439 : ℝ)) (u := (0.0002371503714376 : ℝ)) h225 h248 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x259 : ℝ := (1 : ℝ) + x258
  have h259 : SolverInterval x259 (1.0002371503704439) (1.0002371503714376) := by
    exact solverInterval_add (l := (1.0002371503704439 : ℝ)) (u := (1.0002371503714376 : ℝ)) (solverInterval_const (1 : ℝ)) h258 (by norm_num) (by norm_num)
  let x260 : ℝ := Real.exp (0.000029640281829975 : ℝ)
  have h260 : SolverInterval x260 (1.0000296407211073) (1.0000296407211076) := by
    apply solverInterval_exp (l := (1.0000296407211073 : ℝ)) (u := (1.0000296407211076 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x261 : ℝ := Real.exp (0.0000296402819791625 : ℝ)
  have h261 : SolverInterval x261 (1.0000296407212565) (1.0000296407212568) := by
    apply solverInterval_exp (l := (1.0000296407212565 : ℝ)) (u := (1.0000296407212568 : ℝ)) (by norm_num [abs_of_neg]) 18 (by norm_num) <;> norm_num [Finset.sum_range_succ, Nat.factorial, abs_of_neg]
  let x262 : ℝ := Real.log x259
  have h262 : SolverInterval x262 (0.0002371222546398) (0.0002371222558333) := by
    apply solverInterval_log (l := (0.0002371222546398 : ℝ)) (u := (0.0002371222558333 : ℝ)) h259 (by norm_num) (by convert h260 using 1 <;> norm_num [x260]) (by convert h261 using 1 <;> norm_num [x261]) (by norm_num) <;> norm_num
  let x263 : ℝ := x257 * x262
  have h263 : SolverInterval x263 (11.2097722608770457) (11.2097723253849821) := by
    exact solverInterval_mul (l := (11.2097722608770457 : ℝ)) (u := (11.2097723253849821 : ℝ)) h257 h262 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let x264 : ℝ := min (65536 : ℝ) x263
  have h264 : SolverInterval x264 (11.2097722608770457) (11.2097723253849821) := by
    exact solverInterval_min (l := (11.2097722608770457 : ℝ)) (u := (11.2097723253849821 : ℝ)) h263 65536 (by norm_num) (by norm_num)
  have h265 : SolverInterval (quarticSolverUpperEndpoint 65536 ((quarticSolverAccuracy 65536)) 65536) (11.2097722608770457) (11.2097723253849821) := by
    exact h264
  constructor
  · refine ⟨?_, ?_, ?_, ?_⟩
    · exact solverInterval_stable h113 h235 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h123 h245 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h133 h255 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · exact solverInterval_stable h143 h265 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  · refine ⟨?_, ?_, ?_, ?_⟩
    · exact solverInterval_change_lt h113 h235 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h123 h245 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h133 h255 (by norm_num) (by norm_num)
    · exact solverInterval_change_lt h143 h265 (by norm_num) (by norm_num)

/-- Relative and absolute stability of the four information endpoints. -/
theorem solver_endpoints_65536 :
    SolverEndpointStable (quarticSolverLowerEndpoint 65536 (quarticAccuracyBound 65536) 1)
      (quarticSolverLowerEndpoint 65536 (quarticSolverAccuracy 65536) 1) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 65536 (quarticAccuracyBound 65536) 1)
      (quarticSolverUpperEndpoint 65536 (quarticSolverAccuracy 65536) 1) ∧
    SolverEndpointStable (quarticSolverLowerEndpoint 65536 (quarticAccuracyBound 65536) 65536)
      (quarticSolverLowerEndpoint 65536 (quarticSolverAccuracy 65536) 65536) ∧
    SolverEndpointStable (quarticSolverUpperEndpoint 65536 (quarticAccuracyBound 65536) 65536)
      (quarticSolverUpperEndpoint 65536 (quarticSolverAccuracy 65536) 65536) := solver_row_certificate_65536.1

/-- The absolute changes separate the final-row maximum from every other endpoint. -/
theorem solver_endpoint_changes_65536 :
    |quarticSolverLowerEndpoint 65536 (quarticSolverAccuracy 65536) 1 - quarticSolverLowerEndpoint 65536 (quarticAccuracyBound 65536) 1| < 0.017 ∧
    |quarticSolverUpperEndpoint 65536 (quarticSolverAccuracy 65536) 1 - quarticSolverUpperEndpoint 65536 (quarticAccuracyBound 65536) 1| < 0.017 ∧
    |quarticSolverLowerEndpoint 65536 (quarticSolverAccuracy 65536) 65536 - quarticSolverLowerEndpoint 65536 (quarticAccuracyBound 65536) 65536| < 0.017 ∧
    |quarticSolverUpperEndpoint 65536 (quarticSolverAccuracy 65536) 65536 - quarticSolverUpperEndpoint 65536 (quarticAccuracyBound 65536) 65536| < 0.017 := solver_row_certificate_65536.2

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RandomizedQuadraticEnergy.lean <==
import LossOnlyTraceability.CoupledEnergyTail
import LossOnlyTraceability.NativeOperatorBridge

/-! Quadratic training energy for arbitrary measurable sample-dependent vectors
and independent random seeds. No independence of the vector and sample is used. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory
open scoped InnerProductSpace BigOperators

/-- A uniform pointwise quadratic-form bound transfers an exponential energy tail
to a randomized, sample-dependent learner with a bounded second moment. -/
theorem randomized_quadratic_energy_of_tail {Ω Ξ : Type*}
    [MeasurableSpace Ω] [MeasurableSpace Ξ] {n d : ℕ}
    (P : Measure Ω) (ν : Measure Ξ) [IsProbabilityMeasure P] [IsProbabilityMeasure ν]
    (v : Ω → Fin n → EuclideanSpace ℝ (Fin d)) (N : Ω → ℝ)
    (hv : ∀ i, Measurable (fun ω => v ω i)) (hNm : Measurable N)
    (hN : ∀ ω, 0 ≤ N ω) (K s : ℝ) (hK : 0 ≤ K) (hs : 0 ≤ s)
    (ht : ∀ u : ℝ, 0 ≤ u → P.real {ω | K + s * u < N ω} ≤ Real.exp (-u))
    (hquad : ∀ ω θ, (∑ i, ⟪θ, v ω i⟫_ℝ ^ 2) ≤ N ω * ‖θ‖ ^ 2)
    (A : Ω × Ξ → EuclideanSpace ℝ (Fin d)) (hA : Measurable A)
    (a w : ℝ) (ha : 0 < a) (hb : ∀ q, ‖A q‖ ^ 2 ≤ a)
    (hw : (∫ q, ‖A q‖ ^ 2 ∂P.prod ν) ≤ w) (hw0 : 0 ≤ w) (hwa : w ≤ a) :
    Integrable (fun q => ∑ i, ⟪A q, v q.1 i⟫_ℝ ^ 2) (P.prod ν) ∧
      (∫ q, ∑ i, ⟪A q, v q.1 i⟫_ℝ ^ 2 ∂P.prod ν) ≤ weightedTailBound a w K s := by
  have hFm : Measurable (fun q : Ω × Ξ => ∑ i, ⟪A q, v q.1 i⟫_ℝ ^ 2) := by
    apply Finset.measurable_sum
    intro i _
    exact ((continuous_fst.inner continuous_snd).measurable.comp
      (hA.prodMk ((hv i).comp measurable_fst))).pow_const 2
  exact dependent_energy_of_tail (P.prod ν)
    (fun q => ∑ i, ⟪A q, v q.1 i⟫_ℝ ^ 2) (fun q => N q.1) (fun q => ‖A q‖ ^ 2)
    a w K s hFm.aemeasurable (hNm.comp measurable_fst).aemeasurable
    (hA.norm.pow_const 2).aemeasurable
    (Filter.Eventually.of_forall fun q => ⟨Finset.sum_nonneg fun _ _ => sq_nonneg _, hquad q.1 (A q)⟩)
    (Filter.Eventually.of_forall fun q => hN q.1)
    (Filter.Eventually.of_forall fun q => ⟨sq_nonneg _, hb q⟩)
    hK hs ha (exponential_tail_prod_seed P ν N K s ht) hw hw0 hwa

/-- The proper-learner specialization requires no separately supplied moment bound. -/
theorem randomized_proper_quadratic_energy_of_tail {Ω Ξ : Type*}
    [MeasurableSpace Ω] [MeasurableSpace Ξ] {n d : ℕ}
    (P : Measure Ω) (ν : Measure Ξ) [IsProbabilityMeasure P] [IsProbabilityMeasure ν]
    (v : Ω → Fin n → EuclideanSpace ℝ (Fin d)) (N : Ω → ℝ)
    (hv : ∀ i, Measurable (fun ω => v ω i)) (hNm : Measurable N)
    (hN : ∀ ω, 0 ≤ N ω) (K s : ℝ) (hK : 0 ≤ K) (hs : 0 ≤ s)
    (ht : ∀ u : ℝ, 0 ≤ u → P.real {ω | K + s * u < N ω} ≤ Real.exp (-u))
    (hquad : ∀ ω θ, (∑ i, ⟪θ, v ω i⟫_ℝ ^ 2) ≤ N ω * ‖θ‖ ^ 2)
    (A : Ω × Ξ → EuclideanSpace ℝ (Fin d)) (hA : Measurable A)
    (hproper : ∀ q, ‖A q‖ ≤ 1) :
    Integrable (fun q => ∑ i, ⟪A q, v q.1 i⟫_ℝ ^ 2) (P.prod ν) ∧
      (∫ q, ∑ i, ⟪A q, v q.1 i⟫_ℝ ^ 2 ∂P.prod ν) ≤ K + s := by
  have hb : ∀ q, ‖A q‖ ^ 2 ≤ 1 := fun q => by nlinarith [hproper q, norm_nonneg (A q)]
  have hi : Integrable (fun q => ‖A q‖ ^ 2) (P.prod ν) :=
    Integrable.of_bound (hA.norm.pow_const 2).aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun q => by simpa [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg ‖A q‖)] using hb q)
  have hw : (∫ q, ‖A q‖ ^ 2 ∂P.prod ν) ≤ 1 := by
    calc
      _ ≤ ∫ _ : Ω × Ξ, (1 : ℝ) ∂P.prod ν := integral_mono hi (integrable_const _) hb
      _ = 1 := by simp
  have he := randomized_quadratic_energy_of_tail P ν v N hv hNm hN K s hK hs ht hquad
    A hA 1 1 (by norm_num) hb hw (by norm_num) le_rfl
  simpa [weightedTailBound] using he

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RankOneFeature.lean <==
import Mathlib.Analysis.InnerProductSpace.PiL2

/-! A Euclidean representation of the rank-one matrix zzᵀ and its exact norm. -/

noncomputable section

namespace LossOnlyTraceability

open scoped BigOperators

def rankOneFeature {d : ℕ} (z : EuclideanSpace ℝ (Fin d)) :
    EuclideanSpace ℝ (Fin d × Fin d) :=
  WithLp.toLp 2 (fun ij => z ij.1 * z ij.2)

theorem rankOneFeature_norm_sq {d : ℕ} (z : EuclideanSpace ℝ (Fin d)) :
    ‖rankOneFeature z‖ ^ (2 : ℕ) = ‖z‖ ^ (4 : ℕ) := by
  rw [EuclideanSpace.real_norm_sq_eq]
  change (∑ ij : Fin d × Fin d, (z ij.1 * z ij.2) ^ 2) = ‖z‖ ^ (4 : ℕ)
  simp only [mul_pow, Fintype.sum_prod_type]
  rw [← Fintype.sum_mul_sum, ← EuclideanSpace.real_norm_sq_eq]
  ring

theorem rankOneFeature_norm_le_one {d : ℕ} (z : EuclideanSpace ℝ (Fin d))
    (hz : ‖z‖ ≤ 1) : ‖rankOneFeature z‖ ≤ 1 := by
  have hp : ‖rankOneFeature z‖ ^ (2 : ℕ) ≤ 1 := by
    rw [rankOneFeature_norm_sq]
    simpa only [one_pow] using pow_le_pow_left₀ (norm_nonneg z) hz 4
  exact (sq_le_sq₀ (norm_nonneg _) zero_le_one).mp (by simpa only [one_pow] using hp)

theorem continuous_rankOneFeature {d : ℕ} :
    Continuous (rankOneFeature : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d × Fin d)) := by
  apply (PiLp.continuous_toLp 2 (fun _ : Fin d × Fin d => ℝ)).comp
  exact continuous_pi fun ij =>
    (PiLp.continuous_apply 2 (fun _ : Fin d => ℝ) ij.1).mul
      (PiLp.continuous_apply 2 (fun _ : Fin d => ℝ) ij.2)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RankOneQuadratic.lean <==
import LossOnlyTraceability.RankOneFeature

/-! Rank-one features represent quadratic forms in the covariance argument. -/

namespace LossOnlyTraceability
open scoped BigOperators InnerProductSpace

theorem rankOneFeature_norm {d : ℕ} (z : EuclideanSpace ℝ (Fin d)) :
    ‖rankOneFeature z‖ = ‖z‖ ^ (2 : ℕ) := by
  apply (sq_eq_sq₀ (norm_nonneg _) (sq_nonneg _)).mp
  rw [rankOneFeature_norm_sq]
  ring

theorem rankOneFeature_inner {d : ℕ} (e z : EuclideanSpace ℝ (Fin d)) :
    ⟪rankOneFeature e, rankOneFeature z⟫_ℝ = ⟪e, z⟫_ℝ ^ (2 : ℕ) := by
  simp only [PiLp.inner_apply, Real.inner_apply]
  change (∑ ij : Fin d × Fin d, (e ij.1 * e ij.2) * (z ij.1 * z ij.2)) =
    (∑ i, e i * z i) ^ (2 : ℕ)
  rw [Fintype.sum_prod_type]
  have heq : (∑ i : Fin d, ∑ j : Fin d, (e i * e j) * (z i * z j)) =
      ∑ i : Fin d, ∑ j : Fin d, (e i * z i) * (e j * z j) := by
    apply Finset.sum_congr rfl
    intro i _
    apply Finset.sum_congr rfl
    intro j _
    ring
  rw [heq, ← Fintype.sum_mul_sum]
  ring

/-- A direct Frobenius-representation bound, avoiding a norm convention for raw matrices. -/
theorem rankOneFeature_pairing_bound {d : ℕ} (e : EuclideanSpace ℝ (Fin d))
    (A : EuclideanSpace ℝ (Fin d × Fin d)) :
    |⟪rankOneFeature e, A⟫_ℝ| ≤ ‖A‖ * ‖e‖ ^ (2 : ℕ) := by
  simpa only [rankOneFeature_norm, mul_comm] using
    abs_real_inner_le_norm (rankOneFeature e) A

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ReconstructionConverse.lean <==
import LossOnlyTraceability.FairBitInequality
import LossOnlyTraceability.SelectionBits

/-! The reconstruction converse for an arbitrary release: independent fair selection bits `U`, side
information `S` independent of `U`, an observation vector `X` with a positive signed moment `M` and
energy at most `V`, an arbitrary release `Y` and a measurable decoder `h (Y, S)` with squared
reconstruction error at most `Δ` force the conditional mutual information `I(Y; U | S)`, in bits, to
satisfy `(M - √(nΔ))₊² ≤ 2 ln 2 (√V + √Δ)² I(Y; U | S)`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal

section Auxiliary

variable {Ω : Type*} [MeasurableSpace Ω]

/-- If a square is bounded by `c`, the absolute value is bounded by `√c`. -/
theorem abs_le_sqrt_of_sq_le {x c : ℝ} (h : x ^ 2 ≤ c) : |x| ≤ Real.sqrt c := by
  rw [← Real.sqrt_sq_eq_abs]
  exact Real.sqrt_le_sqrt h

/-- The sign `1 - 2V` of a measurable bit is square integrable under a finite measure. -/
theorem memLp_signOfBit (P : Measure Ω) [IsFiniteMeasure P] {V : Ω → Bool} (hV : Measurable V) :
    MemLp (signOfBit V) 2 P := by
  refine MemLp.of_bound (measurable_signOfBit V hV).aestronglyMeasurable 1 ?_
  filter_upwards with ω
  simp only [signOfBit]
  split <;> simp

/-- The sign of a bit has second moment one under a probability measure. -/
theorem integral_signOfBit_sq (P : Measure Ω) [IsProbabilityMeasure P] (V : Ω → Bool) :
    ∫ ω, signOfBit V ω ^ 2 ∂P = 1 := by
  have h : ∀ ω, signOfBit V ω ^ 2 = 1 := by
    intro ω
    simp only [signOfBit]
    split <;> norm_num
  simp_rw [h]
  simp

/-- The product of two square-integrable real functions is integrable. -/
theorem integrable_mul_of_memLp_two (P : Measure Ω) {f g : Ω → ℝ} (hf : MemLp f 2 P)
    (hg : MemLp g 2 P) : Integrable (fun ω => f ω * g ω) P := by
  have hb : Integrable (fun ω => (f ω ^ 2 + g ω ^ 2) / 2) P :=
    (hf.integrable_sq.add hg.integrable_sq).div_const 2
  refine Integrable.mono' hb (hf.aestronglyMeasurable.mul hg.aestronglyMeasurable) ?_
  filter_upwards with ω
  rw [Real.norm_eq_abs, abs_mul]
  nlinarith [sq_nonneg (|f ω| - |g ω|), abs_nonneg (f ω), abs_nonneg (g ω), sq_abs (f ω),
    sq_abs (g ω)]

/-- Cauchy-Schwarz over coordinates and over the probability space at once: the squared sum of the
coordinatewise correlations is at most the product of the two total energies. -/
theorem sq_sum_integral_mul_le {n : ℕ} (P : Measure Ω) (f g : Fin n → Ω → ℝ)
    (hf : ∀ i, MemLp (f i) 2 P) (hg : ∀ i, MemLp (g i) 2 P) :
    (∑ i, ∫ ω, f i ω * g i ω ∂P) ^ 2
      ≤ (∑ i, ∫ ω, f i ω ^ 2 ∂P) * ∑ i, ∫ ω, g i ω ^ 2 ∂P :=
  Finset.sum_sq_le_sum_mul_sum_of_sq_le_mul _ (fun _ _ => integral_nonneg fun _ => sq_nonneg _)
    (fun _ _ => integral_nonneg fun _ => sq_nonneg _)
    (fun i _ => sq_integral_mul_le P (f i) (g i) (hf i) (hg i))

/-- Minkowski's inequality for the total energy of a difference: if the two total energies are at
most `a` and `b`, the total energy of the difference is at most `(√a + √b)²`. -/
theorem sum_integral_sub_sq_le {n : ℕ} (P : Measure Ω) (f g : Fin n → Ω → ℝ)
    (hf : ∀ i, MemLp (f i) 2 P) (hg : ∀ i, MemLp (g i) 2 P) {a b : ℝ}
    (ha : (∑ i, ∫ ω, f i ω ^ 2 ∂P) ≤ a) (hb : (∑ i, ∫ ω, g i ω ^ 2 ∂P) ≤ b) :
    (∑ i, ∫ ω, (f i ω - g i ω) ^ 2 ∂P) ≤ (Real.sqrt a + Real.sqrt b) ^ 2 := by
  have hA0 : (0 : ℝ) ≤ ∑ i, ∫ ω, f i ω ^ 2 ∂P :=
    Finset.sum_nonneg fun _ _ => integral_nonneg fun _ => sq_nonneg _
  have hB0 : (0 : ℝ) ≤ ∑ i, ∫ ω, g i ω ^ 2 ∂P :=
    Finset.sum_nonneg fun _ _ => integral_nonneg fun _ => sq_nonneg _
  have hexp : ∀ i, (∫ ω, (f i ω - g i ω) ^ 2 ∂P)
      = (∫ ω, f i ω ^ 2 ∂P) - 2 * (∫ ω, f i ω * g i ω ∂P) + ∫ ω, g i ω ^ 2 ∂P := by
    intro i
    have hfg : Integrable (fun ω => f i ω * g i ω) P :=
      integrable_mul_of_memLp_two P (hf i) (hg i)
    have hpt : ∫ ω, (f i ω - g i ω) ^ 2 ∂P
        = ∫ ω, (f i ω ^ 2 - 2 * (f i ω * g i ω) + g i ω ^ 2) ∂P :=
      integral_congr_ae (Filter.Eventually.of_forall fun ω => by ring)
    have h1 : Integrable (fun ω => f i ω ^ 2 - 2 * (f i ω * g i ω)) P :=
      ((hf i).integrable_sq).sub (hfg.const_mul 2)
    have h2 : Integrable (fun ω => g i ω ^ 2) P := (hg i).integrable_sq
    have h3 : Integrable (fun ω => 2 * (f i ω * g i ω)) P := hfg.const_mul 2
    rw [hpt, integral_add h1 h2, integral_sub ((hf i).integrable_sq) h3, integral_const_mul]
  have hsum : (∑ i, ∫ ω, (f i ω - g i ω) ^ 2 ∂P)
      = (∑ i, ∫ ω, f i ω ^ 2 ∂P) - 2 * (∑ i, ∫ ω, f i ω * g i ω ∂P)
        + ∑ i, ∫ ω, g i ω ^ 2 ∂P := by
    rw [Finset.sum_congr rfl fun i _ => hexp i, Finset.sum_add_distrib, Finset.sum_sub_distrib,
      ← Finset.mul_sum]
  have hcs := sq_sum_integral_mul_le P f g hf hg
  have habs : |∑ i, ∫ ω, f i ω * g i ω ∂P|
      ≤ Real.sqrt ((∑ i, ∫ ω, f i ω ^ 2 ∂P) * ∑ i, ∫ ω, g i ω ^ 2 ∂P) :=
    abs_le_sqrt_of_sq_le hcs
  rw [Real.sqrt_mul hA0] at habs
  have hlower : -(∑ i, ∫ ω, f i ω * g i ω ∂P)
      ≤ Real.sqrt (∑ i, ∫ ω, f i ω ^ 2 ∂P) * Real.sqrt (∑ i, ∫ ω, g i ω ^ 2 ∂P) :=
    le_trans (neg_le_abs _) habs
  have hAsq : Real.sqrt (∑ i, ∫ ω, f i ω ^ 2 ∂P) ^ 2 = ∑ i, ∫ ω, f i ω ^ 2 ∂P :=
    Real.sq_sqrt hA0
  have hBsq : Real.sqrt (∑ i, ∫ ω, g i ω ^ 2 ∂P) ^ 2 = ∑ i, ∫ ω, g i ω ^ 2 ∂P :=
    Real.sq_sqrt hB0
  have hmid : (∑ i, ∫ ω, (f i ω - g i ω) ^ 2 ∂P)
      ≤ (Real.sqrt (∑ i, ∫ ω, f i ω ^ 2 ∂P)
          + Real.sqrt (∑ i, ∫ ω, g i ω ^ 2 ∂P)) ^ 2 := by
    rw [hsum]
    nlinarith [hlower, hAsq, hBsq]
  refine le_trans hmid ?_
  have h1 : Real.sqrt (∑ i, ∫ ω, f i ω ^ 2 ∂P) ≤ Real.sqrt a := Real.sqrt_le_sqrt ha
  have h2 : Real.sqrt (∑ i, ∫ ω, g i ω ^ 2 ∂P) ≤ Real.sqrt b := Real.sqrt_le_sqrt hb
  have h3 : (0 : ℝ) ≤ Real.sqrt (∑ i, ∫ ω, f i ω ^ 2 ∂P)
      + Real.sqrt (∑ i, ∫ ω, g i ω ^ 2 ∂P) := by positivity
  nlinarith [h1, h2, h3, Real.sqrt_nonneg a, Real.sqrt_nonneg b]

/-- Cauchy-Schwarz across coordinates for a coordinatewise bound of the form
`a i ² ≤ C · v i · w i`: the squared total correlation is at most `C` times the product of the two
totals. -/
theorem sq_sum_le_of_coordinate_bounds {n : ℕ} (a v w : Fin n → ℝ) {C Vb Wb : ℝ} (hC : 0 ≤ C)
    (hv : ∀ i, 0 ≤ v i) (hw : ∀ i, 0 ≤ w i) (hcoord : ∀ i, a i ^ 2 ≤ C * v i * w i)
    (hVb : (∑ i, v i) ≤ Vb) (hWb : (∑ i, w i) ≤ Wb) :
    (∑ i, a i) ^ 2 ≤ C * Vb * Wb := by
  have hcs : (∑ i, a i) ^ 2 ≤ (∑ i, v i) * ∑ i, C * w i :=
    Finset.sum_sq_le_sum_mul_sum_of_sq_le_mul _ (fun i _ => hv i)
      (fun i _ => mul_nonneg hC (hw i)) (fun i _ => by
        have := hcoord i
        nlinarith [this])
  have hsum : (∑ i, C * w i) = C * ∑ i, w i := (Finset.mul_sum _ _ _).symm
  have hv0 : (0 : ℝ) ≤ ∑ i, v i := Finset.sum_nonneg fun i _ => hv i
  have hVb0 : (0 : ℝ) ≤ Vb := le_trans hv0 hVb
  have hstep : (∑ i, v i) * (C * ∑ i, w i) ≤ Vb * (C * Wb) :=
    mul_le_mul hVb (mul_le_mul_of_nonneg_left hWb hC)
      (mul_nonneg hC (Finset.sum_nonneg fun i _ => hw i)) hVb0
  rw [hsum] at hcs
  calc (∑ i, a i) ^ 2 ≤ (∑ i, v i) * (C * ∑ i, w i) := hcs
    _ ≤ Vb * (C * Wb) := hstep
    _ = C * Vb * Wb := by ring

end Auxiliary

section ReconstructionConverse

variable {Ω β γ : Type*} [MeasurableSpace Ω] [MeasurableSpace β] [MeasurableSpace γ]

/-- **The reconstruction converse for an arbitrary release.** For independent fair
selection bits `U`, signs `σ i ω = 1 - 2 U ω i`, side information `S` independent of `U`, a
square-integrable observation vector `X` with signed moment at least `M > 0` and energy at most `V`,
an arbitrary measurable release `Y` and a measurable decoder `dec` whose reconstruction
`dec (Y, S)` is square integrable with squared error at most `Δ`, the conditional mutual
information in bits satisfies
`(M - √(nΔ))₊² ≤ 2 ln 2 (√V + √Δ)² I(Y; U | S)`.  No Markov condition is imposed on the release,
and fresh decoder randomness may be carried by `S`; the statement is division free, so the
degenerate case of a vanishing right-hand factor is included. The release and the side
information take values in standard Borel spaces and `X` and `dec (Y, S)` are square integrable
coordinatewise (regularity used by the data-processing step); the four hypotheses `hX`, `hM0`,
`hΔ0`, `hV0` are part of the statement but are not needed by the proof. -/
theorem reconstruction_converse [StandardBorelSpace β] [Nonempty β] [StandardBorelSpace γ]
    [Nonempty γ] {n : ℕ} (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → (Fin n → Bool)}
    {S : Ω → γ} {X : Ω → (Fin n → ℝ)} {Y : Ω → β} {dec : β × γ → (Fin n → ℝ)} {M V Δ : ℝ}
    (hU : Measurable U) (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hS : Measurable S) (hUS : IndepFun U S P)
    (hX : Measurable X) (hX2 : ∀ i, MemLp (fun ω => X ω i) 2 P)
    (hY : Measurable Y) (hdec : Measurable dec)
    (hdec2 : ∀ i, MemLp (fun ω => dec (Y ω, S ω) i) 2 P)
    (hM : M ≤ ∫ ω, ∑ i, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P)
    (hVb : (∫ ω, ∑ i, X ω i ^ 2 ∂P) ≤ V)
    (hΔb : (∫ ω, ∑ i, (X ω i - dec (Y ω, S ω) i) ^ 2 ∂P) ≤ Δ)
    (hM0 : 0 < M) (hΔ0 : 0 ≤ Δ) (hV0 : 0 ≤ V) :
    max (M - Real.sqrt (n * Δ)) 0 ^ 2
      ≤ 2 * Real.log 2 * (Real.sqrt V + Real.sqrt Δ) ^ 2 * condMutualInfo P U Y S := by
  have hlog : (0 : ℝ) ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  have hYS : Measurable fun ω => (Y ω, S ω) := hY.prodMk hS
  have hUi : ∀ i, Measurable fun ω => U ω i := fun i => (measurable_pi_apply i).comp hU
  have hXhi : ∀ i, Measurable fun ω => dec (Y ω, S ω) i := fun i =>
    (measurable_pi_apply i).comp (hdec.comp hYS)
  have hDi : ∀ i, MemLp (fun ω => X ω i - dec (Y ω, S ω) i) 2 P := fun i => (hX2 i).sub (hdec2 i)
  have hsg : ∀ i, MemLp (signOfBit fun ω => U ω i) 2 P := fun i => memLp_signOfBit P (hUi i)
  have hsgX : ∀ i, Integrable (fun ω => signOfBit (fun ω' => U ω' i) ω * X ω i) P := fun i =>
    integrable_signOfBit_mul P (fun ω => U ω i) (fun ω => X ω i) (hUi i)
      ((hX2 i).integrable (by norm_num))
  have hsgD : ∀ i,
      Integrable (fun ω => signOfBit (fun ω' => U ω' i) ω * (X ω i - dec (Y ω, S ω) i)) P :=
    fun i => integrable_signOfBit_mul P (fun ω => U ω i) (fun ω => X ω i - dec (Y ω, S ω) i)
      (hUi i) ((hDi i).integrable (by norm_num))
  -- the three total energies and the total signed moment
  have hsum_d : (∑ i, ∫ ω, (X ω i - dec (Y ω, S ω) i) ^ 2 ∂P) ≤ Δ := by
    rw [← integral_finsetSum _ fun i _ => (hDi i).integrable_sq]
    exact hΔb
  have hsum_x : (∑ i, ∫ ω, X ω i ^ 2 ∂P) ≤ V := by
    rw [← integral_finsetSum _ fun i _ => (hX2 i).integrable_sq]
    exact hVb
  have hsum_M : M ≤ ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P := by
    rw [← integral_finsetSum _ fun i _ => hsgX i]
    exact hM
  -- the correlation between the signs and the reconstruction error
  have hsum_sigD :
      (∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * (X ω i - dec (Y ω, S ω) i) ∂P)
        ≤ Real.sqrt ((n : ℝ) * Δ) := by
    have hcs := sq_sum_integral_mul_le P (fun i ω => signOfBit (fun ω' => U ω' i) ω)
      (fun i ω => X ω i - dec (Y ω, S ω) i) hsg hDi
    have hone : (∑ i : Fin n, ∫ ω, signOfBit (fun ω' => U ω' i) ω ^ 2 ∂P) = (n : ℝ) := by
      rw [Finset.sum_congr rfl fun i _ => integral_signOfBit_sq P fun ω => U ω i]
      simp
    rw [hone] at hcs
    have hfin : (∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω
        * (X ω i - dec (Y ω, S ω) i) ∂P) ^ 2 ≤ (n : ℝ) * Δ :=
      le_trans hcs (mul_le_mul_of_nonneg_left hsum_d (Nat.cast_nonneg n))
    exact le_trans (le_abs_self _) (abs_le_sqrt_of_sq_le hfin)
  -- the signed moment of the reconstruction
  have hsplit : ∀ i : Fin n, (∫ ω, signOfBit (fun ω' => U ω' i) ω * dec (Y ω, S ω) i ∂P)
      = (∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P)
        - ∫ ω, signOfBit (fun ω' => U ω' i) ω * (X ω i - dec (Y ω, S ω) i) ∂P := by
    intro i
    rw [← integral_sub (hsgX i) (hsgD i)]
    exact integral_congr_ae (Filter.Eventually.of_forall fun ω => by ring)
  have hsum_a : M - Real.sqrt ((n : ℝ) * Δ)
      ≤ ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * dec (Y ω, S ω) i ∂P := by
    rw [Finset.sum_congr rfl fun i _ => hsplit i, Finset.sum_sub_distrib]
    linarith [hsum_M, hsum_sigD]
  -- the energy of the reconstruction
  have hsum_v : (∑ i, ∫ ω, dec (Y ω, S ω) i ^ 2 ∂P) ≤ (Real.sqrt V + Real.sqrt Δ) ^ 2 := by
    have hmink := sum_integral_sub_sq_le P (fun i ω => X ω i)
      (fun i ω => X ω i - dec (Y ω, S ω) i) hX2 hDi hsum_x hsum_d
    have hcongr : ∀ i : Fin n, (∫ ω, (X ω i - (X ω i - dec (Y ω, S ω) i)) ^ 2 ∂P)
        = ∫ ω, dec (Y ω, S ω) i ^ 2 ∂P := fun i =>
      integral_congr_ae (Filter.Eventually.of_forall fun ω => by ring)
    rwa [Finset.sum_congr rfl fun i _ => hcongr i] at hmink
  -- the coordinatewise fair-bit inequality
  have hcoord : ∀ i : Fin n,
      (∫ ω, signOfBit (fun ω' => U ω' i) ω * dec (Y ω, S ω) i ∂P) ^ 2
        ≤ 2 * Real.log 2 * (∫ ω, dec (Y ω, S ω) i ^ 2 ∂P)
          * mutualInfo P (fun ω => dec (Y ω, S ω) i) (fun ω => U ω i) := fun i =>
    fair_bit_moment_bound_second_moment P (fun ω => U ω i) (fun ω => dec (Y ω, S ω) i) (hUi i)
      (hXhi i) (hfair i) (hdec2 i)
  -- data processing from the release to the reconstruction
  have hDPI : ∀ i : Fin n, mutualInfo P (fun ω => dec (Y ω, S ω) i) (fun ω => U ω i)
      ≤ mutualInfo P (fun ω => (Y ω, S ω)) (fun ω => U ω i) := by
    intro i
    have hhalf1 : (1 / 2 : ℝ≥0∞) ≤ 1 := by norm_num
    have hfin : mutualInfoNats P (fun ω => (Y ω, S ω)) (fun ω => U ω i) ≠ ⊤ := by
      rw [mutualInfoNats_symm P (hUi i) hYS]
      exact mutualInfoNats_ne_top_of_uniform P (hUi i) hYS (by norm_num) hhalf1
        (ne_top_of_le_ne_top ENNReal.one_ne_top hhalf1)
        (measure_preimage_bool_eq_half P (hUi i) (hfair i))
    have hf : Measurable fun w : β × γ => dec w i := (measurable_pi_apply i).comp hdec
    exact mutualInfo_comp_left_le P hYS (hUi i) hf hfin
  -- superadditivity of the selection bits and the conditional mutual information
  have hsuper : (∑ i, mutualInfo P (fun ω => (Y ω, S ω)) (fun ω => U ω i))
      ≤ mutualInfo P (fun ω => (Y ω, S ω)) U :=
    selection_bits_superadditive P hU hYS hindep hfair
  have hCMI : condMutualInfo P U Y S = mutualInfo P (fun ω => (Y ω, S ω)) U :=
    (condMutualInfo_eq_of_indepFun P hU hS hUS).trans (mutualInfo_symm P hU hYS).symm
  have hCMI0 : 0 ≤ condMutualInfo P U Y S := by
    rw [hCMI]
    exact mutualInfo_nonneg P _ U
  have hsumI : (∑ i, mutualInfo P (fun ω => dec (Y ω, S ω) i) (fun ω => U ω i))
      ≤ condMutualInfo P U Y S := by
    rw [hCMI]
    exact le_trans (Finset.sum_le_sum fun i _ => hDPI i) hsuper
  -- Cauchy-Schwarz across the coordinates
  have hmain : (∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * dec (Y ω, S ω) i ∂P) ^ 2
      ≤ 2 * Real.log 2 * (Real.sqrt V + Real.sqrt Δ) ^ 2 * condMutualInfo P U Y S :=
    sq_sum_le_of_coordinate_bounds _ (fun i => ∫ ω, dec (Y ω, S ω) i ^ 2 ∂P)
      (fun i => mutualInfo P (fun ω => dec (Y ω, S ω) i) (fun ω => U ω i)) hlog
      (fun _ => integral_nonneg fun _ => sq_nonneg _) (fun _ => mutualInfo_nonneg P _ _)
      hcoord hsum_v hsumI
  rcases le_or_gt (M - Real.sqrt ((n : ℝ) * Δ)) 0 with hle | hgt
  · rw [max_eq_right hle]
    have hsq : (0 : ℝ) ≤ (Real.sqrt V + Real.sqrt Δ) ^ 2 := sq_nonneg _
    have : (0 : ℝ) ≤ 2 * Real.log 2 * (Real.sqrt V + Real.sqrt Δ) ^ 2 * condMutualInfo P U Y S :=
      mul_nonneg (mul_nonneg hlog hsq) hCMI0
    simpa using this
  · rw [max_eq_left hgt.le]
    refine le_trans ?_ hmain
    nlinarith [hsum_a, hgt]

/-- The divided form of the reconstruction converse, available when the right-hand factor
`(√V + √Δ)²` is positive: `(M - √(nΔ))₊² / (2 ln 2 (√V + √Δ)²) ≤ I(Y; U | S)`, the mutual
information being in bits.  The division-free `reconstruction_converse` also covers the
zero-denominator case. -/
theorem reconstruction_converse_div [StandardBorelSpace β] [Nonempty β] [StandardBorelSpace γ]
    [Nonempty γ] {n : ℕ} (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → (Fin n → Bool)}
    {S : Ω → γ} {X : Ω → (Fin n → ℝ)} {Y : Ω → β} {dec : β × γ → (Fin n → ℝ)} {M V Δ : ℝ}
    (hU : Measurable U) (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hS : Measurable S) (hUS : IndepFun U S P)
    (hX : Measurable X) (hX2 : ∀ i, MemLp (fun ω => X ω i) 2 P)
    (hY : Measurable Y) (hdec : Measurable dec)
    (hdec2 : ∀ i, MemLp (fun ω => dec (Y ω, S ω) i) 2 P)
    (hM : M ≤ ∫ ω, ∑ i, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P)
    (hVb : (∫ ω, ∑ i, X ω i ^ 2 ∂P) ≤ V)
    (hΔb : (∫ ω, ∑ i, (X ω i - dec (Y ω, S ω) i) ^ 2 ∂P) ≤ Δ)
    (hM0 : 0 < M) (hΔ0 : 0 ≤ Δ) (hV0 : 0 ≤ V)
    (hpos : 0 < (Real.sqrt V + Real.sqrt Δ) ^ 2) :
    max (M - Real.sqrt (n * Δ)) 0 ^ 2 / (2 * Real.log 2 * (Real.sqrt V + Real.sqrt Δ) ^ 2)
      ≤ condMutualInfo P U Y S := by
  have hlog : (0 : ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  have hden : (0 : ℝ) < 2 * Real.log 2 * (Real.sqrt V + Real.sqrt Δ) ^ 2 := by positivity
  rw [div_le_iff₀ hden]
  have h := reconstruction_converse P hU hindep hfair hS hUS hX hX2 hY hdec hdec2 hM hVb hΔb
    hM0 hΔ0 hV0
  linarith [h]

end ReconstructionConverse

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ReconstructionDistortion.lean <==
import LossOnlyTraceability.MainTheorem
import LossOnlyTraceability.ReconstructionConverse

/-! **One distortion scale for general releases.**

For a learner of the class of Theorem 3 (`nativeAccurateLearners`), the release is an arbitrary
measurable function `Y = K(X, Z̃, R_Y)` of the loss-difference release vector `X`, the supersample
`Z̃` and fresh randomness `R_Y` independent of everything else (the noise-randomness slot of the
supersample model), valued in a measurable space `β`; this is a Markov kernel `K(· | X, Z̃)`
written through its randomness.  The decoder is a measurable map
`h(Y, Z̃)`.  The per-law squared error `E_p ∑_i (X_i − h(Y, Z̃)_i)²` is an extended real
(`reconstructionError`), so a decoder with infinite error is never mistaken for a good one, and

`R_A(ℓ) = inf_{(K, h) : ∀ p, I_p(Y; U | Z̃) ≤ ℓ} sup_{p ∈ [-1,1]^d} (1/n) E_p ‖X − h(Y, Z̃)‖²`

is `worstReconstructionDistortion`.  In the regime of Theorem 3:

* `reconstruction_distortion_lower`: if `ℓ < c_ℓ n` then `R_A(ℓ) ≥ c ε²`, for every release space
  that is standard Borel, with `c = m²/4`, `c_ℓ = m²/(16 ln 2 (v + m²/4))`, `m = mainSignalRate/2`
  and `v = max{mainEnergyRate, 1}` (the reconstruction converse for an arbitrary release at each
  law with side information `Z̃`, then the prior average of the budgets in the regime of
  Theorem 3);
* `reconstruction_distortion_upper`: `R_A(ℓ) ≤ 4 d₀ ε²` for every `ℓ ≥ 0`, with
  `d₀ = mainResidualRate`, from the zero-information release `Y = R_Y` (a constant kernel) and the
  decoder that retrains an independent copy of the learner on row `0` of the supersample with the
  seed `R_Y` and returns its loss differences;
* `general_release_distortion` combines both, and `general_release_distortion_little_o` gives the
  form for leakage budgets `ℓ_n = o(n)`: for every nonnegative leakage sequence with `ℓ_n / n → 0` there is `ε₁ > 0` such
  that both bounds hold for all `ε ≤ ε₁` in the regime, uniformly over the learners of the class.

The release randomness of the upper bound has the law `μR` of the learner's randomness, and the
decoder's fresh randomness is carried by the release (a constant kernel). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory Filter Topology
open scoped InnerProductSpace BigOperators ENNReal

section PerLaw

variable {Ω β γ : Type*} [MeasurableSpace Ω] [MeasurableSpace β] [MeasurableSpace γ]

/-- A finite squared reconstruction error makes each error coordinate square integrable. -/
theorem memLp_error_of_lintegral_le {n : ℕ} (P : Measure Ω) {E : Ω → Fin n → ℝ}
    (hE : Measurable E) {Δ : ℝ}
    (herr : ∫⁻ ω, ENNReal.ofReal (∑ i, E ω i ^ 2) ∂P ≤ ENNReal.ofReal Δ) (i : Fin n) :
    MemLp (fun ω => E ω i) 2 P := by
  have hm : Measurable fun ω => E ω i := (measurable_pi_apply i).comp hE
  refine (memLp_two_iff_integrable_sq hm.aestronglyMeasurable).2
    ⟨(hm.pow_const 2).aestronglyMeasurable, ?_⟩
  rw [hasFiniteIntegral_iff_ofReal (Filter.Eventually.of_forall fun ω =>
    show (0 : ℝ) ≤ E ω i ^ 2 from sq_nonneg _)]
  refine lt_of_le_of_lt (le_trans (lintegral_mono fun ω => ?_) herr) ENNReal.ofReal_lt_top
  exact ENNReal.ofReal_le_ofReal (Finset.single_le_sum (f := fun j => E ω j ^ 2)
    (fun j _ => sq_nonneg _) (Finset.mem_univ i))

/-- **The reconstruction converse at one law, in averaged form.** For independent fair bits `U`, side
information `S` independent of `U`, a square-integrable `X`, any measurable release `Y` in a
standard Borel space and a measurable decoder with `E ∑_i (X_i − dec(Y, S)_i)² ≤ Δ` (as an
extended real), `max(E⟨σ, X⟩ − √(nΔ), 0)² ≤ 2 ln 2 (2 E‖X‖² + 2Δ) I(Y; U | S)` in bits; no
positivity of the signed moment is needed. -/
theorem sq_reconstruction_signed_le [StandardBorelSpace β] [Nonempty β] [StandardBorelSpace γ]
    [Nonempty γ] {n : ℕ} (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → (Fin n → Bool)}
    {S : Ω → γ} {X : Ω → (Fin n → ℝ)} {Y : Ω → β} {dec : β × γ → (Fin n → ℝ)} {Δ : ℝ}
    (hU : Measurable U) (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hS : Measurable S) (hUS : IndepFun U S P)
    (hX : Measurable X) (hX2 : ∀ i, MemLp (fun ω => X ω i) 2 P)
    (hY : Measurable Y) (hdec : Measurable dec) (hΔ0 : 0 ≤ Δ)
    (herr : ∫⁻ ω, ENNReal.ofReal (∑ i, (X ω i - dec (Y ω, S ω) i) ^ 2) ∂P
      ≤ ENNReal.ofReal Δ) :
    max ((∫ ω, ∑ i, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P) - Real.sqrt (n * Δ)) 0 ^ 2
      ≤ 2 * Real.log 2 * (2 * (∫ ω, ∑ i, X ω i ^ 2 ∂P) + 2 * Δ) * condMutualInfo P U Y S := by
  have hlog : (0 : ℝ) ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  have hE : Measurable fun ω => X ω - dec (Y ω, S ω) := hX.sub (hdec.comp (hY.prodMk hS))
  have hdiff : ∀ i, MemLp (fun ω => X ω i - dec (Y ω, S ω) i) 2 P :=
    memLp_error_of_lintegral_le P hE herr
  have hdec2 : ∀ i, MemLp (fun ω => dec (Y ω, S ω) i) 2 P := by
    intro i
    have h := (hX2 i).sub (hdiff i)
    have e : ((fun ω => X ω i) - fun ω => X ω i - dec (Y ω, S ω) i)
        = fun ω => dec (Y ω, S ω) i := by
      funext ω
      simp
    rwa [e] at h
  have hEm : Measurable fun ω => ∑ i, (X ω i - dec (Y ω, S ω) i) ^ 2 :=
    Finset.measurable_sum _ fun i _ => ((measurable_pi_apply i).comp hE).pow_const 2
  set Δp := ∫ ω, ∑ i, (X ω i - dec (Y ω, S ω) i) ^ 2 ∂P with hΔp
  have hΔp0 : 0 ≤ Δp := integral_nonneg fun ω => Finset.sum_nonneg fun i _ => sq_nonneg _
  have hΔpΔ : Δp ≤ Δ := by
    rw [hΔp, integral_eq_lintegral_of_nonneg_ae (Filter.Eventually.of_forall fun ω =>
      show (0 : ℝ) ≤ ∑ i, (X ω i - dec (Y ω, S ω) i) ^ 2 from
        Finset.sum_nonneg fun i _ => sq_nonneg _) hEm.aestronglyMeasurable]
    exact ENNReal.toReal_le_of_le_ofReal hΔ0 herr
  set Vp := ∫ ω, ∑ i, X ω i ^ 2 ∂P with hVp
  have hVp0 : 0 ≤ Vp := integral_nonneg fun ω => Finset.sum_nonneg fun i _ => sq_nonneg _
  set Mp := ∫ ω, ∑ i, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P with hMp
  have hI0 : 0 ≤ condMutualInfo P U Y S := condMutualInfo_nonneg_of_indepFun P Y hU hS hUS
  rcases le_or_gt (Mp - Real.sqrt (n * Δ)) 0 with hle | hgt
  · rw [max_eq_right hle]
    have : 0 ≤ 2 * Real.log 2 * (2 * Vp + 2 * Δ) * condMutualInfo P U Y S :=
      mul_nonneg (mul_nonneg hlog (by linarith)) hI0
    simpa using this
  · have hM0 : 0 < Mp := lt_of_le_of_lt (Real.sqrt_nonneg _) (by linarith)
    have hconv := reconstruction_converse (M := Mp) (V := Vp) (Δ := Δp) P hU hindep hfair hS hUS
      hX hX2 hY hdec hdec2 le_rfl le_rfl le_rfl hM0 hΔp0 hVp0
    have hs : Real.sqrt (n * Δp) ≤ Real.sqrt (n * Δ) :=
      Real.sqrt_le_sqrt (mul_le_mul_of_nonneg_left hΔpΔ (Nat.cast_nonneg n))
    have h1 : max (Mp - Real.sqrt (n * Δ)) 0 ≤ max (Mp - Real.sqrt (n * Δp)) 0 :=
      max_le_max (by linarith) le_rfl
    have h2 : (Real.sqrt Vp + Real.sqrt Δp) ^ 2 ≤ 2 * Vp + 2 * Δ := by
      have e1 := Real.sq_sqrt hVp0
      have e2 := Real.sq_sqrt hΔp0
      nlinarith [sq_nonneg (Real.sqrt Vp - Real.sqrt Δp)]
    calc max (Mp - Real.sqrt (n * Δ)) 0 ^ 2 ≤ max (Mp - Real.sqrt (n * Δp)) 0 ^ 2 :=
          pow_le_pow_left₀ (le_max_right _ _) h1 2
      _ ≤ 2 * Real.log 2 * (Real.sqrt Vp + Real.sqrt Δp) ^ 2 * condMutualInfo P U Y S := hconv
      _ ≤ 2 * Real.log 2 * (2 * Vp + 2 * Δ) * condMutualInfo P U Y S :=
          mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left h2 hlog) hI0

end PerLaw

section Definitions

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

/-- A general release `Y = K(X, Z̃, R_Y)` of the loss-difference release vector `X`, the
supersample `Z̃` and the fresh release randomness `R_Y` (the kernel `K(· | X, Z̃)` through its randomness). -/
def generalRelease {β : Type*} (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (K : (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × Ng → β)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : β :=
  K (nativeReleaseVector φ A ω, superData ω, superNoiseSeed ω)

/-- The leakage `I_p(Y; U | Z̃)` in bits of a general release under the supersample law of `D_p`
(chain-rule conditional information). -/
def generalReleaseInformation {β : Type*} [MeasurableSpace β] (μR : Measure Rr)
    (μG : Measure Ng) (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (K : (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × Ng → β) (p : Fin d → ℝ) :
    ℝ :=
  condMutualInfo (superMeasure n (signProductLaw d p) μR μG) superBits (generalRelease φ A K)
    superData

/-- The squared reconstruction error `E_p ∑_i (X_i − h(Y, Z̃)_i)²`, as an extended real. -/
def reconstructionError {β : Type*} (μR : Measure Rr) (μG : Measure Ng) (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (K : (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × Ng → β)
    (h : β × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → ℝ) (p : Fin d → ℝ) : ℝ≥0∞ :=
  ∫⁻ ω, ENNReal.ofReal (∑ i, (nativeReleaseVector φ A ω i
      - h (generalRelease φ A K ω, superData ω) i) ^ 2)
    ∂(superMeasure n (signProductLaw d p) μR μG)

/-- The release–decoder pairs `(K, h)` that are measurable and leak at most `ℓ` bits at every law
of the product cube. -/
def admissibleReconstructions (β : Type*) [MeasurableSpace β] (μR : Measure Rr)
    (μG : Measure Ng) (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) (ℓ : ℝ) :
    Set (((Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × Ng → β) ×
      (β × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → ℝ)) :=
  {q | Measurable q.1 ∧ Measurable q.2 ∧
    ∀ p ∈ productCube d, generalReleaseInformation μR μG φ A q.1 p ≤ ℓ}

/-- The worst-case reconstruction distortion `R_A(ℓ)`: the
infimum over admissible release–decoder pairs of `sup_{p ∈ [-1,1]^d} (1/n) E_p ‖X − h(Y, Z̃)‖²`. -/
def worstReconstructionDistortion (β : Type*) [MeasurableSpace β] (μR : Measure Rr)
    (μG : Measure Ng) (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) (ℓ : ℝ) : ℝ≥0∞ :=
  ⨅ q ∈ admissibleReconstructions β μR μG φ A ℓ,
    ⨆ p ∈ productCube d, reconstructionError μR μG φ A q.1 q.2 p / n

end Definitions

section Constants

/-- The lower distortion constant `c = m²/4`, `m = mainSignalRate/2`. -/
def reconstructionLowerConstant (b B r cp : ℝ) : ℝ := (mainSignalRate b B r cp / 2) ^ 2 / 4

/-- The leakage constant `c_ℓ = m²/(16 ln 2 (v + m²/4))`, `v = max{mainEnergyRate, 1}`. -/
def reconstructionLeakConstant (a b B r L cm cp : ℝ) : ℝ :=
  (mainSignalRate b B r cp / 2) ^ 2 / (16 * Real.log 2 *
    (max (mainEnergyRate a b B r L cm) 1 + (mainSignalRate b B r cp / 2) ^ 2 / 4))

/-- The upper distortion constant `C = 4 d₀`, `d₀ = mainResidualRate`. -/
def reconstructionUpperConstant (a r L H cm : ℝ) : ℝ := 4 * mainResidualRate a r L H cm

theorem reconstructionLowerConstant_pos {b B r cp : ℝ} (hr : 2 ≤ r) (hb : 0 < b) (hB : 0 < B)
    (hcp : 0 < cp) : 0 < reconstructionLowerConstant b B r cp := by
  have hsG := mainScaleRoot_pos hb hB hr
  have hm : 0 < mainSignalRate b B r cp := by unfold mainSignalRate; positivity
  unfold reconstructionLowerConstant
  positivity

theorem reconstructionLeakConstant_pos {a b B r L cm cp : ℝ} (hr : 2 ≤ r) (hb : 0 < b)
    (hB : 0 < B) (hcp : 0 < cp) : 0 < reconstructionLeakConstant a b B r L cm cp := by
  have hsG := mainScaleRoot_pos hb hB hr
  have hm : 0 < mainSignalRate b B r cp := by unfold mainSignalRate; positivity
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hW : 0 < max (mainEnergyRate a b B r L cm) 1 := lt_of_lt_of_le one_pos (le_max_right _ _)
  unfold reconstructionLeakConstant
  positivity

/-- The final algebra of the lower bound: the averaged converse
`M'² ≤ 2 lg (2V + 2Δ) ℓ` with `M' ≥ n ε m/2`, `V ≤ n ε² v`, `Δ = n m² ε²/4` and `ℓ ≥ 0` forces
`ℓ ≥ m² n/(16 lg (v + m²/4))`. -/
theorem reconstruction_lower_algebra {n ε m v M' V Δ ℓ lg : ℝ} (hn : 0 < n) (hε : 0 < ε)
    (hm : 0 < m) (hlg : 0 < lg) (hv : 0 ≤ v) (hM' : n * ε * m / 2 ≤ M') (hV : V ≤ n * ε ^ 2 * v)
    (hΔ : Δ = n * (m ^ 2 / 4 * ε ^ 2)) (hℓ0 : 0 ≤ ℓ)
    (hkey : M' ^ 2 ≤ 2 * lg * (2 * V + 2 * Δ) * ℓ) :
    m ^ 2 / (16 * lg * (v + m ^ 2 / 4)) * n ≤ ℓ := by
  have hK : 0 < v + m ^ 2 / 4 := by positivity
  have hsq : (n * ε * m / 2) ^ 2 ≤ M' ^ 2 := pow_le_pow_left₀ (by positivity) hM' 2
  have hR : 2 * lg * (2 * V + 2 * Δ) * ℓ ≤ 4 * lg * (n * ε ^ 2) * (v + m ^ 2 / 4) * ℓ := by
    refine mul_le_mul_of_nonneg_right ?_ hℓ0
    rw [hΔ]
    nlinarith [hV, hlg]
  have hmain : (n * ε ^ 2) * (n * m ^ 2 / 4) ≤ (n * ε ^ 2) * (4 * lg * (v + m ^ 2 / 4) * ℓ) := by
    have e : (n * ε ^ 2) * (n * m ^ 2 / 4) = (n * ε * m / 2) ^ 2 := by ring
    have e2 : (n * ε ^ 2) * (4 * lg * (v + m ^ 2 / 4) * ℓ)
        = 4 * lg * (n * ε ^ 2) * (v + m ^ 2 / 4) * ℓ := by ring
    rw [e, e2]
    linarith
  have h2 := le_of_mul_le_mul_left hmain (by positivity)
  rw [div_mul_eq_mul_div, div_le_iff₀ (by positivity)]
  nlinarith [h2]

end Constants

section Lower

variable {d n : ℕ} {Rr Ng β : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  [MeasurableSpace β] (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng)
  [IsProbabilityMeasure μG]

/-- The per-law averaged converse in the notation of Theorem 3: for a measurable release–decoder
pair with error at most `Δ` at the law `D_p`,
`max(∑_i E_p σ_i X_i − √(nΔ), 0)² ≤ 2 ln 2 (2 ∑_i E_p X_i² + 2Δ) I_p(Y; U | Z̃)`. -/
theorem native_reconstruction_channel [StandardBorelSpace β] [Nonempty β] (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    {K : (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × Ng → β}
    {h : β × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → ℝ}
    (hK : Measurable K) (hh : Measurable h) {Δ : ℝ} (hΔ0 : 0 ≤ Δ)
    {p : Fin d → ℝ} (hp : p ∈ productCube d)
    (herr : reconstructionError μR μG φ A K h p ≤ ENNReal.ofReal Δ) :
    max ((∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG)) - Real.sqrt (n * Δ)) 0 ^ 2
      ≤ 2 * Real.log 2 * (2 * (∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG)) + 2 * Δ)
        * generalReleaseInformation μR μG φ A K p := by
  haveI := isProbabilityMeasure_signProductLaw hp
  set P := superMeasure n (signProductLaw d p) μR μG
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hbound := nativeLossRelease_ae_abs_le μR μG hd hC hA1 hp
  have hX2 : ∀ i, MemLp (fun ω => nativeReleaseVector φ A ω i) 2 P := by
    intro i
    refine MemLp.of_bound ((measurable_pi_apply i).comp hX).aestronglyMeasurable (2 * C) ?_
    filter_upwards [hbound] with ω hω
    rw [Real.norm_eq_abs]
    exact hω i
  have hY : Measurable (generalRelease φ A K : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → β) :=
    hK.comp (hX.prodMk (measurable_superData.prodMk measurable_superNoiseSeed))
  have h := sq_reconstruction_signed_le P measurable_superBits
    (iIndepFun_superBits (n := n) (signProductLaw d p) μR μG)
    (superBits_fair (n := n) (signProductLaw d p) μR μG) measurable_superData
    (indepFun_superBits_superData (n := n) (signProductLaw d p) μR μG) hX hX2 hY hh hΔ0 herr
  have hsig : ∀ i, Integrable (fun ω => signOfBit (fun ω' => superBits ω' i) ω
      * nativeReleaseVector φ A ω i) P := fun i =>
    integrable_signOfBit_mul P (fun ω => superBits ω i) (fun ω => nativeReleaseVector φ A ω i)
      ((measurable_pi_apply i).comp measurable_superBits) ((hX2 i).integrable (by norm_num))
  have eM : (∫ ω, ∑ i, signOfBit (fun ω' => superBits ω' i) ω * nativeReleaseVector φ A ω i ∂P)
      = ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i ∂P := by
    rw [integral_finsetSum _ fun i _ => hsig i]
    rfl
  have eV : (∫ ω, ∑ i, nativeReleaseVector φ A ω i ^ 2 ∂P)
      = ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂P := by
    rw [integral_finsetSum _ fun i _ => (hX2 i).integrable_sq]
    rfl
  rw [eM, eV] at h
  exact h

/-- **The distortion lower bound (explicit constants).** In the regime of Theorem 3, for every
learner of the class, every fresh-randomness law `μG` and every standard Borel release space `β`:
if `ℓ < c_ℓ n` (`c_ℓ = reconstructionLeakConstant > 0`), every measurable release–decoder pair
leaking at most `ℓ` bits at every law of the cube has worst-case per-coordinate distortion at
least `c ε²` (`c = reconstructionLowerConstant > 0`), i.e. `R_A(ℓ) ≥ c ε²`. -/
theorem reconstruction_distortion_lower [StandardBorelSpace β] [Nonempty β]
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε) {ℓ : ℝ}
    (hℓ : ℓ < reconstructionLeakConstant a b B r L cm cp * n) :
    ENNReal.ofReal (reconstructionLowerConstant b B r cp * ε ^ 2)
      ≤ worstReconstructionDistortion β μR μG φ A ℓ := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  obtain ⟨hn, hdn, hv0, hv1, hM, hV, -⟩ :=
    main_recipe_orders (L := L) hr ha hb hB hH hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hsG := mainScaleRoot_pos hb hB hr
  set m := mainSignalRate b B r cp / 2 with hmdef
  have hm : 0 < m := by rw [hmdef]; unfold mainSignalRate; positivity
  set v := max (mainEnergyRate a b B r L cm) 1 with hvdef
  have hv1' : 1 ≤ v := le_max_right _ _
  have hlog : (0 : ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  obtain ⟨h1, h2, -⟩ := finite_native_budgets_unconditional μR μG hd hφ hφm hg hgm hε hv0 hv1
    A hA hA1 hacc
  have hκ : 0 < nativeKappa b B r ε := by
    have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  haveI := isProbabilityMeasure_prior hκ d
  have hC : ∀ᵐ p ∂(prior (nativeKappa b B r ε) d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact fun k => Set.Ioo_subset_Icc_self (hp k)
  refine le_iInf₂ fun q hq => ?_
  obtain ⟨hK, hh, hinfo⟩ := hq
  by_contra hlt
  rw [not_le] at hlt
  set Δ := (n : ℝ) * (m ^ 2 / 4 * ε ^ 2) with hΔdef
  have hΔ0 : 0 ≤ Δ := by positivity
  have hcoef : reconstructionLowerConstant b B r cp * ε ^ 2 = m ^ 2 / 4 * ε ^ 2 := by
    rw [reconstructionLowerConstant, hmdef]
  rw [hcoef] at hlt
  have herr : ∀ p ∈ productCube d, reconstructionError μR μG φ A q.1 q.2 p ≤ ENNReal.ofReal Δ := by
    intro p hp
    have h1 : reconstructionError μR μG φ A q.1 q.2 p / n ≤ ENNReal.ofReal (m ^ 2 / 4 * ε ^ 2) :=
      (le_iSup₂ (f := fun p (_ : p ∈ productCube d) =>
        reconstructionError μR μG φ A q.1 q.2 p / n) p hp).trans hlt.le
    rw [ENNReal.div_le_iff (by exact_mod_cast hn.ne') (ENNReal.natCast_ne_top n)] at h1
    rw [hΔdef, mul_comm, ENNReal.ofReal_mul (by positivity), ENNReal.ofReal_natCast]
    exact h1
  -- the averaged moment inequality
  have hM0 : 0 < nativeSignedBudget a b B r ε H n d :=
    lt_of_lt_of_le (by positivity) hM
  set Mf : (Fin d → ℝ) → ℝ := fun p => ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
    ∂(superMeasure n (signProductLaw d p) μR μG) with hMf
  set Vf : (Fin d → ℝ) → ℝ := fun p => ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
    ∂(superMeasure n (signProductLaw d p) μR μG) with hVf
  have hMint : Integrable Mf (prior (nativeKappa b B r ε) d) := by
    by_contra hni
    rw [integral_undef hni] at h1
    linarith
  have hVint : Integrable Vf (prior (nativeKappa b B r ε) d) :=
    integrable_native_energy μR μG hd hκ hφ hφm hA hA1
  have hsq : Real.sqrt (n * Δ) = n * ε * m / 2 := by
    rw [hΔdef, show (n : ℝ) * (n * (m ^ 2 / 4 * ε ^ 2)) = (n * ε * m / 2) ^ 2 by ring]
    exact Real.sqrt_sq (by positivity)
  have hℓ0 : 0 ≤ ℓ := by
    haveI := isProbabilityMeasure_signProductLaw (zero_mem_productCube d)
    refine le_trans ?_ (hinfo 0 (zero_mem_productCube d))
    exact condMutualInfo_nonneg_of_indepFun _ _ measurable_superBits measurable_superData
      (indepFun_superBits_superData (n := n) (signProductLaw d 0) μR μG)
  have hMp : 0 < nativeSignedBudget a b B r ε H n d - Real.sqrt (n * Δ) := by
    rw [hsq]
    nlinarith
  have hAf : nativeSignedBudget a b B r ε H n d - Real.sqrt (n * Δ)
      ≤ ∫ p, max (Mf p - Real.sqrt (n * Δ)) 0 ∂(prior (nativeKappa b B r ε) d) := by
    have hi : Integrable (fun p => Mf p - Real.sqrt (n * Δ)) (prior (nativeKappa b B r ε) d) :=
      hMint.sub (integrable_const _)
    have hmono := integral_mono hi hi.pos_part fun p => le_max_left (Mf p - Real.sqrt (n * Δ)) 0
    rw [integral_sub hMint (integrable_const _), integral_const] at hmono
    simp only [probReal_univ, one_smul] at hmono
    linarith
  have hkey := sq_le_of_prior_moments (prior (nativeKappa b B r ε) d) hC
    (Af := fun p => max (Mf p - Real.sqrt (n * Δ)) 0) (Vf := fun p => 2 * Vf p)
    (If := fun p => generalReleaseInformation μR μG φ A q.1 p)
    (c := 2 * Real.log 2) (t := 2 * Δ) (S := ℓ)
    (M := nativeSignedBudget a b B r ε H n d - Real.sqrt (n * Δ))
    (V := 2 * nativeEnergyBudget a b B r ε L n d) (by positivity) (by positivity) hℓ0
    (fun p hp => native_reconstruction_channel μR μG hd hφ hφm hA hA1 hK hh hΔ0 hp (herr p hp))
    (fun p _ => mul_nonneg (by norm_num) (Finset.sum_nonneg fun i _ =>
      integral_nonneg fun ω => sq_nonneg _))
    (fun p hp => hinfo p hp) (hVint.const_mul 2) hMp hAf (by
      rw [integral_const_mul]
      linarith [h2])
  have hM' : n * ε * m / 2 ≤ nativeSignedBudget a b B r ε H n d - Real.sqrt (n * Δ) := by
    rw [hsq]
    linarith
  have hVv : nativeEnergyBudget a b B r ε L n d ≤ n * ε ^ 2 * v :=
    hV.trans (mul_le_mul_of_nonneg_left (le_max_left _ _) (by positivity))
  have hfin := reconstruction_lower_algebra hn' hε hm hlog (by linarith) hM' hVv hΔdef hℓ0 hkey
  have hleak : reconstructionLeakConstant a b B r L cm cp = m ^ 2 / (16 * Real.log 2 * (v + m ^ 2 / 4)) := by
    rw [reconstructionLeakConstant, hmdef, hvdef]
  rw [hleak] at hℓ
  linarith

end Lower

section SeedSwap

variable {E Rr : Type*} [MeasurableSpace E] [MeasurableSpace Rr] {n : ℕ}

/-- The exchange of the learner's randomness and the release randomness when both have the same
type: `((z, (u, r)), g) ↦ ((z, (u, g)), r)`. -/
def superSeedSwap (ω : SuperSpace E Rr Rr n) : SuperSpace E Rr Rr n :=
  ((ω.1.1, (ω.1.2.1, ω.2)), ω.1.2.2)

/-- With the same law for both randomness slots, exchanging them preserves the supersample law. -/
theorem measurePreserving_superSeedSwap (D : Measure E) [IsProbabilityMeasure D]
    (μR : Measure Rr) [IsProbabilityMeasure μR] :
    MeasurePreserving (superSeedSwap : SuperSpace E Rr Rr n → SuperSpace E Rr Rr n)
      (superMeasure n D μR μR) (superMeasure n D μR μR) := by
  set μa := Measure.pi fun _ : Bool × Fin n => D
  set μb := Measure.pi fun _ : Fin n => fairBool
  have e1 : MeasurePreserving
      (Prod.map (MeasurableEquiv.prodAssoc.symm :
        (Bool × Fin n → E) × (Fin n → Bool) × Rr ≃ᵐ ((Bool × Fin n → E) × (Fin n → Bool)) × Rr)
        (id : Rr → Rr))
      ((μa.prod (μb.prod μR)).prod μR) (((μa.prod μb).prod μR).prod μR) :=
    ((measurePreserving_prodAssoc μa μb μR).symm MeasurableEquiv.prodAssoc).prod
      (MeasurePreserving.id μR)
  have e2 := measurePreserving_prodRearrange (μa.prod μb) μR μR
  have e3 : MeasurePreserving
      (Prod.map (MeasurableEquiv.prodAssoc :
        ((Bool × Fin n → E) × (Fin n → Bool)) × Rr ≃ᵐ (Bool × Fin n → E) × (Fin n → Bool) × Rr)
        (id : Rr → Rr))
      (((μa.prod μb).prod μR).prod μR) ((μa.prod (μb.prod μR)).prod μR) :=
    (measurePreserving_prodAssoc μa μb μR).prod (MeasurePreserving.id μR)
  have h := e3.comp (e2.comp e1)
  unfold superMeasure
  convert h using 1
  funext ω
  rfl

end SeedSwap

section Upper

variable {d n : ℕ} {Rr : Type*} [MeasurableSpace Rr]

/-- The zero-information release `Y = R_Y`: a constant kernel, the law of the fresh release
randomness. -/
def seedRelease : (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × Rr → Rr :=
  fun t => t.2.2

/-- The decoder of the upper bound: retrain the known learner on row `0` of the supersample with
the seed `Y` and return its loss differences `φ(⟪θ⁰, Z_{1,i}⟫) − φ(⟪θ⁰, Z_{0,i}⟫)`. -/
def copyDecoder (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (q : Rr × (Bool × Fin n → EuclideanSpace ℝ (Fin d))) : Fin n → ℝ :=
  fun i => φ ⟪A (fun j => q.2 (false, j)) q.1, q.2 (true, i)⟫_ℝ
    - φ ⟪A (fun j => q.2 (false, j)) q.1, q.2 (false, i)⟫_ℝ

/-- The squared distance of the loss differences at `θ` from the population reference at `θs`. -/
def copyResidual (φ : ℝ → ℝ) (θs θ : EuclideanSpace ℝ (Fin d))
    (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) : ℝ :=
  ∑ i, (φ ⟪θ, z (true, i)⟫_ℝ - φ ⟪θ, z (false, i)⟫_ℝ
    - (φ ⟪θs, z (true, i)⟫_ℝ - φ ⟪θs, z (false, i)⟫_ℝ)) ^ 2

theorem measurable_seedRelease :
    Measurable (seedRelease : (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × Rr → Rr) :=
  measurable_snd.comp measurable_snd

theorem measurable_copyDecoder {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) :
    Measurable (copyDecoder φ A) := by
  have hθ : Measurable fun q : Rr × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      A (fun j => q.2 (false, j)) q.1 :=
    hA.comp ((measurable_pi_lambda
      (fun q : Rr × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) => fun j => q.2 (false, j)) fun j =>
      (measurable_pi_apply (false, j)).comp measurable_snd).prodMk measurable_fst)
  exact measurable_pi_lambda _ fun i =>
    (hφm.comp (measurable_inner_native hθ ((measurable_pi_apply (true, i)).comp measurable_snd))).sub
      (hφm.comp (measurable_inner_native hθ ((measurable_pi_apply (false, i)).comp measurable_snd)))

theorem measurable_copyResidual {φ : ℝ → ℝ} (hφm : Measurable φ) (θs : EuclideanSpace ℝ (Fin d)) :
    Measurable fun q : EuclideanSpace ℝ (Fin d) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      copyResidual φ θs q.1 q.2 := by
  unfold copyResidual
  refine Finset.measurable_sum _ fun i _ => Measurable.pow_const ?_ 2
  have hz : ∀ b, Measurable fun q : EuclideanSpace ℝ (Fin d) ×
      (Bool × Fin n → EuclideanSpace ℝ (Fin d)) => q.2 (b, i) := fun b =>
    (measurable_pi_apply (b, i)).comp measurable_snd
  exact ((hφm.comp (measurable_inner_native measurable_fst (hz true))).sub
    (hφm.comp (measurable_inner_native measurable_fst (hz false)))).sub
    ((hφm.comp (measurable_inner_native measurable_const (hz true))).sub
    (hφm.comp (measurable_inner_native measurable_const (hz false))))

omit [MeasurableSpace Rr] in
/-- Exchanging the two candidates of any set of pairs leaves the residual invariant. -/
theorem copyResidual_superSwap {Ng : Type*} (φ : ℝ → ℝ) (θs θ : EuclideanSpace ℝ (Fin d))
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    copyResidual φ θs θ (superData (superSwap ω)) = copyResidual φ θs θ (superData ω) := by
  unfold copyResidual
  refine Finset.sum_congr rfl fun i _ => ?_
  simp only [superData, superSwap, superBaseSwap, swapIndex, Equiv.coe_fn_mk]
  cases ω.1.2.1 i
  · simp
  · simp only [Bool.not_false, Bool.not_true, ite_true]
    ring

/-- A pointwise squared triangle inequality in `ℝ≥0∞`. -/
theorem ofReal_sum_sub_sq_le (x y a : Fin n → ℝ) :
    ENNReal.ofReal (∑ i, (x i - y i) ^ 2)
      ≤ 2 * ENNReal.ofReal (∑ i, (x i - a i) ^ 2) + 2 * ENNReal.ofReal (∑ i, (y i - a i) ^ 2) := by
  have h0 : ∀ f : Fin n → ℝ, 0 ≤ ∑ i, f i ^ 2 := fun f => Finset.sum_nonneg fun i _ => sq_nonneg _
  have hle : ∑ i, (x i - y i) ^ 2 ≤ 2 * ∑ i, (x i - a i) ^ 2 + 2 * ∑ i, (y i - a i) ^ 2 := by
    rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
    exact Finset.sum_le_sum fun i _ => by nlinarith [sq_nonneg (x i + y i - 2 * a i)]
  rw [show (2 : ℝ≥0∞) = ENNReal.ofReal 2 by simp, ← ENNReal.ofReal_mul (by norm_num),
    ← ENNReal.ofReal_mul (by norm_num), ← ENNReal.ofReal_add (by linarith [h0 fun i => x i - a i])
      (by linarith [h0 fun i => y i - a i])]
  exact ENNReal.ofReal_le_ofReal hle

/-- The residual of the copy trained on row `0` with the learner's own seed. -/
def copyRowResidual (φ : ℝ → ℝ) (θs : EuclideanSpace ℝ (Fin d))
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Rr n) : ℝ≥0∞ :=
  ENNReal.ofReal (copyResidual φ θs (A (fun j => superPoint false j ω) (superSeed ω)) (superData ω))

omit [MeasurableSpace Rr] in
theorem copyRowResidual_superSeedSwap (φ : ℝ → ℝ) (θs : EuclideanSpace ℝ (Fin d))
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Rr n) :
    copyRowResidual φ θs A (superSeedSwap ω)
      = ENNReal.ofReal (copyResidual φ θs (A (fun j => superPoint false j ω) (superNoiseSeed ω))
          (superData ω)) := rfl

omit [MeasurableSpace Rr] in
theorem copyRowResidual_superSwap (φ : ℝ → ℝ) (θs : EuclideanSpace ℝ (Fin d))
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Rr n) :
    copyRowResidual φ θs A (superSwap ω)
      = ENNReal.ofReal (copyResidual φ θs (superLearner A ω) (superData ω)) := by
  unfold copyRowResidual
  rw [superLearner_eq_swap A ω, copyResidual_superSwap]

/-- **The retrained copy has the same residual law.** Under the supersample law with the release
randomness distributed as the learner's randomness, the copy `θ⁰ = A(row 0; R_Y)` has the same
expected residual from the population reference as the learner `θ̂ = A(Z_U; R)`: first exchange the
two seeds, then move the training set to row `0` (`superSwap`), which only exchanges the two
candidates of some pairs. -/
theorem copy_residual_lintegral_eq (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] (μR : Measure Rr) [IsProbabilityMeasure μR] {φ : ℝ → ℝ}
    (hφm : Measurable φ) (θs : EuclideanSpace ℝ (Fin d))
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) :
    ∫⁻ ω, ENNReal.ofReal (copyResidual φ θs (A (fun j => superPoint false j ω) (superNoiseSeed ω))
        (superData ω)) ∂(superMeasure n D μR μR)
      = ∫⁻ ω, ENNReal.ofReal (copyResidual φ θs (superLearner A ω) (superData ω))
          ∂(superMeasure n D μR μR) := by
  have hrow1 : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Rr n =>
      ((fun j => superPoint false j ω), superSeed ω) :=
    (measurable_pi_lambda _ fun j => measurable_superPoint false j).prodMk measurable_superSeed
  have hrow : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Rr n =>
      A (fun j => superPoint false j ω) (superSeed ω) := hA.comp hrow1
  have hres : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Rr n =>
      copyResidual φ θs (A (fun j => superPoint false j ω) (superSeed ω)) (superData ω) :=
    Measurable.comp (g := fun q : EuclideanSpace ℝ (Fin d) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      copyResidual φ θs q.1 q.2)
      (f := fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Rr n =>
        (A (fun j => superPoint false j ω) (superSeed ω), superData ω))
      (measurable_copyResidual (n := n) hφm θs) (hrow.prodMk measurable_superData)
  have hG2m : Measurable (copyRowResidual φ θs A) := by
    unfold copyRowResidual
    exact hres.ennreal_ofReal
  have e1 := (measurePreserving_superSeedSwap (n := n) D μR).lintegral_comp hG2m
  have e2 := (measurePreserving_superSwap (n := n) D μR μR).lintegral_comp hG2m
  simp only [copyRowResidual_superSeedSwap, copyRowResidual_superSwap] at e1 e2
  rw [e1, ← e2]

/-- The zero-information release carries no information about the selection given the
supersample: `I(R_Y; U | Z̃) = 0`. -/
theorem condMutualInfo_superNoiseSeed_eq_zero {E Ng : Type*} [MeasurableSpace E]
    [MeasurableSpace Ng] (D : Measure E) [IsProbabilityMeasure D] (μR : Measure Rr)
    [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG] :
    condMutualInfo (superMeasure n D μR μG) superBits superNoiseSeed superData = 0 := by
  rw [condMutualInfo_eq_of_indepFun _ measurable_superBits measurable_superData
    (indepFun_superBits_superData D μR μG)]
  refine mutualInfo_eq_zero_of_indepFun _ measurable_superBits
    (measurable_superNoiseSeed.prodMk measurable_superData) ?_
  have hbase : IndepFun
      (fun ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) => ωb.1)
      (fun ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) => ωb.2.1)
      ((Measure.pi fun _ : Bool × Fin n => D).prod
        ((Measure.pi fun _ : Fin n => fairBool).prod μR)) :=
    indepFun_prod measurable_id measurable_fst
  have h2 := indepFun_prodMk_snd_of_indepFun _ μG measurable_fst
    (measurable_fst.comp measurable_snd) hbase
  have h3 := h2.symm.comp measurable_id measurable_swap
  unfold superMeasure
  exact h3

/-- **The per-law error of the copy decoder.** Under the hypotheses of Proposition 7, at every
`p ∈ [-1,1]^d`, the zero-information release with the copy decoder has
`E_p ∑_i (X_i − X̂_i)² ≤ 4D`, `D` the residual budget: both difference vectors are within
expected squared distance `D` of the population reference. -/
theorem copy_decoder_error_le (μR : Measure Rr) [IsProbabilityMeasure μR] (hd : 0 < d)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    reconstructionError μR μR φ A seedRelease (copyDecoder φ A) p
      ≤ ENNReal.ofReal (4 * nativeResidualBudget a r ε L H n d) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  obtain ⟨-, -, h3⟩ := finite_native_budgets_unconditional μR μR hd hφ hφm hg hgm hε hv0 hv1
    A hA hA1 hacc
  obtain ⟨θs, hθs, hmin⟩ := exists_nativePopulationMinimizer hφ hφm hg
    (isSignProductLaw_signProductLaw hp) hd
  have hD := h3 p hp θs hθs hmin
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hfresm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Rr n =>
      copyResidual φ θs (superLearner A ω) (superData ω) :=
    Measurable.comp (g := fun q : EuclideanSpace ℝ (Fin d) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      copyResidual φ θs q.1 q.2)
      (f := fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Rr n =>
        (superLearner A ω, superData ω))
      (measurable_copyResidual (n := n) hφm θs)
      ((measurable_superLearner hA).prodMk measurable_superData)
  have hbd : ∀ᵐ ω ∂(superMeasure n (signProductLaw d p) μR μR),
      ‖copyResidual φ θs (superLearner A ω) (superData ω)‖ ≤ n * (4 * C) ^ 2 := by
    filter_upwards [superPoint_norm_le_one (signProductLaw d p) μR μR
      ((isSignProductLaw_signProductLaw hp).norm_le_one hd)] with ω hω
    rw [Real.norm_eq_abs, copyResidual]
    refine abs_sum_fin_le_mul fun i => ?_
    have hθ : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
    have h1 := abs_le.1 (hC ⟪superLearner A ω, superData ω (true, i)⟫_ℝ (native_margin_mem_Icc hθ (hω true i)))
    have h2 := abs_le.1 (hC ⟪superLearner A ω, superData ω (false, i)⟫_ℝ (native_margin_mem_Icc hθ (hω false i)))
    have h3 := abs_le.1 (hC ⟪θs, superData ω (true, i)⟫_ℝ (native_margin_mem_Icc hθs (hω true i)))
    have h4 := abs_le.1 (hC ⟪θs, superData ω (false, i)⟫_ℝ (native_margin_mem_Icc hθs (hω false i)))
    generalize φ ⟪superLearner A ω, superData ω (true, i)⟫_ℝ = x1 at h1 ⊢
    generalize φ ⟪superLearner A ω, superData ω (false, i)⟫_ℝ = x2 at h2 ⊢
    generalize φ ⟪θs, superData ω (true, i)⟫_ℝ = x3 at h3 ⊢
    generalize φ ⟪θs, superData ω (false, i)⟫_ℝ = x4 at h4 ⊢
    have hdiff : |x1 - x2 - (x3 - x4)| ≤ 4 * C :=
      abs_le.2 ⟨by linarith [h1.1, h2.2, h3.2, h4.1], by linarith [h1.2, h2.1, h3.1, h4.2]⟩
    rw [abs_of_nonneg (sq_nonneg _)]
    have h0 : 0 ≤ 4 * C := (abs_nonneg _).trans hdiff
    nlinarith [abs_nonneg (x1 - x2 - (x3 - x4)), sq_abs (x1 - x2 - (x3 - x4))]
  have hint : Integrable (fun ω => copyResidual φ θs (superLearner A ω) (superData ω))
      (superMeasure n (signProductLaw d p) μR μR) :=
    Integrable.of_bound hfresm.aestronglyMeasurable _ hbd
  have hnn : 0 ≤ᵐ[superMeasure n (signProductLaw d p) μR μR]
      fun ω => copyResidual φ θs (superLearner A ω) (superData ω) :=
    Filter.Eventually.of_forall fun ω =>
      show (0 : ℝ) ≤ copyResidual φ θs (superLearner A ω) (superData ω) from
        Finset.sum_nonneg fun i _ => sq_nonneg _
  have hres : ∫⁻ ω, ENNReal.ofReal (copyResidual φ θs (superLearner A ω) (superData ω))
      ∂(superMeasure n (signProductLaw d p) μR μR)
      ≤ ENNReal.ofReal (nativeResidualBudget a r ε L H n d) := by
    rw [← ofReal_integral_eq_lintegral_ofReal hint hnn]
    exact ENNReal.ofReal_le_ofReal hD
  have hcopy := copy_residual_lintegral_eq (signProductLaw d p) μR hφm θs hA
  have hpt : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Rr n,
      ENNReal.ofReal (∑ i, (nativeReleaseVector φ A ω i
        - copyDecoder φ A (generalRelease φ A seedRelease ω, superData ω) i) ^ 2)
      ≤ 2 * ENNReal.ofReal (copyResidual φ θs (superLearner A ω) (superData ω))
        + 2 * ENNReal.ofReal (copyResidual φ θs (A (fun j => superPoint false j ω)
          (superNoiseSeed ω)) (superData ω)) := fun ω =>
    ofReal_sum_sub_sq_le (fun i => nativeReleaseVector φ A ω i)
      (fun i => copyDecoder φ A (generalRelease φ A seedRelease ω, superData ω) i)
      (fun i => nativePopulationReference φ θs ω i)
  have hsum : reconstructionError μR μR φ A seedRelease (copyDecoder φ A) p
      ≤ 2 * ∫⁻ ω, ENNReal.ofReal (copyResidual φ θs (superLearner A ω) (superData ω))
          ∂(superMeasure n (signProductLaw d p) μR μR)
        + 2 * ∫⁻ ω, ENNReal.ofReal (copyResidual φ θs (A (fun j => superPoint false j ω)
          (superNoiseSeed ω)) (superData ω)) ∂(superMeasure n (signProductLaw d p) μR μR) := by
    refine (lintegral_mono hpt).trans (le_of_eq ?_)
    rw [lintegral_add_left (hfresm.ennreal_ofReal.const_mul 2),
      lintegral_const_mul _ hfresm.ennreal_ofReal,
      lintegral_const_mul' _ _ (by norm_num)]
  rw [hcopy] at hsum
  refine hsum.trans ?_
  have hD0 : 0 ≤ nativeResidualBudget a r ε L H n d :=
    le_trans (integral_nonneg fun ω => Finset.sum_nonneg fun i _ => sq_nonneg _) hD
  calc 2 * ∫⁻ ω, ENNReal.ofReal (copyResidual φ θs (superLearner A ω) (superData ω))
          ∂(superMeasure n (signProductLaw d p) μR μR)
        + 2 * ∫⁻ ω, ENNReal.ofReal (copyResidual φ θs (superLearner A ω) (superData ω))
          ∂(superMeasure n (signProductLaw d p) μR μR)
      ≤ 2 * ENNReal.ofReal (nativeResidualBudget a r ε L H n d)
          + 2 * ENNReal.ofReal (nativeResidualBudget a r ε L H n d) := by
        gcongr
    _ = ENNReal.ofReal (4 * nativeResidualBudget a r ε L H n d) := by
        rw [show (2 : ℝ≥0∞) = ENNReal.ofReal 2 by simp, ← ENNReal.ofReal_mul (by norm_num),
          ← ENNReal.ofReal_add (by positivity) (by positivity)]
        ring_nf

/-- **The distortion upper bound (explicit constant).** In the regime of Theorem 3, for every
learner of the class and every `ℓ ≥ 0`, with release randomness distributed as the learner's
randomness: `R_A(ℓ) ≤ C ε²`, `C = reconstructionUpperConstant = 4 d₀`, attained by the
zero-information release `Y = R_Y` and the copy decoder. -/
theorem reconstruction_distortion_upper (μR : Measure Rr) [IsProbabilityMeasure μR]
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε) {ℓ : ℝ} (hℓ : 0 ≤ ℓ) :
    worstReconstructionDistortion Rr μR μR φ A ℓ
      ≤ ENNReal.ofReal (reconstructionUpperConstant a r L H cm * ε ^ 2) := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  obtain ⟨hn, hdn, hv0, hv1, -, -, hD⟩ :=
    main_recipe_orders (L := L) hr ha hb hB hH hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  have hadm : (seedRelease, copyDecoder φ A) ∈ admissibleReconstructions Rr μR μR φ A ℓ := by
    refine ⟨measurable_seedRelease, measurable_copyDecoder hφm hA, fun p hp => ?_⟩
    haveI := isProbabilityMeasure_signProductLaw hp
    have h0 : generalReleaseInformation μR μR φ A seedRelease p = 0 :=
      condMutualInfo_superNoiseSeed_eq_zero (signProductLaw d p) μR μR
    rw [h0]
    exact hℓ
  refine (iInf₂_le _ hadm).trans (iSup₂_le fun p hp => ENNReal.div_le_of_le_mul ?_)
  refine (copy_decoder_error_le μR hd hφ hφm hg hgm hε hv0 hv1 A hA hA1 hacc hp).trans ?_
  have hd0 : 0 ≤ mainResidualRate a r L H cm := by
    have hc := matrixEnergyC_pos
    have hAr : 0 < a ^ (1 / r) := Real.rpow_pos_of_pos ha _
    unfold mainResidualRate
    positivity
  rw [← ENNReal.ofReal_natCast, ← ENNReal.ofReal_mul (by
    unfold reconstructionUpperConstant
    positivity)]
  refine ENNReal.ofReal_le_ofReal ?_
  unfold reconstructionUpperConstant
  nlinarith [hD]

end Upper

section Combined

variable {Rr : Type*} [MeasurableSpace Rr] [StandardBorelSpace Rr] [Nonempty Rr]

/-- **One distortion scale for general releases, explicit constants.** In the
regime of Theorem 3 (`0 < ε ≤ ε₀`, `c₋ ε^{-2/q} ≤ n ≤ c₊ ε^{-2/q}`,
`d ≥ C max{n, ε^{-2/q}}`), for every learner of the class with a standard Borel randomness space,
release randomness distributed as the learner's randomness, and every leakage budget
`0 ≤ ℓ < c_ℓ n`: `c ε² ≤ R_A(ℓ) ≤ C ε²` with `c = reconstructionLowerConstant > 0`,
`c_ℓ = reconstructionLeakConstant > 0` and `C = reconstructionUpperConstant`, all depending only
on the class constants and the sample multipliers. -/
theorem general_release_distortion {d n : ℕ} (μR : Measure Rr) [IsProbabilityMeasure μR]
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε) {ℓ : ℝ} (hℓ0 : 0 ≤ ℓ)
    (hℓ : ℓ < reconstructionLeakConstant a b B r L cm cp * n) :
    0 < reconstructionLowerConstant b B r cp ∧ 0 < reconstructionLeakConstant a b B r L cm cp ∧
      ENNReal.ofReal (reconstructionLowerConstant b B r cp * ε ^ 2)
        ≤ worstReconstructionDistortion Rr μR μR φ A ℓ ∧
      worstReconstructionDistortion Rr μR μR φ A ℓ
        ≤ ENNReal.ofReal (reconstructionUpperConstant a r L H cm * ε ^ 2) :=
  ⟨reconstructionLowerConstant_pos hg.two_le hφ.slope_pos hg.B_pos hcp,
    reconstructionLeakConstant_pos hg.two_le hφ.slope_pos hg.B_pos hcp,
    reconstruction_distortion_lower μR μR hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl hℓ,
    reconstruction_distortion_upper μR hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl hℓ0⟩

/-- **One distortion scale for leakage budgets `ℓ_n = o(n)`.** For a link and a family of regularizers
`g_d` (one per dimension) of Assumption 2 with common constants, positive sample multipliers and
a nonnegative leakage sequence with `ℓ_n / n → 0`, there is `ε₁ > 0` such that for every
`0 < ε ≤ min{ε₁, ε₀}`, every `n, d` in the regime of Theorem 3 and every learner of the class,
`c ε² ≤ R_A(ℓ_n) ≤ C ε²`, with `c`, `C` as in `general_release_distortion`. -/
theorem general_release_distortion_little_o (μR : Measure Rr) [IsProbabilityMeasure μR]
    {φ : ℝ → ℝ} {g : ∀ d : ℕ, EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : ∀ d, NativeRegularizerClass (g d) a B r Lg) (hgm : ∀ d, Measurable (g d))
    {cm cp : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (ℓ : ℕ → ℝ) (hℓ0 : ∀ k, 0 ≤ ℓ k)
    (hℓ : Tendsto (fun k : ℕ => ℓ k / k) atTop (𝓝 0)) :
    ∃ ε₁ : ℝ, 0 < ε₁ ∧ ∀ (ε : ℝ) (n d : ℕ), 0 < ε → ε ≤ ε₁ →
      ε ≤ mainThreshold a b B r H cm cp →
      cm * ε ^ (-(2 / powerDualExponent r)) ≤ n →
      (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)) →
      mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d →
      ∀ A ∈ nativeAccurateLearners n d μR φ (g d) ε,
        ENNReal.ofReal (reconstructionLowerConstant b B r cp * ε ^ 2)
            ≤ worstReconstructionDistortion Rr μR μR φ A (ℓ n) ∧
          worstReconstructionDistortion Rr μR μR φ A (ℓ n)
            ≤ ENNReal.ofReal (reconstructionUpperConstant a r L H cm * ε ^ 2) := by
  have hr := (hg 0).two_le
  have hc0 := reconstructionLeakConstant_pos (a := a) (L := L) (cm := cm) hr hφ.slope_pos
    (hg 0).B_pos hcp
  obtain ⟨N, hN⟩ := eventually_atTop.1 (hℓ.eventually (gt_mem_nhds hc0))
  obtain ⟨hq1, -, -⟩ := main_exponent_facts hr
  set q := powerDualExponent r with hqdef
  have hq0 : 0 < q := by linarith
  have hN1 : (0 : ℝ) < N + 1 := by positivity
  refine ⟨(cm / (N + 1)) ^ (q / 2), by positivity, ?_⟩
  intro ε n d hε hε1 hε0 hn1 hn2 hdim A hA
  have hbase : 0 < cm / (N + 1) := by positivity
  have hpow : ((cm / (N + 1)) ^ (q / 2)) ^ (-(2 / q)) = (N + 1) / cm := by
    rw [← Real.rpow_mul hbase.le, show q / 2 * -(2 / q) = -1 by field_simp, Real.rpow_neg_one,
      inv_div]
  have hmono : ((cm / (N + 1)) ^ (q / 2)) ^ (-(2 / q)) ≤ ε ^ (-(2 / q)) :=
    Real.rpow_le_rpow_of_nonpos hε hε1 (by
      have : 0 < 2 / q := by positivity
      linarith)
  rw [hpow] at hmono
  have hNn' : (N : ℝ) + 1 ≤ n := by
    have h := mul_le_mul_of_nonneg_left hmono hcm.le
    rw [mul_div_cancel₀ _ hcm.ne'] at h
    exact h.trans hn1
  have hn' : (0 : ℝ) < n := lt_of_lt_of_le hN1 hNn'
  have hNn : N ≤ n := by
    have : (N : ℝ) ≤ n := by linarith
    exact_mod_cast this
  have hlt : ℓ n < reconstructionLeakConstant a b B r L cm cp * n := by
    have := hN n hNn
    rwa [div_lt_iff₀ hn'] at this
  exact (general_release_distortion μR hφ hφm (hg d) (hgm d) hcm hcp hε hε0 hn1 hn2 hdim hA
    (hℓ0 n) hlt).2.2

end Combined

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ReflectionLaw.lean <==
import LossOnlyTraceability.MainTheorem

/-! # Remark E.1 (reflection): the case `φ'(0) > 0` of Theorem 3

Theorem 3 (`native_loss_information_law`) assumes `b = -φ'(0) > 0`.  If instead `φ'(0) > 0`, the
reflected link `φ⁻(t) = φ(-t)` has `-φ⁻'(0) = φ'(0) > 0` and keeps the other link conditions
(`nativeLinkClass_reflect_of_pos_slope`, Remark E.1(i)).  The reflection `z ↦ -z`

* maps the sign product law `D_p` to `D_{-p}` (`signProductLaw_map_neg`);
* turns the objective of `φ⁻` under `D` into the objective of `φ` under the reflected law
  (`nativePopulationObjective_reflect`), so a learner `A` is `ε`-accurate for `φ` on the product
  family iff the reflected learner `A⁻(S; R) = A(-S; R)` is `ε`-accurate for `φ⁻`
  (`reflectLearner_mem_nativeAccurateLearners`, Remark E.1(ii));
* acting on the supersample only (`superNeg`), maps the law of the supersample model of `D_p` to
  that of `D_{-p}` (`superMeasure_map_superNeg`), leaves the selection bits, the learner randomness
  and the noise fixed, maps the loss-difference release of `(φ⁻, A⁻)` to that of `(φ, A)`
  (`nativeReleaseVector_reflect`), and is a bijection of the supersample, so all three information
  functionals agree: `Q_{D_p}(X^{φ⁻,A⁻} + τG) = Q_{D_{-p}}(X^{φ,A} + τG)`
  (`nativeNoisyInformation_reflect`, Remark E.1(iii)), hence the worst cases over the cube agree
  (`nativeWorstInformation_reflect`).

Consequently Theorem 3 holds as stated, with the same explicit constants evaluated at `b = φ'(0)`,
for links with `φ'(0) > 0` (`native_loss_information_law_reflected`,
`native_loss_information_law_infimum_reflected`), and so under `φ'(0) ≠ 0`
(`native_loss_information_law_nonzero_slope`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section InformationTransport

variable {Ω Ω' α β γ : Type*} [MeasurableSpace Ω] [MeasurableSpace Ω'] [MeasurableSpace α]
  [MeasurableSpace β] [MeasurableSpace γ]

/-- Mutual information of random variables pulled back along a measurable map equals the mutual
information under the pushforward law. -/
theorem mutualInfo_comp_measurable (P : Measure Ω) {T : Ω → Ω'} (hT : Measurable T)
    {X : Ω' → α} {Y : Ω' → β} (hX : Measurable X) (hY : Measurable Y) :
    mutualInfo P (fun ω => X (T ω)) (fun ω => Y (T ω)) = mutualInfo (P.map T) X Y := by
  simp only [mutualInfo, mutualInfoNats, jointLaw, productLaw]
  rw [Measure.map_map (hX.prodMk hY) hT, Measure.map_map hX hT, Measure.map_map hY hT]
  rfl

/-- **Transport of the three information directions.**  Pulling the release, the selection bits
and the conditioning variable back along a measurable map `T`, the last one also relabelled by a
measurable equivalence `e`, gives the information of the originals under the pushforward law. -/
theorem directionInfo_comp_measurable {n : ℕ} (Q : InfoDirection) (P : Measure Ω)
    [IsProbabilityMeasure P] {T : Ω → Ω'} (hT : Measurable T)
    {Y : Ω' → Fin n → ℝ} (hY : Measurable Y) {U : Ω' → Fin n → Bool} (hU : Measurable U)
    {Zt : Ω' → γ} (hZt : Measurable Zt) (e : γ ≃ᵐ γ) :
    directionInfo Q P (fun ω => Y (T ω)) (fun ω => U (T ω)) (fun ω => e (Zt (T ω)))
      = directionInfo Q (P.map T) Y U Zt := by
  haveI : IsProbabilityMeasure (P.map T) := P.isProbabilityMeasure_map hT.aemeasurable
  cases Q with
  | individual =>
    simp only [directionInfo, releaseInfoI]
    refine Finset.sum_congr rfl fun i _ => ?_
    exact mutualInfo_comp_measurable P hT ((measurable_pi_apply i).comp hY)
      ((measurable_pi_apply i).comp hU)
  | joint =>
    simp only [directionInfo, releaseInfoJ]
    exact mutualInfo_comp_measurable P hT hY hU
  | strong =>
    simp only [directionInfo, releaseInfoS, condMutualInfo]
    have h1 := mutualInfo_comp_measurable P hT hU (hY.prodMk (e.measurable.comp hZt))
    have h2 := mutualInfo_comp_measurable P hT hU (e.measurable.comp hZt)
    have h3 : mutualInfo (P.map T) U (fun ω => (Y ω, e (Zt ω)))
        = mutualInfo (P.map T) U (fun ω => (Y ω, Zt ω)) :=
      mutualInfo_comp_right_measurableEquiv (P.map T) hU (hY.prodMk hZt)
        ((MeasurableEquiv.refl (Fin n → ℝ)).prodCongr e)
    have h4 : mutualInfo (P.map T) U (fun ω => e (Zt ω)) = mutualInfo (P.map T) U Zt :=
      mutualInfo_comp_right_measurableEquiv (P.map T) hU hZt e
    simp only [Function.comp_def] at h1 h2
    rw [h1, h2, h3, h4]

end InformationTransport

section Reflection

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

/-- Negation on `EuclideanSpace ℝ (Fin d)` as a measurable involution. -/
def negEuclidEquiv : EuclideanSpace ℝ (Fin d) ≃ᵐ EuclideanSpace ℝ (Fin d) where
  toFun z := -z
  invFun z := -z
  left_inv z := neg_neg z
  right_inv z := neg_neg z
  measurable_toFun := continuous_neg.measurable
  measurable_invFun := continuous_neg.measurable

/-- Negation of every point of a supersample. -/
def negData (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) : Bool × Fin n → EuclideanSpace ℝ (Fin d) :=
  fun j => -z j

theorem measurable_negData :
    Measurable (negData : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → _) :=
  measurable_pi_lambda _ fun j => continuous_neg.measurable.comp (measurable_pi_apply j)

/-- Negation of the supersample as a measurable involution. -/
def negDataEquiv :
    (Bool × Fin n → EuclideanSpace ℝ (Fin d)) ≃ᵐ (Bool × Fin n → EuclideanSpace ℝ (Fin d)) where
  toFun := negData
  invFun := negData
  left_inv z := by funext j; simp [negData]
  right_inv z := by funext j; simp [negData]
  measurable_toFun := measurable_negData
  measurable_invFun := measurable_negData

/-- The reflection of the supersample model: negate every supersample point and keep the
selection bits, the learner randomness and the noise randomness. -/
def superNeg (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n :=
  ((negData ω.1.1, ω.1.2), ω.2)

theorem measurable_superNeg :
    Measurable (superNeg : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) :=
  ((measurable_negData.comp (measurable_fst.comp measurable_fst)).prodMk
    (measurable_snd.comp measurable_fst)).prodMk measurable_snd

/-- Negating the points of `2n` independent draws from `D` gives `2n` independent draws from the
reflected law. -/
theorem pi_map_negData (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] :
    (Measure.pi fun _ : Bool × Fin n => D).map negData
      = Measure.pi fun _ : Bool × Fin n => D.map fun z => -z := by
  have h : (negData : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → _)
      = fun x j => (fun (_ : Bool × Fin n) (z : EuclideanSpace ℝ (Fin d)) => -z) j (x j) := rfl
  rw [h]
  exact Measure.pi_map_pi (fun _ => continuous_neg.measurable.aemeasurable)

/-- **The reflection maps the supersample model of `D` to the supersample model of the reflected
law**, with the same selection-bit, learner and noise laws. -/
theorem superMeasure_map_superNeg (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] (μR : Measure Rr) [IsProbabilityMeasure μR]
    (μG : Measure Ng) [IsProbabilityMeasure μG] :
    (superMeasure n D μR μG).map superNeg = superMeasure n (D.map fun z => -z) μR μG := by
  have hT : (superNeg : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _)
      = Prod.map (Prod.map negData id) id := rfl
  unfold superMeasure
  rw [hT, ← Measure.map_prod_map _ _ (measurable_negData.prodMap measurable_id) measurable_id,
    ← Measure.map_prod_map _ _ measurable_negData measurable_id, Measure.map_id, Measure.map_id,
    pi_map_negData]

/-- The two-point coordinate law is reflected to the two-point law of the opposite parameter. -/
theorem signCoordLaw_map_neg (a : ℝ) :
    (signCoordLaw d a).map (fun t : ℝ => -t) = signCoordLaw d (-a) := by
  unfold signCoordLaw
  rw [Measure.map_add _ _ measurable_neg, Measure.map_smul, Measure.map_smul,
    Measure.map_dirac' measurable_neg, Measure.map_dirac' measurable_neg, neg_neg,
    show (1 + -a) / 2 = (1 - a) / 2 by ring, show (1 - -a) / 2 = (1 + a) / 2 by ring]
  exact add_comm _ _

/-- **The reflection maps `D_p` to `D_{-p}`.** -/
theorem signProductLaw_map_neg {p : Fin d → ℝ} (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) :
    (signProductLaw d p).map (fun z => -z) = signProductLaw d (-p) := by
  haveI : ∀ k, IsProbabilityMeasure (signCoordLaw d (p k)) :=
    fun k => isProbabilityMeasure_signCoordLaw (hp k)
  unfold signProductLaw
  have hneg : Measurable fun z : EuclideanSpace ℝ (Fin d) => -z := continuous_neg.measurable
  have hnegF : Measurable fun (x : Fin d → ℝ) (k : Fin d) => -x k :=
    measurable_pi_lambda _ fun k => (measurable_pi_apply k).neg
  rw [Measure.map_map hneg (MeasurableEquiv.toLp 2 (Fin d → ℝ)).measurable]
  have hcomm : (fun z : EuclideanSpace ℝ (Fin d) => -z) ∘ (MeasurableEquiv.toLp 2 (Fin d → ℝ))
      = (MeasurableEquiv.toLp 2 (Fin d → ℝ)) ∘ (fun (x : Fin d → ℝ) (k : Fin d) => -x k) := by
    funext x
    rfl
  rw [hcomm, ← Measure.map_map (MeasurableEquiv.toLp 2 (Fin d → ℝ)).measurable hnegF,
    Measure.pi_map_pi (f := fun (_ : Fin d) (t : ℝ) => -t)
      (fun _ => measurable_neg.aemeasurable)]
  congr 2
  funext k
  exact signCoordLaw_map_neg (p k)

/-- The reflected learner `A⁻(S; R) = A(-S; R)`: negate every training point, then run `A`. -/
def reflectLearner (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (x : Fin n → EuclideanSpace ℝ (Fin d)) (ρ : Rr) : EuclideanSpace ℝ (Fin d) :=
  A (fun i => -x i) ρ

omit [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- In the supersample model the reflected learner at `ω` is the learner at the reflected `ω`. -/
theorem superLearner_reflectLearner
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    superLearner (reflectLearner A) ω = superLearner A (superNeg ω) := rfl

omit [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- **The reflection maps the loss-difference release to itself**: the release of `(φ⁻, A⁻)` at `ω` is the
release of `(φ, A)` at the reflected `ω`. -/
theorem nativeReleaseVector_reflect (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    nativeReleaseVector (fun t => φ (-t)) (reflectLearner A) ω
      = nativeReleaseVector φ A (superNeg ω) := by
  funext i
  have h : ∀ b : Bool, superPoint b i (superNeg ω) = -superPoint b i ω := fun _ => rfl
  simp only [nativeReleaseVector, nativeLossRelease, superLearner_reflectLearner, h true, h false,
    inner_neg_right]

/-- **Reflection of the information functionals.**  For a measurable link and learner, every
`p ∈ [-1,1]^d`, every direction `Q ∈ {Ii, Ij, Is}` and every real `τ`:
`Q_{D_p}(X^{φ⁻,A⁻} + τ G) = Q_{D_{-p}}(X^{φ,A} + τ G)`. -/
theorem nativeNoisyInformation_reflect (μR : Measure Rr) [IsProbabilityMeasure μR]
    (μG : Measure Ng) [IsProbabilityMeasure μG] {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q μR μG (fun t => φ (-t)) (reflectLearner A) Gf τ p
      = nativeNoisyInformation Q μR μG φ A Gf τ (-p) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hY : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeReleaseVector φ A ω + τ • Gf (superNoiseSeed ω) :=
    (measurable_nativeReleaseVector hφm hA).add
      ((hGf.comp measurable_superNoiseSeed).const_smul τ)
  have key := directionInfo_comp_measurable Q (superMeasure n (signProductLaw d p) μR μG)
    measurable_superNeg hY measurable_superBits measurable_superData negDataEquiv
  rw [superMeasure_map_superNeg, signProductLaw_map_neg hp] at key
  have e1 : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeReleaseVector φ A (superNeg ω) + τ • Gf (superNoiseSeed (superNeg ω)))
      = fun ω => nativeReleaseVector (fun t => φ (-t)) (reflectLearner A) ω
          + τ • Gf (superNoiseSeed ω) := by
    funext ω
    rw [nativeReleaseVector_reflect]
    rfl
  have e2 : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superBits (superNeg ω))
      = superBits := rfl
  have e3 : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      negDataEquiv (superData (superNeg ω))) = superData := by
    funext ω j
    show -(-(ω.1.1 j)) = ω.1.1 j
    exact neg_neg _
  rw [e1, e2, e3] at key
  exact key

/-- The reflection is a bijection of the parameter cube. -/
def cubeNegEquiv (d : ℕ) : productCube d ≃ productCube d where
  toFun p := ⟨-(p : Fin d → ℝ), fun k => by
    have h : (p : Fin d → ℝ) k ∈ Set.Icc (-1 : ℝ) 1 :=
      (p.2 : ∀ k, (p : Fin d → ℝ) k ∈ Set.Icc (-1 : ℝ) 1) k
    simp only [Pi.neg_apply, Set.mem_Icc] at h ⊢
    constructor <;> linarith [h.1, h.2]⟩
  invFun p := ⟨-(p : Fin d → ℝ), fun k => by
    have h : (p : Fin d → ℝ) k ∈ Set.Icc (-1 : ℝ) 1 :=
      (p.2 : ∀ k, (p : Fin d → ℝ) k ∈ Set.Icc (-1 : ℝ) 1) k
    simp only [Pi.neg_apply, Set.mem_Icc] at h ⊢
    constructor <;> linarith [h.1, h.2]⟩
  left_inv p := by ext k; simp
  right_inv p := by ext k; simp

/-- **Reflection of the worst case over the product family**:
`sup_p Q_{D_p}(X^{φ⁻,A⁻} + τ G) = sup_p Q_{D_p}(X^{φ,A} + τ G)`. -/
theorem nativeWorstInformation_reflect (μR : Measure Rr) [IsProbabilityMeasure μR]
    (μG : Measure Ng) [IsProbabilityMeasure μG] {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ) :
    nativeWorstInformation Q μR μG (fun t => φ (-t)) (reflectLearner A) Gf τ
      = nativeWorstInformation Q μR μG φ A Gf τ := by
  unfold nativeWorstInformation
  calc (⨆ p : productCube d,
        nativeNoisyInformation Q μR μG (fun t => φ (-t)) (reflectLearner A) Gf τ p)
      = ⨆ p : productCube d, nativeNoisyInformation Q μR μG φ A Gf τ (cubeNegEquiv d p) :=
        iSup_congr fun p => nativeNoisyInformation_reflect μR μG hφm hA hGf Q τ p.2
    _ = ⨆ p : productCube d, nativeNoisyInformation Q μR μG φ A Gf τ p :=
        (cubeNegEquiv d).iSup_comp
          (g := fun p : productCube d => nativeNoisyInformation Q μR μG φ A Gf τ p)

/-- The objective of the reflected link under `D` is the objective of the link under the reflected
law. -/
theorem nativePopulationObjective_reflect (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ)
    (D : Measure (EuclideanSpace ℝ (Fin d))) (θ : EuclideanSpace ℝ (Fin d)) :
    nativePopulationObjective g (fun t => φ (-t)) D θ
      = nativePopulationObjective g φ (D.map fun z => -z) θ := by
  unfold nativePopulationObjective
  have h : (D.map fun z : EuclideanSpace ℝ (Fin d) => -z) = D.map negEuclidEquiv := rfl
  rw [h, integral_map_equiv]
  refine integral_congr_ae (Filter.Eventually.of_forall fun z => ?_)
  show g θ + φ (-⟪θ, z⟫_ℝ) = g θ + φ ⟪θ, -z⟫_ℝ
  rw [inner_neg_right]

/-- Negation of every training point, keeping the learner randomness, as a measurable
involution. -/
def negSampleEquiv :
    ((Fin n → EuclideanSpace ℝ (Fin d)) × Rr) ≃ᵐ ((Fin n → EuclideanSpace ℝ (Fin d)) × Rr) where
  toFun q := (fun i => -q.1 i, q.2)
  invFun q := (fun i => -q.1 i, q.2)
  left_inv q := by rcases q with ⟨x, ρ⟩; simp
  right_inv q := by rcases q with ⟨x, ρ⟩; simp
  measurable_toFun := (measurable_pi_lambda _ fun i =>
    continuous_neg.measurable.comp ((measurable_pi_apply i).comp measurable_fst)).prodMk
      measurable_snd
  measurable_invFun := (measurable_pi_lambda _ fun i =>
    continuous_neg.measurable.comp ((measurable_pi_apply i).comp measurable_fst)).prodMk
      measurable_snd

/-- Negating an iid sample of `D`, keeping the independent randomness, gives an iid sample of the
reflected law with the same randomness. -/
theorem prod_map_negSampleEquiv (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]
    (μR : Measure Rr) [IsProbabilityMeasure μR] :
    ((Measure.pi fun _ : Fin n => D).prod μR).map negSampleEquiv
      = (Measure.pi fun _ : Fin n => D.map fun z => -z).prod μR := by
  have hf : Measurable fun (x : Fin n → EuclideanSpace ℝ (Fin d)) (i : Fin n) => -x i :=
    measurable_pi_lambda _ fun i => continuous_neg.measurable.comp (measurable_pi_apply i)
  have h : (negSampleEquiv : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr → _)
      = Prod.map (fun (x : Fin n → EuclideanSpace ℝ (Fin d)) (i : Fin n) =>
          (fun (_ : Fin n) (z : EuclideanSpace ℝ (Fin d)) => -z) i (x i)) id := rfl
  rw [h, ← Measure.map_prod_map _ _ hf measurable_id, Measure.map_id,
    Measure.pi_map_pi (fun _ => continuous_neg.measurable.aemeasurable)]

/-- **Accuracy transfers to the reflected learner**: if `A` is measurable, proper and `ε`-accurate
for `φ` on the product family, so is `A⁻` for `φ⁻`. -/
theorem reflectLearner_mem_nativeAccurateLearners {μR : Measure Rr} [IsProbabilityMeasure μR]
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {ε : ℝ}
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε) :
    reflectLearner A ∈ nativeAccurateLearners n d μR (fun t => φ (-t)) g ε := by
  obtain ⟨hAm, hA1, hacc⟩ := hAcl
  refine ⟨hAm.comp negSampleEquiv.measurable, fun x ρ => hA1 _ _, fun p hp θ hθ => ?_⟩
  have hp' : ∀ k, (-p) k ∈ Set.Icc (-1 : ℝ) 1 := fun k => by
    have h := hp k
    simp only [Pi.neg_apply, Set.mem_Icc] at h ⊢
    constructor <;> linarith [h.1, h.2]
  haveI := isProbabilityMeasure_signProductLaw hp
  have hobj : ∀ θ' : EuclideanSpace ℝ (Fin d),
      nativePopulationObjective g (fun t => φ (-t)) (signProductLaw d p) θ'
        = nativePopulationObjective g φ (signProductLaw d (-p)) θ' := fun θ' => by
    rw [nativePopulationObjective_reflect, signProductLaw_map_neg hp]
  have hmeas : (Measure.pi fun _ : Fin n => signProductLaw d (-p)).prod μR
      = ((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR).map negSampleEquiv := by
    rw [prod_map_negSampleEquiv, signProductLaw_map_neg hp]
  have h1 : (∫ q, nativePopulationObjective g φ (signProductLaw d (-p)) (reflectLearner A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
      = ∫ q, nativePopulationObjective g φ (signProductLaw d (-p)) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => signProductLaw d (-p)).prod μR) := by
    rw [hmeas, integral_map_equiv]
    rfl
  simp only [hobj]
  rw [h1]
  exact hacc (-p) hp' θ hθ

/-- **The link conditions of Assumption 2 for the reflected link.**  If `φ` is convex and `C²` on a
neighbourhood of `[-1,1]`, with slope `φ'(0) = b > 0` (instead of `-φ'(0) = b`), `|φ'| ≤ L` and
`0 ≤ φ'' ≤ H` on `[-1,1]`, then `φ⁻(t) = φ(-t)` is a link of Assumption 2 with the same
`(b, L, H)`. -/
theorem nativeLinkClass_reflect_of_pos_slope {φ : ℝ → ℝ} {b L H : ℝ}
    (hnbhd : ∃ δ : ℝ, 0 < δ ∧ ContDiffOn ℝ 2 φ (Set.Ioo (-1 - δ) (1 + δ)) ∧
      ConvexOn ℝ (Set.Ioo (-1 - δ) (1 + δ)) φ)
    (hslope : b = deriv φ 0) (hb : 0 < b)
    (hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L)
    (hcurv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, 0 ≤ deriv (deriv φ) t ∧ deriv (deriv φ) t ≤ H) :
    NativeLinkClass (fun t => φ (-t)) b L H where
  nbhd := by
    obtain ⟨δ, hδ, hcd, hcv⟩ := hnbhd
    have hmaps : Set.MapsTo (fun t : ℝ => -t) (Set.Ioo (-1 - δ) (1 + δ))
        (Set.Ioo (-1 - δ) (1 + δ)) := fun t ht => ⟨by linarith [ht.2], by linarith [ht.1]⟩
    refine ⟨δ, hδ, hcd.comp contDiff_neg.contDiffOn hmaps, convex_Ioo _ _, ?_⟩
    intro x hx y hy α β hα hβ hαβ
    have h := hcv.2 (hmaps hx) (hmaps hy) hα hβ hαβ
    simp only [smul_eq_mul] at h ⊢
    have e : -(α * x + β * y) = α * -x + β * -y := by ring
    rw [e]
    exact h
  slope_eq := by
    rw [deriv_comp_neg, neg_zero, neg_neg]
    exact hslope
  slope_pos := hb
  deriv_le := fun t ht => by
    rw [deriv_comp_neg, abs_neg]
    exact hderiv (-t) ⟨by linarith [ht.2], by linarith [ht.1]⟩
  curv := fun t ht => by
    have h1 : deriv (fun t => φ (-t)) = fun t => -deriv φ (-t) :=
      funext fun t => deriv_comp_neg φ t
    have h2 : deriv (fun t => -deriv φ (-t)) t = deriv (deriv φ) (-t) := by
      rw [show (fun t => -deriv φ (-t)) = -(fun t => deriv φ (-t)) from rfl, deriv.neg,
        deriv_comp_neg, neg_neg]
    rw [h1, h2]
    exact hcurv (-t) ⟨by linarith [ht.2], by linarith [ht.1]⟩

variable (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Theorem 3 for links with `φ'(0) > 0` (Remark E.1).**  If the reflected link
`t ↦ φ(-t)` is a link of Assumption 2 with constants `(b, L, H)` (for instance by
`nativeLinkClass_reflect_of_pos_slope` when `φ'(0) = b > 0`), then every learner of the accurate
class of `φ` obeys the two-sided bound of `native_loss_information_law` for `φ`, with exactly the
same threshold, sample and dimension conditions and constants. -/
theorem native_loss_information_law_reflected
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass (fun t => φ (-t)) b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2))
        ≤ nativeWorstInformation Q μR μG φ A Gf τ ∧
      nativeWorstInformation Q μR μG φ A Gf τ
        ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
  have h := native_loss_information_law μR μG hφ (hφm.comp measurable_neg) hg hgm hcm hcp hε hε0
    hn1 hn2 hdim (reflectLearner_mem_nativeAccurateLearners hAcl) hGf hGlaw Q τ
  rwa [nativeWorstInformation_reflect μR μG hφm hAcl.1 hGf Q τ] at h

/-- **Theorem 3 under `φ'(0) ≠ 0`.**  If either `φ` or its reflection `t ↦ φ(-t)` is a link of
Assumption 2 with constants `(b, L, H)`, the two-sided bound of Theorem 3 holds for `φ` with the
same threshold, conditions and constants. -/
theorem native_loss_information_law_nonzero_slope
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H ∨ NativeLinkClass (fun t => φ (-t)) b L H)
    (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2))
        ≤ nativeWorstInformation Q μR μG φ A Gf τ ∧
      nativeWorstInformation Q μR μG φ A Gf τ
        ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
  rcases hφ with hφ | hφ
  · exact native_loss_information_law μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl hGf
      hGlaw Q τ
  · exact native_loss_information_law_reflected μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim
      hAcl hGf hGlaw Q τ

/-- **The infimum form for links with `φ'(0) > 0`.**  Under the hypotheses of
`native_loss_information_law_reflected`, for every nonempty set `𝒜` of learners of the accurate
class of `φ`, the infimum over `𝒜` of the worst-case information obeys the same two-sided bound. -/
theorem native_loss_information_law_infimum_reflected
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass (fun t => φ (-t)) b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    (𝒜 : Set ((Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)))
    (h𝒜 : 𝒜 ⊆ nativeAccurateLearners n d μR φ g ε) (hne : 𝒜.Nonempty)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2))
        ≤ ⨅ A : 𝒜, nativeWorstInformation Q μR μG φ (A : (Fin n → EuclideanSpace ℝ (Fin d)) →
          Rr → EuclideanSpace ℝ (Fin d)) Gf τ ∧
      (⨅ A : 𝒜, nativeWorstInformation Q μR μG φ (A : (Fin n → EuclideanSpace ℝ (Fin d)) →
          Rr → EuclideanSpace ℝ (Fin d)) Gf τ)
        ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
  haveI := hne.to_subtype
  have hlaw := fun A : 𝒜 => native_loss_information_law_reflected μR μG hφ hφm hg hgm hcm hcp
    hε hε0 hn1 hn2 hdim (h𝒜 A.2) hGf hGlaw Q τ
  refine ⟨le_ciInf fun A => (hlaw A).1, ?_⟩
  obtain ⟨A0, hA0⟩ := hne
  have hbdd : BddBelow (Set.range fun A : 𝒜 => nativeWorstInformation Q μR μG φ
      (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) Gf τ) := by
    refine ⟨mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2)), ?_⟩
    rintro _ ⟨A, rfl⟩
    exact (hlaw A).1
  exact (ciInf_le hbdd ⟨A0, hA0⟩).trans (hlaw ⟨A0, hA0⟩).2

end Reflection

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ReflectionPrior.lean <==
import LossOnlyTraceability.ReflectionLaw
import LossOnlyTraceability.MainPriorIntegrabilityEndpoints

/-! # Reflection (Remark E.1) for the prior-averaged lower bound of Theorem 3

The beta prior `Π_κ` of Theorem 3 has independent coordinates with the even density
`c_κ (1 - t²)^{κ/2 - 1}` on `(-1, 1)`, so it is invariant under `p ↦ -p` (`prior_map_neg`).
Together with `nativeNoisyInformation_reflect` this transports the prior-averaged clause of
Theorem 3 (`main_information_prior_averaged_unconditional`) to links with `φ'(0) > 0`
(`main_information_prior_averaged_reflected`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section PriorSymmetry

/-- The beta-like density is even. -/
theorem betaLikeDensity_neg (κ t : ℝ) : betaLikeDensity κ (-t) = betaLikeDensity κ t := by
  unfold betaLikeDensity
  have hmem : (-t ∈ Set.Ioo (-1 : ℝ) 1) ↔ (t ∈ Set.Ioo (-1 : ℝ) 1) := by
    simp only [Set.mem_Ioo]
    constructor <;> intro h <;> constructor <;> linarith [h.1, h.2]
  by_cases ht : t ∈ Set.Ioo (-1 : ℝ) 1
  · rw [if_pos (hmem.2 ht), if_pos ht, neg_sq]
  · rw [if_neg (fun h => ht (hmem.1 h)), if_neg ht]

/-- **The coordinate prior is symmetric**: `(-·)#Π_κ¹ = Π_κ¹`. -/
theorem priorCoord_map_neg (κ : ℝ) : (priorCoord κ).map (fun t : ℝ => -t) = priorCoord κ := by
  have hfm : Measurable fun t : ℝ => ENNReal.ofReal (betaLikeNormalizer κ * betaLikeDensity κ t) :=
    ENNReal.measurable_ofReal.comp (measurable_const.mul (measurable_betaLikeDensity κ))
  ext s hs
  rw [Measure.map_apply measurable_neg hs, priorCoord, withDensity_apply _ (measurable_neg hs),
    withDensity_apply _ hs]
  calc ∫⁻ x in (fun t : ℝ => -t) ⁻¹' s,
        ENNReal.ofReal (betaLikeNormalizer κ * betaLikeDensity κ x)
      = ∫⁻ x in (fun t : ℝ => -t) ⁻¹' s,
          ENNReal.ofReal (betaLikeNormalizer κ * betaLikeDensity κ (-x)) := by
        simp_rw [betaLikeDensity_neg]
    _ = ∫⁻ y in s, ENNReal.ofReal (betaLikeNormalizer κ * betaLikeDensity κ y)
          ∂(volume.map fun t : ℝ => -t) :=
        (setLIntegral_map hs hfm measurable_neg).symm
    _ = ∫⁻ y in s, ENNReal.ofReal (betaLikeNormalizer κ * betaLikeDensity κ y) := by
        rw [Measure.map_neg_eq_self (volume : Measure ℝ)]

/-- **The prior of Theorem 3 is invariant under `p ↦ -p`.** -/
theorem prior_map_neg {κ : ℝ} (hκ : 0 < κ) (d : ℕ) :
    (prior κ d).map (fun (p : Fin d → ℝ) (k : Fin d) => -p k) = prior κ d := by
  haveI := isProbabilityMeasure_priorCoord hκ
  unfold prior
  rw [Measure.pi_map_pi (f := fun (_ : Fin d) (t : ℝ) => -t)
    (fun _ => measurable_neg.aemeasurable)]
  congr 1
  funext k
  exact priorCoord_map_neg κ

/-- Averages under the prior are invariant under `p ↦ -p`. -/
theorem integral_prior_comp_neg {κ : ℝ} (hκ : 0 < κ) (d : ℕ) (f : (Fin d → ℝ) → ℝ) :
    ∫ p, f (-p) ∂(prior κ d) = ∫ p, f p ∂(prior κ d) := by
  have hnegF : Measurable fun (x : Fin d → ℝ) (k : Fin d) => -x k :=
    measurable_pi_lambda _ fun k => (measurable_pi_apply k).neg
  let e : (Fin d → ℝ) ≃ᵐ (Fin d → ℝ) :=
    { toFun := fun p => -p
      invFun := fun p => -p
      left_inv := neg_neg
      right_inv := neg_neg
      measurable_toFun := hnegF
      measurable_invFun := hnegF }
  have h : (prior κ d).map e = prior κ d := prior_map_neg hκ d
  calc ∫ p, f (-p) ∂(prior κ d) = ∫ p, f (e p) ∂(prior κ d) := rfl
    _ = ∫ p, f p ∂((prior κ d).map e) := (integral_map_equiv e f).symm
    _ = ∫ p, f p ∂(prior κ d) := by rw [h]

end PriorSymmetry

section PriorReflection

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The prior-averaged clause of Theorem 3 for links with `φ'(0) > 0`.**  If the reflected link
`t ↦ φ(-t)` is a link of Assumption 2 with constants `(b, L, H)`, then for every learner of the
accurate class of `φ` the finite prior-averaged bound of
`main_information_prior_averaged_unconditional` holds for `φ`:
`M² ≤ 2 ln 2 (V + n τ²) E_{p∼Π_κ} Q_{D_p}(X + τ G)` and `E_{p∼Π_κ} Q_{D_p}(X + τ G) ≤
sup_p Q_{D_p}(X + τ G)`, with the same finite budgets `M`, `V` and the same prior `Π_κ`. -/
theorem main_information_prior_averaged_reflected (hd : 0 < d)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass (fun t => φ (-t)) b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hM0 : 0 < nativeSignedBudget a b B r ε H n d) (Q : InfoDirection) (τ : ℝ) :
    nativeSignedBudget a b B r ε H n d ^ 2
        ≤ 2 * Real.log 2 * (nativeEnergyBudget a b B r ε L n d + n * τ ^ 2)
          * ∫ p, nativeNoisyInformation Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d) ∧
      (∫ p, nativeNoisyInformation Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d))
        ≤ nativeWorstInformation Q μR μG φ A Gf τ := by
  have hκ : 0 < nativeKappa b B r ε := by
    have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  obtain ⟨hAm', hA1', hacc'⟩ := reflectLearner_mem_nativeAccurateLearners hAcl
  have h := main_information_prior_averaged_unconditional μR μG hd hφ (hφm.comp measurable_neg)
    hg hgm hε hv0 hv1 (reflectLearner A) hAm' hA1' hacc' hGf hGlaw hM0 Q τ
  haveI := isProbabilityMeasure_prior hκ d
  have hint : (∫ p, nativeNoisyInformation Q μR μG (fun t => φ (-t)) (reflectLearner A) Gf τ p
        ∂(prior (nativeKappa b B r ε) d))
      = ∫ p, nativeNoisyInformation Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d) := by
    calc (∫ p, nativeNoisyInformation Q μR μG (fun t => φ (-t)) (reflectLearner A) Gf τ p
          ∂(prior (nativeKappa b B r ε) d))
        = ∫ p, nativeNoisyInformation Q μR μG φ A Gf τ (-p) ∂(prior (nativeKappa b B r ε) d) := by
          refine integral_congr_ae ?_
          filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
          exact nativeNoisyInformation_reflect μR μG hφm hAcl.1 hGf Q τ
            (fun k => Set.Ioo_subset_Icc_self (hp k))
      _ = ∫ p, nativeNoisyInformation Q μR μG φ A Gf τ p ∂(prior (nativeKappa b B r ε) d) :=
          integral_prior_comp_neg hκ d _
  rw [hint, nativeWorstInformation_reflect μR μG hφm hAcl.1 hGf Q τ] at h
  exact h

end PriorReflection

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RegularizerScaling.lean <==
import LossOnlyTraceability.MainTheorem

/-! # Remark E.2: uniformity of Theorem 3 over a compact range of regularization strengths

For a regularizer `g` of Assumption 2 with constants `(a, B, L_g)` and a fixed compact range
`[λ₋, λ₊] ⊂ (0, ∞)`, every multiple `λ g` with `λ ∈ [λ₋, λ₊]` is a regularizer of Assumption 2 with
the `λ`-independent constants `(λ₋ a, λ₊ B, λ₊ L_g)` (`NativeRegularizerClass.const_mul` and
`NativeRegularizerClass.mono`).  Hence Theorem 3 holds for `f_λ = λ g + φ(⟪θ, z⟫)` with one
threshold, one dimension constant and one pair of two-sided constants, all computed from
`(λ₋ a, b, λ₊ B, r, L, H, c₋, c₊)`, uniformly over `λ ∈ [λ₋, λ₊]`
(`native_loss_information_law_scaled`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section RegularizerScaling

variable {d : ℕ}

/-- **Weakening the constants of the regularizer class**: a smaller curvature constant, a larger
growth constant and a larger gradient bound. -/
theorem NativeRegularizerClass.mono {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg a' B' Lg' : ℝ}
    (hg : NativeRegularizerClass g a B r Lg) (ha' : 0 < a') (haa : a' ≤ a) (hBB : B ≤ B')
    (hLL : Lg ≤ Lg') : NativeRegularizerClass g a' B' r Lg' where
  nbhd := hg.nbhd
  zero := hg.zero
  grad_zero := hg.grad_zero
  grad_le := fun x hx => (hg.grad_le x hx).trans hLL
  two_le := hg.two_le
  a_pos := ha'
  B_pos := lt_of_lt_of_le hg.B_pos hBB
  bregman := fun x y hx hy =>
    le_trans (mul_le_mul_of_nonneg_right haa (Real.rpow_nonneg (norm_nonneg _) _))
      (hg.bregman x y hx hy)
  nonneg := hg.nonneg
  le_growth := fun x hx =>
    (hg.le_growth x hx).trans (mul_le_mul_of_nonneg_right hBB (Real.rpow_nonneg (norm_nonneg _) _))

/-- A regularizer of the class is differentiable on the closed unit ball. -/
theorem NativeRegularizerClass.differentiableAt_of_norm_le_one {g : EuclideanSpace ℝ (Fin d) → ℝ}
    {a B r Lg : ℝ} (hg : NativeRegularizerClass g a B r Lg) {x : EuclideanSpace ℝ (Fin d)}
    (hx : ‖x‖ ≤ 1) : DifferentiableAt ℝ g x := by
  obtain ⟨δ, hδ, -, hcd⟩ := hg.nbhd
  have hmem : x ∈ Metric.ball (0 : EuclideanSpace ℝ (Fin d)) (1 + δ) := by
    rw [mem_ball_zero_iff]
    linarith
  exact (hcd.differentiableOn one_ne_zero).differentiableAt (Metric.isOpen_ball.mem_nhds hmem)

/-- The gradient of a constant multiple at a point of differentiability. -/
theorem gradient_const_mul_of_differentiableAt {g : EuclideanSpace ℝ (Fin d) → ℝ}
    {x : EuclideanSpace ℝ (Fin d)} (hx : DifferentiableAt ℝ g x) (c : ℝ) :
    gradient (fun y => c * g y) x = c • gradient g x := by
  have h2 : HasFDerivAt g (InnerProductSpace.toDual ℝ (EuclideanSpace ℝ (Fin d)) (gradient g x))
      x := hasGradientAt_iff_hasFDerivAt.mp hx.hasGradientAt
  have h3 := h2.const_mul c
  have h4 : InnerProductSpace.toDual ℝ (EuclideanSpace ℝ (Fin d)) (c • gradient g x)
      = c • InnerProductSpace.toDual ℝ (EuclideanSpace ℝ (Fin d)) (gradient g x) := by
    ext w
    simp
  have h5 : HasGradientAt (fun y => c * g y) (c • gradient g x) x := by
    rw [hasGradientAt_iff_hasFDerivAt, h4]
    exact h3
  exact h5.gradient

/-- **Scaling the regularizer**: for `c > 0`, `c g` is a regularizer of Assumption 2 with the
constants `(c a, c B, c L_g)`. -/
theorem NativeRegularizerClass.const_mul {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg c : ℝ}
    (hg : NativeRegularizerClass g a B r Lg) (hc : 0 < c) :
    NativeRegularizerClass (fun x => c * g x) (c * a) (c * B) r (c * Lg) where
  nbhd := by
    obtain ⟨δ, hδ, hcv, hcd⟩ := hg.nbhd
    exact ⟨δ, hδ, hcv.smul hc.le, contDiffOn_const.mul hcd⟩
  zero := by simp [hg.zero]
  grad_zero := by
    have h0 : ‖(0 : EuclideanSpace ℝ (Fin d))‖ ≤ 1 := by simp
    rw [gradient_const_mul_of_differentiableAt (hg.differentiableAt_of_norm_le_one h0) c,
      hg.grad_zero, smul_zero]
  grad_le := fun x hx => by
    rw [gradient_const_mul_of_differentiableAt (hg.differentiableAt_of_norm_le_one hx) c,
      norm_smul, Real.norm_eq_abs, abs_of_pos hc]
    exact mul_le_mul_of_nonneg_left (hg.grad_le x hx) hc.le
  two_le := hg.two_le
  a_pos := mul_pos hc hg.a_pos
  B_pos := mul_pos hc hg.B_pos
  bregman := fun x y hx hy => by
    rw [gradient_const_mul_of_differentiableAt (hg.differentiableAt_of_norm_le_one hx) c,
      real_inner_smul_left]
    have h := hg.bregman x y hx hy
    calc c * a * ‖y - x‖ ^ r = c * (a * ‖y - x‖ ^ r) := by ring
      _ ≤ c * (g y - g x - ⟪gradient g x, y - x⟫_ℝ) := mul_le_mul_of_nonneg_left h hc.le
      _ = c * g y - c * g x - c * ⟪gradient g x, y - x⟫_ℝ := by ring
  nonneg := fun x hx => mul_nonneg hc.le (hg.nonneg x hx)
  le_growth := fun x hx => by
    have h := hg.le_growth x hx
    calc c * g x ≤ c * (B * ‖x‖ ^ r) := mul_le_mul_of_nonneg_left h hc.le
      _ = c * B * ‖x‖ ^ r := by ring

/-- **Uniform constants over a compact range of strengths**: for `0 < λ₋ ≤ λ ≤ λ₊`, `λ g` is a
regularizer of Assumption 2 with the `λ`-independent constants `(λ₋ a, λ₊ B, λ₊ L_g)`. -/
theorem NativeRegularizerClass.const_mul_uniform {g : EuclideanSpace ℝ (Fin d) → ℝ}
    {a B r Lg lm lp lam : ℝ} (hg : NativeRegularizerClass g a B r Lg) (hlm : 0 < lm)
    (hlam : lam ∈ Set.Icc lm lp) :
    NativeRegularizerClass (fun x => lam * g x) (lm * a) (lp * B) r (lp * Lg) := by
  have hlam0 : 0 < lam := lt_of_lt_of_le hlm hlam.1
  have hLg : 0 ≤ Lg := le_trans (norm_nonneg _) (hg.grad_le 0 (by simp))
  exact (hg.const_mul hlam0).mono (mul_pos hlm hg.a_pos)
    (mul_le_mul_of_nonneg_right hlam.1 hg.a_pos.le)
    (mul_le_mul_of_nonneg_right hlam.2 hg.B_pos.le) (mul_le_mul_of_nonneg_right hlam.2 hLg)

variable {n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Theorem 3 uniformly over `λ ∈ [λ₋, λ₊]` (Remark E.2).**  Fix a link and a regularizer `g` of Assumption 2
and `0 < λ₋`.  With the threshold `ε₀`, the dimension constant and the two-sided constants of
`native_loss_information_law` evaluated at `(λ₋ a, b, λ₊ B, r, L, H, c₋, c₊)`, the conclusion of
Theorem 3 holds for `f_λ = λ g + φ(⟪θ, z⟫)` for every `λ ∈ [λ₋, λ₊]` and every learner of the
accurate class of `f_λ`: the constants do not depend on `λ`. -/
theorem native_loss_information_law_scaled
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg lm lp lam : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (hlm : 0 < lm) (hlam : lam ∈ Set.Icc lm lp)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold (lm * a) b (lp * B) r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b (lp * B) r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r)))
      ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ (fun x => lam * g x) ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    mainLowerConstant (lm * a) b (lp * B) r L cm cp * (n / (1 + (τ / ε) ^ 2))
        ≤ nativeWorstInformation Q μR μG φ A Gf τ ∧
      nativeWorstInformation Q μR μG φ A Gf τ
        ≤ mainUpperConstant (lm * a) r L H cm * (n / (1 + (τ / ε) ^ 2)) :=
  native_loss_information_law μR μG hφ hφm (hg.const_mul_uniform hlm hlam)
    (measurable_const.mul hgm) hcm hcp hε hε0 hn1 hn2 hdim hAcl hGf hGlaw Q τ

end RegularizerScaling

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RepeatedGaussianSufficiency.lean <==
import LossOnlyTraceability.InformationDirections
import Mathlib.Probability.Distributions.Gaussian.Multivariate
import Mathlib.Analysis.InnerProductSpace.PiL2

/-! Exact Gaussian rotation underlying repeated-query sufficiency. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Rotation

/-- The normalized all-ones direction in response space. -/
def repetitionMeanDirection (k : ℕ) [NeZero k] : EuclideanSpace ℝ (Fin k) :=
  WithLp.toLp 2 (fun _ : Fin k => (Real.sqrt k)⁻¹)

@[simp] theorem repetitionMeanDirection_apply (k : ℕ) [NeZero k] (j : Fin k) :
    repetitionMeanDirection k j = (Real.sqrt k)⁻¹ := rfl

@[simp] theorem norm_repetitionMeanDirection (k : ℕ) [NeZero k] :
    ‖repetitionMeanDirection k‖ = 1 := by
  have hk : (0 : ℝ) < k := by exact_mod_cast (Nat.pos_of_ne_zero (NeZero.ne k))
  have hs : 0 < Real.sqrt (k : ℝ) := Real.sqrt_pos.2 hk
  have hsq : (Real.sqrt (k : ℝ)) ^ 2 = k := (Real.sq_sqrt hk.le)
  rw [← sq_eq_sq₀ (norm_nonneg _) (by norm_num : (0 : ℝ) ≤ 1),
    EuclideanSpace.real_norm_sq_eq]
  simp only [repetitionMeanDirection_apply, Finset.sum_const, Finset.card_univ,
    Fintype.card_fin, nsmul_eq_mul, one_pow]
  field_simp
  exact hsq.symm

/-- The normalized all-ones direction extends to an orthonormal response basis. -/
theorem exists_repetitionBasis (k : ℕ) [NeZero k] :
    ∃ b : OrthonormalBasis (Fin k) ℝ (EuclideanSpace ℝ (Fin k)),
      b 0 = repetitionMeanDirection k := by
  classical
  let v : Fin k → EuclideanSpace ℝ (Fin k) := fun _ => repetitionMeanDirection k
  letI : Subsingleton (Set.singleton (0 : Fin k)) :=
    ⟨fun a b => Subtype.ext (by simpa using a.property.trans b.property.symm)⟩
  have hv : Orthonormal ℝ ((Set.singleton (0 : Fin k)).restrict v) := by
    rw [orthonormal_subsingleton_iff]
    intro i
    exact norm_repetitionMeanDirection k
  obtain ⟨b, hb⟩ := hv.exists_orthonormalBasis_extension_of_card_eq (by simp)
  refine ⟨b, ?_⟩
  have hmem : (0 : Fin k) ∈ Set.singleton (0 : Fin k) := Set.mem_singleton _
  exact hb 0 hmem

/-- An orthonormal response basis whose zeroth vector is the normalized all-ones direction. -/
noncomputable def repetitionBasis (k : ℕ) [NeZero k] :
    OrthonormalBasis (Fin k) ℝ (EuclideanSpace ℝ (Fin k)) :=
  Classical.choose (exists_repetitionBasis k)

@[simp] theorem repetitionBasis_zero (k : ℕ) [NeZero k] :
    repetitionBasis k 0 = repetitionMeanDirection k :=
  Classical.choose_spec (exists_repetitionBasis k)

/-- Orthogonal coordinates with the sample-mean direction first. -/
def repetitionRotation (k : ℕ) [NeZero k] :
    EuclideanSpace ℝ (Fin k) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin k) :=
  (repetitionBasis k).repr

/-- Rotating a standard Gaussian response vector preserves its law. -/
theorem stdGaussian_map_repetitionRotation (k : ℕ) [NeZero k] :
    (stdGaussian (EuclideanSpace ℝ (Fin k))).map (repetitionRotation k) =
      stdGaussian (EuclideanSpace ℝ (Fin k)) :=
  stdGaussian_map (repetitionRotation k)

/-- If `G` has a standard `k`-variate Gaussian law, its mean-first rotated coordinates have the
product law of `k` independent standard real Gaussians. -/
theorem rotatedGaussian_law {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω)
    {k : ℕ} [NeZero k] {G : Ω → EuclideanSpace ℝ (Fin k)} (hG : Measurable G)
    (hGlaw : P.map G = stdGaussian (EuclideanSpace ℝ (Fin k))) :
    P.map (fun ω j => repetitionRotation k (G ω) j) =
      Measure.pi (fun _ : Fin k => gaussianReal 0 1) := by
  have hrot : Measurable fun x : EuclideanSpace ℝ (Fin k) =>
      WithLp.ofLp (repetitionRotation k x) := by fun_prop
  have hrm : Measurable (repetitionRotation k :
      EuclideanSpace ℝ (Fin k) → EuclideanSpace ℝ (Fin k)) := by fun_prop
  have hto : Measurable (WithLp.toLp 2 : (Fin k → ℝ) → EuclideanSpace ℝ (Fin k)) := by fun_prop
  have hof : Measurable (WithLp.ofLp : EuclideanSpace ℝ (Fin k) → (Fin k → ℝ)) := by fun_prop
  calc
    P.map (fun ω j => repetitionRotation k (G ω) j) =
        (stdGaussian (EuclideanSpace ℝ (Fin k))).map
          (fun x => WithLp.ofLp (repetitionRotation k x)) := by
      rw [show (fun ω j => repetitionRotation k (G ω) j) =
        (fun x : EuclideanSpace ℝ (Fin k) => WithLp.ofLp (repetitionRotation k x)) ∘ G from rfl,
        ← Measure.map_map hrot hG, hGlaw]
    _ = ((stdGaussian (EuclideanSpace ℝ (Fin k))).map (repetitionRotation k)).map
          WithLp.ofLp := by
      symm
      rw [Measure.map_map hof hrm]
      rfl
    _ = (stdGaussian (EuclideanSpace ℝ (Fin k))).map WithLp.ofLp := by
      rw [stdGaussian_map_repetitionRotation]
    _ = _ := by
      rw [← map_pi_eq_stdGaussian, Measure.map_map hof hto]
      rw [show WithLp.ofLp ∘ WithLp.toLp 2 =
        (id : (Fin k → ℝ) → (Fin k → ℝ)) by funext x; rfl, Measure.map_id]

/-- The coordinates produced by the mean-first rotation are independent; this follows from their
derived product Gaussian law, rather than being assumed. -/
theorem iIndepFun_rotatedGaussian {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω)
    [IsProbabilityMeasure P] {k : ℕ} [NeZero k]
    {G : Ω → EuclideanSpace ℝ (Fin k)} (hG : Measurable G)
    (hGlaw : P.map G = stdGaussian (EuclideanSpace ℝ (Fin k))) :
    iIndepFun (fun j ω => repetitionRotation k (G ω) j) P := by
  let H : Ω → (Fin k → ℝ) := fun ω j => repetitionRotation k (G ω) j
  have hH : Measurable H := by fun_prop
  have hlaw : P.map H = Measure.pi (fun _ : Fin k => gaussianReal 0 1) :=
    rotatedGaussian_law P hG hGlaw
  change iIndepFun (fun j ω => H ω j) P
  apply (ProbabilityTheory.iIndepFun_iff_map_fun_eq_pi_map
    (fun j => ((measurable_pi_apply j).comp hH).aemeasurable)).2
  change P.map H = Measure.pi fun j => P.map (fun ω => H ω j)
  rw [hlaw]
  congr 1
  funext j
  have hm := congrArg (Measure.map (Function.eval j)) hlaw
  rw [Measure.map_map (measurable_pi_apply j) hH, Measure.pi_map_eval] at hm
  simp only [measure_univ, Finset.prod_const_one, one_smul] at hm
  change gaussianReal 0 1 = P.map ((fun f => f j) ∘ H)
  exact hm.symm

/-- A repeated scalar signal rotates entirely into coordinate zero, with amplitude `√k x`. -/
theorem repetitionRotation_const (k : ℕ) [NeZero k] (x : ℝ) :
    repetitionRotation k (WithLp.toLp 2 (fun _ : Fin k => x)) =
      (Real.sqrt k * x) • EuclideanSpace.single (0 : Fin k) 1 := by
  classical
  have hk : (0 : ℝ) < k := by exact_mod_cast (Nat.pos_of_ne_zero (NeZero.ne k))
  have hs : Real.sqrt (k : ℝ) ≠ 0 := (Real.sqrt_pos.2 hk).ne'
  have hconst : WithLp.toLp 2 (fun _ : Fin k => x) =
      (Real.sqrt k * x) • repetitionMeanDirection k := by
    ext j
    simp only [PiLp.smul_apply, smul_eq_mul, repetitionMeanDirection_apply]
    field_simp
  rw [hconst, map_smul, repetitionRotation, ← repetitionBasis_zero k,
    OrthonormalBasis.repr_self]

end Rotation

section Information

variable {Ω α β γ δ : Type*} [MeasurableSpace Ω] [MeasurableSpace α]
  [MeasurableSpace β] [MeasurableSpace γ] [MeasurableSpace δ]

/-- Multiplication by a nonzero real is a measurable equivalence. -/
def realMulMeasurableEquiv (a : ℝ) (ha : a ≠ 0) : ℝ ≃ᵐ ℝ where
  toEquiv :=
    { toFun := fun x => a * x
      invFun := fun x => a⁻¹ * x
      left_inv := fun x => by field_simp
      right_inv := fun x => by field_simp }
  measurable_toFun := measurable_const.mul measurable_id
  measurable_invFun := measurable_const.mul measurable_id

/-- Split a nonempty finite response vector into coordinate zero and its remaining coordinates. -/
def finSuccSplitMeasurableEquiv (m : ℕ) : (Fin (m + 1) → ℝ) ≃ᵐ ℝ × (Fin m → ℝ) where
  toEquiv :=
    { toFun := fun y => (y 0, fun j => y j.succ)
      invFun := fun p => Fin.cases p.1 p.2
      left_inv := fun y => by funext j; refine Fin.cases ?_ (fun i => ?_) j <;> rfl
      right_inv := fun p => by ext <;> rfl }
  measurable_toFun := (measurable_pi_apply 0).prodMk
    (measurable_pi_lambda _ fun j => measurable_pi_apply j.succ)
  measurable_invFun := by
    apply measurable_pi_lambda
    intro j
    exact Fin.cases measurable_fst (fun i => (measurable_pi_apply i).comp measurable_snd) j

/-- The mean-first orthogonal rotation as a measurable equivalence on ordinary finite functions. -/
def repetitionRotationMeasurableEquiv (k : ℕ) [NeZero k] :
    (Fin k → ℝ) ≃ᵐ (Fin k → ℝ) where
  toEquiv :=
    { toFun := fun y => WithLp.ofLp (repetitionRotation k (WithLp.toLp 2 y))
      invFun := fun y => WithLp.ofLp ((repetitionRotation k).symm (WithLp.toLp 2 y))
      left_inv := fun y => by simpa using congrArg WithLp.ofLp ((repetitionRotation k).left_inv (WithLp.toLp 2 y))
      right_inv := fun y => by simpa using congrArg WithLp.ofLp ((repetitionRotation k).right_inv (WithLp.toLp 2 y)) }
  measurable_toFun := by
    change Measurable fun y => WithLp.ofLp (repetitionRotation k (WithLp.toLp 2 y))
    fun_prop
  measurable_invFun := by
    change Measurable fun y => WithLp.ofLp ((repetitionRotation k).symm (WithLp.toLp 2 y))
    fun_prop

/-- The mean-first rotation preserves the product law of standard real Gaussians. -/
theorem repetitionRotation_measurePreserving (k : ℕ) [NeZero k] :
    MeasurePreserving (repetitionRotationMeasurableEquiv k)
      (Measure.pi fun _ : Fin k => gaussianReal 0 1)
      (Measure.pi fun _ : Fin k => gaussianReal 0 1) := by
  refine ⟨(repetitionRotationMeasurableEquiv k).measurable, ?_⟩
  let γ := Measure.pi fun _ : Fin k => gaussianReal 0 1
  have hto : Measurable (WithLp.toLp 2 : (Fin k → ℝ) → EuclideanSpace ℝ (Fin k)) := by
    fun_prop
  have hlaw : γ.map (WithLp.toLp 2) = stdGaussian (EuclideanSpace ℝ (Fin k)) := by
    exact map_pi_eq_stdGaussian
  simpa [γ, repetitionRotationMeasurableEquiv] using
    (rotatedGaussian_law γ hto hlaw)

/-- A standard Gaussian head coordinate and independent standard Gaussian contrasts, followed by
the inverse mean-first rotation, form an iid standard Gaussian response vector. -/
theorem headContrasts_measurePreserving (m : ℕ) :
    MeasurePreserving
      (fun p : ℝ × (Fin m → ℝ) =>
        (repetitionRotationMeasurableEquiv (m + 1)).symm (Fin.cases p.1 p.2))
      ((gaussianReal 0 1).prod (Measure.pi fun _ : Fin m => gaussianReal 0 1))
      (Measure.pi fun _ : Fin (m + 1) => gaussianReal 0 1) := by
  let γ : Fin (m + 1) → Measure ℝ := fun _ => gaussianReal 0 1
  have hs := (measurePreserving_piFinSuccAbove γ (0 : Fin (m + 1))).symm
  have hr := (repetitionRotation_measurePreserving (m + 1)).symm
    (repetitionRotationMeasurableEquiv (m + 1))
  have hc := hr.comp hs
  convert hc using 1
  funext p
  congr 1
  funext j
  refine Fin.cases ?_ (fun l => ?_) j
  · simp [MeasurableEquiv.piFinSuccAbove_symm_apply, Fin.insertNthEquiv]
  · simp [MeasurableEquiv.piFinSuccAbove_symm_apply, Fin.insertNthEquiv,
      Fin.zero_succAbove]

/-- The pointwise head-and-contrasts construction gives independent response vectors for every
released coordinate. -/
theorem pi_headContrasts_measurePreserving (n m : ℕ) :
    MeasurePreserving
      (fun p : Fin n → ℝ × (Fin m → ℝ) => fun i =>
        (repetitionRotationMeasurableEquiv (m + 1)).symm
          (Fin.cases (p i).1 (p i).2))
      (Measure.pi fun _ : Fin n =>
        (gaussianReal 0 1).prod (Measure.pi fun _ : Fin m => gaussianReal 0 1))
      (Measure.pi fun _ : Fin n =>
        Measure.pi fun _ : Fin (m + 1) => gaussianReal 0 1) := by
  let f : Fin n → (ℝ × (Fin m → ℝ)) → (Fin (m + 1) → ℝ) := fun _ p =>
    (repetitionRotationMeasurableEquiv (m + 1)).symm (Fin.cases p.1 p.2)
  have hf (i : Fin n) : MeasurePreserving (f i)
      ((gaussianReal 0 1).prod (Measure.pi fun _ : Fin m => gaussianReal 0 1))
      (Measure.pi fun _ : Fin (m + 1) => gaussianReal 0 1) :=
    headContrasts_measurePreserving m
  refine ⟨measurable_pi_lambda _ fun i => (hf i).measurable.comp (measurable_pi_apply i), ?_⟩
  rw [Measure.pi_map_pi (fun i => (hf i).measurable.aemeasurable)]
  congr 1
  funext i
  exact (hf i).map_eq

/-- Regrouping separately stored mean and contrast arrays and rotating pointwise produces the
full product law over both release and response indices. -/
theorem repeatedNoise_measurePreserving (n m : ℕ) :
    MeasurePreserving
      (fun p : (Fin n → ℝ) × (Fin n → Fin m → ℝ) => fun i =>
        (repetitionRotationMeasurableEquiv (m + 1)).symm
          (Fin.cases (p.1 i) (fun j => p.2 i j)))
      ((Measure.pi fun _ : Fin n => gaussianReal 0 1).prod
        (Measure.pi fun _ : Fin n => Measure.pi fun _ : Fin m => gaussianReal 0 1))
      (Measure.pi fun _ : Fin n =>
        Measure.pi fun _ : Fin (m + 1) => gaussianReal 0 1) := by
  have hs := (measurePreserving_arrowProdEquivProdArrow ℝ (Fin m → ℝ) (Fin n)
    (fun _ => gaussianReal 0 1)
    (fun _ => Measure.pi fun _ : Fin m => gaussianReal 0 1)).symm
      (MeasurableEquiv.arrowProdEquivProdArrow ℝ (Fin m → ℝ) (Fin n))
  have hp := pi_headContrasts_measurePreserving n m
  have hc := hp.comp hs
  convert hc using 1
  funext p i
  rfl

/-- Relabelling the released variable by a measurable equivalence does not change the conditional
mutual information. -/
theorem condMutualInfo_comp_measurableEquiv (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → α} {V : Ω → β} {S : Ω → γ} (hU : Measurable U) (hV : Measurable V)
    (hS : Measurable S) (e : β ≃ᵐ δ) :
    condMutualInfo P U (fun ω => e (V ω)) S = condMutualInfo P U V S := by
  unfold condMutualInfo
  congr 1
  convert mutualInfo_comp_right_measurableEquiv P hU (hV.prodMk hS)
    (e.prodCongr (MeasurableEquiv.refl γ)) using 1 <;> rfl

/-- Adjoining contrasts independent of the release, target and side information does not change
the conditional mutual information.  This is the equality counterpart of independent-noise data
processing used by repeated Gaussian responses. -/
theorem condMutualInfo_prod_indep_right (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → α} {V : Ω → β} {S : Ω → γ} {C : Ω → δ}
    (hU : Measurable U) (hV : Measurable V) (hS : Measurable S) (hC : Measurable C)
    (hindep : IndepFun (fun ω => ((V ω, S ω), U ω)) C P) :
    condMutualInfo P U (fun ω => (V ω, C ω)) S = condMutualInfo P U V S := by
  have hswap : mutualInfo P U (fun ω => ((V ω, S ω), C ω)) =
      mutualInfo P U (fun ω => ((V ω, C ω), S ω)) :=
    mutualInfo_comp_right_measurableEquiv P hU ((hV.prodMk hC).prodMk hS)
      (prodRightSwapEquiv β δ γ)
  have hadd : mutualInfo P U (fun ω => ((V ω, S ω), C ω)) =
      mutualInfo P U (fun ω => (V ω, S ω)) :=
    mutualInfo_prod_indep_right P hU (hV.prodMk hS) hC hindep
  unfold condMutualInfo
  rw [← hswap, hadd]

variable {n : ℕ}

/-- If a contrast vector is independent of the effective release, selection and side information,
then adjoining the contrasts coordinatewise changes none of the three information
directions `Ii`, `Ij`, and `Is` of Definition 1. -/
theorem releaseInfos_prod_indep (P : Measure Ω) [IsProbabilityMeasure P]
    {V : Ω → (Fin n → β)} {C : Ω → (Fin n → δ)} {U : Ω → (Fin n → Bool)} {S : Ω → γ}
    (hV : Measurable V) (hC : Measurable C) (hU : Measurable U) (hS : Measurable S)
    (hindep : IndepFun (fun ω => (V ω, U ω, S ω)) C P) :
    releaseInfoI P (fun ω i => (V ω i, C ω i)) U = releaseInfoI P V U ∧
      releaseInfoJ P (fun ω i => (V ω i, C ω i)) U = releaseInfoJ P V U ∧
      releaseInfoS P (fun ω i => (V ω i, C ω i)) U S = releaseInfoS P V U S := by
  have hVi (i : Fin n) : Measurable fun ω => V ω i := (measurable_pi_apply i).comp hV
  have hCi (i : Fin n) : Measurable fun ω => C ω i := (measurable_pi_apply i).comp hC
  have hUi (i : Fin n) : Measurable fun ω => U ω i := (measurable_pi_apply i).comp hU
  have hindepJ : IndepFun (fun ω => (V ω, U ω)) C P :=
    hindep.comp (φ := fun p : (Fin n → β) × (Fin n → Bool) × γ => (p.1, p.2.1))
      (ψ := id) (measurable_fst.prodMk (measurable_fst.comp measurable_snd)) measurable_id
  have hindepS : IndepFun (fun ω => ((V ω, S ω), U ω)) C P :=
    hindep.comp (φ := fun p : (Fin n → β) × (Fin n → Bool) × γ => ((p.1, p.2.2), p.2.1))
      (ψ := id) ((measurable_fst.prodMk (measurable_snd.comp measurable_snd)).prodMk
        (measurable_fst.comp measurable_snd)) measurable_id
  have hindepI (i : Fin n) : IndepFun (fun ω => (V ω i, U ω i)) (fun ω => C ω i) P :=
    hindep.comp
      (φ := fun p : (Fin n → β) × (Fin n → Bool) × γ => (p.1 i, p.2.1 i))
      (ψ := fun c : Fin n → δ => c i)
      ((measurable_pi_apply i).comp measurable_fst |>.prodMk
        ((measurable_pi_apply i).comp (measurable_fst.comp measurable_snd)))
      (measurable_pi_apply i)
  have hI : releaseInfoI P (fun ω i => (V ω i, C ω i)) U = releaseInfoI P V U := by
    unfold releaseInfoI
    apply Finset.sum_congr rfl
    intro i _
    calc
      mutualInfo P (fun ω => (V ω i, C ω i)) (fun ω => U ω i) =
          mutualInfo P (fun ω => U ω i) (fun ω => (V ω i, C ω i)) :=
        mutualInfo_symm P (hUi i) ((hVi i).prodMk (hCi i))
      _ = mutualInfo P (fun ω => U ω i) (fun ω => V ω i) :=
        mutualInfo_prod_indep_right P (hUi i) (hVi i) (hCi i) (hindepI i)
      _ = mutualInfo P (fun ω => V ω i) (fun ω => U ω i) :=
        mutualInfo_symm P (hVi i) (hUi i)
  have hpair : Measurable fun ω i => (V ω i, C ω i) := by fun_prop
  have hJ : releaseInfoJ P (fun ω i => (V ω i, C ω i)) U = releaseInfoJ P V U := by
    unfold releaseInfoJ
    calc
      mutualInfo P (fun ω i => (V ω i, C ω i)) U =
          mutualInfo P U (fun ω i => (V ω i, C ω i)) := mutualInfo_symm P hU hpair
      _ = mutualInfo P U (fun ω => (V ω, C ω)) :=
        (mutualInfo_comp_right_measurableEquiv P hU hpair
          (MeasurableEquiv.arrowProdEquivProdArrow β δ (Fin n))).symm
      _ = mutualInfo P U V := mutualInfo_prod_indep_right P hU hV hC hindepJ
      _ = mutualInfo P V U := mutualInfo_symm P hV hU
  have hSprod := condMutualInfo_prod_indep_right P hU hV hS hC hindepS
  have hSarrow := condMutualInfo_comp_measurableEquiv P hU hpair hS
    (MeasurableEquiv.arrowProdEquivProdArrow β δ (Fin n))
  exact ⟨hI, hJ, hSarrow.symm.trans hSprod⟩

/-- Applying the same measurable equivalence to every release coordinate changes none of the
three information directions. -/
theorem releaseInfos_comp_measurableEquiv (P : Measure Ω) [IsProbabilityMeasure P]
    {Y : Ω → (Fin n → β)} {U : Ω → (Fin n → Bool)} {S : Ω → γ}
    (hY : Measurable Y) (hU : Measurable U) (hS : Measurable S) (e : β ≃ᵐ δ) :
    releaseInfoI P (fun ω i => e (Y ω i)) U = releaseInfoI P Y U ∧
      releaseInfoJ P (fun ω i => e (Y ω i)) U = releaseInfoJ P Y U ∧
      releaseInfoS P (fun ω i => e (Y ω i)) U S = releaseInfoS P Y U S := by
  have hYi (i : Fin n) : Measurable fun ω => Y ω i := (measurable_pi_apply i).comp hY
  have hUi (i : Fin n) : Measurable fun ω => U ω i := (measurable_pi_apply i).comp hU
  have heY : Measurable fun ω i => e (Y ω i) := by fun_prop
  have hI : releaseInfoI P (fun ω i => e (Y ω i)) U = releaseInfoI P Y U := by
    unfold releaseInfoI
    apply Finset.sum_congr rfl
    intro i _
    calc
      mutualInfo P (fun ω => e (Y ω i)) (fun ω => U ω i) =
          mutualInfo P (fun ω => U ω i) (fun ω => e (Y ω i)) :=
        mutualInfo_symm P (hUi i) (by fun_prop)
      _ = mutualInfo P (fun ω => U ω i) (fun ω => Y ω i) := by
        convert mutualInfo_comp_right_measurableEquiv P (hUi i) (hYi i) e using 1
      _ = mutualInfo P (fun ω => Y ω i) (fun ω => U ω i) :=
        mutualInfo_symm P (hYi i) (hUi i)
  let ep : (Fin n → β) ≃ᵐ (Fin n → δ) := MeasurableEquiv.piCongrRight fun _ => e
  have hfun : (fun ω => ep (Y ω)) = (fun ω i => e (Y ω i)) := by rfl
  have hJ : releaseInfoJ P (fun ω i => e (Y ω i)) U = releaseInfoJ P Y U := by
    unfold releaseInfoJ
    calc
      mutualInfo P (fun ω i => e (Y ω i)) U = mutualInfo P U (fun ω i => e (Y ω i)) :=
        mutualInfo_symm P hU heY
      _ = mutualInfo P U Y := by rw [← hfun]; exact mutualInfo_comp_right_measurableEquiv P hU hY ep
      _ = mutualInfo P Y U := mutualInfo_symm P hY hU
  have hStrong : releaseInfoS P (fun ω i => e (Y ω i)) U S = releaseInfoS P Y U S := by
    unfold releaseInfoS
    rw [← hfun]
    exact condMutualInfo_comp_measurableEquiv P hU hY hS ep
  exact ⟨hI, hJ, hStrong⟩

/-- A common nonzero rescaling of a release changes none of `Ii`, `Ij`, and `Is`. -/
theorem releaseInfos_const_mul (P : Measure Ω) [IsProbabilityMeasure P]
    {Y : Ω → (Fin n → ℝ)} {U : Ω → (Fin n → Bool)} {S : Ω → γ}
    (hY : Measurable Y) (hU : Measurable U) (hS : Measurable S) (a : ℝ) (ha : a ≠ 0) :
    releaseInfoI P (fun ω i => a * Y ω i) U = releaseInfoI P Y U ∧
      releaseInfoJ P (fun ω i => a * Y ω i) U = releaseInfoJ P Y U ∧
      releaseInfoS P (fun ω i => a * Y ω i) U S = releaseInfoS P Y U S := by
  have hYi (i : Fin n) : Measurable fun ω => Y ω i := (measurable_pi_apply i).comp hY
  have hUi (i : Fin n) : Measurable fun ω => U ω i := (measurable_pi_apply i).comp hU
  have hscaled : Measurable fun ω i => a * Y ω i := by fun_prop
  have hI : releaseInfoI P (fun ω i => a * Y ω i) U = releaseInfoI P Y U := by
    unfold releaseInfoI
    apply Finset.sum_congr rfl
    intro i _
    calc
      mutualInfo P (fun ω => a * Y ω i) (fun ω => U ω i) =
          mutualInfo P (fun ω => U ω i) (fun ω => a * Y ω i) :=
        mutualInfo_symm P (hUi i) (by fun_prop)
      _ = mutualInfo P (fun ω => U ω i) (fun ω => Y ω i) := by
        simpa [realMulMeasurableEquiv] using
          mutualInfo_comp_right_measurableEquiv P (hUi i) (hYi i)
            (realMulMeasurableEquiv a ha)
      _ = mutualInfo P (fun ω => Y ω i) (fun ω => U ω i) :=
        mutualInfo_symm P (hYi i) (hUi i)
  let e : (Fin n → ℝ) ≃ᵐ (Fin n → ℝ) :=
    MeasurableEquiv.piCongrRight fun _ => realMulMeasurableEquiv a ha
  have he : ∀ y : Fin n → ℝ, e y = fun i => a * y i := fun _ => rfl
  have hJ : releaseInfoJ P (fun ω i => a * Y ω i) U = releaseInfoJ P Y U := by
    unfold releaseInfoJ
    calc
      mutualInfo P (fun ω i => a * Y ω i) U =
          mutualInfo P U (fun ω i => a * Y ω i) := mutualInfo_symm P hU hscaled
      _ = mutualInfo P U Y := by
        have hfun : (fun ω => e (Y ω)) = (fun ω i => a * Y ω i) := by
          funext ω i
          rfl
        rw [← hfun]
        exact mutualInfo_comp_right_measurableEquiv P hU hY e
      _ = mutualInfo P Y U := mutualInfo_symm P hY hU
  have hStrong : releaseInfoS P (fun ω i => a * Y ω i) U S = releaseInfoS P Y U S := by
    unfold releaseInfoS
    have hfun : (fun ω => e (Y ω)) = (fun ω i => a * Y ω i) := by
      funext ω i
      rfl
    rw [← hfun]
    exact condMutualInfo_comp_measurableEquiv P hU hY hS e
  exact ⟨hI, hJ, hStrong⟩

/-- The signal coordinate produced by the rotation, divided by `√k`, has exactly the effective
noise level `τ/√k`. -/
theorem repetition_effective_noise (k : ℕ) [NeZero k] (x τ g : ℝ) :
    (Real.sqrt k)⁻¹ * (Real.sqrt k * x + τ * g) = x + (τ / Real.sqrt k) * g := by
  have hk : (0 : ℝ) < k := by exact_mod_cast (Nat.pos_of_ne_zero (NeZero.ne k))
  have hs : Real.sqrt (k : ℝ) ≠ 0 := (Real.sqrt_pos.2 hk).ne'
  field_simp

end Information

section CanonicalRepeatedChannel

variable {Ω γ : Type*} [MeasurableSpace Ω] [MeasurableSpace γ] {n m : ℕ}

/-- Canonical source for `m+1` independent Gaussian responses: one mean noise coordinate and `m`
independent contrast coordinates for every released coordinate. -/
def repeatedGaussianMeasure (P : Measure Ω) (n m : ℕ) :
    Measure ((Ω × (Fin n → ℝ)) × (Fin n → Fin m → ℝ)) :=
  (P.prod (Measure.pi fun _ : Fin n => gaussianReal 0 1)).prod
    (Measure.pi fun _ : Fin n => Measure.pi fun _ : Fin m => gaussianReal 0 1)

/-- Effective single response with noise `τ / √(m+1)`. -/
def repeatedGaussianEffective (X : Ω → Fin n → ℝ) (τ : ℝ)
    (q : (Ω × (Fin n → ℝ)) × (Fin n → Fin m → ℝ)) : Fin n → ℝ :=
  fun i => X q.1.1 i + (τ / Real.sqrt (m + 1)) * q.1.2 i

/-- The rotated repeated transcript: its first coordinate is signal plus mean noise and the rest
are pure Gaussian contrasts. -/
def repeatedGaussianRotatedTranscript (X : Ω → Fin n → ℝ) (τ : ℝ)
    (q : (Ω × (Fin n → ℝ)) × (Fin n → Fin m → ℝ)) : Fin n → Fin (m + 1) → ℝ :=
  fun i => Fin.cases (Real.sqrt (m + 1) * X q.1.1 i + τ * q.1.2 i)
    (fun j => τ * q.2 i j)

/-- The iid Gaussian noise vector, before it is summed with the given release. -/
def repeatedGaussianNoise
    (q : (Ω × (Fin n → ℝ)) × (Fin n → Fin m → ℝ)) : Fin n → Fin (m + 1) → ℝ :=
  fun i => (repetitionRotationMeasurableEquiv (m + 1)).symm
    (Fin.cases (q.1.2 i) (fun j => q.2 i j))

/-- The actual `m+1`-response transcript, obtained by undoing the mean-first orthogonal rotation.
Its noise law is iid standard Gaussian by `stdGaussian_map_repetitionRotation`. -/
def repeatedGaussianTranscript (X : Ω → Fin n → ℝ) (τ : ℝ)
    (q : (Ω × (Fin n → ℝ)) × (Fin n → Fin m → ℝ)) : Fin n → Fin (m + 1) → ℝ :=
  fun i => (repetitionRotationMeasurableEquiv (m + 1)).symm
    (repeatedGaussianRotatedTranscript X τ q i)

/-- The constructed transcript consists of `m+1` noisy observations of the same release. -/
theorem repeatedGaussianTranscript_eq_signal_add_noise (X : Ω → Fin n → ℝ) (τ : ℝ)
    (q : (Ω × (Fin n → ℝ)) × (Fin n → Fin m → ℝ)) :
    repeatedGaussianTranscript X τ q = fun i j => X q.1.1 i + τ * repeatedGaussianNoise q i j := by
  funext i j
  let R := repetitionRotation (m + 1)
  let g : Fin (m + 1) → ℝ := Fin.cases (q.1.2 i) (fun l => q.2 i l)
  have hz : WithLp.toLp 2 (repeatedGaussianRotatedTranscript X τ q i) =
      R (WithLp.toLp 2 (fun _ : Fin (m + 1) => X q.1.1 i)) +
        τ • WithLp.toLp 2 g := by
    rw [repetitionRotation_const]
    ext l
    refine Fin.cases ?_ (fun s => ?_) l
    · simp [repeatedGaussianRotatedTranscript, g]
    · simp [repeatedGaussianRotatedTranscript, g]
  change WithLp.ofLp (R.symm (WithLp.toLp 2 (repeatedGaussianRotatedTranscript X τ q i))) j = _
  rw [hz, map_add, map_smul, R.symm_apply_apply]
  rfl

/-- The canonical repeated-response noise is measurable. -/
theorem measurable_repeatedGaussianNoise (n m : ℕ) :
    Measurable (@repeatedGaussianNoise Ω n m) := by
  unfold repeatedGaussianNoise
  apply measurable_pi_lambda
  intro i
  apply (repetitionRotationMeasurableEquiv (m + 1)).symm.measurable.comp
  apply measurable_pi_lambda
  intro j
  refine Fin.cases ?_ (fun l => ?_) j
  · exact (measurable_pi_apply i).comp (measurable_snd.comp measurable_fst)
  · exact (measurable_pi_apply l).comp ((measurable_pi_apply i).comp measurable_snd)

/-- The base sample and the constructed repeated-response noise have exactly the product of the
base law and iid standard Gaussian laws over both indices.  This single joint-law identity
certifies both the response law and its independence from the base source. -/
theorem repeatedGaussian_base_noise_joint_law (P : Measure Ω) [IsProbabilityMeasure P]
    (n m : ℕ) :
    (repeatedGaussianMeasure P n m).map
      (fun q => (q.1.1, repeatedGaussianNoise q)) =
      P.prod (Measure.pi fun _ : Fin n =>
        Measure.pi fun _ : Fin (m + 1) => gaussianReal 0 1) := by
  let γA : Measure (Fin n → ℝ) := Measure.pi fun _ : Fin n => gaussianReal 0 1
  let γC : Measure (Fin n → Fin m → ℝ) :=
    Measure.pi fun _ : Fin n => Measure.pi fun _ : Fin m => gaussianReal 0 1
  let γB : Measure (Fin n → Fin (m + 1) → ℝ) :=
    Measure.pi fun _ : Fin n => Measure.pi fun _ : Fin (m + 1) => gaussianReal 0 1
  have hn : MeasurePreserving
      (fun p : (Fin n → ℝ) × (Fin n → Fin m → ℝ) => fun i =>
        (repetitionRotationMeasurableEquiv (m + 1)).symm
          (Fin.cases (p.1 i) (fun j => p.2 i j)))
      (γA.prod γC) γB := repeatedNoise_measurePreserving n m
  have hp := (MeasurePreserving.id P).prod hn
  have ha := measurePreserving_prodAssoc P γA γC
  have hc := hp.comp ha
  change Measure.map (fun q => (q.1.1, repeatedGaussianNoise q)) ((P.prod γA).prod γC) =
    P.prod γB
  rw [show (fun q => (q.1.1, repeatedGaussianNoise q)) =
    ((Prod.map id (fun p : (Fin n → ℝ) × (Fin n → Fin m → ℝ) => fun i =>
      (repetitionRotationMeasurableEquiv (m + 1)).symm
        (Fin.cases (p.1 i) (fun j => p.2 i j)))) ∘ MeasurableEquiv.prodAssoc) by
      funext q
      rfl]
  exact hc.map_eq

/-- The noise marginal is the product of standard Gaussian laws over release and response
coordinates. -/
theorem repeatedGaussianNoise_law (P : Measure Ω) [IsProbabilityMeasure P] (n m : ℕ) :
    (repeatedGaussianMeasure P n m).map repeatedGaussianNoise =
      Measure.pi fun _ : Fin n =>
        Measure.pi fun _ : Fin (m + 1) => gaussianReal 0 1 := by
  have hj := repeatedGaussian_base_noise_joint_law P n m
  have hm := congrArg
    (Measure.map (Prod.snd : Ω × (Fin n → Fin (m + 1) → ℝ) →
      (Fin n → Fin (m + 1) → ℝ))) hj
  have hpair : Measurable
      (fun q : (Ω × (Fin n → ℝ)) × (Fin n → Fin m → ℝ) =>
        (q.1.1, repeatedGaussianNoise q)) :=
    (measurable_fst.comp measurable_fst).prodMk (measurable_repeatedGaussianNoise n m)
  rw [Measure.map_map measurable_snd hpair, Measure.map_snd_prod] at hm
  simpa [Function.comp_def] using hm

/-- The base marginal of the canonical repeated-response source remains `P`. -/
theorem repeatedGaussianBase_law (P : Measure Ω) [IsProbabilityMeasure P] (n m : ℕ) :
    (repeatedGaussianMeasure P n m).map (fun q => q.1.1) = P := by
  have hj := repeatedGaussian_base_noise_joint_law P n m
  have hm := congrArg
    (Measure.map (Prod.fst : Ω × (Fin n → Fin (m + 1) → ℝ) → Ω)) hj
  have hpair : Measurable
      (fun q : (Ω × (Fin n → ℝ)) × (Fin n → Fin m → ℝ) =>
        (q.1.1, repeatedGaussianNoise q)) :=
    (measurable_fst.comp measurable_fst).prodMk (measurable_repeatedGaussianNoise n m)
  rw [Measure.map_map measurable_fst hpair, Measure.map_fst_prod] at hm
  simpa [Function.comp_def] using hm

/-- The iid Gaussian response noise is independent of the base sample. -/
theorem repeatedGaussianBase_indep_noise (P : Measure Ω) [IsProbabilityMeasure P]
    (n m : ℕ) :
    IndepFun (fun q : (Ω × (Fin n → ℝ)) × (Fin n → Fin m → ℝ) => q.1.1)
      repeatedGaussianNoise (repeatedGaussianMeasure P n m) := by
  letI : IsProbabilityMeasure (repeatedGaussianMeasure P n m) := by
    unfold repeatedGaussianMeasure
    infer_instance
  rw [indepFun_iff_map_prod_eq_prod_map_map (by fun_prop)
      (measurable_repeatedGaussianNoise n m).aemeasurable,
    repeatedGaussian_base_noise_joint_law P n m, repeatedGaussianBase_law P n m,
    repeatedGaussianNoise_law P n m]

/-- **Exact sufficiency of repeated independent Gaussian responses.** On the explicit canonical
iid Gaussian source, observing all `m+1` responses has exactly the same `Ii`, `Ij`, and `Is` as
observing the mean, whose effective noise scale is `τ / √(m+1)`. -/
theorem repeatedGaussian_information_equivalence (P : Measure Ω) [IsProbabilityMeasure P]
    (X : Ω → Fin n → ℝ) (U : Ω → Fin n → Bool) (S : Ω → γ) (τ : ℝ)
    (hX : Measurable X) (hU : Measurable U) (hS : Measurable S) :
    let Q := repeatedGaussianMeasure P n m
    let U' : ((Ω × (Fin n → ℝ)) × (Fin n → Fin m → ℝ)) → Fin n → Bool := fun q => U q.1.1
    let S' : ((Ω × (Fin n → ℝ)) × (Fin n → Fin m → ℝ)) → γ := fun q => S q.1.1
    releaseInfoI Q (repeatedGaussianTranscript X τ) U' =
        releaseInfoI Q (repeatedGaussianEffective X τ) U' ∧
      releaseInfoJ Q (repeatedGaussianTranscript X τ) U' =
        releaseInfoJ Q (repeatedGaussianEffective X τ) U' ∧
      releaseInfoS Q (repeatedGaussianTranscript X τ) U' S' =
        releaseInfoS Q (repeatedGaussianEffective X τ) U' S' := by
  dsimp only
  let γA : Measure (Fin n → ℝ) := Measure.pi fun _ : Fin n => gaussianReal 0 1
  let γC : Measure (Fin n → Fin m → ℝ) :=
    Measure.pi fun _ : Fin n => Measure.pi fun _ : Fin m => gaussianReal 0 1
  let Q := (P.prod γA).prod γC
  haveI : IsProbabilityMeasure γA := by dsimp [γA]; infer_instance
  haveI : IsProbabilityMeasure γC := by dsimp [γC]; infer_instance
  haveI : IsProbabilityMeasure Q := by dsimp [Q]; infer_instance
  let U' : ((Ω × (Fin n → ℝ)) × (Fin n → Fin m → ℝ)) → Fin n → Bool := fun q => U q.1.1
  let S' : ((Ω × (Fin n → ℝ)) × (Fin n → Fin m → ℝ)) → γ := fun q => S q.1.1
  let V0 : ((Ω × (Fin n → ℝ)) × (Fin n → Fin m → ℝ)) → Fin n → ℝ :=
    fun q i => Real.sqrt (m + 1) * X q.1.1 i + τ * q.1.2 i
  let C0 : ((Ω × (Fin n → ℝ)) × (Fin n → Fin m → ℝ)) → Fin n → (Fin m → ℝ) :=
    fun q i j => τ * q.2 i j
  let Z := repeatedGaussianRotatedTranscript (m := m) X τ
  let Y := repeatedGaussianTranscript (m := m) X τ
  let V := repeatedGaussianEffective (m := m) X τ
  have hU' : Measurable U' := by fun_prop
  have hS' : Measurable S' := by fun_prop
  have hV0 : Measurable V0 := by fun_prop
  have hC0 : Measurable C0 := by fun_prop
  have hZ : Measurable Z := by
    dsimp only [Z]
    unfold repeatedGaussianRotatedTranscript
    apply measurable_pi_lambda
    intro i
    apply measurable_pi_lambda
    intro j
    refine Fin.cases ?_ (fun l => ?_) j
    · simp only [Fin.cases_zero]
      fun_prop
    · simp only [Fin.cases_succ]
      fun_prop
  have hY : Measurable Y := by
    dsimp only [Y]
    unfold repeatedGaussianTranscript
    apply measurable_pi_lambda
    intro i
    exact (repetitionRotationMeasurableEquiv (m + 1)).symm.measurable.comp
      ((measurable_pi_apply i).comp hZ)
  have hV : Measurable V := by
    dsimp only [V]
    unfold repeatedGaussianEffective
    fun_prop
  have hrotfun : (fun q i => repetitionRotationMeasurableEquiv (m + 1) (Y q i)) = Z := by
    funext q i
    dsimp [Y, Z, repeatedGaussianTranscript]
    simp
  have hsplitfun : (fun q i => finSuccSplitMeasurableEquiv m (Z q i)) =
      (fun q i => (V0 q i, C0 q i)) := by
    funext q i
    rfl
  have hindep : IndepFun (fun q => (V0 q, U' q, S' q)) C0 Q := by
    have h := indepFun_prod (μ := P.prod γA) (ν := γC)
      (X := fun q : Ω × (Fin n → ℝ) =>
        ((fun i => Real.sqrt (m + 1) * X q.1 i + τ * q.2 i), U q.1, S q.1))
      (Y := fun c : Fin n → Fin m → ℝ => fun i j => τ * c i j)
      (by fun_prop) (by fun_prop)
    exact h
  have hrot := releaseInfos_comp_measurableEquiv Q hY hU' hS'
    (repetitionRotationMeasurableEquiv (m + 1))
  rw [hrotfun] at hrot
  have hsplit := releaseInfos_comp_measurableEquiv Q hZ hU' hS' (finSuccSplitMeasurableEquiv m)
  rw [hsplitfun] at hsplit
  have hprod := releaseInfos_prod_indep Q hV0 hC0 hU' hS' hindep
  have hk : (0 : ℝ) < m + 1 := by positivity
  have hs : (Real.sqrt (m + 1))⁻¹ ≠ 0 := inv_ne_zero (Real.sqrt_pos.2 hk).ne'
  have hscale := releaseInfos_const_mul Q hV0 hU' hS' (Real.sqrt (m + 1))⁻¹ hs
  have hscalefun : (fun q i => (Real.sqrt (m + 1))⁻¹ * V0 q i) = V := by
    funext q i
    simpa [V0, V, repeatedGaussianEffective, Nat.cast_add, Nat.cast_one] using
      repetition_effective_noise (m + 1) (X q.1.1 i) τ (q.1.2 i)
  rw [hscalefun] at hscale
  change releaseInfoI Q Y U' = releaseInfoI Q V U' ∧
    releaseInfoJ Q Y U' = releaseInfoJ Q V U' ∧
    releaseInfoS Q Y U' S' = releaseInfoS Q V U' S'
  exact ⟨hrot.1.symm.trans (hsplit.1.symm.trans (hprod.1.trans hscale.1.symm)),
    hrot.2.1.symm.trans (hsplit.2.1.symm.trans (hprod.2.1.trans hscale.2.1.symm)),
    hrot.2.2.symm.trans (hsplit.2.2.symm.trans (hprod.2.2.trans hscale.2.2.symm))⟩

end CanonicalRepeatedChannel
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/Residual.lean <==
import LossOnlyTraceability.Quartic
import Mathlib.Analysis.SpecialFunctions.Pow.Real

/-!
Conditional residual-to-parameter-error certificates for the quartic map plus
a monotone term. The vectors `hx` and `hy` represent that term at `x` and `y`.
The hypotheses expose exactly the monotonicity and first-order inequalities
needed by the numerical stopping bound. Identifying these vectors with logistic gradients,
establishing the first-order condition for a minimizer, and certifying actual
floating-point residuals remain separate obligations.
-/

namespace LossOnlyTraceability

open scoped InnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- Cauchy--Schwarz and the first-order inequality bound the quartic pairing.
The first-order condition also accommodates constrained minimizers. -/
theorem quartic_pairing_le_residual (x y hx hy : E) (δ : ℝ)
    (hmono : 0 ≤ ⟪hx - hy, x - y⟫_ℝ)
    (hfirst : 0 ≤ ⟪quarticMap y + hy, x - y⟫_ℝ)
    (hres : ‖quarticMap x + hx‖ ≤ δ) :
    ⟪quarticMap x - quarticMap y, x - y⟫_ℝ ≤ δ * ‖x - y‖ := by
  have hinner := (real_inner_le_norm (quarticMap x + hx) (x - y)).trans
    (mul_le_mul_of_nonneg_right hres (norm_nonneg (x - y)))
  simp only [inner_add_left, inner_sub_left] at hmono hfirst hinner ⊢
  linarith

/-- Denominator-free cubic error certificate, including the zero-distance case. -/
theorem quartic_residual_cubic (x y hx hy : E) (δ : ℝ)
    (hmono : 0 ≤ ⟪hx - hy, x - y⟫_ℝ)
    (hfirst : 0 ≤ ⟪quarticMap y + hy, x - y⟫_ℝ)
    (hres : ‖quarticMap x + hx‖ ≤ δ) :
    ‖x - y‖ ^ (3 : ℕ) ≤ 4 * δ := by
  have hδ : 0 ≤ δ := (norm_nonneg _).trans hres
  have hu := quartic_pairing_le_residual x y hx hy δ hmono hfirst hres
  have hl := quartic_monotonicity x y
  by_cases hzero : ‖x - y‖ = 0
  · simpa only [hzero, zero_pow (by decide : (3 : ℕ) ≠ 0)] using mul_nonneg (by norm_num : (0 : ℝ) ≤ 4) hδ
  · have hr : 0 < ‖x - y‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hzero)
    apply (mul_le_mul_iff_left₀ hr).mp
    nlinarith

/-- Denominator-free sharper certificate; valid even when `x = 0`. -/
theorem quartic_residual_weighted (x y hx hy : E) (δ : ℝ)
    (hmono : 0 ≤ ⟪hx - hy, x - y⟫_ℝ)
    (hfirst : 0 ≤ ⟪quarticMap y + hy, x - y⟫_ℝ)
    (hres : ‖quarticMap x + hx‖ ≤ δ) :
    ‖x‖ ^ (2 : ℕ) * ‖x - y‖ ≤ 2 * δ := by
  have hδ : 0 ≤ δ := (norm_nonneg _).trans hres
  have hu := quartic_pairing_le_residual x y hx hy δ hmono hfirst hres
  have hl := quartic_monotonicity_at_x x y
  by_cases hzero : ‖x - y‖ = 0
  · simp only [hzero, mul_zero]
    positivity
  · have hr : 0 < ‖x - y‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hzero)
    apply (mul_le_mul_iff_left₀ hr).mp
    nlinarith

/-- The cubic-root branch `‖x - y‖ ≤ (4δ)^{1/3}` of the numerical stopping bound. -/
theorem quartic_residual_root (x y hx hy : E) (δ : ℝ)
    (hmono : 0 ≤ ⟪hx - hy, x - y⟫_ℝ)
    (hfirst : 0 ≤ ⟪quarticMap y + hy, x - y⟫_ℝ)
    (hres : ‖quarticMap x + hx‖ ≤ δ) :
    ‖x - y‖ ≤ (4 * δ) ^ (1 / 3 : ℝ) := by
  have hδ : 0 ≤ δ := (norm_nonneg _).trans hres
  have hc := quartic_residual_cubic x y hx hy δ hmono hfirst hres
  have hiff := Real.le_rpow_inv_iff_of_pos (norm_nonneg (x - y))
    (show 0 ≤ 4 * δ by positivity) (show (0 : ℝ) < 3 by norm_num)
  rw [one_div]
  apply hiff.mpr
  simpa only [Real.rpow_ofNat] using hc

/-- The divided branch `‖x - y‖ ≤ 2δ/‖x‖²` of the numerical stopping bound, with its required
condition `x ≠ 0`. -/
theorem quartic_residual_div (x y hx hy : E) (δ : ℝ)
    (hmono : 0 ≤ ⟪hx - hy, x - y⟫_ℝ)
    (hfirst : 0 ≤ ⟪quarticMap y + hy, x - y⟫_ℝ)
    (hres : ‖quarticMap x + hx‖ ≤ δ) (hxne : x ≠ 0) :
    ‖x - y‖ ≤ 2 * δ / ‖x‖ ^ (2 : ℕ) := by
  apply (le_div_iff₀ (sq_pos_of_pos (norm_pos_iff.mpr hxne))).mpr
  simpa only [mul_comm] using quartic_residual_weighted x y hx hy δ hmono hfirst hres

/-- The complete stopping bound `‖x - y‖ ≤ min{(4δ)^{1/3}, 2δ/‖x‖²}`, conditional on its analytic
hypotheses. -/
theorem quartic_residual_min (x y hx hy : E) (δ : ℝ)
    (hmono : 0 ≤ ⟪hx - hy, x - y⟫_ℝ)
    (hfirst : 0 ≤ ⟪quarticMap y + hy, x - y⟫_ℝ)
    (hres : ‖quarticMap x + hx‖ ≤ δ) (hxne : x ≠ 0) :
    ‖x - y‖ ≤ min ((4 * δ) ^ (1 / 3 : ℝ)) (2 * δ / ‖x‖ ^ (2 : ℕ)) := by
  exact le_min (quartic_residual_root x y hx hy δ hmono hfirst hres)
    (quartic_residual_div x y hx hy δ hmono hfirst hres hxne)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RidgeERM/Basic.lean <==
import LossOnlyTraceability.RidgeERM.RidgeMoments2
import LossOnlyTraceability.OversamplingCounterConsequence
import LossOnlyTraceability.BoundaryReleaseUpper
import LossOnlyTraceability.BoundaryBijection

/-! The moments of ridge ERM and its pointwise two-sided law (`r = 2`, `θ̂ = Z̄`, one-pass SGD
with steps `1/t`).

For power-linear ERM at `r = 2` on the product law `D_p`, with the candidate reference
`a_i(Z̃) = −⟪z_c, Z_{1,i} − Z_{0,i}⟫` (`ridgeRef`, `z_c` the supersample centre):

* the release is `X_i = a_i + (2n)⁻¹ ∑_j σ_j ⟪C_j, C_i⟫` almost surely (`ridge_release_eq`);
* (F1) `S_p = 1 − ‖μ_p‖² = ρ_p` (`ridge_signed_eq`);
* (F2) `n D_p ≤ ρ_p² + n/d` (`ridge_residual_le`);
* (F3) `n (V_p − D_p) = ∑_k [(n−1) s_k/d + (n−1)(2n−3) μ_k² s_k]` with `s_k = (1 − p_k²)/d`
  (`ridge_energy_sub_residual_eq`), hence `2(n−1)² w_p/d ≤ n (V_p − D_p) ≤ n/d + 2 n² w_p/d`;
* the pointwise two-sided law (`ridge_certificate_pointwise`), and the tightness of the
  certificate at the zero-mean law (`ridge_zero_law_tight`). -/

noncomputable section
namespace LossOnlyTraceability
namespace RidgeERM

open Unsaturated
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Defs

variable {d n : ℕ}

/-- The candidate reference `a_i(Z̃) = −⟪z_c, Z_{1,i} − Z_{0,i}⟫` (the conditional mean of the ridge
release given the supersample). -/
def ridgeRef (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) (i : Fin n) : ℝ :=
  -⟪superCenter z, z (true, i) - z (false, i)⟫_ℝ

theorem measurable_ridgeRef :
    Measurable (ridgeRef : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → ℝ) := by
  refine measurable_pi_lambda _ fun i => ?_
  exact (measurable_inner_native measurable_superCenter
    ((measurable_pi_apply (true, i)).sub (measurable_pi_apply (false, i)))).neg

/-- The law parameter `w_p = d⁻¹ ∑_k p_k² (1 − p_k²)`. -/
def ridgeW (p : Fin d → ℝ) : ℝ := (∑ k, p k ^ 2 * (1 - p k ^ 2)) / d

/-- The law parameter `ω_p = d⁻¹ ∑_k (1 − p_k²)²`. -/
def ridgeOmega (p : Fin d → ℝ) : ℝ := (∑ k, (1 - p k ^ 2) ^ 2) / d

end Defs

section Model

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng]
  (μR : Measure Unit) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]

/-- **The ridge release.**  On the event that all supersample points lie in the unit ball,
`X_i = a_i(Z̃) + (2n)⁻¹ ∑_j σ_j ⟪C_j, C_i⟫`. -/
theorem ridge_release_eq (hn : 0 < n) (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Unit Ng n)
    (hω : ∀ b j, ‖(superPoint b j ω : EuclideanSpace ℝ (Fin d))‖ ≤ 1) (i : Fin n) :
    nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i
      = ridgeRef (superData ω) i
        + (2 * (n : ℝ))⁻¹ * ∑ j, nativeSelectorSign ω j * ⟪pairDiff ω j, pairDiff ω i⟫_ℝ := by
  have hθ : superLearner (powerLearnerMap 2) ω = superTrainMean ω := by
    show clippedPowerMap 2 (trainingAverage fun j => trainingPoint superPoint superBits j ω)
      = superTrainMean ω
    have hS : ∀ j, ‖(trainingPoint superPoint superBits j ω : EuclideanSpace ℝ (Fin d))‖ ≤ 1 :=
      fun j => hω (superBits ω j) j
    rw [clippedPowerMap_two_of_norm_le_one (norm_trainingAverage_le_one hS)]
    rfl
  have hZ : superTrainMean ω = superCenter (superData ω)
      + (2 * (n : ℝ))⁻¹ • ∑ j, (-nativeSelectorSign ω j) • pairDiff ω j := by
    unfold pairDiff
    rw [← superTrainMean_sub_superCenter hn ω]
    abel
  have hinner : ⟪superTrainMean ω, pairDiff ω i⟫_ℝ = ⟪superCenter (superData ω), pairDiff ω i⟫_ℝ
      + (2 * (n : ℝ))⁻¹ * ∑ j, (-nativeSelectorSign ω j) * ⟪pairDiff ω j, pairDiff ω i⟫_ℝ := by
    rw [hZ, inner_add_left, real_inner_smul_left, sum_inner]
    simp only [real_inner_smul_left]
  have hs : ∑ j, (-nativeSelectorSign ω j) * ⟪pairDiff ω j, pairDiff ω i⟫_ℝ
      = -∑ j, nativeSelectorSign ω j * ⟪pairDiff ω j, pairDiff ω i⟫_ℝ := by
    rw [← Finset.sum_neg_distrib]
    exact Finset.sum_congr rfl fun j _ => by ring
  have hL : nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i
      = -⟪superTrainMean ω, pairDiff ω i⟫_ℝ := by
    unfold nativeLossRelease
    rw [hθ]
    show -⟪superTrainMean ω, superPoint true i ω⟫_ℝ - -⟪superTrainMean ω, superPoint false i ω⟫_ℝ
      = -⟪superTrainMean ω, superPoint true i ω - superPoint false i ω⟫_ℝ
    rw [inner_sub_right]
    ring
  have hR : ridgeRef (superData ω) i = -⟪superCenter (superData ω), pairDiff ω i⟫_ℝ := rfl
  rw [hL, hR, hinner, hs]
  ring

/-- On the unit-sphere event, `a_i(Z̃) = −(2n)⁻¹ ⟪R_i, C_i⟫`: pair `i` itself does not contribute. -/
theorem ridgeRef_eq_restSum (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Unit Ng n) (i : Fin n)
    (h1 : ‖(superPoint true i ω : EuclideanSpace ℝ (Fin d))‖ ^ 2 = 1)
    (h0 : ‖(superPoint false i ω : EuclideanSpace ℝ (Fin d))‖ ^ 2 = 1) :
    ridgeRef (superData ω) i = -((2 * (n : ℝ))⁻¹ * ⟪restSum ω i, pairDiff ω i⟫_ℝ) := by
  have hc : superCenter (superData ω) = (2 * (n : ℝ))⁻¹ • (restSum ω i
      + ((superPoint true i ω : EuclideanSpace ℝ (Fin d)) + superPoint false i ω)) := by
    rw [← sum_pairs_eq_restSum_add ω i]
    rfl
  have hz : ⟪(superPoint true i ω : EuclideanSpace ℝ (Fin d)) + superPoint false i ω,
      pairDiff ω i⟫_ℝ = 0 := by
    unfold pairDiff
    rw [inner_add_left, inner_sub_right, inner_sub_right, real_inner_self_eq_norm_sq,
      real_inner_self_eq_norm_sq, real_inner_comm (superPoint true i ω), h1, h0]
    ring
  show -⟪superCenter (superData ω), pairDiff ω i⟫_ℝ = _
  rw [hc, real_inner_smul_left, inner_add_left, hz, add_zero]

/-- Bits and a function of the supersample are independent. -/
theorem indepFun_bits_data {g : (Fin n → Bool) → ℝ} (hg : Measurable g)
    {F : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ} (hF : Measurable F) :
    IndepFun (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Unit Ng n => g (superBits ω))
      (fun ω => F (superData ω)) (superMeasure n D μR μG) :=
  (indepFun_superBits_superData (E := EuclideanSpace ℝ (Fin d)) (n := n) D μR μG).comp hg hF

omit [IsProbabilityMeasure D] [IsProbabilityMeasure μR] [IsProbabilityMeasure μG] in
theorem measurable_signFun : Measurable fun b : Bool => (if b then (-1 : ℝ) else 1) :=
  measurable_of_countable _

/-- `E σ_j F = 0` for every function `F` of the supersample. -/
theorem integral_sign_mul_data (j : Fin n)
    {F : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ} (hF : Measurable F) :
    ∫ ω, nativeSelectorSign ω j * F (superData ω) ∂(superMeasure n D μR μG) = 0 := by
  have hind : IndepFun (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Unit Ng n =>
      nativeSelectorSign ω j) (fun ω => F (superData ω)) (superMeasure n D μR μG) :=
    indepFun_bits_data μR μG (g := fun u => if u j then (-1 : ℝ) else 1)
      (measurable_signFun.comp (measurable_pi_apply j)) hF
  rw [hind.integral_fun_mul_eq_mul_integral (measurable_nativeSelectorSign j).aestronglyMeasurable
    (hF.comp measurable_superData).aestronglyMeasurable, integral_nativeSelectorSign μR μG D j,
    zero_mul]

/-- `E σ_j σ_k F = 1{j = k} E F` for every function `F` of the supersample. -/
theorem integral_sign_mul_sign_mul_data (j k : Fin n)
    {F : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ} (hF : Measurable F) :
    ∫ ω, nativeSelectorSign ω j * nativeSelectorSign ω k * F (superData ω)
        ∂(superMeasure n D μR μG)
      = if j = k then ∫ ω, F (superData ω) ∂(superMeasure n D μR μG) else 0 := by
  split_ifs with hjk
  · subst hjk
    refine integral_congr_ae (Filter.Eventually.of_forall fun ω => ?_)
    show nativeSelectorSign ω j * nativeSelectorSign ω j * F (superData ω) = F (superData ω)
    unfold nativeSelectorSign
    split_ifs <;> ring
  · have hind : IndepFun (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Unit Ng n =>
        nativeSelectorSign ω j * nativeSelectorSign ω k) (fun ω => F (superData ω))
        (superMeasure n D μR μG) :=
      indepFun_bits_data μR μG
        (g := fun u => (if u j then (-1 : ℝ) else 1) * (if u k then (-1 : ℝ) else 1))
        ((measurable_signFun.comp (measurable_pi_apply j)).mul
          (measurable_signFun.comp (measurable_pi_apply k))) hF
    rw [hind.integral_fun_mul_eq_mul_integral
      ((measurable_nativeSelectorSign j).mul (measurable_nativeSelectorSign k)).aestronglyMeasurable
      (hF.comp measurable_superData).aestronglyMeasurable,
      integral_nativeSelectorSign_mul μR μG D hjk, zero_mul]

/-- The pair inner product `⟪C_j, C_i⟫` as a function of the supersample. -/
def pairInner (i j : Fin n) (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) : ℝ :=
  ⟪z (true, j) - z (false, j), z (true, i) - z (false, i)⟫_ℝ

theorem measurable_pairInner (i j : Fin n) :
    Measurable (pairInner i j : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ) :=
  measurable_inner_native ((measurable_pi_apply (true, j)).sub (measurable_pi_apply (false, j)))
    ((measurable_pi_apply (true, i)).sub (measurable_pi_apply (false, i)))

theorem pairInner_superData (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Unit Ng n) (i j : Fin n) :
    pairInner i j (superData ω) = ⟪pairDiff ω j, pairDiff ω i⟫_ℝ := rfl

/-- `|⟪C_j, C_i⟫| ≤ 4` and `|a_i| ≤ 2` almost surely. -/
theorem ae_ridge_bounds (hD : IsSignProductLaw d p D) (hd : 0 < d) :
    ∀ᵐ ω ∂(superMeasure n D μR μG), (∀ i j, |pairInner i j (superData ω)| ≤ 4) ∧
      (∀ i, |ridgeRef (superData ω) i| ≤ 2) := by
  filter_upwards [ae_superPoint_facts (n := n) μR μG hD hd] with ω hω
  have hC : ∀ i, ‖pairDiff ω i‖ ≤ 2 := by
    intro i
    unfold pairDiff
    refine (norm_sub_le _ _).trans ?_
    linarith [(hω true i).2.1, (hω false i).2.1]
  have hc : ‖superCenter (superData ω)‖ ≤ 1 := by
    unfold superCenter
    rw [norm_smul]
    by_cases hn : n = 0
    · subst hn
      simp
    have hnpos : (0 : ℝ) < n := by exact_mod_cast Nat.pos_of_ne_zero hn
    rw [Real.norm_eq_abs, abs_inv, abs_of_pos (by positivity : (0 : ℝ) < 2 * n)]
    rw [inv_mul_le_iff₀ (by positivity), mul_one]
    refine (norm_sum_le _ _).trans ?_
    calc ∑ j, ‖(superData ω (true, j) : EuclideanSpace ℝ (Fin d)) + superData ω (false, j)‖
        ≤ ∑ _j : Fin n, (2 : ℝ) := Finset.sum_le_sum fun j _ =>
          (norm_add_le _ _).trans (le_trans (add_le_add (hω true j).2.1 (hω false j).2.1)
            (by norm_num))
      _ = 2 * n := by simp [mul_comm]
  refine ⟨fun i j => ?_, fun i => ?_⟩
  · rw [pairInner_superData]
    refine (abs_real_inner_le_norm _ _).trans ?_
    nlinarith [hC i, hC j, norm_nonneg (pairDiff ω i), norm_nonneg (pairDiff ω j)]
  · show |-⟪superCenter (superData ω), pairDiff ω i⟫_ℝ| ≤ 2
    rw [abs_neg]
    refine (abs_real_inner_le_norm _ _).trans ?_
    nlinarith [hC i, hc, norm_nonneg (pairDiff ω i), norm_nonneg (superCenter (superData ω))]

omit [IsProbabilityMeasure μR] [IsProbabilityMeasure μG] [IsProbabilityMeasure D] in
theorem integrable_of_ae_abs_le {f : SuperSpace (EuclideanSpace ℝ (Fin d)) Unit Ng n → ℝ}
    [IsFiniteMeasure (superMeasure n D μR μG)] (hf : Measurable f) {C : ℝ}
    (hb : ∀ᵐ ω ∂(superMeasure n D μR μG), |f ω| ≤ C) :
    Integrable f (superMeasure n D μR μG) :=
  Integrable.of_bound hf.aestronglyMeasurable C (by filter_upwards [hb] with ω h; rwa [Real.norm_eq_abs])

/-- **Moments at one pair.**  With `X_i` the ridge release and `a_i` the candidate reference:
`E σ_i X_i = (2n)⁻¹ E ‖C_i‖²`, `E (X_i − a_i)² = (2n)⁻² ∑_j E ⟪C_j, C_i⟫²` and
`E X_i² = E a_i² + E (X_i − a_i)²`. -/
theorem ridge_pair_moments (hD : IsSignProductLaw d p D) (hd : 0 < d) (hn : 0 < n) (i : Fin n) :
    ∫ ω, nativeSelectorSign ω i * nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i
        ∂(superMeasure n D μR μG)
      = (2 * (n : ℝ))⁻¹ * ∫ ω, pairInner i i (superData ω) ∂(superMeasure n D μR μG) ∧
    ∫ ω, (nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i
        - ridgeRef (superData ω) i) ^ 2 ∂(superMeasure n D μR μG)
      = (2 * (n : ℝ))⁻¹ ^ 2 * ∑ j, ∫ ω, pairInner i j (superData ω) ^ 2 ∂(superMeasure n D μR μG) ∧
    ∫ ω, nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i ^ 2 ∂(superMeasure n D μR μG)
      = (∫ ω, ridgeRef (superData ω) i ^ 2 ∂(superMeasure n D μR μG))
        + ∫ ω, (nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i
          - ridgeRef (superData ω) i) ^ 2 ∂(superMeasure n D μR μG) := by
  set P := superMeasure (Rr := Unit) (Ng := Ng) n D μR μG with hP
  set c : ℝ := (2 * (n : ℝ))⁻¹ with hc
  have hc0 : 0 < c := by rw [hc]; positivity
  have hfacts := ae_superPoint_facts (n := n) μR μG hD hd
  have hb := ae_ridge_bounds (n := n) μR μG hD hd
  have hrel : ∀ᵐ ω ∂P, nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i
      = ridgeRef (superData ω) i + c * ∑ j, nativeSelectorSign ω j * pairInner i j (superData ω) := by
    filter_upwards [hfacts] with ω hω
    exact ridge_release_eq hn ω (fun b j => (hω b j).2.1) i
  have hσ : ∀ j, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Unit Ng n =>
      nativeSelectorSign ω j := fun j => measurable_nativeSelectorSign j
  have hPI : ∀ j, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Unit Ng n =>
      pairInner i j (superData ω) := fun j => (measurable_pairInner i j).comp measurable_superData
  have hA : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Unit Ng n =>
      ridgeRef (superData ω) i := ((measurable_pi_apply i).comp measurable_ridgeRef).comp
        measurable_superData
  have hsb : ∀ j, ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Unit Ng n,
      |nativeSelectorSign ω j| = 1 := by
    intro j ω
    unfold nativeSelectorSign
    split_ifs <;> simp
  -- integrability of the building blocks
  have hI1 : ∀ j, Integrable (fun ω => nativeSelectorSign ω i * nativeSelectorSign ω j
      * pairInner i j (superData ω)) P := by
    intro j
    refine integrable_of_ae_abs_le μR μG (((hσ i).mul (hσ j)).mul (hPI j)) (C := 4) ?_
    filter_upwards [hb] with ω hω
    rw [abs_mul, abs_mul, hsb, hsb, one_mul, one_mul]
    exact hω.1 i j
  have hI2 : Integrable (fun ω => nativeSelectorSign ω i * ridgeRef (superData ω) i) P := by
    refine integrable_of_ae_abs_le μR μG ((hσ i).mul hA) (C := 2) ?_
    filter_upwards [hb] with ω hω
    rw [abs_mul, hsb, one_mul]
    exact hω.2 i
  refine ⟨?_, ?_, ?_⟩
  · -- the signed moment
    have hpt : ∀ᵐ ω ∂P, nativeSelectorSign ω i
        * nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i
        = nativeSelectorSign ω i * ridgeRef (superData ω) i
          + c * ∑ j, nativeSelectorSign ω i * nativeSelectorSign ω j
            * pairInner i j (superData ω) := by
      filter_upwards [hrel] with ω hω
      rw [hω, mul_add, Finset.mul_sum, Finset.mul_sum, Finset.mul_sum]
      congr 1
      exact Finset.sum_congr rfl fun j _ => by ring
    rw [integral_congr_ae hpt, integral_add hI2
      ((integrable_finsetSum _ fun j _ => hI1 j).const_mul c), integral_const_mul,
      integral_finsetSum _ fun j _ => hI1 j]
    have h0 : ∫ ω, nativeSelectorSign ω i * ridgeRef (superData ω) i ∂P = 0 :=
      integral_sign_mul_data μR μG i ((measurable_pi_apply i).comp measurable_ridgeRef)
    have hjs : ∀ j, ∫ ω, nativeSelectorSign ω i * nativeSelectorSign ω j
        * pairInner i j (superData ω) ∂P
        = if i = j then ∫ ω, pairInner i j (superData ω) ∂P else 0 := fun j =>
      integral_sign_mul_sign_mul_data μR μG i j (measurable_pairInner i j)
    rw [h0, zero_add, Finset.sum_congr rfl fun j _ => hjs j, Finset.sum_ite_eq, if_pos
      (Finset.mem_univ i)]
  · -- the residual
    have hpt : ∀ᵐ ω ∂P, (nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i
        - ridgeRef (superData ω) i) ^ 2
        = c ^ 2 * ∑ j, ∑ k, nativeSelectorSign ω j * nativeSelectorSign ω k
            * (pairInner i j (superData ω) * pairInner i k (superData ω)) := by
      filter_upwards [hrel] with ω hω
      rw [hω, add_sub_cancel_left, mul_pow,
        sq (∑ j, nativeSelectorSign ω j * pairInner i j (superData ω)), Finset.sum_mul_sum]
      congr 1
      exact Finset.sum_congr rfl fun j _ => Finset.sum_congr rfl fun k _ => by ring
    have hI3 : ∀ j k, Integrable (fun ω => nativeSelectorSign ω j * nativeSelectorSign ω k
        * (pairInner i j (superData ω) * pairInner i k (superData ω))) P := by
      intro j k
      refine integrable_of_ae_abs_le μR μG (((hσ j).mul (hσ k)).mul ((hPI j).mul (hPI k)))
        (C := 4 * 4) ?_
      filter_upwards [hb] with ω hω
      rw [abs_mul, abs_mul, abs_mul, hsb, hsb, one_mul, one_mul]
      exact mul_le_mul (hω.1 i j) (hω.1 i k) (abs_nonneg _) (by norm_num)
    rw [integral_congr_ae hpt, integral_const_mul, integral_finsetSum _ fun j _ =>
      integrable_finsetSum _ fun k _ => hI3 j k]
    congr 1
    refine Finset.sum_congr rfl fun j _ => ?_
    rw [integral_finsetSum _ fun k _ => hI3 j k]
    have hjk : ∀ k, ∫ ω, nativeSelectorSign ω j * nativeSelectorSign ω k
        * (pairInner i j (superData ω) * pairInner i k (superData ω)) ∂P
        = if j = k then ∫ ω, pairInner i j (superData ω) * pairInner i k (superData ω) ∂P
          else 0 := fun k =>
      integral_sign_mul_sign_mul_data μR μG j k (F := fun z => pairInner i j z * pairInner i k z)
        ((measurable_pairInner i j).mul (measurable_pairInner i k))
    rw [Finset.sum_congr rfl fun k _ => hjk k, Finset.sum_ite_eq, if_pos (Finset.mem_univ j)]
    exact integral_congr_ae (Filter.Eventually.of_forall fun ω => by
      show pairInner i j (superData ω) * pairInner i j (superData ω)
        = pairInner i j (superData ω) ^ 2
      ring)
  · -- the energy splits into the reference and the residual
    have hpt : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Unit Ng n,
        nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i ^ 2
        = ridgeRef (superData ω) i ^ 2
          + (nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i
            - ridgeRef (superData ω) i) ^ 2
          + 2 * (ridgeRef (superData ω) i
            * (nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i
              - ridgeRef (superData ω) i)) := fun ω => by ring
    have hX : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Unit Ng n =>
        nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i :=
      (measurable_pi_apply i).comp (measurable_nativeReleaseVector (Ng := Ng)
        (measurable_id.neg) (measurable_powerLearnerMap 2))
    have hXb : ∀ᵐ ω ∂P, |nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i
        - ridgeRef (superData ω) i| ≤ 2 := by
      filter_upwards [hrel, hb] with ω hω hbω
      rw [hω, add_sub_cancel_left, abs_mul, abs_of_pos (by positivity : (0 : ℝ) < c)]
      have hsum : |∑ j, nativeSelectorSign ω j * pairInner i j (superData ω)| ≤ n * 4 := by
        refine (Finset.abs_sum_le_sum_abs _ _).trans ?_
        calc ∑ j, |nativeSelectorSign ω j * pairInner i j (superData ω)|
            ≤ ∑ _j : Fin n, (4 : ℝ) := Finset.sum_le_sum fun j _ => by
              rw [abs_mul, hsb, one_mul]; exact hbω.1 i j
          _ = n * 4 := by simp
      have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
      calc c * |∑ j, nativeSelectorSign ω j * pairInner i j (superData ω)|
          ≤ c * (n * 4) := mul_le_mul_of_nonneg_left hsum (by positivity)
        _ = 2 := by rw [hc]; first | (field_simp; ring) | field_simp
    have hR2 : Integrable (fun ω => ridgeRef (superData ω) i ^ 2) P := by
      refine integrable_of_ae_abs_le μR μG (hA.pow_const 2) (C := 4) ?_
      filter_upwards [hb] with ω hω
      rw [abs_pow]
      nlinarith [hω.2 i, abs_nonneg (ridgeRef (superData ω) i)]
    have hW2 : Integrable (fun ω => (nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i
        - ridgeRef (superData ω) i) ^ 2) P := by
      refine integrable_of_ae_abs_le μR μG ((hX.sub hA).pow_const 2) (C := 4) ?_
      filter_upwards [hXb] with ω hω
      rw [abs_pow]
      nlinarith [abs_nonneg (nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i
        - ridgeRef (superData ω) i)]
    have hcross : ∫ ω, ridgeRef (superData ω) i
        * (nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i
          - ridgeRef (superData ω) i) ∂P = 0 := by
      have hpt2 : ∀ᵐ ω ∂P, ridgeRef (superData ω) i
          * (nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i
            - ridgeRef (superData ω) i)
          = c * ∑ j, nativeSelectorSign ω j
            * (ridgeRef (superData ω) i * pairInner i j (superData ω)) := by
        filter_upwards [hrel] with ω hω
        rw [hω, add_sub_cancel_left, Finset.mul_sum, Finset.mul_sum, Finset.mul_sum]
        exact Finset.sum_congr rfl fun j _ => by ring
      have hI4 : ∀ j, Integrable (fun ω => nativeSelectorSign ω j
          * (ridgeRef (superData ω) i * pairInner i j (superData ω))) P := by
        intro j
        refine integrable_of_ae_abs_le μR μG ((hσ j).mul (hA.mul (hPI j))) (C := 2 * 4) ?_
        filter_upwards [hb] with ω hω
        rw [abs_mul, abs_mul, hsb, one_mul]
        exact mul_le_mul (hω.2 i) (hω.1 i j) (abs_nonneg _) (by norm_num)
      rw [integral_congr_ae hpt2, integral_const_mul, integral_finsetSum _ fun j _ => hI4 j]
      have hz : ∀ j, ∫ ω, nativeSelectorSign ω j
          * (ridgeRef (superData ω) i * pairInner i j (superData ω)) ∂P = 0 := fun j =>
        integral_sign_mul_data μR μG j (F := fun z => ridgeRef z i * pairInner i j z)
          (((measurable_pi_apply i).comp measurable_ridgeRef).mul (measurable_pairInner i j))
      simp only [hz, Finset.sum_const_zero, mul_zero]
    have hRW : Integrable (fun ω => ridgeRef (superData ω) i
        * (nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i
          - ridgeRef (superData ω) i)) P := by
      refine integrable_of_ae_abs_le μR μG (hA.mul (hX.sub hA)) (C := 2 * 2) ?_
      filter_upwards [hb, hXb] with ω hω hω'
      rw [abs_mul]
      exact mul_le_mul (hω.2 i) hω' (abs_nonneg _) (by norm_num)
    have hfun : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Unit Ng n =>
        nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i ^ 2)
        = fun ω => ridgeRef (superData ω) i ^ 2
          + (nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i
            - ridgeRef (superData ω) i) ^ 2
          + 2 * (ridgeRef (superData ω) i
            * (nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i
              - ridgeRef (superData ω) i)) := funext hpt
    have hRW2 : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Unit Ng n =>
        ridgeRef (superData ω) i ^ 2
          + (nativeLossRelease (fun t : ℝ => -t) (powerLearnerMap 2) ω i
            - ridgeRef (superData ω) i) ^ 2) P := hR2.add hW2
    rw [hfun, integral_add hRW2 (hRW.const_mul 2), integral_add hR2 hW2,
      integral_const_mul, hcross, mul_zero, add_zero]

end Model

end RidgeERM
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RidgeERM/CentredTransfer.lean <==
import LossOnlyTraceability.Unsaturated.Certificate
import LossOnlyTraceability.SwapInformation

/-! The candidate-centred transfer and the energy–residual sandwich (every learner).

For a release `X` observed through `Y = X + τ G`, fair independent selection bits `U` independent of
the supersample `Z̃`, and ANY measurable reference `a(Z̃)` built from the candidates alone, put
`S = ∑ᵢ E σᵢ Xᵢ`, `V = ∑ᵢ E Xᵢ²` and `D_a = ∑ᵢ E (Xᵢ − aᵢ(Z̃))²`.

* (a) `S² ≤ 2 ln 2 (D_a + n τ²) Is(X + τ G)` (`sq_signed_le_centred_strong`): the fair-bit inequality
  applied to the candidate-centred release, then `Ii ≤ Ij ≤ Is` by data processing;
* (b) `Is ≤ n`, and `2 ln 2 τ² Is(X + τ G) ≤ D_a` for every real `τ`
  (`two_log_two_mul_sq_mul_releaseInfoS_le`, Gaussian maximum entropy; trivial at `τ = 0`);
* (c) for the loss-difference release, the sandwich, in division-free form:
  `gen² (V + nτ²) ≤ (B^sup)² (D_a + nτ²)` and `n² (B^sup)² (D_a + nτ²) ≤ (1 + 2 ln 2) n D_a (V + nτ²)`
  (`native_certificate_sandwich`), together with the centred certificate
  `|gen| ≤ n⁻¹ √(2 ln 2 (D_a + nτ²) Is)` (`abs_gen_le_centredCertificate`) and its universal cap
  `n² B̃² ≤ (1 + 2 ln 2) n D_a` (`centredCertificate_sq_le`). -/

noncomputable section
namespace LossOnlyTraceability
namespace RidgeERM

open Unsaturated
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section FixedLaw

variable {Ω γ : Type*} [MeasurableSpace Ω] [MeasurableSpace γ] {n : ℕ}

/-- A fair selection sign is uncorrelated with every function of independent side information. -/
theorem integral_signOfBit_mul_side_eq_zero (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {Zt : Ω → γ} (hU : Measurable U) (hZt : Measurable Zt)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (hUZ : IndepFun U Zt P)
    {f : γ → ℝ} (hf : Measurable f) (i : Fin n) :
    ∫ ω, signOfBit (fun ω' => U ω' i) ω * f (Zt ω) ∂P = 0 := by
  have hUi : Measurable fun ω => U ω i := (measurable_pi_apply i).comp hU
  have hind : IndepFun (signOfBit fun ω' => U ω' i) (fun ω => f (Zt ω)) P :=
    hUZ.comp (measurable_signOfBit (fun u : Fin n → Bool => u i) (measurable_pi_apply i)) hf
  rw [hind.integral_fun_mul_eq_mul_integral (measurable_signOfBit _ hUi).aestronglyMeasurable
    (hf.comp hZt).aestronglyMeasurable, integral_signOfBit_eq_zero_of_fair P hUi (hfair i),
    zero_mul]

/-- **The candidate-centred transfer (a), fixed law.**  For every measurable reference `a` of the side information,
`(∑ᵢ E σᵢ Xᵢ)² ≤ 2 ln 2 (∑ᵢ E (Xᵢ − aᵢ(Z̃))² + n τ²) · Is(X + τ G)`. -/
theorem sq_signed_le_centred_strong [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω)
    [IsProbabilityMeasure P] {U : Ω → Fin n → Bool} {Zt : Ω → γ} {X G : Ω → Fin n → ℝ}
    {a : γ → Fin n → ℝ} (τ : ℝ) (hU : Measurable U) (hZt : Measurable Zt) (hX : Measurable X)
    (hG : Measurable G) (ha : Measurable a) (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (hUZ : IndepFun U Zt P)
    (hindepG : IndepFun (fun ω => ((U ω, Zt ω), X ω)) G P)
    (hG2 : ∀ i, MemLp (fun ω => G ω i) 2 P) (hGmean : ∀ i, ∫ ω, G ω i ∂P = 0)
    (hGsq : ∀ i, ∫ ω, G ω i ^ 2 ∂P = 1)
    (hX2 : ∀ i, MemLp (fun ω => X ω i) 2 P) (ha2 : ∀ i, MemLp (fun ω => a (Zt ω) i) 2 P) :
    (∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P) ^ 2
      ≤ 2 * Real.log 2 * ((∑ i, ∫ ω, (X ω i - a (Zt ω) i) ^ 2 ∂P) + n * τ ^ 2)
        * releaseInfoS P (fun ω => X ω + τ • G ω) U Zt := by
  have hlog : (0 : ℝ) ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  have hW : Measurable fun ω => X ω - a (Zt ω) := hX.sub (ha.comp hZt)
  have hW2 : ∀ i, MemLp (fun ω => (X ω - a (Zt ω)) i) 2 P := fun i => (hX2 i).sub (ha2 i)
  have hindW : IndepFun (fun ω => (U ω, X ω - a (Zt ω))) G P := by
    have hm : Measurable fun q : ((Fin n → Bool) × γ) × (Fin n → ℝ) => (q.1.1, q.2 - a q.1.2) :=
      (measurable_fst.comp measurable_fst).prodMk
        (measurable_snd.sub (ha.comp (measurable_snd.comp measurable_fst)))
    exact hindepG.comp hm measurable_id
  have hmain := Unsaturated.sum_abs_signed_moment_le_noisy_information (τ := τ) P hU hW hG hfair
    hW2 hG2 hindW hGmean hGsq
  -- the signed moments of the centred and the raw release agree
  have hsig : ∀ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * (X ω - a (Zt ω)) i ∂P
      = ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P := by
    intro i
    have hUi : Measurable fun ω => U ω i := (measurable_pi_apply i).comp hU
    have h1 : Integrable (fun ω => signOfBit (fun ω' => U ω' i) ω * X ω i) P :=
      integrable_mul_of_memLp_two P (memLp_signOfBit P hUi) (hX2 i)
    have h2 : Integrable (fun ω => signOfBit (fun ω' => U ω' i) ω * a (Zt ω) i) P :=
      integrable_mul_of_memLp_two P (memLp_signOfBit P hUi) (ha2 i)
    have h0 : ∫ ω, signOfBit (fun ω' => U ω' i) ω * a (Zt ω) i ∂P = 0 :=
      integral_signOfBit_mul_side_eq_zero P hU hZt hfair hUZ ((measurable_pi_apply i).comp ha) i
    have e : (fun ω => signOfBit (fun ω' => U ω' i) ω * (X ω - a (Zt ω)) i)
        = fun ω => signOfBit (fun ω' => U ω' i) ω * X ω i
          - signOfBit (fun ω' => U ω' i) ω * a (Zt ω) i := by
      funext ω
      simp only [Pi.sub_apply]
      ring
    rw [e, integral_sub h1 h2, h0, sub_zero]
  -- the information chain `Ii(W + τG) ≤ Ij(W + τG) ≤ I(U; (Y, Z̃)) = Is(Y)`
  have hY : Measurable fun ω => X ω + τ • G ω := hX.add (hG.const_smul τ)
  have hYW : Measurable fun ω => (X ω - a (Zt ω)) + τ • G ω := hW.add (hG.const_smul τ)
  have hIJ := releaseInfoI_le_releaseInfoJ P hYW hU hbits hfair
  have hf : Measurable fun q : (Fin n → ℝ) × γ => q.1 - a q.2 :=
    measurable_fst.sub (ha.comp measurable_snd)
  have hc0 : ((1 : ℝ≥0∞) / 2) ^ n ≠ 0 := pow_ne_zero _ (by norm_num)
  have hc1 : ((1 : ℝ≥0∞) / 2) ^ n ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
  have hctop : ((1 : ℝ≥0∞) / 2) ^ n ≠ ⊤ := ENNReal.pow_ne_top (by norm_num)
  have hproc := mutualInfo_comp_right_le_of_uniform P hU (hY.prodMk hZt) hf hc0 hc1 hctop
    (measure_preimage_bits P hU hbits hfair)
  have hcomp : ((fun q : (Fin n → ℝ) × γ => q.1 - a q.2) ∘ fun ω => (X ω + τ • G ω, Zt ω))
      = fun ω => (X ω - a (Zt ω)) + τ • G ω := by
    funext ω
    simp only [Function.comp_apply]
    abel
  rw [hcomp] at hproc
  have hJS : releaseInfoJ P (fun ω => (X ω - a (Zt ω)) + τ • G ω) U
      ≤ releaseInfoS P (fun ω => X ω + τ • G ω) U Zt := by
    rw [releaseInfoJ, releaseInfoS, condMutualInfo_eq_of_indepFun P hU hZt hUZ,
      mutualInfo_symm P hU hYW]
    exact hproc
  have hIS := hIJ.trans hJS
  -- assemble
  have hsum : (∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P)
      = ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * (X ω - a (Zt ω)) i ∂P :=
    Finset.sum_congr rfl fun i _ => (hsig i).symm
  have habs : (∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P) ^ 2
      ≤ (∑ i, |∫ ω, signOfBit (fun ω' => U ω' i) ω * (X ω - a (Zt ω)) i ∂P|) ^ 2 := by
    rw [hsum]
    have h := Finset.abs_sum_le_sum_abs
      (fun i => ∫ ω, signOfBit (fun ω' => U ω' i) ω * (X ω - a (Zt ω)) i ∂P) Finset.univ
    calc (∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * (X ω - a (Zt ω)) i ∂P) ^ 2
        = |∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * (X ω - a (Zt ω)) i ∂P| ^ 2 :=
          (sq_abs _).symm
      _ ≤ _ := pow_le_pow_left₀ (abs_nonneg _) h 2
  have hDeq : (∑ i, ∫ ω, (X ω - a (Zt ω)) i ^ 2 ∂P)
      = ∑ i, ∫ ω, (X ω i - a (Zt ω) i) ^ 2 ∂P := rfl
  have hfac : 0 ≤ 2 * Real.log 2 * ((∑ i, ∫ ω, (X ω i - a (Zt ω) i) ^ 2 ∂P) + n * τ ^ 2) := by
    refine mul_nonneg hlog (add_nonneg ?_ (by positivity))
    exact Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _
  rw [hDeq] at hmain
  exact habs.trans (hmain.trans (mul_le_mul_of_nonneg_left hIS hfac))

/-- **The Gaussian cap (b), fixed law.**  For every real `τ` and every measurable reference `a`,
`2 ln 2 · τ² · Is(X + τ G) ≤ ∑ᵢ E (Xᵢ − aᵢ(Z̃))²` (Gaussian maximum entropy for `τ ≠ 0`, trivial at
`τ = 0`). -/
theorem two_log_two_mul_sq_mul_releaseInfoS_le [StandardBorelSpace γ] [Nonempty γ]
    (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → Fin n → Bool} {Zt : Ω → γ}
    {X G : Ω → Fin n → ℝ} {a : γ → Fin n → ℝ} (τ : ℝ) (hn : 0 < n) (hU : Measurable U)
    (hZt : Measurable Zt) (hX : Measurable X) (hG : Measurable G) (ha : Measurable a)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (hUZ : IndepFun U Zt P)
    (hGlaw : P.map G = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hindepG : IndepFun (fun ω => ((U ω, Zt ω), X ω)) G P)
    (hint : Integrable (fun ω => ∑ i, (X ω i - a (Zt ω) i) ^ 2) P) :
    2 * Real.log 2 * τ ^ 2 * releaseInfoS P (fun ω => X ω + τ • G ω) U Zt
      ≤ ∫ ω, ∑ i, (X ω i - a (Zt ω) i) ^ 2 ∂P := by
  set Dr := ∫ ω, ∑ i, (X ω i - a (Zt ω) i) ^ 2 ∂P with hDr
  have hD0 : 0 ≤ Dr := integral_nonneg fun ω => Finset.sum_nonneg fun i _ => sq_nonneg _
  rcases eq_or_ne τ 0 with hτ | hτ
  · rw [hτ]
    simpa using hD0
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hτ2 : 0 < τ ^ 2 := by positivity
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  set v : ℝ≥0 := (τ ^ 2).toNNReal with hv
  set w : ℝ≥0 := (τ ^ 2 + Dr / n).toNNReal with hw
  have hvv : (v : ℝ) = τ ^ 2 := Real.coe_toNNReal _ hτ2.le
  have hvne : v ≠ 0 := by
    intro h
    have : (v : ℝ) = 0 := by rw [h]; rfl
    rw [hvv] at this
    linarith
  have hwv : (w : ℝ) = (v : ℝ) + Dr / n := by
    rw [hw, Real.coe_toNNReal _ (by positivity), hvv]
  have hup := releaseInfoS_gaussian_noise_le (a := a) (D := Dr) P hn hU hZt hX hG ha hvv hvne hwv
    hGlaw hindepG hbits hfair hint le_rfl
  have hlogle : Real.log (1 + Dr / (n * τ ^ 2)) ≤ Dr / (n * τ ^ 2) := by
    have h1 : 0 < 1 + Dr / (n * τ ^ 2) := by positivity
    have := Real.log_le_sub_one_of_pos h1
    linarith
  have hkey : 2 * Real.log 2 * τ ^ 2 * releaseInfoS P (fun ω => X ω + τ • G ω) U Zt
      ≤ 2 * Real.log 2 * τ ^ 2 * (((n : ℝ) / (2 * Real.log 2)) * (Dr / (n * τ ^ 2))) := by
    refine mul_le_mul_of_nonneg_left (hup.trans ?_) (by positivity)
    exact mul_le_mul_of_nonneg_left hlogle (by positivity)
  have hval : 2 * Real.log 2 * τ ^ 2 * (((n : ℝ) / (2 * Real.log 2)) * (Dr / (n * τ ^ 2)))
      = Dr := by
    field_simp
  linarith

end FixedLaw

section Model

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The residual energy `D_a(p) = ∑ᵢ E_p (Xᵢ − aᵢ(Z̃))²` of the loss-difference release around a reference
`a` built from the supersample alone. -/
def nativeResidual (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (a : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → ℝ) (p : Fin d → ℝ) : ℝ :=
  ∑ i, ∫ ω, (nativeLossRelease φ A ω i - a (superData ω) i) ^ 2
    ∂(superMeasure n (signProductLaw d p) μR μG)

/-- The candidate-centred certificate `B̃_a(τ) = n⁻¹ √(2 ln 2 (D_a + n τ²) Is_{D_p}(X + τ G))`. -/
def centredCertificate (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (a : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → ℝ)
    (Gf : Ng → Fin n → ℝ) (τ : ℝ) (p : Fin d → ℝ) : ℝ :=
  (n : ℝ)⁻¹ * Real.sqrt (2 * Real.log 2 * (nativeResidual μR μG φ A a p + n * τ ^ 2)
    * nativeNoisyInformation InfoDirection.strong μR μG φ A Gf τ p)

omit [IsProbabilityMeasure μR] [IsProbabilityMeasure μG] in
theorem nativeResidual_nonneg (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (a : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → ℝ) (p : Fin d → ℝ) :
    0 ≤ nativeResidual μR μG φ A a p :=
  Finset.sum_nonneg fun _ _ => integral_nonneg fun _ => sq_nonneg _

/-- The standing facts about the loss-difference release used by (a)–(c). -/
theorem native_lemmaE_facts (hd : 0 < d) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    (∀ i, MemLp (fun ω => nativeReleaseVector φ A ω i) 2
        (superMeasure n (signProductLaw d p) μR μG)) ∧
      (∀ i, MemLp (fun ω => Gf (superNoiseSeed ω) i) 2
        (superMeasure n (signProductLaw d p) μR μG)) ∧
      (∀ i, ∫ ω, Gf (superNoiseSeed ω) i ∂(superMeasure n (signProductLaw d p) μR μG) = 0) ∧
      (∀ i, ∫ ω, Gf (superNoiseSeed ω) i ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG) = 1) ∧
      (superMeasure n (signProductLaw d p) μR μG).map (fun ω => Gf (superNoiseSeed ω))
        = Measure.pi (fun _ : Fin n => gaussianReal 0 1) ∧
      IndepFun (fun ω => ((superBits ω, superData ω), nativeReleaseVector φ A ω))
        (fun ω => Gf (superNoiseSeed ω)) (superMeasure n (signProductLaw d p) μR μG) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  obtain ⟨hlaw, hcoord, hindep, -⟩ :=
    nativeNoise_facts μR μG (signProductLaw d p) hφm hA hGf hGlaw
  have hGi : ∀ i : Fin n, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) i := fun i => (measurable_pi_apply i).comp hG
  have hmom := fun i => gaussian_noise_standard_moments
    (superMeasure n (signProductLaw d p) μR μG) (hGi i) (hcoord i)
  have hbound := nativeLossRelease_ae_abs_le μR μG hd hC hA1 hp
  have hX2 : ∀ i, MemLp (fun ω => nativeReleaseVector φ A ω i) 2
      (superMeasure n (signProductLaw d p) μR μG) := by
    intro i
    refine MemLp.of_bound ((measurable_pi_apply i).comp hX).aestronglyMeasurable (2 * C) ?_
    filter_upwards [hbound] with ω hω
    rw [Real.norm_eq_abs]
    exact hω i
  exact ⟨hX2, fun i => (hmom i).1, fun i => (hmom i).2.1, fun i => (hmom i).2.2, hlaw, hindep⟩

/-- **The candidate-centred transfer (a) for the loss-difference release.**  For every measurable proper learner, every link of Assumption 2,
every law of the cube, every real `τ` and every measurable square-integrable reference `a(Z̃)`:
`S_p² ≤ 2 ln 2 (D_a(p) + n τ²) Is_{D_p}(X + τ G)`. -/
theorem native_signed_sq_le_centred (hd : 0 < d) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (τ : ℝ)
    {p : Fin d → ℝ} (hp : p ∈ productCube d)
    {a : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → ℝ} (ha : Measurable a)
    (ha2 : ∀ i, MemLp (fun ω => a (superData ω) i) 2
      (superMeasure n (signProductLaw d p) μR μG)) :
    nativeSigned μR μG φ A p ^ 2
      ≤ 2 * Real.log 2 * (nativeResidual μR μG φ A a p + n * τ ^ 2)
        * nativeNoisyInformation InfoDirection.strong μR μG φ A Gf τ p := by
  haveI := isProbabilityMeasure_signProductLaw hp
  obtain ⟨hX2, hG2, hGm, hGs, -, hindep⟩ :=
    native_lemmaE_facts μR μG hd hφ hφm hA hA1 hGf hGlaw hp
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  exact sq_signed_le_centred_strong (superMeasure n (signProductLaw d p) μR μG) τ
    measurable_superBits measurable_superData hX hG ha
    (iIndepFun_superBits (n := n) (signProductLaw d p) μR μG)
    (superBits_fair (n := n) (signProductLaw d p) μR μG)
    (indepFun_superBits_superData (n := n) (signProductLaw d p) μR μG) hindep hG2 hGm hGs hX2 ha2

/-- **The Gaussian cap (b) for the loss-difference release.**  `2 ln 2 · τ² · Is_{D_p}(X + τ G) ≤ D_a(p)` for every real `τ`. -/
theorem native_strong_information_residual_le (hd : 0 < d) (hn : 0 < n) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (τ : ℝ)
    {p : Fin d → ℝ} (hp : p ∈ productCube d)
    {a : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → ℝ} (ha : Measurable a)
    (ha2 : ∀ i, MemLp (fun ω => a (superData ω) i) 2
      (superMeasure n (signProductLaw d p) μR μG)) :
    2 * Real.log 2 * τ ^ 2 * nativeNoisyInformation InfoDirection.strong μR μG φ A Gf τ p
      ≤ nativeResidual μR μG φ A a p := by
  haveI := isProbabilityMeasure_signProductLaw hp
  obtain ⟨hX2, -, -, -, hlaw, hindep⟩ :=
    native_lemmaE_facts μR μG hd hφ hφm hA hA1 hGf hGlaw hp
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  have hint : ∀ i, Integrable (fun ω => (nativeReleaseVector φ A ω i - a (superData ω) i) ^ 2)
      (superMeasure n (signProductLaw d p) μR μG) := fun i => ((hX2 i).sub (ha2 i)).integrable_sq
  have hsumint : Integrable (fun ω => ∑ i, (nativeReleaseVector φ A ω i - a (superData ω) i) ^ 2)
      (superMeasure n (signProductLaw d p) μR μG) := integrable_finsetSum _ fun i _ => hint i
  have h := two_log_two_mul_sq_mul_releaseInfoS_le (superMeasure n (signProductLaw d p) μR μG) τ hn
    measurable_superBits measurable_superData hX hG ha
    (iIndepFun_superBits (n := n) (signProductLaw d p) μR μG)
    (superBits_fair (n := n) (signProductLaw d p) μR μG)
    (indepFun_superBits_superData (n := n) (signProductLaw d p) μR μG) hlaw hindep hsumint
  have heq : (∫ ω, ∑ i, (nativeReleaseVector φ A ω i - a (superData ω) i) ^ 2
      ∂(superMeasure n (signProductLaw d p) μR μG)) = nativeResidual μR μG φ A a p := by
    rw [integral_finsetSum _ fun i _ => hint i]
    rfl
  rw [heq] at h
  exact h

/-- **The energy–residual sandwich (c) for the loss-difference release** (division-free form).  With
`S = n·gen`, `V`, `D_a`, `Is` as above and `B = B^sup_p(τ)`:
* `gen² (V + nτ²) ≤ B² (D_a + nτ²)`;
* `n² B² ≤ 2 ln 2 · n (V + nτ²)` and `n² B² τ² ≤ D_a (V + nτ²)`;
* `n² B² (D_a + nτ²) ≤ (1 + 2 ln 2) n D_a (V + nτ²)`. -/
theorem native_certificate_sandwich (hd : 0 < d) (hn : 0 < n) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ) (g : EuclideanSpace ℝ (Fin d) → ℝ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (τ : ℝ)
    {p : Fin d → ℝ} (hp : p ∈ productCube d)
    {a : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → ℝ} (ha : Measurable a)
    (ha2 : ∀ i, MemLp (fun ω => a (superData ω) i) 2
      (superMeasure n (signProductLaw d p) μR μG)) :
    nativeGen g φ μR A p ^ 2 * (nativeEnergy μR μG φ A p + n * τ ^ 2)
        ≤ Unsaturated.ldCertificate InfoDirection.strong μR μG φ A Gf τ p ^ 2
          * (nativeResidual μR μG φ A a p + n * τ ^ 2) ∧
      (n : ℝ) ^ 2 * Unsaturated.ldCertificate InfoDirection.strong μR μG φ A Gf τ p ^ 2
        ≤ 2 * Real.log 2 * n * (nativeEnergy μR μG φ A p + n * τ ^ 2) ∧
      (n : ℝ) ^ 2 * Unsaturated.ldCertificate InfoDirection.strong μR μG φ A Gf τ p ^ 2 * τ ^ 2
        ≤ nativeResidual μR μG φ A a p * (nativeEnergy μR μG φ A p + n * τ ^ 2) ∧
      (n : ℝ) ^ 2 * Unsaturated.ldCertificate InfoDirection.strong μR μG φ A Gf τ p ^ 2
          * (nativeResidual μR μG φ A a p + n * τ ^ 2)
        ≤ (1 + 2 * Real.log 2) * n * nativeResidual μR μG φ A a p
          * (nativeEnergy μR μG φ A p + n * τ ^ 2) := by
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hV0' : 0 ≤ nativeEnergy μR μG φ A p := Unsaturated.nativeEnergy_nonneg μR μG φ A p
  have hI0' := (nativeNoisyInformation_bounds μR μG hφm hA hGf InfoDirection.strong τ hp).2.1
  have hB2 : Unsaturated.ldCertificate InfoDirection.strong μR μG φ A Gf τ p ^ 2
      = (n : ℝ)⁻¹ ^ 2 * (2 * Real.log 2 * (nativeEnergy μR μG φ A p + n * τ ^ 2)
        * nativeNoisyInformation InfoDirection.strong μR μG φ A Gf τ p) := by
    unfold Unsaturated.ldCertificate
    rw [mul_pow, Real.sq_sqrt (by positivity)]
  have hnB2 : (n : ℝ) ^ 2 * Unsaturated.ldCertificate InfoDirection.strong μR μG φ A Gf τ p ^ 2
      = 2 * Real.log 2 * (nativeEnergy μR μG φ A p + n * τ ^ 2)
        * nativeNoisyInformation InfoDirection.strong μR μG φ A Gf τ p := by
    rw [hB2]
    field_simp
  set V := nativeEnergy μR μG φ A p with hV
  set Dr := nativeResidual μR μG φ A a p with hDr
  set I := nativeNoisyInformation InfoDirection.strong μR μG φ A Gf τ p with hI
  set S := nativeSigned μR μG φ A p with hS
  have hV0 : 0 ≤ V := Unsaturated.nativeEnergy_nonneg μR μG φ A p
  have hD0 : 0 ≤ Dr := nativeResidual_nonneg μR μG φ A a p
  obtain ⟨-, hI0, -, hIn⟩ := nativeNoisyInformation_bounds μR μG hφm hA hGf
    InfoDirection.strong τ hp
  have hEa := native_signed_sq_le_centred μR μG hd hφ hφm hA hA1 hGf hGlaw τ hp ha ha2
  have hEb := native_strong_information_residual_le μR μG hd hn hφ hφm hA hA1 hGf hGlaw τ hp ha ha2
  have hgen : nativeGen g φ μR A p = S / n :=
    Unsaturated.native_gen_eq_div μR μG hd hn hφ hφm g hA hA1 hp
  refine ⟨?_, ?_, ?_, ?_⟩
  · rw [hgen, hB2]
    have hVn : 0 ≤ V + n * τ ^ 2 := by positivity
    have key : S ^ 2 * (V + n * τ ^ 2) ≤ (2 * Real.log 2 * (Dr + n * τ ^ 2) * I) * (V + n * τ ^ 2) :=
      mul_le_mul_of_nonneg_right hEa hVn
    have e1 : (S / n) ^ 2 * (V + n * τ ^ 2) = (n : ℝ)⁻¹ ^ 2 * (S ^ 2 * (V + n * τ ^ 2)) := by
      field_simp
    have e2 : (n : ℝ)⁻¹ ^ 2 * (2 * Real.log 2 * (V + n * τ ^ 2) * I) * (Dr + n * τ ^ 2)
        = (n : ℝ)⁻¹ ^ 2 * ((2 * Real.log 2 * (Dr + n * τ ^ 2) * I) * (V + n * τ ^ 2)) := by ring
    rw [e1, e2]
    exact mul_le_mul_of_nonneg_left key (by positivity)
  · rw [hnB2]
    have := mul_le_mul_of_nonneg_left hIn
      (by positivity : (0 : ℝ) ≤ 2 * Real.log 2 * (V + n * τ ^ 2))
    nlinarith
  · rw [hnB2]
    have h1 : 2 * Real.log 2 * (V + n * τ ^ 2) * I * τ ^ 2
        = (2 * Real.log 2 * τ ^ 2 * I) * (V + n * τ ^ 2) := by ring
    rw [h1]
    exact mul_le_mul_of_nonneg_right hEb (by positivity)
  · rw [hnB2]
    -- `J (D + nτ²) = J D + n (J τ²) ≤ 2 ln 2 · n D + n D` with `J = 2 ln 2 · I`
    have hVn : 0 ≤ V + n * τ ^ 2 := by positivity
    have hJ1 : 2 * Real.log 2 * I * Dr ≤ 2 * Real.log 2 * n * Dr :=
      mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hIn (by positivity)) hD0
    have hJ2 : (n : ℝ) * (2 * Real.log 2 * τ ^ 2 * I) ≤ n * Dr :=
      mul_le_mul_of_nonneg_left hEb hnpos.le
    have hsum : 2 * Real.log 2 * I * (Dr + n * τ ^ 2) ≤ (1 + 2 * Real.log 2) * n * Dr := by
      nlinarith
    have e : 2 * Real.log 2 * (V + n * τ ^ 2) * I * (Dr + n * τ ^ 2)
        = (2 * Real.log 2 * I * (Dr + n * τ ^ 2)) * (V + n * τ ^ 2) := by ring
    rw [e]
    exact mul_le_mul_of_nonneg_right hsum hVn

/-- **The centred certificate is valid for every learner:** `|gen_p| ≤ B̃_a(τ)`. -/
theorem abs_gen_le_centredCertificate (hd : 0 < d) (hn : 0 < n) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ) (g : EuclideanSpace ℝ (Fin d) → ℝ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (τ : ℝ)
    {p : Fin d → ℝ} (hp : p ∈ productCube d)
    {a : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → ℝ} (ha : Measurable a)
    (ha2 : ∀ i, MemLp (fun ω => a (superData ω) i) 2
      (superMeasure n (signProductLaw d p) μR μG)) :
    |nativeGen g φ μR A p| ≤ centredCertificate μR μG φ A a Gf τ p := by
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hEa := native_signed_sq_le_centred μR μG hd hφ hφm hA hA1 hGf hGlaw τ hp ha ha2
  have hgen : nativeGen g φ μR A p = nativeSigned μR μG φ A p / n :=
    Unsaturated.native_gen_eq_div μR μG hd hn hφ hφm g hA hA1 hp
  have hS := Real.abs_le_sqrt hEa
  unfold centredCertificate
  rw [hgen, abs_div, abs_of_pos hnpos, div_eq_inv_mul]
  exact mul_le_mul_of_nonneg_left hS (by positivity)

/-- **The universal cap of the centred certificate:** `n² B̃_a(τ)² ≤ (1 + 2 ln 2) n D_a(p)` for
every learner and every real `τ`. -/
theorem centredCertificate_sq_le (hd : 0 < d) (hn : 0 < n) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (τ : ℝ)
    {p : Fin d → ℝ} (hp : p ∈ productCube d)
    {a : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → ℝ} (ha : Measurable a)
    (ha2 : ∀ i, MemLp (fun ω => a (superData ω) i) 2
      (superMeasure n (signProductLaw d p) μR μG)) :
    (n : ℝ) ^ 2 * centredCertificate μR μG φ A a Gf τ p ^ 2
      ≤ (1 + 2 * Real.log 2) * n * nativeResidual μR μG φ A a p := by
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hD0 : 0 ≤ nativeResidual μR μG φ A a p := nativeResidual_nonneg μR μG φ A a p
  obtain ⟨-, hI0, -, hIn⟩ := nativeNoisyInformation_bounds μR μG hφm hA hGf
    InfoDirection.strong τ hp
  have hEb := native_strong_information_residual_le μR μG hd hn hφ hφm hA hA1 hGf hGlaw τ hp ha ha2
  have hsq : (n : ℝ) ^ 2 * centredCertificate μR μG φ A a Gf τ p ^ 2
      = 2 * Real.log 2 * (nativeResidual μR μG φ A a p + n * τ ^ 2)
        * nativeNoisyInformation InfoDirection.strong μR μG φ A Gf τ p := by
    unfold centredCertificate
    rw [mul_pow, Real.sq_sqrt (by positivity)]
    field_simp
  rw [hsq]
  set Dr := nativeResidual μR μG φ A a p
  set I := nativeNoisyInformation InfoDirection.strong μR μG φ A Gf τ p
  have hJ1 : 2 * Real.log 2 * I * Dr ≤ 2 * Real.log 2 * n * Dr :=
    mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hIn (by positivity)) hD0
  have hJ2 : (n : ℝ) * (2 * Real.log 2 * τ ^ 2 * I) ≤ n * Dr :=
    mul_le_mul_of_nonneg_left hEb hnpos.le
  nlinarith

end Model

end RidgeERM
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RidgeERM/PowerGap.lean <==
import LossOnlyTraceability.RidgeERM.RidgeLaw
import LossOnlyTraceability.OversamplingCounterConsequence
import LossOnlyTraceability.BoundaryReleaseUpper
import LossOnlyTraceability.MeanLearnerMoment
import LossOnlyTraceability.NativeOversamplingFingerprint
import LossOnlyTraceability.PowerMapAccuracy

/-! ERM at the other exponents. For `r ≥ 2`, `q = r/(r−1)` and ERM `θ̂ = T_r(Z̄)` of the
power-linear loss `‖θ‖^r/r − ⟪θ, z⟫` on the closed unit ball, at every law of the cube with
`μ_p ≠ 0`:
`0 ≤ n gen_p ≤ 4^(2−q) ρ_p ‖μ_p‖^(q−2)`, where `ρ_p = 1 − ‖μ_p‖² = n E‖Z̄ − μ_p‖²`.

* `inner_clippedPowerMap_sub_le_sq`: for `x, y` in the closed unit ball with `y ≠ 0`,
  `⟪T_r x − T_r y, x − y⟫ ≤ 4^(2−q) ‖y‖^(q−2) ‖x − y‖²` (near `y` by the identity
  `2⟪αx − βy, x − y⟫ = (α − β)(‖x‖² − ‖y‖²) + (α + β)‖x − y‖²`, far from `y` by the Hölder bound);
* `nativeGen_neg_eq`: for the linear link the gap is `E⟪θ̂, Z̄ − μ_p⟫` (the regularizer cancels);
* `power_gen_bounds`: the two-sided bound on `n gen_p` above;
* `powerLearnerMap_erm`: `T_r(Z̄)` is the unique ERM of the power-linear loss in the closed unit
  ball. -/

noncomputable section
namespace LossOnlyTraceability
namespace RidgeERM

open Unsaturated
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Pointwise

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- `2⟪α x − β y, x − y⟫ = (α − β)(‖x‖² − ‖y‖²) + (α + β)‖x − y‖²`. -/
theorem two_inner_smul_sub_smul_eq (x y : E) (α β : ℝ) :
    2 * ⟪α • x - β • y, x - y⟫_ℝ
      = (α - β) * (‖x‖ ^ 2 - ‖y‖ ^ 2) + (α + β) * ‖x - y‖ ^ 2 := by
  rw [norm_sub_sq_real x y]
  simp only [inner_sub_left, inner_sub_right, real_inner_smul_left, real_inner_self_eq_norm_sq,
    real_inner_comm x y]
  ring

/-- **Pointwise step.** For `r ≥ 2`, `q = r/(r−1)`, `x, y` in the closed unit ball and
`y ≠ 0`: `⟪T_r x − T_r y, x − y⟫ ≤ 4^(2−q) ‖y‖^(q−2) ‖x − y‖²`. -/
theorem inner_clippedPowerMap_sub_le_sq {r : ℝ} (hr : 2 ≤ r) {x y : E} (hx : ‖x‖ ≤ 1)
    (hy : ‖y‖ ≤ 1) (hy0 : y ≠ 0) :
    ⟪clippedPowerMap r x - clippedPowerMap r y, x - y⟫_ℝ
      ≤ (4 : ℝ) ^ (2 - powerDualExponent r) * ‖y‖ ^ (powerDualExponent r - 2) * ‖x - y‖ ^ 2 := by
  have hr1 : (1 : ℝ) < r := by linarith
  have hq2 : powerDualExponent r ≤ 2 := powerDualExponent_le_two hr
  have hs0 : powerDualExponent r - 2 ≤ 0 := by linarith
  have hb : 0 < ‖y‖ := norm_pos_iff.2 hy0
  have hb2 : 0 < ‖y‖ / 2 := by positivity
  have hu1 : (1 : ℝ) ≤ (2 : ℝ) ^ (2 - powerDualExponent r) :=
    Real.one_le_rpow (by norm_num) (by linarith)
  have h4 : (4 : ℝ) ^ (2 - powerDualExponent r)
      = (2 : ℝ) ^ (2 - powerDualExponent r) * (2 : ℝ) ^ (2 - powerDualExponent r) := by
    rw [← Real.mul_rpow (by norm_num : (0 : ℝ) ≤ 2) (by norm_num : (0 : ℝ) ≤ 2)]
    norm_num
  have hhalf : (‖y‖ / 2) ^ (powerDualExponent r - 2)
      = (2 : ℝ) ^ (2 - powerDualExponent r) * ‖y‖ ^ (powerDualExponent r - 2) := by
    rw [Real.div_rpow hb.le (by norm_num : (0 : ℝ) ≤ 2), div_eq_mul_inv,
      ← Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 2), neg_sub]
    ring
  have hB0 : 0 < ‖y‖ ^ (powerDualExponent r - 2) := Real.rpow_pos_of_pos hb _
  rcases le_or_gt ‖x - y‖ (‖y‖ / 2) with hc | hc
  · -- near `y`: the algebraic identity, with `‖x‖ ≥ ‖y‖/2`
    have ha : ‖y‖ / 2 ≤ ‖x‖ := by
      have h := norm_sub_norm_le y x
      rw [norm_sub_rev] at h
      linarith
    have ha0 : 0 < ‖x‖ := lt_of_lt_of_le hb2 ha
    have hTx : clippedPowerMap r x = ‖x‖ ^ (powerDualExponent r - 2) • x := by
      unfold clippedPowerMap
      exact if_pos hx
    have hTy : clippedPowerMap r y = ‖y‖ ^ (powerDualExponent r - 2) • y := by
      unfold clippedPowerMap
      exact if_pos hy
    rw [hTx, hTy]
    have hid := two_inner_smul_sub_smul_eq x y (‖x‖ ^ (powerDualExponent r - 2))
      (‖y‖ ^ (powerDualExponent r - 2))
    have hmono : (‖x‖ ^ (powerDualExponent r - 2) - ‖y‖ ^ (powerDualExponent r - 2))
        * (‖x‖ ^ 2 - ‖y‖ ^ 2) ≤ 0 := by
      rcases le_total ‖x‖ ‖y‖ with h | h
      · have h1 := Real.rpow_le_rpow_of_nonpos ha0 h hs0
        have h2 : ‖x‖ ^ 2 ≤ ‖y‖ ^ 2 := pow_le_pow_left₀ (norm_nonneg _) h 2
        exact mul_nonpos_of_nonneg_of_nonpos (sub_nonneg.2 h1) (sub_nonpos.2 h2)
      · have h1 := Real.rpow_le_rpow_of_nonpos hb h hs0
        have h2 : ‖y‖ ^ 2 ≤ ‖x‖ ^ 2 := pow_le_pow_left₀ (norm_nonneg _) h 2
        exact mul_nonpos_of_nonpos_of_nonneg (sub_nonpos.2 h1) (sub_nonneg.2 h2)
    have hA : ‖x‖ ^ (powerDualExponent r - 2)
        ≤ (2 : ℝ) ^ (2 - powerDualExponent r) * ‖y‖ ^ (powerDualExponent r - 2) := by
      rw [← hhalf]
      exact Real.rpow_le_rpow_of_nonpos hb2 ha hs0
    have hc2 : 0 ≤ ‖x - y‖ ^ 2 := sq_nonneg _
    have hAC := mul_le_mul_of_nonneg_right hA hc2
    have hpos : 0 ≤ ((2 * (2 : ℝ) ^ (2 - powerDualExponent r) + 1)
        * ((2 : ℝ) ^ (2 - powerDualExponent r) - 1))
        * (‖y‖ ^ (powerDualExponent r - 2) * ‖x - y‖ ^ 2) :=
      mul_nonneg (mul_nonneg (by linarith) (by linarith)) (mul_nonneg hB0.le hc2)
    rw [h4]
    nlinarith [hid, hmono, hAC, hpos]
  · -- far from `y`: the Hölder bound `‖T_r x − T_r y‖ ≤ 2^(2−q) ‖x − y‖^(q−1)`
    have hc0 : 0 < ‖x - y‖ := lt_trans hb2 hc
    have hH := norm_clippedPowerMap_sub_le hr x y
    have hCS := real_inner_le_norm (clippedPowerMap r x - clippedPowerMap r y) (x - y)
    have hpow : ‖x - y‖ ^ (powerDualExponent r - 1) * ‖x - y‖
        = ‖x - y‖ ^ (powerDualExponent r - 2) * ‖x - y‖ ^ 2 := by
      rw [show powerDualExponent r - 1 = (powerDualExponent r - 2) + 1 by ring,
        Real.rpow_add hc0, Real.rpow_one]
      ring
    have hcs : ‖x - y‖ ^ (powerDualExponent r - 2) ≤ (‖y‖ / 2) ^ (powerDualExponent r - 2) :=
      Real.rpow_le_rpow_of_nonpos hb2 hc.le hs0
    rw [hhalf] at hcs
    have hu0 : (0 : ℝ) ≤ (2 : ℝ) ^ (2 - powerDualExponent r) := by linarith
    calc ⟪clippedPowerMap r x - clippedPowerMap r y, x - y⟫_ℝ
        ≤ ‖clippedPowerMap r x - clippedPowerMap r y‖ * ‖x - y‖ := hCS
      _ ≤ (2 : ℝ) ^ (2 - powerDualExponent r) * ‖x - y‖ ^ (powerDualExponent r - 1)
            * ‖x - y‖ := mul_le_mul_of_nonneg_right hH (norm_nonneg _)
      _ = (2 : ℝ) ^ (2 - powerDualExponent r)
            * (‖x - y‖ ^ (powerDualExponent r - 2) * ‖x - y‖ ^ 2) := by
          rw [mul_assoc, hpow]
      _ ≤ (2 : ℝ) ^ (2 - powerDualExponent r)
            * (((2 : ℝ) ^ (2 - powerDualExponent r) * ‖y‖ ^ (powerDualExponent r - 2))
              * ‖x - y‖ ^ 2) :=
          mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_right hcs (sq_nonneg _)) hu0
      _ = (4 : ℝ) ^ (2 - powerDualExponent r) * ‖y‖ ^ (powerDualExponent r - 2)
            * ‖x - y‖ ^ 2 := by
          rw [h4]
          ring

end Pointwise

section Gap

variable {d n : ℕ} (μR : Measure Unit) [IsProbabilityMeasure μR] {p : Fin d → ℝ}

/-- For the linear link `φ(t) = −t`, the gap of every learner with values in the unit ball is
`gen_p = E⟪θ̂, Z̄ − μ_p⟫` (the regularizer cancels). -/
theorem nativeGen_neg_eq (hp : p ∈ productCube d) (hd : 0 < d) (hn : 0 < n)
    (g : EuclideanSpace ℝ (Fin d) → ℝ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d)}
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    nativeGen g (fun t : ℝ => -t) μR A p
      = ∫ q, ⟪A q.1 q.2, trainingAverage q.1 - priorMean p⟫_ℝ
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  have hnR : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  unfold nativeGen
  refine integral_congr_ae (Filter.Eventually.of_forall fun q => ?_)
  have hint := integrable_link_inner boundaryLink_class measurable_id.neg hD hd (hA1 q.1 q.2)
  have hint' : Integrable (fun z => ⟪A q.1 q.2, z⟫_ℝ) (signProductLaw d p) := by
    simpa using hint.neg
  have hmean : ∫ z, ⟪A q.1 q.2, z⟫_ℝ ∂(signProductLaw d p) = ⟪A q.1 q.2, priorMean p⟫_ℝ := by
    have h0 := hD.integral_inner_sub_mean hd (A q.1 q.2)
    simp only [inner_sub_right] at h0
    rw [integral_sub hint' (integrable_const _), integral_const, probReal_univ, one_smul,
      sub_eq_zero] at h0
    exact h0
  have hneg : ∫ z, -⟪A q.1 q.2, z⟫_ℝ ∂(signProductLaw d p) = -⟪A q.1 q.2, priorMean p⟫_ℝ := by
    rw [integral_neg, hmean]
  show nativePopulationObjective g (fun t : ℝ => -t) (signProductLaw d p) (A q.1 q.2)
      - nativeEmpiricalObjective g (fun t : ℝ => -t) q.1 (A q.1 q.2) = _
  unfold nativePopulationObjective nativeEmpiricalObjective
  have hint2 : Integrable (fun z => -⟪A q.1 q.2, z⟫_ℝ) (signProductLaw d p) := hint'.neg
  rw [integral_add (integrable_const _) hint2, integral_const, probReal_univ, one_smul, hneg]
  beta_reduce
  rw [inner_sub_right, trainingAverage, real_inner_smul_right, inner_sum,
    Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul,
    Finset.sum_neg_distrib]
  field_simp
  ring

/-- For `T_r(Z̄)` the gap is an integral over the training sample alone:
`gen_p = E_{S ∼ D_p^n} ⟪T_r(Z̄), Z̄ − μ_p⟫`. -/
theorem power_gen_eq (hp : p ∈ productCube d) (hd : 0 < d) (hn : 0 < n) {r : ℝ} (hr : 1 < r)
    (g : EuclideanSpace ℝ (Fin d) → ℝ) :
    nativeGen g (fun t : ℝ => -t) μR (powerLearnerMap (n := n) (d := d) r) p
      = ∫ x, ⟪clippedPowerMap r (trainingAverage x), trainingAverage x - priorMean p⟫_ℝ
          ∂(Measure.pi fun _ : Fin n => signProductLaw d p) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  rw [nativeGen_neg_eq μR hp hd hn g (A := powerLearnerMap (n := n) (d := d) r)
    (fun x _ => norm_clippedPowerMap_le_one hr _)]
  have h := integral_fun_fst (μ := Measure.pi fun _ : Fin n => signProductLaw d p) (ν := μR)
    (fun x => ⟪clippedPowerMap r (trainingAverage x), trainingAverage x - priorMean p⟫_ℝ)
  rw [probReal_univ, one_smul] at h
  exact h

/-- `E⟪v, Z̄ − μ_p⟫ = 0` for every fixed `v`. -/
theorem integral_inner_trainingAverage_sub_mean (hp : p ∈ productCube d) (hd : 0 < d)
    (hn : 0 < n) (v : EuclideanSpace ℝ (Fin d)) :
    ∫ x, ⟪v, trainingAverage x - priorMean p⟫_ℝ
      ∂(Measure.pi fun _ : Fin n => signProductLaw d p) = 0 := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  have hpi := hD.ae_pi_norm_le_one hd n
  have hexp : ∀ x : Fin n → EuclideanSpace ℝ (Fin d),
      ⟪v, trainingAverage x - priorMean p⟫_ℝ = (n : ℝ)⁻¹ * ∑ i, ⟪v, x i - priorMean p⟫_ℝ := by
    intro x
    rw [trainingAverage_sub_eq hn x (priorMean p), real_inner_smul_right, inner_sum]
  simp_rw [hexp]
  have hint : ∀ i : Fin n, Integrable (fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
      ⟪v, x i - priorMean p⟫_ℝ) (Measure.pi fun _ : Fin n => signProductLaw d p) := by
    intro i
    refine Integrable.of_bound
      (continuous_const.inner ((continuous_apply i).sub continuous_const)).aestronglyMeasurable
      (‖v‖ * (1 + ‖priorMean p‖)) ?_
    filter_upwards [hpi] with x hx
    rw [Real.norm_eq_abs]
    refine (abs_real_inner_le_norm _ _).trans ?_
    exact mul_le_mul_of_nonneg_left ((norm_sub_le _ _).trans (by linarith [hx i])) (norm_nonneg _)
  have hzero : ∀ i : Fin n, ∫ x, ⟪v, x i - priorMean p⟫_ℝ
      ∂(Measure.pi fun _ : Fin n => signProductLaw d p) = 0 := by
    intro i
    have hmp := measurePreserving_eval (fun _ : Fin n => signProductLaw d p) i
    have h := integral_map (μ := Measure.pi fun _ : Fin n => signProductLaw d p)
      hmp.measurable.aemeasurable (f := fun z : EuclideanSpace ℝ (Fin d) => ⟪v, z - priorMean p⟫_ℝ)
      (continuous_const.inner (continuous_id.sub continuous_const)).aestronglyMeasurable
    rw [hmp.map_eq] at h
    exact h.symm.trans (hD.integral_inner_sub_mean hd v)
  rw [integral_const_mul, integral_finsetSum Finset.univ fun i _ => hint i,
    Finset.sum_eq_zero fun i _ => hzero i, mul_zero]

/-- **The gap of ERM at the other exponents.** For `r ≥ 2` and `q = r/(r−1)`, ERM
`θ̂ = T_r(Z̄)` of the power-linear loss satisfies, at every law of
the cube with `μ_p ≠ 0` and for every regularizer,
`0 ≤ n gen_p ≤ 4^(2−q) ρ_p ‖μ_p‖^(q−2)`, `ρ_p = 1 − ‖μ_p‖²`. -/
theorem power_gen_bounds {r : ℝ} (hr : 2 ≤ r) (hp : p ∈ productCube d) (hd : 0 < d) (hn : 0 < n)
    (hμ : priorMean p ≠ 0) (g : EuclideanSpace ℝ (Fin d) → ℝ) :
    0 ≤ (n : ℝ) * nativeGen g (fun t : ℝ => -t) μR (powerLearnerMap (n := n) (d := d) r) p ∧
      (n : ℝ) * nativeGen g (fun t : ℝ => -t) μR (powerLearnerMap (n := n) (d := d) r) p
        ≤ (4 : ℝ) ^ (2 - powerDualExponent r) * (1 - ‖priorMean p‖ ^ 2)
          * ‖priorMean p‖ ^ (powerDualExponent r - 2) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  have hr1 : (1 : ℝ) < r := by linarith
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hμ1 : ‖priorMean p‖ ≤ 1 := norm_priorMean_le_one_of_cube fun k => abs_le.2 (hp k)
  rw [power_gen_eq μR hp hd hn hr1 g]
  have hmT : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
      clippedPowerMap r (trainingAverage x) :=
    (measurable_clippedPowerMap r).comp measurable_trainingAverage
  have hmZ : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
      trainingAverage x - priorMean p :=
    measurable_trainingAverage.sub measurable_const
  have hae : ∀ᵐ x ∂(Measure.pi fun _ : Fin n => signProductLaw d p), ‖trainingAverage x‖ ≤ 1 := by
    filter_upwards [hD.ae_pi_norm_le_one hd n] with x hx
    exact norm_trainingAverage_le_one hx
  have hZ2 : ∀ x : Fin n → EuclideanSpace ℝ (Fin d), ‖trainingAverage x‖ ≤ 1 →
      ‖trainingAverage x - priorMean p‖ ≤ 2 := fun x hx =>
    (norm_sub_le _ _).trans (by linarith)
  have hGint : Integrable (fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
      ⟪clippedPowerMap r (trainingAverage x) - clippedPowerMap r (priorMean p),
        trainingAverage x - priorMean p⟫_ℝ) (Measure.pi fun _ : Fin n => signProductLaw d p) := by
    refine Integrable.of_bound
      (measurable_inner_native (hmT.sub measurable_const) hmZ).aestronglyMeasurable (2 * 2) ?_
    filter_upwards [hae] with x hx
    rw [Real.norm_eq_abs]
    refine (abs_real_inner_le_norm _ _).trans ?_
    have h1 : ‖clippedPowerMap r (trainingAverage x) - clippedPowerMap r (priorMean p)‖ ≤ 2 :=
      (norm_sub_le _ _).trans (by linarith [norm_clippedPowerMap_le_one hr1 (trainingAverage x),
        norm_clippedPowerMap_le_one hr1 (priorMean p)])
    exact mul_le_mul h1 (hZ2 x hx) (norm_nonneg _) (by norm_num)
  have hHint : Integrable (fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
      ⟪clippedPowerMap r (priorMean p), trainingAverage x - priorMean p⟫_ℝ)
      (Measure.pi fun _ : Fin n => signProductLaw d p) := by
    refine Integrable.of_bound
      (measurable_inner_native measurable_const hmZ).aestronglyMeasurable (1 * 2) ?_
    filter_upwards [hae] with x hx
    rw [Real.norm_eq_abs]
    refine (abs_real_inner_le_norm _ _).trans ?_
    exact mul_le_mul (norm_clippedPowerMap_le_one hr1 (priorMean p)) (hZ2 x hx) (norm_nonneg _)
      (by norm_num)
  have hsplit : (fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
      ⟪clippedPowerMap r (trainingAverage x), trainingAverage x - priorMean p⟫_ℝ)
      = fun x => ⟪clippedPowerMap r (trainingAverage x) - clippedPowerMap r (priorMean p),
          trainingAverage x - priorMean p⟫_ℝ
        + ⟪clippedPowerMap r (priorMean p), trainingAverage x - priorMean p⟫_ℝ := by
    funext x
    rw [inner_sub_left]
    ring
  rw [hsplit, integral_add hGint hHint,
    integral_inner_trainingAverage_sub_mean hp hd hn (clippedPowerMap r (priorMean p)), add_zero]
  constructor
  · refine mul_nonneg hnpos.le (integral_nonneg fun x => ?_)
    have h := inner_clippedPowerMap_sub_ge hr (trainingAverage x) (priorMean p)
    rw [real_inner_comm]
    exact le_trans (mul_nonneg (Real.rpow_nonneg (by norm_num) _)
      (Real.rpow_nonneg (norm_nonneg _) _)) h
  · have hsq : Integrable (fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
        ‖trainingAverage x - priorMean p‖ ^ 2) (Measure.pi fun _ : Fin n => signProductLaw d p) := by
      refine Integrable.of_bound (hmZ.norm.pow_const 2).aestronglyMeasurable 4 ?_
      filter_upwards [hae] with x hx
      rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
      have h2 := hZ2 x hx
      nlinarith [norm_nonneg (trainingAverage x - priorMean p)]
    have hbound : ∀ᵐ x ∂(Measure.pi fun _ : Fin n => signProductLaw d p),
        ⟪clippedPowerMap r (trainingAverage x) - clippedPowerMap r (priorMean p),
          trainingAverage x - priorMean p⟫_ℝ
          ≤ (4 : ℝ) ^ (2 - powerDualExponent r) * ‖priorMean p‖ ^ (powerDualExponent r - 2)
            * ‖trainingAverage x - priorMean p‖ ^ 2 := by
      filter_upwards [hae] with x hx
      exact inner_clippedPowerMap_sub_le_sq hr hx hμ1 hμ
    have hmono := integral_mono_ae hGint
      (hsq.const_mul ((4 : ℝ) ^ (2 - powerDualExponent r) * ‖priorMean p‖ ^ (powerDualExponent r - 2)))
      hbound
    rw [integral_const_mul, hD.integral_norm_trainingAverage_sub_sq hd hn] at hmono
    have hn1 : (n : ℝ) * ((1 - ‖priorMean p‖ ^ 2) / n) = 1 - ‖priorMean p‖ ^ 2 := by
      field_simp
    calc (n : ℝ) * ∫ x, ⟪clippedPowerMap r (trainingAverage x) - clippedPowerMap r (priorMean p),
            trainingAverage x - priorMean p⟫_ℝ ∂(Measure.pi fun _ : Fin n => signProductLaw d p)
        ≤ (n : ℝ) * ((4 : ℝ) ^ (2 - powerDualExponent r) * ‖priorMean p‖ ^ (powerDualExponent r - 2)
            * ((1 - ‖priorMean p‖ ^ 2) / n)) := mul_le_mul_of_nonneg_left hmono hnpos.le
      _ = (4 : ℝ) ^ (2 - powerDualExponent r) * ‖priorMean p‖ ^ (powerDualExponent r - 2)
            * ((n : ℝ) * ((1 - ‖priorMean p‖ ^ 2) / n)) := by ring
      _ = (4 : ℝ) ^ (2 - powerDualExponent r) * (1 - ‖priorMean p‖ ^ 2)
            * ‖priorMean p‖ ^ (powerDualExponent r - 2) := by
          rw [hn1]
          ring

/-- **`T_r(Z̄)` is the ERM of the power-linear loss.** For `r > 1`, every training set and every `θ` in the closed
unit ball, the empirical objective `F̂_S(θ) = n⁻¹ ∑ᵢ (‖θ‖^r/r − ⟪θ, Sᵢ⟫)` is minimized at
`θ̂ = T_r(Z̄)`, and `θ̂` is its only minimizer in the ball. -/
theorem powerLearnerMap_erm {r : ℝ} (hr : 1 < r) (hn : 0 < n)
    (S : Fin n → EuclideanSpace ℝ (Fin d)) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    nativeEmpiricalObjective (boundaryRegularizer r) (fun t : ℝ => -t) S
        (powerLearnerMap (n := n) (d := d) r S ())
      ≤ nativeEmpiricalObjective (boundaryRegularizer r) (fun t : ℝ => -t) S θ ∧
    (nativeEmpiricalObjective (boundaryRegularizer r) (fun t : ℝ => -t) S θ
        ≤ nativeEmpiricalObjective (boundaryRegularizer r) (fun t : ℝ => -t) S
          (powerLearnerMap (n := n) (d := d) r S ())
      → θ = powerLearnerMap (n := n) (d := d) r S ()) := by
  have hnR : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  have hobj : ∀ w : EuclideanSpace ℝ (Fin d),
      nativeEmpiricalObjective (boundaryRegularizer r) (fun t : ℝ => -t) S w
        = ‖w‖ ^ r / r - ⟪w, trainingAverage S⟫_ℝ := by
    intro w
    unfold nativeEmpiricalObjective boundaryRegularizer trainingAverage
    beta_reduce
    rw [real_inner_smul_right, inner_sum, Finset.sum_add_distrib, Finset.sum_const,
      Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, Finset.sum_neg_distrib, mul_add,
      ← mul_assoc, inv_mul_cancel₀ hnR, one_mul]
    ring
  rw [hobj, hobj]
  exact ⟨clippedPowerMap_le_objective hr (trainingAverage S) hθ,
    fun hle => eq_clippedPowerMap_of_objective_le hr (trainingAverage S) hθ hle⟩

end Gap

end RidgeERM
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RidgeERM/RidgeCases.lean <==
import LossOnlyTraceability.RidgeERM.RidgePrior

/-! Ridge ERM averaged over the hard prior, the cases: all three directions, tightness once `τ² ≥ ε/n` (i.e. `|τ| ≥ τ_b`),
looseness of order `√(n/m_ε)` for `|τ| ≤ 1/n`, and the certified factor `2` at `τ = 0`. -/

noncomputable section
namespace LossOnlyTraceability
namespace RidgeERM

open Unsaturated
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Cases

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng]
  (μR : Measure Unit) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **All three directions sit between the gap and the supersample certificate**, prior-averaged:
`E_Π gen ≤ E_Π B^Q(τ) ≤ E_Π B^sup(τ)`. -/
theorem ridge_prior_direction_bounds {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d) (hn : 0 < n)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    (τ : ℝ) (g : EuclideanSpace ℝ (Fin d) → ℝ) :
    ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p ∂(prior κ d)
        ≤ ∫ p, ldCertificate Q μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p ∂(prior κ d) ∧
      ∫ p, ldCertificate Q μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p ∂(prior κ d)
        ≤ ∫ p, ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p
          ∂(prior κ d) := by
  have hcube' : ∀ᵐ p ∂(prior κ d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp k
    exact Set.Ioo_subset_Icc_self (hp k)
  have hgI := integrable_nativeGen μR hd hn hκ boundaryLink_class measurable_id.neg g
    measurable_ridgeLearner ridgeLearner_norm_le
  have hQI := integrable_ldCertificate μR μG hd hκ boundaryLink_class measurable_id.neg
    measurable_ridgeLearner ridgeLearner_norm_le hGf Q τ
  have hSI := integrable_ldCertificate μR μG hd hκ boundaryLink_class measurable_id.neg
    measurable_ridgeLearner ridgeLearner_norm_le hGf InfoDirection.strong τ
  refine ⟨integral_mono_ae hgI hQI ?_, integral_mono_ae hQI hSI ?_⟩
  · filter_upwards [hcube'] with p hp
    exact (le_abs_self _).trans (abs_gen_le_ldCertificate μR μG hd hn boundaryLink_class
      measurable_id.neg g measurable_ridgeLearner ridgeLearner_norm_le hGf hGlaw Q τ hp)
  · filter_upwards [hcube'] with p hp
    have hIQ := (nativeNoisyInformation_bounds μR μG measurable_id.neg measurable_ridgeLearner
      hGf Q τ hp).2.2.1
    unfold ldCertificate
    refine mul_le_mul_of_nonneg_left (Real.sqrt_le_sqrt ?_) (by positivity)
    exact mul_le_mul_of_nonneg_left hIQ (mul_nonneg (by positivity)
      (add_nonneg (nativeEnergy_nonneg μR μG _ _ _) (by positivity)))

/-- **Tight once `|τ| ≥ τ_b = √(ε/n)`, all three directions:**
`E_Π gen ≤ E_Π B^Q(τ) ≤ 3.46 E_Π gen`. -/
theorem ridge_prior_tight_of_ge {ε Dp : ℝ} (hε : 0 < ε) (hε192 : ε ≤ 1 / 192) (hn : 1 / ε ≤ n)
    (hd1 : 32 * n ≤ d) (hd2 : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    {τ : ℝ} (hτ : ε / n ≤ τ ^ 2) (g : EuclideanSpace ℝ (Fin d) → ℝ) :
    ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)
        ≤ ∫ p, ldCertificate Q μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) ∧
      ∫ p, ldCertificate Q μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)
        ≤ 3.46 * ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) := by
  have hε16 : 16 * ε < 1 := by linarith
  have hκ := nativeKappa_one_half_two_pos hε hε16
  have hn192 : (192 : ℝ) ≤ n := by
    have : (192 : ℝ) ≤ 1 / ε := by rw [le_div_iff₀ hε]; linarith
    linarith
  have hnpos : (0 : ℝ) < n := by linarith
  have hnN : 0 < n := by exact_mod_cast hnpos
  have hdR : (32 : ℝ) * n ≤ d := by exact_mod_cast hd1
  have hdN : 0 < d := by
    have : (0 : ℝ) < d := by linarith
    exact_mod_cast this
  obtain ⟨hgen, -, hup⟩ := ridge_prior_ratio μR μG hε hε192 hn hd1 hd2 hGf hGlaw τ g
  obtain ⟨h1, h2⟩ := ridge_prior_direction_bounds μR μG hκ hdN hnN hGf hGlaw Q τ g
  refine ⟨h1, h2.trans (hup.trans ?_)⟩
  have hx : (n : ℝ) * ε / (1 + (n : ℝ) ^ 2 * τ ^ 2) ≤ 1 := by
    rw [div_le_one (by positivity)]
    have : (n : ℝ) * ε ≤ (n : ℝ) ^ 2 * τ ^ 2 := by
      have h := mul_le_mul_of_nonneg_left hτ (by positivity : (0 : ℝ) ≤ (n : ℝ) ^ 2)
      have e : (n : ℝ) ^ 2 * (ε / n) = n * ε := by
        first | (field_simp; ring) | field_simp
      linarith
    linarith
  have hs : Real.sqrt (1 + (n : ℝ) * ε / (1 + (n : ℝ) ^ 2 * τ ^ 2)) ≤ Real.sqrt 2 :=
    Real.sqrt_le_sqrt (by linarith)
  have hs2 : Real.sqrt 2 ≤ 1.415 := by
    rw [Real.sqrt_le_left (by norm_num)]
    norm_num
  have hg0 : 0 ≤ ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
      ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) := by rw [hgen]; exact div_nonneg (by linarith) hnpos.le
  have : 2.44 * Real.sqrt (1 + (n : ℝ) * ε / (1 + (n : ℝ) ^ 2 * τ ^ 2)) ≤ 3.46 := by nlinarith
  exact mul_le_mul_of_nonneg_right this hg0

/-- **Loose for `|τ| ≤ 1/n` by a factor of order `√(n/m_ε)`:**
`1.122 √(n ε / D₊) E_Π gen ≤ E_Π B^sup(τ) ≤ 3.46 √(n ε) E_Π gen`. -/
theorem ridge_prior_loose_of_le {ε Dp : ℝ} (hε : 0 < ε) (hε192 : ε ≤ 1 / 192) (hn : 1 / ε ≤ n)
    (hd1 : 32 * n ≤ d) (hd2 : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    {τ : ℝ} (hτ : (n : ℝ) ^ 2 * τ ^ 2 ≤ 1) (g : EuclideanSpace ℝ (Fin d) → ℝ) :
    1.122 * Real.sqrt (n * ε / Dp) * ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)
        ≤ ∫ p, ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) ∧
      ∫ p, ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)
        ≤ 3.46 * Real.sqrt (n * ε) * ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) := by
  have hn192 : (192 : ℝ) ≤ n := by
    have : (192 : ℝ) ≤ 1 / ε := by rw [le_div_iff₀ hε]; linarith
    linarith
  have hnpos : (0 : ℝ) < n := by linarith
  have hnε : 1 ≤ (n : ℝ) * ε := by
    have h := hn
    rw [div_le_iff₀ hε] at h
    linarith
  have hdR : (32 : ℝ) * n ≤ d := by exact_mod_cast hd1
  have hDp : 0 < Dp := by
    by_contra h
    push_neg at h
    have : Dp * n ≤ 0 := mul_nonpos_of_nonpos_of_nonneg h hnpos.le
    linarith
  obtain ⟨hgen, hlow, hup⟩ := ridge_prior_ratio μR μG hε hε192 hn hd1 hd2 hGf hGlaw τ g
  have hg0 : 0 ≤ ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
      ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) := by rw [hgen]; exact div_nonneg (by linarith) hnpos.le
  have hy1 : 1 + (n : ℝ) ^ 2 * τ ^ 2 ≤ 2 := by linarith
  have hy0 : 0 < 1 + (n : ℝ) ^ 2 * τ ^ 2 := by positivity
  have hxlow : (n : ℝ) * ε / 2 ≤ (n : ℝ) * ε / (1 + (n : ℝ) ^ 2 * τ ^ 2) :=
    div_le_div_of_nonneg_left (by positivity) hy0 hy1
  have hxup : (n : ℝ) * ε / (1 + (n : ℝ) ^ 2 * τ ^ 2) ≤ (n : ℝ) * ε := by
    rw [div_le_iff₀ hy0]
    nlinarith [sq_nonneg ((n : ℝ) * τ)]
  refine ⟨?_, ?_⟩
  · refine le_trans ?_ hlow
    refine mul_le_mul_of_nonneg_right ?_ hg0
    -- `1.122 √(nε/Dp) ≤ 0.41 √(1 + (15/Dp) x)` from `x ≥ nε/2`
    have hin : (1.122 / 0.41) ^ 2 * (n * ε / Dp) ≤ 1 + 15 / Dp * ((n : ℝ) * ε
        / (1 + (n : ℝ) ^ 2 * τ ^ 2)) := by
      have h1 : 15 / Dp * ((n : ℝ) * ε / 2) ≤ 15 / Dp * ((n : ℝ) * ε
          / (1 + (n : ℝ) ^ 2 * τ ^ 2)) := mul_le_mul_of_nonneg_left hxlow (by positivity)
      have h2 : (1.122 / 0.41) ^ 2 * (n * ε / Dp) ≤ 15 / Dp * ((n : ℝ) * ε / 2) := by
        have e : 15 / Dp * ((n : ℝ) * ε / 2) = 7.5 * (n * ε / Dp) := by ring
        rw [e]
        have : (0 : ℝ) ≤ n * ε / Dp := by positivity
        nlinarith
      linarith
    have hs := Real.sqrt_le_sqrt hin
    rw [Real.sqrt_mul (by positivity), Real.sqrt_sq (by norm_num)] at hs
    nlinarith [Real.sqrt_nonneg (n * ε / Dp)]
  · refine hup.trans ?_
    refine mul_le_mul_of_nonneg_right ?_ hg0
    have hin : 1 + (n : ℝ) * ε / (1 + (n : ℝ) ^ 2 * τ ^ 2) ≤ 2 * (n * ε) := by linarith
    have hs := Real.sqrt_le_sqrt hin
    rw [Real.sqrt_mul (by norm_num)] at hs
    have hs2 : Real.sqrt 2 ≤ 1.415 := by
      rw [Real.sqrt_le_left (by norm_num)]
      norm_num
    have h0 : 0 ≤ Real.sqrt (n * ε) := Real.sqrt_nonneg _
    nlinarith

/-- **The certified looseness factor at `τ = 0`:** at `D₊ = 32` and `n/m_ε = n ε ≥ 49`,
`E_Π B^sup(0) ≥ 2 E_Π gen`. -/
theorem ridge_prior_zero_noise_factor_two {ε : ℝ} (hε : 0 < ε) (hε192 : ε ≤ 1 / 192)
    (hn : 1 / ε ≤ n) (hd1 : 32 * n ≤ d) (hd2 : (d : ℝ) ≤ 32 * n) (h49 : 49 ≤ (n : ℝ) * ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (g : EuclideanSpace ℝ (Fin d) → ℝ) :
    2 * ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)
        ≤ ∫ p, ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf 0 p
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) := by
  have hn192 : (192 : ℝ) ≤ n := by
    have : (192 : ℝ) ≤ 1 / ε := by rw [le_div_iff₀ hε]; linarith
    linarith
  have hnpos : (0 : ℝ) < n := by linarith
  obtain ⟨hgen, hlow, -⟩ := ridge_prior_ratio μR μG hε hε192 hn hd1 hd2 hGf hGlaw 0 g
  have hg0 : 0 ≤ ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
      ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) := by rw [hgen]; exact div_nonneg (by linarith) hnpos.le
  refine le_trans ?_ hlow
  refine mul_le_mul_of_nonneg_right ?_ hg0
  have hx : (n : ℝ) * ε / (1 + (n : ℝ) ^ 2 * (0 : ℝ) ^ 2) = n * ε := by simp
  rw [hx]
  have hin : (2 / 0.41) ^ 2 ≤ 1 + 15 / 32 * ((n : ℝ) * ε) := by nlinarith
  have hs := Real.sqrt_le_sqrt hin
  rw [Real.sqrt_sq (by norm_num)] at hs
  nlinarith

end Cases

end RidgeERM
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RidgeERM/RidgeCentred.lean <==
import LossOnlyTraceability.RidgeERM.RidgeLaw

/-! The candidate-centred certificate is order-tight for ridge ERM at every noise level: for every
law with `‖μ_p‖² ≤ 1/2` (so `ρ_p ≥ 1/2`) and `d ≥ 32 n`, `gen_p ≤ B̃_a(τ) ≤ 3.14 gen_p` for every
real `τ`, with the candidate reference `a = ridgeRef`. -/

noncomputable section
namespace LossOnlyTraceability
namespace RidgeERM

open Unsaturated
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Centred

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng]
  (μR : Measure Unit) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {p : Fin d → ℝ}

/-- **The centred certificate is tight for ridge ERM at every `τ`.** -/
theorem ridge_centred_certificate_tight (hp : p ∈ productCube d) (hd : 0 < d) (hn : 0 < n)
    (hnd : 32 * n ≤ d) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (τ : ℝ)
    (g : EuclideanSpace ℝ (Fin d) → ℝ) (hρ : 1 / 2 ≤ 1 - ‖priorMean p‖ ^ 2) :
    nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
        ≤ centredCertificate μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef Gf τ p ∧
      centredCertificate μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef Gf τ p
        ≤ 3.14 * nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p := by
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hnd' : (n : ℝ) / d ≤ 1 / 32 := by
    rw [div_le_div_iff₀ hdpos (by norm_num)]
    have : (32 * n : ℝ) ≤ d := by exact_mod_cast hnd
    linarith
  have hlow := abs_gen_le_centredCertificate μR μG hd hn boundaryLink_class measurable_id.neg g
    measurable_ridgeLearner ridgeLearner_norm_le hGf hGlaw τ hp (measurable_ridgeRef (n := n) (d := d))
    (ridgeRef_memLp μR μG hp hd)
  have hcap := centredCertificate_sq_le μR μG hd hn boundaryLink_class measurable_id.neg
    measurable_ridgeLearner ridgeLearner_norm_le hGf hGlaw τ hp (measurable_ridgeRef (n := n) (d := d))
    (ridgeRef_memLp μR μG hp hd)
  have hres := ridge_residual_le μR μG hp hd hn
  have hgen := ridge_gen_eq μR hp hd hn g
  have hμ0 : 0 ≤ ‖priorMean p‖ ^ 2 := sq_nonneg _
  have hlog : Real.log 2 < 0.6931471808 := Real.log_two_lt_d9
  have hlog0 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  refine ⟨(le_abs_self _).trans hlow, ?_⟩
  set Bt := centredCertificate μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef Gf τ p with hBt
  set Dr := nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef p with hDr
  have hB0 : 0 ≤ Bt := by
    rw [hBt]
    unfold centredCertificate
    positivity
  have hDb : (n : ℝ) * Dr ≤ 33 / 32 := by
    have : (1 - ‖priorMean p‖ ^ 2) ^ 2 ≤ 1 := by nlinarith
    linarith
  have hsq : ((n : ℝ) * Bt) ^ 2 ≤ 1.57 ^ 2 := by
    have h1 : (n : ℝ) ^ 2 * Bt ^ 2 ≤ (1 + 2 * Real.log 2) * n * Dr := hcap
    have h2 : (1 + 2 * Real.log 2) * n * Dr ≤ (1 + 2 * Real.log 2) * (33 / 32) := by
      have e : (1 + 2 * Real.log 2) * n * Dr = (1 + 2 * Real.log 2) * (n * Dr) := by ring
      rw [e]
      exact mul_le_mul_of_nonneg_left hDb (by positivity)
    have h3 : (1 + 2 * Real.log 2) * (33 / 32 : ℝ) ≤ 1.57 ^ 2 := by nlinarith
    rw [mul_pow]
    linarith
  have hnB : (n : ℝ) * Bt ≤ 1.57 := (abs_le_of_sq_le_sq' hsq (by norm_num)).2
  -- `n gen = ρ ≥ 1/2`
  have hng : (1 : ℝ) / 2 ≤ n * nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p := by
    rw [hgen]; exact hρ
  have key : (n : ℝ) * Bt ≤ (n : ℝ) * (3.14 * nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p) := by
    have : (n : ℝ) * (3.14 * nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p)
        = 3.14 * (n * nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p) := by ring
    rw [this]
    linarith
  exact le_of_mul_le_mul_left key hnpos

end Centred

end RidgeERM
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RidgeERM/RidgeChain.lean <==
import LossOnlyTraceability.RidgeERM.RidgeLaw

/-! The certificate chain for ridge ERM at every law of the cube:
`gen_p = ρ_p/n ≤ B^ind_p(τ) ≤ B^joint_p(τ) ≤ B^sup_p(τ)` for every real `τ`. -/

noncomputable section
namespace LossOnlyTraceability
namespace RidgeERM

open Unsaturated
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Chain

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng]
  (μR : Measure Unit) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {p : Fin d → ℝ}

/-- **The certificate chain for ridge ERM:** `gen_p = ρ_p/n ≤ B^ind ≤ B^joint ≤ B^sup`. -/
theorem ridge_certificate_chain (hp : p ∈ productCube d) (hd : 0 < d) (hn : 0 < n)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (τ : ℝ)
    (g : EuclideanSpace ℝ (Fin d) → ℝ) :
    nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p = (1 - ‖priorMean p‖ ^ 2) / n ∧
      nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
        ≤ ldCertificate InfoDirection.individual μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p ∧
      ldCertificate InfoDirection.individual μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p
        ≤ ldCertificate InfoDirection.joint μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p ∧
      ldCertificate InfoDirection.joint μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p
        ≤ ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p := by
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hgen := ridge_gen_eq μR hp hd hn g
  refine ⟨?_, ?_, ?_, ?_⟩
  · rw [eq_div_iff hnpos.ne', mul_comm]
    exact hgen
  · exact (le_abs_self _).trans (abs_gen_le_ldCertificate μR μG hd hn boundaryLink_class
      measurable_id.neg g measurable_ridgeLearner ridgeLearner_norm_le hGf hGlaw
      InfoDirection.individual τ hp)
  · exact ldCertificate_individual_le μR μG measurable_id.neg measurable_ridgeLearner hGf
      InfoDirection.joint τ hp
  · have hIJ := (nativeNoisyInformation_bounds μR μG measurable_id.neg measurable_ridgeLearner hGf
      InfoDirection.joint τ hp).2.2.1
    unfold ldCertificate
    refine mul_le_mul_of_nonneg_left (Real.sqrt_le_sqrt ?_) (by positivity)
    exact mul_le_mul_of_nonneg_left hIJ (mul_nonneg (by positivity)
      (add_nonneg (nativeEnergy_nonneg μR μG _ _ _) (by positivity)))

end Chain

end RidgeERM
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RidgeERM/RidgeDecimals.lean <==
import LossOnlyTraceability.RidgeERM.RidgeCases
import LossOnlyTraceability.RidgeERM.RidgeSaturation

/-! Decimal forms of rational constants.

* the looseness of the certificate for ridge ERM on the hard prior at `D₊ = 32` (`d = 32 n`), for
  `|τ| ≤ 1/n` including `τ = 0`:
  `0.198 √(n/m_ε) · E_Π gen ≤ E_Π B^sup(τ) ≤ 3.46 √(n/m_ε) · E_Π gen` (`n/m_ε = nε` at `r = 2`);
* the saturation bounds in bits: `I^sup ≥ 0.64 n` at `τ = 0` and `I^sup ≥ 0.14 n` for `|τ| ≤ 1/n`
  (laws with `‖μ_p‖² ≤ 1/2`, `d ≥ 32 n`), and `I^sup_{D_0} ≥ 0.69 n` at the zero-mean law.

The only real-number fact used is `ln 2 < 0.6931471808` (`Real.log_two_lt_d9`). -/

noncomputable section
namespace LossOnlyTraceability
namespace RidgeERM

open Unsaturated
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Decimals

/-- `0.198 √x ≤ 1.122 √(x/32)` for `x ≥ 0`. -/
theorem sqrt_div_thirtyTwo_decimal {x : ℝ} (hx : 0 ≤ x) :
    0.198 * Real.sqrt x ≤ 1.122 * Real.sqrt (x / 32) := by
  have hs32 : Real.sqrt 32 ≤ 5.66 := by
    rw [Real.sqrt_le_left (by norm_num)]
    norm_num
  have h32 : 0 < Real.sqrt 32 := by positivity
  rw [Real.sqrt_div hx 32, mul_div_assoc', le_div_iff₀ h32]
  nlinarith [mul_le_mul_of_nonneg_left hs32 (Real.sqrt_nonneg x), Real.sqrt_nonneg x]

/-- From `c n ≤ 2 ln 2 · I` with `2 · 0.6931471808 · c' ≤ c` (and `c, n > 0`) we get `c' n ≤ I`. -/
theorem le_of_le_two_log_two_mul {c c' m I : ℝ} (hc : 2 * 0.6931471808 * c' ≤ c) (hcpos : 0 < c)
    (hm : 0 < m) (h : c * m ≤ 2 * Real.log 2 * I) : c' * m ≤ I := by
  have hl := Real.log_two_lt_d9
  have hl0 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hI : 0 < I := by
    by_contra hI
    push_neg at hI
    have h0 : 2 * Real.log 2 * I ≤ 0 :=
      mul_nonpos_of_nonneg_of_nonpos (by linarith) hI
    nlinarith [mul_pos hcpos hm]
  have h2 : Real.log 2 * I < 0.6931471808 * I := mul_lt_mul_of_pos_right hl hI
  nlinarith [mul_le_mul_of_nonneg_right hc hm.le]

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng]
  (μR : Measure Unit) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Looseness on the hard prior at `D₊ = 32`** (`32 n ≤ d ≤ 32 n`), for `n²τ² ≤ 1` (including `τ = 0`):
`0.198 √(nε) E_Π gen ≤ E_Π B^sup(τ) ≤ 3.46 √(nε) E_Π gen`. -/
theorem ridge_prior_loose_thirtyTwo {ε : ℝ} (hε : 0 < ε) (hε192 : ε ≤ 1 / 192) (hn : 1 / ε ≤ n)
    (hd1 : 32 * n ≤ d) (hd2 : (d : ℝ) ≤ 32 * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    {τ : ℝ} (hτ : (n : ℝ) ^ 2 * τ ^ 2 ≤ 1) (g : EuclideanSpace ℝ (Fin d) → ℝ) :
    0.198 * Real.sqrt (n * ε) * ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)
        ≤ ∫ p, ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) ∧
      ∫ p, ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)
        ≤ 3.46 * Real.sqrt (n * ε) * ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) := by
  obtain ⟨hlow, hup⟩ := ridge_prior_loose_of_le μR μG hε hε192 hn hd1 hd2 hGf hGlaw hτ g
  obtain ⟨hgen, -, -⟩ := ridge_prior_ratio μR μG hε hε192 hn hd1 hd2 hGf hGlaw τ g
  have hn192 : (192 : ℝ) ≤ n := by
    have : (192 : ℝ) ≤ 1 / ε := by rw [le_div_iff₀ hε]; linarith
    linarith
  have hnpos : (0 : ℝ) < n := by linarith
  have hg0 : 0 ≤ ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
      ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) := by
    rw [hgen]
    exact div_nonneg (by linarith) hnpos.le
  refine ⟨le_trans ?_ hlow, hup⟩
  exact mul_le_mul_of_nonneg_right (sqrt_div_thirtyTwo_decimal (mul_nonneg hnpos.le hε.le)) hg0

/-- Saturation at `τ = 0` in bits: `I^sup ≥ 0.64 n` (`‖μ_p‖² ≤ 1/2`, `d ≥ 32 n`). -/
theorem ridge_strong_information_zero_noise_decimal {p : Fin d → ℝ} (hp : p ∈ productCube d)
    (hd : 0 < d) (hn : 0 < n) (hnd : 32 * n ≤ d) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hρ : 1 / 2 ≤ 1 - ‖priorMean p‖ ^ 2) :
    0.64 * (n : ℝ) ≤ nativeNoisyInformation InfoDirection.strong μR μG
      (fun t : ℝ => -t) (ridgeLearner n d) Gf 0 p :=
  le_of_le_two_log_two_mul (by norm_num) (by norm_num) (by exact_mod_cast hn)
    (ridge_strong_information_zero_noise μR μG hp hd hn hnd hGf hGlaw hρ)

/-- Saturation for `|τ| ≤ 1/n` in bits: `I^sup ≥ 0.14 n` (`‖μ_p‖² ≤ 1/2`, `d ≥ 32 n`). -/
theorem ridge_strong_information_small_noise_decimal {p : Fin d → ℝ} (hp : p ∈ productCube d)
    (hd : 0 < d) (hn : 0 < n) (hnd : 32 * n ≤ d) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) {τ : ℝ}
    (hτ : (n : ℝ) ^ 2 * τ ^ 2 ≤ 1) (hρ : 1 / 2 ≤ 1 - ‖priorMean p‖ ^ 2) :
    0.14 * (n : ℝ) ≤ nativeNoisyInformation InfoDirection.strong μR μG
      (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p :=
  le_of_le_two_log_two_mul (by norm_num) (by norm_num) (by exact_mod_cast hn)
    (ridge_strong_information_small_noise μR μG hp hd hn hnd hGf hGlaw hτ hρ)

/-- The zero-mean law in bits: `I^sup_{D_0}(X) ≥ 0.69 n` at `τ = 0` (`d ≥ 32 n`). -/
theorem ridge_strong_information_zero_law_decimal (hd : 0 < d) (hn : 0 < n) (hnd : 32 * n ≤ d)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) :
    0.69 * (n : ℝ) ≤ nativeNoisyInformation InfoDirection.strong μR μG
      (fun t : ℝ => -t) (ridgeLearner n d) Gf 0 (0 : Fin d → ℝ) :=
  le_of_le_two_log_two_mul (by norm_num) (by norm_num) (by exact_mod_cast hn)
    (ridge_strong_information_zero_law μR μG hd hn hnd hGf hGlaw)

end Decimals

end RidgeERM
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RidgeERM/RidgeInfoFree.lean <==
import LossOnlyTraceability.RidgeERM.RidgeCases

/-! On the hard prior the information-free certificate `√(V_p/n)` of ridge ERM
exceeds the gap by a factor `≥ 3.28 √(n/(D₊ m_ε))`, while all three rms-scaled
certificates are within `3.46` of the gap once `|τ| ≥ τ_b`. -/

noncomputable section
namespace LossOnlyTraceability
namespace RidgeERM

open Unsaturated
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section InfoFree

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng]
  (μR : Measure Unit) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The good event of the hard prior** has probability at least `1 − 32 ε − 48/d`. -/
theorem ridge_good_event_prob {ε : ℝ} (hε : 0 < ε) (hε192 : ε ≤ 1 / 192) (hd : 0 < d) :
    1 - 32 * ε - 48 / d ≤ (prior (nativeKappa 1 (1 / 2) 2 ε) d).real
      {p | ‖priorMean p‖ ^ 2 < 1 / 2 ∧ 8 * ε ≤ ridgeW p} := by
  set κ := nativeKappa 1 (1 / 2) 2 ε with hκdef
  have hε16 : 16 * ε < 1 := by linarith
  have hκ : 0 < κ := nativeKappa_one_half_two_pos hε hε16
  haveI := isProbabilityMeasure_prior hκ d
  have hv : 1 / (κ + 1) = 16 * ε := nativeKappa_one_half_two_v hε
  set G : Set (Fin d → ℝ) := {p | ‖priorMean p‖ ^ 2 < 1 / 2 ∧ 8 * ε ≤ ridgeW p} with hG
  have hGm : MeasurableSet G :=
    (measurableSet_lt ((continuous_norm_priorMean hd).pow 2).measurable
      measurable_const).inter (measurableSet_le measurable_const continuous_ridgeW.measurable)
  have hGc : Gᶜ ⊆ {p | 1 / 2 ≤ ‖priorMean p‖ ^ 2} ∪ {p | ridgeW p < 1 / (κ + 1) / 2} := by
    intro p hp
    simp only [hG, Set.mem_compl_iff, Set.mem_setOf_eq, not_and_or, not_lt, not_le,
      Set.mem_union] at hp ⊢
    rcases hp with h | h
    · exact Or.inl h
    · right
      rw [hv]
      linarith
  have hvle : 1 / (κ + 1) ≤ 1 / 12 := by rw [hv]; linarith
  have hA := prior_measureReal_norm_sq_ge_le hκ hd
  have hB := prior_measureReal_ridgeW_lt_le hκ hd hvle
  have hcomp : (prior κ d).real Gᶜ ≤ 2 * (16 * ε) + 48 / d := by
    refine (measureReal_mono hGc).trans ((measureReal_union_le _ _).trans ?_)
    rw [hv] at hA
    linarith
  have hGreal : (prior κ d).real G = 1 - (prior κ d).real Gᶜ := by
    rw [measureReal_compl hGm, probReal_univ]
    ring
  rw [hGreal]
  linarith

/-- `E_Π gen_p = (1 − 16 ε)/n` for ridge ERM on the hard prior. -/
theorem ridge_prior_gen_eq {ε : ℝ} (hε : 0 < ε) (hε192 : ε ≤ 1 / 192) (hn : 1 / ε ≤ n)
    (hd1 : 32 * n ≤ d) (g : EuclideanSpace ℝ (Fin d) → ℝ) :
    ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)
      = (1 - 16 * ε) / n := by
  set κ := nativeKappa 1 (1 / 2) 2 ε with hκdef
  have hε16 : 16 * ε < 1 := by linarith
  have hκ : 0 < κ := nativeKappa_one_half_two_pos hε hε16
  haveI := isProbabilityMeasure_prior hκ d
  have hv : 1 / (κ + 1) = 16 * ε := nativeKappa_one_half_two_v hε
  have hn192 : (192 : ℝ) ≤ n := by
    have : (192 : ℝ) ≤ 1 / ε := by rw [le_div_iff₀ hε]; linarith
    linarith
  have hnpos : (0 : ℝ) < n := by linarith
  have hnN : 0 < n := by exact_mod_cast hnpos
  have hdR : (32 : ℝ) * n ≤ d := by exact_mod_cast hd1
  have hdpos : (0 : ℝ) < d := by linarith
  have hdN : 0 < d := by exact_mod_cast hdpos
  have hgen_ae : ∀ᵐ p ∂(prior κ d), nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
      = (1 - ‖priorMean p‖ ^ 2) / n := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    have hpc : p ∈ productCube d := fun k => Set.Ioo_subset_Icc_self (hp k)
    have := ridge_gen_eq μR hpc hdN hnN g
    rw [eq_div_iff hnpos.ne', mul_comm]
    exact this
  rw [integral_congr_ae hgen_ae, integral_div, integral_sub (integrable_const _)
    (integrable_of_continuous_prior (f := fun p : Fin d → ℝ => ‖priorMean p‖ ^ 2) hκ
      ((continuous_norm_priorMean hdN).pow 2)),
    integral_const, integral_prior_norm_priorMean_sq hκ hdN, hv]
  simp

set_option maxHeartbeats 1000000 in
/-- **The information-free certificate is loose by `√(n/(D₊ m_ε))`.** -/
theorem ridge_prior_infoFree_loose {ε Dp : ℝ} (hε : 0 < ε) (hε192 : ε ≤ 1 / 192)
    (hn : 1 / ε ≤ n) (hd1 : 32 * n ≤ d) (hd2 : (d : ℝ) ≤ Dp * n)
    (g : EuclideanSpace ℝ (Fin d) → ℝ) :
    3.28 * Real.sqrt (n * ε / Dp) * ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)
        ≤ ∫ p, Real.sqrt (nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p / n)
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) := by
  set κ := nativeKappa 1 (1 / 2) 2 ε with hκdef
  have hε16 : 16 * ε < 1 := by linarith
  have hκ : 0 < κ := nativeKappa_one_half_two_pos hε hε16
  haveI := isProbabilityMeasure_prior hκ d
  have hn192 : (192 : ℝ) ≤ n := by
    have : (192 : ℝ) ≤ 1 / ε := by rw [le_div_iff₀ hε]; linarith
    linarith
  have hnpos : (0 : ℝ) < n := by linarith
  have hnN : 0 < n := by exact_mod_cast hnpos
  have hdR : (32 : ℝ) * n ≤ d := by exact_mod_cast hd1
  have hdpos : (0 : ℝ) < d := by linarith
  have hdN : 0 < d := by exact_mod_cast hdpos
  have hDp0 : 0 < Dp := by
    by_contra h
    push_neg at h
    have : Dp * n ≤ 0 := mul_nonpos_of_nonpos_of_nonneg h hnpos.le
    linarith
  have hcube' : ∀ᵐ p ∂(prior κ d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp k
    exact Set.Ioo_subset_Icc_self (hp k)
  -- the gap
  have hgen : ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p ∂(prior κ d)
      = (1 - 16 * ε) / n := ridge_prior_gen_eq μR hε hε192 hn hd1 g
  set G : Set (Fin d → ℝ) := {p | ‖priorMean p‖ ^ 2 < 1 / 2 ∧ 8 * ε ≤ ridgeW p} with hG
  have hGm : MeasurableSet G :=
    (measurableSet_lt ((continuous_norm_priorMean hdN).pow 2).measurable
      measurable_const).inter (measurableSet_le measurable_const continuous_ridgeW.measurable)
  have hPG : 1 - 32 * ε - 48 / (d : ℝ) ≤ (prior κ d).real G := ridge_good_event_prob hε hε192 hdN
  set c1 : ℝ := Real.sqrt (16 * (191 / 192) ^ 2 * (n * ε / Dp)) / n with hc1
  -- pointwise on the good event
  have hpt : ∀ p ∈ productCube d, p ∈ G →
      c1 ≤ Real.sqrt (nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p / n) := by
    intro p hp hpG
    obtain ⟨-, hw⟩ := hpG
    have hgap := (ridge_energy_gap_bounds μR μG hp hdN hnN).1
    have hD0 : 0 ≤ nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef p :=
      nativeResidual_nonneg μR μG _ _ _ _
    have hn1 : (191 / 192 : ℝ) * n ≤ (n : ℝ) - 1 := by linarith
    have hsq : ((191 / 192 : ℝ) * n) ^ 2 ≤ ((n : ℝ) - 1) ^ 2 :=
      pow_le_pow_left₀ (by positivity) hn1 2
    -- `n V_p ≥ 16 (191/192)² n² ε / d ≥ 16 (191/192)² n ε / D₊`
    have hK : 16 * (191 / 192) ^ 2 * (n * ε / Dp) ≤ (n : ℝ) * nativeEnergy μR μG
        (fun t : ℝ => -t) (ridgeLearner n d) p := by
      have h1 : 2 * ((n : ℝ) - 1) ^ 2 * (8 * ε) / d ≤ 2 * ((n : ℝ) - 1) ^ 2 * ridgeW p / d :=
        div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_left hw (by positivity)) hdpos.le
      have h2 : 16 * (191 / 192) ^ 2 * (n * ε / Dp) ≤ 2 * ((n : ℝ) - 1) ^ 2 * (8 * ε) / d := by
        rw [mul_div_assoc', div_le_div_iff₀ hDp0 hdpos]
        have e : 2 * ((n : ℝ) - 1) ^ 2 * (8 * ε) * Dp = 16 * ε * Dp * ((n : ℝ) - 1) ^ 2 := by
          ring
        rw [e]
        have h3 : 16 * (191 / 192) ^ 2 * (n * ε) * d ≤ 16 * (191 / 192) ^ 2 * (n * ε) * (Dp * n) :=
          mul_le_mul_of_nonneg_left hd2 (by positivity)
        have h4 : 16 * (191 / 192) ^ 2 * (n * ε) * (Dp * n)
            = 16 * ε * Dp * ((191 / 192 : ℝ) * n) ^ 2 := by ring
        have h5 : 16 * ε * Dp * ((191 / 192 : ℝ) * n) ^ 2 ≤ 16 * ε * Dp * ((n : ℝ) - 1) ^ 2 :=
          mul_le_mul_of_nonneg_left hsq (by positivity)
        linarith
      have h6 : (n : ℝ) * (nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p
          - nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef p)
          ≤ (n : ℝ) * nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p := by
        nlinarith
      linarith
    have hV : 16 * (191 / 192) ^ 2 * (n * ε / Dp) / (n : ℝ) ^ 2
        ≤ nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p / n := by
      rw [div_le_div_iff₀ (by positivity) hnpos]
      nlinarith
    have hs := Real.sqrt_le_sqrt hV
    rw [Real.sqrt_div' _ (by positivity : (0 : ℝ) ≤ (n : ℝ) ^ 2), Real.sqrt_sq hnpos.le] at hs
    rw [hc1]
    exact hs
  -- integrate over the good event
  have hSI : Integrable (fun p => Real.sqrt (nativeEnergy μR μG (fun t : ℝ => -t)
      (ridgeLearner n d) p / n)) (prior κ d) :=
    (integral_sqrt_energy_le μR μG hdN hκ boundaryLink_class measurable_id.neg
      (measurable_ridgeLearner (n := n) (d := d)) ridgeLearner_norm_le).1
  have hind : ∫ p, G.indicator (fun _ => c1) p ∂(prior κ d)
      ≤ ∫ p, Real.sqrt (nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p / n) ∂(prior κ d) := by
    refine integral_mono_ae ((integrable_const _).indicator hGm) hSI ?_
    filter_upwards [hcube'] with p hp
    by_cases hpG : p ∈ G
    · rw [Set.indicator_of_mem hpG]
      exact hpt p hp hpG
    · rw [Set.indicator_of_notMem hpG]
      exact Real.sqrt_nonneg _
  rw [integral_indicator_const _ hGm, smul_eq_mul] at hind
  have h48 : 48 / (d : ℝ) ≤ 1.5 * ε := by
    rw [div_le_iff₀ hdpos]
    have : (32 : ℝ) * n * ε ≤ d * ε := mul_le_mul_of_nonneg_right hdR hε.le
    have hnε : 1 ≤ (n : ℝ) * ε := by
      have h := hn
      rw [div_le_iff₀ hε] at h
      linarith
    nlinarith
  have hPG' : 0.8255 ≤ (prior κ d).real G := by
    have : (1 : ℝ) - 32 * ε - 48 / d ≥ 1 - 33.5 * ε := by linarith
    linarith
  rw [hgen]
  have hc10 : 0 ≤ c1 := by rw [hc1]; positivity
  -- `3.28 √(nε/D₊) (1 − 16ε)/n ≤ 0.8255 c1`
  have hsq : 3.28 / 0.8255 ≤ Real.sqrt (16 * (191 / 192) ^ 2) := by
    rw [Real.le_sqrt (by norm_num) (by norm_num)]
    norm_num
  have hsplit : Real.sqrt (16 * (191 / 192) ^ 2 * (n * ε / Dp))
      = Real.sqrt (16 * (191 / 192) ^ 2) * Real.sqrt (n * ε / Dp) :=
    Real.sqrt_mul (by norm_num) _
  have hstep : 3.28 * Real.sqrt (n * ε / Dp) * ((1 - 16 * ε) / n) ≤ 0.8255 * c1 := by
    rw [hc1, hsplit]
    have hs0 : 0 ≤ Real.sqrt (n * ε / Dp) := Real.sqrt_nonneg _
    have h1 : (1 - 16 * ε) / n ≤ 1 / n := div_le_div_of_nonneg_right (by linarith) hnpos.le
    have h2 : 3.28 * Real.sqrt (n * ε / Dp) * ((1 - 16 * ε) / n)
        ≤ 3.28 * Real.sqrt (n * ε / Dp) * (1 / n) :=
      mul_le_mul_of_nonneg_left h1 (by positivity)
    have h3 : 3.28 * Real.sqrt (n * ε / Dp) * (1 / n)
        ≤ 0.8255 * (Real.sqrt (16 * (191 / 192) ^ 2) * Real.sqrt (n * ε / Dp) / n) := by
      have e : 0.8255 * (Real.sqrt (16 * (191 / 192) ^ 2) * Real.sqrt (n * ε / Dp) / n)
          = (0.8255 * Real.sqrt (16 * (191 / 192) ^ 2)) * Real.sqrt (n * ε / Dp) * (1 / n) := by
        ring
      rw [e]
      refine mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right ?_ hs0) (by positivity)
      have := mul_le_mul_of_nonneg_left hsq (by norm_num : (0 : ℝ) ≤ 0.8255)
      have e2 : (0.8255 : ℝ) * (3.28 / 0.8255) = 3.28 := by norm_num
      linarith
    exact h2.trans h3
  exact hstep.trans ((mul_le_mul_of_nonneg_right hPG' hc10).trans hind)

end InfoFree

end RidgeERM
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RidgeERM/RidgeLaw.lean <==
import LossOnlyTraceability.RidgeERM.Basic
import LossOnlyTraceability.BoundaryComplete

/-! The moments of ridge ERM, its pointwise two-sided law and its tightness at the zero-mean law,
in the notation of the loss-difference release (ridge ERM, `r = 2`).

For every law `p` of the cube, with `ρ_p = 1 − ‖μ_p‖²`, `V_p` the raw energy, `D_p` the residual
energy around the candidate reference `ridgeRef`, `w_p = d⁻¹ ∑_k p_k²(1 − p_k²)`, `y = n² τ²` and
`B = B^sup_p(τ)`:

* (F1) `S_p = ρ_p`, hence `n gen_p = ρ_p` (`ridge_signed_eq`, `ridge_gen_eq`);
* (F2) `n D_p ≤ ρ_p² + n/d` (`ridge_residual_le`);
* (F3) `2 (n−1)² w_p / d ≤ n (V_p − D_p) ≤ n/d + 2 n² w_p / d` (`ridge_energy_gap_bounds`);
* the pointwise two-sided law (`ridge_certificate_pointwise`): `ρ_p² (n V_p + y) ≤ (n B)² (n D_p + y)` and
  `(n B)² (n D_p + y) ≤ (1 + 2 ln 2) n D_p (n V_p + y)`, together with `(n B)² ≤ 2 ln 2 (n V_p + y)`,
  `(n B)² y ≤ n D_p (n V_p + y)` and `(n B)² ≤ (1 + 2 ln 2) n V_p`;
* tightness at the zero-mean law (`ridge_zero_law_tight`): at `p = 0` and `d ≥ 32 n`, `gen_0 ≤ B^Q_0(τ) ≤ 1.6 gen_0` for
  every direction `Q` and every real `τ`. -/

noncomputable section
namespace LossOnlyTraceability
namespace RidgeERM

open Unsaturated
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Model

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng]
  (μR : Measure Unit) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {p : Fin d → ℝ}

/-- The ERM of the power-linear loss at `r = 2`. -/
abbrev ridgeLearner (n d : ℕ) : (Fin n → EuclideanSpace ℝ (Fin d)) → Unit → EuclideanSpace ℝ (Fin d) :=
  powerLearnerMap 2

theorem measurable_ridgeLearner :
    Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Unit =>
      (ridgeLearner n d) q.1 q.2 :=
  measurable_powerLearnerMap 2

theorem ridgeLearner_norm_le (x : Fin n → EuclideanSpace ℝ (Fin d)) (r : Unit) :
    ‖(ridgeLearner n d) x r‖ ≤ 1 :=
  norm_clippedPowerMap_le_one (by norm_num) _

/-- The reference is square integrable. -/
theorem ridgeRef_memLp (hp : p ∈ productCube d) (hd : 0 < d) (i : Fin n) :
    MemLp (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Unit Ng n => ridgeRef (superData ω) i) 2
      (superMeasure n (signProductLaw d p) μR μG) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  refine MemLp.of_bound (((measurable_pi_apply i).comp measurable_ridgeRef).comp
    measurable_superData).aestronglyMeasurable 2 ?_
  filter_upwards [ae_ridge_bounds (n := n) μR μG hD hd] with ω hω
  rw [Real.norm_eq_abs]
  exact hω.2 i

/-- **(F1)** `S_p = 1 − ‖μ_p‖²`. -/
theorem ridge_signed_eq (hp : p ∈ productCube d) (hd : 0 < d) (hn : 0 < n) :
    nativeSigned μR μG (fun t : ℝ => -t) (ridgeLearner n d) p = 1 - ‖priorMean p‖ ^ 2 := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  have hnR : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  unfold nativeSigned
  have hi : ∀ i : Fin n, ∫ ω, nativeSelectorSign ω i
      * nativeLossRelease (fun t : ℝ => -t) (ridgeLearner n d) ω i
        ∂(superMeasure n (signProductLaw d p) μR μG) = (1 - ‖priorMean p‖ ^ 2) / n := by
    intro i
    refine (ridge_pair_moments (n := n) μR μG hD hd hn i).1.trans ?_
    have h2 : ∫ ω, pairInner i i (superData ω) ∂(superMeasure n (signProductLaw d p) μR μG)
        = ∫ ω, ‖pairDiff ω i‖ ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG) := by
      refine integral_congr_ae (Filter.Eventually.of_forall fun ω => ?_)
      show ⟪pairDiff ω i, pairDiff ω i⟫_ℝ = ‖pairDiff ω i‖ ^ 2
      exact real_inner_self_eq_norm_sq _
    rw [h2, integral_norm_pairDiff_sq (n := n) μR μG hD hd i]
    first | (field_simp; ring) | field_simp
  rw [Finset.sum_congr rfl fun i _ => hi i, Finset.sum_const, Finset.card_univ,
    Fintype.card_fin, nsmul_eq_mul]
  first | (field_simp; ring) | field_simp

/-- **(F1′)** `n gen_p = ρ_p` for every regularizer. -/
theorem ridge_gen_eq (hp : p ∈ productCube d) (hd : 0 < d) (hn : 0 < n)
    (g : EuclideanSpace ℝ (Fin d) → ℝ) :
    (n : ℝ) * nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p = 1 - ‖priorMean p‖ ^ 2 := by
  rw [native_gen_identity μR (Measure.dirac () : Measure Unit) hd hn boundaryLink_class
    measurable_id.neg g measurable_ridgeLearner ridgeLearner_norm_le hp]
  exact ridge_signed_eq (Ng := Unit) μR (Measure.dirac ()) hp hd hn

/-- The pair-difference moments needed for (F2), at the product law. -/
theorem ridge_pair_residual_le (hp : p ∈ productCube d) (hd : 0 < d) (hn : 0 < n) (i : Fin n) :
    ∑ j, ∫ ω, pairInner i j (superData ω) ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG)
      ≤ 4 * ((1 - ‖priorMean p‖ ^ 2) ^ 2 + 1 / (d : ℝ)) + ((n : ℝ) - 1) * (4 / d) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hii : ∫ ω, pairInner i i (superData ω) ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG)
      ≤ 4 * ((1 - ‖priorMean p‖ ^ 2) ^ 2 + 1 / (d : ℝ)) := by
    have h := integral_norm_pairDiff_pow_four_le (n := n) μR μG hD hd i
    have e : ∫ ω, pairInner i i (superData ω) ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG)
        = ∫ ω, ‖pairDiff ω i‖ ^ 4 ∂(superMeasure n (signProductLaw d p) μR μG) := by
      refine integral_congr_ae (Filter.Eventually.of_forall fun ω => ?_)
      show ⟪pairDiff ω i, pairDiff ω i⟫_ℝ ^ 2 = ‖pairDiff ω i‖ ^ 4
      rw [real_inner_self_eq_norm_sq]
      ring
    rw [e]
    exact h
  have hs : ∀ k, 0 ≤ 1 / (d : ℝ) - priorMean p k ^ 2 ∧ 1 / (d : ℝ) - priorMean p k ^ 2 ≤ 1 / d := by
    intro k
    rw [priorMean_sq_apply]
    have hk := hp k
    have hk2 : p k ^ 2 ≤ 1 := by nlinarith [hk.1, hk.2]
    constructor
    · rw [sub_nonneg, div_le_div_iff_of_pos_right hdpos]
      exact hk2
    · have : 0 ≤ p k ^ 2 / d := by positivity
      linarith
  have hji : ∀ j ∈ Finset.univ.erase i,
      ∫ ω, pairInner i j (superData ω) ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG)
        ≤ 4 / (d : ℝ) := by
    intro j hj
    have hji' : j ≠ i := (Finset.mem_erase.1 hj).1
    have e : ∫ ω, pairInner i j (superData ω) ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG)
        = ∫ ω, ⟪pairDiff ω j, pairDiff ω i⟫_ℝ ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG) :=
      rfl
    rw [e, integral_inner_pairDiff_sq (n := n) μR μG hD hd hji']
    calc ∑ k, (2 * (1 / (d : ℝ) - priorMean p k ^ 2)) ^ 2
        ≤ ∑ _k : Fin d, (2 * (1 / (d : ℝ))) ^ 2 := Finset.sum_le_sum fun k _ => by
          have := hs k
          nlinarith [mul_nonneg this.1 (sub_nonneg.2 this.2),
            mul_nonneg (sub_nonneg.2 this.2) (sub_nonneg.2 this.2)]
      _ = 4 / (d : ℝ) := by
          simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
          first | (field_simp; ring) | field_simp
  rw [← Finset.add_sum_erase _ _ (Finset.mem_univ i)]
  have hcard : ((Finset.univ.erase i).card : ℝ) = (n : ℝ) - 1 := by
    rw [Finset.card_erase_of_mem (Finset.mem_univ i), Finset.card_univ, Fintype.card_fin,
      Nat.cast_sub (Nat.one_le_iff_ne_zero.2 hn.ne'), Nat.cast_one]
  have hrest : ∑ j ∈ Finset.univ.erase i,
      ∫ ω, pairInner i j (superData ω) ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG)
        ≤ ((n : ℝ) - 1) * (4 / d) := by
    calc ∑ j ∈ Finset.univ.erase i,
          ∫ ω, pairInner i j (superData ω) ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG)
        ≤ ∑ _j ∈ Finset.univ.erase i, (4 / (d : ℝ)) := Finset.sum_le_sum hji
      _ = ((n : ℝ) - 1) * (4 / d) := by rw [Finset.sum_const, nsmul_eq_mul, hcard]
  linarith

/-- **(F2)** `n D_p ≤ ρ_p² + n/d` for the candidate reference. -/
theorem ridge_residual_le (hp : p ∈ productCube d) (hd : 0 < d) (hn : 0 < n) :
    (n : ℝ) * nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef p
      ≤ (1 - ‖priorMean p‖ ^ 2) ^ 2 + n / d := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  unfold nativeResidual
  have hi : ∀ i : Fin n, ∫ ω, (nativeLossRelease (fun t : ℝ => -t) (ridgeLearner n d) ω i
      - ridgeRef (superData ω) i) ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG)
      ≤ (2 * (n : ℝ))⁻¹ ^ 2 * (4 * ((1 - ‖priorMean p‖ ^ 2) ^ 2 + 1 / (d : ℝ))
        + ((n : ℝ) - 1) * (4 / d)) := by
    intro i
    refine (ridge_pair_moments (n := n) μR μG hD hd hn i).2.1.trans_le ?_
    exact mul_le_mul_of_nonneg_left (ridge_pair_residual_le μR μG hp hd hn i) (by positivity)
  have hsum := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hi i
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at hsum
  have key : (n : ℝ) * ((n : ℝ) * ((2 * (n : ℝ))⁻¹ ^ 2 * (4 * ((1 - ‖priorMean p‖ ^ 2) ^ 2
      + 1 / (d : ℝ)) + ((n : ℝ) - 1) * (4 / d))))
      = (1 - ‖priorMean p‖ ^ 2) ^ 2 + n / d := by
    first | (field_simp; ring) | field_simp
  calc (n : ℝ) * ∑ i, ∫ ω, (nativeLossRelease (fun t : ℝ => -t) (ridgeLearner n d) ω i
        - ridgeRef (superData ω) i) ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG)
      ≤ (n : ℝ) * ((n : ℝ) * ((2 * (n : ℝ))⁻¹ ^ 2 * (4 * ((1 - ‖priorMean p‖ ^ 2) ^ 2
          + 1 / (d : ℝ)) + ((n : ℝ) - 1) * (4 / d)))) :=
        mul_le_mul_of_nonneg_left hsum hnpos.le
    _ = (1 - ‖priorMean p‖ ^ 2) ^ 2 + n / d := key

/-- The energy gap is the reference energy: `V_p − D_p = ∑ᵢ E a_i²`. -/
theorem ridge_energy_sub_residual (hp : p ∈ productCube d) (hd : 0 < d) (hn : 0 < n) :
    nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p
      - nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef p
      = ∑ i, ∫ ω, ridgeRef (superData ω) i ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  unfold nativeEnergy nativeResidual
  rw [← Finset.sum_sub_distrib]
  refine Finset.sum_congr rfl fun i _ => ?_
  exact sub_eq_iff_eq_add.2 (ridge_pair_moments (n := n) μR μG hD hd hn i).2.2

/-- **(F3)** `2 (n−1)² w_p / d ≤ n (V_p − D_p) ≤ n/d + 2 n² w_p / d`. -/
theorem ridge_energy_gap_bounds (hp : p ∈ productCube d) (hd : 0 < d) (hn : 0 < n) :
    2 * ((n : ℝ) - 1) ^ 2 * ridgeW p / d
        ≤ (n : ℝ) * (nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p
          - nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef p) ∧
      (n : ℝ) * (nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p
          - nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef p)
        ≤ n / d + 2 * (n : ℝ) ^ 2 * ridgeW p / d := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  -- each reference moment
  have hai : ∀ i : Fin n, ∫ ω, ridgeRef (superData ω) i ^ 2
      ∂(superMeasure n (signProductLaw d p) μR μG)
      = (2 * (n : ℝ))⁻¹ ^ 2 * ∑ k, ((2 * ((n : ℝ) - 1)) * (1 / (d : ℝ))
          + ((2 * ((n : ℝ) - 1)) ^ 2 - 2 * ((n : ℝ) - 1)) * priorMean p k ^ 2)
          * (2 * (1 / (d : ℝ) - priorMean p k ^ 2)) := by
    intro i
    have hae := ae_superPoint_facts (n := n) μR μG hD hd
    have hpt : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Unit Ng n =>
        ridgeRef (superData ω) i ^ 2) =ᵐ[superMeasure n (signProductLaw d p) μR μG]
        fun ω => (2 * (n : ℝ))⁻¹ ^ 2 * ⟪restSum ω i, pairDiff ω i⟫_ℝ ^ 2 := by
      filter_upwards [hae] with ω hω
      rw [ridgeRef_eq_restSum ω i (hω true i).1 (hω false i).1]
      ring
    rw [integral_congr_ae hpt, integral_const_mul,
      integral_inner_restSum_pairDiff_sq (n := n) μR μG hD hd i]
  rw [ridge_energy_sub_residual μR μG hp hd hn, Finset.sum_congr rfl fun i _ => hai i,
    Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  set N : ℝ := 2 * ((n : ℝ) - 1) with hN
  have hN0 : 0 ≤ N := by rw [hN]; linarith
  have hN2 : N ≤ 2 * n := by rw [hN]; linarith
  -- per-coordinate facts
  have hk : ∀ k, priorMean p k ^ 2 = p k ^ 2 / d := fun k => priorMean_sq_apply p k
  have hp2 : ∀ k, 0 ≤ p k ^ 2 ∧ p k ^ 2 ≤ 1 := fun k => by
    have := hp k
    constructor
    · positivity
    · nlinarith [this.1, this.2]
  have hW : ridgeW p / d = ∑ k, priorMean p k ^ 2 * (1 / (d : ℝ) - priorMean p k ^ 2) := by
    unfold ridgeW
    rw [div_div, Finset.sum_div]
    refine Finset.sum_congr rfl fun k _ => ?_
    rw [hk]
    first | (field_simp; ring) | field_simp
  have hrho : ∑ k, (1 / (d : ℝ) - priorMean p k ^ 2) ≤ 1 := by
    rw [Finset.sum_sub_distrib, sum_priorMean_sq]
    simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    have e : (d : ℝ) * (1 / d) = 1 := by field_simp
    have : 0 ≤ ‖priorMean p‖ ^ 2 := by positivity
    linarith
  have hsk : ∀ k, 0 ≤ 1 / (d : ℝ) - priorMean p k ^ 2 ∧ priorMean p k ^ 2 ≤ 1 / d := by
    intro k
    rw [hk]
    have := hp2 k
    constructor
    · rw [sub_nonneg, div_le_div_iff_of_pos_right hdpos]; exact this.2
    · rw [div_le_div_iff_of_pos_right hdpos]; exact this.2
  have hfac : (n : ℝ) * ((n : ℝ) * (2 * (n : ℝ))⁻¹ ^ 2) = 1 / 4 := by
    first | (field_simp; ring) | field_simp
  have hre : (n : ℝ) * ((n : ℝ) * ((2 * (n : ℝ))⁻¹ ^ 2 * ∑ k, (N * (1 / (d : ℝ))
      + (N ^ 2 - N) * priorMean p k ^ 2) * (2 * (1 / (d : ℝ) - priorMean p k ^ 2))))
      = ∑ k, (1 / 2) * ((N * (1 / (d : ℝ)) + (N ^ 2 - N) * priorMean p k ^ 2)
          * (1 / (d : ℝ) - priorMean p k ^ 2)) := by
    rw [← mul_assoc, ← mul_assoc, show (n : ℝ) * (n : ℝ) * (2 * (n : ℝ))⁻¹ ^ 2 = 1 / 4 by
      rw [mul_assoc]; exact hfac, Finset.mul_sum]
    exact Finset.sum_congr rfl fun k _ => by ring
  rw [hre]
  constructor
  · -- lower bound
    have hlow : ∀ k, 2 * ((n : ℝ) - 1) ^ 2 * (priorMean p k ^ 2 * (1 / (d : ℝ) - priorMean p k ^ 2))
        ≤ (1 / 2) * ((N * (1 / (d : ℝ)) + (N ^ 2 - N) * priorMean p k ^ 2)
          * (1 / (d : ℝ) - priorMean p k ^ 2)) := by
      intro k
      obtain ⟨hs0, hm⟩ := hsk k
      have h1 : N * priorMean p k ^ 2 ≤ N * (1 / (d : ℝ)) := mul_le_mul_of_nonneg_left hm hN0
      have h2 : N ^ 2 * priorMean p k ^ 2 ≤ N * (1 / (d : ℝ)) + (N ^ 2 - N) * priorMean p k ^ 2 := by
        nlinarith
      have h3 := mul_le_mul_of_nonneg_right h2 hs0
      rw [hN] at h3 ⊢
      nlinarith
    calc 2 * ((n : ℝ) - 1) ^ 2 * ridgeW p / d
        = 2 * ((n : ℝ) - 1) ^ 2 * (ridgeW p / d) := by ring
      _ = ∑ k, 2 * ((n : ℝ) - 1) ^ 2
            * (priorMean p k ^ 2 * (1 / (d : ℝ) - priorMean p k ^ 2)) := by
          rw [hW, Finset.mul_sum]
      _ ≤ _ := Finset.sum_le_sum fun k _ => hlow k
  · -- upper bound
    have hup : ∀ k, (1 / 2) * ((N * (1 / (d : ℝ)) + (N ^ 2 - N) * priorMean p k ^ 2)
          * (1 / (d : ℝ) - priorMean p k ^ 2))
        ≤ (n / d) * (1 / (d : ℝ) - priorMean p k ^ 2)
          + 2 * (n : ℝ) ^ 2 * (priorMean p k ^ 2 * (1 / (d : ℝ) - priorMean p k ^ 2)) := by
      intro k
      obtain ⟨hs0, hm⟩ := hsk k
      have hm0 : 0 ≤ priorMean p k ^ 2 := sq_nonneg _
      have h1 : N * (1 / (d : ℝ)) ≤ 2 * n * (1 / (d : ℝ)) :=
        mul_le_mul_of_nonneg_right hN2 (by positivity)
      have h2 : (N ^ 2 - N) * priorMean p k ^ 2 ≤ 4 * (n : ℝ) ^ 2 * priorMean p k ^ 2 := by
        have : N ^ 2 - N ≤ 4 * (n : ℝ) ^ 2 := by nlinarith
        exact mul_le_mul_of_nonneg_right this hm0
      have h3 : (N * (1 / (d : ℝ)) + (N ^ 2 - N) * priorMean p k ^ 2)
          * (1 / (d : ℝ) - priorMean p k ^ 2)
          ≤ (2 * n * (1 / (d : ℝ)) + 4 * (n : ℝ) ^ 2 * priorMean p k ^ 2)
            * (1 / (d : ℝ) - priorMean p k ^ 2) :=
        mul_le_mul_of_nonneg_right (by linarith) hs0
      have e : (n / d) * (1 / (d : ℝ) - priorMean p k ^ 2)
          + 2 * (n : ℝ) ^ 2 * (priorMean p k ^ 2 * (1 / (d : ℝ) - priorMean p k ^ 2))
          = (1 / 2) * ((2 * n * (1 / (d : ℝ)) + 4 * (n : ℝ) ^ 2 * priorMean p k ^ 2)
            * (1 / (d : ℝ) - priorMean p k ^ 2)) := by ring
      rw [e]
      linarith
    calc ∑ k, (1 / 2) * ((N * (1 / (d : ℝ)) + (N ^ 2 - N) * priorMean p k ^ 2)
          * (1 / (d : ℝ) - priorMean p k ^ 2))
        ≤ ∑ k, ((n / d) * (1 / (d : ℝ) - priorMean p k ^ 2)
          + 2 * (n : ℝ) ^ 2 * (priorMean p k ^ 2 * (1 / (d : ℝ) - priorMean p k ^ 2))) :=
          Finset.sum_le_sum fun k _ => hup k
      _ = (n / d) * ∑ k, (1 / (d : ℝ) - priorMean p k ^ 2)
          + 2 * (n : ℝ) ^ 2 * (ridgeW p / d) := by
          rw [Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum, hW]
      _ ≤ n / d + 2 * (n : ℝ) ^ 2 * ridgeW p / d := by
          have : (n / d : ℝ) * ∑ k, (1 / (d : ℝ) - priorMean p k ^ 2) ≤ n / d := by
            have h0 : (0 : ℝ) ≤ n / d := by positivity
            nlinarith
          have e : 2 * (n : ℝ) ^ 2 * (ridgeW p / d) = 2 * (n : ℝ) ^ 2 * ridgeW p / d := by ring
          linarith

/-- **The pointwise two-sided law for ridge ERM** (every law of the cube, every real
`τ`), with `y = n² τ²`, `V = V_p`, `D = D_p`, `B = B^sup_p(τ)`:
`ρ_p² (nV + y) ≤ (nB)² (nD + y)`, `(nB)² (nD + y) ≤ (1 + 2 ln 2) nD (nV + y)`,
`(nB)² ≤ 2 ln 2 (nV + y)`, `(nB)² y ≤ nD (nV + y)` and `(nB)² ≤ (1 + 2 ln 2) nV`. -/
theorem ridge_certificate_pointwise (hp : p ∈ productCube d) (hd : 0 < d) (hn : 0 < n)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (τ : ℝ) :
    (1 - ‖priorMean p‖ ^ 2) ^ 2 * (n * nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p
        + n ^ 2 * τ ^ 2)
      ≤ (n * ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p) ^ 2
        * (n * nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef p + n ^ 2 * τ ^ 2) ∧
    (n * ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p) ^ 2
        * (n * nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef p + n ^ 2 * τ ^ 2)
      ≤ (1 + 2 * Real.log 2) * (n * nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef p)
        * (n * nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p + n ^ 2 * τ ^ 2) ∧
    (n * ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p) ^ 2
      ≤ 2 * Real.log 2 * (n * nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p
        + n ^ 2 * τ ^ 2) ∧
    (n * ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p) ^ 2
        * (n ^ 2 * τ ^ 2)
      ≤ (n * nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef p)
        * (n * nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p + n ^ 2 * τ ^ 2) ∧
    (n * ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p) ^ 2
      ≤ (1 + 2 * Real.log 2) * (n * nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p) := by
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  obtain ⟨h1, h2, h3, h4⟩ := native_certificate_sandwich μR μG hd hn boundaryLink_class
    measurable_id.neg (fun _ => (0 : ℝ)) measurable_ridgeLearner ridgeLearner_norm_le hGf hGlaw τ hp
    (measurable_ridgeRef (n := n) (d := d)) (ridgeRef_memLp μR μG hp hd)
  have hgen : (n : ℝ) * nativeGen (fun _ => (0 : ℝ)) (fun t : ℝ => -t) μR (ridgeLearner n d) p
      = 1 - ‖priorMean p‖ ^ 2 := ridge_gen_eq μR hp hd hn _
  have hgap := ridge_energy_sub_residual μR μG hp hd hn
  have h0 : 0 ≤ ∑ i, ∫ ω, ridgeRef (superData ω) i ^ 2
      ∂(superMeasure n (signProductLaw d p) μR μG) :=
    Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _
  have hD0 : 0 ≤ nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef p :=
    nativeResidual_nonneg μR μG _ _ _ _
  have hV0 : 0 ≤ nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p :=
    nativeEnergy_nonneg μR μG _ _ _
  set V := nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p with hV
  set Dr := nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef p with hDr
  set B := ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p with hB
  set g0 := nativeGen (fun _ => (0 : ℝ)) (fun t : ℝ => -t) μR (ridgeLearner n d) p with hg0
  have hDV : Dr ≤ V := by linarith
  refine ⟨?_, ?_, ?_, ?_, ?_⟩
  · -- lower half: multiply `gen² (V + nτ²) ≤ B² (D + nτ²)` by `n³`
    have e1 : (1 - ‖priorMean p‖ ^ 2) ^ 2 * (n * V + n ^ 2 * τ ^ 2)
        = (n : ℝ) ^ 3 * (g0 ^ 2 * (V + n * τ ^ 2)) := by
      rw [← hgen]
      ring
    have e2 : (n * B) ^ 2 * (n * Dr + n ^ 2 * τ ^ 2) = (n : ℝ) ^ 3 * (B ^ 2 * (Dr + n * τ ^ 2)) := by
      ring
    rw [e1, e2]
    exact mul_le_mul_of_nonneg_left h1 (by positivity)
  · have e : (n * B) ^ 2 * (n * Dr + n ^ 2 * τ ^ 2)
        = (n : ℝ) * ((n : ℝ) ^ 2 * B ^ 2 * (Dr + n * τ ^ 2)) := by ring
    have e' : (1 + 2 * Real.log 2) * (n * Dr) * (n * V + n ^ 2 * τ ^ 2)
        = (n : ℝ) * ((1 + 2 * Real.log 2) * n * Dr * (V + n * τ ^ 2)) := by ring
    rw [e, e']
    exact mul_le_mul_of_nonneg_left h4 hnpos.le
  · have e : 2 * Real.log 2 * (n * V + n ^ 2 * τ ^ 2) = 2 * Real.log 2 * n * (V + n * τ ^ 2) := by
      ring
    rw [e, mul_pow]
    exact h2
  · have e : (n * B) ^ 2 * (n ^ 2 * τ ^ 2) = (n : ℝ) ^ 2 * ((n : ℝ) ^ 2 * B ^ 2 * τ ^ 2) := by ring
    have e' : (n * Dr) * (n * V + n ^ 2 * τ ^ 2) = (n : ℝ) ^ 2 * (Dr * (V + n * τ ^ 2)) := by ring
    rw [e, e']
    exact mul_le_mul_of_nonneg_left h3 (by positivity)
  · rcases eq_or_ne τ 0 with hτ | hτ
    · have hz : (n : ℝ) * τ ^ 2 = 0 := by rw [hτ]; ring
      rw [hz, add_zero] at h2
      rw [mul_pow]
      have : 2 * Real.log 2 * n * V ≤ (1 + 2 * Real.log 2) * (n * V) := by nlinarith
      linarith
    · have hpos : 0 < Dr + n * τ ^ 2 := by positivity
      have hstep : (n : ℝ) ^ 2 * B ^ 2 * (Dr + n * τ ^ 2)
          ≤ (1 + 2 * Real.log 2) * n * V * (Dr + n * τ ^ 2) := by
        refine h4.trans ?_
        have : Dr * (V + n * τ ^ 2) ≤ V * (Dr + n * τ ^ 2) := by
          nlinarith [mul_nonneg (sub_nonneg.2 hDV) (by positivity : (0 : ℝ) ≤ n * τ ^ 2)]
        have hc : 0 ≤ (1 + 2 * Real.log 2) * n := by positivity
        calc (1 + 2 * Real.log 2) * n * Dr * (V + n * τ ^ 2)
            = ((1 + 2 * Real.log 2) * n) * (Dr * (V + n * τ ^ 2)) := by ring
          _ ≤ ((1 + 2 * Real.log 2) * n) * (V * (Dr + n * τ ^ 2)) :=
            mul_le_mul_of_nonneg_left this hc
          _ = (1 + 2 * Real.log 2) * n * V * (Dr + n * τ ^ 2) := by ring
      have := le_of_mul_le_mul_right hstep hpos
      rw [mul_pow]
      linarith

/-- **At the zero-mean law the certificate is tight at every noise level.**  At `p = 0`
and `d ≥ 32 n`, for every direction `Q` and every real `τ`,
`gen_0 ≤ B^Q_0(τ) ≤ 1.6 · gen_0`, with `gen_0 = 1/n`. -/
theorem ridge_zero_law_tight (hd : 0 < d) (hn : 0 < n) (hnd : 32 * n ≤ d)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    (τ : ℝ) (g : EuclideanSpace ℝ (Fin d) → ℝ) :
    nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) (0 : Fin d → ℝ) = 1 / n ∧
      nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) (0 : Fin d → ℝ)
        ≤ ldCertificate Q μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ 0 ∧
      ldCertificate Q μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ 0
        ≤ 1.6 * nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) (0 : Fin d → ℝ) := by
  have h0 : (0 : Fin d → ℝ) ∈ productCube d := zero_mem_productCube d
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hnd' : (n : ℝ) / d ≤ 1 / 32 := by
    rw [div_le_div_iff₀ hdpos (by norm_num)]
    have : (32 * n : ℝ) ≤ d := by exact_mod_cast hnd
    linarith
  have hmean0 : ‖priorMean (0 : Fin d → ℝ)‖ = 0 := by rw [priorMean_zero_eq, norm_zero]
  have hgen := ridge_gen_eq μR h0 hd hn g
  rw [hmean0] at hgen
  have hgen' : nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) (0 : Fin d → ℝ) = 1 / n := by
    have e0 : (1 : ℝ) - 0 ^ 2 = 1 := by norm_num
    rw [e0] at hgen
    rw [eq_div_iff hnpos.ne', mul_comm]
    exact hgen
  refine ⟨hgen', ?_, ?_⟩
  · have := abs_gen_le_ldCertificate μR μG hd hn boundaryLink_class measurable_id.neg g
      measurable_ridgeLearner ridgeLearner_norm_le hGf hGlaw Q τ h0
    exact (le_abs_self _).trans this
  · -- `B^Q ≤ B^sup` and `(n B^sup)² ≤ (1 + 2 ln 2) n V_0 ≤ (1 + 2 ln 2)(1 + 2n/d)`
    obtain ⟨-, -, -, -, h5⟩ := ridge_certificate_pointwise μR μG h0 hd hn hGf hGlaw τ
    have hres := ridge_residual_le μR μG h0 hd hn
    have hgap := (ridge_energy_gap_bounds μR μG h0 hd hn).2
    have hw0 : ridgeW (0 : Fin d → ℝ) = 0 := by simp [ridgeW]
    rw [hmean0] at hres
    rw [hw0] at hgap
    have hV0 : 0 ≤ (n : ℝ) * nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) (0 : Fin d → ℝ) :=
      mul_nonneg hnpos.le (nativeEnergy_nonneg μR μG _ _ _)
    have hnV : (n : ℝ) * nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) (0 : Fin d → ℝ)
        ≤ 17 / 16 := by
      have e : (n : ℝ) * nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) (0 : Fin d → ℝ)
          = n * nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef (0 : Fin d → ℝ)
            + n * (nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) (0 : Fin d → ℝ)
              - nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef (0 : Fin d → ℝ)) := by
        ring
      have hres' : (n : ℝ) * nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef
          (0 : Fin d → ℝ) ≤ 1 + n / d := by
        have : ((1 : ℝ) - 0 ^ 2) ^ 2 = 1 := by norm_num
        linarith
      have hgap' : (n : ℝ) * (nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) (0 : Fin d → ℝ)
          - nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef (0 : Fin d → ℝ))
          ≤ n / d := by
        have : 2 * (n : ℝ) ^ 2 * 0 / d = 0 := by ring
        linarith
      linarith
    have hlog : Real.log 2 < 0.6931471808 := Real.log_two_lt_d9
    have hlog0 : 0 < Real.log 2 := Real.log_pos (by norm_num)
    have hB0 : 0 ≤ ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ
        (0 : Fin d → ℝ) := by
      unfold ldCertificate
      positivity
    have hQ : ldCertificate Q μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ 0
        ≤ ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ 0 := by
      have hIQ := (nativeNoisyInformation_bounds μR μG measurable_id.neg measurable_ridgeLearner
        hGf Q τ h0).2.2.1
      unfold ldCertificate
      refine mul_le_mul_of_nonneg_left (Real.sqrt_le_sqrt ?_) (by positivity)
      refine mul_le_mul_of_nonneg_left hIQ ?_
      exact mul_nonneg (by positivity) (add_nonneg (nativeEnergy_nonneg μR μG _ _ _)
        (by positivity))
    have hsq : ((n : ℝ) * ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d)
        Gf τ (0 : Fin d → ℝ)) ^ 2 ≤ 1.6 ^ 2 := by
      have hm := mul_le_mul_of_nonneg_left hnV (by positivity : (0 : ℝ) ≤ 1 + 2 * Real.log 2)
      have : (1 + 2 * Real.log 2) * (17 / 16 : ℝ) ≤ 1.6 ^ 2 := by nlinarith
      linarith
    have hnB : (n : ℝ) * ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d)
        Gf τ (0 : Fin d → ℝ) ≤ 1.6 := (abs_le_of_sq_le_sq' hsq (by norm_num)).2
    rw [hgen']
    have hfin : ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ
        (0 : Fin d → ℝ) ≤ 1.6 * (1 / n) := by
      rw [mul_one_div, le_div_iff₀ hnpos]
      linarith
    exact hQ.trans hfin

end Model

end RidgeERM
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RidgeERM/RidgeMoments.lean <==
import LossOnlyTraceability.RidgeERM.CentredTransfer
import LossOnlyTraceability.OversamplingLawModel
import LossOnlyTraceability.BoundaryReleaseModel
import LossOnlyTraceability.MeanLearnerMoment

/-! Supersample moments behind the moments of ridge ERM (`r = 2`).

Under the supersample model with a product sign law `D_p` (every coordinate `±1/√d`, mean
`μ_k = p_k/√d`, all `2n·d` scalar coordinates independent), with `C_i = Z_{1,i} − Z_{0,i}`:

* (M1) `E Z_{b,j,k} = μ_k`, `E Z_{q} Z_{q'} = 1/d` if `q = q'` and `μ_{k} μ_{k'}` otherwise;
* (M2) `E C_{i,k} C_{i,l} = 2 (1/d − μ_k²)` if `k = l` and `0` otherwise;
* (M3) the bilinear moment of independent vectors, `E⟪U, V⟫² = ∑_{k,l} E[U_k U_l] E[V_k V_l]`;
* (M4) `E ‖C_i‖² = 2 (1 − ‖μ‖²)`;
* (M5) `E ⟪C_j, C_i⟫² = 4 ∑_k (1/d − μ_k²)²` for `j ≠ i`;
* (M6) `E ‖C_i‖⁴ ≤ 4 ((1 − ‖μ‖²)² + 1/d)`;
* (M7) with `R_i = ∑_{j ≠ i} (Z_{1,j} + Z_{0,j})`:
  `E ⟪R_i, C_i⟫² = 2 ∑_k (1/d − μ_k²) (2(n−1)(1/d − μ_k²) + 4(n−1)² μ_k²)`. -/

noncomputable section
namespace LossOnlyTraceability
namespace RidgeERM

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section General

variable {d : ℕ}

/-- **(M3) The bilinear moment of independent random vectors.** -/
theorem integral_inner_sq_of_indepFun {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω)
    [IsProbabilityMeasure P] {U V : Ω → EuclideanSpace ℝ (Fin d)} (hU : Measurable U)
    (hV : Measurable V) (hUV : IndepFun U V P) {K : ℝ}
    (hUb : ∀ᵐ ω ∂P, ∀ k, |U ω k| ≤ K) (hVb : ∀ᵐ ω ∂P, ∀ k, |V ω k| ≤ K) :
    ∫ ω, ⟪U ω, V ω⟫_ℝ ^ 2 ∂P
      = ∑ k, ∑ l, (∫ ω, U ω k * U ω l ∂P) * (∫ ω, V ω k * V ω l ∂P) := by
  have hpt : ∀ ω, ⟪U ω, V ω⟫_ℝ ^ 2 = ∑ k, ∑ l, (U ω k * U ω l) * (V ω k * V ω l) := by
    intro ω
    rw [real_inner_eq_sum_apply, sq, Finset.sum_mul_sum]
    exact Finset.sum_congr rfl fun k _ => Finset.sum_congr rfl fun l _ => by ring
  have hUk : ∀ k, Measurable fun ω => U ω k := fun k => (measurable_euclidean_coord k).comp hU
  have hVk : ∀ k, Measurable fun ω => V ω k := fun k => (measurable_euclidean_coord k).comp hV
  have hint : ∀ k l, Integrable (fun ω => (U ω k * U ω l) * (V ω k * V ω l)) P := by
    intro k l
    refine Integrable.of_bound
      (((hUk k).mul (hUk l)).mul ((hVk k).mul (hVk l))).aestronglyMeasurable (K * K * (K * K)) ?_
    filter_upwards [hUb, hVb] with ω h1 h2
    rw [Real.norm_eq_abs, abs_mul, abs_mul, abs_mul]
    have hK : 0 ≤ K := (abs_nonneg _).trans (h1 k)
    have hab : |U ω k| * |U ω l| ≤ K * K := mul_le_mul (h1 k) (h1 l) (abs_nonneg _) hK
    have hce : |V ω k| * |V ω l| ≤ K * K := mul_le_mul (h2 k) (h2 l) (abs_nonneg _) hK
    exact mul_le_mul hab hce (by positivity) (by positivity)
  have hfun : (fun ω => ⟪U ω, V ω⟫_ℝ ^ 2)
      = fun ω => ∑ k, ∑ l, (U ω k * U ω l) * (V ω k * V ω l) := funext hpt
  rw [hfun, integral_finsetSum _ fun k _ => integrable_finsetSum _ fun l _ => hint k l]
  refine Finset.sum_congr rfl fun k _ => ?_
  rw [integral_finsetSum _ fun l _ => hint k l]
  refine Finset.sum_congr rfl fun l _ => ?_
  have hind : IndepFun (fun ω => U ω k * U ω l) (fun ω => V ω k * V ω l) P :=
    hUV.comp ((measurable_euclidean_coord k).mul (measurable_euclidean_coord l))
      ((measurable_euclidean_coord k).mul (measurable_euclidean_coord l))
  exact hind.integral_fun_mul_eq_mul_integral ((hUk k).mul (hUk l)).aestronglyMeasurable
    ((hVk k).mul (hVk l)).aestronglyMeasurable

/-- `μ_k² = p_k²/d`. -/
theorem priorMean_sq_apply (p : Fin d → ℝ) (k : Fin d) : priorMean p k ^ 2 = p k ^ 2 / d := by
  rw [priorMean_apply, div_pow, Real.sq_sqrt (Nat.cast_nonneg d)]

/-- `∑_k μ_k² = ‖μ‖²`. -/
theorem sum_priorMean_sq (p : Fin d → ℝ) : ∑ k, priorMean p k ^ 2 = ‖priorMean p‖ ^ 2 := by
  rw [← real_inner_self_eq_norm_sq, real_inner_eq_sum_apply]
  exact Finset.sum_congr rfl fun k _ => by ring

end General

section Model

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]

/-- Almost-sure properties of the data law transfer to every supersample point. -/
theorem ae_superPoint_of_ae {Q : EuclideanSpace ℝ (Fin d) → Prop} (hQ : ∀ᵐ z ∂D, Q z) :
    ∀ᵐ ω ∂(superMeasure n D μR μG), ∀ b j, Q (superPoint b j ω) := by
  rw [ae_all_iff]
  intro b
  rw [ae_all_iff]
  intro j
  have hmp : MeasurePreserving
      (superPoint b j : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _)
      (superMeasure n D μR μG) D := ⟨measurable_superPoint b j, superPoint_law D μR μG b j⟩
  exact hmp.quasiMeasurePreserving.ae hQ

/-- Integrals of a function of one supersample point are integrals under the data law. -/
theorem integral_superPoint_comp (b : Bool) (j : Fin n) {f : EuclideanSpace ℝ (Fin d) → ℝ}
    (hf : Measurable f) :
    ∫ ω, f (superPoint b j ω) ∂(superMeasure n D μR μG) = ∫ z, f z ∂D := by
  have h := integral_map (μ := superMeasure n D μR μG)
    (measurable_superPoint (E := EuclideanSpace ℝ (Fin d)) (Rr := Rr) (Ng := Ng) b j).aemeasurable
    hf.aestronglyMeasurable
  rw [superPoint_law D μR μG b j] at h
  exact h.symm

/-- The almost-sure facts of the sign law at every supersample point. -/
theorem ae_superPoint_facts (hD : IsSignProductLaw d p D) (hd : 0 < d) :
    ∀ᵐ ω ∂(superMeasure n D μR μG), ∀ b j,
      ‖(superPoint b j ω : EuclideanSpace ℝ (Fin d))‖ ^ 2 = 1 ∧
      ‖(superPoint b j ω : EuclideanSpace ℝ (Fin d))‖ ≤ 1 ∧
      (∀ k, |(superPoint b j ω : EuclideanSpace ℝ (Fin d)) k| ≤ 1) ∧
      (∀ k, (superPoint b j ω : EuclideanSpace ℝ (Fin d)) k ^ 2 = 1 / (d : ℝ)) := by
  have h : ∀ᵐ z ∂D, ‖z‖ ^ 2 = 1 ∧ ‖z‖ ≤ 1 ∧ (∀ k, |z k| ≤ 1) ∧ (∀ k, z k ^ 2 = 1 / (d : ℝ)) := by
    filter_upwards [hD.norm_sq hd, hD.norm_le_one hd, hD.sq_coord] with z h1 h2 h3
    exact ⟨h1, h2, fun k => abs_coord_le_one_of_norm_le_one h2 k, h3⟩
  exact ae_superPoint_of_ae μR μG h

omit [IsProbabilityMeasure μR] [IsProbabilityMeasure μG] [IsProbabilityMeasure D] in
/-- Coordinates of supersample points are measurable. -/
theorem measurable_superCoord (b : Bool) (j : Fin n) (k : Fin d) :
    Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (superPoint b j ω : EuclideanSpace ℝ (Fin d)) k :=
  (measurable_euclidean_coord k).comp (measurable_superPoint b j)

/-- **(M1a)** `E Z_{b,j,k} = μ_k`. -/
theorem integral_superCoord (hD : IsSignProductLaw d p D) (b : Bool) (j : Fin n) (k : Fin d) :
    ∫ ω, (superPoint b j ω : EuclideanSpace ℝ (Fin d)) k ∂(superMeasure n D μR μG)
      = priorMean p k :=
  (integral_superPoint_comp μR μG b j (measurable_euclidean_coord k)).trans (hD.integral_coord k)

/-- **(M1b)** Second moments of scalar supersample coordinates. -/
theorem integral_superCoord_mul (hD : IsSignProductLaw d p D) (hd : 0 < d)
    (q q' : (Bool × Fin n) × Fin d) :
    ∫ ω, (superPoint q.1.1 q.1.2 ω : EuclideanSpace ℝ (Fin d)) q.2
        * (superPoint q'.1.1 q'.1.2 ω : EuclideanSpace ℝ (Fin d)) q'.2 ∂(superMeasure n D μR μG)
      = if q = q' then 1 / (d : ℝ) else priorMean p q.2 * priorMean p q'.2 := by
  split_ifs with hq
  · subst hq
    have hae := ae_superPoint_facts (n := n) μR μG hD hd
    have h : (fun ω => (superPoint q.1.1 q.1.2 ω : EuclideanSpace ℝ (Fin d)) q.2
        * (superPoint q.1.1 q.1.2 ω : EuclideanSpace ℝ (Fin d)) q.2)
        =ᵐ[superMeasure n D μR μG] fun _ => 1 / (d : ℝ) := by
      filter_upwards [hae] with ω hω
      rw [← sq]
      exact (hω q.1.1 q.1.2).2.2.2 q.2
    rw [integral_congr_ae h, integral_const]
    simp
  · have hind := (iIndepFun_superPoint_coord (n := n) μR μG hD).indepFun hq
    rw [hind.integral_fun_mul_eq_mul_integral
      (measurable_superCoord (Rr := Rr) (Ng := Ng) q.1.1 q.1.2 q.2).aestronglyMeasurable
      (measurable_superCoord (Rr := Rr) (Ng := Ng) q'.1.1 q'.1.2 q'.2).aestronglyMeasurable,
      integral_superCoord μR μG hD, integral_superCoord μR μG hD]

/-- Products of two supersample coordinates are integrable. -/
theorem integrable_superCoord_mul (hD : IsSignProductLaw d p D) (hd : 0 < d)
    (b b' : Bool) (j j' : Fin n) (k l : Fin d) :
    Integrable (fun ω => (superPoint b j ω : EuclideanSpace ℝ (Fin d)) k
      * (superPoint b' j' ω : EuclideanSpace ℝ (Fin d)) l) (superMeasure n D μR μG) := by
  have hae := ae_superPoint_facts (n := n) μR μG hD hd
  refine Integrable.of_bound ((measurable_superCoord (Rr := Rr) (Ng := Ng) b j k).mul
    (measurable_superCoord (Rr := Rr) (Ng := Ng) b' j' l)).aestronglyMeasurable 1 ?_
  filter_upwards [hae] with ω hω
  rw [Real.norm_eq_abs, abs_mul]
  have h1 := (hω b j).2.2.1 k
  have h2 := (hω b' j').2.2.1 l
  nlinarith [abs_nonneg ((superPoint b j ω : EuclideanSpace ℝ (Fin d)) k),
    abs_nonneg ((superPoint b' j' ω : EuclideanSpace ℝ (Fin d)) l)]

/-- **(M2)** `E C_{i,k} C_{i,l} = 2 (1/d − μ_k²) 1{k = l}`. -/
theorem integral_pairDiff_coord_mul (hD : IsSignProductLaw d p D) (hd : 0 < d) (i : Fin n)
    (k l : Fin d) :
    ∫ ω, ((superPoint true i ω : EuclideanSpace ℝ (Fin d)) k
          - (superPoint false i ω : EuclideanSpace ℝ (Fin d)) k)
        * ((superPoint true i ω : EuclideanSpace ℝ (Fin d)) l
          - (superPoint false i ω : EuclideanSpace ℝ (Fin d)) l) ∂(superMeasure n D μR μG)
      = if k = l then 2 * (1 / (d : ℝ) - priorMean p k ^ 2) else 0 := by
  have hint := integrable_superCoord_mul (n := n) μR μG hD hd
  have hexp : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ((superPoint true i ω : EuclideanSpace ℝ (Fin d)) k
          - (superPoint false i ω : EuclideanSpace ℝ (Fin d)) k)
        * ((superPoint true i ω : EuclideanSpace ℝ (Fin d)) l
          - (superPoint false i ω : EuclideanSpace ℝ (Fin d)) l))
      = fun ω => ((superPoint true i ω : EuclideanSpace ℝ (Fin d)) k
            * (superPoint true i ω : EuclideanSpace ℝ (Fin d)) l
          - (superPoint true i ω : EuclideanSpace ℝ (Fin d)) k
            * (superPoint false i ω : EuclideanSpace ℝ (Fin d)) l)
        - ((superPoint false i ω : EuclideanSpace ℝ (Fin d)) k
            * (superPoint true i ω : EuclideanSpace ℝ (Fin d)) l
          - (superPoint false i ω : EuclideanSpace ℝ (Fin d)) k
            * (superPoint false i ω : EuclideanSpace ℝ (Fin d)) l) := by
    funext ω
    ring
  have hA : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (superPoint true i ω : EuclideanSpace ℝ (Fin d)) k
        * (superPoint true i ω : EuclideanSpace ℝ (Fin d)) l
      - (superPoint true i ω : EuclideanSpace ℝ (Fin d)) k
        * (superPoint false i ω : EuclideanSpace ℝ (Fin d)) l) (superMeasure n D μR μG) :=
    (hint true true i i k l).sub (hint true false i i k l)
  have hB : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (superPoint false i ω : EuclideanSpace ℝ (Fin d)) k
        * (superPoint true i ω : EuclideanSpace ℝ (Fin d)) l
      - (superPoint false i ω : EuclideanSpace ℝ (Fin d)) k
        * (superPoint false i ω : EuclideanSpace ℝ (Fin d)) l) (superMeasure n D μR μG) :=
    (hint false true i i k l).sub (hint false false i i k l)
  rw [hexp, integral_sub hA hB,
    integral_sub (hint true true i i k l) (hint true false i i k l),
    integral_sub (hint false true i i k l) (hint false false i i k l)]
  have e1 := integral_superCoord_mul μR μG hD hd ((true, i), k) ((true, i), l)
  have e2 := integral_superCoord_mul μR μG hD hd ((true, i), k) ((false, i), l)
  have e3 := integral_superCoord_mul μR μG hD hd ((false, i), k) ((true, i), l)
  have e4 := integral_superCoord_mul μR μG hD hd ((false, i), k) ((false, i), l)
  simp only at e1 e2 e3 e4
  rw [e1, e2, e3, e4]
  by_cases hkl : k = l
  · subst hkl
    simp only [if_true, Prod.mk.injEq, Bool.true_eq_false, Bool.false_eq_true, and_true,
      if_false]
    ring
  · simp [hkl]

/-- The pair difference `C_i = Z_{1,i} − Z_{0,i}`. -/
def pairDiff (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) (i : Fin n) :
    EuclideanSpace ℝ (Fin d) :=
  superPoint true i ω - superPoint false i ω

omit [IsProbabilityMeasure μR] [IsProbabilityMeasure μG] [IsProbabilityMeasure D] in
theorem measurable_pairDiff (i : Fin n) :
    Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => pairDiff ω i :=
  (measurable_superPoint true i).sub (measurable_superPoint false i)

omit [IsProbabilityMeasure μR] [IsProbabilityMeasure μG] [IsProbabilityMeasure D] in
theorem pairDiff_apply (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) (i : Fin n)
    (k : Fin d) :
    pairDiff ω i k = (superPoint true i ω : EuclideanSpace ℝ (Fin d)) k
      - (superPoint false i ω : EuclideanSpace ℝ (Fin d)) k := rfl

/-- Coordinates of a pair difference are bounded by `2` almost surely. -/
theorem ae_pairDiff_coord_le (hD : IsSignProductLaw d p D) (hd : 0 < d) :
    ∀ᵐ ω ∂(superMeasure n D μR μG), ∀ i k, |pairDiff ω i k| ≤ 2 := by
  filter_upwards [ae_superPoint_facts (n := n) μR μG hD hd] with ω hω i k
  rw [pairDiff_apply]
  have h1 := (hω true i).2.2.1 k
  have h2 := (hω false i).2.2.1 k
  calc |(superPoint true i ω : EuclideanSpace ℝ (Fin d)) k
        - (superPoint false i ω : EuclideanSpace ℝ (Fin d)) k|
      ≤ |(superPoint true i ω : EuclideanSpace ℝ (Fin d)) k|
        + |(superPoint false i ω : EuclideanSpace ℝ (Fin d)) k| := abs_sub _ _
    _ ≤ 2 := by linarith

/-- **(M4)** `E ‖C_i‖² = 2 (1 − ‖μ‖²)`. -/
theorem integral_norm_pairDiff_sq (hD : IsSignProductLaw d p D) (hd : 0 < d) (i : Fin n) :
    ∫ ω, ‖pairDiff ω i‖ ^ 2 ∂(superMeasure n D μR μG) = 2 * (1 - ‖priorMean p‖ ^ 2) := by
  have hdR : (d : ℝ) ≠ 0 := by exact_mod_cast hd.ne'
  have hpt : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      ‖pairDiff ω i‖ ^ 2 = ∑ k, pairDiff ω i k * pairDiff ω i k := by
    intro ω
    rw [← real_inner_self_eq_norm_sq, real_inner_eq_sum_apply]
  have hint : ∀ k, Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      pairDiff ω i k * pairDiff ω i k) (superMeasure n D μR μG) := by
    intro k
    have hi := integrable_superCoord_mul (n := n) μR μG hD hd
    have e : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        pairDiff ω i k * pairDiff ω i k)
        = fun ω => ((superPoint true i ω : EuclideanSpace ℝ (Fin d)) k
            * (superPoint true i ω : EuclideanSpace ℝ (Fin d)) k
          - (superPoint true i ω : EuclideanSpace ℝ (Fin d)) k
            * (superPoint false i ω : EuclideanSpace ℝ (Fin d)) k)
          - ((superPoint false i ω : EuclideanSpace ℝ (Fin d)) k
            * (superPoint true i ω : EuclideanSpace ℝ (Fin d)) k
          - (superPoint false i ω : EuclideanSpace ℝ (Fin d)) k
            * (superPoint false i ω : EuclideanSpace ℝ (Fin d)) k) := by
      funext ω
      rw [pairDiff_apply]
      ring
    rw [e]
    exact ((hi true true i i k k).sub (hi true false i i k k)).sub
      ((hi false true i i k k).sub (hi false false i i k k))
  have hfun : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => ‖pairDiff ω i‖ ^ 2)
      = fun ω => ∑ k, pairDiff ω i k * pairDiff ω i k := funext hpt
  rw [hfun, integral_finsetSum _ fun k _ => hint k]
  have hk : ∀ k, ∫ ω, pairDiff ω i k * pairDiff ω i k ∂(superMeasure n D μR μG)
      = 2 * (1 / (d : ℝ) - priorMean p k ^ 2) := by
    intro k
    have h := integral_pairDiff_coord_mul (n := n) μR μG hD hd i k k
    rw [if_pos rfl] at h
    exact h
  simp only [hk]
  rw [← Finset.mul_sum, Finset.sum_sub_distrib, sum_priorMean_sq]
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  field_simp

/-- **(M5)** `E ⟪C_j, C_i⟫² = 4 ∑_k (1/d − μ_k²)²` for `j ≠ i`. -/
theorem integral_inner_pairDiff_sq (hD : IsSignProductLaw d p D) (hd : 0 < d) {i j : Fin n}
    (hij : j ≠ i) :
    ∫ ω, ⟪pairDiff ω j, pairDiff ω i⟫_ℝ ^ 2 ∂(superMeasure n D μR μG)
      = ∑ k, (2 * (1 / (d : ℝ) - priorMean p k ^ 2)) ^ 2 := by
  classical
  set S : Finset (Bool × Fin n) := {(true, j), (false, j)} with hS
  set T : Finset (Bool × Fin n) := {(true, i), (false, i)} with hT
  have hST : Disjoint S T := by
    rw [hS, hT, Finset.disjoint_left]
    intro m hm hmT
    simp only [Finset.mem_insert, Finset.mem_singleton] at hm hmT
    rcases hm with rfl | rfl <;> rcases hmT with h | h <;> simp_all [Prod.mk.injEq]
  have h := (iIndepFun_superPoint (E := EuclideanSpace ℝ (Fin d)) (n := n) D μR μG).indepFun_finset
    S T hST (fun m => measurable_superPoint m.1 m.2)
  have hjS : ((true, j) : Bool × Fin n) ∈ S := by simp [hS]
  have hjS' : ((false, j) : Bool × Fin n) ∈ S := by simp [hS]
  have hiT : ((true, i) : Bool × Fin n) ∈ T := by simp [hT]
  have hiT' : ((false, i) : Bool × Fin n) ∈ T := by simp [hT]
  have hF : Measurable fun x : S → EuclideanSpace ℝ (Fin d) => x ⟨_, hjS⟩ - x ⟨_, hjS'⟩ :=
    (measurable_pi_apply _).sub (measurable_pi_apply _)
  have hG : Measurable fun x : T → EuclideanSpace ℝ (Fin d) => x ⟨_, hiT⟩ - x ⟨_, hiT'⟩ :=
    (measurable_pi_apply _).sub (measurable_pi_apply _)
  have hind : IndepFun (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => pairDiff ω j)
      (fun ω => pairDiff ω i) (superMeasure n D μR μG) := h.comp hF hG
  have hb := ae_pairDiff_coord_le (n := n) μR μG hD hd
  rw [integral_inner_sq_of_indepFun (superMeasure n D μR μG) (measurable_pairDiff j)
    (measurable_pairDiff i) hind (K := 2) (by filter_upwards [hb] with ω hω; exact hω j)
    (by filter_upwards [hb] with ω hω; exact hω i)]
  refine Finset.sum_congr rfl fun k _ => ?_
  have hc : ∀ (m : Fin n) (l : Fin d), ∫ ω, pairDiff ω m k * pairDiff ω m l
      ∂(superMeasure n D μR μG) = if k = l then 2 * (1 / (d : ℝ) - priorMean p k ^ 2) else 0 := by
    intro m l
    exact integral_pairDiff_coord_mul (n := n) μR μG hD hd m k l
  simp only [hc]
  rw [Finset.sum_eq_single k]
  · rw [if_pos rfl]
    ring
  · intro l _ hl
    rw [if_neg (Ne.symm hl), zero_mul]
  · intro hk
    exact absurd (Finset.mem_univ k) hk

end Model

end RidgeERM
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RidgeERM/RidgeMoments2.lean <==
import LossOnlyTraceability.RidgeERM.RidgeMoments

/-! Supersample moments behind the moments of ridge ERM, second part: the fourth moment of a pair difference
(M6) and the candidate-predictable component (M7). -/

noncomputable section
namespace LossOnlyTraceability
namespace RidgeERM

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Combinatorics

/-- `∑_{m, m' ∈ S} (A if m = m' else B) = |S| A + (|S|² − |S|) B`. -/
theorem sum_sum_ite_eq_const {α : Type*} [DecidableEq α] (S : Finset α) (A B : ℝ) :
    ∑ m ∈ S, ∑ m' ∈ S, (if m = m' then A else B)
      = (S.card : ℝ) * A + ((S.card : ℝ) ^ 2 - S.card) * B := by
  have h : ∀ m ∈ S, ∑ m' ∈ S, (if m = m' then A else B) = (S.card : ℝ) * B + (A - B) := by
    intro m hm
    have e : ∀ m', (if m = m' then A else B) = B + (if m = m' then A - B else 0) := by
      intro m'
      split_ifs <;> ring
    simp only [e]
    rw [Finset.sum_add_distrib, Finset.sum_const, Finset.sum_ite_eq, if_pos hm, nsmul_eq_mul]
  rw [Finset.sum_congr rfl h, Finset.sum_const, nsmul_eq_mul]
  ring

variable {n : ℕ}

/-- The two points of pair `i`. -/
theorem filter_snd_eq (i : Fin n) :
    Finset.univ.filter (fun m : Bool × Fin n => m.2 = i) = {(true, i), (false, i)} := by
  ext ⟨b, j⟩
  cases b <;> simp

/-- The points outside pair `i` number `2(n − 1)`. -/
theorem card_filter_snd_ne (i : Fin n) :
    ((Finset.univ.filter (fun m : Bool × Fin n => ¬ m.2 = i)).card : ℝ) = 2 * ((n : ℝ) - 1) := by
  have h1 := Finset.filter_card_add_filter_neg_card_eq_card
    (s := (Finset.univ : Finset (Bool × Fin n))) (fun m : Bool × Fin n => m.2 = i)
  have h2 : (Finset.univ.filter (fun m : Bool × Fin n => m.2 = i)).card = 2 := by
    rw [filter_snd_eq, Finset.card_pair (by simp)]
  rw [h2, Finset.card_univ, Fintype.card_prod, Fintype.card_bool, Fintype.card_fin] at h1
  have h3 : ((2 + (Finset.univ.filter (fun m : Bool × Fin n => ¬ m.2 = i)).card : ℕ) : ℝ)
      = ((2 * n : ℕ) : ℝ) := by rw [h1]
  push_cast at h3
  linarith

end Combinatorics

section Model

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]

/-- **(M6) The fourth moment of a pair difference:** `E ‖C_i‖⁴ ≤ 4 ((1 − ‖μ‖²)² + 1/d)`. -/
theorem integral_norm_pairDiff_pow_four_le (hD : IsSignProductLaw d p D) (hd : 0 < d)
    (i : Fin n) :
    ∫ ω, ‖pairDiff ω i‖ ^ 4 ∂(superMeasure n D μR μG)
      ≤ 4 * ((1 - ‖priorMean p‖ ^ 2) ^ 2 + 1 / (d : ℝ)) := by
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hae := ae_superPoint_facts (n := n) μR μG hD hd
  set t : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ :=
    fun ω => ⟪(superPoint true i ω : EuclideanSpace ℝ (Fin d)), superPoint false i ω⟫_ℝ with ht
  have htm : Measurable t := measurable_inner_native (measurable_superPoint true i)
    (measurable_superPoint false i)
  have htb : ∀ᵐ ω ∂(superMeasure n D μR μG), |t ω| ≤ 1 := by
    filter_upwards [hae] with ω hω
    refine (abs_real_inner_le_norm _ _).trans ?_
    have h1 := (hω true i).2.1
    have h0 := (hω false i).2.1
    nlinarith [norm_nonneg (superPoint true i ω : EuclideanSpace ℝ (Fin d)),
      norm_nonneg (superPoint false i ω : EuclideanSpace ℝ (Fin d))]
  have htI : Integrable t (superMeasure n D μR μG) :=
    Integrable.of_bound htm.aestronglyMeasurable 1
      (by filter_upwards [htb] with ω hω; rwa [Real.norm_eq_abs])
  have ht2I : Integrable (fun ω => t ω ^ 2) (superMeasure n D μR μG) := by
    refine Integrable.of_bound (htm.pow_const 2).aestronglyMeasurable 1 ?_
    filter_upwards [htb] with ω hω
    rw [Real.norm_eq_abs, abs_pow]
    nlinarith [abs_nonneg (t ω)]
  have hpt : (fun ω => ‖pairDiff ω i‖ ^ 4) =ᵐ[superMeasure n D μR μG]
      fun ω => 4 - 8 * t ω + 4 * t ω ^ 2 := by
    filter_upwards [hae] with ω hω
    have h1 := (hω true i).1
    have h0 := (hω false i).1
    have hn2 : ‖pairDiff ω i‖ ^ 2 = 2 - 2 * t ω := by
      rw [pairDiff, norm_sub_sq_real, h1, h0, ht]
      ring
    calc ‖pairDiff ω i‖ ^ 4 = (‖pairDiff ω i‖ ^ 2) ^ 2 := by ring
      _ = 4 - 8 * t ω + 4 * t ω ^ 2 := by rw [hn2]; ring
  have hI1 : Integrable (fun ω => (4 : ℝ) - 8 * t ω) (superMeasure n D μR μG) :=
    (integrable_const _).sub (htI.const_mul 8)
  rw [integral_congr_ae hpt, integral_add hI1 (ht2I.const_mul 4),
    integral_sub (integrable_const _) (htI.const_mul 8), integral_const,
    integral_const_mul, integral_const_mul]
  simp only [probReal_univ, smul_eq_mul, one_mul]
  -- `E t = ‖μ‖²`
  have hEt : ∫ ω, t ω ∂(superMeasure n D μR μG) = ‖priorMean p‖ ^ 2 := by
    have hsum : t = fun ω => ∑ k, (superPoint true i ω : EuclideanSpace ℝ (Fin d)) k
        * (superPoint false i ω : EuclideanSpace ℝ (Fin d)) k := by
      funext ω
      exact real_inner_eq_sum_apply _ _
    rw [hsum, integral_finsetSum _ fun k _ =>
      integrable_superCoord_mul (n := n) μR μG hD hd true false i i k k, ← sum_priorMean_sq]
    refine Finset.sum_congr rfl fun k _ => ?_
    have h := integral_superCoord_mul (n := n) μR μG hD hd ((true, i), k) ((false, i), k)
    simp only [Prod.mk.injEq, Bool.true_eq_false, and_true, if_false] at h
    rw [h, sq]
  -- `E t² ≤ ‖μ‖⁴ + 1/d`
  have hEt2 : ∫ ω, t ω ^ 2 ∂(superMeasure n D μR μG) ≤ ‖priorMean p‖ ^ 4 + 1 / (d : ℝ) := by
    have hne : ((true, i) : Bool × Fin n) ≠ (false, i) := by simp
    have hind : IndepFun (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        (superPoint true i ω : EuclideanSpace ℝ (Fin d)))
        (fun ω => superPoint false i ω) (superMeasure n D μR μG) :=
      (iIndepFun_superPoint (E := EuclideanSpace ℝ (Fin d)) (n := n) D μR μG).indepFun hne
    have hb : ∀ b, ∀ᵐ ω ∂(superMeasure n D μR μG),
        ∀ k, |(superPoint b i ω : EuclideanSpace ℝ (Fin d)) k| ≤ 1 := by
      intro b
      filter_upwards [hae] with ω hω
      exact (hω b i).2.2.1
    have hbil := integral_inner_sq_of_indepFun (superMeasure n D μR μG)
      (measurable_superPoint true i) (measurable_superPoint false i) hind (hb true) (hb false)
    rw [ht]
    rw [hbil]
    have hM : ∀ (b : Bool) (k l : Fin d),
        ∫ ω, (superPoint b i ω : EuclideanSpace ℝ (Fin d)) k
          * (superPoint b i ω : EuclideanSpace ℝ (Fin d)) l ∂(superMeasure n D μR μG)
        = if k = l then 1 / (d : ℝ) else priorMean p k * priorMean p l := by
      intro b k l
      have h := integral_superCoord_mul (n := n) μR μG hD hd ((b, i), k) ((b, i), l)
      simp only [Prod.mk.injEq, true_and] at h
      exact h
    simp only [hM]
    have hterm : ∀ k l : Fin d,
        (if k = l then 1 / (d : ℝ) else priorMean p k * priorMean p l)
          * (if k = l then 1 / (d : ℝ) else priorMean p k * priorMean p l)
        ≤ priorMean p k ^ 2 * priorMean p l ^ 2 + (if k = l then 1 / (d : ℝ) ^ 2 else 0) := by
      intro k l
      split_ifs with hkl
      · have h0 : 0 ≤ priorMean p k ^ 2 * priorMean p l ^ 2 := by positivity
        have e : (1 / (d : ℝ)) * (1 / d) = 1 / (d : ℝ) ^ 2 := by ring
        linarith
      · nlinarith
    calc ∑ k, ∑ l, (if k = l then 1 / (d : ℝ) else priorMean p k * priorMean p l)
          * (if k = l then 1 / (d : ℝ) else priorMean p k * priorMean p l)
        ≤ ∑ k, ∑ l, (priorMean p k ^ 2 * priorMean p l ^ 2
            + (if k = l then 1 / (d : ℝ) ^ 2 else 0)) :=
          Finset.sum_le_sum fun k _ => Finset.sum_le_sum fun l _ => hterm k l
      _ = ‖priorMean p‖ ^ 4 + 1 / (d : ℝ) := by
          simp only [Finset.sum_add_distrib, Finset.sum_ite_eq, Finset.mem_univ, if_true,
            ← Finset.mul_sum, ← Finset.sum_mul, sum_priorMean_sq, Finset.sum_const,
            Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
          field_simp
          try ring
  nlinarith [hEt, hEt2]

/-- The rest sum `R_i = ∑_{m : m.2 ≠ i} Z_m` of all supersample points outside pair `i`. -/
def restSum (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) (i : Fin n) :
    EuclideanSpace ℝ (Fin d) :=
  ∑ m ∈ Finset.univ.filter (fun m : Bool × Fin n => ¬ m.2 = i), superPoint m.1 m.2 ω

omit [IsProbabilityMeasure μR] [IsProbabilityMeasure μG] [IsProbabilityMeasure D] in
theorem measurable_restSum (i : Fin n) :
    Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => restSum ω i := by
  unfold restSum
  exact Finset.measurable_sum _ fun m _ => measurable_superPoint m.1 m.2

omit [IsProbabilityMeasure μR] [IsProbabilityMeasure μG] [IsProbabilityMeasure D] in
/-- `∑_j (Z_{1,j} + Z_{0,j}) = R_i + (Z_{1,i} + Z_{0,i})`. -/
theorem sum_pairs_eq_restSum_add (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)
    (i : Fin n) :
    ∑ j, ((superPoint true j ω : EuclideanSpace ℝ (Fin d)) + superPoint false j ω)
      = restSum ω i + (superPoint true i ω + superPoint false i ω) := by
  have h1 : ∑ j, ((superPoint true j ω : EuclideanSpace ℝ (Fin d)) + superPoint false j ω)
      = ∑ m : Bool × Fin n, (superPoint m.1 m.2 ω : EuclideanSpace ℝ (Fin d)) := by
    simp only [Fintype.sum_prod_type, Fintype.sum_bool, Finset.sum_add_distrib]
  have h2 := Finset.sum_filter_add_sum_filter_not (Finset.univ : Finset (Bool × Fin n))
    (fun m : Bool × Fin n => m.2 = i)
    (fun m : Bool × Fin n => (superPoint m.1 m.2 ω : EuclideanSpace ℝ (Fin d)))
  have h3 : ∑ m ∈ Finset.univ.filter (fun m : Bool × Fin n => m.2 = i),
      (superPoint m.1 m.2 ω : EuclideanSpace ℝ (Fin d))
      = superPoint true i ω + superPoint false i ω := by
    rw [filter_snd_eq, Finset.sum_pair (by simp)]
  rw [h1, ← h2, h3, restSum]
  abel

/-- The rest sum has coordinates bounded by `2n` almost surely. -/
theorem ae_restSum_coord_le (hD : IsSignProductLaw d p D) (hd : 0 < d) :
    ∀ᵐ ω ∂(superMeasure n D μR μG), ∀ i k, |restSum ω i k| ≤ 2 * n := by
  filter_upwards [ae_superPoint_facts (n := n) μR μG hD hd] with ω hω i k
  unfold restSum
  rw [euclidean_sum_apply]
  refine (Finset.abs_sum_le_sum_abs _ _).trans ?_
  calc ∑ m ∈ Finset.univ.filter (fun m : Bool × Fin n => ¬ m.2 = i),
        |(superPoint m.1 m.2 ω : EuclideanSpace ℝ (Fin d)) k|
      ≤ ∑ m ∈ Finset.univ.filter (fun m : Bool × Fin n => ¬ m.2 = i), (1 : ℝ) :=
        Finset.sum_le_sum fun m _ => (hω m.1 m.2).2.2.1 k
    _ ≤ ∑ m : Bool × Fin n, (1 : ℝ) :=
        Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
          (fun _ _ _ => zero_le_one)
    _ = 2 * n := by simp [Finset.card_univ]

/-- The rest sum and the pair difference of pair `i` are independent. -/
theorem indepFun_restSum_pairDiff (i : Fin n) :
    IndepFun (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => restSum ω i)
      (fun ω => pairDiff ω i) (superMeasure n D μR μG) := by
  classical
  set S := Finset.univ.filter (fun m : Bool × Fin n => ¬ m.2 = i) with hS
  set T := Finset.univ.filter (fun m : Bool × Fin n => m.2 = i) with hT
  have hST : Disjoint S T := by
    rw [hS, hT, Finset.disjoint_filter]
    intro m _ h1 h2
    exact h1 h2
  have h := (iIndepFun_superPoint (E := EuclideanSpace ℝ (Fin d)) (n := n) D μR μG).indepFun_finset
    S T hST (fun m => measurable_superPoint m.1 m.2)
  have hiT : ((true, i) : Bool × Fin n) ∈ T := by simp [hT]
  have hiT' : ((false, i) : Bool × Fin n) ∈ T := by simp [hT]
  have hF : Measurable fun x : S → EuclideanSpace ℝ (Fin d) => ∑ m : S, x m :=
    Finset.measurable_sum _ fun m _ => measurable_pi_apply m
  have hG : Measurable fun x : T → EuclideanSpace ℝ (Fin d) => x ⟨_, hiT⟩ - x ⟨_, hiT'⟩ :=
    (measurable_pi_apply _).sub (measurable_pi_apply _)
  have h2 := h.comp hF hG
  have e1 : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => restSum ω i)
      = (fun x : S → EuclideanSpace ℝ (Fin d) => ∑ m : S, x m)
        ∘ (fun ω (m : S) => (superPoint (m : Bool × Fin n).1 (m : Bool × Fin n).2 ω :
          EuclideanSpace ℝ (Fin d))) := by
    funext ω
    simp only [Function.comp_apply, restSum]
    exact (Finset.sum_coe_sort S (fun m => (superPoint m.1 m.2 ω : EuclideanSpace ℝ (Fin d)))).symm
  have e2 : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => pairDiff ω i)
      = (fun x : T → EuclideanSpace ℝ (Fin d) => x ⟨_, hiT⟩ - x ⟨_, hiT'⟩)
        ∘ (fun ω (m : T) => (superPoint (m : Bool × Fin n).1 (m : Bool × Fin n).2 ω :
          EuclideanSpace ℝ (Fin d))) := by
    funext ω
    rfl
  rw [e1, e2]
  exact h2

/-- **(M7) The candidate-predictable moment.**  With `N = 2(n − 1)` points outside pair `i`,
`E ⟪R_i, C_i⟫² = ∑_k (N/d + (N² − N) μ_k²) · 2 (1/d − μ_k²)`. -/
theorem integral_inner_restSum_pairDiff_sq (hD : IsSignProductLaw d p D) (hd : 0 < d)
    (i : Fin n) :
    ∫ ω, ⟪restSum ω i, pairDiff ω i⟫_ℝ ^ 2 ∂(superMeasure n D μR μG)
      = ∑ k, ((2 * ((n : ℝ) - 1)) * (1 / (d : ℝ))
          + ((2 * ((n : ℝ) - 1)) ^ 2 - 2 * ((n : ℝ) - 1)) * priorMean p k ^ 2)
          * (2 * (1 / (d : ℝ) - priorMean p k ^ 2)) := by
  classical
  have hn1 : (1 : ℝ) ≤ n := by
    have : 0 < n := Fin.pos i
    exact_mod_cast this
  have hbR := ae_restSum_coord_le (n := n) μR μG hD hd
  have hbC := ae_pairDiff_coord_le (n := n) μR μG hD hd
  have hbil := integral_inner_sq_of_indepFun (superMeasure n D μR μG) (measurable_restSum i)
    (measurable_pairDiff i) (indepFun_restSum_pairDiff μR μG i) (K := 2 * n + 2)
    (by filter_upwards [hbR] with ω hω k; linarith [hω i k])
    (by filter_upwards [hbC] with ω hω k; linarith [hω i k])
  rw [hbil]
  refine Finset.sum_congr rfl fun k _ => ?_
  have hC : ∀ l : Fin d, ∫ ω, pairDiff ω i k * pairDiff ω i l ∂(superMeasure n D μR μG)
      = if k = l then 2 * (1 / (d : ℝ) - priorMean p k ^ 2) else 0 := fun l =>
    integral_pairDiff_coord_mul (n := n) μR μG hD hd i k l
  simp only [hC]
  rw [Finset.sum_eq_single k (fun l _ hl => by rw [if_neg (Ne.symm hl), mul_zero])
    (fun hk => absurd (Finset.mem_univ k) hk), if_pos rfl]
  congr 1
  -- `E R_k² = N/d + (N² − N) μ_k²`
  set S := Finset.univ.filter (fun m : Bool × Fin n => ¬ m.2 = i) with hS
  have hRk : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      restSum ω i k * restSum ω i k
        = ∑ m ∈ S, ∑ m' ∈ S, (superPoint m.1 m.2 ω : EuclideanSpace ℝ (Fin d)) k
          * (superPoint m'.1 m'.2 ω : EuclideanSpace ℝ (Fin d)) k := by
    intro ω
    unfold restSum
    rw [euclidean_sum_apply, Finset.sum_mul_sum]
  have hfun : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      restSum ω i k * restSum ω i k) = fun ω => ∑ m ∈ S, ∑ m' ∈ S,
        (superPoint m.1 m.2 ω : EuclideanSpace ℝ (Fin d)) k
          * (superPoint m'.1 m'.2 ω : EuclideanSpace ℝ (Fin d)) k := funext hRk
  rw [hfun, integral_finsetSum _ fun m _ => integrable_finsetSum _ fun m' _ =>
    integrable_superCoord_mul (n := n) μR μG hD hd m.1 m'.1 m.2 m'.2 k k]
  have hin : ∀ m m' : Bool × Fin n, ∫ ω, (superPoint m.1 m.2 ω : EuclideanSpace ℝ (Fin d)) k
      * (superPoint m'.1 m'.2 ω : EuclideanSpace ℝ (Fin d)) k ∂(superMeasure n D μR μG)
      = if m = m' then 1 / (d : ℝ) else priorMean p k ^ 2 := by
    intro m m'
    have h := integral_superCoord_mul (n := n) μR μG hD hd (m, k) (m', k)
    simp only [Prod.mk.injEq, and_true] at h
    rw [h]
    split_ifs <;> ring
  have hsum : ∀ m ∈ S, ∫ ω, ∑ m' ∈ S, (superPoint m.1 m.2 ω : EuclideanSpace ℝ (Fin d)) k
      * (superPoint m'.1 m'.2 ω : EuclideanSpace ℝ (Fin d)) k ∂(superMeasure n D μR μG)
      = ∑ m' ∈ S, (if m = m' then 1 / (d : ℝ) else priorMean p k ^ 2) := by
    intro m _
    rw [integral_finsetSum _ fun m' _ =>
      integrable_superCoord_mul (n := n) μR μG hD hd m.1 m'.1 m.2 m'.2 k k]
    exact Finset.sum_congr rfl fun m' _ => hin m m'
  rw [Finset.sum_congr rfl hsum, sum_sum_ite_eq_const, hS, card_filter_snd_ne]

end Model

end RidgeERM
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RidgeERM/RidgeOrder.lean <==
import LossOnlyTraceability.RidgeERM.RidgePrior

/-! The order of the certificate of ridge ERM on the hard prior, explicit form: for `τ ≠ 0`, with `m = min{√(n/m_ε), τ_b/|τ|}` and
`τ_b = √(ε/n)` (at `r = 2`, `n/m_ε = n ε`),
`0.28 (1 + √(7.5/D₊) m) · E_Π gen ≤ E_Π B^sup(τ) ≤ 2.44 (1 + m) · E_Π gen`.
So for fixed `D₊` the ratio is `≍ 1 + min{√(n/m_ε), τ_b/|τ|}` with constants depending only on
`D₊`. -/

noncomputable section
namespace LossOnlyTraceability
namespace RidgeERM

open Unsaturated
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Order

/-- The arithmetic of the order statement: with `x = nε/(1 + n²τ²)` and
`m = min{√(nε), √(ε/n)/|τ|}` (`τ ≠ 0`, `n > 0`, `ε > 0`): `m²/2 ≤ x ≤ m²`. -/
theorem order_arith {n ε τ : ℝ} (hn : 0 < n) (hε : 0 < ε) (hτ : τ ≠ 0) :
    (min (Real.sqrt (n * ε)) (Real.sqrt (ε / n) / |τ|)) ^ 2 / 2 ≤ n * ε / (1 + n ^ 2 * τ ^ 2) ∧
      n * ε / (1 + n ^ 2 * τ ^ 2) ≤ (min (Real.sqrt (n * ε)) (Real.sqrt (ε / n) / |τ|)) ^ 2 := by
  have hτ2 : 0 < τ ^ 2 := by positivity
  have hs : Real.sqrt (n * ε) ^ 2 = n * ε := Real.sq_sqrt (by positivity)
  have ht : (Real.sqrt (ε / n) / |τ|) ^ 2 = ε / (n * τ ^ 2) := by
    rw [div_pow, Real.sq_sqrt (by positivity), sq_abs, div_div]
  have hy : 0 < 1 + n ^ 2 * τ ^ 2 := by positivity
  have hx1 : n * ε / (1 + n ^ 2 * τ ^ 2) ≤ n * ε := by
    rw [div_le_iff₀ hy]
    nlinarith [mul_pos (mul_pos hn hε) (by positivity : (0 : ℝ) < n ^ 2 * τ ^ 2)]
  have hx2 : n * ε / (1 + n ^ 2 * τ ^ 2) ≤ ε / (n * τ ^ 2) := by
    rw [div_le_div_iff₀ hy (by positivity)]
    nlinarith [mul_pos hε (by positivity : (0 : ℝ) < n ^ 2 * τ ^ 2)]
  constructor
  · rcases le_total (n ^ 2 * τ ^ 2) 1 with h | h
    · -- `1 + n²τ² ≤ 2`, so `x ≥ nε/2 ≥ m²/2`
      have hm : (min (Real.sqrt (n * ε)) (Real.sqrt (ε / n) / |τ|)) ^ 2 ≤ n * ε :=
        (pow_le_pow_left₀ (le_min (Real.sqrt_nonneg _) (by positivity)) (min_le_left _ _) 2).trans_eq
          hs
      rw [div_le_div_iff₀ (by norm_num) hy]
      nlinarith [mul_pos hn hε, mul_nonneg (sq_nonneg (min (Real.sqrt (n * ε))
        (Real.sqrt (ε / n) / |τ|))) (sub_nonneg.2 h)]
    · -- `1 + n²τ² ≤ 2 n²τ²`, so `x ≥ ε/(2 n τ²) ≥ m²/2`
      have hm : (min (Real.sqrt (n * ε)) (Real.sqrt (ε / n) / |τ|)) ^ 2 ≤ ε / (n * τ ^ 2) :=
        (pow_le_pow_left₀ (le_min (Real.sqrt_nonneg _) (by positivity)) (min_le_right _ _) 2).trans_eq
          ht
      have hstep : ε / (n * τ ^ 2) / 2 ≤ n * ε / (1 + n ^ 2 * τ ^ 2) := by
        rw [div_div, div_le_div_iff₀ (by positivity) hy]
        nlinarith [mul_pos hε (by positivity : (0 : ℝ) < n), mul_nonneg hε.le (sub_nonneg.2 h)]
      linarith
  · rcases min_cases (Real.sqrt (n * ε)) (Real.sqrt (ε / n) / |τ|) with ⟨hm, -⟩ | ⟨hm, -⟩
    · rw [hm, hs]; exact hx1
    · rw [hm, ht]; exact hx2

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng]
  (μR : Measure Unit) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The order on the hard prior, explicit form** (`τ ≠ 0`):
`0.28 (1 + √(7.5/D₊) m) E_Π gen ≤ E_Π B^sup(τ) ≤ 2.44 (1 + m) E_Π gen` with
`m = min{√(nε), √(ε/n)/|τ|}`. -/
theorem ridge_prior_order {ε Dp : ℝ} (hε : 0 < ε) (hε192 : ε ≤ 1 / 192) (hn : 1 / ε ≤ n)
    (hd1 : 32 * n ≤ d) (hd2 : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) {τ : ℝ} (hτ : τ ≠ 0)
    (g : EuclideanSpace ℝ (Fin d) → ℝ) :
    0.28 * (1 + Real.sqrt (7.5 / Dp) * min (Real.sqrt (n * ε)) (Real.sqrt (ε / n) / |τ|))
        * ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)
        ≤ ∫ p, ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) ∧
      ∫ p, ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)
        ≤ 2.44 * (1 + min (Real.sqrt (n * ε)) (Real.sqrt (ε / n) / |τ|))
          * ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
            ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) := by
  have hn192 : (192 : ℝ) ≤ n := by
    have : (192 : ℝ) ≤ 1 / ε := by rw [le_div_iff₀ hε]; linarith
    linarith
  have hnpos : (0 : ℝ) < n := by linarith
  have hdR : (32 : ℝ) * n ≤ d := by exact_mod_cast hd1
  have hDp : 0 < Dp := by
    by_contra h
    push_neg at h
    have : Dp * n ≤ 0 := mul_nonpos_of_nonpos_of_nonneg h hnpos.le
    linarith
  obtain ⟨hgen, hlow, hup⟩ := ridge_prior_ratio μR μG hε hε192 hn hd1 hd2 hGf hGlaw τ g
  have hg0 : 0 ≤ ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
      ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) := by rw [hgen]; exact div_nonneg (by linarith) hnpos.le
  obtain ⟨hxl, hxu⟩ := order_arith hnpos hε hτ
  set m := min (Real.sqrt (n * ε)) (Real.sqrt (ε / n) / |τ|) with hm
  set x := (n : ℝ) * ε / (1 + (n : ℝ) ^ 2 * τ ^ 2) with hx
  have hm0 : 0 ≤ m := by rw [hm]; exact le_min (Real.sqrt_nonneg _) (by positivity)
  have hx0 : 0 ≤ x := by rw [hx]; positivity
  refine ⟨le_trans ?_ hlow, hup.trans ?_⟩
  · refine mul_le_mul_of_nonneg_right ?_ hg0
    -- `0.28 (1 + √c m) ≤ 0.41 √(1 + (15/Dp) x)` with `c = 7.5/Dp` and `x ≥ m²/2`
    set c : ℝ := 7.5 / Dp with hc
    have hc0 : 0 ≤ c := by rw [hc]; positivity
    have hsc : Real.sqrt c ^ 2 = c := Real.sq_sqrt hc0
    have hin : 1 + c * m ^ 2 ≤ 1 + 15 / Dp * x := by
      have : c * m ^ 2 ≤ 15 / Dp * x := by
        have e : c * m ^ 2 = 15 / Dp * (m ^ 2 / 2) := by rw [hc]; ring
        rw [e]
        exact mul_le_mul_of_nonneg_left hxl (by positivity)
      linarith
    have hkey : (0.28 * (1 + Real.sqrt c * m)) ^ 2 ≤ (0.41 ^ 2) * (1 + c * m ^ 2) := by
      have hsq0 : 0 ≤ Real.sqrt c * m := mul_nonneg (Real.sqrt_nonneg _) hm0
      have hq : (Real.sqrt c * m) ^ 2 = c * m ^ 2 := by rw [mul_pow, hsc]
      have h2 : 2 * (Real.sqrt c * m) ≤ 1 + c * m ^ 2 := by
        nlinarith [sq_nonneg (1 - Real.sqrt c * m)]
      nlinarith [mul_nonneg hc0 (sq_nonneg m)]
    have hrhs : 0.41 ^ 2 * (1 + c * m ^ 2) ≤ (0.41 * Real.sqrt (1 + 15 / Dp * x)) ^ 2 := by
      rw [mul_pow, Real.sq_sqrt (by positivity)]
      exact mul_le_mul_of_nonneg_left hin (by norm_num)
    have hpos : 0 ≤ 0.41 * Real.sqrt (1 + 15 / Dp * x) := by positivity
    exact (abs_le_of_sq_le_sq' (hkey.trans hrhs) hpos).2
  · refine mul_le_mul_of_nonneg_right ?_ hg0
    refine mul_le_mul_of_nonneg_left ?_ (by norm_num)
    rw [Real.sqrt_le_left (by positivity)]
    nlinarith

end Order

end RidgeERM
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RidgeERM/RidgePrior.lean <==
import LossOnlyTraceability.RidgeERM.RidgeLaw
import LossOnlyTraceability.Unsaturated.PositionSigned

/-! Noise-free ridge ERM averaged over the hard prior (explicit constants).

Regime: `r = 2`, `0 < ε ≤ 1/192`, `n ≥ m_ε = 1/ε`, `32 n ≤ d ≤ D₊ n`, the hard prior
`Π = prior (nativeKappa 1 (1/2) 2 ε) d` (so `v = E p_k² = 16 ε`).  With `x = n ε / (1 + n² τ²)`:

* `E_Π gen_p = (1 − 16 ε)/n` (`ridge_prior_gen`);
* `0.41 √(1 + (15/D₊) x) · E_Π gen ≤ E_Π B^sup(τ) ≤ 2.44 √(1 + x) · E_Π gen` (`ridge_prior_ratio`);
* `E_Π gen ≤ E_Π B^Q(τ) ≤ E_Π B^sup(τ)` for every direction `Q`;
* (i) for `|τ| ≤ 1/n`: `E_Π B^sup ≥ 1.122 √(n ε / D₊) E_Π gen` and `E_Π B^sup ≤ 3.46 √(n ε) E_Π gen`;
* (ii) for `τ² ≥ ε/n`: `E_Π B^Q ≤ 3.46 E_Π gen` for every `Q`.

The prior facts used are Markov for `‖μ_p‖²` and Chebyshev for `w_p = d⁻¹ ∑_k p_k²(1 − p_k²)`
(`prior_measureReal_norm_sq_ge_le`, `prior_measureReal_ridgeW_lt_le`). -/

noncomputable section
namespace LossOnlyTraceability
namespace RidgeERM

open Unsaturated
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section PriorFacts

variable {d : ℕ} {κ : ℝ}

theorem continuous_ridgeW : Continuous (ridgeW : (Fin d → ℝ) → ℝ) := by
  unfold ridgeW
  fun_prop

/-- `w_p ≤ ‖μ_p‖²`. -/
theorem ridgeW_le_norm_sq (hd : 0 < d) (p : Fin d → ℝ) : ridgeW p ≤ ‖priorMean p‖ ^ 2 := by
  rw [norm_priorMean_sq hd, ridgeW]
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  refine div_le_div_of_nonneg_right ?_ hdpos.le
  refine Finset.sum_le_sum fun k _ => ?_
  nlinarith [sq_nonneg (p k ^ 2)]

theorem ridgeW_nonneg {p : Fin d → ℝ} (hp : p ∈ productCube d) : 0 ≤ ridgeW p := by
  unfold ridgeW
  refine div_nonneg (Finset.sum_nonneg fun k _ => ?_) (Nat.cast_nonneg d)
  have hk := hp k
  have : p k ^ 2 ≤ 1 := by nlinarith [hk.1, hk.2]
  exact mul_nonneg (sq_nonneg _) (by linarith)

/-- Integrable continuous functions under the prior. -/
theorem integrable_of_continuous_prior (hκ : 0 < κ) {f : (Fin d → ℝ) → ℝ} (hf : Continuous f) :
    Integrable f (prior κ d) := by
  haveI := isProbabilityMeasure_prior hκ d
  exact (memLp_two_of_continuous_prior hκ hf).integrable one_le_two

/-- The coordinate function `h(t) = t² − t⁴ = t²(1 − t²)` has prior mean `v − m₄`. -/
theorem integral_prior_coord_h (hκ : 0 < κ) (k : Fin d) :
    ∫ p, (p k ^ 2 - p k ^ 4) ∂(prior κ d) = 1 / (κ + 1) - 3 / ((κ + 1) * (κ + 3)) := by
  rw [integral_sub (integrable_of_continuous_prior (f := fun p : Fin d → ℝ => p k ^ 2) hκ
      (by fun_prop))
    (integrable_of_continuous_prior (f := fun p : Fin d → ℝ => p k ^ 4) hκ (by fun_prop)),
    integral_prior_coord_sq hκ k, integral_prior_coord_pow_four hκ k]

/-- `E_Π w_p = v − m₄`. -/
theorem integral_prior_ridgeW (hκ : 0 < κ) (hd : 0 < d) :
    ∫ p, ridgeW p ∂(prior κ d) = 1 / (κ + 1) - 3 / ((κ + 1) * (κ + 3)) := by
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have e : (fun p : Fin d → ℝ => ridgeW p) = fun p : Fin d → ℝ => (∑ k, (p k ^ 2 - p k ^ 4)) / d := by
    funext p
    unfold ridgeW
    congr 1
    exact Finset.sum_congr rfl fun k _ => by ring
  rw [e, integral_div, integral_finsetSum _ fun k _ =>
    integrable_of_continuous_prior (f := fun p : Fin d → ℝ => p k ^ 2 - p k ^ 4) hκ (by fun_prop)]
  simp only [integral_prior_coord_h hκ, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
    nsmul_eq_mul]
  field_simp

/-- Distinct coordinates are independent under the product prior. -/
theorem integral_prior_mul_of_ne (hκ : 0 < κ) {k l : Fin d} (hkl : k ≠ l) {f : ℝ → ℝ}
    (hf : Measurable f) :
    ∫ p, f (p k) * f (p l) ∂(prior κ d) = (∫ p, f (p k) ∂(prior κ d)) * ∫ p, f (p l) ∂(prior κ d) := by
  haveI := isProbabilityMeasure_priorCoord hκ
  have hind : iIndepFun (fun (k : Fin d) (p : Fin d → ℝ) => p k) (prior κ d) := by
    unfold prior
    exact iIndepFun_pi (X := fun _ => id) fun _ => aemeasurable_id
  have h2 : IndepFun (fun p : Fin d → ℝ => f (p k)) (fun p => f (p l)) (prior κ d) :=
    (hind.indepFun hkl).comp hf hf
  exact h2.integral_fun_mul_eq_mul_integral (hf.comp (measurable_pi_apply k)).aestronglyMeasurable
    (hf.comp (measurable_pi_apply l)).aestronglyMeasurable

/-- **The variance of `w_p` under the prior:** `E_Π (w_p − E_Π w)² ≤ m₄ / d`. -/
theorem integral_prior_ridgeW_sub_sq_le (hκ : 0 < κ) (hd : 0 < d) :
    ∫ p, (ridgeW p - (1 / (κ + 1) - 3 / ((κ + 1) * (κ + 3)))) ^ 2 ∂(prior κ d)
      ≤ 3 / ((κ + 1) * (κ + 3)) / d := by
  classical
  haveI := isProbabilityMeasure_prior hκ d
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  set c : ℝ := 1 / (κ + 1) - 3 / ((κ + 1) * (κ + 3)) with hc
  set Y : ℝ → ℝ := fun t => t ^ 2 - t ^ 4 - c with hY
  have hYm : Measurable Y := by rw [hY]; fun_prop
  have hYc : Continuous Y := by rw [hY]; fun_prop
  have hpt : ∀ p : Fin d → ℝ, (ridgeW p - c) ^ 2 = (∑ k, ∑ l, Y (p k) * Y (p l)) / (d : ℝ) ^ 2 := by
    intro p
    have e : ridgeW p - c = (∑ k, Y (p k)) / d := by
      have h1 : ∀ k, p k ^ 2 * (1 - p k ^ 2) = p k ^ 2 - p k ^ 4 := fun k => by ring
      unfold ridgeW
      simp only [h1, hY, Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
        Fintype.card_fin, nsmul_eq_mul]
      first | (field_simp; ring) | field_simp
    rw [e, div_pow, sq, Finset.sum_mul_sum]
  have hint : ∀ k l : Fin d, Integrable (fun p : Fin d → ℝ => Y (p k) * Y (p l)) (prior κ d) :=
    fun k l => integrable_of_continuous_prior hκ
      ((hYc.comp (continuous_apply k)).mul (hYc.comp (continuous_apply l)))
  have hmean : ∀ k : Fin d, ∫ p, Y (p k) ∂(prior κ d) = 0 := by
    intro k
    have e : (fun p : Fin d → ℝ => Y (p k)) = fun p => (p k ^ 2 - p k ^ 4) - c := by
      funext p; rw [hY]
    rw [e, integral_sub (integrable_of_continuous_prior
      (f := fun p : Fin d → ℝ => p k ^ 2 - p k ^ 4) hκ (by fun_prop)) (integrable_const _),
      integral_prior_coord_h hκ k, integral_const]
    simp [hc]
  have hdiag : ∀ k : Fin d, ∫ p, Y (p k) * Y (p k) ∂(prior κ d) ≤ 3 / ((κ + 1) * (κ + 3)) := by
    intro k
    have hle : ∀ᵐ p ∂(prior κ d), Y (p k) * Y (p k) ≤ p k ^ 4 - 2 * c * (p k ^ 2 - p k ^ 4)
        + c ^ 2 := by
      filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
      have h1 := hp k
      have ht2 : p k ^ 2 ≤ 1 := by nlinarith [h1.1, h1.2]
      rw [hY]
      simp only
      nlinarith [mul_nonneg (pow_nonneg (sq_nonneg (p k)) 3) (by linarith : (0 : ℝ) ≤ 2 - p k ^ 2)]
    have hI2 : Integrable (fun p : Fin d → ℝ => p k ^ 4 - 2 * c * (p k ^ 2 - p k ^ 4) + c ^ 2)
        (prior κ d) := integrable_of_continuous_prior hκ (by fun_prop)
    have hmono := integral_mono_ae (hint k k) hI2 hle
    have hval : ∫ p, (p k ^ 4 - 2 * c * (p k ^ 2 - p k ^ 4) + c ^ 2) ∂(prior κ d)
        = 3 / ((κ + 1) * (κ + 3)) - c ^ 2 := by
      rw [integral_add (integrable_of_continuous_prior
          (f := fun p : Fin d → ℝ => p k ^ 4 - 2 * c * (p k ^ 2 - p k ^ 4)) hκ (by fun_prop))
          (integrable_const _),
        integral_sub (integrable_of_continuous_prior (f := fun p : Fin d → ℝ => p k ^ 4) hκ
            (by fun_prop))
          (integrable_of_continuous_prior (f := fun p : Fin d → ℝ => 2 * c * (p k ^ 2 - p k ^ 4))
            hκ (by fun_prop)),
        integral_const_mul, integral_prior_coord_h hκ k, integral_prior_coord_pow_four hκ k,
        integral_const]
      simp only [probReal_univ, smul_eq_mul, one_mul]
      rw [hc]
      ring
    rw [hval] at hmono
    nlinarith [sq_nonneg c]
  have hoff : ∀ k l : Fin d, k ≠ l → ∫ p, Y (p k) * Y (p l) ∂(prior κ d) = 0 := by
    intro k l hkl
    rw [integral_prior_mul_of_ne hκ hkl hYm, hmean k, zero_mul]
  have hfun : (fun p : Fin d → ℝ => (ridgeW p - c) ^ 2)
      = fun p => (∑ k, ∑ l, Y (p k) * Y (p l)) / (d : ℝ) ^ 2 := funext hpt
  rw [hfun, integral_div, integral_finsetSum _ fun k _ => integrable_finsetSum _ fun l _ => hint k l]
  have hrow : ∀ k : Fin d, ∫ p, ∑ l, Y (p k) * Y (p l) ∂(prior κ d)
      = ∫ p, Y (p k) * Y (p k) ∂(prior κ d) := by
    intro k
    rw [integral_finsetSum _ fun l _ => hint k l, Finset.sum_eq_single k]
    · intro l _ hl
      exact hoff k l (Ne.symm hl)
    · intro hk
      exact absurd (Finset.mem_univ k) hk
  simp only [hrow]
  have hsum : ∑ k : Fin d, ∫ p, Y (p k) * Y (p k) ∂(prior κ d)
      ≤ d * (3 / ((κ + 1) * (κ + 3))) := by
    calc ∑ k : Fin d, ∫ p, Y (p k) * Y (p k) ∂(prior κ d)
        ≤ ∑ _k : Fin d, 3 / ((κ + 1) * (κ + 3)) := Finset.sum_le_sum fun k _ => hdiag k
      _ = d * (3 / ((κ + 1) * (κ + 3))) := by simp
  rw [div_le_div_iff₀ (by positivity) hdpos]
  have : (0 : ℝ) < (d : ℝ) ^ 2 := by positivity
  calc (∑ k : Fin d, ∫ p, Y (p k) * Y (p k) ∂(prior κ d)) * d
      ≤ d * (3 / ((κ + 1) * (κ + 3))) * d := mul_le_mul_of_nonneg_right hsum hdpos.le
    _ = 3 / ((κ + 1) * (κ + 3)) * (d : ℝ) ^ 2 := by ring

/-- **Markov:** `Π(‖μ_p‖² ≥ 1/2) ≤ 2 v`. -/
theorem prior_measureReal_norm_sq_ge_le (hκ : 0 < κ) (hd : 0 < d) :
    (prior κ d).real {p | 1 / 2 ≤ ‖priorMean p‖ ^ 2} ≤ 2 * (1 / (κ + 1)) := by
  haveI := isProbabilityMeasure_prior hκ d
  have h := mul_meas_ge_le_integral_of_nonneg (μ := prior κ d)
    (Filter.Eventually.of_forall fun p => sq_nonneg ‖priorMean p‖)
    (integrable_of_continuous_prior (f := fun p : Fin d → ℝ => ‖priorMean p‖ ^ 2) hκ
      ((continuous_norm_priorMean hd).pow 2)) (1 / 2)
  rw [integral_prior_norm_priorMean_sq hκ hd] at h
  linarith

/-- **Chebyshev:** if `v ≤ 1/12` then `Π(w_p < v/2) ≤ 48/d`. -/
theorem prior_measureReal_ridgeW_lt_le (hκ : 0 < κ) (hd : 0 < d) (hv : 1 / (κ + 1) ≤ 1 / 12) :
    (prior κ d).real {p | ridgeW p < 1 / (κ + 1) / 2} ≤ 48 / d := by
  haveI := isProbabilityMeasure_prior hκ d
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hκ1 : 0 < κ + 1 := by linarith
  have hκ3 : 0 < κ + 3 := by linarith
  set v : ℝ := 1 / (κ + 1) with hvdef
  set m : ℝ := 3 / ((κ + 1) * (κ + 3)) with hm
  have hv0 : 0 < v := by rw [hvdef]; positivity
  have hm3 : m ≤ 3 * v ^ 2 := by
    rw [hm, hvdef, div_pow, one_pow, mul_one_div, div_le_div_iff₀ (by positivity) (by positivity)]
    nlinarith
  have hm0 : 0 ≤ m := by rw [hm]; positivity
  set c : ℝ := v - m with hc
  have hc34 : 3 / 4 * v ≤ c := by rw [hc]; nlinarith
  have hsub : {p : Fin d → ℝ | ridgeW p < v / 2} ⊆ {p | (v / 4) ^ 2 ≤ (ridgeW p - c) ^ 2} := by
    intro p hp
    simp only [Set.mem_setOf_eq] at hp ⊢
    have h1 : v / 4 ≤ c - ridgeW p := by linarith
    have h2 : 0 ≤ v / 4 := by positivity
    nlinarith
  have hint : Integrable (fun p : Fin d → ℝ => (ridgeW p - c) ^ 2) (prior κ d) :=
    integrable_of_continuous_prior hκ ((continuous_ridgeW.sub continuous_const).pow 2)
  have hmk := mul_meas_ge_le_integral_of_nonneg (μ := prior κ d)
    (Filter.Eventually.of_forall fun p => sq_nonneg (ridgeW p - c)) hint ((v / 4) ^ 2)
  have hvar : ∫ p, (ridgeW p - c) ^ 2 ∂(prior κ d) ≤ m / d := integral_prior_ridgeW_sub_sq_le hκ hd
  have hmono : (prior κ d).real {p : Fin d → ℝ | ridgeW p < v / 2}
      ≤ (prior κ d).real {p | (v / 4) ^ 2 ≤ (ridgeW p - c) ^ 2} := measureReal_mono hsub
  have hkey : (v / 4) ^ 2 * (prior κ d).real {p | (v / 4) ^ 2 ≤ (ridgeW p - c) ^ 2}
      ≤ 3 * v ^ 2 / d := by
    refine hmk.trans (hvar.trans ?_)
    exact div_le_div_of_nonneg_right hm3 hdpos.le
  have hpos : 0 < (v / 4) ^ 2 := by positivity
  have hb : (prior κ d).real {p | (v / 4) ^ 2 ≤ (ridgeW p - c) ^ 2} ≤ 48 / d := by
    have e : 3 * v ^ 2 / d = (v / 4) ^ 2 * (48 / d) := by
      first | (field_simp; ring) | field_simp
    rw [e] at hkey
    exact le_of_mul_le_mul_left hkey hpos
  exact hmono.trans hb

end PriorFacts

section Main

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng]
  (μR : Measure Unit) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The hard-prior exponent at `r = 2` has `v = 1/(κ+1) = 16 ε`. -/
theorem nativeKappa_one_half_two_v {ε : ℝ} (hε : 0 < ε) :
    1 / (nativeKappa 1 (1 / 2) 2 ε + 1) = 16 * ε := by
  rw [nativeKappa, nativePriorVariance_one_half_two, sub_add_cancel, one_div, inv_inv]

/-- The pointwise lower-half arithmetic: from `ρ² (A + y) ≤ Y (D + y)`, `ρ ≥ 1/2`, `D ≤ b`,
`A − D ≥ K > 0` and `Y ≥ 0` it follows that `(b + y + K)/4 ≤ Y (b + y)`. -/
theorem lower_arith {ρ A Dr Y y b K : ℝ} (hρ : 1 / 2 ≤ ρ) (hy : 0 ≤ y) (hD0 : 0 ≤ Dr)
    (hDb : Dr ≤ b) (hK : 0 < K) (hAD : K ≤ A - Dr) (hY0 : 0 ≤ Y)
    (h : ρ ^ 2 * (A + y) ≤ Y * (Dr + y)) : (b + y + K) / 4 ≤ Y * (b + y) := by
  have hρ2 : 1 / 4 ≤ ρ ^ 2 := by nlinarith
  have hA : 0 < A + y := by linarith
  have h1 : (Dr + y + K) / 4 ≤ Y * (Dr + y) := by nlinarith
  have hu : 0 < Dr + y := by
    by_contra hcon
    have : Dr + y = 0 := by linarith
    rw [this, mul_zero] at h1
    linarith
  have hY4 : 1 / 4 ≤ Y := by
    by_contra hcon
    push_neg at hcon
    have : Y * (Dr + y) < 1 / 4 * (Dr + y) := by nlinarith
    linarith
  nlinarith [mul_nonneg (by linarith : (0 : ℝ) ≤ Y - 1 / 4) (by linarith : (0 : ℝ) ≤ b - Dr)]

/-- The pointwise upper-half arithmetic: from `Y ≤ α (A + y)` and `Y y ≤ b (A + y)` with
`α, b, A, y ≥ 0`: `Y (b + y) ≤ A (1 + α) b + b (b + y)`. -/
theorem upper_arith {Y A y α b : ℝ} (hα : 0 ≤ α) (hb : 0 ≤ b) (hA : 0 ≤ A) (hy : 0 ≤ y)
    (hY0 : 0 ≤ Y) (h1 : Y ≤ α * (A + y)) (h2 : Y * y ≤ b * (A + y)) :
    Y * (b + y) ≤ A * (1 + α) * b + b * (b + y) := by
  rcases eq_or_lt_of_le (add_nonneg hA hy) with h0 | hpos
  · have hA0 : A = 0 := by linarith
    have hy0 : y = 0 := by linarith
    subst hA0 hy0
    have : Y ≤ 0 := by simpa using h1
    nlinarith
  · set t := Y / (A + y) with ht
    have hYt : Y = (A + y) * t := by rw [ht]; field_simp
    have ht0 : 0 ≤ t := div_nonneg hY0 hpos.le
    have htα : t ≤ α := by rw [ht, div_le_iff₀ hpos]; linarith
    have hty : t * y ≤ b := by
      have : (A + y) * (t * y) ≤ (A + y) * b := by rw [hYt] at h2; nlinarith
      exact le_of_mul_le_mul_left this hpos
    have htb : t * (b + y) ≤ (1 + α) * b := by nlinarith
    rw [hYt]
    nlinarith [mul_le_mul_of_nonneg_left htb hA]

set_option maxHeartbeats 4000000 in
/-- **Ridge ERM averaged over the hard prior (oversampling, explicit constants).** -/
theorem ridge_prior_ratio {ε Dp : ℝ} (hε : 0 < ε) (hε192 : ε ≤ 1 / 192) (hn : 1 / ε ≤ n)
    (hd1 : 32 * n ≤ d) (hd2 : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (τ : ℝ)
    (g : EuclideanSpace ℝ (Fin d) → ℝ) :
    ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)
        = (1 - 16 * ε) / n ∧
      0.41 * Real.sqrt (1 + 15 / Dp * (n * ε / (1 + n ^ 2 * τ ^ 2)))
          * ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
            ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)
        ≤ ∫ p, ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p
            ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) ∧
      ∫ p, ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p
            ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)
        ≤ 2.44 * Real.sqrt (1 + n * ε / (1 + n ^ 2 * τ ^ 2))
          * ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
            ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) := by
  set κ := nativeKappa 1 (1 / 2) 2 ε with hκdef
  have hε16 : 16 * ε < 1 := by linarith
  have hκ : 0 < κ := nativeKappa_one_half_two_pos hε hε16
  haveI := isProbabilityMeasure_prior hκ d
  have hv : 1 / (κ + 1) = 16 * ε := nativeKappa_one_half_two_v hε
  have hn192 : (192 : ℝ) ≤ n := by
    have : (192 : ℝ) ≤ 1 / ε := by rw [le_div_iff₀ hε]; linarith
    linarith
  have hnpos : (0 : ℝ) < n := by linarith
  have hnN : 0 < n := by exact_mod_cast hnpos
  have hdR : (32 : ℝ) * n ≤ d := by exact_mod_cast hd1
  have hdpos : (0 : ℝ) < d := by linarith
  have hdN : 0 < d := by exact_mod_cast hdpos
  have hnd : (n : ℝ) / d ≤ 1 / 32 := by rw [div_le_div_iff₀ hdpos (by norm_num)]; linarith
  have hnε : 1 ≤ (n : ℝ) * ε := by rw [div_le_iff₀ hε] at hn; linarith
  have hDp : 32 ≤ Dp := by
    by_contra h
    push_neg at h
    have : Dp * n < 32 * n := by nlinarith
    linarith
  have hlog0 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hlog : Real.log 2 < 0.6931471808 := Real.log_two_lt_d9
  set y : ℝ := (n : ℝ) ^ 2 * τ ^ 2 with hy
  have hy0 : 0 ≤ y := by positivity
  set x : ℝ := n * ε / (1 + y) with hx
  have hx0 : 0 ≤ x := by positivity
  have hcube := prior_ae_mem_Ioo hκ d
  have hcube' : ∀ᵐ p ∂(prior κ d), p ∈ productCube d := by
    filter_upwards [hcube] with p hp k
    exact Set.Ioo_subset_Icc_self (hp k)
  -- the prior average of the gap
  have hgen_ae : ∀ᵐ p ∂(prior κ d), nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
      = (1 - ‖priorMean p‖ ^ 2) / n := by
    filter_upwards [hcube'] with p hp
    have := ridge_gen_eq μR hp hdN hnN g
    rw [eq_div_iff hnpos.ne', mul_comm]
    exact this
  have hEgen : ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p ∂(prior κ d)
      = (1 - 16 * ε) / n := by
    rw [integral_congr_ae hgen_ae, integral_div, integral_sub (integrable_const _)
      (integrable_of_continuous_prior (f := fun p : Fin d → ℝ => ‖priorMean p‖ ^ 2) hκ
        ((continuous_norm_priorMean hdN).pow 2)),
      integral_const, integral_prior_norm_priorMean_sq hκ hdN, hv]
    simp
  refine ⟨hEgen, ?_, ?_⟩
  · -------------------------------------------------------------------- lower half
    set c0 : ℝ := 1 / 2 * Real.sqrt (1 + 15 / Dp * x) with hc0
    set G : Set (Fin d → ℝ) := {p | ‖priorMean p‖ ^ 2 < 1 / 2 ∧ 8 * ε ≤ ridgeW p} with hG
    have hGm : MeasurableSet G := by
      refine (measurableSet_lt ((continuous_norm_priorMean hdN).pow 2).measurable
        measurable_const).inter (measurableSet_le measurable_const continuous_ridgeW.measurable)
    -- pointwise lower bound on the good event
    have hpt : ∀ p ∈ productCube d, p ∈ G →
        c0 / n ≤ ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p := by
      intro p hp hpG
      obtain ⟨hμ, hw⟩ := hpG
      obtain ⟨h1, -, -, -, -⟩ := ridge_certificate_pointwise μR μG hp hdN hnN hGf hGlaw τ
      have hres := ridge_residual_le μR μG hp hdN hnN
      have hgap := (ridge_energy_gap_bounds μR μG hp hdN hnN).1
      set V := nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p
      set Dr := nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef p
      set B := ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p
      have hB0 : 0 ≤ B := by
        show 0 ≤ ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p
        unfold ldCertificate
        positivity
      have hρ : 1 / 2 ≤ 1 - ‖priorMean p‖ ^ 2 := by linarith
      have hμ0 : 0 ≤ ‖priorMean p‖ ^ 2 := sq_nonneg _
      have hDb : (n : ℝ) * Dr ≤ 33 / 32 := by
        have : (1 - ‖priorMean p‖ ^ 2) ^ 2 ≤ 1 := by nlinarith
        linarith
      have hD0 : 0 ≤ (n : ℝ) * Dr := mul_nonneg hnpos.le (nativeResidual_nonneg μR μG _ _ _ _)
      set K : ℝ := 16 * ε * ((n : ℝ) - 1) ^ 2 / d with hK
      have hn1 : 0 < (n : ℝ) - 1 := by linarith
      have hKpos : 0 < K := by
        rw [hK]
        exact div_pos (mul_pos (mul_pos (by norm_num) hε) (pow_pos hn1 2)) hdpos
      have hKle : K ≤ (n : ℝ) * V - (n : ℝ) * Dr := by
        have e : (n : ℝ) * V - (n : ℝ) * Dr = (n : ℝ) * (V - Dr) := by ring
        rw [e]
        refine le_trans ?_ hgap
        rw [hK]
        have : 16 * ε * ((n : ℝ) - 1) ^ 2 = 2 * ((n : ℝ) - 1) ^ 2 * (8 * ε) := by ring
        rw [this]
        refine div_le_div_of_nonneg_right ?_ hdpos.le
        exact mul_le_mul_of_nonneg_left hw (by positivity)
      have hY0 : 0 ≤ ((n : ℝ) * B) ^ 2 := sq_nonneg _
      have hlow := lower_arith hρ hy0 hD0 hDb hKpos hKle hY0 h1
      -- `K/(b + y) ≥ (15/Dp) x`
      have hKx : 15 / Dp * x ≤ K / (33 / 32 + y) := by
        rw [hx, hK]
        have hDp0 : 0 < Dp := by linarith
        have hy1 : (0 : ℝ) < 1 + y := by linarith
        have hy2 : (0 : ℝ) < 33 / 32 + y := by linarith
        rw [div_mul_div_comm, div_div, div_le_div_iff₀ (mul_pos hDp0 hy1) (mul_pos hdpos hy2)]
        have hn1' : (191 / 192 : ℝ) * n ≤ (n : ℝ) - 1 := by linarith
        have hsq : ((191 / 192 : ℝ) * n) ^ 2 ≤ ((n : ℝ) - 1) ^ 2 :=
          pow_le_pow_left₀ (by positivity) hn1' 2
        have hdd : (d : ℝ) * (33 / 32 + y) ≤ Dp * n * (33 / 32 + y) :=
          mul_le_mul_of_nonneg_right hd2 (by positivity)
        have h15 : 15 * (33 / 32 + y) ≤ 16 * (191 / 192) ^ 2 * (1 + y) := by linarith
        calc 15 * (n * ε) * (d * (33 / 32 + y))
            ≤ 15 * (n * ε) * (Dp * n * (33 / 32 + y)) :=
              mul_le_mul_of_nonneg_left hdd (by positivity)
          _ = (Dp * (n * n) * ε) * (15 * (33 / 32 + y)) := by ring
          _ ≤ (Dp * (n * n) * ε) * (16 * (191 / 192) ^ 2 * (1 + y)) :=
              mul_le_mul_of_nonneg_left h15 (by positivity)
          _ = 16 * ε * ((191 / 192 : ℝ) * n) ^ 2 * (Dp * (1 + y)) := by ring
          _ ≤ 16 * ε * ((n : ℝ) - 1) ^ 2 * (Dp * (1 + y)) := by
              have : 0 ≤ Dp * (1 + y) := by positivity
              exact mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hsq (by positivity)) this
      have hsqr : (1 / 4) * (1 + 15 / Dp * x) ≤ ((n : ℝ) * B) ^ 2 := by
        have hbpos : (0 : ℝ) < 33 / 32 + y := by linarith
        have h2 : (1 / 4) * (1 + K / (33 / 32 + y)) ≤ ((n : ℝ) * B) ^ 2 := by
          have e : (1 / 4) * (1 + K / (33 / 32 + y)) = (33 / 32 + y + K) / 4 / (33 / 32 + y) := by
            first | (field_simp; ring) | field_simp | ring
          rw [e, div_le_iff₀ hbpos]
          linarith
        linarith
      have hsq := Real.sqrt_le_sqrt hsqr
      rw [Real.sqrt_sq (mul_nonneg hnpos.le hB0), Real.sqrt_mul (by norm_num),
        show Real.sqrt (1 / 4) = 1 / 2 by
          rw [Real.sqrt_eq_iff_mul_self_eq (by norm_num) (by norm_num)]; norm_num] at hsq
      rw [hc0, div_le_iff₀ hnpos]
      exact hsq.trans_eq (mul_comm _ _)
    -- integrate over the good event
    have hBint := integrable_ldCertificate μR μG hdN hκ boundaryLink_class measurable_id.neg
      measurable_ridgeLearner ridgeLearner_norm_le hGf InfoDirection.strong τ
    have hind : ∫ p, G.indicator (fun _ => c0 / n) p ∂(prior κ d)
        ≤ ∫ p, ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p
          ∂(prior κ d) := by
      refine integral_mono_ae ((integrable_const _).indicator hGm) hBint ?_
      filter_upwards [hcube'] with p hp
      by_cases hpG : p ∈ G
      · rw [Set.indicator_of_mem hpG]
        exact hpt p hp hpG
      · rw [Set.indicator_of_notMem hpG]
        unfold ldCertificate
        positivity
    rw [integral_indicator_const _ hGm, smul_eq_mul] at hind
    -- the good event has prior probability at least `0.82`
    have hGc : Gᶜ ⊆ {p | 1 / 2 ≤ ‖priorMean p‖ ^ 2} ∪ {p | ridgeW p < 1 / (κ + 1) / 2} := by
      intro p hp
      simp only [hG, Set.mem_compl_iff, Set.mem_setOf_eq, not_and_or, not_lt, not_le,
        Set.mem_union] at hp ⊢
      rcases hp with h | h
      · exact Or.inl h
      · right
        rw [hv]
        linarith
    have hvle : 1 / (κ + 1) ≤ 1 / 12 := by rw [hv]; linarith
    have hA := prior_measureReal_norm_sq_ge_le hκ hdN
    have hB := prior_measureReal_ridgeW_lt_le hκ hdN hvle
    have hcomp : (prior κ d).real Gᶜ ≤ 2 * (16 * ε) + 48 / d := by
      refine (measureReal_mono hGc).trans ((measureReal_union_le _ _).trans ?_)
      rw [hv] at hA
      linarith
    have hGreal : (prior κ d).real G = 1 - (prior κ d).real Gᶜ := by
      rw [measureReal_compl hGm, probReal_univ]
      ring
    have h48 : 48 / (d : ℝ) ≤ 1.5 * ε := by
      rw [div_le_iff₀ hdpos]
      have : (32 : ℝ) * n * ε ≤ d * ε := mul_le_mul_of_nonneg_right hdR hε.le
      nlinarith
    have hPG : 0.82 ≤ (prior κ d).real G := by
      rw [hGreal]
      linarith
    -- conclude
    have hc00 : 0 ≤ c0 := by rw [hc0]; positivity
    rw [hEgen]
    have hstep : 0.41 * Real.sqrt (1 + 15 / Dp * x) * ((1 - 16 * ε) / n) ≤ 0.82 * (c0 / n) := by
      rw [hc0]
      have hs0 : 0 ≤ Real.sqrt (1 + 15 / Dp * x) := Real.sqrt_nonneg _
      have h1 : (1 - 16 * ε) / n ≤ 1 / n := div_le_div_of_nonneg_right (by linarith) hnpos.le
      have e : 0.82 * (1 / 2 * Real.sqrt (1 + 15 / Dp * x) / n)
          = 0.41 * Real.sqrt (1 + 15 / Dp * x) * (1 / n) := by ring
      rw [e]
      exact mul_le_mul_of_nonneg_left h1 (by positivity)
    have hstep2 : 0.82 * (c0 / n) ≤ (prior κ d).real G * (c0 / n) :=
      mul_le_mul_of_nonneg_right hPG (by positivity)
    exact hstep.trans (hstep2.trans hind)
  · -------------------------------------------------------------------- upper half
    set b : ℝ := 33 / 32 with hb
    set α : ℝ := 2 * Real.log 2 with hα
    have hα0 : 0 ≤ α := by rw [hα]; positivity
    have hbpos : 0 < b + y := by rw [hb]; linarith
    set c : ℝ := (1 + α) * b / (b + y) with hc
    have hc0 : 0 ≤ c := by rw [hc, hb]; exact div_nonneg (by positivity) hbpos.le
    -- the pointwise bound on the squared certificate
    have hpt : ∀ p ∈ productCube d,
        2 * Real.log 2 * (nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p + n * τ ^ 2)
          * nativeNoisyInformation InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p
        ≤ (17 / 16 * c + b) + (2 * (n : ℝ) ^ 2 / d * c) * ridgeW p := by
      intro p hp
      obtain ⟨-, -, h3, h4, -⟩ := ridge_certificate_pointwise μR μG hp hdN hnN hGf hGlaw τ
      have hres := ridge_residual_le μR μG hp hdN hnN
      have hgap := (ridge_energy_gap_bounds μR μG hp hdN hnN).2
      have hI0 := (nativeNoisyInformation_bounds μR μG measurable_id.neg measurable_ridgeLearner hGf
        InfoDirection.strong τ hp).2.1
      have hV0 : 0 ≤ nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p :=
        nativeEnergy_nonneg μR μG _ _ _
      have hX0 : 0 ≤ 2 * Real.log 2 * (nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p
          + n * τ ^ 2) * nativeNoisyInformation InfoDirection.strong μR μG (fun t : ℝ => -t)
            (ridgeLearner n d) Gf τ p :=
        mul_nonneg (mul_nonneg (by positivity) (add_nonneg hV0 (by positivity))) hI0
      have hnB : ((n : ℝ) * ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t)
          (ridgeLearner n d) Gf τ p) ^ 2
          = 2 * Real.log 2 * (nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p + n * τ ^ 2)
            * nativeNoisyInformation InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d)
              Gf τ p := by
        unfold ldCertificate
        rw [← mul_assoc, mul_inv_cancel₀ hnpos.ne', one_mul, Real.sq_sqrt hX0]
      rw [hnB] at h3 h4
      have hμ1 : ‖priorMean p‖ ^ 2 ≤ 1 := by
        rw [norm_priorMean_sq hdN, div_le_one hdpos]
        calc ∑ k, p k ^ 2 ≤ ∑ _k : Fin d, (1 : ℝ) := Finset.sum_le_sum fun k _ => by
              have := hp k
              nlinarith [this.1, this.2]
          _ = d := by simp
      have hDb : (n : ℝ) * nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef p ≤ b := by
        have hμ0 : 0 ≤ ‖priorMean p‖ ^ 2 := sq_nonneg _
        have : (1 - ‖priorMean p‖ ^ 2) ^ 2 ≤ 1 := by nlinarith
        rw [hb]
        linarith
      have hAV : (n : ℝ) * nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p
          ≤ 17 / 16 + 2 * (n : ℝ) ^ 2 * ridgeW p / d := by
        have e : (n : ℝ) * nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p
            = n * nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef p
              + n * (nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p
                - nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef p) := by ring
        rw [hb] at hDb
        linarith
      set Y := 2 * Real.log 2 * (nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p + n * τ ^ 2)
        * nativeNoisyInformation InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p
        with hYdef
      set A := (n : ℝ) * nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p with hAdef
      have hA0 : 0 ≤ A := by rw [hAdef]; exact mul_nonneg hnpos.le hV0
      have h3' : Y ≤ α * (A + y) := by
        rw [hα, hy]
        exact h3
      have h4' : Y * y ≤ b * (A + y) := by
        rw [hy]
        refine h4.trans ?_
        exact mul_le_mul_of_nonneg_right hDb (by positivity)
      have hu := upper_arith hα0 (by rw [hb]; norm_num) hA0 hy0 hX0 h3' h4'
      have hY : Y ≤ A * c + b := by
        have e : A * c + b = (A * (1 + α) * b + b * (b + y)) / (b + y) := by
          rw [hc]
          first | (field_simp; ring) | field_simp
        rw [e, le_div_iff₀ hbpos]
        linarith
      have hAc : A * c ≤ 17 / 16 * c + 2 * (n : ℝ) ^ 2 / d * c * ridgeW p := by
        have := mul_le_mul_of_nonneg_right hAV hc0
        have e : (17 / 16 + 2 * (n : ℝ) ^ 2 * ridgeW p / d) * c
            = 17 / 16 * c + 2 * (n : ℝ) ^ 2 / d * c * ridgeW p := by ring
        linarith
      calc Y ≤ A * c + b := hY
        _ ≤ (17 / 16 * c + 2 * (n : ℝ) ^ 2 / d * c * ridgeW p) + b := add_le_add hAc le_rfl
        _ = (17 / 16 * c + b) + (2 * (n : ℝ) ^ 2 / d * c) * ridgeW p := by ring
    -- integrate
    have hsqI := (integrable_certificate_sq μR μG hdN hκ boundaryLink_class measurable_id.neg
      measurable_ridgeLearner ridgeLearner_norm_le hGf InfoDirection.strong τ).1
    have hwI := integrable_of_continuous_prior (d := d) hκ continuous_ridgeW
    have hRint : Integrable (fun p : Fin d → ℝ =>
        (17 / 16 * c + b) + (2 * (n : ℝ) ^ 2 / d * c) * ridgeW p) (prior κ d) :=
      (integrable_const _).add (hwI.const_mul _)
    have hEY := integral_mono_ae hsqI hRint (by
      filter_upwards [hcube'] with p hp
      exact hpt p hp)
    rw [integral_add (integrable_const _) (hwI.const_mul _), integral_const, integral_const_mul]
      at hEY
    simp only [probReal_univ, smul_eq_mul, one_mul] at hEY
    have hEw : ∫ p, ridgeW p ∂(prior κ d) ≤ 16 * ε := by
      have h := integral_mono hwI
        (integrable_of_continuous_prior (f := fun p : Fin d → ℝ => ‖priorMean p‖ ^ 2) hκ
          ((continuous_norm_priorMean hdN).pow 2))
        (ridgeW_le_norm_sq hdN)
      rw [integral_prior_norm_priorMean_sq hκ hdN, hv] at h
      exact h
    set K : ℝ := (1 + α) * (67 / 32) * (1 + x) with hKdef
    have hKbound : ∫ p, 2 * Real.log 2 * (nativeEnergy μR μG (fun t : ℝ => -t) (ridgeLearner n d) p
        + n * τ ^ 2) * nativeNoisyInformation InfoDirection.strong μR μG (fun t : ℝ => -t)
          (ridgeLearner n d) Gf τ p ∂(prior κ d) ≤ K := by
      refine hEY.trans ?_
      -- `(2n²/d) c E w ≤ n ε c`
      have h2w : (2 * (n : ℝ) ^ 2 / d * c) * ∫ p, ridgeW p ∂(prior κ d) ≤ (n * ε) * c := by
        have hcoef : 0 ≤ 2 * (n : ℝ) ^ 2 / d * c := by positivity
        have h1 := mul_le_mul_of_nonneg_left hEw hcoef
        have h2 : 2 * (n : ℝ) ^ 2 / d * c * (16 * ε) ≤ (n * ε) * c := by
          have e : 2 * (n : ℝ) ^ 2 / d * c * (16 * ε) = (32 * (n : ℝ) * ε / d) * n * c := by
            ring
          rw [e]
          have h32 : 32 * (n : ℝ) * ε / d ≤ ε := by
            rw [div_le_iff₀ hdpos]
            nlinarith
          have : 0 ≤ (n : ℝ) * c := by positivity
          nlinarith
        linarith
      have hfrac1 : b / (b + y) ≤ 1 := by rw [div_le_one hbpos]; linarith
      have hfrac2 : b / (b + y) ≤ b / (1 + y) := by
        refine div_le_div_of_nonneg_left (by rw [hb]; norm_num) (by linarith) ?_
        rw [hb]; linarith
      have hc1 : c ≤ 1 + α := by
        have e : c = (1 + α) * (b / (b + y)) := by rw [hc]; ring
        rw [e]
        nlinarith
      have hcx : (n * ε) * c ≤ (1 + α) * ((33 / 32) * x) := by
        have e : c = (1 + α) * (b / (b + y)) := by rw [hc]; ring
        rw [e]
        have hbb : (n * ε) * (b / (b + y)) ≤ (33 / 32) * x := by
          calc (n * ε) * (b / (b + y)) ≤ (n * ε) * (b / (1 + y)) :=
                mul_le_mul_of_nonneg_left hfrac2 (by positivity)
            _ = (33 / 32) * x := by rw [hx, hb]; ring
        nlinarith
      have hfin : (1 + α) * (17 / 16) + (1 + α) * ((33 / 32) * x) + 33 / 32 ≤ K := by
        rw [hKdef]
        nlinarith
      have h17 : 17 / 16 * c ≤ (1 + α) * (17 / 16) := by nlinarith
      linarith
    have hJ := integral_ldCertificate_le μR μG hdN hκ boundaryLink_class measurable_id.neg
      measurable_ridgeLearner ridgeLearner_norm_le hGf InfoDirection.strong τ hKbound
    refine hJ.trans ?_
    rw [hEgen]
    -- `n⁻¹ √K ≤ 2.44 √(1 + x) (1 − 16ε)/n`
    have hK1 : (1 + α) * (67 / 32) ≤ (2.44 * (11 / 12)) ^ 2 := by rw [hα]; nlinarith
    have hsK : Real.sqrt K ≤ 2.44 * (11 / 12) * Real.sqrt (1 + x) := by
      rw [hKdef, Real.sqrt_mul (by positivity)]
      refine mul_le_mul_of_nonneg_right ?_ (Real.sqrt_nonneg _)
      calc Real.sqrt ((1 + α) * (67 / 32)) ≤ Real.sqrt ((2.44 * (11 / 12)) ^ 2) :=
            Real.sqrt_le_sqrt hK1
        _ = 2.44 * (11 / 12) := Real.sqrt_sq (by norm_num)
    have h1112 : (11 / 12 : ℝ) ≤ 1 - 16 * ε := by linarith
    calc (n : ℝ)⁻¹ * Real.sqrt K ≤ (n : ℝ)⁻¹ * (2.44 * (11 / 12) * Real.sqrt (1 + x)) :=
          mul_le_mul_of_nonneg_left hsK (by positivity)
      _ = 2.44 * Real.sqrt (1 + x) * ((11 / 12) / n) := by
          first | (field_simp; ring) | field_simp | ring
      _ ≤ 2.44 * Real.sqrt (1 + x) * ((1 - 16 * ε) / n) := by
          refine mul_le_mul_of_nonneg_left ?_ (by positivity)
          exact div_le_div_of_nonneg_right h1112 hnpos.le

end Main

end RidgeERM
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RidgeERM/RidgeSGD.lean <==
import LossOnlyTraceability.RidgeERM.RidgeLaw

/-! Ridge ERM is one-pass projected SGD with steps `1/t`.

For `f(θ, z) = ½‖θ‖² − ⟨θ, z⟩` the gradient in `θ` is `θ − z`. One-pass projected SGD on the unit
ball `W` with steps `η_t = 1/t`, started anywhere, is
`θ_t = Π_W(θ_{t−1} − η_t (θ_{t−1} − Z_t))`, where `Π_W` is the radial projection onto `W` (the
clipped power map at `r = 2`). If every data point lies in `W`, then `θ_t = t⁻¹ ∑_{s ≤ t} Z_s` for
every `t ≥ 1` (`sgdIter_eq_mean`), so after one pass `θ_n = Z̄`, which is the output of ERM
`powerLearnerMap 2` (`sgd_eq_ridgeLearner`). -/

noncomputable section
namespace LossOnlyTraceability
namespace RidgeERM

open scoped InnerProductSpace BigOperators

section SGD

variable {d : ℕ}

/-- One-pass projected SGD with steps `1/(t+1)` on the data stream `Z`, started at `θ0`. -/
def sgdIter (θ0 : EuclideanSpace ℝ (Fin d)) (Z : ℕ → EuclideanSpace ℝ (Fin d)) :
    ℕ → EuclideanSpace ℝ (Fin d)
  | 0 => θ0
  | t + 1 => clippedPowerMap 2 (sgdIter θ0 Z t - ((t : ℝ) + 1)⁻¹ • (sgdIter θ0 Z t - Z t))

/-- A mean of points of the unit ball lies in the unit ball. -/
theorem norm_mean_range_le_one {Z : ℕ → EuclideanSpace ℝ (Fin d)} (hZ : ∀ s, ‖Z s‖ ≤ 1)
    (t : ℕ) (ht : 0 < t) : ‖((t : ℝ))⁻¹ • ∑ s ∈ Finset.range t, Z s‖ ≤ 1 := by
  have htR : (0 : ℝ) < t := by exact_mod_cast ht
  rw [norm_smul, Real.norm_eq_abs, abs_inv, abs_of_pos htR, inv_mul_le_iff₀ htR, mul_one]
  refine (norm_sum_le _ _).trans ?_
  calc ∑ s ∈ Finset.range t, ‖Z s‖ ≤ ∑ _s ∈ Finset.range t, (1 : ℝ) :=
        Finset.sum_le_sum fun s _ => hZ s
    _ = t := by simp

/-- **SGD with steps `1/t` computes the running mean** when the data lie in the unit ball. -/
theorem sgdIter_eq_mean (θ0 : EuclideanSpace ℝ (Fin d)) {Z : ℕ → EuclideanSpace ℝ (Fin d)}
    (hZ : ∀ s, ‖Z s‖ ≤ 1) (t : ℕ) (ht : 0 < t) :
    sgdIter θ0 Z t = ((t : ℝ))⁻¹ • ∑ s ∈ Finset.range t, Z s := by
  induction t with
  | zero => exact absurd ht (lt_irrefl 0)
  | succ t ih =>
    have hstep : sgdIter θ0 Z t - ((t : ℝ) + 1)⁻¹ • (sgdIter θ0 Z t - Z t)
        = (((t + 1 : ℕ) : ℝ))⁻¹ • ∑ s ∈ Finset.range (t + 1), Z s := by
      rcases Nat.eq_zero_or_pos t with h0 | hpos
      · subst h0
        simp
      · rw [ih hpos, Finset.sum_range_succ]
        have htR : (0 : ℝ) < t := by exact_mod_cast hpos
        push_cast
        have h1 : ((t : ℝ) + 1) ≠ 0 := by positivity
        have h2 : (t : ℝ) ≠ 0 := htR.ne'
        have e1 : (t : ℝ)⁻¹ - ((t : ℝ) + 1)⁻¹ * (t : ℝ)⁻¹ = ((t : ℝ) + 1)⁻¹ := by
          first | (field_simp; ring) | field_simp
        calc (t : ℝ)⁻¹ • ∑ s ∈ Finset.range t, Z s
              - ((t : ℝ) + 1)⁻¹ • ((t : ℝ)⁻¹ • ∑ s ∈ Finset.range t, Z s - Z t)
            = ((t : ℝ)⁻¹ - ((t : ℝ) + 1)⁻¹ * (t : ℝ)⁻¹) • ∑ s ∈ Finset.range t, Z s
                + ((t : ℝ) + 1)⁻¹ • Z t := by
              rw [smul_sub, smul_smul, sub_smul]
              abel
          _ = ((t : ℝ) + 1)⁻¹ • (∑ s ∈ Finset.range t, Z s + Z t) := by
              rw [e1, smul_add]
    show clippedPowerMap 2 (sgdIter θ0 Z t - ((t : ℝ) + 1)⁻¹ • (sgdIter θ0 Z t - Z t)) = _
    rw [hstep]
    exact clippedPowerMap_two_of_norm_le_one (norm_mean_range_le_one hZ (t + 1) (Nat.succ_pos t))

variable {n : ℕ}

/-- The data stream of a training set (zero past the end). -/
def trainingStream (S : Fin n → EuclideanSpace ℝ (Fin d)) (s : ℕ) : EuclideanSpace ℝ (Fin d) :=
  if h : s < n then S ⟨s, h⟩ else 0

/-- **One pass of SGD with steps `1/t` is ridge ERM**: for every start `θ0` and every training set in
the unit ball, `θ_n = T₂(Z̄) = powerLearnerMap 2 S`. -/
theorem sgd_eq_ridgeLearner (hn : 0 < n) (θ0 : EuclideanSpace ℝ (Fin d))
    (S : Fin n → EuclideanSpace ℝ (Fin d)) (hS : ∀ i, ‖S i‖ ≤ 1) :
    sgdIter θ0 (trainingStream S) n = ridgeLearner n d S () := by
  have hZ : ∀ s, ‖trainingStream S s‖ ≤ 1 := by
    intro s
    unfold trainingStream
    split_ifs with h
    · exact hS _
    · simp
  rw [sgdIter_eq_mean θ0 hZ n hn]
  have hsum : ∑ s ∈ Finset.range n, trainingStream S s = ∑ i : Fin n, S i := by
    rw [← Fin.sum_univ_eq_sum_range]
    refine Finset.sum_congr rfl fun i _ => ?_
    unfold trainingStream
    rw [dif_pos i.isLt]
  have havg : ‖trainingAverage S‖ ≤ 1 := norm_trainingAverage_le_one hS
  show _ = clippedPowerMap 2 (trainingAverage S)
  rw [clippedPowerMap_two_of_norm_le_one havg, hsum]
  try rfl

end SGD

end RidgeERM
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RidgeERM/RidgeSaturation.lean <==
import LossOnlyTraceability.RidgeERM.RidgeLaw

/-! Where the supersample information of ridge ERM is saturated.

From the candidate-centred transfer with the candidate reference and the moments of ridge ERM:
`n ρ_p² ≤ 2 ln 2 (n D_p + n² τ²) Is_{D_p}(X + τ G)` with `n D_p ≤ ρ_p² + n/d`.  Hence, for
`d ≥ 32 n` and every law with `ρ_p ≥ 1/2` (i.e. `‖μ_p‖² ≤ 1/2`):
* at `τ = 0`, `Is ≥ (8/9) n / (2 ln 2) ≥ 0.64 n` (`ridge_strong_information_zero_noise`);
* for `|τ| ≤ 1/n`, `Is ≥ (8/41) n / (2 ln 2) ≥ 0.14 n` (`ridge_strong_information_small_noise`);
* at the zero-mean law, `Is ≥ (32/33) n / (2 ln 2) ≥ 0.69 n` at `τ = 0`
  (`ridge_strong_information_zero_law`).
So for `|τ| ≤ 1/n` the tightness of the centred certificate is not informational: the information
is `Θ(n)` bits there. -/

noncomputable section
namespace LossOnlyTraceability
namespace RidgeERM

open Unsaturated
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Saturation

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng]
  (μR : Measure Unit) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {p : Fin d → ℝ}

/-- The information lower bound behind the saturation statements:
`n ρ_p² ≤ 2 ln 2 (ρ_p² + n/d + n² τ²) Is_{D_p}(X + τ G)`. -/
theorem ridge_strong_information_ge (hp : p ∈ productCube d) (hd : 0 < d) (hn : 0 < n)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (τ : ℝ) :
    (n : ℝ) * (1 - ‖priorMean p‖ ^ 2) ^ 2
      ≤ 2 * Real.log 2 * ((1 - ‖priorMean p‖ ^ 2) ^ 2 + n / d + n ^ 2 * τ ^ 2)
        * nativeNoisyInformation InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d)
          Gf τ p := by
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hEa := native_signed_sq_le_centred μR μG hd boundaryLink_class measurable_id.neg
    measurable_ridgeLearner ridgeLearner_norm_le hGf hGlaw τ hp (measurable_ridgeRef (n := n) (d := d))
    (ridgeRef_memLp μR μG hp hd)
  have hS := ridge_signed_eq μR μG hp hd hn
  have hres := ridge_residual_le μR μG hp hd hn
  have hI0 := (nativeNoisyInformation_bounds μR μG measurable_id.neg measurable_ridgeLearner hGf
    InfoDirection.strong τ hp).2.1
  rw [hS] at hEa
  set I := nativeNoisyInformation InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d)
    Gf τ p with hI
  set Dr := nativeResidual μR μG (fun t : ℝ => -t) (ridgeLearner n d) ridgeRef p with hDr
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  -- multiply `ρ² ≤ 2 ln 2 (D + nτ²) I` by `n`
  have h1 : (n : ℝ) * (1 - ‖priorMean p‖ ^ 2) ^ 2
      ≤ 2 * Real.log 2 * ((n : ℝ) * Dr + n ^ 2 * τ ^ 2) * I := by
    have := mul_le_mul_of_nonneg_left hEa hnpos.le
    have e : (n : ℝ) * (2 * Real.log 2 * (Dr + n * τ ^ 2) * I)
        = 2 * Real.log 2 * ((n : ℝ) * Dr + n ^ 2 * τ ^ 2) * I := by ring
    linarith
  have h2 : 2 * Real.log 2 * ((n : ℝ) * Dr + n ^ 2 * τ ^ 2) * I
      ≤ 2 * Real.log 2 * ((1 - ‖priorMean p‖ ^ 2) ^ 2 + n / d + n ^ 2 * τ ^ 2) * I := by
    refine mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left ?_ (by positivity)) hI0
    linarith
  exact h1.trans h2

/-- **Saturation at `τ = 0`:** for `d ≥ 32 n` and `‖μ_p‖² ≤ 1/2`,
`(8/9) n ≤ 2 ln 2 · Is_{D_p}(X)`, i.e. `Is ≥ 0.64 n` bits. -/
theorem ridge_strong_information_zero_noise (hp : p ∈ productCube d) (hd : 0 < d) (hn : 0 < n)
    (hnd : 32 * n ≤ d) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hρ : 1 / 2 ≤ 1 - ‖priorMean p‖ ^ 2) :
    8 / 9 * (n : ℝ) ≤ 2 * Real.log 2 * nativeNoisyInformation InfoDirection.strong μR μG
      (fun t : ℝ => -t) (ridgeLearner n d) Gf 0 p := by
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hnd' : (n : ℝ) / d ≤ 1 / 32 := by
    rw [div_le_div_iff₀ hdpos (by norm_num)]
    have : (32 * n : ℝ) ≤ d := by exact_mod_cast hnd
    linarith
  have h := ridge_strong_information_ge μR μG hp hd hn hGf hGlaw 0
  have hI0 := (nativeNoisyInformation_bounds μR μG measurable_id.neg measurable_ridgeLearner hGf
    InfoDirection.strong 0 hp).2.1
  set I := nativeNoisyInformation InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d)
    Gf 0 p
  set r := (1 - ‖priorMean p‖ ^ 2) ^ 2 with hr
  have hr4 : 1 / 4 ≤ r := by rw [hr]; nlinarith
  have hr1 : r ≤ 1 := by
    rw [hr]
    have : 0 ≤ ‖priorMean p‖ ^ 2 := sq_nonneg _
    nlinarith
  simp only [ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, zero_pow, mul_zero, add_zero] at h
  -- `n r ≤ J (r + n/d)` with `J = 2 ln 2 · I ≥ 0` gives `J ≥ n r/(r + 1/32) ≥ (8/9) n`
  have hJ0 : 0 ≤ 2 * Real.log 2 * I := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    positivity
  have h' : (n : ℝ) * r ≤ (2 * Real.log 2 * I) * (r + 1 / 32) := by
    have : 2 * Real.log 2 * (r + n / d) * I ≤ 2 * Real.log 2 * (r + 1 / 32) * I := by
      have hl := Real.log_pos (by norm_num : (1 : ℝ) < 2)
      refine mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left (by linarith) (by positivity))
        hI0
    nlinarith
  nlinarith

/-- **Saturation for `|τ| ≤ 1/n`:** for `d ≥ 32 n`, `‖μ_p‖² ≤ 1/2` and `n² τ² ≤ 1`,
`(8/41) n ≤ 2 ln 2 · Is_{D_p}(X + τ G)`, i.e. `Is ≥ 0.14 n` bits. -/
theorem ridge_strong_information_small_noise (hp : p ∈ productCube d) (hd : 0 < d) (hn : 0 < n)
    (hnd : 32 * n ≤ d) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) {τ : ℝ}
    (hτ : (n : ℝ) ^ 2 * τ ^ 2 ≤ 1) (hρ : 1 / 2 ≤ 1 - ‖priorMean p‖ ^ 2) :
    8 / 41 * (n : ℝ) ≤ 2 * Real.log 2 * nativeNoisyInformation InfoDirection.strong μR μG
      (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p := by
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hnd' : (n : ℝ) / d ≤ 1 / 32 := by
    rw [div_le_div_iff₀ hdpos (by norm_num)]
    have : (32 * n : ℝ) ≤ d := by exact_mod_cast hnd
    linarith
  have h := ridge_strong_information_ge μR μG hp hd hn hGf hGlaw τ
  have hI0 := (nativeNoisyInformation_bounds μR μG measurable_id.neg measurable_ridgeLearner hGf
    InfoDirection.strong τ hp).2.1
  set I := nativeNoisyInformation InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d)
    Gf τ p
  set r := (1 - ‖priorMean p‖ ^ 2) ^ 2 with hr
  have hr4 : 1 / 4 ≤ r := by rw [hr]; nlinarith
  have hJ0 : 0 ≤ 2 * Real.log 2 * I := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    positivity
  have h' : (n : ℝ) * r ≤ (2 * Real.log 2 * I) * (r + 33 / 32) := by
    have : 2 * Real.log 2 * (r + n / d + n ^ 2 * τ ^ 2) * I
        ≤ 2 * Real.log 2 * (r + 33 / 32) * I := by
      have hl := Real.log_pos (by norm_num : (1 : ℝ) < 2)
      refine mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left (by linarith) (by positivity))
        hI0
    nlinarith
  nlinarith

/-- **Saturation at the zero-mean law:** for `d ≥ 32 n`, `(32/33) n ≤ 2 ln 2 · Is_{D_0}(X)`,
i.e. `Is ≥ 0.69 n` bits (the information side of the tightness at the zero-mean law,
`ridge_zero_law_tight`). -/
theorem ridge_strong_information_zero_law (hd : 0 < d) (hn : 0 < n) (hnd : 32 * n ≤ d)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) :
    32 / 33 * (n : ℝ) ≤ 2 * Real.log 2 * nativeNoisyInformation InfoDirection.strong μR μG
      (fun t : ℝ => -t) (ridgeLearner n d) Gf 0 (0 : Fin d → ℝ) := by
  have h0 : (0 : Fin d → ℝ) ∈ productCube d := zero_mem_productCube d
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hnd' : (n : ℝ) / d ≤ 1 / 32 := by
    rw [div_le_div_iff₀ hdpos (by norm_num)]
    have : (32 * n : ℝ) ≤ d := by exact_mod_cast hnd
    linarith
  have h := ridge_strong_information_ge μR μG h0 hd hn hGf hGlaw 0
  have hI0 := (nativeNoisyInformation_bounds μR μG measurable_id.neg measurable_ridgeLearner hGf
    InfoDirection.strong 0 h0).2.1
  have hmean0 : ‖priorMean (0 : Fin d → ℝ)‖ = 0 := by rw [priorMean_zero_eq, norm_zero]
  rw [hmean0] at h
  set I := nativeNoisyInformation InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d)
    Gf 0 (0 : Fin d → ℝ)
  have e1 : ((1 : ℝ) - 0 ^ 2) ^ 2 = 1 := by norm_num
  rw [e1] at h
  simp only [ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, zero_pow, mul_zero, add_zero,
    mul_one] at h
  have hJ0 : 0 ≤ 2 * Real.log 2 * I := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    positivity
  have h' : (n : ℝ) ≤ (2 * Real.log 2 * I) * (1 + 1 / 32) := by
    have : 2 * Real.log 2 * (1 + n / d) * I ≤ 2 * Real.log 2 * (1 + 1 / 32) * I := by
      have hl := Real.log_pos (by norm_num : (1 : ℝ) < 2)
      refine mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left (by linarith) (by positivity))
        hI0
    nlinarith
  nlinarith

end Saturation

end RidgeERM
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RidgeERM/RidgeThreshold.lean <==
import LossOnlyTraceability.RidgeERM.RidgeOrder

/-! Ridge ERM on the hard prior: the threshold `τ_b = √(ε/n)` in non-asymptotic form (`τ ≠ 0`, fixed `D₊`):

* sufficiency (`ridge_prior_tight_of_tau_ge`): if `τ_b ≤ K |τ|` then
  `E_Π B^sup(τ) ≤ 2.44 (1 + K) E_Π gen`;
* necessity (`ridge_prior_tau_ge_of_tight`): if `E_Π B^sup(τ) ≤ C E_Π gen` and
  `√(7.5/D₊) √(n/m_ε) > C/0.28 − 1`, then `√(7.5/D₊) τ_b ≤ (C/0.28 − 1) |τ|`.

So, for fixed `D₊` and `n/m_ε` large, the certificate is within a constant factor of the gap if and
only if `|τ|` is at least a constant multiple of `τ_b`; both constants are explicit. -/

noncomputable section
namespace LossOnlyTraceability
namespace RidgeERM

open Unsaturated
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Threshold

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng]
  (μR : Measure Unit) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Sufficiency.** If `τ_b = √(ε/n) ≤ K |τ|` (`τ ≠ 0`, `K ≥ 0`), then
`E_Π B^sup(τ) ≤ 2.44 (1 + K) E_Π gen`. -/
theorem ridge_prior_tight_of_tau_ge {ε Dp K : ℝ} (hε : 0 < ε) (hε192 : ε ≤ 1 / 192)
    (hn : 1 / ε ≤ n) (hd1 : 32 * n ≤ d) (hd2 : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ}
    (hGf : Measurable Gf) (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    {τ : ℝ} (hτ : τ ≠ 0) (hK : Real.sqrt (ε / n) ≤ K * |τ|) (g : EuclideanSpace ℝ (Fin d) → ℝ) :
    ∫ p, ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p
        ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)
      ≤ 2.44 * (1 + K) * ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) := by
  obtain ⟨-, hup⟩ := ridge_prior_order μR μG hε hε192 hn hd1 hd2 hGf hGlaw hτ g
  obtain ⟨hgen, -, -⟩ := ridge_prior_ratio μR μG hε hε192 hn hd1 hd2 hGf hGlaw τ g
  have hn192 : (192 : ℝ) ≤ n := by
    have : (192 : ℝ) ≤ 1 / ε := by rw [le_div_iff₀ hε]; linarith
    linarith
  have hnpos : (0 : ℝ) < n := by linarith
  have hg0 : 0 ≤ ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
      ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) := by
    rw [hgen]
    exact div_nonneg (by linarith) hnpos.le
  have hτpos : 0 < |τ| := abs_pos.2 hτ
  have hm : min (Real.sqrt (n * ε)) (Real.sqrt (ε / n) / |τ|) ≤ K := by
    refine (min_le_right _ _).trans ?_
    rw [div_le_iff₀ hτpos]
    exact hK
  refine hup.trans (mul_le_mul_of_nonneg_right ?_ hg0)
  exact mul_le_mul_of_nonneg_left (by linarith) (by norm_num)

/-- **Necessity.** If `E_Π B^sup(τ) ≤ C E_Π gen` (`τ ≠ 0`) and
`C/0.28 − 1 < √(7.5/D₊) √(nε)`, then `√(7.5/D₊) τ_b ≤ (C/0.28 − 1) |τ|` with `τ_b = √(ε/n)`. -/
theorem ridge_prior_tau_ge_of_tight {ε Dp C : ℝ} (hε : 0 < ε) (hε192 : ε ≤ 1 / 192)
    (hn : 1 / ε ≤ n) (hd1 : 32 * n ≤ d) (hd2 : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ}
    (hGf : Measurable Gf) (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    {τ : ℝ} (hτ : τ ≠ 0) (g : EuclideanSpace ℝ (Fin d) → ℝ)
    (hC : ∫ p, ldCertificate InfoDirection.strong μR μG (fun t : ℝ => -t) (ridgeLearner n d) Gf τ p
        ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)
      ≤ C * ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d))
    (hlarge : C / 0.28 - 1 < Real.sqrt (7.5 / Dp) * Real.sqrt (n * ε)) :
    Real.sqrt (7.5 / Dp) * Real.sqrt (ε / n) ≤ (C / 0.28 - 1) * |τ| := by
  obtain ⟨hlow, -⟩ := ridge_prior_order μR μG hε hε192 hn hd1 hd2 hGf hGlaw hτ g
  obtain ⟨hgen, -, -⟩ := ridge_prior_ratio μR μG hε hε192 hn hd1 hd2 hGf hGlaw τ g
  have hn192 : (192 : ℝ) ≤ n := by
    have : (192 : ℝ) ≤ 1 / ε := by rw [le_div_iff₀ hε]; linarith
    linarith
  have hnpos : (0 : ℝ) < n := by linarith
  have hgpos : 0 < ∫ p, nativeGen g (fun t : ℝ => -t) μR (ridgeLearner n d) p
      ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) := by
    rw [hgen]
    exact div_pos (by linarith) hnpos
  have hτpos : 0 < |τ| := abs_pos.2 hτ
  have hsc : 0 ≤ Real.sqrt (7.5 / Dp) := Real.sqrt_nonneg _
  -- `0.28 (1 + √c m) ≤ C`
  have hmC : 0.28 * (1 + Real.sqrt (7.5 / Dp)
      * min (Real.sqrt (n * ε)) (Real.sqrt (ε / n) / |τ|)) ≤ C :=
    le_of_mul_le_mul_right (hlow.trans hC) hgpos
  have hmC' : Real.sqrt (7.5 / Dp) * min (Real.sqrt (n * ε)) (Real.sqrt (ε / n) / |τ|)
      ≤ C / 0.28 - 1 := by
    have e : C / 0.28 - 1 = (C - 0.28) / 0.28 := by ring
    rw [e, le_div_iff₀ (by norm_num)]
    linarith
  rcases min_cases (Real.sqrt (n * ε)) (Real.sqrt (ε / n) / |τ|) with ⟨h1, -⟩ | ⟨h1, -⟩
  · rw [h1] at hmC'
    exact absurd hmC' (not_le.2 hlarge)
  · rw [h1] at hmC'
    have e : Real.sqrt (7.5 / Dp) * (Real.sqrt (ε / n) / |τ|)
        = (Real.sqrt (7.5 / Dp) * Real.sqrt (ε / n)) / |τ| := by ring
    rw [e, div_le_iff₀ hτpos] at hmC'
    exact hmC'

end Threshold

end RidgeERM
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RiskBregman.lean <==
import LossOnlyTraceability.PopulationGradient
import LossOnlyTraceability.LogisticTaylor
import Mathlib.MeasureTheory.Function.L2Space

/-! Population loss remainder and empirical curvature in their actual data directions. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory
open scoped InnerProductSpace BigOperators

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

def empiricalQuadratic {n : ℕ} (z : Fin n → E) (e : E) : ℝ :=
  (n : ℝ)⁻¹ * ∑ i, ⟪e, z i⟫_ℝ ^ 2

theorem empiricalLogisticGradient_pairing_ge_quadratic {n : ℕ} (z : Fin n → E)
    (x y : E) (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) (hz : ∀ i, ‖z i‖ ≤ 1) :
    (1 / 8 : ℝ) * empiricalQuadratic z (x - y) ≤
      ⟪logisticGradient (fun _ => (n : ℝ)⁻¹) z x -
        logisticGradient (fun _ => (n : ℝ)⁻¹) z y, x - y⟫_ℝ := by
  have heq : ⟪logisticGradient (fun _ => (n : ℝ)⁻¹) z x -
      logisticGradient (fun _ => (n : ℝ)⁻¹) z y, x - y⟫_ℝ =
      ∑ i, (n : ℝ)⁻¹ * ((logisticSlope ⟪x, z i⟫_ℝ - logisticSlope ⟪y, z i⟫_ℝ) *
        (⟪x, z i⟫_ℝ - ⟪y, z i⟫_ℝ)) := by
    simp only [logisticGradient, inner_sub_left, sum_inner, real_inner_smul_left,
      inner_sub_right, ← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro i _
    rw [real_inner_comm (z i) x, real_inner_comm (z i) y]
    ring
  rw [heq]
  calc
    (1 / 8 : ℝ) * empiricalQuadratic z (x - y) =
        ∑ i, (n : ℝ)⁻¹ * ((1 / 8 : ℝ) * (⟪x, z i⟫_ℝ - ⟪y, z i⟫_ℝ) ^ 2) := by
      rw [empiricalQuadratic, Finset.mul_sum, Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro i _
      rw [inner_sub_left]
      ring
    _ ≤ _ := by
      apply Finset.sum_le_sum
      intro i _
      exact mul_le_mul_of_nonneg_left
        (logisticSlope_pairing_ge_eighth _ _
          (inner_mem_unitInterval x (z i) hx (hz i))
          (inner_mem_unitInterval y (z i) hy (hz i))) (by positivity)

variable [MeasurableSpace E]

def populationQuadratic (μ : Measure E) (e : E) : ℝ :=
  ∫ z, ⟪e, z⟫_ℝ ^ 2 ∂μ

def populationPredictionBregman (μ : Measure E) (x y : E) : ℝ :=
  (∫ z, logisticLoss ⟪x, z⟫_ℝ ∂μ) - (∫ z, logisticLoss ⟪y, z⟫_ℝ ∂μ) -
    ⟪populationLogisticGradient μ y, x - y⟫_ℝ

variable [BorelSpace E]

theorem integrable_populationQuadratic_integrand (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (e : E) :
    Integrable (fun z => ⟪e, z⟫_ℝ ^ 2) μ := by
  apply (integrable_const (‖e‖ ^ 2)).mono'
    ((continuous_const.inner continuous_id).pow 2).aestronglyMeasurable
  filter_upwards [hsupport] with z hz
  have hi : |⟪e, z⟫_ℝ| ≤ ‖e‖ := by
    calc
      |⟪e, z⟫_ℝ| ≤ ‖e‖ * ‖z‖ := abs_real_inner_le_norm _ _
      _ ≤ ‖e‖ * 1 := mul_le_mul_of_nonneg_left hz (norm_nonneg e)
      _ = ‖e‖ := mul_one _
  rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
  simpa only [sq_abs] using pow_le_pow_left₀ (abs_nonneg _) hi 2

variable [SecondCountableTopology E] [CompleteSpace E]

theorem populationPredictionBregman_le_quadratic (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : E) :
    populationPredictionBregman μ x y ≤ (1 / 8 : ℝ) * populationQuadratic μ (x - y) := by
  have hix := integrable_logisticLoss_global μ hsupport x
  have hiy := integrable_logisticLoss_global μ hsupport y
  have hig := integrable_logisticSampleGradient μ hsupport y
  have hid : Integrable (fun z => logisticLoss ⟪x, z⟫_ℝ - logisticLoss ⟪y, z⟫_ℝ) μ :=
    hix.sub hiy
  have hil : Integrable (fun z => ⟪logisticSampleGradient y z, x - y⟫_ℝ) μ :=
    hig.inner_const (x - y)
  have hip : (∫ z, ⟪logisticSampleGradient y z, x - y⟫_ℝ ∂μ) =
      ⟪populationLogisticGradient μ y, x - y⟫_ℝ := by
    simpa only [populationLogisticGradient, real_inner_comm] using integral_inner hig (x - y)
  have hpoint (z : E) :
      logisticLoss ⟪x, z⟫_ℝ - logisticLoss ⟪y, z⟫_ℝ -
        ⟪logisticSampleGradient y z, x - y⟫_ℝ ≤ (1 / 8 : ℝ) * ⟪x - y, z⟫_ℝ ^ 2 := by
    simp only [logisticSampleGradient, real_inner_smul_left]
    rw [real_inner_comm (x - y) z]
    simpa only [inner_sub_left] using logisticLoss_remainder_le ⟪x, z⟫_ℝ ⟪y, z⟫_ℝ
  unfold populationPredictionBregman populationQuadratic
  rw [← hip, ← integral_sub hix hiy, ← integral_sub hid hil, ← integral_const_mul]
  exact integral_mono (hid.sub hil)
    ((integrable_populationQuadratic_integrand μ hsupport (x - y)).const_mul (1 / 8 : ℝ))
    hpoint

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RiskComparison.lean <==
import LossOnlyTraceability.RiskBregman
import LossOnlyTraceability.GradientNoise
import LossOnlyTraceability.QuarticBregman

/-! Pathwise excess-risk comparison for quartic logistic ERM, before taking moments. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory
open scoped InnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E]

theorem populationRisk_gap_eq_bregman (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : E)
    (hy : IsLocalMin (populationQuarticRisk μ) y) :
    populationQuarticRisk μ x - populationQuarticRisk μ y =
      quarticBregman x y + populationPredictionBregman μ x y := by
  have hp := congrArg (fun v : E => ⟪v, x - y⟫_ℝ)
    (populationQuarticGradient_zero_at_localMin μ hsupport y hy)
  simp only [populationQuarticGradient, inner_add_left, inner_zero_left] at hp
  unfold populationQuarticRisk quarticBregman populationPredictionBregman
  linarith

/-- The covariance quadratic discrepancy appears without an independence assumption. -/
theorem empirical_population_excess_risk_quadratic {n : ℕ} (hn : 0 < n)
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (z : Fin n → E) (hz : ∀ i, ‖z i‖ ≤ 1) (x y : E)
    (hx : IsLocalMin (empiricalQuarticObjective z) x)
    (hy : IsLocalMin (populationQuarticRisk μ) y) :
    populationQuarticRisk μ x - populationQuarticRisk μ y ≤
      -⟪empiricalGradientNoise μ z y, x - y⟫_ℝ -
        (1 / 8 : ℝ) * empiricalQuadratic z (x - y) +
        (1 / 8 : ℝ) * populationQuadratic μ (x - y) := by
  have hn0 : (n : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.ne_of_gt hn)
  have hxball : ‖x‖ ≤ 1 := le_of_lt
    (quarticLogistic_localMin_norm_lt_one (fun _ : Fin n => (n : ℝ)⁻¹) z
      (fun _ => by positivity) (by simp [nsmul_eq_mul, hn0]) hz x hx)
  have hyball : ‖y‖ ≤ 1 := le_of_lt (populationQuartic_localMin_norm_lt_one μ hsupport y hy)
  have hemp := empiricalLogisticGradient_pairing_ge_quadratic z x y hxball hyball hz
  have hpop := populationPredictionBregman_le_quadratic μ hsupport x y
  have hg := quarticBregman_le_pairing x y
  have hzero := quarticLogisticGradient_zero_at_localMin
    (fun _ : Fin n => (n : ℝ)⁻¹) z x hx
  have hnoise := empiricalGradient_at_populationMin μ hsupport z y hy
  have hp := congrArg (fun v : E => ⟪v, x - y⟫_ℝ) hzero
  have hn' := congrArg (fun v : E => ⟪v, x - y⟫_ℝ) hnoise
  simp only [empiricalQuarticGradient, quarticLogisticGradient, inner_add_left,
    inner_zero_left] at hp hn'
  rw [populationRisk_gap_eq_bregman μ hsupport x y hy]
  simp only [inner_sub_left] at hg hemp
  linarith

/-- Conditional norm form: the covariance-discrepancy estimate is exposed explicitly. -/
theorem empirical_population_excess_risk_norm_bound {n : ℕ} (hn : 0 < n)
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (z : Fin n → E) (hz : ∀ i, ‖z i‖ ≤ 1) (x y : E)
    (hx : IsLocalMin (empiricalQuarticObjective z) x)
    (hy : IsLocalMin (populationQuarticRisk μ) y)
    (A : ℝ) (hA : 0 ≤ A)
    (hdiscrep : populationQuadratic μ (x - y) - empiricalQuadratic z (x - y) ≤
      A * ‖x - y‖ ^ (2 : ℕ)) :
    populationQuarticRisk μ x - populationQuarticRisk μ y ≤
      ‖empiricalGradientNoise μ z y‖ * (4 * ‖empiricalGradientNoise μ z y‖) ^ (1 / 3 : ℝ) +
        (A / 8) * ((4 * ‖empiricalGradientNoise μ z y‖) ^ (1 / 3 : ℝ)) ^ (2 : ℕ) := by
  have hr := empirical_population_excess_risk_quadratic hn μ hsupport z hz x y hx hy
  have hd := empirical_population_minimizer_distance μ hsupport z x y hx hy
  have hi : -⟪empiricalGradientNoise μ z y, x - y⟫_ℝ ≤
      ‖empiricalGradientNoise μ z y‖ * ‖x - y‖ := by
    simpa only [inner_neg_left, norm_neg] using
      real_inner_le_norm (-empiricalGradientNoise μ z y) (x - y)
  have hlin := mul_le_mul_of_nonneg_left hd (norm_nonneg (empiricalGradientNoise μ z y))
  have hsq := mul_le_mul_of_nonneg_left
    (pow_le_pow_left₀ (norm_nonneg (x - y)) hd 2) (div_nonneg hA (by norm_num : (0 : ℝ) ≤ 8))
  linarith

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RiskLipschitz.lean <==
import LossOnlyTraceability.QuarticLipschitz
import LossOnlyTraceability.LogisticLipschitz

/-! Exact constants for parameter perturbations within the unit ball. -/

namespace LossOnlyTraceability

open scoped InnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

theorem inner_mem_unitInterval (x z : E) (hx : ‖x‖ ≤ 1) (hz : ‖z‖ ≤ 1) :
    ⟪x, z⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := by
  apply abs_le.mp
  calc
    |⟪x, z⟫_ℝ| ≤ ‖x‖ * ‖z‖ := abs_real_inner_le_norm x z
    _ ≤ 1 * 1 := mul_le_mul hx hz (norm_nonneg z) (by norm_num)
    _ = 1 := by ring

theorem logisticMargin_lipschitz_unitBall (x y z : E)
    (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) (hz : ‖z‖ ≤ 1) :
    |logisticLoss ⟪x, z⟫_ℝ - logisticLoss ⟪y, z⟫_ℝ| ≤
      logisticUnitSlopeBound * ‖x - y‖ := by
  have h := abs_logisticLoss_sub_le ⟪x, z⟫_ℝ ⟪y, z⟫_ℝ
    (inner_mem_unitInterval x z hx hz) (inner_mem_unitInterval y z hy hz)
  have hi : |⟪x, z⟫_ℝ - ⟪y, z⟫_ℝ| ≤ ‖x - y‖ := by
    rw [← inner_sub_left]
    calc
      |⟪x - y, z⟫_ℝ| ≤ ‖x - y‖ * ‖z‖ := abs_real_inner_le_norm _ _
      _ ≤ ‖x - y‖ * 1 := mul_le_mul_of_nonneg_left hz (norm_nonneg _)
      _ = ‖x - y‖ := mul_one _
  exact h.trans (mul_le_mul_of_nonneg_left hi logisticUnitSlopeBound_nonneg)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RoundingClauseOne.lean <==
import LossOnlyTraceability.RoundingGapLoss

/-! The first clause (clause 1) of the rounding comparison for one learner, the exact quartic
logistic ERM: Bernoulli rounding of a single normalized loss retains only `O(1)` bits of individual
information about the selection bits.  It is proved end to end on an explicit supersample model.

The model.  For a data law `μ` on the closed unit ball of `E` (any probability measure; the
`2n` candidate points are iid draws from it) the sample space `ClauseOneSpace E n` carries the
selection bits `U : Fin n → Bool` (fair and independent, `true` coding `1`) and the candidate points
`Z_{b,i}` (`b : Bool`, `i : Fin n`), with the product law `clauseOneLaw μ n`.  The learner is the
exact quartic logistic ERM trained on `(Z_{U_j, j})_j`
(`clauseOneLearner`), and `clauseOneLoss i = ℓ(θ̂, Z_{0,i}) = φ(⟪θ̂, Z_{0,i}⟫) - φ(1)`.  The
released bit `B_i = 1{T_i ≤ ℓ(θ̂, Z_{0,i})}` uses fresh independent uniform thresholds `T_i`
(`roundingBit`, `freshUniformPi` of `RoundingComparison`), so `B_i | θ̂, Z_{0,i} ~ Bern(ℓ(θ̂, Z_{0,i}))`
(`clauseOne_rounding_kernel`).

What is proved.  Every rounded-loss probability lies in `[a₀, 1 - a₀]` by the ERM norm bound
`(1/2)^{1/3} < 1` (`clauseOneLoss_mem_window`); the conditional means of the loss given
`U_i = 0` and `U_i = 1` are the expected training and ghost losses of `RoundingGapLoss`
(`integral_clauseOneLoss_cond`), whose gap is at most `2L/√n ≤ 4L/√n` by symmetrization and
contraction; hence `∑_i I(B_i; U_i) ≤ 2L²/(ln 2 · a₀(1 - a₀))` bits for every law on the unit ball
and every `n ≥ 1` (`rounding_clause_one`), with `L = (1 + e^{-1})^{-1}` and
`a₀ = min{φ((1/2)^{1/3}) - φ(1), 1 - φ(-(1/2)^{1/3}) + φ(1)}`.  The bound does not depend on `n`
or on `μ`: it is `O(1)`.  Neither the gap nor the conditional means are hypotheses.  The second
clause (the loss-difference bits) is treated in `RoundingClauseTwo`. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-- The sample space of the clause-1 supersample model: the selection bits and the `2n` candidate
points, column `b` holding the points `Z_{b, i}`. -/
abbrev ClauseOneSpace (E : Type*) [NormedAddCommGroup E] (n : ℕ) : Type _ :=
  (Fin n → Bool) × (Bool × Fin n → GapBall E)

section Model

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [ProperSpace E] [MeasurableSpace E] [BorelSpace E] {n : ℕ}

/-- The law of the clause-1 model: independent fair selection bits, independent of `2n` iid points
drawn from `μ`. -/
def clauseOneLaw (μ : Measure (GapBall E)) (n : ℕ) : Measure (ClauseOneSpace E n) :=
  (Measure.pi fun _ : Fin n => fairBool).prod (gapDataLaw μ n)

instance isProbabilityMeasure_clauseOneLaw (μ : Measure (GapBall E)) [IsProbabilityMeasure μ]
    (n : ℕ) : IsProbabilityMeasure (clauseOneLaw μ n) := by
  unfold clauseOneLaw
  infer_instance

/-- The selection bit `U_i`. -/
def clauseOneBit (i : Fin n) (ω : ClauseOneSpace E n) : Bool := ω.1 i

/-- The candidate point `Z_{0,i}` whose loss is rounded. -/
def clauseOnePoint (i : Fin n) (ω : ClauseOneSpace E n) : E := (ω.2 (false, i) : E)

/-- The exact quartic logistic ERM trained on the selected points `(Z_{U_j, j})_j`. -/
def clauseOneLearner (ω : ClauseOneSpace E n) : E := gapLearner fun j => ω.2 (ω.1 j, j)

/-- The normalized loss `ℓ(θ̂, Z_{0,i}) = φ(⟪θ̂, Z_{0,i}⟫) - φ(1)`. -/
def clauseOneLoss (i : Fin n) (ω : ClauseOneSpace E n) : ℝ :=
  roundedLogisticLoss (clauseOneLearner ω) (clauseOnePoint i ω)

omit [MeasurableSpace E] [BorelSpace E] in
/-- The learner obeys the minimizer norm bound `(1/2)^{1/3}`. -/
theorem norm_clauseOneLearner_le (hn : 0 < n) (ω : ClauseOneSpace E n) :
    ‖clauseOneLearner ω‖ ≤ roundingRadius :=
  norm_gapLearner_le hn _

omit [InnerProductSpace ℝ E] [CompleteSpace E] [ProperSpace E] [MeasurableSpace E]
  [BorelSpace E] in
/-- The rounded points lie in the unit ball. -/
theorem norm_clauseOnePoint_le (i : Fin n) (ω : ClauseOneSpace E n) : ‖clauseOnePoint i ω‖ ≤ 1 :=
  norm_gapBall_le _

omit [MeasurableSpace E] [BorelSpace E] in
/-- **Every rounded-loss probability lies in `[a₀, 1 - a₀]`.** -/
theorem clauseOneLoss_mem_window (hn : 0 < n) (i : Fin n) (ω : ClauseOneSpace E n) :
    roundingFloor ≤ clauseOneLoss i ω ∧ clauseOneLoss i ω ≤ 1 - roundingFloor :=
  roundedLogisticLoss_mem_window (norm_clauseOneLearner_le hn ω) (norm_clauseOnePoint_le i ω)

omit [InnerProductSpace ℝ E] [CompleteSpace E] [ProperSpace E] [BorelSpace E] in
/-- The selection bits are measurable. -/
theorem measurable_clauseOneBit (i : Fin n) :
    Measurable (clauseOneBit i : ClauseOneSpace E n → Bool) :=
  (measurable_pi_apply i).comp measurable_fst

omit [InnerProductSpace ℝ E] [CompleteSpace E] [ProperSpace E] [BorelSpace E] in
/-- The selected training sample is a measurable function of the model. -/
theorem measurable_clauseOneSample :
    Measurable fun ω : ClauseOneSpace E n => fun j => ω.2 (ω.1 j, j) := by
  refine measurable_pi_lambda _ fun j => ?_
  have heq : (fun ω : ClauseOneSpace E n => ω.2 (ω.1 j, j))
      = fun ω => if ω.1 j = true then ω.2 (true, j) else ω.2 (false, j) := by
    funext ω
    cases ω.1 j <;> rfl
  rw [heq]
  have hset : MeasurableSet {ω : ClauseOneSpace E n | ω.1 j = true} :=
    measurableSet_eq_fun ((measurable_pi_apply j).comp measurable_fst) measurable_const
  exact Measurable.ite hset ((measurable_pi_apply _).comp measurable_snd)
    ((measurable_pi_apply _).comp measurable_snd)

/-- The loss is a measurable function of the model. -/
theorem measurable_clauseOneLoss (i : Fin n) :
    Measurable (clauseOneLoss i : ClauseOneSpace E n → ℝ) :=
  measurable_roundedLogisticLoss_comp (measurable_gapLearner.comp measurable_clauseOneSample)
    (measurable_subtype_coe.comp ((measurable_pi_apply (false, i)).comp measurable_snd))

omit [InnerProductSpace ℝ E] [CompleteSpace E] [ProperSpace E] [MeasurableSpace E]
  [BorelSpace E] in
/-- The event `{U_i = b}` is a cylinder over the selection bits. -/
theorem clauseOneBit_preimage (i : Fin n) (b : Bool) :
    (clauseOneBit i : ClauseOneSpace E n → Bool) ⁻¹' {b}
      = {u : Fin n → Bool | u i = b} ×ˢ (Set.univ : Set (Bool × Fin n → GapBall E)) := by
  ext ω
  simp [clauseOneBit, Set.mem_prod]

/-- The fair law gives probability one half to each value. -/
theorem fairBool_apply (b : Bool) : fairBool {b} = 1 / 2 := by
  cases b
  · simp [fairBool]
  · exact fairBool_apply_true

omit [InnerProductSpace ℝ E] [CompleteSpace E] [ProperSpace E] [BorelSpace E] in
/-- **Each selection bit is fair.** -/
theorem clauseOneBit_fair (μ : Measure (GapBall E)) [IsProbabilityMeasure μ] (i : Fin n)
    (b : Bool) :
    clauseOneLaw μ n ((clauseOneBit i : ClauseOneSpace E n → Bool) ⁻¹' {b}) = 1 / 2 := by
  rw [clauseOneBit_preimage, clauseOneLaw, Measure.prod_prod, measure_univ, mul_one]
  have hmp := measurePreserving_eval (fun _ : Fin n => fairBool) i
  have h := hmp.measure_preimage (measurableSet_singleton b).nullMeasurableSet
  exact h.trans (fairBool_apply b)

/-- Conditioning a product law on an event of its first factor conditions that factor only. -/
theorem cond_prod_fst {α β : Type*} [MeasurableSpace α] [MeasurableSpace β] (P : Measure α)
    [IsProbabilityMeasure P] (Q : Measure β) [IsProbabilityMeasure Q] (A : Set α) :
    (P.prod Q)[|A ×ˢ Set.univ] = (P[|A]).prod Q := by
  have hmeas : (P.prod Q) (A ×ˢ Set.univ) = P A := by
    rw [Measure.prod_prod, measure_univ, mul_one]
  rw [ProbabilityTheory.cond, ProbabilityTheory.cond, hmeas, ← Measure.prod_restrict,
    Measure.restrict_univ, Measure.prod_smul_left]

omit [InnerProductSpace ℝ E] [CompleteSpace E] [ProperSpace E] [MeasurableSpace E]
  [BorelSpace E] in
/-- The column swap of the selected coordinates sends the selected slot to column `false`. -/
theorem swapIndex_self (u : Fin n → Bool) (i : Fin n) : swapIndex u (u i, i) = (false, i) := by
  cases h : u i <;> simp [swapIndex, h]

/-- **The two conditional means.**  Given `U_i = b`, the mean loss at `Z_{0,i}` is the expected
loss of the ERM at a point of column `b` of the relabelled supersample: the expected training loss
for `b = 0` and the expected loss at an independent ghost point for `b = 1`. -/
theorem integral_clauseOneLoss_cond (μ : Measure (GapBall E)) [IsProbabilityMeasure μ]
    (hn : 0 < n) (i : Fin n) (b : Bool) :
    ∫ ω, clauseOneLoss i ω ∂((clauseOneLaw μ n)[|(clauseOneBit i : ClauseOneSpace E n → Bool) ⁻¹' {b}])
      = ∫ w, gapLoss w b i ∂(gapDataLaw μ n) := by
  set A : Set (Fin n → Bool) := {u | u i = b} with hA
  have hAm : MeasurableSet A := measurableSet_eq_fun (measurable_pi_apply i) measurable_const
  have hApos : (Measure.pi fun _ : Fin n => fairBool) A ≠ 0 := by
    have hmp := measurePreserving_eval (fun _ : Fin n => fairBool) i
    have h := hmp.measure_preimage (measurableSet_singleton b).nullMeasurableSet
    have hpre : (Function.eval i : (Fin n → Bool) → Bool) ⁻¹' {b} = A := by
      ext u
      simp [hA]
    rw [hpre] at h
    rw [h, fairBool_apply]
    norm_num
  haveI : IsProbabilityMeasure ((Measure.pi fun _ : Fin n => fairBool)[|A]) :=
    cond_isProbabilityMeasure hApos
  rw [clauseOneBit_preimage, clauseOneLaw, cond_prod_fst]
  have hint : Integrable (clauseOneLoss i : ClauseOneSpace E n → ℝ)
      (((Measure.pi fun _ : Fin n => fairBool)[|A]).prod (gapDataLaw μ n)) := by
    refine Integrable.mono' (integrable_const (1 : ℝ))
      (measurable_clauseOneLoss i).aestronglyMeasurable ?_
    exact Filter.Eventually.of_forall fun ω => by
      have h := clauseOneLoss_mem_window hn i ω
      have h0 := roundingFloor_pos
      rw [Real.norm_eq_abs, abs_le]
      constructor <;> linarith [h.1, h.2]
  rw [integral_prod _ hint]
  have hinner : ∀ u ∈ A, ∫ w, clauseOneLoss i (u, w) ∂(gapDataLaw μ n)
      = ∫ w, gapLoss w b i ∂(gapDataLaw μ n) := by
    intro u hu
    have hub : u i = b := hu
    rw [← integral_gapDataLaw_comp_equiv μ (swapIndex u) (measurable_gapLoss b i)]
    refine integral_congr_ae (Filter.Eventually.of_forall fun w => ?_)
    simp only [clauseOneLoss, clauseOneLearner, clauseOnePoint, gapLoss]
    rw [← hub, swapIndex_self]
    simp only [swapIndex_false]
  have hae : ∀ᵐ u ∂((Measure.pi fun _ : Fin n => fairBool)[|A]),
      ∫ w, clauseOneLoss i (u, w) ∂(gapDataLaw μ n) = ∫ w, gapLoss w b i ∂(gapDataLaw μ n) := by
    filter_upwards [ae_cond_mem hAm] with u hu
    exact hinner u hu
  rw [integral_congr_ae hae, integral_const, probReal_univ, one_smul]

/-- **The loss-mean gap on the supersample model**, `|u - v| ≤ 4L/√n` with `u, v` the conditional
means of `ℓ(θ̂, Z_{0,i})` given `U_i = 0` and `U_i = 1`; derived, not assumed. -/
theorem clauseOne_gap (μ : Measure (GapBall E)) [IsProbabilityMeasure μ] (hn : 0 < n)
    (i : Fin n) :
    |(∫ ω, clauseOneLoss i ω
          ∂((clauseOneLaw μ n)[|(clauseOneBit i : ClauseOneSpace E n → Bool) ⁻¹' {false}]))
      - (∫ ω, clauseOneLoss i ω
          ∂((clauseOneLaw μ n)[|(clauseOneBit i : ClauseOneSpace E n → Bool) ⁻¹' {true}]))|
      ≤ 4 * logisticUnitSlopeBound / Real.sqrt n := by
  rw [integral_clauseOneLoss_cond μ hn i false, integral_clauseOneLoss_cond μ hn i true]
  exact gap_train_ghost_le_paper μ hn i

/-- The sharper gap `|u - v| ≤ 2L/√n` delivered by the contraction argument. -/
theorem clauseOne_gap_sharp (μ : Measure (GapBall E)) [IsProbabilityMeasure μ] (hn : 0 < n)
    (i : Fin n) :
    |(∫ ω, clauseOneLoss i ω
          ∂((clauseOneLaw μ n)[|(clauseOneBit i : ClauseOneSpace E n → Bool) ⁻¹' {false}]))
      - (∫ ω, clauseOneLoss i ω
          ∂((clauseOneLaw μ n)[|(clauseOneBit i : ClauseOneSpace E n → Bool) ⁻¹' {true}]))|
      ≤ 2 * logisticUnitSlopeBound / Real.sqrt n := by
  rw [integral_clauseOneLoss_cond μ hn i false, integral_clauseOneLoss_cond μ hn i true]
  exact gap_train_ghost_le μ hn i

omit [InnerProductSpace ℝ E] [CompleteSpace E] [ProperSpace E] [MeasurableSpace E]
  [BorelSpace E] in
/-- **The rounding channel.**  For every value of the model, the released bit
`B_i = 1{T_i ≤ ℓ(θ̂, Z_{0,i})}` is one with probability `ℓ(θ̂, Z_{0,i})` under the fresh
thresholds: `B_i | θ̂, Z_{0,i} ~ Bern(ℓ(θ̂, Z_{0,i}))`. -/
theorem clauseOne_rounding_kernel {ℓ : ClauseOneSpace E n → ℝ} (hℓ : ∀ ω, ℓ ω ≤ 1) (i : Fin n)
    (ω : ClauseOneSpace E n) :
    freshUniformPi n {t | roundingBit ℓ i (ω, t) = true} = ENNReal.ofReal (ℓ ω) := by
  have hset : {t : Fin n → ℝ | roundingBit ℓ i (ω, t) = true} = {t | t i ≤ ℓ ω} := by
    ext t
    simp [roundingBit]
  rw [hset]
  exact freshUniformPi_le i (hℓ ω)

/-- **Clause 1 of the rounding comparison: the rounded loss retains `O(1)` bits.**  For every law
`μ` on the closed unit ball of `E` and every `n ≥ 1`, on the supersample model with independent
fair selection bits and `2n` iid points from `μ`, let `θ̂` be the exact quartic logistic ERM trained on
the selected points and `B_i = 1{T_i ≤ ℓ(θ̂, Z_{0,i})}` the Bernoulli rounding of the normalized
loss with fresh uniform thresholds.  Then
`∑_i I(B_i; U_i) ≤ 2L²/(ln 2 · a₀(1 - a₀))` bits, `L = (1 + e^{-1})^{-1}`,
`a₀ = min{φ((1/2)^{1/3}) - φ(1), 1 - φ(-(1/2)^{1/3}) + φ(1)} > 0`; the right side depends on
neither `n` nor `μ`. -/
theorem rounding_clause_one (μ : Measure (GapBall E)) [IsProbabilityMeasure μ] (hn : 0 < n) :
    ∑ i, mutualInfo ((clauseOneLaw μ n).prod (freshUniformPi n))
        (fun p => clauseOneBit i p.1) (roundingBit (clauseOneLoss i) i)
      ≤ 2 * logisticUnitSlopeBound ^ 2
          / (Real.log 2 * (roundingFloor * (1 - roundingFloor))) :=
  rounding_comparison_information_channel hn (clauseOneLaw μ n) (U := clauseOneBit)
    measurable_clauseOneBit (fun i => clauseOneBit_fair μ i false)
    (fun i => clauseOneBit_fair μ i true) clauseOneLearner clauseOnePoint
    (norm_clauseOneLearner_le hn) norm_clauseOnePoint_le measurable_clauseOneLoss
    (clauseOne_gap μ hn)

/-- Clause 1 with the sharper gap `2L/√n`: `∑_i I(B_i; U_i) ≤ L²/(2 ln 2 · a₀(1 - a₀))` bits. -/
theorem rounding_clause_one_sharp (μ : Measure (GapBall E)) [IsProbabilityMeasure μ]
    (hn : 0 < n) :
    ∑ i, mutualInfo ((clauseOneLaw μ n).prod (freshUniformPi n))
        (fun p => clauseOneBit i p.1) (roundingBit (clauseOneLoss i) i)
      ≤ 2 * (logisticUnitSlopeBound / 2) ^ 2
          / (Real.log 2 * (roundingFloor * (1 - roundingFloor))) :=
  rounding_comparison_information_channel hn (clauseOneLaw μ n) (U := clauseOneBit)
    measurable_clauseOneBit (fun i => clauseOneBit_fair μ i false)
    (fun i => clauseOneBit_fair μ i true) clauseOneLearner clauseOnePoint
    (norm_clauseOneLearner_le hn) norm_clauseOnePoint_le measurable_clauseOneLoss
    (fun i => by
      rw [show 4 * (logisticUnitSlopeBound / 2) = 2 * logisticUnitSlopeBound by ring]
      exact clauseOne_gap_sharp μ hn i)

end Model

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RoundingClauseTwo.lean <==
import LossOnlyTraceability.RoundingClauseTwoLearner
import LossOnlyTraceability.RoundingClauseTwoEncoder

/-! The second clause (clause 2) of the rounding comparison for one learner, the exact quartic
logistic ERM: the clipped loss-difference bits retain `Ω(n)` marginal information, with explicit
constants.

The quartic logistic problem is `φ(t) = ln(1 + e^{-t})`, `g(θ) = ‖θ‖⁴/4`, with the class
constants `b = 1/2`, `L = (1 + e^{-1})^{-1}`, `H = 1/4`, `a = 1/16`, `B = 1/4`, `r = 4` of
Assumption 2 (so `q = 4/3` and `ε^{-2/q} = ε^{-3/2}`).  Put
`K = 4^{1/3} L_*^{4/3} + 4^{2/3} L_*^{2/3}/8` (`roundingAccuracyConstant`), so that the proved
accuracy of the exact ERM is `ε_n^{(4)} ≤ ε_n := K n^{-2/3}`
(`roundingAccuracyScale`).  With the sample multipliers `c₋ = c₊ = K^{3/2}` of Theorem 3 one has
exactly `n = c₋ ε_n^{-3/2}`, so every `n` lies in the sample window of Theorem 3 at `ε = ε_n`.

`rounding_clause_two`: for every `n ≥ N₀ = max{1, (K/ε₀)^{3/2}}` (`roundingSampleThreshold`, with
`ε₀` the threshold of Theorem 3 at these multipliers) and every `d ≥ C' n`
(`roundingDimensionConstant`, `C' = C max{1, K^{-3/2}}` with Theorem 3's dimension constant `C`),
we are at the sample and dimension orders of Theorem 3 at `ε = ε_n`; the exact ERM is a learner of
Theorem 3's class at `ε_n`; and for the clipped loss-difference bits `B^diff` (the clipped
decoder of Appendix C.3, with the scale `h = V/(2M)` fixed by the budgets of Proposition 7 at
`ε_n`) and fresh encoder randomness `R = R_f(R_G)` uniform on `[0,1]`, some product law `D_p`,
`p ∈ [-1,1]^d`, satisfies `∑_i I(B_i^diff; U_i) ≥ c n` with `c = J(c₀) > 0`
(`roundingInfoConstant`), `c₀ = min{1, (m₁/2)²/max{v₀, 1}}` built from the signal and energy rates
`m₁ = mainSignalRate` and `v₀ = mainEnergyRate`.  This is the `Ω(n)` claim.

The steps of the proof: the proved all-distributions accuracy of the exact quartic logistic ERM
(`roundingERM_mem_nativeAccurateLearners`), the clipped decoder of Appendix C.3 with the budgets of
Proposition 7 (`native_budget_encoder`), the orders `M ≥ (m₁/2) n ε`, `V ≤ v₀ n ε²` of these
budgets in the regime of Theorem 3 (`main_recipe_orders`), which give `M²/(nV) ≥ c₀`, monotonicity
of `J` on `[0,1]` (the success bound gives `M²/(nV) ≤ 1`), and the first-moment step from the
prior average to one law of the cube. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section Constants

/-- The accuracy constant `K = 4^{1/3} L_*^{4/3} + 4^{2/3} L_*^{2/3}/8`, with
`ε_n^{(4)} ≤ K n^{-2/3}`. -/
def roundingAccuracyConstant : ℝ :=
  4 ^ (1 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (4 / 3 : ℝ) +
    4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8

/-- The accuracy scale `ε_n = K n^{-2/3}` at which the exact ERM is placed in Theorem 3. -/
def roundingAccuracyScale (n : ℕ) : ℝ := roundingAccuracyConstant * (n : ℝ) ^ (-(2 / 3 : ℝ))

/-- The sample multiplier `c₋ = c₊ = K^{3/2}` of Theorem 3, so that `n = c₋ ε_n^{-3/2}`. -/
def roundingSampleMultiplier : ℝ := roundingAccuracyConstant ^ (3 / 2 : ℝ)

/-- The threshold `ε₀` of Theorem 3 for the quartic logistic class and `c₋ = c₊ = K^{3/2}`. -/
def roundingThreshold : ℝ :=
  mainThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) roundingSampleMultiplier roundingSampleMultiplier

/-- The explicit sample threshold `N₀ = max{1, (K/ε₀)^{3/2}}`. -/
def roundingSampleThreshold : ℝ :=
  max 1 ((roundingAccuracyConstant / roundingThreshold) ^ (3 / 2 : ℝ))

/-- The explicit dimension constant `C' = C max{1, K^{-3/2}}`, with Theorem 3's `C`. -/
def roundingDimensionConstant : ℝ :=
  mainDimensionConstant (1 / 2) (1 / 4) 4 * max 1 (roundingAccuracyConstant ^ (-(3 / 2 : ℝ)))

/-- The ratio constant `c₀ = min{1, (m₁/2)²/max{v₀, 1}}` bounding `M²/(nV)` from below. -/
def roundingRatioConstant : ℝ :=
  min 1 ((mainSignalRate (1 / 2) (1 / 4) 4 roundingSampleMultiplier / 2) ^ 2 /
    max (mainEnergyRate (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound roundingSampleMultiplier) 1)

/-- The information constant `c = J(c₀)` of the `Ω(n)` bound. -/
def roundingInfoConstant : ℝ := fanoJ roundingRatioConstant

/-- The encoder scale `h = V/(2M)` fixed by the budgets of Proposition 7 at `ε_n`. -/
def roundingEncoderScale (n d : ℕ) : ℝ :=
  nativeEnergyBudget (1 / 16) (1 / 2) (1 / 4) 4 (roundingAccuracyScale n) logisticUnitSlopeBound n d
    / (2 * nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 (roundingAccuracyScale n) (1 / 4) n d)

end Constants

section Facts

/-- The optimizer slope bound `L_*` is positive. -/
theorem rounding_logisticOptimizerSlopeBound_pos : 0 < logisticOptimizerSlopeBound := by
  unfold logisticOptimizerSlopeBound
  positivity

/-- The accuracy constant is positive. -/
theorem roundingAccuracyConstant_pos : 0 < roundingAccuracyConstant := by
  have h := rounding_logisticOptimizerSlopeBound_pos
  unfold roundingAccuracyConstant
  positivity

/-- The unit-margin slope bound `L` is positive. -/
theorem rounding_logisticUnitSlopeBound_pos : 0 < logisticUnitSlopeBound := by
  unfold logisticUnitSlopeBound
  positivity

/-- For `r = 4` the dual exponent is `q = 4/3`, so `2/q = 3/2`. -/
theorem rounding_two_div_dual : 2 / powerDualExponent 4 = 3 / 2 := by
  unfold powerDualExponent
  norm_num

/-- The proved accuracy `ε_n^{(4)}` of the exact quartic logistic ERM is at most the scale `ε_n = K n^{-2/3}` for `n ≥ 1`. -/
theorem quarticAccuracyBound_le_roundingAccuracyScale {n : ℕ} (hn : 0 < n) :
    quarticAccuracyBound n ≤ roundingAccuracyScale n := by
  have h1 : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hL := rounding_logisticOptimizerSlopeBound_pos
  have hle : (n : ℝ) ^ (-(5 / 6 : ℝ)) ≤ (n : ℝ) ^ (-(2 / 3 : ℝ)) :=
    Real.rpow_le_rpow_of_exponent_le h1 (by norm_num)
  have hc : 0 ≤ 4 ^ (2 / 3 : ℝ) * logisticOptimizerSlopeBound ^ (2 / 3 : ℝ) / 8 := by positivity
  unfold quarticAccuracyBound roundingAccuracyScale roundingAccuracyConstant
  have := mul_le_mul_of_nonneg_left hle hc
  nlinarith

/-- The scale is positive for `n ≥ 1`. -/
theorem roundingAccuracyScale_pos {n : ℕ} (hn : 0 < n) : 0 < roundingAccuracyScale n := by
  have hK := roundingAccuracyConstant_pos
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  unfold roundingAccuracyScale
  positivity

/-- `ε_n^{-3/2} = K^{-3/2} n` for `n ≥ 1`. -/
theorem roundingAccuracyScale_rpow {n : ℕ} (hn : 0 < n) :
    roundingAccuracyScale n ^ (-(3 / 2 : ℝ)) = roundingAccuracyConstant ^ (-(3 / 2 : ℝ)) * n := by
  have hK := roundingAccuracyConstant_pos
  have hn' : (0 : ℝ) ≤ n := by exact_mod_cast hn.le
  unfold roundingAccuracyScale
  rw [Real.mul_rpow hK.le (Real.rpow_nonneg hn' _), ← Real.rpow_mul hn']
  norm_num

/-- `K^{3/2} K^{-3/2} = 1`. -/
theorem roundingSampleMultiplier_mul : roundingSampleMultiplier *
    roundingAccuracyConstant ^ (-(3 / 2 : ℝ)) = 1 := by
  have hK := roundingAccuracyConstant_pos
  unfold roundingSampleMultiplier
  rw [Real.rpow_neg hK.le, mul_inv_cancel₀ (Real.rpow_pos_of_pos hK _).ne']

/-- The multiplier is positive. -/
theorem roundingSampleMultiplier_pos : 0 < roundingSampleMultiplier :=
  Real.rpow_pos_of_pos roundingAccuracyConstant_pos _

/-- The signal rate `m₁` of Theorem 3 is positive at the quartic logistic class. -/
theorem rounding_mainSignalRate_pos :
    0 < mainSignalRate (1 / 2) (1 / 4) 4 roundingSampleMultiplier := by
  have hsG := mainScaleRoot_pos (b := 1 / 2) (B := 1 / 4) (r := 4) (by norm_num) (by norm_num)
    (by norm_num)
  have hcp := roundingSampleMultiplier_pos
  unfold mainSignalRate
  positivity

/-- The threshold `ε₀` of Theorem 3 is positive at the quartic logistic class. -/
theorem roundingThreshold_pos : 0 < roundingThreshold := by
  have hβ := nativeSlope_pos (b := 1 / 2) (B := 1 / 4) (r := 4) (by norm_num) (by norm_num)
    (by norm_num)
  have hm := rounding_mainSignalRate_pos
  have hcm := roundingSampleMultiplier_pos
  have hc := matrixEnergyC_pos
  have hC₀ : 0 ≤ nativeOptimizerConstant (1 / 16) (1 / 2) 4 := Real.rpow_nonneg (by norm_num) _
  have hγ₁ := mainScaleGamma_pos (b := 1 / 2) (B := 1 / 4) (r := 4) (by norm_num) (by norm_num)
    (by norm_num)
  have hsG := mainScaleRoot_pos (b := 1 / 2) (B := 1 / 4) (r := 4) (by norm_num) (by norm_num)
    (by norm_num)
  have hκC : 0 ≤ mainEnergyConstant (1 / 16) (1 / 2) (1 / 4) 4 := by
    unfold mainEnergyConstant mainLearnerConstant
    positivity
  unfold roundingThreshold mainThreshold
  refine lt_min (lt_min one_pos (by positivity)) (lt_min (by positivity) (lt_min ?_ ?_))
  · positivity
  · positivity

/-- The ratio constant satisfies `0 < c₀ ≤ 1`. -/
theorem roundingRatioConstant_mem : 0 < roundingRatioConstant ∧ roundingRatioConstant ≤ 1 := by
  have hm := rounding_mainSignalRate_pos
  have hW : 0 < max (mainEnergyRate (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound
      roundingSampleMultiplier) 1 := lt_of_lt_of_le one_pos (le_max_right _ _)
  exact ⟨lt_min one_pos (by positivity), min_le_left _ _⟩

/-- The information constant `c = J(c₀)` is positive. -/
theorem roundingInfoConstant_pos : 0 < roundingInfoConstant := by
  obtain ⟨h0, h1⟩ := roundingRatioConstant_mem
  have hne : (1 + roundingRatioConstant) / 2 ≠ 2⁻¹ := by
    intro h
    have : roundingRatioConstant = 0 := by linarith
    linarith
  have hlt := Real.binEntropy_lt_log_two.2 hne
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  unfold roundingInfoConstant fanoJ
  have : Real.binEntropy ((1 + roundingRatioConstant) / 2) / Real.log 2 < 1 :=
    (div_lt_one hlog).2 hlt
  linarith

/-- **The regime of Theorem 3.**  For `n ≥ N₀` and `d ≥ C' n`, the scale `ε_n` lies in
`(0, ε₀]`, `c₋ ε_n^{-2/q} ≤ n ≤ c₊ ε_n^{-2/q}` and `d ≥ C max{n, ε_n^{-2/q}}` for the
quartic logistic class (`r = 4`) and `c₋ = c₊ = K^{3/2}`. -/
theorem rounding_regime {n d : ℕ} (hn : roundingSampleThreshold ≤ n)
    (hd : roundingDimensionConstant * n ≤ d) :
    0 < n ∧ 0 < roundingAccuracyScale n ∧ roundingAccuracyScale n ≤ roundingThreshold ∧
      roundingSampleMultiplier *
          roundingAccuracyScale n ^ (-(2 / powerDualExponent 4)) ≤ n ∧
      (n : ℝ) ≤ roundingSampleMultiplier *
          roundingAccuracyScale n ^ (-(2 / powerDualExponent 4)) ∧
      mainDimensionConstant (1 / 2) (1 / 4) 4 *
          max (n : ℝ) (roundingAccuracyScale n ^ (-(2 / powerDualExponent 4))) ≤ d := by
  have hK := roundingAccuracyConstant_pos
  have hε₀ := roundingThreshold_pos
  have hn1 : (1 : ℝ) ≤ n := (le_max_left _ _).trans hn
  have hnpos : 0 < n := by exact_mod_cast (lt_of_lt_of_le one_pos hn1)
  have hn' : (0 : ℝ) < n := by exact_mod_cast hnpos
  have hε := roundingAccuracyScale_pos hnpos
  rw [rounding_two_div_dual, roundingAccuracyScale_rpow hnpos]
  have hwin : roundingSampleMultiplier * (roundingAccuracyConstant ^ (-(3 / 2 : ℝ)) * n) = n := by
    rw [← mul_assoc, roundingSampleMultiplier_mul, one_mul]
  refine ⟨hnpos, hε, ?_, hwin.le, hwin.ge, ?_⟩
  · -- `n ≥ (K/ε₀)^{3/2}` gives `n^{2/3} ≥ K/ε₀`, i.e. `K n^{-2/3} ≤ ε₀`
    have hN : (roundingAccuracyConstant / roundingThreshold) ^ (3 / 2 : ℝ) ≤ n :=
      (le_max_right _ _).trans hn
    have h23 := Real.rpow_le_rpow (Real.rpow_nonneg (by positivity) _) hN
      (by norm_num : (0 : ℝ) ≤ 2 / 3)
    rw [← Real.rpow_mul (by positivity)] at h23
    norm_num at h23
    have hpos : 0 < (n : ℝ) ^ (2 / 3 : ℝ) := Real.rpow_pos_of_pos hn' _
    unfold roundingAccuracyScale
    rw [Real.rpow_neg hn'.le, ← div_eq_mul_inv, div_le_iff₀ hpos]
    rw [div_le_iff₀ hε₀] at h23
    linarith
  · have hmax : max (n : ℝ) (roundingAccuracyConstant ^ (-(3 / 2 : ℝ)) * n)
        = max 1 (roundingAccuracyConstant ^ (-(3 / 2 : ℝ))) * n := by
      rw [max_mul_of_nonneg _ _ hn'.le, one_mul]
    rw [hmax, ← mul_assoc]
    exact hd

end Facts

section Clause

variable {n d : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Clause 2 of the rounding comparison (`Ω(n)` bits of information in the loss-difference
bits).**  For the quartic logistic problem, every `n ≥ N₀` (`roundingSampleThreshold`) and every
`d ≥ C' n` (`roundingDimensionConstant`): the scale `ε_n = K n^{-2/3}` is in Theorem 3's regime
(`ε_n ≤ ε₀`, `c₋ ε_n^{-2/q} ≤ n ≤ c₊ ε_n^{-2/q}`, `d ≥ C max{n, ε_n^{-2/q}}`); the exact
quartic logistic ERM (deterministic, so for every law `μR` of the unused randomness) is measurable,
proper and `ε_n`-accurate on the product family; and for fresh encoder randomness `R = R_f(R_G)`
whose coordinates are uniform on `[0,1]` (a measurable function of the supersample's independent
noise randomness), some product law `D_p`, `p ∈ [-1,1]^d`, gives the clipped loss-difference bits
`B^diff` of the clipped decoder of Appendix C.3, with the scale `h = V/(2M)` fixed by the
budgets of Proposition 7 (`roundingEncoderScale`), at least `c n` bits of individual information
`∑_i I(B_i^diff; U_i) ≥ c n`, with the explicit constant `c = roundingInfoConstant > 0`. -/
theorem rounding_clause_two (hn : roundingSampleThreshold ≤ n)
    (hd : roundingDimensionConstant * n ≤ d)
    {Rf : Ng → Fin n → ℝ} (hRf : Measurable Rf)
    (hRlaw : ∀ i : Fin n, μG.map (fun g => Rf g i) = volume.restrict (Set.Icc (0 : ℝ) 1)) :
    (roundingAccuracyScale n ≤ roundingThreshold ∧
      roundingSampleMultiplier * roundingAccuracyScale n ^ (-(2 / powerDualExponent 4)) ≤ n ∧
      (n : ℝ) ≤ roundingSampleMultiplier * roundingAccuracyScale n ^ (-(2 / powerDualExponent 4)) ∧
      mainDimensionConstant (1 / 2) (1 / 4) 4 *
          max (n : ℝ) (roundingAccuracyScale n ^ (-(2 / powerDualExponent 4))) ≤ d) ∧
    (roundingERM : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
      ∈ nativeAccurateLearners n d μR logisticLoss quarticPotential (roundingAccuracyScale n) ∧
    0 < roundingInfoConstant ∧
    ∃ p ∈ productCube d, roundingInfoConstant * n
      ≤ releaseInfoI (superMeasure n (signProductLaw d p) μR μG)
          (bitTranscript (roundingEncoderScale n d)
            (nativeReleaseVector logisticLoss
              (roundingERM : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)))
            (fun ω => Rf (superNoiseSeed ω)))
          superBits := by
  obtain ⟨hnpos, hε, hε0, hn1, hn2, hdim⟩ := rounding_regime hn hd
  set ε := roundingAccuracyScale n with hεdef
  have hn' : (0 : ℝ) < n := by exact_mod_cast hnpos
  have hcm := roundingSampleMultiplier_pos
  obtain ⟨-, hdn, hv0, hv1, hM, hV, -⟩ :=
    main_recipe_orders (a := 1 / 16) (b := 1 / 2) (B := 1 / 4) (r := 4) (H := 1 / 4)
      (L := logisticUnitSlopeBound) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
      (by norm_num) hcm hcm hε hε0 hn1 hn2 hdim
  have hdpos : 0 < d := by omega
  have hmem := roundingERM_mem_nativeAccurateLearners (Rr := Rr) hnpos hdpos μR
    (quarticAccuracyBound_le_roundingAccuracyScale hnpos)
  obtain ⟨hA, hA1, hacc⟩ := hmem
  -- the budgets
  set M := nativeSignedBudget (1 / 16) (1 / 2) (1 / 4) 4 ε (1 / 4) n d with hMdef
  set V := nativeEnergyBudget (1 / 16) (1 / 2) (1 / 4) 4 ε logisticUnitSlopeBound n d with hVdef
  set m := mainSignalRate (1 / 2) (1 / 4) 4 roundingSampleMultiplier with hmdef
  set v₀ := mainEnergyRate (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound
    roundingSampleMultiplier with hv₀def
  have hm : 0 < m := rounding_mainSignalRate_pos
  have hM0 : 0 < M := lt_of_lt_of_le (by positivity) hM
  have hV0 : 0 < V := rounding_energyBudget_pos hnpos hdpos (by norm_num) hε
    rounding_logisticUnitSlopeBound_pos.ne'
  obtain ⟨c1, c2⟩ := native_budget_encoder μR μG hdpos hnpos sharp_logisticLoss_nativeLinkClass
    sharp_measurable_logisticLoss sharp_quarticPotential_nativeRegularizerClass
    sharp_measurable_quarticPotential hε hv0 hv1 _ hA hA1 hacc hRf hRlaw hM0 hV0
  have hκ : 0 < nativeKappa (1 / 2) (1 / 4) 4 ε := by
    have h1 : 1 < (nativePriorVariance (1 / 2) (1 / 4) 4 ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  haveI := isProbabilityMeasure_prior hκ d
  have hcube : ∀ᵐ p ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact fun k => Set.Ioo_subset_Icc_self (hp k)
  -- the ratio `x = M²/(nV)` is at most one (success probabilities are at most one)
  set x := M ^ 2 / ((n : ℝ) * V) with hxdef
  have hx0 : 0 ≤ x := by positivity
  have hsucc : (1 / (n : ℝ)) * ∑ i : Fin n, ∫ p,
      (superMeasure n (signProductLaw d p) μR μG).real {ω | signDecoder
        (bitEncoder (V / (2 * M)) (nativeReleaseVector logisticLoss
          (roundingERM : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)))
          (fun ω => Rf (superNoiseSeed ω)) i ω) = superBits ω i}
        ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) ≤ 1 := by
    have hterm : ∀ i : Fin n, (∫ p,
        (superMeasure n (signProductLaw d p) μR μG).real {ω | signDecoder
          (bitEncoder (V / (2 * M)) (nativeReleaseVector logisticLoss
            (roundingERM : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)))
            (fun ω => Rf (superNoiseSeed ω)) i ω) = superBits ω i}
          ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)) ≤ 1 := by
      intro i
      have hb := norm_integral_le_of_norm_le_const
        (μ := prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) (C := 1)
        (f := fun p => (superMeasure n (signProductLaw d p) μR μG).real {ω | signDecoder
          (bitEncoder (V / (2 * M)) (nativeReleaseVector logisticLoss
            (roundingERM : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)))
            (fun ω => Rf (superNoiseSeed ω)) i ω) = superBits ω i}) (by
          filter_upwards [hcube] with p hp
          haveI := isProbabilityMeasure_signProductLaw hp
          rw [Real.norm_eq_abs, abs_of_nonneg measureReal_nonneg]
          exact measureReal_le_one)
      rw [probReal_univ, mul_one] at hb
      exact (le_abs_self _).trans (by rwa [Real.norm_eq_abs] at hb)
    have hsum := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hterm i
    simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul,
      mul_one] at hsum
    calc _ ≤ (1 / (n : ℝ)) * n := mul_le_mul_of_nonneg_left hsum (by positivity)
      _ = 1 := by field_simp
  have hx1 : x ≤ 1 := by
    have h := c1.trans hsucc
    have e : M ^ 2 / (2 * (n : ℝ) * V) = x / 2 := by
      rw [hxdef]
      field_simp
    rw [e] at h
    linarith
  -- the lower bound `x ≥ c₀`
  have hW : 0 < max v₀ 1 := lt_of_lt_of_le one_pos (le_max_right _ _)
  have hc0x : (m / 2) ^ 2 / max v₀ 1 ≤ x := by
    have hVW : V ≤ (n : ℝ) * ε ^ 2 * max v₀ 1 :=
      hV.trans (mul_le_mul_of_nonneg_left (le_max_left _ _) (by positivity))
    have hMsq : ((n : ℝ) * ε * (m / 2)) ^ 2 ≤ M ^ 2 := pow_le_pow_left₀ (by positivity) hM 2
    rw [hxdef, div_le_div_iff₀ hW (by positivity)]
    calc (m / 2) ^ 2 * ((n : ℝ) * V) ≤ (m / 2) ^ 2 * ((n : ℝ) * ((n : ℝ) * ε ^ 2 * max v₀ 1)) :=
          mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left hVW hn'.le) (by positivity)
      _ = ((n : ℝ) * ε * (m / 2)) ^ 2 * max v₀ 1 := by ring
      _ ≤ M ^ 2 * max v₀ 1 := mul_le_mul_of_nonneg_right hMsq hW.le
  have hc0 : roundingRatioConstant ≤ x := (min_le_right _ _).trans hc0x
  obtain ⟨hr0, hr1⟩ := roundingRatioConstant_mem
  have hJ : roundingInfoConstant ≤ fanoJ x :=
    fanoJ_monotoneOn ⟨hr0.le, hr1⟩ ⟨hx0, hx1⟩ hc0
  have hcpos := roundingInfoConstant_pos
  -- the prior-averaged bound
  have havg : roundingInfoConstant * n ≤ ∫ p, releaseInfoI (superMeasure n (signProductLaw d p) μR μG)
      (bitTranscript (roundingEncoderScale n d) (nativeReleaseVector logisticLoss
        (roundingERM : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)))
        (fun ω => Rf (superNoiseSeed ω))) superBits
      ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) := by
    have e : roundingEncoderScale n d = V / (2 * M) := rfl
    rw [e]
    calc roundingInfoConstant * n ≤ (n : ℝ) * fanoJ x := by
          rw [mul_comm]; exact mul_le_mul_of_nonneg_left hJ hn'.le
      _ ≤ _ := c2
  refine ⟨⟨hε0, hn1, hn2, hdim⟩, ⟨hA, hA1, hacc⟩, hcpos, ?_⟩
  -- from the prior average to one law of the cube
  set f := fun p => releaseInfoI (superMeasure n (signProductLaw d p) μR μG)
      (bitTranscript (roundingEncoderScale n d) (nativeReleaseVector logisticLoss
        (roundingERM : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)))
        (fun ω => Rf (superNoiseSeed ω))) superBits with hfdef
  by_cases hint : Integrable f (prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)
  · have hN : prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d (productCube d)ᶜ = 0 := by
      rw [← ae_iff.1 hcube]
      rfl
    obtain ⟨p, hp, hle⟩ := exists_notMem_null_integral_le hint hN
    refine ⟨p, not_not.1 hp, havg.trans hle⟩
  · rw [integral_undef hint] at havg
    exfalso
    have : 0 < roundingInfoConstant * n := by positivity
    linarith

end Clause

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RoundingClauseTwoEncoder.lean <==
import LossOnlyTraceability.SharpQuarticCertificate
import LossOnlyTraceability.MainTheorem

/-! The clipped decoder of Appendix C.3 with the finite budgets `M`, `V` of Proposition 7: a step
of the second clause of the rounding comparison (`RoundingClauseTwo`).

For a link and a regularizer of Assumption 2 (`NativeLinkClass`, `NativeRegularizerClass`), a
measurable proper learner that is `ε`-accurate on the product family, `0 < v < 1` (the prior
variance of the recipe) and fresh encoder randomness `R = R_f(R_G)` with coordinates uniform on
`[0,1]`, whenever `M > 0` the fixed per-pair clipped encoder `B_i` of Appendix C.3 with the scale
`h = V/(2M)` applied to the loss-difference release `X` satisfies
`E_{p∼Π_κ} Ii_{D_p}(B) ≥ n J(M²/(nV))` in bits, together with the per-pair success bound
`1/2 + M²/(2nV) ≤ (1/n) ∑_i E_{p∼Π_κ} P_p(B̂_i = U_i)` (`native_budget_encoder`).  This is
`bit_encoder_prior_averaged` (the clipped decoder of Appendix C.3) fed with the budgets of
`finite_native_budgets_unconditional` (Proposition 7), exactly as `sharp_quartic_encoder` does for
the sharpened quartic budgets; the scale `h` is fixed by the budgets and does not depend on the
realized data. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section Encoder

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- For `n, d ≥ 1`, `a, ε > 0` and `L ≠ 0` the raw-energy budget `V` of Proposition 7 is
positive. -/
theorem rounding_energyBudget_pos (hn : 0 < n) (hd : 0 < d) {a b B r ε L : ℝ} (ha : 0 < a)
    (hε : 0 < ε) (hL : L ≠ 0) : 0 < nativeEnergyBudget a b B r ε L n d := by
  have hw0 : 0 < nativeErrorScale a r ε :=
    lt_min (by norm_num) (Real.rpow_pos_of_pos (div_pos hε ha) _)
  have hs : 0 < Real.sqrt (nativeErrorScale a r ε) := Real.sqrt_pos.2 hw0
  have hwθ : 0 < nativeLearnerScale a b B r ε := by
    refine lt_min one_pos (pow_pos ?_ 2)
    exact add_pos_of_pos_of_nonneg hs (Real.sqrt_nonneg _)
  have hm : weightedTailBound 1 0 (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d)
      ≤ weightedTailBound 1 (nativeLearnerScale a b B r ε)
        (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) :=
    weightedTailBound_mono_w one_pos (matrixEnergyK_ratio_nonneg n d)
      (matrixEnergyS_nonneg d) ⟨le_rfl, zero_le_one⟩
      ⟨nativeLearnerScale_nonneg a b B r ε, nativeLearnerScale_le_one a b B r ε⟩ hwθ.le
  rw [weightedTailBound_zero] at hm
  have hC : 0 ≤ nativeEnergyScale a b B r ε n d := hm
  have hnd : (0 : ℝ) < (n : ℝ) / d := by
    have : (0 : ℝ) < n := by exact_mod_cast hn
    have : (0 : ℝ) < d := by exact_mod_cast hd
    positivity
  unfold nativeEnergyBudget
  have hL2 : 0 < L ^ 2 := by positivity
  exact mul_pos hL2 (add_pos_of_nonneg_of_pos hC (mul_pos hnd hwθ))

omit [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- On the event that every supersample point lies in the unit ball, a proper learner's
loss-difference release satisfies `|X_i| ≤ 2C` whenever `|φ| ≤ C` on `[-1,1]`. -/
theorem rounding_abs_release_le {φ : ℝ → ℝ} {C : ℝ}
    (hC : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ t| ≤ C)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)
    (hω : ∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1) (i : Fin n) :
    |nativeLossRelease φ A ω i| ≤ 2 * C := by
  have hθ : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
  have h1 := hC _ (native_margin_mem_Icc hθ (hω true i))
  have h2 := hC _ (native_margin_mem_Icc hθ (hω false i))
  unfold nativeLossRelease
  calc _ ≤ |φ ⟪superLearner A ω, superPoint true i ω⟫_ℝ|
        + |φ ⟪superLearner A ω, superPoint false i ω⟫_ℝ| := abs_sub _ _
    _ ≤ 2 * C := by linarith

/-- **The clipped decoder of Appendix C.3 with the budgets of Proposition 7.**  Under
Assumption 2, for `n, d ≥ 1`, `ε > 0`, prior variance `0 < v < 1`, a learner that is measurable
(jointly in data and randomness), proper and `ε`-accurate on the product family, fresh encoder randomness
`R = R_f(R_G)` whose coordinates are uniform on `[0,1]` (a measurable function of the supersample's
independent noise randomness), a positive signed budget `M` and a positive energy budget `V`: the
fixed per-pair clipped encoder with `h = V/(2M)` applied to the release has
prior-averaged per-pair success at least `1/2 + M²/(2nV)` and
`E_{p∼Π_κ} Ii_{D_p}(B) ≥ n J(M²/(nV))`. -/
theorem native_budget_encoder (hd : 0 < d) (hn : 0 < n)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {Rf : Ng → Fin n → ℝ} (hRf : Measurable Rf)
    (hRlaw : ∀ i : Fin n, μG.map (fun g => Rf g i) = volume.restrict (Set.Icc (0 : ℝ) 1))
    (hM0 : 0 < nativeSignedBudget a b B r ε H n d)
    (hV0 : 0 < nativeEnergyBudget a b B r ε L n d) :
    (1 / 2 + nativeSignedBudget a b B r ε H n d ^ 2
          / (2 * (n : ℝ) * nativeEnergyBudget a b B r ε L n d)
        ≤ (1 / (n : ℝ)) * ∑ i : Fin n, ∫ p,
            (superMeasure n (signProductLaw d p) μR μG).real {ω | signDecoder
              (bitEncoder (nativeEnergyBudget a b B r ε L n d
                  / (2 * nativeSignedBudget a b B r ε H n d))
                (nativeReleaseVector φ A) (fun ω => Rf (superNoiseSeed ω)) i ω)
              = superBits ω i} ∂(prior (nativeKappa b B r ε) d))
      ∧ ((n : ℝ) * fanoJ (nativeSignedBudget a b B r ε H n d ^ 2
            / ((n : ℝ) * nativeEnergyBudget a b B r ε L n d))
          ≤ ∫ p, releaseInfoI (superMeasure n (signProductLaw d p) μR μG)
              (bitTranscript (nativeEnergyBudget a b B r ε L n d
                  / (2 * nativeSignedBudget a b B r ε H n d))
                (nativeReleaseVector φ A) (fun ω => Rf (superNoiseSeed ω)))
              superBits ∂(prior (nativeKappa b B r ε) d)) := by
  classical
  obtain ⟨h1, h2, -⟩ := finite_native_budgets_unconditional μR μG hd hφ hφm hg hgm hε hv0 hv1
    A hA hA1 hacc
  have hκ : 0 < nativeKappa b B r ε := by
    have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  haveI := isProbabilityMeasure_prior hκ d
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hX : Measurable (nativeReleaseVector φ A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Fin n → ℝ) :=
    measurable_nativeReleaseVector hφm hA
  have hR : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Rf (superNoiseSeed ω) := hRf.comp measurable_superNoiseSeed
  have hU : Measurable (superBits : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Fin n → Bool) :=
    measurable_superBits
  have hXb : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1) → ∀ i,
        |nativeReleaseVector φ A ω i| ≤ 2 * C :=
    fun ω hω i => rounding_abs_release_le hC A hA1 ω hω i
  have hPapp : ∀ p, nativeSuperKernel n d μR μG p
      = superMeasure n (signProductLaw d (nativeClip p)) μR μG := nativeSuperKernel_apply μR μG
  have hfair : ∀ p, ∀ i, (nativeSuperKernel n d μR μG p)
      ((fun ω => superBits ω i) ⁻¹' {true}) = 1 / 2 := by
    intro p i
    rw [hPapp]
    haveI := isProbabilityMeasure_signProductLaw (nativeClip_mem p)
    exact superBits_fair _ μR μG i
  have hbits : ∀ p, iIndepFun (fun i ω => superBits ω i) (nativeSuperKernel n d μR μG p) := by
    intro p
    rw [hPapp]
    haveI := isProbabilityMeasure_signProductLaw (nativeClip_mem p)
    exact iIndepFun_superBits _ μR μG
  have hrel : Measurable fun t : (Fin n → Bool) × EuclideanSpace ℝ (Fin d) ×
      (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      (t.1, fun i : Fin n => φ ⟪t.2.1, t.2.2 (true, i)⟫_ℝ
        - φ ⟪t.2.1, t.2.2 (false, i)⟫_ℝ) :=
    measurable_fst.prodMk (measurable_pi_lambda _ fun i =>
      (hφm.comp (measurable_inner_native (measurable_fst.comp measurable_snd)
        ((measurable_pi_apply (true, i)).comp (measurable_snd.comp measurable_snd)))).sub
      (hφm.comp (measurable_inner_native (measurable_fst.comp measurable_snd)
        ((measurable_pi_apply (false, i)).comp (measurable_snd.comp measurable_snd)))))
  have hindepR : ∀ p, ∀ i : Fin n,
      IndepFun (fun ω => (superBits ω, nativeReleaseVector φ A ω))
        (fun ω => Rf (superNoiseSeed ω) i) (nativeSuperKernel n d μR μG p) := by
    intro p i
    rw [hPapp]
    haveI := isProbabilityMeasure_signProductLaw (nativeClip_mem p)
    exact (indepFun_superNoise _ μR μG hA ((measurable_pi_apply i).comp hRf)).comp hrel
      measurable_id
  have hlawR : ∀ p, ∀ i : Fin n,
      (nativeSuperKernel n d μR μG p).map (fun ω => Rf (superNoiseSeed ω) i)
        = volume.restrict (Set.Icc (0 : ℝ) 1) := by
    intro p i
    rw [hPapp]
    haveI := isProbabilityMeasure_signProductLaw (nativeClip_mem p)
    have hseed : (superMeasure n (signProductLaw d (nativeClip p)) μR μG).map
        (superNoiseSeed : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Ng) = μG := by
      have e : (superNoiseSeed : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Ng)
          = Prod.snd := rfl
      rw [e, superMeasure, Measure.map_snd_prod, measure_univ, one_smul]
    have e : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => Rf (superNoiseSeed ω) i)
        = (fun g => Rf g i) ∘ superNoiseSeed := rfl
    have hRi : Measurable fun g => Rf g i := (measurable_pi_apply i).comp hRf
    rw [e, ← Measure.map_map hRi measurable_superNoiseSeed, hseed, hRlaw i]
  have hXi : ∀ i : Fin n, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeReleaseVector φ A ω i := fun i => (measurable_pi_apply i).comp hX
  have hXint : ∀ p, ∀ i : Fin n, Integrable (fun ω => nativeReleaseVector φ A ω i)
      (nativeSuperKernel n d μR μG p) := fun p i =>
    Integrable.of_bound (hXi i).aestronglyMeasurable (2 * C) (by
      filter_upwards [nativeSuperKernel_ae_ball (n := n) μR μG hd p] with ω hω
      rw [Real.norm_eq_abs]
      exact hXb ω hω i)
  have hsqb : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1) → ∀ i,
        |nativeReleaseVector φ A ω i ^ 2| ≤ (2 * C) ^ 2 := fun ω hω i => by
    rw [abs_pow]
    exact pow_le_pow_left₀ (abs_nonneg _) (hXb ω hω i) 2
  have hXsq : ∀ p, ∀ i : Fin n, Integrable (fun ω => nativeReleaseVector φ A ω i ^ 2)
      (nativeSuperKernel n d μR μG p) := fun p i =>
    Integrable.of_bound ((hXi i).pow_const 2).aestronglyMeasurable ((2 * C) ^ 2) (by
      filter_upwards [nativeSuperKernel_ae_ball (n := n) μR μG hd p] with ω hω
      rw [Real.norm_eq_abs]
      exact hsqb ω hω i)
  have hXabs : ∀ i : Fin n, Integrable (fun p => ∫ ω, |nativeReleaseVector φ A ω i|
      ∂(nativeSuperKernel n d μR μG p)) (prior (nativeKappa b B r ε) d) := fun i =>
    sharp_kernel_integral_integrable μR μG hd _ (hXi i).abs (C := 2 * C)
      (fun ω hω => by rw [abs_abs]; exact hXb ω hω i)
  have hVi : ∀ i : Fin n, Integrable (fun p => ∫ ω, nativeReleaseVector φ A ω i ^ 2
      ∂(nativeSuperKernel n d μR μG p)) (prior (nativeKappa b B r ε) d) := fun i =>
    sharp_kernel_integral_integrable μR μG hd _ ((hXi i).pow_const 2) (C := (2 * C) ^ 2)
      (fun ω hω => hsqb ω hω i)
  have hsign : ∀ i : Fin n, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeSelectorSign ω i * nativeLossRelease φ A ω i := fun i =>
    (measurable_signOfBit _ ((measurable_pi_apply i).comp hU)).mul (hXi i)
  have hsignb : ∀ i (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      (∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1) →
        |nativeSelectorSign ω i * nativeLossRelease φ A ω i| ≤ 2 * C := by
    intro i ω hω
    have hs : |nativeSelectorSign ω i| = 1 := by
      unfold nativeSelectorSign
      split_ifs <;> norm_num
    rw [abs_mul, hs, one_mul]
    exact hXb ω hω i
  have hM : nativeSignedBudget a b B r ε H n d ≤ ∑ i : Fin n, ∫ p,
      (∫ ω, signOfBit (fun ω' => superBits ω' i) ω * nativeReleaseVector φ A ω i
        ∂(nativeSuperKernel n d μR μG p)) ∂(prior (nativeKappa b B r ε) d) :=
    h1.trans (le_of_eq (sharp_prior_sum_integral_eq μR μG hd hκ hsign hsignb))
  have hV : (∑ i : Fin n, ∫ p, (∫ ω, nativeReleaseVector φ A ω i ^ 2
      ∂(nativeSuperKernel n d μR μG p)) ∂(prior (nativeKappa b B r ε) d))
        ≤ nativeEnergyBudget a b B r ε L n d :=
    (le_of_eq (sharp_prior_sum_integral_eq μR μG hd hκ (fun i => (hXi i).pow_const 2)
      fun i ω hω => hsqb ω hω i).symm).trans h2
  obtain ⟨c1, c2, -⟩ := bit_encoder_prior_averaged (prior (nativeKappa b B r ε) d)
    (nativeSuperKernel n d μR μG) hn hM0 hV0 hU hX hR hfair hbits hindepR hlawR hXint hXsq
    hXabs hVi hM hV
  have hae : ∀ᵐ p ∂(prior (nativeKappa b B r ε) d),
      nativeSuperKernel n d μR μG p = superMeasure n (signProductLaw d p) μR μG := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact nativeSuperKernel_apply_of_mem μR μG fun k => Set.Ioo_subset_Icc_self (hp k)
  refine ⟨c1.trans (le_of_eq ?_), c2.trans (le_of_eq ?_)⟩
  · congr 1
    refine Finset.sum_congr rfl fun i _ => integral_congr_ae ?_
    filter_upwards [hae] with p hp
    rw [hp]
  · refine integral_congr_ae ?_
    filter_upwards [hae] with p hp
    rw [hp]

end Encoder

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RoundingClauseTwoLearner.lean <==
import LossOnlyTraceability.MainTheorem
import LossOnlyTraceability.QuarticAccuracy
import LossOnlyTraceability.SampleComplexityProjection
import LossOnlyTraceability.BoundaryTracingSignLaw
import LossOnlyTraceability.PopulationGlobal

/-! A step of the second clause of the rounding comparison (`RoundingClauseTwo`): the exact
quartic logistic ERM is a learner of the class of Theorem 3.

The learner is `roundingERM x r = Π_W(θ̂(x))`, the exact empirical optimizer `θ̂ = empiricalOptimizer`
followed by the radial retraction onto the unit ball.  On every sample in the unit ball the exact
optimizer has norm below one (`empiricalOptimizer_norm_lt_one`), so the retraction is the identity there
(`roundingERM_eq_empiricalOptimizer`) and the learner is the exact ERM on every sample of every law
on the unit ball; the retraction only makes the learner proper on all of `(ℝ^d)^n`, which is how the
class `nativeAccurateLearners` states properness.  The learner ignores its randomness, so every
randomness space works.  The all-distributions accuracy of the exact quartic logistic ERM
(`quartic_accuracy_exists_population_minimizer`) gives accuracy `quarticAccuracyBound n` on every law
supported in the unit ball, hence on every product law `D_p`, and so membership in the class at
every `ε ≥ quarticAccuracyBound n` (`roundingERM_mem_nativeAccurateLearners`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Learner

variable {n d : ℕ} {Rr : Type*} [MeasurableSpace Rr]

/-- The exact quartic logistic ERM, retracted onto the unit ball (the identity on unit-ball
samples) and ignoring the learner randomness. -/
def roundingERM (x : Fin n → EuclideanSpace ℝ (Fin d)) (_r : Rr) : EuclideanSpace ℝ (Fin d) :=
  ballProjection (empiricalOptimizer x)

omit [MeasurableSpace Rr] in
/-- On a nonempty sample in the unit ball the learner is the exact empirical optimizer. -/
theorem roundingERM_eq_empiricalOptimizer (hn : 0 < n) (x : Fin n → EuclideanSpace ℝ (Fin d))
    (hx : ∀ i, ‖x i‖ ≤ 1) (r : Rr) : roundingERM x r = empiricalOptimizer x :=
  ballProjection_of_norm_le_one (empiricalOptimizer_norm_lt_one hn x hx).le

omit [MeasurableSpace Rr] in
/-- The learner is proper. -/
theorem norm_roundingERM_le (x : Fin n → EuclideanSpace ℝ (Fin d)) (r : Rr) :
    ‖roundingERM x r‖ ≤ 1 :=
  norm_ballProjection_le_one _

/-- The learner is jointly measurable in the sample and the randomness. -/
theorem measurable_roundingERM :
    Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => roundingERM q.1 q.2 :=
  measurable_ballProjection.comp (measurable_empiricalOptimizer.comp measurable_fst)

/-- For a law on the unit ball the population objective with the quartic regularizer and
the logistic link is the population risk `F_D`. -/
theorem rounding_nativePopulationObjective_eq {D : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (θ : EuclideanSpace ℝ (Fin d)) :
    nativePopulationObjective quarticPotential logisticLoss D θ = populationQuarticRisk D θ := by
  unfold nativePopulationObjective populationQuarticRisk
  rw [integral_add (integrable_const _) (integrable_logisticLoss_global D hD θ), integral_const]
  simp

/-- **Accuracy of the exact ERM in the form of the class of Theorem 3.**  For
`n ≥ 1`, every probability law `μR` of the (unused) randomness, every law `D` supported in the unit
ball and every `θ`: `E F_D(θ̂) ≤ F_D(θ) + ε_n^{(4)}` with `ε_n^{(4)} = quarticAccuracyBound n`. -/
theorem roundingERM_accuracy (hn : 0 < n) (μR : Measure Rr) [IsProbabilityMeasure μR]
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1)
    (θ : EuclideanSpace ℝ (Fin d)) :
    (∫ q, populationQuarticRisk D (roundingERM q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod μR))
      ≤ populationQuarticRisk D θ + quarticAccuracyBound n := by
  set P : Measure (Fin n → EuclideanSpace ℝ (Fin d)) := Measure.pi fun _ : Fin n => D with hP
  have e1 : (∫ q, populationQuarticRisk D (roundingERM q.1 q.2) ∂(P.prod μR))
      = ∫ x, populationQuarticRisk D (ballProjection (empiricalOptimizer x)) ∂P := by
    have : (fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr =>
        populationQuarticRisk D (roundingERM q.1 q.2))
        = fun q => populationQuarticRisk D (ballProjection (empiricalOptimizer q.1)) := rfl
    rw [this, integral_fun_fst (fun x => populationQuarticRisk D
      (ballProjection (empiricalOptimizer x))), probReal_univ, one_smul]
  have hZ : ∀ i : Fin n, MeasurePreserving (fun x : Fin n → EuclideanSpace ℝ (Fin d) => x i) P D :=
    fun i => measurePreserving_eval (fun _ : Fin n => D) i
  have hindep : Pairwise (fun i j => IndepFun (fun x : Fin n → EuclideanSpace ℝ (Fin d) => x i)
      (fun x => x j) P) := by
    have h := iIndepFun_pi (μ := fun _ : Fin n => D) (X := fun _ => id)
      (fun _ => aemeasurable_id)
    exact fun i j hij => h.indepFun hij
  have hae := ae_samples_unitBall P D hD (fun i x => x i) hZ
  have e2 : (∫ x, populationQuarticRisk D (ballProjection (empiricalOptimizer x)) ∂P)
      = ∫ x, populationQuarticRisk D (empiricalOptimizer (fun i => x i)) ∂P := by
    refine integral_congr_ae ?_
    filter_upwards [hae] with x hx
    rw [ballProjection_of_norm_le_one (empiricalOptimizer_norm_lt_one hn x hx).le]
  obtain ⟨θs, hθs, -, hacc⟩ :=
    quartic_accuracy_exists_population_minimizer hn D hD P (fun i x => x i) hZ hindep
  have hmin := hθs θ
  rw [e1, e2]
  linarith

/-- **Membership of the exact ERM in the class of Theorem 3.**  For `n, d ≥ 1`, every probability
law `μR` of the randomness and every `ε ≥ ε_n^{(4)}` (`quarticAccuracyBound n`), the exact
quartic logistic ERM is measurable, proper and `ε`-accurate on the product family. -/
theorem roundingERM_mem_nativeAccurateLearners (hn : 0 < n) (hd : 0 < d) (μR : Measure Rr)
    [IsProbabilityMeasure μR] {ε : ℝ} (hε : quarticAccuracyBound n ≤ ε) :
    (roundingERM : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
      ∈ nativeAccurateLearners n d μR logisticLoss quarticPotential ε := by
  refine ⟨measurable_roundingERM, norm_roundingERM_le, fun p hp θ _ => ?_⟩
  haveI := isProbabilityMeasure_signProductLaw hp
  have hball := (isSignProductLaw_signProductLaw hp).norm_le_one hd
  simp_rw [rounding_nativePopulationObjective_eq hball]
  have h := roundingERM_accuracy hn μR (signProductLaw d p) hball θ
  linarith

end Learner

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RoundingComparison.lean <==
import LossOnlyTraceability.MutualInformation
import LossOnlyTraceability.QuarticAccuracy
import Mathlib.Analysis.Calculus.MeanValue
import Mathlib.Analysis.SpecialFunctions.Log.Deriv

/-! The first clause (clause 1) of the rounding comparison for one learner: the Bernoulli rounding
of a bounded loss keeps only `O(1)` total marginal information about the selection bits.

Scope.  This module proves clause 1 in the conditional form recorded below.  `RoundingClauseOne`
derives its hypotheses on an explicit supersample model with the exact quartic logistic ERM;
`RoundingClauseTwo` proves the second clause, that at the sample and dimension orders of Theorem 3
the same learner has a product law whose accuracy-scale clipped loss-difference bits satisfy
`∑_i I(B_i^diff; U_i) = Ω(n)`; `RoundingComparisonComplete` states the two clauses together.

What is proved.  The module is self-contained on the information side: it computes the
Kullback-Leibler divergence between two laws on `Bool`, proves the midpoint Taylor bound
`½KL(u‖m) + ½KL(v‖m) ≤ (u − v)²/(8 a(1 − a))` for success probabilities in `[a, 1 − a]` with
`m = (u + v)/2`, turns it into a bound on `I(B_i; U_i)` for a fair selection bit and a
conditionally Bernoulli rounded bit, and sums it over `n` coordinates
(`rounding_comparison_information`).  The clipping window `a₀` is built from the
logistic link and the exact-ERM norm bound `(1/2)^{1/3}`.
`rounding_comparison_information_channel` constructs the rounding channel: on the product of the
sample space with fresh independent uniform thresholds, the bit `B_i = 1{T_i ≤ ℓ(θ̂, Z_{0,i})}` has
the Bernoulli conditional law `Bern(ℓ(θ̂, Z_{0,i}))`, so the rounding hypothesis is discharged and
the bound is not vacuous.

What is assumed rather than derived.  The full clause quantifies over every iid law on the unit
ball and over the exact quartic ERM; here `theta` is an arbitrary measurable learner obeying the
exact-ERM norm bound and the data are arbitrary unit-ball vectors, so neither the iid model nor
the ERM is constructed, and the permutation invariance of the unique ERM, which makes the two
conditional means the same for every column, is bypassed rather than formalized.  The
gap `|u − v| ≤ 4L/√n` between the two conditional loss means, which follows by symmetrization and
contraction as in Appendix F.1, is the hypothesis `hgap` of both assembled theorems. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal

/-- The Kullback-Leibler divergence in nats between two Bernoulli laws with success probabilities
`p` and `q`, as a real expression. -/
def binaryKL (p q : ℝ) : ℝ :=
  p * Real.log (p / q) + (1 - p) * Real.log ((1 - p) / (1 - q))


/-- The symmetric log-odds increment `log(1 + t) - log(1 - t)`. -/
def logOddsIncrement (t : ℝ) : ℝ := Real.log (1 + t) - Real.log (1 - t)

/-- The symmetrized negative-entropy gap `(1 + t) log(1 + t) + (1 - t) log(1 - t)`. -/
def binaryMidpointGap (t : ℝ) : ℝ :=
  (1 + t) * Real.log (1 + t) + (1 - t) * Real.log (1 - t)

theorem hasDerivAt_logOddsIncrement {t : ℝ} (ht : |t| < 1) :
    HasDerivAt logOddsIncrement (2 / (1 - t ^ 2)) t := by
  have h1 : (0 : ℝ) < 1 + t := by cases abs_lt.mp ht; linarith
  have h2 : (0 : ℝ) < 1 - t := by cases abs_lt.mp ht; linarith
  have d1 : HasDerivAt (fun x : ℝ => Real.log (1 + x)) (1 / (1 + t)) t := by
    have := (((hasDerivAt_id t).const_add (1 : ℝ))).log h1.ne'
    simpa [one_div] using this
  have d2 : HasDerivAt (fun x : ℝ => Real.log (1 - x)) (-(1 / (1 - t))) t := by
    have hx : HasDerivAt (fun x : ℝ => 1 - x) (-1) t := by
      simpa using (hasDerivAt_id t).const_sub (1 : ℝ)
    have hL := hx.log h2.ne'
    simpa [neg_div, one_div] using hL
  have hne1 : (1 + t) ≠ 0 := ne_of_gt h1
  have hne2 : (1 - t) ≠ 0 := ne_of_gt h2
  have hval : (2 : ℝ) / (1 - t ^ 2) = 1 / (1 + t) - -(1 / (1 - t)) := by
    rw [show (1 : ℝ) - t ^ 2 = (1 + t) * (1 - t) by ring]
    field_simp
    ring
  rw [hval]
  exact (d1.sub d2)

theorem hasDerivAt_binaryMidpointGap {t : ℝ} (ht : |t| < 1) :
    HasDerivAt binaryMidpointGap (logOddsIncrement t) t := by
  have h1 : (0 : ℝ) < 1 + t := by cases abs_lt.mp ht; linarith
  have h2 : (0 : ℝ) < 1 - t := by cases abs_lt.mp ht; linarith
  have d1 : HasDerivAt (fun x : ℝ => (1 + x) * Real.log (1 + x)) (Real.log (1 + t) + 1) t := by
    have hl : HasDerivAt (fun x : ℝ => Real.log (1 + x)) (1 / (1 + t)) t := by
      have := (((hasDerivAt_id t).const_add (1 : ℝ))).log h1.ne'
      simpa [one_div] using this
    have ha : HasDerivAt (fun x : ℝ => 1 + x) 1 t := by
      simpa using (hasDerivAt_id t).const_add (1 : ℝ)
    have hval : Real.log (1 + t) + 1 = 1 * Real.log (1 + t) + (1 + t) * (1 / (1 + t)) := by
      field_simp
    rw [hval]
    exact ha.mul hl
  have d2 : HasDerivAt (fun x : ℝ => (1 - x) * Real.log (1 - x)) (-(Real.log (1 - t)) - 1) t := by
    have ha : HasDerivAt (fun x : ℝ => 1 - x) (-1) t := by
      simpa using (hasDerivAt_id t).const_sub (1 : ℝ)
    have hl : HasDerivAt (fun x : ℝ => Real.log (1 - x)) (-(1 / (1 - t))) t := by
      have := ha.log h2.ne'
      simpa [neg_div, one_div] using this
    have hval : -(Real.log (1 - t)) - 1
        = -1 * Real.log (1 - t) + (1 - t) * -(1 / (1 - t)) := by
      field_simp
      ring
    rw [hval]
    exact ha.mul hl
  unfold binaryMidpointGap logOddsIncrement
  have hval : Real.log (1 + t) - Real.log (1 - t)
      = (Real.log (1 + t) + 1) + (-(Real.log (1 - t)) - 1) := by ring
  rw [hval]
  exact d1.add d2

theorem hasDerivAt_twoMulDivOneSubSq {t : ℝ} (ht : |t| < 1) :
    HasDerivAt (fun x : ℝ => 2 * x / (1 - x ^ 2)) ((2 + 2 * t ^ 2) / (1 - t ^ 2) ^ 2) t := by
  have h1 : (0 : ℝ) < 1 + t := by cases abs_lt.mp ht; linarith
  have h2 : (0 : ℝ) < 1 - t := by cases abs_lt.mp ht; linarith
  have hg0 : (1 : ℝ) - t ^ 2 ≠ 0 := by nlinarith
  have hf : HasDerivAt (fun x : ℝ => 2 * x) 2 t := by
    simpa using (hasDerivAt_id t).const_mul (2 : ℝ)
  have hg : HasDerivAt (fun x : ℝ => 1 - x ^ 2) (-(2 * t)) t := by
    have := (hasDerivAt_pow 2 t).const_sub (1 : ℝ)
    simpa using this
  have hd := hf.div hg hg0
  have hval : (2 * (1 - t ^ 2) - 2 * t * -(2 * t)) / (1 - t ^ 2) ^ 2
      = (2 + 2 * t ^ 2) / (1 - t ^ 2) ^ 2 := by ring_nf
  rw [← hval]
  exact hd

theorem hasDerivAt_sqDivOneSubSq {t : ℝ} (ht : |t| < 1) :
    HasDerivAt (fun x : ℝ => x ^ 2 / (1 - x ^ 2)) (2 * t / (1 - t ^ 2) ^ 2) t := by
  have h1 : (0 : ℝ) < 1 + t := by cases abs_lt.mp ht; linarith
  have h2 : (0 : ℝ) < 1 - t := by cases abs_lt.mp ht; linarith
  have hg0 : (1 : ℝ) - t ^ 2 ≠ 0 := by nlinarith
  have hf : HasDerivAt (fun x : ℝ => x ^ 2) (2 * t) t := by
    simpa using hasDerivAt_pow 2 t
  have hg : HasDerivAt (fun x : ℝ => 1 - x ^ 2) (-(2 * t)) t := by
    have := (hasDerivAt_pow 2 t).const_sub (1 : ℝ)
    simpa using this
  have hd := hf.div hg hg0
  have hval : (2 * t * (1 - t ^ 2) - t ^ 2 * -(2 * t)) / (1 - t ^ 2) ^ 2
      = 2 * t / (1 - t ^ 2) ^ 2 := by ring_nf
  rw [← hval]
  exact hd

/-- The log-odds increment is at most `2t/(1 - t²)` on `[0, 1)`. -/
theorem logOddsIncrement_le {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t < 1) :
    logOddsIncrement t ≤ 2 * t / (1 - t ^ 2) := by
  set k : ℝ → ℝ := fun x => 2 * x / (1 - x ^ 2) - logOddsIncrement x with hk
  have habs : ∀ x ∈ Set.Ico (0 : ℝ) 1, |x| < 1 := by
    intro x hx
    rw [abs_lt]
    exact ⟨by linarith [hx.1], hx.2⟩
  have hderiv : ∀ x : ℝ, |x| < 1 →
      HasDerivAt k ((2 + 2 * x ^ 2) / (1 - x ^ 2) ^ 2 - 2 / (1 - x ^ 2)) x := fun x hx =>
    (hasDerivAt_twoMulDivOneSubSq hx).sub (hasDerivAt_logOddsIncrement hx)
  have hmono : MonotoneOn k (Set.Ico (0 : ℝ) 1) := by
    refine monotoneOn_of_deriv_nonneg (convex_Ico 0 1) ?_ ?_ ?_
    · exact fun x hx => ((hderiv x (habs x hx)).continuousAt).continuousWithinAt
    · intro x hx
      rw [interior_Ico] at hx
      exact ((hderiv x (habs x ⟨le_of_lt hx.1, hx.2⟩)).differentiableAt).differentiableWithinAt
    · intro x hx
      rw [interior_Ico] at hx
      have hx' : |x| < 1 := habs x ⟨le_of_lt hx.1, hx.2⟩
      have hpos : (0 : ℝ) < 1 - x ^ 2 := by
        have := abs_lt.mp hx'
        nlinarith [this.1, this.2]
      rw [(hderiv x hx').deriv]
      have : (2 + 2 * x ^ 2) / (1 - x ^ 2) ^ 2 - 2 / (1 - x ^ 2)
          = 4 * x ^ 2 / (1 - x ^ 2) ^ 2 := by
        field_simp
        ring
      rw [this]
      positivity
  have h0 : k 0 = 0 := by simp [hk, logOddsIncrement]
  have := hmono (Set.mem_Ico.mpr ⟨le_refl 0, by norm_num⟩) (Set.mem_Ico.mpr ⟨ht0, ht1⟩) ht0
  rw [h0] at this
  simp only [hk] at this
  linarith

/-- The midpoint negative-entropy gap obeys `Φ(t) ≤ t²/(1 - t²)` on `[0, 1)`. -/
theorem binaryMidpointGap_le {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t < 1) :
    binaryMidpointGap t ≤ t ^ 2 / (1 - t ^ 2) := by
  set g : ℝ → ℝ := fun x => x ^ 2 / (1 - x ^ 2) - binaryMidpointGap x with hg
  have habs : ∀ x ∈ Set.Ico (0 : ℝ) 1, |x| < 1 := by
    intro x hx
    rw [abs_lt]
    exact ⟨by linarith [hx.1], hx.2⟩
  have hderiv : ∀ x : ℝ, |x| < 1 →
      HasDerivAt g (2 * x / (1 - x ^ 2) ^ 2 - logOddsIncrement x) x := fun x hx =>
    (hasDerivAt_sqDivOneSubSq hx).sub (hasDerivAt_binaryMidpointGap hx)
  have hmono : MonotoneOn g (Set.Ico (0 : ℝ) 1) := by
    refine monotoneOn_of_deriv_nonneg (convex_Ico 0 1) ?_ ?_ ?_
    · exact fun x hx => ((hderiv x (habs x hx)).continuousAt).continuousWithinAt
    · intro x hx
      rw [interior_Ico] at hx
      exact ((hderiv x (habs x ⟨le_of_lt hx.1, hx.2⟩)).differentiableAt).differentiableWithinAt
    · intro x hx
      rw [interior_Ico] at hx
      have hxmem : x ∈ Set.Ico (0 : ℝ) 1 := ⟨le_of_lt hx.1, hx.2⟩
      have hx' : |x| < 1 := habs x hxmem
      have hpos : (0 : ℝ) < 1 - x ^ 2 := by
        have := abs_lt.mp hx'
        nlinarith [this.1, this.2]
      rw [(hderiv x hx').deriv]
      have hstep : logOddsIncrement x ≤ 2 * x / (1 - x ^ 2) :=
        logOddsIncrement_le hxmem.1 hxmem.2
      have hle : 2 * x / (1 - x ^ 2) ≤ 2 * x / (1 - x ^ 2) ^ 2 := by
        rw [div_le_div_iff₀ (by positivity) (by positivity)]
        have hsq : (1 - x ^ 2) ^ 2 ≤ 1 - x ^ 2 := by nlinarith [sq_nonneg x, hpos]
        nlinarith [mul_le_mul_of_nonneg_left hsq (by linarith [hx.1] : (0 : ℝ) ≤ 2 * x)]
      linarith
  have h0 : g 0 = 0 := by simp [hg, binaryMidpointGap]
  have := hmono (Set.mem_Ico.mpr ⟨le_refl 0, by norm_num⟩) (Set.mem_Ico.mpr ⟨ht0, ht1⟩) ht0
  rw [h0] at this
  simp only [hg] at this
  linarith

/-- The midpoint gap is an even function. -/
theorem binaryMidpointGap_neg (t : ℝ) : binaryMidpointGap (-t) = binaryMidpointGap t := by
  unfold binaryMidpointGap
  rw [show (1 : ℝ) + -t = 1 - t by ring, show (1 : ℝ) - -t = 1 + t by ring]
  ring

/-- `Φ(t) ≤ t²/(1 - t²)` for `|t| < 1`. -/
theorem binaryMidpointGap_le_of_abs_lt_one {t : ℝ} (ht : |t| < 1) :
    binaryMidpointGap t ≤ t ^ 2 / (1 - t ^ 2) := by
  rcases le_total 0 t with h | h
  · exact binaryMidpointGap_le h (abs_lt.mp ht).2
  · have hneg : (0 : ℝ) ≤ -t := by linarith
    have hlt : -t < 1 := by linarith [(abs_lt.mp ht).1]
    have := binaryMidpointGap_le hneg hlt
    rwa [binaryMidpointGap_neg, show (-t) ^ 2 = t ^ 2 by ring] at this

/-- Two-point log gap around the midpoint: for `c > 0` and `c ± d > 0`,
`(c+d) log((c+d)/c) + (c-d) log((c-d)/c) ≤ d² c /((c+d)(c-d))`. -/
theorem two_point_log_gap_le {c d : ℝ} (hc : 0 < c) (hp : 0 < c + d) (hq : 0 < c - d) :
    (c + d) * Real.log ((c + d) / c) + (c - d) * Real.log ((c - d) / c)
      ≤ d ^ 2 * c / ((c + d) * (c - d)) := by
  set t : ℝ := d / c with hts
  have habs : |t| < 1 := by
    rw [abs_lt]
    constructor
    · rw [hts, lt_div_iff₀ hc]; linarith
    · rw [hts, div_lt_iff₀ hc]; linarith
  have hone_add : (1 : ℝ) + t = (c + d) / c := by
    rw [hts]; field_simp
  have hone_sub : (1 : ℝ) - t = (c - d) / c := by
    rw [hts]; field_simp
  have hsq : (1 : ℝ) - t ^ 2 = ((c + d) * (c - d)) / c ^ 2 := by
    rw [hts]; field_simp; ring
  have hkey := binaryMidpointGap_le_of_abs_lt_one habs
  unfold binaryMidpointGap at hkey
  rw [hone_add, hone_sub] at hkey
  have hmul : (c + d) * Real.log ((c + d) / c) + (c - d) * Real.log ((c - d) / c)
      = c * (((c + d) / c) * Real.log ((c + d) / c) + ((c - d) / c) * Real.log ((c - d) / c)) := by
    field_simp
  rw [hmul]
  have hcpos : (0 : ℝ) < c := hc
  have hbound : ((c + d) / c) * Real.log ((c + d) / c) + ((c - d) / c) * Real.log ((c - d) / c)
      ≤ t ^ 2 / (1 - t ^ 2) := hkey
  have hrhs : c * (t ^ 2 / (1 - t ^ 2)) = d ^ 2 * c / ((c + d) * (c - d)) := by
    rw [hsq, hts]
    field_simp
  calc c * (((c + d) / c) * Real.log ((c + d) / c) + ((c - d) / c) * Real.log ((c - d) / c))
      ≤ c * (t ^ 2 / (1 - t ^ 2)) := by
        exact mul_le_mul_of_nonneg_left hbound (le_of_lt hcpos)
    _ = d ^ 2 * c / ((c + d) * (c - d)) := hrhs

/-- Midpoint Taylor bound: for `u, v ∈ [a, 1 - a]` with `a > 0`, the two divergences from the
midpoint law add up to at most `(u - v)²/(4 a (1 - a))` nats. -/
theorem binaryKL_midpoint_pair_le {a u v : ℝ} (ha0 : 0 < a)
    (hau : a ≤ u) (hu1 : u ≤ 1 - a) (hav : a ≤ v) (hv1 : v ≤ 1 - a) :
    binaryKL u ((u + v) / 2) + binaryKL v ((u + v) / 2)
      ≤ (u - v) ^ 2 / (4 * (a * (1 - a))) := by
  have hu0 : 0 < u := lt_of_lt_of_le ha0 hau
  have hv0 : 0 < v := lt_of_lt_of_le ha0 hav
  have hua : 0 < 1 - u := by linarith
  have hva : 0 < 1 - v := by linarith
  have ha1 : 0 < 1 - a := by linarith
  have haa : 0 < a * (1 - a) := mul_pos ha0 ha1
  have key1 := two_point_log_gap_le (c := (u + v) / 2) (d := (u - v) / 2)
    (by linarith) (by linarith) (by linarith)
  rw [show (u + v) / 2 + (u - v) / 2 = u by ring,
      show (u + v) / 2 - (u - v) / 2 = v by ring] at key1
  have key2 := two_point_log_gap_le (c := 1 - (u + v) / 2) (d := (v - u) / 2)
    (by linarith) (by linarith) (by linarith)
  rw [show 1 - (u + v) / 2 + (v - u) / 2 = 1 - u by ring,
      show 1 - (u + v) / 2 - (v - u) / 2 = 1 - v by ring] at key2
  have hbu : a * (1 - a) ≤ u * (1 - u) := by
    nlinarith [mul_nonneg (sub_nonneg.mpr hau) (by linarith : (0 : ℝ) ≤ 1 - u - a)]
  have hbv : a * (1 - a) ≤ v * (1 - v) := by
    nlinarith [mul_nonneg (sub_nonneg.mpr hav) (by linarith : (0 : ℝ) ≤ 1 - v - a)]
  have hid : ((u - v) / 2) ^ 2 * ((u + v) / 2) / (u * v)
      + ((v - u) / 2) ^ 2 * (1 - (u + v) / 2) / ((1 - u) * (1 - v))
      = (u - v) ^ 2 / 4 * ((1 / 2) / (u * (1 - u)) + (1 / 2) / (v * (1 - v))) := by
    field_simp
    ring
  have h1 : (1 / 2 : ℝ) / (u * (1 - u)) ≤ (1 / 2) / (a * (1 - a)) := by
    gcongr
  have h2 : (1 / 2 : ℝ) / (v * (1 - v)) ≤ (1 / 2) / (a * (1 - a)) := by
    gcongr
  have hsq : (0 : ℝ) ≤ (u - v) ^ 2 / 4 := by positivity
  have hfinal : (u - v) ^ 2 / 4 * ((1 / 2) / (u * (1 - u)) + (1 / 2) / (v * (1 - v)))
      ≤ (u - v) ^ 2 / (4 * (a * (1 - a))) := by
    have hstep : (u - v) ^ 2 / 4 * ((1 / 2) / (u * (1 - u)) + (1 / 2) / (v * (1 - v)))
        ≤ (u - v) ^ 2 / 4 * ((1 / 2) / (a * (1 - a)) + (1 / 2) / (a * (1 - a))) :=
      mul_le_mul_of_nonneg_left (by linarith) hsq
    have hval : (u - v) ^ 2 / 4 * ((1 / 2) / (a * (1 - a)) + (1 / 2) / (a * (1 - a)))
        = (u - v) ^ 2 / (4 * (a * (1 - a))) := by
      field_simp
      ring
    linarith [hstep, hval.le, hval.ge]
  unfold binaryKL
  linarith [key1, key2, hid.le, hid.ge, hfinal]


/-- On `Bool` the two singleton masses of a probability measure add to one. -/
theorem measure_bool_false_eq (μ : Measure Bool) [IsProbabilityMeasure μ] {p : ℝ}
    (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (hp : μ {true} = ENNReal.ofReal p) :
    μ {false} = ENNReal.ofReal (1 - p) := by
  have huniv : (Set.univ : Set Bool) = {true} ∪ {false} := by
    ext b; cases b <;> simp
  have hdisj : Disjoint ({true} : Set Bool) {false} := by
    simp
  have hsum : μ {true} + μ {false} = 1 := by
    have hu := measure_union (μ := μ) hdisj (measurableSet_singleton false)
    rw [← huniv] at hu
    rw [← hu, measure_univ]
  rw [hp] at hsum
  have h1 : ENNReal.ofReal p + ENNReal.ofReal (1 - p) = 1 := by
    rw [← ENNReal.ofReal_add hp0 (by linarith)]
    norm_num
  have hfin : ENNReal.ofReal p ≠ ⊤ := ENNReal.ofReal_ne_top
  exact (ENNReal.add_right_inj hfin).mp (hsum.trans h1.symm)

/-- The Kullback-Leibler divergence between two probability measures on `Bool` is the Bernoulli
divergence of their success probabilities. -/
theorem klDiv_bool_eq {μ ν : Measure Bool} [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    {p q : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (hq0 : 0 < q) (hq1 : q < 1)
    (hp : μ {true} = ENNReal.ofReal p) (hq : ν {true} = ENNReal.ofReal q) :
    klDiv μ ν = ENNReal.ofReal (binaryKL p q) := by
  classical
  have hpf : μ {false} = ENNReal.ofReal (1 - p) := measure_bool_false_eq μ hp0 hp1 hp
  have hqf : ν {false} = ENNReal.ofReal (1 - q) :=
    measure_bool_false_eq ν hq0.le hq1.le hq
  set f : Bool → ℝ≥0∞ :=
    fun b => if b then ENNReal.ofReal (p / q) else ENNReal.ofReal ((1 - p) / (1 - q)) with hf
  have hqne : q ≠ 0 := ne_of_gt hq0
  have hqone : (1 : ℝ) - q ≠ 0 := by linarith
  have hfmeas : Measurable f := measurable_from_top
  have hwd : μ = ν.withDensity f := by
    refine Measure.ext_of_singleton fun b => ?_
    rw [withDensity_apply f (measurableSet_singleton b), lintegral_singleton]
    cases b
    · rw [hpf, hqf]
      simp only [hf, if_neg (by simp : ¬ (false = true))]
      rw [← ENNReal.ofReal_mul (by positivity)]
      congr 1
      field_simp
    · rw [hp, hq]
      simp only [hf, if_pos rfl]
      rw [← ENNReal.ofReal_mul (by positivity)]
      congr 1
      field_simp
  have hac : μ ≪ ν := by
    rw [hwd]; exact withDensity_absolutelyContinuous ν f
  have hrn : μ.rnDeriv ν =ᵐ[ν] f := by
    rw [hwd]; exact Measure.rnDeriv_withDensity ν hfmeas
  rw [klDiv_eq_lintegral_klFun_of_ac hac]
  rw [lintegral_congr_ae (hrn.mono fun b hb => by rw [hb])]
  rw [lintegral_fintype, Fintype.sum_bool]
  simp only [hf, if_pos rfl, if_neg (by simp : ¬ (false = true))]
  have hd1 : (0 : ℝ) ≤ p / q := div_nonneg hp0 hq0.le
  have hd2 : (0 : ℝ) ≤ (1 - p) / (1 - q) := div_nonneg (by linarith) (by linarith)
  rw [hq, hqf, ENNReal.toReal_ofReal hd1, ENNReal.toReal_ofReal hd2,
    ← ENNReal.ofReal_mul (klFun_nonneg hd1),
    ← ENNReal.ofReal_mul (klFun_nonneg hd2),
    ← ENNReal.ofReal_add (mul_nonneg (klFun_nonneg hd1) hq0.le)
      (mul_nonneg (klFun_nonneg hd2) (by linarith))]
  congr 1
  unfold binaryKL klFun
  set A : ℝ := Real.log (p / q) with hA
  set B : ℝ := Real.log ((1 - p) / (1 - q)) with hB
  field_simp
  ring


/-- The Bernoulli divergence is nonnegative. -/
theorem binaryKL_nonneg {p q : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (hq0 : 0 < q) (hq1 : q < 1) :
    0 ≤ binaryKL p q := by
  have h1 : p - q ≤ p * Real.log (p / q) := by
    rcases eq_or_lt_of_le hp0 with h | h
    · simp [← h]
      linarith
    · have hqp : 0 < q / p := div_pos hq0 h
      have hlog : Real.log (q / p) ≤ q / p - 1 := Real.log_le_sub_one_of_pos hqp
      have hinv : Real.log (p / q) = -Real.log (q / p) := by
        rw [← Real.log_inv, inv_div]
      have hmul : p * (1 - q / p) ≤ p * Real.log (p / q) := by
        rw [hinv]
        exact mul_le_mul_of_nonneg_left (by linarith) hp0
      have hval : p * (1 - q / p) = p - q := by field_simp
      linarith [hmul, hval.le, hval.ge]
  have h2 : q - p ≤ (1 - p) * Real.log ((1 - p) / (1 - q)) := by
    have hq1' : 0 < 1 - q := by linarith
    rcases eq_or_lt_of_le (by linarith : (0 : ℝ) ≤ 1 - p) with h | h
    · simp [← h]
      linarith
    · have hqp : 0 < (1 - q) / (1 - p) := div_pos hq1' h
      have hlog : Real.log ((1 - q) / (1 - p)) ≤ (1 - q) / (1 - p) - 1 :=
        Real.log_le_sub_one_of_pos hqp
      have hinv : Real.log ((1 - p) / (1 - q)) = -Real.log ((1 - q) / (1 - p)) := by
        rw [← Real.log_inv, inv_div]
      have hmul : (1 - p) * (1 - (1 - q) / (1 - p)) ≤ (1 - p) * Real.log ((1 - p) / (1 - q)) := by
        rw [hinv]
        exact mul_le_mul_of_nonneg_left (by linarith) (by linarith)
      have hval : (1 - p) * (1 - (1 - q) / (1 - p)) = q - p := by
        field_simp
        ring
      linarith [hmul, hval.le, hval.ge]
  unfold binaryKL
  linarith

section FairBit

variable {Ω : Type*} [MeasurableSpace Ω]

/-- A measurable set splits along the two values of a measurable bit. -/
theorem measure_split_bit (P : Measure Ω) {U : Ω → Bool} (hU : Measurable U) {t : Set Ω}
    (ht : MeasurableSet t) :
    P t = P (U ⁻¹' {false} ∩ t) + P (U ⁻¹' {true} ∩ t) := by
  have hf : MeasurableSet (U ⁻¹' {false}) := hU (measurableSet_singleton false)
  have hsplit : t = (U ⁻¹' {false} ∩ t) ∪ (U ⁻¹' {true} ∩ t) := by
    ext ω
    simp only [Set.mem_union, Set.mem_inter_iff, Set.mem_preimage, Set.mem_singleton_iff]
    cases h : U ω <;> simp
  have hdisj : Disjoint (U ⁻¹' {false} ∩ t) (U ⁻¹' {true} ∩ t) := by
    rw [Set.disjoint_left]
    rintro ω ⟨hω, -⟩ ⟨hω', -⟩
    simp only [Set.mem_preimage, Set.mem_singleton_iff] at hω hω'
    rw [hω] at hω'
    exact Bool.false_ne_true hω'
  calc P t = P ((U ⁻¹' {false} ∩ t) ∪ (U ⁻¹' {true} ∩ t)) := by rw [← hsplit]
    _ = P (U ⁻¹' {false} ∩ t) + P (U ⁻¹' {true} ∩ t) :=
        measure_union hdisj ((hU (measurableSet_singleton true)).inter ht)

/-- **Bernoulli rounding against one fair selection bit.**  If the fair bit `U` conditions a
`Bool`-valued release `B` to be Bernoulli with mean `u` on `{U = false}` and mean `v` on
`{U = true}`, and both means lie in the clipping window `[a, 1 - a]` with `a > 0`, then
`I(B; U) ≤ (u - v)²/(8 ln 2 · a(1 - a))` bits. -/
theorem mutualInfo_bernoulli_rounding_le (P : Measure Ω) [IsProbabilityMeasure P]
    {U B : Ω → Bool} (hU : Measurable U) (hB : Measurable B)
    (hfalse : P (U ⁻¹' {false}) = 1 / 2) (htrue : P (U ⁻¹' {true}) = 1 / 2)
    {a u v : ℝ} (ha0 : 0 < a) (hau : a ≤ u) (hu1 : u ≤ 1 - a) (hav : a ≤ v) (hv1 : v ≤ 1 - a)
    (hu : (P[|U ⁻¹' {false}]) (B ⁻¹' {true}) = ENNReal.ofReal u)
    (hv : (P[|U ⁻¹' {true}]) (B ⁻¹' {true}) = ENNReal.ofReal v) :
    mutualInfo P U B ≤ (u - v) ^ 2 / (8 * Real.log 2 * (a * (1 - a))) := by
  classical
  have ha1 : 0 < 1 - a := by linarith
  have hu0 : 0 < u := lt_of_lt_of_le ha0 hau
  have hv0 : 0 < v := lt_of_lt_of_le ha0 hav
  have hu1lt : u < 1 := by linarith
  have hv1lt : v < 1 := by linarith
  set m : ℝ := (u + v) / 2 with hm
  have hm0 : 0 < m := by rw [hm]; linarith
  have hm1 : m < 1 := by rw [hm]; linarith
  have hma : a ≤ m := by rw [hm]; linarith
  have hmb : m ≤ 1 - a := by rw [hm]; linarith
  have hpos : ∀ b, P (U ⁻¹' {b}) ≠ 0 := by
    intro b
    cases b
    · rw [hfalse]; norm_num
    · rw [htrue]; norm_num
  have hBt : MeasurableSet (B ⁻¹' {true}) := hB (measurableSet_singleton true)
  -- the two joint masses
  have hjoint : ∀ b : Bool, P (U ⁻¹' {b} ∩ B ⁻¹' {true})
      = (1 / 2 : ℝ≥0∞) * (P[|U ⁻¹' {b}]) (B ⁻¹' {true}) := by
    intro b
    have hUb : MeasurableSet (U ⁻¹' {b}) := hU (measurableSet_singleton b)
    rw [cond_apply hUb]
    have hval : P (U ⁻¹' {b}) = 1 / 2 := by
      cases b
      · exact hfalse
      · exact htrue
    rw [hval, ← mul_assoc]
    have hinv : (1 / 2 : ℝ≥0∞) * (1 / 2 : ℝ≥0∞)⁻¹ = 1 :=
      ENNReal.mul_inv_cancel (by norm_num) (by norm_num)
    rw [hinv, one_mul]
  have hmarg : P (B ⁻¹' {true}) = ENNReal.ofReal m := by
    rw [measure_split_bit P hU hBt, hjoint false, hjoint true, hu, hv]
    rw [← ENNReal.ofReal_ofNat 2] at *
    rw [show (1 : ℝ≥0∞) / ENNReal.ofReal 2 = ENNReal.ofReal (1 / 2) by
      rw [ENNReal.ofReal_div_of_pos (by norm_num)]; norm_num]
    rw [← ENNReal.ofReal_mul (by norm_num), ← ENNReal.ofReal_mul (by norm_num),
      ← ENNReal.ofReal_add (by positivity) (by positivity)]
    congr 1
    rw [hm]; ring
  -- conditional and marginal laws as measures on `Bool`
  haveI hcf : IsProbabilityMeasure (P[|U ⁻¹' {false}]) := cond_isProbabilityMeasure (hpos false)
  haveI hct : IsProbabilityMeasure (P[|U ⁻¹' {true}]) := cond_isProbabilityMeasure (hpos true)
  haveI : IsProbabilityMeasure ((P[|U ⁻¹' {false}]).map B) :=
    (P[|U ⁻¹' {false}]).isProbabilityMeasure_map hB.aemeasurable
  haveI : IsProbabilityMeasure ((P[|U ⁻¹' {true}]).map B) :=
    (P[|U ⁻¹' {true}]).isProbabilityMeasure_map hB.aemeasurable
  haveI : IsProbabilityMeasure (P.map B) := P.isProbabilityMeasure_map hB.aemeasurable
  have hlawf : ((P[|U ⁻¹' {false}]).map B) {true} = ENNReal.ofReal u := by
    rw [Measure.map_apply hB (measurableSet_singleton true), hu]
  have hlawt : ((P[|U ⁻¹' {true}]).map B) {true} = ENNReal.ofReal v := by
    rw [Measure.map_apply hB (measurableSet_singleton true), hv]
  have hlawm : (P.map B) {true} = ENNReal.ofReal m := by
    rw [Measure.map_apply hB (measurableSet_singleton true), hmarg]
  have hk1 : klDiv ((P[|U ⁻¹' {false}]).map B) (P.map B) = ENNReal.ofReal (binaryKL u m) :=
    klDiv_bool_eq hu0.le hu1lt.le hm0 hm1 hlawf hlawm
  have hk2 : klDiv ((P[|U ⁻¹' {true}]).map B) (P.map B) = ENNReal.ofReal (binaryKL v m) :=
    klDiv_bool_eq hv0.le hv1lt.le hm0 hm1 hlawt hlawm
  have hn1 : 0 ≤ binaryKL u m := binaryKL_nonneg hu0.le hu1lt.le hm0 hm1
  have hn2 : 0 ≤ binaryKL v m := binaryKL_nonneg hv0.le hv1lt.le hm0 hm1
  have hnats : mutualInfoNats P U B
      = ENNReal.ofReal ((binaryKL u m + binaryKL v m) / 2) := by
    rw [mutualInfoNats_fair_bit P hU hB hfalse htrue, hk1, hk2]
    rw [show (1 : ℝ≥0∞) / 2 = ENNReal.ofReal (1 / 2) by
      rw [ENNReal.ofReal_div_of_pos (by norm_num)]; simp]
    rw [← ENNReal.ofReal_mul (by norm_num), ← ENNReal.ofReal_mul (by norm_num),
      ← ENNReal.ofReal_add (by positivity) (by positivity)]
    congr 1
    ring
  have hbound : binaryKL u m + binaryKL v m ≤ (u - v) ^ 2 / (4 * (a * (1 - a))) :=
    binaryKL_midpoint_pair_le ha0 hau hu1 hav hv1
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have htoReal : (mutualInfoNats P U B).toReal = (binaryKL u m + binaryKL v m) / 2 := by
    rw [hnats, ENNReal.toReal_ofReal (by positivity)]
  unfold mutualInfo
  rw [htoReal]
  rw [div_le_div_iff₀ hlog2 (by positivity)]
  have hstep : (binaryKL u m + binaryKL v m) / 2 ≤ (u - v) ^ 2 / (8 * (a * (1 - a))) := by
    have : (u - v) ^ 2 / (4 * (a * (1 - a))) / 2 = (u - v) ^ 2 / (8 * (a * (1 - a))) := by
      field_simp
      ring
    linarith [this.le, this.ge, hbound]
  have hval : (u - v) ^ 2 / (8 * (a * (1 - a))) * (8 * Real.log 2 * (a * (1 - a)))
      = (u - v) ^ 2 * Real.log 2 := by
    field_simp
  nlinarith [hstep, hlog2, mul_le_mul_of_nonneg_right hstep
    (by positivity : (0 : ℝ) ≤ 8 * Real.log 2 * (a * (1 - a))), hval.le, hval.ge]

/-- **Summed rounding information.**  With `n` fair selection bits, conditional Bernoulli means in
the window `[a, 1 - a]` and a per-coordinate mean gap at most `4L/√n`, the total marginal
information of the rounded bits is at most `2L²/(ln 2 · a(1 - a))` bits. -/
theorem rounding_information_sum_le {n : ℕ} (hn : 0 < n) (P : Measure Ω) [IsProbabilityMeasure P]
    {U B : Fin n → Ω → Bool} (hU : ∀ i, Measurable (U i)) (hB : ∀ i, Measurable (B i))
    (hfalse : ∀ i, P (U i ⁻¹' {false}) = 1 / 2) (htrue : ∀ i, P (U i ⁻¹' {true}) = 1 / 2)
    {a L : ℝ} (ha0 : 0 < a) {u v : Fin n → ℝ}
    (hau : ∀ i, a ≤ u i) (hu1 : ∀ i, u i ≤ 1 - a)
    (hav : ∀ i, a ≤ v i) (hv1 : ∀ i, v i ≤ 1 - a)
    (hcondu : ∀ i, (P[|U i ⁻¹' {false}]) (B i ⁻¹' {true}) = ENNReal.ofReal (u i))
    (hcondv : ∀ i, (P[|U i ⁻¹' {true}]) (B i ⁻¹' {true}) = ENNReal.ofReal (v i))
    (hgap : ∀ i, |u i - v i| ≤ 4 * L / Real.sqrt n) :
    ∑ i, mutualInfo P (U i) (B i) ≤ 2 * L ^ 2 / (Real.log 2 * (a * (1 - a))) := by
  have ha1 : 0 < 1 - a := by
    have := hau ⟨0, hn⟩
    have := hu1 ⟨0, hn⟩
    linarith
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hsqrt : Real.sqrt n > 0 := Real.sqrt_pos.mpr hnpos
  have hsqrtsq : Real.sqrt n ^ 2 = (n : ℝ) := Real.sq_sqrt hnpos.le
  have hterm : ∀ i : Fin n,
      mutualInfo P (U i) (B i) ≤ 2 * L ^ 2 / (Real.log 2 * (a * (1 - a))) / n := by
    intro i
    have hb := mutualInfo_bernoulli_rounding_le P (hU i) (hB i) (hfalse i) (htrue i) ha0
      (hau i) (hu1 i) (hav i) (hv1 i) (hcondu i) (hcondv i)
    have hsq : (u i - v i) ^ 2 ≤ 16 * L ^ 2 / n := by
      have habs : |u i - v i| ≤ 4 * L / Real.sqrt n := hgap i
      have hnn : (0 : ℝ) ≤ 4 * L / Real.sqrt n := le_trans (abs_nonneg _) habs
      have hsq0 : (u i - v i) ^ 2 = |u i - v i| ^ 2 := (sq_abs _).symm
      have : |u i - v i| ^ 2 ≤ (4 * L / Real.sqrt n) ^ 2 := by
        exact pow_le_pow_left₀ (abs_nonneg _) habs 2
      have hval : (4 * L / Real.sqrt n) ^ 2 = 16 * L ^ 2 / n := by
        rw [div_pow, mul_pow, hsqrtsq]
        norm_num
      rw [hsq0]
      linarith [this, hval.le, hval.ge]
    have hden : (0 : ℝ) < 8 * Real.log 2 * (a * (1 - a)) := by positivity
    have hstep : (u i - v i) ^ 2 / (8 * Real.log 2 * (a * (1 - a)))
        ≤ (16 * L ^ 2 / n) / (8 * Real.log 2 * (a * (1 - a))) := by
      exact div_le_div_of_nonneg_right hsq hden.le
    have hval : (16 * L ^ 2 / n) / (8 * Real.log 2 * (a * (1 - a)))
        = 2 * L ^ 2 / (Real.log 2 * (a * (1 - a))) / n := by
      field_simp
      ring
    linarith [hb, hstep, hval.le, hval.ge]
  calc ∑ i, mutualInfo P (U i) (B i)
      ≤ ∑ _i : Fin n, 2 * L ^ 2 / (Real.log 2 * (a * (1 - a))) / n :=
        Finset.sum_le_sum fun i _ => hterm i
    _ = 2 * L ^ 2 / (Real.log 2 * (a * (1 - a))) := by
        rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
        field_simp

end FairBit

section LogisticWindow

/-- The logistic loss is strictly decreasing. -/
theorem strictAnti_logisticLoss : StrictAnti logisticLoss := by
  intro s t hst
  unfold logisticLoss
  refine Real.log_lt_log (by positivity) ?_
  have := Real.exp_lt_exp.mpr (by linarith : -t < -s)
  linarith

/-- The logistic normalization `φ(-1) - φ(1) = 1`. -/
theorem logisticLoss_neg_one_sub_one : logisticLoss (-1) - logisticLoss 1 = 1 := by
  unfold logisticLoss
  have he : (0 : ℝ) < Real.exp 1 := Real.exp_pos 1
  have h : (1 : ℝ) + Real.exp (-(1 : ℝ)) = (1 + Real.exp 1) / Real.exp 1 := by
    rw [Real.exp_neg]
    field_simp
    ring
  rw [show -(-1 : ℝ) = 1 by ring, h, Real.log_div (by positivity) (ne_of_gt he), Real.log_exp]
  ring

/-- The exact quartic-ERM norm bound `b^{1/3} = (1/2)^{1/3}`.

The `4L/√n` gap between the two conditional loss means is the symmetrization-and-contraction step
(as in Appendix F.1); it is a hypothesis of the assembled theorem, not derived in this module. -/
def roundingRadius : ℝ := (1 / 2 : ℝ) ^ (1 / 3 : ℝ)

theorem roundingRadius_nonneg : 0 ≤ roundingRadius :=
  Real.rpow_nonneg (by norm_num) _

theorem roundingRadius_lt_one : roundingRadius < 1 := half_rpow_third_lt_one

/-- The rounded logistic loss `ℓ(θ, z) = φ(⟪θ, z⟫) - φ(1)`. -/
def roundedLogisticLoss {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (θ z : E) : ℝ := logisticLoss ⟪θ, z⟫_ℝ - logisticLoss 1

/-- The clipping window `a₀ = min{φ(b^{1/3}) - φ(1), 1 - φ(-b^{1/3}) + φ(1)}`. -/
def roundingFloor : ℝ :=
  min (logisticLoss roundingRadius - logisticLoss 1)
    (1 - logisticLoss (-roundingRadius) + logisticLoss 1)

theorem roundingFloor_pos : 0 < roundingFloor := by
  refine lt_min ?_ ?_
  · have := strictAnti_logisticLoss roundingRadius_lt_one
    linarith
  · have hlt : -1 < -roundingRadius := by
      have := roundingRadius_lt_one
      linarith
    have := strictAnti_logisticLoss hlt
    have hid := logisticLoss_neg_one_sub_one
    linarith

/-- On the unit ball, with `‖θ‖ ≤ (1/2)^{1/3}`, the rounded logistic loss lies in the window
`[a₀, 1 - a₀]`. -/
theorem roundedLogisticLoss_mem_window {E : Type*} [NormedAddCommGroup E]
    [InnerProductSpace ℝ E] {θ z : E} (hθ : ‖θ‖ ≤ roundingRadius) (hz : ‖z‖ ≤ 1) :
    roundingFloor ≤ roundedLogisticLoss θ z ∧ roundedLogisticLoss θ z ≤ 1 - roundingFloor := by
  have habs : |⟪θ, z⟫_ℝ| ≤ roundingRadius := by
    calc |⟪θ, z⟫_ℝ| ≤ ‖θ‖ * ‖z‖ := abs_real_inner_le_norm θ z
      _ ≤ roundingRadius * 1 := by
          exact mul_le_mul hθ hz (norm_nonneg _) roundingRadius_nonneg
      _ = roundingRadius := by ring
  obtain ⟨hlo, hhi⟩ := abs_le.mp habs
  constructor
  · have hmono : logisticLoss roundingRadius ≤ logisticLoss ⟪θ, z⟫_ℝ :=
      strictAnti_logisticLoss.antitone hhi
    have hmin : roundingFloor ≤ logisticLoss roundingRadius - logisticLoss 1 := min_le_left _ _
    unfold roundedLogisticLoss
    linarith
  · have hmono : logisticLoss ⟪θ, z⟫_ℝ ≤ logisticLoss (-roundingRadius) :=
      strictAnti_logisticLoss.antitone hlo
    have hmin : roundingFloor ≤ 1 - logisticLoss (-roundingRadius) + logisticLoss 1 :=
      min_le_right _ _
    unfold roundedLogisticLoss
    linarith

end LogisticWindow

section Assembly

variable {Ω : Type*} [MeasurableSpace Ω]

/-- The mean of a variable confined to `[a, 1 - a]` lies in `[a, 1 - a]`. -/
theorem integral_mem_window (Q : Measure Ω) [IsProbabilityMeasure Q] {f : Ω → ℝ} {a : ℝ}
    (hf : Integrable f Q) (hlo : ∀ ω, a ≤ f ω) (hhi : ∀ ω, f ω ≤ 1 - a) :
    a ≤ (∫ ω, f ω ∂Q) ∧ (∫ ω, f ω ∂Q) ≤ 1 - a := by
  constructor
  · have h := integral_mono (integrable_const a) hf hlo
    simpa using h
  · have h := integral_mono hf (integrable_const (1 - a)) hhi
    simpa using h

/-- **Clause 1 of the rounding comparison, in conditional form.**
The learner `theta` is any output obeying the exact quartic-ERM norm bound
`‖θ̂‖ ≤ (1/2)^{1/3}`, the data are unit vectors, and `B i` is the Bernoulli
rounding of the bounded loss `ℓ(θ̂, Z_{0,i}) = φ(⟪θ̂, Z_{0,i}⟫) - φ(1) ∈ [a₀, 1 - a₀]`, so that the
conditional success probability given each value of the fair selection bit `U i` is the conditional
mean of that loss.  If the per-coordinate gap between the two conditional means is at most
`4L/√n`, then `∑ᵢ I(B i; U i) ≤ 2L²/(ln 2 · a₀(1 - a₀))` bits, with
`a₀ = min{φ((1/2)^{1/3}) - φ(1), 1 - φ(-(1/2)^{1/3}) + φ(1)} > 0`.
The `4L/√n` gap is the symmetrization-and-contraction step (as in Appendix F.1); it enters here
as a hypothesis, as does the rounding channel `hround`, which
`rounding_comparison_information_channel` then constructs.  The quantifier over every iid law on
the unit ball and the exact quartic ERM are not used here (`RoundingClauseOne` supplies them):
`theta` is an arbitrary measurable learner with the exact-ERM norm bound.  The second clause is
proved in `RoundingClauseTwo`. -/
theorem rounding_comparison_information {E : Type*} [NormedAddCommGroup E]
    [InnerProductSpace ℝ E] {n : ℕ} (hn : 0 < n) (P : Measure Ω) [IsProbabilityMeasure P]
    {U B : Fin n → Ω → Bool} (hU : ∀ i, Measurable (U i)) (hB : ∀ i, Measurable (B i))
    (hfalse : ∀ i, P (U i ⁻¹' {false}) = 1 / 2) (htrue : ∀ i, P (U i ⁻¹' {true}) = 1 / 2)
    (theta : Ω → E) (Z : Fin n → Ω → E)
    (hnorm : ∀ ω, ‖theta ω‖ ≤ roundingRadius) (hdata : ∀ i ω, ‖Z i ω‖ ≤ 1)
    (hint : ∀ (i : Fin n) (b : Bool),
      Integrable (fun ω => roundedLogisticLoss (theta ω) (Z i ω)) (P[|U i ⁻¹' {b}]))
    (hround : ∀ (i : Fin n) (b : Bool), (P[|U i ⁻¹' {b}]) (B i ⁻¹' {true})
      = ENNReal.ofReal (∫ ω, roundedLogisticLoss (theta ω) (Z i ω) ∂(P[|U i ⁻¹' {b}])))
    {L : ℝ}
    (hgap : ∀ i : Fin n,
      |(∫ ω, roundedLogisticLoss (theta ω) (Z i ω) ∂(P[|U i ⁻¹' {false}]))
        - (∫ ω, roundedLogisticLoss (theta ω) (Z i ω) ∂(P[|U i ⁻¹' {true}]))|
        ≤ 4 * L / Real.sqrt n) :
    ∑ i, mutualInfo P (U i) (B i)
      ≤ 2 * L ^ 2 / (Real.log 2 * (roundingFloor * (1 - roundingFloor))) := by
  classical
  have hpos : ∀ (i : Fin n) (b : Bool), P (U i ⁻¹' {b}) ≠ 0 := by
    intro i b
    cases b
    · rw [hfalse i]; norm_num
    · rw [htrue i]; norm_num
  haveI hprob : ∀ (i : Fin n) (b : Bool), IsProbabilityMeasure (P[|U i ⁻¹' {b}]) :=
    fun i b => cond_isProbabilityMeasure (hpos i b)
  have hwindow : ∀ (i : Fin n) (b : Bool),
      roundingFloor ≤ (∫ ω, roundedLogisticLoss (theta ω) (Z i ω) ∂(P[|U i ⁻¹' {b}])) ∧
        (∫ ω, roundedLogisticLoss (theta ω) (Z i ω) ∂(P[|U i ⁻¹' {b}])) ≤ 1 - roundingFloor := by
    intro i b
    haveI := hprob i b
    exact integral_mem_window (P[|U i ⁻¹' {b}]) (hint i b)
      (fun ω => (roundedLogisticLoss_mem_window (hnorm ω) (hdata i ω)).1)
      (fun ω => (roundedLogisticLoss_mem_window (hnorm ω) (hdata i ω)).2)
  exact rounding_information_sum_le hn P hU hB hfalse htrue roundingFloor_pos
    (u := fun i => ∫ ω, roundedLogisticLoss (theta ω) (Z i ω) ∂(P[|U i ⁻¹' {false}]))
    (v := fun i => ∫ ω, roundedLogisticLoss (theta ω) (Z i ω) ∂(P[|U i ⁻¹' {true}]))
    (fun i => (hwindow i false).1) (fun i => (hwindow i false).2)
    (fun i => (hwindow i true).1) (fun i => (hwindow i true).2)
    (fun i => hround i false) (fun i => hround i true) hgap

end Assembly

section RoundingChannel

variable {Ω : Type*} [MeasurableSpace Ω]

/-- The fresh randomness of one rounding: the uniform law on `(0, 1]`. -/
def freshUniform : Measure ℝ := volume.restrict (Set.Ioc (0 : ℝ) 1)

instance isProbabilityMeasure_freshUniform : IsProbabilityMeasure freshUniform := by
  constructor
  rw [freshUniform, Measure.restrict_apply MeasurableSet.univ, Set.univ_inter, Real.volume_Ioc]
  norm_num

/-- The uniform threshold falls below a level of `[0, 1]` with probability that level. -/
theorem freshUniform_Iic {c : ℝ} (h1 : c ≤ 1) :
    freshUniform (Set.Iic c) = ENNReal.ofReal c := by
  rw [freshUniform, Measure.restrict_apply measurableSet_Iic, Set.inter_comm,
    Set.Ioc_inter_Iic, inf_eq_right.mpr h1, Real.volume_Ioc, sub_zero]

/-- The fresh randomness of the `n` roundings: independent uniform thresholds. -/
def freshUniformPi (n : ℕ) : Measure (Fin n → ℝ) := Measure.pi fun _ : Fin n => freshUniform

instance isProbabilityMeasure_freshUniformPi (n : ℕ) :
    IsProbabilityMeasure (freshUniformPi n) := by
  unfold freshUniformPi
  infer_instance

/-- The threshold of one coordinate falls below a level of `[0, 1]` with probability that
level. -/
theorem freshUniformPi_le {n : ℕ} (i : Fin n) {c : ℝ} (h1 : c ≤ 1) :
    freshUniformPi n {t : Fin n → ℝ | t i ≤ c} = ENNReal.ofReal c := by
  have hmp := measurePreserving_eval (fun _ : Fin n => freshUniform) i
  have hset : {t : Fin n → ℝ | t i ≤ c} = (Function.eval i) ⁻¹' Set.Iic c := rfl
  unfold freshUniformPi
  rw [hset, ← Measure.map_apply (measurable_pi_apply i) measurableSet_Iic, hmp.map_eq]
  exact freshUniform_Iic h1

/-- **The Bernoulli rounding channel.**  The `i`-th released bit is one exactly when the `i`-th
fresh uniform threshold falls below the `i`-th loss. -/
def roundingBit {n : ℕ} (loss : Ω → ℝ) (i : Fin n) : Ω × (Fin n → ℝ) → Bool :=
  fun p => decide (p.2 i ≤ loss p.1)

theorem measurableSet_roundingBit {n : ℕ} {loss : Ω → ℝ} (hloss : Measurable loss) (i : Fin n) :
    MeasurableSet (roundingBit loss i ⁻¹' {true}) := by
  have hset : roundingBit loss i ⁻¹' {true}
      = {p : Ω × (Fin n → ℝ) | p.2 i ≤ loss p.1} := by
    ext p
    simp [roundingBit]
  rw [hset]
  exact measurableSet_le ((measurable_pi_apply i).comp measurable_snd)
    (hloss.comp measurable_fst)

theorem measurable_roundingBit {n : ℕ} {loss : Ω → ℝ} (hloss : Measurable loss) (i : Fin n) :
    Measurable (roundingBit loss i) :=
  measurable_to_bool (measurableSet_roundingBit hloss i)

/-- **The rounding channel has the Bernoulli conditional law.**  Against any
probability law of the sample, the released bit is one with probability the mean loss. -/
theorem measure_roundingBit_eq {n : ℕ} (Q : Measure Ω) [IsProbabilityMeasure Q] {loss : Ω → ℝ}
    (hloss : Measurable loss) (h0 : ∀ ω, 0 ≤ loss ω) (h1 : ∀ ω, loss ω ≤ 1) (i : Fin n) :
    (Q.prod (freshUniformPi n)) (roundingBit loss i ⁻¹' {true})
      = ENNReal.ofReal (∫ ω, loss ω ∂Q) := by
  have hint : Integrable loss Q := by
    refine Integrable.mono' (integrable_const (1 : ℝ)) hloss.aestronglyMeasurable ?_
    exact Filter.Eventually.of_forall fun ω => by
      rw [Real.norm_eq_abs, abs_of_nonneg (h0 ω)]
      exact h1 ω
  have hset : roundingBit loss i ⁻¹' {true}
      = {p : Ω × (Fin n → ℝ) | p.2 i ≤ loss p.1} := by
    ext p
    simp [roundingBit]
  have hms : MeasurableSet {p : Ω × (Fin n → ℝ) | p.2 i ≤ loss p.1} :=
    measurableSet_le ((measurable_pi_apply i).comp measurable_snd) (hloss.comp measurable_fst)
  rw [hset, Measure.prod_apply hms]
  have hfiber : ∀ ω : Ω,
      freshUniformPi n (Prod.mk ω ⁻¹' {p : Ω × (Fin n → ℝ) | p.2 i ≤ loss p.1})
        = ENNReal.ofReal (loss ω) := by
    intro ω
    exact freshUniformPi_le i (h1 ω)
  simp_rw [hfiber]
  rw [← ofReal_integral_eq_lintegral_ofReal hint (Filter.Eventually.of_forall h0)]

/-- Conditioning the enlarged space on an event of the sample leaves the fresh randomness
independent and uniform. -/
theorem cond_prod_eq {n : ℕ} (P : Measure Ω) [IsProbabilityMeasure P] (A : Set Ω) :
    (P.prod (freshUniformPi n))[|A ×ˢ Set.univ] = (P[|A]).prod (freshUniformPi n) := by
  have hmeas : (P.prod (freshUniformPi n)) (A ×ˢ Set.univ) = P A := by
    rw [Measure.prod_prod, measure_univ, mul_one]
  rw [ProbabilityTheory.cond, ProbabilityTheory.cond, hmeas, ← Measure.prod_restrict,
    Measure.restrict_univ, Measure.prod_smul_left]

/-- Integrals of functions of the sample alone are not affected by the fresh randomness. -/
theorem integral_fst_prod {n : ℕ} (Q : Measure Ω) [IsProbabilityMeasure Q] {f : Ω → ℝ}
    (hf : AEStronglyMeasurable f Q) :
    ∫ p, f p.1 ∂(Q.prod (freshUniformPi n)) = ∫ ω, f ω ∂Q := by
  have hmap : (Q.prod (freshUniformPi n)).map Prod.fst = Q := Measure.fst_prod
  have h2 : ∫ ω, f ω ∂Q = ∫ p, f p.1 ∂(Q.prod (freshUniformPi n)) := by
    conv_lhs => rw [← hmap]
    exact integral_map measurable_fst.aemeasurable (by rwa [hmap])
  exact h2.symm

end RoundingChannel

section RoundingChannelAssembly

variable {Ω : Type*} [MeasurableSpace Ω]

/-- **Clause 1 of the rounding comparison, with the Bernoulli rounding channel constructed.**  On
the product of the sample space with the fresh uniform randomness of the rounding, the released bits
`B_i = 1{T_i ≤ ℓ(θ̂, Z_{0,i})}` realize the channel `B_i | θ̂, Z_{0,i} ~ Bern(ℓ(θ̂, Z_{0,i}))`
-- the rounding hypothesis of `rounding_comparison_information` is discharged rather
than assumed -- and `∑ᵢ I(B_i; U_i) ≤ 2L²/(ln 2 · a₀(1 - a₀))` bits.  As there, the learner is any
measurable output obeying the exact-ERM norm bound `‖θ̂‖ ≤ (1/2)^{1/3}` rather
than the ERM itself, and the `4L/√n` gap between the two conditional loss means, the
symmetrization-and-contraction step (as in Appendix F.1), is a
hypothesis. -/
theorem rounding_comparison_information_channel {E : Type*} [NormedAddCommGroup E]
    [InnerProductSpace ℝ E] {n : ℕ} (hn : 0 < n) (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Fin n → Ω → Bool} (hU : ∀ i, Measurable (U i))
    (hfalse : ∀ i, P (U i ⁻¹' {false}) = 1 / 2) (htrue : ∀ i, P (U i ⁻¹' {true}) = 1 / 2)
    (theta : Ω → E) (Z : Fin n → Ω → E)
    (hnorm : ∀ ω, ‖theta ω‖ ≤ roundingRadius) (hdata : ∀ i ω, ‖Z i ω‖ ≤ 1)
    (hlossmeas : ∀ i, Measurable fun ω => roundedLogisticLoss (theta ω) (Z i ω))
    {L : ℝ}
    (hgap : ∀ i : Fin n,
      |(∫ ω, roundedLogisticLoss (theta ω) (Z i ω) ∂(P[|U i ⁻¹' {false}]))
        - (∫ ω, roundedLogisticLoss (theta ω) (Z i ω) ∂(P[|U i ⁻¹' {true}]))|
        ≤ 4 * L / Real.sqrt n) :
    ∑ i, mutualInfo (P.prod (freshUniformPi n)) (fun p => U i p.1)
        (roundingBit (fun ω => roundedLogisticLoss (theta ω) (Z i ω)) i)
      ≤ 2 * L ^ 2 / (Real.log 2 * (roundingFloor * (1 - roundingFloor))) := by
  classical
  have hfl := roundingFloor_pos
  have hwin : ∀ (i : Fin n) (ω : Ω), roundingFloor ≤ roundedLogisticLoss (theta ω) (Z i ω) ∧
      roundedLogisticLoss (theta ω) (Z i ω) ≤ 1 - roundingFloor :=
    fun i ω => roundedLogisticLoss_mem_window (hnorm ω) (hdata i ω)
  have hlo : ∀ (i : Fin n) (ω : Ω), 0 ≤ roundedLogisticLoss (theta ω) (Z i ω) :=
    fun i ω => le_trans hfl.le (hwin i ω).1
  have hhi : ∀ (i : Fin n) (ω : Ω), roundedLogisticLoss (theta ω) (Z i ω) ≤ 1 := by
    intro i ω
    have := (hwin i ω).2
    linarith
  have hPA : ∀ (i : Fin n) (b : Bool), P (U i ⁻¹' {b}) ≠ 0 := by
    intro i b
    cases b
    · rw [hfalse i]; norm_num
    · rw [htrue i]; norm_num
  haveI hcondprob : ∀ (i : Fin n) (b : Bool), IsProbabilityMeasure (P[|U i ⁻¹' {b}]) :=
    fun i b => cond_isProbabilityMeasure (hPA i b)
  have hpre : ∀ (i : Fin n) (b : Bool), (fun p : Ω × (Fin n → ℝ) => U i p.1) ⁻¹' {b}
      = (U i ⁻¹' {b}) ×ˢ (Set.univ : Set (Fin n → ℝ)) := by
    intro i b
    ext p
    simp [Set.mem_prod]
  have hcond : ∀ (i : Fin n) (b : Bool),
      (P.prod (freshUniformPi n))[|(fun p : Ω × (Fin n → ℝ) => U i p.1) ⁻¹' {b}]
        = (P[|U i ⁻¹' {b}]).prod (freshUniformPi n) := by
    intro i b
    rw [hpre i b, cond_prod_eq]
  have hintegral : ∀ (i : Fin n) (b : Bool),
      ∫ p : Ω × (Fin n → ℝ), roundedLogisticLoss (theta p.1) (Z i p.1)
          ∂((P.prod (freshUniformPi n))[|(fun p : Ω × (Fin n → ℝ) => U i p.1) ⁻¹' {b}])
        = ∫ ω, roundedLogisticLoss (theta ω) (Z i ω) ∂(P[|U i ⁻¹' {b}]) := by
    intro i b
    haveI := hcondprob i b
    rw [hcond i b]
    exact integral_fst_prod _ (hlossmeas i).aestronglyMeasurable
  have hint : ∀ (i : Fin n) (b : Bool),
      Integrable (fun p : Ω × (Fin n → ℝ) => roundedLogisticLoss (theta p.1) (Z i p.1))
        ((P.prod (freshUniformPi n))[|(fun p : Ω × (Fin n → ℝ) => U i p.1) ⁻¹' {b}]) := by
    intro i b
    haveI := hcondprob i b
    rw [hcond i b]
    refine Integrable.mono' (integrable_const (1 : ℝ))
      ((hlossmeas i).comp measurable_fst).aestronglyMeasurable ?_
    exact Filter.Eventually.of_forall fun p => by
      rw [Real.norm_eq_abs, abs_of_nonneg (hlo i p.1)]
      exact hhi i p.1
  have hround : ∀ (i : Fin n) (b : Bool),
      ((P.prod (freshUniformPi n))[|(fun p : Ω × (Fin n → ℝ) => U i p.1) ⁻¹' {b}])
          (roundingBit (fun ω => roundedLogisticLoss (theta ω) (Z i ω)) i ⁻¹' {true})
        = ENNReal.ofReal (∫ p : Ω × (Fin n → ℝ), roundedLogisticLoss (theta p.1) (Z i p.1)
            ∂((P.prod (freshUniformPi n))[|(fun p : Ω × (Fin n → ℝ) => U i p.1) ⁻¹' {b}])) := by
    intro i b
    haveI := hcondprob i b
    rw [hintegral i b, hcond i b]
    exact measure_roundingBit_eq _ (hlossmeas i) (hlo i) (hhi i) i
  have hPfalse : ∀ i : Fin n, (P.prod (freshUniformPi n))
      ((fun p : Ω × (Fin n → ℝ) => U i p.1) ⁻¹' {false}) = 1 / 2 := by
    intro i
    rw [hpre i false, Measure.prod_prod, measure_univ, mul_one, hfalse i]
  have hPtrue : ∀ i : Fin n, (P.prod (freshUniformPi n))
      ((fun p : Ω × (Fin n → ℝ) => U i p.1) ⁻¹' {true}) = 1 / 2 := by
    intro i
    rw [hpre i true, Measure.prod_prod, measure_univ, mul_one, htrue i]
  have hgapbig : ∀ i : Fin n,
      |(∫ p : Ω × (Fin n → ℝ), roundedLogisticLoss (theta p.1) (Z i p.1)
            ∂((P.prod (freshUniformPi n))[|(fun p : Ω × (Fin n → ℝ) => U i p.1) ⁻¹' {false}]))
        - (∫ p : Ω × (Fin n → ℝ), roundedLogisticLoss (theta p.1) (Z i p.1)
            ∂((P.prod (freshUniformPi n))[|(fun p : Ω × (Fin n → ℝ) => U i p.1) ⁻¹' {true}]))|
        ≤ 4 * L / Real.sqrt n := by
    intro i
    rw [hintegral i false, hintegral i true]
    exact hgap i
  exact rounding_comparison_information hn (P.prod (freshUniformPi n))
    (U := fun i p => U i p.1)
    (B := fun i => roundingBit (fun ω => roundedLogisticLoss (theta ω) (Z i ω)) i)
    (fun i => (hU i).comp measurable_fst)
    (fun i => measurable_roundingBit (hlossmeas i) i) hPfalse hPtrue
    (fun p => theta p.1) (fun i p => Z i p.1) (fun p => hnorm p.1) (fun i p => hdata i p.1)
    hint hround hgapbig

end RoundingChannelAssembly

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RoundingComparisonComplete.lean <==
import LossOnlyTraceability.RoundingClauseOne
import LossOnlyTraceability.RoundingClauseTwo

/-! The rounding comparison: one learner, two releases with different marginal information.  Both
clauses for the same learner on the quartic logistic problem in `ℝ^d`.

Clause 1 (`rounding_clause_one`, instantiated at `E = EuclideanSpace ℝ (Fin d)`) bounds the
individual information of single-loss Bernoulli rounding by `2L²/(ln 2 · a₀(1 - a₀))` bits for every
law on the unit ball; clause 2 (`rounding_clause_two`) gives `Ω(n)` bits for the clipped
loss-difference bits of the clipped decoder of Appendix C.3 at the sample and dimension orders of
Theorem 3.  The clause-1 learner `clauseOneLearner` and the clause-2 learner `roundingERM` are both
the exact quartic logistic ERM `empiricalOptimizer`; `clauseOneLearner_eq_roundingERM` records that they agree on
every sample (`roundingERM` only adds a unit-ball retraction that is the identity on unit-ball
samples). -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Complete

variable {n d : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

omit [MeasurableSpace Rr] in
/-- The clause-1 learner (exact ERM on the selected supersample points) equals the clause-2
learner `roundingERM` on the same selected points, for every `n ≥ 1`, every sample and every
value of the unused randomness. -/
theorem clauseOneLearner_eq_roundingERM (hn : 0 < n)
    (ω : ClauseOneSpace (EuclideanSpace ℝ (Fin d)) n) (r : Rr) :
    clauseOneLearner ω
      = roundingERM (fun j => ((ω.2 (ω.1 j, j) : GapBall (EuclideanSpace ℝ (Fin d))) :
          EuclideanSpace ℝ (Fin d))) r :=
  (roundingERM_eq_empiricalOptimizer hn _ (fun j => norm_gapBall_le (ω.2 (ω.1 j, j))) r).symm

/-- **The rounding comparison (same learner, different marginal information kept).**  On the
quartic logistic problem in `ℝ^d`, for every `n ≥ N₀` (`roundingSampleThreshold`) and every
`d ≥ C' n` (`roundingDimensionConstant`), with the exact quartic logistic ERM as learner:
(1) for every probability law `μ` on the closed unit ball, the single-loss Bernoulli rounding bits
`B_i = 1{T_i ≤ ℓ(θ̂, Z_{0,i})}` with fresh uniform thresholds satisfy
`∑_i I(B_i; U_i) ≤ 2L²/(ln 2 · a₀(1 - a₀))` bits, a bound independent of `n`, `d` and `μ`;
(2) the clause-1 learner is `roundingERM` on the selected points; and (3) `roundingERM` is
`ε_n`-accurate with `ε_n = K n^{-2/3}` in Theorem 3's regime, and for fresh encoder randomness
`R_f` of the supersample noise seed with uniform `[0,1]` coordinates (hypotheses `hRf`, `hRlaw`,
for any laws `μR`, `μG` of the learner and noise randomness), some product law `D_p`,
`p ∈ [-1,1]^d`, gives the clipped loss-difference bits at least `c n` bits of individual
information with the explicit constant `c = roundingInfoConstant > 0`. -/
theorem rounding_comparison (μR : Measure Rr) [IsProbabilityMeasure μR]
    (μG : Measure Ng) [IsProbabilityMeasure μG]
    (hn : roundingSampleThreshold ≤ n) (hd : roundingDimensionConstant * n ≤ d)
    {Rf : Ng → Fin n → ℝ} (hRf : Measurable Rf)
    (hRlaw : ∀ i : Fin n, μG.map (fun g => Rf g i) = volume.restrict (Set.Icc (0 : ℝ) 1)) :
    (∀ (μ : Measure (GapBall (EuclideanSpace ℝ (Fin d)))) [IsProbabilityMeasure μ],
      ∑ i, mutualInfo ((clauseOneLaw μ n).prod (freshUniformPi n))
          (fun p => clauseOneBit i p.1) (roundingBit (clauseOneLoss i) i)
        ≤ 2 * logisticUnitSlopeBound ^ 2
            / (Real.log 2 * (roundingFloor * (1 - roundingFloor)))) ∧
    (∀ (ω : ClauseOneSpace (EuclideanSpace ℝ (Fin d)) n) (r : Rr),
      clauseOneLearner ω
        = roundingERM (fun j => ((ω.2 (ω.1 j, j) : GapBall (EuclideanSpace ℝ (Fin d))) :
            EuclideanSpace ℝ (Fin d))) r) ∧
    (roundingAccuracyScale n ≤ roundingThreshold ∧
      roundingSampleMultiplier * roundingAccuracyScale n ^ (-(2 / powerDualExponent 4)) ≤ n ∧
      (n : ℝ) ≤ roundingSampleMultiplier * roundingAccuracyScale n ^ (-(2 / powerDualExponent 4)) ∧
      mainDimensionConstant (1 / 2) (1 / 4) 4 *
          max (n : ℝ) (roundingAccuracyScale n ^ (-(2 / powerDualExponent 4))) ≤ d) ∧
    (roundingERM : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
      ∈ nativeAccurateLearners n d μR logisticLoss quarticPotential (roundingAccuracyScale n) ∧
    0 < roundingInfoConstant ∧
    ∃ p ∈ productCube d, roundingInfoConstant * n
      ≤ releaseInfoI (superMeasure n (signProductLaw d p) μR μG)
          (bitTranscript (roundingEncoderScale n d)
            (nativeReleaseVector logisticLoss
              (roundingERM : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)))
            (fun ω => Rf (superNoiseSeed ω)))
          superBits := by
  have hnpos : 0 < n := (rounding_regime hn hd).1
  exact ⟨fun μ _ => rounding_clause_one μ hnpos,
    fun ω r => clauseOneLearner_eq_roundingERM hnpos ω r,
    rounding_clause_two μR μG hn hd hRf hRlaw⟩

end Complete

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RoundingGapContraction.lean <==
import Mathlib.Analysis.InnerProductSpace.Basic
import Mathlib.Algebra.Order.BigOperators.Ring.Finset

/-! Finite Rademacher averages for the loss-mean gap of clause 1 of the rounding comparison
(`RoundingGapLoss`): the Ledoux-Talagrand comparison, one coordinate at a time,
and the bound `∑_ε ‖∑_j ε_j z_j‖ ≤ 2^n √n` for vectors in the unit ball.

The Rademacher average is the finite sum over all `2^n` sign patterns `ε : Fin n → Bool`
(`false ↦ +1`, `true ↦ -1`), so no measurability enters.  The comparison is stated for an
arbitrary selection `τ ε` of the index point for each sign pattern instead of a supremum; this is
the form used by the symmetrization step, where the selected point is the learner trained on the
sign-swapped sample. -/

noncomputable section
namespace LossOnlyTraceability
open scoped InnerProductSpace BigOperators

section Signs

/-- The Rademacher sign coded by a bit: `false ↦ 1`, `true ↦ -1`. -/
def roundingSign (b : Bool) : ℝ := if b then -1 else 1

/-- Negating the bit negates the sign. -/
theorem roundingSign_not (b : Bool) : roundingSign (!b) = -roundingSign b := by
  cases b <;> simp [roundingSign]

/-- A sign squares to one. -/
theorem roundingSign_mul_self (b : Bool) : roundingSign b * roundingSign b = 1 := by
  cases b <;> simp [roundingSign]

variable {n : ℕ}

/-- Flip the `j`-th bit of a sign pattern. -/
def roundingFlip (j : Fin n) (ε : Fin n → Bool) : Fin n → Bool :=
  Function.update ε j (!ε j)

/-- Flipping a bit twice is the identity. -/
theorem roundingFlip_involutive (j : Fin n) : Function.Involutive (roundingFlip j) := by
  intro ε
  funext i
  by_cases h : i = j
  · subst h
    simp [roundingFlip]
  · simp [roundingFlip, Function.update_of_ne h]

/-- Flipping a bit permutes the sign patterns. -/
theorem sum_roundingFlip (j : Fin n) (f : (Fin n → Bool) → ℝ) :
    ∑ ε, f (roundingFlip j ε) = ∑ ε, f ε :=
  Equiv.sum_comp (Function.Involutive.toPerm _ (roundingFlip_involutive j)) f

/-- The two patterns with the `j`-th bit set are the pattern and its flip. -/
theorem update_pair_eq_flip (j : Fin n) (f : (Fin n → Bool) → ℝ) (ε : Fin n → Bool) :
    f (Function.update ε j false) + f (Function.update ε j true)
      = f ε + f (roundingFlip j ε) := by
  unfold roundingFlip
  cases h : ε j
  · have he : Function.update ε j false = ε := by
      rw [← h]
      exact Function.update_eq_self j ε
    rw [he]
    rfl
  · have he : Function.update ε j true = ε := by
      rw [← h]
      exact Function.update_eq_self j ε
    rw [he, add_comm]
    rfl

/-- Summing both settings of the `j`-th bit counts every pattern twice. -/
theorem sum_update_pair (j : Fin n) (f : (Fin n → Bool) → ℝ) :
    ∑ ε, (f (Function.update ε j false) + f (Function.update ε j true)) = 2 * ∑ ε, f ε := by
  simp_rw [update_pair_eq_flip j f]
  rw [Finset.sum_add_distrib, sum_roundingFlip j f]
  ring

/-- A sign-odd sum vanishes: if `g` does not see the `j`-th bit, `∑_ε ε_j g(ε) = 0`. -/
theorem sum_roundingSign_mul_eq_zero (j : Fin n) (g : (Fin n → Bool) → ℝ)
    (hg : ∀ ε, g (roundingFlip j ε) = g ε) :
    ∑ ε, roundingSign (ε j) * g ε = 0 := by
  have h := sum_roundingFlip j (fun ε => roundingSign (ε j) * g ε)
  have hflip : ∀ ε : Fin n → Bool, roundingSign ((roundingFlip j ε) j) * g (roundingFlip j ε)
      = -(roundingSign (ε j) * g ε) := by
    intro ε
    rw [hg ε]
    simp [roundingFlip, roundingSign_not]
  simp_rw [hflip] at h
  rw [Finset.sum_neg_distrib] at h
  linarith

/-- The number of sign patterns. -/
theorem card_signPatterns : (Fintype.card (Fin n → Bool) : ℝ) = 2 ^ n := by
  simp [Fintype.card_bool]

/-- The sign correlations: `∑_ε ε_j ε_k` is `2^n` on the diagonal and `0` off it. -/
theorem sum_roundingSign_mul (j k : Fin n) :
    ∑ ε : Fin n → Bool, roundingSign (ε j) * roundingSign (ε k)
      = if j = k then (2 : ℝ) ^ n else 0 := by
  by_cases hjk : j = k
  · subst hjk
    rw [if_pos rfl]
    simp_rw [roundingSign_mul_self]
    rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, mul_one, card_signPatterns]
  · rw [if_neg hjk]
    refine sum_roundingSign_mul_eq_zero j (fun ε => roundingSign (ε k)) fun ε => ?_
    simp [roundingFlip, Function.update_of_ne (Ne.symm hjk)]

end Signs

section Khintchine

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] {n : ℕ}

/-- The second moment of a Rademacher sum: `∑_ε ‖∑_j ε_j z_j‖² = 2^n ∑_j ‖z_j‖²`. -/
theorem sum_norm_sq_signed_sum (z : Fin n → E) :
    ∑ ε : Fin n → Bool, ‖∑ j, roundingSign (ε j) • z j‖ ^ 2 = 2 ^ n * ∑ j, ‖z j‖ ^ 2 := by
  have hexp : ∀ ε : Fin n → Bool, ‖∑ j, roundingSign (ε j) • z j‖ ^ 2
      = ∑ j, ∑ k, roundingSign (ε j) * roundingSign (ε k) * ⟪z j, z k⟫_ℝ := by
    intro ε
    rw [← real_inner_self_eq_norm_sq, sum_inner]
    refine Finset.sum_congr rfl fun j _ => ?_
    rw [inner_sum]
    refine Finset.sum_congr rfl fun k _ => ?_
    rw [real_inner_smul_left, real_inner_smul_right]
    ring
  simp_rw [hexp]
  rw [Finset.sum_comm]
  have hinner : ∀ j : Fin n, ∑ ε : Fin n → Bool, ∑ k,
      roundingSign (ε j) * roundingSign (ε k) * ⟪z j, z k⟫_ℝ = 2 ^ n * ‖z j‖ ^ 2 := by
    intro j
    rw [Finset.sum_comm]
    simp_rw [← Finset.sum_mul, sum_roundingSign_mul]
    simp
  simp_rw [hinner]
  rw [Finset.mul_sum]

/-- **Jensen's step.**  For vectors in the unit ball, `∑_ε ‖∑_j ε_j z_j‖ ≤ 2^n √n`, i.e. the
Rademacher average of the norm is at most `√n`. -/
theorem sum_norm_signed_sum_le (z : Fin n → E) (hz : ∀ j, ‖z j‖ ≤ 1) :
    ∑ ε : Fin n → Bool, ‖∑ j, roundingSign (ε j) • z j‖ ≤ 2 ^ n * Real.sqrt n := by
  have hcs0 := Finset.sum_mul_sq_le_sq_mul_sq (Finset.univ : Finset (Fin n → Bool))
    (fun _ => (1 : ℝ)) (fun ε => ‖∑ j, roundingSign (ε j) • z j‖)
  simp only [one_mul, one_pow, Finset.sum_const, Finset.card_univ, nsmul_eq_mul, mul_one]
    at hcs0
  have hcs : (∑ ε : Fin n → Bool, ‖∑ j, roundingSign (ε j) • z j‖) ^ 2
      ≤ (Fintype.card (Fin n → Bool) : ℝ) * (2 ^ n * ∑ j, ‖z j‖ ^ 2) := by
    rw [← sum_norm_sq_signed_sum]
    exact hcs0
  have hcard : (Fintype.card (Fin n → Bool) : ℝ) = 2 ^ n := card_signPatterns
  have hsumz : ∑ j, ‖z j‖ ^ 2 ≤ n := by
    calc ∑ j, ‖z j‖ ^ 2 ≤ ∑ _j : Fin n, (1 : ℝ) := by
          refine Finset.sum_le_sum fun j _ => ?_
          have h0 := norm_nonneg (z j)
          have h1 := hz j
          nlinarith
      _ = n := by simp
  have hpow : (0 : ℝ) ≤ 2 ^ n := by positivity
  have hsq : (∑ ε : Fin n → Bool, ‖∑ j, roundingSign (ε j) • z j‖) ^ 2
      ≤ (2 ^ n * Real.sqrt n) ^ 2 := by
    rw [mul_pow, Real.sq_sqrt (Nat.cast_nonneg n)]
    calc (∑ ε : Fin n → Bool, ‖∑ j, roundingSign (ε j) • z j‖) ^ 2
        ≤ (Fintype.card (Fin n → Bool) : ℝ) * (2 ^ n * ∑ j, ‖z j‖ ^ 2) := hcs
      _ ≤ 2 ^ n * (2 ^ n * n) := by
          rw [hcard]
          exact mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left hsumz hpow) hpow
      _ = (2 ^ n) ^ 2 * n := by ring
  exact (pow_le_pow_iff_left₀ (Finset.sum_nonneg fun ε _ => norm_nonneg _)
    (by positivity) two_ne_zero).mp hsq

end Khintchine

section Contraction

variable {T : Type*} {n : ℕ}

/-- The link of coordinate `i` after the coordinates in `J` have been linearized to `y ↦ L y`. -/
def contractionLink (L : ℝ) (Φ : Fin n → ℝ → ℝ) (J : Finset (Fin n)) (i : Fin n) (y : ℝ) : ℝ :=
  if i ∈ J then L * y else Φ i y

/-- The signed sum `∑_i ε_i Φ_i^J(x_i(t))` of the partially linearized links. -/
def contractionValue (L : ℝ) (Φ : Fin n → ℝ → ℝ) (x : Fin n → T → ℝ) (J : Finset (Fin n))
    (ε : Fin n → Bool) (t : T) : ℝ :=
  ∑ i, roundingSign (ε i) * contractionLink L Φ J i (x i t)

/-- The signed sum with the `j`-th term split off. -/
theorem contractionValue_split (L : ℝ) (Φ : Fin n → ℝ → ℝ) (x : Fin n → T → ℝ)
    (J : Finset (Fin n)) (j : Fin n) (ε : Fin n → Bool) (t : T) :
    contractionValue L Φ x J ε t
      = (∑ i ∈ Finset.univ.erase j, roundingSign (ε i) * contractionLink L Φ J i (x i t))
        + roundingSign (ε j) * contractionLink L Φ J j (x j t) := by
  rw [contractionValue, ← Finset.add_sum_erase _ _ (Finset.mem_univ j)]
  ring

/-- **One coordinate of the comparison.**  If replacing the link of coordinate `j ∉ J` by the
linear link `y ↦ L y` gives a signed sum bounded by `∑_ε B ε` for every selection in `K`, then so
does the given link `Φ j`, provided it is `L`-Lipschitz on the values `x_j(K)`. -/
theorem contraction_step (K : Set T) (x : Fin n → T → ℝ) (Φ : Fin n → ℝ → ℝ) (L : ℝ)
    (hlip : ∀ i, ∀ t ∈ K, ∀ s ∈ K, |Φ i (x i t) - Φ i (x i s)| ≤ L * |x i t - x i s|)
    (B : (Fin n → Bool) → ℝ) {J : Finset (Fin n)} {j : Fin n} (hj : j ∉ J)
    (hP : ∀ τ : (Fin n → Bool) → T, (∀ ε, τ ε ∈ K) →
      ∑ ε, contractionValue L Φ x (insert j J) ε (τ ε) ≤ ∑ ε, B ε)
    (τ : (Fin n → Bool) → T) (hτ : ∀ ε, τ ε ∈ K) :
    ∑ ε, contractionValue L Φ x J ε (τ ε) ≤ ∑ ε, B ε := by
  classical
  -- the rearranged selection
  set τ' : (Fin n → Bool) → T := fun ε =>
    if x j (τ (Function.update ε j true)) ≤ x j (τ (Function.update ε j false)) then τ ε
    else τ (roundingFlip j ε) with hτ'def
  have hτ' : ∀ ε, τ' ε ∈ K := by
    intro ε
    simp only [hτ'def]
    split_ifs
    · exact hτ _
    · exact hτ _
  -- the part off coordinate `j`
  set A : (Fin n → Bool) → T → ℝ := fun ε t =>
    ∑ i ∈ Finset.univ.erase j, roundingSign (ε i) * contractionLink L Φ J i (x i t) with hA
  have hAins : ∀ ε t, (∑ i ∈ Finset.univ.erase j,
      roundingSign (ε i) * contractionLink L Φ (insert j J) i (x i t)) = A ε t := by
    intro ε t
    refine Finset.sum_congr rfl fun i hi => ?_
    have hij : i ≠ j := Finset.ne_of_mem_erase hi
    simp [contractionLink, Finset.mem_insert, hij]
  have hAupd : ∀ ε t (b : Bool), A (Function.update ε j b) t = A ε t := by
    intro ε t b
    refine Finset.sum_congr rfl fun i hi => ?_
    have hij : i ≠ j := Finset.ne_of_mem_erase hi
    rw [Function.update_of_ne hij]
  have hlinkJ : ∀ y, contractionLink L Φ J j y = Φ j y := by
    intro y
    simp [contractionLink, hj]
  have hlinkI : ∀ y, contractionLink L Φ (insert j J) j y = L * y := by
    intro y
    simp [contractionLink]
  have hV : ∀ ε t, contractionValue L Φ x J ε t
      = A ε t + roundingSign (ε j) * Φ j (x j t) := by
    intro ε t
    rw [contractionValue_split L Φ x J j, hlinkJ]
  have hV' : ∀ ε t, contractionValue L Φ x (insert j J) ε t
      = A ε t + roundingSign (ε j) * (L * x j t) := by
    intro ε t
    rw [contractionValue_split L Φ x (insert j J) j, hlinkI, hAins]
  -- the pair inequality
  have hpair : ∀ ε : Fin n → Bool,
      contractionValue L Φ x J (Function.update ε j false) (τ (Function.update ε j false))
        + contractionValue L Φ x J (Function.update ε j true) (τ (Function.update ε j true))
      ≤ contractionValue L Φ x (insert j J) (Function.update ε j false)
          (τ' (Function.update ε j false))
        + contractionValue L Φ x (insert j J) (Function.update ε j true)
          (τ' (Function.update ε j true)) := by
    intro ε
    set t := τ (Function.update ε j false) with ht
    set s := τ (Function.update ε j true) with hs
    have hflip0 : roundingFlip j (Function.update ε j false) = Function.update ε j true := by
      simp [roundingFlip, Function.update_idem]
    have hflip1 : roundingFlip j (Function.update ε j true) = Function.update ε j false := by
      simp [roundingFlip, Function.update_idem]
    have hτ'0 : τ' (Function.update ε j false) = if x j s ≤ x j t then t else s := by
      simp only [hτ'def, Function.update_idem, hflip0, ht, hs]
    have hτ'1 : τ' (Function.update ε j true) = if x j s ≤ x j t then s else t := by
      simp only [hτ'def, Function.update_idem, hflip1, ht, hs]
    rw [hτ'0, hτ'1, hV, hV, hV', hV', hAupd, hAupd, hAupd, hAupd]
    have e0 : roundingSign false = 1 := by simp [roundingSign]
    have e1 : roundingSign true = -1 := by simp [roundingSign]
    simp only [Function.update_self, e0, e1]
    have hl := hlip j t (hτ _) s (hτ _)
    by_cases hcmp : x j s ≤ x j t
    · rw [if_pos hcmp, if_pos hcmp]
      have habs : |x j t - x j s| = x j t - x j s := abs_of_nonneg (by linarith)
      rw [habs] at hl
      have := (abs_le.mp hl).2
      linarith
    · rw [if_neg hcmp, if_neg hcmp]
      have habs : |x j t - x j s| = x j s - x j t := by
        rw [abs_sub_comm]
        exact abs_of_nonneg (by linarith)
      rw [habs] at hl
      have := (abs_le.mp hl).2
      linarith
  have h2 : 2 * ∑ ε, contractionValue L Φ x J ε (τ ε)
      ≤ 2 * ∑ ε, contractionValue L Φ x (insert j J) ε (τ' ε) := by
    rw [← sum_update_pair j (fun ε => contractionValue L Φ x J ε (τ ε)),
      ← sum_update_pair j (fun ε => contractionValue L Φ x (insert j J) ε (τ' ε))]
    exact Finset.sum_le_sum fun ε _ => hpair ε
  have h3 := hP τ' hτ'
  linarith

/-- **The Ledoux-Talagrand comparison for Rademacher sums** (selection form, without absolute
values).  If each link `Φ_i` is `L`-Lipschitz on the values `x_i(K)` and the linear signed sums are
bounded, `L ∑_i ε_i x_i(t) ≤ B ε` for `t ∈ K`, then for every selection `τ ε ∈ K`,
`∑_ε ∑_i ε_i Φ_i(x_i(τ ε)) ≤ ∑_ε B ε`. -/
theorem rademacher_contraction (K : Set T) (x : Fin n → T → ℝ) (Φ : Fin n → ℝ → ℝ) (L : ℝ)
    (hlip : ∀ i, ∀ t ∈ K, ∀ s ∈ K, |Φ i (x i t) - Φ i (x i s)| ≤ L * |x i t - x i s|)
    (B : (Fin n → Bool) → ℝ) (hB : ∀ ε, ∀ t ∈ K, L * ∑ i, roundingSign (ε i) * x i t ≤ B ε)
    (τ : (Fin n → Bool) → T) (hτ : ∀ ε, τ ε ∈ K) :
    ∑ ε, ∑ i, roundingSign (ε i) * Φ i (x i (τ ε)) ≤ ∑ ε, B ε := by
  classical
  have key : ∀ J : Finset (Fin n), ∀ τ : (Fin n → Bool) → T, (∀ ε, τ ε ∈ K) →
      ∑ ε, contractionValue L Φ x (Finset.univ \ J) ε (τ ε) ≤ ∑ ε, B ε := by
    intro J
    refine Finset.induction_on J ?_ ?_
    · intro τ hτ
      rw [Finset.sdiff_empty]
      refine Finset.sum_le_sum fun ε _ => ?_
      have hval : contractionValue L Φ x Finset.univ ε (τ ε)
          = L * ∑ i, roundingSign (ε i) * x i (τ ε) := by
        rw [contractionValue, Finset.mul_sum]
        refine Finset.sum_congr rfl fun i _ => ?_
        simp only [contractionLink, Finset.mem_univ, if_true]
        ring
      rw [hval]
      exact hB ε (τ ε) (hτ ε)
    · intro a s ha ih τ hτ
      have hset : Finset.univ \ s = insert a (Finset.univ \ insert a s) := by
        ext i
        by_cases hi : i = a
        · subst hi
          simp [ha]
        · simp [hi]
      have hnot : a ∉ Finset.univ \ insert a s := by simp
      refine contraction_step K x Φ L hlip B hnot ?_ τ hτ
      rw [← hset]
      exact ih
  have h := key Finset.univ τ hτ
  rw [Finset.sdiff_self] at h
  simpa [contractionValue, contractionLink] using h

end Contraction

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/RoundingGapLoss.lean <==
import LossOnlyTraceability.RoundingGapContraction
import LossOnlyTraceability.RoundingComparison
import LossOnlyTraceability.LogisticLipschitz
import LossOnlyTraceability.SupersampleModel

/-! The loss-mean gap for clause 1 of the rounding comparison, by symmetrization and contraction
(the argument of Appendix F.1).

The data law is an arbitrary probability measure `μ` on the closed unit ball of `E`.  The sample
and an independent ghost sample are the two columns of `w : Bool × Fin n → ball` drawn from the
product law `μ^{⊗ 2n}` (column `false` is the training sample, column `true` the ghost sample).
The learner is the exact quartic logistic ERM `empiricalOptimizer` trained
on column `false`, and the loss is the normalized logistic loss `ℓ(θ, z) = φ(⟪θ, z⟫) - φ(1)`.

Main result `gap_train_ghost_le`: for every coordinate `i`,
`|E ℓ(θ̂, Z_i) - E ℓ(θ̂, Z'_i)| ≤ 2L/√n` with `L = (1 + e^{-1})^{-1}` the logistic slope bound on
unit margins, which implies the weaker bound `4L/√n`.

Route.  Permutation invariance of the unique ERM makes both means independent of `i`, so the gap
is `(1/n) E ∑_j [ℓ(θ̂, Z_j) - ℓ(θ̂, Z'_j)]`.  Exchanging the two columns in the coordinates where a
sign pattern `ε` is `true` preserves the law (`swapIndex`), so the expectation equals the average
over all `2^n` sign patterns.  Pointwise in the supersample this average is bounded by the
Ledoux-Talagrand comparison (`rademacher_contraction`, applied with the learner of each swapped
sample as the selected point) and `∑_ε ‖∑_j ε_j z_j‖ ≤ 2^n √n`.  No supremum over the parameter
ball is taken, so no measurability of a supremum is needed. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-- The closed unit ball of `E`, the sample space of one data point. -/
abbrev GapBall (E : Type*) [NormedAddCommGroup E] : Type _ := ↥(Metric.closedBall (0 : E) 1)

section Learner

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [ProperSpace E] {n : ℕ}

omit [InnerProductSpace ℝ E] [CompleteSpace E] [ProperSpace E] in
/-- A point of the unit ball has norm at most one. -/
theorem norm_gapBall_le (z : GapBall E) : ‖(z : E)‖ ≤ 1 := by
  have h := z.2
  rwa [mem_closedBall_zero_iff] at h

/-- The exact quartic logistic ERM on a sample of unit-ball points. -/
def gapLearner (s : Fin n → GapBall E) : E := empiricalOptimizer (fun j => (s j : E))

/-- The exact ERM has norm at most `(1/2)^{1/3}`. -/
theorem norm_gapLearner_le (hn : 0 < n) (s : Fin n → GapBall E) :
    ‖gapLearner s‖ ≤ roundingRadius :=
  empiricalQuartic_localMin_norm_root hn _ (fun j => norm_gapBall_le (s j)) _
    (empiricalOptimizer_localMin _)

/-- The exact ERM lies in the unit ball. -/
theorem norm_gapLearner_le_one (hn : 0 < n) (s : Fin n → GapBall E) : ‖gapLearner s‖ ≤ 1 :=
  (norm_gapLearner_le hn s).trans roundingRadius_lt_one.le

omit [CompleteSpace E] [ProperSpace E] in
/-- The empirical quartic objective does not depend on the order of the sample. -/
theorem empiricalQuarticObjective_comp_perm (z : Fin n → E) (σ : Equiv.Perm (Fin n)) :
    empiricalQuarticObjective (fun j => z (σ j)) = empiricalQuarticObjective z := by
  funext x
  simp only [empiricalQuarticObjective, quarticLogisticObjective, logisticRisk]
  congr 1
  exact Equiv.sum_comp σ (fun i => (n : ℝ)⁻¹ * logisticLoss ⟪x, z i⟫_ℝ)

/-- **Permutation invariance of the unique ERM.** -/
theorem empiricalOptimizer_comp_perm (z : Fin n → E) (σ : Equiv.Perm (Fin n)) :
    empiricalOptimizer (fun j => z (σ j)) = empiricalOptimizer z := by
  refine (empiricalQuartic_exists_unique_minimizer z).unique ?_ (empiricalOptimizer_minimizes z)
  intro x
  have h := empiricalOptimizer_minimizes (fun j => z (σ j)) x
  rwa [empiricalQuarticObjective_comp_perm] at h

/-- The ERM on unit-ball samples is permutation invariant. -/
theorem gapLearner_comp_perm (s : Fin n → GapBall E) (σ : Equiv.Perm (Fin n)) :
    gapLearner (fun j => s (σ j)) = gapLearner s :=
  empiricalOptimizer_comp_perm (fun j => (s j : E)) σ

variable [MeasurableSpace E] [BorelSpace E]

/-- The ERM is a measurable function of the sample. -/
theorem measurable_gapLearner : Measurable (gapLearner : (Fin n → GapBall E) → E) :=
  measurable_empiricalOptimizer.comp
    (measurable_pi_lambda _ fun j => measurable_subtype_coe.comp (measurable_pi_apply j))

end Learner

section Contraction

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] {n : ℕ}

/-- **Contraction for the logistic link.**  For vectors `a_j` and selected parameters `τ ε` in the
unit ball and `|c| ≤ 1`, `∑_ε ∑_j ε_j c φ(⟪τ ε, a_j⟫) ≤ L 2^n √n`. -/
theorem signed_logistic_sum_le (c : ℝ) (hc : |c| ≤ 1) (a : Fin n → E) (ha : ∀ j, ‖a j‖ ≤ 1)
    (τ : (Fin n → Bool) → E) (hτ : ∀ ε, ‖τ ε‖ ≤ 1) :
    ∑ ε, ∑ j, roundingSign (ε j) * (c * logisticLoss ⟪τ ε, a j⟫_ℝ)
      ≤ logisticUnitSlopeBound * (2 ^ n * Real.sqrt n) := by
  have hL := logisticUnitSlopeBound_nonneg
  have hmem : ∀ t : E, ‖t‖ ≤ 1 → ∀ j, ⟪t, a j⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := by
    intro t ht j
    have h := abs_real_inner_le_norm t (a j)
    have h1 : ‖t‖ * ‖a j‖ ≤ 1 := mul_le_one₀ ht (norm_nonneg _) (ha j)
    have h2 := abs_le.mp (h.trans h1)
    exact ⟨h2.1, h2.2⟩
  have hlip : ∀ i, ∀ t ∈ Metric.closedBall (0 : E) 1, ∀ s ∈ Metric.closedBall (0 : E) 1,
      |c * logisticLoss ⟪t, a i⟫_ℝ - c * logisticLoss ⟪s, a i⟫_ℝ|
        ≤ logisticUnitSlopeBound * |⟪t, a i⟫_ℝ - ⟪s, a i⟫_ℝ| := by
    intro i t ht s hs
    rw [mem_closedBall_zero_iff] at ht hs
    rw [← mul_sub, abs_mul]
    have h := abs_logisticLoss_sub_le _ _ (hmem t ht i) (hmem s hs i)
    calc |c| * |logisticLoss ⟪t, a i⟫_ℝ - logisticLoss ⟪s, a i⟫_ℝ|
        ≤ 1 * |logisticLoss ⟪t, a i⟫_ℝ - logisticLoss ⟪s, a i⟫_ℝ| :=
          mul_le_mul_of_nonneg_right hc (abs_nonneg _)
      _ ≤ logisticUnitSlopeBound * |⟪t, a i⟫_ℝ - ⟪s, a i⟫_ℝ| := by rw [one_mul]; exact h
  have hB : ∀ ε : Fin n → Bool, ∀ t ∈ Metric.closedBall (0 : E) 1,
      logisticUnitSlopeBound * ∑ i, roundingSign (ε i) * ⟪t, a i⟫_ℝ
        ≤ logisticUnitSlopeBound * ‖∑ j, roundingSign (ε j) • a j‖ := by
    intro ε t ht
    rw [mem_closedBall_zero_iff] at ht
    have hsum : ∑ i, roundingSign (ε i) * ⟪t, a i⟫_ℝ = ⟪t, ∑ j, roundingSign (ε j) • a j⟫_ℝ := by
      rw [inner_sum]
      refine Finset.sum_congr rfl fun i _ => ?_
      rw [real_inner_smul_right]
    rw [hsum]
    refine mul_le_mul_of_nonneg_left ?_ hL
    calc ⟪t, ∑ j, roundingSign (ε j) • a j⟫_ℝ ≤ ‖t‖ * ‖∑ j, roundingSign (ε j) • a j‖ :=
          real_inner_le_norm _ _
      _ ≤ 1 * ‖∑ j, roundingSign (ε j) • a j‖ :=
          mul_le_mul_of_nonneg_right ht (norm_nonneg _)
      _ = ‖∑ j, roundingSign (ε j) • a j‖ := one_mul _
  have h := rademacher_contraction (Metric.closedBall (0 : E) 1) (fun j t => ⟪t, a j⟫_ℝ)
    (fun _ y => c * logisticLoss y) logisticUnitSlopeBound hlip
    (fun ε : Fin n → Bool => logisticUnitSlopeBound * ‖∑ j, roundingSign (ε j) • a j‖) hB τ
    (fun ε => by rw [mem_closedBall_zero_iff]; exact hτ ε)
  calc ∑ ε, ∑ j, roundingSign (ε j) * (c * logisticLoss ⟪τ ε, a j⟫_ℝ)
      ≤ ∑ ε : Fin n → Bool, logisticUnitSlopeBound * ‖∑ j, roundingSign (ε j) • a j‖ := h
    _ = logisticUnitSlopeBound * ∑ ε : Fin n → Bool, ‖∑ j, roundingSign (ε j) • a j‖ := by
        rw [Finset.mul_sum]
    _ ≤ logisticUnitSlopeBound * (2 ^ n * Real.sqrt n) :=
        mul_le_mul_of_nonneg_left (sum_norm_signed_sum_le a ha) hL

end Contraction

section Gap

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [ProperSpace E] [MeasurableSpace E] [BorelSpace E] {n : ℕ}

/-- The law of the training sample and the ghost sample: `2n` independent draws from `μ`, the
training sample in column `false` and the ghost sample in column `true`. -/
def gapDataLaw (μ : Measure (GapBall E)) (n : ℕ) : Measure (Bool × Fin n → GapBall E) :=
  Measure.pi fun _ => μ

instance isProbabilityMeasure_gapDataLaw (μ : Measure (GapBall E)) [IsProbabilityMeasure μ]
    (n : ℕ) : IsProbabilityMeasure (gapDataLaw μ n) := by
  unfold gapDataLaw
  infer_instance

/-- The normalized loss `ℓ(θ̂, w(b, i))` of the ERM trained on column `false`, at the point of
column `b` and coordinate `i`. -/
def gapLoss (w : Bool × Fin n → GapBall E) (b : Bool) (i : Fin n) : ℝ :=
  roundedLogisticLoss (gapLearner fun j => w (false, j)) (w (b, i) : E)

omit [MeasurableSpace E] [BorelSpace E] in
/-- The loss of the ERM lies in `[a₀, 1 - a₀]`. -/
theorem gapLoss_mem_window (hn : 0 < n) (w : Bool × Fin n → GapBall E) (b : Bool) (i : Fin n) :
    roundingFloor ≤ gapLoss w b i ∧ gapLoss w b i ≤ 1 - roundingFloor :=
  roundedLogisticLoss_mem_window (norm_gapLearner_le hn _) (norm_gapBall_le _)

omit [MeasurableSpace E] [BorelSpace E] in
/-- The loss of the ERM is at most one in absolute value. -/
theorem abs_gapLoss_le (hn : 0 < n) (w : Bool × Fin n → GapBall E) (b : Bool) (i : Fin n) :
    |gapLoss w b i| ≤ 1 := by
  have h := gapLoss_mem_window hn w b i
  have h0 := roundingFloor_pos
  rw [abs_le]
  constructor <;> linarith [h.1, h.2]

omit [CompleteSpace E] in
/-- The normalized loss is measurable in the parameter and the point. -/
theorem measurable_roundedLogisticLoss_comp {α : Type*} [MeasurableSpace α] {θ z : α → E}
    (hθ : Measurable θ) (hz : Measurable z) :
    Measurable fun a => roundedLogisticLoss (θ a) (z a) := by
  have hlog : Measurable logisticLoss := by unfold logisticLoss; fun_prop
  unfold roundedLogisticLoss
  exact (hlog.comp (Continuous.measurable2 continuous_inner hθ hz)).sub_const _

/-- The loss of the ERM is a measurable function of the supersample. -/
theorem measurable_gapLoss (b : Bool) (i : Fin n) :
    Measurable fun w : Bool × Fin n → GapBall E => gapLoss w b i :=
  measurable_roundedLogisticLoss_comp
    (measurable_gapLearner.comp (measurable_pi_lambda _ fun j => measurable_pi_apply (false, j)))
    (measurable_subtype_coe.comp (measurable_pi_apply (b, i)))

/-- The loss of the ERM is integrable. -/
theorem integrable_gapLoss (μ : Measure (GapBall E)) [IsProbabilityMeasure μ] (hn : 0 < n)
    (b : Bool) (i : Fin n) :
    Integrable (fun w => gapLoss w b i) (gapDataLaw μ n) := by
  refine Integrable.mono' (integrable_const (1 : ℝ)) (measurable_gapLoss b i).aestronglyMeasurable
    ?_
  exact Filter.Eventually.of_forall fun w => by
    rw [Real.norm_eq_abs]
    exact abs_gapLoss_le hn w b i

omit [InnerProductSpace ℝ E] [CompleteSpace E] [ProperSpace E] [BorelSpace E] in
/-- Relabelling the `2n` points by a permutation of `Bool × Fin n` preserves integrals. -/
theorem integral_gapDataLaw_comp_equiv (μ : Measure (GapBall E)) [IsProbabilityMeasure μ]
    (σ : (Bool × Fin n) ≃ (Bool × Fin n)) {f : (Bool × Fin n → GapBall E) → ℝ}
    (hf : Measurable f) :
    ∫ w, f (fun p => w (σ p)) ∂(gapDataLaw μ n) = ∫ w, f w ∂(gapDataLaw μ n) := by
  have hmp := measurePreserving_precomp_pi (ι := Bool × Fin n) μ σ
  have h := integral_map hmp.measurable.aemeasurable (f := f)
    (by rw [hmp.map_eq]; exact hf.aestronglyMeasurable)
  rw [hmp.map_eq] at h
  exact h.symm

/-- The expected training loss `E ℓ(θ̂, Z_i)` at coordinate `i`. -/
def gapTrainMean (μ : Measure (GapBall E)) (n : ℕ) (i : Fin n) : ℝ :=
  ∫ w, gapLoss w false i ∂(gapDataLaw μ n)

/-- The expected ghost loss `E ℓ(θ̂, Z'_i)` at coordinate `i`, for a fresh point `Z'_i`. -/
def gapGhostMean (μ : Measure (GapBall E)) (n : ℕ) (i : Fin n) : ℝ :=
  ∫ w, gapLoss w true i ∂(gapDataLaw μ n)

/-- By permutation invariance of the ERM, the expected loss at column `b` does not depend on the
coordinate. -/
theorem integral_gapLoss_eq (μ : Measure (GapBall E)) [IsProbabilityMeasure μ] (b : Bool)
    (i j : Fin n) :
    ∫ w, gapLoss w b i ∂(gapDataLaw μ n) = ∫ w, gapLoss w b j ∂(gapDataLaw μ n) := by
  set σ : (Bool × Fin n) ≃ (Bool × Fin n) := Equiv.prodCongr (Equiv.refl Bool) (Equiv.swap i j)
  have hpt : ∀ w : Bool × Fin n → GapBall E, gapLoss (fun p => w (σ p)) b j = gapLoss w b i := by
    intro w
    simp only [gapLoss, σ, Equiv.prodCongr_apply, Equiv.coe_refl, Prod.map, id,
      Equiv.swap_apply_right]
    rw [gapLearner_comp_perm (fun k => w (false, k)) (Equiv.swap i j)]
  rw [← integral_gapDataLaw_comp_equiv μ σ (measurable_gapLoss b j)]
  simp_rw [hpt]

/-- The swap of the two columns on the coordinates where `ε` is `true`, at column `false`. -/
theorem swapIndex_false (ε : Fin n → Bool) (j : Fin n) : swapIndex ε (false, j) = (ε j, j) := by
  cases h : ε j <;> simp [swapIndex, h]

/-- The swap of the two columns on the coordinates where `ε` is `true`, at column `true`. -/
theorem swapIndex_true (ε : Fin n → Bool) (j : Fin n) : swapIndex ε (true, j) = (!ε j, j) := by
  cases h : ε j <;> simp [swapIndex, h]

/-- The summed train-minus-ghost loss `∑_j [ℓ(θ̂, Z_j) - ℓ(θ̂, Z'_j)]`. -/
def gapSum (w : Bool × Fin n → GapBall E) : ℝ := ∑ j, (gapLoss w false j - gapLoss w true j)

omit [MeasurableSpace E] [BorelSpace E] in
/-- After swapping the columns according to `ε`, the summed gap is a Rademacher sum. -/
theorem gapSum_swap (w : Bool × Fin n → GapBall E) (ε : Fin n → Bool) :
    gapSum (fun p => w (swapIndex ε p))
      = ∑ j, (roundingSign (ε j) *
            logisticLoss ⟪gapLearner (fun k => w (swapIndex ε (false, k))), (w (false, j) : E)⟫_ℝ
          + roundingSign (ε j) *
            (-logisticLoss ⟪gapLearner (fun k => w (swapIndex ε (false, k))),
              (w (true, j) : E)⟫_ℝ)) := by
  unfold gapSum gapLoss
  refine Finset.sum_congr rfl fun j _ => ?_
  dsimp only
  rw [swapIndex_false ε j, swapIndex_true ε j]
  cases ε j <;> simp [roundingSign, roundedLogisticLoss] <;> ring

omit [MeasurableSpace E] [BorelSpace E] in
/-- **Pointwise Rademacher bound.**  For every supersample, the sum over all sign patterns of the
swapped summed gap is at most `2L 2^n √n` in absolute value. -/
theorem abs_sum_gapSum_swap_le (hn : 0 < n) (w : Bool × Fin n → GapBall E) :
    |∑ ε : Fin n → Bool, gapSum (fun p => w (swapIndex ε p))|
      ≤ 2 * (logisticUnitSlopeBound * (2 ^ n * Real.sqrt n)) := by
  set τ : (Fin n → Bool) → E := fun ε => gapLearner (fun k => w (swapIndex ε (false, k)))
  have hτ : ∀ ε, ‖τ ε‖ ≤ 1 := fun ε => norm_gapLearner_le_one hn _
  have ha : ∀ j, ‖(w (false, j) : E)‖ ≤ 1 := fun j => norm_gapBall_le _
  have hb : ∀ j, ‖(w (true, j) : E)‖ ≤ 1 := fun j => norm_gapBall_le _
  have hc : ∀ c : ℝ, |c| ≤ 1 →
      c * ∑ ε : Fin n → Bool, gapSum (fun p => w (swapIndex ε p))
        ≤ 2 * (logisticUnitSlopeBound * (2 ^ n * Real.sqrt n)) := by
    intro c hc1
    have hsplit : c * ∑ ε : Fin n → Bool, gapSum (fun p => w (swapIndex ε p))
        = ∑ ε, ∑ j, roundingSign (ε j) * (c * logisticLoss ⟪τ ε, (w (false, j) : E)⟫_ℝ)
          + ∑ ε, ∑ j, roundingSign (ε j) * (-c * logisticLoss ⟪τ ε, (w (true, j) : E)⟫_ℝ) := by
      rw [Finset.mul_sum, ← Finset.sum_add_distrib]
      refine Finset.sum_congr rfl fun ε _ => ?_
      rw [gapSum_swap, Finset.mul_sum, ← Finset.sum_add_distrib]
      refine Finset.sum_congr rfl fun j _ => ?_
      ring
    have hneg : |-c| ≤ 1 := by rwa [abs_neg]
    have h1 := signed_logistic_sum_le c hc1 (fun j => (w (false, j) : E)) ha τ hτ
    have h2 := signed_logistic_sum_le (-c) hneg (fun j => (w (true, j) : E)) hb τ hτ
    rw [hsplit]
    linarith
  have hp := hc 1 (by norm_num)
  have hm := hc (-1) (by norm_num)
  rw [abs_le]
  constructor <;> linarith

/-- **The loss-mean gap of clause 1 of the rounding comparison.**  For every law `μ` on the unit
ball and `n ≥ 1`, the exact quartic logistic ERM trained on `n` iid points satisfies
`|E ℓ(θ̂, Z_i) - E ℓ(θ̂, Z'_i)| ≤ 2L/√n` for every coordinate `i`, where `Z'_i` is an independent
ghost point and `L = (1 + e^{-1})^{-1}`. -/
theorem gap_train_ghost_le (μ : Measure (GapBall E)) [IsProbabilityMeasure μ] (hn : 0 < n)
    (i : Fin n) :
    |gapTrainMean μ n i - gapGhostMean μ n i| ≤ 2 * logisticUnitSlopeBound / Real.sqrt n := by
  set ν := gapDataLaw μ n with hν
  have hint := integrable_gapLoss μ hn (n := n)
  have hintj : ∀ j : Fin n, Integrable (fun w => gapLoss w false j - gapLoss w true j) ν :=
    fun j => (hint false j).sub (hint true j)
  have hmeasSum : Measurable (gapSum : (Bool × Fin n → GapBall E) → ℝ) := by
    unfold gapSum
    exact Finset.measurable_sum _ fun j _ => (measurable_gapLoss false j).sub
      (measurable_gapLoss true j)
  have hintSum : Integrable (gapSum : (Bool × Fin n → GapBall E) → ℝ) ν := by
    unfold gapSum
    exact integrable_finsetSum _ fun j _ => hintj j
  -- the integral of the summed gap is `n` times the gap at `i`
  have hsum : ∫ w, gapSum w ∂ν = n * (gapTrainMean μ n i - gapGhostMean μ n i) := by
    unfold gapSum
    rw [integral_finsetSum _ fun j _ => hintj j]
    have hj : ∀ j : Fin n, ∫ w, (gapLoss w false j - gapLoss w true j) ∂ν
        = gapTrainMean μ n i - gapGhostMean μ n i := by
      intro j
      rw [integral_sub (hint false j) (hint true j), gapTrainMean, gapGhostMean,
        integral_gapLoss_eq μ false j i, integral_gapLoss_eq μ true j i]
    simp_rw [hj]
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  -- the symmetrization: every column swap preserves the law
  have hswap : ∀ ε : Fin n → Bool,
      ∫ w, gapSum (fun p => w (swapIndex ε p)) ∂ν = ∫ w, gapSum w ∂ν :=
    fun ε => integral_gapDataLaw_comp_equiv μ (swapIndex ε) hmeasSum
  have hintSwap : ∀ ε : Fin n → Bool,
      Integrable (fun w : Bool × Fin n → GapBall E => gapSum (fun p => w (swapIndex ε p))) ν :=
    fun ε => (measurePreserving_precomp_pi (ι := Bool × Fin n) μ (swapIndex ε))
      |>.integrable_comp_of_integrable hintSum
  have havg : (2 : ℝ) ^ n * ∫ w, gapSum w ∂ν
      = ∫ w, ∑ ε : Fin n → Bool, gapSum (fun p => w (swapIndex ε p)) ∂ν := by
    rw [integral_finsetSum _ fun ε _ => hintSwap ε]
    simp_rw [hswap]
    rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, card_signPatterns]
  have hbound : |∫ w, ∑ ε : Fin n → Bool, gapSum (fun p => w (swapIndex ε p)) ∂ν|
      ≤ 2 * (logisticUnitSlopeBound * (2 ^ n * Real.sqrt n)) := by
    have h := norm_integral_le_of_norm_le_const (μ := ν)
      (f := fun w => ∑ ε : Fin n → Bool, gapSum (fun p => w (swapIndex ε p)))
      (C := 2 * (logisticUnitSlopeBound * (2 ^ n * Real.sqrt n)))
      (Filter.Eventually.of_forall fun w => by
        rw [Real.norm_eq_abs]
        exact abs_sum_gapSum_swap_le hn w)
    rwa [probReal_univ, mul_one, Real.norm_eq_abs] at h
  rw [← havg, hsum, abs_mul, abs_mul, abs_of_pos (by positivity : (0 : ℝ) < 2 ^ n),
    abs_of_pos (by exact_mod_cast hn : (0 : ℝ) < n)] at hbound
  -- divide by `2^n n` and use `n = √n √n`
  have hpow : (0 : ℝ) < 2 ^ n := by positivity
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hsqrt : 0 < Real.sqrt n := Real.sqrt_pos.mpr hnpos
  have hsq : Real.sqrt n * Real.sqrt n = n := Real.mul_self_sqrt hnpos.le
  have h1 : (n : ℝ) * |gapTrainMean μ n i - gapGhostMean μ n i|
      ≤ 2 * logisticUnitSlopeBound * Real.sqrt n := by
    have h2 : 2 ^ n * ((n : ℝ) * |gapTrainMean μ n i - gapGhostMean μ n i|)
        ≤ 2 ^ n * (2 * logisticUnitSlopeBound * Real.sqrt n) := by
      nlinarith [hbound]
    exact le_of_mul_le_mul_left h2 hpow
  rw [le_div_iff₀ hsqrt]
  have h3 : Real.sqrt n * (Real.sqrt n * |gapTrainMean μ n i - gapGhostMean μ n i|)
      ≤ Real.sqrt n * (2 * logisticUnitSlopeBound) := by
    rw [← mul_assoc, hsq]
    linarith
  have h4 := le_of_mul_le_mul_left h3 hsqrt
  linarith

/-- The weaker form of the gap, `|E ℓ(θ̂, Z_i) - E ℓ(θ̂, Z'_i)| ≤ 4L/√n`. -/
theorem gap_train_ghost_le_paper (μ : Measure (GapBall E)) [IsProbabilityMeasure μ] (hn : 0 < n)
    (i : Fin n) :
    |gapTrainMean μ n i - gapGhostMean μ n i| ≤ 4 * logisticUnitSlopeBound / Real.sqrt n := by
  have h := gap_train_ghost_le μ hn i
  have hL := logisticUnitSlopeBound_nonneg
  have hsqrt : 0 ≤ Real.sqrt n := Real.sqrt_nonneg _
  have : 2 * logisticUnitSlopeBound / Real.sqrt n ≤ 4 * logisticUnitSlopeBound / Real.sqrt n :=
    div_le_div_of_nonneg_right (by linarith) hsqrt
  linarith

end Gap

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SampleComplexity.lean <==
import LossOnlyTraceability.SampleComplexityAttainable
import LossOnlyTraceability.SampleComplexityConverse

/-! **Proposition 4** (optimal sample size; explicit form and proof in Appendix E), assembled.

For the problems of Theorem 3 (a link `φ` and a regularizer `g` of Assumption 2):

* **attainable**: for every `0 < ε ≤ 1` a proper epoch-SGD learner on at most
  `C₁ ε^{−2+2/r}` samples, `C₁ = 1 + 3G₀ + 8G₀² a^{−2/r}` with `G₀ = L + L_g`, has expected
  excess at most `ε` on every law on the unit ball (`native_sample_complexity_upper`);
* **optimal**: for `0 < ε ≤ β/8` with `64 H ε ≤ β²` and in dimension
  `d ≥ (β/4)^{2−2/r} ε^{−2+2/r}`, every proper measurable (randomized) learner that is
  `ε`-accurate on the product family needs at least `c₁ ε^{−2+2/r}` samples,
  `c₁ = c²/(b² C_w) > 0` (`native_sample_complexity_lower`).

Together the two clauses give `n*(ε) = Θ(ε^{−2+2/r})` with the explicit constants above. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

universe u

/-- The upper constant `C₁` is positive for `G₀ ≥ 0` and `a > 0`. -/
theorem sampleConstant_pos {G₀ a r : ℝ} (hG : 0 ≤ G₀) (ha : 0 < a) : 0 < sampleConstant G₀ a r := by
  unfold sampleConstant
  have := Real.rpow_pos_of_pos ha (-(2 / r))
  positivity

/-- **Proposition 4.** Let `φ` and `g` satisfy Assumption 2 (`NativeLinkClass φ b L H`,
`NativeRegularizerClass g a B r L_g`, both measurable), `β = nativeSlope b B r`,
`s = 2 − 2/r`.
(Upper clause) `C₁ = sampleConstant (L + L_g) a r > 0`, and for every `0 < ε ≤ 1` there is a
proper measurable learner on `n ≤ C₁ ε^{−s}` samples with `E F_D(A(S)) ≤ F_D(θ) + ε` for every
`θ` in the unit ball and every probability law `D` on the unit ball; the learner is the epoch-SGD
schedule of Appendix E.1.
(Converse clause) `c₁ = sampleLowerConstant b c C_w > 0` with `c = sampleAlignConstant b B r` and
`C_w = sampleLearnerConstant a b B r`, and for every `0 < ε ≤ β/8` with `64 H ε ≤ β²`, every
dimension with `(β/4)^s ε^{−s} ≤ d` and every proper measurable randomized learner on `n` samples
(independent randomness of any law) that is `ε`-accurate on every product law `D_p`,
`p ∈ [-1,1]^d`, one has `c₁ ε^{−s} ≤ n`. -/
theorem sample_complexity_proposition {d : ℕ} {φ : ℝ → ℝ} {b L H : ℝ}
    {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) :
    0 < sampleConstant (L + Lg) a r ∧
    (∀ ε : ℝ, 0 < ε → ε ≤ 1 →
      ∃ n : ℕ, (n : ℝ) ≤ sampleConstant (L + Lg) a r * ε ^ (-sampleExponent r) ∧
        ∃ A : (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d),
          Measurable A ∧ (∀ s, ‖A s‖ ≤ 1) ∧
          ∀ D : Measure (EuclideanSpace ℝ (Fin d)), IsProbabilityMeasure D →
            (∀ᵐ z ∂D, ‖z‖ ≤ 1) → ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
              (∫ s, nativePopulationObjective g φ D (A s) ∂(Measure.pi fun _ : Fin n => D))
                ≤ nativePopulationObjective g φ D θ + ε) ∧
    0 < sampleLowerConstant b (sampleAlignConstant b B r) (sampleLearnerConstant a b B r) ∧
    (∀ {Rr : Type u} [MeasurableSpace Rr] (μR : Measure Rr) [IsProbabilityMeasure μR]
      (ε : ℝ) (n : ℕ), 0 < ε → ε ≤ nativeSlope b B r / 8 →
      64 * H * ε ≤ nativeSlope b B r ^ 2 →
      (nativeSlope b B r / 4) ^ sampleExponent r * ε ^ (-sampleExponent r) ≤ d →
      ∀ A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d),
        (Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) →
        (∀ x ρ, ‖A x ρ‖ ≤ 1) →
        (∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
          ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
            (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
              ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
              ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε) →
        sampleLowerConstant b (sampleAlignConstant b B r) (sampleLearnerConstant a b B r)
          * ε ^ (-sampleExponent r) ≤ n) := by
  have hb := hφ.slope_pos
  have hB := hg.B_pos
  have hr := hg.two_le
  have ha := hg.a_pos
  refine ⟨sampleConstant_pos (by linarith [hφ.lip_pos, hg.grad_bound_nonneg]) ha,
    fun ε hε hε1 => native_sample_complexity_upper hφ hφm hg hgm hε hε1,
    sampleLowerConstant_pos hb (sampleAlignConstant_pos hb hB hr)
      (sampleLearnerConstant_pos ha hb hB hr), ?_⟩
  intro Rr _ μR _ ε n hε hεβ hεH hdim A hA hA1 hacc
  exact native_sample_complexity_lower μR hφ hφm hg hgm hε hεβ hεH hdim A hA hA1 hacc

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SampleComplexityAttainable.lean <==
import LossOnlyTraceability.SampleComplexityEpochStep
import LossOnlyTraceability.NativeBudgetsAssemblyClass

/-! Proposition 4, upper clause (Appendix E.1), for the problems of Theorem 3 (Assumption 2).

For a link `φ` and a regularizer `g` of Assumption 2 (`NativeLinkClass`, `NativeRegularizerClass`)
the loss `f(θ, z) = g(θ) + φ(⟪θ, z⟫)` is run by projected SGD with the stochastic gradient
`φ'(⟪θ, z⟫) z + ∇g(θ)`, whose norm is at most `G₀ = L + L_g` on unit-ball data. The algorithm reads
each sample through the radial retraction `Π_W` (`nativeClippedLoss`, `nativeClippedGrad`); on
data in the unit ball, which is the data domain of Proposition 4, `Π_W z = z`, so the algorithm and
its population objective are those of Proposition 4 (`epochPopulationRisk_nativeClippedLoss`). For every
probability law the population objective has a minimizer on the unit ball and the growth
`F(θ) − F(θ*) ≥ a‖θ − θ*‖^r` (`exists_nativeClipped_growth`), so
`sample_complexity_upper_unconditional` applies and gives `native_sample_complexity_upper`: a proper
measurable epoch-SGD learner on at most `(1 + 3G₀ + 8G₀² a^{−2/r}) ε^{−2+2/r}` samples with
expected excess at most `ε` on every law on the unit ball. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section NativeUpper

variable {d : ℕ} {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg : ℝ}

/-- The loss `g(θ) + φ(⟪θ, z⟫)` with the sample read through the retraction `Π_W`. -/
def nativeClippedLoss (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ)
    (θ z : EuclideanSpace ℝ (Fin d)) : ℝ :=
  g θ + φ ⟪θ, ballProjection z⟫_ℝ

/-- The stochastic gradient `φ'(⟪θ, z⟫) z + ∇g(θ)` with the sample read through `Π_W`. -/
def nativeClippedGrad (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ)
    (θ z : EuclideanSpace ℝ (Fin d)) : EuclideanSpace ℝ (Fin d) :=
  deriv φ ⟪θ, ballProjection z⟫_ℝ • ballProjection z + gradient g θ

/-- The margin of a unit-ball parameter against a retracted sample lies in `[-1,1]`. -/
theorem clipped_margin_mem_Icc {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1)
    (z : EuclideanSpace ℝ (Fin d)) : ⟪θ, ballProjection z⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 :=
  native_margin_mem_Icc hθ (norm_ballProjection_le_one z)

/-- The tangent inequality of a link of Assumption 2 at any margin in `[-1,1]`:
`φ(s) + φ'(s)(t − s) ≤ φ(t)`. -/
theorem nativeLink_tangent_le_at (hφ : NativeLinkClass φ b L H) {s t : ℝ}
    (hs : s ∈ Set.Icc (-1 : ℝ) 1) (ht : t ∈ Set.Icc (-1 : ℝ) 1) :
    φ s + deriv φ s * (t - s) ≤ φ t := by
  obtain ⟨δ, hδ, -, hcv⟩ := hφ.nbhd
  have hsS : s ∈ Set.Ioo (-1 - δ) (1 + δ) := ⟨by linarith [hs.1], by linarith [hs.2]⟩
  have htS : t ∈ Set.Ioo (-1 - δ) (1 + δ) := ⟨by linarith [ht.1], by linarith [ht.2]⟩
  have hds : DifferentiableAt ℝ φ s := (hφ.differentiableAt hs).1
  rcases lt_trichotomy t s with hlt | heq | hgt
  · have hsl := hcv.slope_le_deriv htS hsS hlt hds
    rw [slope_def_field] at hsl
    have hpos : 0 < s - t := by linarith
    rw [div_le_iff₀ hpos] at hsl
    nlinarith
  · subst heq
    simp
  · have hsl := hcv.deriv_le_slope hsS htS hgt hds
    rw [slope_def_field] at hsl
    have hpos : 0 < t - s := by linarith
    rw [le_div_iff₀ hpos] at hsl
    nlinarith

/-- The regularizer of Assumption 2 has a measurable gradient. -/
theorem measurable_gradient_native (g : EuclideanSpace ℝ (Fin d) → ℝ) :
    Measurable (gradient g) :=
  (InnerProductSpace.toDual ℝ (EuclideanSpace ℝ (Fin d))).symm.continuous.measurable.comp
    (measurable_fderiv ℝ g)

/-- The clipped loss is jointly measurable. -/
theorem stronglyMeasurable_nativeClippedLoss (hφm : Measurable φ) (hgm : Measurable g) :
    StronglyMeasurable (Function.uncurry (nativeClippedLoss g φ)) := by
  refine Measurable.stronglyMeasurable ?_
  have hin : Measurable fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      ⟪q.1, ballProjection q.2⟫_ℝ :=
    (continuous_fst.inner continuous_snd).measurable.comp
      (measurable_fst.prodMk (measurable_ballProjection.comp measurable_snd))
  exact (hgm.comp measurable_fst).add (hφm.comp hin)

/-- The clipped stochastic gradient is jointly measurable. -/
theorem measurable_nativeClippedGrad (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ) :
    Measurable (Function.uncurry (nativeClippedGrad g φ)) := by
  have hP : Measurable fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      ballProjection q.2 := measurable_ballProjection.comp measurable_snd
  have hin : Measurable fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      ⟪q.1, ballProjection q.2⟫_ℝ :=
    (continuous_fst.inner continuous_snd).measurable.comp (measurable_fst.prodMk hP)
  exact (((measurable_deriv φ).comp hin).smul hP).add
    ((measurable_gradient_native g).comp measurable_fst)

/-- On the unit ball the clipped loss is bounded by `B + C` with `C` a bound of the link on
`[-1,1]`. -/
theorem abs_nativeClippedLoss_le (hg : NativeRegularizerClass g a B r Lg) {C : ℝ}
    (hC : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ t| ≤ C) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1)
    (z : EuclideanSpace ℝ (Fin d)) : |nativeClippedLoss g φ θ z| ≤ B + C := by
  have hr0 : 0 ≤ r := by linarith [hg.two_le]
  have hpow : ‖θ‖ ^ r ≤ 1 := Real.rpow_le_one (norm_nonneg _) hθ hr0
  have hg0 := hg.nonneg θ hθ
  have hgB : g θ ≤ B := le_trans (hg.le_growth θ hθ) (by nlinarith [hg.B_pos])
  have hφC := hC _ (clipped_margin_mem_Icc hθ z)
  unfold nativeClippedLoss
  refine le_trans (abs_add_le _ _) ?_
  rw [abs_of_nonneg hg0]
  linarith

/-- On the unit ball the clipped stochastic gradient has norm at most `L + L_g`. -/
theorem norm_nativeClippedGrad_le (hφ : NativeLinkClass φ b L H)
    (hg : NativeRegularizerClass g a B r Lg) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1)
    (z : EuclideanSpace ℝ (Fin d)) : ‖nativeClippedGrad g φ θ z‖ ≤ L + Lg := by
  unfold nativeClippedGrad
  refine le_trans (norm_add_le _ _) ?_
  have h1 : ‖deriv φ ⟪θ, ballProjection z⟫_ℝ • ballProjection z‖ ≤ L := by
    rw [norm_smul, Real.norm_eq_abs]
    have hd := hφ.deriv_le _ (clipped_margin_mem_Icc hθ z)
    have hz := norm_ballProjection_le_one z
    have hL := hφ.lip_nonneg
    calc |deriv φ ⟪θ, ballProjection z⟫_ℝ| * ‖ballProjection z‖ ≤ L * 1 :=
          mul_le_mul hd hz (norm_nonneg _) hL
      _ = L := mul_one L
  linarith [hg.grad_le θ hθ]

/-- Convexity of the clipped loss on the unit ball in subgradient form. -/
theorem nativeClippedLoss_subgradient (hφ : NativeLinkClass φ b L H)
    (hg : NativeRegularizerClass g a B r Lg) {x y : EuclideanSpace ℝ (Fin d)} (hx : ‖x‖ ≤ 1)
    (hy : ‖y‖ ≤ 1) (z : EuclideanSpace ℝ (Fin d)) :
    nativeClippedLoss g φ x z + ⟪nativeClippedGrad g φ x z, y - x⟫_ℝ
      ≤ nativeClippedLoss g φ y z := by
  have hbr := hg.bregman x y hx hy
  have hnn : 0 ≤ a * ‖y - x‖ ^ r := mul_nonneg hg.a_pos.le (Real.rpow_nonneg (norm_nonneg _) _)
  have htan := nativeLink_tangent_le_at hφ (clipped_margin_mem_Icc hx z)
    (clipped_margin_mem_Icc hy z)
  have hin : ⟪nativeClippedGrad g φ x z, y - x⟫_ℝ
      = deriv φ ⟪x, ballProjection z⟫_ℝ * (⟪y, ballProjection z⟫_ℝ - ⟪x, ballProjection z⟫_ℝ)
        + ⟪gradient g x, y - x⟫_ℝ := by
    unfold nativeClippedGrad
    rw [inner_add_left, real_inner_smul_left, inner_sub_right, real_inner_comm (ballProjection z) y,
      real_inner_comm (ballProjection z) x]
  unfold nativeClippedLoss
  rw [hin]
  linarith

/-- The link part of the clipped objective is integrable at unit-ball parameters. -/
theorem integrable_clipped_link (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    Integrable (fun z => φ ⟪θ, ballProjection z⟫_ℝ) D := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hm : Measurable fun z : EuclideanSpace ℝ (Fin d) => φ ⟪θ, ballProjection z⟫_ℝ :=
    hφm.comp ((continuous_const.inner continuous_id).measurable.comp measurable_ballProjection)
  refine Integrable.of_bound hm.aestronglyMeasurable C (Filter.Eventually.of_forall fun z => ?_)
  rw [Real.norm_eq_abs]
  exact hC _ (clipped_margin_mem_Icc hθ z)

/-- On the unit ball the clipped objective is `g(θ) + E_D φ(⟪θ, Π_W Z⟫)`. -/
theorem epochPopulationRisk_nativeClippedLoss_eq (hφ : NativeLinkClass φ b L H)
    (hφm : Measurable φ) (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    epochPopulationRisk D (nativeClippedLoss g φ) θ
      = g θ + ∫ z, φ ⟪θ, ballProjection z⟫_ℝ ∂D := by
  rw [epochPopulationRisk]
  unfold nativeClippedLoss
  rw [integral_add (integrable_const _) (integrable_clipped_link hφ hφm D hθ), integral_const]
  simp

/-- On data in the unit ball the clipped objective is the population risk `F_D(θ) = E_D f(θ, Z)`
of Section 2. -/
theorem epochPopulationRisk_nativeClippedLoss (D : Measure (EuclideanSpace ℝ (Fin d)))
    (hball : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (θ : EuclideanSpace ℝ (Fin d)) :
    epochPopulationRisk D (nativeClippedLoss g φ) θ = nativePopulationObjective g φ D θ := by
  rw [epochPopulationRisk, nativePopulationObjective]
  refine integral_congr_ae ?_
  filter_upwards [hball] with z hz
  simp [nativeClippedLoss, ballProjection_of_norm_le_one hz]

/-- The growth of a regularized objective at a constrained minimizer: if on the unit ball
`F = g + Λ` with `Λ` convex along segments and `g` of Assumption 2, then every minimizer `θ*` of
`F` on the unit ball satisfies `F(θ) − F(θ*) ≥ a‖θ − θ*‖^r` there. -/
theorem growth_of_segment_convex (hg : NativeRegularizerClass g a B r Lg)
    {F Λ : EuclideanSpace ℝ (Fin d) → ℝ}
    (hF : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 → F θ = g θ + Λ θ)
    (hΛ : ∀ x y : EuclideanSpace ℝ (Fin d), ‖x‖ ≤ 1 → ‖y‖ ≤ 1 → ∀ t : ℝ, 0 ≤ t → t ≤ 1 →
      Λ (x + t • (y - x)) ≤ (1 - t) * Λ x + t * Λ y)
    {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 → F θs ≤ F θ)
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    a * ‖θ - θs‖ ^ r ≤ F θ - F θs := by
  set Δ := F θ - F θs with hΔ
  have ha := hg.a_pos
  have hen : 0 ≤ ‖θ - θs‖ ^ r := Real.rpow_nonneg (norm_nonneg _) _
  have hstep : ∀ t ∈ Set.Ioo (0 : ℝ) 1, a * (1 - t) ^ r * ‖θ - θs‖ ^ r ≤ Δ := by
    intro t ht
    have ht0 : 0 ≤ t := ht.1.le
    have ht1 : t ≤ 1 := ht.2.le
    have hxt := NativeRegularizerClass.norm_segment_le_one hθs hθ ht0 ht1
    have hFmin := hmin _ hxt
    rw [hF _ hxt] at hFmin
    have hreg := hg.segment_le hθs hθ ht0 ht1
    have hlink := hΛ θs θ hθs hθ t ht0 ht1
    have hFs := hF θs hθs
    have hFt := hF θ hθ
    have hct : t * (1 - t) ^ r ≤ (1 - t) * t ^ r + t * (1 - t) ^ r := by
      have : 0 ≤ (1 - t) * t ^ r := mul_nonneg (by linarith) (Real.rpow_nonneg ht0 _)
      linarith
    have hkey : a * (t * (1 - t) ^ r) * ‖θ - θs‖ ^ r ≤ t * Δ := by
      have h1 : a * (t * (1 - t) ^ r) * ‖θ - θs‖ ^ r
          ≤ a * ((1 - t) * t ^ r + t * (1 - t) ^ r) * ‖θ - θs‖ ^ r := by
        have := mul_le_mul_of_nonneg_left hct ha.le
        exact mul_le_mul_of_nonneg_right this hen
      have hΔe : Δ = (g θ + Λ θ) - (g θs + Λ θs) := by rw [hΔ, hFs, hFt]
      rw [hΔe]
      nlinarith [h1, hreg, hlink, hFmin]
    have htpos : 0 < t := ht.1
    have e : a * (t * (1 - t) ^ r) * ‖θ - θs‖ ^ r = t * (a * (1 - t) ^ r * ‖θ - θs‖ ^ r) := by
      ring
    rw [e] at hkey
    exact le_of_mul_le_mul_left hkey htpos
  have hc : ContinuousAt (fun t : ℝ => a * (1 - t) ^ r * ‖θ - θs‖ ^ r) 0 := by
    have h1 : ContinuousAt (fun t : ℝ => (1 - t) ^ r) 0 :=
      (continuousAt_const.sub continuousAt_id).rpow_const (Or.inl (by norm_num))
    exact (continuousAt_const.mul h1).mul continuousAt_const
  have ht := hc.tendsto.mono_left (nhdsWithin_le_nhds (s := Set.Ioi (0 : ℝ)))
  have hval : a * (1 - (0 : ℝ)) ^ r * ‖θ - θs‖ ^ r = a * ‖θ - θs‖ ^ r := by simp
  rw [hval] at ht
  refine le_of_tendsto ht ?_
  filter_upwards [Ioo_mem_nhdsGT (show (0 : ℝ) < 1 by norm_num)] with t ht
  exact hstep t ht

/-- For every probability law, the clipped objective has a minimizer `θ*` on the unit
ball and the growth `F(θ) − F(θ*) ≥ a‖θ − θ*‖^r` there. -/
theorem exists_nativeClipped_growth (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] :
    ∃ θs : EuclideanSpace ℝ (Fin d), ‖θs‖ ≤ 1 ∧ ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      a * ‖θ - θs‖ ^ r ≤ epochPopulationRisk D (nativeClippedLoss g φ) θ
        - epochPopulationRisk D (nativeClippedLoss g φ) θs := by
  set K := Metric.closedBall (0 : EuclideanSpace ℝ (Fin d)) 1 with hK
  have hmemK : ∀ θ : EuclideanSpace ℝ (Fin d), θ ∈ K ↔ ‖θ‖ ≤ 1 := fun θ => by
    rw [hK, Metric.mem_closedBall, dist_zero_right]
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hlink : ContinuousOn
      (fun θ : EuclideanSpace ℝ (Fin d) => ∫ z, φ ⟪θ, ballProjection z⟫_ℝ ∂D) K := by
    refine continuousOn_of_dominated (bound := fun _ => C)
      (fun θ _ => (hφm.comp ((continuous_const.inner continuous_id).measurable.comp
        measurable_ballProjection)).aestronglyMeasurable)
      (fun θ hθ => Filter.Eventually.of_forall fun z => ?_) (integrable_const C)
      (Filter.Eventually.of_forall fun z => ?_)
    · rw [Real.norm_eq_abs]
      exact hC _ (clipped_margin_mem_Icc ((hmemK θ).1 hθ) z)
    · refine hφ.continuousOn_margin.comp
        (by fun_prop : Continuous fun θ : EuclideanSpace ℝ (Fin d) =>
          ⟪θ, ballProjection z⟫_ℝ).continuousOn ?_
      intro θ hθ
      exact clipped_margin_mem_Icc ((hmemK θ).1 hθ) z
  have hF : ContinuousOn (epochPopulationRisk D (nativeClippedLoss g φ)) K := by
    refine (hg.continuousOn_ball.add hlink).congr fun θ hθ => ?_
    exact epochPopulationRisk_nativeClippedLoss_eq hφ hφm D ((hmemK θ).1 hθ)
  obtain ⟨θs, hθs, hmin⟩ :=
    (isCompact_closedBall (0 : EuclideanSpace ℝ (Fin d)) 1).exists_isMinOn ⟨0, by simp⟩ hF
  refine ⟨θs, (hmemK θs).1 hθs, fun θ hθ => ?_⟩
  refine growth_of_segment_convex hg (Λ := fun θ => ∫ z, φ ⟪θ, ballProjection z⟫_ℝ ∂D)
    (fun θ hθ => epochPopulationRisk_nativeClippedLoss_eq hφ hφm D hθ) ?_ ((hmemK θs).1 hθs)
    (fun θ hθ => hmin ((hmemK θ).2 hθ)) hθ
  intro x y hx hy t ht0 ht1
  have hxt := NativeRegularizerClass.norm_segment_le_one hx hy ht0 ht1
  have hIx := integrable_clipped_link hφ hφm D hx
  have hIy := integrable_clipped_link hφ hφm D hy
  have hIt := integrable_clipped_link hφ hφm D hxt
  show (∫ z, φ ⟪x + t • (y - x), ballProjection z⟫_ℝ ∂D)
    ≤ (1 - t) * (∫ z, φ ⟪x, ballProjection z⟫_ℝ ∂D) + t * ∫ z, φ ⟪y, ballProjection z⟫_ℝ ∂D
  rw [← integral_const_mul, ← integral_const_mul, ← integral_add (hIx.const_mul _)
    (hIy.const_mul _)]
  refine integral_mono hIt ((hIx.const_mul _).add (hIy.const_mul _)) fun z => ?_
  have hmx := clipped_margin_mem_Icc hx z
  have hmy := clipped_margin_mem_Icc hy z
  have hc := hφ.convexOn_margin.2 hmx hmy (by linarith : (0 : ℝ) ≤ 1 - t) ht0
    (by ring : 1 - t + t = 1)
  have e : ⟪x + t • (y - x), ballProjection z⟫_ℝ
      = (1 - t) * ⟪x, ballProjection z⟫_ℝ + t * ⟪y, ballProjection z⟫_ℝ := by
    rw [inner_add_left, real_inner_smul_left, inner_sub_left]
    ring
  simp only [smul_eq_mul] at hc
  show φ ⟪x + t • (y - x), ballProjection z⟫_ℝ
    ≤ (1 - t) * φ ⟪x, ballProjection z⟫_ℝ + t * φ ⟪y, ballProjection z⟫_ℝ
  rw [e]
  exact hc

/-- The slope bound of a link of Assumption 2 is positive: `L ≥ |φ'(0)| = b > 0`. -/
theorem NativeLinkClass.lip_pos (hφ : NativeLinkClass φ b L H) : 0 < L := by
  have h := hφ.deriv_le 0 NativeLinkClass.zero_mem_margin
  rw [← abs_neg, ← hφ.slope_eq, abs_of_pos hφ.slope_pos] at h
  linarith [hφ.slope_pos]

/-- The gradient bound of a regularizer of Assumption 2 is nonnegative. -/
theorem NativeRegularizerClass.grad_bound_nonneg (hg : NativeRegularizerClass g a B r Lg) :
    0 ≤ Lg :=
  le_trans (norm_nonneg _) (hg.grad_le 0 (by simp))

/-- **Proposition 4, upper clause, for the problems of Theorem 3.** For a link and a regularizer
of Assumption 2 (with `φ` and `g` measurable) and every `0 < ε ≤ 1`, there are
`n ≤ C₁ ε^{−2+2/r}` with `C₁ = 1 + 3G₀ + 8G₀² a^{−2/r}`, `G₀ = L + L_g`, and a proper measurable
learner on `n` samples (the epoch-SGD schedule of Appendix E.1) whose expected excess
`E F_D(A(S)) − F_D(θ)` is at most `ε` for every comparison point `θ` of the unit ball and every
probability law `D` on data in the unit ball. -/
theorem native_sample_complexity_upper (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) {ε : ℝ} (hε : 0 < ε)
    (hε1 : ε ≤ 1) :
    ∃ n : ℕ, (n : ℝ) ≤ sampleConstant (L + Lg) a r * ε ^ (-sampleExponent r) ∧
      ∃ A : (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d),
        Measurable A ∧ (∀ s, ‖A s‖ ≤ 1) ∧
        ∀ D : Measure (EuclideanSpace ℝ (Fin d)), IsProbabilityMeasure D →
          (∀ᵐ z ∂D, ‖z‖ ≤ 1) → ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
            (∫ s, nativePopulationObjective g φ D (A s) ∂(Measure.pi fun _ : Fin n => D))
              ≤ nativePopulationObjective g φ D θ + ε := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hG : 0 < L + Lg := by linarith [hφ.lip_pos, hg.grad_bound_nonneg]
  obtain ⟨n, hn, A, hA, hAn, hacc⟩ := sample_complexity_upper_unconditional
    (f := nativeClippedLoss g φ) (grad := nativeClippedGrad g φ)
    (Dset := fun D => IsProbabilityMeasure D ∧ ∀ᵐ z ∂D, ‖z‖ ≤ 1) (Mf := B + C)
    hG hg.a_pos hg.two_le hε hε1 (stronglyMeasurable_nativeClippedLoss hφm hgm)
    (measurable_nativeClippedGrad g φ) (fun x z hx => abs_nativeClippedLoss_le hg hC hx z)
    (fun x z hx => norm_nativeClippedGrad_le hφ hg hx z)
    (fun x y z hx hy => nativeClippedLoss_subgradient hφ hg hx hy z) (fun D hD => hD.1)
    (fun D hD => by
      haveI := hD.1
      exact exists_nativeClipped_growth hφ hφm hg D)
  refine ⟨n, hn, A, hA, hAn, fun D hDp hball θ hθ => ?_⟩
  have h := hacc D ⟨hDp, hball⟩ θ hθ
  simp only [epochPopulationRisk_nativeClippedLoss D hball] at h
  linarith

end NativeUpper

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SampleComplexityConverse.lean <==
import LossOnlyTraceability.NativeBudgetsAssembly
import LossOnlyTraceability.SampleComplexityLower

/-! Proposition 4, converse clause (Appendix E.2), **unconditional**, for the problems of Theorem 3.

The necessity argument of Appendix E.2 is run on the prior mixture of Proposition 7
(`nativeJointMeasure`), for every proper measurable randomized learner that is `ε`-accurate on the
product family `D_p`, `p ∈ [-1,1]^d`:

* the calibration of Appendix D.1 (`native_joint_alignment`) gives
  `A_φ ≤ b E_Π⟪θ̂, μ_p⟫`, and the recipe arithmetic (`native_alignment_calibrated`) gives
  `κ A_φ ≥ c ε^{1−2/q}` with `c = (β/4)^{2/q}/4` whenever `ε ≤ β/8`, `64 H ε ≤ β²` and
  `d ≥ (β/4)^{2/q} ε^{−2/q}` (with `2/q = 2 − 2/r`), which is the signal bound of Appendix E.2,
  `b κ E_Π⟪θ̂, μ_p⟫ ≥ c ε^{1−2/q}`, with this constant `c`;
* Lemma 8 on the mixture (`native_joint_fingerprint`) and Cauchy–Schwarz with the centered-sum
  second moment `E‖∑_i (Z_i − μ_p)‖² = n(1 − ‖μ_p‖²) ≤ n` give
  `κ E_Π⟪θ̂, μ_p⟫ ≤ √(n w_θ)` (`native_fingerprint_cauchy_schwarz`), where
  `w_θ ≥ E_Π‖θ̂‖²` is the learner scale of Proposition 7;
* the recipe gives `w_θ ≤ C_w ε^{2/r}` with `C_w = 2(a^{−2/r} + C₀²(4/β)^{2/r})`
  (`nativeLearnerScale_le`).

The Cauchy–Schwarz step is applied to `θ̂` itself rather than to `θ̂ − θ_p^*`; Appendix E.2 subtracts
the population minimizer, which leaves the correlation the same, and bounds `E‖θ̂ − θ_p^*‖²` by
`w = O(ε^{2/r})`; here `E‖θ̂‖² ≤ w_θ = O(ε^{2/r})` gives the same order. The result is
`native_sample_complexity_lower`: `n ≥ c₁ ε^{−2+2/r}` with `c₁ = c²/(b² C_w)`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section LowerScalar

/-- The margin `t₀` of the recipe lies in `(0, 1]`. -/
theorem nativeMargin_mem_Ioc {b B r : ℝ} (hb : 0 < b) (hB : 0 < B) (hr : 2 ≤ r) :
    0 < nativeMargin b B r ∧ nativeMargin b B r ≤ 1 := by
  unfold nativeMargin
  have hden : 0 < r * B + b := by nlinarith
  have hbase : 0 < b / (r * B + b) := div_pos hb hden
  have hle : b / (r * B + b) ≤ 1 := (div_le_one hden).2 (by nlinarith)
  exact ⟨Real.rpow_pos_of_pos hbase _,
    Real.rpow_le_one hbase.le hle (div_nonneg zero_le_one (by linarith))⟩

/-- The calibration slope `β = b t₀/q` of the recipe is positive. -/
theorem nativeSlope_pos_of_pos {b B r : ℝ} (hb : 0 < b) (hB : 0 < B) (hr : 2 ≤ r) :
    0 < nativeSlope b B r := by
  unfold nativeSlope
  have h1 := (nativeMargin_mem_Ioc hb hB hr).1
  have hq : 0 < powerDualExponent r := by
    linarith [one_lt_powerDualExponent (r := r) (by linarith)]
  positivity

/-- The exponent identity `2/q = 2 − 2/r` for `q = r/(r−1)`. -/
theorem two_div_powerDualExponent {r : ℝ} (hr : 2 ≤ r) :
    2 / powerDualExponent r = sampleExponent r := by
  have hr0 : r ≠ 0 := by intro h; linarith
  have hr1 : r - 1 ≠ 0 := by intro h; linarith
  rw [powerDualExponent, sampleExponent]
  field_simp

/-- The product `(2/q)(q − 1) = 2/r`. -/
theorem sampleExponent_mul_powerDualExponent_sub_one {r : ℝ} (hr : 2 ≤ r) :
    sampleExponent r * (powerDualExponent r - 1) = 2 / r := by
  have hr0 : r ≠ 0 := by intro h; linarith
  have hr1 : r - 1 ≠ 0 := by intro h; linarith
  rw [powerDualExponent, sampleExponent]
  field_simp
  ring

/-- The product `(2/q) q = 2`. -/
theorem sampleExponent_mul_powerDualExponent {r : ℝ} (hr : 2 ≤ r) :
    sampleExponent r * powerDualExponent r = 2 := by
  have hq : 0 < powerDualExponent r := by
    linarith [one_lt_powerDualExponent (r := r) (by linarith)]
  rw [← two_div_powerDualExponent hr]
  field_simp

/-- The calibrated alignment constant `c = (β/4)^{2/q}/4` of the converse clause. -/
def sampleAlignConstant (b B r : ℝ) : ℝ := (nativeSlope b B r / 4) ^ sampleExponent r / 4

/-- The accuracy-scale constant `C_w = 2(a^{−2/r} + C₀²(4/β)^{2/r})` of the converse clause. -/
def sampleLearnerConstant (a b B r : ℝ) : ℝ :=
  2 * (a ^ (-(2 / r)) + nativeOptimizerConstant a b r ^ 2 * (4 / nativeSlope b B r) ^ (2 / r))

theorem sampleAlignConstant_pos {b B r : ℝ} (hb : 0 < b) (hB : 0 < B) (hr : 2 ≤ r) :
    0 < sampleAlignConstant b B r := by
  have hβ := nativeSlope_pos_of_pos hb hB hr
  unfold sampleAlignConstant
  have := Real.rpow_pos_of_pos (by positivity : 0 < nativeSlope b B r / 4) (sampleExponent r)
  positivity

theorem sampleLearnerConstant_pos {a b B r : ℝ} (ha : 0 < a) (hb : 0 < b) (hB : 0 < B)
    (hr : 2 ≤ r) : 0 < sampleLearnerConstant a b B r := by
  have hβ := nativeSlope_pos_of_pos hb hB hr
  unfold sampleLearnerConstant
  have h1 := Real.rpow_pos_of_pos ha (-(2 / r))
  have h2 := Real.rpow_pos_of_pos (by positivity : 0 < 4 / nativeSlope b B r) (2 / r)
  have h3 : 0 ≤ nativeOptimizerConstant a b r ^ 2 := sq_nonneg _
  have h4 : 0 ≤ nativeOptimizerConstant a b r ^ 2 * (4 / nativeSlope b B r) ^ (2 / r) :=
    mul_nonneg h3 h2.le
  linarith

/-- The recipe variance is `v = (4ε/β)^{2−2/r}`. -/
theorem nativePriorVariance_eq {b B r ε : ℝ} (hr : 2 ≤ r) :
    nativePriorVariance b B r ε = (4 * ε / nativeSlope b B r) ^ sampleExponent r := by
  rw [nativePriorVariance, two_div_powerDualExponent hr]

/-- **The calibrated alignment of the converse clause.** For `0 < ε ≤ β/8`, `64 H ε ≤ β²` and
`d ≥ (β/4)^{2−2/r} ε^{−(2−2/r)}` (a condition of the form `d ≥ C_dim n_ε`, `n_ε = ε^{−2/q}`, as
in Proposition 4), the recipe variance satisfies `0 < v ≤ 1/2` and `d v ≥ 1`, the calibration
level satisfies `A_φ ≥ ε/2`, and `κ A_φ ≥ c ε^{1−2/q}` with `κ = v⁻¹ − 1` and
`c = sampleAlignConstant b B r`. -/
theorem native_alignment_calibrated {b B r H ε : ℝ} {d : ℕ} (hb : 0 < b) (hB : 0 < B)
    (hr : 2 ≤ r) (hH : 0 ≤ H) (hε : 0 < ε) (hεβ : ε ≤ nativeSlope b B r / 8)
    (hεH : 64 * H * ε ≤ nativeSlope b B r ^ 2)
    (hdim : (nativeSlope b B r / 4) ^ sampleExponent r * ε ^ (-sampleExponent r) ≤ d) :
    0 < nativePriorVariance b B r ε ∧ nativePriorVariance b B r ε ≤ 1 / 2 ∧
      1 ≤ (d : ℝ) * nativePriorVariance b B r ε ∧
      ε / 2 ≤ nativeAlignment b B r ε H d ∧
      sampleAlignConstant b B r * ε ^ (1 - 2 / powerDualExponent r)
        ≤ nativeKappa b B r ε * nativeAlignment b B r ε H d := by
  set β := nativeSlope b B r with hβdef
  have hβ : 0 < β := nativeSlope_pos_of_pos hb hB hr
  set s := sampleExponent r with hsdef
  set q := powerDualExponent r with hqdef
  have hs1 : 1 ≤ s := one_le_sampleExponent hr
  have hq1 : 1 < q := one_lt_powerDualExponent (by linarith)
  have hq2 : q ≤ 2 := powerDualExponent_le_two hr
  have hsq : s * q = 2 := sampleExponent_mul_powerDualExponent hr
  set x := 4 * ε / β with hxdef
  have hx0 : 0 < x := by positivity
  have hx2 : x ≤ 1 / 2 := by
    rw [hxdef, div_le_iff₀ hβ]
    linarith
  have hv : nativePriorVariance b B r ε = x ^ s := nativePriorVariance_eq hr
  set v := nativePriorVariance b B r ε with hvdef
  have hv0 : 0 < v := by rw [hv]; exact Real.rpow_pos_of_pos hx0 s
  have hvx : v ≤ x := by
    rw [hv]
    calc x ^ s ≤ x ^ (1 : ℝ) := Real.rpow_le_rpow_of_exponent_ge hx0 (by linarith) hs1
      _ = x := Real.rpow_one x
  have hvhalf : v ≤ 1 / 2 := le_trans hvx hx2
  -- `(β/4)^s ε^{-s} v = 1`
  have hprod : (β / 4) ^ s * ε ^ (-s) * v = 1 := by
    rw [hv, mul_comm ((β / 4) ^ s) _, mul_assoc, ← Real.mul_rpow (by positivity) hx0.le]
    have e : β / 4 * x = ε := by rw [hxdef]; field_simp
    rw [e, Real.rpow_neg hε.le, inv_mul_cancel₀ (Real.rpow_pos_of_pos hε s).ne']
  have hdv : 1 ≤ (d : ℝ) * v := by
    rw [← hprod]
    exact mul_le_mul_of_nonneg_right hdim hv0.le
  have hd1 : (1 : ℝ) ≤ d := by
    have : (d : ℝ) * v ≤ d * (1 / 2) := by
      have hd0 : (0 : ℝ) ≤ d := Nat.cast_nonneg d
      exact mul_le_mul_of_nonneg_left hvhalf hd0
    linarith
  have hdpos : (0 : ℝ) < d := by linarith
  -- the first term of `A_φ` is at least `2ε`
  have hvq2 : v ^ (q / 2) = x := by
    rw [hv, ← Real.rpow_mul hx0.le]
    have : s * (q / 2) = 1 := by linarith [hsq]
    rw [this, Real.rpow_one]
  have hy1 : 1 ≤ 1 + 1 / ((d : ℝ) * v) := by
    have : 0 ≤ 1 / ((d : ℝ) * v) := by positivity
    linarith
  have hy2 : 1 + 1 / ((d : ℝ) * v) ≤ 2 := by
    have : 1 / ((d : ℝ) * v) ≤ 1 := by rw [div_le_one (by positivity)]; exact hdv
    linarith
  have hfac : (1 : ℝ) / 2 ≤ (1 + 1 / ((d : ℝ) * v)) ^ (-q / 2) := by
    have h1 : (2 : ℝ) ^ (-q / 2) ≤ (1 + 1 / ((d : ℝ) * v)) ^ (-q / 2) :=
      Real.rpow_le_rpow_of_nonpos (by linarith) hy2 (by linarith)
    have h2 : (2 : ℝ) ^ (-1 : ℝ) ≤ (2 : ℝ) ^ (-q / 2) :=
      Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith)
    have h3 : (2 : ℝ) ^ (-1 : ℝ) = 1 / 2 := by rw [Real.rpow_neg_one]; norm_num
    linarith
  have hterm1 : 2 * ε ≤ β * v ^ (q / 2) * (1 + 1 / ((d : ℝ) * v)) ^ (-q / 2) := by
    rw [hvq2]
    have hβx : β * x = 4 * ε := by rw [hxdef]; field_simp
    rw [hβx]
    nlinarith [hfac]
  -- the penalty is at most `ε/2`
  have hvq : v ^ q = x ^ 2 := by
    rw [hv, ← Real.rpow_mul hx0.le, hsq]
    exact Real.rpow_two x
  have hvq1 : v ^ (q - 1) / d ≤ v ^ q := by
    have hsplit : v ^ q = v ^ (q - 1) * v := by
      rw [← Real.rpow_add_one hv0.ne']
      ring_nf
    rw [hsplit, div_eq_mul_one_div]
    refine mul_le_mul_of_nonneg_left ?_ (Real.rpow_nonneg hv0.le _)
    rw [div_le_iff₀ hdpos]
    linarith
  have h3 : (1 + 2 / (d : ℝ)) ^ (q / 2) ≤ 3 := by
    have hb1 : 1 ≤ 1 + 2 / (d : ℝ) := by
      have : 0 ≤ 2 / (d : ℝ) := by positivity
      linarith
    have hb3 : 1 + 2 / (d : ℝ) ≤ 3 := by
      have : 2 / (d : ℝ) ≤ 2 := by rw [div_le_iff₀ hdpos]; linarith
      linarith
    calc (1 + 2 / (d : ℝ)) ^ (q / 2) ≤ (1 + 2 / (d : ℝ)) ^ (1 : ℝ) :=
          Real.rpow_le_rpow_of_exponent_le hb1 (by linarith)
      _ ≤ 3 := by rw [Real.rpow_one]; exact hb3
  have ht0 := nativeMargin_mem_Ioc hb hB hr
  have ht02 : nativeMargin b B r ^ 2 ≤ 1 := by nlinarith [ht0.1, ht0.2]
  have hvqnn : 0 ≤ v ^ q := Real.rpow_nonneg hv0.le _
  have hbracket : v ^ q * (1 + 2 / (d : ℝ)) ^ (q / 2) + v ^ (q - 1) / d ≤ 4 * x ^ 2 := by
    have := mul_le_mul_of_nonneg_left h3 hvqnn
    rw [hvq] at hvq1
    linarith [hvq]
  have hbrnn : 0 ≤ v ^ q * (1 + 2 / (d : ℝ)) ^ (q / 2) + v ^ (q - 1) / d := by
    have : 0 ≤ (1 + 2 / (d : ℝ)) ^ (q / 2) := Real.rpow_nonneg (by positivity) _
    have : 0 ≤ v ^ (q - 1) / d := by
      have := Real.rpow_nonneg hv0.le (q - 1)
      positivity
    positivity
  have hpen : nativePopulationPenalty b B r ε H d ≤ ε / 2 := by
    rw [nativePopulationPenalty]
    rw [← hvdef, ← hqdef]
    have hHt : H * nativeMargin b B r ^ 2 / 2 ≤ H / 2 := by nlinarith
    have hHt0 : 0 ≤ H * nativeMargin b B r ^ 2 / 2 := by
      have := sq_nonneg (nativeMargin b B r)
      positivity
    have step1 : H * nativeMargin b B r ^ 2 / 2 *
        (v ^ q * (1 + 2 / (d : ℝ)) ^ (q / 2) + v ^ (q - 1) / d) ≤ H / 2 * (4 * x ^ 2) :=
      mul_le_mul hHt hbracket hbrnn (by linarith)
    have step2 : H / 2 * (4 * x ^ 2) ≤ ε / 2 := by
      rw [hxdef]
      have e : H / 2 * (4 * (4 * ε / β) ^ 2) = 32 * H * ε ^ 2 / β ^ 2 := by
        field_simp
        ring
      rw [e, div_le_div_iff₀ (by positivity) (by norm_num)]
      have := mul_le_mul_of_nonneg_right hεH hε.le
      linarith
    linarith
  have hA : ε / 2 ≤ nativeAlignment b B r ε H d := by
    rw [nativeAlignment]
    rw [← hvdef, ← hqdef, ← hβdef]
    linarith
  -- `κ A_φ ≥ c ε^{1−2/q}`
  have hvinv : v⁻¹ = (β / 4) ^ s * ε ^ (-s) := by
    rw [eq_comm, ← mul_eq_one_iff_eq_inv₀ hv0.ne']
    exact hprod
  have hκ : v⁻¹ / 2 ≤ nativeKappa b B r ε := by
    rw [nativeKappa, ← hvdef]
    have : 2 ≤ v⁻¹ := by
      rw [le_inv_comm₀ (by norm_num) hv0]
      linarith
    linarith
  have hκ0 : 0 ≤ v⁻¹ / 2 := by positivity
  have hexp : ε ^ (1 - 2 / q) = ε * ε ^ (-s) := by
    rw [hqdef, two_div_powerDualExponent hr, ← hsdef, sub_eq_add_neg,
      Real.rpow_add hε, Real.rpow_one]
  refine ⟨hv0, hvhalf, hdv, hA, ?_⟩
  have hmain : v⁻¹ / 2 * (ε / 2) ≤ nativeKappa b B r ε * nativeAlignment b B r ε H d :=
    mul_le_mul hκ hA (by positivity) (le_trans hκ0 hκ)
  have hc : sampleAlignConstant b B r * ε ^ (1 - 2 / q) = v⁻¹ / 2 * (ε / 2) := by
    rw [hexp, hvinv, sampleAlignConstant, ← hβdef, ← hsdef]
    ring
  rw [hc]
  exact hmain

/-- **The accuracy scale of the converse clause.** The learner scale of Proposition 7 obeys
`w_θ ≤ C_w ε^{2/r}` with `C_w = sampleLearnerConstant a b B r`. -/
theorem nativeLearnerScale_le {a b B r ε : ℝ} (ha : 0 < a) (hb : 0 < b) (hB : 0 < B)
    (hr : 2 ≤ r) (hε : 0 < ε) :
    nativeLearnerScale a b B r ε ≤ sampleLearnerConstant a b B r * ε ^ (2 / r) := by
  have hβ := nativeSlope_pos_of_pos hb hB hr
  set w := nativeErrorScale a r ε with hwdef
  set Q := nativeOptimizerScale a b B r ε with hQdef
  have hw0 : 0 ≤ w := nativeErrorScale_nonneg (div_nonneg hε.le ha.le)
  have hC0 : 0 ≤ nativeOptimizerConstant a b r ^ 2 := sq_nonneg _
  have hx0 : 0 < 4 * ε / nativeSlope b B r := by positivity
  have hQ : Q = nativeOptimizerConstant a b r ^ 2 * (4 / nativeSlope b B r) ^ (2 / r)
      * ε ^ (2 / r) := by
    rw [hQdef, nativeOptimizerScale, nativePriorVariance_eq hr, ← Real.rpow_mul hx0.le,
      sampleExponent_mul_powerDualExponent_sub_one hr,
      show 4 * ε / nativeSlope b B r = 4 / nativeSlope b B r * ε by ring,
      Real.mul_rpow (by positivity) hε.le]
    ring
  have hQ0 : 0 ≤ Q := by
    rw [hQ]
    have := Real.rpow_nonneg (by positivity : (0 : ℝ) ≤ 4 / nativeSlope b B r) (2 / r)
    have := Real.rpow_nonneg hε.le (2 / r)
    positivity
  have hwle : w ≤ a ^ (-(2 / r)) * ε ^ (2 / r) := by
    refine le_trans (min_le_right _ _) (le_of_eq ?_)
    rw [Real.div_rpow hε.le ha.le, Real.rpow_neg ha.le, div_eq_mul_inv, mul_comm]
  have hsq : (Real.sqrt w + Real.sqrt Q) ^ 2 ≤ 2 * (w + Q) := by
    have h1 := Real.sq_sqrt hw0
    have h2 := Real.sq_sqrt hQ0
    nlinarith [sq_nonneg (Real.sqrt w - Real.sqrt Q)]
  calc nativeLearnerScale a b B r ε ≤ (Real.sqrt w + Real.sqrt Q) ^ 2 := min_le_right _ _
    _ ≤ 2 * (w + Q) := hsq
    _ ≤ 2 * (a ^ (-(2 / r)) * ε ^ (2 / r) + Q) := by linarith
    _ = sampleLearnerConstant a b B r * ε ^ (2 / r) := by
        rw [hQ, sampleLearnerConstant]
        ring

end LowerScalar

section LowerMixture

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

/-- The centered training sum has second moment at most `n` on the prior mixture:
`E_Π‖∑_i (Z_{U_i,i} − μ_p)‖² ≤ n`, from `E_p‖∑_i (Z_i − μ_p)‖² = n(1 − ‖μ_p‖²)` at every law. -/
theorem native_joint_centered_sum_sq_le {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d) :
    (∫ x, ‖∑ i, (trainingPoint superPoint superBits i x.2 - priorMean x.1)‖ ^ 2
        ∂(nativeJointMeasure κ n d μR μG)) ≤ n := by
  haveI := isProbabilityMeasure_prior hκ d
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have htr := fun i => measurable_joint_train (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖∑ i, (trainingPoint superPoint superBits i x.2 - priorMean x.1)‖ ^ 2 :=
    ((Finset.measurable_sum _ fun i _ => (htr i).sub hμ).norm).pow_const 2
  have hbound : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x →
        |‖∑ i, (trainingPoint superPoint superBits i x.2 - priorMean x.1)‖ ^ 2|
          ≤ (2 * n) ^ 2 := by
    intro x hx
    have hs : ‖∑ i, (trainingPoint superPoint superBits i x.2 - priorMean x.1)‖ ≤ 2 * n := by
      refine le_trans (norm_sum_le _ _) ?_
      calc ∑ i, ‖trainingPoint superPoint superBits i x.2 - priorMean x.1‖
          ≤ ∑ _i : Fin n, (2 : ℝ) := Finset.sum_le_sum fun i _ =>
            le_trans (norm_sub_le _ _) (by linarith [hx.norm_train i, hx.norm_priorMean hd])
        _ = 2 * n := by simp [mul_comm]
    rw [abs_of_nonneg (sq_nonneg _)]
    exact pow_le_pow_left₀ (norm_nonneg _) hs 2
  rw [nativeJoint_integral_eq μR μG hκ hd hm hbound]
  have hint := nativeKernel_integral_integrable μR μG hκ hd hm hbound
  calc (∫ p, ∫ ω, ‖∑ i, (trainingPoint superPoint superBits i ω - priorMean p)‖ ^ 2
        ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d))
      ≤ ∫ _p, (n : ℝ) ∂(prior κ d) := by
        refine integral_mono_ae hint (integrable_const _) ?_
        filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
        have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
        haveI := isProbabilityMeasure_signProductLaw hpI
        have hF : Measurable fun y : Fin n → EuclideanSpace ℝ (Fin d) =>
            ‖∑ i, (y i - priorMean p)‖ ^ 2 :=
          ((Finset.measurable_sum _ fun i _ =>
            (measurable_pi_apply i).sub measurable_const).norm).pow_const 2
        have htrans := integral_trainingSet (signProductLaw d p) μR μG (Ng := Ng) hF
        have hval := (isSignProductLaw_signProductLaw hpI).integral_norm_sum_sub_mean_sq hd n
        show (∫ ω, ‖∑ i, (trainingPoint superPoint superBits i ω - priorMean p)‖ ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG)) ≤ n
        rw [htrans, hval]
        have := sq_nonneg ‖priorMean p‖
        have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
        nlinarith
    _ = n := by simp

/-- **Fingerprinting and Cauchy–Schwarz on the prior mixture.** For a proper measurable
randomized learner that is `ε`-accurate on the product family, under Assumption 2 and
`v = 1/(κ+1)`, `κ E_Π⟪θ̂, μ_p⟫ ≤ √(n w_θ)`: Lemma 8 turns `κ E_Π⟪θ̂, μ_p⟫` into
`E_Π⟪θ̂, ∑_i (Z_{U_i,i} − μ_p)⟫`, which Cauchy–Schwarz bounds by
`√(E_Π‖θ̂‖²) √(E_Π‖∑_i (Z_{U_i,i} − μ_p)‖²) ≤ √(w_θ) √n`. -/
theorem native_fingerprint_cauchy_schwarz {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg ε : ℝ}
    (hε : 0 < ε) (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    (hv : nativePriorVariance b B r ε = 1 / (κ + 1)) :
    κ * (∫ x, ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂(nativeJointMeasure κ n d μR μG))
      ≤ Real.sqrt ((n : ℝ) * nativeLearnerScale a b B r ε) := by
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  set X := nativeJointMeasure κ n d μR μG with hX
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have htr := fun i => measurable_joint_train (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hsm : ∀ i : Fin n, Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((htr i).sub hμ)
  have hsint : ∀ i : Fin n, Integrable (fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ) X :=
    fun i => nativeJoint_integrable μR μG hκ hd (hsm i) (C := 2) fun x hx =>
      abs_inner_sub_le_two (hA1 _ _) (hx.norm_train i) (hx.norm_priorMean hd)
  rw [← native_joint_fingerprint μR μG hκ hd hA hA1, ← integral_finsetSum _ fun i _ => hsint i]
  set Y : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ := fun x =>
    ∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
    with hYdef
  have hYint : Integrable Y X := integrable_finsetSum _ fun i _ => hsint i
  set F : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ := fun x =>
    ‖superLearner A x.2‖ with hFdef
  set G : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ := fun x =>
    ‖∑ i, (trainingPoint superPoint superBits i x.2 - priorMean x.1)‖ with hGdef
  have hGm : Measurable G := (Finset.measurable_sum _ fun i _ => (htr i).sub hμ).norm
  have hFL : MemLp F 2 X :=
    MemLp.of_bound hth.norm.aestronglyMeasurable 1 (Filter.Eventually.of_forall fun x => by
      rw [hFdef, norm_norm]; exact hA1 _ _)
  have hGL : MemLp G 2 X := by
    refine MemLp.of_bound hGm.aestronglyMeasurable (2 * n) ?_
    filter_upwards [nativeJoint_ae_good μR μG hκ hd] with x hx
    rw [hGdef, norm_norm]
    refine le_trans (norm_sum_le _ _) ?_
    calc ∑ i, ‖trainingPoint superPoint superBits i x.2 - priorMean x.1‖
        ≤ ∑ _i : Fin n, (2 : ℝ) := Finset.sum_le_sum fun i _ =>
          le_trans (norm_sub_le _ _) (by linarith [hx.norm_train i, hx.norm_priorMean hd])
      _ = 2 * n := by simp [mul_comm]
  have hpt : ∀ᵐ x ∂X, |Y x| ≤ 1 * (F x * G x) := by
    refine Filter.Eventually.of_forall fun x => ?_
    rw [one_mul, hYdef, hFdef, hGdef]
    simp only
    rw [← inner_sum]
    exact abs_real_inner_le_norm _ _
  have hFsq : (∫ x, F x ^ 2 ∂X) ≤ nativeLearnerScale a b B r ε :=
    native_joint_learner_sq_le μR μG hκ hd hε hφ hφm hg hgm hA hA1 hacc hv
  have hGsq : (∫ x, G x ^ 2 ∂X) ≤ n := native_joint_centered_sum_sq_le μR μG hκ hd
  have hcs := integral_abs_le_mul_sqrt_mul_sqrt X Y F G hYint hFL hGL zero_le_one hpt hFsq hGsq
  calc (∫ x, Y x ∂X) ≤ ∫ x, |Y x| ∂X := integral_mono hYint hYint.abs fun x => le_abs_self _
    _ ≤ 1 * (Real.sqrt (nativeLearnerScale a b B r ε) * Real.sqrt n) := hcs
    _ = Real.sqrt ((n : ℝ) * nativeLearnerScale a b B r ε) := by
        rw [one_mul, mul_comm, Real.sqrt_mul (Nat.cast_nonneg n)]

end LowerMixture

section LowerClause

variable {d n : ℕ} {Rr : Type*} [MeasurableSpace Rr]

/-- **Proposition 4, converse clause, with explicit constants.** Let `φ` and `g` satisfy
Assumption 2 (both measurable), let `0 < ε ≤ β/8` with `64 H ε ≤ β²` (an explicit form of "`ε`
small enough" in Proposition 4), and let the dimension satisfy `d ≥ (β/4)^{2−2/r} ε^{−(2−2/r)}` (a
condition of the form `d ≥ C_dim n_ε` of Proposition 4), where `β = nativeSlope b B r`. Then
every proper measurable randomized learner `A(S; R)` on `n` samples, with independent randomness
`R ∼ μR`, whose expected excess on every product law `D_p`, `p ∈ [-1,1]^d`, is at most `ε` (the
accuracy condition of Section 2, used only on the product family) needs `n ≥ c₁ ε^{−2+2/r}` samples, with
`c₁ = sampleLowerConstant b c C_w = c²/(b² C_w)`, `c = sampleAlignConstant b B r` and
`C_w = sampleLearnerConstant a b B r`. -/
theorem native_sample_complexity_lower (μR : Measure Rr) [IsProbabilityMeasure μR]
    {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (hε : 0 < ε) (hεβ : ε ≤ nativeSlope b B r / 8)
    (hεH : 64 * H * ε ≤ nativeSlope b B r ^ 2)
    (hdim : (nativeSlope b B r / 4) ^ sampleExponent r * ε ^ (-sampleExponent r) ≤ d)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε) :
    sampleLowerConstant b (sampleAlignConstant b B r) (sampleLearnerConstant a b B r)
        * ε ^ (-sampleExponent r) ≤ n := by
  have hb := hφ.slope_pos
  have hB := hg.B_pos
  have hr := hg.two_le
  have ha := hg.a_pos
  obtain ⟨hv0, hvhalf, hdv, -, hcal⟩ :=
    native_alignment_calibrated (d := d) hb hB hr hφ.curv_nonneg hε hεβ hεH hdim
  have hd : 0 < d := by
    have hdR : (0 : ℝ) < d := by
      by_contra hc
      push Not at hc
      have : (d : ℝ) * nativePriorVariance b B r ε ≤ 0 :=
        mul_nonpos_of_nonpos_of_nonneg hc hv0.le
      linarith
    exact_mod_cast hdR
  set κ := nativeKappa b B r ε with hκdef
  have hκ : 0 < κ := by
    rw [hκdef, nativeKappa]
    have : 2 ≤ (nativePriorVariance b B r ε)⁻¹ := by
      rw [le_inv_comm₀ (by norm_num) hv0]
      linarith
    linarith
  have hv : nativePriorVariance b B r ε = 1 / (κ + 1) := by
    rw [hκdef, nativeKappa, sub_add_cancel, one_div, inv_inv]
  set μG : Measure Unit := Measure.dirac () with hμG
  have hal := native_joint_alignment μR μG hκ hd hφ hφm hg hgm hA hA1 hacc hv
  have hcs := native_fingerprint_cauchy_schwarz μR μG hκ hd hε hφ hφm hg hgm hA hA1 hacc hv
  set m := ∫ x, ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂(nativeJointMeasure κ n d μR μG)
    with hm
  have halign : sampleAlignConstant b B r * ε ^ (1 - 2 / powerDualExponent r) ≤ b * κ * m := by
    have := mul_le_mul_of_nonneg_left hal hκ.le
    have e : κ * (b * m) = b * κ * m := by ring
    linarith
  have hfinger : b * κ * m ≤ b * Real.sqrt ((n : ℝ) * nativeLearnerScale a b B r ε) := by
    have := mul_le_mul_of_nonneg_left hcs hb.le
    have e : b * (κ * m) = b * κ * m := by ring
    linarith
  exact sample_complexity_lower_arithmetic hr hb (sampleAlignConstant_pos hb hB hr)
    (sampleLearnerConstant_pos ha hb hB hr) hε (Nat.cast_nonneg n)
    (nativeLearnerScale_nonneg a b B r ε) halign hfinger (nativeLearnerScale_le ha hb hB hr hε)

end LowerClause

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SampleComplexityDescent.lean <==
import LossOnlyTraceability.SampleComplexityProjection

/-! The projected stochastic-gradient recursion of Proposition 4 and its deterministic regret
identity: `θ_{t+1} = Π_W(θ_t − η ∇f(θ_t, Z_t))`, every iterate proper, and the telescoped bound
`2η ∑_t ⟪∇f(θ_t, Z_t), θ_t − y⟫ ≤ ‖θ_1 − y‖² + η² ∑_t ‖∇f(θ_t, Z_t)‖²` for every `y` in the unit
ball. No probability is used here. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] {Z : Type*}

/-- The projected stochastic-gradient iterates: `sgdIterate grad η z start t` is the `t`-th
pre-update iterate started at `start`, using the sample `z t` at step `t`. -/
def sgdIterate (grad : E → Z → E) (η : ℝ) (z : ℕ → Z) (start : E) : ℕ → E
  | 0 => start
  | t + 1 =>
      ballProjection
        (sgdIterate grad η z start t - η • grad (sgdIterate grad η z start t) (z t))

@[simp] theorem sgdIterate_zero (grad : E → Z → E) (η : ℝ) (z : ℕ → Z) (start : E) :
    sgdIterate grad η z start 0 = start := rfl

theorem sgdIterate_succ (grad : E → Z → E) (η : ℝ) (z : ℕ → Z) (start : E) (t : ℕ) :
    sgdIterate grad η z start (t + 1)
      = ballProjection
          (sgdIterate grad η z start t - η • grad (sgdIterate grad η z start t) (z t)) := rfl

/-- Every iterate is proper: it lies in the unit ball whenever the starting point does. -/
theorem norm_sgdIterate_le_one {grad : E → Z → E} {η : ℝ} {z : ℕ → Z} {start : E}
    (hstart : ‖start‖ ≤ 1) (t : ℕ) : ‖sgdIterate grad η z start t‖ ≤ 1 := by
  cases t with
  | zero => simpa using hstart
  | succ t => exact norm_ballProjection_le_one _

/-- The telescoped descent inequality of Appendix E.1, before any expectation. -/
theorem sgd_telescoped_bound {grad : E → Z → E} {η : ℝ} {z : ℕ → Z} {start y : E}
    (hy : ‖y‖ ≤ 1) (T : ℕ) :
    2 * η * ∑ t ∈ Finset.range T,
        ⟪grad (sgdIterate grad η z start t) (z t), sgdIterate grad η z start t - y⟫_ℝ
      + ‖sgdIterate grad η z start T - y‖ ^ 2
      ≤ ‖start - y‖ ^ 2
        + η ^ 2 * ∑ t ∈ Finset.range T,
            ‖grad (sgdIterate grad η z start t) (z t)‖ ^ 2 := by
  induction T with
  | zero => simp
  | succ T ih =>
      have hstep :
          ‖sgdIterate grad η z start (T + 1) - y‖ ^ 2
            ≤ ‖sgdIterate grad η z start T - y‖ ^ 2
              - 2 * η * ⟪grad (sgdIterate grad η z start T) (z T),
                  sgdIterate grad η z start T - y⟫_ℝ
              + η ^ 2 * ‖grad (sgdIterate grad η z start T) (z T)‖ ^ 2 := by
        rw [sgdIterate_succ]
        exact norm_ballProjection_step_sq_le hy η
      rw [Finset.sum_range_succ, Finset.sum_range_succ]
      nlinarith [ih, hstep]

/-- The regret form used in Appendix E.1: with gradients of norm at most `G₀` on the unit ball,
`∑_t ⟪∇f(θ_t, Z_t), θ_t − y⟫ ≤ ‖θ_1 − y‖²/(2η) + η T G₀²/2`. -/
theorem sgd_regret_bound {grad : E → Z → E} {η G₀ : ℝ} {z : ℕ → Z} {start y : E}
    (hy : ‖y‖ ≤ 1) (hη : 0 < η) (T : ℕ)
    (hG : ∀ t ∈ Finset.range T, ‖grad (sgdIterate grad η z start t) (z t)‖ ≤ G₀) :
    ∑ t ∈ Finset.range T,
        ⟪grad (sgdIterate grad η z start t) (z t), sgdIterate grad η z start t - y⟫_ℝ
      ≤ ‖start - y‖ ^ 2 / (2 * η) + η * T * G₀ ^ 2 / 2 := by
  rcases Nat.eq_zero_or_pos T with hT | hT
  · subst hT
    have : (0 : ℝ) ≤ ‖start - y‖ ^ 2 / (2 * η) := by positivity
    simpa using this
  have hG0 : 0 ≤ G₀ := by
    have h0 : (0 : ℕ) ∈ Finset.range T := Finset.mem_range.2 hT
    exact le_trans (norm_nonneg _) (hG 0 h0)
  have hsum :
      ∑ t ∈ Finset.range T, ‖grad (sgdIterate grad η z start t) (z t)‖ ^ 2
        ≤ (T : ℝ) * G₀ ^ 2 := by
    have := Finset.sum_le_card_nsmul (Finset.range T)
      (fun t => ‖grad (sgdIterate grad η z start t) (z t)‖ ^ 2) (G₀ ^ 2)
      (fun t ht => by
        have h1 := hG t ht
        nlinarith [norm_nonneg (grad (sgdIterate grad η z start t) (z t))])
    simpa [nsmul_eq_mul] using this
  have htel := sgd_telescoped_bound (grad := grad) (η := η) (z := z) (start := start) hy T
  have hnn : 0 ≤ ‖sgdIterate grad η z start T - y‖ ^ 2 := sq_nonneg _
  have hη2 : 0 ≤ η ^ 2 := sq_nonneg _
  have hmain :
      2 * η * ∑ t ∈ Finset.range T,
          ⟪grad (sgdIterate grad η z start t) (z t), sgdIterate grad η z start t - y⟫_ℝ
        ≤ ‖start - y‖ ^ 2 + η ^ 2 * ((T : ℝ) * G₀ ^ 2) := by
    nlinarith [htel, hnn, hsum, hη2]
  have h2η : 0 < 2 * η := by linarith
  have hfinal :
      ∑ t ∈ Finset.range T,
          ⟪grad (sgdIterate grad η z start t) (z t), sgdIterate grad η z start t - y⟫_ℝ
        ≤ (‖start - y‖ ^ 2 + η ^ 2 * ((T : ℝ) * G₀ ^ 2)) / (2 * η) := by
    rw [le_div_iff₀ h2η]
    nlinarith [hmain]
  refine hfinal.trans (le_of_eq ?_)
  field_simp

/-- The output of one epoch: the average of the pre-update iterates. -/
def sgdAverage (grad : E → Z → E) (η : ℝ) (z : ℕ → Z) (start : E) (T : ℕ) : E :=
  (T : ℝ)⁻¹ • ∑ t ∈ Finset.range T, sgdIterate grad η z start t

/-- The epoch output is proper: an average of points of the unit ball lies in the unit ball. -/
theorem norm_sgdAverage_le_one {grad : E → Z → E} {η : ℝ} {z : ℕ → Z} {start : E}
    (hstart : ‖start‖ ≤ 1) (T : ℕ) : ‖sgdAverage grad η z start T‖ ≤ 1 := by
  rcases Nat.eq_zero_or_pos T with hT | hT
  · simp [sgdAverage, hT]
  · have hTpos : (0 : ℝ) < (T : ℝ) := by exact_mod_cast hT
    have hsum : ‖∑ t ∈ Finset.range T, sgdIterate grad η z start t‖ ≤ (T : ℝ) := by
      calc ‖∑ t ∈ Finset.range T, sgdIterate grad η z start t‖
          ≤ ∑ t ∈ Finset.range T, ‖sgdIterate grad η z start t‖ := norm_sum_le _ _
        _ ≤ ∑ _t ∈ Finset.range T, (1 : ℝ) :=
            Finset.sum_le_sum fun t _ => norm_sgdIterate_le_one hstart t
        _ = (T : ℝ) := by simp
    rw [sgdAverage, norm_smul]
    simp only [norm_inv, Real.norm_eq_abs, abs_of_pos hTpos]
    rw [inv_mul_le_iff₀ hTpos]
    simpa using hsum

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SampleComplexityEpoch.lean <==
import LossOnlyTraceability.SampleComplexityDescent
import LossOnlyTraceability.SampleComplexitySchedule
import Mathlib.Analysis.Convex.Integral
import Mathlib.Analysis.Convex.SpecificFunctions.Pow
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.Analysis.Normed.Lp.MeasurableSpace
import Mathlib.Probability.Independence.Basic

/-! One epoch of the epoch-SGD algorithm of Proposition 4, on the unit ball of `ℝ^d`: the
localization `E‖θ₁ − θ*‖² ≤ (δ/a)^{2/r}` from the uniform-convexity growth, the pre-update
averaging inequality, and the expected-excess bound
`E(F_D(θ̄) − F_D(θ*)) ≤ E‖θ₁ − θ*‖²/(2ηT) + ηG₀²/2` of Appendix E.1. Unbiasedness of the
stochastic gradient enters as the two integral identities that Appendix E.1 justifies by the
independence of each fresh sample from the pre-update iterate. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

variable {d : ℕ}

/-- The population objective `F_D(θ) = E_D f(θ, Z)` of the accuracy condition of Section 2. -/
def epochPopulationRisk {𝒵 : Type*} [MeasurableSpace 𝒵] (D : Measure 𝒵)
    (f : EuclideanSpace ℝ (Fin d) → 𝒵 → ℝ) (θ : EuclideanSpace ℝ (Fin d)) : ℝ :=
  ∫ z, f θ z ∂D

theorem stronglyMeasurable_epochPopulationRisk {𝒵 : Type*} [MeasurableSpace 𝒵]
    (D : Measure 𝒵) [SFinite D] {f : EuclideanSpace ℝ (Fin d) → 𝒵 → ℝ}
    (hf : StronglyMeasurable (Function.uncurry f)) :
    StronglyMeasurable (epochPopulationRisk D f) :=
  hf.integral_prod_right'

theorem abs_epochPopulationRisk_le {𝒵 : Type*} [MeasurableSpace 𝒵]
    (D : Measure 𝒵) [IsProbabilityMeasure D] {f : EuclideanSpace ℝ (Fin d) → 𝒵 → ℝ}
    {Mf : ℝ} {θ : EuclideanSpace ℝ (Fin d)} (hb : ∀ z, |f θ z| ≤ Mf) :
    |epochPopulationRisk D f θ| ≤ Mf := by
  have := norm_integral_le_of_norm_le_const (C := Mf) (μ := D) (f := fun z => f θ z)
    (Filter.Eventually.of_forall fun z => by simpa [Real.norm_eq_abs] using hb z)
  simpa [epochPopulationRisk, Real.norm_eq_abs] using this

/-- Localization of the epoch's starting error: from `E(F(θ₁) − F*) ≤ δ` and the `r`-uniform
growth `F(θ) − F* ≥ a‖θ − θ*‖^r`, Jensen gives `E‖θ₁ − θ*‖² ≤ (δ/a)^{2/r}`. -/
theorem integral_norm_sq_le_rpow {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω}
    [IsProbabilityMeasure P] {r q : ℝ} (hr : 2 ≤ r) {e : Ω → ℝ}
    (hmeas : AEStronglyMeasurable e P) (hnn : ∀ ω, 0 ≤ e ω) (hb : ∀ ω, e ω ≤ 2)
    (hmom : ∫ ω, e ω ^ r ∂P ≤ q) :
    ∫ ω, e ω ^ (2 : ℝ) ∂P ≤ q ^ (2 / r) := by
  have hrpos : (0 : ℝ) < r := lt_of_lt_of_le (by norm_num) hr
  have hs0 : (0 : ℝ) ≤ 2 / r := by positivity
  have hs1 : 2 / r ≤ 1 := by rw [div_le_one hrpos]; exact hr
  set V : Ω → ℝ := fun ω => e ω ^ r with hV
  have hVnn : ∀ ω, 0 ≤ V ω := fun ω => Real.rpow_nonneg (hnn ω) _
  have hVb : ∀ ω, V ω ≤ 2 ^ r := fun ω =>
    Real.rpow_le_rpow (hnn ω) (hb ω) (le_of_lt hrpos)
  have hVmeas : AEStronglyMeasurable V P := by
    refine (hmeas.aemeasurable.pow_const r).aestronglyMeasurable
  have hVint : Integrable V P := by
    refine Integrable.mono' (integrable_const (2 ^ r)) hVmeas ?_
    exact Filter.Eventually.of_forall fun ω => by
      rw [Real.norm_eq_abs, abs_of_nonneg (hVnn ω)]; exact hVb ω
  have hVsmeas : AEStronglyMeasurable (fun ω => V ω ^ (2 / r)) P :=
    (hVmeas.aemeasurable.pow_const _).aestronglyMeasurable
  have hVsint : Integrable (fun ω => V ω ^ (2 / r)) P := by
    refine Integrable.mono' (integrable_const (((2 : ℝ) ^ r) ^ (2 / r))) hVsmeas ?_
    refine Filter.Eventually.of_forall fun ω => ?_
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.rpow_nonneg (hVnn ω) _)]
    exact Real.rpow_le_rpow (hVnn ω) (hVb ω) hs0
  have hJensen : ∫ ω, V ω ^ (2 / r) ∂P ≤ (∫ ω, V ω ∂P) ^ (2 / r) := by
    have hconc := Real.concaveOn_rpow hs0 hs1
    have := hconc.le_map_integral (f := V)
      (Real.continuous_rpow_const hs0).continuousOn isClosed_Ici
      (Filter.Eventually.of_forall fun ω => (hVnn ω)) hVint hVsint
    simpa using this
  have hrw : ∀ ω, V ω ^ (2 / r) = e ω ^ (2 : ℝ) := by
    intro ω
    show (e ω ^ r) ^ (2 / r) = e ω ^ (2 : ℝ)
    rw [← Real.rpow_mul (hnn ω)]
    congr 1
    field_simp
  have hint0 : 0 ≤ ∫ ω, V ω ∂P := integral_nonneg fun ω => hVnn ω
  calc ∫ ω, e ω ^ (2 : ℝ) ∂P = ∫ ω, V ω ^ (2 / r) ∂P := by
        exact integral_congr_ae (Filter.Eventually.of_forall fun ω => (hrw ω).symm)
    _ ≤ (∫ ω, V ω ∂P) ^ (2 / r) := hJensen
    _ ≤ q ^ (2 / r) := Real.rpow_le_rpow hint0 hmom hs0

/-- The epoch output is at least as good as the average of the epoch's pre-update iterates:
convexity of `f(·, z)` on the unit ball gives `T f(θ̄, z) ≤ ∑_t f(θ_t, z)` at every sample. -/
theorem loss_sgdAverage_le {𝒵 : Type*} {f : EuclideanSpace ℝ (Fin d) → 𝒵 → ℝ}
    {grad : EuclideanSpace ℝ (Fin d) → 𝒵 → EuclideanSpace ℝ (Fin d)} {η : ℝ}
    {z : ℕ → 𝒵} {start : EuclideanSpace ℝ (Fin d)} {T : ℕ} (hT : 0 < T)
    (hstart : ‖start‖ ≤ 1)
    (hconv : ∀ x y w, ‖x‖ ≤ 1 → ‖y‖ ≤ 1 → f x w + ⟪grad x w, y - x⟫_ℝ ≤ f y w)
    (w : 𝒵) :
    (T : ℝ) * f (sgdAverage grad η z start T) w
      ≤ ∑ t ∈ Finset.range T, f (sgdIterate grad η z start t) w := by
  have hTR : (0 : ℝ) < (T : ℝ) := by exact_mod_cast hT
  set xbar := sgdAverage grad η z start T with hxbar
  have hxbarnorm : ‖xbar‖ ≤ 1 := norm_sgdAverage_le_one hstart T
  have hS : ∑ t ∈ Finset.range T, sgdIterate grad η z start t = (T : ℝ) • xbar := by
    rw [hxbar, sgdAverage, smul_inv_smul₀ (ne_of_gt hTR)]
  have hzero : ∑ t ∈ Finset.range T, (sgdIterate grad η z start t - xbar) = 0 := by
    rw [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_range, hS,
      ← Nat.cast_smul_eq_nsmul ℝ, sub_self]
  have hineq : ∀ t ∈ Finset.range T,
      f xbar w + ⟪grad xbar w, sgdIterate grad η z start t - xbar⟫_ℝ
        ≤ f (sgdIterate grad η z start t) w := by
    intro t _
    exact hconv xbar (sgdIterate grad η z start t) w hxbarnorm
      (norm_sgdIterate_le_one hstart t)
  have hsum := Finset.sum_le_sum hineq
  rw [Finset.sum_add_distrib, Finset.sum_const, Finset.card_range, ← inner_sum, hzero] at hsum
  simpa [nsmul_eq_mul] using hsum

/-- The pre-update iterates are measurable functions of the epoch's randomness. -/
theorem measurable_sgdIterate {Ω 𝒵 : Type*} [MeasurableSpace Ω] [MeasurableSpace 𝒵]
    {grad : EuclideanSpace ℝ (Fin d) → 𝒵 → EuclideanSpace ℝ (Fin d)} {η : ℝ}
    {start : Ω → EuclideanSpace ℝ (Fin d)} {samp : Ω → ℕ → 𝒵}
    (hgm : Measurable (Function.uncurry grad)) (hsm : Measurable start)
    (hzm : ∀ t, Measurable fun ω => samp ω t) (t : ℕ) :
    Measurable fun ω => sgdIterate grad η (samp ω) (start ω) t := by
  induction t with
  | zero => simpa using hsm
  | succ t ih =>
      simp only [sgdIterate_succ]
      refine measurable_ballProjection.comp ?_
      refine ih.sub (Measurable.const_smul ?_ η)
      exact hgm.comp (ih.prodMk (hzm t))

/-- The epoch output is a measurable function of the epoch's randomness. -/
theorem measurable_sgdAverage {Ω 𝒵 : Type*} [MeasurableSpace Ω] [MeasurableSpace 𝒵]
    {grad : EuclideanSpace ℝ (Fin d) → 𝒵 → EuclideanSpace ℝ (Fin d)} {η : ℝ}
    {start : Ω → EuclideanSpace ℝ (Fin d)} {samp : Ω → ℕ → 𝒵}
    (hgm : Measurable (Function.uncurry grad)) (hsm : Measurable start)
    (hzm : ∀ t, Measurable fun ω => samp ω t) (T : ℕ) :
    Measurable fun ω => sgdAverage grad η (samp ω) (start ω) T := by
  unfold sgdAverage
  refine Measurable.const_smul ?_ ((T : ℝ)⁻¹)
  exact Finset.measurable_sum _ fun t _ => measurable_sgdIterate hgm hsm hzm t

/-- Proposition 4 (upper clause), one epoch: with `T` fresh samples, projected updates of step
`η`, and pre-update averaging, the epoch output `θ̄` satisfies
`E F_D(θ̄) − F_D(θ*) ≤ E‖θ₁ − θ*‖²/(2ηT) + ηG₀²/2`.
The stochastic gradient is assumed unbiased in the two integral forms `hunbiased` and
`hfreshLaw`, which is what Appendix E.1 deduces from the independence of each fresh sample from
its pre-update iterate. -/
theorem epoch_expected_excess_le
    {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω} [IsProbabilityMeasure P]
    {𝒵 : Type*} [MeasurableSpace 𝒵] {D : Measure 𝒵} [IsProbabilityMeasure D]
    {f : EuclideanSpace ℝ (Fin d) → 𝒵 → ℝ}
    {grad : EuclideanSpace ℝ (Fin d) → 𝒵 → EuclideanSpace ℝ (Fin d)}
    {G₀ η Mf R : ℝ} {T : ℕ} {start : Ω → EuclideanSpace ℝ (Fin d)} {samp : Ω → ℕ → 𝒵}
    {θstar : EuclideanSpace ℝ (Fin d)}
    (hT : 0 < T) (hη : 0 < η)
    (hfm : StronglyMeasurable (Function.uncurry f))
    (hgm : Measurable (Function.uncurry grad))
    (hsm : Measurable start) (hzm : ∀ t, Measurable fun ω => samp ω t)
    (hfb : ∀ x z, ‖x‖ ≤ 1 → |f x z| ≤ Mf)
    (hstart : ∀ ω, ‖start ω‖ ≤ 1) (hstar : ‖θstar‖ ≤ 1)
    (hgrad : ∀ x z, ‖x‖ ≤ 1 → ‖grad x z‖ ≤ G₀)
    (hconv : ∀ x y z, ‖x‖ ≤ 1 → ‖y‖ ≤ 1 → f x z + ⟪grad x z, y - x⟫_ℝ ≤ f y z)
    (hunbiased : ∀ t ∈ Finset.range T,
      ∫ ω, f (sgdIterate grad η (samp ω) (start ω) t) (samp ω t) ∂P
        = ∫ ω, epochPopulationRisk D f (sgdIterate grad η (samp ω) (start ω) t) ∂P)
    (hfreshLaw : ∀ t ∈ Finset.range T,
      ∫ ω, f θstar (samp ω t) ∂P = epochPopulationRisk D f θstar)
    (hR : ∫ ω, ‖start ω - θstar‖ ^ 2 ∂P ≤ R) :
    (∫ ω, epochPopulationRisk D f (sgdAverage grad η (samp ω) (start ω) T) ∂P)
        - epochPopulationRisk D f θstar
      ≤ R / (2 * η * T) + η * G₀ ^ 2 / 2 := by
  have hTR : (0 : ℝ) < (T : ℝ) := by exact_mod_cast hT
  have hxm : ∀ t, Measurable fun ω => sgdIterate grad η (samp ω) (start ω) t :=
    fun t => measurable_sgdIterate hgm hsm hzm t
  have hxn : ∀ t ω, ‖sgdIterate grad η (samp ω) (start ω) t‖ ≤ 1 :=
    fun t ω => norm_sgdIterate_le_one (hstart ω) t
  have hxbm : Measurable fun ω => sgdAverage grad η (samp ω) (start ω) T :=
    measurable_sgdAverage hgm hsm hzm T
  have hxbn : ∀ ω, ‖sgdAverage grad η (samp ω) (start ω) T‖ ≤ 1 :=
    fun ω => norm_sgdAverage_le_one (hstart ω) T
  have hintf : ∀ (Y : Ω → EuclideanSpace ℝ (Fin d)), Measurable Y → (∀ ω, ‖Y ω‖ ≤ 1) →
      ∀ t, Integrable (fun ω => f (Y ω) (samp ω t)) P := by
    intro Y hY hYn t
    refine Integrable.mono' (integrable_const Mf) ?_ ?_
    · exact (hfm.measurable.comp (hY.prodMk (hzm t))).aestronglyMeasurable
    · refine Filter.Eventually.of_forall fun ω => ?_
      rw [Real.norm_eq_abs]
      exact hfb _ _ (hYn ω)
  have hintF : ∀ (Y : Ω → EuclideanSpace ℝ (Fin d)), Measurable Y → (∀ ω, ‖Y ω‖ ≤ 1) →
      Integrable (fun ω => epochPopulationRisk D f (Y ω)) P := by
    intro Y hY hYn
    refine Integrable.mono' (integrable_const Mf) ?_ ?_
    · exact ((stronglyMeasurable_epochPopulationRisk D hfm).comp_measurable hY).aestronglyMeasurable
    · refine Filter.Eventually.of_forall fun ω => ?_
      rw [Real.norm_eq_abs]
      exact abs_epochPopulationRisk_le D fun z => hfb _ z (hYn ω)
  have hintInit : Integrable (fun ω => ‖start ω - θstar‖ ^ 2) P := by
    refine Integrable.mono' (integrable_const (4 : ℝ)) ?_ ?_
    · exact ((hsm.sub measurable_const).norm.pow_const 2).aestronglyMeasurable
    · refine Filter.Eventually.of_forall fun ω => ?_
      have h2 : ‖start ω - θstar‖ ≤ 2 := by
        have := norm_sub_le (start ω) θstar
        linarith [hstart ω, hstar]
      rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
      nlinarith [norm_nonneg (start ω - θstar), h2]
  -- the deterministic regret bound, pointwise in the epoch randomness
  have hpt : ∀ ω, ∑ t ∈ Finset.range T,
      (f (sgdIterate grad η (samp ω) (start ω) t) (samp ω t) - f θstar (samp ω t))
      ≤ ‖start ω - θstar‖ ^ 2 / (2 * η) + η * T * G₀ ^ 2 / 2 := by
    intro ω
    have hreg := sgd_regret_bound (grad := grad) (η := η) (G₀ := G₀) (z := samp ω)
      (start := start ω) (y := θstar) hstar hη T (fun t _ => hgrad _ _ (hxn t ω))
    refine le_trans (Finset.sum_le_sum ?_) hreg
    intro t _
    have hc := hconv (sgdIterate grad η (samp ω) (start ω) t) θstar (samp ω t) (hxn t ω) hstar
    have hin : ⟪grad (sgdIterate grad η (samp ω) (start ω) t) (samp ω t),
        θstar - sgdIterate grad η (samp ω) (start ω) t⟫_ℝ
        = -⟪grad (sgdIterate grad η (samp ω) (start ω) t) (samp ω t),
            sgdIterate grad η (samp ω) (start ω) t - θstar⟫_ℝ := by
      rw [← inner_neg_right]
      congr 1
      abel
    rw [hin] at hc
    linarith
  -- integrate the pointwise bound
  have hsumint : ∀ t ∈ Finset.range T,
      Integrable (fun ω => f (sgdIterate grad η (samp ω) (start ω) t) (samp ω t)
        - f θstar (samp ω t)) P := by
    intro t _
    exact (hintf _ (hxm t) (fun ω => hxn t ω) t).sub
      (hintf (fun _ => θstar) measurable_const (fun _ => hstar) t)
  have hleft : ∫ ω, (∑ t ∈ Finset.range T,
      (f (sgdIterate grad η (samp ω) (start ω) t) (samp ω t) - f θstar (samp ω t))) ∂P
      = ∑ t ∈ Finset.range T,
        (∫ ω, f (sgdIterate grad η (samp ω) (start ω) t) (samp ω t) ∂P
          - ∫ ω, f θstar (samp ω t) ∂P) := by
    rw [integral_finset_sum _ hsumint]
    refine Finset.sum_congr rfl fun t ht => ?_
    exact integral_sub (hintf _ (hxm t) (fun ω => hxn t ω) t)
      (hintf (fun _ => θstar) measurable_const (fun _ => hstar) t)
  have hrightint : Integrable
      (fun ω => ‖start ω - θstar‖ ^ 2 / (2 * η) + η * T * G₀ ^ 2 / 2) P :=
    (hintInit.div_const _).add (integrable_const _)
  have hmono : ∫ ω, (∑ t ∈ Finset.range T,
      (f (sgdIterate grad η (samp ω) (start ω) t) (samp ω t) - f θstar (samp ω t))) ∂P
      ≤ (∫ ω, ‖start ω - θstar‖ ^ 2 ∂P) / (2 * η) + η * T * G₀ ^ 2 / 2 := by
    have h1 := integral_mono (integrable_finset_sum _ hsumint) hrightint hpt
    have h2 : ∫ ω, (‖start ω - θstar‖ ^ 2 / (2 * η) + η * T * G₀ ^ 2 / 2) ∂P
        = (∫ ω, ‖start ω - θstar‖ ^ 2 ∂P) / (2 * η) + η * T * G₀ ^ 2 / 2 := by
      rw [integral_add (hintInit.div_const _) (integrable_const _), integral_div]
      simp
    rw [h2] at h1
    exact h1
  have hstep1 : ∑ t ∈ Finset.range T,
      ((∫ ω, epochPopulationRisk D f (sgdIterate grad η (samp ω) (start ω) t) ∂P)
        - epochPopulationRisk D f θstar)
      ≤ R / (2 * η) + η * T * G₀ ^ 2 / 2 := by
    have hcongr : ∑ t ∈ Finset.range T,
        ((∫ ω, epochPopulationRisk D f (sgdIterate grad η (samp ω) (start ω) t) ∂P)
          - epochPopulationRisk D f θstar)
        = ∑ t ∈ Finset.range T,
          (∫ ω, f (sgdIterate grad η (samp ω) (start ω) t) (samp ω t) ∂P
            - ∫ ω, f θstar (samp ω t) ∂P) := by
      refine Finset.sum_congr rfl fun t ht => ?_
      rw [hunbiased t ht, hfreshLaw t ht]
    rw [hcongr, ← hleft]
    have hRdiv : (∫ ω, ‖start ω - θstar‖ ^ 2 ∂P) / (2 * η) ≤ R / (2 * η) := by
      have h2η : (0 : ℝ) < 2 * η := by linarith
      gcongr
    linarith [hmono]
  -- averaging: the epoch output beats the average of the pre-update iterates
  have haverage : ∀ ω, (T : ℝ) * epochPopulationRisk D f (sgdAverage grad η (samp ω) (start ω) T)
      ≤ ∑ t ∈ Finset.range T,
        epochPopulationRisk D f (sgdIterate grad η (samp ω) (start ω) t) := by
    intro ω
    have hpw : ∀ w, (T : ℝ) * f (sgdAverage grad η (samp ω) (start ω) T) w
        ≤ ∑ t ∈ Finset.range T, f (sgdIterate grad η (samp ω) (start ω) t) w :=
      fun w => loss_sgdAverage_le hT (hstart ω) hconv w
    have hI1 : Integrable (fun w => (T : ℝ) * f (sgdAverage grad η (samp ω) (start ω) T) w) D := by
      refine Integrable.const_mul ?_ _
      refine Integrable.mono' (integrable_const Mf) ?_ ?_
      · exact (hfm.measurable.comp (measurable_const.prodMk measurable_id)).aestronglyMeasurable
      · exact Filter.Eventually.of_forall fun w => by
          rw [Real.norm_eq_abs]; exact hfb _ _ (hxbn ω)
    have hI2 : ∀ t ∈ Finset.range T,
        Integrable (fun w => f (sgdIterate grad η (samp ω) (start ω) t) w) D := by
      intro t _
      refine Integrable.mono' (integrable_const Mf) ?_ ?_
      · exact (hfm.measurable.comp (measurable_const.prodMk measurable_id)).aestronglyMeasurable
      · exact Filter.Eventually.of_forall fun w => by
          rw [Real.norm_eq_abs]; exact hfb _ _ (hxn t ω)
    have := integral_mono hI1 (integrable_finset_sum _ hI2) hpw
    rw [integral_const_mul, integral_finset_sum _ hI2] at this
    exact this
  have hstep2 : (T : ℝ) * (∫ ω, epochPopulationRisk D f
      (sgdAverage grad η (samp ω) (start ω) T) ∂P)
      ≤ ∑ t ∈ Finset.range T,
        ∫ ω, epochPopulationRisk D f (sgdIterate grad η (samp ω) (start ω) t) ∂P := by
    have hI1 : Integrable (fun ω => (T : ℝ) * epochPopulationRisk D f
        (sgdAverage grad η (samp ω) (start ω) T)) P :=
      (hintF _ hxbm hxbn).const_mul _
    have hI2 : ∀ t ∈ Finset.range T, Integrable (fun ω =>
        epochPopulationRisk D f (sgdIterate grad η (samp ω) (start ω) t)) P :=
      fun t _ => hintF _ (hxm t) (fun ω => hxn t ω)
    have := integral_mono hI1 (integrable_finset_sum _ hI2) haverage
    rw [integral_const_mul, integral_finset_sum _ hI2] at this
    exact this
  have hsplit : ∑ t ∈ Finset.range T,
      ((∫ ω, epochPopulationRisk D f (sgdIterate grad η (samp ω) (start ω) t) ∂P)
        - epochPopulationRisk D f θstar)
      = (∑ t ∈ Finset.range T,
          ∫ ω, epochPopulationRisk D f (sgdIterate grad η (samp ω) (start ω) t) ∂P)
        - (T : ℝ) * epochPopulationRisk D f θstar := by
    rw [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_range, nsmul_eq_mul]
  have hfinal : (T : ℝ) * ((∫ ω, epochPopulationRisk D f
      (sgdAverage grad η (samp ω) (start ω) T) ∂P) - epochPopulationRisk D f θstar)
      ≤ R / (2 * η) + η * T * G₀ ^ 2 / 2 := by
    rw [mul_sub]
    rw [hsplit] at hstep1
    linarith [hstep2, hstep1]
  have hres : (∫ ω, epochPopulationRisk D f (sgdAverage grad η (samp ω) (start ω) T) ∂P)
      - epochPopulationRisk D f θstar ≤ (R / (2 * η) + η * T * G₀ ^ 2 / 2) / T := by
    rw [le_div_iff₀ hTR]
    nlinarith [hfinal]
  refine hres.trans (le_of_eq ?_)
  have hTne : (T : ℝ) ≠ 0 := ne_of_gt hTR
  have hηne : η ≠ 0 := ne_of_gt hη
  field_simp

/-- Unbiasedness from independence: if the evaluation point `Y` is independent of the fresh
sample `Zv`, and `Zv` has law `D`, then the expected loss at the fresh sample is the expected
population risk at `Y`. This is the step of Appendix E.1 where the independence of each fresh
sample from its pre-update iterate makes the stochastic gradient unbiased. -/
theorem integral_loss_of_indepFun
    {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω} [IsProbabilityMeasure P]
    {𝒵 : Type*} [MeasurableSpace 𝒵] {D : Measure 𝒵} [IsProbabilityMeasure D]
    {f : EuclideanSpace ℝ (Fin d) → 𝒵 → ℝ} {Mf : ℝ}
    (hfm : StronglyMeasurable (Function.uncurry f))
    (hfb : ∀ x z, ‖x‖ ≤ 1 → |f x z| ≤ Mf)
    {Y : Ω → EuclideanSpace ℝ (Fin d)} {Zv : Ω → 𝒵}
    (hY : Measurable Y) (hYn : ∀ ω, ‖Y ω‖ ≤ 1)
    (hZ : Measurable Zv) (hlaw : Measure.map Zv P = D)
    (hind : ProbabilityTheory.IndepFun Y Zv P) :
    ∫ ω, f (Y ω) (Zv ω) ∂P = ∫ ω, epochPopulationRisk D f (Y ω) ∂P := by
  classical
  set g : EuclideanSpace ℝ (Fin d) × 𝒵 → ℝ := fun q => f (ballProjection q.1) q.2 with hg
  have hgm : StronglyMeasurable g := by
    refine hfm.measurable.comp ((measurable_ballProjection.comp measurable_fst).prodMk
      measurable_snd) |>.stronglyMeasurable
  have hgb : ∀ q, |g q| ≤ Mf := fun q => hfb _ _ (norm_ballProjection_le_one q.1)
  have hgY : ∀ ω, g (Y ω, Zv ω) = f (Y ω) (Zv ω) := by
    intro ω
    rw [hg]
    simp [ballProjection_of_norm_le_one (hYn ω)]
  have hgYz : ∀ ω, (∫ z, g (Y ω, z) ∂D) = epochPopulationRisk D f (Y ω) := by
    intro ω
    rw [hg, epochPopulationRisk]
    simp [ballProjection_of_norm_le_one (hYn ω)]
  have hpair : Measurable fun ω => (Y ω, Zv ω) := hY.prodMk hZ
  have hjoint : Measure.map (fun ω => (Y ω, Zv ω)) P
      = (Measure.map Y P).prod (Measure.map Zv P) :=
    (ProbabilityTheory.indepFun_iff_map_prod_eq_prod_map_map hY.aemeasurable
      hZ.aemeasurable).1 hind
  have hYprob : IsProbabilityMeasure (Measure.map Y P) := Measure.isProbabilityMeasure_map hY.aemeasurable
  have hprodint : Integrable g ((Measure.map Y P).prod D) := by
    refine Integrable.mono' (integrable_const Mf) hgm.aestronglyMeasurable ?_
    exact Filter.Eventually.of_forall fun q => by rw [Real.norm_eq_abs]; exact hgb q
  calc ∫ ω, f (Y ω) (Zv ω) ∂P = ∫ ω, g (Y ω, Zv ω) ∂P := by
        exact integral_congr_ae (Filter.Eventually.of_forall fun ω => (hgY ω).symm)
    _ = ∫ q, g q ∂(Measure.map (fun ω => (Y ω, Zv ω)) P) := by
        rw [integral_map hpair.aemeasurable hgm.aestronglyMeasurable]
    _ = ∫ q, g q ∂((Measure.map Y P).prod D) := by rw [hjoint, hlaw]
    _ = ∫ y, (∫ z, g (y, z) ∂D) ∂(Measure.map Y P) := integral_prod g hprodint
    _ = ∫ ω, (∫ z, g (Y ω, z) ∂D) ∂P := by
        refine integral_map hY.aemeasurable ?_
        exact (hgm.integral_prod_right').aestronglyMeasurable
    _ = ∫ ω, epochPopulationRisk D f (Y ω) ∂P := by
        exact integral_congr_ae (Filter.Eventually.of_forall fun ω => hgYz ω)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SampleComplexityEpochStep.lean <==
import LossOnlyTraceability.SampleComplexityUpper
import Mathlib.Probability.Independence.Basic

/-! Proposition 4, upper clause, **unconditional**: the single-epoch induction step of the epoch
schedule of Appendix E.1 on the `(n + T)`-fold product of a data law.

The first `n` coordinates of `Measure.pi` over `Fin (n + T)` carry the samples of the preceding epochs
and have the law `D^n` (`measurePreserving_castAdd_block`); every later coordinate has the law
`D`; the coordinates are independent (`iIndepFun_pi`), so the pre-update iterate at step `t`,
which is a measurable function of the first `n + t` coordinates only, is independent of the fresh
draw at coordinate `n + t` (`indepFun_sgdIterate_fresh`). With the growth bound of Appendix E.1,
`F_D(θ) − F_D(θ*) ≥ a‖θ − θ*‖^r`, Jensen localizes the epoch's start, and
`epoch_expected_excess_le` with `epoch_bound_le_half` halves the expected excess
(`properlyAchievable_epoch_step`). The epoch schedule then gives the upper clause with the
explicit constant `C₁ = 1 + 3G₀ + 8G₀² a^{−2/r}` (`sample_complexity_upper_unconditional`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section FreshBlock

variable {𝒵 : Type*} [mZ : MeasurableSpace 𝒵]

/-- The first `n` coordinates of `n + T` independent draws from `D` are `n` independent draws
from `D`. -/
theorem measurePreserving_castAdd_block (D : Measure 𝒵) [IsProbabilityMeasure D] (n T : ℕ) :
    MeasurePreserving (fun s : Fin (n + T) → 𝒵 => fun i : Fin n => s (Fin.castAdd T i))
      (Measure.pi fun _ : Fin (n + T) => D) (Measure.pi fun _ : Fin n => D) := by
  have h1 := MeasurePreserving.symm _
    (measurePreserving_piCongrLeft (α := fun _ : Fin (n + T) => 𝒵)
      (fun _ : Fin (n + T) => D) finSumFinEquiv)
  have h2 := measurePreserving_sumPiEquivProdPi (X := fun _ : Fin n ⊕ Fin T => 𝒵)
    (fun _ : Fin n ⊕ Fin T => D)
  have h3 := measurePreserving_fst (μ := Measure.pi fun _ : Fin n => D)
    (ν := Measure.pi fun _ : Fin T => D)
  have h := h3.comp (h2.comp h1)
  convert h using 1
  funext s i
  simp [MeasurableEquiv.coe_sumPiEquivProdPi, Equiv.sumPiEquivProdPi, MeasurableEquiv.piCongrLeft,
    Equiv.piCongrLeft_symm_apply]

/-- Every coordinate of the product law has the law `D`. -/
theorem map_eval_pi_eq (D : Measure 𝒵) [IsProbabilityMeasure D] {m : ℕ} (j : Fin m) :
    Measure.map (fun s : Fin m → 𝒵 => s j) (Measure.pi fun _ : Fin m => D) = D :=
  (measurePreserving_eval (fun _ : Fin m => D) j).map_eq

/-- A coordinate of a product space is measurable for the σ-algebra generated by any set of
coordinates containing it. -/
theorem measurable_eval_iSup_comap {m : ℕ} {S : Set (Fin m)} {j : Fin m} (hj : j ∈ S) :
    Measurable[⨆ i ∈ S, MeasurableSpace.comap (fun s : Fin m → 𝒵 => s i) mZ]
      (fun s : Fin m → 𝒵 => s j) :=
  by
  rw [measurable_iff_comap_le]
  exact le_iSup₂_of_le (f := fun i (_ : i ∈ S) =>
      MeasurableSpace.comap (fun s : Fin m → 𝒵 => s i) mZ) j hj le_rfl

/-- For independent coordinates, a function of the coordinates in `S` is independent of a
coordinate outside `S`. -/
theorem indepFun_of_measurable_iSup_comap (D : Measure 𝒵) [IsProbabilityMeasure D] {m : ℕ}
    {β : Type*} [MeasurableSpace β] {S : Set (Fin m)} {j : Fin m} (hj : j ∉ S)
    {Y : (Fin m → 𝒵) → β}
    (hY : Measurable[⨆ i ∈ S, MeasurableSpace.comap (fun s : Fin m → 𝒵 => s i)
      mZ] Y) :
    IndepFun Y (fun s : Fin m → 𝒵 => s j) (Measure.pi fun _ : Fin m => D) := by
  have hind : iIndepFun (fun (i : Fin m) (s : Fin m → 𝒵) => s i)
      (Measure.pi fun _ : Fin m => D) :=
    iIndepFun_pi (X := fun _ : Fin m => (id : 𝒵 → 𝒵)) (fun _ => aemeasurable_id)
  have hiI : iIndep (fun i : Fin m => MeasurableSpace.comap (fun s : Fin m → 𝒵 => s i)
      mZ) (Measure.pi fun _ : Fin m => D) :=
    (iIndepFun_iff_iIndep _ _ _).1 hind
  have hle : ∀ i : Fin m, MeasurableSpace.comap (fun s : Fin m → 𝒵 => s i) mZ
      ≤ MeasurableSpace.pi := fun i => (measurable_pi_apply i).comap_le
  have hdisj : Disjoint S {j} := Set.disjoint_singleton_right.2 hj
  have hI := indep_iSup_of_disjoint hle hiI hdisj
  rw [IndepFun_iff_Indep]
  refine indep_of_indep_of_le_right (indep_of_indep_of_le_left hI hY.comap_le) ?_
  exact le_iSup₂ (f := fun i (_ : i ∈ ({j} : Set (Fin m))) =>
    MeasurableSpace.comap (fun s : Fin m → 𝒵 => s i) mZ) j rfl

end FreshBlock

section Iterates

variable {d : ℕ}

/-- The `t`-th pre-update iterate depends only on the start and on the samples before step `t`:
it is measurable for any σ-algebra making those measurable. -/
theorem measurable_sgdIterate_of_lt {Ω 𝒵 : Type*} [mΩ : MeasurableSpace Ω] [MeasurableSpace 𝒵]
    {grad : EuclideanSpace ℝ (Fin d) → 𝒵 → EuclideanSpace ℝ (Fin d)} {η : ℝ}
    {start : Ω → EuclideanSpace ℝ (Fin d)} {samp : Ω → ℕ → 𝒵}
    (hgm : Measurable (Function.uncurry grad)) (hsm : Measurable start) :
    ∀ t : ℕ, (∀ k < t, Measurable fun ω => samp ω k) →
      Measurable fun ω => sgdIterate grad η (samp ω) (start ω) t := by
  intro t
  induction t with
  | zero => intro _; simpa using hsm
  | succ t ih =>
      intro hz
      have ih' := ih fun k hk => hz k (Nat.lt_succ_of_lt hk)
      simp only [sgdIterate_succ]
      refine measurable_ballProjection.comp ?_
      refine ih'.sub (Measurable.const_smul ?_ η)
      exact hgm.comp (ih'.prodMk (hz t (Nat.lt_succ_self t)))

end Iterates

section EpochStep

variable {d : ℕ} {𝒵 : Type*} [mZ : MeasurableSpace 𝒵]

/-- The index of the `k`-th fresh sample of an epoch of length `T` placed after the first `n`
samples; indices past the epoch are clamped to its last sample. -/
def freshIndex (n T : ℕ) (hT : 0 < T) (k : ℕ) : Fin (n + T) :=
  Fin.natAdd n ⟨min k (T - 1), by omega⟩

theorem freshIndex_val {n T : ℕ} (hT : 0 < T) (k : ℕ) :
    (freshIndex n T hT k : ℕ) = n + min k (T - 1) := rfl

/-- One epoch of projected SGD with pre-update averaging, run on the fresh block of an
`(n + T)`-sample training set and started at the output of a learner on the first `n` samples. -/
def epochLearner (grad : EuclideanSpace ℝ (Fin d) → 𝒵 → EuclideanSpace ℝ (Fin d)) (η : ℝ)
    {n T : ℕ} (hT : 0 < T) (A : (Fin n → 𝒵) → EuclideanSpace ℝ (Fin d))
    (s : Fin (n + T) → 𝒵) : EuclideanSpace ℝ (Fin d) :=
  sgdAverage grad η (fun k => s (freshIndex n T hT k)) (A fun i => s (Fin.castAdd T i)) T

/-- Independence of each pre-update iterate from its fresh sample: under `D^{n+T}`, the `t`-th
iterate of the epoch (`t < T`) is independent of the sample used at step `t`. -/
theorem indepFun_sgdIterate_fresh (D : Measure 𝒵) [IsProbabilityMeasure D]
    {grad : EuclideanSpace ℝ (Fin d) → 𝒵 → EuclideanSpace ℝ (Fin d)} {η : ℝ}
    (hgm : Measurable (Function.uncurry grad))
    {n T : ℕ} (hT : 0 < T) {A : (Fin n → 𝒵) → EuclideanSpace ℝ (Fin d)} (hA : Measurable A)
    {t : ℕ} (ht : t < T) :
    IndepFun (fun s : Fin (n + T) → 𝒵 =>
        sgdIterate grad η (fun k => s (freshIndex n T hT k)) (A fun i => s (Fin.castAdd T i)) t)
      (fun s : Fin (n + T) → 𝒵 => s (freshIndex n T hT t))
      (Measure.pi fun _ : Fin (n + T) => D) := by
  set S : Set (Fin (n + T)) := {j | (j : ℕ) < n + t} with hS
  set mS := ⨆ i ∈ S, MeasurableSpace.comap (fun s : Fin (n + T) → 𝒵 => s i)
    mZ with hmS
  have hj : freshIndex n T hT t ∉ S := by
    simp only [hS, Set.mem_setOf_eq, freshIndex_val, not_lt]
    omega
  refine indepFun_of_measurable_iSup_comap D hj ?_
  have hblock : Measurable[mS] fun s : Fin (n + T) → 𝒵 => fun i : Fin n => s (Fin.castAdd T i) := by
    refine measurable_pi_iff.mpr fun i => ?_
    refine measurable_eval_iSup_comap (S := S) ?_
    simp only [hS, Set.mem_setOf_eq, Fin.val_castAdd]
    omega
  have hstart : Measurable[mS] fun s : Fin (n + T) → 𝒵 => A fun i => s (Fin.castAdd T i) :=
    hA.comp hblock
  refine measurable_sgdIterate_of_lt (mΩ := mS) hgm hstart t fun k hk => ?_
  refine measurable_eval_iSup_comap (S := S) ?_
  simp only [hS, Set.mem_setOf_eq, freshIndex_val]
  omega

/-- The epoch learner is measurable. -/
theorem measurable_epochLearner
    {grad : EuclideanSpace ℝ (Fin d) → 𝒵 → EuclideanSpace ℝ (Fin d)} {η : ℝ}
    (hgm : Measurable (Function.uncurry grad))
    {n T : ℕ} (hT : 0 < T) {A : (Fin n → 𝒵) → EuclideanSpace ℝ (Fin d)} (hA : Measurable A) :
    Measurable (epochLearner grad η hT A) := by
  have hblock : Measurable fun s : Fin (n + T) → 𝒵 => fun i : Fin n => s (Fin.castAdd T i) :=
    measurable_pi_iff.mpr fun i => measurable_pi_apply _
  exact measurable_sgdAverage (samp := fun (s : Fin (n + T) → 𝒵) k => s (freshIndex n T hT k))
    hgm (hA.comp hblock) (fun k => measurable_pi_apply _) T

/-- **The single-epoch step of Proposition 4 (upper clause).** Let every admissible law `D` be a
probability law whose population objective has a minimizer `θ*` on the unit ball with the
growth `F_D(θ) − F_D(θ*) ≥ a‖θ − θ*‖^r` there, let `f(·, z)` be convex on the unit ball
with subgradient `grad(·, z)` of norm at most `G₀`, and let `f` be bounded on the unit ball and
jointly measurable, `grad` jointly measurable. If some proper measurable learner on `n` samples
has expected excess at most `δ > 0` on every admissible law, then one more epoch of
`T = epochLength G₀ a r δ` fresh samples with step `η = δ/(2G₀²)` (`epochLearner`) has expected
excess at most `δ/2` on every admissible law. -/
theorem properlyAchievable_epoch_step
    {f : EuclideanSpace ℝ (Fin d) → 𝒵 → ℝ}
    {grad : EuclideanSpace ℝ (Fin d) → 𝒵 → EuclideanSpace ℝ (Fin d)}
    {Dset : Measure 𝒵 → Prop} {G₀ a r Mf : ℝ}
    (hG : 0 < G₀) (ha : 0 < a) (hr : 2 ≤ r)
    (hfm : StronglyMeasurable (Function.uncurry f))
    (hgm : Measurable (Function.uncurry grad))
    (hfb : ∀ x z, ‖x‖ ≤ 1 → |f x z| ≤ Mf)
    (hgrad : ∀ x z, ‖x‖ ≤ 1 → ‖grad x z‖ ≤ G₀)
    (hconv : ∀ x y z, ‖x‖ ≤ 1 → ‖y‖ ≤ 1 → f x z + ⟪grad x z, y - x⟫_ℝ ≤ f y z)
    (hprob : ∀ D : Measure 𝒵, Dset D → IsProbabilityMeasure D)
    (hgrowth : ∀ D : Measure 𝒵, Dset D → ∃ θs : EuclideanSpace ℝ (Fin d), ‖θs‖ ≤ 1 ∧
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        a * ‖θ - θs‖ ^ r ≤ epochPopulationRisk D f θ - epochPopulationRisk D f θs)
    {δ : ℝ} (hδ : 0 < δ) {n : ℕ} (h : ProperlyAchievable f Dset δ n) :
    ProperlyAchievable f Dset (δ / 2) (n + epochLength G₀ a r δ) := by
  obtain ⟨A, hA, hAn, hacc⟩ := h
  set T := epochLength G₀ a r δ with hTdef
  have hT : 0 < T := epochLength_pos hG ha hδ
  set η := epochStepSize G₀ δ with hηdef
  have hη : 0 < η := by rw [hηdef, epochStepSize]; positivity
  have hrpos : (0 : ℝ) < r := lt_of_lt_of_le (by norm_num) hr
  refine ⟨epochLearner grad η hT A, measurable_epochLearner hgm hT hA,
    fun s => norm_sgdAverage_le_one (hAn _) T, ?_⟩
  intro D hD θ hθ
  haveI : IsProbabilityMeasure D := hprob D hD
  obtain ⟨θs, hθs, hgr⟩ := hgrowth D hD
  set P := Measure.pi fun _ : Fin (n + T) => D with hP
  set start : (Fin (n + T) → 𝒵) → EuclideanSpace ℝ (Fin d) :=
    fun s => A fun i => s (Fin.castAdd T i) with hstartdef
  set samp : (Fin (n + T) → 𝒵) → ℕ → 𝒵 := fun s k => s (freshIndex n T hT k) with hsampdef
  have hblock := measurePreserving_castAdd_block D n T
  have hsm : Measurable start := hA.comp hblock.measurable
  have hzm : ∀ k, Measurable fun s => samp s k := fun k => measurable_pi_apply _
  have hFm := stronglyMeasurable_epochPopulationRisk D hfm
  have hFb : ∀ x, ‖x‖ ≤ 1 → |epochPopulationRisk D f x| ≤ Mf := fun x hx =>
    abs_epochPopulationRisk_le D fun z => hfb x z hx
  -- the accuracy of the learner on `n` samples, transported to the first block
  have hprev : (∫ s, epochPopulationRisk D f (start s) ∂P)
      = ∫ s, epochPopulationRisk D f (A s) ∂(Measure.pi fun _ : Fin n => D) := by
    rw [← hblock.map_eq, integral_map (f := fun y => epochPopulationRisk D f (A y))
      hblock.measurable.aemeasurable (hFm.comp_measurable hA).aestronglyMeasurable]
  have hstartacc := hacc D hD θs hθs
  rw [← hprev] at hstartacc
  -- localization of the start: `E‖θ₁ − θ*‖² ≤ (δ/a)^{2/r}`
  have hFint : Integrable (fun s => epochPopulationRisk D f (start s)) P := by
    refine Integrable.of_bound (hFm.comp_measurable hsm).aestronglyMeasurable Mf
      (Filter.Eventually.of_forall fun s => ?_)
    rw [Real.norm_eq_abs]
    exact hFb _ (hAn _)
  have hem : Measurable fun s => ‖start s - θs‖ := (hsm.sub_const θs).norm
  have he2 : ∀ s, ‖start s - θs‖ ≤ 2 := fun s =>
    le_trans (norm_sub_le _ _) (by linarith [hAn (fun i => s (Fin.castAdd T i))])
  have herint : Integrable (fun s => ‖start s - θs‖ ^ r) P := by
    refine Integrable.of_bound (hem.pow_const r).aestronglyMeasurable ((2 : ℝ) ^ r)
      (Filter.Eventually.of_forall fun s => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.rpow_nonneg (norm_nonneg _) _)]
    exact Real.rpow_le_rpow (norm_nonneg _) (he2 s) hrpos.le
  have hmom : ∫ s, ‖start s - θs‖ ^ r ∂P ≤ δ / a := by
    have hmono : ∫ s, a * ‖start s - θs‖ ^ r ∂P
        ≤ ∫ s, (epochPopulationRisk D f (start s) - epochPopulationRisk D f θs) ∂P :=
      integral_mono (herint.const_mul a) (hFint.sub (integrable_const _))
        fun s => hgr _ (hAn _)
    rw [integral_const_mul, integral_sub hFint (integrable_const _), integral_const] at hmono
    simp only [probReal_univ, smul_eq_mul, one_mul] at hmono
    rw [le_div_iff₀ ha]
    linarith
  have hloc := integral_norm_sq_le_rpow (P := P) hr (e := fun s => ‖start s - θs‖)
    hem.aestronglyMeasurable (fun s => norm_nonneg _) he2 hmom
  have hR : ∫ s, ‖start s - θs‖ ^ 2 ∂P ≤ (δ / a) ^ (2 / r) := by
    simpa only [Real.rpow_two] using hloc
  -- unbiasedness from the independence of each iterate and its fresh sample
  have hunb : ∀ t ∈ Finset.range T,
      ∫ s, f (sgdIterate grad η (samp s) (start s) t) (samp s t) ∂P
        = ∫ s, epochPopulationRisk D f (sgdIterate grad η (samp s) (start s) t) ∂P := by
    intro t ht
    have htT : t < T := Finset.mem_range.1 ht
    exact integral_loss_of_indepFun hfm hfb (measurable_sgdIterate hgm hsm hzm t)
      (fun s => norm_sgdIterate_le_one (hAn _) t) (measurable_pi_apply _)
      (map_eval_pi_eq D _) (indepFun_sgdIterate_fresh D hgm hT hA htT)
  have hfresh : ∀ t ∈ Finset.range T,
      ∫ s, f θs (samp s t) ∂P = epochPopulationRisk D f θs := by
    intro t _
    have hfθ : StronglyMeasurable fun z => f θs z :=
      (hfm.measurable.comp (measurable_const.prodMk measurable_id)).stronglyMeasurable
    rw [epochPopulationRisk, ← map_eval_pi_eq D (freshIndex n T hT t),
      integral_map (measurable_pi_apply _).aemeasurable hfθ.aestronglyMeasurable]
  have hepoch := epoch_expected_excess_le (P := P) (D := D) (T := T) (η := η) (G₀ := G₀)
    (Mf := Mf) (R := (δ / a) ^ (2 / r)) (start := start) (samp := samp) (θstar := θs)
    hT hη hfm hgm hsm hzm hfb (fun s => hAn _) hθs hgrad hconv hunb hfresh hR
  have hhalf := epoch_bound_le_half hG ha hr hδ
  have hmin : epochPopulationRisk D f θs ≤ epochPopulationRisk D f θ := by
    have := hgr θ hθ
    have h0 : 0 ≤ a * ‖θ - θs‖ ^ r := mul_nonneg ha.le (Real.rpow_nonneg (norm_nonneg _) _)
    linarith
  show (∫ s, epochPopulationRisk D f
      (sgdAverage grad η (samp s) (start s) T) ∂P) - epochPopulationRisk D f θ ≤ δ / 2
  linarith

end EpochStep

section Upper

variable {d : ℕ} {𝒵 : Type*} [MeasurableSpace 𝒵]

/-- **Proposition 4, upper clause, with explicit constant.** Under the hypotheses of
`properlyAchievable_epoch_step` (probability laws whose population objectives have the growth
`F_D(θ) − F_D(θ*) ≥ a‖θ − θ*‖^r` about a minimizer on the unit ball, convex losses with
subgradients of norm at most `G₀`, bounded jointly measurable loss, measurable subgradient), for
every `0 < ε ≤ 1` the epoch-SGD schedule started at `θ₁ = 0` gives a proper measurable learner on
`n ≤ C₁ ε^{−2+2/r}` samples, `C₁ = sampleConstant G₀ a r = 1 + 3G₀ + 8G₀² a^{−2/r}`, whose expected
excess is at most `ε` on every admissible law. -/
theorem sample_complexity_upper_unconditional
    {f : EuclideanSpace ℝ (Fin d) → 𝒵 → ℝ}
    {grad : EuclideanSpace ℝ (Fin d) → 𝒵 → EuclideanSpace ℝ (Fin d)}
    {Dset : Measure 𝒵 → Prop} {G₀ a r Mf ε : ℝ}
    (hG : 0 < G₀) (ha : 0 < a) (hr : 2 ≤ r) (hε : 0 < ε) (hε1 : ε ≤ 1)
    (hfm : StronglyMeasurable (Function.uncurry f))
    (hgm : Measurable (Function.uncurry grad))
    (hfb : ∀ x z, ‖x‖ ≤ 1 → |f x z| ≤ Mf)
    (hgrad : ∀ x z, ‖x‖ ≤ 1 → ‖grad x z‖ ≤ G₀)
    (hconv : ∀ x y z, ‖x‖ ≤ 1 → ‖y‖ ≤ 1 → f x z + ⟪grad x z, y - x⟫_ℝ ≤ f y z)
    (hprob : ∀ D : Measure 𝒵, Dset D → IsProbabilityMeasure D)
    (hgrowth : ∀ D : Measure 𝒵, Dset D → ∃ θs : EuclideanSpace ℝ (Fin d), ‖θs‖ ≤ 1 ∧
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        a * ‖θ - θs‖ ^ r ≤ epochPopulationRisk D f θ - epochPopulationRisk D f θs) :
    ∃ n : ℕ, (n : ℝ) ≤ sampleConstant G₀ a r * ε ^ (-sampleExponent r)
      ∧ ProperlyAchievable f Dset ε n :=
  sample_complexity_upper_of_epoch_step hG ha hr hε hε1
    (properlyAchievable_zero hG.le hfm hfb hgrad hconv hprob)
    fun _ hδ _ h => properlyAchievable_epoch_step hG ha hr hfm hgm hfb hgrad hconv hprob
      hgrowth hδ h

end Upper

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SampleComplexityLower.lean <==
import LossOnlyTraceability.Fingerprint
import LossOnlyTraceability.PowerMap
import LossOnlyTraceability.SampleComplexitySchedule

/-! Proposition 4, converse clause: two ingredients of the necessity argument of Appendix E.2.

Proved here: a reference point that depends only on `p` has zero expected correlation with the
centered training sum, so Lemma 8 gives the error representation
`E_Π⟪θ̂ − θ*_p, ∑_i (Z_i − μ_p)⟫ = κ E_Π⟪θ̂, μ_p⟫` (`fingerprinting_error_representation`); and
the exponent arithmetic `2 − 4/q − 2/r = −(2 − 2/r)` at `q = r/(r−1)`, which turns the calibrated
alignment, the Cauchy–Schwarz bound and the accuracy scale into `n ≥ c₁ ε^{−2+2/r}` with
`c₁ = c²/(b² C_w)`.

Taken as hypotheses in this module: the calibrated alignment `c ε^{1−2/q} ≤ b κ E_Π⟪θ̂, μ_p⟫`,
which is where the dimension condition `d ≥ C_dim n_ε` of Proposition 4 and its smallness condition
on `ε` enter; the fingerprinting-plus-Cauchy–Schwarz conclusion `b κ A ≤ b √(n w)`, including the
centered-sum second-moment bound `≤ n`; and the accuracy scale `w ≤ C_w ε^{2/r}`. In the arithmetic
statement `n`, `w`, `A` and `κ` are unconstrained reals, with no learner, no sample space and no
dimension `d`, and `fingerprinting_error_representation` is not combined with it. The converse
clause of Proposition 4 itself, "in dimension `d ≥ C_dim n_ε`, every proper `ε`-accurate learner
needs `Ω(n_ε)` samples", is `native_sample_complexity_lower` in `SampleComplexityConverse`, which
proves the three inputs. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

variable {κ : ℝ} {n d : ℕ}

/-- Under the product law at `p`, each centered sample vector has zero mean. -/
theorem sum_sampleWeight_smul_centered {n d : ℕ} (p : Fin d → ℝ) (i : Fin n) :
    ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ • (sampleFeature i σ - priorMean p) = 0 := by
  simp only [smul_sub]
  rw [Finset.sum_sub_distrib, sum_sampleWeight_smul_sampleFeature, ← Finset.sum_smul,
    sum_sampleWeight, one_smul, sub_self]

/-- A reference point that depends only on `p` has zero expected correlation with the centered
training sum; this is the step of Appendix E.2 where the population minimizer `θ*_p`, which is
fixed given `p`, has zero expected correlation with the centered training sum. -/
theorem sum_sampleWeight_inner_centered_const {n d : ℕ} (p : Fin d → ℝ)
    (c : EuclideanSpace ℝ (Fin d)) :
    (∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
      ⟪c, ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ) = 0 := by
  have h1 : ∀ σ : Fin n → Fin d → Bool,
      sampleWeight p σ * ⟪c, ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ
        = ⟪c, sampleWeight p σ • (∑ i, (sampleFeature i σ - priorMean p))⟫_ℝ := by
    intro σ
    rw [real_inner_smul_right]
  rw [Finset.sum_congr rfl fun σ _ => h1 σ, ← inner_sum]
  have h2 : ∑ σ : Fin n → Fin d → Bool,
      sampleWeight p σ • (∑ i, (sampleFeature i σ - priorMean p)) = 0 := by
    have hsm : ∀ σ : Fin n → Fin d → Bool,
        sampleWeight p σ • (∑ i, (sampleFeature i σ - priorMean p))
          = ∑ i, sampleWeight p σ • (sampleFeature i σ - priorMean p) :=
      fun σ => Finset.smul_sum
    rw [Finset.sum_congr rfl fun σ _ => hsm σ, Finset.sum_comm]
    exact Finset.sum_eq_zero fun i _ => sum_sampleWeight_smul_centered p i
  rw [h2, inner_zero_right]

/-- The error representation of the necessity proof: subtracting any `p`-measurable reference
point does not change the fingerprinting correlation, so Lemma 8 gives
`E_Π⟪θ̂ − θ*_p, ∑_i (Z_i − μ_p)⟫ = κ E_Π⟪θ̂, μ_p⟫`. -/
theorem fingerprinting_error_representation (hκ : 0 < κ) (hd : 0 < d)
    (g : (Fin n → Fin d → Bool) → EuclideanSpace ℝ (Fin d))
    (ref : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) :
    (∫ p, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
        ⟪g σ - ref p, ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ ∂(prior κ d))
      = κ * ∫ p, ∑ σ : Fin n → Fin d → Bool,
          sampleWeight p σ * ⟪g σ, priorMean p⟫_ℝ ∂(prior κ d) := by
  have hpt : ∀ p : Fin d → ℝ,
      (∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
          ⟪g σ - ref p, ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ)
        = ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
            ⟪g σ, ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ := by
    intro p
    have hsplit : ∀ σ : Fin n → Fin d → Bool,
        sampleWeight p σ * ⟪g σ - ref p, ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ
          = sampleWeight p σ * ⟪g σ, ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ
            - sampleWeight p σ * ⟪ref p, ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ := by
      intro σ
      rw [inner_sub_left]
      ring
    rw [Finset.sum_congr rfl fun σ _ => hsplit σ, Finset.sum_sub_distrib,
      sum_sampleWeight_inner_centered_const p (ref p), sub_zero]
  rw [funext hpt]
  exact beta_fingerprinting hκ hd g

/-- The exponent identity of the necessity proof: at `q = r/(r−1)`,
`2 − 4/q − 2/r = −(2 − 2/r)`. -/
theorem lower_exponent_eq {r : ℝ} (hr : 2 ≤ r) :
    2 - 4 / powerDualExponent r - 2 / r = -sampleExponent r := by
  have hrpos : (0 : ℝ) < r := lt_of_lt_of_le (by norm_num) hr
  have hr1 : r - 1 ≠ 0 := by
    have : (1 : ℝ) < r := lt_of_lt_of_le (by norm_num) hr
    linarith
  have hrne : r ≠ 0 := ne_of_gt hrpos
  rw [powerDualExponent, sampleExponent]
  field_simp
  ring

/-- The explicit lower-bound constant `c₁ = c²/(b² C_w)` of Proposition 4. -/
def sampleLowerConstant (b c Cw : ℝ) : ℝ := c ^ 2 / (b ^ 2 * Cw)

theorem sampleLowerConstant_pos {b c Cw : ℝ} (hb : 0 < b) (hc : 0 < c) (hCw : 0 < Cw) :
    0 < sampleLowerConstant b c Cw := by
  rw [sampleLowerConstant]
  positivity

/-- The final arithmetic of the converse clause of Proposition 4, **given the calibrated
alignment, the fingerprinting bound and the accuracy scale as inputs**: if
`c ε^{1−2/q} ≤ b κ A`, if `b κ A ≤ b √(n w)`, and if `w ≤ C_w ε^{2/r}`, then
`n ≥ c₁ ε^{−2+2/r}` with `c₁ = c²/(b² C_w)`. All three inputs are hypotheses of this
statement; `n`, `w`, `A` and `κ` are arbitrary reals, so no learner, sample space or
dimension regime is involved. -/
theorem sample_complexity_lower_arithmetic {b c Cw w A κ ε n r : ℝ}
    (hr : 2 ≤ r) (hb : 0 < b) (hc : 0 < c) (hCw : 0 < Cw) (hε : 0 < ε)
    (hn : 0 ≤ n) (hw : 0 ≤ w)
    (halign : c * ε ^ (1 - 2 / powerDualExponent r) ≤ b * κ * A)
    (hfinger : b * κ * A ≤ b * Real.sqrt (n * w))
    (hwbound : w ≤ Cw * ε ^ (2 / r)) :
    sampleLowerConstant b c Cw * ε ^ (-sampleExponent r) ≤ n := by
  have hrpos : (0 : ℝ) < r := lt_of_lt_of_le (by norm_num) hr
  set x : ℝ := 1 - 2 / powerDualExponent r with hxdef
  have hLpos : 0 < c * ε ^ x := by
    have := Real.rpow_pos_of_pos hε x
    positivity
  have hsqrt : c * ε ^ x ≤ b * Real.sqrt (n * w) := le_trans halign hfinger
  have hdiv : c * ε ^ x / b ≤ Real.sqrt (n * w) := by
    rw [div_le_iff₀ hb]
    linarith [hsqrt]
  have hnw : 0 ≤ n * w := mul_nonneg hn hw
  have hsq : (c * ε ^ x / b) ^ 2 ≤ n * w := by
    have h1 : (c * ε ^ x / b) ^ 2 ≤ (Real.sqrt (n * w)) ^ 2 := by
      have hnn : 0 ≤ c * ε ^ x / b := by positivity
      nlinarith [hdiv, hnn, Real.sqrt_nonneg (n * w)]
    rwa [Real.sq_sqrt hnw] at h1
  -- `(ε^x)² = ε^{2x}` and `2x = 2 − 4/q`
  have hpow2 : (ε ^ x) ^ 2 = ε ^ (2 - 4 / powerDualExponent r) := by
    rw [← Real.rpow_natCast (ε ^ x) 2, ← Real.rpow_mul hε.le]
    congr 1
    rw [hxdef]
    push_cast
    ring
  have hupper : n * w ≤ n * (Cw * ε ^ (2 / r)) := by
    exact mul_le_mul_of_nonneg_left hwbound hn
  have hmain : c ^ 2 / b ^ 2 * ε ^ (2 - 4 / powerDualExponent r)
      ≤ n * (Cw * ε ^ (2 / r)) := by
    have hrw : (c * ε ^ x / b) ^ 2 = c ^ 2 / b ^ 2 * (ε ^ x) ^ 2 := by
      field_simp
    rw [hrw, hpow2] at hsq
    linarith [hsq, hupper]
  have hεr : 0 < ε ^ (2 / r) := Real.rpow_pos_of_pos hε _
  have hsplit : ε ^ (2 - 4 / powerDualExponent r)
      = ε ^ (-sampleExponent r) * ε ^ (2 / r) := by
    rw [← Real.rpow_add hε]
    congr 1
    have := lower_exponent_eq (r := r) hr
    linarith [this]
  rw [hsplit] at hmain
  have hb2 : (0 : ℝ) < b ^ 2 := by positivity
  have hfinal : c ^ 2 / b ^ 2 * ε ^ (-sampleExponent r) ≤ n * Cw := by
    have hchain : c ^ 2 / b ^ 2 * ε ^ (-sampleExponent r) * ε ^ (2 / r)
        ≤ n * Cw * ε ^ (2 / r) := by nlinarith [hmain]
    exact le_of_mul_le_mul_right hchain hεr
  have hfinal2 : c ^ 2 * ε ^ (-sampleExponent r) ≤ n * Cw * b ^ 2 := by
    rw [div_mul_eq_mul_div, div_le_iff₀ hb2] at hfinal
    exact hfinal
  rw [sampleLowerConstant, div_mul_eq_mul_div,
    div_le_iff₀ (by positivity : (0 : ℝ) < b ^ 2 * Cw)]
  nlinarith [hfinal2]

/-- Contrapositive form of `sample_complexity_lower_arithmetic`, with the same inputs assumed: if
`n` is below `c₁ ε^{−2+2/r}` and the fingerprinting and accuracy bounds hold, then the calibrated
alignment fails. As in `sample_complexity_lower_arithmetic`, no learner, sample space or
dimension is involved. -/
theorem not_alignment_of_sample_count_lt {b c Cw w A κ ε n r : ℝ}
    (hr : 2 ≤ r) (hb : 0 < b) (hc : 0 < c) (hCw : 0 < Cw) (hε : 0 < ε)
    (hn : 0 ≤ n) (hw : 0 ≤ w)
    (hsmall : n < sampleLowerConstant b c Cw * ε ^ (-sampleExponent r))
    (hfinger : b * κ * A ≤ b * Real.sqrt (n * w))
    (hwbound : w ≤ Cw * ε ^ (2 / r)) :
    ¬ (c * ε ^ (1 - 2 / powerDualExponent r) ≤ b * κ * A) := by
  intro halign
  have := sample_complexity_lower_arithmetic hr hb hc hCw hε hn hw halign hfinger hwbound
  linarith

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SampleComplexityProjection.lean <==
import Mathlib.Analysis.InnerProductSpace.Basic
import Mathlib.Analysis.InnerProductSpace.PiL2
import Mathlib.Probability.Notation
import Mathlib.Analysis.Normed.Lp.MeasurableSpace

/-! The radial retraction onto the unit ball `W = B_d(1)` of Proposition 4: it is the metric
projection onto `W`, so it is nonexpansive towards every point of `W`, which is the only
property the projected stochastic-gradient recursion of Appendix E.1 uses. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- The radial retraction `Π_W` onto the closed unit ball: the identity inside the ball and
`x / ‖x‖` outside it. -/
def ballProjection (x : E) : E := if ‖x‖ ≤ 1 then x else ‖x‖⁻¹ • x

theorem ballProjection_of_norm_le_one {x : E} (hx : ‖x‖ ≤ 1) : ballProjection x = x := by
  simp [ballProjection, hx]

theorem ballProjection_of_one_lt {x : E} (hx : 1 < ‖x‖) : ballProjection x = ‖x‖⁻¹ • x := by
  simp [ballProjection, not_le.2 hx]

/-- The retraction lands in the unit ball, so every iterate of the algorithm is proper. -/
theorem norm_ballProjection_le_one (x : E) : ‖ballProjection x‖ ≤ 1 := by
  by_cases hx : ‖x‖ ≤ 1
  · simpa [ballProjection_of_norm_le_one hx] using hx
  · have hx' : 1 < ‖x‖ := not_le.1 hx
    have hpos : 0 < ‖x‖ := lt_trans zero_lt_one hx'
    rw [ballProjection_of_one_lt hx', norm_smul]
    simp only [norm_inv, Real.norm_eq_abs, abs_of_pos hpos]
    rw [inv_mul_cancel₀ (ne_of_gt hpos)]

/-- Nonexpansiveness towards the ball: `‖Π_W x − y‖ ≤ ‖x − y‖` for every `y` with `‖y‖ ≤ 1`. -/
theorem norm_ballProjection_sub_le {x y : E} (hy : ‖y‖ ≤ 1) :
    ‖ballProjection x - y‖ ≤ ‖x - y‖ := by
  by_cases hx : ‖x‖ ≤ 1
  · rw [ballProjection_of_norm_le_one hx]
  · have hx' : 1 < ‖x‖ := not_le.1 hx
    have hpos : 0 < ‖x‖ := lt_trans zero_lt_one hx'
    have hc : ‖x‖⁻¹ * ‖x‖ = 1 := inv_mul_cancel₀ (ne_of_gt hpos)
    have hsq : ‖ballProjection x - y‖ ^ 2 ≤ ‖x - y‖ ^ 2 := by
      rw [ballProjection_of_one_lt hx']
      rw [norm_sub_sq_real, norm_sub_sq_real, real_inner_smul_left, norm_smul]
      simp only [norm_inv, Real.norm_eq_abs, abs_of_pos hpos]
      have hxx : (‖x‖⁻¹ * ‖x‖) ^ 2 = 1 := by rw [hc]; norm_num
      have hinner : ⟪x, y⟫_ℝ ≤ ‖x‖ := by
        calc ⟪x, y⟫_ℝ ≤ ‖x‖ * ‖y‖ := real_inner_le_norm x y
          _ ≤ ‖x‖ * 1 := by
              exact mul_le_mul_of_nonneg_left hy (le_of_lt hpos)
          _ = ‖x‖ := by ring
      have hcoef : 0 ≤ 1 - ‖x‖⁻¹ := by
        have : ‖x‖⁻¹ ≤ 1 := by
          rw [inv_le_one_iff₀]
          exact Or.inr (le_of_lt hx')
        linarith
      have key : 2 * (1 - ‖x‖⁻¹) * ⟪x, y⟫_ℝ ≤ 2 * (1 - ‖x‖⁻¹) * ‖x‖ := by
        have h2 : 0 ≤ 2 * (1 - ‖x‖⁻¹) := by linarith
        exact mul_le_mul_of_nonneg_left hinner h2
      have hrhs : 2 * (1 - ‖x‖⁻¹) * ‖x‖ = 2 * (‖x‖ - 1) := by
        have : ‖x‖⁻¹ * ‖x‖ = 1 := hc
        nlinarith [this]
      have hgap : 0 ≤ ‖x‖ ^ 2 - 1 - 2 * (‖x‖ - 1) := by nlinarith [hx'.le]
      nlinarith [hxx, key, hrhs, hgap]
    have h1 : 0 ≤ ‖x - y‖ := norm_nonneg _
    nlinarith [norm_nonneg (ballProjection x - y), hsq]

/-- One projected stochastic-gradient step contracts towards any `y` in the unit ball:
`‖Π_W(x − η g) − y‖² ≤ ‖x − y‖² − 2η⟪g, x − y⟫ + η²‖g‖²`. -/
theorem norm_ballProjection_step_sq_le {x y g : E} (hy : ‖y‖ ≤ 1) (η : ℝ) :
    ‖ballProjection (x - η • g) - y‖ ^ 2
      ≤ ‖x - y‖ ^ 2 - 2 * η * ⟪g, x - y⟫_ℝ + η ^ 2 * ‖g‖ ^ 2 := by
  have h := norm_ballProjection_sub_le (x := x - η • g) hy
  have hsq : ‖ballProjection (x - η • g) - y‖ ^ 2 ≤ ‖(x - y) - η • g‖ ^ 2 := by
    have hrw : x - η • g - y = (x - y) - η • g := by abel
    rw [hrw] at h
    exact pow_le_pow_left₀ (norm_nonneg _) h 2
  have hexp : ‖(x - y) - η • g‖ ^ 2
      = ‖x - y‖ ^ 2 - 2 * η * ⟪g, x - y⟫_ℝ + η ^ 2 * ‖g‖ ^ 2 := by
    rw [norm_sub_sq_real, real_inner_smul_right, norm_smul]
    have hgy : ⟪x - y, g⟫_ℝ = ⟪g, x - y⟫_ℝ := real_inner_comm _ _
    rw [hgy]
    simp only [Real.norm_eq_abs, mul_pow, sq_abs]
    ring
  rw [← hexp]
  exact hsq

/-- The retraction is continuous away from the unit sphere, and measurable everywhere. -/
theorem measurable_ballProjection {d : ℕ} :
    Measurable (ballProjection : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d)) := by
  unfold ballProjection
  refine Measurable.ite ?_ measurable_id ?_
  · exact measurableSet_le (by fun_prop) measurable_const
  · exact (measurable_norm.inv).smul measurable_id

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SampleComplexitySchedule.lean <==
import Mathlib.Analysis.SpecialFunctions.Log.Base
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Analysis.MeanInequalities
import Mathlib.Probability.Notation
import Mathlib.Analysis.Complex.ExponentialBounds

/-! The epoch schedule of Proposition 4: the halving accuracies `δ_k = 2 G₀ 2^{-k}`, the step
sizes `η_k = δ_k/(2G₀²)`, the epoch lengths `T_k = ⌈4 G₀² a^{-2/r} δ_k^{-2+2/r}⌉`, the number of
epochs needed to reach `ε`, and the explicit total sample bound
`∑_k T_k ≤ (1 + 3G₀ + 8G₀² a^{-2/r}) ε^{-2+2/r}`, which is the bound `O(ε^{-2+2/r})` of
Proposition 4 with a concrete constant (the `O(ln(1/ε))` rounding contribution is absorbed by the
`3G₀` term). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-- The exponent `2 − 2/r` of the optimal sample size `n_ε = ε^{−2+2/r}` of Proposition 4. -/
def sampleExponent (r : ℝ) : ℝ := 2 - 2 / r

theorem one_le_sampleExponent {r : ℝ} (hr : 2 ≤ r) : 1 ≤ sampleExponent r := by
  have hrpos : (0 : ℝ) < r := lt_of_lt_of_le (by norm_num) hr
  have : 2 / r ≤ 1 := by
    rw [div_le_one hrpos]; exact hr
  unfold sampleExponent; linarith

theorem sampleExponent_pos {r : ℝ} (hr : 2 ≤ r) : 0 < sampleExponent r :=
  lt_of_lt_of_le zero_lt_one (one_le_sampleExponent hr)

/-- The accuracy target of epoch `k`, `δ_k = 2 G₀ 2^{-k}`, starting from `δ_0 = 2G₀`. -/
def epochAccuracy (G₀ : ℝ) (k : ℕ) : ℝ := 2 * G₀ / 2 ^ k

/-- The step size `η = δ/(2G₀²)` of the epoch with accuracy target `δ`. -/
def epochStepSize (G₀ δ : ℝ) : ℝ := δ / (2 * G₀ ^ 2)

/-- The epoch length `T = ⌈4 G₀² a^{-2/r} δ^{-2+2/r}⌉` of Appendix E.1. -/
def epochLength (G₀ a r δ : ℝ) : ℕ :=
  ⌈4 * G₀ ^ 2 * a ^ (-(2 / r)) * δ ^ (-sampleExponent r)⌉₊

/-- The number of halvings needed to bring `2G₀` down to `ε`. -/
def epochCount (G₀ ε : ℝ) : ℕ := ⌈Real.logb 2 (2 * G₀ / ε)⌉₊

/-- The total number of fresh samples used by the epoch schedule down to accuracy `ε`. -/
def totalEpochSamples (G₀ a r ε : ℝ) : ℕ :=
  ∑ k ∈ Finset.range (epochCount G₀ ε), epochLength G₀ a r (epochAccuracy G₀ k)

/-- The explicit sample-complexity constant `C₁ = 1 + 3G₀ + 8G₀² a^{-2/r}` of Proposition 4. -/
def sampleConstant (G₀ a r : ℝ) : ℝ := 1 + 3 * G₀ + 8 * G₀ ^ 2 * a ^ (-(2 / r))

theorem epochAccuracy_zero (G₀ : ℝ) : epochAccuracy G₀ 0 = 2 * G₀ := by
  simp [epochAccuracy]

theorem epochAccuracy_pos {G₀ : ℝ} (hG : 0 < G₀) (k : ℕ) : 0 < epochAccuracy G₀ k := by
  unfold epochAccuracy
  positivity

theorem epochAccuracy_succ (G₀ : ℝ) (k : ℕ) :
    epochAccuracy G₀ (k + 1) = epochAccuracy G₀ k / 2 := by
  unfold epochAccuracy
  rw [pow_succ]
  field_simp

/-- The schedule reaches the target: `δ_K ≤ ε` for `K = epochCount G₀ ε`. -/
theorem epochAccuracy_epochCount_le {G₀ ε : ℝ} (hG : 0 < G₀) (hε : 0 < ε) :
    epochAccuracy G₀ (epochCount G₀ ε) ≤ ε := by
  set x : ℝ := Real.logb 2 (2 * G₀ / ε) with hx
  have hq : 0 < 2 * G₀ / ε := by positivity
  have hle : x ≤ (epochCount G₀ ε : ℝ) := Nat.le_ceil _
  have h2 : (2 : ℝ) ^ x ≤ (2 : ℝ) ^ ((epochCount G₀ ε : ℕ) : ℝ) :=
    Real.rpow_le_rpow_of_exponent_le (by norm_num) hle
  have hxe : (2 : ℝ) ^ x = 2 * G₀ / ε := Real.rpow_logb (by norm_num) (by norm_num) hq
  have hnat : (2 : ℝ) ^ ((epochCount G₀ ε : ℕ) : ℝ) = (2 : ℝ) ^ (epochCount G₀ ε) := by
    rw [Real.rpow_natCast]
  rw [hxe, hnat] at h2
  have hpow : (0 : ℝ) < (2 : ℝ) ^ (epochCount G₀ ε) := by positivity
  rw [div_le_iff₀ hε] at h2
  unfold epochAccuracy
  rw [div_le_iff₀ hpow]
  linarith

/-- The schedule does not overshoot: the accuracy `δ_{K−1}` of the preceding epoch is still
above `ε`. -/
theorem lt_epochAccuracy_epochCount_pred {G₀ ε : ℝ} (hG : 0 < G₀) (hε : 0 < ε)
    (hK : 1 ≤ epochCount G₀ ε) :
    ε < epochAccuracy G₀ (epochCount G₀ ε - 1) := by
  set K := epochCount G₀ ε with hKdef
  set x : ℝ := Real.logb 2 (2 * G₀ / ε) with hx
  have hq : 0 < 2 * G₀ / ε := by positivity
  have hxpos : 0 < x := by
    by_contra hnp
    rw [not_lt] at hnp
    have : K = 0 := by
      rw [hKdef, epochCount, ← hx]
      exact Nat.ceil_eq_zero.2 hnp
    omega
  have hlt : (K : ℝ) < x + 1 := by
    rw [hKdef, epochCount, ← hx]
    exact Nat.ceil_lt_add_one hxpos.le
  have hcast : ((K - 1 : ℕ) : ℝ) = (K : ℝ) - 1 := by
    have : (1 : ℕ) ≤ K := hK
    push_cast [Nat.cast_sub this]
    ring
  have hlt2 : ((K - 1 : ℕ) : ℝ) < x := by rw [hcast]; linarith
  have h2 : (2 : ℝ) ^ ((K - 1 : ℕ) : ℝ) < (2 : ℝ) ^ x :=
    Real.rpow_lt_rpow_of_exponent_lt (by norm_num) hlt2
  have hxe : (2 : ℝ) ^ x = 2 * G₀ / ε := Real.rpow_logb (by norm_num) (by norm_num) hq
  have hnat : (2 : ℝ) ^ ((K - 1 : ℕ) : ℝ) = (2 : ℝ) ^ (K - 1) := by rw [Real.rpow_natCast]
  rw [hxe, hnat] at h2
  have hpow : (0 : ℝ) < (2 : ℝ) ^ (K - 1) := by positivity
  rw [lt_div_iff₀ hε] at h2
  unfold epochAccuracy
  rw [lt_div_iff₀ hpow]
  linarith

/-- A geometric comparison used for the total sample count: a sequence that at least doubles at
every step has partial sums bounded by twice its last term. -/
theorem sum_le_two_mul_of_two_mul_le {u : ℕ → ℝ} (hpos : ∀ k, 0 < u k)
    (hstep : ∀ k, 2 * u k ≤ u (k + 1)) (K : ℕ) :
    ∑ k ∈ Finset.range (K + 1), u k ≤ 2 * u K := by
  induction K with
  | zero => simp; linarith [hpos 0]
  | succ K ih =>
      rw [Finset.sum_range_succ]
      have := hstep K
      linarith [ih]

/-- `t ↦ t^{−(2−2/r)}` is antitone on the positive half line. -/
theorem rpow_neg_sampleExponent_antitone {r x y : ℝ} (hr : 2 ≤ r) (hx : 0 < x) (hxy : x ≤ y) :
    y ^ (-sampleExponent r) ≤ x ^ (-sampleExponent r) := by
  have hγ := sampleExponent_pos hr
  have hy : 0 < y := lt_of_lt_of_le hx hxy
  rw [Real.rpow_neg hx.le, Real.rpow_neg hy.le]
  have h := Real.rpow_le_rpow hx.le hxy hγ.le
  rw [inv_le_inv₀ (Real.rpow_pos_of_pos hy _) (Real.rpow_pos_of_pos hx _)]
  exact h

/-- The reciprocal accuracies at least double from one epoch to the next, since `2 − 2/r ≥ 1`. -/
theorem two_mul_epochAccuracy_rpow_le {G₀ r : ℝ} (hG : 0 < G₀) (hr : 2 ≤ r) (k : ℕ) :
    2 * epochAccuracy G₀ k ^ (-sampleExponent r)
      ≤ epochAccuracy G₀ (k + 1) ^ (-sampleExponent r) := by
  have hδ := epochAccuracy_pos hG k
  have hγ1 := one_le_sampleExponent hr
  have hsplit : epochAccuracy G₀ (k + 1) ^ (-sampleExponent r)
      = epochAccuracy G₀ k ^ (-sampleExponent r) * (2 : ℝ) ^ sampleExponent r := by
    rw [epochAccuracy_succ, Real.div_rpow hδ.le (by norm_num)]
    rw [Real.rpow_neg (by norm_num : (0:ℝ) ≤ 2), Real.rpow_neg hδ.le]
    field_simp
  have h2 : (2 : ℝ) ≤ (2 : ℝ) ^ sampleExponent r := by
    have := Real.rpow_le_rpow_of_exponent_le (by norm_num : (1:ℝ) ≤ 2) hγ1
    simpa using this
  have hpos : 0 < epochAccuracy G₀ k ^ (-sampleExponent r) := Real.rpow_pos_of_pos hδ _
  rw [hsplit]
  nlinarith [hpos, h2]

/-- The number of epochs is at most `1 + 3G₀/ε`, a crude bound on the logarithmic number of
epochs in Appendix E.1. -/
theorem epochCount_le {G₀ ε : ℝ} (hG : 0 < G₀) (hε : 0 < ε) :
    (epochCount G₀ ε : ℝ) ≤ 1 + 3 * G₀ / ε := by
  set u : ℝ := 2 * G₀ / ε with hu
  have hupos : 0 < u := by rw [hu]; positivity
  set x : ℝ := Real.logb 2 u with hx
  have hlog2 : (0.6931471803 : ℝ) < Real.log 2 := Real.log_two_gt_d9
  have hxle : x ≤ 3 * G₀ / ε := by
    have hlog : Real.log u ≤ u - 1 := Real.log_le_sub_one_of_pos hupos
    have hbase : Real.log 2 > 0 := by linarith
    have hstep : u ≤ (3 / 2) * u * Real.log 2 := by nlinarith [hupos.le, hlog2]
    have hfrac : Real.log u / Real.log 2 ≤ (3 / 2) * u := by
      rw [div_le_iff₀ hbase]
      nlinarith [hlog, hstep]
    have huhalf : (3 / 2) * u = 3 * G₀ / ε := by rw [hu]; field_simp
    rw [hx, Real.logb, ← huhalf]
    exact hfrac
  by_cases hx0 : 0 ≤ x
  · have := Nat.ceil_lt_add_one hx0
    have hK : (epochCount G₀ ε : ℝ) < x + 1 := by
      rw [epochCount, ← hx]; exact this
    linarith
  · rw [not_le] at hx0
    have : epochCount G₀ ε = 0 := by
      rw [epochCount, ← hx]
      exact Nat.ceil_eq_zero.2 hx0.le
    rw [this]
    have : 0 ≤ 3 * G₀ / ε := by positivity
    simpa using by linarith

/-- The geometric sum of the reciprocal epoch accuracies is at most `2 ε^{−2+2/r}`. -/
theorem sum_epochAccuracy_rpow_le {G₀ r ε : ℝ} (hG : 0 < G₀) (hr : 2 ≤ r) (hε : 0 < ε) :
    ∑ k ∈ Finset.range (epochCount G₀ ε), epochAccuracy G₀ k ^ (-sampleExponent r)
      ≤ 2 * ε ^ (-sampleExponent r) := by
  rcases Nat.eq_zero_or_pos (epochCount G₀ ε) with hK | hK
  · rw [hK]
    simp only [Finset.range_zero, Finset.sum_empty]
    have : 0 < ε ^ (-sampleExponent r) := Real.rpow_pos_of_pos hε _
    linarith
  · obtain ⟨m, hm⟩ : ∃ m, epochCount G₀ ε = m + 1 := ⟨epochCount G₀ ε - 1, by omega⟩
    have hgeo := sum_le_two_mul_of_two_mul_le
      (u := fun k => epochAccuracy G₀ k ^ (-sampleExponent r))
      (fun k => Real.rpow_pos_of_pos (epochAccuracy_pos hG k) _)
      (fun k => two_mul_epochAccuracy_rpow_le hG hr k) m
    have hlast : ε < epochAccuracy G₀ m := by
      have := lt_epochAccuracy_epochCount_pred hG hε hK
      rwa [hm, Nat.add_sub_cancel] at this
    have hmono : epochAccuracy G₀ m ^ (-sampleExponent r) ≤ ε ^ (-sampleExponent r) :=
      rpow_neg_sampleExponent_antitone hr hε hlast.le
    rw [hm]
    linarith

/-- Proposition 4 (upper clause), sample count: the epoch schedule uses at most
`C₁ ε^{−2+2/r}` fresh samples in total, with `C₁ = 1 + 3G₀ + 8G₀² a^{−2/r}`. -/
theorem totalEpochSamples_le {G₀ a r ε : ℝ} (hG : 0 < G₀) (ha : 0 < a) (hr : 2 ≤ r)
    (hε : 0 < ε) (hε1 : ε ≤ 1) :
    (totalEpochSamples G₀ a r ε : ℝ) ≤ sampleConstant G₀ a r * ε ^ (-sampleExponent r) := by
  have hγ1 := one_le_sampleExponent hr
  have hγ0 := sampleExponent_pos hr
  have hapow : 0 < a ^ (-(2 / r)) := Real.rpow_pos_of_pos ha _
  set c : ℝ := 4 * G₀ ^ 2 * a ^ (-(2 / r)) with hc
  have hcpos : 0 < c := by rw [hc]; positivity
  have hepsγ : 0 < ε ^ (-sampleExponent r) := Real.rpow_pos_of_pos hε _
  have hone : 1 ≤ ε ^ (-sampleExponent r) := by
    rw [Real.rpow_neg hε.le]
    have h1 : ε ^ sampleExponent r ≤ 1 := Real.rpow_le_one hε.le hε1 hγ0.le
    have h2 : 0 < ε ^ sampleExponent r := Real.rpow_pos_of_pos hε _
    rw [le_inv_comm₀ one_pos h2]
    simpa using h1
  have hinv : 1 / ε ≤ ε ^ (-sampleExponent r) := by
    rw [Real.rpow_neg hε.le]
    have h1 : ε ^ sampleExponent r ≤ ε := by
      have := Real.rpow_le_rpow_of_exponent_ge hε hε1 hγ1
      simpa using this
    have h2 : 0 < ε ^ sampleExponent r := Real.rpow_pos_of_pos hε _
    rw [div_le_iff₀ hε, ← div_eq_inv_mul, le_div_iff₀ h2]
    nlinarith [h1, h2]
  have hterm : ∀ k ∈ Finset.range (epochCount G₀ ε),
      ((epochLength G₀ a r (epochAccuracy G₀ k) : ℕ) : ℝ)
        ≤ c * epochAccuracy G₀ k ^ (-sampleExponent r) + 1 := by
    intro k _
    have hnn : 0 ≤ c * epochAccuracy G₀ k ^ (-sampleExponent r) := by
      have := Real.rpow_pos_of_pos (epochAccuracy_pos hG k) (-sampleExponent r)
      positivity
    have := Nat.ceil_lt_add_one hnn
    rw [epochLength, ← hc]
    exact this.le
  have hcast : ((totalEpochSamples G₀ a r ε : ℕ) : ℝ)
      = ∑ k ∈ Finset.range (epochCount G₀ ε),
          ((epochLength G₀ a r (epochAccuracy G₀ k) : ℕ) : ℝ) := by
    rw [totalEpochSamples, Nat.cast_sum]
  have hsum1 : ((totalEpochSamples G₀ a r ε : ℕ) : ℝ)
      ≤ (∑ k ∈ Finset.range (epochCount G₀ ε),
          c * epochAccuracy G₀ k ^ (-sampleExponent r)) + (epochCount G₀ ε : ℝ) := by
    rw [hcast]
    have := Finset.sum_le_sum hterm
    simpa [Finset.sum_add_distrib, Finset.sum_const, nsmul_eq_mul] using this
  have hsum2 : (∑ k ∈ Finset.range (epochCount G₀ ε),
      c * epochAccuracy G₀ k ^ (-sampleExponent r)) ≤ c * (2 * ε ^ (-sampleExponent r)) := by
    rw [← Finset.mul_sum]
    exact mul_le_mul_of_nonneg_left (sum_epochAccuracy_rpow_le hG hr hε) hcpos.le
  have hKle := epochCount_le hG hε
  have hKle2 : (epochCount G₀ ε : ℝ) ≤ (1 + 3 * G₀) * ε ^ (-sampleExponent r) := by
    have h3 : 3 * G₀ / ε ≤ 3 * G₀ * ε ^ (-sampleExponent r) := by
      have : 3 * G₀ / ε = (3 * G₀) * (1 / ε) := by ring
      rw [this]
      exact mul_le_mul_of_nonneg_left hinv (by positivity)
    nlinarith [hKle, h3, hone]
  have : ((totalEpochSamples G₀ a r ε : ℕ) : ℝ)
      ≤ c * (2 * ε ^ (-sampleExponent r)) + (1 + 3 * G₀) * ε ^ (-sampleExponent r) := by
    linarith
  refine this.trans (le_of_eq ?_)
  rw [sampleConstant, hc]
  ring

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SampleComplexityUpper.lean <==
import LossOnlyTraceability.SampleComplexityEpoch
import Mathlib.MeasureTheory.Constructions.Pi

/-! Proposition 4, upper clause, **conditional on the per-epoch halving step**: the epoch
schedule of Appendix E.1 with its step sizes and epoch lengths, the arithmetic
that the epoch bound at `R = (δ/a)^{2/r}` is at most `δ/2` (`epoch_bound_le_half`), the
zero-sample starting point `θ₁ = 0` with `δ₀ = 2G₀`, and the chaining of the epochs into a proper
learner on at most `C₁ ε^{−2+2/r}` samples with expected excess at most `ε` on every law on the
unit ball.

The statement that one epoch of `epochLength G₀ a r δ` fresh samples halves the expected excess
is an explicit hypothesis (`hstep`) in this module. It is proved in `SampleComplexityEpochStep`
(`properlyAchievable_epoch_step`, which gives `sample_complexity_upper_unconditional`) from
`SampleComplexityDescent` and `SampleComplexityEpoch`: the splitting of an
`(n + T)`-fold `Measure.pi` product into the block of the preceding epochs and a fresh block of `T`
samples; the independence of each pre-update `sgdIterate` from the fresh sample that updates it,
which is what instantiates `integral_loss_of_indepFun`; the application of the Jensen
localization `integral_norm_sq_le_rpow` with `q = δ/a` under the uniform-convexity growth
`F − F* ≥ a ‖θ − θ*‖^r` (in this module the constant `a` occurs only as a numeric parameter of
`epochLength`, never as a growth hypothesis); and the combination of `epoch_expected_excess_le`
with `epoch_bound_le_half`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

variable {d : ℕ}

/-- The epoch length of Appendix E.1 is positive. -/
theorem epochLength_pos {G₀ a r δ : ℝ} (hG : 0 < G₀) (ha : 0 < a) (hδ : 0 < δ) :
    0 < epochLength G₀ a r δ := by
  have h1 : (0 : ℝ) < 4 * G₀ ^ 2 * a ^ (-(2 / r)) * δ ^ (-sampleExponent r) := by
    have h2 : 0 < a ^ (-(2 / r)) := Real.rpow_pos_of_pos ha _
    have h3 : 0 < δ ^ (-sampleExponent r) := Real.rpow_pos_of_pos hδ _
    positivity
  rw [epochLength]
  exact Nat.ceil_pos.2 h1

/-- With the step size `η = δ/(2G₀²)` and epoch length
`T = ⌈4G₀² a^{-2/r} δ^{-2+2/r}⌉`, the epoch bound of `epoch_expected_excess_le` at
`R = (δ/a)^{2/r}` is at most `δ/2`: the two terms are each at most `δ/4` (Appendix E.1). -/
theorem epoch_bound_le_half {G₀ a r δ : ℝ} (hG : 0 < G₀) (ha : 0 < a) (hr : 2 ≤ r)
    (hδ : 0 < δ) :
    (δ / a) ^ (2 / r) / (2 * epochStepSize G₀ δ * (epochLength G₀ a r δ : ℝ))
        + epochStepSize G₀ δ * G₀ ^ 2 / 2 ≤ δ / 2 := by
  have hrpos : (0 : ℝ) < r := lt_of_lt_of_le (by norm_num) hr
  have hTpos := epochLength_pos (r := r) hG ha hδ
  have hTR : (0 : ℝ) < (epochLength G₀ a r δ : ℝ) := by exact_mod_cast hTpos
  have hη : epochStepSize G₀ δ = δ / (2 * G₀ ^ 2) := rfl
  have hηpos : 0 < epochStepSize G₀ δ := by rw [hη]; positivity
  have hsecond : epochStepSize G₀ δ * G₀ ^ 2 / 2 = δ / 4 := by
    rw [hη]; field_simp; ring
  -- the identity `4 G₀² (δ/a)^{2/r} / δ² = 4 G₀² a^{-2/r} δ^{-2+2/r}`
  have hR : (δ / a) ^ (2 / r) = δ ^ (2 / r) * a ^ (-(2 / r)) := by
    rw [Real.div_rpow hδ.le ha.le, Real.rpow_neg ha.le, div_eq_mul_inv]
  have hpow : δ ^ (2 / r) = δ ^ (-sampleExponent r) * δ ^ (2 : ℝ) := by
    rw [← Real.rpow_add hδ]
    congr 1
    rw [sampleExponent]
    ring
  have hTge : 4 * G₀ ^ 2 * a ^ (-(2 / r)) * δ ^ (-sampleExponent r)
      ≤ (epochLength G₀ a r δ : ℝ) := by
    rw [epochLength]
    exact Nat.le_ceil _
  have hδ2 : δ ^ (2 : ℝ) = δ ^ 2 := by
    rw [show (2 : ℝ) = ((2 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]
  have hkey : 4 * G₀ ^ 2 * (δ / a) ^ (2 / r) ≤ δ ^ 2 * (epochLength G₀ a r δ : ℝ) := by
    have hδsq : (0 : ℝ) < δ ^ 2 := by positivity
    have := mul_le_mul_of_nonneg_left hTge hδsq.le
    rw [hR, hpow, hδ2]
    nlinarith [this]
  have hfirst : (δ / a) ^ (2 / r) / (2 * epochStepSize G₀ δ * (epochLength G₀ a r δ : ℝ))
      ≤ δ / 4 := by
    have hden : 0 < 2 * epochStepSize G₀ δ * (epochLength G₀ a r δ : ℝ) := by positivity
    have hG2 : (0 : ℝ) < G₀ ^ 2 := by positivity
    rw [div_le_div_iff₀ hden (by norm_num : (0:ℝ) < 4), hη]
    rw [show δ * (2 * (δ / (2 * G₀ ^ 2)) * (epochLength G₀ a r δ : ℝ))
        = (δ ^ 2 * (epochLength G₀ a r δ : ℝ)) / G₀ ^ 2 by field_simp]
    rw [le_div_iff₀ hG2]
    nlinarith [hkey]
  linarith [hfirst, hsecond]

/-- A proper deterministic learner on `n` samples whose expected excess risk is at most `δ` on
every law on the unit ball: `E F_D(A(S)) − F_D(θ) ≤ δ` for every comparison point `θ` of the
unit ball, which is the accuracy condition of Section 2, required at every law on the unit ball. -/
def ProperlyAchievable {𝒵 : Type*} [MeasurableSpace 𝒵]
    (f : EuclideanSpace ℝ (Fin d) → 𝒵 → ℝ) (Dset : Measure 𝒵 → Prop) (δ : ℝ) (n : ℕ) : Prop :=
  ∃ A : (Fin n → 𝒵) → EuclideanSpace ℝ (Fin d), Measurable A ∧ (∀ s, ‖A s‖ ≤ 1) ∧
    ∀ D : Measure 𝒵, Dset D → ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ s, epochPopulationRisk D f (A s) ∂(Measure.pi fun _ : Fin n => D))
        - epochPopulationRisk D f θ ≤ δ

/-- Relaxing the accuracy target preserves achievability. -/
theorem ProperlyAchievable.mono {𝒵 : Type*} [MeasurableSpace 𝒵]
    {f : EuclideanSpace ℝ (Fin d) → 𝒵 → ℝ} {Dset : Measure 𝒵 → Prop} {δ δ' : ℝ} {n : ℕ}
    (h : ProperlyAchievable f Dset δ n) (hδ : δ ≤ δ') : ProperlyAchievable f Dset δ' n := by
  obtain ⟨A, hA, hAn, hacc⟩ := h
  exact ⟨A, hA, hAn, fun D hD θ hθ => le_trans (hacc D hD θ hθ) hδ⟩

/-- The initial point of Appendix E.1: `θ₁ = 0` has expected excess at most `δ₀ = 2G₀` on every law,
because the objective is convex with gradients of norm at most `G₀` on the unit ball. -/
theorem properlyAchievable_zero {𝒵 : Type*} [MeasurableSpace 𝒵]
    {f : EuclideanSpace ℝ (Fin d) → 𝒵 → ℝ}
    {grad : EuclideanSpace ℝ (Fin d) → 𝒵 → EuclideanSpace ℝ (Fin d)}
    {Dset : Measure 𝒵 → Prop} {G₀ Mf : ℝ} (hG : 0 ≤ G₀)
    (hfm : StronglyMeasurable (Function.uncurry f))
    (hfb : ∀ x z, ‖x‖ ≤ 1 → |f x z| ≤ Mf)
    (hgrad : ∀ x z, ‖x‖ ≤ 1 → ‖grad x z‖ ≤ G₀)
    (hconv : ∀ x y z, ‖x‖ ≤ 1 → ‖y‖ ≤ 1 → f x z + ⟪grad x z, y - x⟫_ℝ ≤ f y z)
    (hprob : ∀ D : Measure 𝒵, Dset D → IsProbabilityMeasure D) :
    ProperlyAchievable f Dset (2 * G₀) 0 := by
  refine ⟨fun _ => 0, measurable_const, fun _ => by simp, ?_⟩
  intro D hD θ hθ
  have hDp : IsProbabilityMeasure D := hprob D hD
  have hzero : ‖(0 : EuclideanSpace ℝ (Fin d))‖ ≤ 1 := by simp
  have hint0 : Integrable (fun z => f 0 z) D := by
    refine Integrable.mono' (integrable_const Mf) ?_ ?_
    · exact (hfm.measurable.comp (measurable_const.prodMk measurable_id)).aestronglyMeasurable
    · exact Filter.Eventually.of_forall fun z => by
        rw [Real.norm_eq_abs]; exact hfb _ _ hzero
  have hintθ : Integrable (fun z => f θ z) D := by
    refine Integrable.mono' (integrable_const Mf) ?_ ?_
    · exact (hfm.measurable.comp (measurable_const.prodMk measurable_id)).aestronglyMeasurable
    · exact Filter.Eventually.of_forall fun z => by
        rw [Real.norm_eq_abs]; exact hfb _ _ hθ
  have hptw : ∀ z, f 0 z - f θ z ≤ G₀ := by
    intro z
    have hc := hconv 0 θ z hzero hθ
    have hbnd : ⟪grad 0 z, θ - 0⟫_ℝ ≥ -G₀ := by
      have h1 : |⟪grad 0 z, θ - 0⟫_ℝ| ≤ ‖grad 0 z‖ * ‖θ - 0‖ := abs_real_inner_le_norm _ _
      have h2 : ‖grad 0 z‖ ≤ G₀ := hgrad 0 z hzero
      have h3 : ‖θ - 0‖ ≤ 1 := by simpa using hθ
      have h4 : ‖grad 0 z‖ * ‖θ - 0‖ ≤ G₀ := by
        calc ‖grad 0 z‖ * ‖θ - 0‖ ≤ G₀ * 1 := by
              exact mul_le_mul h2 h3 (norm_nonneg _) hG
          _ = G₀ := by ring
      have := abs_le.1 (le_trans h1 h4)
      linarith [this.1]
    linarith
  have hdiff : epochPopulationRisk D f 0 - epochPopulationRisk D f θ ≤ G₀ := by
    rw [epochPopulationRisk, epochPopulationRisk, ← integral_sub hint0 hintθ]
    have := integral_mono (hint0.sub hintθ) (integrable_const G₀) (fun z => hptw z)
    simpa using this
  have hconst : (∫ _s, epochPopulationRisk D f (0 : EuclideanSpace ℝ (Fin d))
      ∂(Measure.pi fun _ : Fin 0 => D)) = epochPopulationRisk D f 0 := by
    simp
  rw [hconst]
  linarith

/-- Chaining the epochs: if one epoch of `T = epochLength G₀ a r δ` fresh samples halves the
expected excess, then after `k` epochs the accuracy is `δ_k = 2G₀ 2^{-k}` and the total sample
count is the sum of the epoch lengths. -/
theorem properlyAchievable_epochSchedule {𝒵 : Type*} [MeasurableSpace 𝒵]
    {f : EuclideanSpace ℝ (Fin d) → 𝒵 → ℝ} {Dset : Measure 𝒵 → Prop} {G₀ a r : ℝ}
    (hG : 0 < G₀)
    (h0 : ProperlyAchievable f Dset (2 * G₀) 0)
    (hstep : ∀ δ : ℝ, 0 < δ → ∀ n : ℕ, ProperlyAchievable f Dset δ n →
      ProperlyAchievable f Dset (δ / 2) (n + epochLength G₀ a r δ))
    (k : ℕ) :
    ProperlyAchievable f Dset (epochAccuracy G₀ k)
      (∑ j ∈ Finset.range k, epochLength G₀ a r (epochAccuracy G₀ j)) := by
  induction k with
  | zero => simpa [epochAccuracy_zero] using h0
  | succ k ih =>
      have hpos := epochAccuracy_pos hG k
      have := hstep (epochAccuracy G₀ k) hpos _ ih
      rw [Finset.sum_range_succ]
      rw [epochAccuracy_succ]
      exact this

/-- Proposition 4, upper clause, **conditional on the per-epoch halving step** `hstep` and with
an explicit constant: if one epoch of `epochLength G₀ a r δ` extra samples halves the
achievable accuracy `δ`, then for every `0 < ε ≤ 1` there is a proper learner using at most
`C₁ ε^{−2+2/r}` samples, `C₁ = 1 + 3G₀ + 8G₀² a^{−2/r}`, whose expected excess is at most `ε` on
every admissible law. The hypothesis `hstep` carries the whole analytic content of the clause
(product-measure block splitting, independence of each pre-update iterate from its fresh sample,
the Jensen localization at `q = δ/a` under the uniform-convexity growth, and
`epoch_expected_excess_le` combined with `epoch_bound_le_half`) and is not discharged here, so
this statement alone does not identify the learner with the epoch-SGD algorithm of Appendix E.1;
`sample_complexity_upper_unconditional` discharges `hstep`. -/
theorem sample_complexity_upper_of_epoch_step {𝒵 : Type*} [MeasurableSpace 𝒵]
    {f : EuclideanSpace ℝ (Fin d) → 𝒵 → ℝ} {Dset : Measure 𝒵 → Prop} {G₀ a r ε : ℝ}
    (hG : 0 < G₀) (ha : 0 < a) (hr : 2 ≤ r) (hε : 0 < ε) (hε1 : ε ≤ 1)
    (h0 : ProperlyAchievable f Dset (2 * G₀) 0)
    (hstep : ∀ δ : ℝ, 0 < δ → ∀ n : ℕ, ProperlyAchievable f Dset δ n →
      ProperlyAchievable f Dset (δ / 2) (n + epochLength G₀ a r δ)) :
    ∃ n : ℕ, (n : ℝ) ≤ sampleConstant G₀ a r * ε ^ (-sampleExponent r)
      ∧ ProperlyAchievable f Dset ε n := by
  refine ⟨totalEpochSamples G₀ a r ε, totalEpochSamples_le hG ha hr hε hε1, ?_⟩
  have h := properlyAchievable_epochSchedule hG h0 hstep (epochCount G₀ ε)
  exact h.mono (epochAccuracy_epochCount_le hG hε)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SecondMoment.lean <==
import Mathlib.Probability.Independence.Integration
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.Analysis.InnerProductSpace.Basic
import Mathlib.Tactic.Ring
import Mathlib.Tactic.FieldSimp

/-! Hilbert-space second-moment identities underlying the sampling bounds. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

variable {Ω E : Type*} [MeasurableSpace Ω]
  [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [MeasurableSpace E] [BorelSpace E]

omit [MeasurableSpace E] [BorelSpace E] in
/-- Centering subtracts the squared norm of the mean from the second moment. -/
theorem integral_norm_sub_mean_sq (μ : Measure Ω) [IsProbabilityMeasure μ]
    (X : Ω → E) (hX : Integrable X μ)
    (hXsq : Integrable (fun ω => ‖X ω‖ ^ (2 : ℕ)) μ) :
    (∫ ω, ‖X ω - ∫ a, X a ∂μ‖ ^ (2 : ℕ) ∂μ) =
      (∫ ω, ‖X ω‖ ^ (2 : ℕ) ∂μ) - ‖∫ a, X a ∂μ‖ ^ (2 : ℕ) := by
  let m := ∫ a, X a ∂μ
  have hi : Integrable (fun ω => ⟪m, X ω⟫_ℝ) μ := hX.const_inner m
  have he : (fun ω => ‖X ω - m‖ ^ (2 : ℕ)) =
      (fun ω => (‖X ω‖ ^ (2 : ℕ) + ‖m‖ ^ (2 : ℕ)) - 2 * ⟪m, X ω⟫_ℝ) := by
    funext ω
    rw [norm_sub_sq_real, real_inner_comm m]
    ring
  have hiadd : Integrable (fun ω => ‖X ω‖ ^ (2 : ℕ) + ‖m‖ ^ (2 : ℕ)) μ :=
    hXsq.add (integrable_const _)
  have himul : Integrable (fun ω => 2 * ⟪m, X ω⟫_ℝ) μ := hi.const_mul 2
  change (∫ ω, ‖X ω - m‖ ^ (2 : ℕ) ∂μ) = _
  rw [he, integral_sub hiadd himul,
    integral_add hXsq (integrable_const _), integral_const_mul, integral_inner hX]
  simp only [integral_const, probReal_univ, one_smul]
  change (∫ ω, ‖X ω‖ ^ (2 : ℕ) ∂μ) + ‖m‖ ^ (2 : ℕ) - 2 * ⟪m, m⟫_ℝ = _
  rw [real_inner_self_eq_norm_sq]
  ring

/-- Independent centered vectors have zero expected cross inner product. -/
theorem integral_inner_eq_zero_of_indep_centered (μ : Measure Ω)
    (X Y : Ω → E) (hX : Integrable X μ) (hY : Integrable Y μ)
    (hXY : IndepFun X Y μ) (hmean : (∫ ω, X ω ∂μ) = 0) :
    (∫ ω, ⟪X ω, Y ω⟫_ℝ ∂μ) = 0 := by
  have h := hXY.integral_bilin hX hY (innerSL ℝ)
  calc
    (∫ ω, ⟪X ω, Y ω⟫_ℝ ∂μ) = ⟪∫ ω, X ω ∂μ, ∫ ω, Y ω ∂μ⟫_ℝ := by
      convert! h using 1
    _ = 0 := by rw [hmean, inner_zero_left]

/-- Pairwise independence is sufficient for the centered-vector sum identity. -/
theorem integral_norm_sum_sq_of_indep_centered {n : ℕ} (μ : Measure Ω)
    (X : Fin n → Ω → E) (hX : ∀ i, Integrable (X i) μ)
    (hinner : ∀ i j, Integrable (fun ω => ⟪X i ω, X j ω⟫_ℝ) μ)
    (hmean : ∀ i, (∫ ω, X i ω ∂μ) = 0)
    (hindep : Pairwise (fun i j => IndepFun (X i) (X j) μ)) :
    (∫ ω, ‖∑ i, X i ω‖ ^ (2 : ℕ) ∂μ) =
      ∑ i, ∫ ω, ‖X i ω‖ ^ (2 : ℕ) ∂μ := by
  have he : (fun ω => ‖∑ i, X i ω‖ ^ (2 : ℕ)) =
      (fun ω => ∑ i, ∑ j, ⟪X i ω, X j ω⟫_ℝ) := by
    funext ω
    rw [← real_inner_self_eq_norm_sq, sum_inner]
    simp only [inner_sum]
  rw [he, integral_finsetSum]
  · apply Finset.sum_congr rfl
    intro i _
    rw [integral_finsetSum _ (fun j _ => hinner i j)]
    rw [Finset.sum_eq_single i]
    · simp only [real_inner_self_eq_norm_sq]
    · intro j _ hji
      exact integral_inner_eq_zero_of_indep_centered μ (X i) (X j)
        (hX i) (hX j) (hindep (Ne.symm hji)) (hmean i)
    · simp
  · intro i _
    exact integrable_finsetSum _ (fun j _ => hinner i j)

/-- Uniform per-coordinate second moments give the exact 1/n averaging factor. -/
theorem integral_norm_average_sq_le {n : ℕ} (hn : 0 < n) (μ : Measure Ω)
    (X : Fin n → Ω → E) (hX : ∀ i, Integrable (X i) μ)
    (hinner : ∀ i j, Integrable (fun ω => ⟪X i ω, X j ω⟫_ℝ) μ)
    (hmean : ∀ i, (∫ ω, X i ω ∂μ) = 0)
    (hindep : Pairwise (fun i j => IndepFun (X i) (X j) μ))
    (v : ℝ) (hvar : ∀ i, (∫ ω, ‖X i ω‖ ^ (2 : ℕ) ∂μ) ≤ v) :
    (∫ ω, ‖(n : ℝ)⁻¹ • ∑ i, X i ω‖ ^ (2 : ℕ) ∂μ) ≤ v / n := by
  have hn0 : (n : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.ne_of_gt hn)
  have hsum : (∑ i, ∫ ω, ‖X i ω‖ ^ (2 : ℕ) ∂μ) ≤ (n : ℝ) * v := by
    calc
      _ ≤ ∑ _i : Fin n, v := Finset.sum_le_sum (fun i _ => hvar i)
      _ = _ := by simp [nsmul_eq_mul]
  calc
    (∫ ω, ‖(n : ℝ)⁻¹ • ∑ i, X i ω‖ ^ (2 : ℕ) ∂μ) =
        ((n : ℝ)⁻¹) ^ (2 : ℕ) * (∑ i, ∫ ω, ‖X i ω‖ ^ (2 : ℕ) ∂μ) := by
      simp_rw [norm_smul, Real.norm_eq_abs, abs_inv,
        abs_of_nonneg (Nat.cast_nonneg n : (0 : ℝ) ≤ n), mul_pow]
      rw [integral_const_mul, integral_norm_sum_sq_of_indep_centered μ X hX hinner hmean hindep]
    _ ≤ ((n : ℝ)⁻¹) ^ (2 : ℕ) * ((n : ℝ) * v) :=
      mul_le_mul_of_nonneg_left hsum (sq_nonneg _)
    _ = v / n := by field_simp

omit [MeasurableSpace E] [BorelSpace E] in
/-- Centering cannot increase the second moment. -/
theorem integral_norm_sub_mean_sq_le (μ : Measure Ω) [IsProbabilityMeasure μ]
    (X : Ω → E) (hX : Integrable X μ)
    (hXsq : Integrable (fun ω => ‖X ω‖ ^ (2 : ℕ)) μ) :
    (∫ ω, ‖X ω - ∫ a, X a ∂μ‖ ^ (2 : ℕ) ∂μ) ≤
      (∫ ω, ‖X ω‖ ^ (2 : ℕ) ∂μ) := by
  rw [integral_norm_sub_mean_sq μ X hX hXsq]
  exact sub_le_self _ (sq_nonneg _)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SelectionBits.lean <==
import Mathlib.Analysis.SpecialFunctions.BinaryEntropy
import LossOnlyTraceability.MutualInformation

/-! Selection bits: the superadditivity `∑ i I(Y; U i) ≤ I(Y; U)` of the mutual information of
independent fair selection bits, the binary Fano inequality for a decoder of a fair bit, and the
evenness, convexity and monotonicity of the Fano function `J t = 1 - h((1 + t)/2)`. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal

section KlFunScaled

variable {c t : ℝ}

/-- The rescaled Kullback-Leibler integrand `klFunScaled c t = c * klFun (t / c)`, the contribution
of a cell of mass `c` carrying conditional mass `t`. -/
def klFunScaled (c t : ℝ) : ℝ := c * klFun (t / c)

/-- For a nonzero scale the rescaled integrand equals `t * log (t / c) + c - t`. -/
theorem klFunScaled_eq (hc : c ≠ 0) (t : ℝ) :
    klFunScaled c t = t * Real.log (t / c) + c - t := by
  have h : c * (t / c) = t := by field_simp
  calc klFunScaled c t = c * (t / c) * Real.log (t / c) + c - c * (t / c) := by
        rw [klFunScaled, klFun_apply]; ring
    _ = t * Real.log (t / c) + c - t := by rw [h]

/-- The rescaled integrand is nonnegative for a nonnegative scale and argument. -/
theorem klFunScaled_nonneg (hc : 0 ≤ c) (ht : 0 ≤ t) : 0 ≤ klFunScaled c t :=
  mul_nonneg hc (klFun_nonneg (div_nonneg ht hc))

/-- The rescaled integrand is measurable in its argument. -/
theorem measurable_klFunScaled (c : ℝ) : Measurable (klFunScaled c) :=
  (measurable_klFun.comp (measurable_id.div_const c)).const_mul c

/-- For a scale in `(0, 1]` and an argument in `[0, 1]` the rescaled integrand is at most
`log c⁻¹ + 1`. -/
theorem klFunScaled_le (hc0 : 0 < c) (hc1 : c ≤ 1) (ht0 : 0 ≤ t) (ht1 : t ≤ 1) :
    klFunScaled c t ≤ Real.log c⁻¹ + 1 := by
  have hlog : 0 ≤ Real.log c⁻¹ := by
    rw [Real.log_inv]
    have := Real.log_nonpos hc0.le hc1
    linarith
  have hstep : t * Real.log (t / c) ≤ t * Real.log c⁻¹ := by
    rcases eq_or_lt_of_le ht0 with h | h
    · simp [← h]
    · refine mul_le_mul_of_nonneg_left ?_ ht0
      rw [Real.log_div h.ne' hc0.ne', Real.log_inv]
      have := Real.log_nonpos ht0 ht1
      linarith
  have hmul : t * Real.log c⁻¹ ≤ Real.log c⁻¹ := by nlinarith
  rw [klFunScaled_eq hc0.ne']
  linarith

end KlFunScaled

section BitMarginal

variable {n : ℕ} {p : (Fin n → Bool) → ℝ}

/-- The total weight that a weight vector on `Fin n → Bool` puts on the fiber `{u | u i = b}`. -/
def bitMarginal (p : (Fin n → Bool) → ℝ) (i : Fin n) (b : Bool) : ℝ :=
  ∑ u ∈ Finset.univ.filter (fun u : Fin n → Bool => u i = b), p u

/-- A fiber weight of a nonnegative weight vector is nonnegative. -/
theorem bitMarginal_nonneg (hp : ∀ u, 0 ≤ p u) (i : Fin n) (b : Bool) :
    0 ≤ bitMarginal p i b :=
  Finset.sum_nonneg fun u _ => hp u

/-- Each weight is at most the weight of the fiber containing it. -/
theorem le_bitMarginal (hp : ∀ u, 0 ≤ p u) (u : Fin n → Bool) (i : Fin n) :
    p u ≤ bitMarginal p i (u i) :=
  Finset.single_le_sum (f := p) (fun v _ => hp v) (by simp)

/-- The two fibers of a coordinate partition the whole weight. -/
theorem sum_bitMarginal (p : (Fin n → Bool) → ℝ) (i : Fin n) :
    ∑ b : Bool, bitMarginal p i b = ∑ u, p u :=
  Finset.sum_fiberwise Finset.univ (fun u : Fin n → Bool => u i) p

/-- The product measure built from the coordinate marginals of a probability weight vector is again
a probability weight vector. -/
theorem sum_prod_bitMarginal (hsum : ∑ u, p u = 1) :
    ∑ u : Fin n → Bool, ∏ i, bitMarginal p i (u i) = 1 := by
  have h := Fintype.prod_sum (fun (i : Fin n) (b : Bool) => bitMarginal p i b)
  rw [← h]
  have hone : ∀ i : Fin n, ∑ b : Bool, bitMarginal p i b = 1 := fun i => by
    rw [sum_bitMarginal, hsum]
  simp_rw [hone]
  simp

/-- **Subadditivity of Shannon entropy** for a probability weight vector on `Fin n → Bool`: the sum
of the coordinate entropies is at least the joint entropy (stated with `x * log x` terms, so the
inequality is reversed). -/
theorem sum_bitMarginal_mul_log_le (hp : ∀ u, 0 ≤ p u) (hsum : ∑ u, p u = 1) :
    ∑ i : Fin n, ∑ b : Bool, bitMarginal p i b * Real.log (bitMarginal p i b)
      ≤ ∑ u : Fin n → Bool, p u * Real.log (p u) := by
  have key : ∑ i : Fin n, ∑ b : Bool, bitMarginal p i b * Real.log (bitMarginal p i b)
      = ∑ u : Fin n → Bool, p u * ∑ i, Real.log (bitMarginal p i (u i)) := by
    have h1 : ∀ i : Fin n, ∑ b : Bool, bitMarginal p i b * Real.log (bitMarginal p i b)
        = ∑ u : Fin n → Bool, p u * Real.log (bitMarginal p i (u i)) := by
      intro i
      rw [← Finset.sum_fiberwise Finset.univ (fun u : Fin n → Bool => u i)
        (fun u => p u * Real.log (bitMarginal p i (u i)))]
      refine Finset.sum_congr rfl fun b _ => ?_
      have hsplit : bitMarginal p i b * Real.log (bitMarginal p i b)
          = ∑ u ∈ Finset.univ.filter (fun u : Fin n → Bool => u i = b),
              p u * Real.log (bitMarginal p i b) := by
        rw [bitMarginal, Finset.sum_mul]
      rw [hsplit]
      refine Finset.sum_congr rfl fun u hu => ?_
      rw [(Finset.mem_filter.mp hu).2]
    simp_rw [h1]
    rw [Finset.sum_comm]
    exact Finset.sum_congr rfl fun u _ => (Finset.mul_sum _ _ _).symm
  rw [key]
  have hterm : ∀ u : Fin n → Bool,
      p u * (∑ i, Real.log (bitMarginal p i (u i))) - p u * Real.log (p u)
        ≤ (∏ i, bitMarginal p i (u i)) - p u := by
    intro u
    have hrnn : 0 ≤ ∏ i, bitMarginal p i (u i) :=
      Finset.prod_nonneg fun i _ => bitMarginal_nonneg hp i (u i)
    rcases eq_or_lt_of_le (hp u) with h0 | h0
    · rw [← h0]
      simp only [zero_mul, sub_zero]
      linarith
    · have hqpos : ∀ i : Fin n, 0 < bitMarginal p i (u i) :=
        fun i => lt_of_lt_of_le h0 (le_bitMarginal hp u i)
      have hrpos : 0 < ∏ i, bitMarginal p i (u i) := Finset.prod_pos fun i _ => hqpos i
      have hlog : ∑ i, Real.log (bitMarginal p i (u i))
          = Real.log (∏ i, bitMarginal p i (u i)) :=
        (Real.log_prod fun i _ => (hqpos i).ne').symm
      rw [hlog]
      have hle : Real.log (∏ i, bitMarginal p i (u i)) - Real.log (p u)
          ≤ (∏ i, bitMarginal p i (u i)) / p u - 1 := by
        rw [← Real.log_div hrpos.ne' h0.ne']
        exact Real.log_le_sub_one_of_pos (div_pos hrpos h0)
      have := mul_le_mul_of_nonneg_left hle h0.le
      have hdiv : p u * ((∏ i, bitMarginal p i (u i)) / p u - 1)
          = (∏ i, bitMarginal p i (u i)) - p u := by
        field_simp
      nlinarith [this, hdiv]
  have hsum2 : ∑ u : Fin n → Bool,
      (p u * (∑ i, Real.log (bitMarginal p i (u i))) - p u * Real.log (p u))
      ≤ ∑ u : Fin n → Bool, ((∏ i, bitMarginal p i (u i)) - p u) :=
    Finset.sum_le_sum fun u _ => hterm u
  rw [Finset.sum_sub_distrib, Finset.sum_sub_distrib, sum_prod_bitMarginal hsum, hsum] at hsum2
  linarith

/-- `x * log (x * y) = x * log x + x * log y` for `x ≥ 0` and `y > 0`, with `log 0 = 0`. -/
theorem mul_log_mul_eq {x y : ℝ} (hx : 0 ≤ x) (hy : 0 < y) :
    x * Real.log (x * y) = x * Real.log x + x * Real.log y := by
  rcases eq_or_lt_of_le hx with h | h
  · simp [← h]
  · rw [Real.log_mul h.ne' hy.ne']; ring

/-- The pointwise form of subadditivity used for the selection bits: the sum over the coordinates
of the two-point rescaled divergence integrands of the coordinate marginals is at most the sum over
`Fin n → Bool` of the rescaled divergence integrands of a probability weight vector. -/
theorem sum_klFunScaled_bitMarginal_le (hp : ∀ u, 0 ≤ p u) (hsum : ∑ u, p u = 1) :
    ∑ i : Fin n, ∑ b : Bool, klFunScaled (2⁻¹ : ℝ) (bitMarginal p i b)
      ≤ ∑ u : Fin n → Bool, klFunScaled (((2 : ℝ) ^ n)⁻¹) (p u) := by
  have hcard : ((Fintype.card (Fin n → Bool) : ℕ) : ℝ) = 2 ^ n := by simp
  have hLterm : ∀ (i : Fin n) (b : Bool),
      klFunScaled (2⁻¹ : ℝ) (bitMarginal p i b)
        = bitMarginal p i b * Real.log (bitMarginal p i b)
          + bitMarginal p i b * Real.log 2 + 2⁻¹ - bitMarginal p i b := by
    intro i b
    rw [klFunScaled_eq (by norm_num)]
    have hq : bitMarginal p i b / (2⁻¹ : ℝ) = bitMarginal p i b * 2 := by ring
    rw [hq, mul_log_mul_eq (bitMarginal_nonneg hp i b) (by norm_num : (0:ℝ) < 2)]
  have hL : ∀ i : Fin n, ∑ b : Bool, klFunScaled (2⁻¹ : ℝ) (bitMarginal p i b)
      = (∑ b : Bool, bitMarginal p i b * Real.log (bitMarginal p i b)) + Real.log 2 := by
    intro i
    have hb : ∑ b : Bool, bitMarginal p i b = 1 := by rw [sum_bitMarginal, hsum]
    simp only [Fintype.sum_bool] at hb ⊢
    rw [hLterm i true, hLterm i false]
    have hmul : bitMarginal p i true * Real.log 2 + bitMarginal p i false * Real.log 2
        = Real.log 2 := by rw [← add_mul, hb, one_mul]
    linarith
  have hRterm : ∀ u : Fin n → Bool,
      klFunScaled (((2 : ℝ) ^ n)⁻¹) (p u)
        = p u * Real.log (p u) + p u * Real.log ((2 : ℝ) ^ n) + ((2 : ℝ) ^ n)⁻¹ - p u := by
    intro u
    have hpow : (0 : ℝ) < 2 ^ n := by positivity
    rw [klFunScaled_eq (by positivity)]
    have hq : p u / ((2 : ℝ) ^ n)⁻¹ = p u * 2 ^ n := by field_simp
    rw [hq, mul_log_mul_eq (hp u) hpow]
  have hconst : ∑ _u : Fin n → Bool, ((2 : ℝ) ^ n)⁻¹ = 1 := by
    rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, hcard]
    field_simp
  have hR : ∑ u : Fin n → Bool, klFunScaled (((2 : ℝ) ^ n)⁻¹) (p u)
      = (∑ u : Fin n → Bool, p u * Real.log (p u)) + Real.log ((2 : ℝ) ^ n) := by
    calc ∑ u : Fin n → Bool, klFunScaled (((2 : ℝ) ^ n)⁻¹) (p u)
        = ∑ u : Fin n → Bool, (p u * Real.log (p u) + p u * Real.log ((2 : ℝ) ^ n)
            + ((2 : ℝ) ^ n)⁻¹ - p u) := Finset.sum_congr rfl fun u _ => hRterm u
      _ = (∑ u : Fin n → Bool, p u * Real.log (p u))
            + (∑ u : Fin n → Bool, p u * Real.log ((2 : ℝ) ^ n))
            + (∑ _u : Fin n → Bool, ((2 : ℝ) ^ n)⁻¹) - ∑ u : Fin n → Bool, p u := by
            rw [Finset.sum_sub_distrib, Finset.sum_add_distrib, Finset.sum_add_distrib]
      _ = (∑ u : Fin n → Bool, p u * Real.log (p u)) + Real.log ((2 : ℝ) ^ n) := by
            rw [← Finset.sum_mul, hsum, one_mul, hconst]; ring
  calc ∑ i : Fin n, ∑ b : Bool, klFunScaled (2⁻¹ : ℝ) (bitMarginal p i b)
      = ∑ i : Fin n, ((∑ b : Bool, bitMarginal p i b * Real.log (bitMarginal p i b))
          + Real.log 2) := by
        exact Finset.sum_congr rfl fun i _ => hL i
    _ = (∑ i : Fin n, ∑ b : Bool, bitMarginal p i b * Real.log (bitMarginal p i b))
          + (n : ℝ) * Real.log 2 := by
        rw [Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
          nsmul_eq_mul]
    _ ≤ (∑ u : Fin n → Bool, p u * Real.log (p u)) + (n : ℝ) * Real.log 2 := by
        linarith [sum_bitMarginal_mul_log_le hp hsum]
    _ = ∑ u : Fin n → Bool, klFunScaled (((2 : ℝ) ^ n)⁻¹) (p u) := by
        rw [hR, Real.log_pow]

end BitMarginal

section FanoFunction

/-- The Fano function `J t = 1 - h((1 + t)/2) / log 2`, the binary-entropy deficit in bits. -/
def fanoJ (t : ℝ) : ℝ := 1 - Real.binEntropy ((1 + t) / 2) / Real.log 2

/-- The Fano function is even. -/
theorem fanoJ_even (t : ℝ) : fanoJ (-t) = fanoJ t := by
  have h : (1 + -t) / 2 = 1 - (1 + t) / 2 := by ring
  rw [fanoJ, fanoJ, h, Real.binEntropy_one_sub]

/-- The Fano function is nonnegative. -/
theorem fanoJ_nonneg (t : ℝ) : 0 ≤ fanoJ t := by
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  rw [fanoJ, sub_nonneg, div_le_one hlog]
  exact Real.binEntropy_le_log_two

/-- The Fano function is convex on `[-1, 1]`, by concavity of the binary entropy. -/
theorem fanoJ_convexOn : ConvexOn ℝ (Set.Icc (-1 : ℝ) 1) fanoJ := by
  refine ⟨convex_Icc _ _, ?_⟩
  intro x hx y hy a b ha hb hab
  have hmem : ∀ z ∈ Set.Icc (-1 : ℝ) 1, (1 + z) / 2 ∈ Set.Icc (0 : ℝ) 1 := by
    intro z hz
    exact ⟨by linarith [hz.1], by linarith [hz.2]⟩
  have hconc := Real.strictConcave_binEntropy.concaveOn.2 (hmem x hx) (hmem y hy) ha hb hab
  have haff : a • ((1 + x) / 2) + b • ((1 + y) / 2) = (1 + (a • x + b • y)) / 2 := by
    simp only [smul_eq_mul]
    linear_combination (1/2 : ℝ) * hab
  rw [haff] at hconc
  simp only [smul_eq_mul] at hconc
  have hd : (a * Real.binEntropy ((1 + x) / 2) + b * Real.binEntropy ((1 + y) / 2)) / Real.log 2
      ≤ Real.binEntropy ((1 + (a * x + b * y)) / 2) / Real.log 2 :=
    div_le_div_of_nonneg_right hconc (Real.log_pos (by norm_num)).le
  rw [add_div, mul_div_assoc, mul_div_assoc] at hd
  simp only [fanoJ, smul_eq_mul]
  have hexp : a * (1 - Real.binEntropy ((1 + x) / 2) / Real.log 2)
        + b * (1 - Real.binEntropy ((1 + y) / 2) / Real.log 2)
      = 1 - (a * (Real.binEntropy ((1 + x) / 2) / Real.log 2)
        + b * (Real.binEntropy ((1 + y) / 2) / Real.log 2)) := by
    linear_combination hab
  rw [hexp]
  linarith [hd]

/-- The Fano function is monotone on `[0, 1]`, by antitonicity of the binary entropy on
`[1/2, 1]`. -/
theorem fanoJ_monotoneOn : MonotoneOn fanoJ (Set.Icc (0 : ℝ) 1) := by
  intro x hx y hy hxy
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hmx : (1 + x) / 2 ∈ Set.Icc (2⁻¹ : ℝ) 1 := ⟨by linarith [hx.1], by linarith [hx.2]⟩
  have hmy : (1 + y) / 2 ∈ Set.Icc (2⁻¹ : ℝ) 1 := ⟨by linarith [hy.1], by linarith [hy.2]⟩
  have hanti := Real.binEntropy_strictAntiOn.antitoneOn hmx hmy (by linarith)
  rw [fanoJ, fanoJ, sub_le_sub_iff_left]
  exact div_le_div_of_nonneg_right hanti hlog.le

end FanoFunction

section Slices

variable {Ω β A : Type*} [MeasurableSpace Ω] [MeasurableSpace β] [MeasurableSpace A] [Fintype A]
  [MeasurableSingletonClass A]

/-- The subprobability law of `Y` carried by the event `U = a`. -/
def sliceLaw (P : Measure Ω) (U : Ω → A) (Y : Ω → β) (a : A) : Measure β :=
  (P.restrict (U ⁻¹' {a})).map Y

/-- The real density of `sliceLaw P U Y a` with respect to the law of `Y`, i.e. the conditional
probability of `U = a` given `Y = y`. -/
def sliceDensity (P : Measure Ω) (U : Ω → A) (Y : Ω → β) (a : A) (y : β) : ℝ :=
  ((sliceLaw P U Y a).rnDeriv (P.map Y) y).toReal

/-- The level sets of a finitely-valued measurable map form a measurable partition. -/
theorem measure_eq_sum_inter_preimage (P : Measure Ω) {U : Ω → A} (hU : Measurable U) {V : Set Ω}
    (hV : MeasurableSet V) : P V = ∑ a : A, P (V ∩ U ⁻¹' {a}) := by
  have hcover : (⋃ a ∈ (Finset.univ : Finset A), V ∩ U ⁻¹' {a}) = V := by
    ext ω
    simp only [Set.mem_iUnion, Finset.mem_univ, Set.mem_inter_iff, Set.mem_preimage,
      Set.mem_singleton_iff, exists_prop, true_and]
    exact ⟨fun h => h.choose_spec.1, fun h => ⟨U ω, h, rfl⟩⟩
  have hdisj : Set.PairwiseDisjoint (↑(Finset.univ : Finset A) : Set A)
      (fun a : A => V ∩ U ⁻¹' {a}) := by
    intro a _ a' _ haa'
    refine Set.disjoint_left.mpr fun ω hω hω' => haa' ?_
    have h1 : U ω = a := hω.2
    have h2 : U ω = a' := hω'.2
    exact h1.symm.trans h2
  calc P V = P (⋃ a ∈ (Finset.univ : Finset A), V ∩ U ⁻¹' {a}) := by rw [hcover]
    _ = ∑ a : A, P (V ∩ U ⁻¹' {a}) :=
        measure_biUnion_finset hdisj fun a _ => hV.inter (hU (measurableSet_singleton a))

/-- Pushing a finite sum of measures forward along a measurable map. -/
theorem map_finsetSum {ι : Type*} (s : Finset ι) (μ : ι → Measure Ω) {g : Ω → β}
    (hg : Measurable g) : (∑ a ∈ s, μ a).map g = ∑ a ∈ s, (μ a).map g := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | insert a s ha ih =>
      rw [Finset.sum_insert ha, Finset.sum_insert ha, Measure.map_add _ _ hg, ih]

/-- A finite sum of densities is the density of the sum. -/
theorem withDensity_finsetSum {ι : Type*} (ν : Measure β) (s : Finset ι) {f : ι → β → ℝ≥0∞}
    (hf : ∀ i, Measurable (f i)) :
    ν.withDensity (fun y => ∑ i ∈ s, f i y) = ∑ i ∈ s, ν.withDensity (f i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | insert a s ha ih =>
      have hfun : (fun y => ∑ i ∈ insert a s, f i y) = f a + fun y => ∑ i ∈ s, f i y := by
        funext y
        simp [Finset.sum_insert ha]
      rw [hfun, withDensity_add_left (hf a), ih, Finset.sum_insert ha]

omit [MeasurableSpace A] [Fintype A] [MeasurableSingletonClass A] in
/-- The slice laws of a finite measure are finite. -/
theorem isFiniteMeasure_sliceLaw (P : Measure Ω) [IsFiniteMeasure P] (U : Ω → A) (Y : Ω → β)
    (a : A) : IsFiniteMeasure (sliceLaw P U Y a) :=
  (P.restrict (U ⁻¹' {a})).isFiniteMeasure_map Y

omit [MeasurableSpace A] [Fintype A] [MeasurableSingletonClass A] in
/-- A slice law is dominated by the law of `Y`. -/
theorem sliceLaw_le (P : Measure Ω) (U : Ω → A) {Y : Ω → β} (hY : Measurable Y) (a : A) :
    sliceLaw P U Y a ≤ P.map Y :=
  Measure.map_mono Measure.restrict_le_self hY

omit [MeasurableSpace A] [Fintype A] [MeasurableSingletonClass A] in
/-- A slice law is absolutely continuous with respect to the law of `Y`. -/
theorem sliceLaw_absolutelyContinuous (P : Measure Ω) (U : Ω → A) {Y : Ω → β} (hY : Measurable Y)
    (a : A) : sliceLaw P U Y a ≪ P.map Y :=
  Measure.absolutelyContinuous_of_le (sliceLaw_le P U hY a)

omit [Fintype A] in
/-- The slice laws over a finite set of values add up to the law of `Y` restricted to the
corresponding event. -/
theorem sliceLaw_finsetSum (P : Measure Ω) {U : Ω → A} {Y : Ω → β} (hU : Measurable U)
    (hY : Measurable Y) (s : Finset A) :
    ∑ a ∈ s, sliceLaw P U Y a = (P.restrict (U ⁻¹' (↑s : Set A))).map Y := by
  have hrestrict : ∑ a ∈ s, P.restrict (U ⁻¹' {a}) = P.restrict (U ⁻¹' (↑s : Set A)) := by
    ext t ht
    rw [Measure.finsetSum_apply, Measure.restrict_apply ht]
    have hcover : (⋃ a ∈ s, t ∩ U ⁻¹' {a}) = t ∩ U ⁻¹' (↑s : Set A) := by
      ext ω
      simp only [Set.mem_iUnion, Set.mem_inter_iff, Set.mem_preimage, Set.mem_singleton_iff,
        Finset.mem_coe, exists_prop]
      constructor
      · rintro ⟨a, ha, hω, rfl⟩
        exact ⟨hω, ha⟩
      · rintro ⟨hω, ha⟩
        exact ⟨U ω, ha, hω, rfl⟩
    rw [← hcover, measure_biUnion_finset]
    · exact Finset.sum_congr rfl fun a _ => Measure.restrict_apply ht
    · intro a _ a' _ haa'
      refine Set.disjoint_left.mpr fun ω hω hω' => haa' ?_
      have h1 : U ω = a := hω.2
      have h2 : U ω = a' := hω'.2
      exact h1.symm.trans h2
    · exact fun a _ => ht.inter (hU (measurableSet_singleton a))
  calc ∑ a ∈ s, sliceLaw P U Y a = ∑ a ∈ s, (P.restrict (U ⁻¹' {a})).map Y := rfl
    _ = (∑ a ∈ s, P.restrict (U ⁻¹' {a})).map Y := (map_finsetSum s _ hY).symm
    _ = (P.restrict (U ⁻¹' (↑s : Set A))).map Y := by rw [hrestrict]

omit [MeasurableSpace A] [Fintype A] [MeasurableSingletonClass A] in
/-- The density of a slice law reproduces the slice law. -/
theorem withDensity_rnDeriv_sliceLaw (P : Measure Ω) [IsFiniteMeasure P] (U : Ω → A) {Y : Ω → β}
    (hY : Measurable Y) (a : A) :
    (P.map Y).withDensity ((sliceLaw P U Y a).rnDeriv (P.map Y)) = sliceLaw P U Y a := by
  haveI := isFiniteMeasure_sliceLaw P U Y a
  haveI : IsFiniteMeasure (P.map Y) := P.isFiniteMeasure_map Y
  exact Measure.withDensity_rnDeriv_eq _ _ (sliceLaw_absolutelyContinuous P U hY a)

omit [MeasurableSpace A] [Fintype A] [MeasurableSingletonClass A] in
/-- The density of a finite sum of slice laws is the sum of their densities. -/
theorem rnDeriv_sum_sliceLaw (P : Measure Ω) [IsFiniteMeasure P] {U : Ω → A} {Y : Ω → β}
    (hY : Measurable Y) (s : Finset A) :
    (∑ a ∈ s, sliceLaw P U Y a).rnDeriv (P.map Y)
      =ᵐ[P.map Y] fun y => ∑ a ∈ s, (sliceLaw P U Y a).rnDeriv (P.map Y) y := by
  haveI : IsFiniteMeasure (P.map Y) := P.isFiniteMeasure_map Y
  have heq : ∑ a ∈ s, sliceLaw P U Y a
      = (P.map Y).withDensity (fun y => ∑ a ∈ s, (sliceLaw P U Y a).rnDeriv (P.map Y) y) := by
    rw [withDensity_finsetSum _ s fun a => Measure.measurable_rnDeriv _ _]
    exact Finset.sum_congr rfl fun a _ => (withDensity_rnDeriv_sliceLaw P U hY a).symm
  rw [heq]
  exact Measure.rnDeriv_withDensity _
    (Finset.measurable_sum s fun a _ => Measure.measurable_rnDeriv _ _)

/-- The densities of all slice laws add up to one almost everywhere. -/
theorem sum_rnDeriv_sliceLaw (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → A} {Y : Ω → β}
    (hU : Measurable U) (hY : Measurable Y) :
    (fun y => ∑ a : A, (sliceLaw P U Y a).rnDeriv (P.map Y) y) =ᵐ[P.map Y] fun _ => 1 := by
  have huniv : ∑ a : A, sliceLaw P U Y a = P.map Y := by
    rw [sliceLaw_finsetSum P hU hY Finset.univ]
    simp
  have h := rnDeriv_sum_sliceLaw P (U := U) hY (Finset.univ : Finset A)
  rw [huniv] at h
  exact h.symm.trans (Measure.rnDeriv_self _)

omit [MeasurableSpace A] [Fintype A] [MeasurableSingletonClass A] in
/-- Slice densities are nonnegative. -/
theorem sliceDensity_nonneg (P : Measure Ω) (U : Ω → A) (Y : Ω → β) (a : A) (y : β) :
    0 ≤ sliceDensity P U Y a y := ENNReal.toReal_nonneg

omit [MeasurableSpace A] [Fintype A] [MeasurableSingletonClass A] in
/-- Slice densities are measurable. -/
theorem measurable_sliceDensity (P : Measure Ω) (U : Ω → A) (Y : Ω → β) (a : A) :
    Measurable (sliceDensity P U Y a) :=
  (Measure.measurable_rnDeriv _ _).ennreal_toReal

/-- The slice densities add up to one almost everywhere. -/
theorem sum_sliceDensity (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → A} {Y : Ω → β}
    (hU : Measurable U) (hY : Measurable Y) :
    ∀ᵐ y ∂(P.map Y), ∑ a : A, sliceDensity P U Y a y = 1 := by
  filter_upwards [sum_rnDeriv_sliceLaw P hU hY] with y hy
  have hle : ∀ a : A, (sliceLaw P U Y a).rnDeriv (P.map Y) y ≤ 1 := by
    intro a
    calc (sliceLaw P U Y a).rnDeriv (P.map Y) y
        ≤ ∑ a' : A, (sliceLaw P U Y a').rnDeriv (P.map Y) y :=
          Finset.single_le_sum (f := fun a' => (sliceLaw P U Y a').rnDeriv (P.map Y) y)
            (fun a' _ => zero_le) (Finset.mem_univ a)
      _ = 1 := hy
  have hfin : ∀ a ∈ (Finset.univ : Finset A), (sliceLaw P U Y a).rnDeriv (P.map Y) y ≠ ⊤ :=
    fun a _ => ne_top_of_le_ne_top (by simp) (hle a)
  have hconv : ∑ a : A, sliceDensity P U Y a y
      = (∑ a : A, (sliceLaw P U Y a).rnDeriv (P.map Y) y).toReal :=
    (ENNReal.toReal_sum hfin).symm
  rw [hconv, hy]
  simp

/-- Each slice density is at most one almost everywhere. -/
theorem sliceDensity_le_one (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → A} {Y : Ω → β}
    (hU : Measurable U) (hY : Measurable Y) :
    ∀ᵐ y ∂(P.map Y), ∀ a : A, sliceDensity P U Y a y ≤ 1 := by
  filter_upwards [sum_sliceDensity P hU hY] with y hy a
  calc sliceDensity P U Y a y ≤ ∑ a' : A, sliceDensity P U Y a' y :=
        Finset.single_le_sum (f := fun a' => sliceDensity P U Y a' y)
          (fun a' _ => sliceDensity_nonneg P U Y a' y) (Finset.mem_univ a)
    _ = 1 := hy

/-- **Discrete mutual information as a density integral.** For a measurable `U` taking finitely
many values, each with the same probability `c`, and a measurable `Y`, the mutual information in
nats is the integral of the rescaled divergence integrands of the slice densities. -/
theorem mutualInfoNats_eq_lintegral_sliceDensity (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → A} {Y : Ω → β} (hU : Measurable U) (hY : Measurable Y) {c : ℝ≥0∞} (hc0 : c ≠ 0)
    (hctop : c ≠ ⊤) (hunif : ∀ a : A, P (U ⁻¹' {a}) = c) :
    mutualInfoNats P U Y
      = ∫⁻ y, ∑ a : A, ENNReal.ofReal (klFunScaled c.toReal (sliceDensity P U Y a y))
          ∂(P.map Y) := by
  haveI hpY : IsProbabilityMeasure (P.map Y) := P.isProbabilityMeasure_map hY.aemeasurable
  haveI hpU : IsProbabilityMeasure (P.map U) := P.isProbabilityMeasure_map hU.aemeasurable
  haveI hpp : IsProbabilityMeasure (productLaw P U Y) := isProbabilityMeasure_productLaw P hU hY
  haveI hpj : IsProbabilityMeasure (jointLaw P U Y) := isProbabilityMeasure_jointLaw P hU hY
  have hμa : ∀ a : A, (P.map U) {a} = c := fun a => by
    rw [Measure.map_apply hU (measurableSet_singleton a), hunif a]
  have hFmeas : Measurable fun z : A × β => c⁻¹ * (sliceLaw P U Y z.1).rnDeriv (P.map Y) z.2 := by
    refine measurable_from_prod_countable_right fun a => ?_
    exact show Measurable (fun y : β => c⁻¹ * (sliceLaw P U Y a).rnDeriv (P.map Y) y) from
      (Measure.measurable_rnDeriv _ _).const_mul _
  have hprod : productLaw P U Y = (P.map U).prod (P.map Y) := rfl
  have hjoint : jointLaw P U Y
      = (productLaw P U Y).withDensity
          (fun z : A × β => c⁻¹ * (sliceLaw P U Y z.1).rnDeriv (P.map Y) z.2) := by
    ext s hs
    rw [withDensity_apply _ hs, ← lintegral_indicator hs, hprod,
      lintegral_prod _ (hFmeas.indicator hs).aemeasurable, lintegral_fintype]
    have hterm : ∀ a : A,
        (∫⁻ y, Set.indicator s
            (fun z : A × β => c⁻¹ * (sliceLaw P U Y z.1).rnDeriv (P.map Y) z.2) (a, y)
          ∂(P.map Y)) * (P.map U) {a}
          = P ((fun ω => (U ω, Y ω)) ⁻¹' s ∩ U ⁻¹' {a}) := by
      intro a
      have hpre : MeasurableSet (Prod.mk a ⁻¹' s) := measurable_prodMk_left hs
      have hind : ∀ y : β, Set.indicator s
          (fun z : A × β => c⁻¹ * (sliceLaw P U Y z.1).rnDeriv (P.map Y) z.2) (a, y)
          = (Prod.mk a ⁻¹' s).indicator
              (fun y => c⁻¹ * (sliceLaw P U Y a).rnDeriv (P.map Y) y) y := by
        intro y
        by_cases hy : (a, y) ∈ s <;> simp [hy, Set.mem_preimage]
      simp_rw [hind]
      rw [lintegral_indicator hpre, lintegral_const_mul _ (Measure.measurable_rnDeriv _ _),
        ← withDensity_apply _ hpre, withDensity_rnDeriv_sliceLaw P U hY a, hμa a, mul_comm,
        ← mul_assoc, ENNReal.mul_inv_cancel hc0 hctop, one_mul, sliceLaw,
        Measure.map_apply hY hpre, Measure.restrict_apply (hY hpre)]
      congr 1
      ext ω
      simp only [Set.mem_inter_iff, Set.mem_preimage, Set.mem_singleton_iff]
      constructor
      · rintro ⟨h1, h2⟩
        exact ⟨by rwa [h2], h2⟩
      · rintro ⟨h1, h2⟩
        exact ⟨by rwa [← h2], h2⟩
    rw [Finset.sum_congr rfl fun a (_ : a ∈ Finset.univ) => hterm a, jointLaw,
      Measure.map_apply (hU.prodMk hY) hs]
    exact measure_eq_sum_inter_preimage P hU ((hU.prodMk hY) hs)
  have hac : jointLaw P U Y ≪ productLaw P U Y := by
    rw [hjoint]
    exact withDensity_absolutelyContinuous _ _
  have hrn : (jointLaw P U Y).rnDeriv (productLaw P U Y)
      =ᵐ[productLaw P U Y]
        fun z : A × β => c⁻¹ * (sliceLaw P U Y z.1).rnDeriv (P.map Y) z.2 := by
    conv_lhs => rw [hjoint]
    exact Measure.rnDeriv_withDensity _ hFmeas
  have hgmeas : Measurable fun z : A × β =>
      ENNReal.ofReal (klFun ((c⁻¹ * (sliceLaw P U Y z.1).rnDeriv (P.map Y) z.2).toReal)) := by
    have h1 : Measurable fun x : ℝ≥0∞ => ENNReal.ofReal (klFun x.toReal) := by fun_prop
    exact h1.comp hFmeas
  rw [mutualInfoNats, klDiv_eq_lintegral_klFun_of_ac hac,
    lintegral_congr_ae (hrn.mono fun z hz => by rw [hz]), hprod,
    lintegral_prod _ hgmeas.aemeasurable, lintegral_fintype]
  refine Eq.trans ?_ (lintegral_finsetSum (μ := P.map Y) Finset.univ
    (f := fun (a : A) (y : β) => ENNReal.ofReal (klFunScaled c.toReal (sliceDensity P U Y a y)))
    (fun a _ => ((measurable_klFunScaled c.toReal).comp
      (measurable_sliceDensity P U Y a)).ennreal_ofReal)).symm
  refine Finset.sum_congr rfl fun a _ => ?_
  rw [hμa a, ← lintegral_mul_const' c _ hctop]
  refine lintegral_congr fun y => ?_
  show ENNReal.ofReal (klFun (c⁻¹ * (sliceLaw P U Y a).rnDeriv (P.map Y) y).toReal) * c
      = ENNReal.ofReal (klFunScaled c.toReal (sliceDensity P U Y a y))
  have hdr : (c⁻¹ * (sliceLaw P U Y a).rnDeriv (P.map Y) y).toReal
      = sliceDensity P U Y a y / c.toReal := by
    rw [ENNReal.toReal_mul, ENNReal.toReal_inv, sliceDensity, div_eq_inv_mul]
  rw [hdr, klFunScaled, ENNReal.ofReal_mul ENNReal.toReal_nonneg, ENNReal.ofReal_toReal hctop,
    mul_comm]

/-- The mutual information between a uniform finitely-valued variable and any measurable
observation is finite. -/
theorem mutualInfoNats_ne_top_of_uniform (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → A}
    {Y : Ω → β} (hU : Measurable U) (hY : Measurable Y) {c : ℝ≥0∞} (hc0 : c ≠ 0) (hc1 : c ≤ 1)
    (hctop : c ≠ ⊤) (hunif : ∀ a : A, P (U ⁻¹' {a}) = c) : mutualInfoNats P U Y ≠ ⊤ := by
  haveI hpY : IsProbabilityMeasure (P.map Y) := P.isProbabilityMeasure_map hY.aemeasurable
  have hcr0 : 0 < c.toReal := ENNReal.toReal_pos hc0 hctop
  have hcr1 : c.toReal ≤ 1 := by
    simpa using ENNReal.toReal_mono ENNReal.one_ne_top hc1
  have hbound : ∀ᵐ y ∂(P.map Y),
      ∑ a : A, ENNReal.ofReal (klFunScaled c.toReal (sliceDensity P U Y a y))
        ≤ (Fintype.card A : ℝ≥0∞) * ENNReal.ofReal (Real.log (c.toReal)⁻¹ + 1) := by
    filter_upwards [sliceDensity_le_one P hU hY] with y hy
    calc ∑ a : A, ENNReal.ofReal (klFunScaled c.toReal (sliceDensity P U Y a y))
        ≤ ∑ _a : A, ENNReal.ofReal (Real.log (c.toReal)⁻¹ + 1) :=
          Finset.sum_le_sum fun a _ => ENNReal.ofReal_le_ofReal
            (klFunScaled_le hcr0 hcr1 (sliceDensity_nonneg P U Y a y) (hy a))
      _ = (Fintype.card A : ℝ≥0∞) * ENNReal.ofReal (Real.log (c.toReal)⁻¹ + 1) := by
          rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
  have hle : ∫⁻ y, ∑ a : A, ENNReal.ofReal (klFunScaled c.toReal (sliceDensity P U Y a y))
      ∂(P.map Y) ≤ (Fintype.card A : ℝ≥0∞) * ENNReal.ofReal (Real.log (c.toReal)⁻¹ + 1) := by
    calc ∫⁻ y, ∑ a : A, ENNReal.ofReal (klFunScaled c.toReal (sliceDensity P U Y a y))
          ∂(P.map Y)
        ≤ ∫⁻ _y, (Fintype.card A : ℝ≥0∞) * ENNReal.ofReal (Real.log (c.toReal)⁻¹ + 1)
          ∂(P.map Y) := lintegral_mono_ae hbound
      _ = (Fintype.card A : ℝ≥0∞) * ENNReal.ofReal (Real.log (c.toReal)⁻¹ + 1) := by
          rw [lintegral_const, measure_univ, mul_one]
  rw [mutualInfoNats_eq_lintegral_sliceDensity P hU hY hc0 hctop hunif]
  exact ne_top_of_le_ne_top
    (ENNReal.mul_ne_top (ENNReal.natCast_ne_top _) ENNReal.ofReal_ne_top) hle

end Slices

section Superadditive

variable {Ω β : Type*} [MeasurableSpace Ω] [MeasurableSpace β] {n : ℕ}

/-- A fair bit takes both values with probability `1/2`. -/
theorem measure_preimage_bool_eq_half (P : Measure Ω) [IsProbabilityMeasure P] {V : Ω → Bool}
    (hV : Measurable V) (hfair : P (V ⁻¹' {true}) = 1 / 2) (b : Bool) :
    P (V ⁻¹' {b}) = 1 / 2 := by
  cases b with
  | true => exact hfair
  | false =>
      have hcompl : V ⁻¹' {false} = (V ⁻¹' {true})ᶜ := by
        ext ω
        cases h : V ω <;> simp [h]
      rw [hcompl, prob_compl_eq_one_sub (hV (measurableSet_singleton true)), hfair]
      exact ENNReal.sub_eq_of_eq_add (by norm_num) (ENNReal.add_halves 1).symm

omit [MeasurableSpace Ω] in
/-- The event that the selection bits take a given value is the intersection of the coordinate
events. -/
theorem preimage_bits_eq_iInter {U : Ω → (Fin n → Bool)} (u : Fin n → Bool) :
    U ⁻¹' {u} = ⋂ i, (fun ω => U ω i) ⁻¹' {u i} := by
  ext ω
  simp [funext_iff]

/-- Independent fair selection bits are uniform on `Fin n → Bool`. -/
theorem measure_preimage_bits (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → (Fin n → Bool)}
    (hU : Measurable U) (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (u : Fin n → Bool) :
    P (U ⁻¹' {u}) = (1 / 2 : ℝ≥0∞) ^ n := by
  have hcoord : ∀ i : Fin n, Measurable fun ω => U ω i := fun i =>
    (measurable_pi_apply i).comp hU
  rw [preimage_bits_eq_iInter u,
    hindep.meas_iInter fun i => ⟨{u i}, measurableSet_singleton _, rfl⟩]
  have : ∀ i : Fin n, P ((fun ω => U ω i) ⁻¹' {u i}) = 1 / 2 := fun i =>
    measure_preimage_bool_eq_half P (hcoord i) (hfair i) (u i)
  rw [Finset.prod_congr rfl fun i (_ : i ∈ Finset.univ) => this i]
  simp

/-- The slice law of a coordinate bit is the sum of the slice laws of the joint values in its
fiber. -/
theorem sliceLaw_coord (P : Measure Ω) {U : Ω → (Fin n → Bool)} {Y : Ω → β} (hU : Measurable U)
    (hY : Measurable Y) (i : Fin n) (b : Bool) :
    sliceLaw P (fun ω => U ω i) Y b
      = ∑ u ∈ Finset.univ.filter (fun u : Fin n → Bool => u i = b), sliceLaw P U Y u := by
  rw [sliceLaw_finsetSum P hU hY, sliceLaw]
  congr 2
  ext ω
  simp

/-- The slice density of a coordinate bit is the corresponding fiber marginal of the joint slice
densities. -/
theorem sliceDensity_coord (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → (Fin n → Bool)}
    {Y : Ω → β} (hU : Measurable U) (hY : Measurable Y) (i : Fin n) (b : Bool) :
    ∀ᵐ y ∂(P.map Y), sliceDensity P (fun ω => U ω i) Y b y
      = bitMarginal (fun u => sliceDensity P U Y u y) i b := by
  filter_upwards [rnDeriv_sum_sliceLaw P (U := U) hY
      (Finset.univ.filter (fun u : Fin n → Bool => u i = b)),
    sum_rnDeriv_sliceLaw P hU hY] with y hy1 hy2
  have hfin : ∀ u ∈ Finset.univ.filter (fun u : Fin n → Bool => u i = b),
      (sliceLaw P U Y u).rnDeriv (P.map Y) y ≠ ⊤ := by
    intro u _
    have hle : (sliceLaw P U Y u).rnDeriv (P.map Y) y ≤ 1 :=
      calc (sliceLaw P U Y u).rnDeriv (P.map Y) y
          ≤ ∑ u' : Fin n → Bool, (sliceLaw P U Y u').rnDeriv (P.map Y) y :=
            Finset.single_le_sum
              (f := fun u' => (sliceLaw P U Y u').rnDeriv (P.map Y) y)
              (fun u' _ => zero_le) (Finset.mem_univ u)
        _ = 1 := hy2
    exact ne_top_of_le_ne_top ENNReal.one_ne_top hle
  rw [sliceDensity, sliceLaw_coord P hU hY i b, hy1]
  exact ENNReal.toReal_sum hfin

/-- **Superadditivity of the selection-bit information (in nats).** For independent fair selection
bits `U` and any measurable observation `Y`, the sum of the coordinate informations is at most the
information of the whole selection. -/
theorem mutualInfoNats_selection_bits_superadditive (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → (Fin n → Bool)} {Y : Ω → β} (hU : Measurable U) (hY : Measurable Y)
    (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) :
    ∑ i : Fin n, mutualInfoNats P (fun ω => U ω i) Y ≤ mutualInfoNats P U Y := by
  haveI hpY : IsProbabilityMeasure (P.map Y) := P.isProbabilityMeasure_map hY.aemeasurable
  have hcoordmeas : ∀ i : Fin n, Measurable fun ω => U ω i := fun i =>
    (measurable_pi_apply i).comp hU
  have hhalf : ((1 : ℝ≥0∞) / 2).toReal = (2⁻¹ : ℝ) := by simp
  have hpow : (((1 : ℝ≥0∞) / 2) ^ n).toReal = (((2 : ℝ) ^ n)⁻¹ : ℝ) := by
    rw [ENNReal.toReal_pow, hhalf, inv_pow]
  have hcoord : ∀ i : Fin n, mutualInfoNats P (fun ω => U ω i) Y
      = ∫⁻ y, ∑ b : Bool, ENNReal.ofReal (klFunScaled (2⁻¹ : ℝ)
          (sliceDensity P (fun ω => U ω i) Y b y)) ∂(P.map Y) := by
    intro i
    have h := mutualInfoNats_eq_lintegral_sliceDensity P (hcoordmeas i) hY
      (c := (1 : ℝ≥0∞) / 2) (by norm_num) (by norm_num)
      (measure_preimage_bool_eq_half P (hcoordmeas i) (hfair i))
    rwa [hhalf] at h
  have hjointeq : mutualInfoNats P U Y
      = ∫⁻ y, ∑ u : Fin n → Bool, ENNReal.ofReal (klFunScaled (((2 : ℝ) ^ n)⁻¹)
          (sliceDensity P U Y u y)) ∂(P.map Y) := by
    have h := mutualInfoNats_eq_lintegral_sliceDensity P hU hY
      (c := ((1 : ℝ≥0∞) / 2) ^ n) (pow_ne_zero _ (by norm_num))
      (ENNReal.pow_ne_top (by norm_num)) (measure_preimage_bits P hU hindep hfair)
    rwa [hpow] at h
  have hae : ∀ᵐ y ∂(P.map Y), ∀ (i : Fin n) (b : Bool),
      sliceDensity P (fun ω => U ω i) Y b y
        = bitMarginal (fun u => sliceDensity P U Y u y) i b := by
    rw [ae_all_iff]
    intro i
    rw [ae_all_iff]
    intro b
    exact sliceDensity_coord P hU hY i b
  have hpoint : ∀ᵐ y ∂(P.map Y),
      ∑ i : Fin n, ∑ b : Bool, ENNReal.ofReal (klFunScaled (2⁻¹ : ℝ)
          (sliceDensity P (fun ω => U ω i) Y b y))
        ≤ ∑ u : Fin n → Bool, ENNReal.ofReal (klFunScaled (((2 : ℝ) ^ n)⁻¹)
            (sliceDensity P U Y u y)) := by
    filter_upwards [hae, sum_sliceDensity P hU hY] with y h1 h2
    have hnn : ∀ u : Fin n → Bool, 0 ≤ sliceDensity P U Y u y := fun u =>
      sliceDensity_nonneg P U Y u y
    have hreal := sum_klFunScaled_bitMarginal_le (p := fun u => sliceDensity P U Y u y) hnn h2
    have hL : ∑ i : Fin n, ∑ b : Bool, ENNReal.ofReal (klFunScaled (2⁻¹ : ℝ)
          (sliceDensity P (fun ω => U ω i) Y b y))
        = ENNReal.ofReal (∑ i : Fin n, ∑ b : Bool, klFunScaled (2⁻¹ : ℝ)
            (bitMarginal (fun u => sliceDensity P U Y u y) i b)) := by
      rw [ENNReal.ofReal_sum_of_nonneg fun i _ =>
        Finset.sum_nonneg fun b _ => klFunScaled_nonneg (by norm_num)
          (bitMarginal_nonneg hnn i b)]
      refine Finset.sum_congr rfl fun i _ => ?_
      rw [ENNReal.ofReal_sum_of_nonneg fun b _ => klFunScaled_nonneg (by norm_num)
        (bitMarginal_nonneg hnn i b)]
      exact Finset.sum_congr rfl fun b _ => by rw [h1 i b]
    have hR : ∑ u : Fin n → Bool, ENNReal.ofReal (klFunScaled (((2 : ℝ) ^ n)⁻¹)
          (sliceDensity P U Y u y))
        = ENNReal.ofReal (∑ u : Fin n → Bool, klFunScaled (((2 : ℝ) ^ n)⁻¹)
            (sliceDensity P U Y u y)) :=
      (ENNReal.ofReal_sum_of_nonneg fun u _ =>
        klFunScaled_nonneg (by positivity) (hnn u)).symm
    rw [hL, hR]
    exact ENNReal.ofReal_le_ofReal hreal
  calc ∑ i : Fin n, mutualInfoNats P (fun ω => U ω i) Y
      = ∑ i : Fin n, ∫⁻ y, ∑ b : Bool, ENNReal.ofReal (klFunScaled (2⁻¹ : ℝ)
          (sliceDensity P (fun ω => U ω i) Y b y)) ∂(P.map Y) :=
        Finset.sum_congr rfl fun i _ => hcoord i
    _ = ∫⁻ y, ∑ i : Fin n, ∑ b : Bool, ENNReal.ofReal (klFunScaled (2⁻¹ : ℝ)
          (sliceDensity P (fun ω => U ω i) Y b y)) ∂(P.map Y) :=
        (lintegral_finsetSum (μ := P.map Y) Finset.univ fun i _ =>
          Finset.measurable_sum Finset.univ fun b _ =>
            ((measurable_klFunScaled (2⁻¹ : ℝ)).comp
              (measurable_sliceDensity P (fun ω => U ω i) Y b)).ennreal_ofReal).symm
    _ ≤ ∫⁻ y, ∑ u : Fin n → Bool, ENNReal.ofReal (klFunScaled (((2 : ℝ) ^ n)⁻¹)
          (sliceDensity P U Y u y)) ∂(P.map Y) := lintegral_mono_ae hpoint
    _ = mutualInfoNats P U Y := hjointeq.symm

/-- **Superadditivity of the selection-bit information (in bits).** For independent fair selection
bits `U` and any measurable observation `Y`, the sum of the coordinate informations `I(Y; U i)` is
at most the information `I(Y; U)` of the whole selection. -/
theorem selection_bits_superadditive (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → (Fin n → Bool)} {Y : Ω → β} (hU : Measurable U) (hY : Measurable Y)
    (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) :
    ∑ i : Fin n, mutualInfo P Y (fun ω => U ω i) ≤ mutualInfo P Y U := by
  have hcoordmeas : ∀ i : Fin n, Measurable fun ω => U ω i := fun i =>
    (measurable_pi_apply i).comp hU
  have hsuper := mutualInfoNats_selection_bits_superadditive P hU hY hindep hfair
  have htop : mutualInfoNats P U Y ≠ ⊤ :=
    mutualInfoNats_ne_top_of_uniform P hU hY (pow_ne_zero _ (by norm_num))
      (by
        refine pow_le_one₀ (by norm_num) ?_
        norm_num)
      (ENNReal.pow_ne_top (by norm_num)) (measure_preimage_bits P hU hindep hfair)
  have hfin : ∀ i ∈ (Finset.univ : Finset (Fin n)),
      mutualInfoNats P (fun ω => U ω i) Y ≠ ⊤ := by
    intro i _
    refine ne_top_of_le_ne_top htop (le_trans ?_ hsuper)
    exact Finset.single_le_sum
      (f := fun j : Fin n => mutualInfoNats P (fun ω => U ω j) Y)
      (fun j _ => zero_le) (Finset.mem_univ i)
  calc ∑ i : Fin n, mutualInfo P Y (fun ω => U ω i)
      = ∑ i : Fin n, (mutualInfoNats P (fun ω => U ω i) Y).toReal / Real.log 2 := by
        refine Finset.sum_congr rfl fun i _ => ?_
        rw [mutualInfo_symm P (hcoordmeas i) hY, mutualInfo]
    _ = (∑ i : Fin n, (mutualInfoNats P (fun ω => U ω i) Y).toReal) / Real.log 2 :=
        (Finset.sum_div _ _ _).symm
    _ = (∑ i : Fin n, mutualInfoNats P (fun ω => U ω i) Y).toReal / Real.log 2 := by
        rw [ENNReal.toReal_sum hfin]
    _ ≤ (mutualInfoNats P U Y).toReal / Real.log 2 :=
        div_le_div_of_nonneg_right (ENNReal.toReal_mono htop hsuper)
          (Real.log_pos (by norm_num)).le
    _ = mutualInfo P Y U := by rw [mutualInfo_symm P hU hY, mutualInfo]

end Superadditive

section BinaryFano

variable {Ω : Type*} [MeasurableSpace Ω]

/-- An almost-everywhere property holds at every atom of positive measure. -/
theorem of_ae_of_measure_singleton_ne_zero {γ : Type*} [MeasurableSpace γ]
    [MeasurableSingletonClass γ] {ν : Measure γ} {p : γ → Prop} (h : ∀ᵐ y ∂ν, p y) {y : γ}
    (hy : ν {y} ≠ 0) : p y := by
  by_contra hp
  have h0 : ν {x | ¬ p x} = 0 := ae_iff.mp h
  have hle : ν {y} ≤ 0 := h0 ▸ measure_mono (Set.singleton_subset_iff.mpr hp)
  exact hy (le_antisymm hle (zero_le))

/-- The mass of an atom is its density times the mass of the atom under the reference measure. -/
theorem measure_singleton_eq_rnDeriv_mul {γ : Type*} [MeasurableSpace γ]
    [MeasurableSingletonClass γ] (μ ν : Measure γ) [SigmaFinite ν]
    [μ.HaveLebesgueDecomposition ν] (hμν : μ ≪ ν) (y : γ) :
    μ {y} = μ.rnDeriv ν y * ν {y} := by
  calc μ {y} = (ν.withDensity (μ.rnDeriv ν)) {y} := by
        rw [Measure.withDensity_rnDeriv_eq _ _ hμν]
    _ = ∫⁻ x in {y}, μ.rnDeriv ν x ∂ν := withDensity_apply _ (measurableSet_singleton y)
    _ = ∫⁻ _x in {y}, μ.rnDeriv ν y ∂ν :=
        setLIntegral_congr_fun (measurableSet_singleton y) fun x hx => by
          rw [show x = y from hx]
    _ = μ.rnDeriv ν y * ν {y} := setLIntegral_const _ _

/-- The two-point rescaled divergence integrands sum to the binary-entropy deficit. -/
theorem sum_klFunScaled_bool (d : Bool → ℝ) (hd : ∀ b, 0 ≤ d b) (hsum : d true + d false = 1) :
    ∑ b : Bool, klFunScaled (2⁻¹ : ℝ) (d b) = Real.log 2 - Real.binEntropy (d true) := by
  have hf : d false = 1 - d true := by linarith
  have hterm : ∀ b : Bool, klFunScaled (2⁻¹ : ℝ) (d b)
      = d b * Real.log (d b) + d b * Real.log 2 + 2⁻¹ - d b := by
    intro b
    rw [klFunScaled_eq (by norm_num)]
    have hq : d b / (2⁻¹ : ℝ) = d b * 2 := by ring
    rw [hq, mul_log_mul_eq (hd b) (by norm_num : (0:ℝ) < 2)]
  rw [Fintype.sum_bool, hterm true, hterm false, hf, Real.binEntropy, Real.log_inv, Real.log_inv]
  ring

/-- For a two-point weight vector the binary entropy does not depend on which value is used. -/
theorem binEntropy_bool_eq (d : Bool → ℝ) (hsum : d true + d false = 1) (y : Bool) :
    Real.binEntropy (d true) = Real.binEntropy (d y) := by
  cases y with
  | true => rfl
  | false =>
      rw [show d false = 1 - d true by linarith, Real.binEntropy_one_sub]

/-- **Binary Fano inequality for a decoder.** For a fair bit `U` and any measurable `Bool`-valued
decoder output `Uhat`, the mutual information in bits is at least `J (2 P(Uhat = U) - 1)`; only
`U` is assumed fair. -/
theorem binary_fano_decoder (P : Measure Ω) [IsProbabilityMeasure P] {U Uhat : Ω → Bool}
    (hU : Measurable U) (hUhat : Measurable Uhat) (hfair : P (U ⁻¹' {true}) = 1 / 2) :
    fanoJ (2 * P.real {ω | Uhat ω = U ω} - 1) ≤ mutualInfo P Uhat U := by
  classical
  haveI hpY : IsProbabilityMeasure (P.map Uhat) := P.isProbabilityMeasure_map hUhat.aemeasurable
  have hlog2 : (0:ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  have hhalf : ((1 : ℝ≥0∞) / 2).toReal = (2⁻¹ : ℝ) := by simp
  set t : Bool → ℝ :=
    fun y => if (P.map Uhat) {y} = 0 then 0 else sliceDensity P U Uhat y y with ht
  have hnn : ∀ (b y : Bool), 0 ≤ sliceDensity P U Uhat b y := fun b y =>
    sliceDensity_nonneg P U Uhat b y
  have hdsum : ∀ y : Bool, (P.map Uhat) {y} ≠ 0 →
      sliceDensity P U Uhat true y + sliceDensity P U Uhat false y = 1 := by
    intro y hy
    have h := of_ae_of_measure_singleton_ne_zero (sum_sliceDensity P hU hUhat) hy
    rwa [Fintype.sum_bool] at h
  have htmem : ∀ y : Bool, t y ∈ Set.Icc (0:ℝ) 1 := by
    intro y
    by_cases hy : (P.map Uhat) {y} = 0
    · simp [ht, hy]
    · rw [ht]
      simp only [hy, if_false]
      refine ⟨hnn y y, ?_⟩
      have h1 := hdsum y hy
      cases y with
      | true => linarith [hnn false true]
      | false => linarith [hnn true false]
  have hent : ∀ y : Bool, (P.map Uhat) {y} ≠ 0 →
      Real.binEntropy (sliceDensity P U Uhat true y) = Real.binEntropy (t y) := by
    intro y hy
    rw [ht]
    simp only [hy, if_false]
    exact binEntropy_bool_eq (fun b => sliceDensity P U Uhat b y) (hdsum y hy) y
  have hdeficit : ∀ y : Bool, 0 ≤ Real.log 2 - Real.binEntropy (t y) := fun y => by
    have := Real.binEntropy_le_log_two (p := t y)
    linarith
  have hterm : ∀ y : Bool,
      (∑ b : Bool, ENNReal.ofReal (klFunScaled (2⁻¹:ℝ) (sliceDensity P U Uhat b y)))
          * (P.map Uhat) {y}
        = ENNReal.ofReal ((Real.log 2 - Real.binEntropy (t y)) * (P.map Uhat).real {y}) := by
    intro y
    by_cases hy : (P.map Uhat) {y} = 0
    · rw [hy, measureReal_def, hy]
      simp
    · have hid : ∑ b : Bool, klFunScaled (2⁻¹:ℝ) (sliceDensity P U Uhat b y)
          = Real.log 2 - Real.binEntropy (sliceDensity P U Uhat true y) :=
        sum_klFunScaled_bool _ (fun b => hnn b y) (hdsum y hy)
      rw [← ENNReal.ofReal_sum_of_nonneg fun b _ =>
        klFunScaled_nonneg (by norm_num) (hnn b y), hid, hent y hy,
        ENNReal.ofReal_mul (hdeficit y), measureReal_def,
        ENNReal.ofReal_toReal (measure_ne_top _ _)]
  have hmi : mutualInfoNats P U Uhat
      = ENNReal.ofReal
          (∑ y : Bool, (Real.log 2 - Real.binEntropy (t y)) * (P.map Uhat).real {y}) := by
    rw [mutualInfoNats_eq_lintegral_sliceDensity P hU hUhat (c := (1:ℝ≥0∞)/2) (by norm_num)
      (by norm_num) (measure_preimage_bool_eq_half P hU hfair), hhalf, lintegral_fintype,
      Finset.sum_congr rfl fun y (_ : y ∈ Finset.univ) => hterm y]
    exact (ENNReal.ofReal_sum_of_nonneg fun y _ =>
      mul_nonneg (hdeficit y) measureReal_nonneg).symm
  have hsumnn : 0 ≤ ∑ y : Bool, (Real.log 2 - Real.binEntropy (t y)) * (P.map Uhat).real {y} :=
    Finset.sum_nonneg fun y _ => mul_nonneg (hdeficit y) measureReal_nonneg
  have hmireal : mutualInfo P Uhat U
      = (∑ y : Bool, (Real.log 2 - Real.binEntropy (t y)) * (P.map Uhat).real {y})
          / Real.log 2 := by
    rw [mutualInfo_symm P hU hUhat, mutualInfo, hmi]
    congr 1
    exact ENNReal.toReal_ofReal hsumnn
  have hweights : (P.map Uhat).real {false} + (P.map Uhat).real {true} = 1 := by
    have hunion : ({false} ∪ {true} : Set Bool) = Set.univ := by
      ext b; cases b <;> simp
    have hdisj : Disjoint ({false} : Set Bool) {true} := by
      simp
    have h : (P.map Uhat) {false} + (P.map Uhat) {true} = 1 := by
      rw [← measure_union hdisj (measurableSet_singleton true), hunion, measure_univ]
    rw [measureReal_def, measureReal_def, ← ENNReal.toReal_add (measure_ne_top _ _)
      (measure_ne_top _ _), h, ENNReal.toReal_one]
  have hrho : P.real {ω | Uhat ω = U ω} = ∑ y : Bool, (P.map Uhat).real {y} * t y := by
    have hset : {ω | Uhat ω = U ω}
        = ⋃ b ∈ (Finset.univ : Finset Bool), (Uhat ⁻¹' {b} ∩ U ⁻¹' {b}) := by
      ext ω
      simp only [Set.mem_setOf_eq, Set.mem_iUnion, Finset.mem_univ, Set.mem_inter_iff,
        Set.mem_preimage, Set.mem_singleton_iff, exists_prop, true_and]
      constructor
      · intro h
        exact ⟨Uhat ω, rfl, h.symm⟩
      · rintro ⟨b, h1, h2⟩
        rw [h1, h2]
    have hdisj : Set.PairwiseDisjoint (↑(Finset.univ : Finset Bool) : Set Bool)
        (fun b : Bool => Uhat ⁻¹' {b} ∩ U ⁻¹' {b}) := by
      intro b _ b' _ hbb'
      refine Set.disjoint_left.mpr fun ω hω hω' => hbb' ?_
      have h1 : Uhat ω = b := hω.1
      have h2 : Uhat ω = b' := hω'.1
      exact h1.symm.trans h2
    have hmeas : P {ω | Uhat ω = U ω} = ∑ b : Bool, P (Uhat ⁻¹' {b} ∩ U ⁻¹' {b}) := by
      rw [hset]
      exact measure_biUnion_finset hdisj fun b _ =>
        (hUhat (measurableSet_singleton b)).inter (hU (measurableSet_singleton b))
    have hb : ∀ b : Bool,
        P.real (Uhat ⁻¹' {b} ∩ U ⁻¹' {b}) = (P.map Uhat).real {b} * t b := by
      intro b
      by_cases hzero : (P.map Uhat) {b} = 0
      · have hle : P (Uhat ⁻¹' {b} ∩ U ⁻¹' {b}) ≤ (P.map Uhat) {b} := by
          rw [Measure.map_apply hUhat (measurableSet_singleton b)]
          exact measure_mono Set.inter_subset_left
        have hz : P (Uhat ⁻¹' {b} ∩ U ⁻¹' {b}) = 0 :=
          le_antisymm (hzero ▸ hle) (zero_le)
        rw [measureReal_def, hz, measureReal_def, hzero]
        simp
      · haveI := isFiniteMeasure_sliceLaw P U Uhat b
        have hkey : P (Uhat ⁻¹' {b} ∩ U ⁻¹' {b})
            = (sliceLaw P U Uhat b).rnDeriv (P.map Uhat) b * (P.map Uhat) {b} := by
          rw [← measure_singleton_eq_rnDeriv_mul _ _
            (sliceLaw_absolutelyContinuous P U hUhat b) b, sliceLaw,
            Measure.map_apply hUhat (measurableSet_singleton b),
            Measure.restrict_apply (hUhat (measurableSet_singleton b))]
        rw [measureReal_def, hkey, ENNReal.toReal_mul, ht]
        simp only [hzero, if_false]
        rw [measureReal_def, sliceDensity]
        ring
    rw [measureReal_def, hmeas,
      ENNReal.toReal_sum fun b _ => measure_ne_top P _]
    exact Finset.sum_congr rfl fun b _ => by
      rw [← measureReal_def]
      exact hb b
  have hjensen : ∑ y : Bool, (P.map Uhat).real {y} * Real.binEntropy (t y)
      ≤ Real.binEntropy (∑ y : Bool, (P.map Uhat).real {y} * t y) := by
    have hweights' : (P.map Uhat).real {true} + (P.map Uhat).real {false} = 1 := by
      linarith [hweights]
    have hconc := Real.strictConcave_binEntropy.concaveOn.2 (htmem true) (htmem false)
      (measureReal_nonneg (μ := P.map Uhat) (s := {true}))
      (measureReal_nonneg (μ := P.map Uhat) (s := {false})) hweights'
    simp only [smul_eq_mul] at hconc
    rw [Fintype.sum_bool, Fintype.sum_bool]
    linarith
  rw [hmireal, fanoJ]
  have harg : (1 + (2 * P.real {ω | Uhat ω = U ω} - 1)) / 2 = P.real {ω | Uhat ω = U ω} := by
    ring
  rw [harg, hrho]
  have hsum_eq : ∑ y : Bool, (Real.log 2 - Real.binEntropy (t y)) * (P.map Uhat).real {y}
      = Real.log 2 - ∑ y : Bool, (P.map Uhat).real {y} * Real.binEntropy (t y) := by
    simp only [Fintype.sum_bool]
    have h := hweights
    nlinarith [h]
  rw [hsum_eq, sub_div]
  have hdiv := div_le_div_of_nonneg_right hjensen hlog2.le
  have hone : Real.log 2 / Real.log 2 = 1 := div_self hlog2.ne'
  rw [hone]
  linarith

/-- **Binary Fano after data processing.** If the decision about a fair bit `U` is a measurable
function `f` of an observation `X` taking values in a standard Borel space, then the information
`I(X; U)` in bits is at least `J (2 P(f (X ·) = U) - 1)`. -/
theorem binary_fano_of_decoder_comp {α : Type*} [MeasurableSpace α] [StandardBorelSpace α]
    [Nonempty α] (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → Bool} {X : Ω → α}
    {f : α → Bool} (hU : Measurable U) (hX : Measurable X) (hf : Measurable f)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) :
    fanoJ (2 * P.real {ω | f (X ω) = U ω} - 1) ≤ mutualInfo P X U := by
  have hfin : mutualInfoNats P X U ≠ ⊤ := by
    rw [mutualInfoNats_symm P hU hX]
    exact mutualInfoNats_ne_top_of_uniform P hU hX (by norm_num) (by norm_num) (by norm_num)
      (measure_preimage_bool_eq_half P hU hfair)
  have hdp : mutualInfo P (f ∘ X) U ≤ mutualInfo P X U :=
    mutualInfo_comp_left_le P hX hU hf hfin
  exact le_trans (binary_fano_decoder P hU (hf.comp hX) hfair) hdp

end BinaryFano

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SharedNoiseInformation.lean <==
import LossOnlyTraceability.StructuralCounterexamples
import Mathlib.MeasureTheory.Integral.Bochner.SumMeasure

/-! Exact mutual-information lower bound for the shared-noise observation-channel example. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory InformationTheory
open scoped ENNReal BigOperators Classical

/-- On a finite space with strictly positive reference atoms, KL is the usual finite sum. -/
theorem finite_klDiv_toReal {α : Type*} [MeasurableSpace α] [MeasurableSingletonClass α]
    [Fintype α] (μ ν : Measure α) [IsFiniteMeasure μ] [IsFiniteMeasure ν]
    (hν : ∀ a, ν {a} ≠ 0) :
    (klDiv μ ν).toReal = ∑ a, (ν {a}).toReal * klFun ((μ {a} / ν {a}).toReal) := by
  have hac : μ ≪ ν := by
    intro s hs
    have hempty : s = ∅ := by
      apply Set.eq_empty_iff_forall_notMem.mpr
      intro a ha
      have h := measure_mono (Set.singleton_subset_iff.mpr ha) (μ := ν)
      rw [hs] at h
      exact hν a (le_zero_iff.mp h)
    simp [hempty]
  have hrn : ∀ a, μ.rnDeriv ν a = μ {a} / ν {a} := by
    intro a
    rw [ENNReal.eq_div_iff (hν a) (measure_ne_top ν {a})]
    rw [mul_comm]
    exact (measure_singleton_eq_rnDeriv_mul μ ν hac a).symm
  rw [toReal_klDiv_eq_integral_klFun hac, integral_fintype Integrable.of_finite]
  simp only [hrn, smul_eq_mul, measureReal_def]

/-- The codes `0,1,2` stand for the sign differences `-2,0,2`. -/
def fairSignDifferenceCode (s : Bool × Bool) : Fin 3 :=
  if s.1 then (if s.2 then 1 else 0) else (if s.2 then 2 else 1)

private theorem fairPair_apply (s : Set (Bool × Bool)) :
    (fairBool.prod fairBool) s = (1 / 2 : ℝ≥0∞) *
      ((1 / 2 : ℝ≥0∞) * ((if (true, true) ∈ s then 1 else 0) +
        (if (true, false) ∈ s then 1 else 0)) +
       (1 / 2 : ℝ≥0∞) * ((if (false, true) ∈ s then 1 else 0) +
        (if (false, false) ∈ s then 1 else 0))) := by
  classical
  simp [fairBool, Measure.prod_smul_left, Measure.prod_smul_right, Measure.add_prod,
    Measure.prod_add, Measure.dirac_prod_dirac,
    Measure.dirac_apply' _ (Set.to_countable s).measurableSet, mul_add, add_mul, mul_assoc,
    Set.indicator_apply]
  <;> ring

set_option maxRecDepth 4096 in
/-- The exact information revealed by the three-valued difference is `3/2` bits. -/
theorem fairSignDifferenceCode_information :
    mutualInfo (fairBool.prod fairBool) id fairSignDifferenceCode = 3 / 2 := by
  let P := fairBool.prod fairBool
  let μ := jointLaw P id fairSignDifferenceCode
  let ν := productLaw P id fairSignDifferenceCode
  haveI : IsProbabilityMeasure μ := isProbabilityMeasure_jointLaw P measurable_id
    (measurable_of_finite _)
  haveI : IsProbabilityMeasure ν := isProbabilityMeasure_productLaw P measurable_id
    (measurable_of_finite _)
  have hμ (a : Bool × Bool) (d : Fin 3) :
      μ {(a, d)} = if fairSignDifferenceCode a = d then 1 / 4 else 0 := by
    change (P.map (fun s => (s, fairSignDifferenceCode s))) {(a, d)} = _
    rw [Measure.map_apply (measurable_of_finite _) (measurableSet_singleton _)]
    rcases a with ⟨a, b⟩
    cases a <;> cases b <;> fin_cases d <;>
      norm_num [P, fairPair_apply, fairSignDifferenceCode, Fin.ext_iff] <;>
      apply (ENNReal.toReal_eq_toReal_iff' (by finiteness) (by finiteness)).mp <;>
      (try simp (disch := finiteness) only [ENNReal.toReal_add, ENNReal.toReal_mul]) <;>
      norm_num [Fin.ext_iff]
  have hν (a : Bool × Bool) (d : Fin 3) :
      ν {(a, d)} = if d = 1 then 1 / 8 else 1 / 16 := by
    change ((P.map id).prod (P.map fairSignDifferenceCode)) {(a, d)} = _
    rw [Measure.map_id, show ({(a, d)} : Set ((Bool × Bool) × Fin 3)) =
      {a} ×ˢ {d} by ext; simp, Measure.prod_prod,
      Measure.map_apply (measurable_of_finite _) (measurableSet_singleton _)]
    rcases a with ⟨a, b⟩
    cases a <;> cases b <;> fin_cases d <;>
      norm_num [P, fairPair_apply, fairSignDifferenceCode, Fin.ext_iff] <;>
      apply (ENNReal.toReal_eq_toReal_iff' (by finiteness) (by finiteness)).mp <;>
      (try simp (disch := finiteness) only [ENNReal.toReal_add, ENNReal.toReal_mul]) <;>
      norm_num [Fin.ext_iff]
  have hpositive (z : (Bool × Bool) × Fin 3) : ν {z} ≠ 0 := by
    rw [hν]
    split <;> norm_num
  have hkl := finite_klDiv_toReal μ ν hpositive
  change (klDiv μ ν).toReal / Real.log 2 = _
  rw [hkl]
  have hlog : Real.log (2 : ℝ) ≠ 0 := ne_of_gt (Real.log_pos (by norm_num))
  have hfour : Real.log (4 : ℝ) = 2 * Real.log 2 := by
    rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]
    norm_num
  have hterm (a : Bool × Bool) (d : Fin 3) :
      (ν {(a, d)}).toReal * klFun ((μ {(a, d)} / ν {(a, d)}).toReal) =
      if fairSignDifferenceCode a = d then
        (if d = 1 then Real.log 2 / 4 - 1 / 8 else Real.log 4 / 4 - 3 / 16)
      else (if d = 1 then 1 / 8 else 1 / 16) := by
    rcases a with ⟨a, b⟩
    cases a <;> cases b <;> fin_cases d <;>
      norm_num [hμ, hν, fairSignDifferenceCode, Fin.ext_iff, klFun] <;> ring
  simp only [Fintype.sum_prod_type, Fintype.sum_bool, Fin.sum_univ_succ, Fin.sum_univ_zero]
  simp only [hterm]
  norm_num [fairSignDifferenceCode, Fin.ext_iff, hfour]
  field_simp [hlog]
  <;> ring

/-- The three-valued decoder applied to a real observation pair. -/
def sharedNoiseDifferenceDecoder (y : ℝ × ℝ) : Fin 3 :=
  if y.1 - y.2 = -2 then 0 else if y.1 - y.2 = 0 then 1 else 2

theorem measurable_sharedNoiseDifferenceDecoder : Measurable sharedNoiseDifferenceDecoder := by
  exact Measurable.ite
    (measurableSet_eq_fun (measurable_fst.sub measurable_snd) measurable_const)
    measurable_const (Measurable.ite
      (measurableSet_eq_fun (measurable_fst.sub measurable_snd) measurable_const)
      measurable_const measurable_const)

theorem sharedNoiseDifferenceDecoder_correct (s : Bool × Bool) (noise : ℝ) :
    sharedNoiseDifferenceDecoder (sharedNoiseObservation s noise) = fairSignDifferenceCode s := by
  unfold sharedNoiseDifferenceDecoder
  rw [sharedNoiseObservation_difference]
  rcases s with ⟨a, b⟩
  cases a <;> cases b <;> norm_num [counterexampleSign, fairSignDifferenceCode]

/-- The information lower bound is independent of the shared noise law or its variance. -/
theorem sharedNoise_information_ge_three_halves {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] (S : Ω → Bool × Bool) (N : Ω → ℝ)
    (hS : Measurable S) (hN : Measurable N)
    (hfair : P.map S = fairBool.prod fairBool) :
    3 / 2 ≤ mutualInfo P S (fun ω => sharedNoiseObservation (S ω) (N ω)) := by
  let Y := fun ω => sharedNoiseObservation (S ω) (N ω)
  have hsign : Measurable counterexampleSign := measurable_of_finite _
  have hY : Measurable Y :=
    ((hsign.comp hS.fst).add hN).prodMk ((hsign.comp hS.snd).add hN)
  have hunif (s : Bool × Bool) : P (S ⁻¹' {s}) = 1 / 4 := by
    rw [← Measure.map_apply hS (measurableSet_singleton _), hfair]
    rcases s with ⟨a, b⟩
    cases a <;> cases b <;> norm_num [fairPair_apply] <;>
      apply (ENNReal.toReal_eq_toReal_iff' (by finiteness) (by finiteness)).mp <;>
      (try simp (disch := finiteness) only [ENNReal.toReal_add, ENNReal.toReal_mul]) <;>
      norm_num [Fin.ext_iff]
  have hdp := mutualInfo_comp_right_le_of_uniform P hS hY
    measurable_sharedNoiseDifferenceDecoder (c := 1 / 4)
    (by norm_num) (by norm_num) (by norm_num) hunif
  have hdecode : sharedNoiseDifferenceDecoder ∘ Y = fairSignDifferenceCode ∘ S := by
    funext ω
    exact sharedNoiseDifferenceDecoder_correct (S ω) (N ω)
  rw [hdecode] at hdp
  have hjoint : jointLaw P S (fairSignDifferenceCode ∘ S) =
      jointLaw (fairBool.prod fairBool) id fairSignDifferenceCode := by
    unfold jointLaw
    change P.map ((fun s : Bool × Bool => (s, fairSignDifferenceCode s)) ∘ S) = _
    rw [← Measure.map_map (measurable_of_finite
      (fun s : Bool × Bool => (s, fairSignDifferenceCode s))) hS, hfair]
    rfl
  have hprod : productLaw P S (fairSignDifferenceCode ∘ S) =
      productLaw (fairBool.prod fairBool) id fairSignDifferenceCode := by
    unfold productLaw
    rw [← Measure.map_map (measurable_of_finite fairSignDifferenceCode) hS, hfair,
      Measure.map_id]
  have hinfo : mutualInfo P S (fairSignDifferenceCode ∘ S) = 3 / 2 := by
    unfold mutualInfo mutualInfoNats
    rw [hjoint, hprod]
    exact fairSignDifferenceCode_information
  rwa [hinfo] at hdp

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SharpQuarticCalibration.lean <==
import LossOnlyTraceability.SharpQuarticFingerprint
import LossOnlyTraceability.SharpQuarticClass

/-! The sharpened calibration and the learner-norm bound of the sharpened quartic certificate.
The sharpened calibration keeps the regularizer and the link remainder:
`E_Π{b m - g(θ̂) - E_Z u(⟪θ̂, Z⟫)} ≥ A_4`.

For a link `φ` in the link half of Assumption 2 with slope `b ≤ 1` and the quartic regularizer
`g(θ) = ‖θ‖⁴/4`, and a proper randomized learner that is `ε`-accurate on every `D_p`:

* `sharp_super_retained_calibration`: at each `p ∈ [-1,1]^d`, the feasible comparator
  `θ_c = t_4 ‖μ_p‖^{-2/3} μ_p` and population Jensen give
  `β_4‖μ_p‖^{4/3} - ε - (H t_4²/2){‖μ_p‖^{8/3} + ‖μ_p‖^{2/3}/d} ≤ E_p[φ(0) - g(θ̂) - φ(m)]`,
  with `m = ⟪θ̂, μ_p⟫`; since `φ(0) - φ(m) = b m - u(m)` this is the sharpened calibration with the
  population draw averaged by Jensen (`E_Z u(⟪θ̂, Z⟫) ≥ u(m)`), the form the proof uses;
* `sharp_joint_retained_calibration`: averaged over the prior with the moments of
  `SharpQuarticPrior`, `A_4 ≤ E_Π[φ(0) - g(θ̂) - φ(m)]`;
* `sharp_joint_learner_sq_le`: `E_Π‖θ̂‖² ≤ w_4`, because `x = (E_Π‖θ̂‖²)^{1/2}` satisfies
  `x⁴/4 - b√v x + A_4 ≤ 0` (Jensen and Cauchy-Schwarz) and hence `x ≤ x_+`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-! ### The comparison point -/

section Comparison

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- The comparison point `θ_c = t_4 ‖μ‖^{-2/3} μ` of the sharpened calibration (`0` at `μ = 0`). -/
def sharpComparisonPoint (b : ℝ) (μ : E) : E :=
  (sharpMargin b * ‖μ‖ ^ ((4 / 3 : ℝ) - 2)) • μ

/-- `‖θ_c‖ = t_4 ‖μ‖^{1/3}`. -/
theorem sharp_norm_comparisonPoint {b : ℝ} (hb : 0 ≤ b) (μ : E) :
    ‖sharpComparisonPoint b μ‖ = sharpMargin b * ‖μ‖ ^ (1 / 3 : ℝ) := by
  have ht := sharpMargin_nonneg hb
  have hpos : 0 ≤ sharpMargin b * ‖μ‖ ^ ((4 / 3 : ℝ) - 2) :=
    mul_nonneg ht (Real.rpow_nonneg (norm_nonneg _) _)
  rw [sharpComparisonPoint, norm_smul, Real.norm_eq_abs, abs_of_nonneg hpos, mul_assoc,
    rpow_sub_two_mul_self (norm_nonneg μ) (a := 4 / 3) (by norm_num)]
  norm_num

/-- `⟪θ_c, μ⟫ = t_4 ‖μ‖^{4/3}`. -/
theorem sharp_inner_comparisonPoint (b : ℝ) (μ : E) :
    ⟪sharpComparisonPoint b μ, μ⟫_ℝ = sharpMargin b * ‖μ‖ ^ (4 / 3 : ℝ) := by
  rw [sharpComparisonPoint, real_inner_smul_left, real_inner_self_eq_norm_sq, mul_assoc,
    rpow_sub_two_mul_sq (norm_nonneg μ) (by norm_num) (by norm_num)]

/-- The comparison point is feasible for `b ≤ 1` and `‖μ‖ ≤ 1`. -/
theorem sharp_norm_comparisonPoint_le_one {b : ℝ} (hb : 0 ≤ b) (hb1 : b ≤ 1) {μ : E}
    (hμ : ‖μ‖ ≤ 1) : ‖sharpComparisonPoint b μ‖ ≤ 1 := by
  rw [sharp_norm_comparisonPoint hb]
  have h1 : sharpMargin b ≤ 1 := Real.rpow_le_one hb hb1 (by norm_num)
  have h2 : ‖μ‖ ^ (1 / 3 : ℝ) ≤ 1 := Real.rpow_le_one (norm_nonneg _) hμ (by norm_num)
  exact mul_le_one₀ h1 (Real.rpow_nonneg (norm_nonneg _) _) h2

/-- The value of the comparison objective: with `gc = ‖θ_c‖⁴/4` and the curvature term bounded
as in `integral_link_remainder_le`,
`gc - b⟪θ_c, μ⟫ + (H/2)(⟪θ_c, μ⟫² + ‖θ_c‖²/d)
  = -β_4 ‖μ‖^{4/3} + (H t_4²/2){‖μ‖^{8/3} + ‖μ‖^{2/3}/d}`. -/
theorem sharp_comparison_value {b H : ℝ} (hb : 0 ≤ b) (d : ℕ) (μ : E) :
    ‖sharpComparisonPoint b μ‖ ^ 4 / 4 - b * ⟪sharpComparisonPoint b μ, μ⟫_ℝ
        + H / 2 * (⟪sharpComparisonPoint b μ, μ⟫_ℝ ^ 2
          + ‖sharpComparisonPoint b μ‖ ^ 2 / (d : ℝ))
      = -(sharpSlope b * ‖μ‖ ^ (4 / 3 : ℝ))
        + H * sharpMargin b ^ 2 / 2 * (‖μ‖ ^ (8 / 3 : ℝ) + ‖μ‖ ^ (2 / 3 : ℝ) / (d : ℝ)) := by
  rw [sharp_norm_comparisonPoint hb, sharp_inner_comparisonPoint]
  have hx := norm_nonneg μ
  have e4 : (‖μ‖ ^ (1 / 3 : ℝ)) ^ 4 = ‖μ‖ ^ (4 / 3 : ℝ) := sharp_cbrt_pow_four hx
  have e2 : (‖μ‖ ^ (1 / 3 : ℝ)) ^ 2 = ‖μ‖ ^ (2 / 3 : ℝ) := by
    rw [sq_rpow_of_nonneg hx]; norm_num
  have e8 : (‖μ‖ ^ (4 / 3 : ℝ)) ^ 2 = ‖μ‖ ^ (8 / 3 : ℝ) := by
    rw [sq_rpow_of_nonneg hx]; norm_num
  have et4 : sharpMargin b ^ 4 = b ^ (4 / 3 : ℝ) := sharp_cbrt_pow_four hb
  have et3 : b * sharpMargin b = b ^ (4 / 3 : ℝ) := by
    rw [← et4, show sharpMargin b ^ 4 = sharpMargin b ^ 3 * sharpMargin b by ring,
      show sharpMargin b ^ 3 = b from sharp_cbrt_pow_three hb]
  rw [mul_pow, mul_pow, mul_pow, e4, e2, e8, et4, sharpSlope]
  have : b * (sharpMargin b * ‖μ‖ ^ (4 / 3 : ℝ)) = b ^ (4 / 3 : ℝ) * ‖μ‖ ^ (4 / 3 : ℝ) := by
    rw [← mul_assoc, et3]
  rw [this]
  ring

end Comparison

/-! ### The per-law sharpened calibration -/

section PerLaw

variable {d n : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {φ : ℝ → ℝ} {b L H ε : ℝ}
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

/-- Population Jensen: `φ(⟪θ, μ_p⟫) ≤ E_p φ(⟪θ, Z⟫)` for `‖θ‖ ≤ 1`. -/
theorem sharp_link_jensen (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    φ ⟪θ, priorMean p⟫_ℝ ≤ ∫ z, φ ⟪θ, z⟫_ℝ ∂D := by
  have hmem : ∀ᵐ z ∂D, ⟪θ, z⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := by
    filter_upwards [hD.norm_le_one hd] with z hz
    exact native_margin_mem_Icc hθ hz
  have h := hφ.convexOn_margin.map_integral_le hφ.continuousOn_margin isClosed_Icc hmem
    (integrable_inner_data hD θ) (integrable_link_inner hφ hφm hD hd hθ)
  rwa [integral_inner_data hD θ] at h

/-- **The sharpened calibration at one law.** For `p` with `D = D_p`, a link in Assumption 2 with
`b ≤ 1`, the quartic regularizer and an `ε`-accurate proper learner,
`β_4‖μ_p‖^{4/3} - ε - (H t_4²/2){‖μ_p‖^{8/3} + ‖μ_p‖^{2/3}/d} ≤ E_p[φ(0) - g(θ̂) - φ(m)]`. -/
theorem sharp_super_retained_calibration (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hb1 : b ≤ 1) (hD : IsSignProductLaw d p D) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective quarticPotential φ D (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod μR))
        ≤ nativePopulationObjective quarticPotential φ D θ + ε) :
    sharpSlope b * ‖priorMean p‖ ^ (4 / 3 : ℝ) - ε
        - H * sharpMargin b ^ 2 / 2 *
          (‖priorMean p‖ ^ (8 / 3 : ℝ) + ‖priorMean p‖ ^ (2 / 3 : ℝ) / (d : ℝ))
      ≤ ∫ ω, (φ 0 - quarticPotential (superLearner A ω) - φ ⟪superLearner A ω, priorMean p⟫_ℝ)
          ∂(superMeasure n D μR μG) := by
  have hb := hφ.slope_pos
  have hg := sharp_quarticPotential_nativeRegularizerClass (d := d)
  have hgm := sharp_measurable_quarticPotential (d := d)
  have hμ1 : ‖priorMean p‖ ≤ 1 := hD.norm_priorMean_le_one hd
  set θc := sharpComparisonPoint b (priorMean p) with hθc
  have hθc1 : ‖θc‖ ≤ 1 := sharp_norm_comparisonPoint_le_one hb.le hb1 hμ1
  have hth : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  -- the accuracy promise at the comparison point
  have hacc1 := native_super_objective_le μR μG hφm hgm hA (hacc θc hθc1)
  have hFint := integrable_super_objective μR μG hφ hφm hg hgm hD hd hA hA1
  have hFc := nativePopulationObjective_decomp (g := quarticPotential) hφ hφm hD hd hθc1
  have hEu := integral_link_remainder_le hφ hφm hD hd hθc1
  have hval := sharp_comparison_value (H := H) hb.le d (priorMean p)
  -- the lower bound `g(θ̂) + φ(m) ≤ F_p(θ̂)`
  have hmI : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      ⟪superLearner A ω, priorMean p⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := fun ω =>
    native_margin_mem_Icc (hA1 _ _) hμ1
  have hGm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      quarticPotential (superLearner A ω) + φ ⟪superLearner A ω, priorMean p⟫_ℝ :=
    (hgm.comp hth).add (hφm.comp (measurable_inner_native hth measurable_const))
  have hgle : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      0 ≤ quarticPotential (superLearner A ω) ∧ quarticPotential (superLearner A ω) ≤ 1 / 4 := by
    intro ω
    have h1 : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
    refine ⟨by rw [quarticPotential]; positivity, ?_⟩
    rw [quarticPotential]
    have : ‖superLearner A ω‖ ^ 4 ≤ 1 := pow_le_one₀ (norm_nonneg _) h1
    linarith
  have hGint : Integrable (fun ω => quarticPotential (superLearner A ω)
      + φ ⟪superLearner A ω, priorMean p⟫_ℝ) (superMeasure n D μR μG) := by
    refine Integrable.of_bound hGm.aestronglyMeasurable (1 / 4 + Cφ)
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs]
    refine (abs_add_le _ _).trans ?_
    rw [abs_of_nonneg (hgle ω).1]
    linarith [(hgle ω).2, hCφ _ (hmI ω)]
  have hlow : (∫ ω, (quarticPotential (superLearner A ω) + φ ⟪superLearner A ω, priorMean p⟫_ℝ)
      ∂(superMeasure n D μR μG))
      ≤ ∫ ω, nativePopulationObjective quarticPotential φ D (superLearner A ω)
          ∂(superMeasure n D μR μG) := by
    refine integral_mono hGint hFint fun ω => ?_
    have hθ1 : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
    show quarticPotential (superLearner A ω) + φ ⟪superLearner A ω, priorMean p⟫_ℝ
      ≤ nativePopulationObjective quarticPotential φ D (superLearner A ω)
    rw [nativePopulationObjective_eq hφ hφm hD hd hθ1]
    linarith [sharp_link_jensen hφ hφm hD hd hθ1]
  -- assemble
  have hsplit : (∫ ω, (φ 0 - quarticPotential (superLearner A ω)
      - φ ⟪superLearner A ω, priorMean p⟫_ℝ) ∂(superMeasure n D μR μG))
      = φ 0 - ∫ ω, (quarticPotential (superLearner A ω) + φ ⟪superLearner A ω, priorMean p⟫_ℝ)
          ∂(superMeasure n D μR μG) := by
    have e : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => φ 0
        - quarticPotential (superLearner A ω) - φ ⟪superLearner A ω, priorMean p⟫_ℝ)
        = fun ω => φ 0 - (quarticPotential (superLearner A ω)
          + φ ⟪superLearner A ω, priorMean p⟫_ℝ) := funext fun ω => by ring
    rw [e, integral_sub (integrable_const _) hGint, integral_const]
    simp
  rw [hsplit]
  have hgc : quarticPotential θc = ‖θc‖ ^ 4 / 4 := rfl
  rw [hgc] at hFc
  linarith [hlow, hacc1, hFc, hEu, hval]

end PerLaw

/-! ### The prior-averaged calibration and the learner norm -/

section Joint

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {φ : ℝ → ℝ} {b L H ε v : ℝ}
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

/-- The integrand `φ(0) - g(θ̂) - φ(m)` of the sharpened calibration on the mixture space. -/
theorem sharp_retained_integrand_facts (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hd : 0 < d) (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    ∃ C : ℝ, Measurable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        φ 0 - quarticPotential (superLearner A x.2) - φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ) ∧
      ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
        |φ 0 - quarticPotential (superLearner A x.2) - φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ|
          ≤ C := by
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  refine ⟨Cφ + 1 / 4 + Cφ, ((measurable_const.sub (sharp_measurable_quarticPotential.comp hth)).sub
    (hφm.comp (measurable_inner_native hth hμ))), fun x hx => ?_⟩
  have h1 : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
  have hg0 : 0 ≤ quarticPotential (superLearner A x.2) := by rw [quarticPotential]; positivity
  have hg1 : quarticPotential (superLearner A x.2) ≤ 1 / 4 := by
    rw [quarticPotential]
    have : ‖superLearner A x.2‖ ^ 4 ≤ 1 := pow_le_one₀ (norm_nonneg _) h1
    linarith
  have e0 := abs_le.1 (hCφ 0 NativeLinkClass.zero_mem_margin)
  have em := abs_le.1 (hCφ _ (native_margin_mem_Icc h1 (hx.norm_priorMean hd)))
  exact abs_le.2 ⟨by linarith [e0.1, em.2], by linarith [e0.2, em.1]⟩

/-- **The sharpened calibration on the prior mixture.** For `0 < v < 1`, `κ = v⁻¹ - 1`, a link in
Assumption 2 with `b ≤ 1`, the quartic regularizer and a proper randomized learner that is
`ε`-accurate on every `D_p`: `A_4 ≤ E_Π[φ(0) - g(θ̂) - φ(m)]`. -/
theorem sharp_joint_retained_calibration (hd : 0 < d) (hv0 : 0 < v) (hv1 : v < 1)
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ) (hb1 : b ≤ 1)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective quarticPotential φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective quarticPotential φ (signProductLaw d p) θ + ε) :
    sharpAlignment b H v ε d
      ≤ ∫ x, (φ 0 - quarticPotential (superLearner A x.2)
          - φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ) ∂(nativeJointMeasure (sharpKappa v) n d μR μG) := by
  have hκ := sharpKappa_pos hv0 hv1
  haveI := isProbabilityMeasure_prior hκ d
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  obtain ⟨C, hfm, hfC⟩ := sharp_retained_integrand_facts (Ng := Ng) hφ hφm hd hA hA1
  set lhs : (Fin d → ℝ) → ℝ := fun p => sharpSlope b * ‖priorMean p‖ ^ (4 / 3 : ℝ) - ε
    - H * sharpMargin b ^ 2 / 2 *
      (‖priorMean p‖ ^ (8 / 3 : ℝ) + ‖priorMean p‖ ^ (2 / 3 : ℝ) / (d : ℝ)) with hlhs
  have hI43 := integrable_norm_priorMean_rpow hκ hd (s := 4 / 3) (by norm_num)
  have hI83 := integrable_norm_priorMean_rpow hκ hd (s := 8 / 3) (by norm_num)
  have hI23 := integrable_norm_priorMean_rpow hκ hd (s := 2 / 3) (by norm_num)
  have e1 : Integrable (fun p : Fin d → ℝ => sharpSlope b * ‖priorMean p‖ ^ (4 / 3 : ℝ))
      (prior (sharpKappa v) d) := hI43.const_mul _
  have e1' : Integrable (fun p : Fin d → ℝ => sharpSlope b * ‖priorMean p‖ ^ (4 / 3 : ℝ) - ε)
      (prior (sharpKappa v) d) := e1.sub (integrable_const ε)
  have e3 : Integrable (fun p : Fin d → ℝ =>
      ‖priorMean p‖ ^ (8 / 3 : ℝ) + ‖priorMean p‖ ^ (2 / 3 : ℝ) / (d : ℝ))
      (prior (sharpKappa v) d) := hI83.add (hI23.div_const _)
  have e2 : Integrable (fun p : Fin d → ℝ => H * sharpMargin b ^ 2 / 2 *
      (‖priorMean p‖ ^ (8 / 3 : ℝ) + ‖priorMean p‖ ^ (2 / 3 : ℝ) / (d : ℝ)))
      (prior (sharpKappa v) d) := e3.const_mul _
  have hlint : Integrable lhs (prior (sharpKappa v) d) := e1'.sub e2
  rw [nativeJoint_integral_eq μR μG hκ hd hfm hfC]
  have hmono : (∫ p, lhs p ∂(prior (sharpKappa v) d))
      ≤ ∫ p, ∫ ω, (φ 0 - quarticPotential (superLearner A ω)
          - φ ⟪superLearner A ω, priorMean p⟫_ℝ)
          ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior (sharpKappa v) d) := by
    refine integral_mono_ae hlint (nativeKernel_integral_integrable μR μG hκ hd hfm hfC) ?_
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
    haveI := isProbabilityMeasure_signProductLaw hpI
    exact sharp_super_retained_calibration μR μG hφ hφm hb1 (isSignProductLaw_signProductLaw hpI)
      hd hA hA1 (hacc p hpI)
  refine le_trans ?_ hmono
  have hLeq : (∫ p, lhs p ∂(prior (sharpKappa v) d))
      = sharpSlope b * (∫ p, ‖priorMean p‖ ^ (4 / 3 : ℝ) ∂(prior (sharpKappa v) d)) - ε
        - H * sharpMargin b ^ 2 / 2 *
          ((∫ p, ‖priorMean p‖ ^ (8 / 3 : ℝ) ∂(prior (sharpKappa v) d))
            + (∫ p, ‖priorMean p‖ ^ (2 / 3 : ℝ) ∂(prior (sharpKappa v) d)) / (d : ℝ)) := by
    rw [hlhs, integral_sub e1' e2, integral_sub e1 (integrable_const ε),
      integral_const_mul, integral_const_mul, integral_add hI83 (hI23.div_const _),
      integral_div, integral_const]
    simp only [probReal_univ, smul_eq_mul, one_mul]
  rw [hLeq]
  have hlo := sharp_prior_four_thirds_ge hd hv0 hv1
  have hhi := sharp_prior_eight_thirds_le hd hv0 hv1
  have hco := sharp_prior_two_thirds_le hd hv0 hv1
  have hβ : 0 ≤ sharpSlope b := by unfold sharpSlope; positivity
  have hpen : 0 ≤ H * sharpMargin b ^ 2 / 2 := by positivity
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have s1 := mul_le_mul_of_nonneg_left hlo hβ
  have s2 : (∫ p, ‖priorMean p‖ ^ (8 / 3 : ℝ) ∂(prior (sharpKappa v) d))
      + (∫ p, ‖priorMean p‖ ^ (2 / 3 : ℝ) ∂(prior (sharpKappa v) d)) / (d : ℝ)
      ≤ v ^ (4 / 3 : ℝ) * sharpFourthFactor v d ^ (2 / 3 : ℝ) + v ^ (1 / 3 : ℝ) / (d : ℝ) :=
    add_le_add hhi ((div_le_div_iff_of_pos_right hdpos).2 hco)
  have s3 := mul_le_mul_of_nonneg_left s2 hpen
  rw [sharpAlignment, sharpPenalty]
  linarith

/-- The second moment of the prior mean on the mixture is `v`. -/
theorem sharp_joint_priorMean_sq (hd : 0 < d) (hv0 : 0 < v) (hv1 : v < 1) :
    ∫ x, ‖priorMean x.1‖ ^ 2 ∂(nativeJointMeasure (sharpKappa v) n d μR μG) = v := by
  have hκ := sharpKappa_pos hv0 hv1
  have hm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖priorMean x.1‖ ^ 2 :=
    ((measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)).norm).pow_const 2
  have hC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |‖priorMean x.1‖ ^ 2| ≤ 1 := by
    intro x hx
    have h1 := hx.norm_priorMean hd
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [norm_nonneg (priorMean x.1)]
  rw [nativeJoint_integral_eq μR μG hκ hd hm hC]
  have hin : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1) →
      (∫ _ω, ‖priorMean p‖ ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG))
        = ‖priorMean p‖ ^ 2 := by
    intro p hp
    haveI := isProbabilityMeasure_signProductLaw fun k => Set.Ioo_subset_Icc_self (hp k)
    rw [integral_const]; simp
  rw [integral_congr_ae (by filter_upwards [prior_ae_mem_Ioo hκ d] with p hp using hin p hp)]
  rw [integral_prior_norm_priorMean_sq hκ hd, sharp_one_div_kappa_add_one]

/-- **`E_Π‖θ̂‖² ≤ w_4`.** Under the hypotheses of `sharp_joint_retained_calibration` with `ε > 0`,
the root `x = (E_Π‖θ̂‖²)^{1/2}` satisfies `x⁴/4 - b√v x + A_4 ≤ 0`, hence `x ≤ x_+`; properness
gives the cap `1`. -/
theorem sharp_joint_learner_sq_le (hd : 0 < d) (hv0 : 0 < v) (hv1 : v < 1) (hε : 0 < ε)
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ) (hb1 : b ≤ 1)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective quarticPotential φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective quarticPotential φ (signProductLaw d p) θ + ε) :
    (∫ x, ‖superLearner A x.2‖ ^ 2 ∂(nativeJointMeasure (sharpKappa v) n d μR μG))
      ≤ sharpLearnerScale b H v ε d := by
  have hκ := sharpKappa_pos hv0 hv1
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  set μ := nativeJointMeasure (sharpKappa v) n d μR μG with hμdef
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  have hcal := sharp_joint_retained_calibration μR μG hd hv0 hv1 hφ hφm hb1 hA hA1 hacc
  obtain ⟨C, hfm, hfC⟩ := sharp_retained_integrand_facts (Ng := Ng) hφ hφm hd hA hA1
  have hgood := nativeJoint_ae_good (n := n) μR μG hκ hd
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμm := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have hmm := measurable_inner_native hth hμm
  have hint : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, NativeGood x → |f x| ≤ C) → Integrable f μ :=
    fun hf _ hC => nativeJoint_integrable μR μG hκ hd hf hC
  have hmL : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, priorMean x.1⟫_ℝ) μ :=
    hint hmm fun x hx => abs_inner_le_one_native (hA1 _ _) (hx.norm_priorMean hd)
  have hg4 : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 4) μ := by
    refine hint (hth.norm.pow_const 4) (C := 1) fun x _ => ?_
    rw [abs_of_nonneg (by positivity)]
    exact pow_le_one₀ (norm_nonneg _) (hA1 _ _)
  -- `A_4 ≤ E[b m - ‖θ̂‖⁴/4]`
  have hstep1 : sharpAlignment b H v ε d
      ≤ b * (∫ x, ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂μ)
        - (∫ x, ‖superLearner A x.2‖ ^ 4 ∂μ) / 4 := by
    have hle : (∫ x, (φ 0 - quarticPotential (superLearner A x.2)
        - φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ) ∂μ)
        ≤ ∫ x, (b * ⟪superLearner A x.2, priorMean x.1⟫_ℝ - ‖superLearner A x.2‖ ^ 4 / 4) ∂μ := by
      refine integral_mono_ae (hint hfm hfC) ((hmL.const_mul b).sub (hg4.div_const 4)) ?_
      filter_upwards [hgood] with x hx
      have hmI := native_margin_mem_Icc (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _)
        (hx.norm_priorMean hd)
      have := hφ.tangent_le hmI
      show φ 0 - quarticPotential (superLearner A x.2) - φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ
        ≤ b * ⟪superLearner A x.2, priorMean x.1⟫_ℝ - ‖superLearner A x.2‖ ^ 4 / 4
      rw [quarticPotential]
      linarith
    rw [integral_sub (hmL.const_mul b) (hg4.div_const 4), integral_const_mul, integral_div] at hle
    linarith
  -- Cauchy-Schwarz: `E m ≤ √(E‖θ̂‖²) √v`
  set W := ∫ x, ‖superLearner A x.2‖ ^ 2 ∂μ with hW
  have hW0 : 0 ≤ W := integral_nonneg fun x => sq_nonneg _
  have htnL : MemLp (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖) 2 μ :=
    MemLp.of_bound hth.norm.aestronglyMeasurable 1 (Filter.Eventually.of_forall fun x => by
      rw [norm_norm]; exact hA1 _ _)
  have hμL : MemLp (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖priorMean x.1‖) 2 μ := by
    refine MemLp.of_bound hμm.norm.aestronglyMeasurable 1 ?_
    filter_upwards [hgood] with x hx
    rw [norm_norm]; exact hx.norm_priorMean hd
  have hcs1 := integral_abs_le_mul_sqrt_mul_sqrt μ _ _ _ hmL htnL hμL zero_le_one
    (Filter.Eventually.of_forall fun x => by
      rw [one_mul]; exact abs_real_inner_le_norm _ _) (le_of_eq rfl)
    (le_of_eq (sharp_joint_priorMean_sq μR μG hd hv0 hv1))
  have hm_le : (∫ x, ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂μ)
      ≤ Real.sqrt W * Real.sqrt v := by
    refine (le_abs_self _).trans (abs_integral_le_integral_abs.trans ?_)
    simpa using hcs1
  -- Jensen: `(E‖θ̂‖²)² ≤ E‖θ̂‖⁴`
  have hsqL : MemLp (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 2) 2 μ :=
    MemLp.of_bound (hth.norm.pow_const 2).aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun x => by
        rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
        exact pow_le_one₀ (norm_nonneg _) (hA1 _ _))
  have hYint : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 2) μ :=
    hint (hth.norm.pow_const 2) (C := 1) fun x _ => by
      rw [abs_of_nonneg (sq_nonneg _)]; exact pow_le_one₀ (norm_nonneg _) (hA1 _ _)
  have hcs2 := integral_abs_le_mul_sqrt_mul_sqrt μ
    (fun x => ‖superLearner A x.2‖ ^ 2) (fun x => ‖superLearner A x.2‖ ^ 2) (fun _ => (1 : ℝ))
    hYint hsqL (memLp_const 1) zero_le_one
    (Filter.Eventually.of_forall fun x => by
      show |‖superLearner A x.2‖ ^ 2| ≤ 1 * (‖superLearner A x.2‖ ^ 2 * 1)
      rw [one_mul, mul_one, abs_of_nonneg (sq_nonneg _)]) (le_of_eq rfl) (le_of_eq rfl)
  have hW2 : W ^ 2 ≤ ∫ x, ‖superLearner A x.2‖ ^ 4 ∂μ := by
    have h1 : W ≤ Real.sqrt (∫ x, (‖superLearner A x.2‖ ^ 2) ^ 2 ∂μ) := by
      have : (∫ x, |‖superLearner A x.2‖ ^ 2| ∂μ) = W :=
        integral_congr_ae (Filter.Eventually.of_forall fun x => abs_of_nonneg (sq_nonneg _))
      rw [← this]
      refine hcs2.trans (le_of_eq ?_)
      simp [integral_const]
    have h0 : 0 ≤ ∫ x, (‖superLearner A x.2‖ ^ 2) ^ 2 ∂μ := integral_nonneg fun x => by positivity
    have h2 := pow_le_pow_left₀ hW0 h1 2
    rw [Real.sq_sqrt h0] at h2
    refine h2.trans (le_of_eq ?_)
    exact integral_congr_ae (Filter.Eventually.of_forall fun x => by ring)
  -- the quartic is nonpositive at `x = √W`
  set x0 := Real.sqrt W with hx0
  have hx00 : 0 ≤ x0 := Real.sqrt_nonneg _
  have hx02 : x0 ^ 2 = W := Real.sq_sqrt hW0
  have hquart : sharpQuartic (b * Real.sqrt v) (sharpAlignment b H v ε d) x0 ≤ 0 := by
    unfold sharpQuartic
    have hx04 : x0 ^ 4 = W ^ 2 := by rw [← hx02]; ring
    have hbm := mul_le_mul_of_nonneg_left hm_le hb.le
    nlinarith [hstep1, hW2, hbm, hx04]
  obtain ⟨-, -, -, hroot⟩ := sharpRecipeRoot_spec hb hH hv0 hv1 hε d
  have hxr := hroot x0 hquart
  have hWle : W ≤ sharpRecipeRoot b H v ε d ^ 2 := by
    rw [← hx02]; exact pow_le_pow_left₀ hx00 hxr 2
  have hW1 : W ≤ 1 := by
    have : W ≤ ∫ _x, (1 : ℝ) ∂μ := integral_mono_of_nonneg (Filter.Eventually.of_forall
      fun x => sq_nonneg _) (integrable_const 1) (Filter.Eventually.of_forall fun x =>
        pow_le_one₀ (norm_nonneg _) (hA1 _ _))
    simpa using this
  exact le_min hW1 hWle

end Joint

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SharpQuarticCertificate.lean <==
import LossOnlyTraceability.SharpQuarticEnergy
import LossOnlyTraceability.MainTheoremInformation
import LossOnlyTraceability.TransferTheoremFull

/-! The sharpened finite quartic certificate.

For the quartic logistic problem, `φ(t) = ln(1 + e^{-t})` and `g(θ) = ‖θ‖⁴/4`, so
`b = 1/2`, `H = 1/4`, `L = (1 + e^{-1})^{-1}` (and `a = 1/16`, `r = 4` in the residual cap), fix
`0 < v < 1` and `κ = v⁻¹ - 1`. For every proper measurable randomized learner
`θ̂ = A(S_n; R)` whose expected excess risk is at most `ε > 0` on every `D_p`, `p ∈ [-1,1]^d`:

* `sharp_quartic_root`: the root `x_+` of `x⁴/4 - b√v x + A_4` to the right of `(b√v)^{1/3}`
  exists and is unique there;
* `sharp_quartic_certificate`: the prior-averaged signed moment is at least `M_4`, the
  prior-averaged raw energy is at most `V_4`, and the pointwise residual cap `D` (the bound `V_res`
  of Appendix D.5) holds at every law and every constrained population minimizer;
* `sharp_quartic_information_lower` and `sharp_quartic_information_prior_averaged`: whenever
  `M_4 > 0`, the lower bound of Theorem 6 applies with `M_4, V_4`: for every `Q ∈ {Ii, Ij, Is}`
  and every real `τ`, `M_4² ≤ 2 ln 2 (V_4 + nτ²) sup_p Q_{D_p}(X + τG)`, and the prior-averaged form;
* `sharp_quartic_information_upper`: the upper bound of Theorem 6 with the residual cap `D`,
  `Q_{D_p}(X + τG) ≤ min{n, (n/(2 ln 2)) ln(1 + D/(nτ²))}` for `τ ≠ 0` and `≤ n` always;
* `sharp_quartic_encoder`: the clipped-decoder bounds of Appendix C.3 with
  `M_4, V_4`, obtained from `bit_encoder_prior_averaged` on the supersample kernel: the
  fixed per-pair clipped decoder with scale `h = V_4/(2M_4)` has prior-averaged per-pair success at least
  `1/2 + M_4²/(2nV_4)`, and the prior averages of `Ii(B)` and of the joint-transcript `Ij(B)` are
  at least `n J(M_4²/(nV_4))`;
* `sharp_quartic_proposition`: the conjunction of all of the above.

No sample-optimality or asymptotic dimension assumption is used. Besides the hypotheses above, the
statements assume only that the learner is measurable jointly in data and randomness, `d ≥ 1`, that the
Gaussian noise is realized as a measurable function of the noise randomness, and (for the encoder
clauses) that the encoder's fresh uniform randomness is likewise a measurable function of that
independent randomness. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section Certificate

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The weight `c = -φ'` of the logistic link is the logistic sigmoid `(1 + e^t)^{-1}`: smooth. -/
theorem sharp_contDiff_neg_logisticSlope : ContDiff ℝ 1 (fun t => -logisticSlope t) :=
  sharp_contDiff_logisticSlope.neg

/-- The derivative of `c = -φ'` is `-φ'' ≤ 0`. -/
theorem sharp_deriv_neg_logisticSlope_nonpos (t : ℝ) : deriv (fun t => -logisticSlope t) t ≤ 0 := by
  have h : HasDerivAt (fun t => -logisticSlope t) (-logisticCurvature t) t :=
    (hasDerivAt_logisticSlope t).neg
  rw [h.deriv]
  linarith [logisticCurvature_nonneg t]

/-- **The root `x_+` of the sharpened quartic certificate.** For the logistic slope `b = 1/2`, `H = 1/4`,
`0 < v < 1` and `ε > 0`, the quartic `x⁴/4 - b√v x + A_4` has a root `x_+` strictly to the right of
`(b√v)^{1/3}`, it is the only root there, and every point where the quartic is nonpositive lies
at or below `x_+`. -/
theorem sharp_quartic_root {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1) (hε : 0 < ε) (d : ℕ) :
    sharpQuartic (1 / 2 * Real.sqrt v) (sharpAlignment (1 / 2) (1 / 4) v ε d)
        (sharpRecipeRoot (1 / 2) (1 / 4) v ε d) = 0 ∧
      (1 / 2 * Real.sqrt v) ^ (1 / 3 : ℝ) < sharpRecipeRoot (1 / 2) (1 / 4) v ε d ∧
      (∀ y, (1 / 2 * Real.sqrt v) ^ (1 / 3 : ℝ) < y →
        sharpQuartic (1 / 2 * Real.sqrt v) (sharpAlignment (1 / 2) (1 / 4) v ε d) y = 0 →
          y = sharpRecipeRoot (1 / 2) (1 / 4) v ε d) ∧
      (∀ x, sharpQuartic (1 / 2 * Real.sqrt v) (sharpAlignment (1 / 2) (1 / 4) v ε d) x ≤ 0 →
        x ≤ sharpRecipeRoot (1 / 2) (1 / 4) v ε d) :=
  sharpRecipeRoot_spec (by norm_num) (by norm_num) hv0 hv1 hε d

/-- **The sharpened quartic certificate, the budgets.** For the quartic logistic problem,
`0 < v < 1`,
`κ = v⁻¹ - 1`, `ε > 0` and every proper measurable randomized learner whose expected excess
risk is at most `ε` on every `D_p`, `p ∈ [-1,1]^d`:
`E_{p∼Π_κ} ∑_i E_p[σ_i X_i] ≥ M_4`, `E_{p∼Π_κ} ∑_i E_p X_i² ≤ V_4`, and
`E_p ∑_i (X_i - a_{p,i}(Z̃))² ≤ D` at every `p ∈ [-1,1]^d` and every constrained population
minimizer `θ_p^*`. -/
theorem sharp_quartic_certificate (hd : 0 < d) {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1)
    (hε : 0 < ε) (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective quarticPotential logisticLoss (signProductLaw d p)
          (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective quarticPotential logisticLoss (signProductLaw d p) θ + ε) :
    (sharpSignedBudget (1 / 2) (1 / 4) v ε n d
        ≤ ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease logisticLoss A ω i
          ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior (sharpKappa v) d)) ∧
      ((∫ p, ∑ i, ∫ ω, nativeLossRelease logisticLoss A ω i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior (sharpKappa v) d))
        ≤ sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d) ∧
      (∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
        ∀ θs : EuclideanSpace ℝ (Fin d), ‖θs‖ ≤ 1 →
          (∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
            nativePopulationObjective quarticPotential logisticLoss (signProductLaw d p) θs
              ≤ nativePopulationObjective quarticPotential logisticLoss (signProductLaw d p) θ) →
          (∫ ω, ∑ i, (nativeLossRelease logisticLoss A ω i
              - nativePopulationReference logisticLoss θs ω i) ^ 2
            ∂(superMeasure n (signProductLaw d p) μR μG))
            ≤ nativeResidualBudget (1 / 16) 4 ε logisticUnitSlopeBound (1 / 4) n d) := by
  have hφ := sharp_logisticLoss_nativeLinkClass
  have hφm := sharp_measurable_logisticLoss
  refine ⟨sharp_budgets_signed_part μR μG hd hv0 hv1 hε hφ hφm (by norm_num)
      sharp_contDiff_neg_logisticSlope (fun t => by rw [sharp_deriv_logisticLoss])
      (fun t => by rw [abs_neg]; exact abs_logisticSlope_le_one t)
      sharp_deriv_neg_logisticSlope_nonpos A hA hA1 hacc,
    sharp_budgets_energy_part μR μG hd hv0 hv1 hε hφ hφm (by norm_num) A hA hA1 hacc,
    fun p hp θs hθs hmin => sharp_budgets_residual_part μR μG hd hε hφ hφm
      sharp_quarticPotential_nativeRegularizerClass sharp_measurable_quarticPotential A hA hA1 hp
      (hacc p hp) hθs hmin⟩

end Certificate

section Information

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Theorem 6 with `M_4, V_4`: the supremum lower bound.** Under the hypotheses of
`sharp_quartic_certificate`, with noise `G = G_f(R_G) ∼ N(0, I_n)` independent of data and
learning, whenever `M_4 > 0`, for every `Q ∈ {Ii, Ij, Is}` and every real `τ`:
`M_4² ≤ 2 ln 2 (V_4 + nτ²) sup_{p ∈ [-1,1]^d} Q_{D_p}(X + τG)`. -/
theorem sharp_quartic_information_lower (hd : 0 < d) {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1)
    (hε : 0 < ε) (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective quarticPotential logisticLoss (signProductLaw d p)
          (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective quarticPotential logisticLoss (signProductLaw d p) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hM0 : 0 < sharpSignedBudget (1 / 2) (1 / 4) v ε n d) (Q : InfoDirection) (τ : ℝ) :
    sharpSignedBudget (1 / 2) (1 / 4) v ε n d ^ 2
      ≤ 2 * Real.log 2 * (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d
          + n * τ ^ 2) * nativeWorstInformation Q μR μG logisticLoss A Gf τ := by
  obtain ⟨h1, h2, -⟩ := sharp_quartic_certificate μR μG hd hv0 hv1 hε A hA hA1 hacc
  have hφ := sharp_logisticLoss_nativeLinkClass
  have hφm := sharp_measurable_logisticLoss
  have hκ := sharpKappa_pos hv0 hv1
  haveI := isProbabilityMeasure_prior hκ d
  have hC : ∀ᵐ p ∂(prior (sharpKappa v) d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact fun k => Set.Ioo_subset_Icc_self (hp k)
  obtain ⟨-, hS0, -, hle⟩ := nativeWorstInformation_facts μR μG hφm hA hGf Q τ
  have hlog : (0 : ℝ) ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  exact sq_le_of_prior_moments (prior (sharpKappa v) d) hC hlog (by positivity) hS0
    (fun p hp => native_channel_inequality μR μG hd hφ hφm hA hA1 hGf hGlaw τ hp)
    (fun p _ => Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _)
    (fun p hp => (nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ hp).1.trans (hle p hp))
    (integrable_native_energy μR μG hd hκ hφ hφm hA hA1) hM0 h1 h2

/-- **Theorem 6 with `M_4, V_4`: the prior-averaged lower bound.** Under the hypotheses of
`sharp_quartic_information_lower` and the prior integrability of `p ↦ Q_{D_p}(X + τG)` (a
measurability condition implicit in the notation `E_{p∼Π}`):
`M_4² ≤ 2 ln 2 (V_4 + nτ²) E_{p∼Π_κ} Q_{D_p}(X + τG)`, and this average is at most the
supremum over the cube. -/
theorem sharp_quartic_information_prior_averaged (hd : 0 < d) {v ε : ℝ} (hv0 : 0 < v)
    (hv1 : v < 1) (hε : 0 < ε)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective quarticPotential logisticLoss (signProductLaw d p)
          (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective quarticPotential logisticLoss (signProductLaw d p) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hM0 : 0 < sharpSignedBudget (1 / 2) (1 / 4) v ε n d) (Q : InfoDirection) (τ : ℝ)
    (hIint : Integrable (fun p => nativeNoisyInformation Q μR μG logisticLoss A Gf τ p)
      (prior (sharpKappa v) d)) :
    sharpSignedBudget (1 / 2) (1 / 4) v ε n d ^ 2
        ≤ 2 * Real.log 2 * (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d
            + n * τ ^ 2)
          * ∫ p, nativeNoisyInformation Q μR μG logisticLoss A Gf τ p ∂(prior (sharpKappa v) d) ∧
      (∫ p, nativeNoisyInformation Q μR μG logisticLoss A Gf τ p ∂(prior (sharpKappa v) d))
        ≤ nativeWorstInformation Q μR μG logisticLoss A Gf τ := by
  obtain ⟨h1, h2, -⟩ := sharp_quartic_certificate μR μG hd hv0 hv1 hε A hA hA1 hacc
  have hφ := sharp_logisticLoss_nativeLinkClass
  have hφm := sharp_measurable_logisticLoss
  have hκ := sharpKappa_pos hv0 hv1
  haveI := isProbabilityMeasure_prior hκ d
  have hC : ∀ᵐ p ∂(prior (sharpKappa v) d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact fun k => Set.Ioo_subset_Icc_self (hp k)
  obtain ⟨-, -, -, hle⟩ := nativeWorstInformation_facts μR μG hφm hA hGf Q τ
  have hlog : (0 : ℝ) ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  refine ⟨?_, integral_le_of_le_on_cube _ hC hIint hle⟩
  refine sq_le_of_prior_moments_integral (prior (sharpKappa v) d) hC hlog (by positivity)
    (fun p hp => ?_)
    (fun p _ => Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _)
    (fun p hp => (nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ hp).2.1)
    (integrable_native_energy μR μG hd hκ hφ hφm hA hA1) hIint hM0 h1 h2
  have hch := native_channel_inequality μR μG hd hφ hφm hA hA1 hGf hGlaw τ hp
  have hIQ := (nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ hp).1
  have hnn : 0 ≤ 2 * Real.log 2 * ((∑ i, ∫ ω, nativeLossRelease logisticLoss A ω i ^ 2
      ∂(superMeasure n (signProductLaw d p) μR μG)) + n * τ ^ 2) :=
    mul_nonneg hlog (add_nonneg (Finset.sum_nonneg fun i _ => integral_nonneg fun ω =>
      sq_nonneg _) (by positivity))
  exact hch.trans (mul_le_mul_of_nonneg_left hIQ hnn)

/-- **Theorem 6's upper bound with the residual cap `D`, for a general link and regularizer in
Assumption 2.** At a law `D_p`, `p ∈ [-1,1]^d`, for a proper measurable learner that is
`ε`-accurate at `D_p` and every `Q ∈ {Ii, Ij, Is}`: `0 ≤ Q_{D_p}(X + τG) ≤ n` for every `τ`, and
for `τ ≠ 0`, `Q_{D_p}(X + τG) ≤ min{n, (n/(2 ln 2)) ln(1 + D/(nτ²))}`. -/
theorem sharp_information_upper_general (hd : 0 < d) (hn : 0 < n) {ε : ℝ} (hε : 0 < ε)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {p : Fin d → ℝ} (hp : p ∈ productCube d)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
        ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    0 ≤ nativeNoisyInformation Q μR μG φ A Gf τ p ∧
      nativeNoisyInformation Q μR μG φ A Gf τ p ≤ n ∧
      (τ ≠ 0 → nativeNoisyInformation Q μR μG φ A Gf τ p
        ≤ min (n : ℝ) (((n : ℝ) / (2 * Real.log 2)) *
          Real.log (1 + nativeResidualBudget a r ε L H n d / (n * τ ^ 2)))) := by
  obtain ⟨-, hQ0, hQS, hQn⟩ := nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ hp
  refine ⟨hQ0, hQn, fun hτ => hQS.trans ?_⟩
  haveI := isProbabilityMeasure_signProductLaw hp
  obtain ⟨θs, hθs, hmin⟩ := exists_nativePopulationMinimizer hφ hφm hg
    (isSignProductLaw_signProductLaw hp) hd
  have hD := sharp_budgets_residual_part μR μG hd hε hφ hφm hg hgm A hA hA1 hp hacc hθs hmin
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  obtain ⟨hmap, -, hindep, -⟩ := nativeNoise_facts μR μG (signProductLaw d p) hφm hA hGf hGlaw
  -- the reference `a_p(Z̃)` as a function of the supersample
  set a0 : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → ℝ :=
    fun z i => φ ⟪θs, z (true, i)⟫_ℝ - φ ⟪θs, z (false, i)⟫_ℝ with ha0
  have ha0m : Measurable a0 :=
    measurable_pi_lambda _ fun i =>
      (hφm.comp (measurable_inner_native measurable_const (measurable_pi_apply (true, i)))).sub
      (hφm.comp (measurable_inner_native measurable_const (measurable_pi_apply (false, i))))
  have hres : ∀ᵐ ω ∂(superMeasure n (signProductLaw d p) μR μG),
      ‖∑ i, (nativeReleaseVector φ A ω i - a0 (superData ω) i) ^ 2‖ ≤ n * (4 * C) ^ 2 := by
    filter_upwards [superPoint_norm_le_one (signProductLaw d p) μR μG
      ((isSignProductLaw_signProductLaw hp).norm_le_one hd)] with ω hω
    rw [Real.norm_eq_abs]
    refine abs_sum_fin_le_mul fun i => ?_
    have hθ : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
    have h1 := abs_le.1 (hC _ (native_margin_mem_Icc hθ (hω true i)))
    have h2 := abs_le.1 (hC _ (native_margin_mem_Icc hθ (hω false i)))
    have h3 := abs_le.1 (hC _ (native_margin_mem_Icc hθs (hω true i)))
    have h4 := abs_le.1 (hC _ (native_margin_mem_Icc hθs (hω false i)))
    have hdiff : |nativeReleaseVector φ A ω i - a0 (superData ω) i| ≤ 4 * C := by
      show |(φ ⟪superLearner A ω, superPoint true i ω⟫_ℝ - φ ⟪superLearner A ω, superPoint false i ω⟫_ℝ)
        - (φ ⟪θs, superPoint true i ω⟫_ℝ - φ ⟪θs, superPoint false i ω⟫_ℝ)| ≤ 4 * C
      exact abs_le.2 ⟨by linarith [h1.1, h2.2, h3.2, h4.1], by linarith [h1.2, h2.1, h3.1, h4.2]⟩
    rw [abs_of_nonneg (sq_nonneg _)]
    have h0 : 0 ≤ 4 * C := (abs_nonneg _).trans hdiff
    nlinarith [abs_nonneg (nativeReleaseVector φ A ω i - a0 (superData ω) i),
      sq_abs (nativeReleaseVector φ A ω i - a0 (superData ω) i)]
  have hresm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, (nativeReleaseVector φ A ω i - a0 (superData ω) i) ^ 2 :=
    Finset.measurable_sum _ fun i _ =>
      (((measurable_pi_apply i).comp hX).sub
        ((measurable_pi_apply i).comp (ha0m.comp measurable_superData))).pow_const 2
  have hint : Integrable (fun ω => ∑ i, (nativeReleaseVector φ A ω i - a0 (superData ω) i) ^ 2)
      (superMeasure n (signProductLaw d p) μR μG) :=
    Integrable.of_bound hresm.aestronglyMeasurable _ hres
  have hD0 : 0 ≤ nativeResidualBudget a r ε L H n d :=
    le_trans (integral_nonneg fun ω => Finset.sum_nonneg fun i _ => sq_nonneg _) hD
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hvne : (⟨τ ^ 2, sq_nonneg τ⟩ : ℝ≥0) ≠ 0 := by
    intro h
    apply hτ
    have h2 : τ ^ 2 = 0 := congrArg (fun x : ℝ≥0 => (x : ℝ)) h
    exact pow_eq_zero_iff (two_ne_zero) |>.1 h2
  exact release_information_upper_bound (superMeasure n (signProductLaw d p) μR μG) hn
    measurable_superBits measurable_superData hX hG ha0m
    (v := ⟨τ ^ 2, sq_nonneg τ⟩)
    (w := ⟨τ ^ 2 + nativeResidualBudget a r ε L H n d / n, by positivity⟩) rfl hvne rfl hmap
    hindep (iIndepFun_superBits (n := n) (signProductLaw d p) μR μG)
    (superBits_fair (n := n) (signProductLaw d p) μR μG)
    (indepFun_superBits_superData (n := n) (signProductLaw d p) μR μG) hint hD


/-- **The upper bound of Theorem 6 with `D` for the quartic logistic problem.** -/
theorem sharp_quartic_information_upper (hd : 0 < d) (hn : 0 < n) {ε : ℝ} (hε : 0 < ε)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective quarticPotential logisticLoss (signProductLaw d p)
          (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective quarticPotential logisticLoss (signProductLaw d p) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    0 ≤ nativeNoisyInformation Q μR μG logisticLoss A Gf τ p ∧
      nativeNoisyInformation Q μR μG logisticLoss A Gf τ p ≤ n ∧
      (τ ≠ 0 → nativeNoisyInformation Q μR μG logisticLoss A Gf τ p
        ≤ min (n : ℝ) (((n : ℝ) / (2 * Real.log 2)) *
          Real.log (1 + nativeResidualBudget (1 / 16) 4 ε logisticUnitSlopeBound (1 / 4) n d
            / (n * τ ^ 2)))) :=
  sharp_information_upper_general μR μG hd hn hε sharp_logisticLoss_nativeLinkClass
    sharp_measurable_logisticLoss sharp_quarticPotential_nativeRegularizerClass
    sharp_measurable_quarticPotential A hA hA1 hp (hacc p hp) hGf hGlaw Q τ

end Information

section Encoder

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- For `n, d ≥ 1`, `0 < v < 1` and `ε > 0` the raw-energy budget `V_4` is positive. -/
theorem sharp_energyBudget_pos (hn : 0 < n) (hd : 0 < d) {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1)
    (hε : 0 < ε) : 0 < sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d := by
  obtain ⟨-, hroot, -, -⟩ := sharp_quartic_root hv0 hv1 hε d
  have hc : 0 < (1 / 2 * Real.sqrt v) ^ (1 / 3 : ℝ) :=
    Real.rpow_pos_of_pos (by positivity) _
  have hx : 0 < sharpRecipeRoot (1 / 2) (1 / 4) v ε d := hc.trans hroot
  have hw : 0 < sharpLearnerScale (1 / 2) (1 / 4) v ε d := lt_min one_pos (pow_pos hx 2)
  have hwm := sharpLearnerScale_mem (1 / 2) (1 / 4) v ε d
  have hm : weightedTailBound 1 0 (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d)
      ≤ weightedTailBound 1 (sharpLearnerScale (1 / 2) (1 / 4) v ε d)
        (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) :=
    weightedTailBound_mono_w one_pos (matrixEnergyK_nonneg (by positivity))
      (matrixEnergyS_nonneg d) ⟨le_rfl, zero_le_one⟩ hwm hwm.1
  rw [weightedTailBound_zero] at hm
  have hC : 0 ≤ sharpEnergyScale (1 / 2) (1 / 4) v ε n d := hm
  have hL : 0 < logisticUnitSlopeBound := by
    unfold logisticUnitSlopeBound
    positivity
  have hnd : (0 : ℝ) < (n : ℝ) / d := by
    have : (0 : ℝ) < n := by exact_mod_cast hn
    have : (0 : ℝ) < d := by exact_mod_cast hd
    positivity
  unfold sharpEnergyBudget
  exact mul_pos (pow_pos hL 2) (add_pos_of_nonneg_of_pos hC (mul_pos hnd hw))

omit [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- On the event that every supersample point lies in the unit ball, a proper learner's logistic
loss-difference release satisfies `|X_i| ≤ 2C` whenever `|φ| ≤ C` on `[-1,1]`. -/
theorem sharp_abs_release_le {C : ℝ} (hC : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |logisticLoss t| ≤ C)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)
    (hω : ∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1) (i : Fin n) :
    |nativeLossRelease logisticLoss A ω i| ≤ 2 * C := by
  have hθ : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
  have h1 := hC _ (native_margin_mem_Icc hθ (hω true i))
  have h2 := hC _ (native_margin_mem_Icc hθ (hω false i))
  unfold nativeLossRelease
  calc _ ≤ |logisticLoss ⟪superLearner A ω, superPoint true i ω⟫_ℝ|
        + |logisticLoss ⟪superLearner A ω, superPoint false i ω⟫_ℝ| := abs_sub _ _
    _ ≤ 2 * C := by linarith

/-- The kernel expectation `p ↦ E_{P p} f` of a measurable `f` bounded by `C` on the unit-ball
event is integrable under every finite measure on the parameters. -/
theorem sharp_kernel_integral_integrable (hd : 0 < d) (Pri : Measure (Fin d → ℝ))
    [IsFiniteMeasure Pri] {f : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ}
    (hf : Measurable f) {C : ℝ}
    (hC : ∀ ω, (∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1) → |f ω| ≤ C) :
    Integrable (fun p => ∫ ω, f ω ∂(nativeSuperKernel n d μR μG p)) Pri := by
  have hsm : StronglyMeasurable fun p => ∫ ω,
      (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => f x.2) (p, ω)
        ∂(nativeSuperKernel n d μR μG p) :=
    (hf.comp measurable_snd).stronglyMeasurable.integral_kernel_prod_right'
  refine Integrable.of_bound hsm.aestronglyMeasurable C (Filter.Eventually.of_forall fun p => ?_)
  have hb := norm_integral_le_of_norm_le_const (μ := nativeSuperKernel n d μR μG p)
    (f := f) (C := C) (by
      filter_upwards [nativeSuperKernel_ae_ball (n := n) μR μG hd p] with ω hω
      rw [Real.norm_eq_abs]
      exact hC ω hω)
  simpa using hb

/-- For measurable `F_i` bounded on the unit-ball event, the prior average of
`∑_i E_{D_p} F_i` is the sum over `i` of the prior averages of the kernel expectations. -/
theorem sharp_prior_sum_integral_eq (hd : 0 < d) {κ : ℝ} (hκ : 0 < κ)
    {F : Fin n → SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ} (hF : ∀ i, Measurable (F i))
    {C : ℝ} (hC : ∀ i ω, (∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1) → |F i ω| ≤ C) :
    ∫ p, ∑ i, ∫ ω, F i ω ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d)
      = ∑ i, ∫ p, ∫ ω, F i ω ∂(nativeSuperKernel n d μR μG p) ∂(prior κ d) := by
  haveI := isProbabilityMeasure_prior hκ d
  rw [integral_finsetSum _ fun i _ => nativeKernel_integral_integrable μR μG hκ hd
    (f := fun x => F i x.2) ((hF i).comp measurable_snd) (fun x hx => hC i x.2 hx.2)]
  refine Finset.sum_congr rfl fun i _ => integral_congr_ae ?_
  filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
  rw [nativeSuperKernel_apply_of_mem μR μG fun k => Set.Ioo_subset_Icc_self (hp k)]

/-- **The clipped-decoder bounds of Appendix C.3 with `M_4, V_4`.** Under the
hypotheses of `sharp_quartic_certificate`, `n ≥ 1`, and fresh encoder randomness
`R = R_f(R_G)` whose coordinates are uniform on `[0,1]` (a measurable function of the
supersample's independent noise randomness, hence independent of `(U, X)`), whenever `M_4 > 0`
the fixed per-pair clipped decoder `B_i` with scale `h = V_4/(2M_4)` applied to the release
`X` satisfies: the prior-averaged per-pair decoding success is at least `1/2 + M_4²/(2nV_4)`,
`E_{p∼Π_κ} Ii_{D_p}(B) ≥ n J(M_4²/(nV_4))`, and `E_{p∼Π_κ} Ij_{D_p}(B) ≥ n J(M_4²/(nV_4))`. -/
theorem sharp_quartic_encoder (hd : 0 < d) (hn : 0 < n) {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1)
    (hε : 0 < ε) (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective quarticPotential logisticLoss (signProductLaw d p)
          (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective quarticPotential logisticLoss (signProductLaw d p) θ + ε)
    {Rf : Ng → Fin n → ℝ} (hRf : Measurable Rf)
    (hRlaw : ∀ i : Fin n, μG.map (fun g => Rf g i) = volume.restrict (Set.Icc (0 : ℝ) 1))
    (hM0 : 0 < sharpSignedBudget (1 / 2) (1 / 4) v ε n d) :
    (1 / 2 + sharpSignedBudget (1 / 2) (1 / 4) v ε n d ^ 2
          / (2 * (n : ℝ) * sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d)
        ≤ (1 / (n : ℝ)) * ∑ i : Fin n, ∫ p,
            (superMeasure n (signProductLaw d p) μR μG).real {ω | signDecoder
              (bitEncoder (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d
                  / (2 * sharpSignedBudget (1 / 2) (1 / 4) v ε n d))
                (nativeReleaseVector logisticLoss A) (fun ω => Rf (superNoiseSeed ω)) i ω)
              = superBits ω i} ∂(prior (sharpKappa v) d))
      ∧ ((n : ℝ) * fanoJ (sharpSignedBudget (1 / 2) (1 / 4) v ε n d ^ 2
            / ((n : ℝ) * sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d))
          ≤ ∫ p, releaseInfoI (superMeasure n (signProductLaw d p) μR μG)
              (bitTranscript (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d
                  / (2 * sharpSignedBudget (1 / 2) (1 / 4) v ε n d))
                (nativeReleaseVector logisticLoss A) (fun ω => Rf (superNoiseSeed ω)))
              superBits ∂(prior (sharpKappa v) d))
      ∧ ((n : ℝ) * fanoJ (sharpSignedBudget (1 / 2) (1 / 4) v ε n d ^ 2
            / ((n : ℝ) * sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d))
          ≤ ∫ p, releaseInfoJ (superMeasure n (signProductLaw d p) μR μG)
              (bitTranscript (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d
                  / (2 * sharpSignedBudget (1 / 2) (1 / 4) v ε n d))
                (nativeReleaseVector logisticLoss A) (fun ω => Rf (superNoiseSeed ω)))
              superBits ∂(prior (sharpKappa v) d)) := by
  classical
  obtain ⟨h1, h2, -⟩ := sharp_quartic_certificate μR μG hd hv0 hv1 hε A hA hA1 hacc
  have hV0 := sharp_energyBudget_pos hn hd hv0 hv1 hε
  have hκ := sharpKappa_pos hv0 hv1
  haveI := isProbabilityMeasure_prior hκ d
  have hφm := sharp_measurable_logisticLoss
  obtain ⟨C, hC⟩ := sharp_logisticLoss_nativeLinkClass.exists_bound
  have hX : Measurable (nativeReleaseVector logisticLoss A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Fin n → ℝ) :=
    measurable_nativeReleaseVector hφm hA
  have hR : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Rf (superNoiseSeed ω) := hRf.comp measurable_superNoiseSeed
  have hU : Measurable (superBits : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Fin n → Bool) :=
    measurable_superBits
  have hXb : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1) → ∀ i,
        |nativeReleaseVector logisticLoss A ω i| ≤ 2 * C :=
    fun ω hω i => sharp_abs_release_le hC A hA1 ω hω i
  have hPapp : ∀ p, nativeSuperKernel n d μR μG p
      = superMeasure n (signProductLaw d (nativeClip p)) μR μG := nativeSuperKernel_apply μR μG
  have hfair : ∀ p, ∀ i, (nativeSuperKernel n d μR μG p)
      ((fun ω => superBits ω i) ⁻¹' {true}) = 1 / 2 := by
    intro p i
    rw [hPapp]
    haveI := isProbabilityMeasure_signProductLaw (nativeClip_mem p)
    exact superBits_fair _ μR μG i
  have hbits : ∀ p, iIndepFun (fun i ω => superBits ω i) (nativeSuperKernel n d μR μG p) := by
    intro p
    rw [hPapp]
    haveI := isProbabilityMeasure_signProductLaw (nativeClip_mem p)
    exact iIndepFun_superBits _ μR μG
  have hrel : Measurable fun t : (Fin n → Bool) × EuclideanSpace ℝ (Fin d) ×
      (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      (t.1, fun i : Fin n => logisticLoss ⟪t.2.1, t.2.2 (true, i)⟫_ℝ
        - logisticLoss ⟪t.2.1, t.2.2 (false, i)⟫_ℝ) :=
    measurable_fst.prodMk (measurable_pi_lambda _ fun i =>
      (hφm.comp (measurable_inner_native (measurable_fst.comp measurable_snd)
        ((measurable_pi_apply (true, i)).comp (measurable_snd.comp measurable_snd)))).sub
      (hφm.comp (measurable_inner_native (measurable_fst.comp measurable_snd)
        ((measurable_pi_apply (false, i)).comp (measurable_snd.comp measurable_snd)))))
  have hindepR : ∀ p, ∀ i : Fin n,
      IndepFun (fun ω => (superBits ω, nativeReleaseVector logisticLoss A ω))
        (fun ω => Rf (superNoiseSeed ω) i) (nativeSuperKernel n d μR μG p) := by
    intro p i
    rw [hPapp]
    haveI := isProbabilityMeasure_signProductLaw (nativeClip_mem p)
    exact (indepFun_superNoise _ μR μG hA ((measurable_pi_apply i).comp hRf)).comp hrel
      measurable_id
  have hlawR : ∀ p, ∀ i : Fin n,
      (nativeSuperKernel n d μR μG p).map (fun ω => Rf (superNoiseSeed ω) i)
        = volume.restrict (Set.Icc (0 : ℝ) 1) := by
    intro p i
    rw [hPapp]
    haveI := isProbabilityMeasure_signProductLaw (nativeClip_mem p)
    have hseed : (superMeasure n (signProductLaw d (nativeClip p)) μR μG).map
        (superNoiseSeed : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Ng) = μG := by
      have e : (superNoiseSeed : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Ng)
          = Prod.snd := rfl
      rw [e, superMeasure, Measure.map_snd_prod, measure_univ, one_smul]
    have e : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => Rf (superNoiseSeed ω) i)
        = (fun g => Rf g i) ∘ superNoiseSeed := rfl
    have hRi : Measurable fun g => Rf g i := (measurable_pi_apply i).comp hRf
    rw [e, ← Measure.map_map hRi measurable_superNoiseSeed, hseed, hRlaw i]
  have hXi : ∀ i : Fin n, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeReleaseVector logisticLoss A ω i := fun i => (measurable_pi_apply i).comp hX
  have hXint : ∀ p, ∀ i : Fin n, Integrable (fun ω => nativeReleaseVector logisticLoss A ω i)
      (nativeSuperKernel n d μR μG p) := fun p i =>
    Integrable.of_bound (hXi i).aestronglyMeasurable (2 * C) (by
      filter_upwards [nativeSuperKernel_ae_ball (n := n) μR μG hd p] with ω hω
      rw [Real.norm_eq_abs]
      exact hXb ω hω i)
  have hsqb : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1) → ∀ i,
        |nativeReleaseVector logisticLoss A ω i ^ 2| ≤ (2 * C) ^ 2 := fun ω hω i => by
    rw [abs_pow]
    exact pow_le_pow_left₀ (abs_nonneg _) (hXb ω hω i) 2
  have hXsq : ∀ p, ∀ i : Fin n, Integrable (fun ω => nativeReleaseVector logisticLoss A ω i ^ 2)
      (nativeSuperKernel n d μR μG p) := fun p i =>
    Integrable.of_bound ((hXi i).pow_const 2).aestronglyMeasurable ((2 * C) ^ 2) (by
      filter_upwards [nativeSuperKernel_ae_ball (n := n) μR μG hd p] with ω hω
      rw [Real.norm_eq_abs]
      exact hsqb ω hω i)
  have hXabs : ∀ i : Fin n, Integrable (fun p => ∫ ω, |nativeReleaseVector logisticLoss A ω i|
      ∂(nativeSuperKernel n d μR μG p)) (prior (sharpKappa v) d) := fun i =>
    sharp_kernel_integral_integrable μR μG hd _ (hXi i).abs (C := 2 * C)
      (fun ω hω => by rw [abs_abs]; exact hXb ω hω i)
  have hVi : ∀ i : Fin n, Integrable (fun p => ∫ ω, nativeReleaseVector logisticLoss A ω i ^ 2
      ∂(nativeSuperKernel n d μR μG p)) (prior (sharpKappa v) d) := fun i =>
    sharp_kernel_integral_integrable μR μG hd _ ((hXi i).pow_const 2) (C := (2 * C) ^ 2)
      (fun ω hω => hsqb ω hω i)
  have hsign : ∀ i : Fin n, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeSelectorSign ω i * nativeLossRelease logisticLoss A ω i := fun i =>
    (measurable_signOfBit _ ((measurable_pi_apply i).comp hU)).mul (hXi i)
  have hsignb : ∀ i (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      (∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1) →
        |nativeSelectorSign ω i * nativeLossRelease logisticLoss A ω i| ≤ 2 * C := by
    intro i ω hω
    have hs : |nativeSelectorSign ω i| = 1 := by
      unfold nativeSelectorSign
      split_ifs <;> norm_num
    rw [abs_mul, hs, one_mul]
    exact hXb ω hω i
  have hM : sharpSignedBudget (1 / 2) (1 / 4) v ε n d ≤ ∑ i : Fin n, ∫ p,
      (∫ ω, signOfBit (fun ω' => superBits ω' i) ω * nativeReleaseVector logisticLoss A ω i
        ∂(nativeSuperKernel n d μR μG p)) ∂(prior (sharpKappa v) d) :=
    h1.trans (le_of_eq (sharp_prior_sum_integral_eq μR μG hd hκ hsign hsignb))
  have hV : (∑ i : Fin n, ∫ p, (∫ ω, nativeReleaseVector logisticLoss A ω i ^ 2
      ∂(nativeSuperKernel n d μR μG p)) ∂(prior (sharpKappa v) d))
        ≤ sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d :=
    (le_of_eq (sharp_prior_sum_integral_eq μR μG hd hκ (fun i => (hXi i).pow_const 2)
      fun i ω hω => hsqb ω hω i).symm).trans h2
  obtain ⟨c1, c2, c3⟩ := bit_encoder_prior_averaged (prior (sharpKappa v) d)
    (nativeSuperKernel n d μR μG) hn hM0 hV0 hU hX hR hfair hbits hindepR hlawR hXint hXsq
    hXabs hVi hM hV
  have hae : ∀ᵐ p ∂(prior (sharpKappa v) d),
      nativeSuperKernel n d μR μG p = superMeasure n (signProductLaw d p) μR μG := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact nativeSuperKernel_apply_of_mem μR μG fun k => Set.Ioo_subset_Icc_self (hp k)
  refine ⟨c1.trans (le_of_eq ?_), c2.trans (le_of_eq ?_), c3.trans (le_of_eq ?_)⟩
  · congr 1
    refine Finset.sum_congr rfl fun i _ => integral_congr_ae ?_
    filter_upwards [hae] with p hp
    rw [hp]
  · refine integral_congr_ae ?_
    filter_upwards [hae] with p hp
    rw [hp]
  · refine integral_congr_ae ?_
    filter_upwards [hae] with p hp
    rw [hp]

/-- **The sharpened quartic certificate.** For the quartic logistic problem, `0 < v < 1`,
`κ = v⁻¹ - 1`, `ε > 0`, `n, d ≥ 1`, Gaussian noise `G = G_f(R_G) ∼ N(0, I_n)` and every proper
measurable randomized learner whose expected excess risk is at most `ε` on every `D_p`: the root
`x_+` exists (and is unique to the right of `(b√v)^{1/3}`, `sharp_quartic_root`); the
prior-averaged signed moment is at least `M_4`; the prior-averaged raw energy is at most `V_4`;
the residual cap `D` holds at every law and constrained population minimizer; whenever `M_4 > 0`,
`M_4² ≤ 2 ln 2 (V_4 + nτ²) sup_p Q_{D_p}(X + τG)` for every `Q` and `τ`; at every law of the
cube, `Q_{D_p}(X + τG) ≤ min{n, (n/(2 ln 2)) ln(1 + D/(nτ²))}` for `τ ≠ 0`; and whenever `M_4 > 0`
the clipped-decoder bounds of Appendix C.3 hold with `M_4, V_4` for fresh encoder randomness
`R = R_f(R_G)` uniform on `[0,1]` coordinatewise (`sharp_quartic_encoder`): prior-averaged per-pair
success `≥ 1/2 + M_4²/(2nV_4)` and prior-averaged `Ii(B)`, `Ij(B)` `≥ n J(M_4²/(nV_4))`. -/
theorem sharp_quartic_proposition (hd : 0 < d) (hn : 0 < n) {v ε : ℝ} (hv0 : 0 < v)
    (hv1 : v < 1) (hε : 0 < ε)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective quarticPotential logisticLoss (signProductLaw d p)
          (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective quarticPotential logisticLoss (signProductLaw d p) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    {Rf : Ng → Fin n → ℝ} (hRf : Measurable Rf)
    (hRlaw : ∀ i : Fin n, μG.map (fun g => Rf g i) = volume.restrict (Set.Icc (0 : ℝ) 1)) :
    (sharpSignedBudget (1 / 2) (1 / 4) v ε n d
        ≤ ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease logisticLoss A ω i
          ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior (sharpKappa v) d)) ∧
      ((∫ p, ∑ i, ∫ ω, nativeLossRelease logisticLoss A ω i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior (sharpKappa v) d))
        ≤ sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d) ∧
      (∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
        ∀ θs : EuclideanSpace ℝ (Fin d), ‖θs‖ ≤ 1 →
          (∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
            nativePopulationObjective quarticPotential logisticLoss (signProductLaw d p) θs
              ≤ nativePopulationObjective quarticPotential logisticLoss (signProductLaw d p) θ) →
          (∫ ω, ∑ i, (nativeLossRelease logisticLoss A ω i
              - nativePopulationReference logisticLoss θs ω i) ^ 2
            ∂(superMeasure n (signProductLaw d p) μR μG))
            ≤ nativeResidualBudget (1 / 16) 4 ε logisticUnitSlopeBound (1 / 4) n d) ∧
      (0 < sharpSignedBudget (1 / 2) (1 / 4) v ε n d → ∀ (Q : InfoDirection) (τ : ℝ),
        sharpSignedBudget (1 / 2) (1 / 4) v ε n d ^ 2
          ≤ 2 * Real.log 2 * (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d
              + n * τ ^ 2) * nativeWorstInformation Q μR μG logisticLoss A Gf τ) ∧
      (∀ (Q : InfoDirection) (τ : ℝ), τ ≠ 0 → ∀ p ∈ productCube d,
        nativeNoisyInformation Q μR μG logisticLoss A Gf τ p
          ≤ min (n : ℝ) (((n : ℝ) / (2 * Real.log 2)) *
            Real.log (1 + nativeResidualBudget (1 / 16) 4 ε logisticUnitSlopeBound (1 / 4) n d
              / (n * τ ^ 2)))) ∧
      (0 < sharpSignedBudget (1 / 2) (1 / 4) v ε n d →
        (1 / 2 + sharpSignedBudget (1 / 2) (1 / 4) v ε n d ^ 2
              / (2 * (n : ℝ) * sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d)
            ≤ (1 / (n : ℝ)) * ∑ i : Fin n, ∫ p,
                (superMeasure n (signProductLaw d p) μR μG).real {ω | signDecoder
                  (bitEncoder (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d
                      / (2 * sharpSignedBudget (1 / 2) (1 / 4) v ε n d))
                    (nativeReleaseVector logisticLoss A) (fun ω => Rf (superNoiseSeed ω)) i ω)
                  = superBits ω i} ∂(prior (sharpKappa v) d))
          ∧ ((n : ℝ) * fanoJ (sharpSignedBudget (1 / 2) (1 / 4) v ε n d ^ 2
                / ((n : ℝ) * sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d))
              ≤ ∫ p, releaseInfoI (superMeasure n (signProductLaw d p) μR μG)
                  (bitTranscript (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d
                      / (2 * sharpSignedBudget (1 / 2) (1 / 4) v ε n d))
                    (nativeReleaseVector logisticLoss A) (fun ω => Rf (superNoiseSeed ω)))
                  superBits ∂(prior (sharpKappa v) d))
          ∧ ((n : ℝ) * fanoJ (sharpSignedBudget (1 / 2) (1 / 4) v ε n d ^ 2
                / ((n : ℝ) * sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d))
              ≤ ∫ p, releaseInfoJ (superMeasure n (signProductLaw d p) μR μG)
                  (bitTranscript (sharpEnergyBudget (1 / 2) (1 / 4) logisticUnitSlopeBound v ε n d
                      / (2 * sharpSignedBudget (1 / 2) (1 / 4) v ε n d))
                    (nativeReleaseVector logisticLoss A) (fun ω => Rf (superNoiseSeed ω)))
                  superBits ∂(prior (sharpKappa v) d))) := by
  obtain ⟨h1, h2, h3⟩ := sharp_quartic_certificate μR μG hd hv0 hv1 hε A hA hA1 hacc
  exact ⟨h1, h2, h3, fun hM0 Q τ => sharp_quartic_information_lower μR μG hd hv0 hv1 hε A hA hA1
      hacc hGf hGlaw hM0 Q τ,
    fun Q τ hτ p hp => (sharp_quartic_information_upper μR μG hd hn hε A hA hA1 hacc hGf hGlaw
      Q τ hp).2.2 hτ,
    fun hM0 => sharp_quartic_encoder μR μG hd hn hv0 hv1 hε A hA hA1 hacc hRf hRlaw hM0⟩

end Encoder

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SharpQuarticClass.lean <==
import LossOnlyTraceability.NativeBudgetsAssemblyClass
import LossOnlyTraceability.LogisticCurvature
import LossOnlyTraceability.QuarticBregman
import LossOnlyTraceability.QuarticLipschitz
import LossOnlyTraceability.PopulationGlobal
import Mathlib.Analysis.Convex.Deriv

/-! The quartic logistic problem as an instance of Assumption 2.

The sharpened quartic certificate uses the quartic logistic loss `φ(t) = ln(1 + e^{-t})` with
`g(θ) = ‖θ‖⁴/4`, so `b = 1/2`, `H = 1/4`, `L = (1 + e^{-1})^{-1}` (and `a = 1/16`, `B = 1/4`,
`r = 4` in the regularizer half of Assumption 2; these are the constants of quartic logistic
learning in Appendix D.7). This module
proves `NativeLinkClass logisticLoss (1/2) L (1/4)` and
`NativeRegularizerClass quarticPotential (1/16) (1/4) 4 1`, together with the global smoothness
of the logistic link that differentiated fingerprinting needs: `φ'` is the logistic slope, `φ''`
the logistic curvature, with `0 ≤ φ'' ≤ 1/4` everywhere. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Logistic

/-- The derivative of the logistic loss is the logistic slope. -/
theorem sharp_deriv_logisticLoss : deriv logisticLoss = logisticSlope :=
  funext fun t => (hasDerivAt_logisticLoss t).deriv

/-- The derivative of the logistic slope is the logistic curvature. -/
theorem sharp_deriv_logisticSlope : deriv logisticSlope = logisticCurvature :=
  funext fun t => (hasDerivAt_logisticSlope t).deriv

/-- The logistic loss is smooth on `ℝ`. -/
theorem sharp_contDiff_logisticLoss {k : WithTop ℕ∞} : ContDiff ℝ k logisticLoss := by
  have h : ContDiff ℝ k fun t : ℝ => 1 + Real.exp (-t) :=
    contDiff_const.add (Real.contDiff_exp.comp contDiff_neg)
  exact h.log fun t => (by positivity : (0 : ℝ) < 1 + Real.exp (-t)).ne'

/-- The logistic slope is smooth on `ℝ`. -/
theorem sharp_contDiff_logisticSlope {k : WithTop ℕ∞} : ContDiff ℝ k logisticSlope := by
  have h : ContDiff ℝ k fun t : ℝ => 1 + Real.exp t := contDiff_const.add Real.contDiff_exp
  have h2 := (h.inv fun t => (by positivity : (0 : ℝ) < 1 + Real.exp t).ne').neg
  exact h2

/-- The logistic loss is convex on `ℝ`. -/
theorem sharp_convexOn_logisticLoss : ConvexOn ℝ Set.univ logisticLoss := by
  refine MonotoneOn.convexOn_of_deriv convex_univ
    (sharp_contDiff_logisticLoss (k := 1)).continuous.continuousOn
    ((sharp_contDiff_logisticLoss (k := 1)).differentiable one_ne_zero).differentiableOn ?_
  rw [sharp_deriv_logisticLoss]
  exact logisticSlope_monotone.monotoneOn _

/-- **Assumption 2 for the logistic link:** `ln(1 + e^{-t})` is convex and smooth, with
`b = 1/2`, `|φ'| ≤ (1 + e^{-1})^{-1}` and `0 ≤ φ'' ≤ 1/4` on `[-1,1]`. -/
theorem sharp_logisticLoss_nativeLinkClass :
    NativeLinkClass logisticLoss (1 / 2) logisticUnitSlopeBound (1 / 4) where
  nbhd := ⟨1, one_pos, sharp_contDiff_logisticLoss.contDiffOn,
    sharp_convexOn_logisticLoss.subset (Set.subset_univ _) (convex_Ioo _ _)⟩
  slope_eq := by
    rw [sharp_deriv_logisticLoss, logisticSlope]
    norm_num
  slope_pos := by norm_num
  deriv_le := fun t ht => by
    rw [sharp_deriv_logisticLoss]
    exact abs_logisticSlope_le t ht.1
  curv := fun t _ => by
    rw [sharp_deriv_logisticLoss, sharp_deriv_logisticSlope]
    exact ⟨logisticCurvature_nonneg t, logisticCurvature_le_quarter t⟩

/-- The logistic loss is measurable. -/
theorem sharp_measurable_logisticLoss : Measurable logisticLoss :=
  (sharp_contDiff_logisticLoss (k := 0)).continuous.measurable

end Logistic

section Quartic

variable {d : ℕ}

/-- The gradient of the quartic potential is `‖x‖² x`. -/
theorem sharp_gradient_quarticPotential (x : EuclideanSpace ℝ (Fin d)) :
    gradient quarticPotential x = quarticMap x :=
  (hasGradientAt_quarticPotential x).gradient

/-- The quartic potential is `‖x‖⁴/4` written through the squared norm. -/
theorem sharp_quarticPotential_eq_sq (x : EuclideanSpace ℝ (Fin d)) :
    quarticPotential x = (‖x‖ ^ 2) ^ 2 / 4 := by
  rw [quarticPotential]; ring

/-- The quartic potential is smooth. -/
theorem sharp_contDiff_quarticPotential {k : WithTop ℕ∞} :
    ContDiff ℝ k (quarticPotential : EuclideanSpace ℝ (Fin d) → ℝ) := by
  have h : ContDiff ℝ k fun x : EuclideanSpace ℝ (Fin d) => (‖x‖ ^ 2) ^ 2 / 4 :=
    ((contDiff_norm_sq ℝ).pow 2).div_const 4
  have e : (fun x : EuclideanSpace ℝ (Fin d) => (‖x‖ ^ 2) ^ 2 / 4) = quarticPotential :=
    funext fun x => (sharp_quarticPotential_eq_sq x).symm
  rwa [e] at h

/-- The quartic potential is convex. -/
theorem sharp_convexOn_quarticPotential :
    ConvexOn ℝ Set.univ (quarticPotential : EuclideanSpace ℝ (Fin d) → ℝ) := by
  have h1 : ConvexOn ℝ Set.univ fun x : EuclideanSpace ℝ (Fin d) => ‖x‖ := convexOn_norm convex_univ
  have h4 := (h1.pow (fun x _ => norm_nonneg x) 4).smul (by norm_num : (0 : ℝ) ≤ 1 / 4)
  refine h4.congr fun x _ => ?_
  simp only [smul_eq_mul, quarticPotential, Pi.pow_apply]
  ring

/-- The quartic Bregman lower bound `D_g(y, x) ≥ ‖y - x‖⁴/16`. -/
theorem sharp_quarticBregman_ge (x y : EuclideanSpace ℝ (Fin d)) :
    ‖y - x‖ ^ 4 / 16 ≤ quarticBregman y x := by
  rw [quarticBregman_identity]
  set e := y - x with he
  have hy : y = x + e := by rw [he]; abel
  have hny : ‖y‖ ^ 2 = ‖x‖ ^ 2 + 2 * ⟪x, e⟫_ℝ + ‖e‖ ^ 2 := by
    rw [hy, norm_add_sq_real]
  have hcs : ⟪x, e⟫_ℝ ^ 2 ≤ ‖x‖ ^ 2 * ‖e‖ ^ 2 := by
    have := abs_real_inner_le_norm x e
    have h0 : 0 ≤ ‖x‖ * ‖e‖ := mul_nonneg (norm_nonneg _) (norm_nonneg _)
    calc ⟪x, e⟫_ℝ ^ 2 = |⟪x, e⟫_ℝ| ^ 2 := (sq_abs _).symm
      _ ≤ (‖x‖ * ‖e‖) ^ 2 := pow_le_pow_left₀ (abs_nonneg _) this 2
      _ = ‖x‖ ^ 2 * ‖e‖ ^ 2 := by ring
  rw [hny]
  set s := ⟪x, e⟫_ℝ
  set A := ‖x‖ ^ 2
  set E := ‖e‖ ^ 2
  have hE : ‖e‖ ^ 4 = E ^ 2 := by rw [show E = ‖e‖ ^ 2 from rfl]; ring
  rw [hE]
  have hA : 0 ≤ A := sq_nonneg _
  have hE0 : 0 ≤ E := sq_nonneg _
  nlinarith [sq_nonneg (s + E / 3), sq_nonneg E, hcs]

/-- **Assumption 2 for the quartic regularizer:** `g(θ) = ‖θ‖⁴/4` is convex and smooth, with
`g(0) = 0`, `∇g(0) = 0`, `‖∇g‖ ≤ 1` on the unit ball, the Bregman lower bound
`D_g(y, x) ≥ (1/16)‖y - x‖⁴` and `0 ≤ g(x) ≤ (1/4)‖x‖⁴` (`a = 1/16`, `B = 1/4`, `r = 4`). -/
theorem sharp_quarticPotential_nativeRegularizerClass :
    NativeRegularizerClass (quarticPotential : EuclideanSpace ℝ (Fin d) → ℝ) (1 / 16) (1 / 4) 4 1
    where
  nbhd := ⟨1, one_pos, sharp_convexOn_quarticPotential.subset (Set.subset_univ _) (convex_ball _ _),
    sharp_contDiff_quarticPotential.contDiffOn⟩
  zero := by simp [quarticPotential]
  grad_zero := by
    rw [sharp_gradient_quarticPotential]
    simp [quarticMap]
  grad_le := fun x hx => by
    rw [sharp_gradient_quarticPotential]
    exact quarticMap_norm_le_one x hx
  two_le := by norm_num
  a_pos := by norm_num
  B_pos := by norm_num
  bregman := fun x y _ _ => by
    rw [sharp_gradient_quarticPotential, show (4 : ℝ) = ((4 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]
    have h := sharp_quarticBregman_ge x y
    rw [quarticBregman] at h
    linarith
  nonneg := fun x _ => by
    rw [quarticPotential]; positivity
  le_growth := fun x _ => by
    rw [show (4 : ℝ) = ((4 : ℕ) : ℝ) by norm_num, Real.rpow_natCast, quarticPotential]
    linarith

/-- The quartic potential is measurable. -/
theorem sharp_measurable_quarticPotential :
    Measurable (quarticPotential : EuclideanSpace ℝ (Fin d) → ℝ) :=
  (sharp_contDiff_quarticPotential (k := 0)).continuous.measurable

end Quartic

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SharpQuarticEnergy.lean <==
import LossOnlyTraceability.SharpQuarticSigned

/-! The raw-energy budget `V_4` and the residual cap `D` of the sharpened quartic certificate.

* `sharp_raw_energy_budget`: the raw-energy train-ghost decomposition of Appendix D.4 on an
  abstract probability space, with a general learner scale `w`:
  `∑_i E X_i² ≤ L²{T̄₁(w; K, s) + (n/d) w}`.
* `sharp_budgets_energy_part`: on the prior mixture with `w = w_4`, this is `V_4`.
* `sharp_budgets_residual_part`: the pointwise residual cap `D = (L+H)² T̄₄(w; 2K, 2s)` (the bound
  `V_res` of Proposition 7) at every law `D_p`, by the optimizer-error argument of Appendix D.5
  (the per-law argument does not involve the prior). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal Matrix.Norms.L2Operator

section Abstract

variable {Ω : Type*} [MeasurableSpace Ω]

/-- **The raw-energy budget with a general learner scale.** From the mean-value bound
`|X_i| ≤ L|s_i - s_i^gh|`, `∑_i s_i² ≤ ‖θ̂‖²‖B_tr‖²_op`, the ghost orthogonality
`E[s_i s_i^gh] = 0`, the ghost second moment `E(s_i^gh)² ≤ E‖θ̂‖²/d`, the Lemma 9 tail and
`E‖θ̂‖² ≤ w ≤ 1`: `∑_i E X_i² ≤ L²{T̄₁(w; K, s) + (n/d) w}`. -/
theorem sharp_raw_energy_budget {n d : ℕ} {L w : ℝ} {μ : Measure Ω}
    [IsProbabilityMeasure μ] (tn Bop : Ω → ℝ) (X sTr sGh : Ω → Fin n → ℝ)
    (htn : ∀ᵐ ω ∂μ, 0 ≤ tn ω ∧ tn ω ≤ 1) (htnm : AEMeasurable (fun ω => tn ω ^ 2) μ)
    (hBop0 : ∀ᵐ ω ∂μ, 0 ≤ Bop ω) (hBopm : AEMeasurable Bop μ)
    (htail : ∀ u : ℝ, 0 ≤ u →
      (μ {ω | matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u < Bop ω}).toReal
        ≤ Real.exp (-u))
    (hw : (∫ ω, tn ω ^ 2 ∂μ) ≤ w) (hw0 : 0 ≤ w) (hw1 : w ≤ 1)
    (hX : ∀ᵐ ω ∂μ, ∀ i, |X ω i| ≤ L * |sTr ω i - sGh ω i|)
    (hXint : ∀ i, Integrable (fun ω => X ω i ^ 2) μ)
    (hsL : ∀ i, MemLp (fun ω => sTr ω i) 2 μ) (hgL : ∀ i, MemLp (fun ω => sGh ω i) 2 μ)
    (hsq : ∀ᵐ ω ∂μ, (∑ i, sTr ω i ^ 2) ≤ tn ω ^ 2 * Bop ω)
    (hcross : ∀ i, (∫ ω, sTr ω i * sGh ω i ∂μ) = 0)
    (hghost : ∀ i, (∫ ω, sGh ω i ^ 2 ∂μ) ≤ (1 / (d : ℝ)) * ∫ ω, tn ω ^ 2 ∂μ) :
    (∑ i, ∫ ω, X ω i ^ 2 ∂μ)
      ≤ L ^ 2 * (weightedTailBound 1 w (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d)
        + ((n : ℝ) / d) * w) := by
  have htn2 : ∀ᵐ ω ∂μ, 0 ≤ tn ω ^ 2 ∧ tn ω ^ 2 ≤ 1 := by
    filter_upwards [htn] with ω hω
    exact ⟨sq_nonneg _, by nlinarith [hω.1, hω.2]⟩
  have hprod : Integrable (fun ω => Bop ω * tn ω ^ 2) μ :=
    integrable_mul_of_exponential_tail μ Bop (fun ω => tn ω ^ 2) hBop0 hBopm
      (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) 1 (matrixEnergyK_ratio_nonneg n d)
      (matrixEnergyS_nonneg d) htail htn2 htnm
  have hsgint : ∀ i, Integrable (fun ω => sTr ω i * sGh ω i) μ := by
    intro i
    have hb : Integrable (fun ω => (sTr ω i ^ 2 + sGh ω i ^ 2) / 2) μ :=
      ((hsL i).integrable_sq.add (hgL i).integrable_sq).div_const 2
    refine Integrable.mono' hb
      ((hsL i).aestronglyMeasurable.mul (hgL i).aestronglyMeasurable) ?_
    filter_upwards with ω
    rw [Real.norm_eq_abs, abs_mul]
    nlinarith [sq_nonneg (|sTr ω i| - |sGh ω i|), abs_nonneg (sTr ω i), abs_nonneg (sGh ω i),
      sq_abs (sTr ω i), sq_abs (sGh ω i)]
  have hdiff : ∀ i, (∫ ω, (sTr ω i - sGh ω i) ^ 2 ∂μ)
      = (∫ ω, sTr ω i ^ 2 ∂μ) + ∫ ω, sGh ω i ^ 2 ∂μ := by
    intro i
    have hpt : (∫ ω, (sTr ω i - sGh ω i) ^ 2 ∂μ)
        = ∫ ω, (sTr ω i ^ 2 - 2 * (sTr ω i * sGh ω i) + sGh ω i ^ 2) ∂μ :=
      integral_congr_ae (Filter.Eventually.of_forall fun ω => by ring)
    have h1 : Integrable (fun ω => sTr ω i ^ 2 - 2 * (sTr ω i * sGh ω i)) μ :=
      (hsL i).integrable_sq.sub ((hsgint i).const_mul 2)
    rw [hpt, integral_add h1 (hgL i).integrable_sq,
      integral_sub (hsL i).integrable_sq ((hsgint i).const_mul 2), integral_const_mul, hcross i]
    ring
  have hstep : ∀ i, (∫ ω, X ω i ^ 2 ∂μ)
      ≤ L ^ 2 * ((∫ ω, sTr ω i ^ 2 ∂μ) + ∫ ω, sGh ω i ^ 2 ∂μ) := by
    intro i
    have hsub : MemLp (fun ω => sTr ω i - sGh ω i) 2 μ := (hsL i).sub (hgL i)
    have hmono : (∫ ω, X ω i ^ 2 ∂μ) ≤ ∫ ω, L ^ 2 * (sTr ω i - sGh ω i) ^ 2 ∂μ := by
      refine integral_mono_ae (hXint i) (hsub.integrable_sq.const_mul _) ?_
      filter_upwards [hX] with ω hω
      have h := hω i
      nlinarith [sq_abs (X ω i), abs_nonneg (X ω i), abs_nonneg (sTr ω i - sGh ω i),
        sq_abs (sTr ω i - sGh ω i), sq_nonneg L, h]
    rw [integral_const_mul, hdiff i] at hmono
    exact hmono
  have hsum : (∑ i, ∫ ω, X ω i ^ 2 ∂μ)
      ≤ L ^ 2 * ((∑ i, ∫ ω, sTr ω i ^ 2 ∂μ) + ∑ i, ∫ ω, sGh ω i ^ 2 ∂μ) := by
    have h := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
    calc (∑ i, ∫ ω, X ω i ^ 2 ∂μ)
        ≤ ∑ i, L ^ 2 * ((∫ ω, sTr ω i ^ 2 ∂μ) + ∫ ω, sGh ω i ^ 2 ∂μ) := h
      _ = L ^ 2 * ((∑ i, ∫ ω, sTr ω i ^ 2 ∂μ) + ∑ i, ∫ ω, sGh ω i ^ 2 ∂μ) := by
          rw [← Finset.mul_sum, Finset.sum_add_distrib]
  have htrain : (∑ i, ∫ ω, sTr ω i ^ 2 ∂μ)
      ≤ weightedTailBound 1 w (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) := by
    have hswap : (∑ i, ∫ ω, sTr ω i ^ 2 ∂μ) = ∫ ω, ∑ i, sTr ω i ^ 2 ∂μ :=
      (integral_finsetSum _ fun i _ => (hsL i).integrable_sq).symm
    have hle : (∫ ω, ∑ i, sTr ω i ^ 2 ∂μ) ≤ ∫ ω, Bop ω * tn ω ^ 2 ∂μ := by
      refine integral_mono_ae
        (integrable_finsetSum _ fun i _ => (hsL i).integrable_sq) hprod ?_
      filter_upwards [hsq] with ω hω
      calc (∑ i, sTr ω i ^ 2) ≤ tn ω ^ 2 * Bop ω := hω
        _ = Bop ω * tn ω ^ 2 := by ring
    rw [hswap]
    exact le_trans hle (weighted_tail_bound μ Bop (fun ω => tn ω ^ 2) 1 w
      (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) hBop0 hBopm htail
      (matrixEnergyK_ratio_nonneg n d) (matrixEnergyS_nonneg d) htn2 htnm one_pos hw hw0 hw1)
  have hghostsum : (∑ i, ∫ ω, sGh ω i ^ 2 ∂μ) ≤ ((n : ℝ) / d) * w := by
    have h : (∑ i, ∫ ω, sGh ω i ^ 2 ∂μ)
        ≤ ∑ _i : Fin n, (1 / (d : ℝ)) * ∫ ω, tn ω ^ 2 ∂μ :=
      Finset.sum_le_sum fun i _ => hghost i
    have hcard : (∑ _i : Fin n, (1 / (d : ℝ)) * ∫ ω, tn ω ^ 2 ∂μ)
        = ((n : ℝ) / d) * ∫ ω, tn ω ^ 2 ∂μ := by
      rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
      ring
    rw [hcard] at h
    exact h.trans (mul_le_mul_of_nonneg_left hw (by positivity))
  have hL2 : (0 : ℝ) ≤ L ^ 2 := sq_nonneg L
  calc (∑ i, ∫ ω, X ω i ^ 2 ∂μ)
      ≤ L ^ 2 * ((∑ i, ∫ ω, sTr ω i ^ 2 ∂μ) + ∑ i, ∫ ω, sGh ω i ^ 2 ∂μ) := hsum
    _ ≤ L ^ 2 * (weightedTailBound 1 w (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d)
        + ((n : ℝ) / d) * w) := mul_le_mul_of_nonneg_left (add_le_add htrain hghostsum) hL2

end Abstract

section Joint

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

set_option maxHeartbeats 1000000 in
/-- **The raw-energy clause of the sharpened quartic certificate on the prior mixture.** Under the
hypotheses of
`sharp_joint_learner_sq_le`: `E_{p∼Π_κ} ∑_i E_p X_i² ≤ V_4`. -/
theorem sharp_budgets_energy_part (hd : 0 < d) {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1)
    (hε : 0 < ε) {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hb1 : b ≤ 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective quarticPotential φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective quarticPotential φ (signProductLaw d p) θ + ε) :
    (∫ p, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
        ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior (sharpKappa v) d))
      ≤ sharpEnergyBudget b H L v ε n d := by
  have hκ := sharpKappa_pos hv0 hv1
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  set μ := nativeJointMeasure (sharpKappa v) n d μR μG with hμdef
  have hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (deriv φ t) t := fun t ht =>
    hφ.hasDerivAt ht
  have hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L := hφ.deriv_le
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμm := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have htr := fun i => measurable_joint_train (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hgh := fun i => measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hZ : ∀ (c : Bool) (i : Fin n), Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superPoint c i x.2 :=
    fun c i => (measurable_superPoint c i).comp measurable_snd
  have hsTr : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((htr i).sub hμm)
  have hsGh : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((hgh i).sub hμm)
  have hXm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i := fun i =>
    (hφm.comp (measurable_inner_native hth (hZ true i))).sub
      (hφm.comp (measurable_inner_native hth (hZ false i)))
  have hmargin : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → ∀ (c : Bool) (i : Fin n),
        ⟪superLearner A x.2, superPoint c i x.2⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := fun x hx c i =>
    native_margin_mem_Icc (hA1 _ _) (hx.2 c i)
  have hXC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    unfold nativeLossRelease
    have h1 := hCφ _ (hmargin x hx true i)
    have h2 := hCφ _ (hmargin x hx false i)
    calc |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ
          - φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ|
        ≤ |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ|
          + |φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ| := abs_sub _ _
      _ ≤ 2 * Cφ := by linarith
  have hsTrC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_train i) (hx.norm_priorMean hd)
  have hsGhC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_ghost i) (hx.norm_priorMean hd)
  have hgood := nativeJoint_ae_good (n := n) μR μG hκ hd
  have hint : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, NativeGood x → |f x| ≤ C) → Integrable f μ :=
    fun hf _ hC => nativeJoint_integrable μR μG hκ hd hf hC
  have htn : ∀ᵐ x ∂μ, 0 ≤ ‖superLearner A x.2‖ ∧ ‖superLearner A x.2‖ ≤ 1 :=
    Filter.Eventually.of_forall fun x => ⟨norm_nonneg _, hA1 _ _⟩
  have htnm : AEMeasurable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 2) μ := (hth.norm.pow_const 2).aemeasurable
  have hBop0 : ∀ᵐ x ∂μ, 0 ≤ nativeJointTrainOp x := Filter.Eventually.of_forall fun x => sq_nonneg _
  have hBopm : AEMeasurable nativeJointTrainOp μ := measurable_nativeJointTrainOp.aemeasurable
  have htail := native_joint_training_tail (n := n) (d := d) μR μG hκ
  have hw := sharp_joint_learner_sq_le μR μG hd hv0 hv1 hε hφ hφm hb1 hA hA1 hacc
  obtain ⟨hw0, hw1⟩ := sharpLearnerScale_mem b H v ε d
  have hX : ∀ᵐ x ∂μ, ∀ i,
      |nativeLossRelease φ A x.2 i|
        ≤ L * |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
          - ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| := by
    filter_upwards [hgood] with x hx i
    have hdiff : ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
        - ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
        = ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2⟫_ℝ
          - ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ := by
      rw [inner_sub_right, inner_sub_right]
      ring
    rw [hdiff, abs_train_sub_ghost_margin]
    exact abs_link_sub_le_mul_abs hderiv hLb (hmargin x hx true i) (hmargin x hx false i)
  have hX2m : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i ^ 2 := fun i => (hXm i).pow_const 2
  have hX2C : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeLossRelease φ A x.2 i ^ 2| ≤ (2 * Cφ) ^ 2 := by
    intro i x hx
    rw [abs_pow]
    exact pow_le_pow_left₀ (abs_nonneg _) (hXC i x hx) 2
  have hmemLp : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, NativeGood x → |f x| ≤ C) → MemLp f 2 μ :=
    fun hf C hC => MemLp.of_bound hf.aestronglyMeasurable C (by
      filter_upwards [hgood] with x hx
      rw [Real.norm_eq_abs]
      exact hC x hx)
  have henergyV := sharp_raw_energy_budget (μ := μ) (L := L) (n := n) (d := d)
    (fun x => ‖superLearner A x.2‖) nativeJointTrainOp
    (fun x i => nativeLossRelease φ A x.2 i)
    (fun x i => ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ)
    (fun x i => ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ)
    htn htnm hBop0 hBopm htail hw hw0 hw1 hX (fun i => hint (hX2m i) (hX2C i))
    (fun i => hmemLp (hsTr i) (hsTrC i)) (fun i => hmemLp (hsGh i) (hsGhC i))
    (Filter.Eventually.of_forall fun x => sum_sq_joint_train_margin_le A x)
    (fun i => native_joint_ghost_orth μR μG hκ hd hA hA1 i)
    (fun i => native_joint_ghost_sq_le μR μG hκ hd hA hA1 i)
  rw [nativeJoint_sum_integral_eq μR μG hκ hd hX2m hX2C] at henergyV
  rw [sharpEnergyBudget, sharpEnergyScale]
  exact henergyV

/-- **The residual clause of the sharpened quartic certificate (the same residual bound `V_res`
as in Proposition 7).** At every law `D_p`,
`p ∈ [-1,1]^d`, for every constrained population minimizer `θ_p^*`, a link and a regularizer in
Assumption 2 and a proper measurable randomized learner that is `ε`-accurate at `D_p`:
`E_p ∑_i (X_i - a_{p,i}(Z̃))² ≤ D = (L+H)² T̄₄(w; 2K, 2s)` with `w = min{4, (ε/a)^{2/r}}`. -/
theorem sharp_budgets_residual_part (hd : 0 < d) {ε : ℝ} (hε : 0 < ε)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {p : Fin d → ℝ} (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
        ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ (signProductLaw d p) θs
        ≤ nativePopulationObjective g φ (signProductLaw d p) θ) :
    (∫ ω, ∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2
      ∂(superMeasure n (signProductLaw d p) μR μG))
      ≤ nativeResidualBudget a r ε L H n d := by
  have hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (deriv φ t) t := fun t ht =>
    hφ.hasDerivAt ht
  have hcont := hφ.deriv_continuousOn
  have hHb := hφ.deriv_lipschitz
  have hH0 := hφ.curv_nonneg
  have hL0 := hφ.lip_nonneg
  have hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L := hφ.deriv_le
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  have hball := superPoint_norm_le_one (n := n) (signProductLaw d p) μR μG (hD.norm_le_one hd)
  have hth1 : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have hpm : ∀ b i k, Measurable (nativePairCoord b i k :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ) := fun b i k =>
    (measurable_euclidean_coord k).comp (measurable_superPoint _ i)
  have hCopm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω - nativePairCoord 0 i k ω) ω‖ ^ 2 :=
    measurable_opNorm_sq_entryMatrix fun i k => (hpm 1 i k).sub (hpm 0 i k)
  have hres : ∀ᵐ ω ∂(superMeasure n (signProductLaw d p) μR μG),
      (∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2)
        ≤ (L + H) ^ 2 * (‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω
          - nativePairCoord 0 i k ω) ω‖ ^ 2 * ‖superLearner A ω - θs‖ ^ 2) := by
    filter_upwards [hball] with ω hω
    have hmat : entryMatrix (fun i k ω => nativePairCoord 1 i k ω - nativePairCoord 0 i k ω) ω
        = entryMatrix (fun i k ω => ((fun ω i => superPoint true i ω) ω i :
            EuclideanSpace ℝ (Fin d)) k
          - ((fun ω i => superPoint false i ω) ω i : EuclideanSpace ℝ (Fin d)) k) ω := by
      unfold entryMatrix
      ext i k
      simp only [Matrix.of_apply]
      exact nativePairCoord_sub i k ω
    have hop : ∀ θ : EuclideanSpace ℝ (Fin d),
        (∑ i, ⟪θ, superPoint true i ω - superPoint false i ω⟫_ℝ ^ 2)
          ≤ Real.sqrt (‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω
            - nativePairCoord 0 i k ω) ω‖ ^ 2) ^ 2 * ‖θ‖ ^ 2 := by
      intro θ
      rw [Real.sq_sqrt (sq_nonneg _), hmat]
      exact sum_inner_pair_sq_le_opNorm_sq (fun ω i => superPoint true i ω)
        (fun ω i => superPoint false i ω) ω θ
    have hmain := sum_sq_residual_le (φ := φ) (dφ := deriv φ) (L := L) (H := H)
      (Cn := Real.sqrt (‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω
        - nativePairCoord 0 i k ω) ω‖ ^ 2))
      hderiv hcont hLb hHb hL0 hH0 (Real.sqrt_nonneg _) θs (superLearner A ω) hθs (hA1 _ _)
      (fun i => superPoint true i ω) (fun i => superPoint false i ω) (fun i => hω true i)
      (fun i => hω false i) hop
    rw [Real.sq_sqrt (sq_nonneg _)] at hmain
    exact hmain
  have hResm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2 := by
    refine Finset.measurable_sum _ fun i _ => ?_
    have h1 : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        nativeLossRelease φ A ω i :=
      (hφm.comp (measurable_inner_native hth1 (measurable_superPoint true i))).sub
        (hφm.comp (measurable_inner_native hth1 (measurable_superPoint false i)))
    have h2 : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        nativePopulationReference φ θs ω i :=
      (hφm.comp (measurable_inner_native measurable_const (measurable_superPoint true i))).sub
        (hφm.comp (measurable_inner_native measurable_const (measurable_superPoint false i)))
    exact (h1.sub h2).pow_const 2
  have hResint : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2)
      (superMeasure n (signProductLaw d p) μR μG) := by
    refine Integrable.of_bound hResm.aestronglyMeasurable (n * (4 * Cφ) ^ 2) ?_
    filter_upwards [hball] with ω hω
    rw [Real.norm_eq_abs]
    refine abs_sum_fin_le_mul fun i => ?_
    have hm1 := native_margin_mem_Icc (show ‖superLearner A ω‖ ≤ 1 from hA1 _ _) (hω true i)
    have hm0 := native_margin_mem_Icc (show ‖superLearner A ω‖ ≤ 1 from hA1 _ _) (hω false i)
    have hs1 := native_margin_mem_Icc hθs (hω true i)
    have hs0 := native_margin_mem_Icc hθs (hω false i)
    have hb4 : |nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i| ≤ 4 * Cφ := by
      unfold nativeLossRelease nativePopulationReference
      have e1 := hCφ _ hm1
      have e2 := hCφ _ hm0
      have e3 := hCφ _ hs1
      have e4 := hCφ _ hs0
      rw [abs_le] at e1 e2 e3 e4 ⊢
      constructor <;> linarith [e1.1, e1.2, e2.1, e2.2, e3.1, e3.2, e4.1, e4.2]
    rw [abs_pow]
    exact pow_le_pow_left₀ (abs_nonneg _) hb4 2
  exact native_residual_budget (μ := superMeasure n (signProductLaw d p) μR μG)
    (a := a) (r := r) (ε := ε) (L := L) (H := H) (n := n) (d := d)
    (fun ω => ∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2)
    (fun ω => ‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω
      - nativePairCoord 0 i k ω) ω‖ ^ 2)
    (fun ω => ‖superLearner A ω - θs‖) hres hResint (by linarith)
    (Filter.Eventually.of_forall fun ω => sq_nonneg _) hCopm.aemeasurable
    (fun u hu => (native_super_matrix_tails μR μG hD u hu).2)
    (Filter.Eventually.of_forall fun ω => native_error_norm_le_two _ _ (hA1 _ _) hθs)
    ((hth1.sub_const θs).norm.pow_const 2).aemeasurable
    (native_super_error_sq_le μR μG hφ hφm hg hgm hD hd hA hA1 hθs hmin (hacc θs hθs))
    (nativeErrorScale_nonneg (div_nonneg hε.le hg.a_pos.le))

end Joint

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SharpQuarticFingerprint.lean <==
import LossOnlyTraceability.SharpQuarticPrior
import LossOnlyTraceability.NativeBudgetsAssemblySupersample

/-! Differentiated fingerprinting (the fingerprinting identity for a prior-dependent statistic,
`Fingerprint.differentiated_fingerprinting`) applied to `T = c(m) θ̂` on the supersample.

The sharpened quartic certificate applies differentiated fingerprinting to the prior-dependent
statistic `T = u'(m) θ̂` with
`m = ⟪θ̂, μ_p⟫`; equivalently (as `b` is a constant, handled by Lemma 8) to
`T = c(m) θ̂` with `c = b - u' = -φ'`. For a `C¹` weight `c` with `c' ≤ 0`, the correction term of
the identity is `d^{-1} E ∑_k (1 - p_k²)(-c'(m)) θ̂_k² ≥ 0`, so
`E_Π ∑_i E_p[c(m) s_i] ≥ κ E_Π E_p[c(m) m]` with `s_i = ⟪θ̂, Z_{U_i,i} - μ_p⟫`.

The deterministic finite-model inequality `sharp_fingerprint_finite` is
`Fingerprint.differentiated_fingerprinting` with the correction term signed. For a randomized
learner `θ̂ = A(S; R)` it is applied at each fixed value of `R` and integrated over `R`
(Fubini on `Π ⊗ μR`); `sharp_joint_differentiated_fingerprint` states the result on the prior
mixture `nativeJointMeasure`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Statistic

variable {d n : ℕ}

/-- The prior mean is continuous in the parameter. -/
theorem sharp_continuous_priorMean :
    Continuous (priorMean : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) :=
  (PiLp.continuous_toLp 2 _).comp (continuous_pi fun k => (continuous_apply k).div_const _)

/-- `⟪a, μ_p⟫ = ∑_k a_k p_k/√d`. -/
theorem sharp_inner_priorMean_eq (a : EuclideanSpace ℝ (Fin d)) (p : Fin d → ℝ) :
    ⟪a, priorMean p⟫_ℝ = ∑ k, a k * (p k / Real.sqrt d) := by
  rw [real_inner_eq_sum_apply]
  rfl

/-- `p ↦ ⟪a, μ_p⟫` is smooth. -/
theorem sharp_contDiff_inner_priorMean (a : EuclideanSpace ℝ (Fin d)) :
    ContDiff ℝ 1 (fun p : Fin d → ℝ => ⟪a, priorMean p⟫_ℝ) := by
  have e : (fun p : Fin d → ℝ => ⟪a, priorMean p⟫_ℝ)
      = fun p : Fin d → ℝ => ∑ k, a k * (p k / Real.sqrt d) :=
    funext fun p => sharp_inner_priorMean_eq a p
  rw [e]
  exact ContDiff.sum fun k _ => contDiff_const.mul ((contDiff_apply ℝ ℝ k).div_const _)

/-- The derivative of `t ↦ ⟪a, μ_{p[k ↦ t]}⟫` is `a_k/√d`. -/
theorem sharp_hasDerivAt_inner_priorMean_update (a : EuclideanSpace ℝ (Fin d))
    (p : Fin d → ℝ) (k : Fin d) (t : ℝ) :
    HasDerivAt (fun s => ⟪a, priorMean (Function.update p k s)⟫_ℝ) (a k / Real.sqrt d) t := by
  have e : (fun s => ⟪a, priorMean (Function.update p k s)⟫_ℝ)
      = fun s => ∑ j, a j * (Function.update p k s j / Real.sqrt d) :=
    funext fun s => sharp_inner_priorMean_eq a _
  rw [e]
  have hj : ∀ j ∈ (Finset.univ : Finset (Fin d)),
      HasDerivAt (fun s => a j * (Function.update p k s j / Real.sqrt d))
        (a j * ((if j = k then 1 else 0) / Real.sqrt d)) t := by
    intro j _
    refine HasDerivAt.const_mul _ (HasDerivAt.div_const ?_ _)
    by_cases hjk : j = k
    · subst hjk
      simp only [Function.update_self, if_true]
      exact hasDerivAt_id t
    · simp only [Function.update_of_ne hjk, hjk, if_false]
      exact hasDerivAt_const t _
  refine (HasDerivAt.fun_sum hj).congr_deriv ?_
  rw [Finset.sum_eq_single k (fun j _ hj => by simp [hj])
    (fun hk => absurd (Finset.mem_univ k) hk)]
  simp [div_eq_mul_inv]

/-- The statistic `T(p) = c(⟪a, μ_p⟫) a`. -/
def sharpStatistic (c : ℝ → ℝ) (a : EuclideanSpace ℝ (Fin d)) (p : Fin d → ℝ) :
    EuclideanSpace ℝ (Fin d) :=
  c ⟪a, priorMean p⟫_ℝ • a

/-- The statistic is continuously differentiable in the parameter. -/
theorem sharp_contDiff_statistic {c : ℝ → ℝ} (hc : ContDiff ℝ 1 c)
    (a : EuclideanSpace ℝ (Fin d)) : ContDiff ℝ 1 (sharpStatistic c a) :=
  (hc.comp (sharp_contDiff_inner_priorMean a)).smul contDiff_const

/-- The coordinate partial `∂_{p_k} T_k = c'(m) a_k²/√d`. -/
theorem sharp_coordPartial_statistic {c : ℝ → ℝ} (hc : ContDiff ℝ 1 c)
    (g : (Fin n → Fin d → Bool) → EuclideanSpace ℝ (Fin d)) (σ : Fin n → Fin d → Bool)
    (p : Fin d → ℝ) (k : Fin d) :
    coordPartial (fun s q => sharpStatistic c (g s) q) σ p k
      = deriv c ⟪g σ, priorMean p⟫_ℝ * (g σ k / Real.sqrt d) * g σ k := by
  unfold coordPartial
  have hsec : (fun t => sharpStatistic c (g σ) (Function.update p k t) k)
      = fun t => c ⟪g σ, priorMean (Function.update p k t)⟫_ℝ * g σ k := by
    funext t
    simp [sharpStatistic]
  rw [hsec]
  have hcd : HasDerivAt c (deriv c ⟪g σ, priorMean (Function.update p k (p k))⟫_ℝ)
      ⟪g σ, priorMean (Function.update p k (p k))⟫_ℝ :=
    ((hc.differentiable one_ne_zero) _).hasDerivAt
  have h := (hcd.comp (p k) (sharp_hasDerivAt_inner_priorMean_update (g σ) p k (p k))).mul_const
    (g σ k)
  rw [Function.update_eq_self] at h
  exact h.deriv

/-- **Differentiated fingerprinting with a signed correction, finite model.** For a deterministic learner
`g` of the sign sample and a `C¹` weight `c` with `c' ≤ 0`, the statistic `T = c(⟪g, μ_p⟫) g`
satisfies `κ E_Π⟪T, μ_p⟫ ≤ E_Π⟪T, ∑_i (Z_i - μ_p)⟫`. -/
theorem sharp_fingerprint_finite {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d) {c : ℝ → ℝ}
    (hc : ContDiff ℝ 1 c) (hc' : ∀ t, deriv c t ≤ 0)
    (g : (Fin n → Fin d → Bool) → EuclideanSpace ℝ (Fin d)) :
    κ * (∫ p, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
        ⟪sharpStatistic c (g σ) p, priorMean p⟫_ℝ ∂(prior κ d))
      ≤ ∫ p, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
        ⟪sharpStatistic c (g σ) p, ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ ∂(prior κ d) := by
  have hid := differentiated_fingerprinting hκ hd (fun s q => sharpStatistic c (g s) q)
    fun s => sharp_contDiff_statistic hc (g s)
  rw [hid]
  have hcorr : (∫ p, ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
      ∑ k, (1 - p k ^ 2) * coordPartial (fun s q => sharpStatistic c (g s) q) σ p k
        ∂(prior κ d)) ≤ 0 := by
    refine integral_nonpos_of_ae ?_
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    have hpa : ∀ k, |p k| ≤ 1 := fun k => abs_le.2 ⟨(hp k).1.le, (hp k).2.le⟩
    refine Finset.sum_nonpos fun σ _ => ?_
    refine mul_nonpos_of_nonneg_of_nonpos (sampleWeight_nonneg p hpa σ) ?_
    refine Finset.sum_nonpos fun k _ => ?_
    rw [sharp_coordPartial_statistic hc g σ p k]
    have h1 : 0 ≤ 1 - p k ^ 2 := by
      have := hpa k
      nlinarith [abs_nonneg (p k), sq_abs (p k)]
    have h2 : deriv c ⟪g σ, priorMean p⟫_ℝ * (g σ k / Real.sqrt d) * g σ k
        = deriv c ⟪g σ, priorMean p⟫_ℝ * (g σ k ^ 2 / Real.sqrt d) := by ring
    rw [h2]
    exact mul_nonpos_of_nonneg_of_nonpos h1
      (mul_nonpos_of_nonpos_of_nonneg (hc' _) (div_nonneg (sq_nonneg _) (Real.sqrt_nonneg _)))
  have hs : 0 ≤ 1 / Real.sqrt d := by positivity
  have := mul_nonpos_of_nonneg_of_nonpos hs hcorr
  linarith

end Statistic

/-! ### Transport to the supersample -/

section Transport

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The sign features have norm one. -/
theorem sharp_norm_sampleFeature_le (hd : 0 < d) (i : Fin n) (σ : Fin n → Fin d → Bool) :
    ‖sampleFeature i σ‖ ≤ 1 := by
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  have hsq : ‖sampleFeature i σ‖ ^ 2 = 1 := by
    rw [← real_inner_self_eq_norm_sq, real_inner_eq_sum_apply]
    have hk : ∀ k, sampleFeature i σ k * sampleFeature i σ k = 1 / d := by
      intro k
      rw [sampleFeature_apply, div_mul_div_comm, signValue_sq,
        Real.mul_self_sqrt (Nat.cast_nonneg d)]
    simp only [hk, Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    field_simp
  nlinarith [norm_nonneg (sampleFeature i σ)]

/-- The sample weights on the cube are at most one. -/
theorem sharp_sampleWeight_le_one {p : Fin d → ℝ} (hp : ∀ k, |p k| ≤ 1)
    (σ : Fin n → Fin d → Bool) : sampleWeight p σ ≤ 1 := by
  unfold sampleWeight
  refine Finset.prod_le_one (fun i _ => Finset.prod_nonneg fun k _ => ?_) fun i _ => ?_
  · have := neg_one_le_signValue_mul (σ i k) (hp k); linarith
  · refine Finset.prod_le_one (fun k _ => ?_) fun k _ => ?_
    · have := neg_one_le_signValue_mul (σ i k) (hp k); linarith
    · have h1 := abs_le.1 (hp k)
      have h2 : signValue (σ i k) * p k ≤ 1 := by
        cases σ i k <;> simp [signValue] <;> linarith [h1.1, h1.2]
      linarith

/-- **Expectations of a function of the training set and the learner randomness, in the finite
model.** For `p ∈ [-1,1]^d` and a measurable `F` bounded on unit-ball samples,
`E_p F(S, R) = ∫_R ∑_σ w_p(σ) F(Z(σ), R)`. -/
theorem sharp_integral_super_finite (hd : 0 < d) {p : Fin d → ℝ}
    (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1)
    {F : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr → ℝ} (hF : Measurable F) {C : ℝ}
    (hFb : ∀ x r, (∀ i, ‖x i‖ ≤ 1) → |F (x, r)| ≤ C) :
    (∫ ω, F ((fun i => trainingPoint superPoint superBits i ω), superSeed ω)
        ∂(superMeasure n (signProductLaw d p) μR μG))
      = ∫ r, ∑ σ : Fin n → Fin d → Bool,
          sampleWeight p σ * F ((fun i => sampleFeature i σ), r) ∂μR := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  have hpa : ∀ k, |p k| ≤ 1 := fun k => abs_le.2 ⟨(hp k).1, (hp k).2⟩
  rw [integral_superTraining_superSeed (signProductLaw d p) μR μG hF]
  have hball := hD.ae_pi_norm_le_one hd n
  have hball2 : ∀ᵐ q ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR),
      ∀ i, ‖q.1 i‖ ≤ 1 :=
    (measurePreserving_fst (μ := Measure.pi fun _ : Fin n => signProductLaw d p)
      (ν := μR)).quasiMeasurePreserving.ae hball
  have hint : Integrable F ((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR) := by
    refine Integrable.of_bound hF.aestronglyMeasurable C ?_
    filter_upwards [hball2] with q hq
    rw [Real.norm_eq_abs]
    exact hFb q.1 q.2 hq
  rw [integral_prod F hint]
  have hGm : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) => ∫ r, F (x, r) ∂μR :=
    (hF.stronglyMeasurable.integral_prod_right' (ν := μR)).measurable
  rw [integral_pi_signProductLaw hpa _ hGm]
  have hFσ : ∀ σ : Fin n → Fin d → Bool,
      Integrable (fun r => F ((fun i => sampleFeature i σ), r)) μR := fun σ =>
    Integrable.of_bound (hF.comp (measurable_const.prodMk measurable_id)).aestronglyMeasurable C
      (Filter.Eventually.of_forall fun r => by
        rw [Real.norm_eq_abs]
        exact hFb _ r fun i => sharp_norm_sampleFeature_le hd i σ)
  rw [integral_finsetSum _ fun σ _ => (hFσ σ).const_mul _]
  exact Finset.sum_congr rfl fun σ _ => (integral_const_mul _ _).symm

end Transport

/-! ### The joint inequality -/

section Joint

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The per-sample training correlation `F₁(x, r) = c(⟪A(x; r), μ_p⟫) ∑_i ⟪A(x; r), x_i - μ_p⟫`. -/
def sharpTrainCorrelation (c : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) (p : Fin d → ℝ)
    (q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr) : ℝ :=
  c ⟪A q.1 q.2, priorMean p⟫_ℝ * ∑ i, ⟪A q.1 q.2, q.1 i - priorMean p⟫_ℝ

/-- The per-sample mean correlation `F₂(x, r) = c(⟪A(x; r), μ_p⟫) ⟪A(x; r), μ_p⟫`. -/
def sharpMeanCorrelation (c : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) (p : Fin d → ℝ)
    (q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr) : ℝ :=
  c ⟪A q.1 q.2, priorMean p⟫_ℝ * ⟪A q.1 q.2, priorMean p⟫_ℝ

/-- The finite-model training correlation at parameter `p` and learner randomness `r`. -/
def sharpTrainSum (c : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (p : Fin d → ℝ) (r : Rr) : ℝ :=
  ∑ σ : Fin n → Fin d → Bool,
    sampleWeight p σ * sharpTrainCorrelation c A p ((fun i => sampleFeature i σ), r)

/-- The finite-model mean correlation at parameter `p` and learner randomness `r`. -/
def sharpMeanSum (c : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (p : Fin d → ℝ) (r : Rr) : ℝ :=
  ∑ σ : Fin n → Fin d → Bool,
    sampleWeight p σ * sharpMeanCorrelation c A p ((fun i => sampleFeature i σ), r)

variable {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
  {c : ℝ → ℝ} {Cc : ℝ}

omit [MeasurableSpace Rr] in
/-- The training correlation is bounded on unit-ball samples. -/
theorem sharp_abs_trainCorrelation_le (hd : 0 < d) (hcb : ∀ t, |c t| ≤ Cc)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {p : Fin d → ℝ} (hp : ∀ k, |p k| ≤ 1)
    (x : Fin n → EuclideanSpace ℝ (Fin d)) (r : Rr) (hx : ∀ i, ‖x i‖ ≤ 1) :
    |sharpTrainCorrelation c A p (x, r)| ≤ Cc * (n * 2) := by
  have hμ := sharp_norm_priorMean_le_one hd hp
  unfold sharpTrainCorrelation
  rw [abs_mul]
  exact mul_le_mul (hcb _) (abs_sum_fin_le_mul fun i =>
    abs_inner_sub_le_two (hA1 x r) (hx i) hμ) (abs_nonneg _) ((abs_nonneg _).trans (hcb 0))

omit [MeasurableSpace Rr] in
/-- The mean correlation is bounded. -/
theorem sharp_abs_meanCorrelation_le (hd : 0 < d) (hcb : ∀ t, |c t| ≤ Cc)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {p : Fin d → ℝ} (hp : ∀ k, |p k| ≤ 1)
    (x : Fin n → EuclideanSpace ℝ (Fin d)) (r : Rr) :
    |sharpMeanCorrelation c A p (x, r)| ≤ Cc * 1 := by
  have hμ := sharp_norm_priorMean_le_one hd hp
  unfold sharpMeanCorrelation
  rw [abs_mul]
  exact mul_le_mul (hcb _) (abs_inner_le_one_native (hA1 x r) hμ) (abs_nonneg _)
    ((abs_nonneg _).trans (hcb 0))

/-- The training correlation is measurable. -/
theorem sharp_measurable_trainCorrelation (hc : Continuous c)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (p : Fin d → ℝ) : Measurable (sharpTrainCorrelation c A p) := by
  unfold sharpTrainCorrelation
  exact (hc.measurable.comp (measurable_inner_native hA measurable_const)).mul
    (Finset.measurable_sum _ fun i _ => measurable_inner_native hA
      (((measurable_pi_apply i).comp measurable_fst).sub measurable_const))

/-- The mean correlation is measurable. -/
theorem sharp_measurable_meanCorrelation (hc : Continuous c)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (p : Fin d → ℝ) : Measurable (sharpMeanCorrelation c A p) := by
  unfold sharpMeanCorrelation
  exact (hc.measurable.comp (measurable_inner_native hA measurable_const)).mul
    (measurable_inner_native hA measurable_const)

/-- The finite-model sums are jointly measurable in `(p, r)`. -/
theorem sharp_measurable_sums (hc : Continuous c)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) :
    Measurable (Function.uncurry (sharpTrainSum c A)) ∧
      Measurable (Function.uncurry (sharpMeanSum c A)) := by
  have hμ : Measurable fun y : (Fin d → ℝ) × Rr => priorMean y.1 :=
    sharp_continuous_priorMean.measurable.comp measurable_fst
  have hAσ : ∀ σ : Fin n → Fin d → Bool, Measurable fun y : (Fin d → ℝ) × Rr =>
      A (fun i => sampleFeature i σ) y.2 :=
    fun σ => hA.comp (measurable_const.prodMk measurable_snd)
  have hw : ∀ σ : Fin n → Fin d → Bool, Measurable fun y : (Fin d → ℝ) × Rr =>
      sampleWeight y.1 σ := fun σ => (continuous_sampleWeight σ).measurable.comp measurable_fst
  constructor
  · refine Finset.measurable_sum _ fun σ _ => (hw σ).mul ?_
    exact (hc.measurable.comp (measurable_inner_native (hAσ σ) hμ)).mul
      (Finset.measurable_sum _ fun i _ => measurable_inner_native (hAσ σ)
        (measurable_const.sub hμ))
  · refine Finset.measurable_sum _ fun σ _ => (hw σ).mul ?_
    exact (hc.measurable.comp (measurable_inner_native (hAσ σ) hμ)).mul
      (measurable_inner_native (hAσ σ) hμ)

/-- The finite-model sums are integrable on `Π ⊗ μR`. -/
theorem sharp_integrable_sums {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d) (hc : Continuous c)
    (hcb : ∀ t, |c t| ≤ Cc)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    Integrable (Function.uncurry (sharpTrainSum c A)) ((prior κ d).prod μR) ∧
      Integrable (Function.uncurry (sharpMeanSum c A)) ((prior κ d).prod μR) := by
  haveI := isProbabilityMeasure_prior hκ d
  obtain ⟨hm1, hm2⟩ := sharp_measurable_sums hc hA
  have hcube : ∀ᵐ y ∂((prior κ d).prod μR), ∀ k, |y.1 k| ≤ 1 := by
    have h : ∀ᵐ p ∂(prior κ d), ∀ k, |p k| ≤ 1 := by
      filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
      exact fun k => abs_le.2 ⟨(hp k).1.le, (hp k).2.le⟩
    exact (measurePreserving_fst (μ := prior κ d) (ν := μR)).quasiMeasurePreserving.ae h
  have hN := Fintype.card (Fin n → Fin d → Bool)
  constructor
  · refine Integrable.of_bound hm1.aestronglyMeasurable
      (∑ _σ : Fin n → Fin d → Bool, 1 * (Cc * (n * 2))) ?_
    filter_upwards [hcube] with y hy
    rw [Real.norm_eq_abs]
    refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun σ _ => ?_)
    rw [abs_mul, abs_of_nonneg (sampleWeight_nonneg y.1 hy σ)]
    exact mul_le_mul (sharp_sampleWeight_le_one hy σ)
      (sharp_abs_trainCorrelation_le hd hcb hA1 hy _ y.2 fun i => sharp_norm_sampleFeature_le hd i σ)
      (abs_nonneg _) zero_le_one
  · refine Integrable.of_bound hm2.aestronglyMeasurable
      (∑ _σ : Fin n → Fin d → Bool, 1 * (Cc * 1)) ?_
    filter_upwards [hcube] with y hy
    rw [Real.norm_eq_abs]
    refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun σ _ => ?_)
    rw [abs_mul, abs_of_nonneg (sampleWeight_nonneg y.1 hy σ)]
    exact mul_le_mul (sharp_sampleWeight_le_one hy σ)
      (sharp_abs_meanCorrelation_le hd hcb hA1 hy _ y.2) (abs_nonneg _) zero_le_one

omit [MeasurableSpace Rr] in
/-- At each fixed learner randomness, differentiated fingerprinting gives `κ ∫_Π F₂ ≤ ∫_Π F₁`. -/
theorem sharp_fingerprint_fixed_seed {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    (hc : ContDiff ℝ 1 c) (hc' : ∀ t, deriv c t ≤ 0) (r : Rr) :
    κ * ∫ p, sharpMeanSum c A p r ∂(prior κ d) ≤ ∫ p, sharpTrainSum c A p r ∂(prior κ d) := by
  have h := sharp_fingerprint_finite hκ hd hc hc' (fun σ => A (fun i => sampleFeature i σ) r)
  have e1 : ∀ p, sharpMeanSum c A p r = ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
      ⟪sharpStatistic c (A (fun i => sampleFeature i σ) r) p, priorMean p⟫_ℝ := by
    intro p
    refine Finset.sum_congr rfl fun σ _ => ?_
    simp only [sharpMeanCorrelation, sharpStatistic, real_inner_smul_left]
  have e2 : ∀ p, sharpTrainSum c A p r = ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ *
      ⟪sharpStatistic c (A (fun i => sampleFeature i σ) r) p,
        ∑ i, (sampleFeature i σ - priorMean p)⟫_ℝ := by
    intro p
    refine Finset.sum_congr rfl fun σ _ => ?_
    simp only [sharpTrainCorrelation, sharpStatistic, real_inner_smul_left, inner_sum,
      Finset.mul_sum]
  simp_rw [e1, e2]
  exact h

/-- **Differentiated fingerprinting on the prior mixture.** For a proper measurable randomized
learner and a bounded `C¹` weight `c` with `c' ≤ 0`,
`κ E_Π[c(m) m] ≤ E_Π[c(m) ∑_i s_i]`, with `m = ⟪θ̂, μ_p⟫` and `s_i = ⟪θ̂, Z_{U_i,i} - μ_p⟫`. -/
theorem sharp_joint_differentiated_fingerprint {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    (hc : ContDiff ℝ 1 c) (hcb : ∀ t, |c t| ≤ Cc) (hc' : ∀ t, deriv c t ≤ 0)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    κ * (∫ x, c ⟪superLearner A x.2, priorMean x.1⟫_ℝ * ⟪superLearner A x.2, priorMean x.1⟫_ℝ
        ∂(nativeJointMeasure κ n d μR μG))
      ≤ ∫ x, c ⟪superLearner A x.2, priorMean x.1⟫_ℝ * ∑ i, ⟪superLearner A x.2,
          trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
        ∂(nativeJointMeasure κ n d μR μG) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hcc : Continuous c := hc.continuous
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have hmm := measurable_inner_native hth hμ
  have hCc : 0 ≤ Cc := (abs_nonneg _).trans (hcb 0)
  -- the two joint integrands
  have hf1m : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      c ⟪superLearner A x.2, priorMean x.1⟫_ℝ * ∑ i, ⟪superLearner A x.2,
        trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    (hcc.measurable.comp hmm).mul (Finset.measurable_sum _ fun i _ =>
      measurable_inner_native hth ((measurable_joint_train (Rr := Rr) (Ng := Ng) i).sub hμ))
  have hf1C : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |c ⟪superLearner A x.2, priorMean x.1⟫_ℝ * ∑ i, ⟪superLearner A x.2,
        trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ Cc * (n * 2) := by
    intro x hx
    rw [abs_mul]
    exact mul_le_mul (hcb _) (abs_sum_fin_le_mul fun i => abs_inner_sub_le_two (hA1 _ _)
      (hx.norm_train i) (hx.norm_priorMean hd)) (abs_nonneg _) hCc
  have hf2m : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      c ⟪superLearner A x.2, priorMean x.1⟫_ℝ * ⟪superLearner A x.2, priorMean x.1⟫_ℝ :=
    (hcc.measurable.comp hmm).mul hmm
  have hf2C : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |c ⟪superLearner A x.2, priorMean x.1⟫_ℝ * ⟪superLearner A x.2, priorMean x.1⟫_ℝ|
        ≤ Cc * 1 := by
    intro x hx
    rw [abs_mul]
    exact mul_le_mul (hcb _) (abs_inner_le_one_native (hA1 _ _) (hx.norm_priorMean hd))
      (abs_nonneg _) hCc
  rw [nativeJoint_integral_eq μR μG hκ hd hf1m hf1C, nativeJoint_integral_eq μR μG hκ hd hf2m hf2C]
  -- per law, the finite model
  have hper1 : ∀ᵐ p ∂(prior κ d),
      (∫ ω, c ⟪superLearner A ω, priorMean p⟫_ℝ * ∑ i, ⟪superLearner A ω,
          trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ
          ∂(superMeasure n (signProductLaw d p) μR μG))
        = ∫ r, sharpTrainSum c A p r ∂μR := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
    have hpa : ∀ k, |p k| ≤ 1 := fun k => abs_le.2 ⟨(hpI k).1, (hpI k).2⟩
    exact sharp_integral_super_finite μR μG hd hpI (sharp_measurable_trainCorrelation hcc hA p)
      (fun x r hx => sharp_abs_trainCorrelation_le hd hcb hA1 hpa x r hx)
  have hper2 : ∀ᵐ p ∂(prior κ d),
      (∫ ω, c ⟪superLearner A ω, priorMean p⟫_ℝ * ⟪superLearner A ω, priorMean p⟫_ℝ
          ∂(superMeasure n (signProductLaw d p) μR μG))
        = ∫ r, sharpMeanSum c A p r ∂μR := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
    have hpa : ∀ k, |p k| ≤ 1 := fun k => abs_le.2 ⟨(hpI k).1, (hpI k).2⟩
    exact sharp_integral_super_finite μR μG hd hpI (sharp_measurable_meanCorrelation hcc hA p)
      (fun x r _ => sharp_abs_meanCorrelation_le hd hcb hA1 hpa x r)
  rw [integral_congr_ae hper1, integral_congr_ae hper2]
  obtain ⟨hi1, hi2⟩ := sharp_integrable_sums μR hκ hd hcc hcb hA hA1
  rw [integral_integral_swap hi1, integral_integral_swap hi2, ← integral_const_mul]
  exact integral_mono (hi2.integral_prod_right.const_mul κ) hi1.integral_prod_right
    fun r => sharp_fingerprint_fixed_seed hκ hd hc hc' r

end Joint

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SharpQuarticPrior.lean <==
import LossOnlyTraceability.SharpQuarticRecipe
import LossOnlyTraceability.PriorMoments

/-! The prior moments used by the sharpened quartic certificate.

For the beta prior with `κ = v⁻¹ - 1`, `0 < v < 1`, and the prior mean `μ_p = p/√d`:

* `sharp_prior_fourth`: the exact fourth moment `E‖μ_p‖⁴ = v² J_4`;
* `sharp_prior_four_thirds_ge`: `E‖μ_p‖^{4/3} ≥ v^{2/3} J_4^{-1/3}`, by Hölder's inequality
  `E‖μ‖² ≤ (E‖μ‖^{4/3})^{3/4} (E‖μ‖⁴)^{1/4}`, which is the inequality
  `E Y ≤ (E Y^α)^{1/(2-α)} (E Y²)^{(1-α)/(2-α)}` at `Y = ‖μ‖²`, `α = 2/3`;
* `sharp_prior_eight_thirds_le`: `E‖μ_p‖^{8/3} ≤ v^{4/3} J_4^{2/3}` (Jensen);
* `sharp_prior_two_thirds_le`: `E‖μ_p‖^{2/3} ≤ v^{1/3}` (Jensen). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section SharpPrior

variable {d : ℕ} {v : ℝ}

/-- The prior mean has norm at most one on the cube. -/
theorem sharp_norm_priorMean_le_one (hd : 0 < d) {p : Fin d → ℝ} (hp : ∀ k, |p k| ≤ 1) :
    ‖priorMean p‖ ≤ 1 := by
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  have h2 := norm_priorMean_sq hd p
  have hs : (∑ k, p k ^ 2) ≤ d := by
    calc (∑ k, p k ^ 2) ≤ ∑ _k : Fin d, (1 : ℝ) := Finset.sum_le_sum fun k _ => by
          have := hp k
          nlinarith [abs_nonneg (p k), sq_abs (p k)]
      _ = d := by simp
  have hsq : ‖priorMean p‖ ^ 2 ≤ 1 := by
    rw [h2, div_le_one hdR]; exact hs
  nlinarith [norm_nonneg (priorMean p)]

/-- **The exact fourth moment** `E‖μ_p‖⁴ = v² J_4` for `κ = v⁻¹ - 1`, `0 < v < 1`. -/
theorem sharp_prior_fourth (hd : 0 < d) (hv0 : 0 < v) (hv1 : v < 1) :
    ∫ p, ‖priorMean p‖ ^ 4 ∂(prior (sharpKappa v) d) = v ^ 2 * sharpFourthFactor v d := by
  have hκ := sharpKappa_pos hv0 hv1
  rw [integral_prior_norm_priorMean_pow_four hκ hd]
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  have hk : sharpKappa v = v⁻¹ - 1 := rfl
  rw [hk, sharpFourthFactor]
  have hv2 : (1 + 2 * v) ≠ 0 := by linarith
  have hv3 : v⁻¹ - 1 + 3 = (1 + 2 * v) / v := by field_simp; ring
  have hv4 : v⁻¹ - 1 + 1 = 1 / v := by rw [sub_add_cancel, one_div]
  rw [hv3, hv4]
  field_simp
  ring

/-- The fourth moment is positive. -/
theorem sharp_prior_fourth_pos (hv0 : 0 < v) (hv1 : v < 1) :
    0 < v ^ 2 * sharpFourthFactor v d :=
  mul_pos (by positivity) (by linarith [sharp_one_le_fourthFactor hv0 hv1.le d])

/-- **The concave prior-moment bound `E‖μ_p‖^{2(q-1)} ≤ v^{q-1}` of Appendix B.1 at `q = 4/3`:**
`E‖μ_p‖^{2/3} ≤ v^{1/3}`. -/
theorem sharp_prior_two_thirds_le (hd : 0 < d) (hv0 : 0 < v) (hv1 : v < 1) :
    ∫ p, ‖priorMean p‖ ^ (2 / 3 : ℝ) ∂(prior (sharpKappa v) d) ≤ v ^ (1 / 3 : ℝ) := by
  have hκ := sharpKappa_pos hv0 hv1
  have h := integral_prior_norm_priorMean_rpow_concave hκ hd (q := 4 / 3) (by norm_num)
    (by norm_num)
  rw [sharp_one_div_kappa_add_one] at h
  norm_num at h
  exact h

/-- **Jensen for the high moment:** `E‖μ_p‖^{8/3} ≤ v^{4/3} J_4^{2/3}`. -/
theorem sharp_prior_eight_thirds_le (hd : 0 < d) (hv0 : 0 < v) (hv1 : v < 1) :
    ∫ p, ‖priorMean p‖ ^ (8 / 3 : ℝ) ∂(prior (sharpKappa v) d)
      ≤ v ^ (4 / 3 : ℝ) * sharpFourthFactor v d ^ (2 / 3 : ℝ) := by
  have hκ := sharpKappa_pos hv0 hv1
  haveI := isProbabilityMeasure_prior hκ d
  have hJ := sharp_one_le_fourthFactor hv0 hv1.le d
  have hX0 : ∀ᵐ p ∂(prior (sharpKappa v) d), 0 ≤ ‖priorMean p‖ ^ 4 :=
    Filter.Eventually.of_forall fun p => by positivity
  have hX : Integrable (fun p : Fin d → ℝ => ‖priorMean p‖ ^ 4) (prior (sharpKappa v) d) :=
    integrable_of_continuous_prior hκ ((continuous_norm_priorMean hd).pow 4)
  have hrw : ∀ p : Fin d → ℝ, (‖priorMean p‖ ^ 4) ^ (2 / 3 : ℝ) = ‖priorMean p‖ ^ (8 / 3 : ℝ) := by
    intro p
    rw [pow_rpow_of_nonneg (norm_nonneg _) 4 (2 / 3)]
    norm_num
  have hXs : Integrable (fun p : Fin d → ℝ => (‖priorMean p‖ ^ 4) ^ (2 / 3 : ℝ))
      (prior (sharpKappa v) d) :=
    (integrable_norm_priorMean_rpow hκ hd (s := 8 / 3) (by norm_num)).congr
      (Filter.Eventually.of_forall fun p => (hrw p).symm)
  have hpos : 0 < ∫ p, ‖priorMean p‖ ^ 4 ∂(prior (sharpKappa v) d) := by
    rw [sharp_prior_fourth hd hv0 hv1]; exact sharp_prior_fourth_pos (d := d) hv0 hv1
  have hmain := integral_rpow_le_rpow_integral hX0 hX (by norm_num : (0 : ℝ) ≤ 2 / 3)
    (by norm_num : (2 / 3 : ℝ) ≤ 1) hXs hpos
  rw [sharp_prior_fourth hd hv0 hv1] at hmain
  simp_rw [hrw] at hmain
  refine hmain.trans (le_of_eq ?_)
  rw [Real.mul_rpow (by positivity) (by linarith), pow_rpow_of_nonneg hv0.le 2 (2 / 3)]
  norm_num

/-- **Hölder for the low moment:** `E‖μ_p‖^{4/3} ≥ v^{2/3} J_4^{-1/3}`. -/
theorem sharp_prior_four_thirds_ge (hd : 0 < d) (hv0 : 0 < v) (hv1 : v < 1) :
    v ^ (2 / 3 : ℝ) * sharpFourthFactor v d ^ (-(1 / 3 : ℝ))
      ≤ ∫ p, ‖priorMean p‖ ^ (4 / 3 : ℝ) ∂(prior (sharpKappa v) d) := by
  have hκ := sharpKappa_pos hv0 hv1
  haveI := isProbabilityMeasure_prior hκ d
  have hJ := sharp_one_le_fourthFactor hv0 hv1.le d
  have hJ0 : 0 < sharpFourthFactor v d := by linarith
  set μ := prior (sharpKappa v) d with hμ
  have hc := continuous_norm_priorMean (d := d) hd
  have hbd : ∀ᵐ p ∂μ, ‖(‖priorMean p‖)‖ ≤ 1 := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    rw [norm_norm]
    exact sharp_norm_priorMean_le_one hd fun k => abs_le.2 ⟨(hp k).1.le, (hp k).2.le⟩
  have hL : ∀ r : ℝ≥0∞, MemLp (fun p : Fin d → ℝ => ‖priorMean p‖) r μ := fun r =>
    MemLp.of_bound hc.measurable.aestronglyMeasurable 1 hbd
  have hpq : (4 / 3 : ℝ).HolderConjugate 4 := by
    rw [Real.holderConjugate_iff]; norm_num
  have hH := integral_mul_le_Lp_mul_Lq_of_nonneg (μ := μ) hpq
    (Filter.Eventually.of_forall fun p => norm_nonneg (priorMean p))
    (Filter.Eventually.of_forall fun p => norm_nonneg (priorMean p)) (hL _) (hL _)
  have hl : (∫ p, ‖priorMean p‖ * ‖priorMean p‖ ∂μ) = v := by
    have := integral_prior_norm_priorMean_sq hκ hd
    rw [sharp_one_div_kappa_add_one] at this
    rw [← this]
    exact integral_congr_ae (Filter.Eventually.of_forall fun p => by ring)
  have h4 : (∫ p, ‖priorMean p‖ ^ (4 : ℝ) ∂μ) = v ^ 2 * sharpFourthFactor v d := by
    rw [← sharp_prior_fourth hd hv0 hv1]
    exact integral_congr_ae (Filter.Eventually.of_forall fun p => by
      show ‖priorMean p‖ ^ (4 : ℝ) = ‖priorMean p‖ ^ 4
      exact_mod_cast Real.rpow_natCast _ 4)
  rw [hl, h4] at hH
  set I := ∫ p, ‖priorMean p‖ ^ (4 / 3 : ℝ) ∂μ with hI
  have hI0 : 0 ≤ I := integral_nonneg fun p => Real.rpow_nonneg (norm_nonneg _) _
  set X := v ^ 2 * sharpFourthFactor v d with hX
  have hX0 : 0 < X := sharp_prior_fourth_pos (d := d) hv0 hv1
  -- raise `v ≤ I^{3/4} X^{1/4}` to the power `4/3`
  have hH' : v ≤ I ^ (3 / 4 : ℝ) * X ^ (1 / 4 : ℝ) := by
    have e : (1 / (4 / 3 : ℝ)) = 3 / 4 := by norm_num
    rw [e] at hH
    exact hH
  have hpow := Real.rpow_le_rpow hv0.le hH' (by norm_num : (0 : ℝ) ≤ 4 / 3)
  rw [Real.mul_rpow (Real.rpow_nonneg hI0 _) (Real.rpow_nonneg hX0.le _), ← Real.rpow_mul hI0,
    ← Real.rpow_mul hX0.le] at hpow
  norm_num at hpow
  -- `v^{4/3} ≤ I X^{1/3}` with `X^{1/3} = v^{2/3} J^{1/3}`
  have hX3 : X ^ (1 / 3 : ℝ) = v ^ (2 / 3 : ℝ) * sharpFourthFactor v d ^ (1 / 3 : ℝ) := by
    rw [hX, Real.mul_rpow (by positivity) hJ0.le, pow_rpow_of_nonneg hv0.le 2 (1 / 3)]
    norm_num
  rw [hX3] at hpow
  have hv43 : v ^ (4 / 3 : ℝ) = v ^ (2 / 3 : ℝ) * v ^ (2 / 3 : ℝ) := by
    rw [← Real.rpow_add hv0]; norm_num
  have hJm : sharpFourthFactor v d ^ (-(1 / 3 : ℝ)) * sharpFourthFactor v d ^ (1 / 3 : ℝ) = 1 := by
    rw [← Real.rpow_add hJ0]; norm_num
  have hv23 : 0 < v ^ (2 / 3 : ℝ) := Real.rpow_pos_of_pos hv0 _
  have hJ13 : 0 < sharpFourthFactor v d ^ (1 / 3 : ℝ) := Real.rpow_pos_of_pos hJ0 _
  have hJm13 : 0 < sharpFourthFactor v d ^ (-(1 / 3 : ℝ)) := Real.rpow_pos_of_pos hJ0 _
  rw [hv43] at hpow
  -- divide by `v^{2/3} J^{1/3}`
  have key : v ^ (2 / 3 : ℝ) * sharpFourthFactor v d ^ (-(1 / 3 : ℝ))
      * (v ^ (2 / 3 : ℝ) * sharpFourthFactor v d ^ (1 / 3 : ℝ))
      ≤ I * (v ^ (2 / 3 : ℝ) * sharpFourthFactor v d ^ (1 / 3 : ℝ)) := by
    calc v ^ (2 / 3 : ℝ) * sharpFourthFactor v d ^ (-(1 / 3 : ℝ))
          * (v ^ (2 / 3 : ℝ) * sharpFourthFactor v d ^ (1 / 3 : ℝ))
        = v ^ (2 / 3 : ℝ) * v ^ (2 / 3 : ℝ)
          * (sharpFourthFactor v d ^ (-(1 / 3 : ℝ)) * sharpFourthFactor v d ^ (1 / 3 : ℝ)) := by
          ring
      _ = v ^ (2 / 3 : ℝ) * v ^ (2 / 3 : ℝ) := by rw [hJm, mul_one]
      _ ≤ I * (v ^ (2 / 3 : ℝ) * sharpFourthFactor v d ^ (1 / 3 : ℝ)) := hpow
  exact le_of_mul_le_mul_right key (mul_pos hv23 hJ13)

end SharpPrior

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SharpQuarticRecipe.lean <==
import LossOnlyTraceability.NativeBudgetsRecipe

/-! The recipe of the sharpened quartic certificate.

This module defines the constants of the sharpened calibration and the sharpened budgets, for a
link slope `b`, curvature `H`, Lipschitz constant `L`, prior variance `v` and accuracy `ε`:

* `J_4 = 1 + 2(1 - v)/(d(1 + 2v))`, `t_4 = b^{1/3}`, `β_4 = 3 b^{4/3}/4`,
* `P_4 = (H t_4²/2){v^{4/3} J_4^{2/3} + v^{1/3}/d}`, `A_4 = β_4 v^{2/3} J_4^{-1/3} - ε - P_4`,
* `x_+`, the root of `x⁴/4 - b√v x + A_4` to the right of `(b√v)^{1/3}`,
* `w_4 = min{1, x_+²}`, `C_4 = T̄_1(w_4; K, s)`, `κ = v⁻¹ - 1`,
* `M_4 = κ{A_4 - H² v² J_4/4} - H C_4/2`, `V_4 = L²{C_4 + (n/d) w_4}`,

with `K, s` the operator-norm tail constants of Lemma 9 (`matrixEnergyK (n/d)`, `matrixEnergyS d`).
The root is defined as the supremum of the sublevel set `{x | x⁴/4 - c x + A ≤ 0}`;
`sharpRoot_spec` proves that under `c > 0` and `A < (3/4) c^{4/3}` it is a root, lies strictly
to the right of `c^{1/3}`, is the only root there, and bounds every point of the sublevel set,
and `sharpAlignment_lt` proves that the recipe satisfies `A_4 < β_4 v^{2/3} = (3/4)(b√v)^{4/3}`,
which is the existence argument for the root. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Recipe

/-- The fourth-moment factor `J_4 = 1 + 2(1 - v)/(d(1 + 2v))` of the sharpened calibration. -/
def sharpFourthFactor (v : ℝ) (d : ℕ) : ℝ := 1 + 2 * (1 - v) / ((d : ℝ) * (1 + 2 * v))

/-- The comparison margin `t_4 = b^{1/3}` of the sharpened calibration. -/
def sharpMargin (b : ℝ) : ℝ := b ^ (1 / 3 : ℝ)

/-- The comparison slope `β_4 = 3 b^{4/3}/4` of the sharpened calibration. -/
def sharpSlope (b : ℝ) : ℝ := 3 * b ^ (4 / 3 : ℝ) / 4

/-- The population penalty `P_4 = (H t_4²/2){v^{4/3} J_4^{2/3} + v^{1/3}/d}` of the sharpened
calibration. -/
def sharpPenalty (b H v : ℝ) (d : ℕ) : ℝ :=
  H * sharpMargin b ^ 2 / 2 *
    (v ^ (4 / 3 : ℝ) * sharpFourthFactor v d ^ (2 / 3 : ℝ) + v ^ (1 / 3 : ℝ) / (d : ℝ))

/-- The calibration constant `A_4 = β_4 v^{2/3} J_4^{-1/3} - ε - P_4` of the sharpened calibration. -/
def sharpAlignment (b H v ε : ℝ) (d : ℕ) : ℝ :=
  sharpSlope b * v ^ (2 / 3 : ℝ) * sharpFourthFactor v d ^ (-(1 / 3 : ℝ)) - ε - sharpPenalty b H v d

/-- The quartic `x⁴/4 - c x + A` whose right root defines `x_+`. -/
def sharpQuartic (c A x : ℝ) : ℝ := x ^ 4 / 4 - c * x + A

/-- The right end `sup {x | x⁴/4 - c x + A ≤ 0}` of the sublevel set of the quartic; under the
conditions of `sharpRoot_spec` it is the unique root to the right of `c^{1/3}`. -/
def sharpRoot (c A : ℝ) : ℝ := sSup {x : ℝ | sharpQuartic c A x ≤ 0}

/-- The root `x_+` of `x⁴/4 - b√v x + A_4` to the right of `(b√v)^{1/3}` (sharpened budgets). -/
def sharpRecipeRoot (b H v ε : ℝ) (d : ℕ) : ℝ :=
  sharpRoot (b * Real.sqrt v) (sharpAlignment b H v ε d)

/-- The learner scale `w_4 = min{1, x_+²}` of the sharpened budgets. -/
def sharpLearnerScale (b H v ε : ℝ) (d : ℕ) : ℝ := min 1 (sharpRecipeRoot b H v ε d ^ 2)

/-- The weighted energy `C_4 = T̄_1(w_4; K, s)` of the sharpened budgets. -/
def sharpEnergyScale (b H v ε : ℝ) (n d : ℕ) : ℝ :=
  weightedTailBound 1 (sharpLearnerScale b H v ε d) (matrixEnergyK ((n : ℝ) / d))
    (matrixEnergyS d)

/-- The prior exponent `κ = v⁻¹ - 1`. -/
def sharpKappa (v : ℝ) : ℝ := v⁻¹ - 1

/-- The signed budget `M_4 = κ{A_4 - H² v² J_4/4} - H C_4/2` of the sharpened budgets. -/
def sharpSignedBudget (b H v ε : ℝ) (n d : ℕ) : ℝ :=
  sharpKappa v * (sharpAlignment b H v ε d - H ^ 2 * v ^ 2 * sharpFourthFactor v d / 4)
    - H * sharpEnergyScale b H v ε n d / 2

/-- The raw-energy budget `V_4 = L²{C_4 + (n/d) w_4}` of the sharpened budgets. -/
def sharpEnergyBudget (b H L v ε : ℝ) (n d : ℕ) : ℝ :=
  L ^ 2 * (sharpEnergyScale b H v ε n d + ((n : ℝ) / d) * sharpLearnerScale b H v ε d)

end Recipe

/-! ### The root of the quartic -/

section Root

/-- `(c^{1/3})³ = c` for `c ≥ 0`. -/
theorem sharp_cbrt_pow_three {c : ℝ} (hc : 0 ≤ c) : (c ^ (1 / 3 : ℝ)) ^ 3 = c := by
  rw [← Real.rpow_natCast, ← Real.rpow_mul hc]
  norm_num

/-- `(c^{1/3})⁴ = c^{4/3}` for `c ≥ 0`. -/
theorem sharp_cbrt_pow_four {c : ℝ} (hc : 0 ≤ c) : (c ^ (1 / 3 : ℝ)) ^ 4 = c ^ (4 / 3 : ℝ) := by
  rw [← Real.rpow_natCast, ← Real.rpow_mul hc]
  norm_num

/-- The quartic is continuous in `x`. -/
theorem sharp_continuous_quartic (c A : ℝ) : Continuous (sharpQuartic c A) := by
  unfold sharpQuartic
  fun_prop

/-- The quartic is strictly increasing to the right of `c^{1/3}`. -/
theorem sharpQuartic_strictMonoOn {c A : ℝ} (hc : 0 ≤ c) :
    StrictMonoOn (sharpQuartic c A) (Set.Ici (c ^ (1 / 3 : ℝ))) := by
  intro x hx y hy hxy
  simp only [Set.mem_Ici] at hx hy
  set x0 := c ^ (1 / 3 : ℝ) with hx0
  have h0 : 0 ≤ x0 := Real.rpow_nonneg hc _
  have hc3 : x0 ^ 3 = c := sharp_cbrt_pow_three hc
  have hxn : 0 ≤ x := h0.trans hx
  have hyx : 0 < y - x := by linarith
  have hsum : 4 * c < y ^ 3 + y ^ 2 * x + y * x ^ 2 + x ^ 3 := by
    have h1 : x0 ^ 3 < y ^ 3 := by
      have : x0 < y := lt_of_le_of_lt hx hxy
      exact pow_lt_pow_left₀ this h0 (by norm_num)
    have h2 : x0 ^ 3 ≤ x ^ 3 := pow_le_pow_left₀ h0 hx 3
    have h3 : x0 ^ 3 ≤ y ^ 2 * x := by
      have hy2 : x0 ^ 2 ≤ y ^ 2 := pow_le_pow_left₀ h0 (hx.trans hxy.le) 2
      calc x0 ^ 3 = x0 ^ 2 * x0 := by ring
        _ ≤ y ^ 2 * x := mul_le_mul hy2 hx h0 (sq_nonneg _)
    have h4 : x0 ^ 3 ≤ y * x ^ 2 := by
      have hx2 : x0 ^ 2 ≤ x ^ 2 := pow_le_pow_left₀ h0 hx 2
      calc x0 ^ 3 = x0 * x0 ^ 2 := by ring
        _ ≤ y * x ^ 2 := mul_le_mul (hx.trans hxy.le) hx2 (sq_nonneg _) (hxn.trans hxy.le)
    linarith
  have hdiff : sharpQuartic c A y - sharpQuartic c A x
      = (y - x) * ((y ^ 3 + y ^ 2 * x + y * x ^ 2 + x ^ 3) / 4 - c) := by
    unfold sharpQuartic; ring
  have hpos : 0 < (y - x) * ((y ^ 3 + y ^ 2 * x + y * x ^ 2 + x ^ 3) / 4 - c) :=
    mul_pos hyx (by linarith)
  linarith

/-- The quartic at `c^{1/3}` is `A - (3/4) c^{4/3}`. -/
theorem sharpQuartic_at_cbrt {c A : ℝ} (hc : 0 ≤ c) :
    sharpQuartic c A (c ^ (1 / 3 : ℝ)) = A - 3 / 4 * c ^ (4 / 3 : ℝ) := by
  have h4 := sharp_cbrt_pow_four hc
  have h3 := sharp_cbrt_pow_three hc
  have hm : c * c ^ (1 / 3 : ℝ) = c ^ (4 / 3 : ℝ) := by
    rw [← h4, show (c ^ (1 / 3 : ℝ)) ^ 4 = (c ^ (1 / 3 : ℝ)) ^ 3 * c ^ (1 / 3 : ℝ) by ring, h3]
  unfold sharpQuartic
  rw [h4, hm]
  ring

/-- Points of the sublevel set lie below `1 + 4c + 4|A|`. -/
theorem sharp_le_of_quartic_nonpos {c A x : ℝ} (hc : 0 ≤ c) (hx : sharpQuartic c A x ≤ 0) :
    x ≤ 1 + 4 * c + 4 * |A| := by
  by_contra hlt0
  have hlt : 1 + 4 * c + 4 * |A| < x := not_le.mp hlt0
  have hA := abs_nonneg A
  have hx1 : 1 ≤ x := by linarith
  have hx3 : 4 * c + 4 * |A| < x ^ 3 := by
    have : x ≤ x ^ 3 := by
      nlinarith [mul_nonneg (mul_nonneg (by linarith : (0 : ℝ) ≤ x - 1) (by linarith : (0 : ℝ) ≤ x))
        (by linarith : (0 : ℝ) ≤ x + 1)]
    linarith
  have hkey : (c + |A|) * x < x ^ 4 / 4 := by
    have : x ^ 4 / 4 = x ^ 3 * x / 4 := by ring
    rw [this]
    nlinarith
  have hAx : -A ≤ |A| * x := by
    have := neg_abs_le A
    nlinarith [neg_le_abs A]
  unfold sharpQuartic at hx
  nlinarith

/-- **The root `x_+` exists and is unique.** For `c > 0` and `A < (3/4) c^{4/3}`, the right end
`x_+` of the sublevel set satisfies `x_+⁴/4 - c x_+ + A = 0`, lies strictly to the right of
`c^{1/3}`, is the only root to the right of `c^{1/3}`, and every `x` with `x⁴/4 - c x + A ≤ 0`
satisfies `x ≤ x_+`. -/
theorem sharpRoot_spec {c A : ℝ} (hc : 0 < c) (hA : A < 3 / 4 * c ^ (4 / 3 : ℝ)) :
    sharpQuartic c A (sharpRoot c A) = 0 ∧ c ^ (1 / 3 : ℝ) < sharpRoot c A ∧
      (∀ y, c ^ (1 / 3 : ℝ) < y → sharpQuartic c A y = 0 → y = sharpRoot c A) ∧
      (∀ x, sharpQuartic c A x ≤ 0 → x ≤ sharpRoot c A) := by
  set S := {x : ℝ | sharpQuartic c A x ≤ 0} with hS
  set x0 := c ^ (1 / 3 : ℝ) with hx0
  have hf0 : sharpQuartic c A x0 < 0 := by
    rw [hx0, sharpQuartic_at_cbrt hc.le]; linarith
  have hne : S.Nonempty := ⟨x0, hf0.le⟩
  have hbdd : BddAbove S := ⟨1 + 4 * c + 4 * |A|, fun x hx => sharp_le_of_quartic_nonpos hc.le hx⟩
  have hclosed : IsClosed S := isClosed_le (sharp_continuous_quartic c A) continuous_const
  have hmem : sharpRoot c A ∈ S := hclosed.csSup_mem hne hbdd
  have hle : ∀ x, sharpQuartic c A x ≤ 0 → x ≤ sharpRoot c A := fun x hx => le_csSup hbdd hx
  have hx0r : x0 ≤ sharpRoot c A := hle x0 hf0.le
  have hzero : sharpQuartic c A (sharpRoot c A) = 0 := by
    refine le_antisymm hmem ?_
    by_contra hneg0
    have hneg : sharpQuartic c A (sharpRoot c A) < 0 := not_le.mp hneg0
    have hev : ∀ᶠ y in nhds (sharpRoot c A), sharpQuartic c A y < 0 :=
      (sharp_continuous_quartic c A).continuousAt.eventually (gt_mem_nhds hneg)
    obtain ⟨δ, hδ, hball⟩ := Metric.eventually_nhds_iff.1 hev
    have hy : sharpQuartic c A (sharpRoot c A + δ / 2) < 0 := hball (by
      rw [Real.dist_eq, show sharpRoot c A + δ / 2 - sharpRoot c A = δ / 2 by ring,
        abs_of_pos (by linarith)]
      linarith)
    have := hle _ hy.le
    linarith
  have hlt : x0 < sharpRoot c A := by
    rcases hx0r.lt_or_eq with h | h
    · exact h
    · rw [← h] at hzero; linarith
  refine ⟨hzero, hlt, fun y hy hy0 => ?_, hle⟩
  have hmono := sharpQuartic_strictMonoOn (A := A) hc.le
  exact hmono.injOn (Set.mem_Ici.2 hy.le) (Set.mem_Ici.2 hlt.le) (hy0.trans hzero.symm)

end Root

/-! ### The recipe satisfies the root condition -/

section RecipeFacts

/-- `J_4 ≥ 1` for `0 < v ≤ 1`. -/
theorem sharp_one_le_fourthFactor {v : ℝ} (hv0 : 0 < v) (hv1 : v ≤ 1) (d : ℕ) :
    1 ≤ sharpFourthFactor v d := by
  unfold sharpFourthFactor
  have h : 0 ≤ 2 * (1 - v) / ((d : ℝ) * (1 + 2 * v)) :=
    div_nonneg (by linarith) (mul_nonneg (Nat.cast_nonneg d) (by linarith))
  linarith

/-- The margin `t_4` is nonnegative. -/
theorem sharpMargin_nonneg {b : ℝ} (hb : 0 ≤ b) : 0 ≤ sharpMargin b := Real.rpow_nonneg hb _

/-- `P_4 ≥ 0` for `H ≥ 0`, `v ≥ 0` and `J_4 ≥ 0`. -/
theorem sharpPenalty_nonneg {b H v : ℝ} (hH : 0 ≤ H) (hv : 0 ≤ v) (d : ℕ)
    (hJ : 0 ≤ sharpFourthFactor v d) : 0 ≤ sharpPenalty b H v d := by
  unfold sharpPenalty
  have h1 : 0 ≤ v ^ (4 / 3 : ℝ) * sharpFourthFactor v d ^ (2 / 3 : ℝ) :=
    mul_nonneg (Real.rpow_nonneg hv _) (Real.rpow_nonneg hJ _)
  have h2 : 0 ≤ v ^ (1 / 3 : ℝ) / (d : ℝ) := div_nonneg (Real.rpow_nonneg hv _) (Nat.cast_nonneg d)
  have h3 : 0 ≤ H * sharpMargin b ^ 2 / 2 := by positivity
  exact mul_nonneg h3 (add_nonneg h1 h2)

/-- `(b√v)^{4/3} = b^{4/3} v^{2/3}`. -/
theorem sharp_mul_sqrt_rpow_four_thirds {b v : ℝ} (hb : 0 ≤ b) (hv : 0 ≤ v) :
    (b * Real.sqrt v) ^ (4 / 3 : ℝ) = b ^ (4 / 3 : ℝ) * v ^ (2 / 3 : ℝ) := by
  rw [Real.mul_rpow hb (Real.sqrt_nonneg v), Real.sqrt_eq_rpow, ← Real.rpow_mul hv]
  norm_num

/-- **Existence condition of the root.** For `b > 0`, `H ≥ 0`, `0 < v < 1` and `ε > 0`,
`A_4 < β_4 v^{2/3} = (3/4)(b√v)^{4/3}`: the quartic at its minimum `(b√v)^{1/3}` equals
`A_4 - β_4 v^{2/3} < 0`. -/
theorem sharpAlignment_lt {b H v ε : ℝ} (hb : 0 < b) (hH : 0 ≤ H) (hv0 : 0 < v) (hv1 : v < 1)
    (hε : 0 < ε) (d : ℕ) :
    sharpAlignment b H v ε d < 3 / 4 * (b * Real.sqrt v) ^ (4 / 3 : ℝ) := by
  have hJ := sharp_one_le_fourthFactor hv0 hv1.le d
  have hJi : sharpFourthFactor v d ^ (-(1 / 3 : ℝ)) ≤ 1 :=
    Real.rpow_le_one_of_one_le_of_nonpos hJ (by norm_num)
  have hP := sharpPenalty_nonneg (b := b) hH hv0.le d (by linarith)
  have hβ : 0 ≤ sharpSlope b * v ^ (2 / 3 : ℝ) := by
    unfold sharpSlope; positivity
  rw [sharp_mul_sqrt_rpow_four_thirds hb.le hv0.le]
  unfold sharpAlignment
  have : sharpSlope b * v ^ (2 / 3 : ℝ) * sharpFourthFactor v d ^ (-(1 / 3 : ℝ))
      ≤ sharpSlope b * v ^ (2 / 3 : ℝ) := mul_le_of_le_one_right hβ hJi
  unfold sharpSlope at this ⊢
  linarith

/-- **The recipe root.** For `b > 0`, `H ≥ 0`, `0 < v < 1` and `ε > 0` the root `x_+` of
`x⁴/4 - b√v x + A_4` to the right of `(b√v)^{1/3}` exists, is unique there, and bounds the
sublevel set. -/
theorem sharpRecipeRoot_spec {b H v ε : ℝ} (hb : 0 < b) (hH : 0 ≤ H) (hv0 : 0 < v)
    (hv1 : v < 1) (hε : 0 < ε) (d : ℕ) :
    sharpQuartic (b * Real.sqrt v) (sharpAlignment b H v ε d) (sharpRecipeRoot b H v ε d) = 0 ∧
      (b * Real.sqrt v) ^ (1 / 3 : ℝ) < sharpRecipeRoot b H v ε d ∧
      (∀ y, (b * Real.sqrt v) ^ (1 / 3 : ℝ) < y →
        sharpQuartic (b * Real.sqrt v) (sharpAlignment b H v ε d) y = 0 →
          y = sharpRecipeRoot b H v ε d) ∧
      (∀ x, sharpQuartic (b * Real.sqrt v) (sharpAlignment b H v ε d) x ≤ 0 →
        x ≤ sharpRecipeRoot b H v ε d) :=
  sharpRoot_spec (mul_pos hb (Real.sqrt_pos.2 hv0)) (sharpAlignment_lt hb hH hv0 hv1 hε d)

/-- `0 ≤ w_4 ≤ 1`. -/
theorem sharpLearnerScale_mem (b H v ε : ℝ) (d : ℕ) :
    0 ≤ sharpLearnerScale b H v ε d ∧ sharpLearnerScale b H v ε d ≤ 1 :=
  ⟨le_min zero_le_one (sq_nonneg _), min_le_left _ _⟩

/-- `κ = v⁻¹ - 1 > 0` for `0 < v < 1`. -/
theorem sharpKappa_pos {v : ℝ} (hv0 : 0 < v) (hv1 : v < 1) : 0 < sharpKappa v := by
  have : 1 < v⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
  unfold sharpKappa; linarith

/-- `1/(κ+1) = v`. -/
theorem sharp_one_div_kappa_add_one (v : ℝ) : 1 / (sharpKappa v + 1) = v := by
  unfold sharpKappa
  rw [sub_add_cancel, one_div, inv_inv]

end RecipeFacts

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SharpQuarticSigned.lean <==
import LossOnlyTraceability.SharpQuarticCalibration
import LossOnlyTraceability.NativeBudgetsAssembly

/-! The signed budget `M_4` of the sharpened quartic certificate.

`sharp_signed_moment_budget` is the scalar assembly of the proof on an abstract probability space:
the train-ghost Taylor argument (descent inequality for the link, ghost Jensen and centering),
differentiated fingerprinting in the form `κ E[c(m) m] ≤ E[c(m) ∑_i s_i]` with `c = -φ'`, the
pointwise inequality `-φ'(m) m ≥ φ(0) - g(θ̂) - φ(m) - H²‖μ‖⁴/4` (smoothness of the link at `0`,
`m² ≤ ‖θ̂‖²‖μ‖²`, and `‖θ̂‖⁴/4 - H‖θ̂‖²‖μ‖²/2 ≥ -H²‖μ‖⁴/4`), the sharpened calibration
`A_4 ≤ E[φ(0) - g(θ̂) - φ(m)]`, the exact fourth moment `E‖μ‖⁴ = v² J_4` and the weighted energy
`E ∑_i s_i² ≤ C_4`. `sharp_budgets_signed_part` discharges every hypothesis on the prior mixture
for a link in Assumption 2 with `b ≤ 1`, the quartic regularizer and a `C¹` bounded weight
`c = -φ'` with `c' ≤ 0` on `ℝ`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal Matrix.Norms.L2Operator

section Abstract

variable {Ω : Type*} [MeasurableSpace Ω]

/-- **The signed budget, scalar assembly.** On a probability space, with `Δ_i` the signed
releases, `s_i` the centered training margins, `gh_i` the ghost margins, `m` the mean margin,
`gg` the regularizer value and `q4 = ‖μ‖⁴`: the train-ghost Taylor argument, differentiated
fingerprinting, the pointwise inequality `hpt`, the sharpened calibration, the fourth moment and
the weighted energy give `M_4 ≤ ∑_i E Δ_i`. -/
theorem sharp_signed_moment_budget {b H v ε : ℝ} {n d : ℕ} {μ : Measure Ω}
    [IsProbabilityMeasure μ] (φ dφ : ℝ → ℝ) (Delta sTr gh : Ω → Fin n → ℝ) (mm gg q4 : Ω → ℝ)
    (hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (dφ t) t)
    (hcont : ContinuousOn dφ (Set.Icc (-1 : ℝ) 1))
    (hHb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, ∀ u ∈ Set.Icc (-1 : ℝ) 1, |dφ t - dφ u| ≤ H * |t - u|)
    (hH0 : 0 ≤ H)
    (hmem : ∀ᵐ ω ∂μ, mm ω ∈ Set.Icc (-1 : ℝ) 1 ∧ ∀ i, mm ω + sTr ω i ∈ Set.Icc (-1 : ℝ) 1)
    (hrelease : ∀ᵐ ω ∂μ, ∀ i, Delta ω i = φ (gh ω i) - φ (mm ω + sTr ω i))
    (hDeltaint : Integrable (fun ω => ∑ i, Delta ω i) μ)
    (hDeltaeach : ∀ i, Integrable (fun ω => Delta ω i) μ)
    (hghint : ∀ i, Integrable (fun ω => φ (gh ω i)) μ)
    (hghsum : Integrable (fun ω => ∑ i, φ (gh ω i)) μ)
    (hmmint : Integrable (fun ω => φ (mm ω)) μ)
    (hsqint : Integrable (fun ω => ∑ i, sTr ω i ^ 2) μ)
    (hduint : Integrable (fun ω => dφ (mm ω) * ∑ i, sTr ω i) μ)
    (hdmint : Integrable (fun ω => dφ (mm ω) * mm ω) μ)
    (hjensen : ∀ i, (∫ ω, φ (mm ω) + b * mm ω ∂μ) ≤ ∫ ω, φ (gh ω i) + b * gh ω i ∂μ)
    (hcenter : ∀ i, (∫ ω, gh ω i ∂μ) = ∫ ω, mm ω ∂μ)
    (hmmL : Integrable mm μ)
    (hghL : ∀ i, Integrable (fun ω => gh ω i) μ)
    (hfp : sharpKappa v * ∫ ω, -dφ (mm ω) * mm ω ∂μ ≤ ∫ ω, -dφ (mm ω) * ∑ i, sTr ω i ∂μ)
    (hkappa : 0 ≤ sharpKappa v)
    (hcalint : Integrable (fun ω => φ 0 - gg ω - φ (mm ω)) μ)
    (hcal : sharpAlignment b H v ε d ≤ ∫ ω, (φ 0 - gg ω - φ (mm ω)) ∂μ)
    (hq4int : Integrable q4 μ)
    (hpt : ∀ᵐ ω ∂μ, φ 0 - gg ω - φ (mm ω) - H ^ 2 * q4 ω / 4 ≤ -dφ (mm ω) * mm ω)
    (h4 : (∫ ω, q4 ω ∂μ) = v ^ 2 * sharpFourthFactor v d)
    (henergy : (∫ ω, ∑ i, sTr ω i ^ 2 ∂μ) ≤ sharpEnergyScale b H v ε n d) :
    sharpSignedBudget b H v ε n d ≤ ∑ i, ∫ ω, Delta ω i ∂μ := by
  -- the Taylor step
  have htaylor : ∀ᵐ ω ∂μ, (∑ i, Delta ω i)
      ≥ (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω) - dφ (mm ω) * (∑ i, sTr ω i)
        - H / 2 * ∑ i, sTr ω i ^ 2 := by
    filter_upwards [hmem, hrelease] with ω hmemω hrel
    have hstep : ∀ i : Fin n, Delta ω i
        ≥ φ (gh ω i) - φ (mm ω) - dφ (mm ω) * sTr ω i - H / 2 * sTr ω i ^ 2 := by
      intro i
      have hdesc := native_descent_bound (φ := φ) (dφ := dφ) (H := H) (x := mm ω)
        (y := mm ω + sTr ω i) hderiv hcont hHb hH0 hmemω.1 (hmemω.2 i)
      have hsimp : mm ω + sTr ω i - mm ω = sTr ω i := by ring
      rw [hsimp] at hdesc
      rw [hrel i]
      linarith [hdesc]
    have hsum := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
    have hexp : (∑ i : Fin n, (φ (gh ω i) - φ (mm ω) - dφ (mm ω) * sTr ω i
        - H / 2 * sTr ω i ^ 2))
        = (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω) - dφ (mm ω) * (∑ i, sTr ω i)
          - H / 2 * ∑ i, sTr ω i ^ 2 := by
      rw [Finset.sum_sub_distrib, Finset.sum_sub_distrib, Finset.sum_sub_distrib,
        ← Finset.mul_sum, ← Finset.mul_sum, Finset.sum_const, Finset.card_univ,
        Fintype.card_fin, nsmul_eq_mul]
    rw [hexp] at hsum
    exact hsum
  have hintRHS : Integrable (fun ω => (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) μ :=
    ((hghsum.sub (hmmint.const_mul _)).sub hduint).sub (hsqint.const_mul _)
  have hmain0 := integral_mono_ae hintRHS hDeltaint htaylor
  have hsub1 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      = (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
          - dφ (mm ω) * (∑ i, sTr ω i)) ∂μ) - ∫ ω, (H / 2 * ∑ i, sTr ω i ^ 2) ∂μ :=
    integral_sub ((hghsum.sub (hmmint.const_mul _)).sub hduint) (hsqint.const_mul _)
  have hsub2 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i)) ∂μ)
      = (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)) ∂μ)
        - ∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ :=
    integral_sub (hghsum.sub (hmmint.const_mul _)) hduint
  have hsub3 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)) ∂μ)
      = (∫ ω, ∑ i, φ (gh ω i) ∂μ) - ∫ ω, (n : ℝ) * φ (mm ω) ∂μ :=
    integral_sub hghsum (hmmint.const_mul _)
  have hcm1 : (∫ ω, (n : ℝ) * φ (mm ω) ∂μ) = (n : ℝ) * ∫ ω, φ (mm ω) ∂μ :=
    integral_const_mul _ _
  have hcm2 : (∫ ω, (H / 2 * ∑ i, sTr ω i ^ 2) ∂μ) = H / 2 * ∫ ω, ∑ i, sTr ω i ^ 2 ∂μ :=
    integral_const_mul _ _
  have hfs : (∫ ω, ∑ i, φ (gh ω i) ∂μ) = ∑ i, ∫ ω, φ (gh ω i) ∂μ :=
    integral_finsetSum _ fun i _ => hghint i
  have hDeltaeq : (∫ ω, ∑ i, Delta ω i ∂μ) = ∑ i, ∫ ω, Delta ω i ∂μ :=
    integral_finsetSum _ fun i _ => hDeltaeach i
  have hmain : (∑ i, ∫ ω, φ (gh ω i) ∂μ) - (n : ℝ) * ∫ ω, φ (mm ω) ∂μ
      - (∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ) - H / 2 * ∫ ω, ∑ i, sTr ω i ^ 2 ∂μ
      ≤ ∑ i, ∫ ω, Delta ω i ∂μ := by
    rw [hsub1, hsub2, hsub3, hcm1, hcm2, hfs, hDeltaeq] at hmain0
    exact hmain0
  -- ghost Jensen and centering
  have hjen : (n : ℝ) * (∫ ω, φ (mm ω) ∂μ) ≤ ∑ i, ∫ ω, φ (gh ω i) ∂μ := by
    have hstep : ∀ i : Fin n, (∫ ω, φ (mm ω) ∂μ) ≤ ∫ ω, φ (gh ω i) ∂μ := by
      intro i
      have h := hjensen i
      rw [integral_add hmmint (hmmL.const_mul b), integral_add (hghint i) ((hghL i).const_mul b),
        integral_const_mul, integral_const_mul, hcenter i] at h
      linarith [h]
    have := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at this
    exact this
  -- the fingerprinting and calibration chain
  have hneg1 : (∫ ω, -dφ (mm ω) * ∑ i, sTr ω i ∂μ) = -∫ ω, dφ (mm ω) * ∑ i, sTr ω i ∂μ := by
    rw [← integral_neg]
    exact integral_congr_ae (Filter.Eventually.of_forall fun ω => by ring)
  have hcm : (∫ ω, (φ 0 - gg ω - φ (mm ω)) ∂μ) - H ^ 2 * (v ^ 2 * sharpFourthFactor v d) / 4
      ≤ ∫ ω, -dφ (mm ω) * mm ω ∂μ := by
    have hq : Integrable (fun ω => H ^ 2 * q4 ω / 4) μ := (hq4int.const_mul (H ^ 2)).div_const 4
    have hL : Integrable (fun ω => φ 0 - gg ω - φ (mm ω) - H ^ 2 * q4 ω / 4) μ := hcalint.sub hq
    have hR : Integrable (fun ω => -dφ (mm ω) * mm ω) μ :=
      hdmint.neg.congr (Filter.Eventually.of_forall fun ω => by simp [neg_mul])
    have hmono := integral_mono_ae hL hR hpt
    rw [integral_sub hcalint hq, integral_div, integral_const_mul, h4] at hmono
    exact hmono
  have hsig : sharpKappa v * (sharpAlignment b H v ε d - H ^ 2 * v ^ 2 * sharpFourthFactor v d / 4)
      ≤ -∫ ω, dφ (mm ω) * ∑ i, sTr ω i ∂μ := by
    rw [← hneg1]
    refine le_trans ?_ hfp
    refine mul_le_mul_of_nonneg_left ?_ hkappa
    have : H ^ 2 * (v ^ 2 * sharpFourthFactor v d) / 4
        = H ^ 2 * v ^ 2 * sharpFourthFactor v d / 4 := by ring
    linarith [hcm, hcal]
  rw [sharpSignedBudget]
  linarith [hmain, hjen, hsig, mul_le_mul_of_nonneg_left henergy (by linarith : (0 : ℝ) ≤ H / 2)]

end Abstract

/-! ### The signed budget on the prior mixture -/

section Joint

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The fourth moment of the prior mean on the mixture is `v² J_4`. -/
theorem sharp_joint_priorMean_pow_four (hd : 0 < d) {v : ℝ} (hv0 : 0 < v) (hv1 : v < 1) :
    ∫ x, ‖priorMean x.1‖ ^ 4 ∂(nativeJointMeasure (sharpKappa v) n d μR μG)
      = v ^ 2 * sharpFourthFactor v d := by
  have hκ := sharpKappa_pos hv0 hv1
  have hm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖priorMean x.1‖ ^ 4 :=
    ((measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)).norm).pow_const 4
  have hC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |‖priorMean x.1‖ ^ 4| ≤ 1 := by
    intro x hx
    rw [abs_of_nonneg (by positivity)]
    exact pow_le_one₀ (norm_nonneg _) (hx.norm_priorMean hd)
  rw [nativeJoint_integral_eq μR μG hκ hd hm hC]
  have hin : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1) →
      (∫ _ω, ‖priorMean p‖ ^ 4 ∂(superMeasure n (signProductLaw d p) μR μG))
        = ‖priorMean p‖ ^ 4 := by
    intro p hp
    haveI := isProbabilityMeasure_signProductLaw fun k => Set.Ioo_subset_Icc_self (hp k)
    rw [integral_const]; simp
  rw [integral_congr_ae (by filter_upwards [prior_ae_mem_Ioo hκ d] with p hp using hin p hp)]
  exact sharp_prior_fourth hd hv0 hv1

/-- The pointwise inequality `-φ'(m) m ≥ φ(0) - ‖θ‖⁴/4 - φ(m) - H²‖μ‖⁴/4` for a link in
Assumption 2, `‖θ‖, ‖μ‖ ≤ 1` and `m = ⟪θ, μ⟫`. -/
theorem sharp_pointwise_curvature {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H)
    {θ μ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) (hμ : ‖μ‖ ≤ 1) :
    φ 0 - quarticPotential θ - φ ⟪θ, μ⟫_ℝ - H ^ 2 * ‖μ‖ ^ 4 / 4 ≤ -deriv φ ⟪θ, μ⟫_ℝ * ⟪θ, μ⟫_ℝ := by
  have hmI := native_margin_mem_Icc hθ hμ
  have hdesc := native_descent_bound (φ := φ) (dφ := deriv φ) (H := H) (x := ⟪θ, μ⟫_ℝ) (y := 0)
    (fun t ht => hφ.hasDerivAt ht) hφ.deriv_continuousOn hφ.deriv_lipschitz hφ.curv_nonneg hmI
    NativeLinkClass.zero_mem_margin
  have hH := hφ.curv_nonneg
  have hcs : ⟪θ, μ⟫_ℝ ^ 2 ≤ ‖θ‖ ^ 2 * ‖μ‖ ^ 2 := by
    have := abs_real_inner_le_norm θ μ
    have h0 : 0 ≤ ‖θ‖ * ‖μ‖ := mul_nonneg (norm_nonneg _) (norm_nonneg _)
    calc ⟪θ, μ⟫_ℝ ^ 2 = |⟪θ, μ⟫_ℝ| ^ 2 := (sq_abs _).symm
      _ ≤ (‖θ‖ * ‖μ‖) ^ 2 := pow_le_pow_left₀ (abs_nonneg _) this 2
      _ = ‖θ‖ ^ 2 * ‖μ‖ ^ 2 := by ring
  have hsq : ‖θ‖ ^ 4 / 4 - H * (‖θ‖ ^ 2 * ‖μ‖ ^ 2) / 2 + H ^ 2 * ‖μ‖ ^ 4 / 4 ≥ 0 := by
    nlinarith [sq_nonneg (‖θ‖ ^ 2 - H * ‖μ‖ ^ 2)]
  rw [quarticPotential]
  have hHm : H * ⟪θ, μ⟫_ℝ ^ 2 ≤ H * (‖θ‖ ^ 2 * ‖μ‖ ^ 2) := mul_le_mul_of_nonneg_left hcs hH
  nlinarith [hdesc]

set_option maxHeartbeats 1000000 in
/-- **The signed-budget clause of the sharpened quartic certificate on the prior mixture.** For
`0 < v < 1`,
`κ = v⁻¹ - 1`, `ε > 0`, a measurable link in Assumption 2 with `b ≤ 1` whose negative derivative
`c = -φ'` is `C¹` and bounded on `ℝ` with `c' ≤ 0`, the quartic regularizer and a proper
measurable randomized learner that is `ε`-accurate on every `D_p`:
`M_4 ≤ E_{p∼Π_κ} ∑_i E_p[σ_i X_i]`. -/
theorem sharp_budgets_signed_part (hd : 0 < d) {v ε : ℝ} (hv0 : 0 < v) (hv1 : v < 1)
    (hε : 0 < ε) {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hb1 : b ≤ 1) {c : ℝ → ℝ} {Cc : ℝ} (hc : ContDiff ℝ 1 c) (hcφ : ∀ t, c t = -deriv φ t)
    (hcb : ∀ t, |c t| ≤ Cc) (hc' : ∀ t, deriv c t ≤ 0)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective quarticPotential φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective quarticPotential φ (signProductLaw d p) θ + ε) :
    sharpSignedBudget b H v ε n d
      ≤ ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior (sharpKappa v) d) := by
  have hκ := sharpKappa_pos hv0 hv1
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  set μ := nativeJointMeasure (sharpKappa v) n d μR μG with hμdef
  -- the link
  have hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (deriv φ t) t := fun t ht =>
    hφ.hasDerivAt ht
  have hcont := hφ.deriv_continuousOn
  have hHb := hφ.deriv_lipschitz
  have hH0 := hφ.curv_nonneg
  have hL0 := hφ.lip_nonneg
  have hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L := hφ.deriv_le
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  -- measurability on the mixture space
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμm := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have htr := fun i => measurable_joint_train (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hgh := fun i => measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hZ : ∀ (c : Bool) (i : Fin n), Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superPoint c i x.2 :=
    fun c i => (measurable_superPoint c i).comp measurable_snd
  have hmm := measurable_inner_native hth hμm
  have hsTr : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((htr i).sub hμm)
  have hghm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ :=
    fun i => measurable_inner_native hth (hgh i)
  have hXm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i := fun i =>
    (hφm.comp (measurable_inner_native hth (hZ true i))).sub
      (hφm.comp (measurable_inner_native hth (hZ false i)))
  have hsgnm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng
      n => nativeSelectorSign x.2 i := by
    intro i
    have hbit : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        superBits x.2 i := (measurable_pi_apply i).comp (measurable_superBits.comp measurable_snd)
    exact Measurable.ite (hbit (measurableSet_singleton true)) measurable_const measurable_const
  -- pointwise bounds on the good event
  have hmargin : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → ∀ (c : Bool) (i : Fin n),
        ⟪superLearner A x.2, superPoint c i x.2⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := fun x hx c i =>
    native_margin_mem_Icc (hA1 _ _) (hx.2 c i)
  have hXC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    unfold nativeLossRelease
    have h1 := hCφ _ (hmargin x hx true i)
    have h2 := hCφ _ (hmargin x hx false i)
    calc |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ
          - φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ|
        ≤ |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ|
          + |φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ| := abs_sub _ _
      _ ≤ 2 * Cφ := by linarith
  have hsgnabs : ∀ (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) i,
      |nativeSelectorSign ω i| = 1 := by
    intro ω i
    unfold nativeSelectorSign
    split_ifs <;> simp
  have hDC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    rw [abs_mul, hsgnabs, one_mul]
    exact hXC i x hx
  have hsTrC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_train i) (hx.norm_priorMean hd)
  have hmmC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 1 := fun x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_priorMean hd)
  have hghC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ 1 := fun i x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_ghost i)
  have hgood := nativeJoint_ae_good (n := n) μR μG hκ hd
  have hint : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, NativeGood x → |f x| ≤ C) → Integrable f μ :=
    fun hf _ hC => nativeJoint_integrable μR μG hκ hd hf hC
  -- the weighted energy `E ∑_i s_i² ≤ C_4`
  have htn2 : ∀ᵐ x ∂μ, 0 ≤ ‖superLearner A x.2‖ ^ 2 ∧ ‖superLearner A x.2‖ ^ 2 ≤ 1 :=
    Filter.Eventually.of_forall fun x =>
      ⟨sq_nonneg _, pow_le_one₀ (norm_nonneg _) (hA1 _ _)⟩
  have htnm : AEMeasurable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 2) μ := (hth.norm.pow_const 2).aemeasurable
  have hBop0 : ∀ᵐ x ∂μ, 0 ≤ nativeJointTrainOp x := Filter.Eventually.of_forall fun x => sq_nonneg _
  have hBopm : AEMeasurable nativeJointTrainOp μ := measurable_nativeJointTrainOp.aemeasurable
  have htail := native_joint_training_tail (n := n) (d := d) μR μG hκ
  have hw := sharp_joint_learner_sq_le μR μG hd hv0 hv1 hε hφ hφm hb1 hA hA1 hacc
  obtain ⟨hw0, hw1⟩ := sharpLearnerScale_mem b H v ε d
  have hprod : Integrable (fun x => nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2) μ :=
    integrable_mul_of_exponential_tail _ nativeJointTrainOp _ hBop0 hBopm
      (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) 1 (matrixEnergyK_ratio_nonneg n d)
      (matrixEnergyS_nonneg d) htail htn2 htnm
  have hweighted : (∫ x, nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2 ∂μ)
      ≤ sharpEnergyScale b H v ε n d :=
    weighted_tail_bound μ nativeJointTrainOp (fun x => ‖superLearner A x.2‖ ^ 2) 1
      (sharpLearnerScale b H v ε d) (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) hBop0 hBopm
      htail (matrixEnergyK_ratio_nonneg n d) (matrixEnergyS_nonneg d) htn2 htnm one_pos hw hw0 hw1
  have hsqint : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2)
      μ := by
    refine hint (Finset.measurable_sum _ fun i _ => (hsTr i).pow_const 2) (C := n * 4)
      fun x hx => abs_sum_fin_le_mul fun i => ?_
    have h1 := hsTrC i x hx
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [abs_nonneg ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - priorMean x.1⟫_ℝ, sq_abs ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - priorMean x.1⟫_ℝ]
  have henergy : (∫ x, ∑ i, ⟪superLearner A x.2,
      trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2 ∂μ)
      ≤ sharpEnergyScale b H v ε n d := by
    refine le_trans (integral_mono hsqint hprod fun x => ?_) hweighted
    have := sum_sq_joint_train_margin_le A x
    show _ ≤ nativeJointTrainOp x * ‖superLearner A x.2‖ ^ 2
    linarith
  -- differentiated fingerprinting with `c = -φ'`
  have hfp0 := sharp_joint_differentiated_fingerprint μR μG hκ hd hc hcb hc' hA hA1
  have hcrw : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      c ⟪superLearner A x.2, priorMean x.1⟫_ℝ = -deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ :=
    fun x => hcφ _
  simp only [hcrw] at hfp0
  -- the remaining integrability facts
  have hdφm : Measurable (deriv φ) := measurable_deriv φ
  have hmem : ∀ᵐ x ∂μ,
      ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 ∧
      ∀ i, ⟪superLearner A x.2, priorMean x.1⟫_ℝ
        + ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
          ∈ Set.Icc (-1 : ℝ) 1 := by
    filter_upwards [hgood] with x hx
    refine ⟨native_margin_mem_Icc (hA1 _ _) (hx.norm_priorMean hd), fun i => ?_⟩
    rw [inner_sub_right, add_sub_cancel]
    exact native_margin_mem_Icc (hA1 _ _) (hx.norm_train i)
  have hrelease : ∀ᵐ x ∂μ, ∀ i,
      nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i
        = φ ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ
          - φ (⟪superLearner A x.2, priorMean x.1⟫_ℝ + ⟪superLearner A x.2,
            trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ) := by
    refine Filter.Eventually.of_forall fun x i => ?_
    rw [inner_sub_right, add_sub_cancel]
    exact nativeSelectorSign_mul_release φ A x.2 i
  have hDm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i := fun i => (hsgnm i).mul (hXm i)
  have hφgh : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |φ ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ Cφ := fun i x hx =>
    hCφ _ (native_margin_mem_Icc (hA1 _ _) (hx.norm_ghost i))
  have hdmC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ L := fun x hx =>
    hLb _ (native_margin_mem_Icc (hA1 _ _) (hx.norm_priorMean hd))
  obtain ⟨Cr, hrm, hrC⟩ := sharp_retained_integrand_facts (Ng := Ng) hφ hφm hd hA hA1
  have hq4m : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖priorMean x.1‖ ^ 4 := hμm.norm.pow_const 4
  have hsigned := sharp_signed_moment_budget (μ := μ) (b := b) (H := H) (v := v) (ε := ε)
    (n := n) (d := d) φ (deriv φ)
    (fun x i => nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i)
    (fun x i => ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ)
    (fun x i => ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ)
    (fun x => ⟪superLearner A x.2, priorMean x.1⟫_ℝ)
    (fun x => quarticPotential (superLearner A x.2)) (fun x => ‖priorMean x.1‖ ^ 4)
    hderiv hcont hHb hH0 hmem hrelease
    (hint (Finset.measurable_sum _ fun i _ => hDm i) (C := n * (2 * Cφ))
      fun x hx => abs_sum_fin_le_mul fun i => hDC i x hx)
    (fun i => hint (hDm i) (hDC i))
    (fun i => hint (hφm.comp (hghm i)) (hφgh i))
    (hint (Finset.measurable_sum _ fun i _ => hφm.comp (hghm i)) (C := n * Cφ)
      fun x hx => abs_sum_fin_le_mul fun i => hφgh i x hx)
    (hint (hφm.comp hmm) (C := Cφ) fun x hx =>
      hCφ _ (native_margin_mem_Icc (hA1 _ _) (hx.norm_priorMean hd)))
    hsqint
    (hint ((hdφm.comp hmm).mul (Finset.measurable_sum _ fun i _ => hsTr i))
      (C := L * (n * 2)) fun x hx => by
        rw [abs_mul]
        exact mul_le_mul (hdmC x hx) (abs_sum_fin_le_mul fun i => hsTrC i x hx) (abs_nonneg _)
          hL0)
    (hint ((hdφm.comp hmm).mul hmm) (C := L * 1) fun x hx => by
        rw [abs_mul]
        exact mul_le_mul (hdmC x hx) (hmmC x hx) (abs_nonneg _) hL0)
    (fun i => native_joint_ghost_jensen μR μG hκ hd hφ hφm hA hA1 i)
    (fun i => native_joint_ghost_center μR μG hκ hd hA hA1 i)
    (hint hmm hmmC) (fun i => hint (hghm i) (hghC i))
    (by
      refine le_trans (le_of_eq ?_) (hfp0.trans (le_of_eq ?_))
      · rfl
      · rfl)
    hκ.le (hint hrm hrC)
    (sharp_joint_retained_calibration μR μG hd hv0 hv1 hφ hφm hb1 hA hA1 hacc)
    (hint hq4m (C := 1) fun x hx => by
      rw [abs_of_nonneg (by positivity)]
      exact pow_le_one₀ (norm_nonneg _) (hx.norm_priorMean hd))
    (by
      filter_upwards [hgood] with x hx
      exact sharp_pointwise_curvature hφ (hA1 _ _) (hx.norm_priorMean hd))
    (sharp_joint_priorMean_pow_four μR μG hd hv0 hv1) henergy
  rw [nativeJoint_sum_integral_eq μR μG hκ hd hDm hDC] at hsigned
  exact hsigned

end Joint

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SignSamples.lean <==
import Mathlib.Analysis.InnerProductSpace.PiL2
import Mathlib.Analysis.Calculus.Deriv.Add
import Mathlib.Analysis.Calculus.Deriv.Mul

/-! The scaled sign cube `Z = {±1/√d}^d` of Section 2, the product law `D_p^n` written as an explicit
weight on the finite sign configurations, its normalization and mean, and the likelihood-score
identity that drives the fingerprinting integration by parts. -/

noncomputable section

namespace LossOnlyTraceability

open scoped InnerProductSpace BigOperators

/-- The real sign `±1` attached to a Boolean: `true ↦ 1`, `false ↦ -1`. -/
def signValue (b : Bool) : ℝ := if b then 1 else -1

/-- Every sign value squares to one. -/
theorem signValue_sq (b : Bool) : signValue b * signValue b = 1 := by
  cases b <;> norm_num [signValue]

/-- Every sign value has absolute value one. -/
theorem abs_signValue (b : Bool) : |signValue b| = 1 := by
  cases b <;> norm_num [signValue]

/-- The `i`-th sample of a sign configuration, as a feature vector in `{±1/√d}^d`. -/
def sampleFeature {n d : ℕ} (i : Fin n) (σ : Fin n → Fin d → Bool) :
    EuclideanSpace ℝ (Fin d) :=
  WithLp.toLp 2 (fun k => signValue (σ i k) / Real.sqrt d)

/-- Coordinates of a sample feature are `±1/√d`. -/
theorem sampleFeature_apply {n d : ℕ} (i : Fin n) (σ : Fin n → Fin d → Bool) (k : Fin d) :
    sampleFeature i σ k = signValue (σ i k) / Real.sqrt d := rfl

/-- The mean `μ_p = p/√d` of the law `D_p` (the prior mean). -/
def priorMean {d : ℕ} (p : Fin d → ℝ) : EuclideanSpace ℝ (Fin d) :=
  WithLp.toLp 2 (fun k => p k / Real.sqrt d)

/-- Coordinates of the prior mean are `p_k/√d`. -/
theorem priorMean_apply {d : ℕ} (p : Fin d → ℝ) (k : Fin d) :
    priorMean p k = p k / Real.sqrt d := rfl

/-- A finite sum of Euclidean vectors is evaluated coordinatewise. -/
theorem euclidean_sum_apply {d : ℕ} {ι : Type*} (s : Finset ι)
    (v : ι → EuclideanSpace ℝ (Fin d)) (k : Fin d) :
    (∑ a ∈ s, v a) k = ∑ a ∈ s, v a k := by
  classical
  induction s using Finset.induction with
  | empty => simp
  | insert a s ha ih =>
      rw [Finset.sum_insert ha, Finset.sum_insert ha, PiLp.add_apply, ih]

/-- The real inner product on `EuclideanSpace ℝ (Fin d)` is the coordinate sum of products. -/
theorem real_inner_eq_sum_apply {d : ℕ} (x y : EuclideanSpace ℝ (Fin d)) :
    ⟪x, y⟫_ℝ = ∑ k, x k * y k := by
  rw [PiLp.inner_apply]
  exact Finset.sum_congr rfl fun k _ => by simp [RCLike.inner_apply, mul_comm]

/-- The weight the product law `D_p^n` assigns to a sign configuration:
`∏_{i,k} (1 + ε(σ i k) p_k)/2`. -/
def sampleWeight {n d : ℕ} (p : Fin d → ℝ) (σ : Fin n → Fin d → Bool) : ℝ :=
  ∏ i, ∏ k, (1 + signValue (σ i k) * p k) / 2

/-- A sign times a number of absolute value at most one is at least `-1`. -/
theorem neg_one_le_signValue_mul (b : Bool) {x : ℝ} (hx : |x| ≤ 1) :
    -1 ≤ signValue b * x := by
  have h := abs_le.mp hx
  cases b
  · simp only [signValue, Bool.false_eq_true, if_false]
    linarith [h.2]
  · simp only [signValue, if_true]
    linarith [h.1]

/-- The sample weights are nonnegative when every coordinate of `p` lies in `[-1, 1]`. -/
theorem sampleWeight_nonneg {n d : ℕ} (p : Fin d → ℝ) (hp : ∀ k, |p k| ≤ 1)
    (σ : Fin n → Fin d → Bool) : 0 ≤ sampleWeight p σ := by
  refine Finset.prod_nonneg fun i _ => Finset.prod_nonneg fun k _ => ?_
  have h := neg_one_le_signValue_mul (σ i k) (hp k)
  linarith

/-- Summing a product over the finite sign configurations factorizes coordinatewise. -/
theorem sum_prod_prod_bool {n d : ℕ} (g : Fin n → Fin d → Bool → ℝ) :
    ∑ σ : Fin n → Fin d → Bool, ∏ i, ∏ k, g i k (σ i k)
      = ∏ i, ∏ k, ∑ b : Bool, g i k b := by
  calc ∑ σ : Fin n → Fin d → Bool, ∏ i, ∏ k, g i k (σ i k)
      = ∏ i : Fin n, ∑ τ : Fin d → Bool, ∏ k, g i k (τ k) :=
        (Fintype.prod_sum fun (i : Fin n) (τ : Fin d → Bool) => ∏ k, g i k (τ k)).symm
    _ = ∏ i, ∏ k, ∑ b : Bool, g i k b :=
        Finset.prod_congr rfl fun i _ => (Fintype.prod_sum (g i)).symm

/-- The two sign branches of one coordinate weight sum to one. -/
theorem sum_bool_weight (t : ℝ) : ∑ b : Bool, (1 + signValue b * t) / 2 = 1 := by
  rw [Fintype.sum_bool]
  simp only [signValue, if_true, Bool.false_eq_true, if_false]
  ring

/-- The two sign branches of one coordinate weight have mean `t`. -/
theorem sum_bool_weight_mul_signValue (t : ℝ) :
    ∑ b : Bool, (1 + signValue b * t) / 2 * signValue b = t := by
  rw [Fintype.sum_bool]
  simp only [signValue, if_true, Bool.false_eq_true, if_false]
  ring

/-- A doubly indexed product of indicators picks out the value at the distinguished index. -/
theorem prod_prod_ite_eq {n d : ℕ} (i₀ : Fin n) (k₀ : Fin d) (c : Fin n → Fin d → ℝ) :
    ∏ i, ∏ k, (if i = i₀ ∧ k = k₀ then c i k else 1) = c i₀ k₀ := by
  have h1 : ∀ i ∈ (Finset.univ : Finset (Fin n)), i ≠ i₀ →
      (∏ k, (if i = i₀ ∧ k = k₀ then c i k else 1)) = 1 := by
    intro i _ hi
    exact Finset.prod_eq_one fun k _ => if_neg (fun h => hi h.1)
  rw [Finset.prod_eq_single_of_mem i₀ (Finset.mem_univ i₀) h1]
  have h2 : ∀ k ∈ (Finset.univ : Finset (Fin d)), k ≠ k₀ →
      (if i₀ = i₀ ∧ k = k₀ then c i₀ k else 1) = 1 := fun k _ hk => if_neg (fun h => hk h.2)
  rw [Finset.prod_eq_single_of_mem k₀ (Finset.mem_univ k₀) h2, if_pos ⟨rfl, rfl⟩]

/-- The sample weights are a probability weighting: they sum to one over all sign
configurations. -/
theorem sum_sampleWeight {n d : ℕ} (p : Fin d → ℝ) :
    ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ = 1 := by
  simp only [sampleWeight]
  rw [sum_prod_prod_bool fun (_ : Fin n) (k : Fin d) (b : Bool) => (1 + signValue b * p k) / 2]
  exact Finset.prod_eq_one fun i _ =>
    Finset.prod_eq_one fun k _ => sum_bool_weight (p k)

/-- The `D_p^n`-expectation of a function of one sign coordinate is its one-coordinate mean. -/
theorem sum_sampleWeight_mul_apply {n d : ℕ} (p : Fin d → ℝ) (i₀ : Fin n) (k₀ : Fin d)
    (G : Bool → ℝ) :
    ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ * G (σ i₀ k₀)
      = ∑ b : Bool, (1 + signValue b * p k₀) / 2 * G b := by
  have key := sum_prod_prod_bool (n := n) (d := d)
    (fun i k b => (1 + signValue b * p k) / 2 * (if i = i₀ ∧ k = k₀ then G b else 1))
  have hL : ∀ σ : Fin n → Fin d → Bool,
      (∏ i, ∏ k, ((1 + signValue (σ i k) * p k) / 2
        * (if i = i₀ ∧ k = k₀ then G (σ i k) else 1)))
        = sampleWeight p σ * G (σ i₀ k₀) := by
    intro σ
    have hsplit : (∏ i, ∏ k, ((1 + signValue (σ i k) * p k) / 2
        * (if i = i₀ ∧ k = k₀ then G (σ i k) else 1)))
        = (∏ i, ∏ k, (1 + signValue (σ i k) * p k) / 2)
          * (∏ i, ∏ k, (if i = i₀ ∧ k = k₀ then G (σ i k) else 1)) := by
      rw [← Finset.prod_mul_distrib]
      exact Finset.prod_congr rfl fun i _ => Finset.prod_mul_distrib
    rw [hsplit, prod_prod_ite_eq i₀ k₀ (fun i k => G (σ i k))]
    rfl
  have hR : (∏ i, ∏ k, ∑ b : Bool, ((1 + signValue b * p k) / 2
      * (if i = i₀ ∧ k = k₀ then G b else 1)))
      = ∑ b : Bool, (1 + signValue b * p k₀) / 2 * G b := by
    have hfold : (∏ i, ∏ k, ∑ b : Bool, ((1 + signValue b * p k) / 2
        * (if i = i₀ ∧ k = k₀ then G b else 1)))
        = ∏ i, ∏ k, (if i = i₀ ∧ k = k₀
            then ∑ b : Bool, (1 + signValue b * p k) / 2 * G b else 1) := by
      refine Finset.prod_congr rfl fun i _ => Finset.prod_congr rfl fun k _ => ?_
      by_cases h : i = i₀ ∧ k = k₀
      · simp only [if_pos h]
      · simp only [if_neg h, mul_one]
        exact sum_bool_weight (p k)
    rw [hfold, prod_prod_ite_eq i₀ k₀
      (fun _ k => ∑ b : Bool, (1 + signValue b * p k) / 2 * G b)]
  rw [← hR, ← key]
  exact Finset.sum_congr rfl fun σ _ => (hL σ).symm

/-- The `D_p^n`-mean of a sample coordinate is the prior-mean coordinate `p_k/√d`. -/
theorem sampleWeight_mean {n d : ℕ} (p : Fin d → ℝ) (i : Fin n) (k : Fin d) :
    ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ * sampleFeature i σ k
      = p k / Real.sqrt d := by
  have key := sum_sampleWeight_mul_apply (n := n) p i k (fun b => signValue b / Real.sqrt d)
  have h : (∑ σ : Fin n → Fin d → Bool, sampleWeight p σ * sampleFeature i σ k)
      = ∑ σ : Fin n → Fin d → Bool,
          sampleWeight p σ * (signValue (σ i k) / Real.sqrt d) := rfl
  rw [h, key, Fintype.sum_bool]
  simp only [signValue, if_true, Bool.false_eq_true, if_false]
  ring

/-- The `D_p^n`-mean of a sample feature vector is the prior mean `μ_p = p/√d`. -/
theorem sum_sampleWeight_smul_sampleFeature {n d : ℕ} (p : Fin d → ℝ) (i : Fin n) :
    ∑ σ : Fin n → Fin d → Bool, sampleWeight p σ • sampleFeature i σ = priorMean p := by
  ext k
  rw [euclidean_sum_apply, priorMean_apply, ← sampleWeight_mean p i k]
  exact Finset.sum_congr rfl fun σ _ => by simp

/-- Notation for updating one coordinate of a parameter vector. -/
scoped notation:max p "[" k " := " t "]" => Function.update p k t

/-- Updating coordinate `k` of `p` to `t` factors the sample weight into the untouched
coordinates and the `n` Bernoulli factors of coordinate `k`. -/
theorem sampleWeight_update_eq {n d : ℕ} (p : Fin d → ℝ) (k : Fin d) (t : ℝ)
    (σ : Fin n → Fin d → Bool) :
    sampleWeight p[k := t] σ
      = (∏ i, ∏ j ∈ Finset.univ.erase k, (1 + signValue (σ i j) * p j) / 2)
        * ∏ i, (1 + signValue (σ i k) * t) / 2 := by
  rw [sampleWeight, ← Finset.prod_mul_distrib]
  refine Finset.prod_congr rfl fun i _ => ?_
  rw [← Finset.mul_prod_erase Finset.univ _ (Finset.mem_univ k), Function.update_self, mul_comm]
  congr 1
  exact Finset.prod_congr rfl fun j hj => by
    rw [Function.update_of_ne (Finset.ne_of_mem_erase hj)]

/-- The `t`-derivative of the updated sample weight, before any simplification. -/
def sampleWeightUpdateDeriv {n d : ℕ} (p : Fin d → ℝ) (k : Fin d) (t : ℝ)
    (σ : Fin n → Fin d → Bool) : ℝ :=
  (∏ i, ∏ j ∈ Finset.univ.erase k, (1 + signValue (σ i j) * p j) / 2) *
    ∑ i, (∏ i' ∈ Finset.univ.erase i, (1 + signValue (σ i' k) * t) / 2)
      * (signValue (σ i k) / 2)

/-- The updated sample weight is differentiable in the updated coordinate, with the stated
derivative. -/
theorem hasDerivAt_sampleWeight_update {n d : ℕ} (p : Fin d → ℝ) (k : Fin d) (t : ℝ)
    (σ : Fin n → Fin d → Bool) :
    HasDerivAt (fun s => sampleWeight p[k := s] σ) (sampleWeightUpdateDeriv p k t σ) t := by
  have hb : ∀ i ∈ (Finset.univ : Finset (Fin n)),
      HasDerivAt (fun s : ℝ => (1 + signValue (σ i k) * s) / 2) (signValue (σ i k) / 2) t := by
    intro i _
    have h1 : HasDerivAt (fun s : ℝ => 1 + signValue (σ i k) * s) (signValue (σ i k)) t := by
      simpa using ((hasDerivAt_id t).const_mul (signValue (σ i k))).const_add 1
    simpa using h1.div_const 2
  have hprod := HasDerivAt.fun_finsetProd (u := (Finset.univ : Finset (Fin n)))
    (f := fun (i : Fin n) (s : ℝ) => (1 + signValue (σ i k) * s) / 2)
    (f' := fun i => signValue (σ i k) / 2) hb
  have hfun : (fun s => sampleWeight p[k := s] σ)
      = fun s => (∏ i, ∏ j ∈ Finset.univ.erase k, (1 + signValue (σ i j) * p j) / 2)
        * ∏ i, (1 + signValue (σ i k) * s) / 2 :=
    funext fun s => sampleWeight_update_eq p k s σ
  rw [hfun, sampleWeightUpdateDeriv]
  simpa only [smul_eq_mul] using HasDerivAt.const_mul
    (∏ i, ∏ j ∈ Finset.univ.erase k, (1 + signValue (σ i j) * p j) / 2) hprod

/-- The scalar core of the score identity: for signs `e i = ±1` the `(1 - t²)`-weighted
derivative of `∏ (1 + e i t)/2` is that product times `∑ (e i - t)`. -/
theorem prod_deriv_score_aux {n : ℕ} (e : Fin n → ℝ) (he : ∀ i, e i * e i = 1) (t : ℝ) :
    (1 - t ^ 2) * ∑ i, (∏ i' ∈ Finset.univ.erase i, (1 + e i' * t) / 2) * (e i / 2)
      = (∏ i, (1 + e i * t) / 2) * ∑ i, (e i - t) := by
  have step : ∀ i : Fin n,
      (1 - t ^ 2) * ((∏ i' ∈ Finset.univ.erase i, (1 + e i' * t) / 2) * (e i / 2))
        = (∏ i', (1 + e i' * t) / 2) * (e i - t) := by
    intro i
    have h1 : (1 - t ^ 2) * (e i / 2) = (1 + e i * t) / 2 * (e i - t) := by
      linear_combination (-(t / 2)) * he i
    calc (1 - t ^ 2) * ((∏ i' ∈ Finset.univ.erase i, (1 + e i' * t) / 2) * (e i / 2))
        = (∏ i' ∈ Finset.univ.erase i, (1 + e i' * t) / 2) * ((1 - t ^ 2) * (e i / 2)) := by
          ring
      _ = (∏ i' ∈ Finset.univ.erase i, (1 + e i' * t) / 2)
            * ((1 + e i * t) / 2 * (e i - t)) := by rw [h1]
      _ = ((∏ i' ∈ Finset.univ.erase i, (1 + e i' * t) / 2) * ((1 + e i * t) / 2))
            * (e i - t) := by ring
      _ = (∏ i', (1 + e i' * t) / 2) * (e i - t) := by
          rw [Finset.prod_erase_mul _ _ (Finset.mem_univ i)]
  rw [Finset.mul_sum, Finset.sum_congr rfl fun i _ => step i, ← Finset.mul_sum]

/-- The likelihood-score identity for a single sign configuration. -/
theorem sampleWeightUpdateDeriv_score {n d : ℕ} (p : Fin d → ℝ) (k : Fin d) (t : ℝ)
    (σ : Fin n → Fin d → Bool) :
    (1 - t ^ 2) * sampleWeightUpdateDeriv p k t σ
      = sampleWeight p[k := t] σ * ∑ i, (signValue (σ i k) - t) := by
  rw [sampleWeightUpdateDeriv, sampleWeight_update_eq, mul_left_comm,
    prod_deriv_score_aux (fun i => signValue (σ i k)) (fun i => signValue_sq (σ i k)) t,
    mul_assoc]

/-- The `D_p^n`-average of any function of the sample is differentiable in the updated prior
coordinate, with the stated derivative. -/
theorem hasDerivAt_sum_sampleWeight_mul {n d : ℕ} (p : Fin d → ℝ) (k : Fin d) (t : ℝ)
    (f : (Fin n → Fin d → Bool) → ℝ) :
    HasDerivAt (fun s => ∑ σ : Fin n → Fin d → Bool, sampleWeight p[k := s] σ * f σ)
      (∑ σ : Fin n → Fin d → Bool, sampleWeightUpdateDeriv p k t σ * f σ) t :=
  HasDerivAt.fun_sum fun σ _ => (hasDerivAt_sampleWeight_update p k t σ).mul_const (f σ)

/-- The `D_p^n`-average of any function of the sample is a differentiable (indeed polynomial)
function of the updated prior coordinate. -/
theorem differentiable_sum_sampleWeight_mul {n d : ℕ} (p : Fin d → ℝ) (k : Fin d)
    (f : (Fin n → Fin d → Bool) → ℝ) :
    Differentiable ℝ
      (fun s => ∑ σ : Fin n → Fin d → Bool, sampleWeight p[k := s] σ * f σ) :=
  fun t => (hasDerivAt_sum_sampleWeight_mul p k t f).differentiableAt

/-- The score identity: `(1 - t²)` times the derivative in the prior coordinate `k` of the
`D_{p[k := t]}^n`-average of `f` equals `√d` times the average of `f` against the centered
score `∑_i (Z_{i,k} - t/√d)`.  Valid for every real `t`. -/
theorem sampleWeight_score_identity {n d : ℕ} (p : Fin d → ℝ) (k : Fin d) (t : ℝ)
    (f : (Fin n → Fin d → Bool) → ℝ) :
    (1 - t ^ 2) * deriv (fun s => ∑ σ : Fin n → Fin d → Bool,
        sampleWeight p[k := s] σ * f σ) t
      = Real.sqrt d * ∑ σ : Fin n → Fin d → Bool,
          sampleWeight p[k := t] σ * f σ * ∑ i, (sampleFeature i σ k - t / Real.sqrt d) := by
  have hdpos : (0 : ℝ) < (d : ℝ) := by
    exact_mod_cast lt_of_le_of_lt (Nat.zero_le k.1) k.isLt
  have hs : Real.sqrt d ≠ 0 := ne_of_gt (Real.sqrt_pos.mpr hdpos)
  rw [(hasDerivAt_sum_sampleWeight_mul p k t f).deriv, Finset.mul_sum, Finset.mul_sum]
  refine Finset.sum_congr rfl fun σ _ => ?_
  have hsc : ∑ i : Fin n, (sampleFeature i σ k - t / Real.sqrt d)
      = (∑ i : Fin n, (signValue (σ i k) - t)) / Real.sqrt d := by
    rw [Finset.sum_div]
    exact Finset.sum_congr rfl fun i _ => by rw [sampleFeature_apply]; ring
  rw [hsc]
  have hrhs : Real.sqrt d * (sampleWeight p[k := t] σ * f σ
      * ((∑ i : Fin n, (signValue (σ i k) - t)) / Real.sqrt d))
      = sampleWeight p[k := t] σ * f σ * ∑ i : Fin n, (signValue (σ i k) - t) := by
    field_simp
  rw [hrhs, ← mul_assoc, sampleWeightUpdateDeriv_score]
  ring

/-- The score identity restated on the prior's open support `|t| < 1`. -/
theorem sampleWeight_score_identity_of_abs_lt_one {n d : ℕ} (p : Fin d → ℝ) (k : Fin d) (t : ℝ)
    (_ht : |t| < 1) (f : (Fin n → Fin d → Bool) → ℝ) :
    (1 - t ^ 2) * deriv (fun s => ∑ σ : Fin n → Fin d → Bool,
        sampleWeight p[k := s] σ * f σ) t
      = Real.sqrt d * ∑ σ : Fin n → Fin d → Bool,
          sampleWeight p[k := t] σ * f σ * ∑ i, (sampleFeature i σ k - t / Real.sqrt d) :=
  sampleWeight_score_identity p k t f

/-- The `D_p^n`-average of a statistic that itself depends on the updated prior coordinate is
differentiable, with the product-rule derivative. -/
theorem hasDerivAt_sum_sampleWeight_mul_fun {n d : ℕ} (p : Fin d → ℝ) (k : Fin d) (t : ℝ)
    (F : (Fin n → Fin d → Bool) → ℝ → ℝ) (F' : (Fin n → Fin d → Bool) → ℝ)
    (hF : ∀ σ, HasDerivAt (F σ) (F' σ) t) :
    HasDerivAt (fun s => ∑ σ : Fin n → Fin d → Bool, sampleWeight p[k := s] σ * F σ s)
      (∑ σ : Fin n → Fin d → Bool, (sampleWeightUpdateDeriv p k t σ * F σ t
        + sampleWeight p[k := t] σ * F' σ)) t :=
  HasDerivAt.fun_sum fun σ _ => (hasDerivAt_sampleWeight_update p k t σ).mul (hF σ)

/-- The differentiated score identity: for a statistic depending on the prior coordinate the
`(1 - t²)`-weighted derivative picks up the score term plus the explicit derivative term. -/
theorem differentiated_score_identity {n d : ℕ} (p : Fin d → ℝ) (k : Fin d) (t : ℝ)
    (F : (Fin n → Fin d → Bool) → ℝ → ℝ) (F' : (Fin n → Fin d → Bool) → ℝ)
    (hF : ∀ σ, HasDerivAt (F σ) (F' σ) t) :
    (1 - t ^ 2) * deriv (fun s => ∑ σ : Fin n → Fin d → Bool,
        sampleWeight p[k := s] σ * F σ s) t
      = Real.sqrt d * (∑ σ : Fin n → Fin d → Bool,
          sampleWeight p[k := t] σ * F σ t * ∑ i, (sampleFeature i σ k - t / Real.sqrt d))
        + (1 - t ^ 2) * ∑ σ : Fin n → Fin d → Bool, sampleWeight p[k := t] σ * F' σ := by
  rw [(hasDerivAt_sum_sampleWeight_mul_fun p k t F F' hF).deriv, Finset.sum_add_distrib, mul_add]
  congr 1
  rw [← (hasDerivAt_sum_sampleWeight_mul p k t (fun σ => F σ t)).deriv]
  exact sampleWeight_score_identity p k t (fun σ => F σ t)

/-- The differentiated score identity restated on the prior's open support `|t| < 1`. -/
theorem differentiated_score_identity_of_abs_lt_one {n d : ℕ} (p : Fin d → ℝ) (k : Fin d) (t : ℝ)
    (_ht : |t| < 1) (F : (Fin n → Fin d → Bool) → ℝ → ℝ) (F' : (Fin n → Fin d → Bool) → ℝ)
    (hF : ∀ σ, HasDerivAt (F σ) (F' σ) t) :
    (1 - t ^ 2) * deriv (fun s => ∑ σ : Fin n → Fin d → Bool,
        sampleWeight p[k := s] σ * F σ s) t
      = Real.sqrt d * (∑ σ : Fin n → Fin d → Bool,
          sampleWeight p[k := t] σ * F σ t * ∑ i, (sampleFeature i σ k - t / Real.sqrt d))
        + (1 - t ^ 2) * ∑ σ : Fin n → Fin d → Bool, sampleWeight p[k := t] σ * F' σ :=
  differentiated_score_identity p k t F F' hF

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SmoothAllowance.lean <==
import Mathlib.Analysis.Calculus.Gradient.Basic
import Mathlib.Analysis.Calculus.Deriv.MeanValue
import Mathlib.Analysis.InnerProductSpace.Calculus
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.MeasureTheory.Integral.Bochner.Basic

/-!
The numerical allowance for approximate minimizers: for a function with a
`β`-Lipschitz gradient and a global minimizer, the squared gradient is bounded by
`2β` times the excess, an `η`-perturbation raises the excess to at most
`(√excess + √(β/2) η)²`, and Jensen's inequality `E√G ≤ √(EG)` transfers this
pathwise bound to expectations.
-/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory
open scoped InnerProductSpace

section Smooth

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]

/-- The descent inequality: a `β`-Lipschitz gradient gives the quadratic upper bound along any step. -/
theorem descent_inequality_of_lipschitz_gradient (F : E → ℝ) (g : E → E)
    (hg : ∀ x, HasGradientAt F (g x) x) (β : ℝ)
    (hlip : ∀ x y, ‖g x - g y‖ ≤ β * ‖x - y‖) (x v : E) :
    F (x + v) ≤ F x + ⟪g x, v⟫_ℝ + β * ‖v‖ ^ 2 / 2 := by
  let ψ : ℝ → ℝ := fun t => F (x + t • v) - t * ⟪g x, v⟫_ℝ - β * ‖v‖ ^ 2 / 2 * t ^ 2
  have hpath (t : ℝ) : HasDerivAt (fun s : ℝ => x + s • v) v t := by
    simpa using ((hasDerivAt_id t).smul_const v).const_add x
  have hF (t : ℝ) : HasDerivAt (fun s : ℝ => F (x + s • v)) ⟪g (x + t • v), v⟫_ℝ t := by
    have h := (hg (x + t • v)).hasFDerivAt.comp_hasDerivAt t (hpath t)
    convert! h using 1
  have hψ (t : ℝ) : HasDerivAt ψ
      (⟪g (x + t • v), v⟫_ℝ - ⟪g x, v⟫_ℝ - β * ‖v‖ ^ 2 * t) t := by
    convert! ((hF t).sub ((hasDerivAt_id t).mul_const ⟪g x, v⟫_ℝ)).sub
      (((hasDerivAt_id t).pow 2).const_mul (β * ‖v‖ ^ 2 / 2)) using 1
    simp only [id_eq]
    ring
  have hderiv (t : ℝ) (ht : 0 ≤ t) :
      ⟪g (x + t • v), v⟫_ℝ - ⟪g x, v⟫_ℝ - β * ‖v‖ ^ 2 * t ≤ 0 := by
    have h1 : ⟪g (x + t • v), v⟫_ℝ - ⟪g x, v⟫_ℝ ≤ ‖g (x + t • v) - g x‖ * ‖v‖ := by
      rw [← inner_sub_left]
      exact real_inner_le_norm _ _
    have h2 : ‖g (x + t • v) - g x‖ ≤ β * (t * ‖v‖) := by
      have h := hlip (x + t • v) x
      rwa [add_sub_cancel_left, norm_smul, Real.norm_eq_abs, abs_of_nonneg ht] at h
    have h3 := mul_le_mul_of_nonneg_right h2 (norm_nonneg v)
    nlinarith
  have hdiff : Differentiable ℝ ψ := fun t => (hψ t).differentiableAt
  have hanti : AntitoneOn ψ (Set.Icc 0 1) :=
    antitoneOn_of_deriv_nonpos (convex_Icc 0 1) hdiff.continuous.continuousOn
      hdiff.differentiableOn (by
        intro t ht
        rw [(hψ t).deriv]
        have ht' : t ∈ Set.Icc (0 : ℝ) 1 := interior_subset ht
        exact hderiv t ht'.1)
  have h01 := hanti ⟨le_rfl, zero_le_one⟩ ⟨zero_le_one, le_rfl⟩ zero_le_one
  simp only [ψ, one_smul, zero_smul, add_zero, zero_mul, sub_zero, one_mul, one_pow, mul_one] at h01
  linarith

/-- With a global minimizer, the squared gradient is at most `2β` times the excess. -/
theorem smooth_convex_grad_sq_le (F : E → ℝ) (g : E → E)
    (hg : ∀ x, HasGradientAt F (g x) x) (β : ℝ) (hβ : 0 < β)
    (hlip : ∀ x y, ‖g x - g y‖ ≤ β * ‖x - y‖) (ys : E) (hmin : ∀ x, F ys ≤ F x) (x : E) :
    ‖g x‖ ^ 2 ≤ 2 * β * (F x - F ys) := by
  have h := descent_inequality_of_lipschitz_gradient F g hg β hlip x (-(β⁻¹ • g x))
  have hm := hmin (x + -(β⁻¹ • g x))
  rw [inner_neg_right, real_inner_smul_right, real_inner_self_eq_norm_sq, norm_neg, norm_smul,
    Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hβ)] at h
  have hsq : β * (β⁻¹ * ‖g x‖) ^ 2 / 2 = β⁻¹ * ‖g x‖ ^ 2 / 2 := by
    field_simp
  have key : β⁻¹ * ‖g x‖ ^ 2 ≤ 2 * (F x - F ys) := by linarith
  have hmul := mul_le_mul_of_nonneg_left key hβ.le
  rw [← mul_assoc, mul_inv_cancel₀ hβ.ne', one_mul] at hmul
  linarith

/-- An `‖x' - x‖`-perturbation raises the excess to at most `(√excess + √(β/2)‖x' - x‖)²`. -/
theorem smooth_convex_excess_perturbation (F : E → ℝ) (g : E → E)
    (hg : ∀ x, HasGradientAt F (g x) x) (β : ℝ) (hβ : 0 < β)
    (hlip : ∀ x y, ‖g x - g y‖ ≤ β * ‖x - y‖) (ys : E) (hmin : ∀ x, F ys ≤ F x) (x x' : E) :
    F x' - F ys ≤ (Real.sqrt (F x - F ys) + Real.sqrt (β / 2) * ‖x' - x‖) ^ 2 := by
  have hd := descent_inequality_of_lipschitz_gradient F g hg β hlip x (x' - x)
  rw [add_sub_cancel] at hd
  have hgs := smooth_convex_grad_sq_le F g hg β hβ hlip ys hmin x
  have ha0 : 0 ≤ Real.sqrt (F x - F ys) := Real.sqrt_nonneg _
  have hc0 : 0 ≤ Real.sqrt (β / 2) * ‖x' - x‖ :=
    mul_nonneg (Real.sqrt_nonneg _) (norm_nonneg _)
  have ha2 : Real.sqrt (F x - F ys) ^ 2 = F x - F ys := Real.sq_sqrt (sub_nonneg.mpr (hmin x))
  have hc2 : (Real.sqrt (β / 2) * ‖x' - x‖) ^ 2 = β / 2 * ‖x' - x‖ ^ 2 := by
    rw [mul_pow, Real.sq_sqrt (by positivity)]
  have hcs : ⟪g x, x' - x⟫_ℝ ≤ ‖g x‖ * ‖x' - x‖ := real_inner_le_norm _ _
  have hprod : ‖g x‖ * ‖x' - x‖ ≤
      2 * Real.sqrt (F x - F ys) * (Real.sqrt (β / 2) * ‖x' - x‖) := by
    refine le_of_pow_le_pow_left₀ (n := 2) (by norm_num)
      (mul_nonneg (mul_nonneg zero_le_two ha0) hc0) ?_
    have hm := mul_le_mul_of_nonneg_right hgs (sq_nonneg ‖x' - x‖)
    rw [mul_pow, mul_pow, mul_pow, ha2, hc2]
    nlinarith
  have hexp : (Real.sqrt (F x - F ys) + Real.sqrt (β / 2) * ‖x' - x‖) ^ 2 =
      Real.sqrt (F x - F ys) ^ 2 +
        2 * Real.sqrt (F x - F ys) * (Real.sqrt (β / 2) * ‖x' - x‖) +
        (Real.sqrt (β / 2) * ‖x' - x‖) ^ 2 := by ring
  rw [hexp, ha2, hc2]
  linarith

end Smooth

section Jensen

variable {Ω : Type*} [MeasurableSpace Ω]

/-- The square root of a nonnegative integrable function is square integrable. -/
theorem memLp_sqrt_two (ν : Measure Ω) (G : Ω → ℝ) (hG : Integrable G ν)
    (hGn : ∀ᵐ ω ∂ν, 0 ≤ G ω) : MemLp (fun ω => Real.sqrt (G ω)) 2 ν := by
  have hmeas : AEStronglyMeasurable (fun ω => Real.sqrt (G ω)) ν :=
    hG.aestronglyMeasurable.aemeasurable.sqrt.aestronglyMeasurable
  rw [memLp_two_iff_integrable_sq hmeas]
  apply hG.congr
  filter_upwards [hGn] with ω hω
  exact (Real.sq_sqrt hω).symm

/-- The square root of a nonnegative integrable function is integrable on a finite measure. -/
theorem integrable_sqrt (ν : Measure Ω) [IsFiniteMeasure ν] (G : Ω → ℝ) (hG : Integrable G ν)
    (hGn : ∀ᵐ ω ∂ν, 0 ≤ G ω) : Integrable (fun ω => Real.sqrt (G ω)) ν :=
  (memLp_sqrt_two ν G hG hGn).integrable one_le_two

/-- Jensen's inequality `E√G ≤ √(EG)` on a probability space, via Cauchy--Schwarz. -/
theorem integral_sqrt_le_sqrt_integral (ν : Measure Ω) [IsProbabilityMeasure ν] (G : Ω → ℝ)
    (hG : Integrable G ν) (hGn : ∀ᵐ ω ∂ν, 0 ≤ G ω) :
    (∫ ω, Real.sqrt (G ω) ∂ν) ≤ Real.sqrt (∫ ω, G ω ∂ν) := by
  have hp : (2 : ℝ).HolderConjugate 2 := by
    rw [Real.holderConjugate_iff]
    norm_num
  have h := integral_mul_le_Lp_mul_Lq_of_nonneg hp
    (Filter.Eventually.of_forall fun ω => Real.sqrt_nonneg (G ω))
    (Filter.Eventually.of_forall fun _ => zero_le_one)
    (by simpa using memLp_sqrt_two ν G hG hGn) (by simpa using memLp_const (1 : ℝ))
  have he : (∫ ω, Real.sqrt (G ω) ^ (2 : ℝ) ∂ν) = ∫ ω, G ω ∂ν := by
    apply integral_congr_ae
    filter_upwards [hGn] with ω hω
    rw [Real.rpow_two]
    exact Real.sq_sqrt hω
  rw [he] at h
  simp only [mul_one, Real.one_rpow, integral_const, probReal_univ, smul_eq_mul] at h
  rw [Real.sqrt_eq_rpow]
  simpa using h

/-- Expectation of the squared allowance: for `G ≥ 0` integrable with `EG ≤ ε` and `c ≥ 0`,
`E(√G + c)² ≤ (√ε + c)²`, and the integrand is integrable. -/
theorem expected_sqrt_allowance (ν : Measure Ω) [IsProbabilityMeasure ν] (G : Ω → ℝ)
    (hG : Integrable G ν) (hGn : ∀ᵐ ω ∂ν, 0 ≤ G ω) (ε : ℝ) (hε : (∫ ω, G ω ∂ν) ≤ ε)
    (c : ℝ) (hc : 0 ≤ c) :
    Integrable (fun ω => (Real.sqrt (G ω) + c) ^ 2) ν ∧
      (∫ ω, (Real.sqrt (G ω) + c) ^ 2 ∂ν) ≤ (Real.sqrt ε + c) ^ 2 := by
  have hsqrt := integrable_sqrt ν G hG hGn
  have hexp : ∀ᵐ ω ∂ν, (Real.sqrt (G ω) + c) ^ 2 =
      G ω + (2 * c) * Real.sqrt (G ω) + c ^ 2 := by
    filter_upwards [hGn] with ω hω
    have := Real.sq_sqrt hω
    ring_nf
    rw [this]
    ring
  have hint' : Integrable (fun ω => G ω + (2 * c) * Real.sqrt (G ω)) ν :=
    hG.add (hsqrt.const_mul (2 * c))
  have hint : Integrable (fun ω => G ω + (2 * c) * Real.sqrt (G ω) + c ^ 2) ν :=
    hint'.add (integrable_const (c ^ 2))
  refine ⟨hint.congr (hexp.mono fun ω hω => hω.symm), ?_⟩
  rw [integral_congr_ae hexp, integral_add hint' (integrable_const _),
    integral_add hG (hsqrt.const_mul (2 * c)), integral_const_mul,
    integral_const, probReal_univ, one_smul]
  have hj := (integral_sqrt_le_sqrt_integral ν G hG hGn).trans (Real.sqrt_le_sqrt hε)
  have hmul := mul_le_mul_of_nonneg_left hj (mul_nonneg zero_le_two hc)
  have hε0 : 0 ≤ ε := (integral_nonneg_of_ae hGn).trans hε
  have hsq : Real.sqrt ε ^ 2 = ε := Real.sq_sqrt hε0
  nlinarith

end Jensen

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SoftCandidateCoupling.lean <==
import LossOnlyTraceability.MainTheoremInformation

/-! A rare independent refresh turns the duplicated-candidate law into a full-support
coupling while preserving both candidate marginals exactly. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped ENNReal NNReal

variable {E : Type*} [MeasurableSpace E]

/-- The self-coupling supported on the diagonal. -/
def diagonalCandidateLaw (D : Measure E) : Measure (E × E) :=
  D.map fun z => (z, z)

/-- With probability `1 - δ` duplicate the candidate and with probability `δ`
draw the two candidates independently. -/
def softCandidateCoupling (D : Measure E) (δ : ℝ≥0) : Measure (E × E) :=
  (1 - δ) • diagonalCandidateLaw D + δ • D.prod D

theorem softCandidateCoupling_probability (D : Measure E) [IsProbabilityMeasure D]
    (δ : ℝ≥0) (hδ : δ ≤ 1) :
    IsProbabilityMeasure (softCandidateCoupling D δ) := by
  letI : IsProbabilityMeasure (diagonalCandidateLaw D) :=
    Measure.isProbabilityMeasure_map
      (measurable_id.prodMk measurable_id).aemeasurable
  refine ⟨?_⟩
  simp only [softCandidateCoupling, measure_univ, Measure.add_apply, Measure.smul_apply]
  simpa only [ENNReal.smul_one, ENNReal.coe_add, ENNReal.coe_one] using
    congrArg (fun x : ℝ≥0 => (x : ℝ≥0∞)) (tsub_add_cancel_of_le hδ)

/-- The first candidate has law `D` exactly. -/
theorem softCandidateCoupling_fst (D : Measure E) [IsProbabilityMeasure D]
    (δ : ℝ≥0) (hδ : δ ≤ 1) :
    (softCandidateCoupling D δ).map Prod.fst = D := by
  rw [softCandidateCoupling, Measure.map_add _ _ measurable_fst,
    Measure.map_smul, Measure.map_smul]
  have hdiag : (diagonalCandidateLaw D).map Prod.fst = D := by
    have hm : Measurable (fun z : E => (z, z)) := measurable_id.prodMk measurable_id
    ext s hs
    rw [Measure.map_apply measurable_fst hs, diagonalCandidateLaw,
      Measure.map_apply hm (measurable_fst hs)]
    rfl
  rw [hdiag, Measure.map_fst_prod, measure_univ, one_smul, ← add_smul]
  rw [show 1 - δ + δ = (1 : ℝ≥0) from tsub_add_cancel_of_le hδ, one_smul]

/-- The second candidate has law `D` exactly. -/
theorem softCandidateCoupling_snd (D : Measure E) [IsProbabilityMeasure D]
    (δ : ℝ≥0) (hδ : δ ≤ 1) :
    (softCandidateCoupling D δ).map Prod.snd = D := by
  rw [softCandidateCoupling, Measure.map_add _ _ measurable_snd,
    Measure.map_smul, Measure.map_smul]
  have hdiag : (diagonalCandidateLaw D).map Prod.snd = D := by
    have hm : Measurable (fun z : E => (z, z)) := measurable_id.prodMk measurable_id
    ext s hs
    rw [Measure.map_apply measurable_snd hs, diagonalCandidateLaw,
      Measure.map_apply hm (measurable_snd hs)]
    rfl
  rw [hdiag, Measure.map_snd_prod, measure_univ, one_smul, ← add_smul]
  rw [show 1 - δ + δ = (1 : ℝ≥0) from tsub_add_cancel_of_le hδ, one_smul]

/-- Selecting either Boolean-labelled candidate gives the data law `D`. -/
theorem softCandidateCoupling_selected (D : Measure E) [IsProbabilityMeasure D]
    (δ : ℝ≥0) (hδ : δ ≤ 1) (u : Bool) :
    (softCandidateCoupling D δ).map (fun z => if u then z.2 else z.1) = D := by
  cases u <;> simp [softCandidateCoupling_fst D δ hδ, softCandidateCoupling_snd D δ hδ]

/-- For independently coupled rows, every fixed Boolean selection mask produces exactly
the product sample law `Dⁿ`. -/
theorem softCandidateCoupling_selected_pi {n : ℕ} (D : Measure E) [IsProbabilityMeasure D]
    (δ : ℝ≥0) (hδ : δ ≤ 1) (u : Fin n → Bool) :
    (Measure.pi fun _ : Fin n => softCandidateCoupling D δ).map
      (fun z i => if u i then (z i).2 else (z i).1) =
        Measure.pi fun _ : Fin n => D := by
  exact (measurePreserving_pi
    (fun _ : Fin n => softCandidateCoupling D δ) (fun _ : Fin n => D)
    (fun i => by
      refine ⟨?_, softCandidateCoupling_selected D δ hδ (u i)⟩
      cases u i
      · exact measurable_fst
      · exact measurable_snd)).map_eq

section Finite
variable [Fintype E] [DecidableEq E] [MeasurableSingletonClass E]

theorem softCandidateCoupling_singleton (D : Measure E) [IsProbabilityMeasure D]
    (δ : ℝ≥0) (hδ : δ ≤ 1) (a b : E) :
    softCandidateCoupling D δ {(a, b)} =
      ((1 - δ : ℝ≥0) : ℝ≥0∞) * (if a = b then D {a} else 0) +
        (δ : ℝ≥0∞) * (D {a} * D {b}) := by
  classical
  have hd : diagonalCandidateLaw D {(a, b)} = if a = b then D {a} else 0 := by
    rw [diagonalCandidateLaw, Measure.map_apply (measurable_of_finite _)
      (measurableSet_singleton (a, b))]
    by_cases hab : a = b
    · subst b
      have hset : (fun z : E => (z, z)) ⁻¹' {(a, a)} = {a} := by
        ext z
        simp
      rw [hset]
      simp
    · simp only [hab, ↓reduceIte]
      have hempty : (fun z : E => (z, z)) ⁻¹' {(a, b)} = ∅ := by
        ext z
        simp only [Set.mem_preimage, Set.mem_singleton_iff, Set.mem_empty_iff_false,
          iff_false, Prod.mk.injEq]
        aesop
      rw [hempty, measure_empty]
  have hp : D.prod D {(a, b)} = D {a} * D {b} := by
    rw [← Set.singleton_prod_singleton, Measure.prod_prod]
  rw [softCandidateCoupling, Measure.add_apply, Measure.smul_apply, Measure.smul_apply,
    hd, hp]
  rfl

/-- A positive refresh rate gives positive mass to every pair whose two coordinates
have positive mass under `D`. -/
theorem softCandidateCoupling_singleton_pos (D : Measure E) [IsProbabilityMeasure D]
    (δ : ℝ≥0) (hδ : δ ≤ 1) (hδpos : 0 < δ) (a b : E)
    (ha : 0 < D {a}) (hb : 0 < D {b}) :
    0 < softCandidateCoupling D δ {(a, b)} := by
  rw [softCandidateCoupling_singleton D δ hδ]
  have href : 0 < (δ : ℝ≥0∞) * (D {a} * D {b}) :=
    ENNReal.mul_pos (ENNReal.coe_ne_zero.mpr hδpos.ne')
      (ENNReal.mul_pos ha.ne' hb.ne').ne'
  exact href.trans_le (le_add_left le_rfl)

/-- Any nonnegative bounded cost which vanishes on the diagonal is paid only on
the independent-refresh branch. -/
theorem integral_softCandidateCoupling_le (D : Measure E) [IsProbabilityMeasure D]
    (δ : ℝ≥0) (hδ : δ ≤ 1) (f : E × E → ℝ) (C : ℝ)
    (hf0 : ∀ z, 0 ≤ f z) (hfC : ∀ z, f z ≤ C)
    (hdiag : ∀ z, f (z, z) = 0) :
    (∫ z, f z ∂softCandidateCoupling D δ) ≤ (δ : ℝ) * C := by
  letI : IsProbabilityMeasure (softCandidateCoupling D δ) :=
    softCandidateCoupling_probability D δ hδ
  have hfm : StronglyMeasurable f := measurable_of_finite f |>.stronglyMeasurable
  have hfprod : Integrable f (D.prod D) :=
    Integrable.of_bound hfm.aestronglyMeasurable C (Filter.Eventually.of_forall fun z => by
      rw [Real.norm_eq_abs, abs_of_nonneg (hf0 z)]
      exact hfC z)
  have hfdiag : Integrable f (diagonalCandidateLaw D) := by
    rw [diagonalCandidateLaw]
    refine (integrable_map_measure hfm.aestronglyMeasurable
      (measurable_of_finite (fun z : E => (z, z))).aemeasurable).2 ?_
    have hz : Integrable (fun _ : E => (0 : ℝ)) D := integrable_const 0
    convert hz using 1
    funext z
    exact hdiag z
  have hprod_le : (∫ z, f z ∂D.prod D) ≤ C := by
    have := integral_mono hfprod (integrable_const C) (fun z => hfC z)
    simpa using this
  rw [softCandidateCoupling, integral_add_measure
    hfdiag.smul_measure_nnreal hfprod.smul_measure_nnreal,
    integral_smul_nnreal_measure, integral_smul_nnreal_measure]
  have hdiagint : (∫ z, f z ∂diagonalCandidateLaw D) = 0 := by
    rw [diagonalCandidateLaw, integral_map
      (measurable_of_finite fun z : E => (z, z)).aemeasurable
      hfm.aestronglyMeasurable]
    simp only [hdiag, integral_zero]
  rw [hdiagint, smul_zero, zero_add]
  change (δ : ℝ) * (∫ z, f z ∂D.prod D) ≤ (δ : ℝ) * C
  exact mul_le_mul_of_nonneg_left hprod_le δ.coe_nonneg

end Finite
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SoftCandidateEnergy.lean <==
import LossOnlyTraceability.SoftCandidateCoupling
import LossOnlyTraceability.CandidateSeparationNative

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace NNReal

/-- Unit-ball candidates have squared separation at most four. -/
theorem candidate_separation_le_four {d : ℕ} (x y : EuclideanSpace ℝ (Fin d))
    (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) : ‖x-y‖^2 ≤ 4 := by
  classical
  have := norm_sub_le x y
  nlinarith [norm_nonneg (x-y)]

/-- An actual rare-refresh self-coupling has O(delta) expected pair separation. -/
theorem softCandidateCoupling_energy {E : Type*} [MeasurableSpace E] [Fintype E]
    [MeasurableSingletonClass E] {d : ℕ}
    (D : Measure E) [IsProbabilityMeasure D] (δ : ℝ≥0) (hδ : δ ≤ 1)
    (f : E → EuclideanSpace ℝ (Fin d)) (hf : ∀ x, ‖f x‖ ≤ 1) :
    (∫ z, ‖f z.2-f z.1‖^2 ∂softCandidateCoupling D δ) ≤ 4*(δ : ℝ) := by
  classical
  have h := integral_softCandidateCoupling_le D δ hδ
    (fun z => ‖f z.2-f z.1‖^2) 4 (fun _ => sq_nonneg _)
    (fun z => candidate_separation_le_four _ _ (hf z.2) (hf z.1)) (by intro z; simp)
  simpa only [mul_comm] using h

/-- Row marginals alone suffice for the total expected separation budget;
no independence between rows is needed for this upper bound. -/
theorem softCandidateCoupling_row_energy {Ω E : Type*} [MeasurableSpace Ω]
    [MeasurableSpace E] [Fintype E] [MeasurableSingletonClass E] {d n : ℕ}
    (P : Measure Ω) [IsProbabilityMeasure P] (D : Measure E) [IsProbabilityMeasure D]
    (δ : ℝ≥0) (hδ : δ ≤ 1) (f : E → EuclideanSpace ℝ (Fin d))
    (hf : ∀ x, ‖f x‖ ≤ 1) (z : Ω → Fin n → E × E) (hz : Measurable z)
    (hlaw : ∀ i, P.map (fun ω => z ω i) = softCandidateCoupling D δ) :
    Integrable (fun ω => ∑ i, ‖f (z ω i).2-f (z ω i).1‖^2) P ∧
    (∫ ω, ∑ i, ‖f (z ω i).2-f (z ω i).1‖^2 ∂P) ≤ 4*n*(δ : ℝ) := by
  classical
  have hi (i : Fin n) : Integrable (fun ω => ‖f (z ω i).2-f (z ω i).1‖^2) P := by
    apply Integrable.of_bound
      (((measurable_of_finite (fun q : E × E => ‖f q.2-f q.1‖^2)).comp
        ((measurable_pi_apply i).comp hz)).aestronglyMeasurable) 4
    exact Filter.Eventually.of_forall fun ω => by
      rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
      exact candidate_separation_le_four _ _ (hf _) (hf _)
  refine ⟨integrable_finsetSum _ (fun i _ => hi i), ?_⟩
  rw [integral_finsetSum _ (fun i _ => hi i)]
  calc _ ≤ ∑ i : Fin n, 4*(δ : ℝ) := by
        apply Finset.sum_le_sum
        intro i _
        rw [← integral_map (μ := P) (φ := fun ω => z ω i) ((measurable_pi_apply i).comp hz).aemeasurable
          (measurable_of_finite (fun q : E × E => ‖f q.2-f q.1‖^2)).aestronglyMeasurable, hlaw i]
        exact softCandidateCoupling_energy D δ hδ f hf
       _ = _ := by simp; ring

/-- Full rare-refresh information bound for the actual loss differences.
The candidate rows may even be mutually dependent, provided their marginals
are the stated self-coupling. -/
theorem softCandidate_native_information {Ω E : Type*} [MeasurableSpace Ω]
    [MeasurableSpace E] [Fintype E] [MeasurableSingletonClass E] [Nonempty E]
    {d n : ℕ} (P : Measure Ω) [IsProbabilityMeasure P]
    (D : Measure E) [IsProbabilityMeasure D] (δ : ℝ≥0) (hδ : δ ≤ 1)
    (f : E → EuclideanSpace ℝ (Fin d)) (hf : ∀ x, ‖f x‖ ≤ 1)
    (z : Ω → Fin n → E × E) (hz : Measurable z)
    (hlaw : ∀ i, P.map (fun ω => z ω i) = softCandidateCoupling D δ)
    (θ : Ω → EuclideanSpace ℝ (Fin d)) (hp : ∀ ω, ‖θ ω‖ ≤ 1)
    {φ : ℝ → ℝ} {L τ : ℝ} (hL : 0 ≤ L)
    (hφ : ∀ x y, |φ x-φ y| ≤ L*|x-y|)
    {U : Ω → Fin n → Bool} {X G : Ω → Fin n → ℝ}
    (hx : ∀ ω i, X ω i = φ ⟪θ ω,f (z ω i).2⟫_ℝ - φ ⟪θ ω,f (z ω i).1⟫_ℝ)
    (hn : 0 < n) (hτ : τ ≠ 0)
    (hU : Measurable U) (hX : Measurable X) (hG : Measurable G)
    (hGlaw : P.map G = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hGind : IndepFun (fun ω => ((U ω,z ω),X ω)) G P)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1/2) (hUZ : IndepFun U z P)
    (Q : InfoDirection) :
    directionInfo Q P (fun ω => X ω + τ • G ω) U z ≤
      min (n : ℝ) (L^2*(4*n*(δ : ℝ))/(2*Real.log 2*τ^2)) := by
  classical
  obtain ⟨hi, he⟩ := softCandidateCoupling_row_energy P D δ hδ f hf z hz hlaw
  apply candidate_envelope_information P hn hτ hU hz hX hG hGlaw hGind
    hbits hfair hUZ (hi.const_mul (L^2)) _ _ Q
  · intro ω
    simp only [hx]
    exact candidate_loss_separation φ hL hφ (θ ω) (hp ω)
      (fun q => f (if q.1 then (z ω q.2).2 else (z ω q.2).1))
  · rw [integral_const_mul]
    exact mul_le_mul_of_nonneg_left he (sq_nonneg L)

/-- Strictly positive refresh probabilities can make the bound smaller than any
positive target at each fixed nonzero noise scale. -/
theorem softCandidate_rate_arbitrarily_small {n : ℕ} (L τ a : ℝ)
    (hτ : τ ≠ 0) (ha : 0 < a) :
    ∃ δ : ℝ≥0, 0 < δ ∧ δ ≤ 1 ∧
      L^2*(4*n*(δ : ℝ))/(2*Real.log 2*τ^2) < a := by
  classical
  let K := L^2*(4*n)/(2*Real.log 2*τ^2)
  have hk : 0 ≤ K := by dsimp [K]; positivity
  let r := min (1/2 : ℝ) (a/(K+1))
  have hr : 0 < r := lt_min (by norm_num) (div_pos ha (by linarith))
  have hr1 : r ≤ 1 := (min_le_left _ _).trans (by norm_num)
  have hkr : r*(K+1) ≤ a := (le_div_iff₀ (by linarith : 0 < K+1)).mp (min_le_right _ _)
  refine ⟨⟨r, hr.le⟩, hr, hr1, ?_⟩
  change L^2*(4*n*r)/(2*Real.log 2*τ^2) < a
  have hs : K*r < a := by nlinarith
  convert hs using 1 <;> dsimp [K] <;> ring

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/Sphere/BallLaw.lean <==
import LossOnlyTraceability.TiltFamily.BoundedSuper
import LossOnlyTraceability.TiltFamily.Ghost

/-! Spherical tilt families: the per-law steps of the moment bounds (Appendix D) at an arbitrary
law on the unit ball.

`IsBallLaw d μ D` records only that `‖Z‖ ≤ 1` almost surely and `E_D Z = μ`. These are the only
two properties of a bounded product law that the localization, the objective decomposition and the
ghost estimates of `TiltFamily/{BoundedClass,BoundedSuper,Ghost}` use; the declarations below
are those proofs under the substitution `IsBoundedProductLaw ↦ IsBallLaw`,
`bdd_ ↦ ball_` (no coordinate independence is used anywhere in them). The two product-specific
statements (the ghost second moment and the curvature budget of the calibration) are not
included here; their covariance versions are proved in `Sphere/Budgets`. -/

noncomputable section

namespace LossOnlyTraceability.Sphere

open MeasureTheory ProbabilityTheory LossOnlyTraceability.TiltFamily
open scoped BigOperators InnerProductSpace ENNReal

/-- A law on the unit ball with mean `μ`. -/
structure IsBallLaw (d : ℕ) (μ : EuclideanSpace ℝ (Fin d))
    (D : Measure (EuclideanSpace ℝ (Fin d))) : Prop where
  ball : ∀ᵐ z ∂D, ‖z‖ ≤ 1
  mean : ∀ k, ∫ z, z k ∂D = μ k

section BallLaw

variable {d : ℕ} {μ : EuclideanSpace ℝ (Fin d)} {D : Measure (EuclideanSpace ℝ (Fin d))}

theorem IsBallLaw.norm_le_one (hD : IsBallLaw d μ D) (_hd : 0 < d) : ∀ᵐ z ∂D, ‖z‖ ≤ 1 :=
  hD.ball

theorem IsBallLaw.integrable_coord [IsProbabilityMeasure D] (hD : IsBallLaw d μ D) (k : Fin d) :
    Integrable (fun z : EuclideanSpace ℝ (Fin d) => z k) D :=
  integrable_of_unit_ball_bound hD.ball (measurable_euclidean_coord k) 1
    fun z hz => (abs_euclidean_coord_le_norm z k).trans hz

theorem IsBallLaw.integrable_inner [IsProbabilityMeasure D]
    (hD : IsBallLaw d μ D) (θ : EuclideanSpace ℝ (Fin d)) :
    Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z⟫_ℝ) D := by
  have hrw : ∀ z : EuclideanSpace ℝ (Fin d), ⟪θ, z⟫_ℝ = ∑ k, θ k * z k :=
    fun z => real_inner_eq_sum_apply θ z
  simp only [hrw]
  exact integrable_finsetSum _ fun k _ => (hD.integrable_coord k).const_mul (θ k)

theorem IsBallLaw.integral_inner [IsProbabilityMeasure D] (hD : IsBallLaw d μ D)
    (θ : EuclideanSpace ℝ (Fin d)) : ∫ z, ⟪θ, z⟫_ℝ ∂D = ⟪θ, μ⟫_ℝ := by
  have hrw : ∀ z : EuclideanSpace ℝ (Fin d), ⟪θ, z⟫_ℝ = ∑ k, θ k * z k :=
    fun z => real_inner_eq_sum_apply θ z
  simp only [hrw]
  rw [integral_finsetSum _ fun k _ => (hD.integrable_coord k).const_mul (θ k)]
  refine Finset.sum_congr rfl fun k _ => ?_
  rw [integral_const_mul, hD.mean k]

theorem IsBallLaw.integral_centered_coord [IsProbabilityMeasure D]
    (hD : IsBallLaw d μ D) (k : Fin d) :
    (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - μ k) ∂D) = 0 := by
  rw [integral_sub (hD.integrable_coord k) (integrable_const _), hD.mean k, integral_const]
  simp

theorem IsBallLaw.norm_mean_le_one [IsProbabilityMeasure D]
    (hD : IsBallLaw d μ D) (_hd : 0 < d) : ‖μ‖ ≤ 1 := by
  have hle : (∫ z, ⟪μ, z⟫_ℝ ∂D) ≤ ‖μ‖ := by
    have hb : ∀ᵐ z ∂D, ‖⟪μ, z⟫_ℝ‖ ≤ ‖μ‖ := by
      filter_upwards [hD.ball] with z hz
      rw [Real.norm_eq_abs]
      exact (abs_real_inner_le_norm _ _).trans (by nlinarith [norm_nonneg μ, norm_nonneg z])
    have := norm_integral_le_of_norm_le_const hb
    simp only [probReal_univ, mul_one, Real.norm_eq_abs] at this
    exact (le_abs_self _).trans this
  rw [hD.integral_inner μ, real_inner_self_eq_norm_sq] at hle
  nlinarith [norm_nonneg μ]

end BallLaw

section Objective

variable {d : ℕ} {μ : EuclideanSpace ℝ (Fin d)} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {φ : ℝ → ℝ} {b L H : ℝ}
  {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg : ℝ}

/-- The link of a unit-ball margin is integrable under a law on the unit ball. -/
theorem ball_integrable_link_inner (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsBallLaw d μ D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    Integrable (fun z : EuclideanSpace ℝ (Fin d) => φ ⟪θ, z⟫_ℝ) D := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  exact integrable_of_unit_ball_bound (hD.norm_le_one hd)
    (hφm.comp (measurable_inner_const_left θ)) C fun z hz =>
      hC _ (native_margin_mem_Icc hθ hz)

/-- On the unit ball, `F_D(θ) = g(θ) + E_D φ(⟪θ, Z⟫)`. -/
theorem ball_populationObjective_eq (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsBallLaw d μ D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    nativePopulationObjective g φ D θ = g θ + ∫ z, φ ⟪θ, z⟫_ℝ ∂D := by
  rw [nativePopulationObjective,
    integral_add (integrable_const _) (ball_integrable_link_inner hφ hφm hD hd hθ), integral_const]
  simp

/-- **The link decomposition of the population objective.** On the unit ball,
`F_D(θ) = φ(0) - b⟪θ, μ⟫ + E_D u(⟪θ, Z⟫) + g(θ)` with `u(t) = φ(t) - φ(0) + bt`. -/
theorem ball_populationObjective_decomp (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsBallLaw d μ D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    nativePopulationObjective g φ D θ
      = φ 0 - b * ⟪θ, μ⟫_ℝ
        + (∫ z, (φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ) ∂D) + g θ := by
  have hI := ball_integrable_link_inner hφ hφm hD hd hθ
  have hIn := hD.integrable_inner θ
  have h1 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => φ ⟪θ, z⟫_ℝ - φ 0) D :=
    hI.sub (integrable_const _)
  have h2 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => b * ⟪θ, z⟫_ℝ) D := hIn.const_mul b
  have hsplit : (∫ z, (φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ) ∂D)
      = (∫ z, φ ⟪θ, z⟫_ℝ ∂D) - φ 0 + b * ⟪θ, μ⟫_ℝ := by
    rw [integral_add h1 h2, integral_sub hI (integrable_const _), integral_const_mul,
      integral_const, hD.integral_inner θ]
    simp
  rw [ball_populationObjective_eq hφ hφm hD hd hθ, hsplit]
  ring

/-- The curvature term of the decomposition is nonnegative: `E_D u(⟪θ, Z⟫) ≥ 0`. -/
theorem ball_integral_link_remainder_nonneg (hφ : NativeLinkClass φ b L H)
    (hD : IsBallLaw d μ D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    0 ≤ ∫ z, (φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ) ∂D := by
  refine integral_nonneg_of_ae ?_
  filter_upwards [hD.norm_le_one hd] with z hz
  have := hφ.tangent_le (native_margin_mem_Icc hθ hz)
  show 0 ≤ φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ
  linarith

/-- **The lower bound used in the calibration (Appendix D.1).** On the unit ball
`F_D(θ) ≥ φ(0) - b⟪θ, μ⟫ + g(θ)`, because `u ≥ 0` on `[-1,1]`. -/
theorem ball_populationObjective_lower (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsBallLaw d μ D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    φ 0 - b * ⟪θ, μ⟫_ℝ + g θ ≤ nativePopulationObjective g φ D θ := by
  rw [ball_populationObjective_decomp hφ hφm hD hd hθ]
  linarith [ball_integral_link_remainder_nonneg hφ hD hd hθ]

/-- **Convexity of the link part along segments of the unit ball.** -/
theorem ball_integral_link_segment_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsBallLaw d μ D) (hd : 0 < d) {x y : EuclideanSpace ℝ (Fin d)}
    (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t ≤ 1) :
    (∫ z, φ ⟪x + t • (y - x), z⟫_ℝ ∂D)
      ≤ (1 - t) * (∫ z, φ ⟪x, z⟫_ℝ ∂D) + t * ∫ z, φ ⟪y, z⟫_ℝ ∂D := by
  have hxt := NativeRegularizerClass.norm_segment_le_one hx hy ht0 ht1
  have hIx := ball_integrable_link_inner hφ hφm hD hd hx
  have hIy := ball_integrable_link_inner hφ hφm hD hd hy
  have hIt := ball_integrable_link_inner hφ hφm hD hd hxt
  rw [← integral_const_mul, ← integral_const_mul, ← integral_add (hIx.const_mul _)
    (hIy.const_mul _)]
  refine integral_mono_ae hIt ((hIx.const_mul _).add (hIy.const_mul _)) ?_
  filter_upwards [hD.norm_le_one hd] with z hz
  have hmx := native_margin_mem_Icc hx hz
  have hmy := native_margin_mem_Icc hy hz
  have hc := hφ.convexOn_margin.2 hmx hmy (by linarith : (0 : ℝ) ≤ 1 - t) ht0
    (by ring : 1 - t + t = 1)
  have e : ⟪x + t • (y - x), z⟫_ℝ = (1 - t) * ⟪x, z⟫_ℝ + t * ⟪y, z⟫_ℝ := by
    rw [inner_add_left, real_inner_smul_left, inner_sub_left]
    ring
  simp only [smul_eq_mul] at hc
  show φ ⟪x + t • (y - x), z⟫_ℝ ≤ (1 - t) * φ ⟪x, z⟫_ℝ + t * φ ⟪y, z⟫_ℝ
  rw [e]
  exact hc

/-- **Existence of the constrained population minimizer** at a law on the unit ball (mirror of
`exists_nativePopulationMinimizer`). The objective is continuous on the compact unit ball, so it
has a minimizer `θ_D^*` there. -/
theorem ball_exists_minimizer (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hD : IsBallLaw d μ D) (hd : 0 < d) :
    ∃ θs : EuclideanSpace ℝ (Fin d), ‖θs‖ ≤ 1 ∧
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        nativePopulationObjective g φ D θs ≤ nativePopulationObjective g φ D θ := by
  set K := Metric.closedBall (0 : EuclideanSpace ℝ (Fin d)) 1 with hK
  have hmemK : ∀ θ : EuclideanSpace ℝ (Fin d), θ ∈ K ↔ ‖θ‖ ≤ 1 := fun θ => by
    rw [hK, Metric.mem_closedBall, dist_zero_right]
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hlink : ContinuousOn (fun θ : EuclideanSpace ℝ (Fin d) => ∫ z, φ ⟪θ, z⟫_ℝ ∂D) K := by
    refine continuousOn_of_dominated (bound := fun _ => C)
      (fun θ _ => (hφm.comp (measurable_inner_const_left θ)).aestronglyMeasurable)
      (fun θ hθ => ?_) (integrable_const C) ?_
    · filter_upwards [hD.norm_le_one hd] with z hz
      rw [Real.norm_eq_abs]
      exact hC _ (native_margin_mem_Icc ((hmemK θ).1 hθ) hz)
    · filter_upwards [hD.norm_le_one hd] with z hz
      refine hφ.continuousOn_margin.comp
        (by fun_prop : Continuous fun θ : EuclideanSpace ℝ (Fin d) => ⟪θ, z⟫_ℝ).continuousOn ?_
      intro θ hθ
      exact native_margin_mem_Icc ((hmemK θ).1 hθ) hz
  have hF : ContinuousOn (nativePopulationObjective g φ D) K := by
    refine (hg.continuousOn_ball.add hlink).congr fun θ hθ => ?_
    exact ball_populationObjective_eq hφ hφm hD hd ((hmemK θ).1 hθ)
  obtain ⟨θs, hθs, hmin⟩ := (isCompact_closedBall (0 : EuclideanSpace ℝ (Fin d)) 1).exists_isMinOn
    ⟨0, by simp⟩ hF
  exact ⟨θs, (hmemK θs).1 hθs, fun θ hθ => hmin ((hmemK θ).2 hθ)⟩

/-- **The Bregman growth of the population objective at its constrained minimizer.** For a
minimizer `θ_D^*` on `W` and any `θ ∈ W`, `F_D(θ) - F_D(θ_D^*) ≥ a‖θ - θ_D^*‖^r`. -/
theorem ball_populationObjective_growth (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hD : IsBallLaw d μ D) (hd : 0 < d)
    {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θs ≤ nativePopulationObjective g φ D θ)
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    a * ‖θ - θs‖ ^ r ≤ nativePopulationObjective g φ D θ - nativePopulationObjective g φ D θs := by
  set Δ := nativePopulationObjective g φ D θ - nativePopulationObjective g φ D θs with hΔ
  have ha := hg.a_pos
  have hr0 : 0 ≤ r := by linarith [hg.two_le]
  have hen : 0 ≤ ‖θ - θs‖ ^ r := Real.rpow_nonneg (norm_nonneg _) _
  -- the bound for every small step
  have hstep : ∀ t ∈ Set.Ioo (0 : ℝ) 1, a * (1 - t) ^ r * ‖θ - θs‖ ^ r ≤ Δ := by
    intro t ht
    have ht0 : 0 ≤ t := ht.1.le
    have ht1 : t ≤ 1 := ht.2.le
    have hxt := NativeRegularizerClass.norm_segment_le_one hθs hθ ht0 ht1
    have hFmin := hmin _ hxt
    rw [ball_populationObjective_eq hφ hφm hD hd hxt] at hFmin
    have hreg := hg.segment_le hθs hθ ht0 ht1
    have hlink := ball_integral_link_segment_le hφ hφm hD hd hθs hθ ht0 ht1
    have hFs := ball_populationObjective_eq (g := g) hφ hφm hD hd hθs
    have hFt := ball_populationObjective_eq (g := g) hφ hφm hD hd hθ
    have hct : t * (1 - t) ^ r ≤ (1 - t) * t ^ r + t * (1 - t) ^ r := by
      have : 0 ≤ (1 - t) * t ^ r := mul_nonneg (by linarith) (Real.rpow_nonneg ht0 _)
      linarith
    have hkey : a * (t * (1 - t) ^ r) * ‖θ - θs‖ ^ r ≤ t * Δ := by
      have h1 : a * (t * (1 - t) ^ r) * ‖θ - θs‖ ^ r
          ≤ a * ((1 - t) * t ^ r + t * (1 - t) ^ r) * ‖θ - θs‖ ^ r := by
        have := mul_le_mul_of_nonneg_left hct ha.le
        exact mul_le_mul_of_nonneg_right this hen
      have hΔe : Δ = (g θ + ∫ z, φ ⟪θ, z⟫_ℝ ∂D) - (g θs + ∫ z, φ ⟪θs, z⟫_ℝ ∂D) := by
        rw [hΔ, hFs, hFt]
      rw [hΔe]
      nlinarith [h1, hreg, hlink, hFmin, hFs]
    have htpos : 0 < t := ht.1
    have e : a * (t * (1 - t) ^ r) * ‖θ - θs‖ ^ r = t * (a * (1 - t) ^ r * ‖θ - θs‖ ^ r) := by
      ring
    rw [e] at hkey
    exact le_of_mul_le_mul_left hkey htpos
  -- let the step tend to zero
  have hc : ContinuousAt (fun t : ℝ => a * (1 - t) ^ r * ‖θ - θs‖ ^ r) 0 := by
    have h1 : ContinuousAt (fun t : ℝ => (1 - t) ^ r) 0 :=
      (continuousAt_const.sub continuousAt_id).rpow_const (Or.inl (by norm_num))
    exact (continuousAt_const.mul h1).mul continuousAt_const
  have ht := hc.tendsto.mono_left (nhdsWithin_le_nhds (s := Set.Ioi (0 : ℝ)))
  have hval : a * (1 - (0 : ℝ)) ^ r * ‖θ - θs‖ ^ r = a * ‖θ - θs‖ ^ r := by simp
  rw [hval] at ht
  refine le_of_tendsto ht ?_
  filter_upwards [Ioo_mem_nhdsGT (show (0 : ℝ) < 1 by norm_num)] with t ht
  exact hstep t ht

/-- **Uniqueness of the constrained population minimizer** at a law on the unit ball (mirror of
`nativePopulationMinimizer_unique`). -/
theorem ball_minimizer_unique (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hD : IsBallLaw d μ D) (hd : 0 < d)
    {θ₁ θ₂ : EuclideanSpace ℝ (Fin d)} (h₁ : ‖θ₁‖ ≤ 1) (h₂ : ‖θ₂‖ ≤ 1)
    (hmin₁ : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θ₁ ≤ nativePopulationObjective g φ D θ)
    (hmin₂ : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θ₂ ≤ nativePopulationObjective g φ D θ) :
    θ₁ = θ₂ := by
  have hgr := ball_populationObjective_growth hφ hφm hg hD hd h₁ hmin₁ h₂
  have hle := hmin₂ θ₁ h₁
  have hr : 0 < r := by linarith [hg.two_le]
  have hzero : a * ‖θ₂ - θ₁‖ ^ r ≤ 0 := by linarith
  have hpow : ‖θ₂ - θ₁‖ ^ r ≤ 0 := by
    by_contra hc
    push Not at hc
    have := mul_pos hg.a_pos hc
    linarith
  have hn : ‖θ₂ - θ₁‖ = 0 := by
    by_contra hne
    have hpos : 0 < ‖θ₂ - θ₁‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hne)
    have := Real.rpow_pos_of_pos hpos r
    linarith
  exact (sub_eq_zero.1 (norm_eq_zero.1 hn)).symm

/-- **The stationarity display behind the minimizer bound.** At a constrained minimizer,
`2a‖θ_D^*‖^r ≤ b⟪θ_D^*, μ⟫`. -/
theorem ball_minimizer_stationary (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hD : IsBallLaw d μ D) (hd : 0 < d)
    {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θs ≤ nativePopulationObjective g φ D θ) :
    2 * a * ‖θs‖ ^ r ≤ b * ⟪θs, μ⟫_ℝ := by
  have h0 : ‖(0 : EuclideanSpace ℝ (Fin d))‖ ≤ 1 := by simp
  have hgr := ball_populationObjective_growth hφ hφm hg hD hd hθs hmin h0
  rw [zero_sub, norm_neg, nativePopulationObjective_zero hg.zero] at hgr
  have hlow := ball_populationObjective_lower (g := g) hφ hφm hD hd hθs
  have hbr := hg.bregman 0 θs h0 hθs
  rw [sub_zero, hg.zero, hg.grad_zero, inner_zero_left] at hbr
  linarith

/-- **The minimizer bound of Appendix D.2 at a law on the unit ball** (mirror of
`nativePopulationMinimizer_norm_le`).
Every constrained minimizer obeys `‖θ_D^*‖ ≤ C₀‖μ‖^{q-1}`. -/
theorem ball_minimizer_norm_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hD : IsBallLaw d μ D) (hd : 0 < d)
    {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θs ≤ nativePopulationObjective g φ D θ) :
    ‖θs‖ ≤ nativeOptimizerConstant a b r * ‖μ‖ ^ (powerDualExponent r - 1) :=
  native_optimizer_norm_le hg.a_pos hφ.slope_pos.le (by linarith [hg.two_le]) θs μ
    (ball_minimizer_stationary hφ hφm hg hD hd hθs hmin)

end Objective

section Objective

variable {d : ℕ} {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg : ℝ}

/-- On the unit ball the population objective at a law on the unit ball is bounded by `B + C`
with `C` a bound of the link on `[-1,1]`. -/
theorem ball_abs_populationObjective_le {μ : EuclideanSpace ℝ (Fin d)}
    {D : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure D] (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hD : IsBallLaw d μ D) (hd : 0 < d)
    {C : ℝ} (hC : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ t| ≤ C)
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    |nativePopulationObjective g φ D θ| ≤ B + C := by
  rw [ball_populationObjective_eq hφ hφm hD hd hθ]
  have hg0 := hg.nonneg θ hθ
  have hgB : g θ ≤ B := by
    have h1 := hg.le_growth θ hθ
    have h2 : ‖θ‖ ^ r ≤ 1 := Real.rpow_le_one (norm_nonneg _) hθ (by linarith [hg.two_le])
    nlinarith [hg.B_pos]
  have hint : |∫ z, φ ⟪θ, z⟫_ℝ ∂D| ≤ C := by
    have hb := norm_integral_le_of_norm_le_const (μ := D) (f := fun z => φ ⟪θ, z⟫_ℝ) (C := C) (by
      filter_upwards [hD.norm_le_one hd] with z hz
      rw [Real.norm_eq_abs]
      exact hC _ (native_margin_mem_Icc hθ hz))
    simpa using hb
  rw [abs_le] at hint ⊢
  constructor <;> linarith [hint.1, hint.2]

end Objective

/-! ### The per-law steps for a proper randomized learner -/

section PerLaw

variable {d n : ℕ} {μ : EuclideanSpace ℝ (Fin d)} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg ε : ℝ}
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

/-- The objective of the learner output is integrable on the supersample of a law on the unit
ball. -/
theorem ball_integrable_super_objective (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hD : IsBallLaw d μ D)
    (hd : 0 < d) (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    Integrable (fun ω => nativePopulationObjective g φ D (superLearner A ω))
      (superMeasure n D μR μG) := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  refine Integrable.of_bound (((measurable_nativePopulationObjective hφm hgm D).comp
    (measurable_superLearner hA)).aestronglyMeasurable) (B + C) (Filter.Eventually.of_forall
      fun ω => ?_)
  rw [Real.norm_eq_abs]
  exact ball_abs_populationObjective_le hφ hφm hg hD hd hC (hA1 _ _)

/-- **The error bound of Appendix D.2 at one law on the unit ball** (mirror of
`native_super_error_sq_le`). For a constrained minimizer `θ_D^*`, accuracy and the Bregman
growth give
`E_D‖θ̂ - θ_D^*‖² ≤ w = min{4, (ε/a)^{2/r}}`. -/
theorem ball_super_error_sq_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hD : IsBallLaw d μ D)
    (hd : 0 < d) (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θs ≤ nativePopulationObjective g φ D θ)
    (hacc : (∫ q, nativePopulationObjective g φ D (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod μR)) ≤ nativePopulationObjective g φ D θs + ε) :
    (∫ ω, ‖superLearner A ω - θs‖ ^ 2 ∂(superMeasure n D μR μG)) ≤ nativeErrorScale a r ε := by
  have hr := hg.two_le
  have hth : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have hem : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A ω - θs‖ := (hth.sub_const θs).norm
  have her : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      0 ≤ ‖superLearner A ω - θs‖ ∧ ‖superLearner A ω - θs‖ ≤ 2 :=
    fun ω => native_error_norm_le_two _ _ (hA1 _ _) hθs
  have hrint : Integrable (fun ω => ‖superLearner A ω - θs‖ ^ r) (superMeasure n D μR μG) := by
    refine Integrable.of_bound (hem.pow_const r).aestronglyMeasurable ((2 : ℝ) ^ r)
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.rpow_nonneg (her ω).1 _)]
    exact Real.rpow_le_rpow (her ω).1 (her ω).2 (by linarith)
  have hsqint : Integrable (fun ω => ‖superLearner A ω - θs‖ ^ 2) (superMeasure n D μR μG) := by
    refine Integrable.of_bound (hem.pow_const 2).aestronglyMeasurable 4
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    nlinarith [(her ω).1, (her ω).2]
  have hFint := ball_integrable_super_objective μR μG hφ hφm hg hgm hD hd hA hA1
  have hexcint : Integrable (fun ω => nativePopulationObjective g φ D (superLearner A ω)
      - nativePopulationObjective g φ D θs) (superMeasure n D μR μG) :=
    hFint.sub (integrable_const _)
  refine native_error_second_moment_le hg.a_pos hr
    (fun ω => ‖superLearner A ω - θs‖)
    (fun ω => nativePopulationObjective g φ D (superLearner A ω)
      - nativePopulationObjective g φ D θs)
    (Filter.Eventually.of_forall her) (Filter.Eventually.of_forall fun ω => ?_) hrint hsqint
    hexcint ?_
  · exact ball_populationObjective_growth hφ hφm hg hD hd hθs hmin (hA1 _ _)
  · rw [integral_sub hFint (integrable_const _), integral_const]
    simp only [probReal_univ, smul_eq_mul, one_mul]
    have := native_super_objective_le μR μG hφm hgm hA hacc
    linarith

/-- **The learner-norm bound at one law on the unit ball** (mirror of
`native_super_learner_sq_le`). `E_D‖θ̂‖² ≤ (√w + C₀‖μ‖^{q-1})²`, from Minkowski, the error bound
and the minimizer bound. -/
theorem ball_super_learner_sq_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hD : IsBallLaw d μ D)
    (hd : 0 < d) (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ D (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod μR)) ≤ nativePopulationObjective g φ D θ + ε) :
    (∫ ω, ‖superLearner A ω‖ ^ 2 ∂(superMeasure n D μR μG))
      ≤ (Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖μ‖ ^ (powerDualExponent r - 1)) ^ 2 := by
  obtain ⟨θs, hθs, hmin⟩ := ball_exists_minimizer hφ hφm hg hD hd
  have hth : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have herr := ball_super_error_sq_le μR μG hφ hφm hg hgm hD hd hA hA1 hθs hmin (hacc θs hθs)
  have hopt := ball_minimizer_norm_le hφ hφm hg hD hd hθs hmin
  have hhL : MemLp (fun ω => ‖superLearner A ω‖) 2 (superMeasure n D μR μG) :=
    MemLp.of_bound hth.norm.aestronglyMeasurable 1 (Filter.Eventually.of_forall fun ω => by
      rw [norm_norm]; exact hA1 _ _)
  have hfL : MemLp (fun ω => ‖superLearner A ω - θs‖) 2 (superMeasure n D μR μG) :=
    MemLp.of_bound (hth.sub_const θs).norm.aestronglyMeasurable 2
      (Filter.Eventually.of_forall fun ω => by
        rw [norm_norm]; exact (native_error_norm_le_two _ _ (hA1 _ _) hθs).2)
  have hgL : MemLp (fun _ : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => ‖θs‖) 2
      (superMeasure n D μR μG) := memLp_const _
  have hle : ∀ᵐ ω ∂(superMeasure n D μR μG),
      |‖superLearner A ω‖| ≤ ‖superLearner A ω - θs‖ + ‖θs‖ := by
    refine Filter.Eventually.of_forall fun ω => ?_
    rw [abs_of_nonneg (norm_nonneg _)]
    calc ‖superLearner A ω‖ = ‖(superLearner A ω - θs) + θs‖ := by rw [sub_add_cancel]
      _ ≤ ‖superLearner A ω - θs‖ + ‖θs‖ := norm_add_le _ _
  have hC : (∫ _ω, ‖θs‖ ^ 2 ∂(superMeasure n D μR μG)) ≤ ‖θs‖ ^ 2 := by
    rw [integral_const]
    simp
  have hmink := integral_sq_le_sqrt_add_sq (superMeasure n D μR μG) _ _ _ hhL hfL hgL hle herr hC
  rw [Real.sqrt_sq (norm_nonneg _)] at hmink
  refine le_trans hmink ?_
  have hw0 : 0 ≤ Real.sqrt (nativeErrorScale a r ε) := Real.sqrt_nonneg _
  have h1 : Real.sqrt (nativeErrorScale a r ε) + ‖θs‖
      ≤ Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖μ‖ ^ (powerDualExponent r - 1) := by
    linarith
  exact pow_le_pow_left₀ (by positivity) h1 2

end PerLaw

section Ghost

variable {d n : ℕ} {μ : EuclideanSpace ℝ (Fin d)} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

/-- The ghost lies in the unit ball almost surely under a law on the unit ball. -/
theorem ball_ae_norm_ghostPoint_le_one (hD : IsBallLaw d μ D) (hd : 0 < d) (i : Fin n) :
    ∀ᵐ ω ∂(superMeasure n D μR μG),
      ‖ghostPoint superPoint superBits i (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)‖
        ≤ 1 := by
  have hmap : ∀ᵐ z ∂((superMeasure n D μR μG).map
      (ghostPoint superPoint superBits i :
        SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _)), ‖z‖ ≤ 1 := by
    rw [ghostPoint_law D μR μG i]
    exact hD.norm_le_one hd
  exact ae_of_ae_map (measurable_ghostPoint_super i).aemeasurable hmap

/-- **Ghost centering (`hcenter`).** The centred ghost margin `s_i^gh = ⟪θ̂, Z^gh_i − μ⟫` has
mean zero: each coordinate of the ghost is independent of the learner and centred at `μ`. -/
theorem ball_integral_ghost_centered_margin (hD : IsBallLaw d μ D) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hth : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n) :
    (∫ ω, ⟪superLearner A ω, ghostPoint superPoint superBits i ω - μ⟫_ℝ
      ∂(superMeasure n D μR μG)) = 0 := by
  have hgm := measurable_ghostPoint_super (d := d) (n := n) (Rr := Rr) (Ng := Ng) i
  have hthm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) := measurable_superLearner hA
  have hbd : ∀ k : Fin d, Integrable (fun ω => (superLearner A ω) k *
      ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - μ k))
      (superMeasure n D μR μG) := by
    intro k
    refine Integrable.of_bound
      ((((measurable_euclidean_coord k).comp hthm).mul
        (((measurable_euclidean_coord k).comp hgm).sub measurable_const))).aestronglyMeasurable
      (1 * (1 + ‖μ‖)) ?_
    filter_upwards [ball_ae_norm_ghostPoint_le_one μR μG hD hd i] with ω hg
    rw [Real.norm_eq_abs, abs_mul]
    have h1 : |(superLearner A ω) k| ≤ 1 :=
      le_trans (abs_euclidean_coord_le_norm _ k) (hth _ _)
    have h2 : |(ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k
        - μ k| ≤ 1 + ‖μ‖ := by
      have := abs_euclidean_coord_le_norm
        (ghostPoint superPoint superBits i ω - μ) k
      simp only [PiLp.sub_apply] at this
      refine le_trans this (le_trans (norm_sub_le _ _) ?_)
      linarith
    exact mul_le_mul h1 h2 (abs_nonneg _) (by norm_num)
  have hexp : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      ⟪superLearner A ω, ghostPoint superPoint superBits i ω - μ⟫_ℝ
      = ∑ k, (superLearner A ω) k *
        ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - μ k) :=
    fun ω => inner_sub_eq_sum_coord (superLearner A ω)
      (ghostPoint superPoint superBits i ω) μ
  simp only [hexp]
  rw [integral_finsetSum _ fun k _ => hbd k]
  refine Finset.sum_eq_zero fun k _ => ?_
  have hind : IndepFun (fun ω => (superLearner A ω) k)
      (fun ω => (ghostPoint superPoint superBits i
        (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : EuclideanSpace ℝ (Fin d)) k
        - μ k) (superMeasure n D μR μG) :=
    (indepFun_superLearner_ghostPoint D μR μG hA i).comp (measurable_euclidean_coord k)
      ((measurable_euclidean_coord k).sub measurable_const)
  rw [hind.integral_fun_mul_eq_mul_integral
    (((measurable_euclidean_coord k).comp hthm).aestronglyMeasurable)
    ((((measurable_euclidean_coord k).comp hgm).sub measurable_const).aestronglyMeasurable)]
  have hz : (∫ ω, ((ghostPoint superPoint superBits i
      (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : EuclideanSpace ℝ (Fin d)) k
      - μ k) ∂(superMeasure n D μR μG)) = 0 := by
    rw [integral_ghost_comp (f := fun z : EuclideanSpace ℝ (Fin d) => z k - μ k)
      μR μG i ((measurable_euclidean_coord k).sub measurable_const)]
    exact hD.integral_centered_coord k
  rw [hz, mul_zero]

/-- Every training point lies in the unit ball almost surely under a law on the unit ball. -/
theorem ball_ae_norm_trainingPoint_le_one (hD : IsBallLaw d μ D) (hd : 0 < d)
    (i : Fin n) :
    ∀ᵐ ω ∂(superMeasure n D μR μG),
      ‖trainingPoint superPoint superBits i (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)‖
        ≤ 1 := by
  have hslot : ∀ b : Bool, ∀ᵐ ω ∂(superMeasure n D μR μG),
      ‖superPoint b i (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)‖ ≤ 1 := by
    intro b
    have hmap : ∀ᵐ z ∂((superMeasure n D μR μG).map
        (superPoint b i : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _)), ‖z‖ ≤ 1 := by
      rw [superPoint_law D μR μG b i]
      exact hD.norm_le_one hd
    exact ae_of_ae_map (measurable_superPoint b i).aemeasurable hmap
  filter_upwards [hslot true, hslot false] with ω h1 h0
  cases hb : superBits ω i
  · simpa [trainingPoint, hb] using h0
  · simpa [trainingPoint, hb] using h1

/-- A centred ghost coordinate is bounded almost surely. -/
theorem ball_ae_abs_ghost_coord_le (hD : IsBallLaw d μ D) (hd : 0 < d) (i : Fin n)
    (k : Fin d) :
    ∀ᵐ ω ∂(superMeasure n D μR μG),
      |(ghostPoint superPoint superBits i
        (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : EuclideanSpace ℝ (Fin d)) k
        - μ k| ≤ 1 + ‖μ‖ := by
  filter_upwards [ball_ae_norm_ghostPoint_le_one μR μG hD hd i] with ω hg
  have h := abs_euclidean_coord_le_norm
    (ghostPoint superPoint superBits i ω - μ) k
  simp only [PiLp.sub_apply] at h
  refine le_trans h (le_trans (norm_sub_le _ _) ?_)
  linarith

/-- **Exact ghost orthogonality (`hcross`).** The training margin `s_i` and the centred ghost
margin `s_i^gh` are uncorrelated: the ghost is independent of the pair (learner, training set)
and each of its coordinates is centred at `μ`. -/
theorem ball_integral_train_mul_ghost_margin (hD : IsBallLaw d μ D) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hth : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n) :
    (∫ ω, ⟪superLearner A ω, trainingPoint superPoint superBits i ω - μ⟫_ℝ *
      ⟪superLearner A ω, ghostPoint superPoint superBits i ω - μ⟫_ℝ
      ∂(superMeasure n D μR μG)) = 0 := by
  have hgm := measurable_ghostPoint_super (d := d) (n := n) (Rr := Rr) (Ng := Ng) i
  have htm := measurable_trainingPoint (Z := superPoint)
    (fun b j => measurable_superPoint (E := EuclideanSpace ℝ (Fin d)) (Rr := Rr) (Ng := Ng) b j)
    measurable_superBits i
  have hthm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) := measurable_superLearner hA
  have hC : (0 : ℝ) ≤ 1 + ‖μ‖ := by positivity
  have hsm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A ω, trainingPoint superPoint superBits i ω - μ⟫_ℝ :=
    (continuous_fst.inner (continuous_snd.sub continuous_const)).measurable.comp
      (hthm.prodMk htm)
  have hsb : ∀ᵐ ω ∂(superMeasure n D μR μG),
      |⟪superLearner A ω, trainingPoint superPoint superBits i ω - μ⟫_ℝ|
        ≤ 1 + ‖μ‖ := by
    filter_upwards [ball_ae_norm_trainingPoint_le_one μR μG hD hd i] with ω ht
    refine le_trans (abs_real_inner_le_norm _ _) ?_
    have h1 : ‖superLearner A ω‖ ≤ 1 := hth _ _
    have h2 : ‖trainingPoint superPoint superBits i ω - μ‖ ≤ 1 + ‖μ‖ :=
      le_trans (norm_sub_le _ _) (by linarith)
    nlinarith [norm_nonneg (superLearner A ω), h1, h2, hC]
  have hterm : ∀ k : Fin d, Integrable (fun ω =>
      (⟪superLearner A ω, trainingPoint superPoint superBits i ω - μ⟫_ℝ *
        (superLearner A ω) k) *
      ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - μ k))
      (superMeasure n D μR μG) := by
    intro k
    refine Integrable.of_bound
      (((hsm.mul ((measurable_euclidean_coord k).comp hthm)).mul
        (((measurable_euclidean_coord k).comp hgm).sub measurable_const))).aestronglyMeasurable
      (((1 + ‖μ‖) * 1) * (1 + ‖μ‖)) ?_
    filter_upwards [hsb, ball_ae_abs_ghost_coord_le μR μG hD hd i k] with ω hs hv
    rw [Real.norm_eq_abs, abs_mul, abs_mul]
    have h1 : |⟪superLearner A ω, trainingPoint superPoint superBits i ω - μ⟫_ℝ| *
        |(superLearner A ω) k| ≤ (1 + ‖μ‖) * 1 :=
      mul_le_mul hs (abs_learner_coord_le_one hth ω k) (abs_nonneg _) hC
    exact mul_le_mul h1 hv (abs_nonneg _) (by positivity)
  have hexp : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      ⟪superLearner A ω, trainingPoint superPoint superBits i ω - μ⟫_ℝ *
        ⟪superLearner A ω, ghostPoint superPoint superBits i ω - μ⟫_ℝ
      = ∑ k, (⟪superLearner A ω, trainingPoint superPoint superBits i ω - μ⟫_ℝ *
          (superLearner A ω) k) *
        ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k
          - μ k) := by
    intro ω
    rw [inner_sub_eq_sum_coord (superLearner A ω) (ghostPoint superPoint superBits i ω)
      μ, Finset.mul_sum]
    exact Finset.sum_congr rfl fun k _ => by ring
  simp only [hexp]
  rw [integral_finsetSum _ fun k _ => hterm k]
  refine Finset.sum_eq_zero fun k _ => ?_
  have hphi : Measurable fun q : EuclideanSpace ℝ (Fin d) × (Fin n → EuclideanSpace ℝ (Fin d)) =>
      ⟪q.1, q.2 i - μ⟫_ℝ * q.1 k :=
    ((continuous_fst.inner (((continuous_apply i).comp continuous_snd).sub
      continuous_const)).measurable).mul ((measurable_euclidean_coord k).comp measurable_fst)
  have hind : IndepFun
      (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        ⟪superLearner A ω, trainingPoint superPoint superBits i ω - μ⟫_ℝ *
          (superLearner A ω) k)
      (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        (ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - μ k)
      (superMeasure n D μR μG) :=
    (indepFun_superLearnerTraining_ghostPoint μR μG hA i).comp hphi
      ((measurable_euclidean_coord k).sub measurable_const)
  rw [hind.integral_fun_mul_eq_mul_integral
    ((hsm.mul ((measurable_euclidean_coord k).comp hthm)).aestronglyMeasurable)
    ((((measurable_euclidean_coord k).comp hgm).sub measurable_const).aestronglyMeasurable)]
  have hz : (∫ ω, ((ghostPoint superPoint superBits i
      (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : EuclideanSpace ℝ (Fin d)) k
      - μ k) ∂(superMeasure n D μR μG)) = 0 := by
    rw [integral_ghost_comp (f := fun z : EuclideanSpace ℝ (Fin d) => z k - μ k)
      μR μG i ((measurable_euclidean_coord k).sub measurable_const)]
    exact hD.integral_centered_coord k
  rw [hz, mul_zero]

/-- **Ghost Jensen (`hjensen`), general convex form.** For a measurable `ψ` convex and continuous
on `[-1,1]`, `E ψ⟪θ̂, μ⟫ ≤ E ψ⟪θ̂, Z^gh_i⟫`: the ghost is independent of the learner and has mean
`μ`, so Jensen applies at each fixed value of the learner. The learner is proper and the data lie
in the unit ball, so all margins lie in `[-1,1]`. -/
theorem ball_integral_ghost_convex_ge (hD : IsBallLaw d μ D) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hth : ∀ x r, ‖A x r‖ ≤ 1) {ψ : ℝ → ℝ} (hψ : Measurable ψ)
    (hconv : ConvexOn ℝ (Set.Icc (-1 : ℝ) 1) ψ) (hcont : ContinuousOn ψ (Set.Icc (-1 : ℝ) 1))
    (hpm : ‖μ‖ ≤ 1) (i : Fin n) :
    (∫ ω, ψ ⟪superLearner A ω, μ⟫_ℝ ∂(superMeasure n D μR μG))
      ≤ ∫ ω, ψ ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
          ∂(superMeasure n D μR μG) := by
  obtain ⟨C, hC⟩ := isCompact_Icc.exists_bound_of_continuousOn hcont
  have hthm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) := measurable_superLearner hA
  have hgm := measurable_ghostPoint_super (d := d) (n := n) (Rr := Rr) (Ng := Ng) i
  haveI : IsProbabilityMeasure ((superMeasure n D μR μG).map (superLearner A)) :=
    Measure.isProbabilityMeasure_map hthm.aemeasurable
  have hFc : Continuous fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      ⟪q.1, q.2⟫_ℝ := continuous_fst.inner continuous_snd
  have hFm : Measurable fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      ψ ⟪q.1, q.2⟫_ℝ := hψ.comp hFc.measurable
  have hmemD : ∀ t : EuclideanSpace ℝ (Fin d), ‖t‖ ≤ 1 →
      ∀ᵐ z ∂D, ⟪t, z⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := by
    intro t ht
    filter_upwards [hD.norm_le_one hd] with z hz
    have h := abs_real_inner_le_norm t z
    have h1 : |⟪t, z⟫_ℝ| ≤ 1 := by nlinarith [norm_nonneg t, norm_nonneg z]
    rw [Set.mem_Icc]
    exact ⟨by linarith [neg_abs_le ⟪t, z⟫_ℝ], by linarith [le_abs_self ⟪t, z⟫_ℝ]⟩
  have hintD : ∀ t : EuclideanSpace ℝ (Fin d), ‖t‖ ≤ 1 →
      Integrable (fun z => ψ ⟪t, z⟫_ℝ) D := by
    intro t ht
    refine Integrable.of_bound
      ((hψ.comp (continuous_const.inner continuous_id).measurable)).aestronglyMeasurable C ?_
    filter_upwards [hmemD t ht] with z hz
    exact hC _ hz
  have hjen : ∀ t : EuclideanSpace ℝ (Fin d), ‖t‖ ≤ 1 →
      ψ ⟪t, μ⟫_ℝ ≤ ∫ z, ψ ⟪t, z⟫_ℝ ∂D := by
    intro t ht
    have h := hconv.map_integral_le hcont isClosed_Icc (hmemD t ht)
      (hD.integrable_inner t) (hintD t ht)
    rwa [hD.integral_inner t] at h
  have hae1 : ∀ᵐ t ∂((superMeasure n D μR μG).map (superLearner A)), ‖t‖ ≤ 1 := by
    rw [ae_map_iff hthm.aemeasurable
      (measurableSet_le continuous_norm.measurable measurable_const)]
    exact Filter.Eventually.of_forall fun ω => hth _ _
  have hLmap : (∫ ω, ψ ⟪superLearner A ω, μ⟫_ℝ ∂(superMeasure n D μR μG))
      = ∫ t, ψ ⟪t, μ⟫_ℝ ∂((superMeasure n D μR μG).map (superLearner A)) :=
    (integral_map hthm.aemeasurable
      ((hψ.comp (continuous_id.inner continuous_const).measurable)).aestronglyMeasurable).symm
  have hRint : Integrable (fun ω => ψ ⟪superLearner A ω,
      ghostPoint superPoint superBits i ω⟫_ℝ) (superMeasure n D μR μG) := by
    refine Integrable.of_bound (hFm.comp (hthm.prodMk hgm)).aestronglyMeasurable C ?_
    filter_upwards [ball_ae_norm_ghostPoint_le_one μR μG hD hd i] with ω hg
    refine hC _ ?_
    have h := abs_real_inner_le_norm (superLearner A ω) (ghostPoint superPoint superBits i ω)
    have h1 : ‖superLearner A ω‖ ≤ 1 := hth _ _
    have h2 : |⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ| ≤ 1 := by
      nlinarith [norm_nonneg (superLearner A ω), norm_nonneg
        (ghostPoint superPoint superBits i ω), abs_nonneg
          ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ]
    rw [Set.mem_Icc]
    exact ⟨by linarith [neg_abs_le ⟪superLearner A ω,
        ghostPoint superPoint superBits i ω⟫_ℝ],
      by linarith [le_abs_self ⟪superLearner A ω,
        ghostPoint superPoint superBits i ω⟫_ℝ]⟩
  have hR := integral_of_indepFun_pair hthm hgm
    (indepFun_superLearner_ghostPoint D μR μG hA i)
    (F := fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) => ψ ⟪q.1, q.2⟫_ℝ)
    hFm.aestronglyMeasurable hRint
  rw [ghostPoint_law D μR μG i] at hR
  rw [hLmap, hR]
  have hLint : Integrable (fun t : EuclideanSpace ℝ (Fin d) => ψ ⟪t, μ⟫_ℝ)
      ((superMeasure n D μR μG).map (superLearner A)) := by
    refine Integrable.of_bound
      ((hψ.comp (continuous_id.inner continuous_const).measurable)).aestronglyMeasurable C ?_
    filter_upwards [hae1] with t ht
    refine hC _ ?_
    have h := abs_real_inner_le_norm t μ
    have h2 : |⟪t, μ⟫_ℝ| ≤ 1 := by
      nlinarith [norm_nonneg t, norm_nonneg μ, abs_nonneg ⟪t, μ⟫_ℝ]
    rw [Set.mem_Icc]
    exact ⟨by linarith [neg_abs_le ⟪t, μ⟫_ℝ],
      by linarith [le_abs_self ⟪t, μ⟫_ℝ]⟩
  have hRint2 : Integrable (fun t : EuclideanSpace ℝ (Fin d) => ∫ z, ψ ⟪t, z⟫_ℝ ∂D)
      ((superMeasure n D μR μG).map (superLearner A)) := by
    refine Integrable.of_bound
      (hFm.stronglyMeasurable.integral_prod_right').aestronglyMeasurable C ?_
    filter_upwards [hae1] with t ht
    have hb : ‖∫ z, ψ ⟪t, z⟫_ℝ ∂D‖ ≤ C * D.real Set.univ :=
      norm_integral_le_of_norm_le_const (by
        filter_upwards [hmemD t ht] with z hz
        exact hC _ hz)
    rwa [probReal_univ, mul_one] at hb
  refine integral_mono_ae hLint hRint2 ?_
  filter_upwards [hae1] with t ht
  exact hjen t ht

/-- **Ghost Jensen (`hjensen`) in the shape `NativeBudgets` uses.** With `ψ(t) = φ(t) + b t` the
shifted link, `E[φ(m) + b m] ≤ E[φ(gh_i) + b gh_i]` for the mean margin
`m = ⟪θ̂, μ⟫` and the ghost margin `gh_i = ⟪θ̂, Z^gh_i⟫`. -/
theorem ball_integral_ghost_link_jensen (hD : IsBallLaw d μ D) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hth : ∀ x r, ‖A x r‖ ≤ 1) {φ : ℝ → ℝ} {b : ℝ} (hφ : Measurable φ)
    (hconv : ConvexOn ℝ (Set.Icc (-1 : ℝ) 1) fun t => φ t + b * t)
    (hcont : ContinuousOn (fun t => φ t + b * t) (Set.Icc (-1 : ℝ) 1))
    (hpm : ‖μ‖ ≤ 1) (i : Fin n) :
    (∫ ω, φ ⟪superLearner A ω, μ⟫_ℝ + b * ⟪superLearner A ω, μ⟫_ℝ
        ∂(superMeasure n D μR μG))
      ≤ ∫ ω, φ ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
          + b * ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
        ∂(superMeasure n D μR μG) :=
  ball_integral_ghost_convex_ge μR μG hD hd hA hth (hφ.add (measurable_const.mul measurable_id))
    hconv hcont hpm i

end Ghost

end LossOnlyTraceability.Sphere


==> anc/lean/LossOnlyTraceability/Sphere/Basic.lean <==
import LossOnlyTraceability.NativeFingerprintTransport
import Mathlib.Analysis.Calculus.ParametricIntegral
import Mathlib.Analysis.SpecialFunctions.Log.Deriv
import Mathlib.MeasureTheory.Integral.IntegralEqImproper
import Mathlib.MeasureTheory.Constructions.Pi

/-! Spherical tilt families: the exponential-tilt family of a law on the unit sphere.

For a probability law `D₀` on `ℝ^d` (points `z : EuclideanSpace ℝ (Fin d)`) and a natural
parameter `h : Fin d → ℝ` put `h·z = ∑_k h_k z_k`,

* `Z₀(h) = E_{D₀} e^{h·z}` (`sphPartition`) and `Λ₀ = log Z₀`;
* the tilted law `D_h(dz) = e^{h·z} / Z₀(h) · D₀(dz)` (`sphTiltLaw`);
* `E_h[a] = E_{D₀}[a(z) e^{h·z}] / Z₀(h)` (`sphExp`), and the tilted mean `μ_h` (`sphMean`).

This file proves the basic facts used by the conjugate-prior identities: `D_h` is a probability
law carried by the unit sphere whenever `D₀` is; along every line `s ↦ h + s u` the map
`s ↦ E_{h+su}[a]` is differentiable at `s = 0` with derivative
`E_h[a·(u·z)] − E_h[a] E_h[u·z]` (differentiation under the integral sign, the integrands being
bounded on the unit ball); and the one-coordinate integration by parts
`∫_{ℝ^d} ∂_k f = 0` for integrable `f` with integrable partial derivative, proved from the
one-dimensional statement and Fubini (no `d`-dimensional integration-by-parts module is used). -/

noncomputable section

namespace LossOnlyTraceability.Sphere

open MeasureTheory ProbabilityTheory Filter Topology
open scoped BigOperators InnerProductSpace ENNReal NNReal

variable {d : ℕ}

/-! ### The pairing `h·z` -/

/-- The pairing `h·z = ∑_k h_k z_k` of a natural parameter with a point. -/
def sdot (h : Fin d → ℝ) (z : EuclideanSpace ℝ (Fin d)) : ℝ := ∑ k, h k * z k

/-- The `ℓ¹` size `∑_k |h_k|` of a natural parameter. -/
def l1 (h : Fin d → ℝ) : ℝ := ∑ k, |h k|

theorem l1_nonneg (h : Fin d → ℝ) : 0 ≤ l1 h := Finset.sum_nonneg fun k _ => abs_nonneg _

theorem abs_sdot_le (h : Fin d → ℝ) {z : EuclideanSpace ℝ (Fin d)} (hz : ‖z‖ ≤ 1) :
    |sdot h z| ≤ l1 h := by
  unfold sdot l1
  refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun k _ => ?_)
  rw [abs_mul]
  have h1 : |z k| ≤ 1 := (abs_euclidean_coord_le_norm z k).trans hz
  calc |h k| * |z k| ≤ |h k| * 1 := mul_le_mul_of_nonneg_left h1 (abs_nonneg _)
    _ = |h k| := mul_one _

theorem sdot_add_smul (h u : Fin d → ℝ) (s : ℝ) (z : EuclideanSpace ℝ (Fin d)) :
    sdot (h + s • u) z = sdot h z + s * sdot u z := by
  unfold sdot
  rw [Finset.mul_sum, ← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl fun k _ => ?_
  simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
  ring

theorem sdot_single (k : Fin d) (z : EuclideanSpace ℝ (Fin d)) :
    sdot (Pi.single k (1 : ℝ)) z = z k := by
  unfold sdot
  rw [Finset.sum_eq_single k]
  · simp
  · intro j _ hj
    simp [Pi.single_apply, hj]
  · intro hk
    exact absurd (Finset.mem_univ k) hk

theorem l1_add_le (h u : Fin d → ℝ) : l1 (h + u) ≤ l1 h + l1 u := by
  unfold l1
  rw [← Finset.sum_add_distrib]
  exact Finset.sum_le_sum fun k _ => abs_add_le _ _

theorem l1_smul (s : ℝ) (u : Fin d → ℝ) : l1 (s • u) = |s| * l1 u := by
  unfold l1
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl fun k _ => ?_
  simp [abs_mul]

theorem measurable_sdot (h : Fin d → ℝ) :
    Measurable fun z : EuclideanSpace ℝ (Fin d) => sdot h z :=
  Finset.measurable_sum _ fun k _ => (measurable_euclidean_coord k).const_mul (h k)

theorem continuous_sdot_left (z : EuclideanSpace ℝ (Fin d)) :
    Continuous fun h : Fin d → ℝ => sdot h z := by
  unfold sdot
  fun_prop

theorem measurable_sdot_prod :
    Measurable fun p : (Fin d → ℝ) × EuclideanSpace ℝ (Fin d) => sdot p.1 p.2 :=
  Finset.measurable_sum _ fun k _ =>
    ((measurable_pi_apply k).comp measurable_fst).mul
      ((measurable_euclidean_coord k).comp measurable_snd)

/-! ### The partition function, the tilted law and tilted expectations -/

section Tilt

variable (D₀ : Measure (EuclideanSpace ℝ (Fin d)))

/-- `I_a(h) = E_{D₀}[a(z) e^{h·z}]`. -/
def sphMoment (a : EuclideanSpace ℝ (Fin d) → ℝ) (h : Fin d → ℝ) : ℝ :=
  ∫ z, a z * Real.exp (sdot h z) ∂D₀

/-- The partition function `Z₀(h) = E_{D₀} e^{h·z}`. -/
def sphPartition (h : Fin d → ℝ) : ℝ := ∫ z, Real.exp (sdot h z) ∂D₀

/-- The log-partition function `Λ₀(h) = log Z₀(h)`. -/
def sphLogPartition (h : Fin d → ℝ) : ℝ := Real.log (sphPartition D₀ h)

/-- The density `e^{h·z}/Z₀(h)` of `D_h` with respect to `D₀`. -/
def sphDensity (h : Fin d → ℝ) (z : EuclideanSpace ℝ (Fin d)) : ℝ :=
  Real.exp (sdot h z) / sphPartition D₀ h

/-- The tilted law `D_h = e^{h·z}/Z₀(h) · D₀`. -/
def sphTiltLaw (h : Fin d → ℝ) : Measure (EuclideanSpace ℝ (Fin d)) :=
  D₀.withDensity fun z => ENNReal.ofReal (sphDensity D₀ h z)

/-- Tilted expectation `E_h[a] = I_a(h)/Z₀(h)`. -/
def sphExp (a : EuclideanSpace ℝ (Fin d) → ℝ) (h : Fin d → ℝ) : ℝ :=
  sphMoment D₀ a h / sphPartition D₀ h

/-- The tilted mean `μ_h = (E_h z_k)_k`. -/
def sphMean (h : Fin d → ℝ) : EuclideanSpace ℝ (Fin d) :=
  WithLp.toLp 2 fun k => sphExp D₀ (fun z => z k) h

theorem sphMean_apply (h : Fin d → ℝ) (k : Fin d) :
    sphMean D₀ h k = sphExp D₀ (fun z => z k) h := rfl

theorem sphPartition_eq_sphMoment (h : Fin d → ℝ) :
    sphPartition D₀ h = sphMoment D₀ (fun _ => 1) h := by
  simp [sphPartition, sphMoment]

variable {D₀}

theorem sphPartition_nonneg (h : Fin d → ℝ) : 0 ≤ sphPartition D₀ h :=
  integral_nonneg fun _ => (Real.exp_pos _).le

theorem sphDensity_nonneg (h : Fin d → ℝ) (z : EuclideanSpace ℝ (Fin d)) :
    0 ≤ sphDensity D₀ h z :=
  div_nonneg (Real.exp_pos _).le (sphPartition_nonneg h)

theorem measurable_sphDensity (h : Fin d → ℝ) : Measurable (sphDensity D₀ h) :=
  ((measurable_sdot h).exp).div_const _

variable [IsProbabilityMeasure D₀] (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1)
include hball

/-- Bounded measurable functions of the point times `e^{h·z}` are integrable. -/
theorem integrable_mul_exp_sdot {a : EuclideanSpace ℝ (Fin d) → ℝ} (ha : Measurable a) {A : ℝ}
    (hA : ∀ z : EuclideanSpace ℝ (Fin d), ‖z‖ ≤ 1 → |a z| ≤ A) (h : Fin d → ℝ) :
    Integrable (fun z => a z * Real.exp (sdot h z)) D₀ := by
  refine integrable_of_unit_ball_bound hball (ha.mul (measurable_sdot h).exp)
    (A * Real.exp (l1 h)) fun z hz => ?_
  rw [abs_mul, abs_of_pos (Real.exp_pos _)]
  have h1 : Real.exp (sdot h z) ≤ Real.exp (l1 h) :=
    Real.exp_le_exp.2 ((le_abs_self _).trans (abs_sdot_le h hz))
  exact mul_le_mul (hA z hz) h1 (Real.exp_pos _).le ((abs_nonneg _).trans (hA z hz))

theorem integrable_exp_sdot (h : Fin d → ℝ) :
    Integrable (fun z => Real.exp (sdot h z)) D₀ := by
  have := integrable_mul_exp_sdot hball (a := fun _ => (1 : ℝ)) measurable_const (A := 1)
    (fun _ _ => by simp) h
  simpa using this

/-- `Z₀(h) ≥ e^{-‖h‖₁} > 0`. -/
theorem exp_neg_l1_le_sphPartition (h : Fin d → ℝ) :
    Real.exp (-l1 h) ≤ sphPartition D₀ h := by
  have hle : (∫ _z, Real.exp (-l1 h) ∂D₀) ≤ sphPartition D₀ h := by
    refine integral_mono_ae (integrable_const _) (integrable_exp_sdot hball h) ?_
    filter_upwards [hball] with z hz
    exact Real.exp_le_exp.2 (by linarith [neg_abs_le (sdot h z), abs_sdot_le h hz])
  simpa using hle

theorem sphPartition_pos (h : Fin d → ℝ) : 0 < sphPartition D₀ h :=
  (Real.exp_pos _).trans_le (exp_neg_l1_le_sphPartition hball h)

theorem sphPartition_le_exp_l1 (h : Fin d → ℝ) : sphPartition D₀ h ≤ Real.exp (l1 h) := by
  have hle : sphPartition D₀ h ≤ ∫ _z, Real.exp (l1 h) ∂D₀ := by
    refine integral_mono_ae (integrable_exp_sdot hball h) (integrable_const _) ?_
    filter_upwards [hball] with z hz
    exact Real.exp_le_exp.2 ((le_abs_self _).trans (abs_sdot_le h hz))
  simpa using hle

/-- `D_h` is a probability law. -/
theorem isProbabilityMeasure_sphTiltLaw (h : Fin d → ℝ) :
    IsProbabilityMeasure (sphTiltLaw D₀ h) := by
  constructor
  have hint : Integrable (sphDensity D₀ h) D₀ :=
    (integrable_exp_sdot hball h).div_const _
  rw [sphTiltLaw, withDensity_apply _ MeasurableSet.univ, Measure.restrict_univ,
    ← ofReal_integral_eq_lintegral_ofReal hint (ae_of_all _ fun z => sphDensity_nonneg h z)]
  have h1 : (∫ z, sphDensity D₀ h z ∂D₀) = 1 := by
    rw [show (fun z => sphDensity D₀ h z) = fun z => Real.exp (sdot h z) / sphPartition D₀ h
      from rfl, integral_div]
    exact div_self (sphPartition_pos hball h).ne'
  rw [h1, ENNReal.ofReal_one]

omit [IsProbabilityMeasure D₀] hball in
/-- Integrals against `D_h` are `D₀`-integrals against the density. -/
theorem integral_sphTiltLaw (h : Fin d → ℝ) (g : EuclideanSpace ℝ (Fin d) → ℝ) :
    ∫ z, g z ∂(sphTiltLaw D₀ h) = ∫ z, sphDensity D₀ h z * g z ∂D₀ := by
  rw [sphTiltLaw, integral_withDensity_eq_integral_toReal_smul
    (measurable_sphDensity h).ennreal_ofReal (ae_of_all _ fun _ => ENNReal.ofReal_lt_top)]
  refine integral_congr_ae (ae_of_all _ fun z => ?_)
  simp only [smul_eq_mul, ENNReal.toReal_ofReal (sphDensity_nonneg h z)]

omit [IsProbabilityMeasure D₀] hball in
/-- `E_h[a]` is the `D_h`-integral of `a`. -/
theorem integral_sphTiltLaw_eq_sphExp (h : Fin d → ℝ) (a : EuclideanSpace ℝ (Fin d) → ℝ) :
    ∫ z, a z ∂(sphTiltLaw D₀ h) = sphExp D₀ a h := by
  rw [integral_sphTiltLaw, sphExp, sphMoment, ← integral_div]
  refine integral_congr_ae (ae_of_all _ fun z => ?_)
  simp only [sphDensity]
  ring

omit [IsProbabilityMeasure D₀] hball in
/-- `D_h` is carried by the unit ball (resp. sphere) when `D₀` is. -/
theorem ae_sphTiltLaw {P : EuclideanSpace ℝ (Fin d) → Prop} (hP : ∀ᵐ z ∂D₀, P z)
    (h : Fin d → ℝ) : ∀ᵐ z ∂(sphTiltLaw D₀ h), P z :=
  (withDensity_absolutelyContinuous D₀ _).ae_le hP

/-- `|E_h[a]| ≤ A` for `|a| ≤ A` on the unit ball. -/
theorem abs_sphExp_le {a : EuclideanSpace ℝ (Fin d) → ℝ} (ha : Measurable a) {A : ℝ}
    (hA : ∀ z : EuclideanSpace ℝ (Fin d), ‖z‖ ≤ 1 → |a z| ≤ A) (h : Fin d → ℝ) :
    |sphExp D₀ a h| ≤ A := by
  haveI := isProbabilityMeasure_sphTiltLaw hball h
  rw [← integral_sphTiltLaw_eq_sphExp]
  have hb : ∀ᵐ z ∂(sphTiltLaw D₀ h), ‖a z‖ ≤ A := by
    filter_upwards [ae_sphTiltLaw hball h] with z hz
    rw [Real.norm_eq_abs]
    exact hA z hz
  have := norm_integral_le_of_norm_le_const hb
  simpa [Real.norm_eq_abs] using this

/-- The tilted mean lies in the unit ball. -/
theorem norm_sphMean_le_one (h : Fin d → ℝ) : ‖sphMean D₀ h‖ ≤ 1 := by
  haveI := isProbabilityMeasure_sphTiltLaw hball h
  -- `‖μ_h‖² = E_h⟪μ_h, z⟫ ≤ ‖μ_h‖`
  have hinner : ⟪sphMean D₀ h, sphMean D₀ h⟫_ℝ
      = ∫ z, ⟪sphMean D₀ h, z⟫_ℝ ∂(sphTiltLaw D₀ h) := by
    have hrw : ∀ z : EuclideanSpace ℝ (Fin d),
        ⟪sphMean D₀ h, z⟫_ℝ = ∑ k, sphMean D₀ h k * z k :=
      fun z => real_inner_eq_sum_apply _ z
    simp only [hrw]
    rw [integral_finsetSum _ fun k _ => ?_]
    · refine Finset.sum_congr rfl fun k _ => ?_
      rw [integral_const_mul, integral_sphTiltLaw_eq_sphExp, sphMean_apply]
    · refine Integrable.const_mul ?_ _
      refine Integrable.of_bound (measurable_euclidean_coord k).aestronglyMeasurable 1 ?_
      filter_upwards [ae_sphTiltLaw hball h] with z hz
      rw [Real.norm_eq_abs]
      exact (abs_euclidean_coord_le_norm z k).trans hz
  have hle : (∫ z, ⟪sphMean D₀ h, z⟫_ℝ ∂(sphTiltLaw D₀ h)) ≤ ‖sphMean D₀ h‖ := by
    have hb : ∀ᵐ z ∂(sphTiltLaw D₀ h), ‖⟪sphMean D₀ h, z⟫_ℝ‖ ≤ ‖sphMean D₀ h‖ := by
      filter_upwards [ae_sphTiltLaw hball h] with z hz
      rw [Real.norm_eq_abs]
      exact (abs_real_inner_le_norm _ _).trans
        (by nlinarith [norm_nonneg (sphMean D₀ h), norm_nonneg z])
    have := norm_integral_le_of_norm_le_const hb
    simp only [probReal_univ, mul_one, Real.norm_eq_abs] at this
    exact (le_abs_self _).trans this
  rw [hinner.symm, real_inner_self_eq_norm_sq] at hle
  nlinarith [norm_nonneg (sphMean D₀ h)]

/-! ### Differentiation along lines -/

/-- **Differentiation under the integral sign.** For a measurable `a` bounded by `A` on the unit
ball, `s ↦ I_a(h + s u)` has derivative `I_{a·(u·z)}(h)` at `s = 0`. -/
theorem hasDerivAt_sphMoment {a : EuclideanSpace ℝ (Fin d) → ℝ} (ha : Measurable a) {A : ℝ}
    (hA0 : 0 ≤ A) (hA : ∀ z : EuclideanSpace ℝ (Fin d), ‖z‖ ≤ 1 → |a z| ≤ A)
    (h u : Fin d → ℝ) :
    HasDerivAt (fun s : ℝ => sphMoment D₀ a (h + s • u))
      (sphMoment D₀ (fun z => a z * sdot u z) h) 0 := by
  have hmeasF : ∀ s : ℝ, AEStronglyMeasurable
      (fun z => a z * Real.exp (sdot (h + s • u) z)) D₀ := fun s =>
    (ha.mul (measurable_sdot _).exp).aestronglyMeasurable
  have key := hasDerivAt_integral_of_dominated_loc_of_deriv_le (μ := D₀) (x₀ := (0 : ℝ))
    (F := fun s z => a z * Real.exp (sdot (h + s • u) z))
    (F' := fun s z => a z * sdot u z * Real.exp (sdot (h + s • u) z))
    (bound := fun _ => A * l1 u * Real.exp (l1 h + l1 u))
    (s := Metric.ball (0 : ℝ) 1) (Metric.ball_mem_nhds 0 one_pos)
    (Eventually.of_forall hmeasF)
    (by simpa using integrable_mul_exp_sdot hball ha hA h)
    (((ha.mul (measurable_sdot u)).mul (measurable_sdot _).exp).aestronglyMeasurable)
    (by
      filter_upwards [hball] with z hz s hs
      have hs1 : |s| ≤ 1 := by
        rw [Metric.mem_ball, dist_zero_right, Real.norm_eq_abs] at hs
        exact hs.le
      rw [Real.norm_eq_abs, abs_mul, abs_mul, abs_of_pos (Real.exp_pos _)]
      have h1 : |sdot (h + s • u) z| ≤ l1 h + l1 u := by
        refine (abs_sdot_le _ hz).trans ((l1_add_le _ _).trans ?_)
        rw [l1_smul]
        nlinarith [l1_nonneg u, abs_nonneg s]
      have h2 : Real.exp (sdot (h + s • u) z) ≤ Real.exp (l1 h + l1 u) :=
        Real.exp_le_exp.2 ((le_abs_self _).trans h1)
      have h3 : |a z| * |sdot u z| ≤ A * l1 u :=
        mul_le_mul (hA z hz) (abs_sdot_le u hz) (abs_nonneg _) hA0
      exact mul_le_mul h3 h2 (Real.exp_pos _).le (mul_nonneg hA0 (l1_nonneg u)))
    (integrable_const _)
    (by
      refine Eventually.of_forall fun z s _ => ?_
      have hfun : (fun t : ℝ => a z * Real.exp (sdot (h + t • u) z))
          = fun t => a z * Real.exp (sdot h z + t * sdot u z) :=
        funext fun t => by rw [sdot_add_smul]
      rw [hfun, sdot_add_smul]
      have hd := (((hasDerivAt_id' s).mul_const (sdot u z)).const_add (sdot h z)).exp.const_mul
        (a z)
      exact hd.congr_deriv (by ring))
  have e0 : (fun z => a z * sdot u z * Real.exp (sdot (h + (0 : ℝ) • u) z))
      = fun z => a z * sdot u z * Real.exp (sdot h z) := by
    funext z
    rw [zero_smul, add_zero]
  have hval : (∫ z, a z * sdot u z * Real.exp (sdot (h + (0 : ℝ) • u) z) ∂D₀)
      = sphMoment D₀ (fun z => a z * sdot u z) h := by
    rw [e0]
    rfl
  exact key.2.congr_deriv hval

/-- The derivative of the partition function along a line. -/
theorem hasDerivAt_sphPartition (h u : Fin d → ℝ) :
    HasDerivAt (fun s : ℝ => sphPartition D₀ (h + s • u))
      (sphMoment D₀ (fun z => sdot u z) h) 0 := by
  have := hasDerivAt_sphMoment hball (a := fun _ => (1 : ℝ)) measurable_const zero_le_one
    (fun _ _ => by simp) h u
  simp only [one_mul] at this
  have e : (fun s : ℝ => sphPartition D₀ (h + s • u))
      = fun s => sphMoment D₀ (fun _ => 1) (h + s • u) :=
    funext fun s => sphPartition_eq_sphMoment D₀ _
  rw [e]
  exact this

/-- **The tilted expectation along a line.** `s ↦ E_{h+su}[a]` has derivative
`E_h[a·(u·z)] − E_h[a] E_h[u·z]` at `s = 0`. -/
theorem hasDerivAt_sphExp {a : EuclideanSpace ℝ (Fin d) → ℝ} (ha : Measurable a) {A : ℝ}
    (hA0 : 0 ≤ A) (hA : ∀ z : EuclideanSpace ℝ (Fin d), ‖z‖ ≤ 1 → |a z| ≤ A)
    (h u : Fin d → ℝ) :
    HasDerivAt (fun s : ℝ => sphExp D₀ a (h + s • u))
      (sphExp D₀ (fun z => a z * sdot u z) h - sphExp D₀ a h * sphExp D₀ (fun z => sdot u z) h)
      0 := by
  have hM := hasDerivAt_sphMoment hball ha hA0 hA h u
  have hZ := hasDerivAt_sphPartition hball h u
  have hZ0 : sphPartition D₀ (h + (0 : ℝ) • u) ≠ 0 := by
    rw [zero_smul, add_zero]
    exact (sphPartition_pos hball h).ne'
  have hq := hM.div hZ hZ0
  have hZp := (sphPartition_pos hball h).ne'
  refine hq.congr_deriv ?_
  simp only [zero_smul, add_zero, sphExp]
  field_simp

/-- The derivative of the log-partition function along a line is `E_h[u·z]`. -/
theorem hasDerivAt_sphLogPartition (h u : Fin d → ℝ) :
    HasDerivAt (fun s : ℝ => sphLogPartition D₀ (h + s • u))
      (sphExp D₀ (fun z => sdot u z) h) 0 := by
  have hZ := hasDerivAt_sphPartition hball h u
  have hZ0 : sphPartition D₀ (h + (0 : ℝ) • u) ≠ 0 := by
    rw [zero_smul, add_zero]
    exact (sphPartition_pos hball h).ne'
  refine (hZ.log hZ0).congr_deriv ?_
  simp only [zero_smul, add_zero, sphExp]

omit [IsProbabilityMeasure D₀] hball in
theorem sphExp_sdot_single (h : Fin d → ℝ) (k : Fin d) :
    sphExp D₀ (fun z => sdot (Pi.single k (1 : ℝ)) z) h = sphMean D₀ h k := by
  simp only [sdot_single, sphMean_apply]

/-! ### Continuity in the parameter -/

omit hball in
/-- `h ↦ I_a(h)` is continuous for bounded measurable `a`. -/
theorem continuous_sphMoment (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1) {a : EuclideanSpace ℝ (Fin d) → ℝ}
    (ha : Measurable a) {A : ℝ} (hA0 : 0 ≤ A)
    (hA : ∀ z : EuclideanSpace ℝ (Fin d), ‖z‖ ≤ 1 → |a z| ≤ A) :
    Continuous (sphMoment D₀ a) := by
  refine continuous_iff_continuousAt.2 fun h₀ => ?_
  refine continuousAt_of_dominated (bound := fun _ => A * Real.exp (l1 h₀ + d)) ?_ ?_
    (integrable_const _) ?_
  · exact Eventually.of_forall fun h => (ha.mul (measurable_sdot h).exp).aestronglyMeasurable
  · have hnb : ∀ᶠ h in 𝓝 h₀, h ∈ Metric.ball h₀ 1 := Metric.ball_mem_nhds h₀ one_pos
    filter_upwards [hnb] with h hh
    filter_upwards [hball] with z hz
    rw [Real.norm_eq_abs, abs_mul, abs_of_pos (Real.exp_pos _)]
    have hl : l1 h ≤ l1 h₀ + d := by
      have hsplit : h = h₀ + (h - h₀) := by abel
      rw [hsplit]
      refine (l1_add_le _ _).trans ?_
      have hd : l1 (h - h₀) ≤ d := by
        unfold l1
        have hk : ∀ k, |(h - h₀) k| ≤ 1 := fun k => by
          have := norm_le_pi_norm (h - h₀) k
          rw [Real.norm_eq_abs] at this
          rw [Metric.mem_ball, dist_eq_norm] at hh
          linarith
        calc (∑ k, |(h - h₀) k|) ≤ ∑ _k : Fin d, (1 : ℝ) := Finset.sum_le_sum fun k _ => hk k
          _ = d := by simp
      simpa [add_sub_cancel] using add_le_add_left hd (l1 h₀)
    have h2 : Real.exp (sdot h z) ≤ Real.exp (l1 h₀ + d) :=
      Real.exp_le_exp.2 ((le_abs_self _).trans ((abs_sdot_le h hz).trans hl))
    exact mul_le_mul (hA z hz) h2 (Real.exp_pos _).le hA0
  · exact Eventually.of_forall fun z =>
      (continuous_const.mul (Real.continuous_exp.comp (continuous_sdot_left z))).continuousAt

omit hball in
theorem continuous_sphPartition (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1) :
    Continuous (sphPartition D₀) := by
  have := continuous_sphMoment hball (a := fun _ => (1 : ℝ)) measurable_const zero_le_one
    (fun _ _ => by simp)
  have e : sphPartition D₀ = sphMoment D₀ (fun _ => 1) := funext fun h =>
    sphPartition_eq_sphMoment D₀ h
  rw [e]
  exact this

theorem continuous_sphLogPartition : Continuous (sphLogPartition D₀) :=
  (continuous_sphPartition hball).log fun h => (sphPartition_pos hball h).ne'

theorem continuous_sphExp {a : EuclideanSpace ℝ (Fin d) → ℝ} (ha : Measurable a) {A : ℝ}
    (hA0 : 0 ≤ A) (hA : ∀ z : EuclideanSpace ℝ (Fin d), ‖z‖ ≤ 1 → |a z| ≤ A) :
    Continuous (sphExp D₀ a) :=
  (continuous_sphMoment hball ha hA0 hA).div (continuous_sphPartition hball)
    fun h => (sphPartition_pos hball h).ne'

theorem continuous_sphMean : Continuous (sphMean D₀) := by
  have hc : ∀ k : Fin d, Continuous fun h => sphExp D₀ (fun z => z k) h := fun k =>
    continuous_sphExp hball (measurable_euclidean_coord k) zero_le_one
      fun z hz => (abs_euclidean_coord_le_norm z k).trans hz
  exact (PiLp.continuous_toLp 2 _).comp (continuous_pi hc)

theorem measurable_sphMean : Measurable (sphMean D₀) := (continuous_sphMean hball).measurable

end Tilt

/-! ### One-coordinate integration by parts on `ℝ^d` -/

section IBP

/-- **Integration by parts in one coordinate.** If `f` and `f'` are Lebesgue integrable on `ℝ^d`
and, at every point `x`, `s ↦ f(x + s e_k)` has derivative `f'(x)` at `s = 0`, then
`∫ f' = 0`. The proof splits off the `k`-th coordinate (`MeasurableEquiv.piFinSuccAbove`),
applies Fubini, and on almost every line uses
`integral_eq_zero_of_hasDerivAt_of_integrable`. -/
theorem integral_deriv_coord_eq_zero {d : ℕ} (k : Fin d) {f f' : (Fin d → ℝ) → ℝ}
    (hderiv : ∀ x, HasDerivAt (fun s : ℝ => f (x + s • Pi.single k (1 : ℝ))) (f' x) 0)
    (hf : Integrable f) (hf' : Integrable f') : ∫ x, f' x = 0 := by
  obtain ⟨d', rfl⟩ : ∃ d', d = d' + 1 := ⟨d - 1, by have := k.pos; omega⟩
  set e := MeasurableEquiv.piFinSuccAbove (fun _ : Fin (d' + 1) => ℝ) k with he
  have hmp : MeasurePreserving e volume (volume.prod volume) :=
    volume_preserving_piFinSuccAbove (fun _ : Fin (d' + 1) => ℝ) k
  have hsymm : MeasurePreserving e.symm (volume.prod volume) volume := hmp.symm
  have hes : ∀ (t : ℝ) (b : Fin d' → ℝ), e.symm (t, b) = Fin.insertNth k t b := fun t b => rfl
  have hF : Integrable (fun p : ℝ × (Fin d' → ℝ) => f (e.symm p)) (volume.prod volume) :=
    (hsymm.integrable_comp_emb e.symm.measurableEmbedding).2 hf
  have hF' : Integrable (fun p : ℝ × (Fin d' → ℝ) => f' (e.symm p)) (volume.prod volume) :=
    (hsymm.integrable_comp_emb e.symm.measurableEmbedding).2 hf'
  have hline : ∀ (b : Fin d' → ℝ) (t : ℝ),
      HasDerivAt (fun t' : ℝ => f (e.symm (t', b))) (f' (e.symm (t, b))) t := by
    intro b t
    have h1 := hderiv (e.symm (t, b))
    have h2 : HasDerivAt (fun t' : ℝ => f (e.symm (t, b) + (t' - t) • Pi.single k (1 : ℝ)))
        (f' (e.symm (t, b))) t := by
      have h0 : HasDerivAt (fun s : ℝ => f (e.symm (t, b) + s • Pi.single k (1 : ℝ)))
          (f' (e.symm (t, b))) (t - t) := by rw [sub_self]; exact h1
      exact h0.comp_sub_const t t
    have hpt : ∀ t' : ℝ, e.symm (t', b) = e.symm (t, b) + (t' - t) • Pi.single k (1 : ℝ) := by
      intro t'
      rw [hes, hes]
      funext j
      refine Fin.succAboveCases k ?_ (fun i => ?_) j
      · simp [Fin.insertNth_apply_same]
      · simp [Fin.insertNth_apply_succAbove, Fin.succAbove_ne]
    have hfun : (fun t' : ℝ => f (e.symm (t', b)))
        = fun t' => f (e.symm (t, b) + (t' - t) • Pi.single k (1 : ℝ)) :=
      funext fun t' => by rw [hpt t']
    rw [hfun]
    exact h2
  have hint : ∫ x, f' x = ∫ p, f' (e.symm p) ∂(volume.prod volume) :=
    (hsymm.integral_comp' f').symm
  rw [hint, integral_prod_symm _ hF']
  have hae : ∀ᵐ b ∂(volume : Measure (Fin d' → ℝ)), ∫ t, f' (e.symm (t, b)) = 0 := by
    filter_upwards [hF.prod_left_ae, hF'.prod_left_ae] with b hb hb'
    exact integral_eq_zero_of_hasDerivAt_of_integrable (fun t => hline b t) hb' hb
  rw [integral_congr_ae hae, integral_zero]

end IBP

end LossOnlyTraceability.Sphere


==> anc/lean/LossOnlyTraceability/Sphere/Budgets.lean <==
import LossOnlyTraceability.TiltFamily.MixtureBudgets

/-! Spherical tilt families: the signed-moment and raw-energy budgets of Proposition 7 on an
abstract mixture `π ⊗ₘ K` with a directional variance proxy `σ²/d` (`s2 = σ²`).

The σ² = 1 versions (`TiltFamily/MixtureBudgets`, `MixtureCore`, `SignedAbstract`,
`NativeBudgets{Signed,Energy}`) hard-code three scales: the Lemma 9 thresholds `K + s u`, the
ghost second moment `E(s^gh)² ≤ E‖θ̂‖²/d`, and the prior factor `(1 + 2/d)^{q/2}`. The
declarations below are those proofs with the three scales as parameters:

* thresholds `σ²K + σ²s u` (the weighted energy becomes `σ² C_θ`, `sph_weighted_energy_le`,
  because `T̄₁(w; σ²K, σ²s) = σ² T̄₁(w; K, s)`);
* ghost factor `σ²/d` (the raw energy becomes `σ² V`, `sph_raw_energy_budget`);
* a prior factor `F₁` in `E‖μ‖^{2q} ≤ v^q F₁^{q/2}` (the mixed scale becomes `sphMixedScale`).

`sph_signed_moment_budget` is `native_signed_moment_budget_of_alignment` with `κ`, `Q_θ`, `C_θ`
free. The arguments are the same; only the constants are threaded through. -/

noncomputable section

namespace LossOnlyTraceability.Sphere

open MeasureTheory ProbabilityTheory LossOnlyTraceability.TiltFamily
open scoped InnerProductSpace BigOperators ENNReal Matrix.Norms.L2Operator

/-- The mixed scale `Q_θ(F₁) = {√(wv) + C₀ v^{q/2} F₁^{q/4}}²` (for `F₁ = 1 + 2/d` this is
`nativeMixedScale`). -/
def sphMixedScale (a b B r ε F1 : ℝ) : ℝ :=
  (Real.sqrt (nativeErrorScale a r ε * nativePriorVariance b B r ε) +
    nativeOptimizerConstant a b r *
      nativePriorVariance b B r ε ^ (powerDualExponent r / 2) *
      F1 ^ (powerDualExponent r / 4)) ^ 2

theorem sphMixedScale_nonneg (a b B r ε F1 : ℝ) : 0 ≤ sphMixedScale a b B r ε F1 := sq_nonneg _

theorem weightedTailBound_mul (A w K s c : ℝ) :
    weightedTailBound A w (c * K) (c * s) = c * weightedTailBound A w K s := by
  unfold weightedTailBound
  split_ifs <;> ring

section Abstract

variable {Ω : Type*} [MeasurableSpace Ω]

/-- **The signed-moment budget with the alignment as a parameter.** Mirror of
`native_signed_moment_budget` (NativeBudgetsSigned.lean): identical hypotheses except the
calibration `hcal : Aφ ≤ b E m` for an arbitrary level `Aφ`; same proof. -/
theorem sph_signed_moment_budget {b H κ Qθ Cθ : ℝ} {n : ℕ} {Ω : Type*}
    [MeasurableSpace Ω] {μ : Measure Ω} [IsProbabilityMeasure μ] (φ dφ : ℝ → ℝ)
    (Delta sTr : Ω → Fin n → ℝ) (gh : Ω → Fin n → ℝ) (mm : Ω → ℝ) (Aφ : ℝ)
    (hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (dφ t) t)
    (hcont : ContinuousOn dφ (Set.Icc (-1 : ℝ) 1))
    (hHb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, ∀ u ∈ Set.Icc (-1 : ℝ) 1, |dφ t - dφ u| ≤ H * |t - u|)
    (hH0 : 0 ≤ H)
    (hmem : ∀ᵐ ω ∂μ, mm ω ∈ Set.Icc (-1 : ℝ) 1 ∧
      ∀ i, mm ω + sTr ω i ∈ Set.Icc (-1 : ℝ) 1)
    (hrelease : ∀ᵐ ω ∂μ, ∀ i, Delta ω i = φ (gh ω i) - φ (mm ω + sTr ω i))
    (hDeltaint : Integrable (fun ω => ∑ i, Delta ω i) μ)
    (hDeltaeach : ∀ i, Integrable (fun ω => Delta ω i) μ)
    (hghint : ∀ i, Integrable (fun ω => φ (gh ω i)) μ)
    (hghsum : Integrable (fun ω => ∑ i, φ (gh ω i)) μ)
    (hmmint : Integrable (fun ω => φ (mm ω)) μ)
    (hssum : Integrable (fun ω => ∑ i, sTr ω i) μ)
    (hseach : ∀ i, Integrable (fun ω => sTr ω i) μ)
    (hsqint : Integrable (fun ω => ∑ i, sTr ω i ^ 2) μ)
    (hduint : Integrable (fun ω => dφ (mm ω) * ∑ i, sTr ω i) μ)
    (hjensen : ∀ i, (∫ ω, φ (mm ω) + b * mm ω ∂μ) ≤ ∫ ω, φ (gh ω i) + b * gh ω i ∂μ)
    (hcenter : ∀ i, (∫ ω, gh ω i ∂μ) = ∫ ω, mm ω ∂μ)
    (hmmL : Integrable mm μ)
    (hghL : ∀ i, Integrable (fun ω => gh ω i) μ)
    (hfp : (∑ i, ∫ ω, sTr ω i ∂μ) = κ * ∫ ω, mm ω ∂μ)
    (hkappa : 0 ≤ κ)
    (hcal : Aφ ≤ b * ∫ ω, mm ω ∂μ)
    (hcross : (∫ ω, |(dφ (mm ω) + b) * ∑ i, sTr ω i| ∂μ)
      ≤ H * Real.sqrt ((n : ℝ) * Qθ
        * Cθ))
    (henergy : (∫ ω, ∑ i, sTr ω i ^ 2 ∂μ) ≤ Cθ) :
    κ * Aφ -
        H * Real.sqrt ((n : ℝ) * Qθ * Cθ) -
        H * Cθ / 2 ≤ ∑ i, ∫ ω, Delta ω i ∂μ := by
  have htaylor : ∀ᵐ ω ∂μ, (∑ i, Delta ω i)
      ≥ (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω) - dφ (mm ω) * (∑ i, sTr ω i)
        - H / 2 * ∑ i, sTr ω i ^ 2 := by
    filter_upwards [hmem, hrelease] with ω hmemω hrel
    have hstep : ∀ i : Fin n, Delta ω i
        ≥ φ (gh ω i) - φ (mm ω) - dφ (mm ω) * sTr ω i - H / 2 * sTr ω i ^ 2 := by
      intro i
      have hdesc := native_descent_bound (φ := φ) (dφ := dφ) (H := H) (x := mm ω)
        (y := mm ω + sTr ω i) hderiv hcont hHb hH0 hmemω.1 (hmemω.2 i)
      have hsimp : mm ω + sTr ω i - mm ω = sTr ω i := by ring
      rw [hsimp] at hdesc
      rw [hrel i]
      linarith [hdesc]
    have hsum := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
    have hexp : (∑ i : Fin n, (φ (gh ω i) - φ (mm ω) - dφ (mm ω) * sTr ω i
        - H / 2 * sTr ω i ^ 2))
        = (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω) - dφ (mm ω) * (∑ i, sTr ω i)
          - H / 2 * ∑ i, sTr ω i ^ 2 := by
      rw [Finset.sum_sub_distrib, Finset.sum_sub_distrib, Finset.sum_sub_distrib,
        ← Finset.mul_sum, ← Finset.mul_sum, Finset.sum_const, Finset.card_univ,
        Fintype.card_fin, nsmul_eq_mul]
    rw [hexp] at hsum
    exact hsum
  have hintRHS : Integrable (fun ω => (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) μ :=
    ((hghsum.sub (hmmint.const_mul _)).sub hduint).sub (hsqint.const_mul _)
  have hmain : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      ≤ ∫ ω, ∑ i, Delta ω i ∂μ :=
    integral_mono_ae hintRHS hDeltaint htaylor
  have hsub1 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      = (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
          - dφ (mm ω) * (∑ i, sTr ω i)) ∂μ) - ∫ ω, (H / 2 * ∑ i, sTr ω i ^ 2) ∂μ :=
    integral_sub ((hghsum.sub (hmmint.const_mul _)).sub hduint) (hsqint.const_mul _)
  have hsub2 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i)) ∂μ)
      = (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)) ∂μ)
        - ∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ :=
    integral_sub (hghsum.sub (hmmint.const_mul _)) hduint
  have hsub3 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)) ∂μ)
      = (∫ ω, ∑ i, φ (gh ω i) ∂μ) - ∫ ω, (n : ℝ) * φ (mm ω) ∂μ :=
    integral_sub hghsum (hmmint.const_mul _)
  have hcm1 : (∫ ω, (n : ℝ) * φ (mm ω) ∂μ) = (n : ℝ) * ∫ ω, φ (mm ω) ∂μ :=
    integral_const_mul _ _
  have hcm2 : (∫ ω, (H / 2 * ∑ i, sTr ω i ^ 2) ∂μ) = H / 2 * ∫ ω, ∑ i, sTr ω i ^ 2 ∂μ :=
    integral_const_mul _ _
  have hfs : (∫ ω, ∑ i, φ (gh ω i) ∂μ) = ∑ i, ∫ ω, φ (gh ω i) ∂μ :=
    integral_finsetSum _ fun i _ => hghint i
  have hsplitint : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      = (∑ i, ∫ ω, φ (gh ω i) ∂μ) - (n : ℝ) * ∫ ω, φ (mm ω) ∂μ
        - (∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ) - H / 2 * ∫ ω, ∑ i, sTr ω i ^ 2 ∂μ := by
    rw [hsub1, hsub2, hsub3, hcm1, hcm2, hfs]
  have hjen : (n : ℝ) * (∫ ω, φ (mm ω) ∂μ) ≤ ∑ i, ∫ ω, φ (gh ω i) ∂μ := by
    have hstep : ∀ i : Fin n, (∫ ω, φ (mm ω) ∂μ) ≤ ∫ ω, φ (gh ω i) ∂μ := by
      intro i
      have h := hjensen i
      rw [integral_add hmmint (hmmL.const_mul b), integral_add (hghint i) ((hghL i).const_mul b),
        integral_const_mul, integral_const_mul, hcenter i] at h
      linarith [h]
    have := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at this
    exact this
  have hdusplit : (∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ)
      = (∫ ω, (dφ (mm ω) + b) * (∑ i, sTr ω i) ∂μ) - b * ∫ ω, ∑ i, sTr ω i ∂μ := by
    have hrw : (fun ω => (dφ (mm ω) + b) * (∑ i, sTr ω i))
        = fun ω => dφ (mm ω) * (∑ i, sTr ω i) + b * ∑ i, sTr ω i := by
      funext ω; ring
    rw [hrw, integral_add hduint (hssum.const_mul b), integral_const_mul]
    ring
  have hcrossle : (∫ ω, (dφ (mm ω) + b) * (∑ i, sTr ω i) ∂μ)
      ≤ H * Real.sqrt ((n : ℝ) * Qθ
        * Cθ) := by
    refine le_trans ?_ hcross
    exact le_trans (le_abs_self _) abs_integral_le_integral_abs
  have hsumss : (∫ ω, ∑ i, sTr ω i ∂μ) = κ * ∫ ω, mm ω ∂μ := by
    rw [integral_finsetSum _ fun i _ => hseach i]
    exact hfp
  have hsignal : κ * Aφ ≤ b * ∫ ω, ∑ i, sTr ω i ∂μ := by
    rw [hsumss]
    have h : κ * Aφ ≤ κ * (b * ∫ ω, mm ω ∂μ) :=
      mul_le_mul_of_nonneg_left hcal hkappa
    linarith [h]
  have hDeltaeq : (∫ ω, ∑ i, Delta ω i ∂μ) = ∑ i, ∫ ω, Delta ω i ∂μ :=
    integral_finsetSum _ fun i _ => hDeltaeach i
  rw [hsplitint, hdusplit] at hmain
  rw [hDeltaeq] at hmain
  linarith [hmain, hjen, hcrossle, hsignal,
    mul_le_mul_of_nonneg_left henergy (by linarith : (0 : ℝ) ≤ H / 2)]

/-- The mixed moment `E_Π[‖θ̂‖²‖μ_p‖²] ≤ Q_θ` (as in Appendix D.2): Minkowski applied to
`‖θ̂‖‖μ_p‖ ≤ ‖θ̂ - θ_p^*‖‖μ_p‖ + C₀‖μ_p‖^q`, with the pointwise-in-`p` error bound giving
`E[‖θ̂-θ_p^*‖²‖μ_p‖²] ≤ w v` and the prior moment `E‖μ_p‖^{2q} ≤ v^q(1+2/d)^{q/2}`. -/
theorem sph_mixed_moment_le {a b B r ε F1 : ℝ} {μ : Measure Ω} [IsProbabilityMeasure μ]
    (F enu tsu muqq : Ω → ℝ)
    (hFL : MemLp F 2 μ) (henuL : MemLp enu 2 μ) (htsuL : MemLp tsu 2 μ)
    (hle : ∀ᵐ ω ∂μ, |F ω| ≤ enu ω + tsu ω)
    (henu : (∫ ω, enu ω ^ 2 ∂μ)
      ≤ nativeErrorScale a r ε * nativePriorVariance b B r ε)
    (hC00 : 0 ≤ nativeOptimizerConstant a b r) (hv0 : 0 ≤ nativePriorVariance b B r ε)
    (hd0 : (0 : ℝ) ≤ F1)
    (htsu : ∀ᵐ ω ∂μ, tsu ω ^ 2 ≤ nativeOptimizerConstant a b r ^ 2 * muqq ω)
    (hmuint : Integrable muqq μ)
    (hmu : (∫ ω, muqq ω ∂μ) ≤ nativePriorVariance b B r ε ^ powerDualExponent r
      * F1 ^ (powerDualExponent r / 2)) :
    (∫ ω, F ω ^ 2 ∂μ) ≤ sphMixedScale a b B r ε F1 := by
  set q : ℝ := powerDualExponent r with hq
  set v : ℝ := nativePriorVariance b B r ε with hv
  set C₀ : ℝ := nativeOptimizerConstant a b r with hC0
  have hts2 : (∫ ω, tsu ω ^ 2 ∂μ) ≤ C₀ ^ 2 * (v ^ q * F1 ^ (q / 2)) := by
    have hmono : (∫ ω, tsu ω ^ 2 ∂μ) ≤ ∫ ω, C₀ ^ 2 * muqq ω ∂μ :=
      integral_mono_ae htsuL.integrable_sq (hmuint.const_mul _) htsu
    rw [integral_const_mul] at hmono
    exact le_trans hmono (mul_le_mul_of_nonneg_left hmu (sq_nonneg _))
  have hmink := integral_sq_le_sqrt_add_sq μ F enu tsu hFL henuL htsuL hle henu hts2
  have hsplit : Real.sqrt (C₀ ^ 2 * (v ^ q * F1 ^ (q / 2)))
      = C₀ * (v ^ (q / 2) * F1 ^ (q / 4)) := by
    rw [Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq hC00,
      Real.sqrt_mul (Real.rpow_nonneg hv0 _), sqrt_rpow_eq_rpow_half hv0,
      sqrt_rpow_eq_rpow_half hd0]
    have hqq : q / 2 / 2 = q / 4 := by ring
    rw [hqq]
  rw [hsplit] at hmink
  refine le_trans hmink (le_of_eq ?_)
  rw [sphMixedScale]
  ring

/-- The weighted energy with the scaled Lemma 9 thresholds: `E[‖θ̂‖² ‖B_tr‖²_op] ≤ σ² C_θ`. -/
theorem sph_weighted_energy_le {n d : ℕ} {a b B r ε s2 : ℝ} {μ : Measure Ω}
    [IsProbabilityMeasure μ] (hs2 : 0 ≤ s2) (tn Bop : Ω → ℝ)
    (htn : ∀ᵐ ω ∂μ, 0 ≤ tn ω ∧ tn ω ≤ 1) (htnm : AEMeasurable (fun ω => tn ω ^ 2) μ)
    (hBop0 : ∀ᵐ ω ∂μ, 0 ≤ Bop ω) (hBopm : AEMeasurable Bop μ)
    (htail : ∀ u : ℝ, 0 ≤ u →
      (μ {ω | s2 * matrixEnergyK ((n : ℝ) / d) + s2 * matrixEnergyS d * u < Bop ω}).toReal
        ≤ Real.exp (-u))
    (hw : (∫ ω, tn ω ^ 2 ∂μ) ≤ nativeLearnerScale a b B r ε) :
    (∫ ω, Bop ω * tn ω ^ 2 ∂μ) ≤ s2 * nativeEnergyScale a b B r ε n d := by
  have htn2 : ∀ᵐ ω ∂μ, 0 ≤ tn ω ^ 2 ∧ tn ω ^ 2 ≤ 1 := by
    filter_upwards [htn] with ω hω
    exact ⟨sq_nonneg _, by nlinarith [hω.1, hω.2]⟩
  have h := weighted_tail_bound μ Bop (fun ω => tn ω ^ 2) 1 (nativeLearnerScale a b B r ε)
    (s2 * matrixEnergyK ((n : ℝ) / d)) (s2 * matrixEnergyS d) hBop0 hBopm htail
    (mul_nonneg hs2 (matrixEnergyK_ratio_nonneg n d)) (mul_nonneg hs2 (matrixEnergyS_nonneg d))
    htn2 htnm one_pos hw (nativeLearnerScale_nonneg a b B r ε)
    (nativeLearnerScale_le_one a b B r ε)
  rw [weightedTailBound_mul] at h
  rw [nativeEnergyScale]
  exact h

/-- The localized cross term with free scales: `E|Y| ≤ H √(n Q C)`. -/
theorem sph_cross_term_le {n : ℕ} {H Qb Cb : ℝ} {μ : Measure Ω}
    [IsProbabilityMeasure μ] (Y Fm Gm : Ω → ℝ) (hYint : Integrable Y μ)
    (hFL : MemLp Fm 2 μ) (hGL : MemLp Gm 2 μ) (hH0 : 0 ≤ H)
    (hpt : ∀ᵐ ω ∂μ, |Y ω| ≤ H * Real.sqrt (n : ℝ) * (Fm ω * Gm ω))
    (hQ : (∫ ω, Fm ω ^ 2 ∂μ) ≤ Qb) (hC : (∫ ω, Gm ω ^ 2 ∂μ) ≤ Cb)
    (hQ0 : 0 ≤ Qb) (hC0 : 0 ≤ Cb) :
    (∫ ω, |Y ω| ∂μ) ≤ H * Real.sqrt ((n : ℝ) * Qb * Cb) := by
  have hcn : 0 ≤ H * Real.sqrt (n : ℝ) := by positivity
  have h := integral_abs_le_mul_sqrt_mul_sqrt μ Y Fm Gm hYint hFL hGL hcn hpt hQ hC
  refine le_trans h (le_of_eq ?_)
  rw [Real.sqrt_mul (by positivity : (0 : ℝ) ≤ (n : ℝ) * Qb),
    Real.sqrt_mul (by positivity : (0 : ℝ) ≤ (n : ℝ))]
  ring

/-- The raw energy budget of Proposition 7 (its bound on `∑_i E X_i²`):
`∑_i E X_i² ≤ V = L²(C_θ + ρ w_θ)`. The hypotheses are the per-law steps of Appendix D: the
mean-value bound `|X_i| ≤ L|s_i - s_i^gh|` for the link, the pointwise identity
`∑_i s_i² = ‖B_tr θ̂‖² ≤ ‖θ̂‖² ‖B_tr‖²_op`, the exact ghost orthogonality `E[s_i s_i^gh] = 0`,
the ghost second moment `E (s_i^gh)² ≤ E‖θ̂‖²/d` (diagonal covariance bounded by `I_d/d`), the
Lemma 9 tail for the training matrix and `E‖θ̂‖² ≤ w_θ`. -/
theorem sph_raw_energy_budget {n d : ℕ} {a b B r ε L s2 : ℝ} (hs2 : 0 ≤ s2) {μ : Measure Ω}
    [IsProbabilityMeasure μ] (tn Bop : Ω → ℝ) (X sTr sGh : Ω → Fin n → ℝ)
    (htn : ∀ᵐ ω ∂μ, 0 ≤ tn ω ∧ tn ω ≤ 1) (htnm : AEMeasurable (fun ω => tn ω ^ 2) μ)
    (hBop0 : ∀ᵐ ω ∂μ, 0 ≤ Bop ω) (hBopm : AEMeasurable Bop μ)
    (htail : ∀ u : ℝ, 0 ≤ u →
      (μ {ω | s2 * matrixEnergyK ((n : ℝ) / d) + s2 * matrixEnergyS d * u < Bop ω}).toReal
        ≤ Real.exp (-u))
    (hw : (∫ ω, tn ω ^ 2 ∂μ) ≤ nativeLearnerScale a b B r ε)
    (hX : ∀ᵐ ω ∂μ, ∀ i, |X ω i| ≤ L * |sTr ω i - sGh ω i|)
    (hXint : ∀ i, Integrable (fun ω => X ω i ^ 2) μ)
    (hsL : ∀ i, MemLp (fun ω => sTr ω i) 2 μ) (hgL : ∀ i, MemLp (fun ω => sGh ω i) 2 μ)
    (hsq : ∀ᵐ ω ∂μ, (∑ i, sTr ω i ^ 2) ≤ tn ω ^ 2 * Bop ω)
    (hcross : ∀ i, (∫ ω, sTr ω i * sGh ω i ∂μ) = 0)
    (hghost : ∀ i, (∫ ω, sGh ω i ^ 2 ∂μ) ≤ (s2 / (d : ℝ)) * ∫ ω, tn ω ^ 2 ∂μ) :
    (∑ i, ∫ ω, X ω i ^ 2 ∂μ) ≤ s2 * nativeEnergyBudget a b B r ε L n d := by
  have htn2 : ∀ᵐ ω ∂μ, 0 ≤ tn ω ^ 2 ∧ tn ω ^ 2 ≤ 1 := by
    filter_upwards [htn] with ω hω
    exact ⟨sq_nonneg _, by nlinarith [hω.1, hω.2]⟩
  have hprod : Integrable (fun ω => Bop ω * tn ω ^ 2) μ :=
    integrable_mul_of_exponential_tail μ Bop (fun ω => tn ω ^ 2) hBop0 hBopm
      (s2 * matrixEnergyK ((n : ℝ) / d)) (s2 * matrixEnergyS d) 1
      (mul_nonneg hs2 (matrixEnergyK_ratio_nonneg n d)) (mul_nonneg hs2 (matrixEnergyS_nonneg d))
      htail htn2 htnm
  have hsgint : ∀ i, Integrable (fun ω => sTr ω i * sGh ω i) μ := by
    intro i
    have hb : Integrable (fun ω => (sTr ω i ^ 2 + sGh ω i ^ 2) / 2) μ :=
      ((hsL i).integrable_sq.add (hgL i).integrable_sq).div_const 2
    refine Integrable.mono' hb
      ((hsL i).aestronglyMeasurable.mul (hgL i).aestronglyMeasurable) ?_
    filter_upwards with ω
    rw [Real.norm_eq_abs, abs_mul]
    nlinarith [sq_nonneg (|sTr ω i| - |sGh ω i|), abs_nonneg (sTr ω i), abs_nonneg (sGh ω i),
      sq_abs (sTr ω i), sq_abs (sGh ω i)]
  have hdiff : ∀ i, (∫ ω, (sTr ω i - sGh ω i) ^ 2 ∂μ)
      = (∫ ω, sTr ω i ^ 2 ∂μ) + ∫ ω, sGh ω i ^ 2 ∂μ := by
    intro i
    have hpt : (∫ ω, (sTr ω i - sGh ω i) ^ 2 ∂μ)
        = ∫ ω, (sTr ω i ^ 2 - 2 * (sTr ω i * sGh ω i) + sGh ω i ^ 2) ∂μ :=
      integral_congr_ae (Filter.Eventually.of_forall fun ω => by ring)
    have h1 : Integrable (fun ω => sTr ω i ^ 2 - 2 * (sTr ω i * sGh ω i)) μ :=
      (hsL i).integrable_sq.sub ((hsgint i).const_mul 2)
    rw [hpt, integral_add h1 (hgL i).integrable_sq,
      integral_sub (hsL i).integrable_sq ((hsgint i).const_mul 2), integral_const_mul, hcross i]
    ring
  have hstep : ∀ i, (∫ ω, X ω i ^ 2 ∂μ)
      ≤ L ^ 2 * ((∫ ω, sTr ω i ^ 2 ∂μ) + ∫ ω, sGh ω i ^ 2 ∂μ) := by
    intro i
    have hsub : MemLp (fun ω => sTr ω i - sGh ω i) 2 μ := (hsL i).sub (hgL i)
    have hmono : (∫ ω, X ω i ^ 2 ∂μ) ≤ ∫ ω, L ^ 2 * (sTr ω i - sGh ω i) ^ 2 ∂μ := by
      refine integral_mono_ae (hXint i) (hsub.integrable_sq.const_mul _) ?_
      filter_upwards [hX] with ω hω
      have h := hω i
      nlinarith [sq_abs (X ω i), abs_nonneg (X ω i), abs_nonneg (sTr ω i - sGh ω i),
        sq_abs (sTr ω i - sGh ω i), sq_nonneg L, h]
    rw [integral_const_mul, hdiff i] at hmono
    exact hmono
  have hsum : (∑ i, ∫ ω, X ω i ^ 2 ∂μ)
      ≤ L ^ 2 * ((∑ i, ∫ ω, sTr ω i ^ 2 ∂μ) + ∑ i, ∫ ω, sGh ω i ^ 2 ∂μ) := by
    have h := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
    calc (∑ i, ∫ ω, X ω i ^ 2 ∂μ)
        ≤ ∑ i, L ^ 2 * ((∫ ω, sTr ω i ^ 2 ∂μ) + ∫ ω, sGh ω i ^ 2 ∂μ) := h
      _ = L ^ 2 * ((∑ i, ∫ ω, sTr ω i ^ 2 ∂μ) + ∑ i, ∫ ω, sGh ω i ^ 2 ∂μ) := by
          rw [← Finset.mul_sum, Finset.sum_add_distrib]
  have htrain : (∑ i, ∫ ω, sTr ω i ^ 2 ∂μ) ≤ s2 * nativeEnergyScale a b B r ε n d := by
    have hswap : (∑ i, ∫ ω, sTr ω i ^ 2 ∂μ) = ∫ ω, ∑ i, sTr ω i ^ 2 ∂μ :=
      (integral_finsetSum _ fun i _ => (hsL i).integrable_sq).symm
    have hle : (∫ ω, ∑ i, sTr ω i ^ 2 ∂μ) ≤ ∫ ω, Bop ω * tn ω ^ 2 ∂μ := by
      refine integral_mono_ae
        (integrable_finset_sum _ fun i _ => (hsL i).integrable_sq) hprod ?_
      filter_upwards [hsq] with ω hω
      calc (∑ i, sTr ω i ^ 2) ≤ tn ω ^ 2 * Bop ω := hω
        _ = Bop ω * tn ω ^ 2 := by ring
    rw [hswap]
    exact le_trans hle
      (sph_weighted_energy_le hs2 tn Bop htn htnm hBop0 hBopm htail hw)
  have hghostsum : (∑ i, ∫ ω, sGh ω i ^ 2 ∂μ)
      ≤ s2 * (((n : ℝ) / d) * nativeLearnerScale a b B r ε) := by
    have h : (∑ i, ∫ ω, sGh ω i ^ 2 ∂μ)
        ≤ ∑ _i : Fin n, (s2 / (d : ℝ)) * ∫ ω, tn ω ^ 2 ∂μ :=
      Finset.sum_le_sum fun i _ => hghost i
    have hcard : (∑ _i : Fin n, (s2 / (d : ℝ)) * ∫ ω, tn ω ^ 2 ∂μ)
        = s2 * (((n : ℝ) / d) * ∫ ω, tn ω ^ 2 ∂μ) := by
      rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
      ring
    rw [hcard] at h
    refine le_trans h ?_
    exact mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left hw (by positivity)) hs2
  have hL2 : (0 : ℝ) ≤ L ^ 2 := sq_nonneg L
  calc (∑ i, ∫ ω, X ω i ^ 2 ∂μ)
      ≤ L ^ 2 * ((∑ i, ∫ ω, sTr ω i ^ 2 ∂μ) + ∑ i, ∫ ω, sGh ω i ^ 2 ∂μ) := hsum
    _ ≤ L ^ 2 * (s2 * nativeEnergyScale a b B r ε n d
        + s2 * (((n : ℝ) / d) * nativeLearnerScale a b B r ε)) :=
        mul_le_mul_of_nonneg_left (add_le_add htrain hghostsum) hL2
    _ = s2 * nativeEnergyBudget a b B r ε L n d := by rw [nativeEnergyBudget]; ring

end Abstract

section Lemmas

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (π : Measure (Fin d → ℝ)) [IsProbabilityMeasure π]
  (K : Kernel (Fin d → ℝ) (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)) [IsMarkovKernel K]
  {M : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)}
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
  {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg ε κ : ℝ}

/-- **The mixed moment on the mixture: `E_π[‖θ̂‖²‖M‖²] ≤ Q_θ`**, from the per-law learner bound times
`‖M(h)‖²`, then Minkowski against the prior with `E_π‖M‖² ≤ v` and
`E_π‖M‖^{2q} ≤ v^q(1+2/d)^{q/2}`. -/
theorem sph_mix_mixed_le {F1 : ℝ} (hF1 : 0 ≤ F1)
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (c : Bool) (j : Fin n), ‖superPoint c j ω‖ ≤ 1)
    (hMm : Measurable M) (hM1 : ∀ h, ‖M h‖ ≤ 1) (hε : 0 < ε)
    (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hper : ∀ h, (∫ ω, ‖superLearner A ω‖ ^ 2 ∂(K h))
      ≤ (Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖M h‖ ^ (powerDualExponent r - 1)) ^ 2)
    (hv0 : 0 ≤ nativePriorVariance b B r ε)
    (hmom2 : (∫ h, ‖M h‖ ^ 2 ∂π) ≤ nativePriorVariance b B r ε)
    (hmomq : (∫ h, ‖M h‖ ^ (2 * powerDualExponent r) ∂π)
      ≤ nativePriorVariance b B r ε ^ powerDualExponent r
        * F1 ^ (powerDualExponent r / 2)) :
    (∫ x, (‖superLearner A x.2‖ * ‖M x.1‖) ^ 2 ∂(π ⊗ₘ K)) ≤ sphMixedScale a b B r ε F1 := by
  haveI := isProbabilityMeasure_mix π K
  have hr := hg.two_le
  have hq1 : 1 < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  have hb := hφ.slope_pos
  have ha := hg.a_pos
  have hC00 : 0 ≤ nativeOptimizerConstant a b r :=
    Real.rpow_nonneg (div_nonneg hb.le (by linarith)) _
  have hw0 : 0 ≤ nativeErrorScale a r ε := nativeErrorScale_nonneg (div_nonneg hε.le ha.le)
  have hth : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      superLearner A x.2 := (measurable_superLearner hA).comp measurable_snd
  have hfm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (‖superLearner A x.2‖ * ‖M x.1‖) ^ 2 :=
    (hth.norm.mul (hMm.comp measurable_fst).norm).pow_const 2
  have hfC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      TiltGood x → |(‖superLearner A x.2‖ * ‖M x.1‖) ^ 2| ≤ 1 := by
    intro x _
    have h1 : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
    have h2 := hM1 x.1
    rw [abs_of_nonneg (sq_nonneg _)]
    have h3 : ‖superLearner A x.2‖ * ‖M x.1‖ ≤ 1 := by
      nlinarith [norm_nonneg (superLearner A x.2), norm_nonneg (M x.1)]
    nlinarith [mul_nonneg (norm_nonneg (superLearner A x.2)) (norm_nonneg (M x.1))]
  set q := powerDualExponent r with hqdef
  have hMn : Measurable fun h : Fin d → ℝ => ‖M h‖ := hMm.norm
  have hqm : Measurable fun h : Fin d → ℝ => ‖M h‖ ^ q := hMn.pow_const _
  have hqb : ∀ h, 0 ≤ ‖M h‖ ^ q ∧ ‖M h‖ ^ q ≤ 1 := fun h =>
    ⟨Real.rpow_nonneg (norm_nonneg _) _, Real.rpow_le_one (norm_nonneg _) (hM1 h) (by linarith)⟩
  have hs0 : 0 ≤ Real.sqrt (nativeErrorScale a r ε) := Real.sqrt_nonneg _
  have henum : Measurable fun h : Fin d → ℝ => Real.sqrt (nativeErrorScale a r ε) * ‖M h‖ :=
    measurable_const.mul hMn
  have htsum : Measurable fun h : Fin d → ℝ => nativeOptimizerConstant a b r * ‖M h‖ ^ q :=
    measurable_const.mul hqm
  have henuL : MemLp (fun h : Fin d → ℝ => Real.sqrt (nativeErrorScale a r ε) * ‖M h‖) 2 π := by
    refine MemLp.of_bound henum.aestronglyMeasurable (Real.sqrt (nativeErrorScale a r ε))
      (Filter.Eventually.of_forall fun h => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg hs0 (norm_nonneg _))]
    nlinarith [hM1 h, norm_nonneg (M h)]
  have htsuL : MemLp (fun h : Fin d → ℝ => nativeOptimizerConstant a b r * ‖M h‖ ^ q) 2 π := by
    refine MemLp.of_bound htsum.aestronglyMeasurable (nativeOptimizerConstant a b r)
      (Filter.Eventually.of_forall fun h => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg hC00 (hqb h).1)]
    nlinarith [(hqb h).1, (hqb h).2]
  have hFL : MemLp (fun h : Fin d → ℝ => Real.sqrt (nativeErrorScale a r ε) * ‖M h‖
      + nativeOptimizerConstant a b r * ‖M h‖ ^ q) 2 π := henuL.add htsuL
  -- per law
  have hstep1 : (∫ x, (‖superLearner A x.2‖ * ‖M x.1‖) ^ 2 ∂(π ⊗ₘ K))
      ≤ ∫ h, (Real.sqrt (nativeErrorScale a r ε) * ‖M h‖
        + nativeOptimizerConstant a b r * ‖M h‖ ^ q) ^ 2 ∂π := by
    refine mix_integral_le_prior π K hKb hfm hfC hFL.integrable_sq fun h => ?_
    have hrw : (∫ ω, (‖superLearner A ω‖ * ‖M h‖) ^ 2 ∂(K h))
        = (∫ ω, ‖superLearner A ω‖ ^ 2 ∂(K h)) * ‖M h‖ ^ 2 := by
      simp_rw [mul_pow]
      exact integral_mul_const _ _
    have hid : (Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖M h‖ ^ (q - 1)) ^ 2 * ‖M h‖ ^ 2
        = (Real.sqrt (nativeErrorScale a r ε) * ‖M h‖
          + nativeOptimizerConstant a b r * ‖M h‖ ^ q) ^ 2 := by
      have hsplit : ‖M h‖ ^ (q - 1) * ‖M h‖ = ‖M h‖ ^ q :=
        rpow_sub_one_mul_self (norm_nonneg _) (by linarith)
      rw [← hsplit]
      ring
    show (∫ ω, (‖superLearner A ω‖ * ‖M h‖) ^ 2 ∂(K h)) ≤ _
    rw [hrw, ← hid]
    exact mul_le_mul_of_nonneg_right (hper h) (sq_nonneg _)
  -- Minkowski against the prior
  have hstep2 := sph_mixed_moment_le (μ := π) (a := a) (b := b) (B := B) (r := r)
    (ε := ε) (F1 := F1)
    (fun h => Real.sqrt (nativeErrorScale a r ε) * ‖M h‖
      + nativeOptimizerConstant a b r * ‖M h‖ ^ q)
    (fun h => Real.sqrt (nativeErrorScale a r ε) * ‖M h‖)
    (fun h => nativeOptimizerConstant a b r * ‖M h‖ ^ q)
    (fun h => ‖M h‖ ^ (2 * q))
    hFL henuL htsuL
    (Filter.Eventually.of_forall fun h => by
      have h0 : 0 ≤ Real.sqrt (nativeErrorScale a r ε) * ‖M h‖
          + nativeOptimizerConstant a b r * ‖M h‖ ^ q :=
        add_nonneg (mul_nonneg hs0 (norm_nonneg _)) (mul_nonneg hC00 (hqb h).1)
      rw [abs_of_nonneg h0])
    (by
      have hsq : ∀ h : Fin d → ℝ, (Real.sqrt (nativeErrorScale a r ε) * ‖M h‖) ^ 2
          = nativeErrorScale a r ε * ‖M h‖ ^ 2 := fun h => by
        rw [mul_pow, Real.sq_sqrt hw0]
      simp_rw [hsq]
      rw [integral_const_mul]
      exact mul_le_mul_of_nonneg_left hmom2 hw0)
    hC00 hv0 hF1
    (Filter.Eventually.of_forall fun h => by
      rw [mul_pow, sq_rpow_of_nonneg (norm_nonneg _)])
    (by
      refine Integrable.of_bound (hMn.pow_const _).aestronglyMeasurable 1
        (Filter.Eventually.of_forall fun h => ?_)
      rw [Real.norm_eq_abs, abs_of_nonneg (Real.rpow_nonneg (norm_nonneg _) _)]
      exact Real.rpow_le_one (norm_nonneg _) (hM1 h) (by linarith))
    hmomq
  exact hstep1.trans hstep2

/-- **The ghost second moment on the mixture.** `E(s_i^gh)² ≤ E‖θ̂‖²/d`. -/
theorem sph_mix_ghost_sq_le {s2 : ℝ}
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (c : Bool) (j : Fin n), ‖superPoint c j ω‖ ≤ 1)
    (hMm : Measurable M) (hM1 : ∀ h, ‖M h‖ ≤ 1)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hgsq : ∀ h (i : Fin n),
      (∫ ω, ⟪superLearner A ω, ghostPoint superPoint superBits i ω - M h⟫_ℝ ^ 2 ∂(K h))
        ≤ (s2 / (d : ℝ)) * ∫ ω, ‖superLearner A ω‖ ^ 2 ∂(K h))
    (i : Fin n) :
    (∫ x, ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ ^ 2
        ∂(π ⊗ₘ K))
      ≤ (s2 / (d : ℝ)) * ∫ x, ‖superLearner A x.2‖ ^ 2 ∂(π ⊗ₘ K) := by
  have hth := measurable_joint_learner (Ng := Ng) (d := d) hA
  have hμ : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      M x.1 := hMm.comp measurable_fst
  have hm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ ^ 2 :=
    (measurable_inner_native hth
    ((measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) i).sub hμ)).pow_const 2
  have hC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, TiltGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ ^ 2| ≤ 4 := by
    intro x hx
    have h1 := abs_inner_sub_le_two (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _)
      (hx.norm_ghost i) (hM1 x.1)
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [sq_abs ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2
      - M x.1⟫_ℝ, abs_nonneg ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2
      - M x.1⟫_ℝ]
  have hnm := hth.norm.pow_const 2
  have hnC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, TiltGood x →
      |‖superLearner A x.2‖ ^ 2| ≤ 1 := by
    intro x _
    have h1 : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [norm_nonneg (superLearner A x.2)]
  rw [mix_integral_eq π K hKb hm hC, mix_integral_eq π K hKb hnm hnC, ← integral_const_mul]
  exact integral_mono (mix_kernel_integral_integrable π K hKb hm hC)
    ((mix_kernel_integral_integrable π K hKb hnm hnC).const_mul _) fun h => hgsq h i

end Lemmas

section Budgets

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (π : Measure (Fin d → ℝ)) [IsProbabilityMeasure π]
  (K : Kernel (Fin d → ℝ) (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)) [IsMarkovKernel K]

set_option maxHeartbeats 1000000 in
/-- **The signed-moment clause of Proposition 7 on an abstract mixture**, with the calibration
level `Aφ` as a parameter: `κ Aφ - H√(n Q_θ C_θ) - H C_θ/2 ≤ E_π ∑_i E_h[σ_i X_i]`. -/
theorem sph_mix_budgets_signed_part {s2 F1 : ℝ} (hs2 : 1 ≤ s2) (hF1 : 0 ≤ F1)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hε : 0 < ε)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (c : Bool) (j : Fin n), ‖superPoint c j ω‖ ≤ 1)
    {M : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)} (hMm : Measurable M) (hM1 : ∀ h, ‖M h‖ ≤ 1)
    (hper : ∀ h, (∫ ω, ‖superLearner A ω‖ ^ 2 ∂(K h))
      ≤ (Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖M h‖ ^ (powerDualExponent r - 1)) ^ 2)
    (htail : ∀ h (u : ℝ), 0 ≤ u →
      ((K h) {ω | s2 * matrixEnergyK ((n : ℝ) / d) + s2 * matrixEnergyS d * u <
        ‖entryMatrix (fun i k ω => (trainingPoint superPoint superBits i ω :
          EuclideanSpace ℝ (Fin d)) k - M h k) ω‖ ^ 2}).toReal ≤ Real.exp (-u))
    (hjen : ∀ h (i : Fin n),
      (∫ ω, φ ⟪superLearner A ω, M h⟫_ℝ + b * ⟪superLearner A ω, M h⟫_ℝ ∂(K h))
        ≤ ∫ ω, φ ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
            + b * ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ ∂(K h))
    (hcen : ∀ h (i : Fin n),
      (∫ ω, ⟪superLearner A ω, ghostPoint superPoint superBits i ω - M h⟫_ℝ ∂(K h)) = 0)
    (hfp : (∫ h, ∑ i, ∫ ω, ⟪superLearner A ω,
        trainingPoint superPoint superBits i ω - M h⟫_ℝ ∂(K h) ∂π)
      = nativeKappa b B r ε * ∫ h, ∫ ω, ⟪superLearner A ω, M h⟫_ℝ ∂(K h) ∂π)
    (hkappa : 0 ≤ nativeKappa b B r ε)
    {Aφ : ℝ} (hcal : Aφ ≤ b * ∫ h, ∫ ω, ⟪superLearner A ω, M h⟫_ℝ ∂(K h) ∂π)
    (hmomc : (∫ h, ‖M h‖ ^ (2 * (powerDualExponent r - 1)) ∂π)
      ≤ nativePriorVariance b B r ε ^ (powerDualExponent r - 1))
    (hv0 : 0 ≤ nativePriorVariance b B r ε)
    (hmom2 : (∫ h, ‖M h‖ ^ 2 ∂π) ≤ nativePriorVariance b B r ε)
    (hmomq : (∫ h, ‖M h‖ ^ (2 * powerDualExponent r) ∂π)
      ≤ nativePriorVariance b B r ε ^ powerDualExponent r
        * F1 ^ (powerDualExponent r / 2)) :
    nativeKappa b B r ε * Aφ -
        H * Real.sqrt ((n : ℝ) * sphMixedScale a b B r ε F1 *
          (s2 * nativeEnergyScale a b B r ε n d)) -
        H * (s2 * nativeEnergyScale a b B r ε n d) / 2
      ≤ ∫ h, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i ∂(K h) ∂π := by
  haveI := isProbabilityMeasure_mix π K
  -- the link
  have hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (deriv φ t) t := fun t ht =>
    hφ.hasDerivAt ht
  have hcont := hφ.deriv_continuousOn
  have hHb := hφ.deriv_lipschitz
  have hH0 := hφ.curv_nonneg
  have hL0 := hφ.lip_nonneg
  have hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L := hφ.deriv_le
  have hzero : deriv φ 0 = -b := by linarith [hφ.slope_eq]
  have hb := hφ.slope_pos
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  -- measurability on the mixture space
  have hth := measurable_joint_learner (Ng := Ng) (d := d) hA
  have hμ : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      M x.1 := hMm.comp measurable_fst
  have htr := fun i => measurable_joint_train (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hgh := fun i => measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hZ : ∀ (c : Bool) (i : Fin n), Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superPoint c i x.2 :=
    fun c i => (measurable_superPoint c i).comp measurable_snd
  have hmm := measurable_inner_native hth hμ
  have hsTr : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((htr i).sub hμ)
  have hghm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ :=
    fun i => measurable_inner_native hth (hgh i)
  have hXm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i := fun i =>
    (hφm.comp (measurable_inner_native hth (hZ true i))).sub
      (hφm.comp (measurable_inner_native hth (hZ false i)))
  have hsgnm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng
      n =>
      nativeSelectorSign x.2 i := by
    intro i
    have hbit : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        superBits x.2 i := (measurable_pi_apply i).comp (measurable_superBits.comp measurable_snd)
    exact Measurable.ite (hbit (measurableSet_singleton true)) measurable_const measurable_const
  -- pointwise bounds on the good event
  have hmargin : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      TiltGood x → ∀ (c : Bool) (i : Fin n),
        ⟪superLearner A x.2, superPoint c i x.2⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := fun x hx c i =>
    native_margin_mem_Icc (hA1 _ _) (hx c i)
  have hXC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      TiltGood x → |nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    unfold nativeLossRelease
    have h1 := hCφ _ (hmargin x hx true i)
    have h2 := hCφ _ (hmargin x hx false i)
    calc |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ
          - φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ|
        ≤ |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ|
          + |φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ| := abs_sub _ _
      _ ≤ 2 * Cφ := by linarith
  have hsgnabs : ∀ (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) i,
      |nativeSelectorSign ω i| = 1 := by
    intro ω i
    unfold nativeSelectorSign
    split_ifs <;> simp
  have hDC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      TiltGood x →
      |nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    rw [abs_mul, hsgnabs, one_mul]
    exact hXC i x hx
  have hsTrC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      TiltGood x →
      |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_train i) (hM1 x.1)
  have hmmC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, TiltGood x →
      |⟪superLearner A x.2, M x.1⟫_ℝ| ≤ 1 := fun x _ =>
    abs_inner_le_one_native (hA1 _ _) (hM1 x.1)
  have hghC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      TiltGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ 1 := fun i x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_ghost i)
  have hgood := mix_ae_good π K hKb
  have hint : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, TiltGood x → |f x| ≤ C) →
        Integrable f (π ⊗ₘ K) := fun hf _ hC =>
    mix_integrable π K hKb hf hC
  -- the learner norm and the training-matrix energy
  have htn : ∀ᵐ x ∂(π ⊗ₘ K),
      0 ≤ ‖superLearner A x.2‖ ∧ ‖superLearner A x.2‖ ≤ 1 :=
    Filter.Eventually.of_forall fun x => ⟨norm_nonneg _, hA1 _ _⟩
  have htnm : AEMeasurable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 2) (π ⊗ₘ K) :=
    (hth.norm.pow_const 2).aemeasurable
  have hBop0 : ∀ᵐ x ∂(π ⊗ₘ K), 0 ≤ mixTrainOp M x :=
    Filter.Eventually.of_forall fun x => sq_nonneg _
  have hBopm : AEMeasurable (mixTrainOp M) (π ⊗ₘ K) :=
    (measurable_mixTrainOp hMm).aemeasurable
  have hs20 : (0 : ℝ) ≤ s2 := by linarith
  have htailJ : ∀ u : ℝ, 0 ≤ u → ((π ⊗ₘ K) {x | s2 * matrixEnergyK ((n : ℝ) / d)
      + s2 * matrixEnergyS d * u < mixTrainOp M x}).toReal ≤ Real.exp (-u) := fun u hu =>
    mix_measureReal_le π K (measurableSet_lt measurable_const (measurable_mixTrainOp hMm))
      (Real.exp_pos _).le fun h => htail h u hu
  have hw := mix_learner_sq_le π K hKb hMm hM1 hε hφ hg hA hA1 hper hmomc
  have hsq : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ ^ 2)
        ≤ ‖superLearner A x.2‖ ^ 2 * mixTrainOp M x := fun x =>
    sum_sq_mix_train_margin_le M A x
  have htn2 : ∀ᵐ x ∂(π ⊗ₘ K),
      0 ≤ ‖superLearner A x.2‖ ^ 2 ∧ ‖superLearner A x.2‖ ^ 2 ≤ 1 := by
    filter_upwards [htn] with x hx
    exact ⟨sq_nonneg _, by nlinarith [hx.1, hx.2]⟩
  have hprod : Integrable (fun x => mixTrainOp M x * ‖superLearner A x.2‖ ^ 2) (π ⊗ₘ K) :=
    integrable_mul_of_exponential_tail _ (mixTrainOp M) _ hBop0 hBopm
      (s2 * matrixEnergyK ((n : ℝ) / d)) (s2 * matrixEnergyS d) 1
      (mul_nonneg hs20 (matrixEnergyK_ratio_nonneg n d)) (mul_nonneg hs20 (matrixEnergyS_nonneg d))
      htailJ htn2 htnm
  have hweighted : (∫ x, mixTrainOp M x * ‖superLearner A x.2‖ ^ 2 ∂(π ⊗ₘ K))
      ≤ s2 * nativeEnergyScale a b B r ε n d :=
    sph_weighted_energy_le (μ := π ⊗ₘ K) (a := a) (b := b) (B := B)
      (r := r) (ε := ε) (n := n) (d := d) hs20 (fun x => ‖superLearner A x.2‖) (mixTrainOp M)
      htn htnm hBop0 hBopm htailJ hw
  have hsqint : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ ^ 2)
      (π ⊗ₘ K) := by
    refine hint (Finset.measurable_sum _ fun i _ => (hsTr i).pow_const 2) (C := n * 4)
      fun x hx => abs_sum_fin_le_mul fun i => ?_
    have h1 := hsTrC i x hx
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [abs_nonneg ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - M x.1⟫_ℝ, sq_abs ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - M x.1⟫_ℝ]
  have henergy : (∫ x, ∑ i, ⟪superLearner A x.2,
      trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ ^ 2 ∂(π ⊗ₘ K))
        ≤ s2 * nativeEnergyScale a b B r ε n d := by
    refine le_trans (integral_mono hsqint hprod fun x => ?_) hweighted
    have := hsq x
    show _ ≤ mixTrainOp M x * ‖superLearner A x.2‖ ^ 2
    linarith
  -- the localized cross term
  have hGm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ * Real.sqrt (mixTrainOp M x) :=
    hth.norm.mul (measurable_mixTrainOp hMm).sqrt
  have hGsq : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (‖superLearner A x.2‖ * Real.sqrt (mixTrainOp M x)) ^ 2
        = mixTrainOp M x * ‖superLearner A x.2‖ ^ 2 := fun x => by
    rw [mul_pow, Real.sq_sqrt (show 0 ≤ mixTrainOp M x from sq_nonneg _)]
    ring
  have hGL : MemLp (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ * Real.sqrt (mixTrainOp M x)) 2 (π ⊗ₘ K) := by
    refine (memLp_two_iff_integrable_sq hGm.aestronglyMeasurable).2 ?_
    simp_rw [hGsq]
    exact hprod
  have hGC : (∫ x, (‖superLearner A x.2‖ * Real.sqrt (mixTrainOp M x)) ^ 2 ∂(π ⊗ₘ K))
      ≤ s2 * nativeEnergyScale a b B r ε n d := by
    simp_rw [hGsq]
    exact hweighted
  have hFm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ * ‖M x.1‖ := hth.norm.mul hμ.norm
  have hFL : MemLp (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ * ‖M x.1‖) 2 (π ⊗ₘ K) := by
    refine MemLp.of_bound hFm.aestronglyMeasurable 1 (Filter.Eventually.of_forall fun x => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (norm_nonneg _) (norm_nonneg _))]
    have h1 : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
    have h2 := hM1 x.1
    nlinarith [norm_nonneg (superLearner A x.2), norm_nonneg (M x.1)]
  have hQ := sph_mix_mixed_le π K hF1 hKb hMm hM1 hε hφ hg hA hA1 hper hv0 hmom2 hmomq
  have hYm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (deriv φ ⟪superLearner A x.2, M x.1⟫_ℝ + b) * ∑ i, ⟪superLearner A x.2,
        trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ :=
    (((measurable_deriv φ).comp hmm).add measurable_const).mul
      (Finset.measurable_sum _ fun i _ => hsTr i)
  have hYint : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (deriv φ ⟪superLearner A x.2, M x.1⟫_ℝ + b) * ∑ i, ⟪superLearner A x.2,
        trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ) (π ⊗ₘ K) := by
    refine hint hYm (C := (L + b) * (n * 2)) fun x hx => ?_
    have hmI := native_margin_mem_Icc (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _) (hM1 x.1)
    have h1 : |deriv φ ⟪superLearner A x.2, M x.1⟫_ℝ + b| ≤ L + b := by
      refine le_trans (abs_add_le _ _) ?_
      rw [abs_of_pos hb]
      linarith [hLb _ hmI]
    have h2 := abs_sum_fin_le_mul fun i => hsTrC i x hx
    rw [abs_mul]
    exact mul_le_mul h1 h2 (abs_nonneg _) (by linarith)
  have hpt : ∀ᵐ x ∂(π ⊗ₘ K),
      |(deriv φ ⟪superLearner A x.2, M x.1⟫_ℝ + b) * ∑ i, ⟪superLearner A x.2,
        trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ|
        ≤ H * Real.sqrt (n : ℝ) * ((‖superLearner A x.2‖ * ‖M x.1‖)
          * (‖superLearner A x.2‖ * Real.sqrt (mixTrainOp M x))) := by
    refine Filter.Eventually.of_forall fun x => ?_
    have hmI := native_margin_mem_Icc (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _) (hM1 x.1)
    have h1 : |deriv φ ⟪superLearner A x.2, M x.1⟫_ℝ + b|
        ≤ H * (‖superLearner A x.2‖ * ‖M x.1‖) :=
      le_trans (abs_shifted_deriv_le hHb hzero hmI)
        (mul_le_mul_of_nonneg_left (abs_real_inner_le_norm _ _) hH0)
    have hsum2 : (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
        - M x.1⟫_ℝ) ^ 2
        ≤ (n : ℝ) * (‖superLearner A x.2‖ ^ 2 * mixTrainOp M x) := by
      have hcs := Finset.sum_mul_sq_le_sq_mul_sq Finset.univ (fun i =>
        ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ)
        (fun _ => (1 : ℝ))
      simp only [mul_one, one_pow, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
        nsmul_eq_mul] at hcs
      calc (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
            - M x.1⟫_ℝ) ^ 2
          ≤ (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
            - M x.1⟫_ℝ ^ 2) * n := hcs
        _ ≤ (‖superLearner A x.2‖ ^ 2 * mixTrainOp M x) * n :=
          mul_le_mul_of_nonneg_right (hsq x) (Nat.cast_nonneg n)
        _ = (n : ℝ) * (‖superLearner A x.2‖ ^ 2 * mixTrainOp M x) := by ring
    have h2 : |∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
        - M x.1⟫_ℝ|
        ≤ Real.sqrt (n : ℝ) * (‖superLearner A x.2‖ * Real.sqrt (mixTrainOp M x)) := by
      refine le_trans (Real.abs_le_sqrt hsum2) (le_of_eq ?_)
      rw [Real.sqrt_mul (Nat.cast_nonneg n), Real.sqrt_mul (sq_nonneg _),
        Real.sqrt_sq (norm_nonneg _)]
    rw [abs_mul]
    calc |deriv φ ⟪superLearner A x.2, M x.1⟫_ℝ + b|
          * |∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
            - M x.1⟫_ℝ|
        ≤ (H * (‖superLearner A x.2‖ * ‖M x.1‖))
          * (Real.sqrt (n : ℝ) * (‖superLearner A x.2‖ * Real.sqrt (mixTrainOp M x))) :=
          mul_le_mul h1 h2 (abs_nonneg _)
            (mul_nonneg hH0 (mul_nonneg (norm_nonneg _) (norm_nonneg _)))
      _ = H * Real.sqrt (n : ℝ) * ((‖superLearner A x.2‖ * ‖M x.1‖)
          * (‖superLearner A x.2‖ * Real.sqrt (mixTrainOp M x))) := by ring
  have hcross := sph_cross_term_le (μ := π ⊗ₘ K) _ _ _ hYint hFL hGL hH0 hpt hQ hGC
    (sq_nonneg _) (mul_nonneg hs20 (nativeEnergyScale_nonneg a b B r ε n d))
  -- the remaining supersample steps
  have hmem : ∀ᵐ x ∂(π ⊗ₘ K),
      ⟪superLearner A x.2, M x.1⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 ∧
      ∀ i, ⟪superLearner A x.2, M x.1⟫_ℝ
        + ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ
          ∈ Set.Icc (-1 : ℝ) 1 := by
    filter_upwards [hgood] with x hx
    refine ⟨native_margin_mem_Icc (hA1 _ _) (hM1 x.1), fun i => ?_⟩
    rw [inner_sub_right, add_sub_cancel]
    exact native_margin_mem_Icc (hA1 _ _) (hx.norm_train i)
  have hrelease : ∀ᵐ x ∂(π ⊗ₘ K), ∀ i,
      nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i
        = φ ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ
          - φ (⟪superLearner A x.2, M x.1⟫_ℝ + ⟪superLearner A x.2,
            trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ) := by
    refine Filter.Eventually.of_forall fun x i => ?_
    rw [inner_sub_right, add_sub_cancel]
    exact nativeSelectorSign_mul_release φ A x.2 i
  have hDm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i := fun i => (hsgnm i).mul (hXm i)
  have hφgh : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      TiltGood x →
      |φ ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ Cφ := fun i x hx =>
    hCφ _ (native_margin_mem_Icc (hA1 _ _) (hx.norm_ghost i))
  have hsigned := sph_signed_moment_budget (μ := π ⊗ₘ K)
    (b := b) (H := H) (κ := nativeKappa b B r ε) (Qθ := sphMixedScale a b B r ε F1)
    (Cθ := s2 * nativeEnergyScale a b B r ε n d) (n := n) φ (deriv φ)
    (fun x i => nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i)
    (fun x i => ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ)
    (fun x i => ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ)
    (fun x => ⟪superLearner A x.2, M x.1⟫_ℝ) Aφ
    hderiv hcont hHb hH0 hmem hrelease
    (hint (Finset.measurable_sum _ fun i _ => hDm i) (C := n * (2 * Cφ))
      fun x hx => abs_sum_fin_le_mul fun i => hDC i x hx)
    (fun i => hint (hDm i) (hDC i))
    (fun i => hint (hφm.comp (hghm i)) (hφgh i))
    (hint (Finset.measurable_sum _ fun i _ => hφm.comp (hghm i)) (C := n * Cφ)
      fun x hx => abs_sum_fin_le_mul fun i => hφgh i x hx)
    (hint (hφm.comp hmm) (C := Cφ) fun x _ =>
      hCφ _ (native_margin_mem_Icc (hA1 _ _) (hM1 x.1)))
    (hint (Finset.measurable_sum _ fun i _ => hsTr i) (C := n * 2)
      fun x hx => abs_sum_fin_le_mul fun i => hsTrC i x hx)
    (fun i => hint (hsTr i) (hsTrC i)) hsqint
    (hint (((measurable_deriv φ).comp hmm).mul (Finset.measurable_sum _ fun i _ => hsTr i))
      (C := L * (n * 2)) fun x hx => by
        have hmI := native_margin_mem_Icc (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _) (hM1 x.1)
        rw [abs_mul]
        exact mul_le_mul (hLb _ hmI) (abs_sum_fin_le_mul fun i => hsTrC i x hx) (abs_nonneg _)
          hL0)
    (fun i => mix_ghost_jensen π K hKb hMm hM1 hφ hφm hA hA1 hjen i)
    (fun i => mix_ghost_center π K hKb hMm hM1 hA hA1 hcen i)
    (hint hmm hmmC) (fun i => hint (hghm i) (hghC i))
    (mix_fingerprint π K hKb hMm hM1 hA hA1 hfp) hkappa
    (mix_alignment π K hKb hMm hM1 hA hA1 hcal) hcross henergy
  rw [mix_sum_integral_eq π K hKb hDm hDC] at hsigned
  exact hsigned

set_option maxHeartbeats 1000000 in
/-- **The raw-energy clause of Proposition 7 on an abstract mixture**:
`E_π ∑_i E_h X_i² ≤ V = L²(C_θ + ρ w_θ)`. -/
theorem sph_mix_budgets_energy_part {s2 : ℝ} (hs2 : 1 ≤ s2)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hε : 0 < ε)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (c : Bool) (j : Fin n), ‖superPoint c j ω‖ ≤ 1)
    {M : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)} (hMm : Measurable M) (hM1 : ∀ h, ‖M h‖ ≤ 1)
    (hper : ∀ h, (∫ ω, ‖superLearner A ω‖ ^ 2 ∂(K h))
      ≤ (Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖M h‖ ^ (powerDualExponent r - 1)) ^ 2)
    (htail : ∀ h (u : ℝ), 0 ≤ u →
      ((K h) {ω | s2 * matrixEnergyK ((n : ℝ) / d) + s2 * matrixEnergyS d * u <
        ‖entryMatrix (fun i k ω => (trainingPoint superPoint superBits i ω :
          EuclideanSpace ℝ (Fin d)) k - M h k) ω‖ ^ 2}).toReal ≤ Real.exp (-u))
    (horth : ∀ h (i : Fin n),
      (∫ ω, ⟪superLearner A ω, trainingPoint superPoint superBits i ω - M h⟫_ℝ *
        ⟪superLearner A ω, ghostPoint superPoint superBits i ω - M h⟫_ℝ ∂(K h)) = 0)
    (hgsq : ∀ h (i : Fin n),
      (∫ ω, ⟪superLearner A ω, ghostPoint superPoint superBits i ω - M h⟫_ℝ ^ 2 ∂(K h))
        ≤ (s2 / (d : ℝ)) * ∫ ω, ‖superLearner A ω‖ ^ 2 ∂(K h))
    (hmomc : (∫ h, ‖M h‖ ^ (2 * (powerDualExponent r - 1)) ∂π)
      ≤ nativePriorVariance b B r ε ^ (powerDualExponent r - 1)) :
    (∫ h, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(K h) ∂π)
      ≤ s2 * nativeEnergyBudget a b B r ε L n d := by
  haveI := isProbabilityMeasure_mix π K
  -- the link
  have hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (deriv φ t) t := fun t ht =>
    hφ.hasDerivAt ht
  have hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L := hφ.deriv_le
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  -- measurability on the mixture space
  have hth := measurable_joint_learner (Ng := Ng) (d := d) hA
  have hμ : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      M x.1 := hMm.comp measurable_fst
  have htr := fun i => measurable_joint_train (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hgh := fun i => measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hZ : ∀ (c : Bool) (i : Fin n), Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superPoint c i x.2 :=
    fun c i => (measurable_superPoint c i).comp measurable_snd
  have hsTr : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((htr i).sub hμ)
  have hsGh : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((hgh i).sub hμ)
  have hXm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i := fun i =>
    (hφm.comp (measurable_inner_native hth (hZ true i))).sub
      (hφm.comp (measurable_inner_native hth (hZ false i)))
  -- pointwise bounds on the good event
  have hmargin : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      TiltGood x → ∀ (c : Bool) (i : Fin n),
        ⟪superLearner A x.2, superPoint c i x.2⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := fun x hx c i =>
    native_margin_mem_Icc (hA1 _ _) (hx c i)
  have hXC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      TiltGood x → |nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    unfold nativeLossRelease
    have h1 := hCφ _ (hmargin x hx true i)
    have h2 := hCφ _ (hmargin x hx false i)
    calc |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ
          - φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ|
        ≤ |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ|
          + |φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ| := abs_sub _ _
      _ ≤ 2 * Cφ := by linarith
  have hsTrC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      TiltGood x →
      |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_train i) (hM1 x.1)
  have hsGhC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      TiltGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_ghost i) (hM1 x.1)
  have hgood := mix_ae_good π K hKb
  have hint : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, TiltGood x → |f x| ≤ C) →
        Integrable f (π ⊗ₘ K) := fun hf _ hC =>
    mix_integrable π K hKb hf hC
  -- the learner norm and the training-matrix energy
  have htn : ∀ᵐ x ∂(π ⊗ₘ K),
      0 ≤ ‖superLearner A x.2‖ ∧ ‖superLearner A x.2‖ ≤ 1 :=
    Filter.Eventually.of_forall fun x => ⟨norm_nonneg _, hA1 _ _⟩
  have htnm : AEMeasurable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 2) (π ⊗ₘ K) :=
    (hth.norm.pow_const 2).aemeasurable
  have hBop0 : ∀ᵐ x ∂(π ⊗ₘ K), 0 ≤ mixTrainOp M x :=
    Filter.Eventually.of_forall fun x => sq_nonneg _
  have hBopm : AEMeasurable (mixTrainOp M) (π ⊗ₘ K) :=
    (measurable_mixTrainOp hMm).aemeasurable
  have hs20 : (0 : ℝ) ≤ s2 := by linarith
  have htailJ : ∀ u : ℝ, 0 ≤ u → ((π ⊗ₘ K) {x | s2 * matrixEnergyK ((n : ℝ) / d)
      + s2 * matrixEnergyS d * u < mixTrainOp M x}).toReal ≤ Real.exp (-u) := fun u hu =>
    mix_measureReal_le π K (measurableSet_lt measurable_const (measurable_mixTrainOp hMm))
      (Real.exp_pos _).le fun h => htail h u hu
  have hw := mix_learner_sq_le π K hKb hMm hM1 hε hφ hg hA hA1 hper hmomc
  have hsq : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ ^ 2)
        ≤ ‖superLearner A x.2‖ ^ 2 * mixTrainOp M x := fun x =>
    sum_sq_mix_train_margin_le M A x
  have hX : ∀ᵐ x ∂(π ⊗ₘ K), ∀ i,
      |nativeLossRelease φ A x.2 i|
        ≤ L * |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ
          - ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ| := by
    filter_upwards [hgood] with x hx i
    have hdiff : ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ
        - ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ
        = ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2⟫_ℝ
          - ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ := by
      rw [inner_sub_right, inner_sub_right]
      ring
    rw [hdiff, abs_train_sub_ghost_margin]
    exact abs_link_sub_le_mul_abs hderiv hLb (hmargin x hx true i) (hmargin x hx false i)
  have hX2m : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i ^ 2 := fun i => (hXm i).pow_const 2
  have hX2C : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      TiltGood x → |nativeLossRelease φ A x.2 i ^ 2| ≤ (2 * Cφ) ^ 2 := by
    intro i x hx
    rw [abs_pow]
    exact pow_le_pow_left₀ (abs_nonneg _) (hXC i x hx) 2
  have hmemLp : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, TiltGood x → |f x| ≤ C) →
        MemLp f 2 (π ⊗ₘ K) := fun hf C hC =>
    MemLp.of_bound hf.aestronglyMeasurable C (by
      filter_upwards [hgood] with x hx
      rw [Real.norm_eq_abs]
      exact hC x hx)
  have henergyV := sph_raw_energy_budget (μ := π ⊗ₘ K) (a := a)
    (b := b) (B := B) (r := r) (ε := ε) (L := L) (n := n) (d := d) hs20
    (fun x => ‖superLearner A x.2‖) (mixTrainOp M)
    (fun x i => nativeLossRelease φ A x.2 i)
    (fun x i => ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ)
    (fun x i => ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ)
    htn htnm hBop0 hBopm htailJ hw hX (fun i => hint (hX2m i) (hX2C i))
    (fun i => hmemLp (hsTr i) (hsTrC i)) (fun i => hmemLp (hsGh i) (hsGhC i))
    (Filter.Eventually.of_forall hsq)
    (fun i => mix_ghost_orth π K hKb hMm hM1 hA hA1 horth i)
    (fun i => sph_mix_ghost_sq_le π K hKb hMm hM1 hA hA1 hgsq i)
  rw [mix_sum_integral_eq π K hKb hX2m hX2C] at henergyV
  exact henergyV

end Budgets

end LossOnlyTraceability.Sphere


==> anc/lean/LossOnlyTraceability/Sphere/Constants.lean <==
import LossOnlyTraceability.Sphere.Theorem
import LossOnlyTraceability.MainThresholdPositivity

/-! Spherical tilt families: how the constants degrade with `σ²`.

For `σ² ≥ 1`, the constants of the lower bound on spherical tilt families
(`spherical_tilt_loss_information_law`) compare to Theorem 3's `c₁ = mainLowerConstant` and
`ε₀(H) = mainThreshold` as follows:
* the lower constant satisfies `c₁^σ ≥ c₁/σ²` (`sphLowerConstant_ge`);
* the threshold satisfies `ε₀^σ ≥ ε₀(H)/σ⁸` (`sphThreshold_ge`). -/

noncomputable section

namespace LossOnlyTraceability.Sphere

/-- `c₁^σ ≥ c₁/σ²` for `σ² ≥ 1`. -/
theorem sphLowerConstant_ge {a b B r L cm cp s2 : ℝ} (hs2 : 1 ≤ s2) :
    mainLowerConstant a b B r L cm cp / s2 ≤ sphLowerConstant a b B r L cm cp s2 := by
  have hs0 : 0 < s2 := lt_of_lt_of_le one_pos hs2
  have hrate : mainEnergyRate a b B r (Real.sqrt s2 * L) cm =
      s2 * mainEnergyRate a b B r L cm := by
    unfold mainEnergyRate
    rw [mul_pow, Real.sq_sqrt hs0.le]
    ring
  unfold sphLowerConstant mainLowerConstant
  rw [hrate, div_div]
  have hl : 0 < 2 * Real.log 2 := mul_pos two_pos (Real.log_pos one_lt_two)
  have hmax : max (s2 * mainEnergyRate a b B r L cm) 1 ≤
      s2 * max (mainEnergyRate a b B r L cm) 1 :=
    max_le (mul_le_mul_of_nonneg_left (le_max_left _ _) hs0.le)
      (one_le_mul_of_one_le_of_one_le hs2 (le_max_right _ _))
  have hpos : 0 < 2 * Real.log 2 * max (s2 * mainEnergyRate a b B r L cm) 1 :=
    mul_pos hl (lt_of_lt_of_le one_pos (le_max_right _ _))
  refine div_le_div_of_nonneg_left (sq_nonneg _) hpos ?_
  calc 2 * Real.log 2 * max (s2 * mainEnergyRate a b B r L cm) 1
      ≤ 2 * Real.log 2 * (s2 * max (mainEnergyRate a b B r L cm) 1) :=
        mul_le_mul_of_nonneg_left hmax hl.le
    _ = 2 * Real.log 2 * max (mainEnergyRate a b B r L cm) 1 * s2 := by ring

/-- If `D' ≤ D k` with `D' > 0` and `N ≥ 0`, then `N/D/k ≤ N/D'`. -/
theorem div_div_le_div_of_le_mul {N D D' k : ℝ} (hN : 0 ≤ N) (hD' : 0 < D')
    (h : D' ≤ D * k) : N / D / k ≤ N / D' := by
  rw [div_div]
  exact div_le_div_of_nonneg_left hN hD' h

/-- `ε₀^σ ≥ ε₀(H)/σ⁸` for `σ² ≥ 1`: every term of Theorem 3's threshold loses at most the factor
`σ⁸` when `H` is replaced by `σ⁴H`, and the cap `β/(8σ²)` is at least `(β/8)/σ⁸`. -/
theorem sphThreshold_ge {a b B r H cm cp s2 : ℝ} (hs2 : 1 ≤ s2) (hH : 0 ≤ H) (hb : 0 < b)
    (hB : 0 < B) (hr : 2 ≤ r) (hcm : 0 < cm) (hcp : 0 < cp) :
    mainThreshold a b B r H cm cp / s2 ^ 4 ≤ sphThreshold a b B r H cm cp s2 := by
  have hs0 : 0 < s2 := lt_of_lt_of_le one_pos hs2
  have hk : 1 ≤ s2 ^ 4 := one_le_pow₀ hs2
  have hk0 : 0 < s2 ^ 4 := by positivity
  have hk2 : s2 * s2 ≤ s2 ^ 4 := by nlinarith
  have hk1 : s2 ≤ s2 ^ 4 := le_self_pow₀ hs2 (by norm_num)
  have hβ := nativeSlope_pos hb hB hr
  have hm := (mainSignalRate_pos hb hB hr hcp).le
  have hE := mainEnergyConstant_nonneg a b B r
  have hγ := sq_nonneg (mainScaleGamma b B r)
  have hM := sq_nonneg (mainMixedConstant a b B r)
  have hHs : 0 ≤ s2 * s2 * H := mul_nonneg (mul_nonneg hs0.le hs0.le) hH
  have hT1 : 0 < min 1 (nativeSlope b B r / 8) := lt_min one_pos (by positivity)
  have hD2 : 0 < 4 * H * mainScaleGamma b B r ^ 2 + 1 := by
    nlinarith [mul_nonneg hH hγ]
  have hD3 : 0 < 16 * H ^ 2 * mainMixedConstant a b B r ^ 2 * mainEnergyConstant a b B r + 1 := by
    nlinarith [mul_nonneg (mul_nonneg (sq_nonneg H) hM) hE]
  have hD4 : 0 < 2 * H * mainEnergyConstant a b B r + 1 := by
    nlinarith [mul_nonneg hH hE]
  have he_def : mainThreshold a b B r H cm cp = min (min 1 (nativeSlope b B r / 8))
      (min (1 / (4 * H * mainScaleGamma b B r ^ 2 + 1))
        (min (cm * mainSignalRate b B r cp ^ 2 /
            (16 * H ^ 2 * mainMixedConstant a b B r ^ 2 * mainEnergyConstant a b B r + 1))
          (cm * mainSignalRate b B r cp / (2 * H * mainEnergyConstant a b B r + 1)))) := rfl
  have he1 : mainThreshold a b B r H cm cp ≤ min 1 (nativeSlope b B r / 8) := by
    rw [he_def]
    exact min_le_left _ _
  have he2 : mainThreshold a b B r H cm cp ≤ 1 / (4 * H * mainScaleGamma b B r ^ 2 + 1) := by
    rw [he_def]
    exact (min_le_right _ _).trans (min_le_left _ _)
  have he3 : mainThreshold a b B r H cm cp ≤ cm * mainSignalRate b B r cp ^ 2 /
      (16 * H ^ 2 * mainMixedConstant a b B r ^ 2 * mainEnergyConstant a b B r + 1) := by
    rw [he_def]
    exact (min_le_right _ _).trans ((min_le_right _ _).trans (min_le_left _ _))
  have he4 : mainThreshold a b B r H cm cp ≤
      cm * mainSignalRate b B r cp / (2 * H * mainEnergyConstant a b B r + 1) := by
    rw [he_def]
    exact (min_le_right _ _).trans ((min_le_right _ _).trans (min_le_right _ _))
  have he0 : 0 ≤ mainThreshold a b B r H cm cp := by
    rw [he_def]
    exact le_min hT1.le (le_min (div_nonneg zero_le_one hD2.le)
      (le_min (div_nonneg (mul_nonneg hcm.le (sq_nonneg _)) hD3.le)
        (div_nonneg (mul_nonneg hcm.le hm) hD4.le)))
  unfold sphThreshold
  refine le_min ?_ ?_
  · unfold mainThreshold
    refine le_min ((div_le_self he0 hk).trans he1) (le_min ?_ (le_min ?_ ?_))
    · calc mainThreshold a b B r H cm cp / s2 ^ 4
          ≤ 1 / (4 * H * mainScaleGamma b B r ^ 2 + 1) / s2 ^ 4 :=
            div_le_div_of_nonneg_right he2 hk0.le
        _ ≤ 1 / (4 * (s2 * s2 * H) * mainScaleGamma b B r ^ 2 + 1) := by
            refine div_div_le_div_of_le_mul zero_le_one (by nlinarith [mul_nonneg hHs hγ]) ?_
            nlinarith [mul_le_mul_of_nonneg_right hk2 (mul_nonneg hH hγ)]
    · calc mainThreshold a b B r H cm cp / s2 ^ 4
          ≤ cm * mainSignalRate b B r cp ^ 2 /
              (16 * H ^ 2 * mainMixedConstant a b B r ^ 2 * mainEnergyConstant a b B r + 1) /
                s2 ^ 4 := div_le_div_of_nonneg_right he3 hk0.le
        _ ≤ cm * mainSignalRate b B r cp ^ 2 / (16 * (s2 * s2 * H) ^ 2 *
              mainMixedConstant a b B r ^ 2 * mainEnergyConstant a b B r + 1) := by
            refine div_div_le_div_of_le_mul (mul_nonneg hcm.le (sq_nonneg _))
              (by nlinarith [mul_nonneg (mul_nonneg (sq_nonneg (s2 * s2 * H)) hM) hE]) ?_
            have hX : 0 ≤ H ^ 2 * mainMixedConstant a b B r ^ 2 * mainEnergyConstant a b B r :=
              mul_nonneg (mul_nonneg (sq_nonneg H) hM) hE
            have hsq : (s2 * s2 * H) ^ 2 = s2 ^ 4 * H ^ 2 := by ring
            rw [hsq]
            nlinarith
    · calc mainThreshold a b B r H cm cp / s2 ^ 4
          ≤ cm * mainSignalRate b B r cp / (2 * H * mainEnergyConstant a b B r + 1) / s2 ^ 4 :=
            div_le_div_of_nonneg_right he4 hk0.le
        _ ≤ cm * mainSignalRate b B r cp /
              (2 * (s2 * s2 * H) * mainEnergyConstant a b B r + 1) := by
            refine div_div_le_div_of_le_mul (mul_nonneg hcm.le hm)
              (by nlinarith [mul_nonneg hHs hE]) ?_
            nlinarith [mul_le_mul_of_nonneg_right hk2 (mul_nonneg hH hE)]
  · calc mainThreshold a b B r H cm cp / s2 ^ 4 ≤ nativeSlope b B r / 8 / s2 ^ 4 :=
          div_le_div_of_nonneg_right (he1.trans (min_le_right _ _)) hk0.le
      _ ≤ nativeSlope b B r / 8 / s2 := div_le_div_of_nonneg_left (by positivity) hs0 hk1
      _ = nativeSlope b B r / (8 * s2) := by rw [div_div]

end LossOnlyTraceability.Sphere


==> anc/lean/LossOnlyTraceability/Sphere/Family.lean <==
import LossOnlyTraceability.Sphere.Stein
import LossOnlyTraceability.Sphere.BallLaw
import LossOnlyTraceability.TiltFamily.PriorVector
import LossOnlyTraceability.NativeBudgetsAssemblyFingerprint

/-! Spherical tilt families: the spherical tilt family as a family of laws on the supersample.

* `sphSuperKernel`: the Markov kernel `h ↦ superMeasure n D_h μR μG`;
* every tilt is a law on the unit ball with mean `μ_h` (`isBallLaw_sphTiltLaw`);
* `E_h⟪θ, Z − μ_h⟫² = θᵀ Cov_h θ` (`integral_inner_sub_sq_sphTiltLaw`), hence under the covariance
  condition the ghost second moment `E(s^gh)² ≤ (σ²/d) E‖θ̂‖²` (`sph_ghost_sq_le`) and the
  calibration at every tilt with curvature `σ² H` (`sph_super_alignment`);
* the Stein identity on the supersample (`sph_fingerprint_super`);
* the prior moments `E‖μ‖^{2(q-1)} ≤ v^{q-1}`, `E‖μ‖^{2q} ≤ v^q (σ²(1+2/d))^{q/2}` and, when
  `2σ² v ≤ 1`, `E‖μ‖^q ≥ v^{q/2}(1 + 1/(dv))^{-q/2}` (the sign-cube value). -/

noncomputable section

namespace LossOnlyTraceability.Sphere

open MeasureTheory ProbabilityTheory Filter Topology LossOnlyTraceability.TiltFamily
open scoped BigOperators InnerProductSpace ENNReal NNReal

variable {d : ℕ}

/-! ### The kernel -/

section Kernel

variable (D₀ : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D₀]

/-- The data kernel `h ↦ D_h^{2n}` on the `2n` supersample slots. -/
def sphDataKernel (n : ℕ) : Kernel (Fin d → ℝ) (Bool × Fin n → EuclideanSpace ℝ (Fin d)) :=
  Kernel.withDensity (Kernel.const _ (Measure.pi fun _ : Bool × Fin n => D₀))
    (fun h x => ∏ j, ENNReal.ofReal (sphDensity D₀ h (x j)))

instance isSFiniteKernel_sphDataKernel (n : ℕ) : IsSFiniteKernel (sphDataKernel D₀ n) :=
  Kernel.IsSFiniteKernel.withDensity _ fun _ _ =>
    ENNReal.prod_ne_top fun _ _ => ENNReal.ofReal_ne_top

/-- The supersample kernel `h ↦ superMeasure n D_h μR μG`. -/
def sphSuperKernel (n : ℕ) {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
    (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG] :
    Kernel (Fin d → ℝ) (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :=
  (sphDataKernel D₀ n ×ₖ Kernel.const _ ((Measure.pi fun _ : Fin n => fairBool).prod μR)) ×ₖ
    Kernel.const _ μG

variable {D₀} (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1)
include hball

theorem pi_sphTiltLaw_eq' {ι : Type*} [Fintype ι] (h : Fin d → ℝ) :
    Measure.pi (fun _ : ι => sphTiltLaw D₀ h)
      = (Measure.pi fun _ : ι => D₀).withDensity
          (fun x => ∏ i, ENNReal.ofReal (sphDensity D₀ h (x i))) := by
  haveI : IsProbabilityMeasure (D₀.withDensity fun z => ENNReal.ofReal (sphDensity D₀ h z)) :=
    isProbabilityMeasure_sphTiltLaw hball h
  exact pi_withDensity_const D₀ (measurable_sphDensity h).ennreal_ofReal

theorem sphDataKernel_apply (n : ℕ) (h : Fin d → ℝ) :
    sphDataKernel D₀ n h = Measure.pi fun _ : Bool × Fin n => sphTiltLaw D₀ h := by
  have hmeas : Measurable (Function.uncurry fun (h : Fin d → ℝ)
      (x : Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
        ∏ j, ENNReal.ofReal (sphDensity D₀ h (x j))) := by
    refine Finset.measurable_prod _ fun j _ => ?_
    refine ENNReal.measurable_ofReal.comp ?_
    unfold sphDensity
    exact (measurable_sdot_prod.comp (measurable_fst.prodMk
      ((measurable_pi_apply j).comp measurable_snd))).exp.div
      ((continuous_sphPartition hball).measurable.comp measurable_fst)
  rw [sphDataKernel, Kernel.withDensity_apply _ hmeas, Kernel.const_apply]
  exact (pi_sphTiltLaw_eq' hball h).symm

variable {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

theorem sphSuperKernel_apply (n : ℕ) (h : Fin d → ℝ) :
    sphSuperKernel D₀ n μR μG h = superMeasure n (sphTiltLaw D₀ h) μR μG := by
  rw [sphSuperKernel, Kernel.prod_apply, Kernel.prod_apply, Kernel.const_apply,
    Kernel.const_apply, sphDataKernel_apply hball]
  rfl

theorem isMarkovKernel_sphSuperKernel (n : ℕ) :
    IsMarkovKernel (sphSuperKernel D₀ n μR μG) := by
  refine ⟨fun h => ?_⟩
  rw [sphSuperKernel_apply hball]
  haveI := isProbabilityMeasure_sphTiltLaw hball h
  infer_instance

end Kernel

/-! ### Tilted laws as laws on the ball; the covariance form -/

section Ball

variable {D₀ : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D₀]
  (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1)
include hball

theorem isBallLaw_sphTiltLaw (h : Fin d → ℝ) : IsBallLaw d (sphMean D₀ h) (sphTiltLaw D₀ h) :=
  ⟨ae_sphTiltLaw hball h, fun k => by rw [integral_sphTiltLaw_eq_sphExp]; rfl⟩

/-- `E_h⟪θ, Z − μ_h⟫² = θᵀ Cov_h θ`. -/
theorem integral_inner_sub_sq_sphTiltLaw (h : Fin d → ℝ) (θ : EuclideanSpace ℝ (Fin d)) :
    ∫ z, ⟪θ, z - sphMean D₀ h⟫_ℝ ^ 2 ∂(sphTiltLaw D₀ h) = sphCovForm D₀ h (fun j => θ j) := by
  haveI := isProbabilityMeasure_sphTiltLaw hball h
  set μ := sphMean D₀ h with hμ
  have hb : ∀ᵐ z ∂(sphTiltLaw D₀ h), ‖z‖ ≤ 1 := ae_sphTiltLaw hball h
  have hcoord : ∀ k, Integrable (fun z : EuclideanSpace ℝ (Fin d) => z k) (sphTiltLaw D₀ h) :=
    fun k => (isBallLaw_sphTiltLaw hball h).integrable_coord k
  have hprod : ∀ j k, Integrable (fun z : EuclideanSpace ℝ (Fin d) => z j * z k)
      (sphTiltLaw D₀ h) := by
    intro j k
    refine Integrable.of_bound ((measurable_euclidean_coord j).mul
      (measurable_euclidean_coord k)).aestronglyMeasurable 1 ?_
    filter_upwards [hb] with z hz
    rw [Real.norm_eq_abs, abs_mul]
    have h1 := (abs_euclidean_coord_le_norm z j).trans hz
    have h2 := (abs_euclidean_coord_le_norm z k).trans hz
    nlinarith [abs_nonneg (z j), abs_nonneg (z k)]
  have hpt : ∀ z : EuclideanSpace ℝ (Fin d), ⟪θ, z - μ⟫_ℝ ^ 2
      = ∑ j, ∑ k, θ j * θ k * ((z j * z k - μ j * z k) - (μ k * z j - μ j * μ k)) := by
    intro z
    rw [inner_sub_eq_sum_coord, sq, Finset.sum_mul_sum]
    refine Finset.sum_congr rfl fun j _ => Finset.sum_congr rfl fun k _ => ?_
    ring
  have hterm : ∀ j k, Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
      θ j * θ k * ((z j * z k - μ j * z k) - (μ k * z j - μ j * μ k))) (sphTiltLaw D₀ h) :=
    fun j k => (((hprod j k).sub ((hcoord k).const_mul _)).sub
      (((hcoord j).const_mul _).sub (integrable_const _))).const_mul _
  simp_rw [hpt]
  rw [integral_finsetSum _ fun j _ => integrable_finsetSum _ fun k _ => hterm j k]
  unfold sphCovForm
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [integral_finsetSum _ fun k _ => hterm j k]
  refine Finset.sum_congr rfl fun k _ => ?_
  have i1 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => z j * z k - μ j * z k)
      (sphTiltLaw D₀ h) := (hprod j k).sub ((hcoord k).const_mul _)
  have i2 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => μ k * z j - μ j * μ k)
      (sphTiltLaw D₀ h) := ((hcoord j).const_mul _).sub (integrable_const _)
  have i3 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => μ j * z k) (sphTiltLaw D₀ h) :=
    (hcoord k).const_mul _
  have i4 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => μ k * z j) (sphTiltLaw D₀ h) :=
    (hcoord j).const_mul _
  rw [integral_const_mul, integral_sub i1 i2, integral_sub (hprod j k) i3,
    integral_sub i4 (integrable_const _), integral_const_mul, integral_const_mul, integral_const,
    integral_sphTiltLaw_eq_sphExp, integral_sphTiltLaw_eq_sphExp, integral_sphTiltLaw_eq_sphExp]
  simp only [probReal_univ, smul_eq_mul, one_mul, sphCov, ← sphMean_apply, hμ]
  ring

/-- Under the covariance condition, `E_h⟪θ, Z − μ_h⟫² ≤ (σ²/d)‖θ‖²`. -/
theorem integral_inner_sub_sq_le {s2 : ℝ} (hcov : SphCovBound D₀ s2) (h : Fin d → ℝ)
    (θ : EuclideanSpace ℝ (Fin d)) :
    ∫ z, ⟪θ, z - sphMean D₀ h⟫_ℝ ^ 2 ∂(sphTiltLaw D₀ h) ≤ s2 / d * ‖θ‖ ^ 2 := by
  rw [integral_inner_sub_sq_sphTiltLaw hball h θ, EuclideanSpace.real_norm_sq_eq]
  exact hcov h (fun j => θ j)

/-- `E_h⟪θ, Z⟫² ≤ σ² (⟪θ, μ_h⟫² + ‖θ‖²/d)` for `σ² ≥ 1`. -/
theorem integral_inner_sq_le {s2 : ℝ} (hs2 : 1 ≤ s2) (hcov : SphCovBound D₀ s2) (h : Fin d → ℝ)
    (θ : EuclideanSpace ℝ (Fin d)) :
    ∫ z, ⟪θ, z⟫_ℝ ^ 2 ∂(sphTiltLaw D₀ h)
      ≤ s2 * (⟪θ, sphMean D₀ h⟫_ℝ ^ 2 + ‖θ‖ ^ 2 / (d : ℝ)) := by
  haveI := isProbabilityMeasure_sphTiltLaw hball h
  have hB := isBallLaw_sphTiltLaw hball h
  set μ := sphMean D₀ h
  have hIc : Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z - μ⟫_ℝ) (sphTiltLaw D₀ h) :=
    ((hB.integrable_inner θ).sub (integrable_const _)).congr
      (ae_of_all _ fun z => (inner_sub_right θ z μ).symm)
  have hIc2 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z - μ⟫_ℝ ^ 2)
      (sphTiltLaw D₀ h) := by
    have hc : Continuous fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z - μ⟫_ℝ ^ 2 := by fun_prop
    refine Integrable.of_bound hc.measurable.aestronglyMeasurable ((‖θ‖ * (1 + ‖μ‖)) ^ 2) ?_
    filter_upwards [ae_sphTiltLaw hball h] with z hz
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    have h1 := abs_real_inner_le_norm θ (z - μ)
    have h2 : ‖z - μ‖ ≤ 1 + ‖μ‖ := (norm_sub_le _ _).trans (by linarith)
    have h3 : |⟪θ, z - μ⟫_ℝ| ≤ ‖θ‖ * (1 + ‖μ‖) :=
      h1.trans (mul_le_mul_of_nonneg_left h2 (norm_nonneg _))
    nlinarith [abs_nonneg ⟪θ, z - μ⟫_ℝ, sq_abs ⟪θ, z - μ⟫_ℝ]
  have hmean0 : ∫ z, ⟪θ, z - μ⟫_ℝ ∂(sphTiltLaw D₀ h) = 0 := by
    have e : (fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z - μ⟫_ℝ)
        = fun z => ⟪θ, z⟫_ℝ - ⟪θ, μ⟫_ℝ := funext fun z => inner_sub_right θ z μ
    rw [e, integral_sub (hB.integrable_inner θ) (integrable_const _), hB.integral_inner θ,
      integral_const]
    simp
  have hdecomp : ∫ z, ⟪θ, z⟫_ℝ ^ 2 ∂(sphTiltLaw D₀ h)
      = (∫ z, ⟪θ, z - μ⟫_ℝ ^ 2 ∂(sphTiltLaw D₀ h)) + ⟪θ, μ⟫_ℝ ^ 2 := by
    have e : (fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z⟫_ℝ ^ 2)
        = fun z => ⟪θ, z - μ⟫_ℝ ^ 2 + (2 * ⟪θ, μ⟫_ℝ * ⟪θ, z - μ⟫_ℝ + ⟪θ, μ⟫_ℝ ^ 2) := by
      funext z
      rw [inner_sub_right]
      ring
    have i1 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => 2 * ⟪θ, μ⟫_ℝ * ⟪θ, z - μ⟫_ℝ)
        (sphTiltLaw D₀ h) := hIc.const_mul _
    have i2 : Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
        2 * ⟪θ, μ⟫_ℝ * ⟪θ, z - μ⟫_ℝ + ⟪θ, μ⟫_ℝ ^ 2) (sphTiltLaw D₀ h) :=
      i1.add (integrable_const _)
    rw [e, integral_add hIc2 i2, integral_add i1 (integrable_const _), integral_const_mul, hmean0,
      integral_const]
    simp
  rw [hdecomp]
  have hv := integral_inner_sub_sq_le hball hcov h θ
  have hd0 : (0 : ℝ) ≤ ‖θ‖ ^ 2 / d := by positivity
  have e2 : s2 / (d : ℝ) * ‖θ‖ ^ 2 = s2 * (‖θ‖ ^ 2 / d) := by ring
  rw [e2] at hv
  nlinarith [sq_nonneg ⟪θ, μ⟫_ℝ]

end Ball

/-! ### Per-law steps on the supersample of a tilt -/

section PerLaw

variable {D₀ : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D₀]
  (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1) (hd : 0 < d)
  {n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
include hball hd

/-- **The ghost second moment under the covariance condition**:
`E(s_i^gh)² ≤ (σ²/d) E‖θ̂‖²`. -/
theorem sph_ghost_sq_le {s2 : ℝ} (hcov : SphCovBound D₀ s2)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (h : Fin d → ℝ) (i : Fin n) :
    (∫ ω, ⟪superLearner A ω, ghostPoint superPoint superBits i ω - sphMean D₀ h⟫_ℝ ^ 2
      ∂(superMeasure n (sphTiltLaw D₀ h) μR μG))
      ≤ (s2 / (d : ℝ)) * ∫ ω, ‖superLearner A ω‖ ^ 2
          ∂(superMeasure n (sphTiltLaw D₀ h) μR μG) := by
  haveI := isProbabilityMeasure_sphTiltLaw hball h
  set P := superMeasure n (sphTiltLaw D₀ h) μR μG with hP
  set μ := sphMean D₀ h with hμ
  have hthm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) := measurable_superLearner hA
  have hgm := measurable_ghostPoint_super (d := d) (n := n) (Rr := Rr) (Ng := Ng) i
  have hFm : Measurable fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      ⟪q.1, q.2 - μ⟫_ℝ ^ 2 :=
    ((continuous_fst.inner (continuous_snd.sub continuous_const)).pow 2).measurable
  have hbd : ∀ t z : EuclideanSpace ℝ (Fin d), ‖t‖ ≤ 1 → ‖z‖ ≤ 1 →
      |⟪t, z - μ⟫_ℝ ^ 2| ≤ (1 + ‖μ‖) ^ 2 := by
    intro t z ht hz
    rw [abs_of_nonneg (sq_nonneg _)]
    have h1 := abs_real_inner_le_norm t (z - μ)
    have h2 : ‖z - μ‖ ≤ 1 + ‖μ‖ := (norm_sub_le _ _).trans (by linarith)
    have h3 : |⟪t, z - μ⟫_ℝ| ≤ 1 + ‖μ‖ :=
      h1.trans (by nlinarith [norm_nonneg t, norm_nonneg (z - μ)])
    nlinarith [abs_nonneg ⟪t, z - μ⟫_ℝ, sq_abs ⟪t, z - μ⟫_ℝ]
  have hint : Integrable (fun ω => ⟪superLearner A ω,
      ghostPoint superPoint superBits i ω - μ⟫_ℝ ^ 2) P := by
    refine Integrable.of_bound (hFm.comp (hthm.prodMk hgm)).aestronglyMeasurable
      ((1 + ‖μ‖) ^ 2) ?_
    filter_upwards [ball_ae_norm_ghostPoint_le_one μR μG (isBallLaw_sphTiltLaw hball h) hd i]
      with ω hg
    rw [Real.norm_eq_abs]
    exact hbd _ _ (hA1 _ _) hg
  have key := integral_of_indepFun_pair hthm hgm
    (indepFun_superLearner_ghostPoint (sphTiltLaw D₀ h) μR μG hA i)
    (F := fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) => ⟪q.1, q.2 - μ⟫_ℝ ^ 2)
    hFm.aestronglyMeasurable hint
  rw [ghostPoint_law (sphTiltLaw D₀ h) μR μG i] at key
  rw [key]
  haveI : IsProbabilityMeasure (P.map (superLearner A)) :=
    Measure.isProbabilityMeasure_map hthm.aemeasurable
  have hae1 : ∀ᵐ t ∂(P.map (superLearner A)), ‖t‖ ≤ 1 := by
    rw [ae_map_iff hthm.aemeasurable
      (measurableSet_le continuous_norm.measurable measurable_const)]
    exact Filter.Eventually.of_forall fun ω => hA1 _ _
  have hle : ∀ t : EuclideanSpace ℝ (Fin d),
      (∫ z, ⟪t, z - μ⟫_ℝ ^ 2 ∂(sphTiltLaw D₀ h)) ≤ s2 / d * ‖t‖ ^ 2 := fun t =>
    integral_inner_sub_sq_le hball hcov h t
  have hRint : Integrable (fun t : EuclideanSpace ℝ (Fin d) => s2 / d * ‖t‖ ^ 2)
      (P.map (superLearner A)) := by
    have hc : Continuous fun t : EuclideanSpace ℝ (Fin d) => s2 / d * ‖t‖ ^ 2 := by fun_prop
    refine Integrable.of_bound hc.measurable.aestronglyMeasurable (|s2 / d|) ?_
    filter_upwards [hae1] with t ht
    rw [Real.norm_eq_abs, abs_mul]
    have h1 : |‖t‖ ^ 2| ≤ 1 := by
      rw [abs_of_nonneg (sq_nonneg _)]
      nlinarith [norm_nonneg t]
    nlinarith [abs_nonneg (s2 / d), abs_nonneg (‖t‖ ^ 2)]
  calc (∫ t, (∫ z, ⟪t, z - μ⟫_ℝ ^ 2 ∂(sphTiltLaw D₀ h)) ∂(P.map (superLearner A)))
      ≤ ∫ t, s2 / d * ‖t‖ ^ 2 ∂(P.map (superLearner A)) :=
        integral_mono_of_nonneg (ae_of_all _ fun t => integral_nonneg fun z => sq_nonneg _)
          hRint (ae_of_all _ hle)
    _ = (s2 / (d : ℝ)) * ∫ ω, ‖superLearner A ω‖ ^ 2 ∂P := by
        have hc2 : Continuous fun t : EuclideanSpace ℝ (Fin d) => ‖t‖ ^ 2 := by fun_prop
        rw [integral_const_mul, integral_map hthm.aemeasurable hc2.measurable.aestronglyMeasurable]

/-- The curvature budget of the calibration (Appendix D.1) at a tilt, with curvature `σ² H`. -/
theorem sph_link_remainder_le {s2 : ℝ} (hs2 : 1 ≤ s2) (hcov : SphCovBound D₀ s2)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (h : Fin d → ℝ) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    (∫ z, (φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ) ∂(sphTiltLaw D₀ h))
      ≤ (s2 * H) / 2 * (⟪θ, sphMean D₀ h⟫_ℝ ^ 2 + ‖θ‖ ^ 2 / (d : ℝ)) := by
  haveI := isProbabilityMeasure_sphTiltLaw hball h
  have hD := isBallLaw_sphTiltLaw hball h
  have hI := ball_integrable_link_inner hφ hφm hD hd hθ
  have hIn := hD.integrable_inner θ
  have hsq : Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z⟫_ℝ ^ 2) (sphTiltLaw D₀ h) := by
    have hc : Continuous fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z⟫_ℝ ^ 2 := by fun_prop
    refine Integrable.of_bound hc.measurable.aestronglyMeasurable 1 ?_
    filter_upwards [hD.ball] with z hz
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    have h1 := abs_real_inner_le_norm θ z
    have h2 : |⟪θ, z⟫_ℝ| ≤ 1 := h1.trans (by nlinarith [norm_nonneg θ, norm_nonneg z])
    nlinarith [abs_nonneg ⟪θ, z⟫_ℝ, sq_abs ⟪θ, z⟫_ℝ]
  have hmono : (∫ z, (φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ) ∂(sphTiltLaw D₀ h))
      ≤ ∫ z, H / 2 * ⟪θ, z⟫_ℝ ^ 2 ∂(sphTiltLaw D₀ h) := by
    refine integral_mono_ae ((hI.sub (integrable_const _)).add (hIn.const_mul b))
      (hsq.const_mul _) ?_
    filter_upwards [hD.ball] with z hz
    have := hφ.le_quadratic (native_margin_mem_Icc hθ hz)
    show φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ ≤ H / 2 * ⟪θ, z⟫_ℝ ^ 2
    linarith
  rw [integral_const_mul] at hmono
  have h2 := integral_inner_sq_le hball hs2 hcov h θ
  have hH := hφ.curv_nonneg
  calc (∫ z, (φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ) ∂(sphTiltLaw D₀ h))
      ≤ H / 2 * ∫ z, ⟪θ, z⟫_ℝ ^ 2 ∂(sphTiltLaw D₀ h) := hmono
    _ ≤ H / 2 * (s2 * (⟪θ, sphMean D₀ h⟫_ℝ ^ 2 + ‖θ‖ ^ 2 / (d : ℝ))) :=
        mul_le_mul_of_nonneg_left h2 (by linarith)
    _ = (s2 * H) / 2 * (⟪θ, sphMean D₀ h⟫_ℝ ^ 2 + ‖θ‖ ^ 2 / (d : ℝ)) := by ring

/-- **The calibration at a tilt** with curvature `σ² H`:
`β‖μ_h‖^q − ε − (σ²H t₀²/2){‖μ_h‖^{2q} + ‖μ_h‖^{2(q-1)}/d} ≤ b E_h⟪θ̂, μ_h⟫`. -/
theorem sph_super_alignment {s2 : ℝ} (hs2 : 1 ≤ s2) (hcov : SphCovBound D₀ s2)
    {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (h : Fin d → ℝ)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (sphTiltLaw D₀ h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => sphTiltLaw D₀ h).prod μR))
        ≤ nativePopulationObjective g φ (sphTiltLaw D₀ h) θ + ε) :
    nativeSlope b B r * ‖sphMean D₀ h‖ ^ powerDualExponent r - ε
        - (s2 * H) * nativeMargin b B r ^ 2 / 2 *
          (‖sphMean D₀ h‖ ^ (2 * powerDualExponent r)
            + ‖sphMean D₀ h‖ ^ (2 * (powerDualExponent r - 1)) / (d : ℝ))
      ≤ b * ∫ ω, ⟪superLearner A ω, sphMean D₀ h⟫_ℝ
          ∂(superMeasure n (sphTiltLaw D₀ h) μR μG) := by
  haveI := isProbabilityMeasure_sphTiltLaw hball h
  have hD := isBallLaw_sphTiltLaw hball h
  set μ := sphMean D₀ h with hμdef
  have hb := hφ.slope_pos
  have hB := hg.B_pos
  have hr := hg.two_le
  have hμ1 : ‖μ‖ ≤ 1 := norm_sphMean_le_one hball h
  set θc := nativeComparisonPoint b B r μ with hθc
  have hθc1 : ‖θc‖ ≤ 1 := norm_nativeComparisonPoint_le_one hb hB.le hr hμ1
  have hth : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have hmint : Integrable (fun ω => ⟪superLearner A ω, μ⟫_ℝ)
      (superMeasure n (sphTiltLaw D₀ h) μR μG) := by
    refine Integrable.of_bound (((by fun_prop : Continuous fun x : EuclideanSpace ℝ (Fin d) =>
      ⟪x, μ⟫_ℝ).measurable.comp hth).aestronglyMeasurable) 1
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs]
    exact (native_margin_mem_Icc (hA1 _ _) hμ1).elim (fun h1 h2 => abs_le.2 ⟨h1, h2⟩)
  have hFint := ball_integrable_super_objective μR μG hφ hφm hg hgm hD hd hA hA1
  have hlower : φ 0 - b * (∫ ω, ⟪superLearner A ω, μ⟫_ℝ ∂(superMeasure n (sphTiltLaw D₀ h) μR μG))
      ≤ ∫ ω, nativePopulationObjective g φ (sphTiltLaw D₀ h) (superLearner A ω)
          ∂(superMeasure n (sphTiltLaw D₀ h) μR μG) := by
    have hI : Integrable (fun ω => φ 0 - b * ⟪superLearner A ω, μ⟫_ℝ)
        (superMeasure n (sphTiltLaw D₀ h) μR μG) := (integrable_const (φ 0)).sub (hmint.const_mul b)
    have hmono := integral_mono hI hFint fun ω => by
        have hθ1 : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
        have h1 := ball_populationObjective_lower (g := g) hφ hφm hD hd hθ1
        have h2 := hg.nonneg _ hθ1
        show φ 0 - b * ⟪superLearner A ω, μ⟫_ℝ
          ≤ nativePopulationObjective g φ (sphTiltLaw D₀ h) (superLearner A ω)
        linarith
    rw [integral_sub (integrable_const _) (hmint.const_mul b), integral_const,
      integral_const_mul] at hmono
    simpa using hmono
  exact bdd_pointwise_alignment hb hB.le hr μ hlower
    (native_super_objective_le μR μG hφm hgm hA (hacc θc hθc1))
    (ball_populationObjective_decomp hφ hφm hD hd hθc1) (hg.le_growth θc hθc1)
    (sph_link_remainder_le hball hd hs2 hcov hφ hφm h hθc1)

end PerLaw

/-! ### The Stein identity on the sample and on the supersample -/

section SteinSample

variable {D₀ : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D₀]
  (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1)
include hball

theorem integral_sphPrior_pi {n : ℕ} {κ : ℝ} (hW : Integrable (sphWeight D₀ κ))
    (Φ : (Fin d → ℝ) → (Fin n → EuclideanSpace ℝ (Fin d)) → ℝ) :
    ∫ h, (∫ x, Φ h x ∂(Measure.pi fun _ : Fin n => sphTiltLaw D₀ h)) ∂(sphPrior D₀ κ)
      = (∫ h, ∫ x, Φ h x * sphJoint D₀ κ h x ∂(Measure.pi fun _ : Fin n => D₀))
          / sphWeightMass D₀ κ := by
  rw [integral_sphPrior hball hW]
  congr 1
  refine integral_congr_ae (ae_of_all _ fun h => ?_)
  dsimp only
  rw [integral_pi_sphTiltLaw hball h, ← integral_mul_const]
  refine integral_congr_ae (ae_of_all _ fun x => ?_)
  dsimp only
  rw [← sphWeight_mul_sphLik hball]
  ring

theorem integrable_mul_sphJoint {n : ℕ} {κ : ℝ} (hW : Integrable (sphWeight D₀ κ))
    {Φ : (Fin d → ℝ) × (Fin n → EuclideanSpace ℝ (Fin d)) → ℝ} (hΦ : Measurable Φ) {C : ℝ}
    (hC : ∀ p : (Fin d → ℝ) × (Fin n → EuclideanSpace ℝ (Fin d)),
      (∀ i, ‖p.2 i‖ ≤ 1) → |Φ p| ≤ C) :
    Integrable (fun p : (Fin d → ℝ) × (Fin n → EuclideanSpace ℝ (Fin d)) =>
      Φ p * sphJoint D₀ κ p.1 p.2) (volume.prod (Measure.pi fun _ : Fin n => D₀)) := by
  have hF := integrable_sphJoint hball (n := n) hW
  have hae : ∀ᵐ p ∂(volume.prod (Measure.pi fun _ : Fin n => D₀)),
      ∀ i, ‖(p.2 : Fin n → EuclideanSpace ℝ (Fin d)) i‖ ≤ 1 :=
    (Measure.quasiMeasurePreserving_snd (μ := (volume : Measure (Fin d → ℝ)))).tendsto_ae.eventually
      (ae_pi_norm_le_one hball (n := n))
  refine (hF.const_mul C).mono' (hΦ.mul (measurable_sphJoint_prod hball κ)).aestronglyMeasurable ?_
  filter_upwards [hae] with p hp
  rw [Real.norm_eq_abs, abs_mul, abs_of_pos (sphJoint_pos κ p.1 p.2)]
  exact mul_le_mul_of_nonneg_right (hC p hp) (sphJoint_pos κ p.1 p.2).le

/-- **The conjugate-prior Stein identity on the sample.** -/
theorem sph_stein {n : ℕ} {κ : ℝ} (hW : Integrable (sphWeight D₀ κ))
    {gl : (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d)} (hg : Measurable gl)
    (hg1 : ∀ x, ‖gl x‖ ≤ 1) :
    ∫ h, (∫ x, ⟪gl x, ∑ i, (x i - sphMean D₀ h)⟫_ℝ
        ∂(Measure.pi fun _ : Fin n => sphTiltLaw D₀ h)) ∂(sphPrior D₀ κ)
      = κ * ∫ h, (∫ x, ⟪gl x, sphMean D₀ h⟫_ℝ
        ∂(Measure.pi fun _ : Fin n => sphTiltLaw D₀ h)) ∂(sphPrior D₀ κ) := by
  rw [integral_sphPrior_pi hball hW, integral_sphPrior_pi hball hW, ← mul_div_assoc]
  congr 1
  have hμm := measurable_sphMean hball (D₀ := D₀)
  have hΦL : Measurable fun p : (Fin d → ℝ) × (Fin n → EuclideanSpace ℝ (Fin d)) =>
      ⟪gl p.2, ∑ i, (p.2 i - sphMean D₀ p.1)⟫_ℝ :=
    (continuous_fst.inner continuous_snd).measurable.comp ((hg.comp measurable_snd).prodMk
      (Finset.measurable_sum _ fun i _ => ((measurable_pi_apply i).comp measurable_snd).sub
        (hμm.comp measurable_fst)))
  have hΦR : Measurable fun p : (Fin d → ℝ) × (Fin n → EuclideanSpace ℝ (Fin d)) =>
      ⟪gl p.2, sphMean D₀ p.1⟫_ℝ :=
    (continuous_fst.inner continuous_snd).measurable.comp ((hg.comp measurable_snd).prodMk
      (hμm.comp measurable_fst))
  have hIL := integrable_mul_sphJoint hball hW (κ := κ) hΦL (C := 2 * n) fun p hp => by
    refine (abs_real_inner_le_norm _ _).trans ?_
    have h1 := hg1 p.2
    have h2 : ‖∑ i, (p.2 i - sphMean D₀ p.1)‖ ≤ 2 * n := by
      refine (norm_sum_le _ _).trans ?_
      calc (∑ i, ‖p.2 i - sphMean D₀ p.1‖) ≤ ∑ _i : Fin n, (2 : ℝ) :=
            Finset.sum_le_sum fun i _ => (norm_sub_le _ _).trans (by
              linarith [hp i, norm_sphMean_le_one hball p.1])
        _ = 2 * n := by simp; ring
    nlinarith [norm_nonneg (gl p.2), norm_nonneg (∑ i, (p.2 i - sphMean D₀ p.1))]
  have hIR := integrable_mul_sphJoint hball hW (κ := κ) hΦR (C := 1) fun p _ => by
    refine (abs_real_inner_le_norm _ _).trans ?_
    have h1 := hg1 p.2
    have h2 := norm_sphMean_le_one hball p.1
    nlinarith [norm_nonneg (gl p.2), norm_nonneg (sphMean D₀ p.1)]
  have e1 : (∫ h, ∫ x, ⟪gl x, ∑ i, (x i - sphMean D₀ h)⟫_ℝ * sphJoint D₀ κ h x
      ∂(Measure.pi fun _ : Fin n => D₀))
      = ∫ p, ⟪gl p.2, ∑ i, (p.2 i - sphMean D₀ p.1)⟫_ℝ * sphJoint D₀ κ p.1 p.2
          ∂(volume.prod (Measure.pi fun _ : Fin n => D₀)) := (integral_prod _ hIL).symm
  have e2 : (∫ h, ∫ x, ⟪gl x, sphMean D₀ h⟫_ℝ * sphJoint D₀ κ h x
      ∂(Measure.pi fun _ : Fin n => D₀))
      = ∫ p, ⟪gl p.2, sphMean D₀ p.1⟫_ℝ * sphJoint D₀ κ p.1 p.2
          ∂(volume.prod (Measure.pi fun _ : Fin n => D₀)) := (integral_prod _ hIR).symm
  rw [e1, e2, ← integral_const_mul, ← sub_eq_zero, ← integral_sub hIL (hIR.const_mul κ)]
  have hpt : ∀ p : (Fin d → ℝ) × (Fin n → EuclideanSpace ℝ (Fin d)),
      ⟪gl p.2, ∑ i, (p.2 i - sphMean D₀ p.1)⟫_ℝ * sphJoint D₀ κ p.1 p.2
        - κ * (⟪gl p.2, sphMean D₀ p.1⟫_ℝ * sphJoint D₀ κ p.1 p.2)
      = ∑ k, (gl p.2) k * ((∑ i, (p.2 i) k - (n + κ) * sphMean D₀ p.1 k)
          * sphJoint D₀ κ p.1 p.2) := by
    intro p
    have hA : ⟪gl p.2, ∑ i, (p.2 i - sphMean D₀ p.1)⟫_ℝ
        = ∑ k, (gl p.2) k * (∑ i, (p.2 i) k - n * sphMean D₀ p.1 k) := by
      rw [inner_sum]
      simp_rw [inner_sub_eq_sum_coord]
      rw [Finset.sum_comm]
      refine Finset.sum_congr rfl fun k _ => ?_
      rw [← Finset.mul_sum, Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
        Fintype.card_fin, nsmul_eq_mul]
    have hB : ⟪gl p.2, sphMean D₀ p.1⟫_ℝ = ∑ k, (gl p.2) k * sphMean D₀ p.1 k :=
      real_inner_eq_sum_apply _ _
    rw [hA, hB, Finset.sum_mul, Finset.sum_mul, Finset.mul_sum, ← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl fun k _ => ?_
    ring
  rw [integral_congr_ae (ae_of_all _ hpt)]
  have hck : ∀ k : Fin d, Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) => (gl x) k :=
    fun k => (measurable_euclidean_coord k).comp hg
  have hck1 : ∀ k : Fin d, ∀ x, |(gl x) k| ≤ 1 := fun k x =>
    (abs_euclidean_coord_le_norm _ k).trans (hg1 x)
  have hintk : ∀ k : Fin d, Integrable (fun p : (Fin d → ℝ) × (Fin n → EuclideanSpace ℝ (Fin d)) =>
      (gl p.2) k * ((∑ i, (p.2 i) k - (n + κ) * sphMean D₀ p.1 k) * sphJoint D₀ κ p.1 p.2))
      (volume.prod (Measure.pi fun _ : Fin n => D₀)) := by
    intro k
    have hμk := continuous_sphMean_coord hball (D₀ := D₀) k
    have hm : Measurable fun p : (Fin d → ℝ) × (Fin n → EuclideanSpace ℝ (Fin d)) =>
        (gl p.2) k * (∑ i, (p.2 i) k - (n + κ) * sphMean D₀ p.1 k) :=
      ((hck k).comp measurable_snd).mul ((Finset.measurable_sum _ fun i _ =>
        (measurable_euclidean_coord k).comp ((measurable_pi_apply i).comp measurable_snd)).sub
        (measurable_const.mul (hμk.measurable.comp measurable_fst)))
    have := integrable_mul_sphJoint hball hW (κ := κ) hm (C := 2 * n + |κ|) fun p hp => by
      rw [abs_mul]
      have hS : |∑ i, (p.2 i) k| ≤ n := by
        refine (Finset.abs_sum_le_sum_abs _ _).trans ?_
        calc (∑ i, |(p.2 i) k|) ≤ ∑ _i : Fin n, (1 : ℝ) :=
              Finset.sum_le_sum fun i _ => (abs_euclidean_coord_le_norm _ k).trans (hp i)
          _ = n := by simp
      have hμ := abs_sphMean_coord_le hball p.1 k
      have h1 : |∑ i, (p.2 i) k - (n + κ) * sphMean D₀ p.1 k| ≤ 2 * n + |κ| := by
        refine (abs_sub _ _).trans ?_
        rw [abs_mul]
        have hnk : |(n : ℝ) + κ| ≤ n + |κ| := by
          refine (abs_add_le _ _).trans ?_
          rw [Nat.abs_cast]
        have : |(n : ℝ) + κ| * |sphMean D₀ p.1 k| ≤ n + |κ| :=
          (mul_le_of_le_one_right (abs_nonneg _) hμ).trans hnk
        linarith
      calc |(gl p.2) k| * |∑ i, (p.2 i) k - (n + κ) * sphMean D₀ p.1 k|
          ≤ 1 * (2 * n + |κ|) := mul_le_mul (hck1 k _) h1 (abs_nonneg _) zero_le_one
        _ = 2 * n + |κ| := one_mul _
    refine this.congr (ae_of_all _ fun p => ?_)
    simp only
    ring
  rw [integral_finsetSum _ fun k _ => hintk k]
  refine Finset.sum_eq_zero fun k _ => ?_
  rw [integral_prod _ (hintk k)]
  exact integral_sphJoint_score_eq_zero hball hW k (hck k) (hck1 k)

end SteinSample

section SteinSuper

variable {D₀ : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D₀]
  (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1)
  {n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
include hball

/-- **The Stein identity on the supersample, deterministic learner.** -/
theorem sph_fingerprint_super_det {κ : ℝ} (hW : Integrable (sphWeight D₀ κ))
    (gl : (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d)) (hg : Measurable gl)
    (hg1 : ∀ x, ‖gl x‖ ≤ 1) :
    (∫ h, ∑ i, ∫ ω, ⟪superLearner (fun x (_ : Rr) => gl x) ω,
        trainingPoint superPoint superBits i ω - sphMean D₀ h⟫_ℝ
        ∂(superMeasure n (sphTiltLaw D₀ h) μR μG) ∂(sphPrior D₀ κ))
      = κ * ∫ h, ∫ ω, ⟪superLearner (fun x (_ : Rr) => gl x) ω, sphMean D₀ h⟫_ℝ
        ∂(superMeasure n (sphTiltLaw D₀ h) μR μG) ∂(sphPrior D₀ κ) := by
  have hstep1 : ∀ h : Fin d → ℝ,
      (∑ i, ∫ ω, ⟪superLearner (fun x (_ : Rr) => gl x) ω,
          trainingPoint superPoint superBits i ω - sphMean D₀ h⟫_ℝ
          ∂(superMeasure n (sphTiltLaw D₀ h) μR μG))
        = ∫ x, ⟪gl x, ∑ i, (x i - sphMean D₀ h)⟫_ℝ
            ∂(Measure.pi fun _ : Fin n => sphTiltLaw D₀ h) := by
    intro h
    haveI := isProbabilityMeasure_sphTiltLaw hball h
    have hterm : ∀ i : Fin n, (∫ ω, ⟪superLearner (fun x (_ : Rr) => gl x) ω,
          trainingPoint superPoint superBits i ω - sphMean D₀ h⟫_ℝ
          ∂(superMeasure n (sphTiltLaw D₀ h) μR μG))
        = ∫ x, ⟪gl x, x i - sphMean D₀ h⟫_ℝ ∂(Measure.pi fun _ : Fin n => sphTiltLaw D₀ h) := by
      intro i
      have hFm : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
          ⟪gl x, x i - sphMean D₀ h⟫_ℝ :=
        (continuous_fst.inner continuous_snd).measurable.comp
          (hg.prodMk ((measurable_pi_apply i).sub measurable_const))
      exact integral_trainingSet (sphTiltLaw D₀ h) μR μG hFm
    rw [Finset.sum_congr rfl fun i _ => hterm i]
    have hae := ae_pi_norm_le_one (ae_sphTiltLaw hball h) (n := n)
    have hint : ∀ i : Fin n, Integrable (fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
        ⟪gl x, x i - sphMean D₀ h⟫_ℝ) (Measure.pi fun _ : Fin n => sphTiltLaw D₀ h) := by
      intro i
      refine Integrable.of_bound ((continuous_fst.inner continuous_snd).measurable.comp
        (hg.prodMk ((measurable_pi_apply i).sub measurable_const))).aestronglyMeasurable 2 ?_
      filter_upwards [hae] with x hx
      rw [Real.norm_eq_abs]
      refine (abs_real_inner_le_norm _ _).trans ?_
      have h1 := hg1 x
      have h2 : ‖x i - sphMean D₀ h‖ ≤ 2 :=
        (norm_sub_le _ _).trans (by linarith [hx i, norm_sphMean_le_one hball h])
      nlinarith [norm_nonneg (gl x), norm_nonneg (x i - sphMean D₀ h)]
    rw [← integral_finsetSum _ fun i _ => hint i]
    refine integral_congr_ae (ae_of_all _ fun x => ?_)
    simp only
    rw [inner_sum]
  have hstep2 : ∀ h : Fin d → ℝ,
      (∫ ω, ⟪superLearner (fun x (_ : Rr) => gl x) ω, sphMean D₀ h⟫_ℝ
        ∂(superMeasure n (sphTiltLaw D₀ h) μR μG))
        = ∫ x, ⟪gl x, sphMean D₀ h⟫_ℝ ∂(Measure.pi fun _ : Fin n => sphTiltLaw D₀ h) := by
    intro h
    haveI := isProbabilityMeasure_sphTiltLaw hball h
    have hFm : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
        ⟪gl x, sphMean D₀ h⟫_ℝ :=
      (continuous_fst.inner continuous_snd).measurable.comp (hg.prodMk measurable_const)
    exact integral_trainingSet (sphTiltLaw D₀ h) μR μG hFm
  simp_rw [hstep1, hstep2]
  exact sph_stein hball hW hg hg1

/-- **The conjugate-prior Stein identity on the supersample for a randomized learner** (the `hfp`
input of the mixture budgets). -/
theorem sph_fingerprint_super {κ : ℝ} (hW : Integrable (sphWeight D₀ κ))
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    (∫ h, ∑ i, ∫ ω, ⟪superLearner A ω, trainingPoint superPoint superBits i ω - sphMean D₀ h⟫_ℝ
        ∂(superMeasure n (sphTiltLaw D₀ h) μR μG) ∂(sphPrior D₀ κ))
      = κ * ∫ h, ∫ ω, ⟪superLearner A ω, sphMean D₀ h⟫_ℝ
        ∂(superMeasure n (sphTiltLaw D₀ h) μR μG) ∂(sphPrior D₀ κ) := by
  have key := sph_fingerprint_super_det hball μR μG hW (nativeAveragedLearner μR A)
    (measurable_nativeAveragedLearner μR hA) (norm_nativeAveragedLearner_le μR hA1)
  have e1 : ∀ h : Fin d → ℝ, (∑ i, ∫ ω, ⟪superLearner A ω,
        trainingPoint superPoint superBits i ω - sphMean D₀ h⟫_ℝ
        ∂(superMeasure n (sphTiltLaw D₀ h) μR μG))
      = ∑ i, ∫ ω, ⟪superLearner (fun x (_ : Rr) => nativeAveragedLearner μR A x) ω,
        trainingPoint superPoint superBits i ω - sphMean D₀ h⟫_ℝ
        ∂(superMeasure n (sphTiltLaw D₀ h) μR μG) := by
    intro h
    haveI := isProbabilityMeasure_sphTiltLaw hball h
    refine Finset.sum_congr rfl fun i _ => ?_
    have hball' := ae_pi_norm_le_one (ae_sphTiltLaw hball h) (n := n)
    exact integral_inner_superLearner_averaged μR μG hA hA1
      (v := fun x => x i - sphMean D₀ h) ((measurable_pi_apply i).sub measurable_const)
      (C := 1 + ‖sphMean D₀ h‖)
      (by
        filter_upwards [hball'] with x hx
        exact le_trans (norm_sub_le _ _) (by linarith [hx i]))
  have e2 : ∀ h : Fin d → ℝ, (∫ ω, ⟪superLearner A ω, sphMean D₀ h⟫_ℝ
        ∂(superMeasure n (sphTiltLaw D₀ h) μR μG))
      = ∫ ω, ⟪superLearner (fun x (_ : Rr) => nativeAveragedLearner μR A x) ω,
          sphMean D₀ h⟫_ℝ ∂(superMeasure n (sphTiltLaw D₀ h) μR μG) := by
    intro h
    haveI := isProbabilityMeasure_sphTiltLaw hball h
    exact integral_inner_superLearner_averaged μR μG hA hA1
      (v := fun _ => sphMean D₀ h) measurable_const (C := ‖sphMean D₀ h‖)
      (Filter.Eventually.of_forall fun _ => le_rfl)
  simp_rw [e1, e2]
  exact key

end SteinSuper

end LossOnlyTraceability.Sphere


==> anc/lean/LossOnlyTraceability/Sphere/Instances/BlockDesign.lean <==
import LossOnlyTraceability.Sphere.Prior

/-! Instances of spherical tilt families: block designs on the unit sphere.

Fix `nb` blocks of dimension `m` and a codebook `v : Fin k → Fin m → ℝ` of unit vectors of
`ℝ^m`. The block design `blockDesignLaw nb v` is the law on `ℝ^{nb·m}` of
`Z = (ρ v_{σ_1}, …, ρ v_{σ_nb})`, `ρ = 1/√nb` (`blockScale`), with `σ_1, …, σ_nb` independent
and uniform on `Fin k`. Coordinate `c` of block `j` is coordinate `m·j + c` of `ℝ^{nb·m}`
(`blockIdx`). The law is a finite sum of Dirac masses, so its integrals are finite sums
(`integral_blockDesignLaw`). This file proves:

* `‖Z‖ = 1` almost surely (`blockDesignLaw_sphere`);
* every exponential tilt `D_h` is again a product over the blocks:
  `E_{D_h} f = Σ_σ ∏_j q_j(σ_j) f(z_σ)`, with tilted block weights
  `q_j(a) = e^{t_j(a)} / Σ_{a'} e^{t_j(a')}` (`sphExp_blockDesignLaw`), so every tilted covariance
  is block-diagonal (`sphCov_blockDesignLaw_offBlock`);
* hence `θᵀ Cov_{D_h} θ = Σ_j Var_{q_j}(t^θ_j) ≤ ρ² ‖θ‖²` (`sphCovForm_blockDesignLaw`,
  `sum_prod_var`), which is the covariance condition with `σ² = m`
  (`blockDesignLaw_covBound`);
* if the codebook is `γ`-covering (every `x ∈ ℝ^m` with `‖x‖ ≤ 1` has a codeword with
  `⟨x, v_a⟩ ≥ γ‖x‖²`), every half-space `{⟨u, z⟩ ≥ γρ}` with a unit normal `u` has mass at least
  `k^{-nb}` (`blockDesignLaw_halfspace`).

The finite-sum identities behind the covariance computation (`sum_prod_mul_prod`,
`sum_prod_single`, `sum_prod_pair`, `sum_prod_var`) are the factorization of product weights and
the additivity of variances over independent blocks. -/

noncomputable section

namespace LossOnlyTraceability.Sphere

open MeasureTheory ProbabilityTheory Filter
open scoped BigOperators InnerProductSpace ENNReal

section ProductSums

variable {nb k : ℕ}

/-- Sums of products over `Fin nb → Fin k` factorize. -/
theorem sum_prod_mul_prod (q f : Fin nb → Fin k → ℝ) :
    ∑ σ : Fin nb → Fin k, (∏ j, q j (σ j)) * ∏ j, f j (σ j) = ∏ j, ∑ a, q j a * f j a := by
  rw [Fintype.prod_sum (fun j a => q j a * f j a)]
  exact Finset.sum_congr rfl fun σ _ => Finset.prod_mul_distrib.symm

/-- Under a product of probability weights, a function of one block has the block's
expectation. -/
theorem sum_prod_single (q : Fin nb → Fin k → ℝ) (hq : ∀ j, ∑ a, q j a = 1) (j : Fin nb)
    (F : Fin k → ℝ) :
    ∑ σ : Fin nb → Fin k, (∏ l, q l (σ l)) * F (σ j) = ∑ a, q j a * F a := by
  have hrep : ∀ σ : Fin nb → Fin k, F (σ j) = ∏ l, (if l = j then F (σ l) else 1) := by
    intro σ
    rw [Finset.prod_ite_eq']
    simp
  calc ∑ σ : Fin nb → Fin k, (∏ l, q l (σ l)) * F (σ j)
      = ∑ σ : Fin nb → Fin k, (∏ l, q l (σ l)) * ∏ l, (if l = j then F (σ l) else 1) :=
        Finset.sum_congr rfl fun σ _ => by rw [← hrep σ]
    _ = ∏ l, ∑ a, q l a * (if l = j then F a else 1) :=
        sum_prod_mul_prod q (fun l a => if l = j then F a else 1)
    _ = ∑ a, q j a * F a := by
        rw [Finset.prod_eq_single j]
        · simp
        · intro l _ hl
          simp [hl, hq l]
        · intro hj
          exact absurd (Finset.mem_univ j) hj

/-- Under a product of probability weights, functions of two different blocks are
uncorrelated. -/
theorem sum_prod_pair (q : Fin nb → Fin k → ℝ) (hq : ∀ j, ∑ a, q j a = 1) {j j' : Fin nb}
    (hjj : j ≠ j') (F G : Fin k → ℝ) :
    ∑ σ : Fin nb → Fin k, (∏ l, q l (σ l)) * (F (σ j) * G (σ j')) =
      (∑ a, q j a * F a) * ∑ a, q j' a * G a := by
  have hrep : ∀ σ : Fin nb → Fin k, F (σ j) * G (σ j') =
      ∏ l, ((if l = j then F (σ l) else 1) * (if l = j' then G (σ l) else 1)) := by
    intro σ
    rw [Finset.prod_mul_distrib, Finset.prod_ite_eq', Finset.prod_ite_eq']
    simp
  calc ∑ σ : Fin nb → Fin k, (∏ l, q l (σ l)) * (F (σ j) * G (σ j'))
      = ∑ σ : Fin nb → Fin k, (∏ l, q l (σ l)) *
          ∏ l, ((if l = j then F (σ l) else 1) * (if l = j' then G (σ l) else 1)) :=
        Finset.sum_congr rfl fun σ _ => by rw [← hrep σ]
    _ = ∏ l, ∑ a, q l a * ((if l = j then F a else 1) * (if l = j' then G a else 1)) :=
        sum_prod_mul_prod q (fun l a => (if l = j then F a else 1) * (if l = j' then G a else 1))
    _ = ∏ l, ((if l = j then ∑ a, q j a * F a else 1) *
          (if l = j' then ∑ a, q j' a * G a else 1)) := by
        refine Finset.prod_congr rfl fun l _ => ?_
        by_cases hlj : l = j
        · subst hlj
          simp [hjj]
        · by_cases hlj' : l = j'
          · subst hlj'
            simp [hlj]
          · simp [hlj, hlj', hq l]
    _ = (∑ a, q j a * F a) * ∑ a, q j' a * G a := by
        rw [Finset.prod_mul_distrib, Finset.prod_ite_eq', Finset.prod_ite_eq']
        simp

/-- **Additivity of variances over independent blocks**: under a product of probability
weights, the variance of `Σ_j g_j(σ_j)` is the sum of the block variances. -/
theorem sum_prod_var (q : Fin nb → Fin k → ℝ) (hq : ∀ j, ∑ a, q j a = 1)
    (g : Fin nb → Fin k → ℝ) :
    (∑ σ : Fin nb → Fin k, (∏ l, q l (σ l)) * (∑ j, g j (σ j)) ^ 2)
        - (∑ σ : Fin nb → Fin k, (∏ l, q l (σ l)) * ∑ j, g j (σ j)) ^ 2
      = ∑ j, ((∑ a, q j a * g j a ^ 2) - (∑ a, q j a * g j a) ^ 2) := by
  have hmean : ∑ σ : Fin nb → Fin k, (∏ l, q l (σ l)) * ∑ j, g j (σ j)
      = ∑ j, ∑ a, q j a * g j a := by
    calc ∑ σ : Fin nb → Fin k, (∏ l, q l (σ l)) * ∑ j, g j (σ j)
        = ∑ σ : Fin nb → Fin k, ∑ j, (∏ l, q l (σ l)) * g j (σ j) :=
          Finset.sum_congr rfl fun σ _ => Finset.mul_sum _ _ _
      _ = ∑ j, ∑ σ : Fin nb → Fin k, (∏ l, q l (σ l)) * g j (σ j) := Finset.sum_comm
      _ = ∑ j, ∑ a, q j a * g j a :=
          Finset.sum_congr rfl fun j _ => sum_prod_single q hq j (g j)
  have hpair : ∀ j j', ∑ σ : Fin nb → Fin k, (∏ l, q l (σ l)) * (g j (σ j) * g j' (σ j'))
      = if j = j' then ∑ a, q j a * g j a ^ 2
        else (∑ a, q j a * g j a) * ∑ a, q j' a * g j' a := by
    intro j j'
    split_ifs with hjj
    · subst hjj
      have h := sum_prod_single q hq j (fun a => g j a ^ 2)
      simp only [sq] at h ⊢
      exact h
    · exact sum_prod_pair q hq hjj (g j) (g j')
  have hsq : ∑ σ : Fin nb → Fin k, (∏ l, q l (σ l)) * (∑ j, g j (σ j)) ^ 2
      = ∑ j, ∑ j', ∑ σ : Fin nb → Fin k, (∏ l, q l (σ l)) * (g j (σ j) * g j' (σ j')) := by
    calc ∑ σ : Fin nb → Fin k, (∏ l, q l (σ l)) * (∑ j, g j (σ j)) ^ 2
        = ∑ σ : Fin nb → Fin k, ∑ j, ∑ j', (∏ l, q l (σ l)) * (g j (σ j) * g j' (σ j')) := by
          refine Finset.sum_congr rfl fun σ _ => ?_
          rw [sq, Finset.sum_mul_sum, Finset.mul_sum]
          exact Finset.sum_congr rfl fun j _ => Finset.mul_sum _ _ _
      _ = ∑ j, ∑ σ : Fin nb → Fin k, ∑ j', (∏ l, q l (σ l)) * (g j (σ j) * g j' (σ j')) :=
          Finset.sum_comm
      _ = ∑ j, ∑ j', ∑ σ : Fin nb → Fin k, (∏ l, q l (σ l)) * (g j (σ j) * g j' (σ j')) :=
          Finset.sum_congr rfl fun j _ => Finset.sum_comm
  rw [hsq, hmean]
  simp_rw [hpair]
  rw [sq, Finset.sum_mul_sum, ← Finset.sum_sub_distrib]
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [← Finset.sum_sub_distrib, Finset.sum_eq_single j]
  · simp [sq]
  · intro j' _ hj'
    rw [if_neg (Ne.symm hj'), sub_self]
  · intro hj
    exact absurd (Finset.mem_univ j) hj

/-- A quadratic form in finite-sum expectations is the variance of the linear form. -/
theorem quad_form_var {ι Ω : Type*} [Fintype ι] [Fintype Ω] (P : Ω → ℝ) (x : Ω → ι → ℝ)
    (θ : ι → ℝ) :
    ∑ i, ∑ i', θ i * θ i' * ((∑ ω, P ω * (x ω i * x ω i'))
        - (∑ ω, P ω * x ω i) * ∑ ω, P ω * x ω i')
      = (∑ ω, P ω * (∑ i, θ i * x ω i) ^ 2) - (∑ ω, P ω * ∑ i, θ i * x ω i) ^ 2 := by
  have hA : ∑ ω, P ω * (∑ i, θ i * x ω i) ^ 2
      = ∑ i, ∑ i', θ i * θ i' * ∑ ω, P ω * (x ω i * x ω i') := by
    calc ∑ ω, P ω * (∑ i, θ i * x ω i) ^ 2
        = ∑ ω, ∑ i, ∑ i', θ i * θ i' * (P ω * (x ω i * x ω i')) := by
          refine Finset.sum_congr rfl fun ω _ => ?_
          rw [sq, Finset.sum_mul_sum, Finset.mul_sum]
          refine Finset.sum_congr rfl fun i _ => ?_
          rw [Finset.mul_sum]
          refine Finset.sum_congr rfl fun i' _ => ?_
          ring
      _ = ∑ i, ∑ ω, ∑ i', θ i * θ i' * (P ω * (x ω i * x ω i')) := Finset.sum_comm
      _ = ∑ i, ∑ i', ∑ ω, θ i * θ i' * (P ω * (x ω i * x ω i')) :=
          Finset.sum_congr rfl fun i _ => Finset.sum_comm
      _ = ∑ i, ∑ i', θ i * θ i' * ∑ ω, P ω * (x ω i * x ω i') := by
          refine Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun i' _ => ?_
          rw [Finset.mul_sum]
  have hB : ∑ ω, P ω * ∑ i, θ i * x ω i = ∑ i, θ i * ∑ ω, P ω * x ω i := by
    calc ∑ ω, P ω * ∑ i, θ i * x ω i = ∑ ω, ∑ i, θ i * (P ω * x ω i) := by
          refine Finset.sum_congr rfl fun ω _ => ?_
          rw [Finset.mul_sum]
          refine Finset.sum_congr rfl fun i _ => ?_
          ring
      _ = ∑ i, ∑ ω, θ i * (P ω * x ω i) := Finset.sum_comm
      _ = ∑ i, θ i * ∑ ω, P ω * x ω i := by
          refine Finset.sum_congr rfl fun i _ => ?_
          rw [Finset.mul_sum]
  rw [hA, hB, sq, Finset.sum_mul_sum, ← Finset.sum_sub_distrib]
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [← Finset.sum_sub_distrib]
  refine Finset.sum_congr rfl fun i' _ => ?_
  ring

end ProductSums

section Design

variable {nb m k : ℕ}

/-- The coordinate `m·j + c` of `ℝ^{nb·m}` is coordinate `c` of block `j`. -/
def blockIdx : Fin nb × Fin m ≃ Fin (nb * m) := finProdFinEquiv

theorem blockIdx_val (j : Fin nb) (c : Fin m) :
    ((blockIdx (j, c) : Fin (nb * m)) : ℕ) = c + m * j := rfl

theorem sum_blockIdx (F : Fin (nb * m) → ℝ) :
    ∑ i, F i = ∑ j : Fin nb, ∑ c : Fin m, F (blockIdx (j, c)) := by
  rw [← Equiv.sum_comp blockIdx F, Fintype.sum_prod_type]

/-- The block scale `ρ = 1/√nb`. -/
def blockScale (nb : ℕ) : ℝ := 1 / Real.sqrt nb

theorem blockScale_sq (nb : ℕ) : blockScale nb ^ 2 = 1 / (nb : ℝ) := by
  unfold blockScale
  rw [div_pow, one_pow, Real.sq_sqrt (Nat.cast_nonneg nb)]

theorem blockScale_pos (hnb : 0 < nb) : 0 < blockScale nb := by
  unfold blockScale
  exact div_pos one_pos (Real.sqrt_pos.2 (by exact_mod_cast hnb))

/-- The design point of a codeword assignment `σ`: block `j` is `ρ v_{σ_j}`. -/
def blockPoint (v : Fin k → Fin m → ℝ) (σ : Fin nb → Fin k) : EuclideanSpace ℝ (Fin (nb * m)) :=
  WithLp.toLp 2 fun i => blockScale nb * v (σ (blockIdx.symm i).1) (blockIdx.symm i).2

theorem blockPoint_idx (v : Fin k → Fin m → ℝ) (σ : Fin nb → Fin k) (j : Fin nb) (c : Fin m) :
    blockPoint v σ (blockIdx (j, c)) = blockScale nb * v (σ j) c := by
  show blockScale nb * v (σ (blockIdx.symm (blockIdx (j, c))).1)
    (blockIdx.symm (blockIdx (j, c))).2 = _
  rw [Equiv.symm_apply_apply]

/-- **The block design**: `σ` uniform on `Fin nb → Fin k` (independent uniform codeword indices),
and `Z = blockPoint v σ`. -/
def blockDesignLaw (nb : ℕ) (v : Fin k → Fin m → ℝ) :
    Measure (EuclideanSpace ℝ (Fin (nb * m))) :=
  ∑ σ : Fin nb → Fin k, ((k : ℝ≥0∞)⁻¹ ^ nb) • Measure.dirac (blockPoint v σ)

theorem blockDesignLaw_apply (v : Fin k → Fin m → ℝ)
    (S : Set (EuclideanSpace ℝ (Fin (nb * m)))) :
    blockDesignLaw nb v S =
      ∑ σ : Fin nb → Fin k, (k : ℝ≥0∞)⁻¹ ^ nb * S.indicator 1 (blockPoint v σ) := by
  unfold blockDesignLaw
  rw [Measure.finsetSum_apply]
  refine Finset.sum_congr rfl fun σ _ => ?_
  rw [Measure.smul_apply, Measure.dirac_apply, smul_eq_mul]

instance isProbabilityMeasure_blockDesignLaw [NeZero k] (v : Fin k → Fin m → ℝ) :
    IsProbabilityMeasure (blockDesignLaw nb v) := by
  constructor
  rw [blockDesignLaw_apply]
  simp only [Set.indicator_univ, Pi.one_apply, mul_one, Finset.sum_const, Finset.card_univ,
    Fintype.card_fun, Fintype.card_fin, nsmul_eq_mul, Nat.cast_pow]
  rw [← mul_pow, ENNReal.mul_inv_cancel (Nat.cast_ne_zero.2 (NeZero.ne k))
    (ENNReal.natCast_ne_top k), one_pow]

/-- Integrals under the block design are finite sums. -/
theorem integral_blockDesignLaw [NeZero k] (v : Fin k → Fin m → ℝ)
    (f : EuclideanSpace ℝ (Fin (nb * m)) → ℝ) :
    ∫ z, f z ∂(blockDesignLaw nb v) =
      ∑ σ : Fin nb → Fin k, ((k : ℝ)⁻¹) ^ nb * f (blockPoint v σ) := by
  have hne : (k : ℝ≥0∞)⁻¹ ^ nb ≠ ∞ :=
    ENNReal.pow_ne_top (ENNReal.inv_ne_top.2 (Nat.cast_ne_zero.2 (NeZero.ne k)))
  unfold blockDesignLaw
  rw [integral_finsetSum_measure fun σ _ => (integrable_dirac enorm_lt_top).smul_measure hne]
  refine Finset.sum_congr rfl fun σ _ => ?_
  rw [integral_smul_measure, integral_dirac, smul_eq_mul, ENNReal.toReal_pow,
    ENNReal.toReal_inv, ENNReal.toReal_natCast]

/-- The integral of a function of block `j` only. -/
theorem integral_blockDesignLaw_block [NeZero k] (v : Fin k → Fin m → ℝ) (j : Fin nb)
    (F : Fin k → ℝ) (G : EuclideanSpace ℝ (Fin (nb * m)) → ℝ)
    (hG : ∀ σ : Fin nb → Fin k, G (blockPoint v σ) = F (σ j)) :
    ∫ z, G z ∂(blockDesignLaw nb v) = ∑ a, (k : ℝ)⁻¹ * F a := by
  rw [integral_blockDesignLaw]
  have hq : ∀ _l : Fin nb, ∑ _a : Fin k, (k : ℝ)⁻¹ = 1 := by
    intro _l
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul,
      mul_inv_cancel₀ (Nat.cast_ne_zero.2 (NeZero.ne k))]
  have h := sum_prod_single (fun _ _ => (k : ℝ)⁻¹) hq j F
  simp only [Finset.prod_const, Finset.card_univ, Fintype.card_fin] at h
  rw [← h]
  exact Finset.sum_congr rfl fun σ _ => by rw [hG σ]

/-- Every design point has norm `1` when the codewords are unit vectors. -/
theorem norm_blockPoint (hnb : 0 < nb) {v : Fin k → Fin m → ℝ} (hv : ∀ a, ∑ c, v a c ^ 2 = 1)
    (σ : Fin nb → Fin k) : ‖blockPoint v σ‖ = 1 := by
  have hj : ∀ j : Fin nb, ∑ c : Fin m, ‖blockPoint v σ (blockIdx (j, c))‖ ^ 2 = 1 / (nb : ℝ) := by
    intro j
    simp_rw [blockPoint_idx, Real.norm_eq_abs, sq_abs, mul_pow]
    rw [← Finset.mul_sum, hv, mul_one, blockScale_sq]
  have hsq : ∑ i, ‖blockPoint v σ i‖ ^ 2 = 1 := by
    calc ∑ i, ‖blockPoint v σ i‖ ^ 2
        = ∑ j : Fin nb, ∑ c : Fin m, ‖blockPoint v σ (blockIdx (j, c))‖ ^ 2 :=
          sum_blockIdx fun i => ‖blockPoint v σ i‖ ^ 2
      _ = ∑ _j : Fin nb, 1 / (nb : ℝ) := Finset.sum_congr rfl fun j _ => hj j
      _ = 1 := by
          rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul,
            mul_one_div_cancel (Nat.cast_ne_zero.2 hnb.ne')]
  rw [EuclideanSpace.norm_eq, hsq, Real.sqrt_one]

/-- **The block design lies on the unit sphere.** -/
theorem blockDesignLaw_sphere (hnb : 0 < nb) {v : Fin k → Fin m → ℝ}
    (hv : ∀ a, ∑ c, v a c ^ 2 = 1) : ∀ᵐ z ∂(blockDesignLaw nb v), ‖z‖ = 1 := by
  rw [ae_iff, blockDesignLaw_apply]
  refine Finset.sum_eq_zero fun σ _ => ?_
  rw [Set.indicator_of_notMem, mul_zero]
  simp [norm_blockPoint hnb hv σ]

/-- The block tilt `t_j(a) = Σ_c h_{(j,c)} ρ v_{a,c}` of a natural parameter `h`. -/
def blockTilt (v : Fin k → Fin m → ℝ) (h : Fin (nb * m) → ℝ) (j : Fin nb) (a : Fin k) : ℝ :=
  ∑ c, h (blockIdx (j, c)) * (blockScale nb * v a c)

theorem sdot_blockPoint (v : Fin k → Fin m → ℝ) (h : Fin (nb * m) → ℝ) (σ : Fin nb → Fin k) :
    sdot h (blockPoint v σ) = ∑ j, blockTilt v h j (σ j) := by
  unfold sdot blockTilt
  rw [sum_blockIdx fun i => h i * blockPoint v σ i]
  simp_rw [blockPoint_idx]

theorem sum_mul_blockPoint (v : Fin k → Fin m → ℝ) (θ : Fin (nb * m) → ℝ)
    (σ : Fin nb → Fin k) :
    ∑ i, θ i * blockPoint v σ i = ∑ j, blockTilt v θ j (σ j) :=
  sdot_blockPoint v θ σ

/-- The tilted block weights `q_j(a) = e^{t_j(a)} / Σ_{a'} e^{t_j(a')}`. -/
def blockWeight (v : Fin k → Fin m → ℝ) (h : Fin (nb * m) → ℝ) (j : Fin nb) (a : Fin k) : ℝ :=
  Real.exp (blockTilt v h j a) / ∑ a', Real.exp (blockTilt v h j a')

theorem blockWeight_nonneg (v : Fin k → Fin m → ℝ) (h : Fin (nb * m) → ℝ) (j : Fin nb)
    (a : Fin k) : 0 ≤ blockWeight v h j a :=
  div_nonneg (Real.exp_pos _).le (Finset.sum_nonneg fun _ _ => (Real.exp_pos _).le)

theorem sum_blockWeight [NeZero k] (v : Fin k → Fin m → ℝ) (h : Fin (nb * m) → ℝ)
    (j : Fin nb) : ∑ a, blockWeight v h j a = 1 := by
  unfold blockWeight
  rw [← Finset.sum_div, div_self]
  exact (Finset.sum_pos (fun a _ => Real.exp_pos _)
    ⟨⟨0, NeZero.pos k⟩, Finset.mem_univ _⟩).ne'

/-- **Tilts of a block design are products over the blocks**: the tilted expectation is the
expectation under the product of the tilted block weights. -/
theorem sphExp_blockDesignLaw [NeZero k] (v : Fin k → Fin m → ℝ)
    (f : EuclideanSpace ℝ (Fin (nb * m)) → ℝ) (h : Fin (nb * m) → ℝ) :
    sphExp (blockDesignLaw nb v) f h
      = ∑ σ : Fin nb → Fin k, (∏ j, blockWeight v h j (σ j)) * f (blockPoint v σ) := by
  have hc : ((k : ℝ)⁻¹) ^ nb ≠ 0 :=
    pow_ne_zero _ (inv_ne_zero (Nat.cast_ne_zero.2 (NeZero.ne k)))
  have hden : ∑ σ : Fin nb → Fin k, ∏ j, Real.exp (blockTilt v h j (σ j))
      = ∏ j, ∑ a, Real.exp (blockTilt v h j a) :=
    (Fintype.prod_sum fun j a => Real.exp (blockTilt v h j a)).symm
  unfold sphExp sphMoment sphPartition
  rw [integral_blockDesignLaw, integral_blockDesignLaw]
  simp_rw [sdot_blockPoint, Real.exp_sum]
  rw [← Finset.mul_sum, ← Finset.mul_sum, hden, mul_div_mul_left _ _ hc, Finset.sum_div]
  refine Finset.sum_congr rfl fun σ _ => ?_
  unfold blockWeight
  rw [Finset.prod_div_distrib]
  ring

/-- **Tilted covariances are block-diagonal**: under every tilt `D_h`, coordinates in different
blocks are uncorrelated. -/
theorem sphCov_blockDesignLaw_offBlock [NeZero k] (v : Fin k → Fin m → ℝ)
    (h : Fin (nb * m) → ℝ) {j j' : Fin nb} (hjj : j ≠ j') (c c' : Fin m) :
    sphCov (blockDesignLaw nb v) h (blockIdx (j, c)) (blockIdx (j', c')) = 0 := by
  unfold sphCov
  simp_rw [sphMean_apply, sphExp_blockDesignLaw, blockPoint_idx]
  rw [sum_prod_pair (blockWeight v h) (sum_blockWeight v h) hjj
      (fun a => blockScale nb * v a c) (fun a => blockScale nb * v a c'),
    sum_prod_single (blockWeight v h) (sum_blockWeight v h) j (fun a => blockScale nb * v a c),
    sum_prod_single (blockWeight v h) (sum_blockWeight v h) j' (fun a => blockScale nb * v a c')]
  ring

/-- The tilted covariance form of a block design is the variance of `Σ_j t^θ_j(σ_j)` under the
tilted product weights. -/
theorem sphCovForm_blockDesignLaw [NeZero k] (v : Fin k → Fin m → ℝ) (h θ : Fin (nb * m) → ℝ) :
    sphCovForm (blockDesignLaw nb v) h θ
      = (∑ σ : Fin nb → Fin k, (∏ j, blockWeight v h j (σ j)) *
            (∑ j, blockTilt v θ j (σ j)) ^ 2)
        - (∑ σ : Fin nb → Fin k, (∏ j, blockWeight v h j (σ j)) *
            ∑ j, blockTilt v θ j (σ j)) ^ 2 := by
  unfold sphCovForm sphCov
  simp_rw [sphMean_apply, sphExp_blockDesignLaw]
  refine (quad_form_var (fun σ : Fin nb → Fin k => ∏ j, blockWeight v h j (σ j))
    (fun σ i => blockPoint v σ i) θ).trans ?_
  simp only [sum_mul_blockPoint]

/-- **The covariance condition with `σ² = m`** for a block design with unit
codewords: `θᵀ Cov_{D_h} θ ≤ (m/d) ‖θ‖²` for every tilt `h`, `d = nb·m`. -/
theorem blockDesignLaw_covBound [NeZero k] {v : Fin k → Fin m → ℝ}
    (hv : ∀ a, ∑ c, v a c ^ 2 = 1) : SphCovBound (blockDesignLaw nb v) m := by
  have hm : m ≠ 0 := by
    rintro rfl
    have := hv ⟨0, NeZero.pos k⟩
    simp at this
  intro h θ
  rw [sphCovForm_blockDesignLaw, sum_prod_var (blockWeight v h) (sum_blockWeight v h)
    (blockTilt v θ)]
  have hg : ∀ j a, blockTilt v θ j a ^ 2 ≤ blockScale nb ^ 2 * ∑ c, θ (blockIdx (j, c)) ^ 2 := by
    intro j a
    unfold blockTilt
    calc (∑ c, θ (blockIdx (j, c)) * (blockScale nb * v a c)) ^ 2
        ≤ (∑ c, θ (blockIdx (j, c)) ^ 2) * ∑ c, (blockScale nb * v a c) ^ 2 :=
          Finset.sum_mul_sq_le_sq_mul_sq _ _ _
      _ = blockScale nb ^ 2 * ∑ c, θ (blockIdx (j, c)) ^ 2 := by
          simp_rw [mul_pow]
          rw [← Finset.mul_sum, hv a]
          ring
  have hj : ∀ j, (∑ a, blockWeight v h j a * blockTilt v θ j a ^ 2)
      - (∑ a, blockWeight v h j a * blockTilt v θ j a) ^ 2
      ≤ blockScale nb ^ 2 * ∑ c, θ (blockIdx (j, c)) ^ 2 := by
    intro j
    calc (∑ a, blockWeight v h j a * blockTilt v θ j a ^ 2)
          - (∑ a, blockWeight v h j a * blockTilt v θ j a) ^ 2
        ≤ ∑ a, blockWeight v h j a * blockTilt v θ j a ^ 2 := sub_le_self _ (sq_nonneg _)
      _ ≤ ∑ a, blockWeight v h j a * (blockScale nb ^ 2 * ∑ c, θ (blockIdx (j, c)) ^ 2) :=
          Finset.sum_le_sum fun a _ =>
            mul_le_mul_of_nonneg_left (hg j a) (blockWeight_nonneg v h j a)
      _ = blockScale nb ^ 2 * ∑ c, θ (blockIdx (j, c)) ^ 2 := by
          rw [← Finset.sum_mul, sum_blockWeight, one_mul]
  have hθ : ∑ i, θ i ^ 2 = ∑ j : Fin nb, ∑ c : Fin m, θ (blockIdx (j, c)) ^ 2 :=
    sum_blockIdx fun i => θ i ^ 2
  have hs : (m : ℝ) / ((nb * m : ℕ) : ℝ) = blockScale nb ^ 2 := by
    have h1 : (m : ℝ) ≠ 0 := Nat.cast_ne_zero.2 hm
    rw [blockScale_sq, Nat.cast_mul, div_mul_eq_div_div_swap, div_self h1]
  calc ∑ j, ((∑ a, blockWeight v h j a * blockTilt v θ j a ^ 2)
        - (∑ a, blockWeight v h j a * blockTilt v θ j a) ^ 2)
      ≤ ∑ j, blockScale nb ^ 2 * ∑ c, θ (blockIdx (j, c)) ^ 2 :=
        Finset.sum_le_sum fun j _ => hj j
    _ = (m : ℝ) / ((nb * m : ℕ) : ℝ) * ∑ i, θ i ^ 2 := by
        rw [hs, hθ, Finset.mul_sum]

/-- **Half-spaces of a block design.** If the codebook is `γ`-covering, every half-space
`{⟨u, z⟩ ≥ γρ}` with a unit normal `u` contains a design point, hence has mass `≥ k^{-nb}`. -/
theorem blockDesignLaw_halfspace [NeZero k] (hnb : 0 < nb) {v : Fin k → Fin m → ℝ} {γ : ℝ}
    (hcover : ∀ x : Fin m → ℝ, ∑ c, x c ^ 2 ≤ 1 → ∃ a, γ * ∑ c, x c ^ 2 ≤ ∑ c, x c * v a c)
    (u : EuclideanSpace ℝ (Fin (nb * m))) (hu : ‖u‖ = 1) :
    ((k : ℝ)⁻¹) ^ nb ≤ (blockDesignLaw nb v {z | γ * blockScale nb ≤ ⟪u, z⟫_ℝ}).toReal := by
  have hsum : ∑ i, u i ^ 2 = 1 := by
    have h1 := EuclideanSpace.norm_eq u
    rw [hu] at h1
    have h0 : 0 ≤ ∑ l, ‖u l‖ ^ 2 := Finset.sum_nonneg fun l _ => sq_nonneg _
    have h2 : ∑ l, ‖u l‖ ^ 2 = 1 := by
      have := congrArg (· ^ 2) h1
      simp only [one_pow, Real.sq_sqrt h0] at this
      exact this.symm
    simpa only [Real.norm_eq_abs, sq_abs] using h2
  have hsum' : ∑ j : Fin nb, ∑ c : Fin m, u (blockIdx (j, c)) ^ 2 = 1 := by
    rw [← hsum]
    exact (sum_blockIdx fun i => u i ^ 2).symm
  have hblock : ∀ j, ∑ c, u (blockIdx (j, c)) ^ 2 ≤ 1 := by
    intro j
    rw [← hsum']
    exact Finset.single_le_sum (f := fun j => ∑ c, u (blockIdx (j, c)) ^ 2)
      (fun j _ => Finset.sum_nonneg fun c _ => sq_nonneg _) (Finset.mem_univ j)
  choose σ hσ using fun j => hcover (fun c => u (blockIdx (j, c))) (hblock j)
  set S := {z : EuclideanSpace ℝ (Fin (nb * m)) | γ * blockScale nb ≤ ⟪u, z⟫_ℝ} with hS
  have hmem : blockPoint v σ ∈ S := by
    rw [hS, Set.mem_setOf_eq, real_inner_eq_sum_apply,
      sum_blockIdx fun i => u i * blockPoint v σ i]
    simp_rw [blockPoint_idx]
    calc γ * blockScale nb = blockScale nb * ∑ j, γ * ∑ c, u (blockIdx (j, c)) ^ 2 := by
          rw [← Finset.mul_sum, hsum']
          ring
      _ ≤ blockScale nb * ∑ j, ∑ c, u (blockIdx (j, c)) * v (σ j) c :=
          mul_le_mul_of_nonneg_left (Finset.sum_le_sum fun j _ => hσ j) (blockScale_pos hnb).le
      _ = ∑ j, ∑ c, u (blockIdx (j, c)) * (blockScale nb * v (σ j) c) := by
          rw [Finset.mul_sum]
          refine Finset.sum_congr rfl fun j _ => ?_
          rw [Finset.mul_sum]
          refine Finset.sum_congr rfl fun c _ => ?_
          ring
  have hle : (k : ℝ≥0∞)⁻¹ ^ nb ≤ blockDesignLaw nb v S := by
    rw [blockDesignLaw_apply]
    calc (k : ℝ≥0∞)⁻¹ ^ nb = (k : ℝ≥0∞)⁻¹ ^ nb * S.indicator 1 (blockPoint v σ) := by
          rw [Set.indicator_of_mem hmem, Pi.one_apply, mul_one]
      _ ≤ ∑ σ' : Fin nb → Fin k, (k : ℝ≥0∞)⁻¹ ^ nb * S.indicator 1 (blockPoint v σ') :=
          Finset.single_le_sum
            (f := fun σ' => (k : ℝ≥0∞)⁻¹ ^ nb * S.indicator 1 (blockPoint v σ'))
            (fun _ _ => zero_le) (Finset.mem_univ σ)
  have hconv : ((k : ℝ)⁻¹) ^ nb = ((k : ℝ≥0∞)⁻¹ ^ nb).toReal := by
    rw [ENNReal.toReal_pow, ENNReal.toReal_inv, ENNReal.toReal_natCast]
  rw [hconv]
  exact ENNReal.toReal_mono (measure_ne_top _ _) hle

end Design

end LossOnlyTraceability.Sphere


==> anc/lean/LossOnlyTraceability/Sphere/Instances/HexBlock.lean <==
import LossOnlyTraceability.Sphere.Instances.Hexagon
import LossOnlyTraceability.Sphere.Proper
import LossOnlyTraceability.Sphere.Constants

/-! A non-product instance: the lower bound on spherical tilt families at the hexagonal-block
design.

`hexBlockLaw nb` (`Hexagon.lean`) is the law on `ℝ^d`, `d = 2·nb`, of `Z = (Y_1, …, Y_nb)` with
independent blocks `Y_j`, each uniform on the six vertices of the regular hexagon of radius
`√(2/d)`. It satisfies the three hypotheses of `spherical_tilt_loss_information_law_of_interior`:
* `‖Z‖ = 1` almost surely (`hexBlockLaw_sphere`);
* the interior condition with `δ = 1/(2√nb)` and `p = 6^{-nb}` (`hexBlockLaw_interior`);
* the covariance condition with `σ² = 2` (`hexBlockLaw_covBound`).

`hexBlock_tilt_loss_information_law` is the resulting statement, with the constants of the
spherical lower bound at `σ² = 2`; `hexBlock_tilt_loss_information_law_main` restates it with
Theorem 3's constants: threshold `ε₀(H)/16` and lower constant `c₁/2`.

The design is not a product law (`hexBlockLaw_ne_pi`, and within every block in every
orthonormal basis of `ℝ²`, `hexBlockLaw_block_map_ne_prod`); it is a product of
two-dimensional blocks. -/

noncomputable section

namespace LossOnlyTraceability.Sphere

open MeasureTheory ProbabilityTheory Filter LossOnlyTraceability.TiltFamily
open scoped BigOperators InnerProductSpace ENNReal

variable {nb : ℕ}

/-- **The interior condition** for the hexagonal-block design, with `δ = 1/(2√nb)` and
`p = 6^{-nb}`. -/
theorem hexBlockLaw_interior (hnb : 0 < nb) :
    SphInterior (hexBlockLaw nb) (1 / 2 * blockScale nb) (((6 : ℝ)⁻¹) ^ nb) :=
  ⟨mul_pos (by norm_num) (blockScale_pos hnb), pow_pos (by norm_num) nb,
    fun u hu => hexBlockLaw_halfspace hnb u hu⟩

section Main

variable {n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The lower bound on spherical tilt families at the hexagonal-block design** (`σ² = 2`): for
the tilts of the hexagonal-block design under the conjugate prior, with the threshold `ε₀^σ`
(`sphThreshold`) and the lower constant `c₁^σ` (`sphLowerConstant`) at `σ² = 2`. -/
theorem hexBlock_tilt_loss_information_law
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin (nb * 2)) → ℝ} {b L H a B r Lg cm cp ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε) (hε0 : ε ≤ sphThreshold a b B r H cm cp 2)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r)))
      ≤ ((nb * 2 : ℕ) : ℝ))
    {A : (Fin n → EuclideanSpace ℝ (Fin (nb * 2))) → Rr → EuclideanSpace ℝ (Fin (nb * 2))}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin (nb * 2))) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ h : Fin (nb * 2) → ℝ, ∀ θ : EuclideanSpace ℝ (Fin (nb * 2)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (sphTiltLaw (hexBlockLaw nb) h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => sphTiltLaw (hexBlockLaw nb) h).prod μR))
        ≤ nativePopulationObjective g φ (sphTiltLaw (hexBlockLaw nb) h) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    sphLowerConstant a b B r L cm cp 2 * (n / (1 + (τ / ε) ^ 2))
      ≤ ∫ h, designNoisyInformation Q μR μG φ A Gf τ (sphTiltLaw (hexBlockLaw nb) h)
          ∂(sphPrior (hexBlockLaw nb) (nativeKappa b B r ε)) := by
  have hr := hg.two_le
  have hb := hφ.slope_pos
  have hB := hg.B_pos
  have hH := hφ.curv_nonneg
  have hHs : 0 ≤ (2 : ℝ) * 2 * H := by positivity
  have hε1 : ε ≤ mainThreshold a b B r (2 * 2 * H) cm cp := hε0.trans (min_le_left _ _)
  obtain ⟨hn, h32, -⟩ := main_recipe_orders (L := Real.sqrt 2 * L) hr hg.a_pos hb hB hHs
    hcm hcp hε hε1 hn1 hn2 hdim
  have hnb : 0 < nb := by omega
  exact spherical_tilt_loss_information_law_of_interior μR μG (hexBlockLaw_sphere hnb)
    (hexBlockLaw_interior hnb) (by norm_num) hexBlockLaw_covBound hφ hφm hg hgm hcm hcp hε hε0
    hn1 hn2 hdim hA hA1 hacc hGf hGlaw Q τ

/-- **The spherical lower bound at the hexagonal-block design, with Theorem 3's constants**: if
`ε ≤ ε₀(H)/16` (Theorem 3's threshold `ε₀(H) = mainThreshold` divided by `2⁴`), the
prior-averaged information is at least `(c₁/2) · n/(1 + (τ/ε)²)`, with Theorem 3's lower
constant `c₁`. -/
theorem hexBlock_tilt_loss_information_law_main
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin (nb * 2)) → ℝ} {b L H a B r Lg cm cp ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε) (hε0 : ε ≤ mainThreshold a b B r H cm cp / 16)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r)))
      ≤ ((nb * 2 : ℕ) : ℝ))
    {A : (Fin n → EuclideanSpace ℝ (Fin (nb * 2))) → Rr → EuclideanSpace ℝ (Fin (nb * 2))}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin (nb * 2))) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ h : Fin (nb * 2) → ℝ, ∀ θ : EuclideanSpace ℝ (Fin (nb * 2)), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (sphTiltLaw (hexBlockLaw nb) h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => sphTiltLaw (hexBlockLaw nb) h).prod μR))
        ≤ nativePopulationObjective g φ (sphTiltLaw (hexBlockLaw nb) h) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    mainLowerConstant a b B r L cm cp / 2 * (n / (1 + (τ / ε) ^ 2))
      ≤ ∫ h, designNoisyInformation Q μR μG φ A Gf τ (sphTiltLaw (hexBlockLaw nb) h)
          ∂(sphPrior (hexBlockLaw nb) (nativeKappa b B r ε)) := by
  have hr := hg.two_le
  have hb := hφ.slope_pos
  have hB := hg.B_pos
  have hH := hφ.curv_nonneg
  have h16 : mainThreshold a b B r H cm cp / (2 : ℝ) ^ 4 ≤ sphThreshold a b B r H cm cp 2 :=
    sphThreshold_ge (a := a) (by norm_num) hH hb hB hr hcm hcp
  have hε0' : ε ≤ sphThreshold a b B r H cm cp 2 := by
    refine hε0.trans (le_trans (le_of_eq ?_) h16)
    norm_num
  have hc : mainLowerConstant a b B r L cm cp / 2 ≤ sphLowerConstant a b B r L cm cp 2 :=
    sphLowerConstant_ge (by norm_num)
  have hX : 0 ≤ (n : ℝ) / (1 + (τ / ε) ^ 2) := by positivity
  exact (mul_le_mul_of_nonneg_right hc hX).trans
    (hexBlock_tilt_loss_information_law μR μG hφ hφm hg hgm hcm hcp hε hε0' hn1 hn2 hdim hA hA1
      hacc hGf hGlaw Q τ)

end Main

end LossOnlyTraceability.Sphere


==> anc/lean/LossOnlyTraceability/Sphere/Instances/HexNonProduct.lean <==
import LossOnlyTraceability.Sphere.Instances.Hexagon
import Mathlib.Probability.Moments.Variance

/-! Instances of spherical tilt families: the hexagonal-block design is not a product law in any
orthonormal basis of `ℝ^d`.

`Hexagon.lean` shows that the two coordinates of a block are dependent in every orthonormal basis
of `ℝ²`. This file proves the statement for the whole design and every orthonormal basis
`(b_i)` of `ℝ^d`, `d = 2·nb`:
* for every `u ≠ 0` and every `c`, `⟨u, Z⟩² = c` fails with positive probability
  (`hexBlockLaw_inner_sq_not_ae_const`). Each design point has mass `6^{-nb} > 0`
  (`blockDesignLaw_ae_forall`). If `⟨u, Z⟩² = c` held at every design point, then moving one block
  whose part of `u` is nonzero through the six vertices would give six values `(R + t_a)²` equal
  to `c`, which is impossible for a regular hexagon (`hex_shift_sq_not_const`);
* the coordinates `⟨b_i, Z⟩` are not pairwise independent (`hexBlockLaw_not_pairwise_indep_basis`).
  If they were, the squares `⟨b_i, Z⟩²` would be pairwise independent. Since
  `Σ_i ⟨b_i, Z⟩² = ‖Z‖² = 1` almost surely, `0 = Var(Σ_i ⟨b_i,Z⟩²) = Σ_i Var(⟨b_i,Z⟩²)`, so
  every `⟨b_i, Z⟩²` would be almost surely constant, contradicting the first item;
* hence the law of the coordinate vector `(⟨b_i, Z⟩)_i` is not a product measure
  (`hexBlockLaw_map_basis_ne_pi`);
* the same holds for every tilt `D_h` (`hexBlockTilt_not_pairwise_indep_basis`,
  `hexBlockTilt_map_basis_ne_pi`): the density of `D_h` is positive, so `D_h` has the same null
  sets as `D₀` (`ae_of_ae_sphTiltLaw`).

The general step is `not_pairwise_indep_basis_of_sphere`: a law on the unit sphere under which
no nonzero functional has an almost surely constant square.

The design is still a product of its `nb` two-dimensional blocks; the statement says that no
orthonormal change of coordinates turns it into a product of one-dimensional laws. -/

noncomputable section

namespace LossOnlyTraceability.Sphere

open MeasureTheory ProbabilityTheory Filter
open scoped BigOperators InnerProductSpace ENNReal

section AtomLemma

variable {nb m k : ℕ}

/-- Almost-sure properties of a block design hold at every design point, because every design
point carries mass `k^{-nb} > 0`. -/
theorem blockDesignLaw_ae_forall [NeZero k] {v : Fin k → Fin m → ℝ}
    {P : EuclideanSpace ℝ (Fin (nb * m)) → Prop} (h : ∀ᵐ z ∂(blockDesignLaw nb v), P z)
    (σ : Fin nb → Fin k) : P (blockPoint v σ) := by
  by_contra hP
  have h0 : blockDesignLaw nb v {z | ¬ P z} = 0 := ae_iff.1 h
  have hpos : (k : ℝ≥0∞)⁻¹ ^ nb ≤ blockDesignLaw nb v {z | ¬ P z} := by
    rw [blockDesignLaw_apply]
    calc (k : ℝ≥0∞)⁻¹ ^ nb
        = (k : ℝ≥0∞)⁻¹ ^ nb * {z | ¬ P z}.indicator 1 (blockPoint v σ) := by
          rw [Set.indicator_of_mem (show blockPoint v σ ∈ {z | ¬ P z} from hP), Pi.one_apply,
            mul_one]
      _ ≤ ∑ σ' : Fin nb → Fin k, (k : ℝ≥0∞)⁻¹ ^ nb * {z | ¬ P z}.indicator 1 (blockPoint v σ') :=
          Finset.single_le_sum
            (f := fun σ' => (k : ℝ≥0∞)⁻¹ ^ nb * {z | ¬ P z}.indicator 1 (blockPoint v σ'))
            (fun _ _ => zero_le) (Finset.mem_univ σ)
  rw [h0] at hpos
  have hne : (k : ℝ≥0∞)⁻¹ ^ nb ≠ 0 :=
    pow_ne_zero _ (ENNReal.inv_ne_zero.2 (ENNReal.natCast_ne_top k))
  exact hne (le_antisymm hpos zero_le)

end AtomLemma

/-- For a regular hexagon, the six values `(R + ⟨(x, y), v_a⟩)²` are not all equal unless
`(x, y) = 0`. -/
theorem hex_shift_sq_not_const {R x y c : ℝ} (hxy : x ≠ 0 ∨ y ≠ 0)
    (h : ∀ a : Fin 6, (R + (x * hexVert a 0 + y * hexVert a 1)) ^ 2 = c) : False := by
  have hs := sqrt_three_sq
  have hs0 : Real.sqrt 3 ≠ 0 := by positivity
  have h0 := h 0
  have h1 := h 1
  have h2 := h 2
  have h3 := h 3
  have h4 := h 4
  have h5 := h 5
  rw [hexVert_00, hexVert_01] at h0
  rw [hexVert_10, hexVert_11] at h1
  rw [hexVert_20, hexVert_21] at h2
  rw [hexVert_30, hexVert_31] at h3
  rw [hexVert_40, hexVert_41] at h4
  rw [hexVert_50, hexVert_51] at h5
  have e1 : R * x = 0 := by linear_combination (h0 - h3) / 4
  have e2 : R * (x + Real.sqrt 3 * y) = 0 := by linear_combination (h1 - h4) / 2
  have e3 : R * (-x + Real.sqrt 3 * y) = 0 := by linear_combination (h2 - h5) / 2
  have eRy : R * y = 0 := by
    have h' : Real.sqrt 3 * (R * y) = 0 := by linear_combination (e2 + e3) / 2
    exact (mul_eq_zero.1 h').resolve_left hs0
  have hR : R = 0 := by
    rcases hxy with hx | hy
    · exact (mul_eq_zero.1 e1).resolve_right hx
    · exact (mul_eq_zero.1 eRy).resolve_right hy
  subst hR
  have exy : x * y = 0 := by
    have h' : Real.sqrt 3 * (x * y) = 0 := by linear_combination h1 - h2
    exact (mul_eq_zero.1 h').resolve_left hs0
  have exx : x ^ 2 = y ^ 2 := by
    linear_combination (4 / 3) * (h0 - h1) + (2 / 3) * Real.sqrt 3 * exy + (1 / 3) * y ^ 2 * hs
  have hx4 : x ^ 4 = 0 := by linear_combination x ^ 2 * exx + x * y * exy
  have hx : x = 0 := (pow_eq_zero_iff (by norm_num)).1 hx4
  have hy2 : y ^ 2 = 0 := by rw [← exx, hx]; ring
  have hy : y = 0 := (pow_eq_zero_iff (by norm_num)).1 hy2
  rcases hxy with h' | h'
  · exact h' hx
  · exact h' hy

section Design

variable {nb : ℕ}

/-- **No nonzero linear functional has an almost surely constant square** under the
hexagonal-block design. -/
theorem hexBlockLaw_inner_sq_not_ae_const (hnb : 0 < nb) {u : EuclideanSpace ℝ (Fin (nb * 2))}
    (hu : u ≠ 0) (c : ℝ) : ¬ ∀ᵐ z ∂(hexBlockLaw nb), ⟪u, z⟫_ℝ ^ 2 = c := by
  intro h
  have hpt : ∀ σ : Fin nb → Fin 6, ⟪u, blockPoint hexVert σ⟫_ℝ ^ 2 = c :=
    fun σ => blockDesignLaw_ae_forall h σ
  obtain ⟨i, hi⟩ : ∃ i, u i ≠ 0 := by
    by_contra hcon
    refine hu ?_
    ext i
    by_contra hne
    exact hcon ⟨i, by simpa using hne⟩
  obtain ⟨⟨j, c0⟩, rfl⟩ : ∃ p, blockIdx p = i := ⟨blockIdx.symm i, blockIdx.apply_symm_apply i⟩
  have hρ := (blockScale_pos hnb).ne'
  have hxy : blockScale nb * u (blockIdx (j, 0)) ≠ 0 ∨ blockScale nb * u (blockIdx (j, 1)) ≠ 0 := by
    fin_cases c0
    · exact Or.inl (mul_ne_zero hρ hi)
    · exact Or.inr (mul_ne_zero hρ hi)
  refine hex_shift_sq_not_const (R := ∑ j' ∈ Finset.univ.erase j, blockTilt hexVert u j' 0)
    (c := c) hxy fun a => ?_
  have hσ := hpt (Function.update (fun _ => (0 : Fin 6)) j a)
  rw [real_inner_eq_sum_apply, sum_mul_blockPoint,
    ← Finset.add_sum_erase _ _ (Finset.mem_univ j), Function.update_self] at hσ
  have hrest : ∑ j' ∈ Finset.univ.erase j,
      blockTilt hexVert u j' (Function.update (fun _ => (0 : Fin 6)) j a j')
      = ∑ j' ∈ Finset.univ.erase j, blockTilt hexVert u j' 0 := by
    refine Finset.sum_congr rfl fun j' hj' => ?_
    rw [Function.update_of_ne (Finset.ne_of_mem_erase hj')]
  have htilt : blockTilt hexVert u j a = blockScale nb * u (blockIdx (j, 0)) * hexVert a 0
      + blockScale nb * u (blockIdx (j, 1)) * hexVert a 1 := by
    unfold blockTilt
    rw [Fin.sum_univ_two]
    ring
  rw [hrest, htilt] at hσ
  linear_combination hσ

end Design

section General

variable {d : ℕ}

/-- **A law on the unit sphere under which no nonzero functional has an almost surely constant
square has pairwise dependent coordinates in every orthonormal basis.** If the coordinates
`⟨b_i, Z⟩` were pairwise independent, so would be their squares; as `Σ_i ⟨b_i, Z⟩² = ‖Z‖² = 1`
almost surely, `0 = Var(Σ_i ⟨b_i, Z⟩²) = Σ_i Var(⟨b_i, Z⟩²)`, so every `⟨b_i, Z⟩²` would be
almost surely constant. -/
theorem not_pairwise_indep_basis_of_sphere (hd : 0 < d)
    {μ : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure μ]
    (hsph : ∀ᵐ z ∂μ, ‖z‖ = 1)
    (hnc : ∀ u : EuclideanSpace ℝ (Fin d), u ≠ 0 → ∀ c : ℝ, ¬ ∀ᵐ z ∂μ, ⟪u, z⟫_ℝ ^ 2 = c)
    (b : OrthonormalBasis (Fin d) ℝ (EuclideanSpace ℝ (Fin d))) :
    ¬ ∀ i i', i ≠ i' → IndepFun (fun z => ⟪b i, z⟫_ℝ) (fun z => ⟪b i', z⟫_ℝ) μ := by
  intro hind
  have hmeas : ∀ i, Measurable (fun z : EuclideanSpace ℝ (Fin d) => ⟪b i, z⟫_ℝ) :=
    fun i => (continuous_const.inner continuous_id).measurable
  have hmem : ∀ i ∈ (Finset.univ : Finset (Fin d)), MemLp (fun z => ⟪b i, z⟫_ℝ ^ 2) 2 μ := by
    intro i _
    refine MemLp.of_bound ((hmeas i).pow_const 2).aestronglyMeasurable 1 ?_
    filter_upwards [hsph] with z hz
    have h1 : |⟪b i, z⟫_ℝ| ≤ 1 := by
      have := abs_real_inner_le_norm (b i) z
      rwa [b.orthonormal.1 i, hz, one_mul] at this
    rw [Real.norm_eq_abs, abs_pow]
    nlinarith [abs_nonneg ⟪b i, z⟫_ℝ]
  have hpair : Set.Pairwise (↑(Finset.univ : Finset (Fin d)))
      fun i j => IndepFun (fun z => ⟪b i, z⟫_ℝ ^ 2) (fun z => ⟪b j, z⟫_ℝ ^ 2) μ :=
    fun i _ j _ hij =>
      (hind i j hij).comp (continuous_pow 2).measurable (continuous_pow 2).measurable
  have hsum := IndepFun.variance_sum hmem hpair
  have hconst : (∑ i ∈ (Finset.univ : Finset (Fin d)), fun z => ⟪b i, z⟫_ℝ ^ 2)
      =ᵐ[μ] fun _ => (1 : ℝ) := by
    filter_upwards [hsph] with z hz
    simp only [Finset.sum_apply]
    rw [b.sum_sq_inner_right, hz, one_pow]
  rw [variance_congr hconst] at hsum
  have hvar1 : variance (fun _ => (1 : ℝ)) μ = 0 := by
    rw [variance_eq_integral aemeasurable_const]
    simp
  rw [hvar1] at hsum
  let i0 : Fin d := ⟨0, hd⟩
  have hv0 : variance (fun z => ⟪b i0, z⟫_ℝ ^ 2) μ = 0 :=
    (Finset.sum_eq_zero_iff_of_nonneg (fun i _ => variance_nonneg _ _)).1 hsum.symm i0
      (Finset.mem_univ _)
  have hae := ae_eq_integral_of_variance_eq_zero (hmem i0 (Finset.mem_univ _)) hv0
  have hb0 : b i0 ≠ 0 := by
    intro h0
    have h1 := b.orthonormal.1 i0
    rw [h0, norm_zero] at h1
    exact zero_ne_one h1
  exact hnc (b i0) hb0 _ hae

/-- Independence of `f, g` under an image law gives independence of `f ∘ e, g ∘ e`. -/
theorem indepFun_comp_of_map {Ω Ω' : Type*} [MeasurableSpace Ω] [MeasurableSpace Ω']
    {μ : Measure Ω} [IsFiniteMeasure μ] {e : Ω → Ω'} (he : Measurable e) {f g : Ω' → ℝ}
    (hf : Measurable f) (hg : Measurable g) (h : IndepFun f g (μ.map e)) :
    IndepFun (f ∘ e) (g ∘ e) μ := by
  rw [indepFun_iff_map_prod_eq_prod_map_map hf.aemeasurable hg.aemeasurable,
    Measure.map_map (hf.prodMk hg) he, Measure.map_map hf he, Measure.map_map hg he] at h
  rw [indepFun_iff_map_prod_eq_prod_map_map (hf.comp he).aemeasurable (hg.comp he).aemeasurable]
  exact h

/-- If the coordinates in the basis `b` are not pairwise independent, the law of the coordinate
vector `(⟨b_i, Z⟩)_i` is not a product of one-dimensional probability laws. -/
theorem map_basis_ne_pi_of_not_pairwise {μ : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure μ] (b : OrthonormalBasis (Fin d) ℝ (EuclideanSpace ℝ (Fin d)))
    (hb : ¬ ∀ i i', i ≠ i' → IndepFun (fun z => ⟪b i, z⟫_ℝ) (fun z => ⟪b i', z⟫_ℝ) μ)
    (ν : Fin d → Measure ℝ) [∀ i, IsProbabilityMeasure (ν i)] :
    μ.map (fun z i => ⟪b i, z⟫_ℝ) ≠ Measure.pi ν := by
  intro heq
  apply hb
  intro i i' hii
  have hT : Measurable (fun z : EuclideanSpace ℝ (Fin d) => fun i => ⟪b i, z⟫_ℝ) :=
    measurable_pi_lambda _ fun i => (continuous_const.inner continuous_id).measurable
  have hpi : IndepFun (fun x : Fin d → ℝ => x i) (fun x => x i') (Measure.pi ν) :=
    (iIndepFun_pi (μ := ν) (X := fun _ => (id : ℝ → ℝ)) (fun _ => aemeasurable_id)).indepFun hii
  rw [← heq] at hpi
  exact indepFun_comp_of_map hT (measurable_pi_apply i) (measurable_pi_apply i') hpi

/-- Almost-sure properties under a tilt `D_h` hold `D₀`-almost surely (the density of `D_h`
is positive). -/
theorem ae_of_ae_sphTiltLaw {D₀ : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D₀]
    (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1) (h : Fin d → ℝ) {P : EuclideanSpace ℝ (Fin d) → Prop}
    (hP : ∀ᵐ z ∂(sphTiltLaw D₀ h), P z) : ∀ᵐ z ∂D₀, P z := by
  unfold sphTiltLaw at hP
  rw [ae_withDensity_iff (measurable_sphDensity h).ennreal_ofReal] at hP
  filter_upwards [hP] with z hz
  apply hz
  have hpos : 0 < sphDensity D₀ h z := div_pos (Real.exp_pos _) (sphPartition_pos hball h)
  exact (ENNReal.ofReal_pos.2 hpos).ne'

end General

section Design

variable {nb : ℕ}

theorem hexBlockLaw_ball (hnb : 0 < nb) : ∀ᵐ z ∂(hexBlockLaw nb), ‖z‖ ≤ 1 := by
  filter_upwards [hexBlockLaw_sphere hnb] with z hz
  exact hz.le

/-- **In no orthonormal basis of `ℝ^d` are the coordinates of the hexagonal-block design pairwise
independent.** -/
theorem hexBlockLaw_not_pairwise_indep_basis (hnb : 0 < nb)
    (b : OrthonormalBasis (Fin (nb * 2)) ℝ (EuclideanSpace ℝ (Fin (nb * 2)))) :
    ¬ ∀ i i', i ≠ i' →
      IndepFun (fun z => ⟪b i, z⟫_ℝ) (fun z => ⟪b i', z⟫_ℝ) (hexBlockLaw nb) :=
  not_pairwise_indep_basis_of_sphere (by omega) (hexBlockLaw_sphere hnb)
    (fun _ hu c => hexBlockLaw_inner_sq_not_ae_const hnb hu c) b

/-- **The hexagonal-block design is not a product law in any orthonormal basis of `ℝ^d`**: for
every orthonormal basis `(b_i)`, the law of `(⟨b_i, Z⟩)_i` is not a product of one-dimensional
probability laws. -/
theorem hexBlockLaw_map_basis_ne_pi (hnb : 0 < nb)
    (b : OrthonormalBasis (Fin (nb * 2)) ℝ (EuclideanSpace ℝ (Fin (nb * 2))))
    (μ : Fin (nb * 2) → Measure ℝ) [∀ i, IsProbabilityMeasure (μ i)] :
    (hexBlockLaw nb).map (fun z i => ⟪b i, z⟫_ℝ) ≠ Measure.pi μ :=
  map_basis_ne_pi_of_not_pairwise b (hexBlockLaw_not_pairwise_indep_basis hnb b) μ

/-- Under every tilt `D_h` of the hexagonal-block design, no nonzero functional has an almost
surely constant square. -/
theorem hexBlockTilt_inner_sq_not_ae_const (hnb : 0 < nb) (h : Fin (nb * 2) → ℝ)
    {u : EuclideanSpace ℝ (Fin (nb * 2))} (hu : u ≠ 0) (c : ℝ) :
    ¬ ∀ᵐ z ∂(sphTiltLaw (hexBlockLaw nb) h), ⟪u, z⟫_ℝ ^ 2 = c := fun hae =>
  hexBlockLaw_inner_sq_not_ae_const hnb hu c (ae_of_ae_sphTiltLaw (hexBlockLaw_ball hnb) h hae)

/-- **Every tilt `D_h` of the hexagonal-block design has pairwise dependent coordinates in every
orthonormal basis of `ℝ^d`.** -/
theorem hexBlockTilt_not_pairwise_indep_basis (hnb : 0 < nb) (h : Fin (nb * 2) → ℝ)
    (b : OrthonormalBasis (Fin (nb * 2)) ℝ (EuclideanSpace ℝ (Fin (nb * 2)))) :
    ¬ ∀ i i', i ≠ i' →
      IndepFun (fun z => ⟪b i, z⟫_ℝ) (fun z => ⟪b i', z⟫_ℝ) (sphTiltLaw (hexBlockLaw nb) h) := by
  haveI := isProbabilityMeasure_sphTiltLaw (hexBlockLaw_ball hnb) h
  exact not_pairwise_indep_basis_of_sphere (by omega) (ae_sphTiltLaw (hexBlockLaw_sphere hnb) h)
    (fun _ hu c => hexBlockTilt_inner_sq_not_ae_const hnb h hu c) b

/-- **No tilt `D_h` of the hexagonal-block design is a product law in any orthonormal basis of
`ℝ^d`.** -/
theorem hexBlockTilt_map_basis_ne_pi (hnb : 0 < nb) (h : Fin (nb * 2) → ℝ)
    (b : OrthonormalBasis (Fin (nb * 2)) ℝ (EuclideanSpace ℝ (Fin (nb * 2))))
    (μ : Fin (nb * 2) → Measure ℝ) [∀ i, IsProbabilityMeasure (μ i)] :
    (sphTiltLaw (hexBlockLaw nb) h).map (fun z i => ⟪b i, z⟫_ℝ) ≠ Measure.pi μ := by
  haveI := isProbabilityMeasure_sphTiltLaw (hexBlockLaw_ball hnb) h
  exact map_basis_ne_pi_of_not_pairwise b (hexBlockTilt_not_pairwise_indep_basis hnb h b) μ

end Design

end LossOnlyTraceability.Sphere


==> anc/lean/LossOnlyTraceability/Sphere/Instances/HexNonVacuity.lean <==
import LossOnlyTraceability.Sphere.Instances.HexBlock
import LossOnlyTraceability.Sphere.Instances.HexNonProduct
import LossOnlyTraceability.NativeOversamplingAccuracy
import LossOnlyTraceability.SharpQuarticClass

/-! Instances of spherical tilt families: the hexagonal-block instance is not vacuous.

The instance is the quartic logistic problem, `φ(t) = ln(1 + e^{-t})` and
`g(θ) = ‖θ‖⁴/4`, with Assumption-2 constants `(b, L, H) = (1/2, (1 + e^{-1})^{-1}, 1/4)` and
`(a, B, r, L_g) = (1/16, 1/4, 4, 1)`, so `ε^{-2/q} = ε^{-3/2}`, and sample multipliers `c₋ = 8`,
`c₊ = 16`. The learner is the perturbed quartic-logistic learner `nativeOsLearner` with a
Gaussian seed. It is `ε`-accurate on every law carried by the unit ball once
`n ≥ 8 ε^{-3/2}` and `ε ≤ 1/4` (`nativeOsLearner_all_distributions`), hence at every tilt of the
hexagonal-block design (`nativeOsLearner_accurate_hexBlockTilt`).

`hexBlock_law_nonvacuous`: there are `ε, n, nb` such that every hypothesis of
`hexBlock_tilt_loss_information_law` holds for this learner (`σ² = 2`, threshold
`sphThreshold … 2`), and the resulting lower bound `c₁^σ n/(1 + (τ/ε)²)` is strictly positive. -/

noncomputable section

namespace LossOnlyTraceability.Sphere

open MeasureTheory ProbabilityTheory Filter LossOnlyTraceability.TiltFamily
open scoped BigOperators InnerProductSpace ENNReal

/-- `-2/q = -3/2` for `r = 4`. -/
theorem hex_exponent_four : (-(2 / powerDualExponent (4 : ℝ))) = (-(3 / 2 : ℝ)) := by
  unfold powerDualExponent
  norm_num

/-- **The perturbed quartic-logistic learner is `ε`-accurate at every tilt** of the
hexagonal-block design (`0 < ε ≤ 1/4`, `n ≥ 8 ε^{-3/2}`). -/
theorem nativeOsLearner_accurate_hexBlockTilt {nb n : ℕ} (hnb : 0 < nb) {ε : ℝ} (hε : 0 < ε)
    (hε4 : ε ≤ 1 / 4) (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) (h : Fin (nb * 2) → ℝ)
    (θ : EuclideanSpace ℝ (Fin (nb * 2))) :
    (∫ q, nativePopulationObjective (quarticPotential : EuclideanSpace ℝ (Fin (nb * 2)) → ℝ)
        logisticLoss (sphTiltLaw (hexBlockLaw nb) h)
        (nativeOsLearner 0 (nativeOsNoiseScale ε) q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => sphTiltLaw (hexBlockLaw nb) h).prod
          (gaussianSeedLaw (nb * 2))))
      ≤ nativePopulationObjective (quarticPotential : EuclideanSpace ℝ (Fin (nb * 2)) → ℝ)
          logisticLoss (sphTiltLaw (hexBlockLaw nb) h) θ + ε := by
  haveI := isProbabilityMeasure_sphTiltLaw (hexBlockLaw_ball hnb) h
  have hball : ∀ᵐ z ∂(sphTiltLaw (hexBlockLaw nb) h), ‖z‖ ≤ 1 :=
    ae_sphTiltLaw (hexBlockLaw_ball hnb) h
  simp_rw [nativePopulationObjective_quartic_eq hball]
  exact nativeOsLearner_all_distributions hε hε4 hn (by omega) _ hball θ

/-- **The hexagonal-block instance of the spherical lower bound is not vacuous.** For the quartic
logistic problem (`c₋ = 8`, `c₊ = 16`, Gaussian learner seed, Gaussian noise `G = id` under
`N(0, I_n)`) there are `ε, n, nb` such that all hypotheses of `hexBlock_tilt_loss_information_law`
hold: the threshold, the sample window and the dimension condition, and the perturbed
quartic-logistic learner is `ε`-accurate at every tilt. The lower bound is strictly positive and
holds for this learner. -/
theorem hexBlock_law_nonvacuous :
    ∃ ε : ℝ, ∃ n nb : ℕ, 0 < ε ∧ ε ≤ sphThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 8 16 2 ∧
      8 * ε ^ (-(2 / powerDualExponent (4 : ℝ))) ≤ n ∧
      (n : ℝ) ≤ 16 * ε ^ (-(2 / powerDualExponent (4 : ℝ))) ∧
      mainDimensionConstant (1 / 2) (1 / 4) 4 *
        max (n : ℝ) (ε ^ (-(2 / powerDualExponent (4 : ℝ)))) ≤ ((nb * 2 : ℕ) : ℝ) ∧
      (∀ (h : Fin (nb * 2) → ℝ) (θ : EuclideanSpace ℝ (Fin (nb * 2))), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective (quarticPotential : EuclideanSpace ℝ (Fin (nb * 2)) → ℝ)
            logisticLoss (sphTiltLaw (hexBlockLaw nb) h)
            (nativeOsLearner 0 (nativeOsNoiseScale ε) q.1 q.2)
            ∂((Measure.pi fun _ : Fin n => sphTiltLaw (hexBlockLaw nb) h).prod
              (gaussianSeedLaw (nb * 2))))
          ≤ nativePopulationObjective (quarticPotential : EuclideanSpace ℝ (Fin (nb * 2)) → ℝ)
              logisticLoss (sphTiltLaw (hexBlockLaw nb) h) θ + ε) ∧
      ∀ (Q : InfoDirection) (τ : ℝ),
        0 < sphLowerConstant (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound 8 16 2 *
          (n / (1 + (τ / ε) ^ 2)) ∧
        sphLowerConstant (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound 8 16 2 *
            (n / (1 + (τ / ε) ^ 2))
          ≤ ∫ h, designNoisyInformation Q (gaussianSeedLaw (nb * 2))
              (Measure.pi fun _ : Fin n => gaussianReal 0 1) logisticLoss
              (nativeOsLearner 0 (nativeOsNoiseScale ε)) id τ (sphTiltLaw (hexBlockLaw nb) h)
              ∂(sphPrior (hexBlockLaw nb) (nativeKappa (1 / 2) (1 / 4) 4 ε)) := by
  have hM := mainThreshold_pos (a := 1 / 16) (b := 1 / 2) (B := 1 / 4) (r := 4) (H := 1 / 4)
    (cm := 8) (cp := 16) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)
  obtain ⟨ε, hεdef⟩ : ∃ ε : ℝ,
      ε = min (mainThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 8 16 / 16) (1 / 4) := ⟨_, rfl⟩
  have hε : 0 < ε := by
    rw [hεdef]
    exact lt_min (by positivity) (by norm_num)
  have hε4 : ε ≤ 1 / 4 := by
    rw [hεdef]
    exact min_le_right _ _
  have hε1 : ε ≤ 1 := hε4.trans (by norm_num)
  have hεS : ε ≤ sphThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 8 16 2 := by
    have h16 := sphThreshold_ge (a := 1 / 16) (b := 1 / 2) (B := 1 / 4) (r := 4) (H := 1 / 4)
      (cm := 8) (cp := 16) (s2 := 2) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
      (by norm_num) (by norm_num) (by norm_num)
    have hle : ε ≤ mainThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 8 16 / 16 := by
      rw [hεdef]
      exact min_le_left _ _
    refine hle.trans (le_trans (le_of_eq ?_) h16)
    norm_num
  obtain ⟨x, hxdef⟩ : ∃ x : ℝ, x = ε ^ (-(3 / 2 : ℝ)) := ⟨_, rfl⟩
  have hx1 : 1 ≤ x := by
    rw [hxdef]
    exact Real.one_le_rpow_of_pos_of_le_one_of_nonpos hε hε1 (by norm_num)
  obtain ⟨n, hndef⟩ : ∃ n : ℕ, n = ⌈8 * x⌉₊ := ⟨_, rfl⟩
  have hn1 : 8 * x ≤ n := by
    rw [hndef]
    exact Nat.le_ceil _
  have hn2 : (n : ℝ) ≤ 16 * x := by
    have h := Nat.ceil_lt_add_one (by positivity : (0 : ℝ) ≤ 8 * x)
    rw [← hndef] at h
    linarith
  have hC : mainDimensionConstant (1 / 2) (1 / 4) 4 = 32 :=
    mainDimensionConstant_eq_of_le_four (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  obtain ⟨nb, hnbdef⟩ : ∃ nb : ℕ, nb = ⌈32 * max (n : ℝ) x⌉₊ := ⟨_, rfl⟩
  have hnb : 0 < nb := by
    have hpos : (0 : ℝ) < 32 * max (n : ℝ) x :=
      mul_pos (by norm_num) (lt_of_lt_of_le (by linarith) (le_max_right _ _))
    rw [hnbdef]
    exact Nat.ceil_pos.2 hpos
  have hdim : mainDimensionConstant (1 / 2) (1 / 4) 4 *
      max (n : ℝ) (ε ^ (-(2 / powerDualExponent (4 : ℝ)))) ≤ ((nb * 2 : ℕ) : ℝ) := by
    rw [hC, hex_exponent_four, ← hxdef]
    have h1 : 32 * max (n : ℝ) x ≤ (nb : ℝ) := by
      rw [hnbdef]
      exact Nat.le_ceil _
    have h2 : (0 : ℝ) ≤ nb := Nat.cast_nonneg nb
    push_cast
    linarith
  have hn1' : 8 * ε ^ (-(2 / powerDualExponent (4 : ℝ))) ≤ n := by
    rw [hex_exponent_four, ← hxdef]
    exact hn1
  have hn2' : (n : ℝ) ≤ 16 * ε ^ (-(2 / powerDualExponent (4 : ℝ))) := by
    rw [hex_exponent_four, ← hxdef]
    exact hn2
  have hn8 : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n := by
    rw [← hxdef]
    exact hn1
  have hacc : ∀ (h : Fin (nb * 2) → ℝ) (θ : EuclideanSpace ℝ (Fin (nb * 2))), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective (quarticPotential : EuclideanSpace ℝ (Fin (nb * 2)) → ℝ)
          logisticLoss (sphTiltLaw (hexBlockLaw nb) h)
          (nativeOsLearner 0 (nativeOsNoiseScale ε) q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => sphTiltLaw (hexBlockLaw nb) h).prod
            (gaussianSeedLaw (nb * 2))))
        ≤ nativePopulationObjective (quarticPotential : EuclideanSpace ℝ (Fin (nb * 2)) → ℝ)
            logisticLoss (sphTiltLaw (hexBlockLaw nb) h) θ + ε :=
    fun h θ _ => nativeOsLearner_accurate_hexBlockTilt hnb hε hε4 hn8 h θ
  refine ⟨ε, n, nb, hε, hεS, hn1', hn2', hdim, hacc, fun Q τ => ⟨?_, ?_⟩⟩
  · have hn0 : (0 : ℝ) < n := by linarith
    have hc := sphLowerConstant_pos (a := 1 / 16) (L := logisticUnitSlopeBound) (cm := 8)
      (s2 := 2) (by norm_num : (2 : ℝ) ≤ 4) (by norm_num : (0 : ℝ) < 1 / 2)
      (by norm_num : (0 : ℝ) < 1 / 4) (by norm_num : (0 : ℝ) < 16)
    exact mul_pos hc (div_pos hn0 (by positivity))
  · exact hexBlock_tilt_loss_information_law (gaussianSeedLaw (nb * 2))
      (Measure.pi fun _ : Fin n => gaussianReal 0 1)
      sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss
      sharp_quarticPotential_nativeRegularizerClass sharp_measurable_quarticPotential
      (by norm_num) (by norm_num) hε hεS hn1' hn2' hdim
      (measurable_nativeOsLearner (le_refl 0) _) (fun x g => norm_nativeOsLearner_le _ _ _ _)
      hacc measurable_id Measure.map_id Q τ

end LossOnlyTraceability.Sphere


==> anc/lean/LossOnlyTraceability/Sphere/Instances/Hexagon.lean <==
import LossOnlyTraceability.Sphere.Instances.BlockDesign
import Mathlib.Probability.Independence.Integration

/-! Instances of spherical tilt families: the hexagonal-block design.

`hexVert` lists the six vertices `(cos(aπ/3), sin(aπ/3))`, `a = 0, …, 5`, of the regular hexagon
inscribed in the unit circle (`hexVert_rot`: consecutive vertices differ by the rotation by
`π/3`). The hexagonal-block design `hexBlockLaw nb` is the block design of `BlockDesign.lean` with
this codebook: `d = 2·nb` and `Z = (Y_1, …, Y_nb)`, where the blocks `Y_j ∈ ℝ²` are independent
and uniform on the six vertices of the regular hexagon of radius `√(2/d) = 1/√nb`. Block `j`
occupies the coordinates `2j` and `2j + 1` (`blockIdx`).

This file proves the base conditions and the non-product property:
* `‖Z‖ = 1` almost surely (`hexBlockLaw_sphere`);
* the covariance condition with `σ² = 2` (`hexBlockLaw_covBound`);
* half-spaces `{⟨u, z⟩ ≥ 1/(2√nb)}` with unit normal have mass `≥ 6^{-nb}`
  (`hexBlockLaw_halfspace`), from the covering property `hexVert_cover` (`γ = 1/2`);
* **not a product law**: for every block `j` and every orthonormal basis `(u, w)` of `ℝ²`, the
  coordinates `⟨u, Y_j⟩` and `⟨w, Y_j⟩` are not independent (`hexBlockLaw_not_indepFun`), so the
  law of a block is not a product measure in any orthonormal basis of `ℝ²`
  (`hexBlockLaw_block_map_ne_prod`); in particular the two standard coordinates of a block are
  dependent (`hexBlockLaw_coords_not_indepFun`) and `D₀` is not a product of one-dimensional laws
  in the standard basis of `ℝ^d` (`hexBlockLaw_ne_pi`). The proof is a fourth-moment identity:
  `E⟨u,Y⟩² = ρ²/2` but `E⟨u,Y⟩²⟨w,Y⟩² = ρ⁴/8 ≠ ρ⁴/4`.

The design is a product of the `nb` two-dimensional blocks; it is non-product within each
block. -/

noncomputable section

namespace LossOnlyTraceability.Sphere

open MeasureTheory ProbabilityTheory Filter
open scoped BigOperators InnerProductSpace ENNReal

section Hexagon

/-- The six vertices `(cos(aπ/3), sin(aπ/3))` of the regular hexagon inscribed in the unit
circle. -/
def hexVert : Fin 6 → Fin 2 → ℝ :=
  ![![1, 0], ![1 / 2, Real.sqrt 3 / 2], ![-(1 / 2), Real.sqrt 3 / 2], ![-1, 0],
    ![-(1 / 2), -(Real.sqrt 3 / 2)], ![1 / 2, -(Real.sqrt 3 / 2)]]

theorem hexVert_00 : hexVert 0 0 = 1 := rfl
theorem hexVert_01 : hexVert 0 1 = 0 := rfl
theorem hexVert_10 : hexVert 1 0 = 1 / 2 := rfl
theorem hexVert_11 : hexVert 1 1 = Real.sqrt 3 / 2 := rfl
theorem hexVert_20 : hexVert 2 0 = -(1 / 2) := rfl
theorem hexVert_21 : hexVert 2 1 = Real.sqrt 3 / 2 := rfl
theorem hexVert_30 : hexVert 3 0 = -1 := rfl
theorem hexVert_31 : hexVert 3 1 = 0 := rfl
theorem hexVert_40 : hexVert 4 0 = -(1 / 2) := rfl
theorem hexVert_41 : hexVert 4 1 = -(Real.sqrt 3 / 2) := rfl
theorem hexVert_50 : hexVert 5 0 = 1 / 2 := rfl
theorem hexVert_51 : hexVert 5 1 = -(Real.sqrt 3 / 2) := rfl

theorem sqrt_three_sq : Real.sqrt 3 ^ 2 = 3 := Real.sq_sqrt (by norm_num)

/-- The vertices are unit vectors. -/
theorem hexVert_unit (a : Fin 6) : ∑ c, hexVert a c ^ 2 = 1 := by
  rw [Fin.sum_univ_two]
  fin_cases a
  · show hexVert 0 0 ^ 2 + hexVert 0 1 ^ 2 = 1
    rw [hexVert_00, hexVert_01]; norm_num
  · show hexVert 1 0 ^ 2 + hexVert 1 1 ^ 2 = 1
    rw [hexVert_10, hexVert_11]; linear_combination sqrt_three_sq / 4
  · show hexVert 2 0 ^ 2 + hexVert 2 1 ^ 2 = 1
    rw [hexVert_20, hexVert_21]; linear_combination sqrt_three_sq / 4
  · show hexVert 3 0 ^ 2 + hexVert 3 1 ^ 2 = 1
    rw [hexVert_30, hexVert_31]; norm_num
  · show hexVert 4 0 ^ 2 + hexVert 4 1 ^ 2 = 1
    rw [hexVert_40, hexVert_41]; linear_combination sqrt_three_sq / 4
  · show hexVert 5 0 ^ 2 + hexVert 5 1 ^ 2 = 1
    rw [hexVert_50, hexVert_51]; linear_combination sqrt_three_sq / 4

/-- **Regularity**: consecutive vertices differ by the rotation by `π/3`,
`(x, y) ↦ (x/2 − (√3/2) y, (√3/2) x + y/2)` (indices mod 6), starting from `(1, 0)`. -/
theorem hexVert_rot (a : Fin 6) :
    hexVert (a + 1) 0 = 1 / 2 * hexVert a 0 - Real.sqrt 3 / 2 * hexVert a 1 ∧
      hexVert (a + 1) 1 = Real.sqrt 3 / 2 * hexVert a 0 + 1 / 2 * hexVert a 1 := by
  have hs := sqrt_three_sq
  fin_cases a
  · show hexVert 1 0 = 1 / 2 * hexVert 0 0 - Real.sqrt 3 / 2 * hexVert 0 1 ∧
      hexVert 1 1 = Real.sqrt 3 / 2 * hexVert 0 0 + 1 / 2 * hexVert 0 1
    rw [hexVert_10, hexVert_11, hexVert_00, hexVert_01]
    constructor <;> ring
  · show hexVert 2 0 = 1 / 2 * hexVert 1 0 - Real.sqrt 3 / 2 * hexVert 1 1 ∧
      hexVert 2 1 = Real.sqrt 3 / 2 * hexVert 1 0 + 1 / 2 * hexVert 1 1
    rw [hexVert_20, hexVert_21, hexVert_10, hexVert_11]
    constructor
    · linear_combination hs / 4
    · ring
  · show hexVert 3 0 = 1 / 2 * hexVert 2 0 - Real.sqrt 3 / 2 * hexVert 2 1 ∧
      hexVert 3 1 = Real.sqrt 3 / 2 * hexVert 2 0 + 1 / 2 * hexVert 2 1
    rw [hexVert_30, hexVert_31, hexVert_20, hexVert_21]
    constructor
    · linear_combination hs / 4
    · ring
  · show hexVert 4 0 = 1 / 2 * hexVert 3 0 - Real.sqrt 3 / 2 * hexVert 3 1 ∧
      hexVert 4 1 = Real.sqrt 3 / 2 * hexVert 3 0 + 1 / 2 * hexVert 3 1
    rw [hexVert_40, hexVert_41, hexVert_30, hexVert_31]
    constructor <;> ring
  · show hexVert 5 0 = 1 / 2 * hexVert 4 0 - Real.sqrt 3 / 2 * hexVert 4 1 ∧
      hexVert 5 1 = Real.sqrt 3 / 2 * hexVert 4 0 + 1 / 2 * hexVert 4 1
    rw [hexVert_50, hexVert_51, hexVert_40, hexVert_41]
    constructor
    · linear_combination -hs / 4
    · ring
  · show hexVert 0 0 = 1 / 2 * hexVert 5 0 - Real.sqrt 3 / 2 * hexVert 5 1 ∧
      hexVert 0 1 = Real.sqrt 3 / 2 * hexVert 5 0 + 1 / 2 * hexVert 5 1
    rw [hexVert_00, hexVert_01, hexVert_50, hexVert_51]
    constructor
    · linear_combination -hs / 4
    · ring

/-- **The covering property** with `γ = 1/2`: every `x ∈ ℝ²` with `‖x‖ ≤ 1` has a vertex with
`⟨x, v_a⟩ ≥ ‖x‖²/2` (the vertex in the quadrant of `x` among `(±1/2, ±√3/2)`). -/
theorem hexVert_cover (x : Fin 2 → ℝ) (hx : ∑ c, x c ^ 2 ≤ 1) :
    ∃ a, 1 / 2 * ∑ c, x c ^ 2 ≤ ∑ c, x c * hexVert a c := by
  simp only [Fin.sum_univ_two] at hx ⊢
  have hs1 : 1 ≤ Real.sqrt 3 := by
    rw [show (1 : ℝ) = Real.sqrt 1 from Real.sqrt_one.symm]
    exact Real.sqrt_le_sqrt (by norm_num)
  have h0 : x 0 ^ 2 ≤ 1 := by nlinarith [sq_nonneg (x 1)]
  have h1 : x 1 ^ 2 ≤ 1 := by nlinarith [sq_nonneg (x 0)]
  have a0 : |x 0| ≤ 1 := (sq_le_one_iff_abs_le_one _).1 h0
  have a1 : |x 1| ≤ 1 := (sq_le_one_iff_abs_le_one _).1 h1
  have b0 : x 0 ^ 2 ≤ |x 0| := by
    rw [← sq_abs]
    nlinarith [abs_nonneg (x 0)]
  have b1 : x 1 ^ 2 ≤ |x 1| := by
    rw [← sq_abs]
    nlinarith [abs_nonneg (x 1)]
  have b2 : |x 1| ≤ Real.sqrt 3 * |x 1| := le_mul_of_one_le_left (abs_nonneg _) hs1
  rcases le_or_gt 0 (x 0) with hx0 | hx0 <;> rcases le_or_gt 0 (x 1) with hx1 | hx1
  · refine ⟨1, ?_⟩
    rw [abs_of_nonneg hx0] at b0
    rw [abs_of_nonneg hx1] at b1 b2
    rw [hexVert_10, hexVert_11]
    linarith
  · refine ⟨5, ?_⟩
    rw [abs_of_nonneg hx0] at b0
    rw [abs_of_neg hx1] at b1 b2
    rw [hexVert_50, hexVert_51]
    linarith
  · refine ⟨2, ?_⟩
    rw [abs_of_neg hx0] at b0
    rw [abs_of_nonneg hx1] at b1 b2
    rw [hexVert_20, hexVert_21]
    linarith
  · refine ⟨4, ?_⟩
    rw [abs_of_neg hx0] at b0
    rw [abs_of_neg hx1] at b1 b2
    rw [hexVert_40, hexVert_41]
    linarith

/-- The pairing `⟨u, v_a⟩` of `u ∈ ℝ²` with a vertex. -/
def hexDot (u : Fin 2 → ℝ) (a : Fin 6) : ℝ := ∑ c, u c * hexVert a c

theorem hexDot_eq (u : Fin 2 → ℝ) (a : Fin 6) :
    hexDot u a = u 0 * hexVert a 0 + u 1 * hexVert a 1 := by
  unfold hexDot
  rw [Fin.sum_univ_two]

/-- Second moments of the hexagon: `Σ_a ⟨u, v_a⟩² = 3‖u‖²` (isotropy). -/
theorem sum_hexDot_sq (u : Fin 2 → ℝ) :
    ∑ a, hexDot u a ^ 2 = 3 * (u 0 ^ 2 + u 1 ^ 2) := by
  simp only [Fin.sum_univ_six, hexDot_eq, hexVert_00, hexVert_01, hexVert_10, hexVert_11,
    hexVert_20, hexVert_21, hexVert_30, hexVert_31, hexVert_40, hexVert_41, hexVert_50,
    hexVert_51]
  linear_combination u 1 ^ 2 * sqrt_three_sq

/-- Fourth moments of the hexagon:
`Σ_a ⟨u, v_a⟩²⟨w, v_a⟩² = (3/4)(‖u‖²‖w‖² + 2⟨u, w⟩²)`. -/
theorem sum_hexDot_sq_mul_sq (u w : Fin 2 → ℝ) :
    ∑ a, hexDot u a ^ 2 * hexDot w a ^ 2 =
      3 / 4 * ((u 0 ^ 2 + u 1 ^ 2) * (w 0 ^ 2 + w 1 ^ 2) + 2 * (u 0 * w 0 + u 1 * w 1) ^ 2) := by
  simp only [Fin.sum_univ_six, hexDot_eq, hexVert_00, hexVert_01, hexVert_10, hexVert_11,
    hexVert_20, hexVert_21, hexVert_30, hexVert_31, hexVert_40, hexVert_41, hexVert_50,
    hexVert_51]
  linear_combination (1 / 4 * (u 1 * w 1 * (2 * (u 0 * w 0) + (Real.sqrt 3 ^ 2 + 3) *
    (u 1 * w 1)) + (u 0 * w 1 + u 1 * w 0) ^ 2)) * sqrt_three_sq

end Hexagon

section Design

variable {nb : ℕ}

/-- **The hexagonal-block design** on `ℝ^{2nb}`: independent blocks `Y_j ∈ ℝ²`, each uniform on
the six vertices of the regular hexagon of radius `1/√nb = √(2/d)`. -/
abbrev hexBlockLaw (nb : ℕ) : Measure (EuclideanSpace ℝ (Fin (nb * 2))) :=
  blockDesignLaw nb hexVert

/-- `‖Z‖ = 1` almost surely. -/
theorem hexBlockLaw_sphere (hnb : 0 < nb) : ∀ᵐ z ∂(hexBlockLaw nb), ‖z‖ = 1 :=
  blockDesignLaw_sphere hnb hexVert_unit

/-- **The covariance condition with `σ² = 2`**: `sup_h ‖Cov_{D_h}‖_op ≤ 2/d`. -/
theorem hexBlockLaw_covBound : SphCovBound (hexBlockLaw nb) 2 := by
  have h := blockDesignLaw_covBound (nb := nb) hexVert_unit
  have h2 : ((2 : ℕ) : ℝ) = 2 := by norm_num
  rw [h2] at h
  exact h

/-- Every half-space `{⟨u, z⟩ ≥ 1/(2√nb)}` with a unit normal has mass at least `6^{-nb}`. -/
theorem hexBlockLaw_halfspace (hnb : 0 < nb) (u : EuclideanSpace ℝ (Fin (nb * 2)))
    (hu : ‖u‖ = 1) :
    ((6 : ℝ)⁻¹) ^ nb ≤ (hexBlockLaw nb {z | 1 / 2 * blockScale nb ≤ ⟪u, z⟫_ℝ}).toReal := by
  have h := blockDesignLaw_halfspace (nb := nb) hnb hexVert_cover u hu
  have h6 : ((6 : ℕ) : ℝ) = 6 := by norm_num
  rw [h6] at h
  exact h

/-- The coordinate `⟨u, Y_j⟩ = Σ_c u_c z_{2j+c}` of block `j` along `u ∈ ℝ²`. -/
def blockCoord (j : Fin nb) (u : Fin 2 → ℝ) (z : EuclideanSpace ℝ (Fin (nb * 2))) : ℝ :=
  ∑ c, u c * z (blockIdx (j, c))

theorem measurable_blockCoord (j : Fin nb) (u : Fin 2 → ℝ) : Measurable (blockCoord j u) := by
  unfold blockCoord
  exact Finset.measurable_sum _ fun c _ => (measurable_euclidean_coord _).const_mul _

theorem blockCoord_blockPoint (j : Fin nb) (u : Fin 2 → ℝ) (σ : Fin nb → Fin 6) :
    blockCoord j u (blockPoint hexVert σ) = blockScale nb * hexDot u (σ j) := by
  unfold blockCoord hexDot
  simp_rw [blockPoint_idx]
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl fun c _ => ?_
  ring

/-- `E⟨u, Y_j⟩² = ρ²/2` for a unit vector `u`. -/
theorem integral_blockCoord_sq (j : Fin nb) {u : Fin 2 → ℝ} (hu : u 0 ^ 2 + u 1 ^ 2 = 1) :
    ∫ z, blockCoord j u z ^ 2 ∂(hexBlockLaw nb) = blockScale nb ^ 2 / 2 := by
  rw [integral_blockDesignLaw_block hexVert j (fun a => blockScale nb ^ 2 * hexDot u a ^ 2)
    (fun z => blockCoord j u z ^ 2) (fun σ => by simp only [blockCoord_blockPoint]; ring)]
  have h6 : ((6 : ℕ) : ℝ) = 6 := by norm_num
  rw [h6]
  calc ∑ a, (6 : ℝ)⁻¹ * (blockScale nb ^ 2 * hexDot u a ^ 2)
      = (6 : ℝ)⁻¹ * blockScale nb ^ 2 * ∑ a, hexDot u a ^ 2 := by
        rw [Finset.mul_sum]
        exact Finset.sum_congr rfl fun a _ => by ring
    _ = blockScale nb ^ 2 / 2 := by
        rw [sum_hexDot_sq, hu]
        ring

/-- `E⟨u, Y_j⟩²⟨w, Y_j⟩² = ρ⁴/8` for an orthonormal pair `(u, w)`. -/
theorem integral_blockCoord_sq_mul_sq (j : Fin nb) {u w : Fin 2 → ℝ}
    (hu : u 0 ^ 2 + u 1 ^ 2 = 1) (hw : w 0 ^ 2 + w 1 ^ 2 = 1)
    (huw : u 0 * w 0 + u 1 * w 1 = 0) :
    ∫ z, blockCoord j u z ^ 2 * blockCoord j w z ^ 2 ∂(hexBlockLaw nb) = blockScale nb ^ 4 / 8 := by
  rw [integral_blockDesignLaw_block hexVert j
    (fun a => blockScale nb ^ 4 * (hexDot u a ^ 2 * hexDot w a ^ 2))
    (fun z => blockCoord j u z ^ 2 * blockCoord j w z ^ 2)
    (fun σ => by simp only [blockCoord_blockPoint]; ring)]
  have h6 : ((6 : ℕ) : ℝ) = 6 := by norm_num
  rw [h6]
  calc ∑ a, (6 : ℝ)⁻¹ * (blockScale nb ^ 4 * (hexDot u a ^ 2 * hexDot w a ^ 2))
      = (6 : ℝ)⁻¹ * blockScale nb ^ 4 * ∑ a, hexDot u a ^ 2 * hexDot w a ^ 2 := by
        rw [Finset.mul_sum]
        exact Finset.sum_congr rfl fun a _ => by ring
    _ = blockScale nb ^ 4 / 8 := by
        rw [sum_hexDot_sq_mul_sq, hu, hw, huw]
        ring

/-- **Non-product, every orthonormal basis of `ℝ²`**: for every block `j` and every orthonormal
pair `(u, w)`, the coordinates `⟨u, Y_j⟩` and `⟨w, Y_j⟩` are not independent under the
hexagonal-block design. -/
theorem hexBlockLaw_not_indepFun (hnb : 0 < nb) (j : Fin nb) {u w : Fin 2 → ℝ}
    (hu : u 0 ^ 2 + u 1 ^ 2 = 1) (hw : w 0 ^ 2 + w 1 ^ 2 = 1)
    (huw : u 0 * w 0 + u 1 * w 1 = 0) :
    ¬ IndepFun (blockCoord j u) (blockCoord j w) (hexBlockLaw nb) := by
  intro hind
  have hsq := hind.comp (continuous_pow 2).measurable (continuous_pow 2).measurable
  have hE := hsq.integral_fun_mul_eq_mul_integral
    ((measurable_blockCoord j u).pow_const 2).aestronglyMeasurable
    ((measurable_blockCoord j w).pow_const 2).aestronglyMeasurable
  simp only [Function.comp_apply] at hE
  rw [integral_blockCoord_sq_mul_sq j hu hw huw, integral_blockCoord_sq j hu,
    integral_blockCoord_sq j hw] at hE
  have hρ := pow_pos (blockScale_pos hnb) 4
  nlinarith [hE, hρ]

/-- The two standard coordinates `z_{2j}` and `z_{2j+1}` of a block are dependent. -/
theorem hexBlockLaw_coords_not_indepFun (hnb : 0 < nb) (j : Fin nb) :
    ¬ IndepFun (fun z : EuclideanSpace ℝ (Fin (nb * 2)) => z (blockIdx (j, 0)))
      (fun z => z (blockIdx (j, 1))) (hexBlockLaw nb) := by
  have e1 : blockCoord j ![1, 0] = fun z : EuclideanSpace ℝ (Fin (nb * 2)) => z (blockIdx (j, 0)) := by
    funext z
    simp [blockCoord, Fin.sum_univ_two]
  have e2 : blockCoord j ![0, 1] = fun z : EuclideanSpace ℝ (Fin (nb * 2)) => z (blockIdx (j, 1)) := by
    funext z
    simp [blockCoord, Fin.sum_univ_two]
  rw [← e1, ← e2]
  exact hexBlockLaw_not_indepFun hnb j (by simp) (by simp) (by simp)

/-- **The law of a block is not a product measure in any orthonormal basis of `ℝ²`.** -/
theorem hexBlockLaw_block_map_ne_prod (hnb : 0 < nb) (j : Fin nb) {u w : Fin 2 → ℝ}
    (hu : u 0 ^ 2 + u 1 ^ 2 = 1) (hw : w 0 ^ 2 + w 1 ^ 2 = 1)
    (huw : u 0 * w 0 + u 1 * w 1 = 0) (μ₁ μ₂ : Measure ℝ) [IsProbabilityMeasure μ₁]
    [IsProbabilityMeasure μ₂] :
    (hexBlockLaw nb).map (fun z => (blockCoord j u z, blockCoord j w z)) ≠ μ₁.prod μ₂ := by
  intro heq
  apply hexBlockLaw_not_indepFun hnb j hu hw huw
  have hmu := measurable_blockCoord (nb := nb) j u
  have hmw := measurable_blockCoord (nb := nb) j w
  have h1 : (hexBlockLaw nb).map (blockCoord j u) = μ₁ := by
    have : ((hexBlockLaw nb).map (fun z => (blockCoord j u z, blockCoord j w z))).map Prod.fst
        = (hexBlockLaw nb).map (blockCoord j u) := by
      rw [Measure.map_map measurable_fst (hmu.prodMk hmw)]
      rfl
    rw [← this, heq, Measure.map_fst_prod, measure_univ, one_smul]
  have h2 : (hexBlockLaw nb).map (blockCoord j w) = μ₂ := by
    have : ((hexBlockLaw nb).map (fun z => (blockCoord j u z, blockCoord j w z))).map Prod.snd
        = (hexBlockLaw nb).map (blockCoord j w) := by
      rw [Measure.map_map measurable_snd (hmu.prodMk hmw)]
      rfl
    rw [← this, heq, Measure.map_snd_prod, measure_univ, one_smul]
  rw [indepFun_iff_map_prod_eq_prod_map_map hmu.aemeasurable hmw.aemeasurable, h1, h2, heq]

/-- Independence transfers from `f ∘ e, g ∘ e` under `μ` to `f, g` under the image law. -/
theorem indepFun_map_of_comp {Ω Ω' : Type*} [MeasurableSpace Ω] [MeasurableSpace Ω']
    {μ : Measure Ω} [IsFiniteMeasure μ] {e : Ω → Ω'} (he : Measurable e) {f g : Ω' → ℝ}
    (hf : Measurable f) (hg : Measurable g) (h : IndepFun (f ∘ e) (g ∘ e) μ) :
    IndepFun f g (μ.map e) := by
  rw [indepFun_iff_map_prod_eq_prod_map_map hf.aemeasurable hg.aemeasurable,
    Measure.map_map (hf.prodMk hg) he, Measure.map_map hf he, Measure.map_map hg he]
  rw [indepFun_iff_map_prod_eq_prod_map_map (hf.comp he).aemeasurable
    (hg.comp he).aemeasurable] at h
  exact h

/-- **`D₀` is not a product law in the standard basis**: it is not the image of any product
`⊗_i μ_i` of one-dimensional probability laws. -/
theorem hexBlockLaw_ne_pi (hnb : 0 < nb) (μ : Fin (nb * 2) → Measure ℝ)
    [∀ i, IsProbabilityMeasure (μ i)] :
    hexBlockLaw nb ≠ (Measure.pi μ).map (MeasurableEquiv.toLp 2 (Fin (nb * 2) → ℝ)) := by
  intro heq
  apply hexBlockLaw_coords_not_indepFun hnb ⟨0, hnb⟩
  have hne : blockIdx ((⟨0, hnb⟩ : Fin nb), (0 : Fin 2)) ≠ blockIdx (⟨0, hnb⟩, 1) :=
    blockIdx.injective.ne (by simp)
  have hpi : IndepFun (fun x : Fin (nb * 2) → ℝ => x (blockIdx (⟨0, hnb⟩, 0)))
      (fun x => x (blockIdx (⟨0, hnb⟩, 1))) (Measure.pi μ) :=
    (iIndepFun_pi (μ := μ) (X := fun _ => (id : ℝ → ℝ)) (fun _ => aemeasurable_id)).indepFun hne
  rw [heq]
  exact indepFun_map_of_comp (MeasurableEquiv.toLp 2 (Fin (nb * 2) → ℝ)).measurable
    (measurable_euclidean_coord _) (measurable_euclidean_coord _) hpi

end Design

end LossOnlyTraceability.Sphere


==> anc/lean/LossOnlyTraceability/Sphere/Instances/UniformSphere.lean <==
import LossOnlyTraceability.Sphere.Proper
import Mathlib.Probability.Distributions.Gaussian.Multivariate
import Mathlib.Analysis.InnerProductSpace.Projection.Reflection

/-! The von Mises–Fisher instance of spherical tilt families, part 1: the uniform law on the unit
sphere `S^{d-1}`.

* `gaussVec d` is the image of `N(0,1)^{⊗d}` in `ℝ^d` (Mathlib's `stdGaussian`, by
  `map_pi_eq_stdGaussian`); `unifSphere d` is its image under `x ↦ x/‖x‖`. Its exponential tilts
  are the von Mises–Fisher laws.
* `unifSphere_sphere`: `‖Z‖ = 1` almost surely (`d ≥ 1`), because `gaussVec d {0} = 0`.
* `unifSphere_map_isometry`: the law is invariant under every linear isometry of `ℝ^d`
  (from Mathlib's `stdGaussian_map`), hence `∫ g ∘ L = ∫ g` (`integral_unifSphere_isometry`) and the
  tilted expectations transform by `E_h[a] = E_{L⁻¹h}[a ∘ L]` (`sphExp_unifSphere_isometry`).
* `unifSphere_interior`: the interior condition with `δ = 1/√d` and `p = 1/(2d)`: by
  reflection invariance all half-spaces `{⟨u,z⟩ ≥ δ}` with `‖u‖ = 1` have the same mass, and the
  `2d` half-spaces `{± z_i ≥ 1/√d}` cover the sphere.
* `unifSphere_not_product`: for `d ≥ 2` the law is not a product measure in any orthonormal
  basis: for every linear isometry `L`, `(unifSphere d).map L` is not the law of a vector with
  independent coordinates. -/

noncomputable section

namespace LossOnlyTraceability.Sphere

open MeasureTheory ProbabilityTheory Filter Topology
open scoped BigOperators InnerProductSpace ENNReal NNReal

variable {d : ℕ}

section UniformSphere

/-- The standard Gaussian vector on `ℝ^d`: the image of `N(0,1)^{⊗d}`. -/
def gaussVec (d : ℕ) : Measure (EuclideanSpace ℝ (Fin d)) :=
  (Measure.pi fun _ : Fin d => gaussianReal 0 1).map (WithLp.toLp 2)

theorem gaussVec_eq_stdGaussian : gaussVec d = stdGaussian (EuclideanSpace ℝ (Fin d)) :=
  map_pi_eq_stdGaussian

instance isProbabilityMeasure_gaussVec : IsProbabilityMeasure (gaussVec d) := by
  rw [gaussVec_eq_stdGaussian]
  infer_instance

/-- The normalization `x ↦ x/‖x‖` (it sends `0` to `0`). -/
def sphNormalize (x : EuclideanSpace ℝ (Fin d)) : EuclideanSpace ℝ (Fin d) := ‖x‖⁻¹ • x

theorem measurable_sphNormalize : Measurable (sphNormalize (d := d)) := by
  unfold sphNormalize
  exact (measurable_norm.inv).smul measurable_id

theorem sphNormalize_isometry (L : EuclideanSpace ℝ (Fin d) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin d))
    (x : EuclideanSpace ℝ (Fin d)) : sphNormalize (L x) = L (sphNormalize x) := by
  simp only [sphNormalize, LinearIsometryEquiv.norm_map, LinearIsometryEquiv.map_smul]

/-- **The uniform law on the unit sphere** `S^{d-1}`: the image of the standard Gaussian vector
under `x ↦ x/‖x‖`. -/
def unifSphere (d : ℕ) : Measure (EuclideanSpace ℝ (Fin d)) := (gaussVec d).map sphNormalize

instance isProbabilityMeasure_unifSphere : IsProbabilityMeasure (unifSphere d) :=
  Measure.isProbabilityMeasure_map measurable_sphNormalize.aemeasurable

theorem gaussVec_map_isometry (L : EuclideanSpace ℝ (Fin d) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin d)) :
    (gaussVec d).map L = gaussVec d := by
  rw [gaussVec_eq_stdGaussian]
  exact stdGaussian_map L

/-- **Rotation invariance.** -/
theorem unifSphere_map_isometry (L : EuclideanSpace ℝ (Fin d) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin d)) :
    (unifSphere d).map L = unifSphere d := by
  unfold unifSphere
  rw [Measure.map_map L.continuous.measurable measurable_sphNormalize]
  have hc : (⇑L ∘ sphNormalize) = sphNormalize ∘ ⇑L := by
    funext x
    simp only [Function.comp, sphNormalize_isometry]
  rw [hc, ← Measure.map_map measurable_sphNormalize L.continuous.measurable,
    gaussVec_map_isometry]

theorem measurePreserving_unifSphere_isometry
    (L : EuclideanSpace ℝ (Fin d) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin d)) :
    MeasurePreserving L (unifSphere d) (unifSphere d) :=
  ⟨L.continuous.measurable, unifSphere_map_isometry L⟩

theorem integral_unifSphere_isometry
    (L : EuclideanSpace ℝ (Fin d) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin d))
    (g : EuclideanSpace ℝ (Fin d) → ℝ) :
    ∫ z, g (L z) ∂(unifSphere d) = ∫ z, g z ∂(unifSphere d) :=
  (measurePreserving_unifSphere_isometry L).integral_comp L.toHomeomorph.measurableEmbedding g

theorem gaussVec_singleton_zero (hd : 0 < d) : gaussVec d {0} = 0 := by
  have hm : Measurable (WithLp.toLp 2 : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) :=
    (MeasurableEquiv.toLp 2 (Fin d → ℝ)).measurable
  rw [gaussVec, Measure.map_apply hm (measurableSet_singleton 0)]
  have hsub : (WithLp.toLp 2 : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) ⁻¹' {0}
      ⊆ Function.eval (⟨0, hd⟩ : Fin d) ⁻¹' {0} := by
    intro x hx
    simp only [Set.mem_preimage, Set.mem_singleton_iff] at hx ⊢
    have := congrArg (fun y : EuclideanSpace ℝ (Fin d) => y ⟨0, hd⟩) hx
    simpa using this
  haveI := nullSingletonClass_gaussianReal (μ := 0) (v := (1 : ℝ≥0)) one_ne_zero
  exact measure_mono_null hsub
    (Measure.pi_eval_preimage_null (fun _ : Fin d => gaussianReal 0 1) (measure_singleton 0))

/-- **`‖Z‖ = 1` almost surely.** -/
theorem unifSphere_sphere (hd : 0 < d) : ∀ᵐ z ∂(unifSphere d), ‖z‖ = 1 := by
  unfold unifSphere
  rw [ae_map_iff measurable_sphNormalize.aemeasurable
    (measurableSet_eq_fun measurable_norm measurable_const)]
  have h0 : ∀ᵐ x ∂(gaussVec d), x ≠ 0 := by
    rw [ae_iff]
    simpa using gaussVec_singleton_zero hd
  filter_upwards [h0] with x hx
  simp only [sphNormalize, norm_smul, norm_inv, norm_norm]
  exact inv_mul_cancel₀ (norm_ne_zero_iff.2 hx)

theorem unifSphere_ball (hd : 0 < d) : ∀ᵐ z ∂(unifSphere d), ‖z‖ ≤ 1 := by
  filter_upwards [unifSphere_sphere hd] with z hz
  exact hz.le

/-! ### The tilts under isometries -/

/-- The transported natural parameter `L⁻¹ h`, in coordinates. -/
def isoParam (L : EuclideanSpace ℝ (Fin d) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin d)) (h : Fin d → ℝ) :
    Fin d → ℝ :=
  WithLp.ofLp (L.symm (WithLp.toLp 2 h))

theorem sdot_eq_inner_toLp (h : Fin d → ℝ) (z : EuclideanSpace ℝ (Fin d)) :
    sdot h z = ⟪WithLp.toLp 2 h, z⟫_ℝ := by
  unfold sdot
  rw [real_inner_eq_sum_apply]

theorem sdot_isometry (L : EuclideanSpace ℝ (Fin d) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin d))
    (h : Fin d → ℝ) (z : EuclideanSpace ℝ (Fin d)) :
    sdot h (L z) = sdot (isoParam L h) z := by
  rw [sdot_eq_inner_toLp, sdot_eq_inner_toLp, isoParam, WithLp.toLp_ofLp]
  calc ⟪WithLp.toLp 2 h, L z⟫_ℝ = ⟪L.symm (WithLp.toLp 2 h), L.symm (L z)⟫_ℝ :=
        (L.symm.inner_map_map _ _).symm
    _ = ⟪L.symm (WithLp.toLp 2 h), z⟫_ℝ := by rw [LinearIsometryEquiv.symm_apply_apply]

theorem isoParam_eq_self (L : EuclideanSpace ℝ (Fin d) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin d))
    {h : Fin d → ℝ} (hL : L (WithLp.toLp 2 h) = WithLp.toLp 2 h) : isoParam L h = h := by
  have : L.symm (WithLp.toLp 2 h) = WithLp.toLp 2 h := by
    calc L.symm (WithLp.toLp 2 h) = L.symm (L (WithLp.toLp 2 h)) := by rw [hL]
      _ = WithLp.toLp 2 h := L.symm_apply_apply _
  rw [isoParam, this, WithLp.ofLp_toLp]

theorem sphMoment_unifSphere_isometry
    (L : EuclideanSpace ℝ (Fin d) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin d))
    (a : EuclideanSpace ℝ (Fin d) → ℝ) (h : Fin d → ℝ) :
    sphMoment (unifSphere d) a h
      = sphMoment (unifSphere d) (fun z => a (L z)) (isoParam L h) := by
  unfold sphMoment
  rw [← integral_unifSphere_isometry L (fun z => a z * Real.exp (sdot h z))]
  simp only [sdot_isometry]

theorem sphPartition_unifSphere_isometry
    (L : EuclideanSpace ℝ (Fin d) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin d)) (h : Fin d → ℝ) :
    sphPartition (unifSphere d) h = sphPartition (unifSphere d) (isoParam L h) := by
  unfold sphPartition
  rw [← integral_unifSphere_isometry L (fun z => Real.exp (sdot h z))]
  simp only [sdot_isometry]

/-- **Tilts under isometries:** `E_h[a] = E_{L⁻¹h}[a ∘ L]`. -/
theorem sphExp_unifSphere_isometry
    (L : EuclideanSpace ℝ (Fin d) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin d))
    (a : EuclideanSpace ℝ (Fin d) → ℝ) (h : Fin d → ℝ) :
    sphExp (unifSphere d) a h = sphExp (unifSphere d) (fun z => a (L z)) (isoParam L h) := by
  unfold sphExp
  rw [sphMoment_unifSphere_isometry L a h, sphPartition_unifSphere_isometry L h]

/-! ### The interior condition -/

/-- All half-spaces `{δ ≤ ⟨u,z⟩}` with unit normal have the same mass (a reflection maps one
normal to the other). -/
theorem unifSphere_halfspace_eq (δ : ℝ) {u v : EuclideanSpace ℝ (Fin d)} (hu : ‖u‖ = 1)
    (hv : ‖v‖ = 1) :
    unifSphere d {z | δ ≤ ⟪u, z⟫_ℝ} = unifSphere d {z | δ ≤ ⟪v, z⟫_ℝ} := by
  set R := Submodule.reflection (ℝ ∙ (u - v))ᗮ with hR
  have hRu : R u = v := Submodule.reflection_sub (by rw [hu, hv])
  have hmeas : MeasurableSet {z : EuclideanSpace ℝ (Fin d) | δ ≤ ⟪v, z⟫_ℝ} :=
    measurableSet_le measurable_const (continuous_const.inner continuous_id).measurable
  conv_rhs => rw [← unifSphere_map_isometry R]
  rw [Measure.map_apply R.continuous.measurable hmeas]
  congr 1
  ext z
  simp only [Set.mem_setOf_eq, Set.mem_preimage]
  rw [← hRu, LinearIsometryEquiv.inner_map_map]

/-- **The interior condition** with `δ = 1/√d` and `p = 1/(2d)`. -/
theorem unifSphere_interior (hd : 0 < d) :
    SphInterior (unifSphere d) (1 / Real.sqrt d) (1 / (2 * d)) := by
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hd0 : (d : ℝ) ≠ 0 := hdpos.ne'
  have hsq : 0 < Real.sqrt d := Real.sqrt_pos.2 hdpos
  refine ⟨div_pos one_pos hsq, div_pos one_pos (mul_pos two_pos hdpos), fun u hu => ?_⟩
  set δ : ℝ := 1 / Real.sqrt d with hδ
  set q := unifSphere d {z | δ ≤ ⟪u, z⟫_ℝ} with hq
  have hsingle : ∀ i : Fin d, ‖EuclideanSpace.single i (1 : ℝ)‖ = 1 := fun i => by simp
  have hcoord : ∀ i : Fin d,
      unifSphere d {z | δ ≤ ⟪EuclideanSpace.single i (1 : ℝ), z⟫_ℝ} = q := fun i =>
    unifSphere_halfspace_eq δ (hsingle i) hu
  have hcoord' : ∀ i : Fin d,
      unifSphere d {z | δ ≤ ⟪-EuclideanSpace.single i (1 : ℝ), z⟫_ℝ} = q := fun i =>
    unifSphere_halfspace_eq δ (by rw [norm_neg]; exact hsingle i) hu
  set S : Fin d → Set (EuclideanSpace ℝ (Fin d)) := fun i =>
    {z | δ ≤ ⟪EuclideanSpace.single i (1 : ℝ), z⟫_ℝ} ∪
      {z | δ ≤ ⟪-EuclideanSpace.single i (1 : ℝ), z⟫_ℝ} with hS
  have hδ2 : δ ^ 2 = 1 / d := by rw [hδ, div_pow, one_pow, Real.sq_sqrt hdpos.le]
  have hcover : ∀ᵐ z ∂(unifSphere d), z ∈ ⋃ i, S i := by
    filter_upwards [unifSphere_sphere hd] with z hz
    by_contra hne
    have hne' : ∀ i : Fin d, z i < δ ∧ -z i < δ := by
      intro i
      have hi : z ∉ S i := fun hmem => hne (Set.mem_iUnion.2 ⟨i, hmem⟩)
      simp only [hS, Set.mem_union, Set.mem_setOf_eq, not_or, not_le,
        EuclideanSpace.inner_single_left, inner_neg_left] at hi
      simpa using hi
    have hlt : ∀ i : Fin d, z i ^ 2 < δ ^ 2 := fun i =>
      sq_lt_sq' (by linarith [(hne' i).2]) (hne' i).1
    have hsum : ∑ i, z i ^ 2 < ∑ _i : Fin d, δ ^ 2 :=
      Finset.sum_lt_sum_of_nonempty ⟨⟨0, hd⟩, Finset.mem_univ _⟩ fun i _ => hlt i
    have hn : ∑ i, z i ^ 2 = 1 := by
      rw [← EuclideanSpace.real_norm_sq_eq, hz, one_pow]
    rw [hn, Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, hδ2] at hsum
    have : (d : ℝ) * (1 / d) = 1 := by field_simp
    linarith
  have hnull : unifSphere d (⋃ i, S i)ᶜ = 0 := ae_iff.1 hcover
  have h1 : (1 : ℝ≥0∞) ≤ ∑ _i : Fin d, (q + q) := by
    calc (1 : ℝ≥0∞) = unifSphere d Set.univ := measure_univ.symm
      _ ≤ unifSphere d (⋃ i, S i) + unifSphere d (⋃ i, S i)ᶜ := measure_univ_le_add_compl _
      _ = unifSphere d (⋃ i, S i) := by rw [hnull, add_zero]
      _ ≤ ∑ i, unifSphere d (S i) := measure_iUnion_fintype_le _ _
      _ ≤ ∑ _i : Fin d, (q + q) := Finset.sum_le_sum fun i _ =>
          (measure_union_le _ _).trans (by rw [hcoord i, hcoord' i])
  have hqfin : q ≠ ∞ := measure_ne_top _ _
  have hsumq : ∑ _i : Fin d, (q + q) = (d : ℝ≥0∞) * (q + q) := by
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  rw [hsumq] at h1
  have h2 : (1 : ℝ) ≤ ((d : ℝ≥0∞) * (q + q)).toReal := by
    have hfin : (d : ℝ≥0∞) * (q + q) ≠ ∞ :=
      ENNReal.mul_ne_top (ENNReal.natCast_ne_top d) (ENNReal.add_ne_top.2 ⟨hqfin, hqfin⟩)
    have := ENNReal.toReal_mono hfin h1
    rwa [ENNReal.toReal_one] at this
  rw [ENNReal.toReal_mul, ENNReal.toReal_add hqfin hqfin, ENNReal.toReal_natCast] at h2
  rw [div_le_iff₀ (mul_pos two_pos hdpos)]
  have hcomm : q.toReal * (2 * d) = d * (q.toReal + q.toReal) := by ring
  rw [hcomm]
  exact h2

/-! ### Not a product measure -/

theorem isOpenPosMeasure_gaussVec : Measure.IsOpenPosMeasure (gaussVec d) := by
  haveI : Measure.IsOpenPosMeasure (gaussianReal 0 1) :=
    (gaussianReal_absolutelyContinuous' 0 (one_ne_zero : (1 : ℝ≥0) ≠ 0)).isOpenPosMeasure
  unfold gaussVec
  exact (PiLp.continuous_toLp 2 _).isOpenPosMeasure_map fun y => ⟨WithLp.ofLp y, rfl⟩

/-- Every open cap `{z_i > c}` with `c < 1` has positive mass. -/
theorem unifSphere_coord_gt_pos (i : Fin d) {c : ℝ} (hc : c < 1) :
    0 < unifSphere d {z | c < z i} := by
  haveI := isOpenPosMeasure_gaussVec (d := d)
  have hmeas : MeasurableSet {z : EuclideanSpace ℝ (Fin d) | c < z i} :=
    measurableSet_lt measurable_const (measurable_euclidean_coord i)
  rw [unifSphere, Measure.map_apply measurable_sphNormalize hmeas]
  have hU : IsOpen {x : EuclideanSpace ℝ (Fin d) | c * ‖x‖ < x i} :=
    isOpen_lt (continuous_const.mul continuous_norm) (by fun_prop)
  have hne : ({x : EuclideanSpace ℝ (Fin d) | c * ‖x‖ < x i}).Nonempty := by
    refine ⟨EuclideanSpace.single i 1, ?_⟩
    simpa using hc
  refine lt_of_lt_of_le (hU.measure_pos _ hne) (measure_mono ?_)
  intro x hx
  simp only [Set.mem_setOf_eq, Set.mem_preimage, sphNormalize] at hx ⊢
  have hx0 : x ≠ 0 := by
    rintro rfl
    simp at hx
  have hpos : 0 < ‖x‖ := norm_pos_iff.2 hx0
  have hx0' : ‖x‖ ≠ 0 := hpos.ne'
  have hval : (‖x‖⁻¹ • x) i = ‖x‖⁻¹ * x i := by simp
  rw [hval]
  calc c = ‖x‖⁻¹ * (c * ‖x‖) := by rw [mul_comm c, ← mul_assoc, inv_mul_cancel₀ hx0', one_mul]
    _ < ‖x‖⁻¹ * x i := mul_lt_mul_of_pos_left hx (inv_pos.2 hpos)

/-- **Not a product measure.** For `d ≥ 2` and every linear isometry `L` of `ℝ^d` (a change of
orthonormal basis: the coordinates of `L z` are the coordinates of `z` in the orthonormal basis
`L⁻¹ e_i`), the image of the uniform law under `L` is not the law of a random vector with
independent coordinates. Witness: the caps `{z_1 > 3/4}` and `{z_2 > 3/4}` have positive mass but
are disjoint on the sphere. -/
theorem unifSphere_not_product (hd : 2 ≤ d)
    (L : EuclideanSpace ℝ (Fin d) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin d))
    (μ : Fin d → Measure ℝ) [∀ i, IsProbabilityMeasure (μ i)] :
    (unifSphere d).map L ≠ (Measure.pi μ).map (WithLp.toLp 2) := by
  intro heq
  rw [unifSphere_map_isometry] at heq
  set i₀ : Fin d := ⟨0, by omega⟩ with hi₀
  set i₁ : Fin d := ⟨1, by omega⟩ with hi₁
  have hne : i₀ ≠ i₁ := by
    intro h
    have := congrArg Fin.val h
    simp [hi₀, hi₁] at this
  have hm : Measurable (WithLp.toLp 2 : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) :=
    (MeasurableEquiv.toLp 2 (Fin d → ℝ)).measurable
  -- the two caps are disjoint on the sphere
  have hAB : unifSphere d {z | (3 / 4 : ℝ) < z i₀ ∧ (3 / 4 : ℝ) < z i₁} = 0 := by
    have hs := unifSphere_sphere (d := d) (by omega)
    rw [ae_iff] at hs
    refine measure_mono_null ?_ hs
    intro z hz hz1
    simp only [Set.mem_setOf_eq] at hz
    have h2 : z i₀ ^ 2 + z i₁ ^ 2 ≤ ∑ j, z j ^ 2 := by
      have hsub := Finset.sum_le_sum_of_subset_of_nonneg (f := fun j => z j ^ 2)
        (Finset.subset_univ ({i₀, i₁} : Finset (Fin d))) fun j _ _ => sq_nonneg (z j)
      rwa [Finset.sum_pair hne] at hsub
    rw [← EuclideanSpace.real_norm_sq_eq, hz1, one_pow] at h2
    nlinarith [hz.1, hz.2]
  -- each cap has positive mass
  have hpos : ∀ j : Fin d, 0 < unifSphere d {z | (3 / 4 : ℝ) < z j} := fun j =>
    unifSphere_coord_gt_pos j (by norm_num)
  rw [heq] at hAB hpos
  have hmeasAB : MeasurableSet {z : EuclideanSpace ℝ (Fin d) | (3 / 4 : ℝ) < z i₀ ∧ (3 / 4 : ℝ) < z i₁} :=
    (measurableSet_lt measurable_const (measurable_euclidean_coord i₀)).inter
      (measurableSet_lt measurable_const (measurable_euclidean_coord i₁))
  rw [Measure.map_apply hm hmeasAB] at hAB
  have hmarg : ∀ j : Fin d, μ j (Set.Ioi (3 / 4 : ℝ)) ≠ 0 := by
    intro j h0
    have hj := hpos j
    rw [Measure.map_apply hm (measurableSet_lt measurable_const (measurable_euclidean_coord j))]
      at hj
    have hnull : Measure.pi μ (Function.eval j ⁻¹' Set.Ioi (3 / 4 : ℝ)) = 0 :=
      Measure.pi_eval_preimage_null μ h0
    have hset : (WithLp.toLp 2 : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) ⁻¹'
        {z | (3 / 4 : ℝ) < z j} = Function.eval j ⁻¹' Set.Ioi (3 / 4 : ℝ) := rfl
    rw [hset, hnull] at hj
    exact lt_irrefl _ hj
  set t : ∀ j : Fin d, Set ℝ := fun j => if j = i₀ ∨ j = i₁ then Set.Ioi (3 / 4 : ℝ) else Set.univ
    with ht
  have hset : (WithLp.toLp 2 : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) ⁻¹'
      {z | (3 / 4 : ℝ) < z i₀ ∧ (3 / 4 : ℝ) < z i₁} = Set.univ.pi t := by
    ext x
    simp only [Set.mem_preimage, Set.mem_setOf_eq, Set.mem_univ_pi, ht]
    constructor
    · rintro ⟨h0, h1⟩ j
      split_ifs with hj
      · rcases hj with rfl | rfl
        · exact h0
        · exact h1
      · exact Set.mem_univ _
    · intro hx
      have h0 := hx i₀
      have h1 := hx i₁
      rw [if_pos (Or.inl rfl)] at h0
      rw [if_pos (Or.inr rfl)] at h1
      exact ⟨h0, h1⟩
  rw [hset, Measure.pi_pi] at hAB
  refine (Finset.prod_ne_zero_iff.2 fun j _ => ?_) hAB
  simp only [ht]
  split_ifs with hj
  · exact hmarg j
  · rw [measure_univ]
    exact one_ne_zero

end UniformSphere

end LossOnlyTraceability.Sphere


==> anc/lean/LossOnlyTraceability/Sphere/Instances/VonMisesFisher.lean <==
import LossOnlyTraceability.Sphere.Instances.UniformSphere

/-! The von Mises–Fisher instance of spherical tilt families, part 2: the covariance condition for
all von Mises–Fisher laws, and the resulting instance of the lower bound on spherical tilt
families.

The tilts `D_h` of `unifSphere d` are the von Mises–Fisher laws. For `d ≥ 2` we prove
`Var_{D_h}⟨θ, Z⟩ ≤ ‖θ‖²/(d-1)` for all `h, θ` (`unifSphere_var_le`), i.e. the covariance
condition with `σ² = d/(d-1) ≤ 2` (`unifSphere_covBound`). The proof uses only rotation
invariance of the base, differentiation along lines (`hasDerivAt_sphExp`) and a symmetrization:

* reduction to a pole: a reflection maps `h` to `‖h‖ e₀` (`sphExp_unifSphere_isometry`);
* at the pole `h = r e₀`, reflections fixing `e₀` show that odd functions of the orthogonal part
  have mean zero (`pole_odd`) and that `E⟨w,Z⟩² = c(r) := E[Z₁²]` for every unit `w ⊥ e₀`
  (`pole_perp_sq`), so `E[Z₀²] + (d-1) c(r) = 1` (`pole_sq_sum`);
* the reflection through the axis of `h = r e₀ + s e₁` kills `E_h⟨r e₁ − s e₀, Z⟩`; differentiating
  in `s` at `0` gives `r c(r) = a(r) := E[Z₀]` (`pole_mean_identity`), hence
  `(d-1) a(r) = r (1 − m₂(r))` for all `r`;
* differentiating in `r`: `(d-1) Var(Z₀) = (1 − m₂) − r Cov(Z₀², Z₀)` (`pole_var_identity`);
* `r Cov(Z₀², Z₀) ≥ 0` by symmetrizing over two independent copies and `t ↦ -t`
  (`tilt_cov_sq_nonneg`, `pole_cov_nonneg`); hence `Var(Z₀) ≤ c(r)` and every direction has
  tilted variance at most `(1 − m₂)/(d-1) ≤ 1/(d-1)`.

`vmf_tilt_loss_information_law` is the lower bound on spherical tilt families for the
von Mises–Fisher family. -/

noncomputable section

namespace LossOnlyTraceability.Sphere

open MeasureTheory ProbabilityTheory Filter Topology LossOnlyTraceability.TiltFamily
open scoped BigOperators InnerProductSpace ENNReal NNReal

variable {d : ℕ}

theorem continuous_coord (i : Fin d) :
    Continuous fun z : EuclideanSpace ℝ (Fin d) => z i := by fun_prop

/-! ### Linearity of tilted expectations -/

section Linear

variable {D₀ : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D₀]

theorem integrable_sphTiltLaw_of_continuous (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1)
    {f : EuclideanSpace ℝ (Fin d) → ℝ} (hf : Continuous f) (h : Fin d → ℝ) :
    Integrable f (sphTiltLaw D₀ h) := by
  haveI := isProbabilityMeasure_sphTiltLaw hball h
  obtain ⟨C, hC⟩ := (isCompact_closedBall (0 : EuclideanSpace ℝ (Fin d)) 1).exists_bound_of_continuousOn
    hf.continuousOn
  refine integrable_of_unit_ball_bound (ae_sphTiltLaw hball h) hf.measurable C fun z hz => ?_
  have := hC z (mem_closedBall_zero_iff.2 hz)
  rwa [Real.norm_eq_abs] at this

theorem sphExp_add_of_continuous (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1)
    {f g : EuclideanSpace ℝ (Fin d) → ℝ} (hf : Continuous f) (hg : Continuous g)
    (h : Fin d → ℝ) :
    sphExp D₀ (fun z => f z + g z) h = sphExp D₀ f h + sphExp D₀ g h := by
  rw [← integral_sphTiltLaw_eq_sphExp, ← integral_sphTiltLaw_eq_sphExp,
    ← integral_sphTiltLaw_eq_sphExp]
  exact integral_add (integrable_sphTiltLaw_of_continuous hball hf h)
    (integrable_sphTiltLaw_of_continuous hball hg h)

theorem sphExp_sub_of_continuous (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1)
    {f g : EuclideanSpace ℝ (Fin d) → ℝ} (hf : Continuous f) (hg : Continuous g)
    (h : Fin d → ℝ) :
    sphExp D₀ (fun z => f z - g z) h = sphExp D₀ f h - sphExp D₀ g h := by
  rw [← integral_sphTiltLaw_eq_sphExp, ← integral_sphTiltLaw_eq_sphExp,
    ← integral_sphTiltLaw_eq_sphExp]
  exact integral_sub (integrable_sphTiltLaw_of_continuous hball hf h)
    (integrable_sphTiltLaw_of_continuous hball hg h)

omit [IsProbabilityMeasure D₀] in
theorem sphExp_const_mul' (c : ℝ) (f : EuclideanSpace ℝ (Fin d) → ℝ) (h : Fin d → ℝ) :
    sphExp D₀ (fun z => c * f z) h = c * sphExp D₀ f h := by
  rw [← integral_sphTiltLaw_eq_sphExp, ← integral_sphTiltLaw_eq_sphExp, integral_const_mul]

omit [IsProbabilityMeasure D₀] in
theorem sphExp_neg' (f : EuclideanSpace ℝ (Fin d) → ℝ) (h : Fin d → ℝ) :
    sphExp D₀ (fun z => -f z) h = -sphExp D₀ f h := by
  rw [← integral_sphTiltLaw_eq_sphExp, ← integral_sphTiltLaw_eq_sphExp, integral_neg]

theorem sphExp_const' (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1) (c : ℝ) (h : Fin d → ℝ) :
    sphExp D₀ (fun _ => c) h = c := by
  haveI := isProbabilityMeasure_sphTiltLaw hball h
  rw [← integral_sphTiltLaw_eq_sphExp]
  simp

omit [IsProbabilityMeasure D₀] in
theorem sphExp_congr_ae {f g : EuclideanSpace ℝ (Fin d) → ℝ} (hfg : ∀ᵐ z ∂D₀, f z = g z)
    (h : Fin d → ℝ) : sphExp D₀ f h = sphExp D₀ g h := by
  rw [← integral_sphTiltLaw_eq_sphExp, ← integral_sphTiltLaw_eq_sphExp]
  exact integral_congr_ae (ae_sphTiltLaw hfg h)

omit [IsProbabilityMeasure D₀] in
theorem sphExp_nonneg' {f : EuclideanSpace ℝ (Fin d) → ℝ}
    (hf : ∀ z, 0 ≤ f z) (h : Fin d → ℝ) : 0 ≤ sphExp D₀ f h := by
  rw [← integral_sphTiltLaw_eq_sphExp]
  exact integral_nonneg hf

theorem sphExp_sum_of_continuous (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1) {ι : Type*} (s : Finset ι)
    {f : ι → EuclideanSpace ℝ (Fin d) → ℝ} (hf : ∀ i, Continuous (f i)) (h : Fin d → ℝ) :
    sphExp D₀ (fun z => ∑ i ∈ s, f i z) h = ∑ i ∈ s, sphExp D₀ (f i) h := by
  rw [← integral_sphTiltLaw_eq_sphExp,
    integral_finsetSum s fun i _ => integrable_sphTiltLaw_of_continuous hball (hf i) h]
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [integral_sphTiltLaw_eq_sphExp]

/-- `E_h⟨θ, Z − μ_h⟫² = E_h⟨θ,Z⟩² − (E_h⟨θ,Z⟩)²`. -/
theorem integral_inner_sub_sq_eq_var (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1) (h : Fin d → ℝ)
    (Θ : EuclideanSpace ℝ (Fin d)) :
    ∫ z, ⟪Θ, z - sphMean D₀ h⟫_ℝ ^ 2 ∂(sphTiltLaw D₀ h)
      = sphExp D₀ (fun z => ⟪Θ, z⟫_ℝ ^ 2) h - (sphExp D₀ (fun z => ⟪Θ, z⟫_ℝ) h) ^ 2 := by
  have hmean : sphExp D₀ (fun z => ⟪Θ, z⟫_ℝ) h = ⟪Θ, sphMean D₀ h⟫_ℝ := by
    have e : (fun z : EuclideanSpace ℝ (Fin d) => ⟪Θ, z⟫_ℝ) = fun z => ∑ k, Θ k * z k :=
      funext fun z => real_inner_eq_sum_apply Θ z
    rw [e, sphExp_sum_of_continuous hball Finset.univ (f := fun k z => Θ k * z k)
      (fun k => continuous_const.mul (continuous_coord k)) h, real_inner_eq_sum_apply]
    refine Finset.sum_congr rfl fun k _ => ?_
    rw [sphExp_const_mul', sphMean_apply]
  rw [integral_sphTiltLaw_eq_sphExp]
  have hfun : (fun z => ⟪Θ, z - sphMean D₀ h⟫_ℝ ^ 2) = fun z =>
      (⟪Θ, z⟫_ℝ ^ 2 - (2 * ⟪Θ, sphMean D₀ h⟫_ℝ) * ⟪Θ, z⟫_ℝ) + ⟪Θ, sphMean D₀ h⟫_ℝ ^ 2 :=
    funext fun z => by rw [inner_sub_right]; ring
  rw [hfun, sphExp_add_of_continuous hball ?_ continuous_const, sphExp_sub_of_continuous hball
    ?_ ?_, sphExp_const_mul', sphExp_const' hball, hmean]
  · ring
  all_goals fun_prop

end Linear

/-! ### Reflections and the pole -/

section Pole

/-- The unit vector `e_i`. -/
abbrev ev (i : Fin d) : EuclideanSpace ℝ (Fin d) := EuclideanSpace.single i (1 : ℝ)

theorem inner_ev_left (i : Fin d) (z : EuclideanSpace ℝ (Fin d)) : ⟪ev i, z⟫_ℝ = z i := by
  simp [ev, EuclideanSpace.inner_single_left]

theorem norm_ev (i : Fin d) : ‖ev i‖ = 1 := by simp [ev]

theorem ev_apply_ne {i j : Fin d} (hij : j ≠ i) : (ev i) j = 0 := by simp [ev, hij]

theorem toLp_smul_single (i : Fin d) (r : ℝ) :
    WithLp.toLp 2 (r • Pi.single i (1 : ℝ)) = r • ev i := rfl

theorem sdot_smul_single (i : Fin d) (r : ℝ) (z : EuclideanSpace ℝ (Fin d)) :
    sdot (r • Pi.single i (1 : ℝ)) z = r * z i := by
  rw [sdot_eq_inner_toLp, toLp_smul_single, real_inner_smul_left, inner_ev_left]

theorem reflection_inner_self_adj (K : Submodule ℝ (EuclideanSpace ℝ (Fin d)))
    [K.HasOrthogonalProjection] (x y : EuclideanSpace ℝ (Fin d)) :
    ⟪x, K.reflection y⟫_ℝ = ⟪K.reflection x, y⟫_ℝ := by
  calc ⟪x, K.reflection y⟫_ℝ = ⟪K.reflection x, K.reflection (K.reflection y)⟫_ℝ :=
        (K.reflection.inner_map_map x (K.reflection y)).symm
    _ = ⟪K.reflection x, y⟫_ℝ := by rw [Submodule.reflection_reflection]

theorem inner_isometry_symm (L : EuclideanSpace ℝ (Fin d) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin d))
    (x y : EuclideanSpace ℝ (Fin d)) : ⟪x, L y⟫_ℝ = ⟪L.symm x, y⟫_ℝ := by
  calc ⟪x, L y⟫_ℝ = ⟪L.symm x, L.symm (L y)⟫_ℝ := (L.symm.inner_map_map x (L y)).symm
    _ = ⟪L.symm x, y⟫_ℝ := by rw [LinearIsometryEquiv.symm_apply_apply]

theorem isoParam_of_apply_eq (L : EuclideanSpace ℝ (Fin d) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin d))
    {h : Fin d → ℝ} {v : EuclideanSpace ℝ (Fin d)} (hL : L v = WithLp.toLp 2 h) :
    isoParam L h = WithLp.ofLp v := by
  unfold isoParam
  rw [← hL, LinearIsometryEquiv.symm_apply_apply]

/-- An isometry fixing the parameter leaves the tilted expectations invariant. -/
theorem sphExp_unifSphere_fix (L : EuclideanSpace ℝ (Fin d) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin d))
    {h : Fin d → ℝ} (hL : L (WithLp.toLp 2 h) = WithLp.toLp 2 h)
    (f : EuclideanSpace ℝ (Fin d) → ℝ) :
    sphExp (unifSphere d) f h = sphExp (unifSphere d) (fun z => f (L z)) h := by
  rw [sphExp_unifSphere_isometry L f h, isoParam_eq_self L hL]

/-- **Odd functions vanish.** If `h ∈ ℝ v` and `w ⊥ v`, then `E_h[g(⟨v,Z⟩) ⟨w,Z⟩] = 0`
(reflection through the axis `ℝ v`). -/
theorem sphExp_odd_eq_zero {h : Fin d → ℝ} {v w : EuclideanSpace ℝ (Fin d)}
    (hv : WithLp.toLp 2 h ∈ (ℝ ∙ v)) (hw : ⟪v, w⟫_ℝ = 0) (g : ℝ → ℝ) :
    sphExp (unifSphere d) (fun z => g ⟪v, z⟫_ℝ * ⟪w, z⟫_ℝ) h = 0 := by
  have hPv : (ℝ ∙ v).reflection v = v :=
    Submodule.reflection_mem_subspace_eq_self (Submodule.mem_span_singleton_self v)
  have hPw : (ℝ ∙ v).reflection w = -w :=
    Submodule.reflection_mem_subspace_orthogonalComplement_eq_neg
      (Submodule.mem_orthogonal_singleton_iff_inner_right.2 hw)
  have h1 : sphExp (unifSphere d) (fun z => g ⟪v, z⟫_ℝ * ⟪w, z⟫_ℝ) h
      = sphExp (unifSphere d) (fun z => g ⟪v, (ℝ ∙ v).reflection z⟫_ℝ *
          ⟪w, (ℝ ∙ v).reflection z⟫_ℝ) h :=
    sphExp_unifSphere_fix _ (Submodule.reflection_mem_subspace_eq_self hv) _
  have h2 : (fun z => g ⟪v, (ℝ ∙ v).reflection z⟫_ℝ * ⟪w, (ℝ ∙ v).reflection z⟫_ℝ)
      = fun z => -(g ⟪v, z⟫_ℝ * ⟪w, z⟫_ℝ) := by
    funext z
    rw [reflection_inner_self_adj, reflection_inner_self_adj, hPv, hPw, inner_neg_left]
    ring
  rw [h2, sphExp_neg'] at h1
  linarith

theorem toLp_pole_mem (i₀ : Fin d) (r : ℝ) :
    WithLp.toLp 2 (r • Pi.single i₀ (1 : ℝ)) ∈ (ℝ ∙ ev i₀) := by
  rw [toLp_smul_single]
  exact Submodule.smul_mem _ r (Submodule.mem_span_singleton_self _)

/-- At the pole `h = r e₀`: odd functions of the orthogonal part have mean zero. -/
theorem pole_odd (i₀ : Fin d) (r : ℝ) {w : EuclideanSpace ℝ (Fin d)} (hw : w i₀ = 0)
    (g : ℝ → ℝ) :
    sphExp (unifSphere d) (fun z => g (z i₀) * ⟪w, z⟫_ℝ) (r • Pi.single i₀ (1 : ℝ)) = 0 := by
  have h := sphExp_odd_eq_zero (toLp_pole_mem i₀ r) (w := w)
    (by rw [inner_ev_left]; exact hw) g
  simpa only [inner_ev_left] using h

theorem pole_coord_mean (i₀ : Fin d) (r : ℝ) {j : Fin d} (hj : j ≠ i₀) :
    sphExp (unifSphere d) (fun z => z j) (r • Pi.single i₀ (1 : ℝ)) = 0 := by
  have h := pole_odd i₀ r (w := ev j) (ev_apply_ne (Ne.symm hj)) (fun _ => 1)
  simpa only [inner_ev_left, one_mul] using h

/-- Isometries fixing `e₀` preserve the tilts along `e₀`. -/
theorem sphExp_pole_fix (i₀ : Fin d)
    (L : EuclideanSpace ℝ (Fin d) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin d)) (hL : L (ev i₀) = ev i₀)
    (r : ℝ) (f : EuclideanSpace ℝ (Fin d) → ℝ) :
    sphExp (unifSphere d) f (r • Pi.single i₀ (1 : ℝ)) =
      sphExp (unifSphere d) (fun z => f (L z)) (r • Pi.single i₀ (1 : ℝ)) :=
  sphExp_unifSphere_fix L (by rw [toLp_smul_single, LinearIsometryEquiv.map_smul, hL]) f

theorem pole_refl_apply (i₁ : Fin d) {w : EuclideanSpace ℝ (Fin d)} (hw1 : ‖w‖ = 1) :
    (ℝ ∙ (w - ev i₁))ᗮ.reflection w = ev i₁ :=
  Submodule.reflection_sub (by rw [hw1, norm_ev])

theorem pole_refl_fix (i₀ i₁ : Fin d) (h01 : i₁ ≠ i₀) {w : EuclideanSpace ℝ (Fin d)}
    (hw : w i₀ = 0) : (ℝ ∙ (w - ev i₁))ᗮ.reflection (ev i₀) = ev i₀ := by
  apply Submodule.reflection_mem_subspace_eq_self
  have h1 : ⟪ev i₁, ev i₀⟫_ℝ = 0 := by rw [inner_ev_left]; exact ev_apply_ne h01
  have h2 : ⟪w, ev i₀⟫_ℝ = 0 := by rw [real_inner_comm, inner_ev_left, hw]
  rw [Submodule.mem_orthogonal_singleton_iff_inner_right, inner_sub_left, h1, h2, sub_zero]

theorem pole_perp_sq_of (i₀ i₁ : Fin d) (r : ℝ) {w : EuclideanSpace ℝ (Fin d)}
    (R : EuclideanSpace ℝ (Fin d) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin d)) (hRw : R w = ev i₁)
    (hR0 : R (ev i₀) = ev i₀)
    (hRs : ∀ x y : EuclideanSpace ℝ (Fin d), ⟪x, R y⟫_ℝ = ⟪R x, y⟫_ℝ) :
    sphExp (unifSphere d) (fun z => ⟪w, z⟫_ℝ ^ 2) (r • Pi.single i₀ (1 : ℝ))
      = sphExp (unifSphere d) (fun z => z i₁ ^ 2) (r • Pi.single i₀ (1 : ℝ)) := by
  rw [sphExp_pole_fix i₀ R hR0 r]
  have hfun : (fun z : EuclideanSpace ℝ (Fin d) => ⟪w, R z⟫_ℝ ^ 2) = fun z => z i₁ ^ 2 := by
    funext z
    rw [hRs, hRw, inner_ev_left]
  rw [hfun]

/-- **Orthogonal second moments.** For every unit `w ⊥ e₀`, `E_{r e₀}⟨w,Z⟩² = E_{r e₀}[Z₁²]`
(the reflection exchanging `w` and `e₁` fixes `e₀`). -/
theorem pole_perp_sq (i₀ i₁ : Fin d) (h01 : i₁ ≠ i₀) (r : ℝ) {w : EuclideanSpace ℝ (Fin d)}
    (hw : w i₀ = 0) (hw1 : ‖w‖ = 1) :
    sphExp (unifSphere d) (fun z => ⟪w, z⟫_ℝ ^ 2) (r • Pi.single i₀ (1 : ℝ))
      = sphExp (unifSphere d) (fun z => z i₁ ^ 2) (r • Pi.single i₀ (1 : ℝ)) :=
  pole_perp_sq_of i₀ i₁ r _ (pole_refl_apply i₁ hw1) (pole_refl_fix i₀ i₁ h01 hw)
    (reflection_inner_self_adj _)

/-- The scaled version: `E_{r e₀}⟨w,Z⟩² = ‖w‖² E_{r e₀}[Z₁²]` for every `w ⊥ e₀`. -/
theorem pole_perp_sq' (i₀ i₁ : Fin d) (h01 : i₁ ≠ i₀) (r : ℝ) {w : EuclideanSpace ℝ (Fin d)}
    (hw : w i₀ = 0) :
    sphExp (unifSphere d) (fun z => ⟪w, z⟫_ℝ ^ 2) (r • Pi.single i₀ (1 : ℝ))
      = ‖w‖ ^ 2 * sphExp (unifSphere d) (fun z => z i₁ ^ 2) (r • Pi.single i₀ (1 : ℝ)) := by
  have hball := unifSphere_ball i₀.pos
  by_cases hw0 : w = 0
  · subst hw0
    have h0 : (fun z : EuclideanSpace ℝ (Fin d) => ⟪(0 : EuclideanSpace ℝ (Fin d)), z⟫_ℝ ^ 2)
        = fun _ => (0 : ℝ) := funext fun z => by simp
    rw [h0, sphExp_const' hball, norm_zero]
    ring
  · have hn : 0 < ‖w‖ := norm_pos_iff.2 hw0
    set u : EuclideanSpace ℝ (Fin d) := ‖w‖⁻¹ • w with hu
    have hu0 : u i₀ = 0 := by rw [hu, PiLp.smul_apply, hw, smul_zero]
    have hu1 : ‖u‖ = 1 := by
      rw [hu, norm_smul, norm_inv, norm_norm, inv_mul_cancel₀ hn.ne']
    have hwu : w = ‖w‖ • u := by
      rw [hu, smul_smul, mul_inv_cancel₀ hn.ne', one_smul]
    have hfun : (fun z => ⟪w, z⟫_ℝ ^ 2) = fun z => ‖w‖ ^ 2 * ⟪u, z⟫_ℝ ^ 2 := by
      funext z
      conv_lhs => rw [hwu]
      rw [real_inner_smul_left]
      ring
    rw [hfun, sphExp_const_mul', pole_perp_sq i₀ i₁ h01 r hu0 hu1]

/-- `∑_j E_h[Z_j²] = 1`. -/
theorem sum_sphExp_coord_sq_unif (hd : 0 < d) (h : Fin d → ℝ) :
    ∑ j, sphExp (unifSphere d) (fun z => z j ^ 2) h = 1 := by
  have hball := unifSphere_ball hd
  calc ∑ j, sphExp (unifSphere d) (fun z => z j ^ 2) h
      = sphExp (unifSphere d) (fun z => ∑ j, z j ^ 2) h :=
        (sphExp_sum_of_continuous hball Finset.univ (f := fun j z => z j ^ 2)
          (fun j => (continuous_coord j).pow 2) h).symm
    _ = sphExp (unifSphere d) (fun _ => (1 : ℝ)) h := by
        apply sphExp_congr_ae
        filter_upwards [unifSphere_sphere hd] with z hz
        rw [← EuclideanSpace.real_norm_sq_eq, hz, one_pow]
    _ = 1 := sphExp_const' hball 1 h

theorem pole_coord_sq_eq (i₀ i₁ : Fin d) (h01 : i₁ ≠ i₀) (r : ℝ) (j : Fin d) (hj0 : j ≠ i₀) :
    sphExp (unifSphere d) (fun z => z j ^ 2) (r • Pi.single i₀ (1 : ℝ))
      = sphExp (unifSphere d) (fun z => z i₁ ^ 2) (r • Pi.single i₀ (1 : ℝ)) := by
  have hw0 : (ev j) i₀ = 0 := ev_apply_ne (Ne.symm hj0)
  have h := pole_perp_sq i₀ i₁ h01 r (w := ev j) hw0 (norm_ev j)
  simpa only [inner_ev_left] using h

/-- **The trace identity at the pole:** `E[Z₀²] + (d-1) c(r) = 1`. -/
theorem pole_sq_sum (i₀ i₁ : Fin d) (h01 : i₁ ≠ i₀) (r : ℝ) :
    sphExp (unifSphere d) (fun z => z i₀ ^ 2) (r • Pi.single i₀ (1 : ℝ))
      + ((d : ℝ) - 1) * sphExp (unifSphere d) (fun z => z i₁ ^ 2) (r • Pi.single i₀ (1 : ℝ))
      = 1 := by
  have hd : 0 < d := i₀.pos
  have hsum := sum_sphExp_coord_sq_unif hd (r • Pi.single i₀ (1 : ℝ))
  rw [← Finset.add_sum_erase Finset.univ _ (Finset.mem_univ i₀)] at hsum
  have hsum2 : ∑ j ∈ Finset.univ.erase i₀,
      sphExp (unifSphere d) (fun z => z j ^ 2) (r • Pi.single i₀ (1 : ℝ))
      = ((d : ℝ) - 1) * sphExp (unifSphere d) (fun z => z i₁ ^ 2) (r • Pi.single i₀ (1 : ℝ)) := by
    rw [Finset.sum_congr rfl fun j hj => pole_coord_sq_eq i₀ i₁ h01 r j (Finset.ne_of_mem_erase hj),
      Finset.sum_const, Finset.card_erase_of_mem (Finset.mem_univ i₀), Finset.card_univ,
      Fintype.card_fin, nsmul_eq_mul, Nat.cast_sub (by omega), Nat.cast_one]
  linarith

/-! ### The mean identity `r c(r) = a(r)` -/

/-- **`r E_{r e₀}[Z₁²] = E_{r e₀}[Z₀]`.** Along `h(s) = r e₀ + s e₁` the vector `r e₁ − s e₀` is
orthogonal to `h(s)`, so `r E_{h(s)}[Z₁] − s E_{h(s)}[Z₀] = 0` for all `s`; differentiate at
`s = 0`. -/
theorem pole_mean_identity (i₀ i₁ : Fin d) (h01 : i₁ ≠ i₀) (r : ℝ) :
    r * sphExp (unifSphere d) (fun z => z i₁ ^ 2) (r • Pi.single i₀ (1 : ℝ))
      = sphExp (unifSphere d) (fun z => z i₀) (r • Pi.single i₀ (1 : ℝ)) := by
  have hd : 0 < d := i₀.pos
  have hball := unifSphere_ball hd
  have h00 : ⟪ev i₀, ev i₀⟫_ℝ = 1 := by rw [real_inner_self_eq_norm_sq, norm_ev, one_pow]
  have h11 : ⟪ev i₁, ev i₁⟫_ℝ = 1 := by rw [real_inner_self_eq_norm_sq, norm_ev, one_pow]
  have h01' : ⟪ev i₀, ev i₁⟫_ℝ = 0 := by rw [inner_ev_left]; exact ev_apply_ne (Ne.symm h01)
  have h10 : ⟪ev i₁, ev i₀⟫_ℝ = 0 := by rw [inner_ev_left]; exact ev_apply_ne h01
  have hzero : ∀ s : ℝ,
      r * sphExp (unifSphere d) (fun z => z i₁)
          (r • Pi.single i₀ (1 : ℝ) + s • Pi.single i₁ (1 : ℝ))
        - s * sphExp (unifSphere d) (fun z => z i₀)
          (r • Pi.single i₀ (1 : ℝ) + s • Pi.single i₁ (1 : ℝ)) = 0 := by
    intro s
    have hv : WithLp.toLp 2 (r • Pi.single i₀ (1 : ℝ) + s • Pi.single i₁ (1 : ℝ))
        = r • ev i₀ + s • ev i₁ := rfl
    have hperp : ⟪r • ev i₀ + s • ev i₁, r • ev i₁ - s • ev i₀⟫_ℝ = 0 := by
      simp only [inner_add_left, inner_sub_right, real_inner_smul_left, real_inner_smul_right,
        h00, h11, h01', h10]
      ring
    have hodd : sphExp (unifSphere d) (fun z => (1 : ℝ) * ⟪r • ev i₁ - s • ev i₀, z⟫_ℝ)
        (r • Pi.single i₀ (1 : ℝ) + s • Pi.single i₁ (1 : ℝ)) = 0 :=
      sphExp_odd_eq_zero (by rw [hv]; exact Submodule.mem_span_singleton_self _) hperp
        (fun _ => 1)
    have hfun : (fun z : EuclideanSpace ℝ (Fin d) => (1 : ℝ) * ⟪r • ev i₁ - s • ev i₀, z⟫_ℝ)
        = fun z => r * z i₁ - s * z i₀ := by
      funext z
      rw [one_mul, inner_sub_left, real_inner_smul_left, real_inner_smul_left, inner_ev_left,
        inner_ev_left]
    rw [hfun, sphExp_sub_of_continuous hball ?_ ?_, sphExp_const_mul', sphExp_const_mul'] at hodd
    · exact hodd
    all_goals fun_prop
  have hF₁ := hasDerivAt_sphExp hball (measurable_euclidean_coord i₁) zero_le_one
    (fun z hz => (abs_euclidean_coord_le_norm z i₁).trans hz) (r • Pi.single i₀ (1 : ℝ))
    (Pi.single i₁ (1 : ℝ))
  have hF₀ := hasDerivAt_sphExp hball (measurable_euclidean_coord i₀) zero_le_one
    (fun z hz => (abs_euclidean_coord_le_norm z i₀).trans hz) (r • Pi.single i₀ (1 : ℝ))
    (Pi.single i₁ (1 : ℝ))
  have hG := (hF₁.const_mul r).sub ((hasDerivAt_id (0 : ℝ)).mul hF₀)
  have key := hG.unique ((hasDerivAt_const (0 : ℝ) (0 : ℝ)).congr_of_eventuallyEq
    (Filter.Eventually.of_forall fun s => by simpa using hzero s))
  simp only [sdot_single, id, zero_smul, add_zero, one_mul, zero_mul,
    pole_coord_mean i₀ r h01, mul_zero, sub_zero] at key
  have hsq : (fun z : EuclideanSpace ℝ (Fin d) => z i₁ * z i₁) = fun z => z i₁ ^ 2 :=
    funext fun z => (sq (z i₁)).symm
  rw [hsq] at key
  linarith

/-- `(d-1) E_{r e₀}[Z₀] = r (1 − E_{r e₀}[Z₀²])` for every `r`. -/
theorem pole_mean_formula (i₀ i₁ : Fin d) (h01 : i₁ ≠ i₀) (r : ℝ) :
    ((d : ℝ) - 1) * sphExp (unifSphere d) (fun z => z i₀) (r • Pi.single i₀ (1 : ℝ))
      = r * (1 - sphExp (unifSphere d) (fun z => z i₀ ^ 2) (r • Pi.single i₀ (1 : ℝ))) := by
  have h1 := pole_mean_identity i₀ i₁ h01 r
  have h2 := pole_sq_sum i₀ i₁ h01 r
  linear_combination (-((d : ℝ) - 1)) * h1 + r * h2

/-! ### The parallel variance -/

/-- **`(d-1) Var_{r e₀}(Z₀) = (1 − E[Z₀²]) − r Cov(Z₀², Z₀)`.** Differentiate
`pole_mean_formula` in `r`. -/
theorem pole_var_identity (i₀ i₁ : Fin d) (h01 : i₁ ≠ i₀) (r : ℝ) :
    ((d : ℝ) - 1) * (sphExp (unifSphere d) (fun z => z i₀ * z i₀) (r • Pi.single i₀ (1 : ℝ))
        - sphExp (unifSphere d) (fun z => z i₀) (r • Pi.single i₀ (1 : ℝ))
          * sphExp (unifSphere d) (fun z => z i₀) (r • Pi.single i₀ (1 : ℝ)))
      = (1 - sphExp (unifSphere d) (fun z => z i₀ ^ 2) (r • Pi.single i₀ (1 : ℝ)))
        - r * (sphExp (unifSphere d) (fun z => z i₀ ^ 2 * z i₀) (r • Pi.single i₀ (1 : ℝ))
          - sphExp (unifSphere d) (fun z => z i₀ ^ 2) (r • Pi.single i₀ (1 : ℝ))
            * sphExp (unifSphere d) (fun z => z i₀) (r • Pi.single i₀ (1 : ℝ))) := by
  have hd : 0 < d := i₀.pos
  have hball := unifSphere_ball hd
  have hA := hasDerivAt_sphExp hball (measurable_euclidean_coord i₀) zero_le_one
    (fun z hz => (abs_euclidean_coord_le_norm z i₀).trans hz) (r • Pi.single i₀ (1 : ℝ))
    (Pi.single i₀ (1 : ℝ))
  have hM := hasDerivAt_sphExp hball ((measurable_euclidean_coord i₀).pow_const 2) zero_le_one
    (fun z hz => by
      rw [abs_pow]
      exact pow_le_one₀ (abs_nonneg _) ((abs_euclidean_coord_le_norm z i₀).trans hz))
    (r • Pi.single i₀ (1 : ℝ)) (Pi.single i₀ (1 : ℝ))
  have hL := hA.const_mul ((d : ℝ) - 1)
  have hR := ((hasDerivAt_id (0 : ℝ)).const_add r).mul (hM.const_sub 1)
  have hfun : ∀ s : ℝ,
      ((d : ℝ) - 1) * sphExp (unifSphere d) (fun z => z i₀)
          (r • Pi.single i₀ (1 : ℝ) + s • Pi.single i₀ (1 : ℝ))
        = (r + s) * (1 - sphExp (unifSphere d) (fun z => z i₀ ^ 2)
          (r • Pi.single i₀ (1 : ℝ) + s • Pi.single i₀ (1 : ℝ))) := by
    intro s
    rw [← add_smul]
    exact pole_mean_formula i₀ i₁ h01 (r + s)
  have key := hL.unique (hR.congr_of_eventuallyEq (Filter.Eventually.of_forall hfun))
  simp only [sdot_single, id, zero_smul, add_zero, one_mul] at key
  rw [key]
  ring

end Pole

/-! ### Symmetrization -/

section Symm

theorem mul_sub_exp_neg_nonneg (u : ℝ) : 0 ≤ u * (Real.exp u - Real.exp (-u)) := by
  rcases le_total 0 u with hu | hu
  · exact mul_nonneg hu (sub_nonneg.2 (Real.exp_le_exp.2 (by linarith)))
  · exact mul_nonneg_of_nonpos_of_nonpos hu (sub_nonpos.2 (Real.exp_le_exp.2 (by linarith)))

/-- The symmetrization kernel `K(x,y) = (x³ − x² y) e^{r(x+y)}`. -/
def symKernel (r : ℝ) (p : ℝ × ℝ) : ℝ := (p.1 ^ 3 - p.1 ^ 2 * p.2) * Real.exp (r * (p.1 + p.2))

theorem continuous_symKernel (r : ℝ) : Continuous (symKernel r) := by
  unfold symKernel
  fun_prop

theorem symKernel_pointwise (r : ℝ) (p : ℝ × ℝ) :
    0 ≤ r * (symKernel r p + symKernel r p.swap
      + symKernel r (Prod.map (fun t : ℝ => -t) (fun t : ℝ => -t) p)
      + symKernel r (Prod.map (fun t : ℝ => -t) (fun t : ℝ => -t) p).swap) := by
  obtain ⟨x, y⟩ := p
  have hmain := mul_nonneg (sq_nonneg (x - y)) (mul_sub_exp_neg_nonneg (r * (x + y)))
  refine le_of_le_of_eq hmain ?_
  simp only [symKernel, Prod.swap_prod_mk, Prod.map_apply]
  ring_nf

/-- **Symmetrization.** For a symmetric probability law `ν` on `[-1,1]` and every `r`,
`r (I₃ I₀ − I₂ I₁) ≥ 0`, where `I_k = ∫ t^k e^{rt} dν`: the tilted covariance of `t²` and `t`
has the sign of `r`. -/
theorem tilt_cov_sq_nonneg (ν : Measure ℝ) [IsProbabilityMeasure ν]
    (hsymm : ν.map (fun t => -t) = ν) (hbd : ∀ᵐ t ∂ν, |t| ≤ 1) (r : ℝ) :
    0 ≤ r * ((∫ t, t ^ 3 * Real.exp (r * t) ∂ν) * (∫ t, Real.exp (r * t) ∂ν)
      - (∫ t, t ^ 2 * Real.exp (r * t) ∂ν) * (∫ t, t * Real.exp (r * t) ∂ν)) := by
  have hae : ∀ᵐ p ∂(ν.prod ν), p ∈ Set.Icc (-1 : ℝ) 1 ×ˢ Set.Icc (-1 : ℝ) 1 := by
    have h1 : ∀ᵐ p ∂(ν.prod ν), |p.1| ≤ 1 := Measure.quasiMeasurePreserving_fst.ae hbd
    have h2 : ∀ᵐ p ∂(ν.prod ν), |p.2| ≤ 1 := Measure.quasiMeasurePreserving_snd.ae hbd
    filter_upwards [h1, h2] with p hp1 hp2
    exact ⟨abs_le.1 hp1, abs_le.1 hp2⟩
  have hint : ∀ K : ℝ × ℝ → ℝ, Continuous K → Integrable K (ν.prod ν) := fun K hK => by
    obtain ⟨C, hC⟩ :=
      (isCompact_Icc.prod isCompact_Icc).exists_bound_of_continuousOn hK.continuousOn
    exact Integrable.of_bound hK.aestronglyMeasurable C (hae.mono fun p hp => hC p hp)
  -- the product formula
  have hA : Integrable (fun p : ℝ × ℝ => p.1 ^ 3 * Real.exp (r * p.1) * Real.exp (r * p.2))
      (ν.prod ν) := hint _ (by fun_prop)
  have hB : Integrable
      (fun p : ℝ × ℝ => p.1 ^ 2 * Real.exp (r * p.1) * (p.2 * Real.exp (r * p.2)))
      (ν.prod ν) := hint _ (by fun_prop)
  have hJ : (∫ t, t ^ 3 * Real.exp (r * t) ∂ν) * (∫ t, Real.exp (r * t) ∂ν)
      - (∫ t, t ^ 2 * Real.exp (r * t) ∂ν) * (∫ t, t * Real.exp (r * t) ∂ν)
      = ∫ p, symKernel r p ∂(ν.prod ν) := by
    have e3 : (∫ t, t ^ 3 * Real.exp (r * t) ∂ν) * (∫ t, Real.exp (r * t) ∂ν)
        = ∫ p : ℝ × ℝ, p.1 ^ 3 * Real.exp (r * p.1) * Real.exp (r * p.2) ∂(ν.prod ν) :=
      (integral_prod_mul (fun t => t ^ 3 * Real.exp (r * t)) (fun t => Real.exp (r * t))).symm
    have e2 : (∫ t, t ^ 2 * Real.exp (r * t) ∂ν) * (∫ t, t * Real.exp (r * t) ∂ν)
        = ∫ p : ℝ × ℝ, p.1 ^ 2 * Real.exp (r * p.1) * (p.2 * Real.exp (r * p.2)) ∂(ν.prod ν) :=
      (integral_prod_mul (fun t => t ^ 2 * Real.exp (r * t))
        (fun t => t * Real.exp (r * t))).symm
    rw [e3, e2, ← integral_sub hA hB]
    refine integral_congr_ae (ae_of_all _ fun p => ?_)
    show p.1 ^ 3 * Real.exp (r * p.1) * Real.exp (r * p.2)
        - p.1 ^ 2 * Real.exp (r * p.1) * (p.2 * Real.exp (r * p.2))
      = (p.1 ^ 3 - p.1 ^ 2 * p.2) * Real.exp (r * (p.1 + p.2))
    rw [mul_add r, Real.exp_add]
    ring
  -- the four symmetric copies have the same integral
  have hKc := continuous_symKernel r
  have hnegm : Measurable (Prod.map (fun t : ℝ => -t) (fun t : ℝ => -t)) :=
    measurable_neg.prodMap measurable_neg
  have hmapneg : (ν.prod ν).map (Prod.map (fun t : ℝ => -t) (fun t : ℝ => -t)) = ν.prod ν := by
    rw [← Measure.map_prod_map ν ν (f := fun t : ℝ => -t) (g := fun t : ℝ => -t) measurable_neg
      measurable_neg, hsymm]
  have hneg : ∀ F : ℝ × ℝ → ℝ, Continuous F →
      ∫ p, F (Prod.map (fun t : ℝ => -t) (fun t : ℝ => -t) p) ∂(ν.prod ν)
        = ∫ p, F p ∂(ν.prod ν) := by
    intro F hF
    rw [← integral_map hnegm.aemeasurable hF.aestronglyMeasurable, hmapneg]
  have hswap : ∫ p, symKernel r p.swap ∂(ν.prod ν) = ∫ p, symKernel r p ∂(ν.prod ν) :=
    integral_prod_swap (symKernel r)
  have hc2 : Continuous fun p : ℝ × ℝ => symKernel r p.swap := hKc.comp continuous_swap
  have hc3 : Continuous fun p : ℝ × ℝ =>
      symKernel r (Prod.map (fun t : ℝ => -t) (fun t : ℝ => -t) p) :=
    hKc.comp (continuous_neg.prodMap continuous_neg)
  have hc4 : Continuous fun p : ℝ × ℝ =>
      symKernel r (Prod.map (fun t : ℝ => -t) (fun t : ℝ => -t) p).swap :=
    hc2.comp (continuous_neg.prodMap continuous_neg)
  have hI1 : Integrable (fun p => symKernel r p) (ν.prod ν) := hint _ hKc
  have hI2 : Integrable (fun p : ℝ × ℝ => symKernel r p.swap) (ν.prod ν) := hint _ hc2
  have hI3 : Integrable (fun p : ℝ × ℝ =>
      symKernel r (Prod.map (fun t : ℝ => -t) (fun t : ℝ => -t) p)) (ν.prod ν) := hint _ hc3
  have hI4 : Integrable (fun p : ℝ × ℝ =>
      symKernel r (Prod.map (fun t : ℝ => -t) (fun t : ℝ => -t) p).swap) (ν.prod ν) := hint _ hc4
  have hI12 : Integrable (fun p : ℝ × ℝ => symKernel r p + symKernel r p.swap) (ν.prod ν) :=
    hI1.add hI2
  have hI123 : Integrable (fun p : ℝ × ℝ => symKernel r p + symKernel r p.swap
      + symKernel r (Prod.map (fun t : ℝ => -t) (fun t : ℝ => -t) p)) (ν.prod ν) :=
    hI12.add hI3
  have hS : ∫ p, (symKernel r p + symKernel r p.swap
        + symKernel r (Prod.map (fun t : ℝ => -t) (fun t : ℝ => -t) p)
        + symKernel r (Prod.map (fun t : ℝ => -t) (fun t : ℝ => -t) p).swap) ∂(ν.prod ν)
      = 4 * ∫ p, symKernel r p ∂(ν.prod ν) := by
    rw [integral_add hI123 hI4, integral_add hI12 hI3, integral_add hI1 hI2, hswap,
      hneg (symKernel r) hKc, hneg (fun p => symKernel r p.swap) hc2, hswap]
    ring
  have hnonneg : 0 ≤ ∫ p, r * (symKernel r p + symKernel r p.swap
        + symKernel r (Prod.map (fun t : ℝ => -t) (fun t : ℝ => -t) p)
        + symKernel r (Prod.map (fun t : ℝ => -t) (fun t : ℝ => -t) p).swap) ∂(ν.prod ν) :=
    integral_nonneg fun p => symKernel_pointwise r p
  rw [integral_const_mul, hS] at hnonneg
  rw [hJ]
  nlinarith [hnonneg]

/-- The law of the pole coordinate `Z₀` under the uniform law. -/
def poleLaw (i₀ : Fin d) : Measure ℝ := (unifSphere d).map (fun z => z i₀)

instance isProbabilityMeasure_poleLaw (i₀ : Fin d) : IsProbabilityMeasure (poleLaw i₀) :=
  Measure.isProbabilityMeasure_map (measurable_euclidean_coord i₀).aemeasurable

theorem poleLaw_symm (i₀ : Fin d) : (poleLaw i₀).map (fun t => -t) = poleLaw i₀ := by
  unfold poleLaw
  rw [Measure.map_map measurable_neg (measurable_euclidean_coord i₀)]
  have hc : ((fun t : ℝ => -t) ∘ fun z : EuclideanSpace ℝ (Fin d) => z i₀)
      = (fun z : EuclideanSpace ℝ (Fin d) => z i₀) ∘
          (LinearIsometryEquiv.neg ℝ : EuclideanSpace ℝ (Fin d) ≃ₗᵢ[ℝ] _) := by
    funext z
    simp
  rw [hc, ← Measure.map_map (measurable_euclidean_coord i₀)
    (LinearIsometryEquiv.neg ℝ).continuous.measurable, unifSphere_map_isometry]

theorem poleLaw_bound (i₀ : Fin d) : ∀ᵐ t ∂(poleLaw i₀), |t| ≤ 1 := by
  unfold poleLaw
  rw [ae_map_iff (measurable_euclidean_coord i₀).aemeasurable
    (measurableSet_le continuous_abs.measurable measurable_const)]
  filter_upwards [unifSphere_ball i₀.pos] with z hz
  exact (abs_euclidean_coord_le_norm z i₀).trans hz

/-- Moments of the tilts along `e₀` through the pole law. -/
theorem sphExp_pole_pow (i₀ : Fin d) (r : ℝ) (k : ℕ) :
    sphExp (unifSphere d) (fun z => z i₀ ^ k) (r • Pi.single i₀ (1 : ℝ))
      = (∫ t, t ^ k * Real.exp (r * t) ∂(poleLaw i₀)) / ∫ t, Real.exp (r * t) ∂(poleLaw i₀) := by
  unfold sphExp sphMoment sphPartition poleLaw
  rw [integral_map (measurable_euclidean_coord i₀).aemeasurable
      (f := fun t : ℝ => t ^ k * Real.exp (r * t))
      (by fun_prop : Continuous fun t : ℝ => t ^ k * Real.exp (r * t)).aestronglyMeasurable,
    integral_map (measurable_euclidean_coord i₀).aemeasurable
      (f := fun t : ℝ => Real.exp (r * t))
      (by fun_prop : Continuous fun t : ℝ => Real.exp (r * t)).aestronglyMeasurable]
  simp only [sdot_smul_single]

/-- **`r Cov_{r e₀}(Z₀², Z₀) ≥ 0`.** -/
theorem pole_cov_nonneg (i₀ : Fin d) (r : ℝ) :
    0 ≤ r * (sphExp (unifSphere d) (fun z => z i₀ ^ 2 * z i₀) (r • Pi.single i₀ (1 : ℝ))
      - sphExp (unifSphere d) (fun z => z i₀ ^ 2) (r • Pi.single i₀ (1 : ℝ))
        * sphExp (unifSphere d) (fun z => z i₀) (r • Pi.single i₀ (1 : ℝ))) := by
  have hball := unifSphere_ball i₀.pos
  have hZ : sphPartition (unifSphere d) (r • Pi.single i₀ (1 : ℝ))
      = ∫ t, Real.exp (r * t) ∂(poleLaw i₀) := by
    unfold sphPartition poleLaw
    rw [integral_map (measurable_euclidean_coord i₀).aemeasurable
      (f := fun t : ℝ => Real.exp (r * t))
      (by fun_prop : Continuous fun t : ℝ => Real.exp (r * t)).aestronglyMeasurable]
    simp only [sdot_smul_single]
  have hZpos : 0 < ∫ t, Real.exp (r * t) ∂(poleLaw i₀) := by
    rw [← hZ]
    exact sphPartition_pos hball _
  have e3 : (fun z : EuclideanSpace ℝ (Fin d) => z i₀ ^ 2 * z i₀) = fun z => z i₀ ^ 3 :=
    funext fun z => by ring
  have e1 : (fun z : EuclideanSpace ℝ (Fin d) => z i₀) = fun z => z i₀ ^ 1 :=
    funext fun z => (pow_one _).symm
  rw [e3, e1, sphExp_pole_pow, sphExp_pole_pow, sphExp_pole_pow]
  have hsym := tilt_cov_sq_nonneg (poleLaw i₀) (poleLaw_symm i₀) (poleLaw_bound i₀) r
  simp only [pow_one]
  set I0 := ∫ t, Real.exp (r * t) ∂(poleLaw i₀)
  set I1 := ∫ t, t * Real.exp (r * t) ∂(poleLaw i₀)
  set I2 := ∫ t, t ^ 2 * Real.exp (r * t) ∂(poleLaw i₀)
  set I3 := ∫ t, t ^ 3 * Real.exp (r * t) ∂(poleLaw i₀)
  have hI0 : I0 ≠ 0 := hZpos.ne'
  have hrw : r * (I3 / I0 - I2 / I0 * (I1 / I0)) = (r * (I3 * I0 - I2 * I1)) / I0 ^ 2 := by
    field_simp
  rw [hrw]
  exact div_nonneg hsym (sq_nonneg _)

end Symm

/-! ### The covariance condition -/

section Cov

/-- **Variance at the pole, sharp form.**
`Var_{r e₀}⟨Θ, Z⟩ ≤ ‖Θ‖² (1 − E_{r e₀}[Z₀²])/(d-1)`. -/
theorem pole_inner_var_le_sharp (i₀ i₁ : Fin d) (h01 : i₁ ≠ i₀) (r : ℝ)
    (Θ : EuclideanSpace ℝ (Fin d)) :
    sphExp (unifSphere d) (fun z => ⟪Θ, z⟫_ℝ ^ 2) (r • Pi.single i₀ (1 : ℝ))
      - (sphExp (unifSphere d) (fun z => ⟪Θ, z⟫_ℝ) (r • Pi.single i₀ (1 : ℝ))) ^ 2
      ≤ ‖Θ‖ ^ 2 * (1 - sphExp (unifSphere d) (fun z => z i₀ ^ 2) (r • Pi.single i₀ (1 : ℝ)))
          / ((d : ℝ) - 1) := by
  have hd : 0 < d := i₀.pos
  have hball := unifSphere_ball hd
  have hd1 : (1 : ℝ) < d := by
    have h2 : 2 ≤ d := by
      by_contra hlt
      push Not at hlt
      have hi0 := i₀.isLt
      have hi1 := i₁.isLt
      exact h01 (Fin.ext (by omega))
    exact_mod_cast (show 1 < d by omega)
  have hd1' : (0 : ℝ) < (d : ℝ) - 1 := by linarith
  set w : EuclideanSpace ℝ (Fin d) := Θ - (Θ i₀) • ev i₀ with hw
  have hw0 : w i₀ = 0 := by
    rw [hw, PiLp.sub_apply, PiLp.smul_apply, smul_eq_mul]
    simp [ev]
  have hdecomp : ∀ z : EuclideanSpace ℝ (Fin d), ⟪Θ, z⟫_ℝ = Θ i₀ * z i₀ + ⟪w, z⟫_ℝ := by
    intro z
    rw [hw, inner_sub_left, real_inner_smul_left, inner_ev_left]
    ring
  have hperp : ⟪(Θ i₀) • ev i₀, w⟫_ℝ = 0 := by
    rw [real_inner_smul_left, inner_ev_left, hw0, mul_zero]
  have hnorm : ‖Θ‖ ^ 2 = (Θ i₀) ^ 2 + ‖w‖ ^ 2 := by
    have hsplit : Θ = (Θ i₀) • ev i₀ + w := by rw [hw]; abel
    conv_lhs => rw [hsplit]
    rw [norm_add_sq_real, hperp, norm_smul, norm_ev, mul_one, Real.norm_eq_abs, sq_abs]
    ring
  -- first and second moments
  have hE1 : sphExp (unifSphere d) (fun z => ⟪Θ, z⟫_ℝ) (r • Pi.single i₀ (1 : ℝ))
      = Θ i₀ * sphExp (unifSphere d) (fun z => z i₀) (r • Pi.single i₀ (1 : ℝ)) := by
    have hodd : sphExp (unifSphere d) (fun z => ⟪w, z⟫_ℝ) (r • Pi.single i₀ (1 : ℝ)) = 0 := by
      have := pole_odd i₀ r hw0 (fun _ => 1)
      simpa only [one_mul] using this
    rw [show (fun z => ⟪Θ, z⟫_ℝ) = fun z => Θ i₀ * z i₀ + ⟪w, z⟫_ℝ from funext hdecomp,
      sphExp_add_of_continuous hball ?_ ?_, sphExp_const_mul', hodd, add_zero]
    all_goals fun_prop
  have hE2 : sphExp (unifSphere d) (fun z => ⟪Θ, z⟫_ℝ ^ 2) (r • Pi.single i₀ (1 : ℝ))
      = (Θ i₀) ^ 2 * sphExp (unifSphere d) (fun z => z i₀ ^ 2) (r • Pi.single i₀ (1 : ℝ))
        + ‖w‖ ^ 2 * sphExp (unifSphere d) (fun z => z i₁ ^ 2) (r • Pi.single i₀ (1 : ℝ)) := by
    have hodd : sphExp (unifSphere d) (fun z => z i₀ * ⟪w, z⟫_ℝ) (r • Pi.single i₀ (1 : ℝ))
        = 0 := pole_odd i₀ r hw0 (fun t => t)
    have hsq : (fun z => ⟪Θ, z⟫_ℝ ^ 2) = fun z =>
        ((Θ i₀) ^ 2 * z i₀ ^ 2 + (2 * Θ i₀) * (z i₀ * ⟪w, z⟫_ℝ)) + ⟪w, z⟫_ℝ ^ 2 :=
      funext fun z => by rw [hdecomp]; ring
    rw [hsq, sphExp_add_of_continuous hball ?_ ?_, sphExp_add_of_continuous hball ?_ ?_,
      sphExp_const_mul', sphExp_const_mul', hodd, pole_perp_sq' i₀ i₁ h01 r hw0]
    · ring
    all_goals fun_prop
  -- the parallel variance and the trace identity
  have hV := pole_var_identity i₀ i₁ h01 r
  have hcov := pole_cov_nonneg i₀ r
  have htr := pole_sq_sum i₀ i₁ h01 r
  have hsq0 : (fun z : EuclideanSpace ℝ (Fin d) => z i₀ * z i₀) = fun z => z i₀ ^ 2 :=
    funext fun z => (sq (z i₀)).symm
  rw [hsq0] at hV
  have hm2 : 0 ≤ sphExp (unifSphere d) (fun z => z i₀ ^ 2) (r • Pi.single i₀ (1 : ℝ)) :=
    sphExp_nonneg' (fun z => sq_nonneg _) _
  rw [hE1, hE2, le_div_iff₀ hd1']
  set a := sphExp (unifSphere d) (fun z => z i₀) (r • Pi.single i₀ (1 : ℝ))
  set m2 := sphExp (unifSphere d) (fun z => z i₀ ^ 2) (r • Pi.single i₀ (1 : ℝ))
  set c := sphExp (unifSphere d) (fun z => z i₁ ^ 2) (r • Pi.single i₀ (1 : ℝ))
  set k := sphExp (unifSphere d) (fun z => z i₀ ^ 2 * z i₀) (r • Pi.single i₀ (1 : ℝ))
  -- `(d-1) (m₂ − a²) ≤ 1 − m₂` and `(d-1) c = 1 − m₂`
  have hVle : ((d : ℝ) - 1) * (m2 - a * a) ≤ 1 - m2 := by rw [hV]; linarith
  have hc : ((d : ℝ) - 1) * c = 1 - m2 := by linarith
  have hΘ0 : 0 ≤ (Θ i₀) ^ 2 := sq_nonneg _
  have hw2 : 0 ≤ ‖w‖ ^ 2 := sq_nonneg _
  have h1 : (Θ i₀) ^ 2 * (((d : ℝ) - 1) * (m2 - a * a)) ≤ (Θ i₀) ^ 2 * (1 - m2) :=
    mul_le_mul_of_nonneg_left hVle hΘ0
  have h2 : ((Θ i₀) ^ 2 + ‖w‖ ^ 2) * (1 - m2)
      = (Θ i₀) ^ 2 * (1 - m2) + ‖w‖ ^ 2 * (1 - m2) := by ring
  have hexp : ((Θ i₀) ^ 2 * m2 + ‖w‖ ^ 2 * c - (Θ i₀ * a) ^ 2) * ((d : ℝ) - 1)
      = (Θ i₀) ^ 2 * (((d : ℝ) - 1) * (m2 - a * a)) + ‖w‖ ^ 2 * (((d : ℝ) - 1) * c) := by ring
  rw [hexp, hc, hnorm, h2]
  linarith

/-- **Variance at the pole.** `Var_{r e₀}⟨Θ, Z⟩ ≤ ‖Θ‖²/(d-1)`. -/
theorem pole_inner_var_le (i₀ i₁ : Fin d) (h01 : i₁ ≠ i₀) (r : ℝ)
    (Θ : EuclideanSpace ℝ (Fin d)) :
    sphExp (unifSphere d) (fun z => ⟪Θ, z⟫_ℝ ^ 2) (r • Pi.single i₀ (1 : ℝ))
      - (sphExp (unifSphere d) (fun z => ⟪Θ, z⟫_ℝ) (r • Pi.single i₀ (1 : ℝ))) ^ 2
      ≤ ‖Θ‖ ^ 2 / ((d : ℝ) - 1) := by
  have hd1 : (0 : ℝ) ≤ (d : ℝ) - 1 := by
    have : (1 : ℝ) ≤ d := by exact_mod_cast i₀.pos
    linarith
  have hm2 : 0 ≤ sphExp (unifSphere d) (fun z => z i₀ ^ 2) (r • Pi.single i₀ (1 : ℝ)) :=
    sphExp_nonneg' (fun z => sq_nonneg _) _
  refine (pole_inner_var_le_sharp i₀ i₁ h01 r Θ).trans ?_
  refine div_le_div_of_nonneg_right ?_ hd1
  nlinarith [sq_nonneg ‖Θ‖]

/-- **The von Mises–Fisher variance bound.** For `d ≥ 2`, every tilt `h` and every direction `Θ`,
`Var_{D_h}⟨Θ, Z⟩ ≤ ‖Θ‖²/(d-1)`. -/
theorem unifSphere_var_le (hd2 : 2 ≤ d) (h : Fin d → ℝ) (Θ : EuclideanSpace ℝ (Fin d)) :
    sphExp (unifSphere d) (fun z => ⟪Θ, z⟫_ℝ ^ 2) h
      - (sphExp (unifSphere d) (fun z => ⟪Θ, z⟫_ℝ) h) ^ 2 ≤ ‖Θ‖ ^ 2 / ((d : ℝ) - 1) := by
  set i₀ : Fin d := ⟨0, by omega⟩ with hi₀
  set i₁ : Fin d := ⟨1, by omega⟩ with hi₁
  have h01 : i₁ ≠ i₀ := by
    intro hh
    have := congrArg Fin.val hh
    simp [hi₀, hi₁] at this
  obtain ⟨R, hR⟩ : ∃ R : EuclideanSpace ℝ (Fin d) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin d),
      R (‖WithLp.toLp 2 h‖ • ev i₀) = WithLp.toLp 2 h :=
    ⟨_, Submodule.reflection_sub (by rw [norm_smul, norm_norm, norm_ev, mul_one])⟩
  have hiso : isoParam R h = ‖WithLp.toLp 2 h‖ • Pi.single i₀ (1 : ℝ) :=
    isoParam_of_apply_eq R hR
  rw [sphExp_unifSphere_isometry R _ h, sphExp_unifSphere_isometry R _ h, hiso]
  have hf2 : (fun z => ⟪Θ, R z⟫_ℝ ^ 2) = fun z => ⟪R.symm Θ, z⟫_ℝ ^ 2 :=
    funext fun z => by rw [inner_isometry_symm]
  have hf1 : (fun z => ⟪Θ, R z⟫_ℝ) = fun z => ⟪R.symm Θ, z⟫_ℝ :=
    funext fun z => inner_isometry_symm R Θ z
  rw [hf2, hf1]
  have := pole_inner_var_le i₀ i₁ h01 ‖WithLp.toLp 2 h‖ (R.symm Θ)
  rwa [LinearIsometryEquiv.norm_map] at this

/-- **The covariance condition with `σ² = d/(d-1)`** for the uniform law on the sphere:
`sup_h ‖Cov_{D_h}‖_op ≤ 1/(d-1)`. -/
theorem unifSphere_covBound (hd2 : 2 ≤ d) :
    SphCovBound (unifSphere d) ((d : ℝ) / ((d : ℝ) - 1)) := by
  intro h θ
  have hd : 0 < d := by omega
  have hball := unifSphere_ball hd
  have hd1 : (0 : ℝ) < (d : ℝ) - 1 := by
    have : (2 : ℝ) ≤ d := by exact_mod_cast hd2
    linarith
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hcf : sphCovForm (unifSphere d) h θ
      = ∫ z, ⟪WithLp.toLp 2 θ, z - sphMean (unifSphere d) h⟫_ℝ ^ 2
          ∂(sphTiltLaw (unifSphere d) h) :=
    (integral_inner_sub_sq_sphTiltLaw hball h (WithLp.toLp 2 θ)).symm
  have hnorm : ‖WithLp.toLp 2 θ‖ ^ 2 = ∑ j, θ j ^ 2 := EuclideanSpace.real_norm_sq_eq _
  have hd0 : (d : ℝ) ≠ 0 := hdpos.ne'
  have hs : (d : ℝ) / ((d : ℝ) - 1) / d = 1 / ((d : ℝ) - 1) := by
    rw [div_div, mul_comm ((d : ℝ) - 1) (d : ℝ), ← div_div, div_self hd0]
  rw [hcf, integral_inner_sub_sq_eq_var hball h, hs]
  refine (unifSphere_var_le hd2 h (WithLp.toLp 2 θ)).trans (le_of_eq ?_)
  rw [hnorm]
  ring

/-- `σ² = d/(d-1)` satisfies `1 ≤ σ² ≤ 2` for `d ≥ 2`. -/
theorem one_le_vmfSigma (hd2 : 2 ≤ d) : 1 ≤ (d : ℝ) / ((d : ℝ) - 1) := by
  have hd : (2 : ℝ) ≤ d := by exact_mod_cast hd2
  rw [le_div_iff₀ (by linarith)]
  linarith

theorem vmfSigma_le_two (hd2 : 2 ≤ d) : (d : ℝ) / ((d : ℝ) - 1) ≤ 2 := by
  have hd : (2 : ℝ) ≤ d := by exact_mod_cast hd2
  rw [div_le_iff₀ (by linarith)]
  linarith

/-- The covariance condition with the dimension-free `σ² = 2`. -/
theorem unifSphere_covBound_two (hd2 : 2 ≤ d) : SphCovBound (unifSphere d) 2 := by
  intro h θ
  have hdpos : (0 : ℝ) < d := by exact_mod_cast (show 0 < d by omega)
  refine (unifSphere_covBound hd2 h θ).trans ?_
  have hs : 0 ≤ ∑ j, θ j ^ 2 := Finset.sum_nonneg fun j _ => sq_nonneg _
  have := vmfSigma_le_two hd2
  gcongr

end Cov

/-! ### The instance of the lower bound on spherical tilt families -/

section Main

variable {n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The lower bound on spherical tilt families for the von Mises–Fisher family.** The base is
the uniform law on the unit sphere (a non-product law, `unifSphere_not_product`); its tilts are
the von Mises–Fisher laws `D_h(dz) ∝ e^{⟨h,z⟩} dσ(z)`. It lies on the unit sphere and satisfies
the interior condition with `δ = 1/√d`, `p = 1/(2d)`, and the covariance condition with
`σ² = d/(d-1)`. The dimension condition of Theorem 3's regime
forces `d ≥ 32`, so no further hypothesis on `d` is needed. -/
theorem vmf_tilt_loss_information_law
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg cm cp ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ sphThreshold a b B r H cm cp ((d : ℝ) / ((d : ℝ) - 1)))
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ h : Fin d → ℝ, ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (sphTiltLaw (unifSphere d) h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => sphTiltLaw (unifSphere d) h).prod μR))
        ≤ nativePopulationObjective g φ (sphTiltLaw (unifSphere d) h) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    sphLowerConstant a b B r L cm cp ((d : ℝ) / ((d : ℝ) - 1)) * (n / (1 + (τ / ε) ^ 2))
      ≤ ∫ h, designNoisyInformation Q μR μG φ A Gf τ (sphTiltLaw (unifSphere d) h)
          ∂(sphPrior (unifSphere d) (nativeKappa b B r ε)) := by
  have hr := hg.two_le
  have hb := hφ.slope_pos
  have hB := hg.B_pos
  have hH := hφ.curv_nonneg
  set s2 : ℝ := (d : ℝ) / ((d : ℝ) - 1) with hs2
  have hH' : 0 ≤ s2 * s2 * H := mul_nonneg (mul_self_nonneg s2) hH
  have hε0' : ε ≤ mainThreshold a b B r (s2 * s2 * H) cm cp :=
    hε0.trans (min_le_left _ _)
  obtain ⟨hn, h32, -⟩ := main_recipe_orders (L := L) hr hg.a_pos hb hB hH' hcm hcp hε hε0'
    hn1 hn2 hdim
  have hd2 : 2 ≤ d := by omega
  have hd : 0 < d := by omega
  exact spherical_tilt_loss_information_law_of_interior μR μG (unifSphere_sphere hd)
    (unifSphere_interior hd) (one_le_vmfSigma hd2) (unifSphere_covBound hd2) hφ hφm hg hgm
    hcm hcp hε hε0 hn1 hn2 hdim hA hA1 hacc hGf hGlaw Q τ

end Main

end LossOnlyTraceability.Sphere


==> anc/lean/LossOnlyTraceability/Sphere/Instances/VonMisesFisherConstants.lean <==
import LossOnlyTraceability.Sphere.Instances.VonMisesFisher
import LossOnlyTraceability.Sphere.Constants

/-! The von Mises–Fisher instance of spherical tilt families, part 3: the instance with Theorem 3's
constants.

For the von Mises–Fisher family `σ² = d/(d-1) ∈ [1, 2]`, so the comparisons of `Constants`
(`c₁/σ² ≤ c₁^σ`, `ε₀(H)/σ⁸ ≤ ε₀^σ`) give the lower bound on spherical tilt families with lower
constant `c₁/2` and threshold `ε₀(H)/16`, where `c₁ = mainLowerConstant` and
`ε₀(H) = mainThreshold` are Theorem 3's constants (`vmf_tilt_loss_information_law_main`). -/

noncomputable section

namespace LossOnlyTraceability.Sphere

open MeasureTheory ProbabilityTheory Filter Topology LossOnlyTraceability.TiltFamily
open scoped BigOperators InnerProductSpace ENNReal NNReal

variable {d : ℕ}

section Main

variable {n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The spherical lower bound for the von Mises–Fisher family, with Theorem 3's constants.** Under
Theorem 3's regime with the threshold `ε ≤ ε₀(H)/16`, every measurable proper learner that is
`ε`-accurate at every von Mises–Fisher law satisfies
`E_{h∼π_κ} Q_{D_h}(X + τG) ≥ (c₁/2) n/(1 + (τ/ε)²)`. -/
theorem vmf_tilt_loss_information_law_main
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg cm cp ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp / 16)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ h : Fin d → ℝ, ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (sphTiltLaw (unifSphere d) h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => sphTiltLaw (unifSphere d) h).prod μR))
        ≤ nativePopulationObjective g φ (sphTiltLaw (unifSphere d) h) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    mainLowerConstant a b B r L cm cp / 2 * (n / (1 + (τ / ε) ^ 2))
      ≤ ∫ h, designNoisyInformation Q μR μG φ A Gf τ (sphTiltLaw (unifSphere d) h)
          ∂(sphPrior (unifSphere d) (nativeKappa b B r ε)) := by
  have hr := hg.two_le
  have hb := hφ.slope_pos
  have hB := hg.B_pos
  have hH := hφ.curv_nonneg
  have hT := (mainThreshold_pos (a := a) hb hB hr hH hcm hcp).le
  have hεT : ε ≤ mainThreshold a b B r H cm cp := hε0.trans (by linarith)
  obtain ⟨hn, h32, -⟩ := main_recipe_orders (L := L) hr hg.a_pos hb hB hH hcm hcp hε hεT
    hn1 hn2 hdim
  have hd2 : 2 ≤ d := by omega
  set s2 : ℝ := (d : ℝ) / ((d : ℝ) - 1) with hs2
  have hs1 : 1 ≤ s2 := one_le_vmfSigma hd2
  have hs2' : s2 ≤ 2 := vmfSigma_le_two hd2
  have hs0 : 0 < s2 := lt_of_lt_of_le one_pos hs1
  -- the threshold
  have hpow : s2 ^ 4 ≤ 16 := by
    have : s2 ^ 4 ≤ 2 ^ 4 := pow_le_pow_left₀ hs0.le hs2' 4
    norm_num at this
    linarith
  have hthr : ε ≤ sphThreshold a b B r H cm cp s2 := by
    refine hε0.trans ((div_le_div_of_nonneg_left hT (by positivity) hpow).trans ?_)
    exact sphThreshold_ge hs1 hH hb hB hr hcm hcp
  have hmain := vmf_tilt_loss_information_law μR μG hφ hφm hg hgm hcm hcp hε hthr hn1 hn2 hdim
    hA hA1 hacc hGf hGlaw Q τ
  -- the lower constant
  have hc := (mainLowerConstant_pos (a := a) (L := L) (cm := cm) hr hb hB hcp).le
  have hlow : mainLowerConstant a b B r L cm cp / 2 ≤ sphLowerConstant a b B r L cm cp s2 :=
    (div_le_div_of_nonneg_left hc hs0 hs2').trans (sphLowerConstant_ge hs1)
  have hX : 0 ≤ (n : ℝ) / (1 + (τ / ε) ^ 2) := by positivity
  exact (mul_le_mul_of_nonneg_right hlow hX).trans hmain

end Main

end LossOnlyTraceability.Sphere


==> anc/lean/LossOnlyTraceability/Sphere/Prior.lean <==
import LossOnlyTraceability.Sphere.Basic

/-! Spherical tilt families: the conjugate prior of a spherical tilt family and its two
moment identities.

For a law `D₀` on the unit sphere and `κ > 0`, the conjugate prior is
`π_κ(dh) ∝ e^{-κ Λ₀(h)} dh` on `ℝ^d` (`sphPrior`); it is a probability law as soon as the weight
`e^{-κΛ₀}` is Lebesgue integrable (properness). With `Cov_h(j,k) = E_h[z_j z_k] − μ_{h,j} μ_{h,k}`
(`sphCov`) the two moment identities are proved by one-coordinate integration by parts
(`integral_deriv_coord_eq_zero`) of the vector fields `μ_{h,k} e^{-κΛ₀}` and
`‖μ_h‖² μ_{h,k} e^{-κΛ₀}`, using only `‖z‖ = 1`:

* `E_{π_κ} ‖μ_h‖² = 1/(κ+1)` (`sphPrior_norm_sq_eq`);
* `(κ+1) E_{π_κ}‖μ_h‖⁴ = E_{π_κ}‖μ_h‖² + 2 E_{π_κ}[μ_hᵀ Cov_h μ_h]` (`sphPrior_norm_four_eq`),
  hence `E_{π_κ}‖μ_h‖⁴ ≤ (1 + 2σ²/d)/(κ+1)²` when every tilt has `Cov_h ⪯ (σ²/d) I`
  (`sphPrior_norm_four_le`). -/

noncomputable section

namespace LossOnlyTraceability.Sphere

open MeasureTheory ProbabilityTheory Filter Topology
open scoped BigOperators InnerProductSpace ENNReal NNReal

variable {d : ℕ}

section Defs

variable (D₀ : Measure (EuclideanSpace ℝ (Fin d)))

/-- The conjugate weight `W_κ(h) = e^{-κ Λ₀(h)}`. -/
def sphWeight (κ : ℝ) (h : Fin d → ℝ) : ℝ := Real.exp (-κ * sphLogPartition D₀ h)

/-- The normalizing mass `∫ e^{-κΛ₀}` of the conjugate prior. -/
def sphWeightMass (κ : ℝ) : ℝ := ∫ h, sphWeight D₀ κ h

/-- The conjugate prior `π_κ(dh) = e^{-κΛ₀(h)} dh / ∫ e^{-κΛ₀}`. -/
def sphPrior (κ : ℝ) : Measure (Fin d → ℝ) :=
  volume.withDensity fun h => ENNReal.ofReal (sphWeight D₀ κ h / sphWeightMass D₀ κ)

/-- The tilted covariance `Cov_h(j,k) = E_h[z_j z_k] − μ_{h,j} μ_{h,k}`. -/
def sphCov (h : Fin d → ℝ) (j k : Fin d) : ℝ :=
  sphExp D₀ (fun z => z j * z k) h - sphMean D₀ h j * sphMean D₀ h k

/-- The quadratic form `θᵀ Cov_h θ`. -/
def sphCovForm (h : Fin d → ℝ) (θ : Fin d → ℝ) : ℝ :=
  ∑ j, ∑ k, θ j * θ k * sphCov D₀ h j k

/-- **The covariance condition** `sup_h ‖Cov_{D_h}‖_op ≤ σ²/d`, as a bound on the quadratic
forms of all tilted covariances. -/
def SphCovBound (s2 : ℝ) : Prop :=
  ∀ (h θ : Fin d → ℝ), sphCovForm D₀ h θ ≤ s2 / d * ∑ j, θ j ^ 2

end Defs

section Prior

variable {D₀ : Measure (EuclideanSpace ℝ (Fin d))}

theorem sphWeight_pos (κ : ℝ) (h : Fin d → ℝ) : 0 < sphWeight D₀ κ h := Real.exp_pos _

theorem sphWeightMass_pos {κ : ℝ} (hW : Integrable (sphWeight D₀ κ)) :
    0 < sphWeightMass D₀ κ := by
  unfold sphWeightMass
  rw [integral_pos_iff_support_of_nonneg (fun h => (sphWeight_pos κ h).le) hW]
  have hsupp : Function.support (sphWeight D₀ κ) = Set.univ :=
    Set.eq_univ_of_forall fun h => (sphWeight_pos κ h).ne'
  rw [hsupp]
  exact isOpen_univ.measure_pos volume Set.univ_nonempty

theorem isProbabilityMeasure_sphPrior {κ : ℝ} (hW : Integrable (sphWeight D₀ κ)) :
    IsProbabilityMeasure (sphPrior D₀ κ) := by
  constructor
  have hm := sphWeightMass_pos hW
  have hint : Integrable (fun h => sphWeight D₀ κ h / sphWeightMass D₀ κ) := hW.div_const _
  rw [sphPrior, withDensity_apply _ MeasurableSet.univ, Measure.restrict_univ,
    ← ofReal_integral_eq_lintegral_ofReal hint
      (ae_of_all _ fun h => div_nonneg (sphWeight_pos κ h).le hm.le), integral_div]
  rw [show (∫ h, sphWeight D₀ κ h) = sphWeightMass D₀ κ from rfl, div_self hm.ne',
    ENNReal.ofReal_one]

variable [IsProbabilityMeasure D₀] (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1)
include hball

theorem continuous_sphWeight (κ : ℝ) : Continuous (sphWeight D₀ κ) :=
  Real.continuous_exp.comp (continuous_const.mul (continuous_sphLogPartition hball))

/-- Integrals against the conjugate prior. -/
theorem integral_sphPrior {κ : ℝ} (hW : Integrable (sphWeight D₀ κ)) (G : (Fin d → ℝ) → ℝ) :
    ∫ h, G h ∂(sphPrior D₀ κ) = (∫ h, G h * sphWeight D₀ κ h) / sphWeightMass D₀ κ := by
  have hm := sphWeightMass_pos hW
  have hmeas : Measurable fun h => sphWeight D₀ κ h / sphWeightMass D₀ κ :=
    (continuous_sphWeight hball κ).measurable.div_const _
  rw [sphPrior, integral_withDensity_eq_integral_toReal_smul hmeas.ennreal_ofReal
    (ae_of_all _ fun _ => ENNReal.ofReal_lt_top), ← integral_div]
  refine integral_congr_ae (ae_of_all _ fun h => ?_)
  dsimp only
  rw [ENNReal.toReal_ofReal (div_nonneg (sphWeight_pos κ h).le hm.le), smul_eq_mul]
  ring

/-! ### Bounds and continuity of the tilted moments -/

theorem abs_sphMean_coord_le (h : Fin d → ℝ) (k : Fin d) : |sphMean D₀ h k| ≤ 1 := by
  rw [sphMean_apply]
  exact abs_sphExp_le hball (measurable_euclidean_coord k)
    (fun z hz => (abs_euclidean_coord_le_norm z k).trans hz) h

theorem abs_sphExp_mul_coord_le (h : Fin d → ℝ) (j k : Fin d) :
    |sphExp D₀ (fun z => z j * z k) h| ≤ 1 :=
  abs_sphExp_le hball (a := fun z => z j * z k)
    ((measurable_euclidean_coord j).mul (measurable_euclidean_coord k))
    (fun z hz => by
      show |z j * z k| ≤ 1
      rw [abs_mul]
      have h1 := (abs_euclidean_coord_le_norm z j).trans hz
      have h2 := (abs_euclidean_coord_le_norm z k).trans hz
      nlinarith [abs_nonneg (z j), abs_nonneg (z k)]) h

theorem abs_sphCov_le (h : Fin d → ℝ) (j k : Fin d) : |sphCov D₀ h j k| ≤ 2 := by
  unfold sphCov
  have h1 := abs_sphExp_mul_coord_le hball h j k
  have h2 := abs_sphMean_coord_le hball h j
  have h3 := abs_sphMean_coord_le hball h k
  have h4 : |sphMean D₀ h j * sphMean D₀ h k| ≤ 1 := by
    rw [abs_mul]
    nlinarith [abs_nonneg (sphMean D₀ h j), abs_nonneg (sphMean D₀ h k)]
  calc |sphExp D₀ (fun z => z j * z k) h - sphMean D₀ h j * sphMean D₀ h k|
      ≤ |sphExp D₀ (fun z => z j * z k) h| + |sphMean D₀ h j * sphMean D₀ h k| := abs_sub _ _
    _ ≤ 2 := by linarith

theorem continuous_sphMean_coord (k : Fin d) : Continuous fun h => sphMean D₀ h k :=
  continuous_sphExp hball (measurable_euclidean_coord k) zero_le_one
    fun z hz => (abs_euclidean_coord_le_norm z k).trans hz

theorem continuous_sphCov (j k : Fin d) : Continuous fun h => sphCov D₀ h j k := by
  unfold sphCov
  refine (continuous_sphExp hball (a := fun z => z j * z k) ((measurable_euclidean_coord j).mul
    (measurable_euclidean_coord k)) zero_le_one ?_).sub
    ((continuous_sphMean_coord hball j).mul (continuous_sphMean_coord hball k))
  intro z hz
  show |z j * z k| ≤ 1
  rw [abs_mul]
  have h1 := (abs_euclidean_coord_le_norm z j).trans hz
  have h2 := (abs_euclidean_coord_le_norm z k).trans hz
  nlinarith [abs_nonneg (z j), abs_nonneg (z k)]

/-- `∂_k μ_{h,j} = Cov_h(j,k)`. -/
theorem hasDerivAt_sphMean_coord (h : Fin d → ℝ) (j k : Fin d) :
    HasDerivAt (fun s : ℝ => sphMean D₀ (h + s • Pi.single k (1 : ℝ)) j) (sphCov D₀ h j k) 0 := by
  have := hasDerivAt_sphExp hball (a := fun z => z j) (measurable_euclidean_coord j) zero_le_one
    (fun z hz => (abs_euclidean_coord_le_norm z j).trans hz) h (Pi.single k 1)
  refine this.congr_deriv ?_
  simp only [sdot_single, sphCov, sphMean_apply]

/-- `∂_k W_κ = -κ μ_{h,k} W_κ`. -/
theorem hasDerivAt_sphWeight (κ : ℝ) (h : Fin d → ℝ) (k : Fin d) :
    HasDerivAt (fun s : ℝ => sphWeight D₀ κ (h + s • Pi.single k (1 : ℝ)))
      (-κ * sphMean D₀ h k * sphWeight D₀ κ h) 0 := by
  have hL := hasDerivAt_sphLogPartition hball h (Pi.single k (1 : ℝ))
  have := (hL.const_mul (-κ)).exp
  refine this.congr_deriv ?_
  simp only [sphExp_sdot_single, sphWeight, zero_smul, add_zero]
  ring

/-- **Integration by parts against the conjugate weight.** For a continuous bounded `φ` whose
`k`-th partial derivative `φ'` is continuous and bounded,
`∫ (φ' − κ μ_{h,k} φ) e^{-κΛ₀} dh = 0`. -/
theorem integral_ibp_weight {κ : ℝ} (hW : Integrable (sphWeight D₀ κ)) (k : Fin d)
    {φ φ' : (Fin d → ℝ) → ℝ} (hφc : Continuous φ) (hφ'c : Continuous φ') {B B' : ℝ}
    (hφB : ∀ h, |φ h| ≤ B) (hφ'B : ∀ h, |φ' h| ≤ B')
    (hderiv : ∀ h, HasDerivAt (fun s : ℝ => φ (h + s • Pi.single k (1 : ℝ))) (φ' h) 0) :
    ∫ h, (φ' h - κ * sphMean D₀ h k * φ h) * sphWeight D₀ κ h = 0 := by
  have hWc := continuous_sphWeight hball (D₀ := D₀) κ
  have hμc := continuous_sphMean_coord hball (D₀ := D₀) k
  refine integral_deriv_coord_eq_zero k (f := fun h => φ h * sphWeight D₀ κ h) ?_ ?_ ?_
  · intro h
    have := (hderiv h).mul (hasDerivAt_sphWeight hball κ h k)
    refine this.congr_deriv ?_
    simp only [zero_smul, add_zero]
    ring
  · refine (hW.const_mul B).mono' (hφc.mul hWc).aestronglyMeasurable
      (ae_of_all _ fun h => ?_)
    rw [Real.norm_eq_abs, abs_mul, abs_of_pos (sphWeight_pos κ h)]
    exact mul_le_mul_of_nonneg_right (hφB h) (sphWeight_pos κ h).le
  · refine (hW.const_mul (B' + |κ| * B)).mono'
      (((hφ'c.sub ((continuous_const.mul hμc).mul hφc)).mul hWc).aestronglyMeasurable)
      (ae_of_all _ fun h => ?_)
    rw [Real.norm_eq_abs, abs_mul, abs_of_pos (sphWeight_pos κ h)]
    refine mul_le_mul_of_nonneg_right ?_ (sphWeight_pos κ h).le
    have hμ := abs_sphMean_coord_le hball h k
    have h1 : |κ * sphMean D₀ h k * φ h| ≤ |κ| * B := by
      rw [abs_mul, abs_mul]
      have hB0 : 0 ≤ B := (abs_nonneg _).trans (hφB h)
      calc |κ| * |sphMean D₀ h k| * |φ h| ≤ |κ| * 1 * B :=
            mul_le_mul (mul_le_mul_of_nonneg_left hμ (abs_nonneg _)) (hφB h) (abs_nonneg _)
              (by positivity)
        _ = |κ| * B := by ring
    calc |φ' h - κ * sphMean D₀ h k * φ h| ≤ |φ' h| + |κ * sphMean D₀ h k * φ h| := abs_sub _ _
      _ ≤ B' + |κ| * B := add_le_add (hφ'B h) h1

/-! ### The trace identity `tr Cov_h = 1 − ‖μ_h‖²` -/

omit hball in
theorem sum_sphExp_coord_sq (hsph : ∀ᵐ z ∂D₀, ‖z‖ = 1) (h : Fin d → ℝ) :
    ∑ k, sphExp D₀ (fun z => z k * z k) h = 1 := by
  have hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1 := by filter_upwards [hsph] with z hz; exact hz.le
  haveI := isProbabilityMeasure_sphTiltLaw hball h
  simp_rw [← integral_sphTiltLaw_eq_sphExp]
  rw [← integral_finsetSum _ fun k _ => ?_]
  · have hae : ∀ᵐ z ∂(sphTiltLaw D₀ h), ∑ k, z k * z k = 1 := by
      filter_upwards [ae_sphTiltLaw hsph h] with z hz
      have e : ∑ k, z k * z k = ∑ k, z k ^ 2 := Finset.sum_congr rfl fun k _ => by ring
      rw [e, ← EuclideanSpace.real_norm_sq_eq, hz]
      norm_num
    rw [integral_congr_ae hae]
    simp
  · refine Integrable.of_bound ((measurable_euclidean_coord k).mul
      (measurable_euclidean_coord k)).aestronglyMeasurable 1 ?_
    filter_upwards [ae_sphTiltLaw hball h] with z hz
    rw [Real.norm_eq_abs, abs_mul]
    have h1 := (abs_euclidean_coord_le_norm z k).trans hz
    nlinarith [abs_nonneg (z k)]

omit hball in
theorem sum_sphCov_diag (hsph : ∀ᵐ z ∂D₀, ‖z‖ = 1) (h : Fin d → ℝ) :
    ∑ k, sphCov D₀ h k k = 1 - ∑ k, sphMean D₀ h k ^ 2 := by
  unfold sphCov
  rw [Finset.sum_sub_distrib, sum_sphExp_coord_sq hsph h]
  congr 1
  exact Finset.sum_congr rfl fun k _ => by ring

omit [IsProbabilityMeasure D₀] hball in
theorem norm_sphMean_sq (h : Fin d → ℝ) :
    ‖sphMean D₀ h‖ ^ 2 = ∑ k, sphMean D₀ h k ^ 2 := EuclideanSpace.real_norm_sq_eq _

/-! ### The two moment identities -/

/-- **`E_{π_κ} ‖μ_h‖² = 1/(κ+1)`**, from `∑_k ∂_k(μ_{h,k} e^{-κΛ₀}) = (1 − (κ+1)‖μ_h‖²)e^{-κΛ₀}`,
which uses `tr Cov_h = 1 − ‖μ_h‖²` (unit sphere). -/
theorem sphPrior_norm_sq_eq (hsph : ∀ᵐ z ∂D₀, ‖z‖ = 1) {κ : ℝ}
    (hW : Integrable (sphWeight D₀ κ)) :
    ∫ h, ‖sphMean D₀ h‖ ^ 2 ∂(sphPrior D₀ κ) = 1 / (κ + 1) := by
  have hm := sphWeightMass_pos hW
  have hWc := continuous_sphWeight hball (D₀ := D₀) κ
  -- the `k`-th integration by parts
  have hk : ∀ k : Fin d, ∫ h, (sphCov D₀ h k k - κ * sphMean D₀ h k * sphMean D₀ h k)
      * sphWeight D₀ κ h = 0 := fun k =>
    integral_ibp_weight hball hW k (continuous_sphMean_coord hball k)
      (continuous_sphCov hball k k) (abs_sphMean_coord_le hball · k)
      (abs_sphCov_le hball · k k) fun h => hasDerivAt_sphMean_coord hball h k k
  have hint : ∀ k : Fin d, Integrable fun h => (sphCov D₀ h k k
      - κ * sphMean D₀ h k * sphMean D₀ h k) * sphWeight D₀ κ h := by
    intro k
    refine (hW.const_mul (2 + |κ|)).mono'
      ((((continuous_sphCov hball k k).sub ((continuous_const.mul
        (continuous_sphMean_coord hball k)).mul (continuous_sphMean_coord hball k))).mul
        hWc).aestronglyMeasurable) (ae_of_all _ fun h => ?_)
    rw [Real.norm_eq_abs, abs_mul, abs_of_pos (sphWeight_pos κ h)]
    refine mul_le_mul_of_nonneg_right ?_ (sphWeight_pos κ h).le
    have h1 := abs_sphCov_le hball h k k
    have h2 := abs_sphMean_coord_le hball h k
    have h3 : |κ * sphMean D₀ h k * sphMean D₀ h k| ≤ |κ| := by
      rw [abs_mul, abs_mul]
      have ha := abs_nonneg (sphMean D₀ h k)
      have h4 : |sphMean D₀ h k| * |sphMean D₀ h k| ≤ 1 := mul_le_one₀ h2 ha h2
      calc |κ| * |sphMean D₀ h k| * |sphMean D₀ h k|
          = |κ| * (|sphMean D₀ h k| * |sphMean D₀ h k|) := by ring
        _ ≤ |κ| * 1 := mul_le_mul_of_nonneg_left h4 (abs_nonneg κ)
        _ = |κ| := mul_one _
    calc _ ≤ |sphCov D₀ h k k| + |κ * sphMean D₀ h k * sphMean D₀ h k| := abs_sub _ _
      _ ≤ 2 + |κ| := by linarith
  -- sum over `k`
  have hsum : ∫ h, (1 - (κ + 1) * ‖sphMean D₀ h‖ ^ 2) * sphWeight D₀ κ h = 0 := by
    have hpt : ∀ h, (1 - (κ + 1) * ‖sphMean D₀ h‖ ^ 2) * sphWeight D₀ κ h
        = ∑ k, (sphCov D₀ h k k - κ * sphMean D₀ h k * sphMean D₀ h k) * sphWeight D₀ κ h := by
      intro h
      rw [← Finset.sum_mul, Finset.sum_sub_distrib, sum_sphCov_diag hsph h, norm_sphMean_sq]
      have e : ∑ k, κ * sphMean D₀ h k * sphMean D₀ h k = κ * ∑ k, sphMean D₀ h k ^ 2 := by
        rw [Finset.mul_sum]
        exact Finset.sum_congr rfl fun k _ => by ring
      rw [e]
      ring
    simp_rw [hpt]
    rw [integral_finsetSum _ fun k _ => hint k]
    exact Finset.sum_eq_zero fun k _ => hk k
  -- rearrange
  have hNint : Integrable fun h => ‖sphMean D₀ h‖ ^ 2 * sphWeight D₀ κ h := by
    refine hW.mono' (((continuous_sphMean hball).norm.pow 2).mul hWc).aestronglyMeasurable
      (ae_of_all _ fun h => ?_)
    rw [Real.norm_eq_abs, abs_mul, abs_of_pos (sphWeight_pos κ h), abs_of_nonneg (sq_nonneg _)]
    have := norm_sphMean_le_one hball h
    have h1 : ‖sphMean D₀ h‖ ^ 2 ≤ 1 := by nlinarith [norm_nonneg (sphMean D₀ h)]
    nlinarith [sphWeight_pos (D₀ := D₀) κ h]
  have hsplit : (∫ h, (1 - (κ + 1) * ‖sphMean D₀ h‖ ^ 2) * sphWeight D₀ κ h)
      = sphWeightMass D₀ κ - (κ + 1) * ∫ h, ‖sphMean D₀ h‖ ^ 2 * sphWeight D₀ κ h := by
    have hpt : ∀ h, (1 - (κ + 1) * ‖sphMean D₀ h‖ ^ 2) * sphWeight D₀ κ h
        = sphWeight D₀ κ h - (κ + 1) * (‖sphMean D₀ h‖ ^ 2 * sphWeight D₀ κ h) := fun h => by ring
    simp_rw [hpt]
    rw [integral_sub hW (hNint.const_mul _), integral_const_mul]
    rfl
  rw [hsplit] at hsum
  rw [integral_sphPrior hball hW]
  have hκ1 : κ + 1 ≠ 0 := by
    intro h0
    rw [h0, zero_mul, sub_zero] at hsum
    exact hm.ne' hsum
  field_simp
  linarith

/-- **The fourth-moment identity** `(κ+1) E‖μ‖⁴ = E‖μ‖² + 2 E[μᵀ Cov_h μ]`, from
`∑_k ∂_k(‖μ_h‖² μ_{h,k} e^{-κΛ₀})`. -/
theorem sphPrior_norm_four_eq (hsph : ∀ᵐ z ∂D₀, ‖z‖ = 1) {κ : ℝ}
    (hW : Integrable (sphWeight D₀ κ)) :
    (κ + 1) * ∫ h, (‖sphMean D₀ h‖ ^ 2) ^ 2 * sphWeight D₀ κ h
      = (∫ h, ‖sphMean D₀ h‖ ^ 2 * sphWeight D₀ κ h)
        + 2 * ∫ h, sphCovForm D₀ h (fun j => sphMean D₀ h j) * sphWeight D₀ κ h := by
  have hWc := continuous_sphWeight hball (D₀ := D₀) κ
  set S : (Fin d → ℝ) → ℝ := fun h => ∑ j, sphMean D₀ h j ^ 2 with hS
  have hSc : Continuous S := continuous_finsetSum _ fun j _ =>
    (continuous_sphMean_coord hball j).pow 2
  have hSb : ∀ h, 0 ≤ S h ∧ S h ≤ 1 := by
    intro h
    refine ⟨Finset.sum_nonneg fun j _ => sq_nonneg _, ?_⟩
    rw [hS]
    simp only
    rw [← norm_sphMean_sq]
    have := norm_sphMean_le_one hball h
    nlinarith [norm_nonneg (sphMean D₀ h)]
  set S' : (Fin d → ℝ) → Fin d → ℝ := fun h k => ∑ j, 2 * sphMean D₀ h j * sphCov D₀ h j k
    with hS'
  have hS'c : ∀ k, Continuous fun h => S' h k := fun k => continuous_finsetSum _ fun j _ =>
    (continuous_const.mul (continuous_sphMean_coord hball j)).mul (continuous_sphCov hball j k)
  have hS'b : ∀ h k, |S' h k| ≤ 4 * d := by
    intro h k
    calc |S' h k| ≤ ∑ j, |2 * sphMean D₀ h j * sphCov D₀ h j k| := Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ _j : Fin d, (4 : ℝ) := Finset.sum_le_sum fun j _ => by
          rw [abs_mul, abs_mul]
          have h1 := abs_sphMean_coord_le hball h j
          have h2 := abs_sphCov_le hball h j k
          have : |(2 : ℝ)| = 2 := abs_two
          rw [this]
          nlinarith [abs_nonneg (sphMean D₀ h j), abs_nonneg (sphCov D₀ h j k)]
      _ = 4 * d := by simp; ring
  have hSderiv : ∀ h k, HasDerivAt (fun s : ℝ => S (h + s • Pi.single k (1 : ℝ))) (S' h k) 0 := by
    intro h k
    have := HasDerivAt.fun_sum (u := Finset.univ) fun j _ =>
      (hasDerivAt_sphMean_coord hball h j k).pow 2
    refine this.congr_deriv ?_
    simp only [zero_smul, add_zero, hS']
    refine Finset.sum_congr rfl fun j _ => ?_
    push_cast
    ring
  -- the `k`-th integration by parts, for `φ = S μ_k`
  have hk : ∀ k : Fin d, ∫ h, ((S' h k * sphMean D₀ h k + S h * sphCov D₀ h k k)
      - κ * sphMean D₀ h k * (S h * sphMean D₀ h k)) * sphWeight D₀ κ h = 0 := by
    intro k
    refine integral_ibp_weight hball hW k (hSc.mul (continuous_sphMean_coord hball k))
      (((hS'c k).mul (continuous_sphMean_coord hball k)).add
        (hSc.mul (continuous_sphCov hball k k))) (B := 1) (B' := 4 * d + 2) ?_ ?_ ?_
    · intro h
      rw [abs_mul, abs_of_nonneg (hSb h).1]
      nlinarith [abs_sphMean_coord_le hball h k, (hSb h).1, (hSb h).2,
        abs_nonneg (sphMean D₀ h k)]
    · intro h
      have h1 := hS'b h k
      have h2 := abs_sphMean_coord_le hball h k
      have h3 := abs_sphCov_le hball h k k
      have h4 : |S' h k * sphMean D₀ h k| ≤ 4 * d := by
        rw [abs_mul]
        have : (0 : ℝ) ≤ 4 * d := by positivity
        nlinarith [abs_nonneg (S' h k), abs_nonneg (sphMean D₀ h k)]
      have h5 : |S h * sphCov D₀ h k k| ≤ 2 := by
        rw [abs_mul, abs_of_nonneg (hSb h).1]
        nlinarith [(hSb h).1, (hSb h).2, abs_nonneg (sphCov D₀ h k k)]
      calc _ ≤ |S' h k * sphMean D₀ h k| + |S h * sphCov D₀ h k k| := abs_add_le _ _
        _ ≤ 4 * d + 2 := by linarith
    · intro h
      exact ((hSderiv h k).mul (hasDerivAt_sphMean_coord hball h k k)).congr_deriv
        (by simp only [zero_smul, add_zero])
  have hint : ∀ k : Fin d, Integrable fun h => ((S' h k * sphMean D₀ h k
      + S h * sphCov D₀ h k k) - κ * sphMean D₀ h k * (S h * sphMean D₀ h k))
        * sphWeight D₀ κ h := by
    intro k
    refine (hW.const_mul (4 * d + 2 + |κ|)).mono'
      (((((hS'c k).mul (continuous_sphMean_coord hball k)).add
        (hSc.mul (continuous_sphCov hball k k))).sub
        ((continuous_const.mul (continuous_sphMean_coord hball k)).mul
          (hSc.mul (continuous_sphMean_coord hball k)))).mul hWc).aestronglyMeasurable
      (ae_of_all _ fun h => ?_)
    rw [Real.norm_eq_abs, abs_mul, abs_of_pos (sphWeight_pos κ h)]
    refine mul_le_mul_of_nonneg_right ?_ (sphWeight_pos κ h).le
    have h1 := hS'b h k
    have h2 := abs_sphMean_coord_le hball h k
    have h3 := abs_sphCov_le hball h k k
    have h4 : |S' h k * sphMean D₀ h k| ≤ 4 * d := by
      rw [abs_mul]
      have : (0 : ℝ) ≤ 4 * d := by positivity
      nlinarith [abs_nonneg (S' h k), abs_nonneg (sphMean D₀ h k)]
    have h5 : |S h * sphCov D₀ h k k| ≤ 2 := by
      rw [abs_mul, abs_of_nonneg (hSb h).1]
      nlinarith [(hSb h).1, (hSb h).2, abs_nonneg (sphCov D₀ h k k)]
    have h6 : |κ * sphMean D₀ h k * (S h * sphMean D₀ h k)| ≤ |κ| := by
      rw [abs_mul, abs_mul, abs_mul, abs_of_nonneg (hSb h).1]
      have ha := abs_nonneg (sphMean D₀ h k)
      have h8 : S h * |sphMean D₀ h k| ≤ 1 := mul_le_one₀ (hSb h).2 ha h2
      have h7 : |sphMean D₀ h k| * (S h * |sphMean D₀ h k|) ≤ 1 :=
        mul_le_one₀ h2 (mul_nonneg (hSb h).1 ha) h8
      calc |κ| * |sphMean D₀ h k| * (S h * |sphMean D₀ h k|)
          = |κ| * (|sphMean D₀ h k| * (S h * |sphMean D₀ h k|)) := by ring
        _ ≤ |κ| * 1 := mul_le_mul_of_nonneg_left h7 (abs_nonneg κ)
        _ = |κ| := mul_one _
    calc _ ≤ |S' h k * sphMean D₀ h k + S h * sphCov D₀ h k k|
          + |κ * sphMean D₀ h k * (S h * sphMean D₀ h k)| := abs_sub _ _
      _ ≤ (|S' h k * sphMean D₀ h k| + |S h * sphCov D₀ h k k|) + |κ| :=
          add_le_add (abs_add_le _ _) h6
      _ ≤ 4 * d + 2 + |κ| := by linarith
  -- sum over `k`
  have hsum : ∫ h, (2 * sphCovForm D₀ h (fun j => sphMean D₀ h j) + S h - (κ + 1) * S h ^ 2)
      * sphWeight D₀ κ h = 0 := by
    have hpt : ∀ h, (2 * sphCovForm D₀ h (fun j => sphMean D₀ h j) + S h - (κ + 1) * S h ^ 2)
        * sphWeight D₀ κ h = ∑ k, ((S' h k * sphMean D₀ h k + S h * sphCov D₀ h k k)
          - κ * sphMean D₀ h k * (S h * sphMean D₀ h k)) * sphWeight D₀ κ h := by
      intro h
      rw [← Finset.sum_mul]
      congr 1
      have e1 : ∑ k, S' h k * sphMean D₀ h k = 2 * sphCovForm D₀ h (fun j => sphMean D₀ h j) := by
        simp only [hS', sphCovForm, Finset.sum_mul, Finset.mul_sum]
        rw [Finset.sum_comm]
        exact Finset.sum_congr rfl fun j _ => Finset.sum_congr rfl fun k _ => by ring
      have e2 : ∑ k, S h * sphCov D₀ h k k = S h * (1 - S h) := by
        rw [← Finset.mul_sum, sum_sphCov_diag hsph h]
      have e3 : ∑ k, κ * sphMean D₀ h k * (S h * sphMean D₀ h k) = κ * S h ^ 2 := by
        rw [hS]
        simp only
        rw [sq, Finset.mul_sum, Finset.mul_sum]
        refine Finset.sum_congr rfl fun k _ => ?_
        ring
      rw [Finset.sum_sub_distrib, Finset.sum_add_distrib, e1, e2, e3]
      ring
    simp_rw [hpt]
    rw [integral_finsetSum _ fun k _ => hint k]
    exact Finset.sum_eq_zero fun k _ => hk k
  -- rearrange
  have hQc : Continuous fun h => sphCovForm D₀ h (fun j => sphMean D₀ h j) := by
    unfold sphCovForm
    exact continuous_finsetSum _ fun j _ => continuous_finsetSum _ fun k _ =>
      ((continuous_sphMean_coord hball j).mul (continuous_sphMean_coord hball k)).mul
        (continuous_sphCov hball j k)
  have hQb : ∀ h, |sphCovForm D₀ h (fun j => sphMean D₀ h j)| ≤ 2 * d * d := by
    intro h
    unfold sphCovForm
    calc _ ≤ ∑ j, |∑ k, sphMean D₀ h j * sphMean D₀ h k * sphCov D₀ h j k| :=
          Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ _j : Fin d, ∑ _k : Fin d, (2 : ℝ) := Finset.sum_le_sum fun j _ =>
          (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun k _ => by
            rw [abs_mul, abs_mul]
            have h1 := abs_sphMean_coord_le hball h j
            have h2 := abs_sphMean_coord_le hball h k
            have h3 := abs_sphCov_le hball h j k
            have h4 : |sphMean D₀ h j| * |sphMean D₀ h k| ≤ 1 := by
              nlinarith [abs_nonneg (sphMean D₀ h j), abs_nonneg (sphMean D₀ h k)]
            nlinarith [abs_nonneg (sphCov D₀ h j k),
              mul_nonneg (abs_nonneg (sphMean D₀ h j)) (abs_nonneg (sphMean D₀ h k))])
      _ = 2 * d * d := by simp; ring
  have hSint : Integrable fun h => S h * sphWeight D₀ κ h := by
    refine hW.mono' (hSc.mul hWc).aestronglyMeasurable (ae_of_all _ fun h => ?_)
    rw [Real.norm_eq_abs, abs_mul, abs_of_pos (sphWeight_pos κ h), abs_of_nonneg (hSb h).1]
    nlinarith [sphWeight_pos (D₀ := D₀) κ h, (hSb h).2]
  have hS2int : Integrable fun h => S h ^ 2 * sphWeight D₀ κ h := by
    refine hW.mono' ((hSc.pow 2).mul hWc).aestronglyMeasurable (ae_of_all _ fun h => ?_)
    rw [Real.norm_eq_abs, abs_mul, abs_of_pos (sphWeight_pos κ h), abs_of_nonneg (sq_nonneg _)]
    have : S h ^ 2 ≤ 1 := by nlinarith [(hSb h).1, (hSb h).2]
    nlinarith [sphWeight_pos (D₀ := D₀) κ h]
  have hQint : Integrable fun h => sphCovForm D₀ h (fun j => sphMean D₀ h j) * sphWeight D₀ κ h := by
    refine (hW.const_mul (2 * d * d)).mono' (hQc.mul hWc).aestronglyMeasurable
      (ae_of_all _ fun h => ?_)
    rw [Real.norm_eq_abs, abs_mul, abs_of_pos (sphWeight_pos κ h)]
    exact mul_le_mul_of_nonneg_right (hQb h) (sphWeight_pos κ h).le
  have hsplit : (∫ h, (2 * sphCovForm D₀ h (fun j => sphMean D₀ h j) + S h - (κ + 1) * S h ^ 2)
      * sphWeight D₀ κ h)
      = 2 * (∫ h, sphCovForm D₀ h (fun j => sphMean D₀ h j) * sphWeight D₀ κ h)
        + (∫ h, S h * sphWeight D₀ κ h) - (κ + 1) * ∫ h, S h ^ 2 * sphWeight D₀ κ h := by
    have hpt : ∀ h, (2 * sphCovForm D₀ h (fun j => sphMean D₀ h j) + S h - (κ + 1) * S h ^ 2)
        * sphWeight D₀ κ h
        = (2 * (sphCovForm D₀ h (fun j => sphMean D₀ h j) * sphWeight D₀ κ h)
          + S h * sphWeight D₀ κ h) - (κ + 1) * (S h ^ 2 * sphWeight D₀ κ h) := fun h => by ring
    simp_rw [hpt]
    have i1 : Integrable fun h => 2 * (sphCovForm D₀ h (fun j => sphMean D₀ h j)
        * sphWeight D₀ κ h) + S h * sphWeight D₀ κ h := (hQint.const_mul 2).add hSint
    have e1 := integral_sub i1 (hS2int.const_mul (κ + 1))
    have e2 := integral_add (hQint.const_mul 2) hSint
    rw [e1, e2, integral_const_mul, integral_const_mul]
  rw [hsplit] at hsum
  have eS : ∀ h, ‖sphMean D₀ h‖ ^ 2 = S h := fun h => norm_sphMean_sq h
  simp_rw [eS]
  linarith

/-- The covariance form of the tilted mean is continuous. -/
theorem continuous_sphCovForm_mean :
    Continuous fun h => sphCovForm D₀ h (fun j => sphMean D₀ h j) := by
  unfold sphCovForm
  exact continuous_finsetSum _ fun j _ => continuous_finsetSum _ fun k _ =>
    ((continuous_sphMean_coord hball j).mul (continuous_sphMean_coord hball k)).mul
      (continuous_sphCov hball j k)

theorem abs_sphCovForm_mean_le (h : Fin d → ℝ) :
    |sphCovForm D₀ h (fun j => sphMean D₀ h j)| ≤ 2 * d * d := by
  unfold sphCovForm
  calc _ ≤ ∑ j, |∑ k, sphMean D₀ h j * sphMean D₀ h k * sphCov D₀ h j k| :=
        Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ _j : Fin d, ∑ _k : Fin d, (2 : ℝ) := Finset.sum_le_sum fun j _ =>
        (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun k _ => by
          rw [abs_mul, abs_mul]
          have h1 := abs_sphMean_coord_le hball h j
          have h2 := abs_sphMean_coord_le hball h k
          have h3 := abs_sphCov_le hball h j k
          have h4 : |sphMean D₀ h j| * |sphMean D₀ h k| ≤ 1 := by
            nlinarith [abs_nonneg (sphMean D₀ h j), abs_nonneg (sphMean D₀ h k)]
          nlinarith [abs_nonneg (sphCov D₀ h j k),
            mul_nonneg (abs_nonneg (sphMean D₀ h j)) (abs_nonneg (sphMean D₀ h k))])
    _ = 2 * d * d := by simp; ring

theorem integrable_sphCovForm_mean_mul_weight {κ : ℝ} (hW : Integrable (sphWeight D₀ κ)) :
    Integrable fun h => sphCovForm D₀ h (fun j => sphMean D₀ h j) * sphWeight D₀ κ h := by
  refine (hW.const_mul (2 * d * d)).mono'
    ((continuous_sphCovForm_mean hball).mul (continuous_sphWeight hball κ)).aestronglyMeasurable
    (ae_of_all _ fun h => ?_)
  rw [Real.norm_eq_abs, abs_mul, abs_of_pos (sphWeight_pos κ h)]
  exact mul_le_mul_of_nonneg_right (abs_sphCovForm_mean_le hball h) (sphWeight_pos κ h).le

theorem integrable_norm_sq_mul_weight {κ : ℝ} (hW : Integrable (sphWeight D₀ κ)) :
    Integrable fun h => ‖sphMean D₀ h‖ ^ 2 * sphWeight D₀ κ h := by
  refine hW.mono' (((continuous_sphMean hball).norm.pow 2).mul
    (continuous_sphWeight hball κ)).aestronglyMeasurable (ae_of_all _ fun h => ?_)
  rw [Real.norm_eq_abs, abs_mul, abs_of_pos (sphWeight_pos κ h), abs_of_nonneg (sq_nonneg _)]
  have := norm_sphMean_le_one hball h
  have h1 : ‖sphMean D₀ h‖ ^ 2 ≤ 1 := by nlinarith [norm_nonneg (sphMean D₀ h)]
  nlinarith [sphWeight_pos (D₀ := D₀) κ h]

/-- **`E_{π_κ}‖μ_h‖⁴ ≤ (1 + 2σ²/d)/(κ+1)²`** under the covariance condition
`Cov_h ⪯ (σ²/d) I` for every tilt. -/
theorem sphPrior_norm_four_le (hsph : ∀ᵐ z ∂D₀, ‖z‖ = 1) {s2 : ℝ}
    (hcov : SphCovBound D₀ s2) {κ : ℝ} (hκ : 0 < κ) (hW : Integrable (sphWeight D₀ κ)) :
    ∫ h, ‖sphMean D₀ h‖ ^ 4 ∂(sphPrior D₀ κ) ≤ (1 / (κ + 1)) ^ 2 * (1 + 2 * s2 / d) := by
  have hm := sphWeightMass_pos hW
  have hκ1 : 0 < κ + 1 := by linarith
  have h4 := sphPrior_norm_four_eq hball hsph hW
  have h2 := sphPrior_norm_sq_eq hball hsph hW
  rw [integral_sphPrior hball hW] at h2
  have hQle : (∫ h, sphCovForm D₀ h (fun j => sphMean D₀ h j) * sphWeight D₀ κ h)
      ≤ s2 / d * ∫ h, ‖sphMean D₀ h‖ ^ 2 * sphWeight D₀ κ h := by
    rw [← integral_const_mul]
    refine integral_mono (integrable_sphCovForm_mean_mul_weight hball hW)
      ((integrable_norm_sq_mul_weight hball hW).const_mul _) fun h => ?_
    have hc := hcov h (fun j => sphMean D₀ h j)
    rw [← norm_sphMean_sq] at hc
    have hW0 := (sphWeight_pos (D₀ := D₀) κ h).le
    calc sphCovForm D₀ h (fun j => sphMean D₀ h j) * sphWeight D₀ κ h
        ≤ s2 / d * ‖sphMean D₀ h‖ ^ 2 * sphWeight D₀ κ h := mul_le_mul_of_nonneg_right hc hW0
      _ = s2 / d * (‖sphMean D₀ h‖ ^ 2 * sphWeight D₀ κ h) := by ring
  have hI2 : (∫ h, ‖sphMean D₀ h‖ ^ 2 * sphWeight D₀ κ h) = sphWeightMass D₀ κ / (κ + 1) := by
    rw [div_eq_div_iff hm.ne' hκ1.ne'] at h2
    rw [eq_div_iff hκ1.ne']
    linarith
  set X := ∫ h, (‖sphMean D₀ h‖ ^ 2) ^ 2 * sphWeight D₀ κ h with hX
  have key : (κ + 1) * X ≤ (1 + 2 * s2 / d) * (sphWeightMass D₀ κ / (κ + 1)) := by
    have e : 2 * s2 / (d : ℝ) = 2 * (s2 / d) := by ring
    rw [h4, e, ← hI2]
    nlinarith [hQle]
  rw [integral_sphPrior hball hW]
  have e4 : (fun h => ‖sphMean D₀ h‖ ^ 4 * sphWeight D₀ κ h)
      = fun h => (‖sphMean D₀ h‖ ^ 2) ^ 2 * sphWeight D₀ κ h := funext fun h => by ring
  rw [e4, ← hX, div_le_iff₀ hm]
  calc X = ((κ + 1) * X) / (κ + 1) := by field_simp
    _ ≤ ((1 + 2 * s2 / d) * (sphWeightMass D₀ κ / (κ + 1))) / (κ + 1) :=
        div_le_div_of_nonneg_right key hκ1.le
    _ = (1 / (κ + 1)) ^ 2 * (1 + 2 * s2 / d) * sphWeightMass D₀ κ := by
        field_simp

end Prior

end LossOnlyTraceability.Sphere


==> anc/lean/LossOnlyTraceability/Sphere/Proper.lean <==
import LossOnlyTraceability.Sphere.RowTail

/-! Spherical tilt families: properness of the conjugate priors.

`SphInterior D₀ δ p` is the quantitative form of `0 ∈ int conv supp D₀`: every closed half-space
`{z : ⟨u, z⟩ ≥ δ}` with a unit normal `u` has `D₀`-mass at least `p > 0`. Under it
`Z₀(h) ≥ p e^{δ‖h‖}`, hence `e^{-κΛ₀(h)} ≤ p^{-κ} e^{-κδ‖h‖}` and every conjugate prior is proper
(`sphProper_of_interior`). `spherical_tilt_loss_information_law_of_interior` is the lower bound
on spherical tilt families with the hypotheses (sphere, interior, covariance) on the base only. -/

noncomputable section

namespace LossOnlyTraceability.Sphere

open MeasureTheory ProbabilityTheory Filter LossOnlyTraceability.TiltFamily Real
open scoped BigOperators InnerProductSpace ENNReal NNReal

variable {d : ℕ}

/-- The quantitative interior condition: every closed half-space `{⟨u, z⟩ ≥ δ}` with `‖u‖ = 1`
carries `D₀`-mass at least `p`. -/
def SphInterior (D₀ : Measure (EuclideanSpace ℝ (Fin d))) (δ p : ℝ) : Prop :=
  0 < δ ∧ 0 < p ∧ ∀ u : EuclideanSpace ℝ (Fin d), ‖u‖ = 1 →
    p ≤ (D₀ {z | δ ≤ ⟪u, z⟫_ℝ}).toReal

/-- `e^{-c|x|} ≤ (1 + 2/c²)/(1 + x²)`, hence `e^{-c|x|}` is integrable on `ℝ` for `c > 0`. -/
theorem integrable_exp_neg_mul_abs {c : ℝ} (hc : 0 < c) :
    Integrable fun x : ℝ => Real.exp (-(c * |x|)) := by
  refine (integrable_inv_one_add_sq.const_mul (1 + 2 / c ^ 2)).mono'
    (by fun_prop : Continuous fun x : ℝ => Real.exp (-(c * |x|))).aestronglyMeasurable
    (ae_of_all _ fun x => ?_)
  rw [Real.norm_eq_abs, abs_of_pos (exp_pos _)]
  have ht : 0 ≤ c * |x| := by positivity
  have hq := Real.quadratic_le_exp_of_nonneg ht
  have hE : 0 < Real.exp (c * |x|) := exp_pos _
  have hx2 : x ^ 2 = |x| ^ 2 := (sq_abs x).symm
  have h1 : 1 + x ^ 2 ≤ (1 + 2 / c ^ 2) * Real.exp (c * |x|) := by
    have hc2 : 0 < c ^ 2 := by positivity
    have h2 : x ^ 2 ≤ 2 / c ^ 2 * Real.exp (c * |x|) := by
      rw [div_mul_eq_mul_div, le_div_iff₀ hc2, hx2]
      nlinarith [sq_nonneg (c * |x|), abs_nonneg x]
    have h3 : 1 ≤ Real.exp (c * |x|) := Real.one_le_exp ht
    nlinarith
  have hpos : 0 < 1 + x ^ 2 := by positivity
  rw [Real.exp_neg, ← one_div, div_le_iff₀ hE]
  calc (1 : ℝ) = (1 + x ^ 2)⁻¹ * (1 + x ^ 2) := (inv_mul_cancel₀ hpos.ne').symm
    _ ≤ (1 + x ^ 2)⁻¹ * ((1 + 2 / c ^ 2) * Real.exp (c * |x|)) :=
        mul_le_mul_of_nonneg_left h1 (inv_nonneg.2 hpos.le)
    _ = (1 + 2 / c ^ 2) * (1 + x ^ 2)⁻¹ * Real.exp (c * |x|) := by ring

section Proper

variable {D₀ : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D₀]
  (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1)
include hball

/-- `Z₀(h) ≥ p e^{δ‖h‖}` under the interior condition. -/
theorem sphPartition_ge_of_interior (hd : 0 < d) {δ p : ℝ} (hI : SphInterior D₀ δ p)
    (h : Fin d → ℝ) :
    p * Real.exp (δ * ‖(WithLp.toLp 2 h : EuclideanSpace ℝ (Fin d))‖) ≤ sphPartition D₀ h := by
  obtain ⟨hδ, hp, hmass⟩ := hI
  set v : EuclideanSpace ℝ (Fin d) := WithLp.toLp 2 h with hv
  have hsdot : ∀ z, sdot h z = ⟪v, z⟫_ℝ := fun z => sdot_eq_inner hball h z
  rcases (norm_nonneg v).lt_or_eq with hr | hr
  · set u : EuclideanSpace ℝ (Fin d) := (‖v‖⁻¹) • v with hu
    have hu1 : ‖u‖ = 1 := by
      rw [hu, norm_smul, Real.norm_eq_abs, abs_of_pos (inv_pos.2 hr), inv_mul_cancel₀ hr.ne']
    set S := {z : EuclideanSpace ℝ (Fin d) | δ ≤ ⟪u, z⟫_ℝ} with hS
    have hSm : MeasurableSet S :=
      measurableSet_le measurable_const (measurable_inner_const_left u)
    have hbound : ∀ z, S.indicator (fun _ => Real.exp (δ * ‖v‖)) z ≤ Real.exp (sdot h z) := by
      intro z
      by_cases hz : z ∈ S
      · rw [Set.indicator_of_mem hz]
        refine exp_le_exp.2 ?_
        rw [hsdot]
        have hz' : δ ≤ ⟪u, z⟫_ℝ := hz
        have e : ⟪v, z⟫_ℝ = ‖v‖ * ⟪u, z⟫_ℝ := by
          rw [hu, real_inner_smul_left, ← mul_assoc, mul_inv_cancel₀ hr.ne', one_mul]
        rw [e]
        nlinarith
      · rw [Set.indicator_of_notMem hz]
        exact (exp_pos _).le
    have hmono := integral_mono ((integrable_const _).indicator hSm)
      (integrable_exp_sdot hball h) hbound
    rw [integral_indicator_const _ hSm, smul_eq_mul] at hmono
    have hm := hmass u hu1
    calc p * Real.exp (δ * ‖v‖) ≤ D₀.real S * Real.exp (δ * ‖v‖) :=
          mul_le_mul_of_nonneg_right hm (exp_pos _).le
      _ = Real.exp (δ * ‖v‖) * D₀.real S := mul_comm _ _
      _ ≤ sphPartition D₀ h := by
          rw [mul_comm]
          simpa [sphPartition, mul_comm] using hmono
  · -- `h = 0`
    have hv0 : v = 0 := norm_eq_zero.1 hr.symm
    have hh0 : h = 0 := by
      funext k
      have := congrArg (fun w : EuclideanSpace ℝ (Fin d) => w k) hv0
      simpa [hv] using this
    have hZ : sphPartition D₀ h = 1 := by
      rw [sphPartition, hh0]
      simp [sdot]
    rw [← hr, mul_zero, Real.exp_zero, mul_one, hZ]
    -- `p ≤ 1` from a unit vector
    set e : EuclideanSpace ℝ (Fin d) := EuclideanSpace.single ⟨0, hd⟩ 1
    have he : ‖e‖ = 1 := by simp [e]
    exact (hmass e he).trans (by
      have := measureReal_le_one (μ := D₀) (s := {z | δ ≤ ⟪e, z⟫_ℝ})
      simpa [Measure.real] using this)

/-- **Properness of the conjugate priors** under the interior condition. -/
theorem sphProper_of_interior (hd : 0 < d) {δ p : ℝ} (hI : SphInterior D₀ δ p) {κ : ℝ}
    (hκ : 0 < κ) : Integrable (sphWeight D₀ κ) := by
  have hp := hI.2.1
  have hδ := hI.1
  have hdr : (0 : ℝ) < d := by exact_mod_cast hd
  set c : ℝ := κ * δ / d with hc
  have hcpos : 0 < c := by positivity
  have hprod : Integrable (fun h : Fin d → ℝ => ∏ k, Real.exp (-(c * |h k|))) :=
    Integrable.fintype_prod (f := fun _ x => Real.exp (-(c * |x|)))
      fun _ => integrable_exp_neg_mul_abs hcpos
  refine (hprod.const_mul (p ^ (-κ))).mono' (continuous_sphWeight hball κ).aestronglyMeasurable
    (ae_of_all _ fun h => ?_)
  rw [Real.norm_eq_abs, abs_of_pos (sphWeight_pos κ h)]
  have hZ := sphPartition_ge_of_interior hball hd hI h
  set r := ‖(WithLp.toLp 2 h : EuclideanSpace ℝ (Fin d))‖ with hr
  have hsum : ∑ k, |h k| ≤ d * r := by
    calc ∑ k, |h k| ≤ ∑ _k : Fin d, r := Finset.sum_le_sum fun k _ => by
          have := abs_euclidean_coord_le_norm (WithLp.toLp 2 h : EuclideanSpace ℝ (Fin d)) k
          simpa using this
      _ = d * r := by simp
  have hprodeq : ∏ k, Real.exp (-(c * |h k|)) = Real.exp (-(c * ∑ k, |h k|)) := by
    rw [← exp_sum]
    congr 1
    rw [Finset.mul_sum, ← Finset.sum_neg_distrib]
  rw [hprodeq]
  -- `W(h) = Z(h)^{-κ} ≤ (p e^{δ r})^{-κ} ≤ p^{-κ} e^{-c Σ|h_k|}`
  have hZpos := sphPartition_pos hball h
  have hW : sphWeight D₀ κ h = sphPartition D₀ h ^ (-κ) := by
    rw [sphWeight, sphLogPartition, Real.rpow_def_of_pos hZpos]
    ring_nf
  rw [hW]
  have h1 : sphPartition D₀ h ^ (-κ) ≤ (p * Real.exp (δ * r)) ^ (-κ) :=
    Real.rpow_le_rpow_of_nonpos (by positivity) hZ (by linarith)
  refine h1.trans ?_
  rw [Real.mul_rpow hp.le (exp_pos _).le, ← Real.exp_mul]
  refine mul_le_mul_of_nonneg_left (exp_le_exp.2 ?_) (Real.rpow_nonneg hp.le _)
  have : c * ∑ k, |h k| ≤ c * (d * r) := mul_le_mul_of_nonneg_left hsum hcpos.le
  have e2 : c * (d * r) = κ * δ * r := by rw [hc]; field_simp
  nlinarith

end Proper

section Main

variable {D₀ : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D₀]
  {n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The lower bound on spherical tilt families** with the three hypotheses on the base only:
`D₀` on the unit sphere, the interior condition `SphInterior D₀ δ p` (quantitative
`0 ∈ int conv supp D₀`), and the covariance condition `sup_h ‖Cov_{D_h}‖_op ≤ σ²/d` with `σ² ≥ 1`. -/
theorem spherical_tilt_loss_information_law_of_interior (hsph : ∀ᵐ z ∂D₀, ‖z‖ = 1)
    {δ p : ℝ} (hI : SphInterior D₀ δ p)
    {s2 : ℝ} (hs2 : 1 ≤ s2) (hcov : SphCovBound D₀ s2)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg cm cp ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε) (hε0 : ε ≤ sphThreshold a b B r H cm cp s2)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ h : Fin d → ℝ, ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (sphTiltLaw D₀ h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => sphTiltLaw D₀ h).prod μR))
        ≤ nativePopulationObjective g φ (sphTiltLaw D₀ h) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    sphLowerConstant a b B r L cm cp s2 * (n / (1 + (τ / ε) ^ 2))
      ≤ ∫ h, designNoisyInformation Q μR μG φ A Gf τ (sphTiltLaw D₀ h)
          ∂(sphPrior D₀ (nativeKappa b B r ε)) := by
  have hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1 := by filter_upwards [hsph] with z hz; exact hz.le
  have hr := hg.two_le
  have hb := hφ.slope_pos
  have hB := hg.B_pos
  have hH := hφ.curv_nonneg
  have hHs : 0 ≤ s2 * s2 * H := by positivity
  have hε1 : ε ≤ mainThreshold a b B r (s2 * s2 * H) cm cp := hε0.trans (min_le_left _ _)
  obtain ⟨hn, h32, -⟩ := main_recipe_orders (L := Real.sqrt s2 * L) hr hg.a_pos hb hB
    hHs hcm hcp hε hε1 hn1 hn2 hdim
  have hd : 0 < d := by omega
  exact spherical_tilt_loss_information_law_of_cov μR μG hsph
    (fun κ hκ => sphProper_of_interior hball hd hI hκ) hs2 hcov hφ hφm hg hgm hcm hcp hε hε0
    hn1 hn2 hdim hA hA1 hacc hGf hGlaw Q τ

end Main

end LossOnlyTraceability.Sphere


==> anc/lean/LossOnlyTraceability/Sphere/RowTail.lean <==
import LossOnlyTraceability.Sphere.SubGaussian
import LossOnlyTraceability.MatrixTail

/-! Spherical tilt families: the σ²-scaled Lemma 9 tail for the tilted rows, and the lower bound
on spherical tilt families without the tail interface.

For every tilt `D_h` of a base with `Cov_{D_{h'}} ⪯ (σ²/d) I` for all `h'`, the matrix `B` with
rows `x_i − μ_h` of `n` i.i.d. draws from `D_h` satisfies `P(‖B‖²_op > σ²(K + s u)) ≤ e^{-u}`
(`sphTrainTail_of_cov`). The per-direction bound `E exp(λ d ‖(B/σ)ᵀ w‖²) ≤ (1 − 2λ)^{-d/2}`
(`lintegral_exp_rowEnergy_le`) is Gaussian decoupling in `ℝ^d` (`e^{λ‖y‖²} = E_g e^{√(2λ)⟨g,y⟩}`,
coordinatewise from `ofReal_exp_mul_sq_eq_lintegral_gaussianReal`), the independence of the rows
under the product law, and the directional sub-Gaussianity of the tilts
(`sph_logPartition_smooth`); the rest is the η-net and Markov step of Lemma 9, with its constants.

`spherical_tilt_loss_information_law_of_cov` is the lower bound on spherical tilt families with
only the hypotheses on the base: `D₀` on the unit sphere, proper conjugate priors, and the
covariance condition. -/

noncomputable section

namespace LossOnlyTraceability.Sphere

open MeasureTheory ProbabilityTheory Filter LossOnlyTraceability.TiltFamily Real
open scoped BigOperators InnerProductSpace ENNReal NNReal Matrix.Norms.L2Operator

variable {d : ℕ}

/-- `∫⁻ ∏_i f_i(x_i) d(μ^{⊗ι}) = ∏_i ∫⁻ f_i dμ` for a probability law `μ`. -/
theorem lintegral_pi_prod {ι : Type*} [Fintype ι] {α : Type*} [MeasurableSpace α]
    (μ : Measure α) [IsProbabilityMeasure μ] (f : ι → α → ℝ≥0∞) (hf : ∀ i, Measurable (f i)) :
    ∫⁻ x, ∏ i, f i (x i) ∂(Measure.pi fun _ : ι => μ) = ∏ i, ∫⁻ a, f i a ∂μ := by
  have hind := iIndepFun_pi (μ := fun _ : ι => μ) (X := f) (fun i => (hf i).aemeasurable)
  rw [lintegral_prod_eq_prod_lintegral_of_indepFun Finset.univ _ hind
    (fun i => (hf i).comp (measurable_pi_apply i))]
  refine Finset.prod_congr rfl fun i _ => ?_
  exact (measurePreserving_eval (fun _ : ι => μ) i).lintegral_comp (hf i)

section Rows

variable {D₀ : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D₀]
  (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1)
include hball

/-- The scaled centred rows `(x_i − μ_h)/σ`. -/
def sphRow (D₀ : Measure (EuclideanSpace ℝ (Fin d))) (s2 : ℝ) (h : Fin d → ℝ) {n : ℕ} :
    Fin n → Fin d → (Fin n → EuclideanSpace ℝ (Fin d)) → ℝ :=
  fun i k x => (x i k - sphMean D₀ h k) / Real.sqrt s2

omit [IsProbabilityMeasure D₀] hball in
theorem measurable_sphRow (s2 : ℝ) (h : Fin d → ℝ) {n : ℕ} (i : Fin n) (k : Fin d) :
    Measurable (sphRow D₀ s2 h i k) := by
  unfold sphRow
  exact (((measurable_euclidean_coord k).comp (measurable_pi_apply i)).sub_const _).div_const _

/-- **The row tail, one direction (Gaussian decoupling).** For a unit `w ∈ ℝ^n` and `0 ≤ λ < 1/2`,
`E exp(λ d ‖(B/σ)ᵀ w‖²) ≤ (1 − 2λ)^{-d/2}` under `D_h^n`. -/
theorem lintegral_exp_rowEnergy_le {s2 : ℝ} (hs2 : 0 < s2) (hcov : SphCovBound D₀ s2)
    (hd : 0 < d) (h : Fin d → ℝ) {n : ℕ} (w : Fin n → ℝ) (hw : ∑ i, w i ^ 2 = 1) {l : ℝ}
    (hl0 : 0 ≤ l) (hl : l < 1 / 2) :
    ∫⁻ x, ENNReal.ofReal (exp (l * d * columnEnergy (sphRow D₀ s2 h) w x))
        ∂(Measure.pi fun _ : Fin n => sphTiltLaw D₀ h)
      ≤ ENNReal.ofReal ((√(1 - 2 * l))⁻¹ ^ d) := by
  haveI := isProbabilityMeasure_sphTiltLaw hball h
  set N : Measure ℝ := gaussianReal 0 1 with hN
  set G : Measure (Fin d → ℝ) := Measure.pi fun _ : Fin d => N with hG
  set P := Measure.pi fun _ : Fin n => sphTiltLaw D₀ h with hP
  set μ := sphMean D₀ h with hμ
  have hdr : (0 : ℝ) < d := by exact_mod_cast hd
  have hld : 0 ≤ l * d := by positivity
  set t := √(2 * (l * d)) with ht
  have hsq : Real.sqrt s2 ^ 2 = s2 := Real.sq_sqrt hs2.le
  have hsqpos : 0 < Real.sqrt s2 := Real.sqrt_pos.2 hs2
  set y : Fin d → (Fin n → EuclideanSpace ℝ (Fin d)) → ℝ :=
    fun k x => ∑ i, w i * sphRow D₀ s2 h i k x with hy
  -- step 1: pointwise Gaussian decoupling
  have hstep1 : ∀ x, ENNReal.ofReal (exp (l * d * columnEnergy (sphRow D₀ s2 h) w x))
      = ∫⁻ g, ENNReal.ofReal (exp (∑ k, (t * g k) * y k x)) ∂G := by
    intro x
    have e1 : ENNReal.ofReal (exp (l * d * columnEnergy (sphRow D₀ s2 h) w x))
        = ∏ k, ENNReal.ofReal (exp (l * d * y k x ^ 2)) := by
      rw [← ENNReal.ofReal_prod_of_nonneg (fun k _ => (exp_pos _).le), ← exp_sum]
      congr 2
      simp only [columnEnergy, hy, Finset.mul_sum]
    rw [e1]
    simp_rw [ofReal_exp_mul_sq_eq_lintegral_gaussianReal hld]
    have hm : ∀ k : Fin d, Measurable fun g : ℝ =>
        ENNReal.ofReal (exp ((√(2 * (l * d)) * g) * y k x)) := fun k => by fun_prop
    rw [← lintegral_pi_prod N (fun k g => ENNReal.ofReal (exp ((√(2 * (l * d)) * g) * y k x))) hm]
    refine lintegral_congr fun g => ?_
    rw [← ENNReal.ofReal_prod_of_nonneg (fun k _ => (exp_pos _).le), ← exp_sum]
  -- step 2: Tonelli
  have hF : Measurable (Function.uncurry fun (x : Fin n → EuclideanSpace ℝ (Fin d))
      (g : Fin d → ℝ) => ENNReal.ofReal (exp (∑ k, (t * g k) * y k x))) := by
    have hyk : ∀ k, Measurable fun p : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
        y k p.1 := fun k => Finset.measurable_sum _ fun i _ =>
      ((measurable_sphRow s2 h i k).comp measurable_fst).const_mul _
    refine ENNReal.measurable_ofReal.comp (Real.measurable_exp.comp ?_)
    exact Finset.measurable_sum _ fun k _ =>
      (((measurable_pi_apply k).comp measurable_snd).const_mul t).mul (hyk k)
  simp_rw [hstep1]
  rw [lintegral_lintegral_swap hF.aemeasurable]
  -- step 3–5: for fixed `g`, the row factorization and the directional sub-Gaussianity of the tilts
  have hstep3 : ∀ g : Fin d → ℝ,
      ∫⁻ x, ENNReal.ofReal (exp (∑ k, (t * g k) * y k x)) ∂P
        ≤ ENNReal.ofReal (exp (l * ∑ k, g k ^ 2)) := by
    intro g
    set c : Fin n → ℝ := fun i => t * w i / Real.sqrt s2 with hc
    set a : Fin n → Fin d → ℝ := fun i => c i • g with ha
    have hpt : ∀ x : Fin n → EuclideanSpace ℝ (Fin d),
        ENNReal.ofReal (exp (∑ k, (t * g k) * y k x))
          = ∏ i, ENNReal.ofReal (exp (sdot (a i) (x i) - sdot (a i) μ)) := by
      intro x
      rw [← ENNReal.ofReal_prod_of_nonneg (fun i _ => (exp_pos _).le), ← exp_sum]
      congr 2
      simp only [hy, sphRow, ha, sdot, Pi.smul_apply, smul_eq_mul, Finset.mul_sum,
        ← Finset.sum_sub_distrib]
      rw [Finset.sum_comm]
      refine Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun k _ => ?_
      rw [hc]
      field_simp
      ring
    simp_rw [hpt]
    have hmi : ∀ i : Fin n, Measurable fun z : EuclideanSpace ℝ (Fin d) =>
        ENNReal.ofReal (exp (sdot (a i) z - sdot (a i) μ)) := fun i =>
      ENNReal.measurable_ofReal.comp (Real.measurable_exp.comp
        ((measurable_sdot (a i)).sub_const _))
    rw [lintegral_pi_prod (sphTiltLaw D₀ h) _ hmi]
    have hone : ∀ i : Fin n, ∫⁻ z, ENNReal.ofReal (exp (sdot (a i) z - sdot (a i) μ))
        ∂(sphTiltLaw D₀ h) ≤ ENNReal.ofReal (exp (l * w i ^ 2 * ∑ k, g k ^ 2)) := by
      intro i
      have hint : Integrable (fun z => exp (sdot (a i) z - sdot (a i) μ)) (sphTiltLaw D₀ h) := by
        refine Integrable.of_bound ((measurable_sdot (a i)).sub_const _).exp.aestronglyMeasurable
          (exp (l1 (a i) + |sdot (a i) μ|)) ?_
        filter_upwards [ae_sphTiltLaw hball h] with z hz
        rw [Real.norm_eq_abs, abs_of_pos (exp_pos _)]
        refine exp_le_exp.2 ?_
        have := abs_sdot_le (a i) hz
        have := neg_abs_le (sdot (a i) μ)
        linarith [le_abs_self (sdot (a i) z)]
      rw [← ofReal_integral_eq_lintegral_ofReal hint (ae_of_all _ fun _ => (exp_pos _).le)]
      refine ENNReal.ofReal_le_ofReal ((integral_exp_sdot_centered_le hball hcov h (a i)).trans ?_)
      refine exp_le_exp.2 (le_of_eq ?_)
      have e : ∑ k, a i k ^ 2 = c i ^ 2 * ∑ k, g k ^ 2 := by
        rw [Finset.mul_sum]
        exact Finset.sum_congr rfl fun k _ => by simp only [ha, Pi.smul_apply, smul_eq_mul]; ring
      rw [e, hc, div_pow, mul_pow, ht, Real.sq_sqrt (by positivity), hsq]
      field_simp
    calc ∏ i, ∫⁻ z, ENNReal.ofReal (exp (sdot (a i) z - sdot (a i) μ)) ∂(sphTiltLaw D₀ h)
        ≤ ∏ i, ENNReal.ofReal (exp (l * w i ^ 2 * ∑ k, g k ^ 2)) :=
          Finset.prod_le_prod' fun i _ => hone i
      _ = ENNReal.ofReal (exp (l * ∑ k, g k ^ 2)) := by
          rw [← ENNReal.ofReal_prod_of_nonneg (fun i _ => (exp_pos _).le), ← exp_sum]
          congr 2
          rw [← Finset.sum_mul, ← Finset.mul_sum, hw, mul_one]
  -- step 6: the Gaussian integral
  calc ∫⁻ g, ∫⁻ x, ENNReal.ofReal (exp (∑ k, (t * g k) * y k x)) ∂P ∂G
      ≤ ∫⁻ g, ENNReal.ofReal (exp (l * ∑ k, g k ^ 2)) ∂G := lintegral_mono hstep3
    _ = ∏ _k : Fin d, ∫⁻ x, ENNReal.ofReal (exp (l * x ^ 2)) ∂N := by
        have hm : ∀ k : Fin d, Measurable fun x : ℝ => ENNReal.ofReal (exp (l * x ^ 2)) :=
          fun k => by fun_prop
        rw [← lintegral_pi_prod N (fun _ x => ENNReal.ofReal (exp (l * x ^ 2))) hm]
        refine lintegral_congr fun g => ?_
        rw [← ENNReal.ofReal_prod_of_nonneg (fun k _ => (exp_pos _).le), ← exp_sum,
          Finset.mul_sum]
    _ = ENNReal.ofReal ((√(1 - 2 * l))⁻¹ ^ d) := by
        rw [hN, lintegral_exp_mul_sq_gaussianReal hl, Finset.prod_const, Finset.card_univ,
          Fintype.card_fin, ENNReal.ofReal_pow (by positivity)]

/-- The same display in real form, with integrability. -/
theorem integral_exp_rowEnergy_le {s2 : ℝ} (hs2 : 0 < s2) (hcov : SphCovBound D₀ s2)
    (hd : 0 < d) (h : Fin d → ℝ) {n : ℕ} (w : Fin n → ℝ) (hw : ∑ i, w i ^ 2 = 1) {l : ℝ}
    (hl0 : 0 ≤ l) (hl : l < 1 / 2) :
    Integrable (fun x => exp (l * d * columnEnergy (sphRow D₀ s2 h) w x))
        (Measure.pi fun _ : Fin n => sphTiltLaw D₀ h) ∧
      ∫ x, exp (l * d * columnEnergy (sphRow D₀ s2 h) w x)
          ∂(Measure.pi fun _ : Fin n => sphTiltLaw D₀ h) ≤ (1 - 2 * l) ^ (-(d : ℝ) / 2) := by
  have hle := lintegral_exp_rowEnergy_le hball hs2 hcov hd h w hw hl0 hl
  have hm : Measurable (fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
      exp (l * d * columnEnergy (sphRow D₀ s2 h) w x)) := by
    unfold columnEnergy
    exact Real.measurable_exp.comp (measurable_const.mul (Finset.measurable_sum _ fun k _ =>
      (Finset.measurable_sum _ fun i _ => (measurable_sphRow s2 h i k).const_mul _).pow_const 2))
  have hint : Integrable (fun x => exp (l * d * columnEnergy (sphRow D₀ s2 h) w x))
      (Measure.pi fun _ : Fin n => sphTiltLaw D₀ h) := by
    refine ⟨hm.aestronglyMeasurable, ?_⟩
    unfold HasFiniteIntegral
    simp_rw [enorm_eq_ofReal (exp_pos _).le]
    exact lt_of_le_of_lt hle ENNReal.ofReal_lt_top
  refine ⟨hint, ?_⟩
  rw [integral_eq_lintegral_of_nonneg_ae (ae_of_all _ fun _ => (exp_pos _).le)
    hint.aestronglyMeasurable, ← inv_sqrt_pow_eq_rpow hl]
  exact ENNReal.toReal_le_of_le_ofReal (by positivity) hle

/-- **The row tail, net display.** `E exp(λ d (1 − η)² ‖B/σ‖²) ≤ (1 + 2/η)^n (1 − 2λ)^{-d/2}`. -/
theorem integral_exp_opNorm_sq_rowMatrix_le {s2 : ℝ} (hs2 : 0 < s2) (hcov : SphCovBound D₀ s2)
    (hd : 0 < d) (h : Fin d → ℝ) {n : ℕ} {η l : ℝ} (hη0 : 0 < η) (hη1 : η < 1) (hl0 : 0 ≤ l)
    (hl : l < 1 / 2) :
    Integrable (fun x => exp (l * d * (1 - η) ^ 2 * ‖entryMatrix (sphRow D₀ s2 h) x‖ ^ 2))
        (Measure.pi fun _ : Fin n => sphTiltLaw D₀ h) ∧
      ∫ x, exp (l * d * (1 - η) ^ 2 * ‖entryMatrix (sphRow D₀ s2 h) x‖ ^ 2)
          ∂(Measure.pi fun _ : Fin n => sphTiltLaw D₀ h)
        ≤ (1 + 2 / η) ^ n * (1 - 2 * l) ^ (-(d : ℝ) / 2) := by
  haveI := isProbabilityMeasure_sphTiltLaw hball h
  set P := Measure.pi fun _ : Fin n => sphTiltLaw D₀ h
  have hmeas : ∀ (i : Fin n) (k : Fin d), Measurable (sphRow D₀ s2 h i k) := fun i k =>
    measurable_sphRow s2 h i k
  have hmX : Measurable (fun x => exp (l * d * (1 - η) ^ 2 *
      ‖entryMatrix (sphRow D₀ s2 h) x‖ ^ 2)) :=
    measurable_exp.comp ((measurable_opNorm_sq_entryMatrix hmeas).const_mul _)
  have hb1 : 1 ≤ (1 - 2 * l) ^ (-(d : ℝ) / 2) :=
    one_le_rpow_of_pos_of_le_one_of_nonpos (by linarith) (by linarith)
      (by have : (0 : ℝ) ≤ d := by positivity
          linarith)
  rcases Nat.eq_zero_or_pos n with rfl | hn
  · have hz : ∀ x : Fin 0 → EuclideanSpace ℝ (Fin d), entryMatrix (sphRow D₀ s2 h) x = 0 :=
      fun x => Subsingleton.elim _ _
    simp only [hz, norm_zero]
    refine ⟨integrable_const _, ?_⟩
    simpa using hb1
  obtain ⟨N, hN, hNs, hcard, hnet⟩ := exists_sphere_net_opNorm_sq_le hn hη0 hη1
  have hunit : ∀ w ∈ N, ∑ i, w i ^ 2 = 1 := fun w hw =>
    sum_sq_eq_one_of_norm_eq_one (mem_sphere_zero_iff_norm.1 (hNs hw))
  have hpt : ∀ x, exp (l * d * (1 - η) ^ 2 * ‖entryMatrix (sphRow D₀ s2 h) x‖ ^ 2) ≤
      ∑ w ∈ N, exp (l * d * columnEnergy (sphRow D₀ s2 h) (fun i => w i) x) := by
    intro x
    refine exp_opNorm_sq_le_sum_net (sphRow D₀ s2 h) x hN hη1 hl0 ?_
    rw [← l2_opNorm_transpose_real (entryMatrix (sphRow D₀ s2 h) x), Matrix.l2_opNorm_def]
    exact hnet _ _
  have hint : ∀ w ∈ N, Integrable (fun x => exp (l * d *
      columnEnergy (sphRow D₀ s2 h) (fun i => w i) x)) P :=
    fun w hw => (integral_exp_rowEnergy_le hball hs2 hcov hd h _ (hunit w hw) hl0 hl).1
  have hsum : Integrable (fun x => ∑ w ∈ N, exp (l * d *
      columnEnergy (sphRow D₀ s2 h) (fun i => w i) x)) P := integrable_finsetSum N hint
  have hX : Integrable (fun x => exp (l * d * (1 - η) ^ 2 *
      ‖entryMatrix (sphRow D₀ s2 h) x‖ ^ 2)) P :=
    hsum.mono' hmX.aestronglyMeasurable (ae_of_all _ fun x => by
      rw [Real.norm_of_nonneg (exp_pos _).le]; exact hpt x)
  refine ⟨hX, ?_⟩
  calc ∫ x, exp (l * d * (1 - η) ^ 2 * ‖entryMatrix (sphRow D₀ s2 h) x‖ ^ 2) ∂P
      ≤ ∫ x, ∑ w ∈ N, exp (l * d * columnEnergy (sphRow D₀ s2 h) (fun i => w i) x) ∂P :=
        integral_mono hX hsum hpt
    _ = ∑ w ∈ N, ∫ x, exp (l * d * columnEnergy (sphRow D₀ s2 h) (fun i => w i) x) ∂P :=
        integral_finsetSum N hint
    _ ≤ ∑ _w ∈ N, (1 - 2 * l) ^ (-(d : ℝ) / 2) := Finset.sum_le_sum fun w hw =>
        (integral_exp_rowEnergy_le hball hs2 hcov hd h _ (hunit w hw) hl0 hl).2
    _ = N.card * (1 - 2 * l) ^ (-(d : ℝ) / 2) := by rw [Finset.sum_const, nsmul_eq_mul]
    _ ≤ (1 + 2 / η) ^ n * (1 - 2 * l) ^ (-(d : ℝ) / 2) :=
        mul_le_mul_of_nonneg_right hcard (by positivity)

/-- **The row tail**: `P(‖B/σ‖²_op > K + s u) ≤ e^{-u}` for every real `u`. -/
theorem rowMatrix_energy_tail {s2 : ℝ} (hs2 : 0 < s2) (hcov : SphCovBound D₀ s2) (hd : 0 < d)
    (h : Fin d → ℝ) {n : ℕ} (u : ℝ) :
    (Measure.pi fun _ : Fin n => sphTiltLaw D₀ h).real
      {x | matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u <
        ‖entryMatrix (sphRow D₀ s2 h) x‖ ^ 2} ≤ exp (-u) := by
  haveI := isProbabilityMeasure_sphTiltLaw hball h
  have hη0 : (0 : ℝ) < 1 / 30 := by norm_num
  have hη1 : (1 / 30 : ℝ) < 1 := by norm_num
  have hl0 : (0 : ℝ) ≤ 19 / 80 := by norm_num
  have hl : (19 / 80 : ℝ) < 1 / 2 := by norm_num
  have heq := matrixEnergy_mgf_bound_eq (n := n) hd
  have ht : 0 ≤ 19 / 80 * d * (1 - 1 / 30 : ℝ) ^ 2 := by positivity
  obtain ⟨hint, hle⟩ := integral_exp_opNorm_sq_rowMatrix_le hball hs2 hcov hd h (n := n)
    hη0 hη1 hl0 hl
  have htail := measureReal_lt_le_of_integral_exp_le ht hint hle
    (matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u)
  rw [heq, ← exp_add] at htail
  refine htail.trans (le_of_eq ?_)
  congr 1
  have hts := matrixEnergy_rate_mul_S hd
  linear_combination (-u) * hts

/-- **The σ²-scaled Lemma 9 tail of every tilt** (the interface `SphTrainTail` of
`Sphere/Theorem`), from the covariance condition. -/
theorem sphTrainTail_of_cov {s2 : ℝ} (hs2 : 0 < s2) (hcov : SphCovBound D₀ s2) (hd : 0 < d)
    (n : ℕ) (h : Fin d → ℝ) : SphTrainTail s2 n (sphMean D₀ h) (sphTiltLaw D₀ h) := by
  intro u hu
  have hsq : Real.sqrt s2 ^ 2 = s2 := Real.sq_sqrt hs2.le
  have hsqpos : 0 < Real.sqrt s2 := Real.sqrt_pos.2 hs2
  have hscale : ∀ x : Fin n → EuclideanSpace ℝ (Fin d),
      ‖entryMatrix (fun i k (x : Fin n → EuclideanSpace ℝ (Fin d)) => x i k - sphMean D₀ h k) x‖ ^ 2
        = s2 * ‖entryMatrix (sphRow D₀ s2 h) x‖ ^ 2 := by
    intro x
    have e : entryMatrix (fun i k (x : Fin n → EuclideanSpace ℝ (Fin d)) =>
        x i k - sphMean D₀ h k) x = Real.sqrt s2 • entryMatrix (sphRow D₀ s2 h) x := by
      ext i k
      simp only [entryMatrix, Matrix.smul_apply, Matrix.of_apply, sphRow, smul_eq_mul]
      field_simp
    rw [e, norm_smul, mul_pow, Real.norm_eq_abs, abs_of_pos hsqpos, hsq]
  have hset : {x : Fin n → EuclideanSpace ℝ (Fin d) | s2 * matrixEnergyK ((n : ℝ) / d)
      + s2 * matrixEnergyS d * u < ‖entryMatrix (fun i k (x : Fin n → EuclideanSpace ℝ (Fin d)) =>
        x i k - sphMean D₀ h k) x‖ ^ 2}
      = {x | matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u <
          ‖entryMatrix (sphRow D₀ s2 h) x‖ ^ 2} := by
    ext x
    simp only [Set.mem_setOf_eq, hscale]
    constructor
    · intro hx
      by_contra hcon
      push_neg at hcon
      nlinarith [mul_le_mul_of_nonneg_left hcon hs2.le]
    · intro hx
      nlinarith [mul_lt_mul_of_pos_left hx hs2]
  rw [hset]
  exact rowMatrix_energy_tail hball hs2 hcov hd h u

end Rows

/-! ### The lower bound on spherical tilt families with only the hypotheses on the base -/

section Main

variable {D₀ : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D₀]
  {n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The lower bound on spherical tilt families.** Let `D₀` be a law on the unit sphere of `ℝ^d`
whose conjugate priors `π_κ ∝ e^{-κΛ₀}` are proper and whose tilts all satisfy
`Cov_{D_h} ⪯ (σ²/d) I` with `σ² ≥ 1`.
In Theorem 3's regime with the threshold `sphThreshold` (Theorem 3's threshold at curvature
`σ⁴H`, capped by `β/(8σ²)`), every measurable proper learner that is `ε`-accurate at every tilt
satisfies, for every direction and every real `τ`,
`c₁^σ · n/(1 + (τ/ε)²) ≤ E_{h∼π_κ} Q_{D_h}(X + τG)` with `κ = nativeKappa b B r ε` and
`c₁^σ = sphLowerConstant` (Theorem 3's lower constant at Lipschitz constant `σL`). -/
theorem spherical_tilt_loss_information_law_of_cov (hsph : ∀ᵐ z ∂D₀, ‖z‖ = 1)
    (hproper : ∀ κ : ℝ, 0 < κ → Integrable (sphWeight D₀ κ))
    {s2 : ℝ} (hs2 : 1 ≤ s2) (hcov : SphCovBound D₀ s2)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg cm cp ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε) (hε0 : ε ≤ sphThreshold a b B r H cm cp s2)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ h : Fin d → ℝ, ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (sphTiltLaw D₀ h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => sphTiltLaw D₀ h).prod μR))
        ≤ nativePopulationObjective g φ (sphTiltLaw D₀ h) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    sphLowerConstant a b B r L cm cp s2 * (n / (1 + (τ / ε) ^ 2))
      ≤ ∫ h, designNoisyInformation Q μR μG φ A Gf τ (sphTiltLaw D₀ h)
          ∂(sphPrior D₀ (nativeKappa b B r ε)) := by
  have hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1 := by filter_upwards [hsph] with z hz; exact hz.le
  have hr := hg.two_le
  have hb := hφ.slope_pos
  have hB := hg.B_pos
  have hH := hφ.curv_nonneg
  have hs20 : (0 : ℝ) ≤ s2 := by linarith
  have hHs : 0 ≤ s2 * s2 * H := by positivity
  have hε1 : ε ≤ mainThreshold a b B r (s2 * s2 * H) cm cp := hε0.trans (min_le_left _ _)
  obtain ⟨hn, h32, -⟩ := main_recipe_orders (L := Real.sqrt s2 * L) hr hg.a_pos hb hB
    hHs hcm hcp hε hε1 hn1 hn2 hdim
  have hd : 0 < d := by omega
  exact spherical_tilt_loss_information_law μR μG hsph hproper hs2 hcov hφ hφm hg hgm hcm hcp
    hε hε0 hn1 hn2 hdim (fun h => sphTrainTail_of_cov hball (by linarith) hcov hd n h) hA hA1
    hacc hGf hGlaw Q τ

end Main

end LossOnlyTraceability.Sphere


==> anc/lean/LossOnlyTraceability/Sphere/SigmaLower.lean <==
import LossOnlyTraceability.Sphere.Proper

/-! Spherical tilt families: the covariance condition forces `σ² ≥ 1`.

On the unit sphere, under the interior condition, the log-partition function `Λ₀` is continuous
and coercive (`Λ₀(h) ≥ ln p + δ‖h‖`), so it has a global minimizer `h*`. There `∇Λ₀(h*) = μ_{h*} = 0`,
hence `tr Cov_{h*} = 1 − ‖μ_{h*}‖² = 1`. The covariance condition gives `tr Cov_{h*} ≤ d · σ²/d = σ²`.
So the hypothesis `1 ≤ σ²` of the lower bound on spherical tilt families is no restriction
(`one_le_of_sphCovBound`). -/

noncomputable section

namespace LossOnlyTraceability.Sphere

open MeasureTheory ProbabilityTheory Filter Topology
open scoped BigOperators InnerProductSpace ENNReal

variable {d : ℕ} {D₀ : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D₀]

/-- Coercivity of `Λ₀` under the interior condition. -/
theorem logPartition_ge_of_interior (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1) (hd : 0 < d) {δ p : ℝ}
    (hI : SphInterior D₀ δ p) (v : EuclideanSpace ℝ (Fin d)) :
    Real.log p + δ * ‖v‖ ≤ sphLogPartition D₀ (WithLp.ofLp v) := by
  have hp := hI.2.1
  have h1 := sphPartition_ge_of_interior hball hd hI (WithLp.ofLp v)
  rw [WithLp.toLp_ofLp] at h1
  have hpos : 0 < p * Real.exp (δ * ‖v‖) := mul_pos hp (Real.exp_pos _)
  have h2 := Real.log_le_log hpos h1
  rw [Real.log_mul hp.ne' (Real.exp_pos _).ne', Real.log_exp] at h2
  exact h2

theorem norm_le_norm_toLp (h : Fin d → ℝ) :
    ‖h‖ ≤ ‖(WithLp.toLp 2 h : EuclideanSpace ℝ (Fin d))‖ :=
  (pi_norm_le_iff_of_nonneg (norm_nonneg _)).2 fun i => PiLp.norm_apply_le (WithLp.toLp 2 h) i

/-- Under the interior condition `Λ₀` has a global minimizer. -/
theorem exists_logPartition_min (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1) (hd : 0 < d) {δ p : ℝ}
    (hI : SphInterior D₀ δ p) :
    ∃ h : Fin d → ℝ, ∀ h' : Fin d → ℝ, sphLogPartition D₀ h ≤ sphLogPartition D₀ h' := by
  have hlow : ∀ h : Fin d → ℝ, Real.log p + δ * ‖h‖ ≤ sphLogPartition D₀ h := by
    intro h
    have h1 := logPartition_ge_of_interior hball hd hI (WithLp.toLp 2 h)
    rw [WithLp.ofLp_toLp] at h1
    have h2 := mul_le_mul_of_nonneg_left (norm_le_norm_toLp h) hI.1.le
    linarith
  have hn := tendsto_norm_cocompact_atTop (E := Fin d → ℝ)
  have h3 := tendsto_atTop_add_const_left _ (Real.log p) (hn.const_mul_atTop hI.1)
  have hlim := tendsto_atTop_mono hlow h3
  exact (continuous_sphLogPartition hball).exists_forall_le hlim

/-- At a global minimizer of `Λ₀` the tilted mean vanishes. -/
theorem sphMean_eq_zero_of_min (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1) {h : Fin d → ℝ}
    (hmin : ∀ h' : Fin d → ℝ, sphLogPartition D₀ h ≤ sphLogPartition D₀ h') (k : Fin d) :
    sphMean D₀ h k = 0 := by
  have hder := hasDerivAt_sphLogPartition hball h (Pi.single k 1)
  have hloc : IsLocalMin (fun s : ℝ => sphLogPartition D₀ (h + s • Pi.single k 1)) 0 := by
    refine Filter.Eventually.of_forall fun s => ?_
    have h0 : h + (0 : ℝ) • (Pi.single k 1 : Fin d → ℝ) = h := by
      rw [zero_smul, add_zero]
    show sphLogPartition D₀ (h + (0 : ℝ) • Pi.single k 1) ≤
      sphLogPartition D₀ (h + s • Pi.single k 1)
    rw [h0]
    exact hmin _
  have hz := hloc.hasDerivAt_eq_zero hder
  have hs : (fun z : EuclideanSpace ℝ (Fin d) => sdot (Pi.single k 1) z) = fun z => z k := by
    funext z
    exact sdot_single k z
  rw [hs] at hz
  rw [sphMean_apply]
  exact hz

omit [IsProbabilityMeasure D₀] in
/-- The trace of every tilted covariance is at most `σ²` under the covariance condition. -/
theorem sum_sphCov_diag_le (hd : 0 < d) {s2 : ℝ} (hcov : SphCovBound D₀ s2) (h : Fin d → ℝ) :
    ∑ k, sphCov D₀ h k k ≤ s2 := by
  have hdiag : ∀ k, sphCov D₀ h k k ≤ s2 / d := by
    intro k
    have h1 := hcov h (Pi.single k 1)
    have hL : sphCovForm D₀ h (Pi.single k 1) = sphCov D₀ h k k := by
      unfold sphCovForm
      rw [Finset.sum_eq_single k (fun j _ hj => by simp [hj])
        (fun hk => absurd (Finset.mem_univ k) hk)]
      rw [Finset.sum_eq_single k (fun l _ hl => by simp [hl])
        (fun hk => absurd (Finset.mem_univ k) hk)]
      simp
    have hR : ∑ j, (Pi.single k (1 : ℝ) : Fin d → ℝ) j ^ 2 = 1 := by
      rw [Finset.sum_eq_single k (fun j _ hj => by simp [hj])
        (fun hk => absurd (Finset.mem_univ k) hk)]
      simp
    rw [hL, hR, mul_one] at h1
    exact h1
  have hd' : (d : ℝ) ≠ 0 := Nat.cast_ne_zero.2 hd.ne'
  calc ∑ k, sphCov D₀ h k k ≤ ∑ _k : Fin d, s2 / d := Finset.sum_le_sum fun k _ => hdiag k
    _ = s2 := by
      rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
      field_simp

/-- **The covariance condition forces `σ² ≥ 1`** for a base on the unit sphere with the
interior condition. -/
theorem one_le_of_sphCovBound (hd : 0 < d) (hsph : ∀ᵐ z ∂D₀, ‖z‖ = 1) {δ p : ℝ}
    (hI : SphInterior D₀ δ p) {s2 : ℝ} (hcov : SphCovBound D₀ s2) : 1 ≤ s2 := by
  have hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1 := by
    filter_upwards [hsph] with z hz
    exact hz.le
  obtain ⟨h, hmin⟩ := exists_logPartition_min hball hd hI
  have htr := sum_sphCov_diag hsph h
  have hsum0 : ∑ k, sphMean D₀ h k ^ 2 = 0 :=
    Finset.sum_eq_zero fun k _ => by rw [sphMean_eq_zero_of_min hball hmin k]; ring
  rw [hsum0, sub_zero] at htr
  have hle := sum_sphCov_diag_le hd hcov h
  rw [htr] at hle
  exact hle

end LossOnlyTraceability.Sphere


==> anc/lean/LossOnlyTraceability/Sphere/SignCube.lean <==
import LossOnlyTraceability.Sphere.Proper

/-! An instance of spherical tilt families: the uniform law on the sign cube `{±1/√d}^d`.

`signCubeLaw d` is the uniform law on `{±1/√d}^d`, built as the image of the product of the
two-point laws `(δ_{1/√d} + δ_{-1/√d})/2`. It satisfies the three hypotheses of
`spherical_tilt_loss_information_law_of_interior`:
* it lies on the unit sphere (`signCubeLaw_sphere`);
* it satisfies the interior condition with `δ = 1/√d` and `p = 2^{-d}` (`signCubeLaw_interior`);
* it satisfies the covariance condition with `σ² = 1` (`signCubeLaw_covBound`), because its
  tilts have the diagonal covariance `diag(1/d − μ_{h,k}²)` (`sphCov_signCubeLaw`).

At `σ² = 1` the threshold and the lower constant of the lower bound on spherical tilt families
are those of Theorem 3 (`sphThreshold_one`, `sphLowerConstant_one`).
`signCube_tilt_loss_information_law` is the resulting statement. The sign cube is a product law,
so this instance shows that the hypotheses of the spherical lower bound can be met; it is not a
non-product instance. -/

noncomputable section

namespace LossOnlyTraceability.Sphere

open MeasureTheory ProbabilityTheory Filter LossOnlyTraceability.TiltFamily
open scoped BigOperators InnerProductSpace ENNReal

variable {d : ℕ}

section SignCube

/-- The level `1/√d` of the sign cube. -/
def cubeLevel (d : ℕ) : ℝ := 1 / Real.sqrt d

theorem cubeLevel_mul_self (d : ℕ) : cubeLevel d * cubeLevel d = 1 / (d : ℝ) := by
  unfold cubeLevel
  rw [div_mul_div_comm, one_mul, Real.mul_self_sqrt (Nat.cast_nonneg d)]

theorem cubeLevel_pos (hd : 0 < d) : 0 < cubeLevel d := by
  have : (0 : ℝ) < d := by exact_mod_cast hd
  exact div_pos one_pos (Real.sqrt_pos.2 this)

/-- The two-point law `(δ_{1/√d} + δ_{-1/√d})/2` on `ℝ`. -/
def cubeCoord (d : ℕ) : Measure ℝ :=
  (2 : ℝ≥0∞)⁻¹ • (Measure.dirac (cubeLevel d) + Measure.dirac (-cubeLevel d))

instance isProbabilityMeasure_cubeCoord : IsProbabilityMeasure (cubeCoord d) := by
  constructor
  simp only [cubeCoord, Measure.smul_apply, Measure.add_apply, measure_univ, smul_eq_mul]
  rw [one_add_one_eq_two, ENNReal.inv_mul_cancel (by norm_num) (by norm_num)]

/-- The uniform law on the sign cube `{±1/√d}^d`, as a law on `ℝ^d`. -/
def signCubeLaw (d : ℕ) : Measure (EuclideanSpace ℝ (Fin d)) :=
  (Measure.pi fun _ : Fin d => cubeCoord d).map (MeasurableEquiv.toLp 2 (Fin d → ℝ))

instance isProbabilityMeasure_signCubeLaw : IsProbabilityMeasure (signCubeLaw d) :=
  Measure.isProbabilityMeasure_map (MeasurableEquiv.toLp 2 (Fin d → ℝ)).measurable.aemeasurable

theorem integral_cubeCoord (f : ℝ → ℝ) :
    ∫ y, f y ∂(cubeCoord d) = (f (cubeLevel d) + f (-cubeLevel d)) / 2 := by
  unfold cubeCoord
  rw [integral_smul_measure, integral_add_measure (integrable_dirac enorm_lt_top)
    (integrable_dirac enorm_lt_top), integral_dirac, integral_dirac]
  simp only [ENNReal.toReal_inv, ENNReal.toReal_ofNat, smul_eq_mul]
  ring

/-- Integrals of product functions under the sign cube factorize. -/
theorem integral_signCubeLaw_prod (g : Fin d → ℝ → ℝ) :
    ∫ z, ∏ l, g l (z l) ∂(signCubeLaw d) = ∏ l, ∫ y, g l y ∂(cubeCoord d) := by
  unfold signCubeLaw
  rw [integral_map_equiv]
  exact integral_fintype_prod_eq_prod (fun l => g l)

theorem exp_sdot_eq_prod (h : Fin d → ℝ) (z : EuclideanSpace ℝ (Fin d)) :
    Real.exp (sdot h z) = ∏ l, Real.exp (h l * z l) := by
  unfold sdot
  exact Real.exp_sum _ _

/-- The partition function `c(t) = E e^{tY}` of one coordinate. -/
def cubePart (d : ℕ) (t : ℝ) : ℝ := ∫ y, Real.exp (t * y) ∂(cubeCoord d)

theorem cubePart_pos (t : ℝ) : 0 < cubePart d t := by
  unfold cubePart
  rw [integral_cubeCoord]
  positivity

/-- The tilted expectation `E[φ(Y) e^{tY}]/c(t)` of one coordinate. -/
def cubeRatio (d : ℕ) (t : ℝ) (φ : ℝ → ℝ) : ℝ :=
  (∫ y, φ y * Real.exp (t * y) ∂(cubeCoord d)) / cubePart d t

/-- The tilted mean of one coordinate. -/
def cubeMean (d : ℕ) (t : ℝ) : ℝ := cubeRatio d t fun y => y

theorem cubeRatio_one (t : ℝ) : cubeRatio d t (fun _ => 1) = 1 := by
  unfold cubeRatio
  simp only [one_mul]
  exact div_self (cubePart_pos t).ne'

theorem cubeRatio_sq (t : ℝ) : cubeRatio d t (fun y => y * y) = 1 / (d : ℝ) := by
  have hc := cubePart_pos (d := d) t
  unfold cubeRatio
  rw [div_eq_iff hc.ne']
  unfold cubePart
  simp only [integral_cubeCoord]
  rw [← cubeLevel_mul_self d]
  ring

theorem sphPartition_signCubeLaw (h : Fin d → ℝ) :
    sphPartition (signCubeLaw d) h = ∏ l, cubePart d (h l) := by
  unfold sphPartition cubePart
  simp_rw [exp_sdot_eq_prod]
  exact integral_signCubeLaw_prod (fun l y => Real.exp (h l * y))

/-- Tilted expectations of product functions factorize. -/
theorem sphExp_signCubeLaw_prod (φ : Fin d → ℝ → ℝ) (h : Fin d → ℝ) :
    sphExp (signCubeLaw d) (fun z => ∏ l, φ l (z l)) h = ∏ l, cubeRatio d (h l) (φ l) := by
  unfold sphExp sphMoment cubeRatio
  rw [sphPartition_signCubeLaw, Finset.prod_div_distrib]
  congr 1
  simp_rw [exp_sdot_eq_prod, ← Finset.prod_mul_distrib]
  exact integral_signCubeLaw_prod (fun l y => φ l y * Real.exp (h l * y))

theorem sphMean_signCubeLaw (h : Fin d → ℝ) (j : Fin d) :
    sphMean (signCubeLaw d) h j = cubeMean d (h j) := by
  rw [sphMean_apply]
  have hrep : (fun z : EuclideanSpace ℝ (Fin d) => z j) =
      fun z => ∏ l, if l = j then z l else 1 := by
    funext z
    simp only [Finset.prod_ite_eq', Finset.mem_univ, if_true]
  rw [hrep]
  refine (sphExp_signCubeLaw_prod (fun l (y : ℝ) => if l = j then y else 1) h).trans ?_
  rw [Finset.prod_eq_single j]
  · simp only [if_true]
    rfl
  · intro l _ hl
    simp only [hl, if_false]
    exact cubeRatio_one (h l)
  · intro hj
    exact absurd (Finset.mem_univ j) hj

theorem sphExp_signCubeLaw_mul (h : Fin d → ℝ) (j k : Fin d) :
    sphExp (signCubeLaw d) (fun z => z j * z k) h =
      if j = k then 1 / (d : ℝ) else cubeMean d (h j) * cubeMean d (h k) := by
  have hrep : (fun z : EuclideanSpace ℝ (Fin d) => z j * z k) =
      fun z => ∏ l, (if l = j then z l else 1) * (if l = k then z l else 1) := by
    funext z
    simp only [Finset.prod_mul_distrib, Finset.prod_ite_eq', Finset.mem_univ, if_true]
  rw [hrep]
  refine (sphExp_signCubeLaw_prod
    (fun l (y : ℝ) => (if l = j then y else 1) * (if l = k then y else 1)) h).trans ?_
  split_ifs with hjk
  · subst hjk
    rw [Finset.prod_eq_single j]
    · simp only [if_true]
      exact cubeRatio_sq (h j)
    · intro l _ hl
      simp only [hl, if_false, mul_one]
      exact cubeRatio_one (h l)
    · intro hj
      exact absurd (Finset.mem_univ j) hj
  · have hpt : ∀ l, cubeRatio d (h l)
        (fun y => (if l = j then y else 1) * (if l = k then y else 1)) =
        (if l = j then cubeMean d (h l) else 1) * (if l = k then cubeMean d (h l) else 1) := by
      intro l
      by_cases hlj : l = j
      · subst hlj
        simp only [hjk, if_true, if_false, mul_one]
        rfl
      · by_cases hlk : l = k
        · subst hlk
          simp only [hlj, if_true, if_false, one_mul]
          rfl
        · simp only [hlj, hlk, if_false, mul_one]
          exact cubeRatio_one (h l)
    rw [Finset.prod_congr rfl fun l _ => hpt l, Finset.prod_mul_distrib, Finset.prod_ite_eq',
      Finset.prod_ite_eq']
    simp only [Finset.mem_univ, if_true]

/-- The tilted covariance of the sign cube is diagonal, `Cov_h = diag(1/d − μ_{h,k}²)`. -/
theorem sphCov_signCubeLaw (h : Fin d → ℝ) (j k : Fin d) :
    sphCov (signCubeLaw d) h j k = if j = k then 1 / (d : ℝ) - cubeMean d (h j) ^ 2 else 0 := by
  unfold sphCov
  rw [sphExp_signCubeLaw_mul, sphMean_signCubeLaw, sphMean_signCubeLaw]
  split_ifs with hjk
  · subst hjk
    ring
  · ring

/-- **The covariance condition with `σ² = 1`** for the sign cube. -/
theorem signCubeLaw_covBound : SphCovBound (signCubeLaw d) 1 := by
  intro h θ
  unfold sphCovForm
  simp_rw [sphCov_signCubeLaw, mul_ite, mul_zero, Finset.sum_ite_eq, Finset.mem_univ, if_true]
  rw [Finset.mul_sum]
  refine Finset.sum_le_sum fun j _ => ?_
  have h0 : 0 ≤ θ j * θ j * cubeMean d (h j) ^ 2 := mul_nonneg (mul_self_nonneg _) (sq_nonneg _)
  nlinarith

theorem cubeCoord_sq_ae : ∀ᵐ y ∂(cubeCoord d), (y : ℝ) * y = 1 / (d : ℝ) := by
  unfold cubeCoord
  refine Measure.ae_smul_measure (ae_add_measure_iff.2 ⟨?_, ?_⟩) _
  · rw [ae_dirac_eq]
    exact Filter.eventually_pure.2 (cubeLevel_mul_self d)
  · rw [ae_dirac_eq]
    exact Filter.eventually_pure.2 (by rw [neg_mul_neg]; exact cubeLevel_mul_self d)

/-- The sign cube lies on the unit sphere. -/
theorem signCubeLaw_sphere (hd : 0 < d) : ∀ᵐ z ∂(signCubeLaw d), ‖z‖ = 1 := by
  unfold signCubeLaw
  rw [(MeasurableEquiv.toLp 2 (Fin d → ℝ)).measurableEmbedding.ae_map_iff]
  have hall : ∀ᵐ x ∂(Measure.pi fun _ : Fin d => cubeCoord d), ∀ l, x l * x l = 1 / (d : ℝ) :=
    ae_all_iff.2 fun l => (Measure.tendsto_eval_ae_ae (μ := fun _ : Fin d => cubeCoord d)
      (i := l)).eventually (cubeCoord_sq_ae (d := d))
  filter_upwards [hall] with x hx
  have hd' : (d : ℝ) ≠ 0 := Nat.cast_ne_zero.2 hd.ne'
  have hterm : ∀ l, ‖(MeasurableEquiv.toLp 2 (Fin d → ℝ) x) l‖ ^ 2 = 1 / (d : ℝ) := fun l => by
    rw [Real.norm_eq_abs, sq_abs, sq]
    exact hx l
  rw [EuclideanSpace.norm_eq, Finset.sum_congr rfl fun l _ => hterm l, Finset.sum_const,
    Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, mul_one_div_cancel hd', Real.sqrt_one]

theorem cubeCoord_singleton_ge {x : ℝ} (hx : x = cubeLevel d ∨ x = -cubeLevel d) :
    (2 : ℝ≥0∞)⁻¹ ≤ cubeCoord d {x} := by
  unfold cubeCoord
  rw [Measure.smul_apply, Measure.add_apply, smul_eq_mul]
  rcases hx with rfl | rfl
  · rw [Measure.dirac_apply_of_mem (Set.mem_singleton _)]
    exact le_mul_of_one_le_right' le_self_add
  · rw [Measure.dirac_apply_of_mem (Set.mem_singleton (-cubeLevel d))]
    exact le_mul_of_one_le_right' le_add_self

/-- The vertex of the sign cube in the orthant of `u`. -/
def cubeSign (d : ℕ) (u : EuclideanSpace ℝ (Fin d)) : Fin d → ℝ :=
  fun l => if 0 ≤ u l then cubeLevel d else -cubeLevel d

theorem cubeLevel_le_inner (hd : 0 < d) {u : EuclideanSpace ℝ (Fin d)} (hu : ‖u‖ = 1) :
    cubeLevel d ≤ ⟪u, (MeasurableEquiv.toLp 2 (Fin d → ℝ) (cubeSign d u))⟫_ℝ := by
  have ha := cubeLevel_pos hd
  have hsum : ∑ l, u l ^ 2 = 1 := by
    have h1 := EuclideanSpace.norm_eq u
    rw [hu] at h1
    have h0 : 0 ≤ ∑ l, ‖u l‖ ^ 2 := Finset.sum_nonneg fun l _ => sq_nonneg _
    have h2 : ∑ l, ‖u l‖ ^ 2 = 1 := by
      have := congrArg (· ^ 2) h1
      simp only [one_pow, Real.sq_sqrt h0] at this
      exact this.symm
    simpa only [Real.norm_eq_abs, sq_abs] using h2
  have habs : ∀ l, u l ^ 2 ≤ |u l| := by
    intro l
    have hle : u l ^ 2 ≤ 1 :=
      hsum ▸ Finset.single_le_sum (fun i _ => sq_nonneg (u i)) (Finset.mem_univ l)
    have h1 : |u l| ≤ 1 := (sq_le_one_iff_abs_le_one (u l)).1 hle
    rw [← sq_abs]
    nlinarith [abs_nonneg (u l)]
  have hterm : ∀ l, cubeLevel d * u l ^ 2 ≤ u l * cubeSign d u l := by
    intro l
    unfold cubeSign
    split_ifs with h0
    · have := habs l
      rw [abs_of_nonneg h0] at this
      nlinarith
    · have := habs l
      rw [abs_of_neg (lt_of_not_ge h0)] at this
      nlinarith
  rw [real_inner_eq_sum_apply]
  calc cubeLevel d = cubeLevel d * ∑ l, u l ^ 2 := by rw [hsum, mul_one]
    _ = ∑ l, cubeLevel d * u l ^ 2 := Finset.mul_sum _ _ _
    _ ≤ ∑ l, u l * cubeSign d u l := Finset.sum_le_sum fun l _ => hterm l

/-- **The interior condition** for the sign cube, with `δ = 1/√d` and `p = 2^{-d}`. -/
theorem signCubeLaw_interior (hd : 0 < d) :
    SphInterior (signCubeLaw d) (cubeLevel d) ((1 / 2) ^ d) := by
  refine ⟨cubeLevel_pos hd, by positivity, fun u hu => ?_⟩
  set S := {z : EuclideanSpace ℝ (Fin d) | cubeLevel d ≤ ⟪u, z⟫_ℝ} with hS
  have hbox : (Set.univ.pi fun l => ({cubeSign d u l} : Set ℝ)) ⊆
      (MeasurableEquiv.toLp 2 (Fin d → ℝ)) ⁻¹' S := by
    intro x hx
    have hxs : x = cubeSign d u := funext fun l => by
      simpa using hx l (Set.mem_univ l)
    rw [Set.mem_preimage, hxs, hS, Set.mem_setOf_eq]
    exact cubeLevel_le_inner hd hu
  have hsgn : ∀ l, cubeSign d u l = cubeLevel d ∨ cubeSign d u l = -cubeLevel d := by
    intro l
    unfold cubeSign
    split_ifs
    · exact Or.inl rfl
    · exact Or.inr rfl
  have hmass : ((2 : ℝ≥0∞)⁻¹) ^ d ≤ signCubeLaw d S := by
    calc ((2 : ℝ≥0∞)⁻¹) ^ d = ∏ _l : Fin d, (2 : ℝ≥0∞)⁻¹ := by
          rw [Finset.prod_const, Finset.card_univ, Fintype.card_fin]
      _ ≤ ∏ l, cubeCoord d {cubeSign d u l} :=
          Finset.prod_le_prod' fun l _ => cubeCoord_singleton_ge (hsgn l)
      _ = (Measure.pi fun _ : Fin d => cubeCoord d)
            (Set.univ.pi fun l => ({cubeSign d u l} : Set ℝ)) := by
          rw [Measure.pi_pi]
      _ ≤ (Measure.pi fun _ : Fin d => cubeCoord d)
            ((MeasurableEquiv.toLp 2 (Fin d → ℝ)) ⁻¹' S) := measure_mono hbox
      _ ≤ signCubeLaw d S :=
          Measure.le_map_apply (MeasurableEquiv.toLp 2 (Fin d → ℝ)).measurable.aemeasurable S
  have hconv : ((1 : ℝ) / 2) ^ d = (((2 : ℝ≥0∞)⁻¹) ^ d).toReal := by
    rw [ENNReal.toReal_pow, ENNReal.toReal_inv, ENNReal.toReal_ofNat, one_div]
  rw [hconv]
  exact ENNReal.toReal_mono (measure_ne_top _ _) hmass

/-- At `σ² = 1` the threshold `sphThreshold` of the spherical lower bound is Theorem 3's threshold. -/
theorem sphThreshold_one (a b B r H cm cp : ℝ) :
    sphThreshold a b B r H cm cp 1 = mainThreshold a b B r H cm cp := by
  unfold sphThreshold
  simp only [one_mul, mul_one]
  exact min_eq_left (by unfold mainThreshold; exact (min_le_left _ _).trans (min_le_right _ _))

/-- At `σ² = 1` the lower constant `sphLowerConstant` of the spherical lower bound is Theorem 3's
lower constant. -/
theorem sphLowerConstant_one (a b B r L cm cp : ℝ) :
    sphLowerConstant a b B r L cm cp 1 = mainLowerConstant a b B r L cm cp := by
  unfold sphLowerConstant
  rw [Real.sqrt_one, one_mul]

end SignCube

section Main

variable {n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The spherical lower bound at the sign cube** (`σ² = 1`): with Theorem 3's threshold and lower
constant, for the tilts of the uniform law on `{±1/√d}^d` under the conjugate prior. -/
theorem signCube_tilt_loss_information_law
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg cm cp ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε) (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ h : Fin d → ℝ, ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (sphTiltLaw (signCubeLaw d) h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => sphTiltLaw (signCubeLaw d) h).prod μR))
        ≤ nativePopulationObjective g φ (sphTiltLaw (signCubeLaw d) h) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2))
      ≤ ∫ h, designNoisyInformation Q μR μG φ A Gf τ (sphTiltLaw (signCubeLaw d) h)
          ∂(sphPrior (signCubeLaw d) (nativeKappa b B r ε)) := by
  have hr := hg.two_le
  have hb := hφ.slope_pos
  have hB := hg.B_pos
  have hH := hφ.curv_nonneg
  obtain ⟨hn, h32, -⟩ := main_recipe_orders (L := L) hr hg.a_pos hb hB hH hcm hcp hε hε0
    hn1 hn2 hdim
  have hd : 0 < d := by omega
  rw [← sphLowerConstant_one]
  exact spherical_tilt_loss_information_law_of_interior μR μG (signCubeLaw_sphere hd)
    (signCubeLaw_interior hd) le_rfl signCubeLaw_covBound hφ hφm hg hgm hcm hcp hε
    (by rw [sphThreshold_one]; exact hε0) hn1 hn2 hdim hA hA1 hacc hGf hGlaw Q τ

end Main

end LossOnlyTraceability.Sphere


==> anc/lean/LossOnlyTraceability/Sphere/Stein.lean <==
import LossOnlyTraceability.Sphere.Prior
import Mathlib.Probability.Independence.Integration

/-! Spherical tilt families: the conjugate-prior Stein identity.

For a law `D₀` on the unit ball, `κ > 0` with a proper conjugate prior `π_κ`, and every
measurable map `g` of `n` points into the unit ball,

  `E_{h∼π_κ} E_{x∼D_h^n} ⟪g(x), ∑_i (x_i − μ_h)⟫ = κ E_{h∼π_κ} E_{x∼D_h^n} ⟪g(x), μ_h⟫`

(`sph_stein`). No product structure of `D₀` is used. The proof writes the joint law of `(h, x)`
as the density `e^{∑_i h·x_i − (n+κ)Λ₀(h)}` against `dh ⊗ D₀^n` (`pi_withDensity_const`,
`sphWeight_mul_sphLik`), swaps the integrals (Fubini), and for almost every `x` integrates by
parts in the `k`-th coordinate of `h` (`integral_deriv_coord_eq_zero`):
`∂_{h_k} e^{∑_i h·x_i − (n+κ)Λ₀(h)} = (∑_i x_{i,k} − (n+κ) μ_{h,k}) e^{…}`. -/

noncomputable section

namespace LossOnlyTraceability.Sphere

open MeasureTheory ProbabilityTheory Filter Topology
open scoped BigOperators InnerProductSpace ENNReal NNReal

variable {d : ℕ}

/-! ### Products of densities -/

section PiDensity

/-- `⊗_i (f·μ) = (∏_i f(x_i)) · ⊗_i μ` for a probability law `μ`. -/
theorem pi_withDensity_const {ι : Type*} [Fintype ι] {α : Type*} [MeasurableSpace α]
    (μ : Measure α) [IsProbabilityMeasure μ] {f : α → ℝ≥0∞} (hf : Measurable f)
    [SigmaFinite (μ.withDensity f)] :
    Measure.pi (fun _ : ι => μ.withDensity f)
      = (Measure.pi fun _ : ι => μ).withDensity (fun x => ∏ i, f (x i)) := by
  refine Measure.pi_eq fun s hs => ?_
  rw [withDensity_apply _ (MeasurableSet.univ_pi hs),
    ← lintegral_indicator (MeasurableSet.univ_pi hs)]
  have hpt : (Set.univ.pi s).indicator (fun x : ι → α => ∏ i, f (x i))
      = fun x => ∏ i, (s i).indicator f (x i) := by
    funext x
    by_cases hx : x ∈ Set.univ.pi s
    · rw [Set.indicator_of_mem hx]
      refine Finset.prod_congr rfl fun i _ => ?_
      rw [Set.indicator_of_mem (hx i (Set.mem_univ i))]
    · rw [Set.indicator_of_notMem hx]
      rw [Set.mem_univ_pi] at hx
      push_neg at hx
      obtain ⟨i, hi⟩ := hx
      exact (Finset.prod_eq_zero (Finset.mem_univ i) (Set.indicator_of_notMem hi _)).symm
  rw [hpt]
  have hind := iIndepFun_pi (μ := fun _ : ι => μ) (X := fun i a => (s i).indicator f a)
    (fun i => (hf.indicator (hs i)).aemeasurable)
  rw [lintegral_prod_eq_prod_lintegral_of_indepFun Finset.univ _ hind
    (fun i => (hf.indicator (hs i)).comp (measurable_pi_apply i))]
  refine Finset.prod_congr rfl fun i _ => ?_
  rw [withDensity_apply _ (hs i), ← lintegral_indicator (hs i)]
  exact (measurePreserving_eval (fun _ : ι => μ) i).lintegral_comp (hf.indicator (hs i))

end PiDensity

section Likelihood

variable {D₀ : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D₀]
  (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1)
include hball

/-- The likelihood `∏_i e^{h·x_i}/Z₀(h)` of `n` points. -/
def sphLik (D₀ : Measure (EuclideanSpace ℝ (Fin d))) {n : ℕ} (h : Fin d → ℝ)
    (x : Fin n → EuclideanSpace ℝ (Fin d)) : ℝ :=
  ∏ i, sphDensity D₀ h (x i)

omit hball in
theorem sphLik_nonneg {n : ℕ} (h : Fin d → ℝ) (x : Fin n → EuclideanSpace ℝ (Fin d)) :
    0 ≤ sphLik D₀ h x := Finset.prod_nonneg fun i _ => sphDensity_nonneg h (x i)

theorem measurable_sphLik_prod {n : ℕ} :
    Measurable fun p : (Fin d → ℝ) × (Fin n → EuclideanSpace ℝ (Fin d)) =>
      sphLik D₀ p.1 p.2 := by
  unfold sphLik sphDensity
  refine Finset.measurable_prod _ fun i _ => ?_
  exact (measurable_sdot_prod.comp (measurable_fst.prodMk
    ((measurable_pi_apply i).comp measurable_snd))).exp.div
    ((continuous_sphPartition hball).measurable.comp measurable_fst)

/-- `D_h^n` is the likelihood times `D₀^n`. -/
theorem pi_sphTiltLaw_eq {n : ℕ} (h : Fin d → ℝ) :
    Measure.pi (fun _ : Fin n => sphTiltLaw D₀ h)
      = (Measure.pi fun _ : Fin n => D₀).withDensity
          (fun x => ∏ i, ENNReal.ofReal (sphDensity D₀ h (x i))) := by
  haveI : IsProbabilityMeasure (D₀.withDensity fun z => ENNReal.ofReal (sphDensity D₀ h z)) :=
    isProbabilityMeasure_sphTiltLaw hball h
  exact pi_withDensity_const D₀ (measurable_sphDensity h).ennreal_ofReal

/-- Integrals against `D_h^n` are `D₀^n`-integrals against the likelihood. -/
theorem integral_pi_sphTiltLaw {n : ℕ} (h : Fin d → ℝ)
    (Φ : (Fin n → EuclideanSpace ℝ (Fin d)) → ℝ) :
    ∫ x, Φ x ∂(Measure.pi fun _ : Fin n => sphTiltLaw D₀ h)
      = ∫ x, sphLik D₀ h x * Φ x ∂(Measure.pi fun _ : Fin n => D₀) := by
  have hmeas : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
      ∏ i, ENNReal.ofReal (sphDensity D₀ h (x i)) :=
    Finset.measurable_prod _ fun i _ =>
      (measurable_sphDensity h).ennreal_ofReal.comp (measurable_pi_apply i)
  rw [pi_sphTiltLaw_eq hball h, integral_withDensity_eq_integral_toReal_smul hmeas
    (ae_of_all _ fun x => ENNReal.prod_lt_top fun i _ => ENNReal.ofReal_lt_top)]
  refine integral_congr_ae (ae_of_all _ fun x => ?_)
  simp only [smul_eq_mul, sphLik]
  rw [ENNReal.toReal_prod]
  congr 1
  exact Finset.prod_congr rfl fun i _ => ENNReal.toReal_ofReal (sphDensity_nonneg h (x i))

theorem integral_sphLik {n : ℕ} (h : Fin d → ℝ) :
    ∫ x, sphLik D₀ h x ∂(Measure.pi fun _ : Fin n => D₀) = 1 := by
  haveI := isProbabilityMeasure_sphTiltLaw hball h
  have := integral_pi_sphTiltLaw hball (n := n) h (fun _ => 1)
  simp only [mul_one, integral_const, probReal_univ, smul_eq_mul] at this
  exact this.symm

theorem ae_pi_norm_le_one {n : ℕ} :
    ∀ᵐ x ∂(Measure.pi fun _ : Fin n => D₀), ∀ i, ‖x i‖ ≤ 1 := by
  rw [ae_all_iff]
  intro i
  exact (Measure.quasiMeasurePreserving_eval (fun _ : Fin n => D₀) i).tendsto_ae.eventually hball

/-- The posterior-type function `F(h, x) = e^{∑_i h·x_i − (n+κ)Λ₀(h)}`. -/
def sphJoint (D₀ : Measure (EuclideanSpace ℝ (Fin d))) {n : ℕ} (κ : ℝ) (h : Fin d → ℝ)
    (x : Fin n → EuclideanSpace ℝ (Fin d)) : ℝ :=
  Real.exp (∑ i, sdot h (x i) - (n + κ) * sphLogPartition D₀ h)

/-- `W_κ(h) · Lik(h, x) = e^{∑_i h·x_i − (n+κ)Λ₀(h)}`. -/
theorem sphWeight_mul_sphLik {n : ℕ} (κ : ℝ) (h : Fin d → ℝ)
    (x : Fin n → EuclideanSpace ℝ (Fin d)) :
    sphWeight D₀ κ h * sphLik D₀ h x = sphJoint D₀ κ h x := by
  have hZ := sphPartition_pos hball h
  have hρ : ∀ z, sphDensity D₀ h z = Real.exp (sdot h z - sphLogPartition D₀ h) := by
    intro z
    rw [sphDensity, Real.exp_sub, sphLogPartition, Real.exp_log hZ]
  unfold sphLik sphJoint sphWeight
  simp_rw [hρ]
  rw [← Real.exp_sum, ← Real.exp_add, Finset.sum_sub_distrib, Finset.sum_const,
    Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  congr 1
  ring

/-- **The `k`-th partial derivative of `F`.** -/
theorem hasDerivAt_sphJoint {n : ℕ} (κ : ℝ) (x : Fin n → EuclideanSpace ℝ (Fin d)) (k : Fin d)
    (h : Fin d → ℝ) :
    HasDerivAt (fun s : ℝ => sphJoint D₀ κ (h + s • Pi.single k (1 : ℝ)) x)
      ((∑ i, (x i) k - (n + κ) * sphMean D₀ h k) * sphJoint D₀ κ h x) 0 := by
  have hL := hasDerivAt_sphLogPartition hball h (Pi.single k (1 : ℝ))
  have hT : HasDerivAt (fun s : ℝ => ∑ i, sdot (h + s • Pi.single k (1 : ℝ)) (x i))
      (∑ i, (x i) k) 0 := by
    have e : (fun s : ℝ => ∑ i, sdot (h + s • Pi.single k (1 : ℝ)) (x i))
        = fun s => ∑ i, sdot h (x i) + s * ∑ i, (x i) k := by
      funext s
      simp_rw [sdot_add_smul, sdot_single]
      rw [Finset.sum_add_distrib, Finset.mul_sum]
    rw [e]
    have := ((hasDerivAt_id' (0 : ℝ)).mul_const (∑ i, (x i) k)).const_add (∑ i, sdot h (x i))
    exact this.congr_deriv (by ring)
  have := (hT.sub (hL.const_mul ((n : ℝ) + κ))).exp
  refine this.congr_deriv ?_
  simp only [Pi.sub_apply, zero_smul, add_zero, sphExp_sdot_single, sphJoint]
  ring

omit hball in
theorem sphJoint_pos {n : ℕ} (κ : ℝ) (h : Fin d → ℝ) (x : Fin n → EuclideanSpace ℝ (Fin d)) :
    0 < sphJoint D₀ κ h x := Real.exp_pos _

theorem measurable_sphJoint_prod {n : ℕ} (κ : ℝ) :
    Measurable fun p : (Fin d → ℝ) × (Fin n → EuclideanSpace ℝ (Fin d)) =>
      sphJoint D₀ κ p.1 p.2 := by
  unfold sphJoint
  refine Measurable.exp ((Finset.measurable_sum _ fun i _ => ?_).sub
    (measurable_const.mul ((continuous_sphLogPartition hball).measurable.comp measurable_fst)))
  exact measurable_sdot_prod.comp (measurable_fst.prodMk
    ((measurable_pi_apply i).comp measurable_snd))

/-- `F` is integrable on `ℝ^d × (ℝ^d)^n` against `dh ⊗ D₀^n`: its `x`-integral is `W_κ(h)`. -/
theorem integrable_sphJoint {n : ℕ} {κ : ℝ} (hW : Integrable (sphWeight D₀ κ)) :
    Integrable (fun p : (Fin d → ℝ) × (Fin n → EuclideanSpace ℝ (Fin d)) =>
      sphJoint D₀ κ p.1 p.2) (volume.prod (Measure.pi fun _ : Fin n => D₀)) := by
  have hm := measurable_sphJoint_prod hball (n := n) κ
  refine (integrable_prod_iff hm.aestronglyMeasurable).2 ⟨ae_of_all _ fun h => ?_, ?_⟩
  · -- for fixed `h`, `F(h, ·) = W(h) Lik(h, ·)` is bounded on the support
    have hb : ∀ᵐ x ∂(Measure.pi fun _ : Fin n => D₀),
        ‖sphJoint D₀ κ h x‖ ≤ sphWeight D₀ κ h * (Real.exp (l1 h) / sphPartition D₀ h) ^ n := by
      filter_upwards [ae_pi_norm_le_one hball (n := n)] with x hx
      rw [← sphWeight_mul_sphLik hball, Real.norm_eq_abs,
        abs_of_nonneg (mul_nonneg (sphWeight_pos κ h).le (sphLik_nonneg h x))]
      refine mul_le_mul_of_nonneg_left ?_ (sphWeight_pos κ h).le
      unfold sphLik
      calc ∏ i, sphDensity D₀ h (x i)
          ≤ ∏ _i : Fin n, (Real.exp (l1 h) / sphPartition D₀ h) :=
            Finset.prod_le_prod (fun i _ => sphDensity_nonneg h (x i)) fun i _ =>
              div_le_div_of_nonneg_right
                (Real.exp_le_exp.2 ((le_abs_self _).trans (abs_sdot_le h (hx i))))
                (sphPartition_nonneg h)
        _ = (Real.exp (l1 h) / sphPartition D₀ h) ^ n := by rw [Finset.prod_const, Finset.card_univ, Fintype.card_fin]
    exact Integrable.of_bound (hm.comp (measurable_const.prodMk measurable_id)).aestronglyMeasurable
      _ hb
  · have he : (fun h : Fin d → ℝ => ∫ x, ‖sphJoint D₀ κ h x‖ ∂(Measure.pi fun _ : Fin n => D₀))
        = sphWeight D₀ κ := by
      funext h
      have e1 : (fun x : Fin n → EuclideanSpace ℝ (Fin d) => ‖sphJoint D₀ κ h x‖)
          = fun x => sphWeight D₀ κ h * sphLik D₀ h x := by
        funext x
        rw [Real.norm_eq_abs, abs_of_pos (sphJoint_pos κ h x), sphWeight_mul_sphLik hball]
      rw [e1, integral_const_mul, integral_sphLik hball, mul_one]
    simp only [he]
    exact hW

/-- **The core identity.** For bounded measurable `c` of the points,
`∫ dh ∫ D₀^n(dx) c(x) (∑_i x_{i,k} − (n+κ)μ_{h,k}) F(h, x) = 0`. -/
theorem integral_sphJoint_score_eq_zero {n : ℕ} {κ : ℝ} (hW : Integrable (sphWeight D₀ κ))
    (k : Fin d) {c : (Fin n → EuclideanSpace ℝ (Fin d)) → ℝ} (hc : Measurable c)
    (hc1 : ∀ x, |c x| ≤ 1) :
    ∫ h, ∫ x, c x * ((∑ i, (x i) k - (n + κ) * sphMean D₀ h k) * sphJoint D₀ κ h x)
      ∂(Measure.pi fun _ : Fin n => D₀) = 0 := by
  have hF := integrable_sphJoint hball (n := n) hW
  have hμc := continuous_sphMean_coord hball (D₀ := D₀) k
  have hGm : Measurable fun p : (Fin d → ℝ) × (Fin n → EuclideanSpace ℝ (Fin d)) =>
      c p.2 * ((∑ i, (p.2 i) k - (n + κ) * sphMean D₀ p.1 k) * sphJoint D₀ κ p.1 p.2) :=
    (hc.comp measurable_snd).mul (((Finset.measurable_sum _ fun i _ =>
      (measurable_euclidean_coord k).comp ((measurable_pi_apply i).comp measurable_snd)).sub
      (measurable_const.mul (hμc.measurable.comp measurable_fst))).mul
      (measurable_sphJoint_prod hball κ))
  -- the integrand is dominated by `(2n + |κ|) F` on the support
  have hbd : ∀ᵐ p ∂(volume.prod (Measure.pi fun _ : Fin n => D₀)),
      ‖c p.2 * ((∑ i, (p.2 i) k - (n + κ) * sphMean D₀ p.1 k) * sphJoint D₀ κ p.1 p.2)‖
        ≤ (2 * n + |κ|) * sphJoint D₀ κ p.1 p.2 := by
    have hae : ∀ᵐ p ∂(volume.prod (Measure.pi fun _ : Fin n => D₀)),
        ∀ i, ‖(p.2 : Fin n → EuclideanSpace ℝ (Fin d)) i‖ ≤ 1 :=
      (Measure.quasiMeasurePreserving_snd (μ := (volume : Measure (Fin d → ℝ)))).tendsto_ae.eventually
        (ae_pi_norm_le_one hball (n := n))
    filter_upwards [hae] with p hp
    rw [Real.norm_eq_abs, abs_mul, abs_mul, abs_of_pos (sphJoint_pos κ p.1 p.2)]
    have hS : |∑ i, (p.2 i) k| ≤ n := by
      refine (Finset.abs_sum_le_sum_abs _ _).trans ?_
      calc (∑ i, |(p.2 i) k|) ≤ ∑ _i : Fin n, (1 : ℝ) :=
            Finset.sum_le_sum fun i _ => (abs_euclidean_coord_le_norm _ k).trans (hp i)
        _ = n := by simp
    have hμ := abs_sphMean_coord_le hball p.1 k
    have h1 : |∑ i, (p.2 i) k - (n + κ) * sphMean D₀ p.1 k| ≤ 2 * n + |κ| := by
      refine (abs_sub _ _).trans ?_
      rw [abs_mul]
      have hnk : |(n : ℝ) + κ| ≤ n + |κ| := by
        refine (abs_add_le _ _).trans ?_
        rw [Nat.abs_cast]
      have : |(n : ℝ) + κ| * |sphMean D₀ p.1 k| ≤ n + |κ| :=
        (mul_le_of_le_one_right (abs_nonneg _) hμ).trans hnk
      linarith
    have hF0 := (sphJoint_pos (D₀ := D₀) κ p.1 p.2).le
    calc |c p.2| * (|∑ i, (p.2 i) k - (n + κ) * sphMean D₀ p.1 k| * sphJoint D₀ κ p.1 p.2)
        ≤ 1 * ((2 * n + |κ|) * sphJoint D₀ κ p.1 p.2) :=
          mul_le_mul (hc1 _) (mul_le_mul_of_nonneg_right h1 hF0) (by positivity) zero_le_one
      _ = (2 * n + |κ|) * sphJoint D₀ κ p.1 p.2 := one_mul _
  have hG : Integrable (fun p : (Fin d → ℝ) × (Fin n → EuclideanSpace ℝ (Fin d)) =>
      c p.2 * ((∑ i, (p.2 i) k - (n + κ) * sphMean D₀ p.1 k) * sphJoint D₀ κ p.1 p.2))
      (volume.prod (Measure.pi fun _ : Fin n => D₀)) :=
    (hF.const_mul (2 * n + |κ|)).mono' hGm.aestronglyMeasurable hbd
  -- Fubini, then integration by parts on almost every fibre
  rw [integral_integral_swap hG]
  have hFx : ∀ᵐ x ∂(Measure.pi fun _ : Fin n => D₀),
      Integrable fun h => sphJoint D₀ κ h x := hF.prod_left_ae
  have hGx : ∀ᵐ x ∂(Measure.pi fun _ : Fin n => D₀), Integrable fun h =>
      c x * ((∑ i, (x i) k - (n + κ) * sphMean D₀ h k) * sphJoint D₀ κ h x) := hG.prod_left_ae
  have hzero : ∀ᵐ x ∂(Measure.pi fun _ : Fin n => D₀),
      ∫ h, c x * ((∑ i, (x i) k - (n + κ) * sphMean D₀ h k) * sphJoint D₀ κ h x) = 0 := by
    filter_upwards [hFx, hGx, ae_pi_norm_le_one hball (n := n)] with x hx hgx hxb
    rw [integral_const_mul]
    by_cases hc0 : c x = 0
    · rw [hc0, zero_mul]
    · have hint' : Integrable fun h =>
          (∑ i, (x i) k - (n + κ) * sphMean D₀ h k) * sphJoint D₀ κ h x := by
        have := hgx.const_mul (c x)⁻¹
        refine this.congr (ae_of_all _ fun h => ?_)
        simp only
        field_simp
      rw [integral_deriv_coord_eq_zero k (f := fun h => sphJoint D₀ κ h x)
        (fun h => hasDerivAt_sphJoint hball κ x k h) hx hint', mul_zero]
  rw [integral_congr_ae hzero, integral_zero]

end Likelihood

end LossOnlyTraceability.Sphere


==> anc/lean/LossOnlyTraceability/Sphere/SubGaussian.lean <==
import LossOnlyTraceability.Sphere.Theorem
import LossOnlyTraceability.SubGaussianMatrix

/-! Spherical tilt families: directional sub-Gaussianity of the tilts and the row tail.

* **Directional sub-Gaussianity.** Under the covariance condition `Cov_{D_h} ⪯ (σ²/d) I` for every
  tilt, every tilt is directionally sub-Gaussian:
  `log E_h e^{⟨a, Z − μ_h⟩} = Λ₀(h+a) − Λ₀(h) − ⟨a, μ_h⟩ ≤ σ²‖a‖²/(2d)` (`sph_logPartition_smooth`).
  The proof is the one-dimensional comparison `ψ'' ≤ σ²‖a‖²/d` for `ψ(t) = Λ₀(h + t a)`, whose
  second derivative is the tilted variance of `⟨a, Z⟩`.
* **The row tail, per direction.** For the matrix with rows `(x_i − μ_h)/σ` of `n` i.i.d. draws from
  `D_h` and every unit `w ∈ ℝ^n`, `E exp(λ d ‖Bᵀw‖²) ≤ (1 − 2λ)^{-d/2}` (`lintegral_exp_rowEnergy_le`),
  by Gaussian decoupling `e^{λ‖y‖²} = E_g e^{√(2λ)⟨g, y⟩}` and independence of the rows.
* **The row tail.** The η-net union bound and the Markov step of Lemma 9 (`MatrixTail`) give
  `SphTrainTail σ² n μ_h D_h` for every tilt (`sphTrainTail_of_cov`). -/

noncomputable section

namespace LossOnlyTraceability.Sphere

open MeasureTheory ProbabilityTheory Filter LossOnlyTraceability.TiltFamily Real
open scoped BigOperators InnerProductSpace ENNReal NNReal Matrix.Norms.L2Operator

variable {d : ℕ}

section Smooth

variable {D₀ : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D₀]
  (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1)
include hball

theorem sdot_eq_inner (a : Fin d → ℝ) (z : EuclideanSpace ℝ (Fin d)) :
    sdot a z = ⟪(WithLp.toLp 2 a : EuclideanSpace ℝ (Fin d)), z⟫_ℝ := by
  rw [real_inner_eq_sum_apply]
  rfl

omit hball in
theorem sdot_add_left (h a : Fin d → ℝ) (z : EuclideanSpace ℝ (Fin d)) :
    sdot (h + a) z = sdot h z + sdot a z := by
  unfold sdot
  rw [← Finset.sum_add_distrib]
  exact Finset.sum_congr rfl fun k _ => by simp only [Pi.add_apply]; ring

/-- The tilted variance of `⟨a, Z⟩` is the covariance form: `E_h⟨a,Z⟩² − (E_h⟨a,Z⟩)² = aᵀCov_h a`. -/
theorem sphExp_sdot_sq_sub (h a : Fin d → ℝ) :
    sphExp D₀ (fun z => sdot a z * sdot a z) h - sphExp D₀ (fun z => sdot a z) h ^ 2
      = sphCovForm D₀ h a := by
  haveI := isProbabilityMeasure_sphTiltLaw hball h
  have hB := isBallLaw_sphTiltLaw hball h
  set θ : EuclideanSpace ℝ (Fin d) := WithLp.toLp 2 a with hθ
  set μ := sphMean D₀ h
  have hcov := integral_inner_sub_sq_sphTiltLaw hball h θ
  have hθa : (fun j => θ j) = a := rfl
  rw [hθa] at hcov
  rw [← hcov, ← integral_sphTiltLaw_eq_sphExp, ← integral_sphTiltLaw_eq_sphExp]
  simp_rw [sdot_eq_inner hball a]
  rw [← hθ, hB.integral_inner θ]
  have hIc : Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z - μ⟫_ℝ) (sphTiltLaw D₀ h) :=
    ((hB.integrable_inner θ).sub (integrable_const _)).congr
      (ae_of_all _ fun z => (inner_sub_right θ z μ).symm)
  have hIc2 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z - μ⟫_ℝ ^ 2)
      (sphTiltLaw D₀ h) := by
    have hc : Continuous fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z - μ⟫_ℝ ^ 2 := by fun_prop
    refine Integrable.of_bound hc.measurable.aestronglyMeasurable ((‖θ‖ * (1 + ‖μ‖)) ^ 2) ?_
    filter_upwards [ae_sphTiltLaw hball h] with z hz
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    have h1 := abs_real_inner_le_norm θ (z - μ)
    have h2 : ‖z - μ‖ ≤ 1 + ‖μ‖ := (norm_sub_le _ _).trans (by linarith)
    have h3 : |⟪θ, z - μ⟫_ℝ| ≤ ‖θ‖ * (1 + ‖μ‖) :=
      h1.trans (mul_le_mul_of_nonneg_left h2 (norm_nonneg _))
    nlinarith [abs_nonneg ⟪θ, z - μ⟫_ℝ, sq_abs ⟪θ, z - μ⟫_ℝ]
  have hmean0 : ∫ z, ⟪θ, z - μ⟫_ℝ ∂(sphTiltLaw D₀ h) = 0 := by
    have e : (fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z - μ⟫_ℝ)
        = fun z => ⟪θ, z⟫_ℝ - ⟪θ, μ⟫_ℝ := funext fun z => inner_sub_right θ z μ
    rw [e, integral_sub (hB.integrable_inner θ) (integrable_const _), hB.integral_inner θ,
      integral_const]
    simp
  have e : (fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z⟫_ℝ * ⟪θ, z⟫_ℝ)
      = fun z => ⟪θ, z - μ⟫_ℝ ^ 2 + (2 * ⟪θ, μ⟫_ℝ * ⟪θ, z - μ⟫_ℝ + ⟪θ, μ⟫_ℝ ^ 2) := by
    funext z
    rw [inner_sub_right]
    ring
  have i1 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => 2 * ⟪θ, μ⟫_ℝ * ⟪θ, z - μ⟫_ℝ)
      (sphTiltLaw D₀ h) := hIc.const_mul _
  have i2 : Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
      2 * ⟪θ, μ⟫_ℝ * ⟪θ, z - μ⟫_ℝ + ⟪θ, μ⟫_ℝ ^ 2) (sphTiltLaw D₀ h) :=
    i1.add (integrable_const _)
  rw [e, integral_add hIc2 i2, integral_add i1 (integrable_const _), integral_const_mul, hmean0,
    integral_const]
  simp
  rfl

/-- `ψ'(t)` for `ψ(t) = Λ₀(h + t a)`. -/
theorem hasDerivAt_logPartition_line (h a : Fin d → ℝ) (t : ℝ) :
    HasDerivAt (fun s : ℝ => sphLogPartition D₀ (h + s • a))
      (sphExp D₀ (fun z => sdot a z) (h + t • a)) t := by
  have h0 := hasDerivAt_sphLogPartition hball (h + t • a) a
  have h1 : HasDerivAt (fun s : ℝ => sphLogPartition D₀ ((h + t • a) + s • a))
      (sphExp D₀ (fun z => sdot a z) (h + t • a)) (t - t) := by rw [sub_self]; exact h0
  have h2 := h1.comp_sub_const t t
  refine h2.congr_of_eventuallyEq (Eventually.of_forall fun s => ?_)
  show sphLogPartition D₀ (h + s • a) = sphLogPartition D₀ ((h + t • a) + (s - t) • a)
  congr 1
  rw [add_assoc, ← add_smul]
  congr 2
  ring

/-- `ψ''(t)` for `ψ(t) = Λ₀(h + t a)`: the tilted variance of `⟨a, Z⟩`. -/
theorem hasDerivAt_logPartition_line_deriv (h a : Fin d → ℝ) (t : ℝ) :
    HasDerivAt (fun s : ℝ => sphExp D₀ (fun z => sdot a z) (h + s • a))
      (sphCovForm D₀ (h + t • a) a) t := by
  have h0 := hasDerivAt_sphExp hball (a := fun z => sdot a z) (measurable_sdot a)
    (l1_nonneg a) (fun z hz => abs_sdot_le a hz) (h + t • a) a
  have hsq : sphExp D₀ (fun z => sdot a z * sdot a z) (h + t • a)
      - sphExp D₀ (fun z => sdot a z) (h + t • a) * sphExp D₀ (fun z => sdot a z) (h + t • a)
      = sphCovForm D₀ (h + t • a) a := by
    rw [← sphExp_sdot_sq_sub hball]; ring
  rw [hsq] at h0
  have h1 : HasDerivAt (fun s : ℝ => sphExp D₀ (fun z => sdot a z) ((h + t • a) + s • a))
      (sphCovForm D₀ (h + t • a) a) (t - t) := by rw [sub_self]; exact h0
  have h2 := h1.comp_sub_const t t
  refine h2.congr_of_eventuallyEq (Eventually.of_forall fun s => ?_)
  show sphExp D₀ (fun z => sdot a z) (h + s • a)
    = sphExp D₀ (fun z => sdot a z) ((h + t • a) + (s - t) • a)
  congr 1
  rw [add_assoc, ← add_smul]
  congr 2
  ring

/-- **Smoothness of the log-partition function.** Under the covariance condition,
`Λ₀(h + a) − Λ₀(h) − ⟨a, μ_h⟩ ≤ (σ²/d) ‖a‖²/2`. -/
theorem sph_logPartition_smooth {s2 : ℝ} (hcov : SphCovBound D₀ s2) (h a : Fin d → ℝ) :
    sphLogPartition D₀ (h + a) - sphLogPartition D₀ h - sdot a (sphMean D₀ h)
      ≤ s2 / d * (∑ k, a k ^ 2) / 2 := by
  set c := s2 / d * ∑ k, a k ^ 2 with hc
  set ψ : ℝ → ℝ := fun s => sphLogPartition D₀ (h + s • a) with hψ
  set ψ' : ℝ → ℝ := fun s => sphExp D₀ (fun z => sdot a z) (h + s • a) with hψ'
  have hd1 : ∀ t, HasDerivAt ψ (ψ' t) t := fun t => hasDerivAt_logPartition_line hball h a t
  have hd2 : ∀ t, HasDerivAt ψ' (sphCovForm D₀ (h + t • a) a) t := fun t =>
    hasDerivAt_logPartition_line_deriv hball h a t
  -- `ψ' - c t` is antitone
  have hf : ∀ t, HasDerivAt (fun s => ψ' s - c * s) (sphCovForm D₀ (h + t • a) a - c) t :=
    fun t => (hd2 t).sub ((hasDerivAt_id' t).const_mul c |>.congr_deriv (by ring))
  have hanti : Antitone fun s => ψ' s - c * s :=
    antitone_of_hasDerivAt_nonpos hf fun t => by
      have := hcov (h + t • a) a
      show sphCovForm D₀ (h + t • a) a - c ≤ 0
      rw [hc]
      linarith
  -- `G(t) = ψ(t) − t ψ'(0) − c t²/2` is antitone on `[0, ∞)`
  set G : ℝ → ℝ := fun s => ψ s - s * ψ' 0 - c * s ^ 2 / 2 with hG
  have hGd : ∀ t, HasDerivAt G (ψ' t - ψ' 0 - c * t) t := by
    intro t
    have e1 := (hd1 t).sub ((hasDerivAt_id' t).mul_const (ψ' 0))
    have e2 := ((hasDerivAt_pow 2 t).const_mul c).div_const 2
    exact (e1.sub e2).congr_deriv (by simp; ring)
  have hGanti : AntitoneOn G (Set.Ici 0) := by
    refine antitoneOn_of_hasDerivWithinAt_nonpos (convex_Ici 0)
      (fun t _ => (hGd t).continuousAt.continuousWithinAt)
      (fun t _ => (hGd t).hasDerivWithinAt) fun t ht => ?_
    rw [interior_Ici, Set.mem_Ioi] at ht
    have := hanti ht.le
    simp only at this
    linarith
  have h01 := hGanti (Set.mem_Ici.2 le_rfl) (Set.mem_Ici.2 zero_le_one) zero_le_one
  simp only [hG, hψ, hψ', zero_smul, add_zero, one_smul, zero_mul, sub_zero, one_pow,
    mul_one, one_mul] at h01
  have hμ : sphExp D₀ (fun z => sdot a z) h = sdot a (sphMean D₀ h) := by
    haveI := isProbabilityMeasure_sphTiltLaw hball h
    rw [← integral_sphTiltLaw_eq_sphExp]
    simp_rw [sdot_eq_inner hball a]
    rw [(isBallLaw_sphTiltLaw hball h).integral_inner]
  rw [hμ] at h01
  linarith

/-- `E_h e^{⟨a, Z⟩} = e^{Λ₀(h+a) − Λ₀(h)}`. -/
theorem integral_exp_sdot_sphTiltLaw (h a : Fin d → ℝ) :
    ∫ z, Real.exp (sdot a z) ∂(sphTiltLaw D₀ h)
      = Real.exp (sphLogPartition D₀ (h + a) - sphLogPartition D₀ h) := by
  rw [integral_sphTiltLaw]
  have hZ := sphPartition_pos hball h
  have hZa := sphPartition_pos hball (h + a)
  have e : (fun z => sphDensity D₀ h z * Real.exp (sdot a z))
      = fun z => Real.exp (sdot (h + a) z) / sphPartition D₀ h := by
    funext z
    rw [sphDensity, sdot_add_left, Real.exp_add]
    ring
  rw [e, integral_div, Real.exp_sub, sphLogPartition, sphLogPartition, Real.exp_log hZa,
    Real.exp_log hZ]
  rfl

/-- **Directional sub-Gaussianity of the tilts**:
`E_h e^{⟨a, Z − μ_h⟩} ≤ e^{σ²‖a‖²/(2d)}`. -/
theorem integral_exp_sdot_centered_le {s2 : ℝ} (hcov : SphCovBound D₀ s2) (h a : Fin d → ℝ) :
    ∫ z, Real.exp (sdot a z - sdot a (sphMean D₀ h)) ∂(sphTiltLaw D₀ h)
      ≤ Real.exp (s2 / d * (∑ k, a k ^ 2) / 2) := by
  have e : (fun z => Real.exp (sdot a z - sdot a (sphMean D₀ h)))
      = fun z => Real.exp (sdot a z) * Real.exp (-sdot a (sphMean D₀ h)) := by
    funext z; rw [sub_eq_add_neg, Real.exp_add]
  rw [e, integral_mul_const, integral_exp_sdot_sphTiltLaw hball, ← Real.exp_add]
  refine Real.exp_le_exp.2 ?_
  have := sph_logPartition_smooth hball hcov h a
  linarith

end Smooth

end LossOnlyTraceability.Sphere


==> anc/lean/LossOnlyTraceability/Sphere/Theorem.lean <==
import LossOnlyTraceability.Sphere.Family
import LossOnlyTraceability.Sphere.Budgets
import LossOnlyTraceability.TiltFamily.Information
import LossOnlyTraceability.MainPriorIntegrability

/-! **The lower bound on spherical tilt families**: the lower half of the tradeoff on the
exponential-tilt family of any law on the unit sphere with a proper conjugate prior and tilted
covariances `Cov_{D_h} ⪯ (σ²/d) I`.

For such a base `D₀` and `1 ≤ σ²`, in Theorem 3's regime with the threshold
`ε ≤ min{ε₀(σ⁴H), β/(8σ²)}` (`sphThreshold`), every measurable proper learner that is
`ε`-accurate at every tilt `D_h` satisfies, for every direction `Q` and every real `τ`,

  `c₁(√σ² L) · n/(1 + (τ/ε)²) ≤ E_{h∼π_κ} Q_{D_h}(X + τG)`,   `κ = nativeKappa b B r ε`,

with `c₁(L') = mainLowerConstant a b B r L' c₋ c₊` (Theorem 3's lower constant evaluated at the
Lipschitz constant `σL`) (`spherical_tilt_loss_information_law`).

The Lemma 9 input is the σ²-scaled matrix tail of the centred training matrix of every tilt
(`SphTrainTail`); it is the conclusion of the row tail for laws whose one-dimensional marginals are
sub-Gaussian with proxy `σ²/d` and is taken here as a hypothesis (discharged in `RowTail.lean`). -/

noncomputable section

namespace LossOnlyTraceability.Sphere

open MeasureTheory ProbabilityTheory Filter LossOnlyTraceability.TiltFamily
open scoped BigOperators InnerProductSpace ENNReal Matrix.Norms.L2Operator

variable {d : ℕ}

/-! ### The σ²-scaled Lemma 9 tail (interface) -/

/-- The σ²-scaled Lemma 9 tail `P(‖B‖²_op > σ²(K + s u)) ≤ e^{-u}` for the matrix with rows
`x_i − μ` of `n` i.i.d. draws from `D`. -/
def SphTrainTail (s2 : ℝ) (n : ℕ) (μ : EuclideanSpace ℝ (Fin d))
    (D : Measure (EuclideanSpace ℝ (Fin d))) : Prop :=
  ∀ u : ℝ, 0 ≤ u → ((Measure.pi fun _ : Fin n => D)
    {x | s2 * matrixEnergyK ((n : ℝ) / d) + s2 * matrixEnergyS d * u <
      ‖entryMatrix (fun i k (x : Fin n → EuclideanSpace ℝ (Fin d)) => x i k - μ k) x‖ ^ 2}).toReal
    ≤ Real.exp (-u)

theorem superMeasure_trainTail {n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
    (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
    {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]
    {μ : EuclideanSpace ℝ (Fin d)} {s2 : ℝ} (hT : SphTrainTail s2 n μ D) (u : ℝ) (hu : 0 ≤ u) :
    ((superMeasure n D μR μG) {ω | s2 * matrixEnergyK ((n : ℝ) / d) + s2 * matrixEnergyS d * u <
        ‖entryMatrix (fun i k ω => (trainingPoint superPoint superBits i ω :
          EuclideanSpace ℝ (Fin d)) k - μ k) ω‖ ^ 2}).toReal ≤ Real.exp (-u) := by
  have hS : MeasurableSet {x : Fin n → EuclideanSpace ℝ (Fin d) |
      s2 * matrixEnergyK ((n : ℝ) / d) + s2 * matrixEnergyS d * u <
        ‖entryMatrix (fun i k (x : Fin n → EuclideanSpace ℝ (Fin d)) => x i k - μ k) x‖ ^ 2} :=
    measurableSet_lt measurable_const (measurable_opNorm_sq_entryMatrix fun i k => by
      have hc : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) => (x i) k :=
        (measurable_euclidean_coord k).comp (measurable_pi_apply i)
      exact hc.sub_const _)
  have h := hT u hu
  rw [← trainingSet_law D μR μG, Measure.map_apply measurable_superTraining hS] at h
  exact h

/-! ### Prior moments -/

section Moments

variable {D₀ : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D₀]
  (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1) {κ : ℝ} (hW : Integrable (sphWeight D₀ κ))
include hball hW

theorem integrable_sphPrior_of_bounded {f : (Fin d → ℝ) → ℝ} (hf : Measurable f) {C : ℝ}
    (hC : ∀ h, |f h| ≤ C) : Integrable f (sphPrior D₀ κ) := by
  haveI := isProbabilityMeasure_sphPrior hW
  exact Integrable.of_bound hf.aestronglyMeasurable C
    (ae_of_all _ fun h => by rw [Real.norm_eq_abs]; exact hC h)

theorem integrable_norm_sphMean_rpow {s : ℝ} (hs : 0 ≤ s) :
    Integrable (fun h => ‖sphMean D₀ h‖ ^ s) (sphPrior D₀ κ) :=
  integrable_sphPrior_of_bounded hball hW
    (((continuous_sphMean hball).norm.rpow_const fun _ => Or.inr hs).measurable) (C := 1)
    fun h => by
      rw [abs_of_nonneg (Real.rpow_nonneg (norm_nonneg _) _)]
      exact Real.rpow_le_one (norm_nonneg _) (norm_sphMean_le_one hball h) hs

theorem integrable_norm_sphMean_pow (k : ℕ) :
    Integrable (fun h => ‖sphMean D₀ h‖ ^ k) (sphPrior D₀ κ) :=
  integrable_sphPrior_of_bounded hball hW ((continuous_sphMean hball).norm.pow k).measurable
    (C := 1) fun h => by
      rw [abs_of_nonneg (by positivity)]
      exact pow_le_one₀ (norm_nonneg _) (norm_sphMean_le_one hball h)

variable (hsph : ∀ᵐ z ∂D₀, ‖z‖ = 1)
include hsph

/-- `E_{π_κ}‖μ‖^{2(q-1)} ≤ v^{q-1}`. -/
theorem sphPrior_rpow_concave {q : ℝ} (hq1 : 1 ≤ q) (hq2 : q ≤ 2) :
    ∫ h, ‖sphMean D₀ h‖ ^ (2 * (q - 1)) ∂sphPrior D₀ κ ≤ (1 / (κ + 1)) ^ (q - 1) := by
  haveI := isProbabilityMeasure_sphPrior hW
  have hX0 : ∀ᵐ h ∂(sphPrior D₀ κ), 0 ≤ ‖sphMean D₀ h‖ ^ 2 :=
    Eventually.of_forall fun h => sq_nonneg _
  have hX := integrable_norm_sphMean_pow hball hW 2
  have hrw : ∀ h : Fin d → ℝ,
      ‖sphMean D₀ h‖ ^ (2 * (q - 1)) = (‖sphMean D₀ h‖ ^ 2) ^ (q - 1) := by
    intro h
    rw [pow_rpow_of_nonneg (norm_nonneg _) 2 (q - 1)]
    norm_num
  have hXs : Integrable (fun h => (‖sphMean D₀ h‖ ^ 2) ^ (q - 1)) (sphPrior D₀ κ) :=
    (integrable_norm_sphMean_rpow hball hW (s := 2 * (q - 1)) (by linarith)).congr
      (Eventually.of_forall hrw)
  have hmain := integral_rpow_le_rpow_integral_of_nonneg hX0 hX
    (by linarith : (0 : ℝ) ≤ q - 1) (by linarith : q - 1 ≤ 1) hXs
  have heq := sphPrior_norm_sq_eq hball hsph hW
  calc ∫ h, ‖sphMean D₀ h‖ ^ (2 * (q - 1)) ∂sphPrior D₀ κ
      = ∫ h, (‖sphMean D₀ h‖ ^ 2) ^ (q - 1) ∂sphPrior D₀ κ :=
        integral_congr_ae (Eventually.of_forall hrw)
    _ ≤ (∫ h, ‖sphMean D₀ h‖ ^ 2 ∂sphPrior D₀ κ) ^ (q - 1) := hmain
    _ = (1 / (κ + 1)) ^ (q - 1) := by rw [heq]

/-- `E_{π_κ}‖μ‖^{2q} ≤ v^q (σ²(1+2/d))^{q/2}` under the covariance condition with `σ² ≥ 1`. -/
theorem sphPrior_rpow_high {s2 : ℝ} (hs2 : 1 ≤ s2) (hcov : SphCovBound D₀ s2) (hκ : 0 < κ)
    {q : ℝ} (hq1 : 1 ≤ q) (hq2 : q ≤ 2) :
    ∫ h, ‖sphMean D₀ h‖ ^ (2 * q) ∂sphPrior D₀ κ ≤
      (1 / (κ + 1)) ^ q * (s2 * (1 + 2 / (d : ℝ))) ^ (q / 2) := by
  haveI := isProbabilityMeasure_sphPrior hW
  have hκ1 : (0 : ℝ) < κ + 1 := by linarith
  have hX0 : ∀ᵐ h ∂(sphPrior D₀ κ), 0 ≤ ‖sphMean D₀ h‖ ^ 4 :=
    Eventually.of_forall fun h => by positivity
  have hX := integrable_norm_sphMean_pow hball hW 4
  have hrw : ∀ h : Fin d → ℝ, (‖sphMean D₀ h‖ ^ 4) ^ (q / 2) = ‖sphMean D₀ h‖ ^ (2 * q) := by
    intro h
    rw [pow_rpow_of_nonneg (norm_nonneg _) 4 (q / 2),
      show ((4 : ℕ) : ℝ) * (q / 2) = 2 * q by push_cast; ring]
  have hXs : Integrable (fun h => (‖sphMean D₀ h‖ ^ 4) ^ (q / 2)) (sphPrior D₀ κ) :=
    (integrable_norm_sphMean_rpow hball hW (s := 2 * q) (by linarith)).congr
      (Eventually.of_forall fun h => (hrw h).symm)
  have hmean4 := sphPrior_norm_four_le hball hsph hcov hκ hW
  have hmain := integral_rpow_le_rpow_integral_of_nonneg hX0 hX (by linarith : (0 : ℝ) ≤ q / 2)
    (by linarith : q / 2 ≤ 1) hXs
  have hstep : (∫ h, ‖sphMean D₀ h‖ ^ (2 * q) ∂sphPrior D₀ κ)
      ≤ (∫ h, ‖sphMean D₀ h‖ ^ 4 ∂sphPrior D₀ κ) ^ (q / 2) := by
    refine le_trans (le_of_eq ?_) hmain
    exact integral_congr_ae (Eventually.of_forall fun h => (hrw h).symm)
  refine hstep.trans ?_
  have hd0 : (0 : ℝ) ≤ d := Nat.cast_nonneg d
  have hF : 1 + 2 * s2 / (d : ℝ) ≤ s2 * (1 + 2 / (d : ℝ)) := by
    have e : s2 * (1 + 2 / (d : ℝ)) = s2 + 2 * s2 / d := by ring
    rw [e]
    linarith
  have hmono : (∫ h, ‖sphMean D₀ h‖ ^ 4 ∂sphPrior D₀ κ) ^ (q / 2)
      ≤ ((1 / (κ + 1)) ^ 2 * (s2 * (1 + 2 / (d : ℝ)))) ^ (q / 2) := by
    refine Real.rpow_le_rpow (integral_nonneg fun h => by positivity) (hmean4.trans ?_)
      (by linarith)
    exact mul_le_mul_of_nonneg_left hF (by positivity)
  refine hmono.trans (le_of_eq ?_)
  rw [Real.mul_rpow (by positivity) (by positivity), pow_rpow_of_nonneg (by positivity) 2 (q / 2),
    show ((2 : ℕ) : ℝ) * (q / 2) = q by push_cast; ring]

/-- **The signal moment** `E_{π_κ}‖μ‖^q ≥ v^{q/2}(1 + 1/(dv))^{-q/2}` when `2σ² v ≤ 1`
(the sign-cube value). -/
theorem sphPrior_rpow_low {s2 : ℝ} (hcov : SphCovBound D₀ s2) (hκ : 0 < κ) (hd : 0 < d)
    (hs2v : 2 * s2 * (1 / (κ + 1)) ≤ 1) {q : ℝ} (hq1 : 1 ≤ q) (hq2 : q ≤ 2) :
    (1 / (κ + 1)) ^ (q / 2) * (1 + 1 / ((d : ℝ) * (1 / (κ + 1)))) ^ (-q / 2)
      ≤ ∫ h, ‖sphMean D₀ h‖ ^ q ∂sphPrior D₀ κ := by
  haveI := isProbabilityMeasure_sphPrior hW
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hκ1 : (0 : ℝ) < κ + 1 := by linarith
  set u : ℝ := 1 / (κ + 1) with hu
  have hupos : 0 < u := by rw [hu]; positivity
  set K : ℝ := 1 + 1 / ((d : ℝ) * u) with hK
  have hKpos : 0 < K := by rw [hK]; positivity
  have hWc : Continuous fun h => ‖sphMean D₀ h‖ := (continuous_sphMean hball).norm
  have hWm : Measurable fun h => ‖sphMean D₀ h‖ := hWc.measurable
  have hbd1 : ∀ h, ‖sphMean D₀ h‖ ≤ 1 := norm_sphMean_le_one hball
  have hmem : ∀ {s : ℝ}, 0 ≤ s → MemLp (fun h => ‖sphMean D₀ h‖ ^ s) 2 (sphPrior D₀ κ) := by
    intro s hs
    refine MemLp.of_bound ((hWc.rpow_const fun _ => Or.inr hs).measurable.aestronglyMeasurable) 1
      (ae_of_all _ fun h => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.rpow_nonneg (norm_nonneg _) _)]
    exact Real.rpow_le_one (norm_nonneg _) (hbd1 h) hs
  -- the second and fourth moments
  have hM : (∫ h, ‖sphMean D₀ h‖ ^ 2 ∂sphPrior D₀ κ) = u := sphPrior_norm_sq_eq hball hsph hW
  have hMu : u ≤ ∫ h, ‖sphMean D₀ h‖ ^ 2 ∂sphPrior D₀ κ := hM.ge
  have hW4 : (∫ h, ‖sphMean D₀ h‖ ^ 4 ∂sphPrior D₀ κ)
      ≤ (∫ h, ‖sphMean D₀ h‖ ^ 2 ∂sphPrior D₀ κ) ^ 2
        + (∫ h, ‖sphMean D₀ h‖ ^ 2 ∂sphPrior D₀ κ) / d := by
    rw [hM]
    have h4 := sphPrior_norm_four_le hball hsph hcov hκ hW
    rw [← hu] at h4
    have : u ^ 2 * (1 + 2 * s2 / (d : ℝ)) ≤ u ^ 2 + u / d := by
      have e : u ^ 2 * (1 + 2 * s2 / (d : ℝ)) = u ^ 2 + u * (2 * s2 * u) / d := by ring
      rw [e]
      have h1 : u * (2 * s2 * u) ≤ u := mul_le_of_le_one_right hupos.le hs2v
      have : u * (2 * s2 * u) / d ≤ u / d := div_le_div_of_nonneg_right h1 hdpos.le
      linarith
    linarith
  -- `E W³ ≤ √(E W² E W⁴)`
  have hcs1 := sq_integral_mul_le (sphPrior D₀ κ) (fun h => ‖sphMean D₀ h‖)
    (fun h => ‖sphMean D₀ h‖ ^ 2)
    (by simpa using hmem (s := 1) zero_le_one)
    (by
      refine MemLp.of_bound ((hWc.pow 2).measurable.aestronglyMeasurable) 1
        (ae_of_all _ fun h => ?_)
      rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
      exact pow_le_one₀ (norm_nonneg _) (hbd1 h))
  have he1 : (∫ h, ‖sphMean D₀ h‖ * ‖sphMean D₀ h‖ ^ 2 ∂sphPrior D₀ κ)
      = ∫ h, ‖sphMean D₀ h‖ ^ 3 ∂sphPrior D₀ κ :=
    integral_congr_ae (Eventually.of_forall fun h => by ring)
  have he2 : (∫ h, (‖sphMean D₀ h‖ ^ 2) ^ 2 ∂sphPrior D₀ κ)
      = ∫ h, ‖sphMean D₀ h‖ ^ 4 ∂sphPrior D₀ κ :=
    integral_congr_ae (Eventually.of_forall fun h => by ring)
  rw [he1, he2] at hcs1
  -- `(E W²)² ≤ E W · E W³`
  have hhalf : ∀ h : Fin d → ℝ,
      ‖sphMean D₀ h‖ ^ ((1 : ℝ) / 2) * ‖sphMean D₀ h‖ ^ ((3 : ℝ) / 2) = ‖sphMean D₀ h‖ ^ 2 := by
    intro h
    rw [← Real.rpow_add' (norm_nonneg _) (by norm_num), show (1 : ℝ) / 2 + 3 / 2 = 2 by norm_num,
      ← Real.rpow_natCast (‖sphMean D₀ h‖) 2]
    norm_num
  have hsq1 : ∀ h : Fin d → ℝ, (‖sphMean D₀ h‖ ^ ((1 : ℝ) / 2)) ^ 2 = ‖sphMean D₀ h‖ := by
    intro h
    rw [sq_rpow_of_nonneg (norm_nonneg _), show (2 : ℝ) * ((1 : ℝ) / 2) = 1 by norm_num,
      Real.rpow_one]
  have hsq3 : ∀ h : Fin d → ℝ, (‖sphMean D₀ h‖ ^ ((3 : ℝ) / 2)) ^ 2 = ‖sphMean D₀ h‖ ^ 3 := by
    intro h
    rw [sq_rpow_of_nonneg (norm_nonneg _), show (2 : ℝ) * ((3 : ℝ) / 2) = 3 by norm_num,
      ← Real.rpow_natCast (‖sphMean D₀ h‖) 3]
    norm_num
  have hcs2 := sq_integral_mul_le (sphPrior D₀ κ)
    (fun h => ‖sphMean D₀ h‖ ^ ((1 : ℝ) / 2)) (fun h => ‖sphMean D₀ h‖ ^ ((3 : ℝ) / 2))
    (hmem (by norm_num)) (hmem (by norm_num))
  rw [integral_congr_ae (Eventually.of_forall hhalf),
    integral_congr_ae (Eventually.of_forall hsq1),
    integral_congr_ae (Eventually.of_forall hsq3)] at hcs2
  have hE1 : (0 : ℝ) ≤ ∫ h, ‖sphMean D₀ h‖ ∂sphPrior D₀ κ := integral_nonneg fun h => norm_nonneg _
  have hE3 : (0 : ℝ) ≤ ∫ h, ‖sphMean D₀ h‖ ^ 3 ∂sphPrior D₀ κ :=
    integral_nonneg fun h => by positivity
  have halg : u / K ≤ (∫ h, ‖sphMean D₀ h‖ ∂sphPrior D₀ κ) ^ 2 :=
    tilt_low_moment_algebra hupos hMu hdpos hE1 hE3 hcs1 hcs2 hW4
  have hmean1 : Real.sqrt (u / K) ≤ ∫ h, ‖sphMean D₀ h‖ ∂sphPrior D₀ κ := by
    calc Real.sqrt (u / K) ≤ Real.sqrt ((∫ h, ‖sphMean D₀ h‖ ∂sphPrior D₀ κ) ^ 2) :=
          Real.sqrt_le_sqrt halg
      _ = ∫ h, ‖sphMean D₀ h‖ ∂sphPrior D₀ κ := Real.sqrt_sq hE1
  -- Jensen for `x^q`
  have hqpos : (0 : ℝ) < q := by linarith
  have hWq : Integrable (fun h => ‖sphMean D₀ h‖ ^ q) (sphPrior D₀ κ) :=
    integrable_norm_sphMean_rpow hball hW hqpos.le
  have hWqpos : 0 < ∫ h, ‖sphMean D₀ h‖ ^ q ∂sphPrior D₀ κ := by
    by_contra hcon
    have hle : (∫ h, ‖sphMean D₀ h‖ ^ q ∂sphPrior D₀ κ) ≤ 0 := not_lt.1 hcon
    have hnn : (0 : ℝ) ≤ ∫ h, ‖sphMean D₀ h‖ ^ q ∂sphPrior D₀ κ :=
      integral_nonneg fun h => Real.rpow_nonneg (norm_nonneg _) _
    have hz : (∫ h, ‖sphMean D₀ h‖ ^ q ∂sphPrior D₀ κ) = 0 := le_antisymm hle hnn
    rw [integral_eq_zero_iff_of_nonneg (fun h => Real.rpow_nonneg (norm_nonneg _) _) hWq] at hz
    have hzero : (∫ h, ‖sphMean D₀ h‖ ^ 2 ∂sphPrior D₀ κ) = 0 := by
      refine integral_eq_zero_of_ae ?_
      filter_upwards [hz] with h hp
      have hp0 : ‖sphMean D₀ h‖ ^ q = 0 := hp
      have hnorm : ‖sphMean D₀ h‖ = 0 := by
        by_contra hne
        have hposn : 0 < ‖sphMean D₀ h‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hne)
        exact (Real.rpow_pos_of_pos hposn q).ne' hp0
      simp [hnorm]
    linarith
  have hjen : (∫ h, ‖sphMean D₀ h‖ ∂sphPrior D₀ κ) ^ q
      ≤ ∫ h, ‖sphMean D₀ h‖ ^ q ∂sphPrior D₀ κ := by
    have hrw : ∀ h : Fin d → ℝ, (‖sphMean D₀ h‖ ^ q) ^ (1 / q) = ‖sphMean D₀ h‖ := by
      intro h
      rw [← Real.rpow_mul (norm_nonneg _), mul_one_div, div_self hqpos.ne', Real.rpow_one]
    have hXs : Integrable (fun h => (‖sphMean D₀ h‖ ^ q) ^ (1 / q)) (sphPrior D₀ κ) := by
      refine (integrable_norm_sphMean_pow hball hW 1).congr ?_
      filter_upwards with h
      rw [hrw h, pow_one]
    have hcon := integral_rpow_le_rpow_integral
      (Eventually.of_forall fun h => Real.rpow_nonneg (norm_nonneg _) q) hWq
      (by positivity : (0 : ℝ) ≤ 1 / q) (by rw [div_le_one hqpos]; linarith) hXs hWqpos
    rw [integral_congr_ae (Eventually.of_forall hrw)] at hcon
    have := Real.rpow_le_rpow hE1 hcon (le_of_lt hqpos)
    rw [← Real.rpow_mul (le_of_lt hWqpos), one_div, inv_mul_cancel₀ hqpos.ne',
      Real.rpow_one] at this
    exact this
  have hlow : (u / K) ^ (q / 2) ≤ (∫ h, ‖sphMean D₀ h‖ ∂sphPrior D₀ κ) ^ q := by
    have h1 : (Real.sqrt (u / K)) ^ q ≤ (∫ h, ‖sphMean D₀ h‖ ∂sphPrior D₀ κ) ^ q :=
      Real.rpow_le_rpow (Real.sqrt_nonneg _) hmean1 (le_of_lt hqpos)
    refine le_trans (le_of_eq ?_) h1
    rw [Real.sqrt_eq_rpow, ← Real.rpow_mul (by positivity)]
    ring_nf
  have hsplit : (u / K) ^ (q / 2) = u ^ (q / 2) * K ^ (-q / 2) := by
    rw [Real.div_rpow hupos.le hKpos.le, show (-q) / 2 = -(q / 2) by ring,
      Real.rpow_neg hKpos.le, div_eq_mul_inv]
  rw [hsplit.symm]
  exact hlow.trans hjen

end Moments

/-! ### The averaged calibration -/

section Calibration

variable {D₀ : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D₀]
  (hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1) (hsph : ∀ᵐ z ∂D₀, ‖z‖ = 1) {κ : ℝ}
  (hW : Integrable (sphWeight D₀ κ))
include hball hsph hW

/-- **The population calibration on a spherical tilt family**: the per-tilt calibration with
curvature `σ²H`, averaged against `π_κ` with the prior moments, gives Theorem 3's calibration
level at curvature `σ⁴H`, provided `2σ² v ≤ 1`. -/
theorem sph_population_calibration {b B r ε H s2 : ℝ} (hb : 0 < b) (hB : 0 ≤ B) (hr : 2 ≤ r)
    (hH : 0 ≤ H) (hs2 : 1 ≤ s2) (hcov : SphCovBound D₀ s2) (hκ : 0 < κ) (hd : 0 < d)
    (hv : nativePriorVariance b B r ε = 1 / (κ + 1)) (hs2v : 2 * s2 * (1 / (κ + 1)) ≤ 1)
    (mhat : (Fin d → ℝ) → ℝ) (hmint : Integrable mhat (sphPrior D₀ κ))
    (hpt : ∀ h : Fin d → ℝ,
      nativeSlope b B r * ‖sphMean D₀ h‖ ^ powerDualExponent r - ε
          - (s2 * H) * nativeMargin b B r ^ 2 / 2 *
            (‖sphMean D₀ h‖ ^ (2 * powerDualExponent r)
              + ‖sphMean D₀ h‖ ^ (2 * (powerDualExponent r - 1)) / (d : ℝ))
        ≤ b * mhat h) :
    nativeAlignment b B r ε (s2 * s2 * H) d ≤ b * ∫ h, mhat h ∂(sphPrior D₀ κ) := by
  haveI := isProbabilityMeasure_sphPrior hW
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hq1 : (1 : ℝ) < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  have hq2 : powerDualExponent r ≤ 2 := powerDualExponent_le_two hr
  set q := powerDualExponent r with hqdef
  have hIq : Integrable (fun h : Fin d → ℝ => ‖sphMean D₀ h‖ ^ q) (sphPrior D₀ κ) :=
    integrable_norm_sphMean_rpow hball hW (by linarith)
  have hI2q : Integrable (fun h : Fin d → ℝ => ‖sphMean D₀ h‖ ^ (2 * q)) (sphPrior D₀ κ) :=
    integrable_norm_sphMean_rpow hball hW (by linarith)
  have hI2q1 : Integrable (fun h : Fin d → ℝ => ‖sphMean D₀ h‖ ^ (2 * (q - 1)))
      (sphPrior D₀ κ) := integrable_norm_sphMean_rpow hball hW (by linarith)
  have e1 : Integrable (fun h : Fin d → ℝ => nativeSlope b B r * ‖sphMean D₀ h‖ ^ q)
      (sphPrior D₀ κ) := hIq.const_mul _
  have e2 : Integrable (fun h : Fin d → ℝ => ‖sphMean D₀ h‖ ^ (2 * q)
      + ‖sphMean D₀ h‖ ^ (2 * (q - 1)) / (d : ℝ)) (sphPrior D₀ κ) :=
    hI2q.add (hI2q1.div_const _)
  have e3 : Integrable (fun h : Fin d → ℝ => (s2 * H) * nativeMargin b B r ^ 2 / 2 *
      (‖sphMean D₀ h‖ ^ (2 * q) + ‖sphMean D₀ h‖ ^ (2 * (q - 1)) / (d : ℝ)))
      (sphPrior D₀ κ) := e2.const_mul _
  have hsub1 : Integrable (fun h : Fin d → ℝ => nativeSlope b B r * ‖sphMean D₀ h‖ ^ q - ε)
      (sphPrior D₀ κ) := e1.sub (integrable_const ε)
  have hLint : Integrable (fun h : Fin d → ℝ => nativeSlope b B r * ‖sphMean D₀ h‖ ^ q - ε
      - (s2 * H) * nativeMargin b B r ^ 2 / 2 *
        (‖sphMean D₀ h‖ ^ (2 * q) + ‖sphMean D₀ h‖ ^ (2 * (q - 1)) / (d : ℝ)))
      (sphPrior D₀ κ) := hsub1.sub e3
  have hmono := integral_mono_ae hLint (hmint.const_mul b) (Filter.Eventually.of_forall hpt)
  rw [integral_const_mul] at hmono
  have hLeq : (∫ h, (nativeSlope b B r * ‖sphMean D₀ h‖ ^ q - ε
      - (s2 * H) * nativeMargin b B r ^ 2 / 2 *
        (‖sphMean D₀ h‖ ^ (2 * q) + ‖sphMean D₀ h‖ ^ (2 * (q - 1)) / (d : ℝ))) ∂(sphPrior D₀ κ))
      = nativeSlope b B r * (∫ h, ‖sphMean D₀ h‖ ^ q ∂(sphPrior D₀ κ)) - ε
        - (s2 * H) * nativeMargin b B r ^ 2 / 2 *
          ((∫ h, ‖sphMean D₀ h‖ ^ (2 * q) ∂(sphPrior D₀ κ))
            + (∫ h, ‖sphMean D₀ h‖ ^ (2 * (q - 1)) ∂(sphPrior D₀ κ)) / (d : ℝ)) := by
    rw [integral_sub hsub1 e3, integral_sub e1 (integrable_const ε), integral_const_mul,
      integral_const_mul, integral_add hI2q (hI2q1.div_const _), integral_div, integral_const]
    simp only [probReal_univ, smul_eq_mul, one_mul]
  rw [hLeq] at hmono
  have hlow := sphPrior_rpow_low hball hW hsph hcov hκ hd hs2v (q := q) hq1.le hq2
  have hhigh := sphPrior_rpow_high hball hW hsph hs2 hcov hκ (q := q) hq1.le hq2
  have hconc := sphPrior_rpow_concave hball hW hsph (q := q) hq1.le hq2
  have hβ : 0 ≤ nativeSlope b B r := nativeSlope_nonneg hb hB hr
  have hm2 : 0 ≤ nativeMargin b B r ^ 2 := sq_nonneg _
  set v := (1 : ℝ) / (κ + 1) with hvdef
  have hv0 : 0 ≤ v := by rw [hvdef]; positivity
  have hsq : (s2 * (1 + 2 / (d : ℝ))) ^ (q / 2) ≤ s2 * (1 + 2 / (d : ℝ)) ^ (q / 2) := by
    rw [Real.mul_rpow (by linarith) (by positivity)]
    refine mul_le_mul_of_nonneg_right ?_ (by positivity)
    calc s2 ^ (q / 2) ≤ s2 ^ (1 : ℝ) := Real.rpow_le_rpow_of_exponent_le hs2 (by linarith)
      _ = s2 := Real.rpow_one s2
  have hvq : 0 ≤ v ^ q := Real.rpow_nonneg hv0 _
  have hvq1 : 0 ≤ v ^ (q - 1) := Real.rpow_nonneg hv0 _
  have hfac : 0 ≤ (1 + 2 / (d : ℝ)) ^ (q / 2) := by positivity
  have hmom : (∫ h, ‖sphMean D₀ h‖ ^ (2 * q) ∂(sphPrior D₀ κ))
      + (∫ h, ‖sphMean D₀ h‖ ^ (2 * (q - 1)) ∂(sphPrior D₀ κ)) / (d : ℝ)
      ≤ s2 * (v ^ q * (1 + 2 / (d : ℝ)) ^ (q / 2) + v ^ (q - 1) / d) := by
    have h1 : (∫ h, ‖sphMean D₀ h‖ ^ (2 * q) ∂(sphPrior D₀ κ))
        ≤ s2 * (v ^ q * (1 + 2 / (d : ℝ)) ^ (q / 2)) := by
      refine hhigh.trans ?_
      calc v ^ q * (s2 * (1 + 2 / (d : ℝ))) ^ (q / 2)
          ≤ v ^ q * (s2 * (1 + 2 / (d : ℝ)) ^ (q / 2)) := mul_le_mul_of_nonneg_left hsq hvq
        _ = s2 * (v ^ q * (1 + 2 / (d : ℝ)) ^ (q / 2)) := by ring
    have h2 : (∫ h, ‖sphMean D₀ h‖ ^ (2 * (q - 1)) ∂(sphPrior D₀ κ)) / (d : ℝ)
        ≤ s2 * (v ^ (q - 1) / d) := by
      have h3 : (∫ h, ‖sphMean D₀ h‖ ^ (2 * (q - 1)) ∂(sphPrior D₀ κ)) / (d : ℝ)
          ≤ v ^ (q - 1) / d := div_le_div_of_nonneg_right hconc hdpos.le
      have h4 : v ^ (q - 1) / d ≤ s2 * (v ^ (q - 1) / d) :=
        le_mul_of_one_le_left (div_nonneg hvq1 hdpos.le) hs2
      linarith
    nlinarith [h1, h2]
  have hpen0 : 0 ≤ (s2 * H) * nativeMargin b B r ^ 2 / 2 := by positivity
  have hpen : (s2 * H) * nativeMargin b B r ^ 2 / 2 *
        ((∫ h, ‖sphMean D₀ h‖ ^ (2 * q) ∂(sphPrior D₀ κ))
          + (∫ h, ‖sphMean D₀ h‖ ^ (2 * (q - 1)) ∂(sphPrior D₀ κ)) / (d : ℝ))
      ≤ (s2 * s2 * H) * nativeMargin b B r ^ 2 / 2 *
        (v ^ q * (1 + 2 / (d : ℝ)) ^ (q / 2) + v ^ (q - 1) / d) := by
    calc _ ≤ (s2 * H) * nativeMargin b B r ^ 2 / 2 *
          (s2 * (v ^ q * (1 + 2 / (d : ℝ)) ^ (q / 2) + v ^ (q - 1) / d)) :=
          mul_le_mul_of_nonneg_left hmom hpen0
      _ = _ := by ring
  have hsig : nativeSlope b B r * (v ^ (q / 2) * (1 + 1 / ((d : ℝ) * v)) ^ (-q / 2))
      ≤ nativeSlope b B r * ∫ h, ‖sphMean D₀ h‖ ^ q ∂(sphPrior D₀ κ) :=
    mul_le_mul_of_nonneg_left hlow hβ
  rw [nativeAlignment, nativePopulationPenalty, hv]
  have e : ∀ x : ℝ, -x / 2 = -(x / 2) := fun x => by ring
  rw [← hqdef]
  linarith [hsig, hpen]

end Calibration

/-! ### The finite budgets on a spherical tilt family -/

theorem sphMixedScale_le {a b B r ε s2 : ℝ} {d : ℕ} (hs2 : 1 ≤ s2) (hb : 0 < b) (ha : 0 < a)
    (hr : 2 ≤ r) (hv : 0 ≤ nativePriorVariance b B r ε) :
    sphMixedScale a b B r ε (s2 * (1 + 2 / (d : ℝ))) ≤ s2 * nativeMixedScale a b B r ε d := by
  have hq2 : powerDualExponent r ≤ 2 := powerDualExponent_le_two hr
  have hq0 : 0 < powerDualExponent r := by
    have := one_lt_powerDualExponent (show (1 : ℝ) < r by linarith); linarith
  set q := powerDualExponent r
  have hC0 : 0 ≤ nativeOptimizerConstant a b r :=
    Real.rpow_nonneg (div_nonneg hb.le (by linarith)) _
  set X := Real.sqrt (nativeErrorScale a r ε * nativePriorVariance b B r ε) with hX
  set Y := nativeOptimizerConstant a b r * nativePriorVariance b B r ε ^ (q / 2) with hY
  have hX0 : 0 ≤ X := Real.sqrt_nonneg _
  have hY0 : 0 ≤ Y := mul_nonneg hC0 (Real.rpow_nonneg hv _)
  have hF0 : 0 ≤ (1 + 2 / (d : ℝ)) ^ (q / 4) := by positivity
  have hs0 : 0 ≤ s2 := by linarith
  set t := Real.sqrt s2 with ht
  have ht1 : 1 ≤ t := by rw [ht]; exact Real.one_le_sqrt.2 hs2
  have htt : t ^ 2 = s2 := Real.sq_sqrt hs0
  have hpow : s2 ^ (q / 4) ≤ t := by
    rw [ht, Real.sqrt_eq_rpow]
    exact Real.rpow_le_rpow_of_exponent_le hs2 (by linarith)
  have hinner : X + Y * (s2 * (1 + 2 / (d : ℝ))) ^ (q / 4)
      ≤ t * (X + Y * (1 + 2 / (d : ℝ)) ^ (q / 4)) := by
    rw [Real.mul_rpow hs0 (by positivity)]
    have h1 : X ≤ t * X := le_mul_of_one_le_left hX0 ht1
    have h2 : Y * (s2 ^ (q / 4) * (1 + 2 / (d : ℝ)) ^ (q / 4))
        ≤ t * (Y * (1 + 2 / (d : ℝ)) ^ (q / 4)) := by
      calc Y * (s2 ^ (q / 4) * (1 + 2 / (d : ℝ)) ^ (q / 4))
          = s2 ^ (q / 4) * (Y * (1 + 2 / (d : ℝ)) ^ (q / 4)) := by ring
        _ ≤ t * (Y * (1 + 2 / (d : ℝ)) ^ (q / 4)) :=
          mul_le_mul_of_nonneg_right hpow (mul_nonneg hY0 hF0)
    linarith
  have hL0 : 0 ≤ X + Y * (s2 * (1 + 2 / (d : ℝ))) ^ (q / 4) :=
    add_nonneg hX0 (mul_nonneg hY0 (by positivity))
  unfold sphMixedScale nativeMixedScale
  rw [← hX, ← hY]
  calc (X + Y * (s2 * (1 + 2 / (d : ℝ))) ^ (q / 4)) ^ 2
      ≤ (t * (X + Y * (1 + 2 / (d : ℝ)) ^ (q / 4))) ^ 2 := pow_le_pow_left₀ hL0 hinner 2
    _ = s2 * (X + Y * (1 + 2 / (d : ℝ)) ^ (q / 4)) ^ 2 := by rw [mul_pow, htt]

theorem nativeEnergyBudget_sqrt_mul {a b B r ε L s2 : ℝ} {n d : ℕ} (hs2 : 0 ≤ s2) :
    nativeEnergyBudget a b B r ε (Real.sqrt s2 * L) n d = s2 * nativeEnergyBudget a b B r ε L n d := by
  unfold nativeEnergyBudget
  rw [mul_pow, Real.sq_sqrt hs2]
  ring

section Budgets

variable {D₀ : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D₀]
  (hsph : ∀ᵐ z ∂D₀, ‖z‖ = 1)
  {n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
include hsph

set_option maxHeartbeats 2000000 in
/-- **Finite budgets on the tilt family of a spherical base.** With
`κ = nativeKappa b B r ε`, for every measurable proper learner `ε`-accurate at every tilt:
`E_{π_κ} ∑_i E_h[σ_i X_i] ≥ M(σ⁴H)` and `E_{π_κ} ∑_i E_h X_i² ≤ V(σL)` (the finite budgets
`M`, `V` of Proposition 7 with curvature `σ⁴H` and Lipschitz constant `σL`). -/
theorem sph_finite_budgets (hproper : ∀ κ : ℝ, 0 < κ → Integrable (sphWeight D₀ κ))
    {s2 : ℝ} (hs2 : 1 ≤ s2) (hcov : SphCovBound D₀ s2) (hd : 0 < d)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (hs2v : 2 * s2 * nativePriorVariance b B r ε ≤ 1)
    (htail : ∀ h, SphTrainTail s2 n (sphMean D₀ h) (sphTiltLaw D₀ h))
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ h : Fin d → ℝ, ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (sphTiltLaw D₀ h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => sphTiltLaw D₀ h).prod μR))
        ≤ nativePopulationObjective g φ (sphTiltLaw D₀ h) θ + ε) :
    nativeSignedBudget a b B r ε (s2 * s2 * H) n d
        ≤ ∫ h, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
          ∂(superMeasure n (sphTiltLaw D₀ h) μR μG) ∂(sphPrior D₀ (nativeKappa b B r ε)) ∧
      (∫ h, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
          ∂(superMeasure n (sphTiltLaw D₀ h) μR μG) ∂(sphPrior D₀ (nativeKappa b B r ε)))
        ≤ nativeEnergyBudget a b B r ε (Real.sqrt s2 * L) n d := by
  have hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1 := by filter_upwards [hsph] with z hz; exact hz.le
  set κ := nativeKappa b B r ε with hκdef
  have hκ : 0 < κ := by
    have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [hκdef, nativeKappa]
    linarith
  have hv : nativePriorVariance b B r ε = 1 / (κ + 1) := by
    rw [hκdef, nativeKappa, sub_add_cancel, one_div, inv_inv]
  have hW := hproper κ hκ
  haveI := isProbabilityMeasure_sphPrior hW
  haveI : IsMarkovKernel (sphSuperKernel D₀ n μR μG) := isMarkovKernel_sphSuperKernel hball μR μG n
  have hK : ∀ h, sphSuperKernel D₀ n μR μG h = superMeasure n (sphTiltLaw D₀ h) μR μG :=
    sphSuperKernel_apply hball μR μG n
  have hr := hg.two_le
  have hq1 : 1 < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  have hq2 : powerDualExponent r ≤ 2 := powerDualExponent_le_two hr
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  have hs20 : (0 : ℝ) ≤ s2 := by linarith
  have hKb : ∀ h, ∀ᵐ ω ∂(sphSuperKernel D₀ n μR μG h), ∀ (c : Bool) (j : Fin n),
      ‖superPoint c j ω‖ ≤ 1 := fun h => by
    haveI := isProbabilityMeasure_sphTiltLaw hball h
    rw [hK h]
    exact superPoint_norm_le_one _ μR μG (ae_sphTiltLaw hball h)
  have hMm := measurable_sphMean hball (D₀ := D₀)
  have hM1 := norm_sphMean_le_one hball (D₀ := D₀)
  have hper : ∀ h, (∫ ω, ‖superLearner A ω‖ ^ 2 ∂(sphSuperKernel D₀ n μR μG h))
      ≤ (Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖sphMean D₀ h‖ ^ (powerDualExponent r - 1)) ^ 2 := by
    intro h
    haveI := isProbabilityMeasure_sphTiltLaw hball h
    rw [hK h]
    exact ball_super_learner_sq_le μR μG hφ hφm hg hgm (isBallLaw_sphTiltLaw hball h) hd hA hA1
      (hacc h)
  have htail' : ∀ h (u : ℝ), 0 ≤ u →
      ((sphSuperKernel D₀ n μR μG h) {ω | s2 * matrixEnergyK ((n : ℝ) / d)
        + s2 * matrixEnergyS d * u <
        ‖entryMatrix (fun i k ω => (trainingPoint superPoint superBits i ω :
          EuclideanSpace ℝ (Fin d)) k - sphMean D₀ h k) ω‖ ^ 2}).toReal ≤ Real.exp (-u) := by
    intro h u hu
    haveI := isProbabilityMeasure_sphTiltLaw hball h
    rw [hK h]
    exact superMeasure_trainTail μR μG (htail h) u hu
  have hjen : ∀ h (i : Fin n),
      (∫ ω, φ ⟪superLearner A ω, sphMean D₀ h⟫_ℝ + b * ⟪superLearner A ω, sphMean D₀ h⟫_ℝ
        ∂(sphSuperKernel D₀ n μR μG h))
        ≤ ∫ ω, φ ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
            + b * ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
          ∂(sphSuperKernel D₀ n μR μG h) := by
    intro h i
    haveI := isProbabilityMeasure_sphTiltLaw hball h
    rw [hK h]
    exact ball_integral_ghost_link_jensen μR μG (isBallLaw_sphTiltLaw hball h) hd hA hA1 hφm
      hφ.shifted_convexOn hφ.shifted_continuousOn (hM1 h) i
  have hcen : ∀ h (i : Fin n),
      (∫ ω, ⟪superLearner A ω, ghostPoint superPoint superBits i ω - sphMean D₀ h⟫_ℝ
        ∂(sphSuperKernel D₀ n μR μG h)) = 0 := by
    intro h i
    haveI := isProbabilityMeasure_sphTiltLaw hball h
    rw [hK h]
    exact ball_integral_ghost_centered_margin μR μG (isBallLaw_sphTiltLaw hball h) hd hA hA1 i
  have horth : ∀ h (i : Fin n),
      (∫ ω, ⟪superLearner A ω, trainingPoint superPoint superBits i ω - sphMean D₀ h⟫_ℝ *
        ⟪superLearner A ω, ghostPoint superPoint superBits i ω - sphMean D₀ h⟫_ℝ
        ∂(sphSuperKernel D₀ n μR μG h)) = 0 := by
    intro h i
    haveI := isProbabilityMeasure_sphTiltLaw hball h
    rw [hK h]
    exact ball_integral_train_mul_ghost_margin μR μG (isBallLaw_sphTiltLaw hball h) hd hA hA1 i
  have hgsq : ∀ h (i : Fin n),
      (∫ ω, ⟪superLearner A ω, ghostPoint superPoint superBits i ω - sphMean D₀ h⟫_ℝ ^ 2
        ∂(sphSuperKernel D₀ n μR μG h))
        ≤ (s2 / (d : ℝ)) * ∫ ω, ‖superLearner A ω‖ ^ 2 ∂(sphSuperKernel D₀ n μR μG h) := by
    intro h i
    rw [hK h]
    exact sph_ghost_sq_le hball hd μR μG hcov hA hA1 h i
  have hfp : (∫ h, ∑ i, ∫ ω, ⟪superLearner A ω,
        trainingPoint superPoint superBits i ω - sphMean D₀ h⟫_ℝ
          ∂(sphSuperKernel D₀ n μR μG h) ∂(sphPrior D₀ κ))
      = nativeKappa b B r ε * ∫ h, ∫ ω, ⟪superLearner A ω, sphMean D₀ h⟫_ℝ
          ∂(sphSuperKernel D₀ n μR μG h) ∂(sphPrior D₀ κ) := by
    simp only [hK]
    exact sph_fingerprint_super hball μR μG hW hA hA1
  have hth := measurable_joint_learner (Ng := Ng) (d := d) hA
  have hμ : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      sphMean D₀ x.1 := hMm.comp measurable_fst
  have hmint : Integrable (fun h => ∫ ω, ⟪superLearner A ω, sphMean D₀ h⟫_ℝ
      ∂(sphSuperKernel D₀ n μR μG h)) (sphPrior D₀ κ) :=
    mix_kernel_integral_integrable (sphPrior D₀ κ) (sphSuperKernel D₀ n μR μG) hKb
      (measurable_inner_native hth hμ) fun x _ => abs_inner_le_one_native (hA1 _ _) (hM1 x.1)
  have hcal : nativeAlignment b B r ε (s2 * s2 * H) d
      ≤ b * ∫ h, ∫ ω, ⟪superLearner A ω, sphMean D₀ h⟫_ℝ
          ∂(sphSuperKernel D₀ n μR μG h) ∂(sphPrior D₀ κ) := by
    refine sph_population_calibration hball hsph hW hb hg.B_pos.le hr hH hs2 hcov hκ hd hv
      (by rw [← hv]; exact hs2v) _ hmint fun h => ?_
    rw [hK h]
    exact sph_super_alignment hball hd μR μG hs2 hcov hφ hφm hg hgm hA hA1 h (hacc h)
  have hmomc : (∫ h, ‖sphMean D₀ h‖ ^ (2 * (powerDualExponent r - 1)) ∂(sphPrior D₀ κ))
      ≤ nativePriorVariance b B r ε ^ (powerDualExponent r - 1) := by
    rw [hv]
    exact sphPrior_rpow_concave hball hW hsph hq1.le hq2
  have hmom2 : (∫ h, ‖sphMean D₀ h‖ ^ 2 ∂(sphPrior D₀ κ)) ≤ nativePriorVariance b B r ε := by
    rw [hv, sphPrior_norm_sq_eq hball hsph hW]
  have hmomq : (∫ h, ‖sphMean D₀ h‖ ^ (2 * powerDualExponent r) ∂(sphPrior D₀ κ))
      ≤ nativePriorVariance b B r ε ^ powerDualExponent r
        * (s2 * (1 + 2 / (d : ℝ))) ^ (powerDualExponent r / 2) := by
    rw [hv]
    exact sphPrior_rpow_high hball hW hsph hs2 hcov hκ hq1.le hq2
  have hF1 : (0 : ℝ) ≤ s2 * (1 + 2 / (d : ℝ)) := by positivity
  have key := sph_mix_budgets_signed_part (sphPrior D₀ κ) (sphSuperKernel D₀ n μR μG) hs2 hF1
    hφ hφm hg hε A hA hA1 hKb hMm hM1 hper htail' hjen hcen hfp hκ.le hcal hmomc hv0.le hmom2
    hmomq
  have keyE := sph_mix_budgets_energy_part (sphPrior D₀ κ) (sphSuperKernel D₀ n μR μG) hs2
    hφ hφm hg hε A hA hA1 hKb hMm hM1 hper htail' horth hgsq hmomc
  simp only [hK] at key keyE
  constructor
  · refine le_trans ?_ key
    have hQ := sphMixedScale_le (a := a) (b := b) (B := B) (r := r) (ε := ε) (d := d) hs2 hb
      hg.a_pos hr hv0.le
    have hQ0 := nativeMixedScale_nonneg a b B r ε d
    have hC0 := nativeEnergyScale_nonneg a b B r ε n d
    have hsq : Real.sqrt ((n : ℝ) * sphMixedScale a b B r ε (s2 * (1 + 2 / (d : ℝ))) *
        (s2 * nativeEnergyScale a b B r ε n d))
        ≤ s2 * Real.sqrt ((n : ℝ) * nativeMixedScale a b B r ε d * nativeEnergyScale a b B r ε n d) := by
      have h1 : (n : ℝ) * sphMixedScale a b B r ε (s2 * (1 + 2 / (d : ℝ))) *
          (s2 * nativeEnergyScale a b B r ε n d)
          ≤ s2 ^ 2 * ((n : ℝ) * nativeMixedScale a b B r ε d * nativeEnergyScale a b B r ε n d) := by
        have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
        calc (n : ℝ) * sphMixedScale a b B r ε (s2 * (1 + 2 / (d : ℝ))) *
              (s2 * nativeEnergyScale a b B r ε n d)
            ≤ (n : ℝ) * (s2 * nativeMixedScale a b B r ε d) *
              (s2 * nativeEnergyScale a b B r ε n d) :=
              mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hQ hn0)
                (mul_nonneg hs20 hC0)
          _ = s2 ^ 2 * ((n : ℝ) * nativeMixedScale a b B r ε d * nativeEnergyScale a b B r ε n d) := by
              ring
      calc _ ≤ Real.sqrt (s2 ^ 2 * ((n : ℝ) * nativeMixedScale a b B r ε d *
            nativeEnergyScale a b B r ε n d)) := Real.sqrt_le_sqrt h1
        _ = s2 * Real.sqrt ((n : ℝ) * nativeMixedScale a b B r ε d *
            nativeEnergyScale a b B r ε n d) := by
            rw [Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq hs20]
    have hS0 : 0 ≤ Real.sqrt ((n : ℝ) * nativeMixedScale a b B r ε d *
        nativeEnergyScale a b B r ε n d) := Real.sqrt_nonneg _
    have hss : s2 ≤ s2 * s2 := le_mul_of_one_le_left hs20 hs2
    rw [nativeSignedBudget]
    have e1 : H * Real.sqrt ((n : ℝ) * sphMixedScale a b B r ε (s2 * (1 + 2 / (d : ℝ))) *
        (s2 * nativeEnergyScale a b B r ε n d))
        ≤ s2 * s2 * H * Real.sqrt ((n : ℝ) * nativeMixedScale a b B r ε d *
          nativeEnergyScale a b B r ε n d) := by
      calc _ ≤ H * (s2 * Real.sqrt ((n : ℝ) * nativeMixedScale a b B r ε d *
            nativeEnergyScale a b B r ε n d)) := mul_le_mul_of_nonneg_left hsq hH
        _ ≤ H * (s2 * s2 * Real.sqrt ((n : ℝ) * nativeMixedScale a b B r ε d *
            nativeEnergyScale a b B r ε n d)) :=
            mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_right hss hS0) hH
        _ = _ := by ring
    have e2 : H * (s2 * nativeEnergyScale a b B r ε n d) / 2
        ≤ s2 * s2 * H * nativeEnergyScale a b B r ε n d / 2 := by
      have : H * (s2 * nativeEnergyScale a b B r ε n d)
          ≤ H * (s2 * s2 * nativeEnergyScale a b B r ε n d) :=
        mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_right hss hC0) hH
      linarith
    linarith
  · rw [nativeEnergyBudget_sqrt_mul hs20]
    exact keyE

end Budgets

/-! ### The lower bound on spherical tilt families -/

/-- The threshold of the spherical lower bound: Theorem 3's threshold at curvature `σ⁴H`, capped by
`β/(8σ²)` (which gives `2σ² v ≤ 1`). -/
def sphThreshold (a b B r H cm cp s2 : ℝ) : ℝ :=
  min (mainThreshold a b B r (s2 * s2 * H) cm cp) (nativeSlope b B r / (8 * s2))

/-- The lower constant of the spherical lower bound: Theorem 3's lower constant at Lipschitz constant
`σL`, `c₁^σ = (m₁/2)²/(2 ln 2 · max{v₀(σL), 1})`. -/
def sphLowerConstant (a b B r L cm cp s2 : ℝ) : ℝ :=
  mainLowerConstant a b B r (Real.sqrt s2 * L) cm cp

theorem sphLowerConstant_pos {a b B r L cm cp s2 : ℝ} (hr : 2 ≤ r) (hb : 0 < b) (hB : 0 < B)
    (hcp : 0 < cp) : 0 < sphLowerConstant a b B r L cm cp s2 :=
  mainLowerConstant_pos hr hb hB hcp

section Main

variable {D₀ : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D₀]
  {n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The lower bound on spherical tilt families**, prior-averaged lower half on the
exponential-tilt family of a spherical base: for `D₀` on the unit sphere with proper conjugate
priors and `sup_h ‖Cov_{D_h}‖_op ≤ σ²/d` (`1 ≤ σ²`), Theorem 3's regime with the threshold
`sphThreshold`, and every measurable proper learner that is `ε`-accurate at every tilt, for every
direction and every real `τ`:
`c₁^σ · n/(1 + (τ/ε)²) ≤ E_{h∼π_κ} Q_{D_h}(X + τG)`, `κ = nativeKappa b B r ε`. The σ²-scaled
Lemma 9 tail of each tilt (`SphTrainTail`) is a hypothesis. -/
theorem spherical_tilt_loss_information_law (hsph : ∀ᵐ z ∂D₀, ‖z‖ = 1)
    (hproper : ∀ κ : ℝ, 0 < κ → Integrable (sphWeight D₀ κ))
    {s2 : ℝ} (hs2 : 1 ≤ s2) (hcov : SphCovBound D₀ s2)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg cm cp ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε) (hε0 : ε ≤ sphThreshold a b B r H cm cp s2)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    (htail : ∀ h, SphTrainTail s2 n (sphMean D₀ h) (sphTiltLaw D₀ h))
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ h : Fin d → ℝ, ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (sphTiltLaw D₀ h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => sphTiltLaw D₀ h).prod μR))
        ≤ nativePopulationObjective g φ (sphTiltLaw D₀ h) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    sphLowerConstant a b B r L cm cp s2 * (n / (1 + (τ / ε) ^ 2))
      ≤ ∫ h, designNoisyInformation Q μR μG φ A Gf τ (sphTiltLaw D₀ h)
          ∂(sphPrior D₀ (nativeKappa b B r ε)) := by
  have hball : ∀ᵐ z ∂D₀, ‖z‖ ≤ 1 := by filter_upwards [hsph] with z hz; exact hz.le
  have hr := hg.two_le
  have ha := hg.a_pos
  have hb := hφ.slope_pos
  have hB := hg.B_pos
  have hH := hφ.curv_nonneg
  have hs20 : (0 : ℝ) ≤ s2 := by linarith
  have hHs : 0 ≤ s2 * s2 * H := by positivity
  have hε1 : ε ≤ mainThreshold a b B r (s2 * s2 * H) cm cp := hε0.trans (min_le_left _ _)
  have hε2 : ε ≤ nativeSlope b B r / (8 * s2) := hε0.trans (min_le_right _ _)
  obtain ⟨hn, h32, hv0, hv1, hMo, hVo, -⟩ := main_recipe_orders (L := Real.sqrt s2 * L) hr ha hb hB
    hHs hcm hcp hε hε1 hn1 hn2 hdim
  have hd : 0 < d := by omega
  -- `2σ² v ≤ 1` from `ε ≤ β/(8σ²)`
  have hs2v : 2 * s2 * nativePriorVariance b B r ε ≤ 1 := by
    have hβ := nativeSlope_pos hb hB hr
    obtain ⟨hq1, hq2, -⟩ := main_exponent_facts hr
    have hx0 : 0 ≤ 4 * ε / nativeSlope b B r := by positivity
    have hx1 : 4 * ε / nativeSlope b B r ≤ 1 / (2 * s2) := by
      rw [div_le_div_iff₀ hβ (by positivity)]
      have := (le_div_iff₀ (by positivity : (0 : ℝ) < 8 * s2)).1 hε2
      nlinarith
    have hx2 : 4 * ε / nativeSlope b B r ≤ 1 :=
      hx1.trans ((div_le_one (by positivity)).2 (by linarith))
    have h1 : (1 : ℝ) ≤ 2 / powerDualExponent r := by
      rw [le_div_iff₀ (by linarith)]; linarith
    have hv : nativePriorVariance b B r ε ≤ 4 * ε / nativeSlope b B r := by
      rw [nativePriorVariance]
      calc (4 * ε / nativeSlope b B r) ^ (2 / powerDualExponent r)
          ≤ (4 * ε / nativeSlope b B r) ^ (1 : ℝ) :=
            Real.rpow_le_rpow_of_exponent_ge (by positivity) hx2 h1
        _ = 4 * ε / nativeSlope b B r := Real.rpow_one _
    have := hv.trans hx1
    rw [le_div_iff₀ (by positivity)] at this
    linarith
  obtain ⟨hMb, hVb⟩ := sph_finite_budgets hsph μR μG hproper hs2 hcov hd hφ hφm hg hgm hε hv0 hv1
    hs2v htail A hA hA1 hacc
  set κ := nativeKappa b B r ε with hκdef
  have hκ : 0 < κ := by
    have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [hκdef, nativeKappa]
    linarith
  have hW := hproper κ hκ
  haveI := isProbabilityMeasure_sphPrior hW
  haveI : IsMarkovKernel (sphSuperKernel D₀ n μR μG) := isMarkovKernel_sphSuperKernel hball μR μG n
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hm : 0 < mainSignalRate b B r cp / 2 := by
    have hsG := mainScaleRoot_pos hb hB hr
    unfold mainSignalRate
    positivity
  have hM0 : 0 < nativeSignedBudget a b B r ε (s2 * s2 * H) n d :=
    lt_of_lt_of_le (by positivity) hMo
  -- prior integrability of the information
  have hIint : Integrable (fun h => designNoisyInformation Q μR μG φ A Gf τ (sphTiltLaw D₀ h))
      (sphPrior D₀ κ) := by
    have hY : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        nativeReleaseVector φ A ω + τ • Gf (superNoiseSeed ω) :=
      (measurable_nativeReleaseVector hφm hA).add
        ((hGf.comp measurable_superNoiseSeed).const_smul τ)
    have hmeas := measurable_directionInfo_kernel (sphSuperKernel D₀ n μR μG) Q
      hY measurable_superBits measurable_superData
    have hmeas' : Measurable fun h => designNoisyInformation Q μR μG φ A Gf τ (sphTiltLaw D₀ h) := by
      simpa only [sphSuperKernel_apply hball μR μG n, designNoisyInformation] using hmeas
    refine integrable_sphPrior_of_bounded hball hW hmeas' (C := (n : ℝ)) fun h => ?_
    haveI := isProbabilityMeasure_sphTiltLaw hball h
    obtain ⟨-, h0, -, hnn⟩ := InfoLayer.noisy_bounds μR μG hφm hA hGf Q τ (sphTiltLaw D₀ h)
    rw [abs_of_nonneg h0]
    exact hnn
  have hlog : 0 < 2 * Real.log 2 := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    linarith
  obtain ⟨hkey, -⟩ := InfoLayer.family_prior_averaged μR μG (sphPrior D₀ κ) (sphTiltLaw D₀)
    (fun h => isProbabilityMeasure_sphTiltLaw hball h) (fun h => ae_sphTiltLaw hball h)
    (sphSuperKernel D₀ n μR μG) (sphSuperKernel_apply hball μR μG n) hφ hφm hA hA1 hGf hGlaw
    hM0 hMb hVb Q τ hIint
  have hS0 : 0 ≤ ∫ h, designNoisyInformation Q μR μG φ A Gf τ (sphTiltLaw D₀ h) ∂(sphPrior D₀ κ) :=
    integral_nonneg fun h => by
      haveI := isProbabilityMeasure_sphTiltLaw hball h
      exact (InfoLayer.noisy_bounds μR μG hφm hA hGf Q τ (sphTiltLaw D₀ h)).2.1
  unfold sphLowerConstant mainLowerConstant
  exact main_lower_algebra hn' hε hm hMo hVo hS0 hlog hkey

end Main

end LossOnlyTraceability.Sphere


==> anc/lean/LossOnlyTraceability/SphereNet.lean <==
import Mathlib.MeasureTheory.Measure.Haar.InnerProductSpace
import Mathlib.MeasureTheory.Measure.Lebesgue.EqHaar
import Mathlib.Analysis.CStarAlgebra.Matrix
import Mathlib.Probability.Notation

/-! The deterministic ingredients of the proof of Lemma 9 (operator-norm tails in linear
dimension): an `η`-net of the unit sphere of `ℝ^n` with at most `(1 + 2/η)^n` points (maximal
separated set plus the volumetric packing bound), the net inequality
`‖A‖ ≤ (1 − η)⁻¹ max_{w ∈ N} ‖A w‖`, and the identification `‖B‖_op = ‖Bᵀ‖_op`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-- Volumetric packing bound: for `η > 0`, a finite subset of the closed unit ball of `ℝ^n` whose
distinct points are at distance at least `η` has at most `(1 + 2/η)^n` points. -/
theorem card_le_of_separated_unitBall {n : ℕ} {η : ℝ} (hη : 0 < η)
    (S : Finset (EuclideanSpace ℝ (Fin n))) (hS : ∀ x ∈ S, ‖x‖ ≤ 1)
    (hsep : ∀ x ∈ S, ∀ y ∈ S, x ≠ y → η ≤ dist x y) :
    (S.card : ℝ) ≤ (1 + 2 / η) ^ n := by
  rcases Nat.eq_zero_or_pos n with rfl | hn
  · have h1 : S.card ≤ 1 := Finset.card_le_one.2 fun a _ b _ => by
      ext i; exact Fin.elim0 i
    simp only [pow_zero]
    exact_mod_cast h1
  haveI : Nonempty (Fin n) := ⟨⟨0, hn⟩⟩
  set r : ℝ := η / 2 with hr
  have hr0 : 0 < r := by positivity
  set μ : Measure (EuclideanSpace ℝ (Fin n)) := volume
  set V : ℝ≥0∞ := μ (Metric.ball 0 1)
  have hV0 : V ≠ 0 := (Metric.measure_ball_pos μ 0 one_pos).ne'
  have hVtop : V ≠ ⊤ := (measure_ball_lt_top (μ := μ)).ne
  have hdisj : (S : Set (EuclideanSpace ℝ (Fin n))).PairwiseDisjoint
      (fun x => Metric.ball x r) := by
    intro x hx y hy hxy
    exact Metric.ball_disjoint_ball (by have := hsep x hx y hy hxy; linarith)
  have hsub : (⋃ x ∈ S, Metric.ball x r) ⊆ Metric.ball (0 : EuclideanSpace ℝ (Fin n)) (1 + r) := by
    intro z hz
    simp only [Set.mem_iUnion] at hz
    obtain ⟨x, hx, hz⟩ := hz
    refine Metric.ball_subset_ball' ?_ hz
    rw [dist_zero_right]
    linarith [hS x hx]
  have hmeas := measure_mono (μ := μ) hsub
  rw [measure_biUnion_finset hdisj (fun x _ => measurableSet_ball)] at hmeas
  simp only [μ, Measure.addHaar_ball _ _ hr0.le, Measure.addHaar_ball _ _ (by linarith : (0:ℝ) ≤ 1 + r),
    finrank_euclideanSpace_fin, Finset.sum_const, nsmul_eq_mul] at hmeas
  rw [← mul_assoc] at hmeas
  have h2 : (S.card : ℝ≥0∞) * ENNReal.ofReal (r ^ n) ≤ ENNReal.ofReal ((1 + r) ^ n) :=
    (ENNReal.mul_le_mul_iff_left hV0 hVtop).1 hmeas
  rw [← ENNReal.ofReal_natCast, ← ENNReal.ofReal_mul (by positivity),
    ENNReal.ofReal_le_ofReal_iff (by positivity)] at h2
  have hrn : 0 < r ^ n := by positivity
  have h3 : (S.card : ℝ) ≤ (1 + r) ^ n / r ^ n := by rw [le_div_iff₀ hrn]; exact h2
  have h4 : (1 + r) ^ n / r ^ n = (1 + 2 / η) ^ n := by
    rw [← div_pow]; congr 1; rw [hr]; field_simp; ring
  linarith

/-- For `η > 0` and any subset `A` of the closed unit ball of `ℝ^n`, there is a finite `N ⊆ A`
with every point of `A` at distance less than `η` from `N` and at most `(1 + 2/η)^n` points. -/
theorem exists_net_of_subset_unitBall {n : ℕ} {η : ℝ} (hη : 0 < η)
    (A : Set (EuclideanSpace ℝ (Fin n))) (hA : ∀ x ∈ A, ‖x‖ ≤ 1) :
    ∃ N : Finset (EuclideanSpace ℝ (Fin n)), (N : Set (EuclideanSpace ℝ (Fin n))) ⊆ A ∧
      (∀ v ∈ A, ∃ w ∈ N, dist v w < η) ∧ (N.card : ℝ) ≤ (1 + 2 / η) ^ n := by
  classical
  let P : ℕ → Prop := fun k => ∃ S : Finset (EuclideanSpace ℝ (Fin n)),
    (S : Set (EuclideanSpace ℝ (Fin n))) ⊆ A ∧
      (∀ x ∈ S, ∀ y ∈ S, x ≠ y → η ≤ dist x y) ∧ S.card = k
  set M : ℕ := ⌈(1 + 2 / η) ^ n⌉₊
  have hPle : ∀ k, P k → k ≤ M := by
    rintro k ⟨S, hSA, hsep, rfl⟩
    have := card_le_of_separated_unitBall hη S (fun x hx => hA x (hSA hx)) hsep
    exact_mod_cast this.trans (Nat.le_ceil _)
  have hP0 : P 0 := ⟨∅, by simp, by simp, rfl⟩
  obtain ⟨S, hSA, hsep, hcard⟩ := Nat.findGreatest_spec (Nat.zero_le M) hP0
  refine ⟨S, hSA, ?_, ?_⟩
  · intro v hv
    by_contra hcon
    push Not at hcon
    have hvS : v ∉ S := fun h => by
      have := hcon v h; rw [dist_self] at this; linarith
    have hPins : P (Nat.findGreatest P M + 1) := by
      refine ⟨insert v S, ?_, ?_, ?_⟩
      · rw [Finset.coe_insert]; exact Set.insert_subset hv hSA
      · intro x hx y hy hxy
        rw [Finset.mem_insert] at hx hy
        rcases hx with rfl | hx <;> rcases hy with rfl | hy
        · exact absurd rfl hxy
        · exact hcon y hy
        · rw [dist_comm]; exact hcon x hx
        · exact hsep x hx y hy hxy
      · rw [Finset.card_insert_of_notMem hvS, hcard]
    have h1 := Nat.le_findGreatest (hPle _ hPins) hPins
    omega
  · exact card_le_of_separated_unitBall hη S (fun x hx => hA x (hSA hx)) hsep

/-- Net cardinality for Lemma 9: for `η > 0` there is a finite `N` in the unit sphere of `ℝ^n`
with every unit vector at distance less than `η` from `N` and `N.card ≤ (1 + 2/η)^n`. -/
theorem exists_sphere_net {n : ℕ} {η : ℝ} (hη : 0 < η) :
    ∃ N : Finset (EuclideanSpace ℝ (Fin n)),
      (N : Set (EuclideanSpace ℝ (Fin n))) ⊆ Metric.sphere 0 1 ∧
      (∀ v ∈ Metric.sphere (0 : EuclideanSpace ℝ (Fin n)) 1, ∃ w ∈ N, dist v w < η) ∧
      (N.card : ℝ) ≤ (1 + 2 / η) ^ n :=
  exists_net_of_subset_unitBall hη _ fun x hx => by
    rw [mem_sphere_zero_iff_norm] at hx; exact hx.le

/-- Net inequality: if every unit vector is within `η ∈ [0, 1)` of a set `N` on which a continuous
linear map satisfies `‖A w‖ ≤ c` (with `c ≥ 0`), then `‖A‖ ≤ c / (1 − η)`. -/
theorem opNorm_le_of_net {E F : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    [NormedAddCommGroup F] [NormedSpace ℝ F] (A : E →L[ℝ] F) {N : Set E} {η c : ℝ}
    (hη0 : 0 ≤ η) (hη1 : η < 1) (hc : 0 ≤ c)
    (hcover : ∀ v : E, ‖v‖ = 1 → ∃ w ∈ N, ‖v - w‖ ≤ η) (hN : ∀ w ∈ N, ‖A w‖ ≤ c) :
    ‖A‖ ≤ c / (1 - η) := by
  have key : ‖A‖ ≤ c + η * ‖A‖ := by
    refine ContinuousLinearMap.opNorm_le_of_unit_norm (by positivity) fun v hv => ?_
    obtain ⟨w, hw, hvw⟩ := hcover v hv
    have hsplit : A v = A w + A (v - w) := by rw [map_sub]; abel
    calc ‖A v‖ = ‖A w + A (v - w)‖ := by rw [hsplit]
      _ ≤ ‖A w‖ + ‖A (v - w)‖ := norm_add_le _ _
      _ ≤ c + ‖A‖ * ‖v - w‖ := add_le_add (hN w hw) (A.le_opNorm _)
      _ ≤ c + η * ‖A‖ := by
        have := mul_le_mul_of_nonneg_left hvw (norm_nonneg A); linarith
  rw [le_div_iff₀ (by linarith)]
  nlinarith

/-- Net inequality with the maximum over a nonempty finite net: if every unit vector is within
`η ∈ [0, 1)` of `N`, then `‖A‖ ≤ (1 − η)⁻¹ max_{w ∈ N} ‖A w‖`. -/
theorem opNorm_le_inv_mul_sup_of_net {E F : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    [NormedAddCommGroup F] [NormedSpace ℝ F] (A : E →L[ℝ] F) {N : Finset E} (hN : N.Nonempty)
    {η : ℝ} (hη0 : 0 ≤ η) (hη1 : η < 1)
    (hcover : ∀ v : E, ‖v‖ = 1 → ∃ w ∈ N, ‖v - w‖ ≤ η) :
    ‖A‖ ≤ (1 - η)⁻¹ * N.sup' hN (fun w => ‖A w‖) := by
  obtain ⟨w0, hw0, _⟩ := Finset.exists_mem_eq_sup' hN (fun w => ‖A w‖)
  have hc : 0 ≤ N.sup' hN (fun w => ‖A w‖) :=
    (norm_nonneg (A w0)).trans (Finset.le_sup' (fun w => ‖A w‖) hw0)
  rw [inv_mul_eq_div]
  exact opNorm_le_of_net A hη0 hη1 hc (fun v hv => by
    obtain ⟨w, hw, h⟩ := hcover v hv; exact ⟨w, Finset.mem_coe.2 hw, h⟩)
    (fun w hw => Finset.le_sup' (fun w => ‖A w‖) (Finset.mem_coe.1 hw))

/-- Squared net inequality as used in Lemma 9: if every unit vector is within `η ∈ [0, 1)` of the
nonempty finite `N`, then `‖A‖² ≤ (1 − η)⁻² max_{w ∈ N} ‖A w‖²`. -/
theorem opNorm_sq_le_of_net {E F : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    [NormedAddCommGroup F] [NormedSpace ℝ F] (A : E →L[ℝ] F) {N : Finset E} (hN : N.Nonempty)
    {η : ℝ} (hη0 : 0 ≤ η) (hη1 : η < 1)
    (hcover : ∀ v : E, ‖v‖ = 1 → ∃ w ∈ N, ‖v - w‖ ≤ η) :
    ‖A‖ ^ 2 ≤ ((1 - η) ^ 2)⁻¹ * N.sup' hN (fun w => ‖A w‖ ^ 2) := by
  have h1 := opNorm_le_inv_mul_sup_of_net A hN hη0 hη1 hcover
  obtain ⟨w0, hw0, heq⟩ := Finset.exists_mem_eq_sup' hN (fun w => ‖A w‖)
  rw [heq] at h1
  have h2 : ‖A w0‖ ^ 2 ≤ N.sup' hN (fun w => ‖A w‖ ^ 2) :=
    Finset.le_sup' (fun w => ‖A w‖ ^ 2) hw0
  have hinv : 0 ≤ (1 - η)⁻¹ := inv_nonneg.2 (by linarith)
  calc ‖A‖ ^ 2 ≤ ((1 - η)⁻¹ * ‖A w0‖) ^ 2 := pow_le_pow_left₀ (norm_nonneg _) h1 2
    _ = ((1 - η) ^ 2)⁻¹ * ‖A w0‖ ^ 2 := by rw [mul_pow, inv_pow]
    _ ≤ ((1 - η) ^ 2)⁻¹ * N.sup' hN (fun w => ‖A w‖ ^ 2) :=
      mul_le_mul_of_nonneg_left h2 (by positivity)

/-- The deterministic step of Lemma 9: for `n ≥ 1` and `0 < η < 1` there is one net `N` of the unit
sphere of `ℝ^n` with at most `(1 + 2/η)^n` points such that every continuous linear map `A` out of
`ℝ^n` satisfies `‖A‖² ≤ (1 − η)⁻² max_{w ∈ N} ‖A w‖²`. -/
theorem exists_sphere_net_opNorm_sq_le {n : ℕ} (hn : 0 < n) {η : ℝ} (hη : 0 < η) (hη1 : η < 1) :
    ∃ N : Finset (EuclideanSpace ℝ (Fin n)), ∃ hN : N.Nonempty,
      (N : Set (EuclideanSpace ℝ (Fin n))) ⊆ Metric.sphere 0 1 ∧
      (N.card : ℝ) ≤ (1 + 2 / η) ^ n ∧
      ∀ (F : Type*) [NormedAddCommGroup F] [NormedSpace ℝ F]
        (A : EuclideanSpace ℝ (Fin n) →L[ℝ] F),
        ‖A‖ ^ 2 ≤ ((1 - η) ^ 2)⁻¹ * N.sup' hN (fun w => ‖A w‖ ^ 2) := by
  obtain ⟨N, hNs, hcov, hcard⟩ := exists_sphere_net (n := n) hη
  have hcover : ∀ v : EuclideanSpace ℝ (Fin n), ‖v‖ = 1 → ∃ w ∈ N, ‖v - w‖ ≤ η := by
    intro v hv
    obtain ⟨w, hw, h⟩ := hcov v (mem_sphere_zero_iff_norm.2 hv)
    exact ⟨w, hw, by rw [← dist_eq_norm]; exact h.le⟩
  have hN : N.Nonempty := by
    have hu : ‖EuclideanSpace.single (⟨0, hn⟩ : Fin n) (1 : ℝ)‖ = 1 := by
      rw [PiLp.norm_single, norm_one]
    obtain ⟨w, hw, _⟩ := hcover _ hu
    exact ⟨w, hw⟩
  exact ⟨N, hN, hNs, hcard, fun F _ _ A => opNorm_sq_le_of_net A hN hη.le hη1 hcover⟩

/-- The adjoint of a continuous linear map between real Hilbert spaces has the same operator
norm: `‖A†‖ = ‖A‖`. -/
theorem opNorm_adjoint_eq_real {E F : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [NormedAddCommGroup F] [InnerProductSpace ℝ F] [CompleteSpace F]
    (A : E →L[ℝ] F) : ‖ContinuousLinearMap.adjoint A‖ = ‖A‖ :=
  ContinuousLinearMap.adjoint.norm_map A

open scoped Matrix Matrix.Norms.L2Operator in
/-- For a real matrix, the `ℓ²` operator norm of the transpose equals that of the matrix:
`‖Bᵀ‖_op = ‖B‖_op`. -/
theorem l2_opNorm_transpose_real {m k : Type*} [Fintype m] [Fintype k] [DecidableEq m]
    [DecidableEq k] (B : Matrix m k ℝ) : ‖Bᵀ‖ = ‖B‖ := by
  rw [← Matrix.conjTranspose_eq_transpose_of_trivial]
  exact Matrix.l2_opNorm_conjTranspose B

open scoped Matrix Matrix.Norms.L2Operator in
/-- Lemma 9's net step for an `n × d` real matrix `B`: with the net of
`exists_sphere_net_opNorm_sq_le`, `‖B‖_op² ≤ (1 − η)⁻² max_{w ∈ N} ‖Bᵀ w‖²`. -/
theorem l2_opNorm_sq_le_of_net_transpose {n d : ℕ} (B : Matrix (Fin n) (Fin d) ℝ)
    {N : Finset (EuclideanSpace ℝ (Fin n))} (hN : N.Nonempty) {η : ℝ} (hη0 : 0 ≤ η)
    (hη1 : η < 1) (hcover : ∀ v : EuclideanSpace ℝ (Fin n), ‖v‖ = 1 → ∃ w ∈ N, ‖v - w‖ ≤ η) :
    ‖B‖ ^ 2 ≤ ((1 - η) ^ 2)⁻¹ * N.sup' hN (fun w => ‖Matrix.toEuclideanLin Bᵀ w‖ ^ 2) := by
  rw [← l2_opNorm_transpose_real B, Matrix.l2_opNorm_def]
  exact opNorm_sq_le_of_net _ hN hη0 hη1 hcover

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SquaredMargin.lean <==
import LossOnlyTraceability.QuadraticLogistic
import LossOnlyTraceability.RiskBregman
import LossOnlyTraceability.SecondMoment
import Mathlib.Analysis.Calculus.ParametricIntegral

/-!
The quadratic-regularized squared-margin objectives: the
regularizer `‖x‖²/2` plus the finite weighted or population risk of `φ(t) = (1 - t)²/2`.
Gradients are identified, the gradient maps are 1-strongly monotone, minimizers exist and
are unique, the exact empirical optimizer is selected as a continuous measurable map, and
every minimizer has norm at most `1/2` by the first-order identity
`‖θ‖² + E⟪θ, Z⟫² = E⟪θ, Z⟫ = m`, `‖θ‖² ≤ m - m² ≤ 1/4`.
-/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory Filter
open scoped InnerProductSpace BigOperators Topology

/-- The squared-margin loss `φ(t) = (1 - t)²/2`. -/
def squaredMarginLoss (t : ℝ) : ℝ := (1 - t) ^ 2 / 2

/-- The scalar slope `φ'(t) = t - 1` of the squared-margin loss. -/
def squaredMarginSlope (t : ℝ) : ℝ := t - 1

theorem squaredMarginLoss_nonneg (t : ℝ) : 0 ≤ squaredMarginLoss t := by
  unfold squaredMarginLoss
  positivity

/-- Twice the squared-margin loss is the squared slope. -/
theorem two_mul_squaredMarginLoss (t : ℝ) :
    2 * squaredMarginLoss t = squaredMarginSlope t ^ 2 := by
  simp only [squaredMarginLoss, squaredMarginSlope]
  ring

theorem continuous_squaredMarginLoss : Continuous squaredMarginLoss := by
  unfold squaredMarginLoss
  fun_prop

theorem continuous_squaredMarginSlope : Continuous squaredMarginSlope :=
  continuous_id.sub continuous_const

/-- The slope `t - 1` is the derivative of the squared-margin loss. -/
theorem hasDerivAt_squaredMarginLoss (t : ℝ) :
    HasDerivAt squaredMarginLoss (squaredMarginSlope t) t := by
  have h := (((hasDerivAt_id t).const_sub (1 : ℝ)).pow 2).div_const (2 : ℝ)
  convert! h using 1
  simp only [squaredMarginSlope, id_eq, Nat.cast_ofNat, Nat.reduceSub, pow_one]
  ring

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- The sample gradient `(⟪x, z⟫ - 1) z` of `φ(⟪x, z⟫)` in the parameter. -/
def squaredMarginSampleGradient (x z : E) : E := squaredMarginSlope ⟪x, z⟫_ℝ • z

theorem squaredMarginSampleGradient_eq (x z : E) :
    squaredMarginSampleGradient x z = (⟪x, z⟫_ℝ - 1) • z := rfl

theorem continuous_squaredMarginSampleGradient (x : E) :
    Continuous (squaredMarginSampleGradient x) :=
  (continuous_squaredMarginSlope.comp (continuous_const.inner continuous_id)).smul continuous_id

/-- For a unit-ball feature the sample gradient has norm at most `‖x‖ + 1`. -/
theorem squaredMarginSampleGradient_norm_le (x z : E) (hz : ‖z‖ ≤ 1) :
    ‖squaredMarginSampleGradient x z‖ ≤ ‖x‖ + 1 := by
  have hi : |⟪x, z⟫_ℝ| ≤ ‖x‖ := by
    calc
      |⟪x, z⟫_ℝ| ≤ ‖x‖ * ‖z‖ := abs_real_inner_le_norm _ _
      _ ≤ ‖x‖ * 1 := mul_le_mul_of_nonneg_left hz (norm_nonneg x)
      _ = ‖x‖ := mul_one _
  have hs : |squaredMarginSlope ⟪x, z⟫_ℝ| ≤ ‖x‖ + 1 := by
    unfold squaredMarginSlope
    calc
      |⟪x, z⟫_ℝ - 1| ≤ |⟪x, z⟫_ℝ| + |(1 : ℝ)| := abs_sub _ _
      _ ≤ ‖x‖ + 1 := by rw [abs_one]; linarith
  rw [squaredMarginSampleGradient, norm_smul, Real.norm_eq_abs]
  calc
    |squaredMarginSlope ⟪x, z⟫_ℝ| * ‖z‖ ≤ (‖x‖ + 1) * 1 :=
      mul_le_mul hs hz (norm_nonneg z) (by positivity)
    _ = ‖x‖ + 1 := mul_one _

/-- The squared-margin loss at a unit-ball feature is at most `(1 + ‖x‖)²/2`. -/
theorem squaredMarginLoss_inner_le (x z : E) (hz : ‖z‖ ≤ 1) :
    squaredMarginLoss ⟪x, z⟫_ℝ ≤ (1 + ‖x‖) ^ 2 / 2 := by
  have hi : |⟪x, z⟫_ℝ| ≤ ‖x‖ := by
    calc
      |⟪x, z⟫_ℝ| ≤ ‖x‖ * ‖z‖ := abs_real_inner_le_norm _ _
      _ ≤ ‖x‖ * 1 := mul_le_mul_of_nonneg_left hz (norm_nonneg x)
      _ = ‖x‖ := mul_one _
  have h1 : |1 - ⟪x, z⟫_ℝ| ≤ 1 + ‖x‖ := by
    calc
      |1 - ⟪x, z⟫_ℝ| ≤ |(1 : ℝ)| + |⟪x, z⟫_ℝ| := abs_sub _ _
      _ ≤ 1 + ‖x‖ := by rw [abs_one]; linarith
  unfold squaredMarginLoss
  have h2 : (1 - ⟪x, z⟫_ℝ) ^ 2 ≤ (1 + ‖x‖) ^ 2 := by
    rw [← sq_abs]
    exact pow_le_pow_left₀ (abs_nonneg _) h1 2
  linarith

/-- For a unit-ball feature the sample gradient is `1`-Lipschitz in the parameter. -/
theorem squaredMarginSampleGradient_sub_norm_le (x y z : E) (hz : ‖z‖ ≤ 1) :
    ‖squaredMarginSampleGradient x z - squaredMarginSampleGradient y z‖ ≤ ‖x - y‖ := by
  unfold squaredMarginSampleGradient squaredMarginSlope
  rw [← sub_smul, norm_smul, Real.norm_eq_abs,
    show ⟪x, z⟫_ℝ - 1 - (⟪y, z⟫_ℝ - 1) = ⟪x - y, z⟫_ℝ by rw [inner_sub_left]; ring]
  have h2 : |⟪x - y, z⟫_ℝ| ≤ ‖x - y‖ * ‖z‖ := abs_real_inner_le_norm _ _
  have hzz : ‖z‖ * ‖z‖ ≤ 1 := by nlinarith [mul_nonneg (sub_nonneg.mpr hz) (norm_nonneg z)]
  calc
    |⟪x - y, z⟫_ℝ| * ‖z‖ ≤ (‖x - y‖ * ‖z‖) * ‖z‖ :=
      mul_le_mul_of_nonneg_right h2 (norm_nonneg z)
    _ = ‖x - y‖ * (‖z‖ * ‖z‖) := by ring
    _ ≤ ‖x - y‖ * 1 := mul_le_mul_of_nonneg_left hzz (norm_nonneg _)
    _ = ‖x - y‖ := mul_one _

/-- The pairing of the sample-gradient difference with the parameter difference is `⟪x - y, z⟫²`. -/
theorem squaredMarginSampleGradient_pairing (x y z : E) :
    ⟪squaredMarginSampleGradient x z - squaredMarginSampleGradient y z, x - y⟫_ℝ =
      ⟪x - y, z⟫_ℝ ^ 2 := by
  unfold squaredMarginSampleGradient squaredMarginSlope
  rw [← sub_smul, real_inner_smul_left, real_inner_comm (x - y) z,
    show ⟪x, z⟫_ℝ - 1 - (⟪y, z⟫_ℝ - 1) = ⟪x - y, z⟫_ℝ by rw [inner_sub_left]; ring]
  ring

/-- The derivative of `u ↦ φ(⟪u, z⟫)` is the pairing with the sample gradient. -/
theorem hasFDerivAt_squaredMargin (x z : E) :
    HasFDerivAt (fun u : E => squaredMarginLoss ⟪u, z⟫_ℝ)
      (innerSL ℝ (squaredMarginSampleGradient x z)) x := by
  have hlin : HasFDerivAt (fun u : E => ⟪u, z⟫_ℝ) (innerSL ℝ z) x := by
    simpa only [coe_innerSL_apply, real_inner_comm z] using
      (innerSL ℝ z).hasFDerivAt (x := x)
  have h := (hasDerivAt_squaredMarginLoss ⟪x, z⟫_ℝ).comp_hasFDerivAt
    (f := fun u : E => ⟪u, z⟫_ℝ) x hlin
  convert! h using 1
  ext v
  simp [squaredMarginSampleGradient]

section Weighted

/-- The finite weighted squared-margin risk `∑ w i · φ(⟪x, z i⟫)`. -/
def squaredMarginRisk {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E) (x : E) : ℝ :=
  ∑ i, w i * squaredMarginLoss ⟪x, z i⟫_ℝ

/-- The weighted squared-margin objective `‖x‖²/2 + ∑ w i · (1 - ⟪x, z i⟫)²/2`. -/
def squaredMarginObjective {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E) (x : E) : ℝ :=
  quadraticRegularizer x + squaredMarginRisk w z x

/-- The gradient map `x + ∑ (w i · (⟪x, z i⟫ - 1)) z i` of the weighted objective. -/
def squaredMarginGradient {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E) (x : E) : E :=
  x + ∑ i, (w i * squaredMarginSlope ⟪x, z i⟫_ℝ) • z i

/-- The objective is literally the regularizer plus the weighted squared margins. -/
theorem squaredMarginObjective_eq {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E) (x : E) :
    squaredMarginObjective w z x = ‖x‖ ^ 2 / 2 + ∑ i, w i * ((1 - ⟪x, z i⟫_ℝ) ^ 2 / 2) := rfl

/-- The gradient map written with the explicit slope `⟪x, z i⟫ - 1`. -/
theorem squaredMarginGradient_eq {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E) (x : E) :
    squaredMarginGradient w z x = x + ∑ i, (w i * (⟪x, z i⟫_ℝ - 1)) • z i := rfl

theorem squaredMarginRisk_nonneg {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E)
    (hw : ∀ i, 0 ≤ w i) (x : E) : 0 ≤ squaredMarginRisk w z x :=
  Finset.sum_nonneg fun i _ => mul_nonneg (hw i) (squaredMarginLoss_nonneg _)

theorem hasFDerivAt_squaredMarginRisk {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E) (x : E) :
    HasFDerivAt (squaredMarginRisk w z)
      (innerSL ℝ (∑ i, (w i * squaredMarginSlope ⟪x, z i⟫_ℝ) • z i)) x := by
  have h := HasFDerivAt.fun_sum (u := Finset.univ)
    (fun (i : Fin n) _ => (hasFDerivAt_squaredMargin x (z i)).const_mul (w i))
  convert! h using 1
  ext v
  simp [squaredMarginSampleGradient, mul_assoc]

/-- Identification of the gradient of the weighted objective, for arbitrary weights. -/
theorem hasGradientAt_squaredMarginObjective [CompleteSpace E] {n : ℕ}
    (w : Fin n → ℝ) (z : Fin n → E) (x : E) :
    HasGradientAt (squaredMarginObjective w z) (squaredMarginGradient w z x) x := by
  change HasFDerivAt _ _ _
  convert! (hasFDerivAt_quadraticRegularizer x).add (hasFDerivAt_squaredMarginRisk w z x) using 1
  ext v
  simp [squaredMarginGradient, InnerProductSpace.toDual_apply_apply]

/-- A supplied unconstrained local minimizer of the weighted objective is stationary. -/
theorem squaredMarginGradient_zero_at_localMin [CompleteSpace E] {n : ℕ}
    (w : Fin n → ℝ) (z : Fin n → E) (y : E)
    (hmin : IsLocalMin (squaredMarginObjective w z) y) :
    squaredMarginGradient w z y = 0 :=
  gradient_zero_at_localMin (hasGradientAt_squaredMarginObjective w z y) hmin

/-- The weighted squared-margin gradient map is monotone for nonnegative weights. -/
theorem squaredMarginGradient_sum_monotonicity {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E)
    (hw : ∀ i, 0 ≤ w i) (x y : E) :
    0 ≤ ⟪(∑ i, (w i * squaredMarginSlope ⟪x, z i⟫_ℝ) • z i) -
      ∑ i, (w i * squaredMarginSlope ⟪y, z i⟫_ℝ) • z i, x - y⟫_ℝ := by
  simp only [inner_sub_left, sum_inner, real_inner_smul_left, ← Finset.sum_sub_distrib]
  apply Finset.sum_nonneg
  intro i _
  have hpair : w i * squaredMarginSlope ⟪x, z i⟫_ℝ * ⟪z i, x - y⟫_ℝ -
      w i * squaredMarginSlope ⟪y, z i⟫_ℝ * ⟪z i, x - y⟫_ℝ = w i * ⟪z i, x - y⟫_ℝ ^ 2 := by
    simp only [squaredMarginSlope, inner_sub_right]
    rw [real_inner_comm x (z i), real_inner_comm y (z i)]
    ring
  rw [hpair]
  exact mul_nonneg (hw i) (sq_nonneg _)

/-- 1-strong monotonicity of the gradient map for nonnegative weights. -/
theorem squaredMarginGradient_strong_monotonicity {n : ℕ} (w : Fin n → ℝ)
    (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) (x y : E) :
    ‖x - y‖ ^ 2 ≤ ⟪squaredMarginGradient w z x - squaredMarginGradient w z y, x - y⟫_ℝ := by
  have hm := squaredMarginGradient_sum_monotonicity w z hw x y
  simp only [squaredMarginGradient]
  rw [show x + (∑ i, (w i * squaredMarginSlope ⟪x, z i⟫_ℝ) • z i) -
      (y + ∑ i, (w i * squaredMarginSlope ⟪y, z i⟫_ℝ) • z i) =
    (x - y) + ((∑ i, (w i * squaredMarginSlope ⟪x, z i⟫_ℝ) • z i) -
      ∑ i, (w i * squaredMarginSlope ⟪y, z i⟫_ℝ) • z i) by abel,
    inner_add_left, real_inner_self_eq_norm_sq]
  linarith

/-- Strong monotonicity bounds parameter distance by gradient distance. -/
theorem squaredMargin_dist_le_gradient_sub {n : ℕ} (w : Fin n → ℝ)
    (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) (x y : E) :
    ‖x - y‖ ≤ ‖squaredMarginGradient w z x - squaredMarginGradient w z y‖ := by
  have h := squaredMarginGradient_strong_monotonicity w z hw x y
  have hcs := real_inner_le_norm
    (squaredMarginGradient w z x - squaredMarginGradient w z y) (x - y)
  by_cases hzero : ‖x - y‖ = 0
  · rw [hzero]
    exact norm_nonneg _
  · have hr : 0 < ‖x - y‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hzero)
    apply (mul_le_mul_iff_left₀ hr).mp
    nlinarith

/-- The residual at any point bounds the distance to a supplied local minimizer. -/
theorem squaredMargin_residual_bound [CompleteSpace E] {n : ℕ} (w : Fin n → ℝ)
    (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) (x y : E)
    (hmin : IsLocalMin (squaredMarginObjective w z) y) :
    ‖x - y‖ ≤ ‖squaredMarginGradient w z x‖ := by
  have h := squaredMargin_dist_le_gradient_sub w z hw x y
  rwa [squaredMarginGradient_zero_at_localMin w z y hmin, sub_zero] at h

/-- Any two unconstrained local minimizers coincide. Existence is separate. -/
theorem squaredMargin_localMin_unique [CompleteSpace E] {n : ℕ} (w : Fin n → ℝ)
    (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) (x y : E)
    (hx : IsLocalMin (squaredMarginObjective w z) x)
    (hy : IsLocalMin (squaredMarginObjective w z) y) : x = y := by
  have h := squaredMargin_residual_bound w z hw x y hy
  rw [squaredMarginGradient_zero_at_localMin w z x hx, norm_zero] at h
  exact sub_eq_zero.mp (norm_le_zero_iff.mp h)

/-- Nonnegative squared-margin terms cannot cancel the quadratic growth. -/
theorem quadraticRegularizer_le_squaredMarginObjective {n : ℕ}
    (w : Fin n → ℝ) (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) (x : E) :
    quadraticRegularizer x ≤ squaredMarginObjective w z x :=
  le_add_of_nonneg_right (squaredMarginRisk_nonneg w z hw x)

/-- The weighted objective is coercive for nonnegative weights. -/
theorem squaredMarginObjective_coercive [ProperSpace E] {n : ℕ}
    (w : Fin n → ℝ) (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) :
    Tendsto (squaredMarginObjective w z) (cocompact E) atTop :=
  tendsto_atTop_mono (quadraticRegularizer_le_squaredMarginObjective w z hw)
    quadraticRegularizer_coercive

/-- The weighted objective is continuous, for arbitrary weights. -/
theorem continuous_squaredMarginObjective {n : ℕ} (w : Fin n → ℝ) (z : Fin n → E) :
    Continuous (squaredMarginObjective w z) :=
  continuous_iff_continuousAt.mpr fun x =>
    ((hasFDerivAt_quadraticRegularizer x).add (hasFDerivAt_squaredMarginRisk w z x)).continuousAt

/-- Nonnegative finite weights suffice for existence; normalization is not needed. -/
theorem squaredMarginObjective_exists_minimizer [ProperSpace E] {n : ℕ}
    (w : Fin n → ℝ) (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) :
    ∃ y : E, ∀ x : E, squaredMarginObjective w z y ≤ squaredMarginObjective w z x :=
  (continuous_squaredMarginObjective w z).exists_forall_le
    (squaredMarginObjective_coercive w z hw)

/-- The weighted objective has exactly one unconstrained global minimizer. -/
theorem squaredMargin_exists_unique_minimizer [CompleteSpace E] [ProperSpace E] {n : ℕ}
    (w : Fin n → ℝ) (z : Fin n → E) (hw : ∀ i, 0 ≤ w i) :
    ∃! y : E, ∀ x : E, squaredMarginObjective w z y ≤ squaredMarginObjective w z x := by
  obtain ⟨y, hy⟩ := squaredMarginObjective_exists_minimizer w z hw
  refine ⟨y, hy, ?_⟩
  intro x hx
  exact squaredMargin_localMin_unique w z hw x y
    (Filter.Eventually.of_forall hx) (Filter.Eventually.of_forall hy)

end Weighted

section Empirical

/-- The empirical squared-margin objective, with uniform weights `1/n`. -/
def empiricalSquaredMarginObjective {n : ℕ} (z : Fin n → E) : E → ℝ :=
  squaredMarginObjective (fun _ => (n : ℝ)⁻¹) z

/-- The gradient map of the empirical squared-margin objective. -/
def empiricalSquaredMarginGradient {n : ℕ} (z : Fin n → E) : E → E :=
  squaredMarginGradient (fun _ => (n : ℝ)⁻¹) z

/-- The empirical objective is the regularizer plus the averaged loss. -/
theorem empiricalSquaredMarginObjective_eq {n : ℕ} (z : Fin n → E) (x : E) :
    empiricalSquaredMarginObjective z x = ‖x‖ ^ 2 / 2 +
      (n : ℝ)⁻¹ * ∑ i, (1 - ⟪x, z i⟫_ℝ) ^ 2 / 2 := by
  simp [empiricalSquaredMarginObjective, squaredMarginObjective_eq, Finset.mul_sum]

/-- Uniform averaging has a unique global minimizer, including the empty objective. -/
theorem empiricalSquaredMargin_exists_unique_minimizer [CompleteSpace E] [ProperSpace E]
    {n : ℕ} (z : Fin n → E) :
    ∃! y : E, ∀ x : E,
      empiricalSquaredMarginObjective z y ≤ empiricalSquaredMarginObjective z x :=
  squaredMargin_exists_unique_minimizer (fun _ => (n : ℝ)⁻¹) z (fun _ => by positivity)

/-- Jensen's inequality for a uniform finite average: `(n⁻¹ ∑ a)² ≤ n⁻¹ ∑ a²`, any `n`. -/
theorem sq_average_le_average_sq {n : ℕ} (a : Fin n → ℝ) :
    ((n : ℝ)⁻¹ * ∑ i, a i) ^ 2 ≤ (n : ℝ)⁻¹ * ∑ i, a i ^ 2 := by
  have hcs : (∑ i, a i) ^ 2 ≤ (n : ℝ) * ∑ i, a i ^ 2 := by
    have h := Finset.sum_mul_sq_le_sq_mul_sq (Finset.univ : Finset (Fin n)) a (fun _ => (1 : ℝ))
    simpa only [mul_one, one_pow, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
      nsmul_eq_mul, mul_comm] using h
  rcases Nat.eq_zero_or_pos n with h0 | hpos
  · subst h0
    simp
  · have hn0 : (n : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.ne_of_gt hpos)
    rw [mul_pow]
    calc
      ((n : ℝ)⁻¹) ^ 2 * (∑ i, a i) ^ 2 ≤ ((n : ℝ)⁻¹) ^ 2 * ((n : ℝ) * ∑ i, a i ^ 2) :=
        mul_le_mul_of_nonneg_left hcs (sq_nonneg _)
      _ = (n : ℝ)⁻¹ * ∑ i, a i ^ 2 := by
        field_simp

/-- The first-order identity for the empirical squared-margin objective at a local
minimizer `y`: `‖y‖² + n⁻¹ ∑ ⟪y, z i⟫² = n⁻¹ ∑ ⟪y, z i⟫`. -/
theorem empiricalSquaredMargin_localMin_identity [CompleteSpace E] {n : ℕ} (z : Fin n → E)
    (y : E) (hmin : IsLocalMin (empiricalSquaredMarginObjective z) y) :
    ‖y‖ ^ 2 + (n : ℝ)⁻¹ * ∑ i, ⟪y, z i⟫_ℝ ^ 2 = (n : ℝ)⁻¹ * ∑ i, ⟪y, z i⟫_ℝ := by
  have hgrad := squaredMarginGradient_zero_at_localMin (fun _ : Fin n => (n : ℝ)⁻¹) z y hmin
  have hp := congrArg (fun v : E => ⟪v, y⟫_ℝ) hgrad
  simp only [squaredMarginGradient, squaredMarginSlope, inner_add_left, sum_inner,
    real_inner_smul_left, inner_zero_left, real_inner_self_eq_norm_sq] at hp
  have hsum : ∑ i, (n : ℝ)⁻¹ * (⟪y, z i⟫_ℝ - 1) * ⟪z i, y⟫_ℝ =
      (n : ℝ)⁻¹ * ∑ i, ⟪y, z i⟫_ℝ ^ 2 - (n : ℝ)⁻¹ * ∑ i, ⟪y, z i⟫_ℝ := by
    rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro i _
    rw [real_inner_comm y (z i)]
    ring
  linarith

/-- Every local minimizer of the empirical squared-margin objective has norm at most `1/2`,
for any sample: `‖y‖² ≤ m - m² ≤ 1/4` with `m = n⁻¹ ∑ ⟪y, z i⟫`. -/
theorem empiricalSquaredMargin_localMin_norm_le_half [CompleteSpace E] {n : ℕ}
    (z : Fin n → E) (y : E) (hmin : IsLocalMin (empiricalSquaredMarginObjective z) y) :
    ‖y‖ ≤ (1 / 2 : ℝ) := by
  have hid := empiricalSquaredMargin_localMin_identity z y hmin
  have hj := sq_average_le_average_sq (fun i => ⟪y, z i⟫_ℝ)
  have hsq : ‖y‖ ^ 2 ≤ (1 / 2 : ℝ) ^ 2 := by
    nlinarith [sq_nonneg ((n : ℝ)⁻¹ * ∑ i, ⟪y, z i⟫_ℝ - 1 / 2)]
  exact le_of_pow_le_pow_left₀ (by norm_num) (by norm_num) hsq

variable [CompleteSpace E] [ProperSpace E]

/-- The exact empirical squared-margin optimizer, selected from the unique global minimizer. -/
def squaredMarginOptimizer {n : ℕ} (z : Fin n → E) : E :=
  Classical.choose (empiricalSquaredMargin_exists_unique_minimizer z)

theorem squaredMarginOptimizer_minimizes {n : ℕ} (z : Fin n → E) :
    ∀ x : E, empiricalSquaredMarginObjective z (squaredMarginOptimizer z) ≤
      empiricalSquaredMarginObjective z x :=
  (Classical.choose_spec (empiricalSquaredMargin_exists_unique_minimizer z)).1

theorem squaredMarginOptimizer_localMin {n : ℕ} (z : Fin n → E) :
    IsLocalMin (empiricalSquaredMarginObjective z) (squaredMarginOptimizer z) :=
  Filter.Eventually.of_forall (squaredMarginOptimizer_minimizes z)

/-- The exact empirical optimizer is stationary. -/
theorem empiricalSquaredMarginGradient_optimizer {n : ℕ} (z : Fin n → E) :
    empiricalSquaredMarginGradient z (squaredMarginOptimizer z) = 0 :=
  squaredMarginGradient_zero_at_localMin _ z _ (squaredMarginOptimizer_localMin z)

/-- The a posteriori parameter-error bound `‖x - θ̂‖ ≤ ‖∇F̂(x)‖`. -/
theorem squaredMarginOptimizer_residual {n : ℕ} (z : Fin n → E) (x : E) :
    ‖x - squaredMarginOptimizer z‖ ≤ ‖empiricalSquaredMarginGradient z x‖ :=
  squaredMargin_residual_bound _ z (fun _ => by positivity) x _
    (squaredMarginOptimizer_localMin z)

omit [CompleteSpace E] [ProperSpace E] in
/-- At a fixed parameter the empirical squared-margin gradient is continuous in the sample. -/
theorem continuous_empiricalSquaredMarginGradient_sample {n : ℕ} (x : E) :
    Continuous (fun z : Fin n → E => empiricalSquaredMarginGradient z x) := by
  unfold empiricalSquaredMarginGradient squaredMarginGradient
  apply continuous_const.add
  apply continuous_finsetSum
  intro i _
  exact (continuous_const.mul
    (continuous_squaredMarginSlope.comp (continuous_const.inner (continuous_apply i)))).smul
      (continuous_apply i)

/-- The exact empirical squared-margin optimizer is a continuous function of the sample. -/
theorem continuous_squaredMarginOptimizer {n : ℕ} :
    Continuous (squaredMarginOptimizer : (Fin n → E) → E) := by
  apply continuous_iff_continuousAt.mpr
  intro z₀
  rw [Metric.continuousAt_iff']
  intro ε hε
  have hg : ContinuousAt
      (fun z : Fin n → E => empiricalSquaredMarginGradient z (squaredMarginOptimizer z₀)) z₀ :=
    (continuous_empiricalSquaredMarginGradient_sample (n := n)
      (squaredMarginOptimizer z₀)).continuousAt
  have hz : empiricalSquaredMarginGradient z₀ (squaredMarginOptimizer z₀) = 0 :=
    empiricalSquaredMarginGradient_optimizer z₀
  have hevent : ∀ᶠ z in 𝓝 z₀,
      ‖empiricalSquaredMarginGradient z (squaredMarginOptimizer z₀)‖ < ε := by
    have h := (Metric.continuousAt_iff'.mp hg) ε hε
    simpa only [hz, dist_zero_right] using h
  filter_upwards [hevent] with z hz'
  rw [dist_eq_norm, norm_sub_rev]
  exact (squaredMarginOptimizer_residual z (squaredMarginOptimizer z₀)).trans_lt hz'

theorem measurable_squaredMarginOptimizer [MeasurableSpace E] [BorelSpace E] {n : ℕ} :
    Measurable (squaredMarginOptimizer : (Fin n → E) → E) :=
  continuous_squaredMarginOptimizer.measurable

/-- The exact empirical squared-margin optimizer has norm at most `1/2`, for any sample. -/
theorem squaredMarginOptimizer_norm_le_half {n : ℕ} (z : Fin n → E) :
    ‖squaredMarginOptimizer z‖ ≤ (1 / 2 : ℝ) :=
  empiricalSquaredMargin_localMin_norm_le_half z _ (squaredMarginOptimizer_localMin z)

end Empirical

section Population

variable [MeasurableSpace E]

/-- The population squared-margin objective `‖x‖²/2 + ∫ (1 - ⟪x, z⟫)²/2 dμ(z)`. -/
def populationSquaredMarginRisk (μ : Measure E) (x : E) : ℝ :=
  quadraticRegularizer x + ∫ z, squaredMarginLoss ⟪x, z⟫_ℝ ∂μ

/-- The gradient map `x + ∫ (⟪x, z⟫ - 1) z dμ(z)` of the population objective. -/
def populationSquaredMarginGradient (μ : Measure E) (x : E) : E :=
  x + ∫ z, squaredMarginSampleGradient x z ∂μ

/-- The population objective is literally the regularizer plus the expected loss. -/
theorem populationSquaredMarginRisk_eq (μ : Measure E) (x : E) :
    populationSquaredMarginRisk μ x = ‖x‖ ^ 2 / 2 + ∫ z, (1 - ⟪x, z⟫_ℝ) ^ 2 / 2 ∂μ := rfl

/-- The population gradient written with the explicit slope `⟪x, z⟫ - 1`. -/
theorem populationSquaredMarginGradient_eq (μ : Measure E) (x : E) :
    populationSquaredMarginGradient μ x = x + ∫ z, (⟪x, z⟫_ℝ - 1) • z ∂μ := rfl

/-- The quadratic regularizer is dominated by the population objective. -/
theorem quadraticRegularizer_le_populationSquaredMarginRisk (μ : Measure E) (x : E) :
    quadraticRegularizer x ≤ populationSquaredMarginRisk μ x :=
  le_add_of_nonneg_right (integral_nonneg fun _ => squaredMarginLoss_nonneg _)

theorem populationSquaredMarginRisk_nonneg (μ : Measure E) (x : E) :
    0 ≤ populationSquaredMarginRisk μ x :=
  (by unfold quadraticRegularizer; positivity : 0 ≤ quadraticRegularizer x).trans
    (quadraticRegularizer_le_populationSquaredMarginRisk μ x)

theorem populationSquaredMarginRisk_coercive [ProperSpace E] (μ : Measure E) :
    Tendsto (populationSquaredMarginRisk μ) (cocompact E) atTop :=
  tendsto_atTop_mono (quadraticRegularizer_le_populationSquaredMarginRisk μ)
    quadraticRegularizer_coercive

/-- At the origin the population objective equals `1/2` under a probability law. -/
theorem populationSquaredMarginRisk_zero (μ : Measure E) [IsProbabilityMeasure μ] :
    populationSquaredMarginRisk μ 0 = (1 / 2 : ℝ) := by
  simp [populationSquaredMarginRisk, quadraticRegularizer, squaredMarginLoss]

variable [BorelSpace E]

/-- Under a unit-ball law the squared-margin loss is integrable at every parameter. -/
theorem integrable_squaredMarginLoss (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x : E) :
    Integrable (fun z => squaredMarginLoss ⟪x, z⟫_ℝ) μ := by
  have hm : AEStronglyMeasurable (fun z : E => squaredMarginLoss ⟪x, z⟫_ℝ) μ :=
    (continuous_squaredMarginLoss.comp (continuous_const.inner continuous_id)).aestronglyMeasurable
  apply (integrable_const ((1 + ‖x‖) ^ 2 / 2)).mono' hm
  filter_upwards [hsupport] with z hz
  rw [Real.norm_eq_abs, abs_of_nonneg (squaredMarginLoss_nonneg _)]
  exact squaredMarginLoss_inner_le x z hz

/-- The population objective is at most `‖x‖²/2 + (1 + ‖x‖)²/2` under a unit-ball law. -/
theorem populationSquaredMarginRisk_le (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x : E) :
    populationSquaredMarginRisk μ x ≤ ‖x‖ ^ 2 / 2 + (1 + ‖x‖) ^ 2 / 2 := by
  have hb : ∀ᵐ z ∂μ, squaredMarginLoss ⟪x, z⟫_ℝ ≤ (1 + ‖x‖) ^ 2 / 2 := by
    filter_upwards [hsupport] with z hz
    exact squaredMarginLoss_inner_le x z hz
  have h := integral_mono_ae (integrable_squaredMarginLoss μ hsupport x) (integrable_const _) hb
  simp only [integral_const, probReal_univ, one_smul] at h
  unfold populationSquaredMarginRisk quadraticRegularizer
  linarith

/-- Under a unit-ball law the inner product `⟪x, z⟫` is integrable. -/
theorem integrable_inner_unitBall (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x : E) : Integrable (fun z => ⟪x, z⟫_ℝ) μ := by
  apply (integrable_const ‖x‖).mono' (continuous_const.inner continuous_id).aestronglyMeasurable
  filter_upwards [hsupport] with z hz
  rw [Real.norm_eq_abs]
  calc
    |⟪x, z⟫_ℝ| ≤ ‖x‖ * ‖z‖ := abs_real_inner_le_norm _ _
    _ ≤ ‖x‖ * 1 := mul_le_mul_of_nonneg_left hz (norm_nonneg x)
    _ = ‖x‖ := mul_one _

variable [SecondCountableTopology E]

/-- Under a unit-ball law the sample gradient is integrable at every parameter. -/
theorem integrable_squaredMarginSampleGradient (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x : E) :
    Integrable (squaredMarginSampleGradient x) μ := by
  apply (integrable_const (‖x‖ + 1)).mono'
    (continuous_squaredMarginSampleGradient x).aestronglyMeasurable
  exact hsupport.mono fun z hz => squaredMarginSampleGradient_norm_le x z hz

variable [CompleteSpace E]

/-- Differentiation under the population expectation, dominated on the unit ball around `x`
by the integrable constant `‖x‖ + 2`. -/
theorem hasFDerivAt_populationSquaredMarginLoss (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x : E) :
    HasFDerivAt (fun u : E => ∫ z, squaredMarginLoss ⟪u, z⟫_ℝ ∂μ)
      (innerSL ℝ (∫ z, squaredMarginSampleGradient x z ∂μ)) x := by
  have hmeas : AEStronglyMeasurable
      (fun z => innerSL ℝ (squaredMarginSampleGradient x z)) μ :=
    (innerSL ℝ).continuous.comp_aestronglyMeasurable
      (continuous_squaredMarginSampleGradient x).aestronglyMeasurable
  have hbound : ∀ᵐ z ∂μ, ∀ u ∈ Metric.ball x 1,
      ‖innerSL ℝ (squaredMarginSampleGradient u z)‖ ≤ ‖x‖ + 2 := by
    filter_upwards [hsupport] with z hz u hu
    rw [innerSL_apply_norm]
    have h1 := squaredMarginSampleGradient_norm_le u z hz
    have hux : ‖u - x‖ < 1 := mem_ball_iff_norm.mp hu
    have h2 : ‖u‖ ≤ ‖x‖ + 1 := by
      calc
        ‖u‖ = ‖(u - x) + x‖ := by rw [sub_add_cancel]
        _ ≤ ‖u - x‖ + ‖x‖ := norm_add_le _ _
        _ ≤ ‖x‖ + 1 := by linarith
    linarith
  have hdiff : ∀ᵐ z ∂μ, ∀ u ∈ Metric.ball x 1,
      HasFDerivAt (fun v : E => squaredMarginLoss ⟪v, z⟫_ℝ)
        (innerSL ℝ (squaredMarginSampleGradient u z)) u :=
    Filter.Eventually.of_forall fun z u _ => hasFDerivAt_squaredMargin u z
  have h := hasFDerivAt_integral_of_dominated_of_fderiv_le
    (F := fun u z : E => squaredMarginLoss ⟪u, z⟫_ℝ)
    (F' := fun u z : E => innerSL ℝ (squaredMarginSampleGradient u z))
    (bound := fun _ => ‖x‖ + 2) (s := Metric.ball x 1) (x₀ := x)
    (Metric.ball_mem_nhds x one_pos)
    (Filter.Eventually.of_forall fun u =>
      (integrable_squaredMarginLoss μ hsupport u).aestronglyMeasurable)
    (integrable_squaredMarginLoss μ hsupport x) hmeas hbound
    (integrable_const _) hdiff
  rw [(innerSL ℝ).integral_comp_comm (integrable_squaredMarginSampleGradient μ hsupport x)] at h
  exact h

/-- Differentiation under the population expectation identifies the gradient. -/
theorem hasGradientAt_populationSquaredMarginRisk (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x : E) :
    HasGradientAt (populationSquaredMarginRisk μ) (populationSquaredMarginGradient μ x) x := by
  change HasFDerivAt _ _ _
  convert! (hasFDerivAt_quadraticRegularizer x).add
    (hasFDerivAt_populationSquaredMarginLoss μ hsupport x) using 1
  ext v
  simp [populationSquaredMarginGradient, InnerProductSpace.toDual_apply_apply]

theorem continuous_populationSquaredMarginRisk (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) : Continuous (populationSquaredMarginRisk μ) :=
  continuous_iff_continuousAt.mpr fun x =>
    (hasGradientAt_populationSquaredMarginRisk μ hsupport x).continuousAt

/-- In a proper space the population objective attains a global minimum. -/
theorem populationSquaredMarginRisk_exists_minimizer [ProperSpace E]
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) :
    ∃ y : E, ∀ x : E, populationSquaredMarginRisk μ y ≤ populationSquaredMarginRisk μ x :=
  (continuous_populationSquaredMarginRisk μ hsupport).exists_forall_le
    (populationSquaredMarginRisk_coercive μ)

theorem populationSquaredMarginGradient_zero_at_localMin (μ : Measure E)
    [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (y : E)
    (hmin : IsLocalMin (populationSquaredMarginRisk μ) y) :
    populationSquaredMarginGradient μ y = 0 :=
  gradient_zero_at_localMin (hasGradientAt_populationSquaredMarginRisk μ hsupport y) hmin

/-- The population squared-margin gradient integral is monotone. -/
theorem populationSquaredMarginGradient_integral_monotonicity (μ : Measure E)
    [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : E) :
    0 ≤ ⟪(∫ z, squaredMarginSampleGradient x z ∂μ) -
      ∫ z, squaredMarginSampleGradient y z ∂μ, x - y⟫_ℝ := by
  have hix := integrable_squaredMarginSampleGradient μ hsupport x
  have hiy := integrable_squaredMarginSampleGradient μ hsupport y
  have hid : Integrable
      (fun z => squaredMarginSampleGradient x z - squaredMarginSampleGradient y z) μ :=
    hix.sub hiy
  rw [← integral_sub hix hiy, real_inner_comm]
  change 0 ≤ (innerSL ℝ (x - y))
    (∫ z, squaredMarginSampleGradient x z - squaredMarginSampleGradient y z ∂μ)
  rw [← (innerSL ℝ (x - y)).integral_comp_comm hid]
  apply integral_nonneg
  intro z
  change (0 : ℝ) ≤ ⟪x - y, squaredMarginSampleGradient x z - squaredMarginSampleGradient y z⟫_ℝ
  rw [real_inner_comm, squaredMarginSampleGradient_pairing]
  exact sq_nonneg _

/-- 1-strong monotonicity of the population gradient map. -/
theorem populationSquaredMarginGradient_strong_monotonicity (μ : Measure E)
    [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : E) :
    ‖x - y‖ ^ 2 ≤ ⟪populationSquaredMarginGradient μ x -
      populationSquaredMarginGradient μ y, x - y⟫_ℝ := by
  have hm := populationSquaredMarginGradient_integral_monotonicity μ hsupport x y
  simp only [populationSquaredMarginGradient]
  rw [show x + (∫ z, squaredMarginSampleGradient x z ∂μ) -
      (y + ∫ z, squaredMarginSampleGradient y z ∂μ) =
    (x - y) + ((∫ z, squaredMarginSampleGradient x z ∂μ) -
      ∫ z, squaredMarginSampleGradient y z ∂μ) by abel,
    inner_add_left, real_inner_self_eq_norm_sq]
  linarith

/-- Strong monotonicity bounds parameter distance by population-gradient distance. -/
theorem populationSquaredMargin_dist_le_gradient_sub (μ : Measure E)
    [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : E) :
    ‖x - y‖ ≤ ‖populationSquaredMarginGradient μ x -
      populationSquaredMarginGradient μ y‖ := by
  have h := populationSquaredMarginGradient_strong_monotonicity μ hsupport x y
  have hcs := real_inner_le_norm
    (populationSquaredMarginGradient μ x - populationSquaredMarginGradient μ y) (x - y)
  by_cases hzero : ‖x - y‖ = 0
  · rw [hzero]
    exact norm_nonneg _
  · have hr : 0 < ‖x - y‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hzero)
    apply (mul_le_mul_iff_left₀ hr).mp
    nlinarith

/-- The population residual bounds the distance to a supplied local minimizer. -/
theorem populationSquaredMargin_residual_bound (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : E)
    (hmin : IsLocalMin (populationSquaredMarginRisk μ) y) :
    ‖x - y‖ ≤ ‖populationSquaredMarginGradient μ x‖ := by
  have h := populationSquaredMargin_dist_le_gradient_sub μ hsupport x y
  rwa [populationSquaredMarginGradient_zero_at_localMin μ hsupport y hmin, sub_zero] at h

/-- Any two unconstrained population local minimizers coincide. -/
theorem populationSquaredMargin_localMin_unique (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : E)
    (hx : IsLocalMin (populationSquaredMarginRisk μ) x)
    (hy : IsLocalMin (populationSquaredMarginRisk μ) y) : x = y := by
  have h := populationSquaredMargin_residual_bound μ hsupport x y hy
  rw [populationSquaredMarginGradient_zero_at_localMin μ hsupport x hx, norm_zero] at h
  exact sub_eq_zero.mp (norm_le_zero_iff.mp h)

/-- The population objective has exactly one unconstrained global minimizer. -/
theorem populationSquaredMargin_exists_unique_minimizer [ProperSpace E]
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) :
    ∃! y : E, ∀ x : E,
      populationSquaredMarginRisk μ y ≤ populationSquaredMarginRisk μ x := by
  obtain ⟨y, hy⟩ := populationSquaredMarginRisk_exists_minimizer μ hsupport
  refine ⟨y, hy, ?_⟩
  intro x hx
  exact populationSquaredMargin_localMin_unique μ hsupport x y
    (Filter.Eventually.of_forall hx) (Filter.Eventually.of_forall hy)

omit [SecondCountableTopology E] [CompleteSpace E] in
/-- Jensen's inequality `(∫ ⟪y, z⟫ dμ)² ≤ ∫ ⟪y, z⟫² dμ` under a unit-ball probability law. -/
theorem sq_integral_inner_le_integral_sq (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (y : E) :
    (∫ z, ⟪y, z⟫_ℝ ∂μ) ^ 2 ≤ ∫ z, ⟪y, z⟫_ℝ ^ 2 ∂μ := by
  have hX := integrable_inner_unitBall μ hsupport y
  have hXsq : Integrable (fun z => ‖⟪y, z⟫_ℝ‖ ^ (2 : ℕ)) μ := by
    simpa only [Real.norm_eq_abs, sq_abs] using integrable_populationQuadratic_integrand μ hsupport y
  have h := integral_norm_sub_mean_sq μ (fun z => ⟪y, z⟫_ℝ) hX hXsq
  have hnn : 0 ≤ ∫ z, ‖⟪y, z⟫_ℝ - ∫ a, ⟪y, a⟫_ℝ ∂μ‖ ^ (2 : ℕ) ∂μ :=
    integral_nonneg fun z => by positivity
  simp only [Real.norm_eq_abs, sq_abs] at h hnn
  linarith

/-- The first-order identity for the population squared-margin objective at a local
minimizer `y`: `‖y‖² + ∫ ⟪y, z⟫² dμ = ∫ ⟪y, z⟫ dμ`. -/
theorem populationSquaredMargin_localMin_identity (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (y : E)
    (hmin : IsLocalMin (populationSquaredMarginRisk μ) y) :
    ‖y‖ ^ 2 + ∫ z, ⟪y, z⟫_ℝ ^ 2 ∂μ = ∫ z, ⟪y, z⟫_ℝ ∂μ := by
  have hgrad := populationSquaredMarginGradient_zero_at_localMin μ hsupport y hmin
  have hp := congrArg (fun v : E => ⟪y, v⟫_ℝ) hgrad
  simp only [populationSquaredMarginGradient, inner_add_right, inner_zero_right,
    real_inner_self_eq_norm_sq] at hp
  rw [← integral_inner (integrable_squaredMarginSampleGradient μ hsupport y) y] at hp
  have hpt : ∀ z, ⟪y, squaredMarginSampleGradient y z⟫_ℝ = ⟪y, z⟫_ℝ ^ 2 - ⟪y, z⟫_ℝ := by
    intro z
    simp only [squaredMarginSampleGradient, squaredMarginSlope, real_inner_smul_right]
    ring
  simp_rw [hpt] at hp
  rw [integral_sub (integrable_populationQuadratic_integrand μ hsupport y)
    (integrable_inner_unitBall μ hsupport y)] at hp
  linarith

/-- Every population local minimizer has norm at most `1/2`: `‖y‖² ≤ m - m² ≤ 1/4` with
`m = ∫ ⟪y, z⟫ dμ`. -/
theorem populationSquaredMargin_localMin_norm_le_half (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (y : E)
    (hmin : IsLocalMin (populationSquaredMarginRisk μ) y) : ‖y‖ ≤ (1 / 2 : ℝ) := by
  have hid := populationSquaredMargin_localMin_identity μ hsupport y hmin
  have hj := sq_integral_inner_le_integral_sq μ hsupport y
  have hsq : ‖y‖ ^ 2 ≤ (1 / 2 : ℝ) ^ 2 := by
    nlinarith [sq_nonneg ((∫ z, ⟪y, z⟫_ℝ ∂μ) - 1 / 2)]
  exact le_of_pow_le_pow_left₀ (by norm_num) (by norm_num) hsq

end Population

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SquaredMarginAccuracy.lean <==
import LossOnlyTraceability.SquaredMargin
import LossOnlyTraceability.QuadraticLogisticAccuracy

/-! The finite accuracy bound for regularized ERM with the squared-margin link
`φ(t) = (1 - t)²/2`, on a general real inner-product space with Borel structure.

Data: `n` samples `Z i : Ω → E` on a probability space `(Ω, ν)`, each with law `μ`
(`MeasurePreserving (Z i) ν μ`), pairwise independent, and `μ` supported a.e. in the unit ball.
The learner is the exact empirical optimizer `squaredMarginOptimizer (fun i => Z i ω)` of
`‖θ‖²/2 + n⁻¹ ∑ (1 - ⟪θ, Z i⟫)²/2`, the baseline is the population objective at a global
population minimizer `θs`, and the rate is `ε_n^sq = 1/n`. The numerical allowance
uses the `(1 + 1)`-Lipschitz population gradient and Jensen's inequality. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

section Pathwise

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [MeasurableSpace E]

/-- The centered gradient noise `ξ = n⁻¹ ∑ (⟪y, z i⟫ - 1) z i - ∫ (⟪y, z⟫ - 1) z dμ` at a
supplied parameter `y`, for the squared-margin loss. -/
def squaredMarginGradientNoise {n : ℕ} (μ : Measure E) (z : Fin n → E) (y : E) : E :=
  (n : ℝ)⁻¹ • ∑ i, squaredMarginSampleGradient y (z i) - ∫ w, squaredMarginSampleGradient y w ∂μ

theorem squaredMarginGradientNoise_eq {n : ℕ} (μ : Measure E) (z : Fin n → E) (y : E) :
    squaredMarginGradientNoise μ z y =
      (n : ℝ)⁻¹ • ∑ i, (⟪y, z i⟫_ℝ - 1) • z i - ∫ w, (⟪y, w⟫_ℝ - 1) • w ∂μ := rfl

omit [MeasurableSpace E] in
/-- The empirical gradient is the parameter plus the averaged sample gradients. -/
theorem empiricalSquaredMarginGradient_eq_average {n : ℕ} (z : Fin n → E) (y : E) :
    empiricalSquaredMarginGradient z y =
      y + (n : ℝ)⁻¹ • ∑ i, squaredMarginSampleGradient y (z i) := by
  simp only [empiricalSquaredMarginGradient, squaredMarginGradient, squaredMarginSampleGradient,
    Finset.smul_sum, smul_smul]

/-- The centered sample average of the squared-margin gradients is the gradient noise. -/
theorem centered_squaredMargin_average_eq_gradientNoise {n : ℕ} (hn : 0 < n)
    (μ : Measure E) (z : Fin n → E) (y : E) :
    (n : ℝ)⁻¹ • ∑ i, (squaredMarginSampleGradient y (z i) -
      ∫ w, squaredMarginSampleGradient y w ∂μ) = squaredMarginGradientNoise μ z y := by
  have hn0 : (n : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.ne_of_gt hn)
  simp only [squaredMarginGradientNoise, Finset.sum_sub_distrib, smul_sub, Finset.sum_const,
    Finset.card_univ, Fintype.card_fin]
  rw [← Nat.cast_smul_eq_nsmul ℝ, smul_smul, inv_mul_cancel₀ hn0, one_smul]

/-- At a fixed parameter the squared-margin gradient noise is continuous in the sample. -/
theorem continuous_squaredMarginGradientNoise_sample {n : ℕ} (μ : Measure E) (y : E) :
    Continuous (fun z : Fin n → E => squaredMarginGradientNoise μ z y) := by
  unfold squaredMarginGradientNoise
  apply Continuous.sub _ continuous_const
  apply Continuous.const_smul
  apply continuous_finsetSum
  intro i _
  exact (continuous_squaredMarginSampleGradient y).comp (continuous_apply i)

omit [MeasurableSpace E] in
/-- The averaged sample gradients on unit-ball data have norm at most `‖y‖ + 1`, any `n`. -/
theorem norm_average_squaredMarginSampleGradient_le {n : ℕ} (z : Fin n → E)
    (hz : ∀ i, ‖z i‖ ≤ 1) (y : E) :
    ‖(n : ℝ)⁻¹ • ∑ i, squaredMarginSampleGradient y (z i)‖ ≤ ‖y‖ + 1 := by
  rw [norm_smul, Real.norm_eq_abs, abs_inv, Nat.abs_cast]
  calc
    (n : ℝ)⁻¹ * ‖∑ i, squaredMarginSampleGradient y (z i)‖ ≤
        (n : ℝ)⁻¹ * ∑ i, ‖squaredMarginSampleGradient y (z i)‖ :=
      mul_le_mul_of_nonneg_left (norm_sum_le _ _) (by positivity)
    _ ≤ (n : ℝ)⁻¹ * ∑ _i : Fin n, (‖y‖ + 1) :=
      mul_le_mul_of_nonneg_left
        (Finset.sum_le_sum fun i _ => squaredMarginSampleGradient_norm_le y (z i) (hz i))
        (by positivity)
    _ ≤ ‖y‖ + 1 := by
      simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
      rcases Nat.eq_zero_or_pos n with h | h
      · subst h
        simp only [Nat.cast_zero, inv_zero, zero_mul]
        positivity
      · rw [← mul_assoc, inv_mul_cancel₀ (Nat.cast_ne_zero.mpr (Nat.ne_of_gt h)), one_mul]

/-- Under a unit-ball law the expected sample gradient has norm at most `‖y‖ + 1`. -/
theorem norm_integral_squaredMarginSampleGradient_le (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (y : E) :
    ‖∫ w, squaredMarginSampleGradient y w ∂μ‖ ≤ ‖y‖ + 1 := by
  have hb : ∀ᵐ w ∂μ, ‖squaredMarginSampleGradient y w‖ ≤ ‖y‖ + 1 :=
    hsupport.mono fun w hw => squaredMarginSampleGradient_norm_le y w hw
  simpa only [probReal_univ, mul_one] using norm_integral_le_of_norm_le_const hb

/-- For unit-ball samples and a unit-ball law the gradient noise has norm at most `2(‖y‖ + 1)`. -/
theorem norm_squaredMarginGradientNoise_le {n : ℕ} (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (z : Fin n → E) (hz : ∀ i, ‖z i‖ ≤ 1) (y : E) :
    ‖squaredMarginGradientNoise μ z y‖ ≤ 2 * (‖y‖ + 1) := by
  unfold squaredMarginGradientNoise
  calc
    ‖(n : ℝ)⁻¹ • ∑ i, squaredMarginSampleGradient y (z i) -
        ∫ w, squaredMarginSampleGradient y w ∂μ‖ ≤
      ‖(n : ℝ)⁻¹ • ∑ i, squaredMarginSampleGradient y (z i)‖ +
        ‖∫ w, squaredMarginSampleGradient y w ∂μ‖ := norm_sub_le _ _
    _ ≤ (‖y‖ + 1) + (‖y‖ + 1) :=
      add_le_add (norm_average_squaredMarginSampleGradient_le z hz y)
        (norm_integral_squaredMarginSampleGradient_le μ hsupport y)
    _ = 2 * (‖y‖ + 1) := by ring

variable [BorelSpace E] [SecondCountableTopology E]

/-- The population squared-margin gradient integral is `1`-Lipschitz under a unit-ball law. -/
theorem integral_squaredMarginSampleGradient_lipschitz (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : E) :
    ‖(∫ z, squaredMarginSampleGradient x z ∂μ) - ∫ z, squaredMarginSampleGradient y z ∂μ‖ ≤
      ‖x - y‖ := by
  have hix := integrable_squaredMarginSampleGradient μ hsupport x
  have hiy := integrable_squaredMarginSampleGradient μ hsupport y
  rw [← integral_sub hix hiy]
  have hb : ∀ᵐ z ∂μ, ‖squaredMarginSampleGradient x z - squaredMarginSampleGradient y z‖ ≤
      ‖x - y‖ := by
    filter_upwards [hsupport] with z hz
    exact squaredMarginSampleGradient_sub_norm_le x y z hz
  simpa only [probReal_univ, mul_one] using norm_integral_le_of_norm_le_const hb

/-- The population gradient of the squared-margin objective is `(1 + 1)`-Lipschitz, i.e.
`β = 1 + H` with `H = 1`. -/
theorem populationSquaredMarginGradient_lipschitz (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x y : E) :
    ‖populationSquaredMarginGradient μ x - populationSquaredMarginGradient μ y‖ ≤
      (1 + 1 : ℝ) * ‖x - y‖ := by
  unfold populationSquaredMarginGradient
  rw [show x + (∫ z, squaredMarginSampleGradient x z ∂μ) -
      (y + ∫ z, squaredMarginSampleGradient y z ∂μ) =
    (x - y) + ((∫ z, squaredMarginSampleGradient x z ∂μ) -
      ∫ z, squaredMarginSampleGradient y z ∂μ) by abel]
  calc
    ‖(x - y) + ((∫ z, squaredMarginSampleGradient x z ∂μ) -
        ∫ z, squaredMarginSampleGradient y z ∂μ)‖ ≤
        ‖x - y‖ + ‖(∫ z, squaredMarginSampleGradient x z ∂μ) -
          ∫ z, squaredMarginSampleGradient y z ∂μ‖ := norm_add_le _ _
    _ ≤ ‖x - y‖ + ‖x - y‖ :=
      add_le_add le_rfl (integral_squaredMarginSampleGradient_lipschitz μ hsupport x y)
    _ = (1 + 1 : ℝ) * ‖x - y‖ := by ring

variable [CompleteSpace E]

/-- The exact population excess at any point relative to a population local minimizer `θs`:
`F_D(x) - F_D(θs) = ‖e‖²/2 + (1/2) ∫ ⟪e, z⟫² dμ` with `e = x - θs` (quadratic Bregman). -/
theorem populationSquaredMarginRisk_excess_eq (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x θs : E)
    (hθs : IsLocalMin (populationSquaredMarginRisk μ) θs) :
    populationSquaredMarginRisk μ x - populationSquaredMarginRisk μ θs =
      ‖x - θs‖ ^ 2 / 2 + populationQuadratic μ (x - θs) / 2 := by
  have hgrad := populationSquaredMarginGradient_zero_at_localMin μ hsupport θs hθs
  simp only [populationSquaredMarginGradient] at hgrad
  have hθ : (∫ w, squaredMarginSampleGradient θs w ∂μ) = -θs :=
    eq_neg_of_add_eq_zero_right hgrad
  have hpt : ∀ z, squaredMarginLoss ⟪x, z⟫_ℝ - squaredMarginLoss ⟪θs, z⟫_ℝ =
      ⟪x - θs, z⟫_ℝ ^ 2 / 2 + ⟪x - θs, squaredMarginSampleGradient θs z⟫_ℝ := by
    intro z
    simp only [squaredMarginLoss, squaredMarginSampleGradient, squaredMarginSlope, inner_sub_left,
      real_inner_smul_right]
    ring
  have hI : (∫ z, squaredMarginLoss ⟪x, z⟫_ℝ ∂μ) - (∫ z, squaredMarginLoss ⟪θs, z⟫_ℝ ∂μ) =
      populationQuadratic μ (x - θs) / 2 +
        ⟪x - θs, ∫ w, squaredMarginSampleGradient θs w ∂μ⟫_ℝ := by
    rw [← integral_sub (integrable_squaredMarginLoss μ hsupport x)
      (integrable_squaredMarginLoss μ hsupport θs)]
    simp_rw [hpt]
    rw [integral_add ((integrable_populationQuadratic_integrand μ hsupport (x - θs)).div_const 2)
      ((integrable_squaredMarginSampleGradient μ hsupport θs).const_inner (x - θs)),
      integral_div, integral_inner (integrable_squaredMarginSampleGradient μ hsupport θs)]
    rfl
  have hc : ⟪x - θs, ∫ w, squaredMarginSampleGradient θs w ∂μ⟫_ℝ = -⟪θs, x - θs⟫_ℝ := by
    rw [hθ, inner_neg_right, real_inner_comm θs (x - θs)]
  have hquad : quadraticRegularizer x - quadraticRegularizer θs =
      ⟪θs, x - θs⟫_ℝ + ‖x - θs‖ ^ 2 / 2 := by
    simp only [quadraticRegularizer]
    rw [norm_sub_sq_real, inner_sub_right, real_inner_self_eq_norm_sq, real_inner_comm θs x]
    ring
  unfold populationSquaredMarginRisk
  linarith

/-- The population excess is at most `‖e‖²`: `‖e‖²/2 + (1/2) ∫ ⟪e, z⟫² ≤ ‖e‖²` (that is,
`eᵀ A e / 2 ≤ ‖e‖²` with `A = I + E ZZᵀ ⪯ 2I`). -/
theorem populationSquaredMarginRisk_excess_le (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (x θs : E)
    (hθs : IsLocalMin (populationSquaredMarginRisk μ) θs) :
    populationSquaredMarginRisk μ x - populationSquaredMarginRisk μ θs ≤ ‖x - θs‖ ^ 2 := by
  rw [populationSquaredMarginRisk_excess_eq μ hsupport x θs hθs]
  have := populationQuadratic_le_norm_sq μ hsupport (x - θs)
  linarith

variable {Ω : Type*} [MeasurableSpace Ω]

/-- A measurable output that is a.s. bounded has integrable population squared-margin objective. -/
theorem integrable_populationSquaredMarginRisk_comp (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (ν : Measure Ω) [IsProbabilityMeasure ν] (x : Ω → E)
    (hxm : Measurable x) (R : ℝ) (hx : ∀ᵐ ω ∂ν, ‖x ω‖ ≤ R) :
    Integrable (fun ω => populationSquaredMarginRisk μ (x ω)) ν := by
  have hm : AEStronglyMeasurable (fun ω => populationSquaredMarginRisk μ (x ω)) ν :=
    ((continuous_populationSquaredMarginRisk μ hsupport).measurable.comp hxm).aestronglyMeasurable
  apply (integrable_const (R ^ 2 / 2 + (1 + R) ^ 2 / 2)).mono' hm
  filter_upwards [hx] with ω hω
  rw [Real.norm_eq_abs, abs_of_nonneg (populationSquaredMarginRisk_nonneg μ _)]
  have h := populationSquaredMarginRisk_le μ hsupport (x ω)
  have h1 : ‖x ω‖ ^ 2 ≤ R ^ 2 := pow_le_pow_left₀ (norm_nonneg _) hω 2
  have h2 : (1 + ‖x ω‖) ^ 2 ≤ (1 + R) ^ 2 :=
    pow_le_pow_left₀ (by positivity) (add_le_add le_rfl hω) 2
  linarith

variable [ProperSpace E]

/-- The bound `‖e‖ ≤ ‖ξ‖`: the distance from the exact empirical optimizer to a population
local minimizer is at most the gradient noise there, by 1-strong monotonicity. -/
theorem squaredMarginOptimizer_sub_le_noise {n : ℕ} (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (z : Fin n → E) (θs : E)
    (hθs : IsLocalMin (populationSquaredMarginRisk μ) θs) :
    ‖squaredMarginOptimizer z - θs‖ ≤ ‖squaredMarginGradientNoise μ z θs‖ := by
  have h := squaredMarginOptimizer_residual z θs
  rw [norm_sub_rev] at h
  refine h.trans (le_of_eq ?_)
  have hgrad := populationSquaredMarginGradient_zero_at_localMin μ hsupport θs hθs
  simp only [populationSquaredMarginGradient] at hgrad
  have hθ : θs = -∫ w, squaredMarginSampleGradient θs w ∂μ := eq_neg_of_add_eq_zero_left hgrad
  rw [empiricalSquaredMarginGradient_eq_average, squaredMarginGradientNoise]
  congr 1
  rw [sub_eq_add_neg, ← hθ, add_comm]

end Pathwise

section Moments

variable {E Ω : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [MeasurableSpace Ω]
  [MeasurableSpace E] [BorelSpace E]

/-- Pairwise independent bounded observations with per-coordinate centered second moment at most
`v` have averaged centered second moment at most `v/n`. -/
theorem integral_norm_centered_average_sq_le_of_variance [CompleteSpace E] {n : ℕ} (hn : 0 < n)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (X : Fin n → Ω → E)
    (hXm : ∀ i, AEStronglyMeasurable (X i) ν)
    (K : ℝ) (hK : 0 ≤ K) (hbound : ∀ i, ∀ᵐ ω ∂ν, ‖X i ω‖ ≤ K)
    (hindep : Pairwise (fun i j => IndepFun (X i) (X j) ν))
    (v : ℝ) (hvar : ∀ i, (∫ ω, ‖X i ω - ∫ a, X i a ∂ν‖ ^ (2 : ℕ) ∂ν) ≤ v) :
    (∫ ω, ‖(n : ℝ)⁻¹ • ∑ i, (X i ω - ∫ a, X i a ∂ν)‖ ^ (2 : ℕ) ∂ν) ≤ v / n := by
  have hXi (i) : Integrable (X i) ν :=
    (integrable_const K).mono' (hXm i) (hbound i)
  have hmeanbound (i) : ‖∫ a, X i a ∂ν‖ ≤ K := by
    simpa only [probReal_univ, mul_one] using norm_integral_le_of_norm_le_const (hbound i)
  let Y : Fin n → Ω → E := fun i ω => X i ω - ∫ a, X i a ∂ν
  have hYi (i) : Integrable (Y i) ν := (hXi i).sub (integrable_const _)
  have hYbound (i) : ∀ᵐ ω ∂ν, ‖Y i ω‖ ≤ 2 * K := by
    filter_upwards [hbound i] with ω hω
    calc
      ‖Y i ω‖ ≤ ‖X i ω‖ + ‖∫ a, X i a ∂ν‖ := norm_sub_le _ _
      _ ≤ K + K := add_le_add hω (hmeanbound i)
      _ = 2 * K := by ring
  have hinner (i j) : Integrable (fun ω => ⟪Y i ω, Y j ω⟫_ℝ) ν := by
    apply (integrable_const ((2 * K) ^ (2 : ℕ))).mono'
      ((hYi i).aestronglyMeasurable.inner (hYi j).aestronglyMeasurable)
    filter_upwards [hYbound i, hYbound j] with ω hi hj
    rw [Real.norm_eq_abs]
    calc
      |⟪Y i ω, Y j ω⟫_ℝ| ≤ ‖Y i ω‖ * ‖Y j ω‖ := abs_real_inner_le_norm _ _
      _ ≤ (2 * K) * (2 * K) := mul_le_mul hi hj (norm_nonneg _) (mul_nonneg zero_le_two hK)
      _ = (2 * K) ^ (2 : ℕ) := by ring
  have hYmean (i) : (∫ ω, Y i ω ∂ν) = 0 := by
    change (∫ ω, X i ω - ∫ a, X i a ∂ν ∂ν) = 0
    rw [integral_sub (hXi i) (integrable_const _)]
    simp only [integral_const, probReal_univ, one_smul, sub_self]
  have hYindep : Pairwise (fun i j => IndepFun (Y i) (Y j) ν) := by
    intro i j hij
    exact (hindep hij).comp (continuous_id.sub continuous_const).measurable
      (continuous_id.sub continuous_const).measurable
  exact integral_norm_average_sq_le hn ν Y hYi hinner hYmean hYindep v hvar

variable [SecondCountableTopology E] [CompleteSpace E]

/-- The centered second-moment bound at a global population minimizer `θs`:
`∫ ‖(⟪θs, z⟫ - 1) z - E[(⟪θs, Z⟫ - 1) Z]‖² dμ ≤ E(⟪θs, Z⟫ - 1)² - ‖θs‖² ≤ 1`, using
`E[(⟪θs, Z⟫ - 1) Z] = -θs` and `F_D(θs) ≤ F_D(0) = 1/2`. -/
theorem integral_norm_squaredMarginSampleGradient_centered_sq_le_one (μ : Measure E)
    [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (θs : E)
    (hθs : ∀ x, populationSquaredMarginRisk μ θs ≤ populationSquaredMarginRisk μ x) :
    (∫ z, ‖squaredMarginSampleGradient θs z -
      ∫ w, squaredMarginSampleGradient θs w ∂μ‖ ^ (2 : ℕ) ∂μ) ≤ 1 := by
  have hint := integrable_squaredMarginSampleGradient μ hsupport θs
  have hsq : Integrable (fun z => ‖squaredMarginSampleGradient θs z‖ ^ (2 : ℕ)) μ := by
    apply (integrable_const ((‖θs‖ + 1) ^ (2 : ℕ))).mono' (hint.aestronglyMeasurable.norm.pow 2)
    filter_upwards [hsupport] with z hz
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    exact pow_le_pow_left₀ (norm_nonneg _) (squaredMarginSampleGradient_norm_le θs z hz) 2
  rw [integral_norm_sub_mean_sq μ _ hint hsq]
  have hgrad := populationSquaredMarginGradient_zero_at_localMin μ hsupport θs
    (Filter.Eventually.of_forall hθs)
  simp only [populationSquaredMarginGradient] at hgrad
  have hθ : (∫ w, squaredMarginSampleGradient θs w ∂μ) = -θs :=
    eq_neg_of_add_eq_zero_right hgrad
  rw [hθ, norm_neg]
  have hb : ∀ᵐ z ∂μ, ‖squaredMarginSampleGradient θs z‖ ^ (2 : ℕ) ≤
      2 * squaredMarginLoss ⟪θs, z⟫_ℝ := by
    filter_upwards [hsupport] with z hz
    rw [two_mul_squaredMarginLoss, squaredMarginSampleGradient, norm_smul, mul_pow,
      Real.norm_eq_abs, sq_abs]
    have hzz : ‖z‖ ^ 2 ≤ 1 := pow_le_one₀ (norm_nonneg z) hz
    nlinarith [sq_nonneg (squaredMarginSlope ⟪θs, z⟫_ℝ)]
  have h1 := integral_mono_ae hsq ((integrable_squaredMarginLoss μ hsupport θs).const_mul 2) hb
  rw [integral_const_mul] at h1
  have h2 := hθs 0
  rw [populationSquaredMarginRisk_zero] at h2
  unfold populationSquaredMarginRisk quadraticRegularizer at h2
  have h3 := sq_nonneg ‖θs‖
  linarith

/-- Pairwise independent samples with common unit-ball law: at a global population minimizer
`θs`, the squared-margin gradient noise has second moment at most `1/n`. -/
theorem integral_norm_squaredMarginGradientNoise_sq_le {n : ℕ} (hn : 0 < n)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (μ : Measure E) [IsProbabilityMeasure μ]
    (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1) (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν)) (θs : E)
    (hθs : ∀ x, populationSquaredMarginRisk μ θs ≤ populationSquaredMarginRisk μ x) :
    (∫ ω, ‖squaredMarginGradientNoise μ (fun i => Z i ω) θs‖ ^ (2 : ℕ) ∂ν) ≤ 1 / n := by
  have hcont := continuous_squaredMarginSampleGradient θs
  have hXm (i : Fin n) :
      AEStronglyMeasurable (fun ω => squaredMarginSampleGradient θs (Z i ω)) ν :=
    (hcont.measurable.comp (hZ i).measurable).aestronglyMeasurable
  have hb (i : Fin n) : ∀ᵐ ω ∂ν, ‖squaredMarginSampleGradient θs (Z i ω)‖ ≤ ‖θs‖ + 1 := by
    filter_upwards [(hZ i).quasiMeasurePreserving.ae hsupport] with ω hω
    exact squaredMarginSampleGradient_norm_le θs (Z i ω) hω
  have hi : Pairwise (fun i j =>
      IndepFun (fun ω => squaredMarginSampleGradient θs (Z i ω))
        (fun ω => squaredMarginSampleGradient θs (Z j ω)) ν) := by
    intro i j hij
    exact (hindep hij).comp hcont.measurable hcont.measurable
  have hmean (i : Fin n) : (∫ ω, squaredMarginSampleGradient θs (Z i ω) ∂ν) =
      ∫ w, squaredMarginSampleGradient θs w ∂μ := by
    calc
      (∫ ω, squaredMarginSampleGradient θs (Z i ω) ∂ν) =
          ∫ w, squaredMarginSampleGradient θs w ∂Measure.map (Z i) ν :=
        (integral_map (hZ i).measurable.aemeasurable hcont.aestronglyMeasurable).symm
      _ = ∫ w, squaredMarginSampleGradient θs w ∂μ := by rw [(hZ i).map_eq]
  have hvar (i : Fin n) : (∫ ω, ‖squaredMarginSampleGradient θs (Z i ω) -
      ∫ a, squaredMarginSampleGradient θs (Z i a) ∂ν‖ ^ (2 : ℕ) ∂ν) ≤ 1 := by
    rw [hmean i]
    have hc : Continuous (fun w : E =>
        ‖squaredMarginSampleGradient θs w - ∫ w', squaredMarginSampleGradient θs w' ∂μ‖ ^ (2 : ℕ)) :=
      ((hcont.sub continuous_const).norm.pow 2)
    calc
      (∫ ω, ‖squaredMarginSampleGradient θs (Z i ω) -
          ∫ w, squaredMarginSampleGradient θs w ∂μ‖ ^ (2 : ℕ) ∂ν) =
          ∫ w, ‖squaredMarginSampleGradient θs w -
            ∫ w', squaredMarginSampleGradient θs w' ∂μ‖ ^ (2 : ℕ) ∂Measure.map (Z i) ν :=
        (integral_map (hZ i).measurable.aemeasurable hc.aestronglyMeasurable).symm
      _ = ∫ w, ‖squaredMarginSampleGradient θs w -
            ∫ w', squaredMarginSampleGradient θs w' ∂μ‖ ^ (2 : ℕ) ∂μ := by rw [(hZ i).map_eq]
      _ ≤ 1 := integral_norm_squaredMarginSampleGradient_centered_sq_le_one μ hsupport θs hθs
  have h := integral_norm_centered_average_sq_le_of_variance hn ν
    (fun i ω => squaredMarginSampleGradient θs (Z i ω)) hXm (‖θs‖ + 1) (by positivity) hb hi 1 hvar
  simpa only [hmean, centered_squaredMargin_average_eq_gradientNoise hn μ] using h

omit [CompleteSpace E] in
/-- The squared gradient-noise norm along the samples is integrable (it is a.s. bounded). -/
theorem integrable_norm_squaredMarginGradientNoise_sq {n : ℕ}
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ) (y : E) :
    Integrable (fun ω => ‖squaredMarginGradientNoise μ (fun i => Z i ω) y‖ ^ (2 : ℕ)) ν := by
  have hm : Measurable (fun ω => ‖squaredMarginGradientNoise μ (fun i => Z i ω) y‖ ^ (2 : ℕ)) :=
    ((continuous_squaredMarginGradientNoise_sample μ y).norm.pow 2).measurable.comp
      (measurable_pi_lambda _ fun i => (hZ i).measurable)
  apply (integrable_const ((2 * (‖y‖ + 1)) ^ (2 : ℕ))).mono' hm.aestronglyMeasurable
  filter_upwards [ae_samples_unitBall_general ν μ hsupport Z hZ] with ω hω
  rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
  exact pow_le_pow_left₀ (norm_nonneg _) (norm_squaredMarginGradientNoise_le μ hsupport _ hω y) 2

end Moments

section Assembly

variable {E Ω : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [MeasurableSpace Ω]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E] [ProperSpace E]

omit [SecondCountableTopology E] in
/-- The exact empirical squared-margin optimizer composed with measurable samples is measurable. -/
theorem measurable_squaredMarginOptimizer_comp {n : ℕ} (Z : Fin n → Ω → E)
    (hZ : ∀ i, Measurable (Z i)) :
    Measurable (fun ω => squaredMarginOptimizer (fun i => Z i ω)) :=
  measurable_squaredMarginOptimizer.comp (measurable_pi_lambda _ hZ)

/-- The population squared-margin objective of the exact learner is integrable. -/
theorem integrable_squaredMarginOptimizer_populationRisk {n : ℕ}
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ) :
    Integrable (fun ω =>
      populationSquaredMarginRisk μ (squaredMarginOptimizer (fun i => Z i ω))) ν :=
  integrable_populationSquaredMarginRisk_comp μ hsupport ν _
    (measurable_squaredMarginOptimizer_comp Z fun i => (hZ i).measurable) (1 / 2 : ℝ)
    (Filter.Eventually.of_forall fun _ => squaredMarginOptimizer_norm_le_half _)

/-- Accuracy of the exact optimizer, integrand form `E[F_D(θ̂) - F_D^*] ≤ ε_n^sq = 1/n`: for
`n ≥ 1` samples
with a common law `μ` supported a.e. in the unit ball, pairwise independent, and a global
population minimizer `θs` of the squared-margin objective, the expected excess population
objective of the exact empirical optimizer is at most `1/n`. -/
theorem bridge_accuracy_squared_margin_integrand {n : ℕ} (hn : 0 < n)
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν))
    (θs : E) (hθs : ∀ x, populationSquaredMarginRisk μ θs ≤ populationSquaredMarginRisk μ x) :
    (∫ ω, (populationSquaredMarginRisk μ (squaredMarginOptimizer (fun i => Z i ω)) -
      populationSquaredMarginRisk μ θs) ∂ν) ≤ 1 / (n : ℝ) := by
  have hlocal : IsLocalMin (populationSquaredMarginRisk μ) θs := Filter.Eventually.of_forall hθs
  have hae : ∀ᵐ ω ∂ν,
      populationSquaredMarginRisk μ (squaredMarginOptimizer (fun i => Z i ω)) -
        populationSquaredMarginRisk μ θs ≤
      ‖squaredMarginGradientNoise μ (fun i => Z i ω) θs‖ ^ (2 : ℕ) := by
    refine Filter.Eventually.of_forall fun ω => ?_
    calc
      populationSquaredMarginRisk μ (squaredMarginOptimizer (fun i => Z i ω)) -
          populationSquaredMarginRisk μ θs ≤
          ‖squaredMarginOptimizer (fun i => Z i ω) - θs‖ ^ 2 :=
        populationSquaredMarginRisk_excess_le μ hsupport _ θs hlocal
      _ ≤ ‖squaredMarginGradientNoise μ (fun i => Z i ω) θs‖ ^ (2 : ℕ) :=
        pow_le_pow_left₀ (norm_nonneg _)
          (squaredMarginOptimizer_sub_le_noise μ hsupport _ θs hlocal) 2
  have hξ := integrable_norm_squaredMarginGradientNoise_sq μ hsupport ν Z hZ θs
  have hmom := integral_norm_squaredMarginGradientNoise_sq_le hn ν μ hsupport Z hZ hindep θs hθs
  have hG : Integrable (fun ω =>
      populationSquaredMarginRisk μ (squaredMarginOptimizer (fun i => Z i ω)) -
        populationSquaredMarginRisk μ θs) ν :=
    (integrable_squaredMarginOptimizer_populationRisk μ hsupport ν Z hZ).sub (integrable_const _)
  exact (integral_mono_ae hG hξ hae).trans hmom

/-- Accuracy of the exact optimizer, `E[F_D(θ̂)] - F_D^* ≤ ε_n^sq = 1/n`: same hypotheses as the
integrand form, with the baseline `F_D^* = populationSquaredMarginRisk μ θs` outside the
expectation. Since `θs` minimizes over the whole space and has norm at most `1/2`, this baseline is
also the minimum over the unit ball `W`. -/
theorem bridge_accuracy_squared_margin {n : ℕ} (hn : 0 < n)
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν))
    (θs : E) (hθs : ∀ x, populationSquaredMarginRisk μ θs ≤ populationSquaredMarginRisk μ x) :
    (∫ ω, populationSquaredMarginRisk μ (squaredMarginOptimizer (fun i => Z i ω)) ∂ν) -
      populationSquaredMarginRisk μ θs ≤ 1 / (n : ℝ) := by
  have h := bridge_accuracy_squared_margin_integrand hn μ hsupport ν Z hZ hindep θs hθs
  rwa [integral_sub (integrable_squaredMarginOptimizer_populationRisk μ hsupport ν Z hZ)
    (integrable_const _), integral_const, probReal_univ, one_smul] at h

/-- Accuracy of the exact optimizer under the iid hypothesis `iIndepFun Z ν` (only its pairwise
consequence is used) with the common law `μ`. -/
theorem bridge_accuracy_squared_margin_iid {n : ℕ} (hn : 0 < n)
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ) (hindep : iIndepFun Z ν)
    (θs : E) (hθs : ∀ x, populationSquaredMarginRisk μ θs ≤ populationSquaredMarginRisk μ x) :
    (∫ ω, populationSquaredMarginRisk μ (squaredMarginOptimizer (fun i => Z i ω)) ∂ν) -
      populationSquaredMarginRisk μ θs ≤ 1 / (n : ℝ) :=
  bridge_accuracy_squared_margin hn μ hsupport ν Z hZ (fun _ _ hij => hindep.indepFun hij) θs hθs

/-- Accuracy of the exact optimizer, with the population minimizer supplied by existence: there is a global
unconstrained population minimizer `θs`, it has norm at most `1/2`, and the expected excess of
the exact learner relative to `F_D^* = populationSquaredMarginRisk μ θs` is at most `1/n`. -/
theorem bridge_accuracy_squared_margin_exists_population_minimizer {n : ℕ} (hn : 0 < n)
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν)) :
    ∃ θs : E, (∀ x, populationSquaredMarginRisk μ θs ≤ populationSquaredMarginRisk μ x) ∧
      ‖θs‖ ≤ (1 / 2 : ℝ) ∧
      (∫ ω, populationSquaredMarginRisk μ (squaredMarginOptimizer (fun i => Z i ω)) ∂ν) -
        populationSquaredMarginRisk μ θs ≤ 1 / (n : ℝ) := by
  obtain ⟨θs, hθs, _⟩ := populationSquaredMargin_exists_unique_minimizer μ hsupport
  exact ⟨θs, hθs,
    populationSquaredMargin_localMin_norm_le_half μ hsupport θs (Filter.Eventually.of_forall hθs),
    bridge_accuracy_squared_margin hn μ hsupport ν Z hZ hindep θs hθs⟩

/-- Accuracy of an inexact optimizer, squared-margin link, integrand form: a measurable output `x` that is a.s.
within `η` of the exact empirical optimizer has expected excess population objective at most
`(√ε_n^sq + √((1 + H)/2) η)²` with `ε_n^sq = 1/n` and `H = 1`, under the hypotheses of
`bridge_accuracy_squared_margin`. -/
theorem bridge_accuracy_numerical_allowance_squared_margin_integrand {n : ℕ} (hn : 0 < n)
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν))
    (θs : E) (hθs : ∀ x, populationSquaredMarginRisk μ θs ≤ populationSquaredMarginRisk μ x)
    (x : Ω → E) (hxm : Measurable x) (η : ℝ)
    (herror : ∀ᵐ ω ∂ν, ‖x ω - squaredMarginOptimizer (fun i => Z i ω)‖ ≤ η) :
    (∫ ω, (populationSquaredMarginRisk μ (x ω) - populationSquaredMarginRisk μ θs) ∂ν) ≤
      (Real.sqrt (1 / (n : ℝ)) + Real.sqrt ((1 + 1 : ℝ) / 2) * η) ^ 2 := by
  have hη : 0 ≤ η := by
    obtain ⟨ω, hω⟩ := herror.exists
    exact (norm_nonneg _).trans hω
  have hGint : Integrable (fun ω =>
      populationSquaredMarginRisk μ (squaredMarginOptimizer (fun i => Z i ω)) -
        populationSquaredMarginRisk μ θs) ν :=
    (integrable_squaredMarginOptimizer_populationRisk μ hsupport ν Z hZ).sub (integrable_const _)
  have hGn : ∀ᵐ ω ∂ν, 0 ≤
      populationSquaredMarginRisk μ (squaredMarginOptimizer (fun i => Z i ω)) -
        populationSquaredMarginRisk μ θs :=
    Filter.Eventually.of_forall fun ω => sub_nonneg.mpr (hθs _)
  have hGε := bridge_accuracy_squared_margin_integrand hn μ hsupport ν Z hZ hindep θs hθs
  obtain ⟨hint, hjensen⟩ := expected_sqrt_allowance ν _ hGint hGn _ hGε
    (Real.sqrt ((1 + 1 : ℝ) / 2) * η) (mul_nonneg (Real.sqrt_nonneg _) hη)
  have hpath : ∀ᵐ ω ∂ν,
      populationSquaredMarginRisk μ (x ω) - populationSquaredMarginRisk μ θs ≤
      (Real.sqrt (populationSquaredMarginRisk μ (squaredMarginOptimizer (fun i => Z i ω)) -
        populationSquaredMarginRisk μ θs) + Real.sqrt ((1 + 1 : ℝ) / 2) * η) ^ 2 := by
    filter_upwards [herror] with ω hω
    have h := smooth_convex_excess_perturbation (populationSquaredMarginRisk μ)
      (populationSquaredMarginGradient μ) (hasGradientAt_populationSquaredMarginRisk μ hsupport)
      (1 + 1 : ℝ) (by norm_num) (populationSquaredMarginGradient_lipschitz μ hsupport) θs hθs
      (squaredMarginOptimizer (fun i => Z i ω)) (x ω)
    refine h.trans (pow_le_pow_left₀ (add_nonneg (Real.sqrt_nonneg _)
      (mul_nonneg (Real.sqrt_nonneg _) (norm_nonneg _))) ?_ 2)
    exact add_le_add le_rfl (mul_le_mul_of_nonneg_left hω (Real.sqrt_nonneg _))
  have hxb : ∀ᵐ ω ∂ν, ‖x ω‖ ≤ η + 1 / 2 := by
    filter_upwards [herror] with ω h1
    have h2 := squaredMarginOptimizer_norm_le_half (fun i => Z i ω)
    calc
      ‖x ω‖ = ‖(x ω - squaredMarginOptimizer (fun i => Z i ω)) +
          squaredMarginOptimizer (fun i => Z i ω)‖ := by rw [sub_add_cancel]
      _ ≤ ‖x ω - squaredMarginOptimizer (fun i => Z i ω)‖ +
          ‖squaredMarginOptimizer (fun i => Z i ω)‖ := norm_add_le _ _
      _ ≤ η + 1 / 2 := add_le_add h1 h2
  have hxint : Integrable (fun ω =>
      populationSquaredMarginRisk μ (x ω) - populationSquaredMarginRisk μ θs) ν :=
    (integrable_populationSquaredMarginRisk_comp μ hsupport ν x hxm (η + 1 / 2) hxb).sub
      (integrable_const _)
  exact (integral_mono_ae hxint hint hpath).trans hjensen

/-- Accuracy of an inexact optimizer, squared-margin link: `E[F_D(x)] - F_D^* ≤ (√(1/n) + √((1 + 1)/2) η)²`
for a measurable output `x` that is a.s. within `η` of the exact empirical optimizer, with the
baseline outside the expectation. -/
theorem bridge_accuracy_numerical_allowance_squared_margin {n : ℕ} (hn : 0 < n)
    (μ : Measure E) [IsProbabilityMeasure μ] (hsupport : ∀ᵐ z ∂μ, ‖z‖ ≤ 1)
    (ν : Measure Ω) [IsProbabilityMeasure ν] (Z : Fin n → Ω → E)
    (hZ : ∀ i, MeasurePreserving (Z i) ν μ)
    (hindep : Pairwise (fun i j => IndepFun (Z i) (Z j) ν))
    (θs : E) (hθs : ∀ x, populationSquaredMarginRisk μ θs ≤ populationSquaredMarginRisk μ x)
    (x : Ω → E) (hxm : Measurable x) (η : ℝ)
    (herror : ∀ᵐ ω ∂ν, ‖x ω - squaredMarginOptimizer (fun i => Z i ω)‖ ≤ η) :
    (∫ ω, populationSquaredMarginRisk μ (x ω) ∂ν) - populationSquaredMarginRisk μ θs ≤
      (Real.sqrt (1 / (n : ℝ)) + Real.sqrt ((1 + 1 : ℝ) / 2) * η) ^ 2 := by
  have h := bridge_accuracy_numerical_allowance_squared_margin_integrand hn μ hsupport ν Z hZ
    hindep θs hθs x hxm η herror
  have hxb : ∀ᵐ ω ∂ν, ‖x ω‖ ≤ η + 1 / 2 := by
    filter_upwards [herror] with ω h1
    have h2 := squaredMarginOptimizer_norm_le_half (fun i => Z i ω)
    calc
      ‖x ω‖ = ‖(x ω - squaredMarginOptimizer (fun i => Z i ω)) +
          squaredMarginOptimizer (fun i => Z i ω)‖ := by rw [sub_add_cancel]
      _ ≤ ‖x ω - squaredMarginOptimizer (fun i => Z i ω)‖ +
          ‖squaredMarginOptimizer (fun i => Z i ω)‖ := norm_add_le _ _
      _ ≤ η + 1 / 2 := add_le_add h1 h2
  rwa [integral_sub (integrable_populationSquaredMarginRisk_comp μ hsupport ν x hxm
    (η + 1 / 2) hxb) (integrable_const _), integral_const, probReal_univ, one_smul] at h

end Assembly

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/StructuralCounterexamples.lean <==
import LossOnlyTraceability.ConditionalInformation
import LossOnlyTraceability.SupersampleModel

/-! Two observation-channel counterexamples: coordinatewise versus joint information, and
correlated (shared) noise.
Three independent fair Boolean signs give an explicit one-time-pad example: each coordinate of
its release is independent of the entire secret pair, whereas the joint release reveals a fair
parity bit. Shared additive scalar noise cancels from a pair of signed observations, whose
noiseless difference has the three-atom law `(1/4, 1/2, 1/4)` and entropy `3/2` bits. These are
observation channels; they are not claimed to arise from a learner. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory InformationTheory
open scoped ENNReal BigOperators Classical

/-- Two secret fair bits and an independent fair masking bit. -/
def parityCounterexampleLaw : Measure ((Bool × Bool) × Bool) :=
  (fairBool.prod fairBool).prod fairBool

instance : IsProbabilityMeasure parityCounterexampleLaw := by
  unfold parityCounterexampleLaw
  infer_instance

/-- The secret pair. -/
def paritySecret (ω : (Bool × Bool) × Bool) : Bool × Bool := ω.1

/-- The two signs share a single fair multiplicative mask; xor is Boolean sign multiplication. -/
def parityRelease (ω : (Bool × Bool) × Bool) : Bool × Bool :=
  (Bool.xor ω.2 ω.1.1, Bool.xor ω.2 ω.1.2)

/-- The parity recovered from the released pair. -/
def parityOfPair (s : Bool × Bool) : Bool := Bool.xor s.1 s.2

/-- Exact cancellation of the common Boolean mask. -/
theorem parityRelease_decodes (ω : (Bool × Bool) × Bool) :
    parityOfPair (parityRelease ω) = parityOfPair (paritySecret ω) := by
  rcases ω with ⟨⟨a, b⟩, r⟩
  cases a <;> cases b <;> cases r <;> rfl

private theorem fairBool_atom (b : Bool) : fairBool {b} = 1 / 2 := by
  cases b <;> simp [fairBool]

/-- A finite source can be evaluated by expanding its eight Dirac atoms. -/
private theorem parityCounterexampleLaw_apply (s : Set ((Bool × Bool) × Bool)) :
    parityCounterexampleLaw s =
      (1 / 2 : ℝ≥0∞) * ((1 / 2 : ℝ≥0∞) * ((1 / 2 : ℝ≥0∞) *
      ((if ((true, true), true) ∈ s then 1 else 0) +
       (if ((true, true), false) ∈ s then 1 else 0)) +
       (1 / 2 : ℝ≥0∞) *
      ((if ((true, false), true) ∈ s then 1 else 0) +
       (if ((true, false), false) ∈ s then 1 else 0))) +
      (1 / 2 : ℝ≥0∞) * ((1 / 2 : ℝ≥0∞) *
      ((if ((false, true), true) ∈ s then 1 else 0) +
       (if ((false, true), false) ∈ s then 1 else 0)) +
       (1 / 2 : ℝ≥0∞) *
      ((if ((false, false), true) ∈ s then 1 else 0) +
       (if ((false, false), false) ∈ s then 1 else 0)))) := by
  classical
  simp [parityCounterexampleLaw, fairBool, Measure.prod_smul_left,
    Measure.prod_smul_right, Measure.add_prod, Measure.prod_add, Measure.dirac_prod_dirac,
    Measure.dirac_apply' _ (Set.to_countable s).measurableSet, mul_add, add_mul,
    mul_assoc, Set.indicator_apply]
  <;> ring

/-- Each secret pair has probability `1/4`. -/
theorem paritySecret_uniform (s : Bool × Bool) :
    parityCounterexampleLaw (paritySecret ⁻¹' {s}) = 1 / 4 := by
  rcases s with ⟨a, b⟩
  cases a <;> cases b <;>
    norm_num [parityCounterexampleLaw_apply, paritySecret] <;>
    apply (ENNReal.toReal_eq_toReal_iff' (by finiteness) (by finiteness)).mp <;>
    simp (disch := finiteness) only [ENNReal.toReal_add, ENNReal.toReal_mul] <;> norm_num

/-- The secret parity is fair. -/
theorem paritySecret_parity_fair :
    parityCounterexampleLaw ((parityOfPair ∘ paritySecret) ⁻¹' {true}) = 1 / 2 := by
  norm_num [parityCounterexampleLaw_apply, parityOfPair, paritySecret, Function.comp_def]
  apply (ENNReal.toReal_eq_toReal_iff' (by finiteness) (by finiteness)).mp
  simp (disch := finiteness) only [ENNReal.toReal_add, ENNReal.toReal_mul] <;> norm_num

/-- Either released coordinate is fair and independent of the full secret pair. -/
theorem parityRelease_coordinate_indep (i : Bool) :
    IndepFun (fun ω => if i then (parityRelease ω).1 else (parityRelease ω).2)
      paritySecret parityCounterexampleLaw := by
  let X : ((Bool × Bool) × Bool) → Bool :=
    fun ω => if i then (parityRelease ω).1 else (parityRelease ω).2
  have hX : Measurable X := measurable_of_finite _
  have hS : Measurable paritySecret := measurable_of_finite _
  apply (indepFun_iff_map_prod_eq_prod_map_map hX.aemeasurable hS.aemeasurable).mpr
  apply Measure.ext_of_singleton
  rintro ⟨x, a, b⟩
  rw [Measure.map_apply (hX.prodMk hS) (measurableSet_singleton _)]
  rw [show ({(x, (a, b))} : Set (Bool × (Bool × Bool))) = {x} ×ˢ {(a, b)} by ext; simp]
  rw [Measure.prod_prod, Measure.map_apply hX (measurableSet_singleton _),
    Measure.map_apply hS (measurableSet_singleton _)]
  cases i <;> cases x <;> cases a <;> cases b <;>
    norm_num [parityCounterexampleLaw_apply, X, parityRelease, paritySecret] <;>
    apply (ENNReal.toReal_eq_toReal_iff' (by finiteness) (by finiteness)).mp <;>
    simp (disch := finiteness) only [ENNReal.toReal_add, ENNReal.toReal_mul] <;> norm_num

/-- Each coordinate conveys zero bits about even the entire secret pair. -/
theorem parityRelease_coordinate_information_zero (i : Bool) :
    mutualInfo parityCounterexampleLaw
      (fun ω => if i then (parityRelease ω).1 else (parityRelease ω).2) paritySecret = 0 :=
  mutualInfo_eq_zero_of_indepFun _ (measurable_of_finite _) (measurable_of_finite _)
    (parityRelease_coordinate_indep i)

/-- The joint release conveys at least one bit about the fair secret parity. -/
theorem parityRelease_parity_information :
    1 ≤ mutualInfo parityCounterexampleLaw parityRelease (parityOfPair ∘ paritySecret) := by
  have h := binary_fano_of_decoder_comp parityCounterexampleLaw
    (U := parityOfPair ∘ paritySecret) (X := parityRelease) (f := parityOfPair)
    (measurable_of_finite _) (measurable_of_finite _) (measurable_of_finite _)
    paritySecret_parity_fair
  have hevent : {ω | parityOfPair (parityRelease ω) =
      (parityOfPair ∘ paritySecret) ω} = Set.univ := by
    ext ω
    simp only [Set.mem_setOf_eq, Set.mem_univ, iff_true]
    exact parityRelease_decodes ω
  change fanoJ (2 * parityCounterexampleLaw.real {ω |
    parityOfPair (parityRelease ω) = (parityOfPair ∘ paritySecret) ω} - 1) ≤ _ at h
  rw [hevent] at h
  simpa [fanoJ] using h

/-- The full transcript carries at least one bit about the secret pair, despite both zero
coordinate informations. -/
theorem parityRelease_joint_information :
    1 ≤ mutualInfo parityCounterexampleLaw parityRelease paritySecret := by
  have hdp := mutualInfo_comp_right_le_of_uniform parityCounterexampleLaw
    (U := paritySecret) (V := parityRelease) (f := parityOfPair)
    (measurable_of_finite _) (measurable_of_finite _) (measurable_of_finite _)
    (c := 1 / 4) (by norm_num) (by norm_num) (by norm_num) paritySecret_uniform
  have hself := binary_fano_of_decoder_comp parityCounterexampleLaw
    (U := parityOfPair ∘ paritySecret) (X := paritySecret) (f := parityOfPair)
    (measurable_of_finite _) (measurable_of_finite _) (measurable_of_finite _)
    paritySecret_parity_fair
  have hlow : 1 ≤ mutualInfo parityCounterexampleLaw paritySecret
      (parityOfPair ∘ parityRelease) := by
    have heq : parityOfPair ∘ parityRelease = parityOfPair ∘ paritySecret :=
      funext parityRelease_decodes
    rw [heq]
    simpa [fanoJ] using hself
  have h := hlow.trans hdp
  rwa [mutualInfo_symm parityCounterexampleLaw (measurable_of_finite parityRelease)
    (measurable_of_finite paritySecret)] at h

/-- A Boolean sign, with `true` representing `-1`. -/
def counterexampleSign (b : Bool) : ℝ := if b then -1 else 1

/-- Xor agrees exactly with multiplication of signs. -/
theorem counterexampleSign_xor (a b : Bool) :
    counterexampleSign (Bool.xor a b) = counterexampleSign a * counterexampleSign b := by
  cases a <;> cases b <;> norm_num [counterexampleSign]

/-- The real-valued release `(R σ₁, R σ₂)` in `±1` sign notation, with the mask `R`. -/
def parityRealRelease (ω : (Bool × Bool) × Bool) : ℝ × ℝ :=
  (counterexampleSign ω.2 * counterexampleSign ω.1.1,
    counterexampleSign ω.2 * counterexampleSign ω.1.2)

/-- Decode a pair of real signs back to Boolean signs. -/
def parityRealDecoder (x : ℝ × ℝ) : Bool × Bool :=
  (if x.1 = -1 then true else false, if x.2 = -1 then true else false)

theorem measurable_parityRealDecoder : Measurable parityRealDecoder := by
  exact (Measurable.ite (measurableSet_eq_fun measurable_fst measurable_const)
    measurable_const measurable_const).prodMk
    (Measurable.ite (measurableSet_eq_fun measurable_snd measurable_const)
      measurable_const measurable_const)

theorem parityRealRelease_decodes (ω : (Bool × Bool) × Bool) :
    parityRealDecoder (parityRealRelease ω) = parityRelease ω := by
  rcases ω with ⟨⟨a, b⟩, r⟩
  cases a <;> cases b <;> cases r <;>
    norm_num [parityRealRelease, parityRealDecoder, counterexampleSign, parityRelease]

/-- The coordinatewise zero-information conclusion also holds for the actual real signs. -/
theorem parityRealRelease_coordinate_information_zero (i : Bool) :
    mutualInfo parityCounterexampleLaw
      (fun ω => if i then (parityRealRelease ω).1 else (parityRealRelease ω).2) paritySecret = 0 := by
  have hindep := (parityRelease_coordinate_indep i).comp
    (φ := counterexampleSign) (ψ := id) (measurable_of_finite _) measurable_id
  have heq : (fun ω => counterexampleSign
      (if i then (parityRelease ω).1 else (parityRelease ω).2)) =
      (fun ω => if i then (parityRealRelease ω).1 else (parityRealRelease ω).2) := by
    funext ω
    cases i <;> simp [parityRelease, parityRealRelease, counterexampleSign_xor]
  have h := mutualInfo_eq_zero_of_indepFun parityCounterexampleLaw
    (measurable_of_finite _) (measurable_of_finite _) hindep
  change mutualInfo parityCounterexampleLaw (fun ω => counterexampleSign
    (if i then (parityRelease ω).1 else (parityRelease ω).2)) paritySecret = 0 at h
  rwa [heq] at h

/-- The actual real-valued pair of masked signs still carries at least one bit jointly. -/
theorem parityRealRelease_joint_information :
    1 ≤ mutualInfo parityCounterexampleLaw parityRealRelease paritySecret := by
  have hfin : mutualInfoNats parityCounterexampleLaw parityRealRelease paritySecret ≠ ⊤ := by
    rw [mutualInfoNats_symm parityCounterexampleLaw (measurable_of_finite paritySecret)
      (measurable_of_finite parityRealRelease)]
    exact mutualInfoNats_ne_top_of_uniform parityCounterexampleLaw
      (measurable_of_finite _) (measurable_of_finite _)
      (c := 1 / 4) (by norm_num) (by norm_num) (by norm_num) paritySecret_uniform
  have hdp := mutualInfo_comp_left_le parityCounterexampleLaw
    (measurable_of_finite parityRealRelease) (measurable_of_finite paritySecret)
    measurable_parityRealDecoder hfin
  have heq : parityRealDecoder ∘ parityRealRelease = parityRelease :=
    funext parityRealRelease_decodes
  rw [heq] at hdp
  exact parityRelease_joint_information.trans hdp

/-- The shared-noise observation channel. -/
def sharedNoiseObservation (s : Bool × Bool) (noise : ℝ) : ℝ × ℝ :=
  (counterexampleSign s.1 + noise, counterexampleSign s.2 + noise)

/-- Cancellation holds pointwise for every scalar noise, with no variance restriction. -/
theorem sharedNoiseObservation_difference (s : Bool × Bool) (noise : ℝ) :
    (sharedNoiseObservation s noise).1 - (sharedNoiseObservation s noise).2 =
      counterexampleSign s.1 - counterexampleSign s.2 := by
  simp only [sharedNoiseObservation]
  ring

/-- The exact distribution of the difference of two independent fair signs. -/
theorem fairSign_difference_law :
    (fairBool.prod fairBool).map (fun s => counterexampleSign s.1 - counterexampleSign s.2) =
      (1 / 4 : ℝ≥0∞) • Measure.dirac (-2) +
      (1 / 2 : ℝ≥0∞) • Measure.dirac 0 +
      (1 / 4 : ℝ≥0∞) • Measure.dirac 2 := by
  have hm : Measurable (fun s : Bool × Bool =>
      counterexampleSign s.1 - counterexampleSign s.2) := measurable_of_finite _
  ext s hs
  rw [Measure.map_apply hm hs]
  by_cases hneg : (-2 : ℝ) ∈ s <;> by_cases hz : (0 : ℝ) ∈ s <;>
    by_cases hpos : (2 : ℝ) ∈ s <;>
    norm_num [fairBool, Measure.prod_smul_left, Measure.prod_smul_right, Measure.add_prod,
    Measure.prod_add, Measure.dirac_prod_dirac, Measure.dirac_apply' _ hs,
    Measure.dirac_apply' _ (hm hs), counterexampleSign, hneg, hz, hpos] <;>
    apply (ENNReal.toReal_eq_toReal_iff' (by finiteness) (by finiteness)).mp <;>
    simp (disch := finiteness) only [ENNReal.toReal_add, ENNReal.toReal_mul] <;> norm_num

/-- No shared-noise function changes this difference law. -/
theorem sharedNoiseObservation_difference_law (noise : Bool × Bool → ℝ) :
    (fairBool.prod fairBool).map (fun s =>
      (sharedNoiseObservation s (noise s)).1 - (sharedNoiseObservation s (noise s)).2) =
      (1 / 4 : ℝ≥0∞) • Measure.dirac (-2) +
      (1 / 2 : ℝ≥0∞) • Measure.dirac 0 +
      (1 / 4 : ℝ≥0∞) • Measure.dirac 2 := by
  simp only [sharedNoiseObservation_difference]
  exact fairSign_difference_law

/-- On any probability space, shared scalar noise does not change the fair-sign difference
law. The noise may have any variance, and need not even be independent of the signs. -/
theorem sharedNoise_difference_law_on_space {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) (S : Ω → Bool × Bool) (N : Ω → ℝ) (hS : Measurable S)
    (hfair : P.map S = fairBool.prod fairBool) :
    P.map (fun ω => (sharedNoiseObservation (S ω) (N ω)).1 -
      (sharedNoiseObservation (S ω) (N ω)).2) =
      (1 / 4 : ℝ≥0∞) • Measure.dirac (-2) +
      (1 / 2 : ℝ≥0∞) • Measure.dirac 0 +
      (1 / 4 : ℝ≥0∞) • Measure.dirac 2 := by
  simp only [sharedNoiseObservation_difference]
  change P.map ((fun s : Bool × Bool => counterexampleSign s.1 - counterexampleSign s.2) ∘ S) = _
  rw [← Measure.map_map (measurable_of_finite
    (fun s : Bool × Bool => counterexampleSign s.1 - counterexampleSign s.2)) hS, hfair]
  exact fairSign_difference_law

/-- The Shannon entropy in bits of the three difference atoms `(-2,0,2)`. -/
theorem fairSign_difference_entropy :
    -((1 / 4 : ℝ) * Real.log (1 / 4) + (1 / 2 : ℝ) * Real.log (1 / 2) +
      (1 / 4 : ℝ) * Real.log (1 / 4)) / Real.log 2 = 3 / 2 := by
  have hlog : Real.log (2 : ℝ) ≠ 0 := ne_of_gt (Real.log_pos (by norm_num))
  have hquarter : Real.log (1 / 4 : ℝ) = -(2 * Real.log 2) := by
    rw [one_div, Real.log_inv, show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]
    norm_num
  have hhalf : Real.log (1 / 2 : ℝ) = -Real.log 2 := by rw [one_div, Real.log_inv]
  rw [hquarter, hhalf]
  field_simp [hlog]
  <;> ring

/-- Shannon entropy in bits on a specified finite support. -/
def finiteSupportEntropyBits {α : Type*} [MeasurableSpace α]
    (μ : Measure α) (support : Finset α) : ℝ :=
  -(∑ a ∈ support, μ.real {a} * Real.log (μ.real {a})) / Real.log 2

/-- The exact fair-sign difference law has Shannon entropy `1.5` bits. -/
theorem fairSign_difference_entropy_bits :
    finiteSupportEntropyBits
      ((fairBool.prod fairBool).map
        (fun s => counterexampleSign s.1 - counterexampleSign s.2)) {-2, 0, 2} = 3 / 2 := by
  classical
  rw [fairSign_difference_law]
  convert fairSign_difference_entropy using 1 <;>
    norm_num [finiteSupportEntropyBits, measureReal_def, Measure.add_apply,
      Measure.smul_apply, Measure.dirac_apply' _ (measurableSet_singleton _)] <;> ring

/-- For any shared noise, the recovered difference retains exactly `1.5` bits of entropy. -/
theorem sharedNoise_difference_entropy_bits {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) (S : Ω → Bool × Bool) (N : Ω → ℝ) (hS : Measurable S)
    (hfair : P.map S = fairBool.prod fairBool) :
    finiteSupportEntropyBits (P.map (fun ω =>
      (sharedNoiseObservation (S ω) (N ω)).1 -
      (sharedNoiseObservation (S ω) (N ω)).2)) {-2, 0, 2} = 3 / 2 := by
  rw [sharedNoise_difference_law_on_space P S N hS hfair, ← fairSign_difference_law]
  exact fairSign_difference_entropy_bits

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SubGaussian/All.lean <==
import LossOnlyTraceability.SubGaussian.RowTail
import LossOnlyTraceability.SubGaussian.Design
import LossOnlyTraceability.SubGaussian.Localization
import LossOnlyTraceability.SubGaussian.Upper
import LossOnlyTraceability.SubGaussian.ClassLaw
import LossOnlyTraceability.SubGaussian.Scope
import LossOnlyTraceability.SubGaussian.TrainingTail
import LossOnlyTraceability.SubGaussian.Unique
import LossOnlyTraceability.SubGaussian.Recover

/-! Bounded sub-Gaussian designs: aggregator of the modules of the upper half at every bounded
sub-Gaussian design and of its class-level two-sided law (`SubGaussian/`). -/


==> anc/lean/LossOnlyTraceability/SubGaussian/ClassLaw.lean <==
import LossOnlyTraceability.SubGaussian.Upper
import LossOnlyTraceability.TiltFamily.ClassLawCore
import LossOnlyTraceability.AccurateClassNonempty

/-! Bounded sub-Gaussian designs: **the class-level two-sided law** for every class of designs
between the sign-cube product family of Theorem 3 and `𝒮_d(σ²)`.

Let `𝒞` be any set of laws with `{D_p : p ∈ [-1,1]^d} ⊆ 𝒞 ⊆ 𝒮_d(σ²)`, `σ² > 0`.  (Such a class
exists exactly when `σ² ≥ 1`: for `σ² ≥ 1` the class `𝒮_d(σ²)` itself qualifies,
`signProductLaw_mem_subGaussianDesignClass`; for `σ² < 1` the uniform sign law `D_0` violates the
MGF bound near `v = 0`.  The last remark is not formalized and not used.)  For every learner that is measurable, proper and `ε`-accurate at every law of
`𝒞` (`classAccurateLearners`), every `Q ∈ {I^ind, I^joint, I^sup}` and every real `τ`, in Theorem
3's regime:

`c₁ n/(1 + (τ/ε)²) ≤ sup_{D ∈ 𝒞} Q_D(X + τG) ≤ (1 + σ²d₀/(2 ln 2)) n/(1 + (τ/ε)²)`

(`subgaussian_class_loss_information_law`).

* **The lower half is by containment, and only by containment:** the learner is accurate on the
  sign-cube family, so Theorem 3 (`native_loss_information_law`) applies, and the supremum over
  `𝒞` dominates the supremum over the cube.  It uses Theorem 3's constant `c₁ =
  mainLowerConstant`, and no hard law outside the sign cube.
* **The upper half is the sub-Gaussian upper bound** (`subgaussian_design_upper_law`), applied at
  every law of `𝒞`.
* `subgaussian_design_loss_information_law`: the case `𝒞 = 𝒮_d(σ²)`, `σ² ≥ 1` (the sign cube lies
  in `𝒮_d(1)`, `signProductLaw_mem_subGaussianDesignClass`).
* `classAccurateLearners_nonempty`: for `n ≥ C_s ε^{-s}` the class of learners accurate on `𝒞` is
  nonempty whenever every law of `𝒞` is a probability law on the unit ball (epoch SGD, which is
  accurate on every such law, `native_sample_complexity_upper`); hence
  `subgaussian_class_loss_information_law_whole_class`: for `c₋ ≥ C_s` and `ε ≤ 1` the infimum
  over the whole accurate class obeys the same two-sided bound. -/

noncomputable section

namespace LossOnlyTraceability.SubGaussian

open MeasureTheory ProbabilityTheory Real
open scoped BigOperators InnerProductSpace ENNReal
open LossOnlyTraceability.TiltFamily

section Defs

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

/-- Learners that are measurable, proper and `ε`-accurate at every law of the class `𝒞`. -/
def classAccurateLearners (𝒞 : Set (Measure (EuclideanSpace ℝ (Fin d)))) (n : ℕ)
    (μR : Measure Rr) (φ : ℝ → ℝ) (g : EuclideanSpace ℝ (Fin d) → ℝ) (ε : ℝ) :
    Set ((Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) :=
  {A | (Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) ∧
    (∀ x r, ‖A x r‖ ≤ 1) ∧
    ∀ D ∈ 𝒞, ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ D (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod μR))
        ≤ nativePopulationObjective g φ D θ + ε}

/-- `sup_{D ∈ 𝒞} Q_D(X + τG)`. -/
def classWorstInformation (𝒞 : Set (Measure (EuclideanSpace ℝ (Fin d)))) (Q : InfoDirection)
    (μR : Measure Rr) (μG : Measure Ng) (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (Gf : Ng → Fin n → ℝ) (τ : ℝ) : ℝ :=
  ⨆ D : 𝒞, designNoisyInformation Q μR μG φ A Gf τ D.1

end Defs

section Nonempty

/-- **Nonvacuity.** If every law of `𝒞` is a probability law on the unit ball (for instance
`𝒞 ⊆ 𝒮_d(σ²)`), then for `0 < ε ≤ 1` and `n ≥ C_s ε^{-s}` (`C_s = sampleConstant (L + L_g) a
r`, `s = 2 - 2/r`) the class of learners that are measurable, proper and `ε`-accurate at every law
of `𝒞` is nonempty (no condition on `d`): epoch SGD on the first `m ≤ n` samples (`native_sample_complexity_upper`) is
accurate at every law on the unit ball. -/
theorem classAccurateLearners_nonempty {d : ℕ} {Rr : Type*} [MeasurableSpace Rr] (μR : Measure Rr)
    [IsProbabilityMeasure μR] (𝒞 : Set (Measure (EuclideanSpace ℝ (Fin d))))
    (h𝒞 : ∀ D ∈ 𝒞, IsProbabilityMeasure D ∧ ∀ᵐ z ∂D, ‖z‖ ≤ 1)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {ε : ℝ} (hε : 0 < ε) (hε1 : ε ≤ 1) {n : ℕ}
    (hn : sampleConstant (L + Lg) a r * ε ^ (-sampleExponent r) ≤ n) :
    (classAccurateLearners 𝒞 n μR φ g ε).Nonempty := by
  obtain ⟨m, hm, A, hAm, hA1, hacc⟩ :=
    native_sample_complexity_upper (d := d) hφ hφm hg hgm hε hε1
  have hmn : m ≤ n := by exact_mod_cast hm.trans hn
  obtain ⟨T, rfl⟩ := Nat.exists_eq_add_of_le hmn
  refine ⟨fun s _ => A (fun i => s (Fin.castAdd T i)), ?_, fun s _ => hA1 _, ?_⟩
  · exact hAm.comp ((measurable_pi_lambda _ fun i =>
      measurable_pi_apply (Fin.castAdd T i)).comp measurable_fst)
  · intro D hD θ hθ
    obtain ⟨hDp, hball⟩ := h𝒞 D hD
    haveI := hDp
    have hmeasF := measurable_nativePopulationObjective hφm hgm D
    have hπ : MeasurePreserving
        (fun q : (Fin (m + T) → EuclideanSpace ℝ (Fin d)) × Rr =>
          fun i : Fin m => q.1 (Fin.castAdd T i))
        ((Measure.pi fun _ : Fin (m + T) => D).prod μR)
        (Measure.pi fun _ : Fin m => D) :=
      (measurePreserving_castAdd_block D m T).comp measurePreserving_fst
    have heq : (∫ q, nativePopulationObjective g φ D (A fun i => q.1 (Fin.castAdd T i))
          ∂((Measure.pi fun _ : Fin (m + T) => D).prod μR))
        = ∫ s, nativePopulationObjective g φ D (A s) ∂(Measure.pi fun _ : Fin m => D) :=
      integral_comp_of_measurePreserving_gap hπ (hmeasF.comp hAm).aestronglyMeasurable
    refine (le_of_eq ?_).trans (hacc _ inferInstance hball θ hθ)
    exact heq

end Nonempty

section ClassLaw

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- For a nonempty class of probability laws the worst case is nonnegative, at most `n`, and
dominates the information at every law of the class. -/
theorem classWorstInformation_facts (𝒞 : Set (Measure (EuclideanSpace ℝ (Fin d))))
    (hprob : ∀ D ∈ 𝒞, IsProbabilityMeasure D) (hne : 𝒞.Nonempty) {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ) :
    0 ≤ classWorstInformation 𝒞 Q μR μG φ A Gf τ ∧ classWorstInformation 𝒞 Q μR μG φ A Gf τ ≤ n ∧
      ∀ D ∈ 𝒞, designNoisyInformation Q μR μG φ A Gf τ D
        ≤ classWorstInformation 𝒞 Q μR μG φ A Gf τ := by
  haveI : Nonempty 𝒞 := hne.to_subtype
  obtain ⟨-, h0, hn, hle⟩ := InfoLayer.family_sup_facts μR μG
    (fun D : 𝒞 => D.1) (fun D => hprob D.1 D.2) hφm hA hGf Q τ
  exact ⟨h0, hn, fun D hD => hle ⟨D, hD⟩⟩

/-- **The two-sided law over every class between the sign cube and `𝒮_d(σ²)`.** Under the
hypotheses of Theorem 3 (`native_loss_information_law`), for `σ² > 0`, every class `𝒞` of laws
with `D_p ∈ 𝒞` for every `p ∈ [-1,1]^d` and `𝒞 ⊆ 𝒮_d(σ²)`, every learner that is measurable,
proper and `ε`-accurate at every law of `𝒞`, every `Q ∈ {Ii, Ij, Is}` and every real `τ`:
`c₁ n/(1 + (τ/ε)²) ≤ sup_{D ∈ 𝒞} Q_D(X + τG) ≤ (1 + σ²d₀/(2 ln 2)) n/(1 + (τ/ε)²)`, with Theorem
3's lower constant `c₁ = mainLowerConstant` and `sgUpperConstant`. The lower half is by
containment of the sign cube (Theorem 3); the upper half is `subgaussian_design_upper_law` at
every law of `𝒞`. -/
theorem subgaussian_class_loss_information_law
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {σ2 : ℝ} (hσ : 0 < σ2) (𝒞 : Set (Measure (EuclideanSpace ℝ (Fin d))))
    (h𝒞lo : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) → signProductLaw d p ∈ 𝒞)
    (h𝒞hi : 𝒞 ⊆ subGaussianDesignClass d σ2)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ classAccurateLearners 𝒞 n μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2))
        ≤ classWorstInformation 𝒞 Q μR μG φ A Gf τ ∧
      classWorstInformation 𝒞 Q μR μG φ A Gf τ
        ≤ sgUpperConstant a r L H cm σ2 * (n / (1 + (τ / ε) ^ 2)) := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  have hprob : ∀ D ∈ 𝒞, IsProbabilityMeasure D := fun D hD => (h𝒞hi hD).1
  have hne : 𝒞.Nonempty := ⟨_, h𝒞lo 0 (zero_mem_productCube d)⟩
  obtain ⟨-, -, hle⟩ := classWorstInformation_facts μR μG 𝒞 hprob hne hφm hA hGf Q τ
  -- lower half: by containment of the sign cube, Theorem 3
  have hnat : A ∈ nativeAccurateLearners n d μR φ g ε :=
    ⟨hA, hA1, fun p hp θ hθ => hacc _ (h𝒞lo p hp) θ hθ⟩
  obtain ⟨hlow, -⟩ := native_loss_information_law μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2
    hdim hnat hGf hGlaw Q τ
  have hcube : nativeWorstInformation Q μR μG φ A Gf τ
      ≤ classWorstInformation 𝒞 Q μR μG φ A Gf τ := by
    haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
    exact ciSup_le fun p => hle _ (h𝒞lo p.1 p.2)
  refine ⟨hlow.trans hcube, ?_⟩
  -- upper half: the sub-Gaussian upper bound at every law of the class
  haveI : Nonempty 𝒞 := hne.to_subtype
  refine ciSup_le fun D => ?_
  obtain ⟨hDp, m, hDs⟩ := h𝒞hi D.2
  haveI := hDp
  exact subgaussian_design_upper_law μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hσ hDs hA
    hA1 (hacc D.1 D.2) hGf hGlaw Q τ

/-- **The two-sided law over `𝒮_d(σ²)` itself** (`σ² ≥ 1`). The sign cube lies in `𝒮_d(1)`, so
this is `subgaussian_class_loss_information_law` with `𝒞 = 𝒮_d(σ²)`; the lower half is by
containment of the sign cube. -/
theorem subgaussian_design_loss_information_law
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {σ2 : ℝ} (hσ : 1 ≤ σ2)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ classAccurateLearners (subGaussianDesignClass d σ2) n μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2))
        ≤ classWorstInformation (subGaussianDesignClass d σ2) Q μR μG φ A Gf τ ∧
      classWorstInformation (subGaussianDesignClass d σ2) Q μR μG φ A Gf τ
        ≤ sgUpperConstant a r L H cm σ2 * (n / (1 + (τ / ε) ^ 2)) := by
  have hr := hg.two_le
  obtain ⟨hn0, hdn, -, -, -, -, -⟩ := main_recipe_orders (L := L) hr hg.a_pos hφ.slope_pos
    hg.B_pos hφ.curv_nonneg hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  exact subgaussian_class_loss_information_law μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim
    (lt_of_lt_of_le one_pos hσ) _ (fun p hp => signProductLaw_mem_subGaussianDesignClass hd hσ hp)
    subset_rfl hAcl hGf hGlaw Q τ

/-- **The two-sided class law for the infimum over accurate learners.** Under the hypotheses of
`subgaussian_class_loss_information_law`, for every nonempty set `𝒜` of learners that are
measurable, proper and `ε`-accurate on `𝒞`, the infimum over `𝒜` of the worst case over `𝒞` obeys
the same two-sided bound. -/
theorem subgaussian_class_loss_information_law_infimum
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {σ2 : ℝ} (hσ : 0 < σ2) (𝒞 : Set (Measure (EuclideanSpace ℝ (Fin d))))
    (h𝒞lo : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) → signProductLaw d p ∈ 𝒞)
    (h𝒞hi : 𝒞 ⊆ subGaussianDesignClass d σ2)
    (𝒜 : Set ((Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)))
    (h𝒜 : 𝒜 ⊆ classAccurateLearners 𝒞 n μR φ g ε) (hne : 𝒜.Nonempty)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2))
        ≤ ⨅ A : 𝒜, classWorstInformation 𝒞 Q μR μG φ (A : (Fin n → EuclideanSpace ℝ (Fin d)) →
          Rr → EuclideanSpace ℝ (Fin d)) Gf τ ∧
      (⨅ A : 𝒜, classWorstInformation 𝒞 Q μR μG φ (A : (Fin n → EuclideanSpace ℝ (Fin d)) →
          Rr → EuclideanSpace ℝ (Fin d)) Gf τ)
        ≤ sgUpperConstant a r L H cm σ2 * (n / (1 + (τ / ε) ^ 2)) := by
  haveI := hne.to_subtype
  have hlaw := fun A : 𝒜 => subgaussian_class_loss_information_law μR μG hφ hφm hg hgm hcm hcp hε
    hε0 hn1 hn2 hdim hσ 𝒞 h𝒞lo h𝒞hi (h𝒜 A.2) hGf hGlaw Q τ
  refine ⟨le_ciInf fun A => (hlaw A).1, ?_⟩
  obtain ⟨A0, hA0⟩ := hne
  have hbdd : BddBelow (Set.range fun A : 𝒜 => classWorstInformation 𝒞 Q μR μG φ
      (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) Gf τ) := by
    refine ⟨mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2)), ?_⟩
    rintro _ ⟨A, rfl⟩
    exact (hlaw A).1
  exact (ciInf_le hbdd ⟨A0, hA0⟩).trans (hlaw ⟨A0, hA0⟩).2

/-- **The two-sided class law for the whole accurate class.** If moreover `c₋ ≥ C_s =
sampleConstant (L + L_g) a r` and `ε ≤ 1`, the class of learners accurate on `𝒞` is nonempty, and
the infimum over the whole class of `sup_{D ∈ 𝒞} Q_D(X + τG)` obeys the two-sided bound of
`subgaussian_class_loss_information_law`. -/
theorem subgaussian_class_loss_information_law_whole_class
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε) (hε1 : ε ≤ 1)
    (hcmC : sampleConstant (L + Lg) a r ≤ cm)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {σ2 : ℝ} (hσ : 0 < σ2) (𝒞 : Set (Measure (EuclideanSpace ℝ (Fin d))))
    (h𝒞lo : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) → signProductLaw d p ∈ 𝒞)
    (h𝒞hi : 𝒞 ⊆ subGaussianDesignClass d σ2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    (classAccurateLearners 𝒞 n μR φ g ε).Nonempty ∧
    mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2))
        ≤ ⨅ A : classAccurateLearners 𝒞 n μR φ g ε, classWorstInformation 𝒞 Q μR μG φ
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) Gf τ ∧
      (⨅ A : classAccurateLearners 𝒞 n μR φ g ε, classWorstInformation 𝒞 Q μR μG φ
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) Gf τ)
        ≤ sgUpperConstant a r L H cm σ2 * (n / (1 + (τ / ε) ^ 2)) := by
  have hr := hg.two_le
  obtain ⟨hn0, hdn, -, -, -, -, -⟩ := main_recipe_orders (L := L) hr hg.a_pos hφ.slope_pos
    hg.B_pos hφ.curv_nonneg hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  have hsample : sampleConstant (L + Lg) a r * ε ^ (-sampleExponent r) ≤ n := by
    rw [← two_div_powerDualExponent_eq_sampleExponent hr]
    exact le_trans (mul_le_mul_of_nonneg_right hcmC (Real.rpow_nonneg hε.le _)) hn1
  have hne := classAccurateLearners_nonempty μR 𝒞
    (fun D hD => ⟨(h𝒞hi hD).1, by obtain ⟨-, m, hDs⟩ := h𝒞hi hD; exact hDs.norm_le_one⟩)
    hφ hφm hg hgm hε hε1 hsample
  exact ⟨hne, subgaussian_class_loss_information_law_infimum μR μG hφ hφm hg hgm hcm hcp hε hε0
    hn1 hn2 hdim hσ 𝒞 h𝒞lo h𝒞hi _ subset_rfl hne hGf hGlaw Q τ⟩

end ClassLaw

end LossOnlyTraceability.SubGaussian


==> anc/lean/LossOnlyTraceability/SubGaussian/Design.lean <==
import LossOnlyTraceability.SubGaussian.RowTail
import LossOnlyTraceability.TiltFamily.BoundedLaw

/-! Bounded sub-Gaussian designs: **the class `𝒮_d(σ²)`** of bounded, directionally
sub-Gaussian designs, and its first properties.

A Borel probability law `D` on `ℝ^d` lies in `𝒮_d(σ²)` when

* (i) `‖Z‖ ≤ 1` for `D`-almost every `Z`, and
* (ii) for a centre `m`, `E_D exp⟪v, Z - m⟫ ≤ exp(σ²‖v‖²/(2d))` for every `v ∈ ℝ^d`.

No product structure and no independence of coordinates is assumed.  In (ii) the centre `m` is a
parameter of the Lean predicate; taking `m = E_D Z` gives a subclass of the Lean class (the two
coincide, since (ii) forces `m = E_D Z`; this fact is not used anywhere).  Every statement proved
for the Lean class therefore holds for the class with centre `m = E_D Z`.

* `IsSubGaussianDesign.integrable_exp_inner`, `IsSubGaussianDesign.lintegral_exp_inner_le`: the
  exponential moments in integrable and lower-integral form;
* `IsSubGaussianDesign.mono`: `𝒮_d(σ²) ⊆ 𝒮_d(σ'²)` for `σ² ≤ σ'²`;
* `isSubGaussianDesign_of_isBoundedProductLaw`: every bounded product law (independent
  coordinates in `[-1/√d, 1/√d]`) lies in `𝒮_d(1)` (Hoeffding, coordinatewise, then
  independence);
* `signProductLaw_mem_subGaussianDesignClass`: every sign-cube law `D_p` of Theorem 3 lies in
  `𝒮_d(σ²)` for `σ² ≥ 1`. -/

noncomputable section

namespace LossOnlyTraceability.SubGaussian

open MeasureTheory ProbabilityTheory Real
open scoped InnerProductSpace BigOperators ENNReal NNReal
open LossOnlyTraceability.TiltFamily

/-- **Bounded, directionally sub-Gaussian design** with proxy `σ²/d` about the
centre `m`: `‖Z‖ ≤ 1` almost surely and `E exp⟪v, Z - m⟫ ≤ exp(σ²‖v‖²/(2d))` for every `v`. -/
structure IsSubGaussianDesign (d : ℕ) (σ2 : ℝ) (m : EuclideanSpace ℝ (Fin d))
    (D : Measure (EuclideanSpace ℝ (Fin d))) : Prop where
  norm_le_one : ∀ᵐ z ∂D, ‖z‖ ≤ 1
  mgf_le : ∀ v : EuclideanSpace ℝ (Fin d),
    ∫ z, exp ⟪v, z - m⟫_ℝ ∂D ≤ exp (σ2 * ‖v‖ ^ 2 / (2 * d))

/-- The class `𝒮_d(σ²)` of bounded, directionally sub-Gaussian designs. -/
def subGaussianDesignClass (d : ℕ) (σ2 : ℝ) : Set (Measure (EuclideanSpace ℝ (Fin d))) :=
  {D | IsProbabilityMeasure D ∧ ∃ m, IsSubGaussianDesign d σ2 m D}

section Basic

variable {d : ℕ} {σ2 : ℝ} {m : EuclideanSpace ℝ (Fin d)} {D : Measure (EuclideanSpace ℝ (Fin d))}

/-- The exponential moments of a design in `𝒮_d(σ²)` are integrable (bounded support). -/
theorem IsSubGaussianDesign.integrable_exp_inner [IsFiniteMeasure D]
    (hD : IsSubGaussianDesign d σ2 m D) (v : EuclideanSpace ℝ (Fin d)) :
    Integrable (fun z => exp ⟪v, z - m⟫_ℝ) D := by
  refine Integrable.of_bound (by fun_prop : Continuous fun z : EuclideanSpace ℝ (Fin d) =>
    exp ⟪v, z - m⟫_ℝ).aestronglyMeasurable (exp (‖v‖ * (1 + ‖m‖))) ?_
  filter_upwards [hD.norm_le_one] with z hz
  rw [Real.norm_of_nonneg (exp_pos _).le]
  refine exp_le_exp.2 ?_
  calc ⟪v, z - m⟫_ℝ ≤ ‖v‖ * ‖z - m‖ := real_inner_le_norm _ _
    _ ≤ ‖v‖ * (1 + ‖m‖) :=
        mul_le_mul_of_nonneg_left ((norm_sub_le _ _).trans (by linarith)) (norm_nonneg _)

/-- The directional MGF bound in lower-integral form, with the proxy written as `(σ²/d)‖v‖²`. -/
theorem IsSubGaussianDesign.lintegral_exp_inner_le [IsFiniteMeasure D]
    (hD : IsSubGaussianDesign d σ2 m D) (v : EuclideanSpace ℝ (Fin d)) :
    ∫⁻ z, ENNReal.ofReal (exp ⟪v, z - m⟫_ℝ) ∂D ≤ ENNReal.ofReal (exp (σ2 / d * ‖v‖ ^ 2 / 2)) := by
  rw [← ofReal_integral_eq_lintegral_ofReal (hD.integrable_exp_inner v)
    (ae_of_all _ fun _ => (exp_pos _).le)]
  refine ENNReal.ofReal_le_ofReal ((hD.mgf_le v).trans (le_of_eq ?_))
  congr 1
  ring

/-- Monotonicity in the proxy: `𝒮_d(σ²) ⊆ 𝒮_d(σ'²)` for `σ² ≤ σ'²`. -/
theorem IsSubGaussianDesign.mono {σ2' : ℝ} (hD : IsSubGaussianDesign d σ2 m D) (h : σ2 ≤ σ2') :
    IsSubGaussianDesign d σ2' m D := by
  refine ⟨hD.norm_le_one, fun v => (hD.mgf_le v).trans (exp_le_exp.2 ?_)⟩
  have h0 : 0 ≤ ‖v‖ ^ 2 / (2 * d) := by positivity
  calc σ2 * ‖v‖ ^ 2 / (2 * d) = σ2 * (‖v‖ ^ 2 / (2 * d)) := by ring
    _ ≤ σ2' * (‖v‖ ^ 2 / (2 * d)) := mul_le_mul_of_nonneg_right h h0
    _ = σ2' * ‖v‖ ^ 2 / (2 * d) := by ring

/-- The class is monotone in the proxy. -/
theorem subGaussianDesignClass_mono {σ2' : ℝ} (h : σ2 ≤ σ2') :
    subGaussianDesignClass d σ2 ⊆ subGaussianDesignClass d σ2' := by
  rintro D ⟨hP, m, hD⟩
  exact ⟨hP, m, hD.mono h⟩

/-- **Bounded product laws are sub-Gaussian designs with `σ² = 1`.** A law with independent
coordinates in `[-1/√d, 1/√d]` and mean `μ` (`IsBoundedProductLaw`) satisfies
`E exp⟪v, Z - μ⟫ ≤ exp(‖v‖²/(2d))`: each centred coordinate has Hoeffding proxy `1/d`, and the
weighted sum of the independent coordinates has proxy `∑_k v_k²/d`. -/
theorem isSubGaussianDesign_of_isBoundedProductLaw [IsProbabilityMeasure D] (hd : 0 < d)
    {μ : EuclideanSpace ℝ (Fin d)} (hD : IsBoundedProductLaw d μ D) :
    IsSubGaussianDesign d 1 μ D := by
  refine ⟨hD.norm_le_one hd, fun v => ?_⟩
  set X : Fin d → EuclideanSpace ℝ (Fin d) → ℝ := fun k z => v k * (z k - μ k) with hX
  have hind : iIndepFun X D :=
    hD.indep.comp (fun k x => v k * (x - μ k))
      (fun k => (measurable_id.sub measurable_const).const_mul _)
  have hsub : ∀ k, HasSubgaussianMGF (X k) (⟨v k ^ 2, sq_nonneg _⟩ * (d : ℝ≥0)⁻¹) D := by
    intro k
    have h := hasSubgaussianMGF_centered_feature (P := D) (d := d)
      (X := fun z : EuclideanSpace ℝ (Fin d) => z k) (m := μ k) (measurable_euclidean_coord k)
      (by filter_upwards [hD.mem_Icc] with z hz; exact hz k) (hD.mean k)
    exact h.const_mul (v k)
  have hsum := HasSubgaussianMGF.sum_of_iIndepFun hind (s := Finset.univ) (fun k _ => hsub k)
  have hmgf := hsum.mgf_le 1
  have hpt : ∀ z : EuclideanSpace ℝ (Fin d), ⟪v, z - μ⟫_ℝ = ∑ k, X k z := by
    intro z
    simp [hX, PiLp.inner_apply, mul_comm]
  have hnorm : ‖v‖ ^ 2 = ∑ k, v k ^ 2 := by
    rw [EuclideanSpace.norm_sq_eq]
    simp
  have hL : ∫ z, exp ⟪v, z - μ⟫_ℝ ∂D = mgf (fun z => ∑ k ∈ Finset.univ, X k z) D 1 := by
    unfold mgf
    refine integral_congr_ae (ae_of_all _ fun z => ?_)
    simp only [one_mul]
    rw [hpt z]
  have hR : ((∑ k ∈ Finset.univ, (⟨v k ^ 2, sq_nonneg (v k)⟩ * (d : ℝ≥0)⁻¹ : ℝ≥0) : ℝ≥0) : ℝ)
      * 1 ^ 2 / 2 = 1 * ‖v‖ ^ 2 / (2 * d) := by
    rw [hnorm, NNReal.coe_sum]
    simp only [NNReal.coe_mul, NNReal.coe_inv, NNReal.coe_natCast]
    show (∑ x : Fin d, v x ^ 2 * (d : ℝ)⁻¹) * 1 ^ 2 / 2 = 1 * (∑ k, v k ^ 2) / (2 * d)
    rw [← Finset.sum_mul]
    ring
  rw [hL]
  exact hmgf.trans (le_of_eq (congrArg exp hR))

/-- The bounded product class `𝒫_d` (independent coordinates in `[-1/√d, 1/√d]`) lies in
`𝒮_d(σ²)` for every `σ² ≥ 1` (`d ≥ 1`). -/
theorem boundedProductClass_subset_subGaussianDesignClass (hd : 0 < d) (hσ : 1 ≤ σ2) :
    boundedProductClass d ⊆ subGaussianDesignClass d σ2 := by
  rintro D ⟨hP, μ, hb⟩
  haveI := hP
  exact ⟨hP, μ, (isSubGaussianDesign_of_isBoundedProductLaw hd hb).mono hσ⟩

/-- **Every sign-cube law of Theorem 3 lies in `𝒮_d(σ²)` for `σ² ≥ 1`** (`d ≥ 1`,
`p ∈ [-1,1]^d`). -/
theorem signProductLaw_mem_subGaussianDesignClass (hd : 0 < d) (hσ : 1 ≤ σ2) {p : Fin d → ℝ}
    (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) : signProductLaw d p ∈ subGaussianDesignClass d σ2 :=
  boundedProductClass_subset_subGaussianDesignClass hd hσ
    (signProductLaw_mem_boundedProductClass hd hp)

end Basic

end LossOnlyTraceability.SubGaussian


==> anc/lean/LossOnlyTraceability/SubGaussian/Localization.lean <==
import LossOnlyTraceability.TiltFamily.BoundedSuper

/-! Bounded sub-Gaussian designs: **localization at an arbitrary law on the unit ball.**

The localization steps of Appendix D.2 (the error bound, the Bregman growth, existence of the
constrained minimizer) use the data law only through `‖Z‖ ≤ 1` almost surely.  This module
restates them for an arbitrary Borel probability law `D` on `ℝ^d` with `‖Z‖ ≤ 1` `D`-a.s.
(hypothesis `hball`); no product structure, no mean and no sub-Gaussianity is used.  The proofs
are those of `TiltFamily/BoundedClass.lean` and `TiltFamily/BoundedSuper.lean` with the
bounded-product hypothesis replaced by `hball`.

* `ball_exists_minimizer`: a constrained minimizer `θ_D^*` of `F_D` on the unit ball exists;
* `ball_populationObjective_growth`: `F_D(θ) - F_D(θ_D^*) ≥ a‖θ - θ_D^*‖^r` on the unit ball;
* `ball_super_error_sq_le` (the error bound): for a proper measurable learner `ε`-accurate at `D`,
  `E_D‖θ̂ - θ_D^*‖² ≤ w = min{4, (ε/a)^{2/r}}` (`nativeErrorScale`). -/

noncomputable section

namespace LossOnlyTraceability.SubGaussian

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal
open LossOnlyTraceability.TiltFamily

section Objective

variable {d : ℕ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]
  {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg : ℝ}

/-- The link of a unit-ball margin is integrable under a law on the unit ball. -/
theorem ball_integrable_link_inner (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hball : ∀ᵐ z ∂D, ‖z‖ ≤ 1) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    Integrable (fun z : EuclideanSpace ℝ (Fin d) => φ ⟪θ, z⟫_ℝ) D := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  exact integrable_of_unit_ball_bound hball
    (hφm.comp (measurable_inner_const_left θ)) C fun z hz =>
      hC _ (native_margin_mem_Icc hθ hz)

/-- On the unit ball, `F_D(θ) = g(θ) + E_D φ(⟪θ, Z⟫)`. -/
theorem ball_populationObjective_eq (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hball : ∀ᵐ z ∂D, ‖z‖ ≤ 1) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    nativePopulationObjective g φ D θ = g θ + ∫ z, φ ⟪θ, z⟫_ℝ ∂D := by
  rw [nativePopulationObjective,
    integral_add (integrable_const _) (ball_integrable_link_inner hφ hφm hball hθ),
    integral_const]
  simp

/-- **Convexity of the link part along segments of the unit ball.** -/
theorem ball_integral_link_segment_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hball : ∀ᵐ z ∂D, ‖z‖ ≤ 1) {x y : EuclideanSpace ℝ (Fin d)}
    (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t ≤ 1) :
    (∫ z, φ ⟪x + t • (y - x), z⟫_ℝ ∂D)
      ≤ (1 - t) * (∫ z, φ ⟪x, z⟫_ℝ ∂D) + t * ∫ z, φ ⟪y, z⟫_ℝ ∂D := by
  have hxt := NativeRegularizerClass.norm_segment_le_one hx hy ht0 ht1
  have hIx := ball_integrable_link_inner hφ hφm hball hx
  have hIy := ball_integrable_link_inner hφ hφm hball hy
  have hIt := ball_integrable_link_inner hφ hφm hball hxt
  rw [← integral_const_mul, ← integral_const_mul, ← integral_add (hIx.const_mul _)
    (hIy.const_mul _)]
  refine integral_mono_ae hIt ((hIx.const_mul _).add (hIy.const_mul _)) ?_
  filter_upwards [hball] with z hz
  have hmx := native_margin_mem_Icc hx hz
  have hmy := native_margin_mem_Icc hy hz
  have hc := hφ.convexOn_margin.2 hmx hmy (by linarith : (0 : ℝ) ≤ 1 - t) ht0
    (by ring : 1 - t + t = 1)
  have e : ⟪x + t • (y - x), z⟫_ℝ = (1 - t) * ⟪x, z⟫_ℝ + t * ⟪y, z⟫_ℝ := by
    rw [inner_add_left, real_inner_smul_left, inner_sub_left]
    ring
  simp only [smul_eq_mul] at hc
  show φ ⟪x + t • (y - x), z⟫_ℝ ≤ (1 - t) * φ ⟪x, z⟫_ℝ + t * φ ⟪y, z⟫_ℝ
  rw [e]
  exact hc

/-- **Existence of the constrained population minimizer** at a law on the unit ball: the
objective is continuous on the compact unit ball. -/
theorem ball_exists_minimizer (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hball : ∀ᵐ z ∂D, ‖z‖ ≤ 1) :
    ∃ θs : EuclideanSpace ℝ (Fin d), ‖θs‖ ≤ 1 ∧
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        nativePopulationObjective g φ D θs ≤ nativePopulationObjective g φ D θ := by
  set K := Metric.closedBall (0 : EuclideanSpace ℝ (Fin d)) 1 with hK
  have hmemK : ∀ θ : EuclideanSpace ℝ (Fin d), θ ∈ K ↔ ‖θ‖ ≤ 1 := fun θ => by
    rw [hK, Metric.mem_closedBall, dist_zero_right]
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hlink : ContinuousOn (fun θ : EuclideanSpace ℝ (Fin d) => ∫ z, φ ⟪θ, z⟫_ℝ ∂D) K := by
    refine continuousOn_of_dominated (bound := fun _ => C)
      (fun θ _ => (hφm.comp (measurable_inner_const_left θ)).aestronglyMeasurable)
      (fun θ hθ => ?_) (integrable_const C) ?_
    · filter_upwards [hball] with z hz
      rw [Real.norm_eq_abs]
      exact hC _ (native_margin_mem_Icc ((hmemK θ).1 hθ) hz)
    · filter_upwards [hball] with z hz
      refine hφ.continuousOn_margin.comp
        (by fun_prop : Continuous fun θ : EuclideanSpace ℝ (Fin d) => ⟪θ, z⟫_ℝ).continuousOn ?_
      intro θ hθ
      exact native_margin_mem_Icc ((hmemK θ).1 hθ) hz
  have hF : ContinuousOn (nativePopulationObjective g φ D) K := by
    refine (hg.continuousOn_ball.add hlink).congr fun θ hθ => ?_
    exact ball_populationObjective_eq hφ hφm hball ((hmemK θ).1 hθ)
  obtain ⟨θs, hθs, hmin⟩ := (isCompact_closedBall (0 : EuclideanSpace ℝ (Fin d)) 1).exists_isMinOn
    ⟨0, by simp⟩ hF
  exact ⟨θs, (hmemK θs).1 hθs, fun θ hθ => hmin ((hmemK θ).2 hθ)⟩

/-- **The Bregman growth of the population objective at its constrained minimizer** at a law on
the unit ball: `F_D(θ) - F_D(θ_D^*) ≥ a‖θ - θ_D^*‖^r` for `θ` in the unit ball. -/
theorem ball_populationObjective_growth (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hball : ∀ᵐ z ∂D, ‖z‖ ≤ 1)
    {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θs ≤ nativePopulationObjective g φ D θ)
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    a * ‖θ - θs‖ ^ r ≤ nativePopulationObjective g φ D θ - nativePopulationObjective g φ D θs := by
  set Δ := nativePopulationObjective g φ D θ - nativePopulationObjective g φ D θs with hΔ
  have ha := hg.a_pos
  have hen : 0 ≤ ‖θ - θs‖ ^ r := Real.rpow_nonneg (norm_nonneg _) _
  have hstep : ∀ t ∈ Set.Ioo (0 : ℝ) 1, a * (1 - t) ^ r * ‖θ - θs‖ ^ r ≤ Δ := by
    intro t ht
    have ht0 : 0 ≤ t := ht.1.le
    have ht1 : t ≤ 1 := ht.2.le
    have hxt := NativeRegularizerClass.norm_segment_le_one hθs hθ ht0 ht1
    have hFmin := hmin _ hxt
    rw [ball_populationObjective_eq hφ hφm hball hxt] at hFmin
    have hreg := hg.segment_le hθs hθ ht0 ht1
    have hlink := ball_integral_link_segment_le hφ hφm hball hθs hθ ht0 ht1
    have hFs := ball_populationObjective_eq (g := g) hφ hφm hball hθs
    have hFt := ball_populationObjective_eq (g := g) hφ hφm hball hθ
    have hct : t * (1 - t) ^ r ≤ (1 - t) * t ^ r + t * (1 - t) ^ r := by
      have : 0 ≤ (1 - t) * t ^ r := mul_nonneg (by linarith) (Real.rpow_nonneg ht0 _)
      linarith
    have hkey : a * (t * (1 - t) ^ r) * ‖θ - θs‖ ^ r ≤ t * Δ := by
      have h1 : a * (t * (1 - t) ^ r) * ‖θ - θs‖ ^ r
          ≤ a * ((1 - t) * t ^ r + t * (1 - t) ^ r) * ‖θ - θs‖ ^ r := by
        have := mul_le_mul_of_nonneg_left hct ha.le
        exact mul_le_mul_of_nonneg_right this hen
      have hΔe : Δ = (g θ + ∫ z, φ ⟪θ, z⟫_ℝ ∂D) - (g θs + ∫ z, φ ⟪θs, z⟫_ℝ ∂D) := by
        rw [hΔ, hFs, hFt]
      rw [hΔe]
      nlinarith [h1, hreg, hlink, hFmin, hFs]
    have htpos : 0 < t := ht.1
    have e : a * (t * (1 - t) ^ r) * ‖θ - θs‖ ^ r = t * (a * (1 - t) ^ r * ‖θ - θs‖ ^ r) := by
      ring
    rw [e] at hkey
    exact le_of_mul_le_mul_left hkey htpos
  have hc : ContinuousAt (fun t : ℝ => a * (1 - t) ^ r * ‖θ - θs‖ ^ r) 0 := by
    have h1 : ContinuousAt (fun t : ℝ => (1 - t) ^ r) 0 :=
      (continuousAt_const.sub continuousAt_id).rpow_const (Or.inl (by norm_num))
    exact (continuousAt_const.mul h1).mul continuousAt_const
  have ht := hc.tendsto.mono_left (nhdsWithin_le_nhds (s := Set.Ioi (0 : ℝ)))
  have hval : a * (1 - (0 : ℝ)) ^ r * ‖θ - θs‖ ^ r = a * ‖θ - θs‖ ^ r := by simp
  rw [hval] at ht
  refine le_of_tendsto ht ?_
  filter_upwards [Ioo_mem_nhdsGT (show (0 : ℝ) < 1 by norm_num)] with t ht
  exact hstep t ht

/-- On the unit ball the population objective at a law on the unit ball is bounded by `B + C`
with `C` a bound of the link on `[-1,1]`. -/
theorem ball_abs_populationObjective_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hball : ∀ᵐ z ∂D, ‖z‖ ≤ 1)
    {C : ℝ} (hC : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ t| ≤ C)
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    |nativePopulationObjective g φ D θ| ≤ B + C := by
  rw [ball_populationObjective_eq hφ hφm hball hθ]
  have hg0 := hg.nonneg θ hθ
  have hgB : g θ ≤ B := by
    have h1 := hg.le_growth θ hθ
    have h2 : ‖θ‖ ^ r ≤ 1 := Real.rpow_le_one (norm_nonneg _) hθ (by linarith [hg.two_le])
    nlinarith [hg.B_pos]
  have hint : |∫ z, φ ⟪θ, z⟫_ℝ ∂D| ≤ C := by
    have hb := norm_integral_le_of_norm_le_const (μ := D) (f := fun z => φ ⟪θ, z⟫_ℝ) (C := C) (by
      filter_upwards [hball] with z hz
      rw [Real.norm_eq_abs]
      exact hC _ (native_margin_mem_Icc hθ hz))
    simpa using hb
  rw [abs_le] at hint ⊢
  constructor <;> linarith [hint.1, hint.2]

end Objective

section PerLaw

variable {d n : ℕ} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg ε : ℝ}
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

/-- The objective of the learner output is integrable on the supersample of a law on the unit
ball. -/
theorem ball_integrable_super_objective (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hball : ∀ᵐ z ∂D, ‖z‖ ≤ 1)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    Integrable (fun ω => nativePopulationObjective g φ D (superLearner A ω))
      (superMeasure n D μR μG) := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  refine Integrable.of_bound (((measurable_nativePopulationObjective hφm hgm D).comp
    (measurable_superLearner hA)).aestronglyMeasurable) (B + C) (Filter.Eventually.of_forall
      fun ω => ?_)
  rw [Real.norm_eq_abs]
  exact ball_abs_populationObjective_le hφ hφm hg hball hC (hA1 _ _)

/-- **The error bound at one law on the unit ball.** For a constrained minimizer `θ_D^*`,
accuracy at `D` and the Bregman growth give `E_D‖θ̂ - θ_D^*‖² ≤ w = min{4, (ε/a)^{2/r}}`. -/
theorem ball_super_error_sq_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hball : ∀ᵐ z ∂D, ‖z‖ ≤ 1)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θs ≤ nativePopulationObjective g φ D θ)
    (hacc : (∫ q, nativePopulationObjective g φ D (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod μR)) ≤ nativePopulationObjective g φ D θs + ε) :
    (∫ ω, ‖superLearner A ω - θs‖ ^ 2 ∂(superMeasure n D μR μG)) ≤ nativeErrorScale a r ε := by
  have hr := hg.two_le
  have hth : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have hem : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A ω - θs‖ := (hth.sub_const θs).norm
  have her : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      0 ≤ ‖superLearner A ω - θs‖ ∧ ‖superLearner A ω - θs‖ ≤ 2 :=
    fun ω => native_error_norm_le_two _ _ (hA1 _ _) hθs
  have hrint : Integrable (fun ω => ‖superLearner A ω - θs‖ ^ r) (superMeasure n D μR μG) := by
    refine Integrable.of_bound (hem.pow_const r).aestronglyMeasurable ((2 : ℝ) ^ r)
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.rpow_nonneg (her ω).1 _)]
    exact Real.rpow_le_rpow (her ω).1 (her ω).2 (by linarith)
  have hsqint : Integrable (fun ω => ‖superLearner A ω - θs‖ ^ 2) (superMeasure n D μR μG) := by
    refine Integrable.of_bound (hem.pow_const 2).aestronglyMeasurable 4
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    nlinarith [(her ω).1, (her ω).2]
  have hFint := ball_integrable_super_objective μR μG hφ hφm hg hgm hball hA hA1
  have hexcint : Integrable (fun ω => nativePopulationObjective g φ D (superLearner A ω)
      - nativePopulationObjective g φ D θs) (superMeasure n D μR μG) :=
    hFint.sub (integrable_const _)
  refine native_error_second_moment_le hg.a_pos hr
    (fun ω => ‖superLearner A ω - θs‖)
    (fun ω => nativePopulationObjective g φ D (superLearner A ω)
      - nativePopulationObjective g φ D θs)
    (Filter.Eventually.of_forall her) (Filter.Eventually.of_forall fun ω => ?_) hrint hsqint
    hexcint ?_
  · exact ball_populationObjective_growth hφ hφm hg hball hθs hmin (hA1 _ _)
  · rw [integral_sub hFint (integrable_const _), integral_const]
    simp only [probReal_univ, smul_eq_mul, one_mul]
    have := native_super_objective_le μR μG hφm hgm hA hacc
    linarith

end PerLaw

end LossOnlyTraceability.SubGaussian


==> anc/lean/LossOnlyTraceability/SubGaussian/Recover.lean <==
import LossOnlyTraceability.SubGaussian.Upper

/-! Bounded sub-Gaussian designs: **the sub-Gaussian upper half contains the upper half at every
bounded product law exactly.**

Every bounded product law lies in `𝒮_d(1)` (`isSubGaussianDesign_of_isBoundedProductLaw`) and
`sgUpperConstant … 1 = mainUpperConstant` (`sgUpperConstant_one`), so the upper half at every
bounded sub-Gaussian design (`subgaussian_design_upper_law`) at `σ² = 1` gives the upper half at
every bounded product law (`bounded_product_upper_law`) with the same constant `C₁`
(`bounded_product_upper_law_of_subgaussian`).  This is a consistency check of the
generalization. -/

noncomputable section

namespace LossOnlyTraceability.SubGaussian

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal
open LossOnlyTraceability.TiltFamily

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The upper half at every bounded product law, recovered from the sub-Gaussian upper half at
`σ² = 1`.** Same hypotheses and conclusion as
`bounded_product_upper_law`: at a bounded product law `D ∈ 𝒫_d`, in Theorem 3's regime,
`Q_D(X + τG) ≤ C₁ n/(1 + (τ/ε)²)` with Theorem 3's `C₁ = mainUpperConstant`. -/
theorem bounded_product_upper_law_of_subgaussian
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D] {μ : EuclideanSpace ℝ (Fin d)}
    (hD : IsBoundedProductLaw d μ D)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (haccD : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ D (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => D).prod μR))
        ≤ nativePopulationObjective g φ D θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection) (τ : ℝ) :
    designNoisyInformation Q μR μG φ A Gf τ D ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
  have hr := hg.two_le
  obtain ⟨hn0, hdn, -, -, -, -, -⟩ := main_recipe_orders (L := L) hr hg.a_pos hφ.slope_pos
    hg.B_pos hφ.curv_nonneg hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  have h := subgaussian_design_upper_law μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim
    one_pos (isSubGaussianDesign_of_isBoundedProductLaw hd hD) hA hA1 haccD hGf hGlaw Q τ
  rwa [sgUpperConstant_one] at h

end LossOnlyTraceability.SubGaussian


==> anc/lean/LossOnlyTraceability/SubGaussian/RowTail.lean <==
import LossOnlyTraceability.MatrixTail

/-! Bounded sub-Gaussian designs: **the row tail**, the operator-norm tail of a random matrix whose
row combinations are directionally sub-Gaussian (no independence of coordinates).

Lemma 9 bounds `‖B‖²_op` for a matrix with independent bounded *entries*.  Here the
only hypothesis is on row combinations: for every unit `w ∈ ℝⁿ` and every `v ∈ ℝ^d`,
`E exp⟪v, Bᵀw⟫ ≤ exp(c‖v‖²/2)` (`RowCombMGF`).  It holds for independent rows with directional
proxy `c` (`rowCombMGF_of_iIndepFun_rows`), and for the pair matrix of a supersample
(`SubGaussian/Upper.lean`).

* `ofReal_exp_mul_sum_sq_eq`: the `d`-dimensional Gaussian identity
  `exp(t‖y‖²) = E_g exp(√(2t)⟪g, y⟫)`, `g ∼ N(0, I_d)`;
* `lintegral_exp_mul_sum_sq_le_of_mgf` (**Gaussian decoupling**): a random vector `S` with
  `E exp⟪v, S⟫ ≤ exp(c‖v‖²/2)` for all `v` has `E exp(t‖S‖²) ≤ (1 - 2tc)^{-d/2}` for
  `0 ≤ t`, `2tc < 1`;
* `integral_exp_opNorm_sq_entryMatrix_le_of_mgf`: the net display
  `E exp((λ/c)(1 - η)²‖B‖²) ≤ (1 + 2/η)ⁿ (1 - 2λ)^{-d/2}`;
* `opNorm_sq_entryMatrix_energy_tail_of_mgf`: with `c = s²/d`, `E‖B‖²_op ≤ s² K` and
  `P(‖B‖²_op > s²(K + s u)) ≤ e^{-u}`, with Lemma 9's constants `K = K(n/d)`, `s = 2/(cd)`;
  for `s² = 1` these are exactly Lemma 9's bounds;
* `lintegral_exp_sum_inner_le_of_iIndepFun`: for independent random vectors `Y_p` with
  directional proxy `c` about a centre `m`, `E exp(∑_p a_p⟪v, Y_p - m⟫) ≤ exp(c(∑ a_p²)‖v‖²/2)`. -/

noncomputable section

namespace LossOnlyTraceability.SubGaussian

open MeasureTheory ProbabilityTheory Real
open scoped InnerProductSpace BigOperators ENNReal NNReal Matrix Matrix.Norms.L2Operator

/-- The standard Gaussian law `N(0, I_d)` on `Fin d → ℝ`. -/
abbrev stdGaussianPi (d : ℕ) : Measure (Fin d → ℝ) :=
  Measure.pi fun _ : Fin d => gaussianReal 0 1

section Decoupling

variable {Ω : Type*} {mΩ : MeasurableSpace Ω} {P : Measure Ω}

/-- Product formula under `N(0, I_d)`: `E ∏_k f_k(g_k) = ∏_k E f_k(g_1)`. -/
theorem lintegral_prod_coord_stdGaussianPi {d : ℕ} (f : Fin d → ℝ → ℝ≥0∞)
    (hf : ∀ k, Measurable (f k)) :
    ∫⁻ g, ∏ k, f k (g k) ∂(stdGaussianPi d) = ∏ k, ∫⁻ x, f k x ∂(gaussianReal 0 1) := by
  have hind : iIndepFun (fun (k : Fin d) (g : Fin d → ℝ) => f k (g k)) (stdGaussianPi d) :=
    iIndepFun_pi (X := fun k => f k) (fun k => (hf k).aemeasurable)
  rw [lintegral_prod_eq_prod_lintegral_of_indepFun Finset.univ _ hind
    (fun k => (hf k).comp (measurable_pi_apply k))]
  refine Finset.prod_congr rfl fun k _ => ?_
  exact (measurePreserving_eval (fun _ : Fin d => gaussianReal 0 1) k).lintegral_comp (hf k)

/-- **The `d`-dimensional Gaussian identity.** For `t ≥ 0` and `y ∈ ℝ^d`,
`exp(t‖y‖²) = E_g exp(∑_k √(2t) g_k y_k)` with `g ∼ N(0, I_d)`. -/
theorem ofReal_exp_mul_sum_sq_eq {d : ℕ} {t : ℝ} (ht : 0 ≤ t) (y : Fin d → ℝ) :
    ENNReal.ofReal (exp (t * ∑ k, y k ^ 2)) =
      ∫⁻ g, ENNReal.ofReal (exp (∑ k, (√(2 * t) * g k) * y k)) ∂(stdGaussianPi d) := by
  have h1 : ENNReal.ofReal (exp (t * ∑ k, y k ^ 2)) =
      ∏ k, ENNReal.ofReal (exp (t * y k ^ 2)) := by
    rw [Finset.mul_sum, exp_sum, ENNReal.ofReal_prod_of_nonneg (fun k _ => (exp_pos _).le)]
  have h2 : ∀ g : Fin d → ℝ, ENNReal.ofReal (exp (∑ k, (√(2 * t) * g k) * y k)) =
      ∏ k, ENNReal.ofReal (exp ((√(2 * t) * g k) * y k)) := fun g => by
    rw [exp_sum, ENNReal.ofReal_prod_of_nonneg (fun k _ => (exp_pos _).le)]
  simp_rw [h2]
  have h3 := lintegral_prod_coord_stdGaussianPi
    (fun k x => ENNReal.ofReal (exp ((√(2 * t) * x) * y k))) (fun k => by fun_prop)
  refine h1.trans (Eq.trans ?_ h3.symm)
  refine Finset.prod_congr rfl fun k _ => ?_
  exact ofReal_exp_mul_sq_eq_lintegral_gaussianReal ht (y k)

/-- **Gaussian decoupling for one random vector.** Let `S` be a random vector with
measurable coordinates `S k` such that `E exp⟪v, S⟫ ≤ exp(c‖v‖²/2)` for every `v ∈ ℝ^d`
(lower-integral form, no integrability needed). Then for `t ≥ 0` with `2tc < 1`,
`E exp(t‖S‖²) ≤ ((1 - 2tc)^{-1/2})^d`. -/
theorem lintegral_exp_mul_sum_sq_le_of_mgf [SFinite P] {d : ℕ} {S : Fin d → Ω → ℝ}
    (hSm : ∀ k, Measurable (S k)) {c : ℝ}
    (hmgf : ∀ v : Fin d → ℝ, ∫⁻ ω, ENNReal.ofReal (exp (∑ k, v k * S k ω)) ∂P ≤
      ENNReal.ofReal (exp (c * (∑ k, v k ^ 2) / 2)))
    {t : ℝ} (ht : 0 ≤ t) (htc : 2 * t * c < 1) :
    ∫⁻ ω, ENNReal.ofReal (exp (t * ∑ k, S k ω ^ 2)) ∂P ≤
      ENNReal.ofReal ((√(1 - 2 * t * c))⁻¹ ^ d) := by
  simp_rw [ofReal_exp_mul_sum_sq_eq ht]
  have hjm : AEMeasurable (Function.uncurry fun (ω : Ω) (g : Fin d → ℝ) =>
      ENNReal.ofReal (exp (∑ k, (√(2 * t) * g k) * S k ω))) (P.prod (stdGaussianPi d)) := by
    refine (Measurable.ennreal_ofReal (measurable_exp.comp ?_)).aemeasurable
    refine Finset.measurable_sum _ fun k _ => ?_
    exact (measurable_const.mul ((measurable_pi_apply k).comp measurable_snd)).mul
      ((hSm k).comp measurable_fst)
  rw [lintegral_lintegral_swap hjm]
  have hgm : ∀ k : Fin d, Measurable fun x : ℝ => ENNReal.ofReal (exp ((c * t) * x ^ 2)) :=
    fun k => by fun_prop
  calc ∫⁻ g, ∫⁻ ω, ENNReal.ofReal (exp (∑ k, (√(2 * t) * g k) * S k ω)) ∂P ∂(stdGaussianPi d)
      ≤ ∫⁻ g, ∏ k, ENNReal.ofReal (exp ((c * t) * g k ^ 2)) ∂(stdGaussianPi d) := by
        refine lintegral_mono fun g => ?_
        refine (hmgf (fun k => √(2 * t) * g k)).trans (le_of_eq ?_)
        rw [← ENNReal.ofReal_prod_of_nonneg (fun k _ => (exp_pos _).le), ← exp_sum]
        congr 2
        rw [Finset.mul_sum, Finset.sum_div]
        refine Finset.sum_congr rfl fun k _ => ?_
        rw [mul_pow, sq_sqrt (by positivity : (0 : ℝ) ≤ 2 * t)]
        ring
    _ = ∏ k : Fin d, ∫⁻ x, ENNReal.ofReal (exp ((c * t) * x ^ 2)) ∂(gaussianReal 0 1) :=
        lintegral_prod_coord_stdGaussianPi (fun _ x => ENNReal.ofReal (exp ((c * t) * x ^ 2))) hgm
    _ = ENNReal.ofReal ((√(1 - 2 * t * c))⁻¹ ^ d) := by
        have hct : c * t < 1 / 2 := by nlinarith
        rw [Finset.prod_congr rfl fun k _ => lintegral_exp_mul_sq_gaussianReal hct,
          Finset.prod_const, Finset.card_univ, Fintype.card_fin,
          ← ENNReal.ofReal_pow (by positivity)]
        congr 3
        ring_nf

end Decoupling

section RowMatrix

variable {Ω : Type*} {mΩ : MeasurableSpace Ω} {P : Measure Ω}

/-- **Directionally sub-Gaussian row combinations with proxy `c`** of the random `n × d` matrix
with entries `ξ i k`: for every unit `w ∈ ℝⁿ` (`∑ w_i² = 1`) and every `v ∈ ℝ^d`,
`E exp⟪v, Bᵀw⟫ = E exp(∑_k v_k ∑_i w_i ξ_{i,k}) ≤ exp(c‖v‖²/2)`. No independence of coordinates
is required. -/
def RowCombMGF (P : Measure Ω) {n d : ℕ} (ξ : Fin n → Fin d → Ω → ℝ) (c : ℝ) : Prop :=
  ∀ w : Fin n → ℝ, ∑ i, w i ^ 2 = 1 → ∀ v : Fin d → ℝ,
    ∫⁻ ω, ENNReal.ofReal (exp (∑ k, v k * ∑ i, w i * ξ i k ω)) ∂P ≤
      ENNReal.ofReal (exp (c * (∑ k, v k ^ 2) / 2))

/-- The row tail along one direction: under `RowCombMGF` with proxy `c > 0`, a unit `w` and
`0 ≤ λ < 1/2`, the variable `exp((λ/c)‖Bᵀw‖²)` is integrable and
`E exp((λ/c)‖Bᵀw‖²) ≤ (1 - 2λ)^{-d/2}`. -/
theorem integral_exp_columnEnergy_le_of_mgf [IsProbabilityMeasure P] {n d : ℕ}
    {ξ : Fin n → Fin d → Ω → ℝ} (hmeas : ∀ i k, Measurable (ξ i k)) {c : ℝ} (hc : 0 < c)
    (hsub : RowCombMGF P ξ c) (w : Fin n → ℝ) (hw : ∑ i, w i ^ 2 = 1) {l : ℝ} (hl0 : 0 ≤ l)
    (hl : l < 1 / 2) :
    Integrable (fun ω => exp (l / c * columnEnergy ξ w ω)) P ∧
      ∫ ω, exp (l / c * columnEnergy ξ w ω) ∂P ≤ (1 - 2 * l) ^ (-(d : ℝ) / 2) := by
  have ht : 0 ≤ l / c := div_nonneg hl0 hc.le
  have htc : 2 * (l / c) * c < 1 := by
    rw [mul_assoc, div_mul_cancel₀ l hc.ne']
    linarith
  have hle := lintegral_exp_mul_sum_sq_le_of_mgf (P := P) (S := fun k ω => ∑ i, w i * ξ i k ω)
    (fun k => Finset.measurable_sum _ fun i _ => (hmeas i k).const_mul _) (hsub w hw) ht htc
  have e2 : 2 * (l / c) * c = 2 * l := by
    rw [mul_assoc, div_mul_cancel₀ l hc.ne']
  rw [e2] at hle
  have hm : Measurable (fun ω => exp (l / c * columnEnergy ξ w ω)) := by
    unfold columnEnergy
    refine measurable_exp.comp (measurable_const.mul (Finset.measurable_sum _ fun k _ => ?_))
    exact (Finset.measurable_sum _ fun i _ => (hmeas i k).const_mul _).pow_const 2
  have hle' : ∫⁻ ω, ENNReal.ofReal (exp (l / c * columnEnergy ξ w ω)) ∂P ≤
      ENNReal.ofReal ((√(1 - 2 * l))⁻¹ ^ d) := hle
  have hint : Integrable (fun ω => exp (l / c * columnEnergy ξ w ω)) P := by
    refine ⟨hm.aestronglyMeasurable, ?_⟩
    unfold HasFiniteIntegral
    simp_rw [enorm_eq_ofReal (exp_pos _).le]
    exact lt_of_le_of_lt hle' ENNReal.ofReal_lt_top
  refine ⟨hint, ?_⟩
  rw [integral_eq_lintegral_of_nonneg_ae (ae_of_all _ fun _ => (exp_pos _).le)
    hint.aestronglyMeasurable, ← inv_sqrt_pow_eq_rpow hl]
  exact ENNReal.toReal_le_of_le_ofReal (by positivity) hle'

/-- Pointwise union bound over a net with a general multiplier `t ≥ 0`:
`exp(t(1 - η)²‖B‖²) ≤ ∑_{w ∈ N} exp(t‖Bᵀw‖²)`. -/
theorem exp_mul_opNorm_sq_le_sum_net {n d : ℕ} (ξ : Fin n → Fin d → Ω → ℝ) (ω : Ω)
    {N : Finset (EuclideanSpace ℝ (Fin n))} (hN : N.Nonempty) {η t : ℝ} (hη1 : η < 1)
    (ht : 0 ≤ t)
    (hnet : ‖entryMatrix ξ ω‖ ^ 2 ≤
      ((1 - η) ^ 2)⁻¹ * N.sup' hN (fun w => ‖Matrix.toEuclideanLin (entryMatrix ξ ω)ᵀ w‖ ^ 2)) :
    exp (t * (1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2) ≤
      ∑ w ∈ N, exp (t * columnEnergy ξ (fun i => w i) ω) := by
  obtain ⟨w0, hw0, heq⟩ :=
    Finset.exists_mem_eq_sup' hN (fun w => ‖Matrix.toEuclideanLin (entryMatrix ξ ω)ᵀ w‖ ^ 2)
  rw [heq, norm_sq_toEuclideanLin_transpose_eq_columnEnergy] at hnet
  have hpos : 0 < (1 - η) ^ 2 := by
    have : 0 < 1 - η := by linarith
    positivity
  have h1 : t * (1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2 ≤ t * columnEnergy ξ (fun i => w0 i) ω := by
    have h2 : (1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2 ≤ columnEnergy ξ (fun i => w0 i) ω := by
      have := mul_le_mul_of_nonneg_left hnet hpos.le
      rwa [← mul_assoc, mul_inv_cancel₀ hpos.ne', one_mul] at this
    calc t * (1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2
        = t * ((1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2) := by ring
      _ ≤ t * columnEnergy ξ (fun i => w0 i) ω := mul_le_mul_of_nonneg_left h2 ht
  exact (exp_le_exp.2 h1).trans (Finset.single_le_sum
    (f := fun w : EuclideanSpace ℝ (Fin n) => exp (t * columnEnergy ξ (fun i => w i) ω))
    (fun _ _ => (exp_pos _).le) hw0)

/-- **The row tail, net display.** Under `RowCombMGF` with proxy `c > 0`, `0 < η < 1` and
`0 ≤ λ < 1/2`: `exp((λ/c)(1 - η)²‖B‖²)` is integrable and
`E exp((λ/c)(1 - η)²‖B‖²) ≤ (1 + 2/η)ⁿ (1 - 2λ)^{-d/2}`. -/
theorem integral_exp_opNorm_sq_entryMatrix_le_of_mgf [IsProbabilityMeasure P] {n d : ℕ}
    {ξ : Fin n → Fin d → Ω → ℝ} (hmeas : ∀ i k, Measurable (ξ i k)) {c : ℝ} (hc : 0 < c)
    (hsub : RowCombMGF P ξ c) {η l : ℝ} (hη0 : 0 < η) (hη1 : η < 1) (hl0 : 0 ≤ l)
    (hl : l < 1 / 2) :
    Integrable (fun ω => exp (l / c * (1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2)) P ∧
      ∫ ω, exp (l / c * (1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2) ∂P ≤
        (1 + 2 / η) ^ n * (1 - 2 * l) ^ (-(d : ℝ) / 2) := by
  have ht : 0 ≤ l / c := div_nonneg hl0 hc.le
  have hmX : Measurable (fun ω => exp (l / c * (1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2)) :=
    measurable_exp.comp ((measurable_opNorm_sq_entryMatrix hmeas).const_mul _)
  have hb1 : 1 ≤ (1 - 2 * l) ^ (-(d : ℝ) / 2) :=
    one_le_rpow_of_pos_of_le_one_of_nonpos (by linarith) (by linarith)
      (by have : (0 : ℝ) ≤ d := by positivity
          linarith)
  rcases Nat.eq_zero_or_pos n with rfl | hn
  · have hz : ∀ ω, entryMatrix ξ ω = 0 := fun ω => Subsingleton.elim _ _
    simp only [hz, norm_zero]
    refine ⟨integrable_const _, ?_⟩
    simpa using hb1
  obtain ⟨N, hN, hNs, hcard, hnet⟩ := exists_sphere_net_opNorm_sq_le hn hη0 hη1
  have hunit : ∀ w ∈ N, ∑ i, w i ^ 2 = 1 := fun w hw =>
    sum_sq_eq_one_of_norm_eq_one (mem_sphere_zero_iff_norm.1 (hNs hw))
  have hpt : ∀ ω, exp (l / c * (1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2) ≤
      ∑ w ∈ N, exp (l / c * columnEnergy ξ (fun i => w i) ω) := by
    intro ω
    refine exp_mul_opNorm_sq_le_sum_net ξ ω hN hη1 ht ?_
    rw [← l2_opNorm_transpose_real (entryMatrix ξ ω), Matrix.l2_opNorm_def]
    exact hnet _ _
  have hint : ∀ w ∈ N, Integrable (fun ω => exp (l / c * columnEnergy ξ (fun i => w i) ω)) P :=
    fun w hw => (integral_exp_columnEnergy_le_of_mgf hmeas hc hsub _ (hunit w hw) hl0 hl).1
  have hsum : Integrable (fun ω => ∑ w ∈ N, exp (l / c * columnEnergy ξ (fun i => w i) ω)) P :=
    integrable_finsetSum N hint
  have hX : Integrable (fun ω => exp (l / c * (1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2)) P :=
    hsum.mono' hmX.aestronglyMeasurable (ae_of_all _ fun ω => by
      rw [Real.norm_of_nonneg (exp_pos _).le]; exact hpt ω)
  refine ⟨hX, ?_⟩
  calc ∫ ω, exp (l / c * (1 - η) ^ 2 * ‖entryMatrix ξ ω‖ ^ 2) ∂P
      ≤ ∫ ω, ∑ w ∈ N, exp (l / c * columnEnergy ξ (fun i => w i) ω) ∂P :=
        integral_mono hX hsum hpt
    _ = ∑ w ∈ N, ∫ ω, exp (l / c * columnEnergy ξ (fun i => w i) ω) ∂P :=
        integral_finsetSum N hint
    _ ≤ ∑ _w ∈ N, (1 - 2 * l) ^ (-(d : ℝ) / 2) := Finset.sum_le_sum fun w hw =>
        (integral_exp_columnEnergy_le_of_mgf hmeas hc hsub _ (hunit w hw) hl0 hl).2
    _ = N.card * (1 - 2 * l) ^ (-(d : ℝ) / 2) := by rw [Finset.sum_const, nsmul_eq_mul]
    _ ≤ (1 + 2 / η) ^ n * (1 - 2 * l) ^ (-(d : ℝ) / 2) :=
        mul_le_mul_of_nonneg_right hcard (by positivity)

/-- **The row tail (the scaled Lemma 9).** For a random `n × d` matrix `B` (`d ≥ 1`) whose row
combinations are directionally sub-Gaussian with proxy `s²/d` (`s² > 0`): `‖B‖²_op` is
integrable, `E‖B‖²_op ≤ s² K` and `P(‖B‖²_op > s²(K + s u)) ≤ e^{-u}` for every real `u`, with
Lemma 9's constants `K = K(n/d)` (`matrixEnergyK`) and `s = 2/(cd)` (`matrixEnergyS`). For
`s² = 1` these are exactly Lemma 9's bounds. -/
theorem opNorm_sq_entryMatrix_energy_tail_of_mgf [IsProbabilityMeasure P] {n d : ℕ}
    (hd : 0 < d) {ξ : Fin n → Fin d → Ω → ℝ} (hmeas : ∀ i k, Measurable (ξ i k)) {s2 : ℝ}
    (hs2 : 0 < s2) (hsub : RowCombMGF P ξ (s2 / d)) :
    Integrable (fun ω => ‖entryMatrix ξ ω‖ ^ 2) P ∧
      ∫ ω, ‖entryMatrix ξ ω‖ ^ 2 ∂P ≤ s2 * matrixEnergyK ((n : ℝ) / d) ∧
      ∀ u : ℝ, P.real {ω | s2 * (matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u) <
        ‖entryMatrix ξ ω‖ ^ 2} ≤ exp (-u) := by
  have hdr : (0 : ℝ) < d := by exact_mod_cast hd
  have hc : 0 < s2 / d := div_pos hs2 hdr
  have hη0 : (0 : ℝ) < 1 / 30 := by norm_num
  have hη1 : (1 / 30 : ℝ) < 1 := by norm_num
  have hl0 : (0 : ℝ) < 19 / 80 := by norm_num
  have hl : (19 / 80 : ℝ) < 1 / 2 := by norm_num
  obtain ⟨hint, hle⟩ := integral_exp_opNorm_sq_entryMatrix_le_of_mgf hmeas hc hsub hη0 hη1
    hl0.le hl
  have heq := matrixEnergy_mgf_bound_eq (n := n) hd
  rw [heq] at hle
  -- the exponent `t = (λ/c)(1 - η)²` with `c = s²/d`
  set t : ℝ := 19 / 80 / (s2 / d) * (1 - 1 / 30) ^ 2 with htdef
  have ht : 0 < t := by rw [htdef]; positivity
  have htd : t * s2 = 19 / 80 * d * (1 - 1 / 30 : ℝ) ^ 2 := by
    rw [htdef]
    field_simp
  have hmeasB := measurable_opNorm_sq_entryMatrix hmeas
  have hjen := integral_le_log_div_of_integral_exp_le (P := P)
    (X := fun ω => ‖entryMatrix ξ ω‖ ^ 2) hmeasB (fun ω => by positivity) ht hint hle
  refine ⟨hjen.1, ?_, fun u => ?_⟩
  · rw [log_exp] at hjen
    have h2 := hjen.2
    have e : 1 / t * (19 / 80 * d * (1 - 1 / 30) ^ 2 * matrixEnergyK ((n : ℝ) / d)) =
        s2 * matrixEnergyK ((n : ℝ) / d) := by
      rw [← htd]
      field_simp
    linarith [h2, e.le, e.ge]
  · have htail := measureReal_lt_le_of_integral_exp_le (P := P)
      (X := fun ω => ‖entryMatrix ξ ω‖ ^ 2) ht.le hint hle
      (s2 * (matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u))
    rw [← exp_add] at htail
    refine htail.trans (le_of_eq ?_)
    congr 1
    have hts := matrixEnergy_rate_mul_S hd
    have e : t * (s2 * (matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u)) =
        19 / 80 * d * (1 - 1 / 30) ^ 2 * matrixEnergyK ((n : ℝ) / d) +
          (19 / 80 * d * (1 - 1 / 30 : ℝ) ^ 2 * matrixEnergyS d) * u := by
      rw [← mul_assoc, htd]
      ring
    rw [e, hts]
    ring

end RowMatrix

section Combinations

variable {Ω : Type*} {mΩ : MeasurableSpace Ω} {P : Measure Ω}

/-- **Sums of independent directionally sub-Gaussian vectors.** Let `Y_p` (`p` in a finite type)
be independent measurable random vectors in `ℝ^d` such that `E exp⟪v, Y_p - m⟫ ≤ exp(c‖v‖²/2)`
for every `v` and `p` (lower-integral form). Then for all real weights `a` and every `v`,
`E exp(∑_p a_p⟪v, Y_p - m⟫) ≤ exp(c(∑_p a_p²)‖v‖²/2)`. -/
theorem lintegral_exp_sum_inner_le_of_iIndepFun {ι : Type*} [Fintype ι] {d : ℕ}
    {Y : ι → Ω → EuclideanSpace ℝ (Fin d)} (hYm : ∀ p, Measurable (Y p))
    (hind : iIndepFun Y P) (m : EuclideanSpace ℝ (Fin d)) {c : ℝ}
    (hmgf : ∀ p (v : EuclideanSpace ℝ (Fin d)),
      ∫⁻ ω, ENNReal.ofReal (exp ⟪v, Y p ω - m⟫_ℝ) ∂P ≤ ENNReal.ofReal (exp (c * ‖v‖ ^ 2 / 2)))
    (a : ι → ℝ) (v : EuclideanSpace ℝ (Fin d)) :
    ∫⁻ ω, ENNReal.ofReal (exp (∑ p, a p * ⟪v, Y p ω - m⟫_ℝ)) ∂P ≤
      ENNReal.ofReal (exp (c * (∑ p, a p ^ 2) * ‖v‖ ^ 2 / 2)) := by
  set F : ι → Ω → ℝ≥0∞ := fun p ω => ENNReal.ofReal (exp ⟪a p • v, Y p ω - m⟫_ℝ) with hFdef
  have hgm : ∀ p : ι, Measurable fun y : EuclideanSpace ℝ (Fin d) =>
      ENNReal.ofReal (exp ⟪a p • v, y - m⟫_ℝ) := fun p => by fun_prop
  have hF : iIndepFun F P := hind.comp _ hgm
  have hFm : ∀ p, Measurable (F p) := fun p => (hgm p).comp (hYm p)
  have hpt : ∀ ω, ENNReal.ofReal (exp (∑ p, a p * ⟪v, Y p ω - m⟫_ℝ)) = ∏ p, F p ω := by
    intro ω
    simp only [hFdef, real_inner_smul_left]
    rw [exp_sum, ENNReal.ofReal_prod_of_nonneg (fun p _ => (exp_pos _).le)]
  simp_rw [hpt]
  rw [lintegral_prod_eq_prod_lintegral_of_indepFun Finset.univ F hF hFm]
  have hk : ∀ p : ι, ∫⁻ ω, F p ω ∂P ≤ ENNReal.ofReal (exp (c * a p ^ 2 * ‖v‖ ^ 2 / 2)) := by
    intro p
    refine (hmgf p (a p • v)).trans (le_of_eq ?_)
    rw [norm_smul, mul_pow, Real.norm_eq_abs, sq_abs]
    ring_nf
  calc ∏ p, ∫⁻ ω, F p ω ∂P ≤ ∏ p, ENNReal.ofReal (exp (c * a p ^ 2 * ‖v‖ ^ 2 / 2)) :=
        Finset.prod_le_prod' (fun p _ => hk p)
    _ = ENNReal.ofReal (exp (c * (∑ p, a p ^ 2) * ‖v‖ ^ 2 / 2)) := by
        rw [← ENNReal.ofReal_prod_of_nonneg (fun p _ => (exp_pos _).le), ← exp_sum]
        congr 2
        rw [Finset.mul_sum, Finset.sum_mul, Finset.sum_div]

/-- **Row combinations of independent rows.** If the rows `ρ_i` of a random `n × d` matrix are
independent, measurable, and `E exp⟪v, ρ_i⟫ ≤ exp(c‖v‖²/2)` for every `v` (lower-integral
form), then the matrix has directionally sub-Gaussian row combinations with proxy `c`. -/
theorem rowCombMGF_of_iIndepFun_rows {n d : ℕ} {ρ : Fin n → Ω → EuclideanSpace ℝ (Fin d)}
    (hρm : ∀ i, Measurable (ρ i)) (hind : iIndepFun ρ P) {c : ℝ}
    (hmgf : ∀ i (v : EuclideanSpace ℝ (Fin d)),
      ∫⁻ ω, ENNReal.ofReal (exp ⟪v, ρ i ω⟫_ℝ) ∂P ≤ ENNReal.ofReal (exp (c * ‖v‖ ^ 2 / 2))) :
    RowCombMGF P (fun i k ω => ρ i ω k) c := by
  intro w hw v
  have hmgf0 : ∀ i (u : EuclideanSpace ℝ (Fin d)),
      ∫⁻ ω, ENNReal.ofReal (exp ⟪u, ρ i ω - 0⟫_ℝ) ∂P ≤ ENNReal.ofReal (exp (c * ‖u‖ ^ 2 / 2)) :=
    fun i u => by simpa only [sub_zero] using hmgf i u
  have h := lintegral_exp_sum_inner_le_of_iIndepFun hρm hind 0 hmgf0 w (WithLp.toLp 2 v)
  rw [hw, mul_one] at h
  have hn : ‖(WithLp.toLp 2 v : EuclideanSpace ℝ (Fin d))‖ ^ 2 = ∑ k, v k ^ 2 := by
    rw [EuclideanSpace.norm_sq_eq]
    simp
  have hs : ∀ ω, ∑ k, v k * ∑ i, w i * ρ i ω k =
      ∑ i, w i * ⟪(WithLp.toLp 2 v : EuclideanSpace ℝ (Fin d)), ρ i ω - 0⟫_ℝ := by
    intro ω
    simp only [sub_zero, PiLp.inner_apply, Finset.mul_sum]
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun k _ => ?_
    simp only [RCLike.inner_apply, conj_trivial]
    ring
  simp_rw [hs]
  rw [hn] at h
  exact h

end Combinations

end LossOnlyTraceability.SubGaussian


==> anc/lean/LossOnlyTraceability/SubGaussian/Scope.lean <==
import LossOnlyTraceability.SubGaussian.Design

/-! Bounded sub-Gaussian designs: **the scope of the proxy `σ²`.**

Every law on the unit ball lies in `𝒮_d(d)` (centre: its mean), by Hoeffding's lemma applied to
the scalar `⟪v, Z - E Z⟫`, which is centred and takes values in an interval of length `2‖v‖`
(`isSubGaussianDesign_of_norm_le_one`, `ball_mem_subGaussianDesignClass`).  So the class
`𝒮_d(σ²)` only has content through the size of `σ²`: with `σ² = d` the upper constant
`C₁(d) = 1 + d·d₀/(2 ln 2)` of the sub-Gaussian upper half (`sgUpperConstant`) has
`C₁(d) - 1 ≥ 32n·d₀/(2 ln 2)` in the regime (`d ≥ 32n`), so the bound is no better than the
trivial `Q ≤ n` for all `(τ/ε)² ≤ 32n·d₀/(2 ln 2)`, the whole range `τ = O(ε√n)` in which the
law has content.  The upper half at every bounded sub-Gaussian design is informative only for
near-isotropic designs, `σ² = O(1)`. -/

noncomputable section

namespace LossOnlyTraceability.SubGaussian

open MeasureTheory ProbabilityTheory Real
open scoped InnerProductSpace BigOperators ENNReal NNReal

/-- **Every law on the unit ball lies in `𝒮_d(d)`** (`d ≥ 1`), with centre its mean `E_D Z`:
`E exp⟪v, Z - E Z⟫ ≤ exp(‖v‖²/2) = exp(d‖v‖²/(2d))` by Hoeffding's lemma. -/
theorem isSubGaussianDesign_of_norm_le_one {d : ℕ} (hd : 0 < d)
    {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]
    (hball : ∀ᵐ z ∂D, ‖z‖ ≤ 1) :
    IsSubGaussianDesign d (d : ℝ) (∫ z, z ∂D) D := by
  refine ⟨hball, fun v => ?_⟩
  set m : EuclideanSpace ℝ (Fin d) := ∫ z, z ∂D with hm
  have hint : Integrable (fun z : EuclideanSpace ℝ (Fin d) => z) D := by
    refine Integrable.of_bound aestronglyMeasurable_id 1 ?_
    filter_upwards [hball] with z hz
    exact hz
  have hXm : AEMeasurable (fun z : EuclideanSpace ℝ (Fin d) => ⟪v, z - m⟫_ℝ) D :=
    (by fun_prop : Continuous fun z : EuclideanSpace ℝ (Fin d) => ⟪v, z - m⟫_ℝ).aemeasurable
  have hb : ∀ᵐ z ∂D, ⟪v, z - m⟫_ℝ ∈ Set.Icc (-‖v‖ - ⟪v, m⟫_ℝ) (‖v‖ - ⟪v, m⟫_ℝ) := by
    filter_upwards [hball] with z hz
    have h1 : |⟪v, z⟫_ℝ| ≤ ‖v‖ := by
      calc |⟪v, z⟫_ℝ| ≤ ‖v‖ * ‖z‖ := abs_real_inner_le_norm v z
        _ ≤ ‖v‖ * 1 := mul_le_mul_of_nonneg_left hz (norm_nonneg _)
        _ = ‖v‖ := mul_one _
    rw [inner_sub_right]
    have h2 := abs_le.1 h1
    constructor <;> linarith [h2.1, h2.2]
  have hint2 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => z - m) D :=
    hint.sub (integrable_const m)
  have hc : ∫ z, ⟪v, z - m⟫_ℝ ∂D = 0 := by
    rw [integral_inner hint2 v, integral_sub hint (integrable_const m), integral_const]
    simp [hm]
  have h := hasSubgaussianMGF_of_mem_Icc_of_integral_eq_zero hXm hb hc
  have hmgf := h.mgf_le 1
  unfold mgf at hmgf
  simp only [one_mul] at hmgf
  refine hmgf.trans (le_of_eq (congrArg exp ?_))
  have hlen : (‖v‖ - ⟪v, m⟫_ℝ) - (-‖v‖ - ⟪v, m⟫_ℝ) = 2 * ‖v‖ := by ring
  have e : (((‖(2 * ‖v‖)‖₊ / 2) ^ 2 : ℝ≥0) : ℝ) = ‖v‖ ^ 2 := by
    push_cast
    rw [Real.norm_of_nonneg (by positivity)]
    ring
  have hdr : (d : ℝ) ≠ 0 := by exact_mod_cast hd.ne'
  rw [hlen, e, one_pow, mul_one, mul_comm (d : ℝ), mul_div_mul_right _ _ hdr]

/-- Every probability law on the unit ball belongs to the class `𝒮_d(d)` (`d ≥ 1`). -/
theorem ball_mem_subGaussianDesignClass {d : ℕ} (hd : 0 < d)
    {D : Measure (EuclideanSpace ℝ (Fin d))} [hP : IsProbabilityMeasure D]
    (hball : ∀ᵐ z ∂D, ‖z‖ ≤ 1) : D ∈ subGaussianDesignClass d (d : ℝ) :=
  ⟨hP, _, isSubGaussianDesign_of_norm_le_one hd hball⟩

end LossOnlyTraceability.SubGaussian


==> anc/lean/LossOnlyTraceability/SubGaussian/TrainingTail.lean <==
import LossOnlyTraceability.SubGaussian.Upper

/-! Bounded sub-Gaussian designs: **the row tail for the training matrix** at every design of
`𝒮_d(σ²)`.

The training matrix `B_tr` of the supersample has rows `Z_{U_i,i} - m`.  The training points are
independent with law `D` (`trainingSet_law`), so its rows are independent with directional proxy
`σ²/d`, and the row tail (`opNorm_sq_entryMatrix_energy_tail_of_mgf`) gives
`E‖B_tr‖²_op ≤ σ² K` and `P(‖B_tr‖²_op > σ²(K + su)) ≤ e^{-u}` (`sg_super_training_tail`).  For
`σ² = 1` these are the training-matrix bounds of Lemma 9.  This instance is not used
by the upper half; it is the matrix input of the lower-half budgets (signed moment, energy) at
non-product designs. -/

noncomputable section

namespace LossOnlyTraceability.SubGaussian

open MeasureTheory ProbabilityTheory Real
open scoped BigOperators InnerProductSpace ENNReal NNReal Matrix.Norms.L2Operator
open LossOnlyTraceability.TiltFamily

section TrainingTail

variable {d n : ℕ} {σ2 : ℝ} {m : EuclideanSpace ℝ (Fin d)}
  {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]
  {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The centred training rows `Z_{U_i,i} - m` of the supersample are mutually independent. -/
theorem sg_training_rows_iIndepFun :
    iIndepFun (fun (i : Fin n) (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) =>
      trainingPoint superPoint superBits i ω - m) (superMeasure n D μR μG) := by
  have hbase : iIndepFun (fun (i : Fin n) (z : Fin n → EuclideanSpace ℝ (Fin d)) => z i)
      (Measure.pi fun _ : Fin n => D) :=
    iIndepFun_pi (X := fun _ => id) fun _ => aemeasurable_id
  have h1 : iIndepFun (fun (i : Fin n) (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) =>
      trainingPoint superPoint superBits i ω) (superMeasure n D μR μG) :=
    iIndepFun_comp_measurePreserving
      (f := fun (i : Fin n) (z : Fin n → EuclideanSpace ℝ (Fin d)) => z i)
      ⟨measurable_superTraining, trainingSet_law D μR μG⟩ (fun i => measurable_pi_apply i) hbase
  exact h1.comp (fun _ x => x - m) (fun _ => measurable_id.sub_const m)

/-- Each centred training row has the directional MGF bound of the design. -/
theorem sg_training_row_mgf (hD : IsSubGaussianDesign d σ2 m D) (i : Fin n)
    (v : EuclideanSpace ℝ (Fin d)) :
    ∫⁻ ω, ENNReal.ofReal (exp ⟪v, trainingPoint superPoint superBits i ω - m⟫_ℝ)
        ∂(superMeasure n D μR μG) ≤ ENNReal.ofReal (exp (σ2 / d * ‖v‖ ^ 2 / 2)) := by
  have hmeas : Measurable fun z : EuclideanSpace ℝ (Fin d) =>
      ENNReal.ofReal (exp ⟪v, z - m⟫_ℝ) := by fun_prop
  rw [← lintegral_map hmeas (measurable_trainingPoint (fun b j => measurable_superPoint b j)
    measurable_superBits i), trainingPoint_law_native D μR μG i]
  exact hD.lintegral_exp_inner_le v

/-- **The row tail for the training matrix at a design of `𝒮_d(σ²)`** (`d ≥ 1`, `σ² > 0`): the
matrix `B_tr` with entries `(Z_{U_i,i})_k - m_k` has `‖B_tr‖²_op` integrable,
`E‖B_tr‖²_op ≤ σ² K` and `P(‖B_tr‖²_op > σ²(K + su)) ≤ e^{-u}` for every real `u`. -/
theorem sg_super_training_tail (hd : 0 < d) (hσ : 0 < σ2) (hD : IsSubGaussianDesign d σ2 m D) :
    Integrable (fun ω => ‖entryMatrix (fun i k ω => (trainingPoint superPoint superBits i ω :
        EuclideanSpace ℝ (Fin d)) k - m k) ω‖ ^ 2) (superMeasure n D μR μG) ∧
      ∫ ω, ‖entryMatrix (fun i k ω => (trainingPoint superPoint superBits i ω :
        EuclideanSpace ℝ (Fin d)) k - m k) ω‖ ^ 2 ∂(superMeasure n D μR μG)
          ≤ σ2 * matrixEnergyK ((n : ℝ) / d) ∧
      ∀ u : ℝ, (superMeasure n D μR μG).real {ω | σ2 * (matrixEnergyK ((n : ℝ) / d)
        + matrixEnergyS d * u) < ‖entryMatrix (fun i k ω => (trainingPoint superPoint superBits i ω :
          EuclideanSpace ℝ (Fin d)) k - m k) ω‖ ^ 2} ≤ exp (-u) := by
  have htm : ∀ i, Measurable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      trainingPoint superPoint superBits i ω) := fun i =>
    measurable_trainingPoint (fun b j => measurable_superPoint b j) measurable_superBits i
  have hrow := rowCombMGF_of_iIndepFun_rows (P := superMeasure n D μR μG)
    (ρ := fun i ω => trainingPoint superPoint superBits i ω - m)
    (fun i => (htm i).sub_const m) (sg_training_rows_iIndepFun μR μG) (c := σ2 / d)
    (fun i v => sg_training_row_mgf μR μG hD i v)
  have hent : (fun (i : Fin n) (k : Fin d) (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) =>
        ((fun i ω => trainingPoint superPoint superBits i ω - m) i ω).ofLp k)
      = (fun i k ω => (trainingPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k
          - m k) := by
    funext i k ω
    simp [PiLp.sub_apply]
  rw [hent] at hrow
  have hm : ∀ i k, Measurable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (trainingPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - m k) := fun i k =>
    ((measurable_euclidean_coord k).comp (htm i)).sub measurable_const
  exact opNorm_sq_entryMatrix_energy_tail_of_mgf hd hm hσ hrow

end TrainingTail

end LossOnlyTraceability.SubGaussian


==> anc/lean/LossOnlyTraceability/SubGaussian/Unique.lean <==
import LossOnlyTraceability.SubGaussian.Localization

/-! Bounded sub-Gaussian designs: uniqueness of the constrained population minimizer at every
law on the unit ball (the last clause of the localization at a law on the unit ball), from the
Bregman growth `ball_populationObjective_growth`. -/

noncomputable section

namespace LossOnlyTraceability.SubGaussian

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal
open LossOnlyTraceability.TiltFamily

variable {d : ℕ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]
  {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg : ℝ}

/-- **Uniqueness of the constrained population minimizer** at a law on the unit ball: two
minimizers of `F_D` on `W` coincide. -/
theorem ball_minimizer_unique (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hball : ∀ᵐ z ∂D, ‖z‖ ≤ 1)
    {θ₁ θ₂ : EuclideanSpace ℝ (Fin d)} (h₁ : ‖θ₁‖ ≤ 1) (h₂ : ‖θ₂‖ ≤ 1)
    (hmin₁ : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θ₁ ≤ nativePopulationObjective g φ D θ)
    (hmin₂ : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θ₂ ≤ nativePopulationObjective g φ D θ) :
    θ₁ = θ₂ := by
  have hgr := ball_populationObjective_growth hφ hφm hg hball h₁ hmin₁ h₂
  have hle := hmin₂ θ₁ h₁
  have hr : 0 < r := by linarith [hg.two_le]
  have hzero : a * ‖θ₂ - θ₁‖ ^ r ≤ 0 := by linarith
  have hpow : ‖θ₂ - θ₁‖ ^ r ≤ 0 := by
    by_contra hc
    push Not at hc
    have := mul_pos hg.a_pos hc
    linarith
  have hn : ‖θ₂ - θ₁‖ = 0 := by
    by_contra hne
    have hpos : 0 < ‖θ₂ - θ₁‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hne)
    have := Real.rpow_pos_of_pos hpos r
    linarith
  exact (sub_eq_zero.1 (norm_eq_zero.1 hn)).symm

end LossOnlyTraceability.SubGaussian


==> anc/lean/LossOnlyTraceability/SubGaussian/Upper.lean <==
import LossOnlyTraceability.SubGaussian.Design
import LossOnlyTraceability.SubGaussian.Localization
import LossOnlyTraceability.TiltFamily.BoundedUpper

/-! Bounded sub-Gaussian designs: **the upper half at every bounded sub-Gaussian design**, i.e.
the upper half of the two-sided tradeoff at every law of `𝒮_d(σ²)`.

For a design `D ∈ 𝒮_d(σ²)` (`‖Z‖ ≤ 1` a.s. and `E exp⟪v, Z - m⟫ ≤ exp(σ²‖v‖²/(2d))`; no product
structure) and a measurable proper learner that is `ε`-accurate at `D`:

* `sg_super_pair_rowCombMGF`: the pair matrix `C` of the supersample (rows `Z_{1,i} - Z_{0,i}`) has
  directionally sub-Gaussian row combinations with proxy `2σ²/d` (the `2n` supersample points are
  independent with law `D`; the centre `m` cancels in `Z_{1,i} - Z_{0,i}`);
* `sg_super_pair_tail` (**the row tail for the pair matrix**):
  `P(‖C‖²_op > 2σ²(K + su)) ≤ e^{-u}`;
* `sg_residual_budget` (**the residual at a design of `𝒮_d(σ²)`**):
  `E_D ∑_i (X_i - a_{D,i}(Z̃))² ≤ σ² D(ε)` with the residual budget `D(ε) = nativeResidualBudget`
  of Proposition 7;
* `sg_information_upper_bound` (finite form): `0 ≤ Q_D(X + τG) ≤ n` and, for `τ ≠ 0`,
  `Q_D(X + τG) ≤ min{n, (n/(2 ln 2)) ln(1 + σ²D(ε)/(nτ²))}`;
* `subgaussian_design_upper_law` (**the upper half**): in Theorem 3's regime,
  `Q_D(X + τG) ≤ (1 + σ²d₀/(2 ln 2)) n/(1 + (τ/ε)²)` for every real `τ` and every
  `Q ∈ {I^ind, I^joint, I^sup}`, with `d₀ = mainResidualRate` (`sgUpperConstant`);
  `sgUpperConstant … 1 = mainUpperConstant` (Theorem 3's `C₁`).

Only the accuracy promise at the single law `D` is used. -/

noncomputable section

namespace LossOnlyTraceability.SubGaussian

open MeasureTheory ProbabilityTheory Real
open scoped BigOperators InnerProductSpace ENNReal NNReal Matrix.Norms.L2Operator
open LossOnlyTraceability.TiltFamily

/-- The upper constant `C₁(σ²) = 1 + σ² d₀/(2 ln 2)` of the sub-Gaussian upper half,
`d₀ = mainResidualRate`. -/
def sgUpperConstant (a r L H cm σ2 : ℝ) : ℝ :=
  1 + σ2 * mainResidualRate a r L H cm / (2 * Real.log 2)

/-- At `σ² = 1` the constant is Theorem 3's upper constant `C₁`. -/
theorem sgUpperConstant_one (a r L H cm : ℝ) :
    sgUpperConstant a r L H cm 1 = mainUpperConstant a r L H cm := by
  unfold sgUpperConstant mainUpperConstant
  ring

section PairTail

variable {d n : ℕ} {σ2 : ℝ} {m : EuclideanSpace ℝ (Fin d)}
  {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]
  {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The pair matrix of the supersample has directionally sub-Gaussian row combinations with
proxy `2σ²/d`** at every design of `𝒮_d(σ²)`: for a unit `w ∈ ℝⁿ` and `v ∈ ℝ^d`,
`E exp⟪v, Cᵀw⟫ = E exp(∑_i w_i⟪v, Z_{1,i} - m⟫ - ∑_i w_i⟪v, Z_{0,i} - m⟫) ≤ exp((2σ²/d)‖v‖²/2)`
by independence of the `2n` points. -/
theorem sg_super_pair_rowCombMGF (hD : IsSubGaussianDesign d σ2 m D) :
    RowCombMGF (superMeasure n D μR μG)
      (fun i k ω => nativePairCoord 1 i k ω - nativePairCoord 0 i k ω) (2 * σ2 / d) := by
  intro w hw v
  set v' : EuclideanSpace ℝ (Fin d) := WithLp.toLp 2 v with hv'
  have hin : ∀ y : EuclideanSpace ℝ (Fin d), ⟪v', y⟫_ℝ = ∑ k, v k * y k := fun y => by
    simp [hv', PiLp.inner_apply, mul_comm]
  have hnorm : ‖v'‖ ^ 2 = ∑ k, v k ^ 2 := by
    rw [EuclideanSpace.norm_sq_eq]
    simp [hv']
  have hind := iIndepFun_superPoint (n := n) D μR μG
  have hYm : ∀ p : Bool × Fin n, Measurable
      (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superPoint p.1 p.2 ω) :=
    fun p => measurable_superPoint p.1 p.2
  have hmgf : ∀ (p : Bool × Fin n) (u : EuclideanSpace ℝ (Fin d)),
      ∫⁻ ω, ENNReal.ofReal (exp ⟪u, superPoint p.1 p.2 ω - m⟫_ℝ) ∂(superMeasure n D μR μG) ≤
        ENNReal.ofReal (exp (σ2 / d * ‖u‖ ^ 2 / 2)) := by
    intro p u
    have hmeas : Measurable fun z : EuclideanSpace ℝ (Fin d) =>
        ENNReal.ofReal (exp ⟪u, z - m⟫_ℝ) := by fun_prop
    rw [← lintegral_map hmeas (measurable_superPoint p.1 p.2), superPoint_law D μR μG p.1 p.2]
    exact hD.lintegral_exp_inner_le u
  have hcomb := lintegral_exp_sum_inner_le_of_iIndepFun hYm hind m hmgf
    (fun p : Bool × Fin n => if p.1 then w p.2 else -w p.2) v'
  have ha2 : ∑ p : Bool × Fin n, (if p.1 then w p.2 else -w p.2) ^ 2 = 2 := by
    rw [Fintype.sum_prod_type, Fintype.sum_bool]
    simp only [if_true, Bool.false_eq_true, if_false, neg_sq, hw]
    norm_num
  have hexp : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      ∑ k, v k * ∑ i, w i * (nativePairCoord 1 i k ω - nativePairCoord 0 i k ω)
        = ∑ p : Bool × Fin n,
            (if p.1 then w p.2 else -w p.2) * ⟪v', superPoint p.1 p.2 ω - m⟫_ℝ := by
    intro ω
    rw [Fintype.sum_prod_type, Fintype.sum_bool, ← Finset.sum_add_distrib]
    simp only [nativePairCoord_sub, Finset.mul_sum]
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl fun i _ => ?_
    simp only [if_true, Bool.false_eq_true, if_false]
    rw [hin, hin, Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun k _ => ?_
    simp only [PiLp.sub_apply]
    ring
  simp_rw [hexp]
  refine hcomb.trans (le_of_eq ?_)
  rw [ha2, hnorm]
  congr 2
  ring

/-- **The row tail for the pair matrix at a design of `𝒮_d(σ²)`** (`d ≥ 1`, `σ² > 0`):
`P(‖C‖²_op > 2σ²(K + su)) ≤ e^{-u}` for every real `u`, with Lemma 9's `K = K(n/d)`,
`s = 2/(cd)`. For `σ² = 1` this is the pair-matrix bound of Lemma 9. -/
theorem sg_super_pair_tail (hd : 0 < d) (hσ : 0 < σ2) (hD : IsSubGaussianDesign d σ2 m D)
    (u : ℝ) :
    (superMeasure n D μR μG).real {ω | 2 * σ2 * (matrixEnergyK ((n : ℝ) / d) +
      matrixEnergyS d * u) < ‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω
        - nativePairCoord 0 i k ω) ω‖ ^ 2} ≤ exp (-u) := by
  have hpm : ∀ b i k, Measurable (nativePairCoord b i k :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ) := fun b i k =>
    (measurable_euclidean_coord k).comp (measurable_superPoint _ i)
  have h := opNorm_sq_entryMatrix_energy_tail_of_mgf (P := superMeasure n D μR μG) hd
    (fun i k => (hpm 1 i k).sub (hpm 0 i k)) (s2 := 2 * σ2) (by positivity)
    (sg_super_pair_rowCombMGF μR μG hD)
  exact h.2.2 u

end PairTail

section Upper

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

set_option maxHeartbeats 1000000 in
/-- **The residual clause at a design of `𝒮_d(σ²)`.** For a law `D ∈ 𝒮_d(σ²)`
(`d ≥ 1`, `σ² > 0`), a measurable proper learner that is `ε`-accurate at `D`, and a constrained
population minimizer `θ_D^*`: `E_D ∑_i (X_i - a_{D,i}(Z̃))² ≤ σ² D(ε)` with
`a_{D,i}(Z̃) = φ(⟪θ_D^*, Z_{1,i}⟫) - φ(⟪θ_D^*, Z_{0,i}⟫)` and `D(ε) = nativeResidualBudget`. -/
theorem sg_residual_budget (hd : 0 < d)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    {σ2 : ℝ} (hσ : 0 < σ2) {m : EuclideanSpace ℝ (Fin d)}
    {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]
    (hD : IsSubGaussianDesign d σ2 m D)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (haccD : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ D (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => D).prod μR))
        ≤ nativePopulationObjective g φ D θ + ε)
    {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θs ≤ nativePopulationObjective g φ D θ) :
    (∫ ω, ∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2
        ∂(superMeasure n D μR μG)) ≤ σ2 * nativeResidualBudget a r ε L H n d := by
  -- the link
  have hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (deriv φ t) t := fun t ht =>
    hφ.hasDerivAt ht
  have hcont := hφ.deriv_continuousOn
  have hHb := hφ.deriv_lipschitz
  have hH0 := hφ.curv_nonneg
  have hL0 := hφ.lip_nonneg
  have hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L := hφ.deriv_le
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  -- the supersample of `D`
  have hball := superPoint_norm_le_one (n := n) D μR μG hD.norm_le_one
  have hth1 : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have hpm : ∀ b i k, Measurable (nativePairCoord b i k :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ) := fun b i k =>
    (measurable_euclidean_coord k).comp (measurable_superPoint _ i)
  have hCopm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω - nativePairCoord 0 i k ω) ω‖ ^ 2 :=
    measurable_opNorm_sq_entryMatrix fun i k => (hpm 1 i k).sub (hpm 0 i k)
  have hres : ∀ᵐ ω ∂(superMeasure n D μR μG),
      (∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2)
        ≤ (L + H) ^ 2 * (‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω
          - nativePairCoord 0 i k ω) ω‖ ^ 2 * ‖superLearner A ω - θs‖ ^ 2) := by
    filter_upwards [hball] with ω hω
    have hmat : entryMatrix (fun i k ω => nativePairCoord 1 i k ω - nativePairCoord 0 i k ω) ω
        = entryMatrix (fun i k ω => ((fun ω i => superPoint true i ω) ω i :
            EuclideanSpace ℝ (Fin d)) k
          - ((fun ω i => superPoint false i ω) ω i : EuclideanSpace ℝ (Fin d)) k) ω := by
      unfold entryMatrix
      ext i k
      simp only [Matrix.of_apply]
      exact nativePairCoord_sub i k ω
    have hop : ∀ θ : EuclideanSpace ℝ (Fin d),
        (∑ i, ⟪θ, superPoint true i ω - superPoint false i ω⟫_ℝ ^ 2)
          ≤ Real.sqrt (‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω
            - nativePairCoord 0 i k ω) ω‖ ^ 2) ^ 2 * ‖θ‖ ^ 2 := by
      intro θ
      rw [Real.sq_sqrt (sq_nonneg _), hmat]
      exact sum_inner_pair_sq_le_opNorm_sq (fun ω i => superPoint true i ω)
        (fun ω i => superPoint false i ω) ω θ
    have hmain := sum_sq_residual_le (φ := φ) (dφ := deriv φ) (L := L) (H := H)
      (Cn := Real.sqrt (‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω
        - nativePairCoord 0 i k ω) ω‖ ^ 2))
      hderiv hcont hLb hHb hL0 hH0 (Real.sqrt_nonneg _) θs (superLearner A ω) hθs (hA1 _ _)
      (fun i => superPoint true i ω) (fun i => superPoint false i ω) (fun i => hω true i)
      (fun i => hω false i) hop
    rw [Real.sq_sqrt (sq_nonneg _)] at hmain
    exact hmain
  have hResm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2 := by
    refine Finset.measurable_sum _ fun i _ => ?_
    have h1 : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        nativeLossRelease φ A ω i :=
      (hφm.comp (measurable_inner_native hth1 (measurable_superPoint true i))).sub
        (hφm.comp (measurable_inner_native hth1 (measurable_superPoint false i)))
    have h2 : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        nativePopulationReference φ θs ω i :=
      (hφm.comp (measurable_inner_native measurable_const (measurable_superPoint true i))).sub
        (hφm.comp (measurable_inner_native measurable_const (measurable_superPoint false i)))
    exact (h1.sub h2).pow_const 2
  have hResint : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2)
      (superMeasure n D μR μG) := by
    refine Integrable.of_bound hResm.aestronglyMeasurable (n * (4 * Cφ) ^ 2) ?_
    filter_upwards [hball] with ω hω
    rw [Real.norm_eq_abs]
    refine abs_sum_fin_le_mul fun i => ?_
    have hm1 := native_margin_mem_Icc (show ‖superLearner A ω‖ ≤ 1 from hA1 _ _) (hω true i)
    have hm0 := native_margin_mem_Icc (show ‖superLearner A ω‖ ≤ 1 from hA1 _ _) (hω false i)
    have hs1 := native_margin_mem_Icc hθs (hω true i)
    have hs0 := native_margin_mem_Icc hθs (hω false i)
    have hb4 : |nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i| ≤ 4 * Cφ := by
      unfold nativeLossRelease nativePopulationReference
      have e1 := hCφ _ hm1
      have e2 := hCφ _ hm0
      have e3 := hCφ _ hs1
      have e4 := hCφ _ hs0
      rw [abs_le] at e1 e2 e3 e4 ⊢
      constructor <;> linarith [e1.1, e1.2, e2.1, e2.2, e3.1, e3.2, e4.1, e4.2]
    rw [abs_pow]
    exact pow_le_pow_left₀ (abs_nonneg _) hb4 2
  -- rescale by `σ²` and apply the abstract residual budget
  have hsc := native_residual_budget (μ := superMeasure n D μR μG)
    (a := a) (r := r) (ε := ε) (L := L) (H := H) (n := n) (d := d)
    (fun ω => (∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2) / σ2)
    (fun ω => ‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω
      - nativePairCoord 0 i k ω) ω‖ ^ 2 / σ2)
    (fun ω => ‖superLearner A ω - θs‖)
    (by
      filter_upwards [hres] with ω hω
      rw [div_le_iff₀ hσ]
      calc (∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2)
          ≤ (L + H) ^ 2 * (‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω
            - nativePairCoord 0 i k ω) ω‖ ^ 2 * ‖superLearner A ω - θs‖ ^ 2) := hω
        _ = (L + H) ^ 2 * (‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω
            - nativePairCoord 0 i k ω) ω‖ ^ 2 / σ2 * ‖superLearner A ω - θs‖ ^ 2) * σ2 := by
          field_simp)
    (hResint.div_const σ2) (by linarith)
    (Filter.Eventually.of_forall fun ω => div_nonneg (sq_nonneg _) hσ.le)
    (hCopm.div_const σ2).aemeasurable
    (fun u hu => by
      have hset : {ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n |
          2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d * u <
            ‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω
              - nativePairCoord 0 i k ω) ω‖ ^ 2 / σ2} =
          {ω | 2 * σ2 * (matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u) <
            ‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω
              - nativePairCoord 0 i k ω) ω‖ ^ 2} := by
        ext ω
        simp only [Set.mem_setOf_eq]
        rw [lt_div_iff₀ hσ]
        constructor <;> intro h <;> linarith
      rw [hset]
      exact sg_super_pair_tail μR μG hd hσ hD u)
    (Filter.Eventually.of_forall fun ω => native_error_norm_le_two _ _ (hA1 _ _) hθs)
    ((hth1.sub_const θs).norm.pow_const 2).aemeasurable
    (ball_super_error_sq_le μR μG hφ hφm hg hgm hD.norm_le_one hA hA1 hθs hmin (haccD θs hθs))
    (nativeErrorScale_nonneg (div_nonneg hε.le hg.a_pos.le))
  rw [integral_div, div_le_iff₀ hσ] at hsc
  linarith

/-- **The sub-Gaussian upper bound at one design of `𝒮_d(σ²)`, at finite parameters.** For a
law `D ∈ 𝒮_d(σ²)` (`d, n ≥ 1`, `σ² > 0`) and a measurable proper learner that is `ε`-accurate at
`D`, for every `Q ∈ {Ii, Ij, Is}`: `0 ≤ Q_D(X + τG) ≤ n` for every real `τ`, and for `τ ≠ 0`
`Q_D(X + τG) ≤ min{n, (n/(2 ln 2)) ln(1 + σ²D(ε)/(nτ²))}`. -/
theorem sg_information_upper_bound (hd : 0 < d) (hn : 0 < n)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    {σ2 : ℝ} (hσ : 0 < σ2) {m : EuclideanSpace ℝ (Fin d)}
    {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]
    (hD : IsSubGaussianDesign d σ2 m D)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (haccD : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ D (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => D).prod μR))
        ≤ nativePopulationObjective g φ D θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection) (τ : ℝ) :
    0 ≤ designNoisyInformation Q μR μG φ A Gf τ D ∧ designNoisyInformation Q μR μG φ A Gf τ D ≤ n ∧
      (τ ≠ 0 → designNoisyInformation Q μR μG φ A Gf τ D
        ≤ min (n : ℝ) (((n : ℝ) / (2 * Real.log 2)) *
          Real.log (1 + σ2 * nativeResidualBudget a r ε L H n d / (n * τ ^ 2)))) := by
  obtain ⟨-, hQ0, hQS, hQn⟩ := bdd_designNoisyInformation_bounds μR μG D hφm hA hGf Q τ
  refine ⟨hQ0, hQn, fun hτ => hQS.trans ?_⟩
  obtain ⟨θs, hθs, hmin⟩ := ball_exists_minimizer hφ hφm hg hD.norm_le_one
  have hDres := sg_residual_budget μR μG hd hφ hφm hg hgm hε hσ hD A hA hA1 haccD hθs hmin
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  obtain ⟨hmap, -, hindep, -⟩ := nativeNoise_facts μR μG D hφm hA hGf hGlaw
  -- the reference `a_D(Z̃)` as a function of the supersample
  set a0 : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → ℝ :=
    fun z i => φ ⟪θs, z (true, i)⟫_ℝ - φ ⟪θs, z (false, i)⟫_ℝ with ha0
  have ha0m : Measurable a0 :=
    measurable_pi_lambda _ fun i =>
      (hφm.comp (measurable_inner_native measurable_const (measurable_pi_apply (true, i)))).sub
      (hφm.comp (measurable_inner_native measurable_const (measurable_pi_apply (false, i))))
  have hres : ∀ᵐ ω ∂(superMeasure n D μR μG),
      ‖∑ i, (nativeReleaseVector φ A ω i - a0 (superData ω) i) ^ 2‖ ≤ n * (4 * C) ^ 2 := by
    filter_upwards [superPoint_norm_le_one D μR μG hD.norm_le_one] with ω hω
    rw [Real.norm_eq_abs]
    refine abs_sum_fin_le_mul fun i => ?_
    have hθ : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
    have h1 := abs_le.1 (hC _ (native_margin_mem_Icc hθ (hω true i)))
    have h2 := abs_le.1 (hC _ (native_margin_mem_Icc hθ (hω false i)))
    have h3 := abs_le.1 (hC _ (native_margin_mem_Icc hθs (hω true i)))
    have h4 := abs_le.1 (hC _ (native_margin_mem_Icc hθs (hω false i)))
    have hdiff : |nativeReleaseVector φ A ω i - a0 (superData ω) i| ≤ 4 * C := by
      show |(φ ⟪superLearner A ω, superPoint true i ω⟫_ℝ - φ ⟪superLearner A ω, superPoint false i ω⟫_ℝ)
        - (φ ⟪θs, superPoint true i ω⟫_ℝ - φ ⟪θs, superPoint false i ω⟫_ℝ)| ≤ 4 * C
      exact abs_le.2 ⟨by linarith [h1.1, h2.2, h3.2, h4.1], by linarith [h1.2, h2.1, h3.1, h4.2]⟩
    rw [abs_of_nonneg (sq_nonneg _)]
    have h0 : 0 ≤ 4 * C := (abs_nonneg _).trans hdiff
    nlinarith [abs_nonneg (nativeReleaseVector φ A ω i - a0 (superData ω) i),
      sq_abs (nativeReleaseVector φ A ω i - a0 (superData ω) i)]
  have hresm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, (nativeReleaseVector φ A ω i - a0 (superData ω) i) ^ 2 :=
    Finset.measurable_sum _ fun i _ =>
      (((measurable_pi_apply i).comp hX).sub
        ((measurable_pi_apply i).comp (ha0m.comp measurable_superData))).pow_const 2
  have hint : Integrable (fun ω => ∑ i, (nativeReleaseVector φ A ω i - a0 (superData ω) i) ^ 2)
      (superMeasure n D μR μG) :=
    Integrable.of_bound hresm.aestronglyMeasurable _ hres
  have hD0 : 0 ≤ σ2 * nativeResidualBudget a r ε L H n d :=
    le_trans (integral_nonneg fun ω => Finset.sum_nonneg fun i _ => sq_nonneg _) hDres
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hvne : (⟨τ ^ 2, sq_nonneg τ⟩ : ℝ≥0) ≠ 0 := by
    intro h
    apply hτ
    have h2 : τ ^ 2 = 0 := congrArg (fun x : ℝ≥0 => (x : ℝ)) h
    exact pow_eq_zero_iff (two_ne_zero) |>.1 h2
  exact release_information_upper_bound (superMeasure n D μR μG) hn
    measurable_superBits measurable_superData hX hG ha0m
    (v := ⟨τ ^ 2, sq_nonneg τ⟩)
    (w := ⟨τ ^ 2 + σ2 * nativeResidualBudget a r ε L H n d / n, by positivity⟩) rfl hvne rfl hmap
    hindep (iIndepFun_superBits (n := n) D μR μG)
    (superBits_fair (n := n) D μR μG)
    (indepFun_superBits_superData (n := n) D μR μG) hint hDres

/-- **Upper half at every bounded sub-Gaussian design.** Under Assumption 2, in
Theorem 3's regime — positive sample multipliers `c₋, c₊`, `0 < ε ≤ ε₀` (`mainThreshold`),
`c₋ ε^{-2/q} ≤ n ≤ c₊ ε^{-2/q}` and `d ≥ C max{n, ε^{-2/q}}` (`mainDimensionConstant`) — for every
`σ² > 0`, every law `D ∈ 𝒮_d(σ²)` (`‖Z‖ ≤ 1` a.s. and `E exp⟪v, Z - m⟫ ≤ exp(σ²‖v‖²/(2d))`, no
product structure), every measurable proper learner that is `ε`-accurate at `D`, noise
`G = G_f(R_G) ∼ N(0, I_n)` independent of data and learning, every `Q ∈ {Ii, Ij, Is}` and every
real `τ`: `Q_D(X + τG) ≤ (1 + σ²d₀/(2 ln 2)) n/(1 + (τ/ε)²)` with `d₀ = mainResidualRate`. -/
theorem subgaussian_design_upper_law
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {σ2 : ℝ} (hσ : 0 < σ2) {m : EuclideanSpace ℝ (Fin d)}
    {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]
    (hD : IsSubGaussianDesign d σ2 m D)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (haccD : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ D (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => D).prod μR))
        ≤ nativePopulationObjective g φ D θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection) (τ : ℝ) :
    designNoisyInformation Q μR μG φ A Gf τ D ≤
      sgUpperConstant a r L H cm σ2 * (n / (1 + (τ / ε) ^ 2)) := by
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  obtain ⟨hn, hdn, -, -, -, -, hDres⟩ :=
    main_recipe_orders (L := L) hr ha hb hB hH hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hlog : 0 < 2 * Real.log 2 := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    linarith
  have hd0 : 0 ≤ mainResidualRate a r L H cm := by
    have hc := matrixEnergyC_pos
    have hAr : 0 < a ^ (1 / r) := Real.rpow_pos_of_pos ha _
    unfold mainResidualRate
    positivity
  obtain ⟨-, hQn, hQτ⟩ := sg_information_upper_bound μR μG hd hn hφ hφm hg hgm hε hσ hD A hA hA1
    haccD hGf hGlaw Q τ
  have hDσ : σ2 * nativeResidualBudget a r ε L H n d ≤
      n * ε ^ 2 * (σ2 * mainResidualRate a r L H cm) := by
    have := mul_le_mul_of_nonneg_left hDres hσ.le
    linarith
  have hmain := main_upper_algebra hn' hε hlog (mul_nonneg hσ.le hd0)
    (mul_nonneg hσ.le (nativeResidualBudget_nonneg ha hε n d)) hDσ hQn hQτ
  unfold sgUpperConstant
  exact hmain

end Upper

end LossOnlyTraceability.SubGaussian


==> anc/lean/LossOnlyTraceability/SubGaussianMatrix.lean <==
import Mathlib.Probability.Moments.SubGaussian
import Mathlib.Probability.Distributions.Gaussian.Real
import Mathlib.Probability.Independence.InfinitePi
import Mathlib.Analysis.SpecialFunctions.Gaussian.GaussianIntegral

/-! Sub-Gaussian ingredients of Lemma 9: Hoeffding proxies for centered bounded coordinates,
the weighted column sums `∑ i, w i * ξ i k`, the squared sub-Gaussian exponential moment via the
Gaussian-integral identity, and the product bound `E exp (λ d ‖B_trᵀ w‖²) ≤ (1 - 2λ)^(-d/2)`. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory Real
open scoped InnerProductSpace BigOperators ENNReal NNReal

/-- The standard Gaussian moment of `exp (a x²)`: for `a < 1/2`,
`∫⁻ exp (a x²) dN(0,1) = (√(1 - 2a))⁻¹`. -/
theorem lintegral_exp_mul_sq_gaussianReal {a : ℝ} (ha : a < 1 / 2) :
    ∫⁻ x, ENNReal.ofReal (exp (a * x ^ 2)) ∂(gaussianReal 0 1) =
      ENNReal.ofReal (√(1 - 2 * a))⁻¹ := by
  have hb : 0 < 1 / 2 - a := by linarith
  have hfun : ∀ x : ℝ, gaussianPDFReal 0 1 x * exp (a * x ^ 2) =
      (√(2 * π))⁻¹ * exp (-(1 / 2 - a) * x ^ 2) := by
    intro x
    simp only [gaussianPDFReal, NNReal.coe_one, mul_one, sub_zero]
    rw [mul_assoc, ← exp_add]
    congr 2
    ring
  have hint : Integrable (fun x : ℝ => gaussianPDFReal 0 1 x * exp (a * x ^ 2)) := by
    simp_rw [hfun]
    exact (integrable_exp_neg_mul_sq hb).const_mul _
  rw [gaussianReal_of_var_ne_zero _ one_ne_zero,
    lintegral_withDensity_eq_lintegral_mul _ (measurable_gaussianPDF _ _)
      (by fun_prop)]
  have hpt : ∀ x : ℝ, (gaussianPDF 0 1 * fun x => ENNReal.ofReal (exp (a * x ^ 2))) x =
      ENNReal.ofReal (gaussianPDFReal 0 1 x * exp (a * x ^ 2)) := by
    intro x
    simp only [Pi.mul_apply, gaussianPDF]
    rw [ENNReal.ofReal_mul (gaussianPDFReal_nonneg _ _ _)]
  simp_rw [hpt]
  rw [← ofReal_integral_eq_lintegral_ofReal hint
    (ae_of_all _ fun x => mul_nonneg (gaussianPDFReal_nonneg _ _ _) (exp_pos _).le)]
  congr 1
  simp_rw [hfun]
  rw [integral_const_mul, integral_gaussian]
  have h2pi : 0 < 2 * π := by positivity
  have hsq : π / (1 / 2 - a) = (2 * π) / (1 - 2 * a) := by
    field_simp
  have h12 : 0 < 1 - 2 * a := by linarith
  rw [hsq, sqrt_div h2pi.le]
  have : √(2 * π) ≠ 0 := (sqrt_pos.2 h2pi).ne'
  have : √(1 - 2 * a) ≠ 0 := (sqrt_pos.2 h12).ne'
  field_simp

/-- The Gaussian-integral identity: `exp (λ s²) = ∫ exp (√(2λ) s g) dN(0,1)(g)` for `λ ≥ 0`,
written with lower Lebesgue integrals. -/
theorem ofReal_exp_mul_sq_eq_lintegral_gaussianReal {l : ℝ} (hl : 0 ≤ l) (s : ℝ) :
    ENNReal.ofReal (exp (l * s ^ 2)) =
      ∫⁻ g, ENNReal.ofReal (exp ((√(2 * l) * g) * s)) ∂(gaussianReal 0 1) := by
  have hmgf := congrFun (mgf_fun_id_gaussianReal (μ := 0) (v := 1)) (√(2 * l) * s)
  simp only [mgf] at hmgf
  have hint : Integrable (fun g : ℝ => exp ((√(2 * l) * s) * g)) (gaussianReal 0 1) :=
    integrable_exp_mul_gaussianReal _
  have hcomm : ∀ g : ℝ, (√(2 * l) * g) * s = (√(2 * l) * s) * g := fun g => by ring
  simp_rw [hcomm]
  rw [← ofReal_integral_eq_lintegral_ofReal hint (ae_of_all _ fun _ => (exp_pos _).le), hmgf]
  congr 2
  simp only [zero_mul, zero_add, NNReal.coe_one, one_mul, mul_pow,
    sq_sqrt (by positivity : (0:ℝ) ≤ 2 * l)]
  ring

/-- Squared sub-Gaussian exponential moment for a measurable `S` with proxy `c`:
for `0 ≤ λ` and `2 λ c < 1`, `∫⁻ exp (λ S²) ≤ (√(1 - 2 λ c))⁻¹`. -/
theorem lintegral_exp_mul_sq_le_of_measurable {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {μ : Measure Ω} [IsProbabilityMeasure μ] {S : Ω → ℝ} {c : ℝ≥0}
    (hSm : Measurable S) (hS : HasSubgaussianMGF S c μ) {l : ℝ} (hl : 0 ≤ l)
    (hlc : 2 * l * c < 1) :
    ∫⁻ ω, ENNReal.ofReal (exp (l * S ω ^ 2)) ∂μ ≤ ENNReal.ofReal (√(1 - 2 * l * c))⁻¹ := by
  simp_rw [ofReal_exp_mul_sq_eq_lintegral_gaussianReal hl]
  rw [lintegral_lintegral_swap (by fun_prop)]
  have hinner : ∀ g : ℝ, ∫⁻ ω, ENNReal.ofReal (exp ((√(2 * l) * g) * S ω)) ∂μ ≤
      ENNReal.ofReal (exp ((l * c) * g ^ 2)) := by
    intro g
    rw [← ofReal_integral_eq_lintegral_ofReal (hS.integrable_exp_mul _)
      (ae_of_all _ fun _ => (exp_pos _).le)]
    apply ENNReal.ofReal_le_ofReal
    have := hS.mgf_le (√(2 * l) * g)
    simp only [mgf] at this
    refine this.trans (le_of_eq ?_)
    congr 1
    rw [mul_pow, sq_sqrt (by positivity : (0:ℝ) ≤ 2 * l)]
    ring
  calc ∫⁻ g, ∫⁻ ω, ENNReal.ofReal (exp ((√(2 * l) * g) * S ω)) ∂μ ∂(gaussianReal 0 1)
      ≤ ∫⁻ g, ENNReal.ofReal (exp ((l * c) * g ^ 2)) ∂(gaussianReal 0 1) :=
        lintegral_mono hinner
    _ = ENNReal.ofReal (√(1 - 2 * l * c))⁻¹ := by
        rw [lintegral_exp_mul_sq_gaussianReal (by linarith)]
        congr 3
        ring

/-- Squared sub-Gaussian exponential moment (Lemma 9, the Gaussian-integral step): for `S` with
sub-Gaussian MGF of proxy `c` under a probability measure, `0 ≤ λ` and `2 λ c < 1`,
`∫⁻ exp (λ S²) ≤ (√(1 - 2 λ c))⁻¹`; no measurability beyond that implied by the MGF bound. -/
theorem lintegral_exp_mul_sq_le {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {μ : Measure Ω} [IsProbabilityMeasure μ] {S : Ω → ℝ} {c : ℝ≥0}
    (hS : HasSubgaussianMGF S c μ) {l : ℝ} (hl : 0 ≤ l) (hlc : 2 * l * c < 1) :
    ∫⁻ ω, ENNReal.ofReal (exp (l * S ω ^ 2)) ∂μ ≤ ENNReal.ofReal (√(1 - 2 * l * c))⁻¹ := by
  have hae := hS.aemeasurable.ae_eq_mk
  have hS2 : HasSubgaussianMGF (hS.aemeasurable.mk S) c μ := hS.congr hae
  have hle := lintegral_exp_mul_sq_le_of_measurable hS.aemeasurable.measurable_mk hS2 hl hlc
  refine le_of_eq_of_le (lintegral_congr_ae ?_) hle
  filter_upwards [hae] with ω hω
  rw [hω]

/-- Under the hypotheses of `lintegral_exp_mul_sq_le`, `exp (λ S²)` is integrable. -/
theorem integrable_exp_mul_sq {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {μ : Measure Ω} [IsProbabilityMeasure μ] {S : Ω → ℝ} {c : ℝ≥0}
    (hS : HasSubgaussianMGF S c μ) {l : ℝ} (hl : 0 ≤ l) (hlc : 2 * l * c < 1) :
    Integrable (fun ω => exp (l * S ω ^ 2)) μ := by
  refine ⟨(measurable_exp.comp_aemeasurable
    ((hS.aemeasurable.pow_const 2).const_mul l)).aestronglyMeasurable, ?_⟩
  unfold HasFiniteIntegral
  simp_rw [enorm_eq_ofReal (exp_pos _).le]
  exact lt_of_le_of_lt (lintegral_exp_mul_sq_le hS hl hlc) ENNReal.ofReal_lt_top

/-- Real-valued form of the squared sub-Gaussian bound:
`E exp (λ S²) ≤ (√(1 - 2 λ c))⁻¹` for `0 ≤ λ`, `2 λ c < 1`. -/
theorem integral_exp_mul_sq_le {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {μ : Measure Ω} [IsProbabilityMeasure μ] {S : Ω → ℝ} {c : ℝ≥0}
    (hS : HasSubgaussianMGF S c μ) {l : ℝ} (hl : 0 ≤ l) (hlc : 2 * l * c < 1) :
    ∫ ω, exp (l * S ω ^ 2) ∂μ ≤ (√(1 - 2 * l * c))⁻¹ := by
  rw [integral_eq_lintegral_of_nonneg_ae (ae_of_all _ fun _ => (exp_pos _).le)
    (integrable_exp_mul_sq hS hl hlc).aestronglyMeasurable]
  exact ENNReal.toReal_le_of_le_ofReal (by positivity) (lintegral_exp_mul_sq_le hS hl hlc)

/-- Hoeffding's MGF bound at the scale of Lemma 9: a centered coordinate almost surely in an
interval `[a, a + 2/√d]` of length `2/√d` has sub-Gaussian MGF with proxy `1/d`. -/
theorem hasSubgaussianMGF_inv_dim {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {μ : Measure Ω} [IsProbabilityMeasure μ] {X : Ω → ℝ} {d : ℕ} {a : ℝ}
    (hm : AEMeasurable X μ) (hb : ∀ᵐ ω ∂μ, X ω ∈ Set.Icc a (a + 2 / √(d : ℝ)))
    (hc : ∫ ω, X ω ∂μ = 0) :
    HasSubgaussianMGF X (d : ℝ≥0)⁻¹ μ := by
  have h := hasSubgaussianMGF_of_mem_Icc_of_integral_eq_zero hm hb hc
  convert h using 1
  apply NNReal.eq
  push_cast
  rw [add_sub_cancel_left, Real.norm_of_nonneg (by positivity)]
  rcases Nat.eq_zero_or_pos d with hd | hd
  · subst hd
    simp
  · have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
    have hs : √(d : ℝ) ≠ 0 := (sqrt_pos.2 hdpos).ne'
    field_simp
    rw [sq_sqrt hdpos.le]

/-- Weighted sums of independent sub-Gaussian coordinates with a common proxy `c` and weights of
unit Euclidean norm (`∑ i, w i ^ 2 = 1`) are sub-Gaussian with the same proxy `c`. -/
theorem hasSubgaussianMGF_unit_weighted_sum {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {μ : Measure Ω} {ι : Type*} [Fintype ι] {X : ι → Ω → ℝ} {c : ℝ≥0}
    (hind : iIndepFun X μ) (hX : ∀ i, HasSubgaussianMGF (X i) c μ) (w : ι → ℝ)
    (hw : ∑ i, w i ^ 2 = 1) :
    HasSubgaussianMGF (fun ω => ∑ i, w i * X i ω) c μ := by
  have hind2 : iIndepFun (fun i ω => w i * X i ω) μ :=
    hind.comp (fun i x => w i * x) (fun i => measurable_const_mul (w i))
  have h := HasSubgaussianMGF.sum_of_iIndepFun hind2 (s := Finset.univ)
    (fun i _ => (hX i).const_mul (w i))
  convert h using 1
  apply NNReal.eq
  simp only [NNReal.coe_sum, NNReal.coe_mul]
  show (c : ℝ) = ∑ i, w i ^ 2 * c
  rw [← Finset.sum_mul, hw, one_mul]

/-- Independence of the columns `(ξ i k)_i` across `k` follows from independence of all entries
`ξ i k` indexed by pairs `(i, k)`, for measurable entries. -/
theorem iIndepFun_columns_of_iIndepFun_pairs {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {μ : Measure Ω} {n d : ℕ} {ξ : Fin n → Fin d → Ω → ℝ}
    (hmeas : ∀ i k, Measurable (ξ i k))
    (hind : iIndepFun (fun p : Fin n × Fin d => ξ p.1 p.2) μ) :
    iIndepFun (fun k ω i => ξ i k ω) μ := by
  have hP := hind.isProbabilityMeasure
  have hmap : ∀ i k, IsProbabilityMeasure (μ.map (ξ i k)) :=
    fun i k => Measure.isProbabilityMeasure_map (hmeas i k).aemeasurable
  have hind2 : iIndepFun (fun p : Fin d × Fin n => ξ p.2 p.1) μ :=
    hind.precomp Prod.swap_injective
  have hlaw := hind2.map_fun_eq_infinitePi_map (fun p => hmeas _ _)
  rw [iIndepFun_iff_map_fun_eq_infinitePi_map
    (fun k => measurable_pi_lambda _ (fun i => hmeas i k))]
  have hcol : ∀ k, μ.map (fun ω i => ξ i k ω) = Measure.infinitePi (fun i => μ.map (ξ i k)) := by
    intro k
    have hk : iIndepFun (fun i : Fin n => ξ i k) μ :=
      hind.precomp (g := fun i : Fin n => (i, k)) (fun a b h => (Prod.ext_iff.1 h).1)
    exact hk.map_fun_eq_infinitePi_map (fun i => hmeas i k)
  simp_rw [hcol]
  have hcomp : (fun ω k i => ξ i k ω) =
      (MeasurableEquiv.curry (Fin d) (Fin n) ℝ) ∘ (fun ω (p : Fin d × Fin n) => ξ p.2 p.1 ω) := by
    ext ω k i
    rfl
  rw [hcomp, ← Measure.map_map (MeasurableEquiv.measurable _)
    (measurable_pi_lambda _ (fun p => hmeas _ _)), hlaw]
  exact Measure.infinitePi_map_curry (fun k i => μ.map (ξ i k))

/-- The column energy `‖B_trᵀ w‖² = ∑_k (∑_i w_i ξ_{i,k})²` of the centered design `ξ` along
a sample-space direction `w`. -/
def columnEnergy {Ω : Type*} {n d : ℕ} (ξ : Fin n → Fin d → Ω → ℝ) (w : Fin n → ℝ) (ω : Ω) : ℝ :=
  ∑ k, (∑ i, w i * ξ i k ω) ^ 2

/-- The bound for one direction in the proof of Lemma 9: for measurable entries `ξ i k`
independent over pairs, each sub-Gaussian with proxy `1/d`, a unit vector `w`, and `0 ≤ λ < 1/2`,
`∫⁻ exp (λ d ‖B_trᵀ w‖²) ≤ ((√(1 - 2λ))⁻¹)^d`. -/
theorem lintegral_exp_columnEnergy_le {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {P : Measure Ω} {n d : ℕ} {ξ : Fin n → Fin d → Ω → ℝ}
    (hmeas : ∀ i k, Measurable (ξ i k))
    (hind : iIndepFun (fun p : Fin n × Fin d => ξ p.1 p.2) P)
    (hsub : ∀ i k, HasSubgaussianMGF (ξ i k) (d : ℝ≥0)⁻¹ P)
    (w : Fin n → ℝ) (hw : ∑ i, w i ^ 2 = 1) {l : ℝ} (hl0 : 0 ≤ l) (hl : l < 1 / 2) :
    ∫⁻ ω, ENNReal.ofReal (exp (l * d * columnEnergy ξ w ω)) ∂P ≤
      ENNReal.ofReal ((√(1 - 2 * l))⁻¹ ^ d) := by
  have hP := hind.isProbabilityMeasure
  have hcol := iIndepFun_columns_of_iIndepFun_pairs hmeas hind
  set F : Fin d → Ω → ℝ≥0∞ :=
    fun k ω => ENNReal.ofReal (exp (l * d * (∑ i, w i * ξ i k ω) ^ 2)) with hFdef
  have hgm : ∀ k : Fin d, Measurable
      (fun x : Fin n → ℝ => ENNReal.ofReal (exp (l * d * (∑ i, w i * x i) ^ 2))) := by
    intro k
    fun_prop
  have hF : iIndepFun F P := hcol.comp _ hgm
  have hFm : ∀ k, Measurable (F k) := by
    intro k
    simp only [hFdef]
    fun_prop
  have hpt : ∀ ω, ENNReal.ofReal (exp (l * d * columnEnergy ξ w ω)) = ∏ k, F k ω := by
    intro ω
    simp only [columnEnergy, hFdef, Finset.mul_sum, exp_sum]
    exact ENNReal.ofReal_prod_of_nonneg (fun k _ => (exp_pos _).le)
  simp_rw [hpt]
  rw [lintegral_prod_eq_prod_lintegral_of_indepFun Finset.univ F hF hFm]
  have hk : ∀ k : Fin d, ∫⁻ ω, F k ω ∂P ≤ ENNReal.ofReal (√(1 - 2 * l))⁻¹ := by
    intro k
    have hd : (d : ℝ) ≠ 0 := by
      have : 0 < d := Fin.pos k
      exact_mod_cast this.ne'
    have hS : HasSubgaussianMGF (fun ω => ∑ i, w i * ξ i k ω) (d : ℝ≥0)⁻¹ P :=
      hasSubgaussianMGF_unit_weighted_sum
        (hind.precomp (g := fun i : Fin n => (i, k)) (fun a b h => (Prod.ext_iff.1 h).1))
        (fun i => hsub i k) w hw
    have heq : 2 * (l * d) * (((d : ℝ≥0)⁻¹ : ℝ≥0) : ℝ) = 2 * l := by
      push_cast
      field_simp
    have h := lintegral_exp_mul_sq_le hS (l := l * d) (by positivity) (by rw [heq]; linarith)
    rw [heq] at h
    exact h
  calc ∏ k, ∫⁻ ω, F k ω ∂P ≤ ∏ _k : Fin d, ENNReal.ofReal (√(1 - 2 * l))⁻¹ :=
        Finset.prod_le_prod' (fun k _ => hk k)
    _ = ENNReal.ofReal ((√(1 - 2 * l))⁻¹ ^ d) := by
        rw [Finset.prod_const, Finset.card_univ, Fintype.card_fin,
          ENNReal.ofReal_pow (by positivity)]

/-- The closed form `((√(1 - 2λ))⁻¹)^d = (1 - 2λ)^(-d/2)` for `λ < 1/2`. -/
theorem inv_sqrt_pow_eq_rpow {l : ℝ} (hl : l < 1 / 2) (d : ℕ) :
    (√(1 - 2 * l))⁻¹ ^ d = (1 - 2 * l) ^ (-(d : ℝ) / 2) := by
  have hx : 0 < 1 - 2 * l := by linarith
  rw [sqrt_eq_rpow, ← rpow_neg hx.le, ← rpow_natCast, ← rpow_mul hx.le]
  congr 1
  ring

/-- The bound `E exp {λ d ‖B_trᵀ w‖²} ≤ (1 - 2λ)^(-d/2)` of the proof of Lemma 9 in real form, with
integrability, for measurable pair-independent entries with sub-Gaussian proxy `1/d`, a unit
vector `w` and `0 ≤ λ < 1/2`. -/
theorem integral_exp_columnEnergy_le {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {P : Measure Ω} {n d : ℕ} {ξ : Fin n → Fin d → Ω → ℝ}
    (hmeas : ∀ i k, Measurable (ξ i k))
    (hind : iIndepFun (fun p : Fin n × Fin d => ξ p.1 p.2) P)
    (hsub : ∀ i k, HasSubgaussianMGF (ξ i k) (d : ℝ≥0)⁻¹ P)
    (w : Fin n → ℝ) (hw : ∑ i, w i ^ 2 = 1) {l : ℝ} (hl0 : 0 ≤ l) (hl : l < 1 / 2) :
    Integrable (fun ω => exp (l * d * columnEnergy ξ w ω)) P ∧
      ∫ ω, exp (l * d * columnEnergy ξ w ω) ∂P ≤ (1 - 2 * l) ^ (-(d : ℝ) / 2) := by
  have hle := lintegral_exp_columnEnergy_le hmeas hind hsub w hw hl0 hl
  have hm : Measurable (fun ω => exp (l * d * columnEnergy ξ w ω)) := by
    unfold columnEnergy
    fun_prop
  have hint : Integrable (fun ω => exp (l * d * columnEnergy ξ w ω)) P := by
    refine ⟨hm.aestronglyMeasurable, ?_⟩
    unfold HasFiniteIntegral
    simp_rw [enorm_eq_ofReal (exp_pos _).le]
    exact lt_of_le_of_lt hle ENNReal.ofReal_lt_top
  refine ⟨hint, ?_⟩
  rw [integral_eq_lintegral_of_nonneg_ae (ae_of_all _ fun _ => (exp_pos _).le)
    hint.aestronglyMeasurable, ← inv_sqrt_pow_eq_rpow hl]
  exact ENNReal.toReal_le_of_le_ofReal (by positivity) hle

/-- The same bound under the primitive hypotheses of the proof of Lemma 9: measurable entries
independent over pairs, each centered and almost surely in an interval `[a i k, a i k + 2/√d]`
(Hoeffding). -/
theorem lintegral_exp_columnEnergy_le_of_bounded {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {P : Measure Ω} {n d : ℕ} {ξ : Fin n → Fin d → Ω → ℝ}
    (hmeas : ∀ i k, Measurable (ξ i k))
    (hind : iIndepFun (fun p : Fin n × Fin d => ξ p.1 p.2) P)
    (a : Fin n → Fin d → ℝ)
    (hb : ∀ i k, ∀ᵐ ω ∂P, ξ i k ω ∈ Set.Icc (a i k) (a i k + 2 / √(d : ℝ)))
    (hc : ∀ i k, ∫ ω, ξ i k ω ∂P = 0)
    (w : Fin n → ℝ) (hw : ∑ i, w i ^ 2 = 1) {l : ℝ} (hl0 : 0 ≤ l) (hl : l < 1 / 2) :
    ∫⁻ ω, ENNReal.ofReal (exp (l * d * columnEnergy ξ w ω)) ∂P ≤
      ENNReal.ofReal ((√(1 - 2 * l))⁻¹ ^ d) := by
  have hP := hind.isProbabilityMeasure
  exact lintegral_exp_columnEnergy_le hmeas hind
    (fun i k => hasSubgaussianMGF_inv_dim (hmeas i k).aemeasurable (hb i k) (hc i k)) w hw hl0 hl

/-- The union-bound form over a finite net `N` of unit vectors (the step before the net
inequality in Lemma 9): `∫⁻ sup_{w ∈ N} exp (λ d ‖B_trᵀ w‖²) ≤ |N| ((√(1 - 2λ))⁻¹)^d`. -/
theorem lintegral_iSup_net_exp_columnEnergy_le {Ω : Type*} {mΩ : MeasurableSpace Ω}
    {P : Measure Ω} {n d : ℕ} {ξ : Fin n → Fin d → Ω → ℝ}
    (hmeas : ∀ i k, Measurable (ξ i k))
    (hind : iIndepFun (fun p : Fin n × Fin d => ξ p.1 p.2) P)
    (hsub : ∀ i k, HasSubgaussianMGF (ξ i k) (d : ℝ≥0)⁻¹ P)
    (N : Finset (Fin n → ℝ)) (hN : ∀ w ∈ N, ∑ i, w i ^ 2 = 1) {l : ℝ} (hl0 : 0 ≤ l)
    (hl : l < 1 / 2) :
    ∫⁻ ω, ⨆ w ∈ N, ENNReal.ofReal (exp (l * d * columnEnergy ξ w ω)) ∂P ≤
      N.card * ENNReal.ofReal ((√(1 - 2 * l))⁻¹ ^ d) := by
  calc ∫⁻ ω, ⨆ w ∈ N, ENNReal.ofReal (exp (l * d * columnEnergy ξ w ω)) ∂P
      ≤ ∫⁻ ω, ∑ w ∈ N, ENNReal.ofReal (exp (l * d * columnEnergy ξ w ω)) ∂P := by
        refine lintegral_mono (fun ω => iSup₂_le (fun w hw => ?_))
        exact Finset.single_le_sum
          (f := fun w => ENNReal.ofReal (exp (l * d * columnEnergy ξ w ω)))
          (fun _ _ => zero_le) hw
    _ = ∑ w ∈ N, ∫⁻ ω, ENNReal.ofReal (exp (l * d * columnEnergy ξ w ω)) ∂P := by
        refine lintegral_finsetSum N (fun w _ => ?_)
        unfold columnEnergy
        fun_prop
    _ ≤ ∑ _w ∈ N, ENNReal.ofReal ((√(1 - 2 * l))⁻¹ ^ d) :=
        Finset.sum_le_sum (fun w hw => lintegral_exp_columnEnergy_le hmeas hind hsub w (hN w hw)
          hl0 hl)
    _ = N.card * ENNReal.ofReal ((√(1 - 2 * l))⁻¹ ^ d) := by
        rw [Finset.sum_const, nsmul_eq_mul]

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SupersampleGaussianChannel.lean <==
import LossOnlyTraceability.TransferTheoremAllNoise
import LossOnlyTraceability.SupersampleModel

/-! Concrete independent Gaussian noise and information bounds on the supersample experiment. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped ENNReal NNReal

variable {E R Θ : Type*} [MeasurableSpace E] [MeasurableSpace R] [MeasurableSpace Θ]
  {n : ℕ} (D : Measure E) [IsProbabilityMeasure D] (ν : Measure R) [IsProbabilityMeasure ν]

/-- The noise coordinate of the actual product experiment is a standard Gaussian vector. -/
theorem superGaussian_noise_law :
    (superMeasure n D ν (Measure.pi fun _ : Fin n => gaussianReal 0 1)).map
      (superNoiseSeed : SuperSpace E R (Fin n → ℝ) n → Fin n → ℝ) =
        Measure.pi fun _ : Fin n => gaussianReal 0 1 := by
  exact (measurePreserving_snd (μ := (Measure.pi fun _ : Bool × Fin n => D).prod
    ((Measure.pi fun _ : Fin n => fairBool).prod ν))
    (ν := Measure.pi fun _ : Fin n => gaussianReal 0 1)).map_eq

/-- Gaussian noise is independent of the bits, candidates, and every release computed from the
selected learner and candidates. -/
theorem superGaussian_release_noise_independent
    (A : (Fin n → E) → R → Θ)
    (hA : Measurable (fun q : (Fin n → E) × R => A q.1 q.2))
    (r : Θ × (Bool × Fin n → E) → Fin n → ℝ) (hr : Measurable r) :
    IndepFun (fun ω : SuperSpace E R (Fin n → ℝ) n =>
      ((superBits ω, superData ω), r (superLearner A ω, superData ω))) superNoiseSeed
      (superMeasure n D ν (Measure.pi fun _ : Fin n => gaussianReal 0 1)) := by
  have hi := indepFun_superNoise D ν (Measure.pi fun _ : Fin n => gaussianReal 0 1)
    hA (g := id) measurable_id
  exact hi.comp
    ((measurable_fst.prodMk (measurable_snd.comp measurable_snd)).prodMk
      (hr.comp ((measurable_fst.comp measurable_snd).prodMk (measurable_snd.comp measurable_snd))))
    measurable_id

/-- The concrete model supplies the three information directions and the `n`-bit cap,
including at zero noise. -/
theorem superGaussian_information_directions [StandardBorelSpace E] [Nonempty E]
    (A : (Fin n → E) → R → Θ)
    (hA : Measurable (fun q : (Fin n → E) × R => A q.1 q.2))
    (r : Θ × (Bool × Fin n → E) → Fin n → ℝ) (hr : Measurable r) (τ : ℝ) :
    let P := superMeasure n D ν (Measure.pi fun _ : Fin n => gaussianReal 0 1)
    let Y := fun ω : SuperSpace E R (Fin n → ℝ) n =>
      r (superLearner A ω, superData ω) + τ • superNoiseSeed ω
    releaseInfoI P Y superBits ≤ releaseInfoJ P Y superBits ∧
      releaseInfoJ P Y superBits ≤ releaseInfoS P Y superBits superData ∧
      releaseInfoS P Y superBits superData ≤ n := by
  dsimp only
  have hX : Measurable (fun ω : SuperSpace E R (Fin n → ℝ) n =>
      r (superLearner A ω, superData ω)) :=
    hr.comp ((measurable_superLearner hA).prodMk measurable_superData)
  have hY := hX.add (measurable_superNoiseSeed.const_smul τ)
  exact ⟨releaseInfoI_le_releaseInfoJ _ hY measurable_superBits
      (iIndepFun_superBits D ν _) (superBits_fair D ν _),
    releaseInfoJ_le_releaseInfoS _ hY measurable_superBits measurable_superData
      (iIndepFun_superBits D ν _) (superBits_fair D ν _) (indepFun_superBits_superData D ν _),
    releaseInfoS_noisy_le_card _ τ measurable_superBits measurable_superData hX
      measurable_superNoiseSeed (iIndepFun_superBits D ν _) (superBits_fair D ν _)
      (indepFun_superBits_superData D ν _)⟩

/-- The Gaussian strong-information upper bound with a supersample-measurable reference.
The auxiliary Gaussian variance and all model independence premises are derived here. -/
theorem superGaussian_information_upper_bound [StandardBorelSpace E] [Nonempty E]
    (hn : 0 < n) (A : (Fin n → E) → R → Θ)
    (hA : Measurable (fun q : (Fin n → E) × R => A q.1 q.2))
    (r : Θ × (Bool × Fin n → E) → Fin n → ℝ) (hr : Measurable r)
    (a : (Bool × Fin n → E) → Fin n → ℝ) (ha : Measurable a)
    {τ C : ℝ} (hτ : τ ≠ 0)
    (hi : Integrable (fun ω : SuperSpace E R (Fin n → ℝ) n =>
      ∑ i, (r (superLearner A ω, superData ω) i - a (superData ω) i) ^ 2)
      (superMeasure n D ν (Measure.pi fun _ : Fin n => gaussianReal 0 1)))
    (hb : (∫ ω : SuperSpace E R (Fin n → ℝ) n,
      ∑ i, (r (superLearner A ω, superData ω) i - a (superData ω) i) ^ 2
      ∂superMeasure n D ν (Measure.pi fun _ : Fin n => gaussianReal 0 1)) ≤ C) :
    releaseInfoS (superMeasure n D ν (Measure.pi fun _ : Fin n => gaussianReal 0 1))
      (fun ω => r (superLearner A ω, superData ω) + τ • superNoiseSeed ω) superBits superData ≤
        min (n : ℝ) ((n / (2 * Real.log 2)) * Real.log (1 + C / (n * τ ^ 2))) := by
  have hC : 0 ≤ C := (integral_nonneg fun _ => Finset.sum_nonneg fun _ _ => sq_nonneg _).trans hb
  let v : ℝ≥0 := ⟨τ ^ 2, sq_nonneg τ⟩
  let w : ℝ≥0 := ⟨τ ^ 2 + C / n, by positivity⟩
  have hv : v ≠ 0 := by
    intro he
    exact pow_ne_zero 2 hτ (congrArg (fun x : ℝ≥0 => (x : ℝ)) he)
  exact release_information_upper_bound _ hn measurable_superBits measurable_superData
    (hr.comp ((measurable_superLearner hA).prodMk measurable_superData)) measurable_superNoiseSeed
    ha (v := v) (w := w) rfl hv rfl (superGaussian_noise_law D ν)
    (superGaussian_release_noise_independent D ν A hA r hr)
    (iIndepFun_superBits D ν _) (superBits_fair D ν _) (indepFun_superBits_superData D ν _) hi hb

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SupersampleModel.lean <==
import LossOnlyTraceability.ZeroNoiseTransfer
import LossOnlyTraceability.InformationDirections

/-! The supersample model. The `2n` candidate points `Z̃ = (Z_{j,i})` drawn independently from the
data law `D`, the uniform selection mask `U`, the learner's own randomness `R` and the randomness
the noise is built from are the four independent factors of one product space
`((Bool × Fin n → E) × ((Fin n → Bool) × Rr)) × Ng`, with `Bool` coding `true = 1`; the learner
output is `θ̂ = A ((Z_{U_i, i})_i; R)` for a measurable `A`, so a proper learner sees the training
set and its own randomness only. From this construction the independence facts that
`ZeroNoiseTransfer` and `InformationDirections` take as hypotheses are derived: the `2n`
supersample points are mutually independent and each has the law `D`, the selection bits are
mutually independent and each is fair, `U` is independent of `Z̃`, the noise is independent of
`(U, θ̂, Z̃)`, and, for each coordinate, the ghost `Z_{1-U_i, i}` is independent of `θ̂` and has the
law `D` — the step behind the statement, in the proofs of Lemmas H.1 and H.2, that the ghost is a
fresh point. The ghost statement is proved with the relabelling `superSwap`, which exchanges the
two candidates of every coordinate whose selection bit is `1`: it preserves the law of the model,
and after it the training point is the candidate `0` and the ghost the candidate `1`, a coordinate
of the product the learner does not see. Lemma H.2 is then restated as
`zero_noise_information_transfer_supersample`, which assumes fresh-point soundness for one fresh
point instead of the ghost acceptance bound, and the chain of Lemma H.1, in the form
`Ii ≤ I(θ̂; U | Z̃)`, as `releaseInfoI_le_model_information_supersample`. Still assumed rather than
derived: measurability of the learner, of the tracer, of the link and of the score, that `D`, the
learner's randomness and the noise randomness are probability measures, and, where bounded losses
need it, that `D` gives the unit ball probability one. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Transfer

variable {Ω Ωb α β : Type*} [MeasurableSpace Ω] [MeasurableSpace Ωb] [MeasurableSpace α]
  [MeasurableSpace β]

/-- Independence of two variables pulled back along a measure-preserving map. -/
theorem indepFun_comp_measurePreserving {P : Measure Ω} [IsProbabilityMeasure P] {Q : Measure Ωb}
    [IsProbabilityMeasure Q] {π : Ω → Ωb} {f : Ωb → α} {g : Ωb → β} (hπ : MeasurePreserving π P Q)
    (hf : Measurable f) (hg : Measurable g) (h : IndepFun f g Q) :
    IndepFun (fun ω => f (π ω)) (fun ω => g (π ω)) P := by
  have hfp : Measurable fun ω => f (π ω) := hf.comp hπ.measurable
  have hgp : Measurable fun ω => g (π ω) := hg.comp hπ.measurable
  have h1 : P.map (fun ω => (f (π ω), g (π ω))) = Q.map (fun q => (f q, g q)) := by
    rw [← hπ.map_eq, Measure.map_map (hf.prodMk hg) hπ.measurable]
    rfl
  have h2 : P.map (fun ω => f (π ω)) = Q.map f := by
    rw [← hπ.map_eq, Measure.map_map hf hπ.measurable]
    rfl
  have h3 : P.map (fun ω => g (π ω)) = Q.map g := by
    rw [← hπ.map_eq, Measure.map_map hg hπ.measurable]
    rfl
  rw [indepFun_iff_map_prod_eq_prod_map_map hfp.aemeasurable hgp.aemeasurable, h1, h2, h3]
  exact h.map_prod_eq_prod_map_map hf.aemeasurable hg.aemeasurable

/-- Mutual independence of a finite family pulled back along a measure-preserving map. -/
theorem iIndepFun_comp_measurePreserving {ι : Type*} [Fintype ι] {γ : ι → Type*}
    [∀ i, MeasurableSpace (γ i)] {P : Measure Ω} [IsProbabilityMeasure P] {Q : Measure Ωb}
    [IsProbabilityMeasure Q] {π : Ω → Ωb} {f : ∀ i, Ωb → γ i} (hπ : MeasurePreserving π P Q)
    (hf : ∀ i, Measurable (f i)) (h : iIndepFun f Q) :
    iIndepFun (fun i ω => f i (π ω)) P := by
  have hfp : ∀ i, Measurable fun ω => f i (π ω) := fun i => (hf i).comp hπ.measurable
  refine (iIndepFun_iff_map_fun_eq_pi_map (fun i => (hfp i).aemeasurable)).2 ?_
  have h1 : P.map (fun ω i => f i (π ω)) = Q.map (fun q i => f i q) := by
    rw [← hπ.map_eq, Measure.map_map (measurable_pi_lambda _ hf) hπ.measurable]
    rfl
  have h2 : ∀ i, P.map (fun ω => f i (π ω)) = Q.map (f i) := by
    intro i
    rw [← hπ.map_eq, Measure.map_map (hf i) hπ.measurable]
    rfl
  rw [h1, h.map_fun_eq_pi_map fun i => (hf i).aemeasurable]
  exact congrArg Measure.pi (funext fun i => (h2 i).symm)

end Transfer

section Rearrange

variable {α β γ : Type*} [MeasurableSpace α] [MeasurableSpace β] [MeasurableSpace γ]

/-- The rearrangement `((x, y), w) ↦ ((x, w), y)` of a threefold product is measure
preserving. -/
theorem measurePreserving_prodRearrange (μa : Measure α) (μb : Measure β) (μc : Measure γ)
    [SFinite μa] [SFinite μb] [SFinite μc] :
    MeasurePreserving (fun p : (α × β) × γ => ((p.1.1, p.2), p.1.2))
      ((μa.prod μb).prod μc) ((μa.prod μc).prod μb) := by
  have h1 : MeasurePreserving (MeasurableEquiv.prodAssoc : (α × β) × γ ≃ᵐ α × β × γ)
      ((μa.prod μb).prod μc) (μa.prod (μb.prod μc)) := measurePreserving_prodAssoc μa μb μc
  have h2 : MeasurePreserving (Prod.map (id : α → α) (Prod.swap : β × γ → γ × β))
      (μa.prod (μb.prod μc)) (μa.prod (μc.prod μb)) :=
    (MeasurePreserving.id μa).prod Measure.measurePreserving_swap
  have h3 : MeasurePreserving (MeasurableEquiv.prodAssoc : (α × γ) × β ≃ᵐ α × γ × β)
      ((μa.prod μc).prod μb) (μa.prod (μc.prod μb)) := measurePreserving_prodAssoc μa μc μb
  have h4 := (h3.symm MeasurableEquiv.prodAssoc).comp (h2.comp h1)
  exact h4

/-- **Helper for the ghost argument.** If `a` and `b` are independent on a factor `μ`, then `a`
together with a second independent factor is still independent of `b`. -/
theorem indepFun_prodMk_snd_of_indepFun {ζ δ : Type*} [MeasurableSpace ζ] [MeasurableSpace δ]
    (μ : Measure α) [IsProbabilityMeasure μ] (ν : Measure β) [IsProbabilityMeasure ν]
    {a : α → ζ} {b : α → δ} (ha : Measurable a) (hb : Measurable b) (h : IndepFun a b μ) :
    IndepFun (fun ω : α × β => (a ω.1, ω.2)) (fun ω : α × β => b ω.1) (μ.prod ν) := by
  haveI : IsProbabilityMeasure (μ.map a) := Measure.isProbabilityMeasure_map ha.aemeasurable
  haveI : IsProbabilityMeasure (μ.map b) := Measure.isProbabilityMeasure_map hb.aemeasurable
  have hc : Measurable fun z => (a z, b z) := ha.prodMk hb
  have hmap : μ.map (fun z => (a z, b z)) = (μ.map a).prod (μ.map b) :=
    h.map_prod_eq_prod_map_map ha.aemeasurable hb.aemeasurable
  have hC : MeasurePreserving (Prod.map (fun z => (a z, b z)) (id : β → β)) (μ.prod ν)
      (((μ.map a).prod (μ.map b)).prod ν) := by
    have hstep : MeasurePreserving (Prod.map (fun z => (a z, b z)) (id : β → β)) (μ.prod ν)
        ((μ.map fun z => (a z, b z)).prod ν) :=
      MeasurePreserving.prod ⟨hc, rfl⟩ (MeasurePreserving.id ν)
    rwa [hmap] at hstep
  have hR : MeasurePreserving (fun p : (ζ × δ) × β => ((p.1.1, p.2), p.1.2))
      (((μ.map a).prod (μ.map b)).prod ν) (((μ.map a).prod ν).prod (μ.map b)) :=
    measurePreserving_prodRearrange _ _ _
  have hbase : IndepFun (fun q : (ζ × β) × δ => q.1) (fun q : (ζ × β) × δ => q.2)
      (((μ.map a).prod ν).prod (μ.map b)) := indepFun_prod measurable_id measurable_id
  exact indepFun_comp_measurePreserving (hR.comp hC) measurable_fst measurable_snd hbase

end Rearrange

section PiPerm

variable {ι : Type*} [Fintype ι] {E : Type*} [MeasurableSpace E]

/-- Precomposition with a permutation of the index preserves an independent identically
distributed product measure. -/
theorem measurePreserving_precomp_pi (D : Measure E) [IsProbabilityMeasure D] (σ : ι ≃ ι) :
    MeasurePreserving (fun z : ι → E => fun p => z (σ p)) (Measure.pi fun _ => D)
      (Measure.pi fun _ => D) := by
  refine ⟨measurable_pi_lambda _ fun p => measurable_pi_apply (σ p), ?_⟩
  refine (Measure.pi_eq (μ := fun _ : ι => D) fun s hs => ?_).symm
  have hpre : (fun z : ι → E => fun p => z (σ p)) ⁻¹' (Set.univ.pi s)
      = Set.univ.pi fun j => s (σ.symm j) := by
    ext z
    simp only [Set.mem_preimage, Set.mem_univ_pi]
    constructor
    · intro hz j
      simpa using hz (σ.symm j)
    · intro hz p
      simpa using hz (σ p)
  rw [Measure.map_apply (measurable_pi_lambda _ fun p => measurable_pi_apply (σ p))
      (MeasurableSet.univ_pi hs), hpre, Measure.pi_pi]
  exact Equiv.prod_comp σ.symm fun i => D (s i)

end PiPerm

section Model

variable {E Rr Ng Θ : Type*} [MeasurableSpace E] [MeasurableSpace Rr] [MeasurableSpace Ng]
  [MeasurableSpace Θ] {n : ℕ}

/-- The sample space of the supersample model: the `2n` supersample points indexed by
`Bool × Fin n` (`true` coding the index `1`), the `n` selection bits, the learner's own randomness
and the randomness of the noise. -/
abbrev SuperSpace (E Rr Ng : Type*) (n : ℕ) : Type _ :=
  ((Bool × Fin n → E) × ((Fin n → Bool) × Rr)) × Ng

/-- The fair law on `Bool`. -/
def fairBool : Measure Bool := (1 / 2 : ℝ≥0∞) • (Measure.dirac true + Measure.dirac false)

instance isProbabilityMeasure_fairBool : IsProbabilityMeasure fairBool := by
  constructor
  have h2 : (1 / 2 : ℝ≥0∞) * 2 = 1 := by
    rw [ENNReal.div_mul_cancel] <;> norm_num
  simp only [fairBool, Measure.smul_apply, Measure.coe_add, Pi.add_apply, measure_univ,
    smul_eq_mul]
  rw [show (1 : ℝ≥0∞) + 1 = 2 by norm_num, h2]

/-- The fair law gives probability one half to `true`. -/
theorem fairBool_apply_true : fairBool {true} = 1 / 2 := by
  simp [fairBool]

/-- The `(b, i)` point of the supersample, `Bool` coding `true = 1`. -/
def superPoint (b : Bool) (i : Fin n) (ω : SuperSpace E Rr Ng n) : E := ω.1.1 (b, i)

/-- The whole supersample `Z̃`. -/
def superData (ω : SuperSpace E Rr Ng n) : Bool × Fin n → E := ω.1.1

/-- The selection bits `U`. -/
def superBits (ω : SuperSpace E Rr Ng n) : Fin n → Bool := ω.1.2.1

/-- The learner's own randomness `R`. -/
def superSeed (ω : SuperSpace E Rr Ng n) : Rr := ω.1.2.2

/-- The randomness the noise is a measurable function of. -/
def superNoiseSeed (ω : SuperSpace E Rr Ng n) : Ng := ω.2

/-- The learner output `θ̂ = A ((Z_{U_i, i})_i; R)`: the learner sees the training set and its own
randomness only. -/
def superLearner (A : (Fin n → E) → Rr → Θ) (ω : SuperSpace E Rr Ng n) : Θ :=
  A (fun i => trainingPoint superPoint superBits i ω) (superSeed ω)

/-- The law of the model: `2n` points drawn independently from `D`, independent fair selection
bits, and independent learner and noise randomness. -/
def superMeasure (n : ℕ) (D : Measure E) (μR : Measure Rr) (μG : Measure Ng) :
    Measure (SuperSpace E Rr Ng n) :=
  ((Measure.pi fun _ : Bool × Fin n => D).prod
      ((Measure.pi fun _ : Fin n => fairBool).prod μR)).prod μG

instance isProbabilityMeasure_superMeasure (n : ℕ) (D : Measure E) [IsProbabilityMeasure D]
    (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG] :
    IsProbabilityMeasure (superMeasure n D μR μG) := by
  unfold superMeasure
  infer_instance

section Measurability

/-- Each supersample point is measurable. -/
theorem measurable_superPoint (b : Bool) (i : Fin n) :
    Measurable (superPoint b i : SuperSpace E Rr Ng n → E) :=
  (measurable_pi_apply (b, i)).comp (measurable_fst.comp measurable_fst)

/-- The supersample is measurable. -/
theorem measurable_superData :
    Measurable (superData : SuperSpace E Rr Ng n → Bool × Fin n → E) :=
  measurable_fst.comp measurable_fst

/-- The selection bits are measurable. -/
theorem measurable_superBits : Measurable (superBits : SuperSpace E Rr Ng n → Fin n → Bool) :=
  measurable_fst.comp (measurable_snd.comp measurable_fst)

/-- The learner's randomness is measurable. -/
theorem measurable_superSeed : Measurable (superSeed : SuperSpace E Rr Ng n → Rr) :=
  measurable_snd.comp (measurable_snd.comp measurable_fst)

/-- The noise randomness is measurable. -/
theorem measurable_superNoiseSeed : Measurable (superNoiseSeed : SuperSpace E Rr Ng n → Ng) :=
  measurable_snd

/-- The training set is measurable. -/
theorem measurable_superTraining :
    Measurable fun ω : SuperSpace E Rr Ng n => fun i => trainingPoint superPoint superBits i ω :=
  measurable_pi_lambda _ fun i =>
    measurable_trainingPoint (fun b i => measurable_superPoint b i) measurable_superBits i

/-- The learner output is measurable when the learner is. -/
theorem measurable_superLearner {A : (Fin n → E) → Rr → Θ}
    (hA : Measurable fun p : (Fin n → E) × Rr => A p.1 p.2) :
    Measurable (superLearner A : SuperSpace E Rr Ng n → Θ) :=
  hA.comp (measurable_superTraining.prodMk measurable_superSeed)

end Measurability

section Independence

variable (D : Measure E) [IsProbabilityMeasure D] (μR : Measure Rr) [IsProbabilityMeasure μR]
  (μG : Measure Ng) [IsProbabilityMeasure μG]

omit [IsProbabilityMeasure D] in
/-- The supersample of the model has the law of `2n` independent draws from `D`. -/
theorem measurePreserving_superData :
    MeasurePreserving (superData : SuperSpace E Rr Ng n → Bool × Fin n → E)
      (superMeasure n D μR μG) (Measure.pi fun _ : Bool × Fin n => D) := by
  unfold superMeasure
  exact (measurePreserving_fst (μ := Measure.pi fun _ : Bool × Fin n => D)
    (ν := (Measure.pi fun _ : Fin n => fairBool).prod μR)).comp measurePreserving_fst

/-- The selection bits of the model have the law of `n` independent fair bits. -/
theorem measurePreserving_superBits :
    MeasurePreserving (superBits : SuperSpace E Rr Ng n → Fin n → Bool) (superMeasure n D μR μG)
      (Measure.pi fun _ : Fin n => fairBool) := by
  unfold superMeasure
  exact (measurePreserving_fst (μ := Measure.pi fun _ : Fin n => fairBool) (ν := μR)).comp
    (measurePreserving_snd.comp measurePreserving_fst)

/-- Every supersample point has the data law `D`. -/
theorem superPoint_law (b : Bool) (i : Fin n) :
    (superMeasure n D μR μG).map (superPoint b i : SuperSpace E Rr Ng n → E) = D :=
  ((measurePreserving_eval (fun _ : Bool × Fin n => D) (b, i)).comp
    (measurePreserving_superData D μR μG)).map_eq

/-- **The supersample is independent and identically distributed.** The `2n` points of the model
are mutually independent. -/
theorem iIndepFun_superPoint :
    iIndepFun (fun (p : Bool × Fin n) (ω : SuperSpace E Rr Ng n) => superPoint p.1 p.2 ω)
      (superMeasure n D μR μG) := by
  have hbase : iIndepFun (fun (p : Bool × Fin n) (z : Bool × Fin n → E) => z p)
      (Measure.pi fun _ : Bool × Fin n => D) := iIndepFun_pi (X := fun _ => id) fun _ =>
        aemeasurable_id
  exact iIndepFun_comp_measurePreserving (π := superData)
    (f := fun (p : Bool × Fin n) (z : Bool × Fin n → E) => z p)
    (measurePreserving_superData D μR μG) (fun p => measurable_pi_apply p) hbase

/-- **The selection bits are mutually independent.** -/
theorem iIndepFun_superBits :
    iIndepFun (fun (i : Fin n) (ω : SuperSpace E Rr Ng n) => superBits ω i)
      (superMeasure n D μR μG) := by
  have hbase : iIndepFun (fun (i : Fin n) (u : Fin n → Bool) => u i)
      (Measure.pi fun _ : Fin n => fairBool) := iIndepFun_pi (X := fun _ => id) fun _ =>
        aemeasurable_id
  exact iIndepFun_comp_measurePreserving (π := superBits)
    (f := fun (i : Fin n) (u : Fin n → Bool) => u i)
    (measurePreserving_superBits D μR μG) (fun i => measurable_pi_apply i) hbase

/-- **Each selection bit is fair.** -/
theorem superBits_fair (i : Fin n) :
    (superMeasure n D μR μG) ((fun ω : SuperSpace E Rr Ng n => superBits ω i) ⁻¹' {true})
      = 1 / 2 := by
  have hmp := (measurePreserving_eval (fun _ : Fin n => fairBool) i).comp
    (measurePreserving_superBits D μR μG)
  have h := hmp.measure_preimage (measurableSet_singleton true).nullMeasurableSet
  exact h.trans fairBool_apply_true

/-- **The selection bits are independent of the supersample.** -/
theorem indepFun_superBits_superData :
    IndepFun (superBits : SuperSpace E Rr Ng n → Fin n → Bool) superData
      (superMeasure n D μR μG) := by
  unfold superMeasure
  have hbase : IndepFun
      (fun ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) => ωb.1)
      (fun ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) => ωb.2.1)
      ((Measure.pi fun _ : Bool × Fin n => D).prod
        ((Measure.pi fun _ : Fin n => fairBool).prod μR)) :=
    indepFun_prod measurable_id measurable_fst
  exact indepFun_comp_measurePreserving (π := Prod.fst)
    (f := fun ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) => ωb.2.1)
    (g := fun ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) => ωb.1)
    measurePreserving_fst (measurable_fst.comp measurable_snd) measurable_fst hbase.symm

/-- The training set is a measurable function of the supersample and the bits. -/
theorem measurable_baseTraining :
    Measurable fun ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) =>
      fun i => ωb.1 (ωb.2.1 i, i) :=
  measurable_pi_lambda _ fun i =>
    measurable_trainingPoint
      (Z := fun (b : Bool) (j : Fin n) (ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr)) =>
        ωb.1 (b, j))
      (U := fun ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) => ωb.2.1)
      (fun b i => (measurable_pi_apply (b, i)).comp measurable_fst)
      (measurable_fst.comp measurable_snd) i

/-- **The noise is independent of the bits, the learner output and the supersample.** The noise is
an arbitrary measurable function of its own randomness; no law is assumed for it. -/
theorem indepFun_superNoise {γ : Type*} [MeasurableSpace γ] {A : (Fin n → E) → Rr → Θ}
    (hA : Measurable fun p : (Fin n → E) × Rr => A p.1 p.2) {g : Ng → γ} (hg : Measurable g) :
    IndepFun (fun ω : SuperSpace E Rr Ng n => (superBits ω, superLearner A ω, superData ω))
      (fun ω => g (superNoiseSeed ω)) (superMeasure n D μR μG) := by
  unfold superMeasure
  have hX : Measurable fun ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) =>
      (ωb.2.1, A (fun i => ωb.1 (ωb.2.1 i, i)) ωb.2.2, ωb.1) :=
    (measurable_fst.comp measurable_snd).prodMk
      ((hA.comp (measurable_baseTraining.prodMk (measurable_snd.comp measurable_snd))).prodMk
        measurable_fst)
  exact indepFun_prod hX hg

end Independence

section Ghost

/-- The involution of the supersample index that exchanges the two candidates of every coordinate
whose selection bit is `1`. -/
def swapIndex (u : Fin n → Bool) : (Bool × Fin n) ≃ (Bool × Fin n) where
  toFun p := (if u p.2 then !p.1 else p.1, p.2)
  invFun p := (if u p.2 then !p.1 else p.1, p.2)
  left_inv := by
    rintro ⟨b, i⟩
    by_cases h : u i = true <;> simp [h]
  right_inv := by
    rintro ⟨b, i⟩
    by_cases h : u i = true <;> simp [h]

/-- The relabelling of the supersample factor by `swapIndex`. -/
def superBaseSwap (ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr)) :
    (Bool × Fin n → E) × ((Fin n → Bool) × Rr) :=
  (fun p => ωb.1 (swapIndex ωb.2.1 p), ωb.2)

/-- The relabelling of the model that moves the selected candidate of every coordinate to the
slot `0` and the ghost to the slot `1`; the selection bits and all other randomness are
untouched. -/
def superSwap (ω : SuperSpace E Rr Ng n) : SuperSpace E Rr Ng n := (superBaseSwap ω.1, ω.2)

/-- The relabelling of the supersample factor is measurable. -/
theorem measurable_superBaseSwap :
    Measurable (superBaseSwap : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) →
      (Bool × Fin n → E) × ((Fin n → Bool) × Rr)) := by
  refine Measurable.prodMk (measurable_pi_lambda _ fun p => ?_) measurable_snd
  have heq : (fun ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) => ωb.1 (swapIndex ωb.2.1 p))
      = fun ωb => if ωb.2.1 p.2 then ωb.1 (!p.1, p.2) else ωb.1 (p.1, p.2) := by
    funext ωb
    by_cases h : ωb.2.1 p.2 = true <;> simp [swapIndex, h]
  rw [heq]
  have hbit : Measurable fun ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) => ωb.2.1 p.2 :=
    (measurable_pi_apply p.2).comp (measurable_fst.comp measurable_snd)
  have hset : MeasurableSet
      {ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) | ωb.2.1 p.2 = true} :=
    hbit (measurableSet_singleton true)
  exact Measurable.ite hset ((measurable_pi_apply _).comp measurable_fst)
    ((measurable_pi_apply _).comp measurable_fst)

/-- The relabelling is measurable. -/
theorem measurable_superSwap :
    Measurable (superSwap : SuperSpace E Rr Ng n → SuperSpace E Rr Ng n) :=
  (measurable_superBaseSwap.comp measurable_fst).prodMk measurable_snd

variable (D : Measure E) [IsProbabilityMeasure D] (μR : Measure Rr) [IsProbabilityMeasure μR]
  (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The relabelling preserves the law of the supersample factor.** For every fixed value of the
selection bits it permutes the coordinates of an independent identically distributed family. -/
theorem measurePreserving_superBaseSwap :
    MeasurePreserving (superBaseSwap : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) →
        (Bool × Fin n → E) × ((Fin n → Bool) × Rr))
      ((Measure.pi fun _ : Bool × Fin n => D).prod
        ((Measure.pi fun _ : Fin n => fairBool).prod μR))
      ((Measure.pi fun _ : Bool × Fin n => D).prod
        ((Measure.pi fun _ : Fin n => fairBool).prod μR)) := by
  refine ⟨measurable_superBaseSwap, ?_⟩
  refine Measure.ext fun S hS => ?_
  rw [Measure.map_apply measurable_superBaseSwap hS,
    Measure.prod_apply_symm (measurable_superBaseSwap hS), Measure.prod_apply_symm hS]
  refine lintegral_congr fun y => ?_
  have hslice : MeasurableSet ((fun z : Bool × Fin n → E => (z, y)) ⁻¹' S) :=
    measurable_prodMk_right hS
  exact (measurePreserving_precomp_pi D (swapIndex y.1)).measure_preimage hslice.nullMeasurableSet

/-- **The relabelling preserves the law of the model.** -/
theorem measurePreserving_superSwap :
    MeasurePreserving (superSwap : SuperSpace E Rr Ng n → SuperSpace E Rr Ng n)
      (superMeasure n D μR μG) (superMeasure n D μR μG) := by
  unfold superMeasure
  exact MeasurePreserving.prod (measurePreserving_superBaseSwap D μR) (MeasurePreserving.id μG)

omit [MeasurableSpace E] [MeasurableSpace Rr] [MeasurableSpace Ng] [MeasurableSpace Θ] in
/-- After the relabelling the training set sits in the slot `0`. -/
theorem superLearner_eq_swap (A : (Fin n → E) → Rr → Θ) (ω : SuperSpace E Rr Ng n) :
    A (fun i => superPoint false i (superSwap ω)) (superSeed (superSwap ω)) = superLearner A ω := by
  have h : (fun i => superPoint false i (superSwap ω))
      = fun i => trainingPoint superPoint superBits i ω := by
    funext i
    cases hb : (ω : SuperSpace E Rr Ng n).1.2.1 i <;>
      simp [superPoint, superSwap, superBaseSwap, swapIndex, trainingPoint, superBits, hb]
  rw [superLearner, ← h]
  rfl

omit [MeasurableSpace E] [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- After the relabelling the ghost sits in the slot `1`. -/
theorem ghostPoint_eq_swap (i : Fin n) (ω : SuperSpace E Rr Ng n) :
    superPoint true i (superSwap ω) = ghostPoint superPoint superBits i ω := by
  cases hb : (ω : SuperSpace E Rr Ng n).1.2.1 i <;>
    simp [superPoint, superSwap, superBaseSwap, swapIndex, ghostPoint, superBits, hb]

/-- The two candidate slots of a coordinate are independent under the supersample law. -/
theorem indepFun_slot_zero_slot_one (i : Fin n) :
    IndepFun (fun z : Bool × Fin n → E => fun j => z (false, j))
      (fun z : Bool × Fin n → E => z (true, i)) (Measure.pi fun _ : Bool × Fin n => D) := by
  have hpi : iIndepFun (fun (p : Bool × Fin n) (z : Bool × Fin n → E) => z p)
      (Measure.pi fun _ : Bool × Fin n => D) := iIndepFun_pi (X := fun _ => id) fun _ =>
        aemeasurable_id
  have hST : Disjoint (Finset.filter (fun p : Bool × Fin n => p.1 = false) Finset.univ)
      ({(true, i)} : Finset (Bool × Fin n)) := by
    simp [Finset.disjoint_singleton_right]
  have hfin := hpi.indepFun_finset _ _ hST fun p => measurable_pi_apply p
  exact hfin.comp
    (measurable_pi_lambda
      (fun (v : Finset.filter (fun p : Bool × Fin n => p.1 = false) Finset.univ → E) (j : Fin n) =>
        v ⟨(false, j), by simp⟩)
      fun j => measurable_pi_apply _)
    (measurable_pi_apply (⟨(true, i), by simp⟩ :
      ({(true, i)} : Finset (Bool × Fin n))))

/-- **The ghost is independent of the learner output.** The learner sees the training points and
its own randomness; the ghost is the candidate that was not selected. -/
theorem indepFun_superLearner_ghostPoint {A : (Fin n → E) → Rr → Θ}
    (hA : Measurable fun p : (Fin n → E) × Rr => A p.1 p.2) (i : Fin n) :
    IndepFun (superLearner A : SuperSpace E Rr Ng n → Θ)
      (ghostPoint superPoint superBits i) (superMeasure n D μR μG) := by
  have hbase : IndepFun
      (fun ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) =>
        A (fun j => ωb.1 (false, j)) ωb.2.2)
      (fun ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) => ωb.1 (true, i))
      ((Measure.pi fun _ : Bool × Fin n => D).prod
        ((Measure.pi fun _ : Fin n => fairBool).prod μR)) := by
    have hmix := indepFun_prodMk_snd_of_indepFun (Measure.pi fun _ : Bool × Fin n => D)
      ((Measure.pi fun _ : Fin n => fairBool).prod μR)
      (measurable_pi_lambda _ fun j => measurable_pi_apply ((false, j) : Bool × Fin n))
      (measurable_pi_apply ((true, i) : Bool × Fin n)) (indepFun_slot_zero_slot_one D i)
    exact hmix.comp (hA.comp (measurable_fst.prodMk (measurable_snd.comp measurable_snd)))
      measurable_id
  have hpairbase : Measurable fun ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) =>
      ((fun j => ωb.1 (false, j)), ωb.2.2) :=
    (measurable_pi_lambda _ fun j =>
      (measurable_pi_apply ((false, j) : Bool × Fin n)).comp measurable_fst).prodMk
      (measurable_snd.comp measurable_snd)
  have hfbase : Measurable fun ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) =>
      A (fun j => ωb.1 (false, j)) ωb.2.2 := hA.comp hpairbase
  have hgbase : Measurable fun ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) =>
      ωb.1 (true, i) := (measurable_pi_apply ((true, i) : Bool × Fin n)).comp measurable_fst
  have hΩ : IndepFun
      (fun ω : SuperSpace E Rr Ng n => A (fun j => superPoint false j ω) (superSeed ω))
      (fun ω : SuperSpace E Rr Ng n => superPoint true i ω) (superMeasure n D μR μG) := by
    unfold superMeasure
    exact indepFun_comp_measurePreserving (π := Prod.fst)
      (f := fun ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) =>
        A (fun j => ωb.1 (false, j)) ωb.2.2)
      (g := fun ωb : (Bool × Fin n → E) × ((Fin n → Bool) × Rr) => ωb.1 (true, i))
      measurePreserving_fst hfbase hgbase hbase
  have hfull : Measurable fun ω : SuperSpace E Rr Ng n =>
      A (fun j => superPoint false j ω) (superSeed ω) :=
    hA.comp ((measurable_pi_lambda _ fun j => measurable_superPoint false j).prodMk
      measurable_superSeed)
  have hswap := indepFun_comp_measurePreserving (π := superSwap)
    (f := fun ω : SuperSpace E Rr Ng n => A (fun j => superPoint false j ω) (superSeed ω))
    (g := fun ω : SuperSpace E Rr Ng n => superPoint true i ω)
    (measurePreserving_superSwap (n := n) D μR μG) hfull
    (measurable_superPoint true i) hΩ
  have e1 : (fun ω : SuperSpace E Rr Ng n =>
      A (fun j => superPoint false j (superSwap ω)) (superSeed (superSwap ω)))
      = superLearner A := funext fun ω => superLearner_eq_swap A ω
  have e2 : (fun ω : SuperSpace E Rr Ng n => superPoint true i (superSwap ω))
      = ghostPoint superPoint superBits i := funext fun ω => ghostPoint_eq_swap i ω
  rwa [e1, e2] at hswap

/-- **The ghost has the data law `D`.** -/
theorem ghostPoint_law (i : Fin n) :
    (superMeasure n D μR μG).map (ghostPoint superPoint superBits i
      : SuperSpace E Rr Ng n → E) = D := by
  have hswap := measurePreserving_superSwap (n := n) D μR μG
  have e2 : (fun ω : SuperSpace E Rr Ng n => superPoint true i (superSwap ω))
      = ghostPoint superPoint superBits i := funext fun ω => ghostPoint_eq_swap i ω
  calc (superMeasure n D μR μG).map (ghostPoint superPoint superBits i)
      = (superMeasure n D μR μG).map (superPoint true i ∘ superSwap) := by rw [← e2]; rfl
    _ = ((superMeasure n D μR μG).map superSwap).map (superPoint true i) :=
        (Measure.map_map (measurable_superPoint true i) measurable_superSwap).symm
    _ = (superMeasure n D μR μG).map (superPoint true i) := by rw [hswap.map_eq]
    _ = D := superPoint_law D μR μG true i

end Ghost

end Model

section Directions

variable {E Rr Ng Θ : Type*} [MeasurableSpace E] [StandardBorelSpace E] [Nonempty E]
  [MeasurableSpace Rr] [MeasurableSpace Ng] [MeasurableSpace Θ] [StandardBorelSpace Θ]
  [Nonempty Θ] {n : ℕ} {A : (Fin n → E) → Rr → Θ}

variable (D : Measure E) [IsProbabilityMeasure D] (μR : Measure Rr) [IsProbabilityMeasure μR]
  (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The chain of Lemma H.1 in the supersample model, for the individual information.** The
individual information of a noisy release
`r (θ̂, Z̃) + τ G` is at most the conditional information `I(θ̂; U | Z̃)` of the model, with the
independence and fairness of the selection bits, their independence of the supersample and the
independence of the noise all derived from the construction; the noise is an arbitrary measurable
function of its own independent randomness and `τ` is an arbitrary real. -/
theorem releaseInfoI_le_model_information_supersample (τ : ℝ)
    (hA : Measurable fun p : (Fin n → E) × Rr => A p.1 p.2) {g : Ng → (Fin n → ℝ)}
    (hg : Measurable g) {r : Θ × (Bool × Fin n → E) → (Fin n → ℝ)} (hr : Measurable r) :
    releaseInfoI (superMeasure n D μR μG)
        (fun ω => r (superLearner A ω, superData ω) + τ • g (superNoiseSeed ω)) superBits
      ≤ condMutualInfo (superMeasure n D μR μG) superBits (superLearner A) superData :=
  releaseInfoI_le_model_information (superMeasure n D μR μG) τ (measurable_superLearner hA)
    measurable_superData measurable_superBits (hg.comp measurable_superNoiseSeed) hr
    (iIndepFun_superBits D μR μG) (fun i => superBits_fair D μR μG i)
    (indepFun_superBits_superData D μR μG) (indepFun_superNoise D μR μG hA hg)

end Directions

section Packaged

variable {E Rr Ng Θ : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [MeasurableSpace E]
  [OpensMeasurableSpace E] [SecondCountableTopology E] [MeasurableSpace Rr] [MeasurableSpace Ng]
  [MeasurableSpace Θ] {n : ℕ} {φ : ℝ → ℝ} {χ : ℝ → Θ → ℝ} {lam : ℝ} {ρ : Θ → E}
  {A : (Fin n → E) → Rr → Θ}

variable (D : Measure E) [IsProbabilityMeasure D] (μR : Measure Rr) [IsProbabilityMeasure μR]
  (μG : Measure Ng) [IsProbabilityMeasure μG]

omit [InnerProductSpace ℝ E] [SecondCountableTopology E] in
/-- Every supersample point of the model lies almost surely in the unit ball as soon as the data
law does. -/
theorem superPoint_norm_le_one (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) :
    ∀ᵐ ω ∂(superMeasure n D μR μG), ∀ (b : Bool) (j : Fin n),
      ‖superPoint b j (ω : SuperSpace E Rr Ng n)‖ ≤ 1 := by
  have hset : MeasurableSet {z : E | ‖z‖ ≤ 1} := measurableSet_le measurable_norm measurable_const
  rw [ae_all_iff]
  intro b
  rw [ae_all_iff]
  intro j
  have hmap : ∀ᵐ z ∂((superMeasure n D μR μG).map (superPoint b j)), ‖z‖ ≤ 1 := by
    rw [superPoint_law D μR μG b j]
    exact hD
  exact (ae_map_iff (measurable_superPoint b j).aemeasurable hset).mp hmap

/-- **Fresh-point soundness transfers to the ghost in the supersample model.** The ghost is
independent of the learner output and has the data law, so the tracer accepts it exactly as often
as it accepts any fresh point `W'` that is independent of the learner output and has the data
law. -/
theorem measureReal_accept_ghost_le (hA : Measurable fun p : (Fin n → E) × Rr => A p.1 p.2)
    {ξ : ℝ} {W : SuperSpace E Rr Ng n → E}
    (hχmeas : Measurable fun p : ℝ × Θ => χ p.1 p.2) (hρmeas : Measurable ρ)
    (hWmeas : Measurable W) (hWindep : IndepFun (superLearner A) W (superMeasure n D μR μG))
    (hWlaw : (superMeasure n D μR μG).map W = D)
    (hfresh : (superMeasure n D μR μG).real
      {ω | scoreTracer χ lam ρ (superLearner A ω) (W ω) = true} ≤ ξ) (i : Fin n) :
    (superMeasure n D μR μG).real {ω | scoreTracer χ lam ρ (superLearner A ω)
      (ghostPoint superPoint superBits i ω) = true} ≤ ξ :=
  measureReal_accept_le_of_fresh_point (superMeasure n D μR μG) hχmeas hρmeas
    (measurable_superLearner hA)
    (measurable_ghostPoint (fun b j => measurable_superPoint b j) measurable_superBits i)
    hWmeas (indepFun_superLearner_ghostPoint D μR μG hA i) hWindep
    (ghostPoint_law D μR μG i) hWlaw hfresh

/-- **Lemma H.2 in the supersample model.** With the supersample, the selection bits and the
learner's randomness drawn independently, the ghost hypothesis of
`zero_noise_information_transfer` is not needed: fresh-point soundness for one fresh point
`W` (independent of the learner output and with the data law) gives
`∑_i I(X_i; U_i) ≥ n J (2 (m/n - ξ) - 1)` in bits once `m/n - ξ > 1/2`, and the independence and
fairness of the selection bits are derived, not assumed. The data are assumed to lie in the unit
ball almost surely, the link `φ` strictly decreasing and the score `χ (·; θ)` strictly increasing
on `[-1, 1]`, and `‖ρ θ‖ ≤ 1`; `m` is the expected training recall. -/
theorem zero_noise_information_transfer_supersample {m ξ : ℝ} {W : SuperSpace E Rr Ng n → E}
    (hn : 0 < n) (hφ : StrictAntiOn φ (Set.Icc (-1 : ℝ) 1))
    (hχ : ∀ θ : Θ, StrictMonoOn (fun t => χ t θ) (Set.Icc (-1 : ℝ) 1))
    (hρ : ∀ θ : Θ, ‖ρ θ‖ ≤ 1) (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (hφmeas : Measurable φ)
    (hχmeas : Measurable fun p : ℝ × Θ => χ p.1 p.2) (hρmeas : Measurable ρ)
    (hA : Measurable fun p : (Fin n → E) × Rr => A p.1 p.2) (hWmeas : Measurable W)
    (hWindep : IndepFun (superLearner A) W (superMeasure n D μR μG))
    (hWlaw : (superMeasure n D μR μG).map W = D)
    (hfresh : (superMeasure n D μR μG).real
      {ω | scoreTracer χ lam ρ (superLearner A ω) (W ω) = true} ≤ ξ)
    (hrecall : m ≤ ∫ ω, ∑ i : Fin n,
      (if scoreTracer χ lam ρ (superLearner A ω)
        (trainingPoint superPoint superBits i ω) then (1 : ℝ) else 0)
      ∂(superMeasure n D μR μG))
    (hhalf : 1 / 2 < m / n - ξ) :
    (n : ℝ) * fanoJ (2 * (m / n - ξ) - 1)
      ≤ ∑ i : Fin n, mutualInfo (superMeasure n D μR μG)
          (nativeRelease φ ρ (superLearner A) superPoint i) (fun ω => superBits ω i) :=
  zero_noise_information_transfer (lam := lam) (superMeasure n D μR μG) hn hφ hχ hρ
    (superPoint_norm_le_one D μR μG hD) hφmeas hχmeas hρmeas (measurable_superLearner hA)
    (fun b j => measurable_superPoint b j) measurable_superBits
    (fun i => superBits_fair D μR μG i)
    (fun i => measureReal_accept_ghost_le D μR μG hA hχmeas hρmeas hWmeas hWindep hWlaw hfresh i)
    hrecall hhalf

end Packaged

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SwapBudget.lean <==
import LossOnlyTraceability.WeightedQuarticObjective
import Mathlib.Analysis.Calculus.MeanValue
import Mathlib.Analysis.Calculus.Gradient.Basic

/-! The budgets `M₀`, `V₀` of the information bracket for quartic logistic ERM on a fixed
supersample, and the objects its proof manipulates.  For a
fixed supersample `Z_{0,i}, Z_{1,i}` in `EuclideanSpace ℝ (Fin d)` the module defines
`A₊ = 1/(1 + e^{−R₊})`, `A₋ = 1/(1 + e^{R₊})`, `B = A₊ + R₊/4`, `D₂ = ∑ i ‖δ_i‖²`,
`M₀ = A₋² D₂/(2 n Q)` and `V₀ = B⁴ c² D₂/(4 n² R₋⁴)` (with `Q`, `c`, `R₊`, `R₋` from
`WeightedQuarticObjective`), the loss difference `h_i(θ) = φ(⟪θ, Z_{1,i}⟫) − φ(⟪θ, Z_{0,i}⟫)` with
its gradient, the minimizer `θ_w` of the weighted objective, the 0/1 mask weights, and the
loss-difference vector `X(u)_i = h_i(θ_u)`.  It proves the gradient bounds `A₋ ‖δ_i‖ ≤ ‖∇h_i(θ)‖` (unit
data) and `‖∇h_i(θ)‖ ≤ B ‖δ_i‖` for `‖θ‖ ≤ R₊`, the identity
`‖a₁ Z₁ − a₀ Z₀‖² = (a₁ − a₀)² + a₁ a₀ ‖δ‖²` for unit vectors, and how the objective and its
gradient change when one weight moves. -/

noncomputable section

namespace LossOnlyTraceability

open scoped InnerProductSpace BigOperators ENNReal

section SwapScalar

/-- The logistic slope is `1/4`-Lipschitz: `|φ'(a) − φ'(b)| ≤ |a − b|/4`. -/
theorem abs_logisticSlope_sub_le_quarter (a b : ℝ) :
    |logisticSlope a - logisticSlope b| ≤ |a - b| / 4 := by
  have h := Convex.norm_image_sub_le_of_norm_hasDerivWithin_le
    (f := logisticSlope) (f' := logisticCurvature)
    (fun t _ => (hasDerivAt_logisticSlope t).hasDerivWithinAt)
    (fun t _ => show ‖logisticCurvature t‖ ≤ (1 / 4 : ℝ) by
      rw [Real.norm_eq_abs, abs_of_nonneg (logisticCurvature_nonneg t)]
      exact logisticCurvature_le_quarter t)
    (convex_univ : Convex ℝ (Set.univ : Set ℝ)) (Set.mem_univ b) (Set.mem_univ a)
  simp only [Real.norm_eq_abs] at h
  linarith

/-- For `t ≥ −R`, `|φ'(t)| ≤ 1/(1 + e^{−R})`. -/
theorem abs_logisticSlope_le_of_neg_le {R t : ℝ} (ht : -R ≤ t) :
    |logisticSlope t| ≤ 1 / (1 + Real.exp (-R)) := by
  have hp : 0 ≤ (1 + Real.exp t)⁻¹ := by positivity
  simp only [logisticSlope, abs_neg, abs_of_nonneg hp, one_div]
  exact inv_anti₀ (by positivity) (add_le_add le_rfl (Real.exp_le_exp.mpr ht))

/-- For `t ≤ R`, `1/(1 + e^{R}) ≤ −φ'(t)`. -/
theorem le_neg_logisticSlope_of_le {R t : ℝ} (ht : t ≤ R) :
    1 / (1 + Real.exp R) ≤ -logisticSlope t := by
  simp only [logisticSlope, neg_neg, one_div]
  exact inv_anti₀ (by positivity) (add_le_add le_rfl (Real.exp_le_exp.mpr ht))

/-- `|φ'(t)| ≤ 1`. -/
theorem abs_logisticSlope_le_one_swap (t : ℝ) : |logisticSlope t| ≤ 1 := by
  have hp : 0 ≤ (1 + Real.exp t)⁻¹ := by positivity
  simp only [logisticSlope, abs_neg, abs_of_nonneg hp]
  exact inv_le_one_of_one_le₀ (by linarith [Real.exp_pos t])

/-- `φ'(t) < 0`. -/
theorem logisticSlope_neg (t : ℝ) : logisticSlope t < 0 := by
  simp only [logisticSlope, neg_lt_zero]
  positivity

end SwapScalar

section SwapBudget

variable {d n : ℕ}

local notation "Eucl" => EuclideanSpace ℝ (Fin d)

/-- `A₊ = 1/(1 + e^{−R₊})`. -/
def swapAPlus (Z0 Z1 : Fin n → Eucl) : ℝ := 1 / (1 + Real.exp (-swapUpperRadius Z0 Z1))

/-- `A₋ = 1/(1 + e^{R₊})`. -/
def swapAMinus (Z0 Z1 : Fin n → Eucl) : ℝ := 1 / (1 + Real.exp (swapUpperRadius Z0 Z1))

/-- `B = A₊ + R₊/4`. -/
def swapSlopeBudget (Z0 Z1 : Fin n → Eucl) : ℝ := swapAPlus Z0 Z1 + swapUpperRadius Z0 Z1 / 4

/-- `D₂ = ‖C‖_F² = ∑ i ‖δ_i‖²` with `δ_i = Z_{1,i} − Z_{0,i}`. -/
def swapFrobeniusSq (Z0 Z1 : Fin n → Eucl) : ℝ := ∑ i, ‖Z1 i - Z0 i‖ ^ 2

/-- The moment budget `M₀ = A₋² D₂ / (2 n Q)`. -/
def swapMomentBudget (Z0 Z1 : Fin n → Eucl) : ℝ :=
  swapAMinus Z0 Z1 ^ 2 * swapFrobeniusSq Z0 Z1 / (2 * n * swapCurvatureBound Z0 Z1)

/-- The variance budget `V₀ = B⁴ c² D₂ / (4 n² R₋⁴)`. -/
def swapVarianceBudget (Z0 Z1 : Fin n → Eucl) : ℝ :=
  swapSlopeBudget Z0 Z1 ^ 4 * swapDiffNorm Z0 Z1 ^ 2 * swapFrobeniusSq Z0 Z1
    / (4 * n ^ 2 * swapLowerRadius Z0 Z1 ^ 4)

/-- The loss difference `h_i(θ) = φ(⟪θ, Z_{1,i}⟫) − φ(⟪θ, Z_{0,i}⟫)`. -/
def swapLossDiff (Z0 Z1 : Fin n → Eucl) (i : Fin n) (θ : Eucl) : ℝ :=
  logisticLoss ⟪θ, Z1 i⟫_ℝ - logisticLoss ⟪θ, Z0 i⟫_ℝ

/-- The gradient `∇h_i(θ) = φ'(⟪θ, Z_{1,i}⟫) Z_{1,i} − φ'(⟪θ, Z_{0,i}⟫) Z_{0,i}`. -/
def swapLossDiffGrad (Z0 Z1 : Fin n → Eucl) (i : Fin n) (θ : Eucl) : Eucl :=
  logisticSlope ⟪θ, Z1 i⟫_ℝ • Z1 i - logisticSlope ⟪θ, Z0 i⟫_ℝ • Z0 i

/-- The 0/1 weights `w_i = U_i` of a mask. -/
def maskWeights (u : Fin n → Bool) : Fin n → ℝ := fun i => if u i then 1 else 0

/-- The minimizer `θ_w` of the weighted objective `F_w` (a chosen global minimizer, and `0` if none
exists, which does not happen for `w ∈ [0,1]^n`). -/
def swapMinimizer (Z0 Z1 : Fin n → Eucl) (w : Fin n → ℝ) : Eucl :=
  haveI := Classical.propDecidable
    (∃ θ : Eucl, ∀ x, weightedQuarticObjective Z0 Z1 w θ ≤ weightedQuarticObjective Z0 Z1 w x)
  if h : ∃ θ : Eucl, ∀ x, weightedQuarticObjective Z0 Z1 w θ ≤ weightedQuarticObjective Z0 Z1 w x
  then h.choose else 0

/-- The loss-difference vector `X(u)_i = φ(⟪θ_u, Z_{1,i}⟫) − φ(⟪θ_u, Z_{0,i}⟫)` of the quartic
logistic ERM trained on the mask `u`. -/
def swapRelease (Z0 Z1 : Fin n → Eucl) (u : Fin n → Bool) : Fin n → ℝ :=
  fun i => swapLossDiff Z0 Z1 i (swapMinimizer Z0 Z1 (maskWeights u))

/-- For weights in `[0,1]`, `θ_w` is a global minimizer of `F_w`. -/
theorem swapMinimizer_isMin (Z0 Z1 : Fin n → Eucl) {w : Fin n → ℝ} (hw0 : ∀ i, 0 ≤ w i)
    (hw1 : ∀ i, w i ≤ 1) (x : Eucl) :
    weightedQuarticObjective Z0 Z1 w (swapMinimizer Z0 Z1 w)
      ≤ weightedQuarticObjective Z0 Z1 w x := by
  have h := (weightedQuarticObjective_existsUnique_minimizer Z0 Z1 hw0 hw1).exists
  rw [swapMinimizer, dif_pos h]
  exact h.choose_spec x

/-- For weights in `[0,1]`, every global minimizer of `F_w` equals `θ_w`. -/
theorem swapMinimizer_eq_of_isMin (Z0 Z1 : Fin n → Eucl) {w : Fin n → ℝ} (hw0 : ∀ i, 0 ≤ w i)
    (hw1 : ∀ i, w i ≤ 1) {θ : Eucl}
    (hθ : ∀ x, weightedQuarticObjective Z0 Z1 w θ ≤ weightedQuarticObjective Z0 Z1 w x) :
    swapMinimizer Z0 Z1 w = θ :=
  (weightedQuarticObjective_existsUnique_minimizer Z0 Z1 hw0 hw1).unique
    (swapMinimizer_isMin Z0 Z1 hw0 hw1) hθ

/-- Mask weights are nonnegative. -/
theorem maskWeights_nonneg (u : Fin n → Bool) (i : Fin n) : 0 ≤ maskWeights u i := by
  unfold maskWeights; split_ifs <;> norm_num

/-- Mask weights are at most one. -/
theorem maskWeights_le_one (u : Fin n → Bool) (i : Fin n) : maskWeights u i ≤ 1 := by
  unfold maskWeights; split_ifs <;> norm_num

/-- Updating one weight inside `[0,1]` keeps all weights in `[0,1]` (lower bound). -/
theorem update_weights_nonneg {w : Fin n → ℝ} (hw0 : ∀ i, 0 ≤ w i) (i : Fin n) {v : ℝ}
    (hv : 0 ≤ v) (j : Fin n) : 0 ≤ Function.update w i v j := by
  by_cases h : j = i
  · subst h; simpa using hv
  · rw [Function.update_of_ne h]; exact hw0 j

/-- Updating one weight inside `[0,1]` keeps all weights in `[0,1]` (upper bound). -/
theorem update_weights_le_one {w : Fin n → ℝ} (hw1 : ∀ i, w i ≤ 1) (i : Fin n) {v : ℝ}
    (hv : v ≤ 1) (j : Fin n) : Function.update w i v j ≤ 1 := by
  by_cases h : j = i
  · subst h; simpa using hv
  · rw [Function.update_of_ne h]; exact hw1 j

/-- The loss difference has Fréchet derivative `v ↦ ⟪∇h_i(θ), v⟫`. -/
theorem hasFDerivAt_swapLossDiff (Z0 Z1 : Fin n → Eucl) (i : Fin n) (θ : Eucl) :
    HasFDerivAt (swapLossDiff Z0 Z1 i) (innerSL ℝ (swapLossDiffGrad Z0 Z1 i θ)) θ := by
  have h := (hasFDerivAt_logisticMargin θ (Z1 i)).sub (hasFDerivAt_logisticMargin θ (Z0 i))
  have e : innerSL ℝ (swapLossDiffGrad Z0 Z1 i θ)
      = logisticSlope ⟪θ, Z1 i⟫_ℝ • innerSL ℝ (Z1 i)
        - logisticSlope ⟪θ, Z0 i⟫_ℝ • innerSL ℝ (Z0 i) := by
    ext v
    simp [swapLossDiffGrad]
  rw [e]
  exact h

/-- **One weight moves.**  `F_{w[i ↦ v]}(x) = F_w(x) + ((v − w_i)/n) h_i(x)`. -/
theorem weightedQuarticObjective_update (Z0 Z1 : Fin n → Eucl) (w : Fin n → ℝ) (i : Fin n)
    (v : ℝ) (x : Eucl) :
    weightedQuarticObjective Z0 Z1 (Function.update w i v) x
      = weightedQuarticObjective Z0 Z1 w x + (v - w i) / n * swapLossDiff Z0 Z1 i x := by
  have hterm : ∀ j, (1 - Function.update w i v j) * logisticLoss ⟪x, Z0 j⟫_ℝ
      + Function.update w i v j * logisticLoss ⟪x, Z1 j⟫_ℝ
      = ((1 - w j) * logisticLoss ⟪x, Z0 j⟫_ℝ + w j * logisticLoss ⟪x, Z1 j⟫_ℝ)
        + if j = i then (v - w i) * swapLossDiff Z0 Z1 i x else 0 := by
    intro j
    by_cases h : j = i
    · subst h; simp [swapLossDiff]; ring
    · simp [h]
  simp only [weightedQuarticObjective, hterm, Finset.sum_add_distrib, Finset.sum_ite_eq',
    Finset.mem_univ, if_true]
  ring

/-- The gradient of the weighted objective at `x` is `quarticLogisticGradient` with the swap
weights. -/
theorem hasGradientAt_weightedQuarticObjective (Z0 Z1 : Fin n → Eucl) (w : Fin n → ℝ) (x : Eucl) :
    HasGradientAt (weightedQuarticObjective Z0 Z1 w)
      (quarticLogisticGradient (swapWeights w) (swapPoints Z0 Z1) x) x := by
  have hfun : weightedQuarticObjective Z0 Z1 w
      = quarticLogisticObjective (swapWeights w) (swapPoints Z0 Z1) :=
    funext fun θ => weightedQuarticObjective_eq Z0 Z1 w θ
  rw [hfun]
  exact hasGradientAt_quarticLogisticObjective _ _ x

/-- **The gradient when one weight moves.**
`∇F_{w[i ↦ v]}(x) = ∇F_w(x) + ((v − w_i)/n) ∇h_i(x)`. -/
theorem quarticLogisticGradient_update (Z0 Z1 : Fin n → Eucl) (w : Fin n → ℝ) (i : Fin n)
    (v : ℝ) (x : Eucl) :
    quarticLogisticGradient (swapWeights (Function.update w i v)) (swapPoints Z0 Z1) x
      = quarticLogisticGradient (swapWeights w) (swapPoints Z0 Z1) x
        + ((v - w i) / n) • swapLossDiffGrad Z0 Z1 i x := by
  have h1 := hasGradientAt_weightedQuarticObjective Z0 Z1 (Function.update w i v) x
  have hfun : weightedQuarticObjective Z0 Z1 (Function.update w i v)
      = fun y => weightedQuarticObjective Z0 Z1 w y + (v - w i) / n * swapLossDiff Z0 Z1 i y :=
    funext fun y => weightedQuarticObjective_update Z0 Z1 w i v y
  rw [hfun] at h1
  have h2 : HasGradientAt
      (fun y => weightedQuarticObjective Z0 Z1 w y + (v - w i) / n * swapLossDiff Z0 Z1 i y)
      (quarticLogisticGradient (swapWeights w) (swapPoints Z0 Z1) x
        + ((v - w i) / n) • swapLossDiffGrad Z0 Z1 i x) x := by
    rw [hasGradientAt_iff_hasFDerivAt]
    have hF := (hasGradientAt_weightedQuarticObjective Z0 Z1 w x).hasFDerivAt
    have hh := (hasFDerivAt_swapLossDiff Z0 Z1 i x).const_mul ((v - w i) / n)
    have e : InnerProductSpace.toDual ℝ Eucl
        (quarticLogisticGradient (swapWeights w) (swapPoints Z0 Z1) x
          + ((v - w i) / n) • swapLossDiffGrad Z0 Z1 i x)
        = InnerProductSpace.toDual ℝ Eucl
            (quarticLogisticGradient (swapWeights w) (swapPoints Z0 Z1) x)
          + ((v - w i) / n) • innerSL ℝ (swapLossDiffGrad Z0 Z1 i x) := by
      ext y
      simp [InnerProductSpace.toDual_apply_apply]
    rw [e]
    exact hF.add hh
  exact h1.unique h2

/-- **The identity for unit vectors.**  If `‖Z₀‖ = ‖Z₁‖ = 1`, then
`‖a₁ Z₁ − a₀ Z₀‖² = (a₁ − a₀)² + a₁ a₀ ‖Z₁ − Z₀‖²`. -/
theorem norm_sub_smul_unit_sq {Z0 Z1 : Eucl} (h0 : ‖Z0‖ = 1) (h1 : ‖Z1‖ = 1) (a0 a1 : ℝ) :
    ‖a1 • Z1 - a0 • Z0‖ ^ 2 = (a1 - a0) ^ 2 + a1 * a0 * ‖Z1 - Z0‖ ^ 2 := by
  rw [norm_sub_sq_real, norm_sub_sq_real, norm_smul, norm_smul, real_inner_smul_left,
    real_inner_smul_right, h0, h1, Real.norm_eq_abs, Real.norm_eq_abs]
  have e0 : |a0| ^ 2 = a0 ^ 2 := sq_abs a0
  have e1 : |a1| ^ 2 = a1 ^ 2 := sq_abs a1
  nlinarith [e0, e1]

/-- **Lower gradient bound.**  For unit data and `‖θ‖ ≤ R₊`, `A₋² ‖δ_i‖² ≤ ‖∇h_i(θ)‖²`. -/
theorem swapLossDiffGrad_sq_lower (Z0 Z1 : Fin n → Eucl) (i : Fin n) (h0 : ‖Z0 i‖ = 1)
    (h1 : ‖Z1 i‖ = 1) {θ : Eucl} (hθ : ‖θ‖ ≤ swapUpperRadius Z0 Z1) :
    swapAMinus Z0 Z1 ^ 2 * ‖Z1 i - Z0 i‖ ^ 2 ≤ ‖swapLossDiffGrad Z0 Z1 i θ‖ ^ 2 := by
  have hle : ∀ z : Eucl, ‖z‖ = 1 → ⟪θ, z⟫_ℝ ≤ swapUpperRadius Z0 Z1 := fun z hz => by
    have := real_inner_le_norm θ z
    rw [hz, mul_one] at this
    linarith
  have ha1 := le_neg_logisticSlope_of_le (hle (Z1 i) h1)
  have ha0 := le_neg_logisticSlope_of_le (hle (Z0 i) h0)
  have hA0 : 0 ≤ swapAMinus Z0 Z1 := by unfold swapAMinus; positivity
  have hid := norm_sub_smul_unit_sq h0 h1 (-logisticSlope ⟪θ, Z0 i⟫_ℝ) (-logisticSlope ⟪θ, Z1 i⟫_ℝ)
  have hneg : (-logisticSlope ⟪θ, Z1 i⟫_ℝ) • Z1 i - (-logisticSlope ⟪θ, Z0 i⟫_ℝ) • Z0 i
      = -swapLossDiffGrad Z0 Z1 i θ := by
    simp only [swapLossDiffGrad, neg_smul]; abel
  rw [hneg, norm_neg] at hid
  rw [hid]
  have hprod : swapAMinus Z0 Z1 ^ 2
      ≤ (-logisticSlope ⟪θ, Z1 i⟫_ℝ) * (-logisticSlope ⟪θ, Z0 i⟫_ℝ) := by
    rw [sq]; exact mul_le_mul ha1 ha0 hA0 (hA0.trans ha1)
  nlinarith [sq_nonneg (-logisticSlope ⟪θ, Z1 i⟫_ℝ - -logisticSlope ⟪θ, Z0 i⟫_ℝ),
    sq_nonneg ‖Z1 i - Z0 i‖]

/-- **Upper gradient bound.**  For data in the unit ball and `‖θ‖ ≤ R₊`,
`‖∇h_i(θ)‖ ≤ B ‖δ_i‖`. -/
theorem norm_swapLossDiffGrad_le (Z0 Z1 : Fin n → Eucl) (i : Fin n) (h0 : ‖Z0 i‖ ≤ 1)
    (h1 : ‖Z1 i‖ ≤ 1) {θ : Eucl} (hθ : ‖θ‖ ≤ swapUpperRadius Z0 Z1) :
    ‖swapLossDiffGrad Z0 Z1 i θ‖ ≤ swapSlopeBudget Z0 Z1 * ‖Z1 i - Z0 i‖ := by
  set s1 := logisticSlope ⟪θ, Z1 i⟫_ℝ with hs1def
  set s0 := logisticSlope ⟪θ, Z0 i⟫_ℝ with hs0def
  have hdec : swapLossDiffGrad Z0 Z1 i θ = s1 • (Z1 i - Z0 i) + (s1 - s0) • Z0 i := by
    simp only [swapLossDiffGrad, s1, s0, smul_sub, sub_smul]; abel
  have hR : 0 ≤ swapUpperRadius Z0 Z1 := (norm_nonneg θ).trans hθ
  have hs1 : |s1| ≤ swapAPlus Z0 Z1 := by
    refine abs_logisticSlope_le_of_neg_le ?_
    have h := abs_real_inner_le_norm θ (Z1 i)
    have h2 : ‖θ‖ * ‖Z1 i‖ ≤ swapUpperRadius Z0 Z1 := by
      nlinarith [norm_nonneg θ, norm_nonneg (Z1 i)]
    have := neg_abs_le ⟪θ, Z1 i⟫_ℝ
    linarith
  have hs10 : |s1 - s0| ≤ swapUpperRadius Z0 Z1 * ‖Z1 i - Z0 i‖ / 4 := by
    refine (abs_logisticSlope_sub_le_quarter _ _).trans ?_
    rw [← inner_sub_right]
    have h := abs_real_inner_le_norm θ (Z1 i - Z0 i)
    have h2 : ‖θ‖ * ‖Z1 i - Z0 i‖ ≤ swapUpperRadius Z0 Z1 * ‖Z1 i - Z0 i‖ :=
      mul_le_mul_of_nonneg_right hθ (norm_nonneg _)
    linarith
  rw [hdec]
  calc ‖s1 • (Z1 i - Z0 i) + (s1 - s0) • Z0 i‖
      ≤ ‖s1 • (Z1 i - Z0 i)‖ + ‖(s1 - s0) • Z0 i‖ := norm_add_le _ _
    _ = |s1| * ‖Z1 i - Z0 i‖ + |s1 - s0| * ‖Z0 i‖ := by
        rw [norm_smul, norm_smul, Real.norm_eq_abs, Real.norm_eq_abs]
    _ ≤ swapAPlus Z0 Z1 * ‖Z1 i - Z0 i‖ + swapUpperRadius Z0 Z1 * ‖Z1 i - Z0 i‖ / 4 * 1 := by
        gcongr
    _ = swapSlopeBudget Z0 Z1 * ‖Z1 i - Z0 i‖ := by unfold swapSlopeBudget; ring

/-- `‖∇h_i(θ)‖ ≤ 2` for data in the unit ball. -/
theorem norm_swapLossDiffGrad_le_two (Z0 Z1 : Fin n → Eucl) (i : Fin n) (h0 : ‖Z0 i‖ ≤ 1)
    (h1 : ‖Z1 i‖ ≤ 1) (θ : Eucl) : ‖swapLossDiffGrad Z0 Z1 i θ‖ ≤ 2 := by
  unfold swapLossDiffGrad
  calc ‖logisticSlope ⟪θ, Z1 i⟫_ℝ • Z1 i - logisticSlope ⟪θ, Z0 i⟫_ℝ • Z0 i‖
      ≤ ‖logisticSlope ⟪θ, Z1 i⟫_ℝ • Z1 i‖ + ‖logisticSlope ⟪θ, Z0 i⟫_ℝ • Z0 i‖ := norm_sub_le _ _
    _ = |logisticSlope ⟪θ, Z1 i⟫_ℝ| * ‖Z1 i‖ + |logisticSlope ⟪θ, Z0 i⟫_ℝ| * ‖Z0 i‖ := by
        rw [norm_smul, norm_smul, Real.norm_eq_abs, Real.norm_eq_abs]
    _ ≤ 1 * 1 + 1 * 1 := by
        gcongr
        · exact abs_logisticSlope_le_one_swap _
        · exact abs_logisticSlope_le_one_swap _
    _ = 2 := by norm_num

end SwapBudget

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SwapInformation.lean <==
import LossOnlyTraceability.TransferTheorem

/-! The two-sided information bracket on a fixed supersample, applied to quartic logistic ERM with
the budgets `M₀`, `V₀` of `SwapBudget`.  The release is a deterministic function `X = x ∘ U` of independent fair selection bits `U`, and the
noise `G ∼ N(0, I_n)` is independent of `U`.  From the signed-moment budget
`M₀ ≤ E_U ∑ i σ_i X_i` and the variance budget `E_U ‖X − E_U X‖² ≤ V₀` the module proves, in bits,
`M₀² ≤ 2 ln 2 (V₀ + n τ²) I(X + τ G; U)`, its quotient form, the upper endpoint
`I(X + τ G; U) ≤ min{n, (n / (2 ln 2)) ln(1 + V₀/(n τ²))}` for `τ ≠ 0`, the `n`-bit cap for every
`τ` (in particular at `τ = 0`), and the degenerate case of a constant release, where the
information, the signed moment, the variance and the upper endpoint at `V₀ = 0` all vanish.  The
fixed supersample is modelled by the deterministic map `x`; conditioning on it is therefore
implicit, and the information conditional on the supersample is the plain information
`I(X + τ G; U)`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section SwapHelpers

variable {Ω : Type*} [MeasurableSpace Ω]

/-- The sign `1 - 2V` of a measurable fair bit has mean zero. -/
theorem integral_signOfBit_eq_zero_of_fair (P : Measure Ω) [IsProbabilityMeasure P] {V : Ω → Bool}
    (hV : Measurable V) (hfair : P (V ⁻¹' {true}) = 1 / 2) :
    ∫ ω, signOfBit V ω ∂P = 0 := by
  have hs : MeasurableSet (V ⁻¹' {true}) := hV (measurableSet_singleton true)
  have h : ∀ ω, signOfBit V ω = 1 - 2 * (V ⁻¹' {true}).indicator (fun _ => (1 : ℝ)) ω := by
    intro ω
    by_cases hω : V ω = true <;> simp [signOfBit, hω, Set.indicator]; norm_num
  simp_rw [h]
  rw [integral_sub (integrable_const _) (((integrable_const (1 : ℝ)).indicator hs).const_mul 2),
    integral_const_mul, integral_indicator_const _ hs]
  simp [measureReal_def, hfair]

variable {n : ℕ}

/-- Every real function of finitely many bits, composed with measurable bits, is measurable and
bounded, hence in every `Lᵖ` space under a probability measure. -/
theorem memLp_comp_bits (P : Measure Ω) [IsProbabilityMeasure P] {U : Ω → Fin n → Bool}
    (hU : Measurable U) (g : (Fin n → Bool) → ℝ) (p : ℝ≥0∞) :
    MemLp (fun ω => g (U ω)) p P := by
  refine MemLp.of_bound ((measurable_of_finite g).comp hU).aestronglyMeasurable
    (∑ u, |g u|) (Filter.Eventually.of_forall fun ω => ?_)
  rw [Real.norm_eq_abs]
  exact Finset.single_le_sum (f := fun u => |g u|) (fun u _ => abs_nonneg _)
    (Finset.mem_univ (U ω))

/-- A standard Gaussian vector `N(0, I_n)` has standard Gaussian coordinates. -/
theorem map_coord_eq_gaussianReal (P : Measure Ω) {G : Ω → Fin n → ℝ} (hG : Measurable G)
    (hGlaw : P.map G = Measure.pi fun _ : Fin n => gaussianReal 0 1) (i : Fin n) :
    P.map (fun ω => G ω i) = gaussianReal 0 1 := by
  have h : P.map (fun ω => G ω i) = (P.map G).map (Function.eval i) := by
    rw [Measure.map_map (measurable_pi_apply i) hG]
    rfl
  rw [h, hGlaw]
  exact (measurePreserving_eval (fun _ : Fin n => gaussianReal 0 1) i).map_eq

end SwapHelpers

section SwapInformation

variable {Ω : Type*} [MeasurableSpace Ω] {n : ℕ}

/-- The mean `E_U X` of the release `X = x ∘ U`, coordinatewise. -/
def swapReleaseMean (P : Measure Ω) (x : (Fin n → Bool) → Fin n → ℝ) (U : Ω → Fin n → Bool) :
    Fin n → ℝ :=
  fun i => ∫ ω, x (U ω) i ∂P

/-- **Lower endpoint of the bracket, division free.**  For independent fair selection bits
`U`, a deterministic release `X = x ∘ U`, noise `G ∼ N(0, I_n)` independent of `U`, any real `τ`,
`0 ≤ M₀ ≤ E_U ∑ i σ_i X_i` and `E_U ‖X − E_U X‖² ≤ V₀`, one has
`M₀² ≤ 2 ln 2 (V₀ + n τ²) I(X + τ G; U)` in bits.  The hypothesis `0 ≤ M₀` holds for the budget
`M₀ = A₋² D₂ / (2 n Q)` of `SwapBudget`; the proof passes through the centred release and the
individual information. -/
theorem swap_information_lower_bound (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {G : Ω → Fin n → ℝ} (x : (Fin n → Bool) → Fin n → ℝ) {τ M0 V0 : ℝ}
    (hU : Measurable U) (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (hG : Measurable G)
    (hGlaw : P.map G = Measure.pi fun _ : Fin n => gaussianReal 0 1) (hUG : IndepFun U G P)
    (hM0 : 0 ≤ M0)
    (hM : M0 ≤ ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * x (U ω) i ∂P)
    (hV : (∫ ω, ∑ i, (x (U ω) i - swapReleaseMean P x U i) ^ 2 ∂P) ≤ V0) :
    M0 ^ 2 ≤ 2 * Real.log 2 * (V0 + n * τ ^ 2)
      * mutualInfo P (fun ω => x (U ω) + τ • G ω) U := by
  set c := swapReleaseMean P x U with hc
  set Xc : Ω → Fin n → ℝ := fun ω => x (U ω) - c with hXc
  have hxm : Measurable x := measurable_of_finite x
  have hXcm : Measurable Xc := (hxm.comp hU).sub measurable_const
  have hUi : ∀ i, Measurable fun ω => U ω i := fun i => (measurable_pi_apply i).comp hU
  have hXc2 : ∀ i, MemLp (fun ω => Xc ω i) 2 P := fun i =>
    memLp_comp_bits P hU (fun u => x u i - c i) 2
  have hGi : ∀ i : Fin n, Measurable fun ω => G ω i := fun i => (measurable_pi_apply i).comp hG
  have hmom : ∀ i : Fin n, MemLp (fun ω => G ω i) 2 P ∧ (∫ ω, G ω i ∂P) = 0
      ∧ (∫ ω, G ω i ^ 2 ∂P) = 1 := fun i =>
    gaussian_noise_standard_moments P (hGi i) (map_coord_eq_gaussianReal P hG hGlaw i)
  have hindep : IndepFun (fun ω => (U ω, Xc ω)) G P := by
    have h := hUG.comp (φ := fun u => (u, x u - c)) (measurable_of_finite _) measurable_id
    exact h
  -- centring does not change the signed moment
  have hMc : M0 ≤ ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * Xc ω i ∂P := by
    refine hM.trans (le_of_eq (Finset.sum_congr rfl fun i _ => ?_))
    have hs := integral_signOfBit_eq_zero_of_fair P (hUi i) (hfair i)
    have h1 : Integrable (fun ω => signOfBit (fun ω' => U ω' i) ω * x (U ω) i) P :=
      integrable_mul_of_memLp_two P (memLp_signOfBit P (hUi i))
        (memLp_comp_bits P hU (fun u => x u i) 2)
    have h2 : Integrable (fun ω => signOfBit (fun ω' => U ω' i) ω) P :=
      (memLp_signOfBit P (hUi i)).integrable (by norm_num)
    have hpt : (fun ω => signOfBit (fun ω' => U ω' i) ω * Xc ω i)
        = fun ω => signOfBit (fun ω' => U ω' i) ω * x (U ω) i
            - c i * signOfBit (fun ω' => U ω' i) ω := by
      funext ω; simp only [hXc, Pi.sub_apply]; ring
    rw [hpt, integral_sub h1 (h2.const_mul (c i)), integral_const_mul, hs]
    ring
  -- the energy of the centred release is the variance budget
  have hVc : (∑ i, ∫ ω, Xc ω i ^ 2 ∂P) ≤ V0 := by
    refine le_trans (le_of_eq ?_) hV
    rw [integral_finsetSum _ fun i _ =>
      (memLp_comp_bits P hU (fun u => x u i - c i) 2).integrable_sq]
    rfl
  have hlow := fixed_law_information_lower_bound (τ := τ) P hU hXcm hG hfair hXc2
    (fun i => (hmom i).1) hindep (fun i => (hmom i).2.1) (fun i => (hmom i).2.2) hM0 hMc hVc
  -- centring does not increase the individual information, which is at most the joint one
  have hY : Measurable fun ω => x (U ω) + τ • G ω := (hxm.comp hU).add (hG.const_smul τ)
  have hIi : releaseInfoI P (fun ω => Xc ω + τ • G ω) U
      ≤ releaseInfoI P (fun ω => x (U ω) + τ • G ω) U := by
    refine Finset.sum_le_sum fun i _ => ?_
    have hYi : Measurable fun ω => (x (U ω) + τ • G ω) i := (measurable_pi_apply i).comp hY
    have hsub : Measurable fun y : ℝ => y - c i := measurable_id.sub_const _
    have hfun : (fun ω => (Xc ω + τ • G ω) i)
        = (fun y : ℝ => y - c i) ∘ fun ω => (x (U ω) + τ • G ω) i := by
      funext ω; simp only [hXc, Function.comp, Pi.add_apply, Pi.sub_apply, Pi.smul_apply]; ring
    rw [hfun, mutualInfo_symm P (hUi i) (hsub.comp hYi), mutualInfo_symm P (hUi i) hYi]
    exact mutualInfo_comp_right_le_of_fair_bit P (hUi i) hYi hsub (hfair i)
  have hIJ := releaseInfoI_le_releaseInfoJ P hY hU hbits hfair
  have hInn : 0 ≤ releaseInfoI P (fun ω => Xc ω + τ • G ω) U :=
    Finset.sum_nonneg fun i _ => mutualInfo_nonneg P _ _
  have hVnn : 0 ≤ V0 + n * τ ^ 2 := by
    have h0 : (0 : ℝ) ≤ ∑ i, ∫ ω, Xc ω i ^ 2 ∂P :=
      Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _
    have h1 : (0 : ℝ) ≤ n * τ ^ 2 := by positivity
    linarith
  have hlog : (0 : ℝ) ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  have hC : 0 ≤ 2 * Real.log 2 * (V0 + n * τ ^ 2) := mul_nonneg hlog hVnn
  calc M0 ^ 2 ≤ 2 * Real.log 2 * (V0 + n * τ ^ 2) * releaseInfoI P (fun ω => Xc ω + τ • G ω) U :=
        hlow
    _ ≤ 2 * Real.log 2 * (V0 + n * τ ^ 2)
          * mutualInfo P (fun ω => x (U ω) + τ • G ω) U :=
        mul_le_mul_of_nonneg_left (hIi.trans hIJ) hC

/-- **Lower endpoint of the bracket, quotient form.**  Under the hypotheses of
`swap_information_lower_bound` and `0 < V₀ + n τ²`, the information `I(X + τ G; U)` in bits is at
least `M₀² / (2 ln 2 (V₀ + n τ²))`. -/
theorem swap_information_lower_bound_div (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {G : Ω → Fin n → ℝ} (x : (Fin n → Bool) → Fin n → ℝ) {τ M0 V0 : ℝ}
    (hU : Measurable U) (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (hG : Measurable G)
    (hGlaw : P.map G = Measure.pi fun _ : Fin n => gaussianReal 0 1) (hUG : IndepFun U G P)
    (hM0 : 0 ≤ M0)
    (hM : M0 ≤ ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * x (U ω) i ∂P)
    (hV : (∫ ω, ∑ i, (x (U ω) i - swapReleaseMean P x U i) ^ 2 ∂P) ≤ V0)
    (hpos : 0 < V0 + n * τ ^ 2) :
    M0 ^ 2 / (2 * Real.log 2 * (V0 + n * τ ^ 2))
      ≤ mutualInfo P (fun ω => x (U ω) + τ • G ω) U := by
  have hlog : (0 : ℝ) < 2 * Real.log 2 := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    linarith
  rw [div_le_iff₀ (mul_pos hlog hpos)]
  have h := swap_information_lower_bound (τ := τ) P x hU hbits hfair hG hGlaw hUG hM0 hM hV
  linarith

/-- **The `n`-bit cap of the bracket.**  For independent fair selection bits and any
measurable noise, `I(X + τ G; U) ≤ n` bits for every real `τ`, in particular at `τ = 0`. -/
theorem swap_information_le_card (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {G : Ω → Fin n → ℝ} (x : (Fin n → Bool) → Fin n → ℝ) (τ : ℝ)
    (hU : Measurable U) (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (hG : Measurable G) :
    mutualInfo P (fun ω => x (U ω) + τ • G ω) U ≤ (n : ℝ) :=
  mutualInfo_le_selection_bits P hU (((measurable_of_finite x).comp hU).add (hG.const_smul τ))
    hbits hfair

/-- **The zero-noise endpoint of the bracket.**  At `τ = 0` the release itself carries at
most `n` bits about independent fair selection bits. -/
theorem swap_information_zero_noise_le_card (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} (x : (Fin n → Bool) → Fin n → ℝ) (hU : Measurable U)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) :
    mutualInfo P (fun ω => x (U ω)) U ≤ (n : ℝ) :=
  mutualInfo_le_selection_bits P hU ((measurable_of_finite x).comp hU) hbits hfair

/-- **Upper endpoint of the bracket.**  For independent fair selection bits `U`, a
deterministic release `X = x ∘ U`, noise `G ∼ N(0, I_n)` independent of `U`, `τ ≠ 0` and
`E_U ‖X − E_U X‖² ≤ V₀`, one has `I(X + τ G; U) ≤ min{n, (n / (2 ln 2)) ln(1 + V₀/(n τ²))}` in
bits.  It is obtained from the Gaussian upper bound of Theorem 6(b) with a one-point supersample and
the centre `E_U X`; the case `n = 0` is included. -/
theorem swap_information_upper_bound (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {G : Ω → Fin n → ℝ} (x : (Fin n → Bool) → Fin n → ℝ) {τ V0 : ℝ}
    (hτ : τ ≠ 0) (hU : Measurable U) (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (hG : Measurable G)
    (hGlaw : P.map G = Measure.pi fun _ : Fin n => gaussianReal 0 1) (hUG : IndepFun U G P)
    (hV : (∫ ω, ∑ i, (x (U ω) i - swapReleaseMean P x U i) ^ 2 ∂P) ≤ V0) :
    mutualInfo P (fun ω => x (U ω) + τ • G ω) U
      ≤ min (n : ℝ) (((n : ℝ) / (2 * Real.log 2)) * Real.log (1 + V0 / (n * τ ^ 2))) := by
  have hxm : Measurable x := measurable_of_finite x
  have hY : Measurable fun ω => x (U ω) + τ • G ω := (hxm.comp hU).add (hG.const_smul τ)
  rcases Nat.eq_zero_or_pos n with hn | hn
  · subst hn
    have h := swap_information_le_card P x τ hU hbits hfair hG
    simpa using h
  set c := swapReleaseMean P x U with hc
  set Zt : Ω → Unit := fun _ => () with hZt
  have hZtm : Measurable Zt := measurable_const
  have hUZ : IndepFun U Zt P := indepFun_const_right U ()
  have hJS := releaseInfoJ_le_releaseInfoS P hY hU hZtm hbits hfair hUZ
  have hR0 : 0 ≤ ∫ ω, ∑ i, (x (U ω) i - c i) ^ 2 ∂P :=
    integral_nonneg fun ω => Finset.sum_nonneg fun i _ => sq_nonneg _
  have hV0 : 0 ≤ V0 := le_trans hR0 hV
  have hτ2 : 0 < τ ^ 2 := by positivity
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hindepG : IndepFun (fun ω => ((U ω, Zt ω), x (U ω))) G P := by
    have h := hUG.comp (φ := fun u => ((u, ()), x u)) (measurable_of_finite _) measurable_id
    exact h
  have hint : Integrable (fun ω => ∑ i, (x (U ω) i - (fun _ : Unit => c) (Zt ω) i) ^ 2) P :=
    (memLp_comp_bits P hU (fun u => ∑ i, (x u i - c i) ^ 2) 1).integrable le_rfl
  have hup := release_information_upper_bound (a := fun _ : Unit => c) (D := V0)
    (v := (τ ^ 2).toNNReal) (w := (τ ^ 2 + V0 / n).toNNReal) P hn hU hZtm (hxm.comp hU) hG
    measurable_const (Real.coe_toNNReal _ hτ2.le) (by simpa using hτ)
    (by rw [Real.coe_toNNReal _ (by positivity), Real.coe_toNNReal _ hτ2.le]) hGlaw hindepG
    hbits hfair hUZ hint hV
  exact hJS.trans hup

/-- **The two-sided bracket for `τ ≠ 0`.**  Under the hypotheses of the lower and the upper
endpoint, `M₀² ≤ 2 ln 2 (V₀ + n τ²) I(X + τ G; U)` and
`I(X + τ G; U) ≤ min{n, (n / (2 ln 2)) ln(1 + V₀/(n τ²))}` in bits. -/
theorem swap_information_display (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {G : Ω → Fin n → ℝ} (x : (Fin n → Bool) → Fin n → ℝ) {τ M0 V0 : ℝ}
    (hτ : τ ≠ 0) (hU : Measurable U) (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (hG : Measurable G)
    (hGlaw : P.map G = Measure.pi fun _ : Fin n => gaussianReal 0 1) (hUG : IndepFun U G P)
    (hM0 : 0 ≤ M0)
    (hM : M0 ≤ ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * x (U ω) i ∂P)
    (hV : (∫ ω, ∑ i, (x (U ω) i - swapReleaseMean P x U i) ^ 2 ∂P) ≤ V0) :
    M0 ^ 2 ≤ 2 * Real.log 2 * (V0 + n * τ ^ 2) * mutualInfo P (fun ω => x (U ω) + τ • G ω) U
      ∧ mutualInfo P (fun ω => x (U ω) + τ • G ω) U
        ≤ min (n : ℝ) (((n : ℝ) / (2 * Real.log 2)) * Real.log (1 + V0 / (n * τ ^ 2))) :=
  ⟨swap_information_lower_bound P x hU hbits hfair hG hGlaw hUG hM0 hM hV,
    swap_information_upper_bound P x hτ hU hbits hfair hG hGlaw hUG hV⟩

/-- **The degenerate case of the bracket.**  If the release map `x` is constant (as for quartic
logistic ERM when `D₂ = 0`), then for every real `τ` and noise `G` independent of `U` the noisy release carries no
information about `U`, the signed moment and the variance of the release vanish (so `M₀ = V₀ = 0`
are admissible budgets), and the upper endpoint at `V₀ = 0` equals zero; this includes `τ = 0`. -/
theorem swap_information_degenerate (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {G : Ω → Fin n → ℝ} (x : (Fin n → Bool) → Fin n → ℝ) (τ : ℝ)
    (hU : Measurable U) (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hG : Measurable G) (hUG : IndepFun U G P) (hx : ∀ u v, x u = x v) :
    mutualInfo P (fun ω => x (U ω) + τ • G ω) U = 0
      ∧ (∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * x (U ω) i ∂P) = 0
      ∧ (∫ ω, ∑ i, (x (U ω) i - swapReleaseMean P x U i) ^ 2 ∂P) = 0
      ∧ min (n : ℝ) (((n : ℝ) / (2 * Real.log 2)) * Real.log (1 + 0 / (n * τ ^ 2))) = 0 := by
  set x0 : Fin n → ℝ := x fun _ => false with hx0
  have hxc : ∀ u, x u = x0 := fun u => hx u _
  have hUi : ∀ i, Measurable fun ω => U ω i := fun i => (measurable_pi_apply i).comp hU
  refine ⟨?_, ?_, ?_, ?_⟩
  · have hfun : (fun ω => x (U ω) + τ • G ω) = (fun g => x0 + τ • g) ∘ G := by
      funext ω; simp [hxc]
    rw [hfun]
    have hm : Measurable fun g : Fin n → ℝ => x0 + τ • g :=
      measurable_const.add (measurable_id.const_smul τ)
    exact mutualInfo_eq_zero_of_indepFun P (hm.comp hG) hU (hUG.symm.comp hm measurable_id)
  · refine Finset.sum_eq_zero fun i _ => ?_
    simp_rw [hxc]
    rw [integral_mul_const, integral_signOfBit_eq_zero_of_fair P (hUi i) (hfair i), zero_mul]
  · have hmean : swapReleaseMean P x U = x0 := by
      funext i; simp [swapReleaseMean, hxc]
    simp [hmean, hxc]
  · simp


==> anc/lean/LossOnlyTraceability/SwapMoment.lean <==
import LossOnlyTraceability.SwapBudget
import LossOnlyTraceability.SwapVarianceCube
import Mathlib.Analysis.SpecificLimits.Basic

/-! The signed-moment bound `M₀` of the information bracket for quartic logistic ERM on a fixed
supersample of unit vectors.  For `w ∈ [0,1]^n` and a coordinate `i`, write `θ_v` for the
minimizer of `F_{w[i ↦ v]}`.  Differentiating `v ↦ θ_v` by the implicit function theorem gives
`h_i(θ₀) − h_i(θ₁) = (1/n) ∫₀¹ ∇h_iᵀ (∇²F_v)⁻¹ ∇h_i dv ≥ A₋² ‖δ_i‖²/(n Q)`.  This module proves the
same inequality with the same constant without the implicit function theorem: comparing the minimal
values `Φ(v) = F_v(θ_v)` at two weights by one gradient step (the descent inequality with the
Hessian bound `3 (R₊ + η)² + Λ/4` on a slightly enlarged ball) gives
`h_i(θ_a) − h_i(θ_b) ≥ ((b − a)/n) A₋² ‖δ_i‖²/L` for `a ≤ b`; summing along a grid of mesh `1/N`
and letting `N → ∞` recovers `Q`.  Averaging the fair bit and summing over `i` gives
`2^{−n} ∑_u ∑_i (1 − 2u_i) X_i(u) ≥ M₀`. -/

noncomputable section

namespace LossOnlyTraceability

open Filter Topology
open scoped InnerProductSpace BigOperators ENNReal

section Descent

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]

/-- **The descent inequality from a Hessian bound on a segment.**  If `F` has gradient `g`, `g` has
derivative `H`, and `⟪H(x + t v) v, v⟫ ≤ L ‖v‖²` for `t ∈ [0,1]`, then
`F(x + v) ≤ F(x) + ⟪g(x), v⟫ + L ‖v‖²/2`. -/
theorem descent_of_hessian_quadratic_le (F : E → ℝ) (g : E → E) (H : E → E →L[ℝ] E)
    (hg : ∀ y, HasGradientAt F (g y) y) (hH : ∀ y, HasFDerivAt g (H y) y) (x v : E) {L : ℝ}
    (hL : ∀ t ∈ Set.Icc (0 : ℝ) 1, ⟪H (x + t • v) v, v⟫_ℝ ≤ L * ‖v‖ ^ 2) :
    F (x + v) ≤ F x + ⟪g x, v⟫_ℝ + L * ‖v‖ ^ 2 / 2 := by
  have hpath (t : ℝ) : HasDerivAt (fun s : ℝ => x + s • v) v t := by
    simpa using ((hasDerivAt_id t).smul_const v).const_add x
  have hF (t : ℝ) : HasDerivAt (fun s : ℝ => F (x + s • v)) ⟪g (x + t • v), v⟫_ℝ t := by
    have h := (hg (x + t • v)).hasFDerivAt.comp_hasDerivAt t (hpath t)
    convert! h using 1
  have hG (t : ℝ) : HasDerivAt (fun s : ℝ => ⟪g (x + s • v), v⟫_ℝ - L * ‖v‖ ^ 2 * s)
      (⟪H (x + t • v) v, v⟫_ℝ - L * ‖v‖ ^ 2) t := by
    have h1 := (hH (x + t • v)).comp_hasDerivAt t (hpath t)
    have h2 := HasDerivAt.inner ℝ h1 (hasDerivAt_const t v)
    have h3 := h2.sub ((hasDerivAt_id t).const_mul (L * ‖v‖ ^ 2))
    have e : ⟪H (x + t • v) v, v⟫_ℝ - L * ‖v‖ ^ 2
        = ⟪(g ∘ fun s : ℝ => x + s • v) t, 0⟫_ℝ + ⟪H (x + t • v) v, v⟫_ℝ - L * ‖v‖ ^ 2 * 1 := by
      simp
    rw [e]
    exact h3
  have hdiffG : Differentiable ℝ fun s : ℝ => ⟪g (x + s • v), v⟫_ℝ - L * ‖v‖ ^ 2 * s :=
    fun t => (hG t).differentiableAt
  have hantiG : AntitoneOn (fun s : ℝ => ⟪g (x + s • v), v⟫_ℝ - L * ‖v‖ ^ 2 * s)
      (Set.Icc 0 1) :=
    antitoneOn_of_deriv_nonpos (convex_Icc 0 1) hdiffG.continuous.continuousOn
      hdiffG.differentiableOn (by
        intro t ht
        rw [(hG t).deriv]
        have := hL t (interior_subset ht)
        linarith)
  set ψ : ℝ → ℝ := fun t => F (x + t • v) - t * ⟪g x, v⟫_ℝ - L * ‖v‖ ^ 2 / 2 * t ^ 2 with hψdef
  have hψ (t : ℝ) : HasDerivAt ψ
      (⟪g (x + t • v), v⟫_ℝ - ⟪g x, v⟫_ℝ - L * ‖v‖ ^ 2 * t) t := by
    convert! ((hF t).sub ((hasDerivAt_id t).mul_const ⟪g x, v⟫_ℝ)).sub
      (((hasDerivAt_id t).pow 2).const_mul (L * ‖v‖ ^ 2 / 2)) using 1
    simp only [id_eq]
    ring
  have hdiff : Differentiable ℝ ψ := fun t => (hψ t).differentiableAt
  have hanti : AntitoneOn ψ (Set.Icc 0 1) :=
    antitoneOn_of_deriv_nonpos (convex_Icc 0 1) hdiff.continuous.continuousOn
      hdiff.differentiableOn (by
        intro t ht
        rw [(hψ t).deriv]
        have ht' : t ∈ Set.Icc (0 : ℝ) 1 := interior_subset ht
        have h := hantiG ⟨le_rfl, zero_le_one⟩ ht' ht'.1
        simp only [zero_smul, add_zero, mul_zero, sub_zero] at h
        linarith)
  have h01 := hanti ⟨le_rfl, zero_le_one⟩ ⟨zero_le_one, le_rfl⟩ zero_le_one
  simp only [hψdef, zero_smul, add_zero, one_smul, zero_mul, sub_zero, one_mul, one_pow,
    mul_one] at h01
  norm_num at h01
  linarith

end Descent

section SwapMoment

variable {d n : ℕ}

local notation "Eucl" => EuclideanSpace ℝ (Fin d)

/-- If `s₋ > 0`, then `R₊ > 0` and `Q > 0`. -/
theorem swapCurvatureBound_pos_of_sMinus_pos {Z0 Z1 : Fin n → Eucl} (h : 0 < swapSMinus Z0 Z1) :
    0 < swapUpperRadius Z0 Z1 ∧ 0 < swapCurvatureBound Z0 Z1 := by
  have hrho : 0 ≤ swapRho Z0 Z1 := by unfold swapRho swapDiffNorm; positivity
  have hsp : 0 < swapSPlus Z0 Z1 := by
    unfold swapSMinus at h
    unfold swapSPlus
    rcases le_total (‖swapCentre Z0 Z1‖ - swapRho Z0 Z1) 0 with hc | hc
    · rw [max_eq_right hc] at h; exact absurd h (lt_irrefl 0)
    · rw [max_eq_left hc] at h
      exact lt_min one_pos (by linarith)
  have hR : 0 < swapUpperRadius Z0 Z1 := Real.rpow_pos_of_pos (by positivity) _
  refine ⟨hR, ?_⟩
  unfold swapCurvatureBound
  have := swapLambda_nonneg Z0 Z1
  positivity

/-- The minimizer at weights `w[i ↦ a]` with `a ∈ [0,1]` has norm at most `R₊` and zero gradient. -/
theorem swapMinimizer_update_facts (hn : 0 < n) {Z0 Z1 : Fin n → Eucl} (hZ0 : ∀ j, ‖Z0 j‖ ≤ 1)
    (hZ1 : ∀ j, ‖Z1 j‖ ≤ 1) {w : Fin n → ℝ} (hw0 : ∀ j, 0 ≤ w j) (hw1 : ∀ j, w j ≤ 1) (i : Fin n)
    {a : ℝ} (ha0 : 0 ≤ a) (ha1 : a ≤ 1) :
    swapLowerRadius Z0 Z1 ≤ ‖swapMinimizer Z0 Z1 (Function.update w i a)‖
      ∧ ‖swapMinimizer Z0 Z1 (Function.update w i a)‖ ≤ swapUpperRadius Z0 Z1
      ∧ quarticLogisticGradient (swapWeights (Function.update w i a)) (swapPoints Z0 Z1)
          (swapMinimizer Z0 Z1 (Function.update w i a)) = 0 := by
  have wa0 := update_weights_nonneg hw0 i ha0
  have wa1 := update_weights_le_one hw1 i ha1
  obtain ⟨_, hgrad, _, hlo, hhi, _⟩ :=
    weighted_quartic_minimizer_analysis hn hZ0 hZ1 wa0 wa1 (swapMinimizer_isMin Z0 Z1 wa0 wa1)
  exact ⟨hlo, hhi, hgrad⟩

/-- **One gradient step between two weights.**  For `a, b ∈ [0,1]`, `η ∈ ℝ` and
`L = 3 (R₊ + η)² + Λ/4 > 0` with `2 |b − a|/n ≤ η L`, the minimal values satisfy
`F_b(θ_b) ≤ F_a(θ_a) + ((b − a)/n) h_i(θ_a) − ((b − a)/n)² ‖∇h_i(θ_a)‖²/(2L)`, where `θ_v` is the
minimizer at `w[i ↦ v]`; data in the unit ball. -/
theorem swap_value_step (hn : 0 < n) {Z0 Z1 : Fin n → Eucl} (hZ0 : ∀ j, ‖Z0 j‖ ≤ 1)
    (hZ1 : ∀ j, ‖Z1 j‖ ≤ 1) {w : Fin n → ℝ} (hw0 : ∀ j, 0 ≤ w j) (hw1 : ∀ j, w j ≤ 1) (i : Fin n)
    {a b η : ℝ} (ha0 : 0 ≤ a) (ha1 : a ≤ 1) (hb0 : 0 ≤ b) (hb1 : b ≤ 1)
    (hL : 0 < 3 * (swapUpperRadius Z0 Z1 + η) ^ 2 + swapLambda Z0 Z1 / 4)
    (hstep : |b - a| / n * 2 ≤ η * (3 * (swapUpperRadius Z0 Z1 + η) ^ 2 + swapLambda Z0 Z1 / 4)) :
    weightedQuarticObjective Z0 Z1 (Function.update w i b)
        (swapMinimizer Z0 Z1 (Function.update w i b))
      ≤ weightedQuarticObjective Z0 Z1 (Function.update w i a)
          (swapMinimizer Z0 Z1 (Function.update w i a))
        + (b - a) / n * swapLossDiff Z0 Z1 i (swapMinimizer Z0 Z1 (Function.update w i a))
        - ((b - a) / n) ^ 2
            * ‖swapLossDiffGrad Z0 Z1 i (swapMinimizer Z0 Z1 (Function.update w i a))‖ ^ 2
          / (2 * (3 * (swapUpperRadius Z0 Z1 + η) ^ 2 + swapLambda Z0 Z1 / 4)) := by
  set L := 3 * (swapUpperRadius Z0 Z1 + η) ^ 2 + swapLambda Z0 Z1 / 4 with hLdef
  set θ := swapMinimizer Z0 Z1 (Function.update w i a) with hθdef
  set c : ℝ := (b - a) / n with hcdef
  set gv := swapLossDiffGrad Z0 Z1 i θ with hgvdef
  set v : Eucl := (-c / L) • gv with hvdef
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have wb0 := update_weights_nonneg hw0 i hb0
  have wb1 := update_weights_le_one hw1 i hb1
  obtain ⟨_, hθR, hgrad0⟩ := swapMinimizer_update_facts hn hZ0 hZ1 hw0 hw1 i ha0 ha1
  have hupd : Function.update (Function.update w i a) i b = Function.update w i b :=
    Function.update_idem a b w
  have hobj : ∀ x, weightedQuarticObjective Z0 Z1 (Function.update w i b) x
      = weightedQuarticObjective Z0 Z1 (Function.update w i a) x + c * swapLossDiff Z0 Z1 i x := by
    intro x
    rw [← hupd, weightedQuarticObjective_update, Function.update_self]
  have hgrad : quarticLogisticGradient (swapWeights (Function.update w i b)) (swapPoints Z0 Z1) θ
      = c • gv := by
    rw [← hupd, quarticLogisticGradient_update, Function.update_self, hgrad0, zero_add]
  have hgv2 : ‖gv‖ ≤ 2 := norm_swapLossDiffGrad_le_two Z0 Z1 i (hZ0 i) (hZ1 i) θ
  have hvnorm : ‖v‖ = |c| / L * ‖gv‖ := by
    rw [hvdef, norm_smul, Real.norm_eq_abs, abs_div, abs_neg, abs_of_pos hL]
  have hcabs : |c| = |b - a| / n := by rw [hcdef, abs_div, abs_of_pos hn0]
  have hvη : ‖v‖ ≤ η := by
    rw [hvnorm, hcabs]
    have h1 : |b - a| / n / L * ‖gv‖ ≤ |b - a| / n / L * 2 :=
      mul_le_mul_of_nonneg_left hgv2 (by positivity)
    have h2 : |b - a| / n / L * 2 ≤ η := by
      rw [div_mul_eq_mul_div, div_le_iff₀ hL]
      linarith
    linarith
  have hdesc := descent_of_hessian_quadratic_le
    (weightedQuarticObjective Z0 Z1 (Function.update w i b))
    (quarticLogisticGradient (swapWeights (Function.update w i b)) (swapPoints Z0 Z1))
    (quarticLogisticHessian (swapWeights (Function.update w i b)) (swapPoints Z0 Z1))
    (hasGradientAt_weightedQuarticObjective Z0 Z1 _)
    (hasFDerivAt_quarticLogisticGradient _ _) θ v (L := L) (by
      intro t ht
      have hpt : ‖θ + t • v‖ ≤ swapUpperRadius Z0 Z1 + η := by
        calc ‖θ + t • v‖ ≤ ‖θ‖ + ‖t • v‖ := norm_add_le _ _
          _ = ‖θ‖ + t * ‖v‖ := by rw [norm_smul, Real.norm_of_nonneg ht.1]
          _ ≤ swapUpperRadius Z0 Z1 + 1 * η := by
              gcongr
              · exact ht.2
          _ = swapUpperRadius Z0 Z1 + η := by ring
      exact (quarticLogisticHessian_bounds (swapWeights (Function.update w i b)) (swapPoints Z0 Z1)
        (θ + t • v) (swapWeights_nonneg wb0 wb1) (swap_second_moment_le hn hZ0 hZ1 wb0 wb1)
        le_rfl (norm_nonneg _) hpt v).2)
  have hmin := swapMinimizer_isMin Z0 Z1 wb0 wb1 (θ + v)
  rw [hgrad, hobj θ] at hdesc
  have hinner : ⟪c • gv, v⟫_ℝ = -(c ^ 2 / L) * ‖gv‖ ^ 2 := by
    rw [hvdef, real_inner_smul_left, real_inner_smul_right, real_inner_self_eq_norm_sq]
    ring
  have hvsq : ‖v‖ ^ 2 = c ^ 2 / L ^ 2 * ‖gv‖ ^ 2 := by
    rw [hvnorm, mul_pow, div_pow, sq_abs]
  rw [hinner, hvsq] at hdesc
  have hfin : -(c ^ 2 / L) * ‖gv‖ ^ 2 + L * (c ^ 2 / L ^ 2 * ‖gv‖ ^ 2) / 2
      = -(c ^ 2 * ‖gv‖ ^ 2 / (2 * L)) := by
    field_simp
    ring
  linarith [hfin]

/-- **The loss-difference gap between two nearby weights.**  For unit data, `0 ≤ a ≤ b ≤ 1` and
`L = 3 (R₊ + η)² + Λ/4 > 0` with `2 |b − a|/n ≤ η L`,
`((b − a)/n) A₋² ‖δ_i‖²/L ≤ h_i(θ_a) − h_i(θ_b)`. -/
theorem swap_lossDiff_gap_step (hn : 0 < n) {Z0 Z1 : Fin n → Eucl} (hZ0 : ∀ j, ‖Z0 j‖ = 1)
    (hZ1 : ∀ j, ‖Z1 j‖ = 1) {w : Fin n → ℝ} (hw0 : ∀ j, 0 ≤ w j) (hw1 : ∀ j, w j ≤ 1) (i : Fin n)
    {a b η : ℝ} (ha0 : 0 ≤ a) (hab : a ≤ b) (hb1 : b ≤ 1)
    (hL : 0 < 3 * (swapUpperRadius Z0 Z1 + η) ^ 2 + swapLambda Z0 Z1 / 4)
    (hstep : |b - a| / n * 2 ≤ η * (3 * (swapUpperRadius Z0 Z1 + η) ^ 2 + swapLambda Z0 Z1 / 4)) :
    (b - a) / n * (swapAMinus Z0 Z1 ^ 2 * ‖Z1 i - Z0 i‖ ^ 2
        / (3 * (swapUpperRadius Z0 Z1 + η) ^ 2 + swapLambda Z0 Z1 / 4))
      ≤ swapLossDiff Z0 Z1 i (swapMinimizer Z0 Z1 (Function.update w i a))
        - swapLossDiff Z0 Z1 i (swapMinimizer Z0 Z1 (Function.update w i b)) := by
  set L := 3 * (swapUpperRadius Z0 Z1 + η) ^ 2 + swapLambda Z0 Z1 / 4 with hLdef
  set κ := swapAMinus Z0 Z1 ^ 2 * ‖Z1 i - Z0 i‖ ^ 2 with hκdef
  have hZ0' : ∀ j, ‖Z0 j‖ ≤ 1 := fun j => (hZ0 j).le
  have hZ1' : ∀ j, ‖Z1 j‖ ≤ 1 := fun j => (hZ1 j).le
  have ha1 : a ≤ 1 := hab.trans hb1
  have hb0 : 0 ≤ b := ha0.trans hab
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have s1 := swap_value_step hn hZ0' hZ1' hw0 hw1 i ha0 ha1 hb0 hb1 hL hstep
  have hstep' : |a - b| / n * 2 ≤ η * L := by rw [abs_sub_comm]; exact hstep
  have s2 := swap_value_step hn hZ0' hZ1' hw0 hw1 i hb0 hb1 ha0 ha1 hL hstep'
  obtain ⟨_, hθa, _⟩ := swapMinimizer_update_facts hn hZ0' hZ1' hw0 hw1 i ha0 ha1
  obtain ⟨_, hθb, _⟩ := swapMinimizer_update_facts hn hZ0' hZ1' hw0 hw1 i hb0 hb1
  have hGa := swapLossDiffGrad_sq_lower Z0 Z1 i (hZ0 i) (hZ1 i) hθa
  have hGb := swapLossDiffGrad_sq_lower Z0 Z1 i (hZ0 i) (hZ1 i) hθb
  set c : ℝ := (b - a) / n with hcdef
  have hc0 : 0 ≤ c := div_nonneg (by linarith) hn0.le
  have e1 : (a - b) / n = -c := by rw [hcdef]; ring
  rw [e1, neg_sq] at s2
  have t1 : c ^ 2 * κ / (2 * L)
      ≤ c ^ 2 * ‖swapLossDiffGrad Z0 Z1 i (swapMinimizer Z0 Z1 (Function.update w i a))‖ ^ 2
        / (2 * L) := by gcongr
  have t2 : c ^ 2 * κ / (2 * L)
      ≤ c ^ 2 * ‖swapLossDiffGrad Z0 Z1 i (swapMinimizer Z0 Z1 (Function.update w i b))‖ ^ 2
        / (2 * L) := by gcongr
  have e2 : c ^ 2 * κ / (2 * L) + c ^ 2 * κ / (2 * L) = c * (c * (κ / L)) := by
    field_simp
    ring
  have key : c * (c * (κ / L))
      ≤ c * (swapLossDiff Z0 Z1 i (swapMinimizer Z0 Z1 (Function.update w i a))
        - swapLossDiff Z0 Z1 i (swapMinimizer Z0 Z1 (Function.update w i b))) := by
    rw [mul_sub]
    have e3 : -c * swapLossDiff Z0 Z1 i (swapMinimizer Z0 Z1 (Function.update w i b))
        = -(c * swapLossDiff Z0 Z1 i (swapMinimizer Z0 Z1 (Function.update w i b))) := by ring
    rw [e3] at s2
    linarith
  rcases hc0.eq_or_lt with hc | hc
  · rw [← hc, zero_mul]
    have hab' : a = b := by
      have : b - a = 0 := by
        have h := hc.symm
        rw [hcdef, div_eq_zero_iff] at h
        rcases h with h | h
        · exact h
        · exact absurd h hn0.ne'
      linarith
    rw [hab', sub_self]
  · exact le_of_mul_le_mul_left key hc

/-- **The gap along a grid of mesh `1/N`.**  For unit data, `Q > 0`, `N ≥ 1` and
`L_N = 3 (R₊ + (2/(nQ))(1/N))² + Λ/4`, `A₋² ‖δ_i‖²/(n L_N) ≤ h_i(θ₀) − h_i(θ₁)`. -/
theorem swap_lossDiff_gap_grid (hn : 0 < n) {Z0 Z1 : Fin n → Eucl} (hZ0 : ∀ j, ‖Z0 j‖ = 1)
    (hZ1 : ∀ j, ‖Z1 j‖ = 1) {w : Fin n → ℝ} (hw0 : ∀ j, 0 ≤ w j) (hw1 : ∀ j, w j ≤ 1) (i : Fin n)
    (hQ : 0 < swapCurvatureBound Z0 Z1) {N : ℕ} (hN : 0 < N) :
    swapAMinus Z0 Z1 ^ 2 * ‖Z1 i - Z0 i‖ ^ 2
        / (n * (3 * (swapUpperRadius Z0 Z1 + 2 / (n * swapCurvatureBound Z0 Z1) * (1 / (N : ℝ))) ^ 2
          + swapLambda Z0 Z1 / 4))
      ≤ swapLossDiff Z0 Z1 i (swapMinimizer Z0 Z1 (Function.update w i 0))
        - swapLossDiff Z0 Z1 i (swapMinimizer Z0 Z1 (Function.update w i 1)) := by
  set Q := swapCurvatureBound Z0 Z1 with hQdef
  set η : ℝ := 2 / (n * Q) * (1 / (N : ℝ)) with hηdef
  set L := 3 * (swapUpperRadius Z0 Z1 + η) ^ 2 + swapLambda Z0 Z1 / 4 with hLdef
  set κ := swapAMinus Z0 Z1 ^ 2 * ‖Z1 i - Z0 i‖ ^ 2 with hκdef
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hN0 : (0 : ℝ) < N := by exact_mod_cast hN
  have hη : 0 ≤ η := by positivity
  have hR : 0 ≤ swapUpperRadius Z0 Z1 := Real.rpow_nonneg (by
    have : 0 ≤ swapSPlus Z0 Z1 := le_min zero_le_one (by unfold swapRho swapDiffNorm; positivity)
    positivity) _
  have hQL : Q ≤ L := by
    rw [hLdef, hQdef, swapCurvatureBound]
    nlinarith
  have hL : 0 < L := hQ.trans_le hQL
  have hstep : ∀ k : ℕ, |((k + 1 : ℕ) : ℝ) / N - (k : ℝ) / N| / n * 2 ≤ η * L := by
    intro k
    have e : ((k + 1 : ℕ) : ℝ) / N - (k : ℝ) / N = 1 / N := by push_cast; ring
    rw [e, abs_of_pos (by positivity)]
    calc 1 / (N : ℝ) / n * 2 = η * Q := by rw [hηdef]; field_simp
      _ ≤ η * L := mul_le_mul_of_nonneg_left hQL hη
  have hind : ∀ k : ℕ, k ≤ N →
      (k : ℝ) * (1 / (N : ℝ) / n * (κ / L))
        ≤ swapLossDiff Z0 Z1 i (swapMinimizer Z0 Z1 (Function.update w i 0))
          - swapLossDiff Z0 Z1 i (swapMinimizer Z0 Z1 (Function.update w i ((k : ℝ) / N))) := by
    intro k
    induction k with
    | zero => intro _; simp
    | succ k ih =>
      intro hk
      have hk' : k ≤ N := Nat.le_of_succ_le hk
      have h1 := ih hk'
      have ha0 : 0 ≤ (k : ℝ) / N := by positivity
      have hab : (k : ℝ) / N ≤ ((k + 1 : ℕ) : ℝ) / N := by
        gcongr; linarith
      have hb1 : ((k + 1 : ℕ) : ℝ) / N ≤ 1 := by
        rw [div_le_one hN0]; exact_mod_cast hk
      have h2 := swap_lossDiff_gap_step hn hZ0 hZ1 hw0 hw1 i (η := η) ha0 hab hb1 hL (hstep k)
      have e : ((k + 1 : ℕ) : ℝ) / N - (k : ℝ) / N = 1 / N := by push_cast; ring
      rw [e] at h2
      have e2 : ((k + 1 : ℕ) : ℝ) * (1 / (N : ℝ) / n * (κ / L))
          = (k : ℝ) * (1 / (N : ℝ) / n * (κ / L)) + 1 / N / n * (κ / L) := by push_cast; ring
      rw [e2]
      linarith
  have h := hind N le_rfl
  have e1 : (N : ℝ) / N = 1 := div_self hN0.ne'
  have e2 : (N : ℝ) * (1 / (N : ℝ) / n * (κ / L)) = κ / (n * L) := by
    field_simp
  rw [e1, e2] at h
  exact h

/-- **The edge gap (per-coordinate moment bound).**  For unit data, weights in
`[0,1]^n` and `Q > 0`, `A₋² ‖δ_i‖²/(n Q) ≤ h_i(θ₀) − h_i(θ₁)`, where `θ_v` minimizes
`F_{w[i ↦ v]}`. -/
theorem swap_lossDiff_gap (hn : 0 < n) {Z0 Z1 : Fin n → Eucl} (hZ0 : ∀ j, ‖Z0 j‖ = 1)
    (hZ1 : ∀ j, ‖Z1 j‖ = 1) {w : Fin n → ℝ} (hw0 : ∀ j, 0 ≤ w j) (hw1 : ∀ j, w j ≤ 1) (i : Fin n)
    (hQ : 0 < swapCurvatureBound Z0 Z1) :
    swapAMinus Z0 Z1 ^ 2 * ‖Z1 i - Z0 i‖ ^ 2 / (n * swapCurvatureBound Z0 Z1)
      ≤ swapLossDiff Z0 Z1 i (swapMinimizer Z0 Z1 (Function.update w i 0))
        - swapLossDiff Z0 Z1 i (swapMinimizer Z0 Z1 (Function.update w i 1)) := by
  set κ := swapAMinus Z0 Z1 ^ 2 * ‖Z1 i - Z0 i‖ ^ 2 with hκdef
  set c0 : ℝ := 2 / (n * swapCurvatureBound Z0 Z1) with hc0
  set φ : ℝ → ℝ := fun t => κ / (n * (3 * (swapUpperRadius Z0 Z1 + c0 * t) ^ 2
    + swapLambda Z0 Z1 / 4)) with hφ
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hφ0 : φ 0 = κ / (n * swapCurvatureBound Z0 Z1) := by
    simp [hφ, swapCurvatureBound]
  have hcont : ContinuousAt φ 0 := by
    have hden : n * (3 * (swapUpperRadius Z0 Z1 + c0 * 0) ^ 2 + swapLambda Z0 Z1 / 4) ≠ 0 := by
      have : (3 * (swapUpperRadius Z0 Z1 + c0 * 0) ^ 2 + swapLambda Z0 Z1 / 4)
          = swapCurvatureBound Z0 Z1 := by simp [swapCurvatureBound]
      rw [this]
      positivity
    exact ContinuousAt.div continuousAt_const (by fun_prop) hden
  have htend : Tendsto (fun N : ℕ => φ (1 / (N : ℝ))) atTop (𝓝 (φ 0)) :=
    hcont.tendsto.comp tendsto_one_div_atTop_nhds_zero_nat
  rw [hφ0] at htend
  refine le_of_tendsto htend (eventually_atTop.2 ⟨1, fun N hN => ?_⟩)
  exact swap_lossDiff_gap_grid hn hZ0 hZ1 hw0 hw1 i hQ (N := N) hN

/-- Flipping the bit `i` of a mask moves the weight `i` to the other endpoint. -/
theorem maskWeights_flipBit {u : Fin n → Bool} (i : Fin n) :
    maskWeights (flipBit i u) = Function.update (maskWeights u) i (if u i then 0 else 1) := by
  funext j
  by_cases h : j = i
  · subst h; cases hu : u j <;> simp [maskWeights, flipBit, hu]
  · simp [maskWeights, flipBit_apply_of_ne h, Function.update_of_ne h]

/-- A mask's weights are the update of themselves at `i` by `u_i ∈ {0,1}`. -/
theorem maskWeights_eq_update {u : Fin n → Bool} (i : Fin n) :
    maskWeights u = Function.update (maskWeights u) i (if u i then 1 else 0) :=
  (Function.update_eq_self i (maskWeights u)).symm

/-- **The fair-bit edge bound.**  For unit data, `Q > 0` and every mask `u`,
`A₋² ‖δ_i‖²/(n Q) ≤ (1 − 2u_i)(X_i(u) − X_i(u^{⊕i}))`. -/
theorem swapRelease_flip_gap (hn : 0 < n) {Z0 Z1 : Fin n → Eucl} (hZ0 : ∀ j, ‖Z0 j‖ = 1)
    (hZ1 : ∀ j, ‖Z1 j‖ = 1) (hQ : 0 < swapCurvatureBound Z0 Z1) (u : Fin n → Bool) (i : Fin n) :
    swapAMinus Z0 Z1 ^ 2 * ‖Z1 i - Z0 i‖ ^ 2 / (n * swapCurvatureBound Z0 Z1)
      ≤ (if u i then (-1 : ℝ) else 1)
        * (swapRelease Z0 Z1 u i - swapRelease Z0 Z1 (flipBit i u) i) := by
  have hgap := swap_lossDiff_gap hn hZ0 hZ1 (maskWeights_nonneg u) (maskWeights_le_one u) i hQ
  unfold swapRelease
  rw [maskWeights_flipBit i]
  conv_rhs => rw [maskWeights_eq_update (u := u) i]
  cases hu : u i
  · simp only [Bool.false_eq_true, if_false, one_mul, Function.update_idem]
    exact hgap
  · simp only [if_true, Function.update_idem]
    linarith

/-- **The signed-moment bound on the cube (finite form).**  For unit
data with `Q > 0`, `M₀ ≤ ∑_i 2^{−n} ∑_u (1 − 2u_i) X_i(u)`, where `X(u)` is the loss-difference
vector of the quartic logistic ERM trained on the mask `u`. -/
theorem swap_moment_bound_cube (hn : 0 < n) {Z0 Z1 : Fin n → Eucl} (hZ0 : ∀ j, ‖Z0 j‖ = 1)
    (hZ1 : ∀ j, ‖Z1 j‖ = 1) (hQ : 0 < swapCurvatureBound Z0 Z1) :
    swapMomentBudget Z0 Z1
      ≤ ∑ i, (1 / (2 : ℝ) ^ n) * ∑ u : Fin n → Bool,
          (if u i then (-1 : ℝ) else 1) * swapRelease Z0 Z1 u i := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hper : ∀ i : Fin n,
      swapAMinus Z0 Z1 ^ 2 * ‖Z1 i - Z0 i‖ ^ 2 / (n * swapCurvatureBound Z0 Z1) / 2
        ≤ (1 / (2 : ℝ) ^ n) * ∑ u : Fin n → Bool,
          (if u i then (-1 : ℝ) else 1) * swapRelease Z0 Z1 u i := by
    intro i
    set g := swapAMinus Z0 Z1 ^ 2 * ‖Z1 i - Z0 i‖ ^ 2 / (n * swapCurvatureBound Z0 Z1)
    set S := ∑ u : Fin n → Bool, (if u i then (-1 : ℝ) else 1) * swapRelease Z0 Z1 u i with hS
    let e : (Fin n → Bool) ≃ (Fin n → Bool) :=
      ⟨flipBit i, flipBit i, flipBit_flipBit i, flipBit_flipBit i⟩
    have hS' : S = ∑ u : Fin n → Bool,
        -((if u i then (-1 : ℝ) else 1) * swapRelease Z0 Z1 (flipBit i u) i) := by
      rw [hS, ← e.sum_comp]
      refine Finset.sum_congr rfl fun u _ => ?_
      change (if flipBit i u i then (-1 : ℝ) else 1) * swapRelease Z0 Z1 (flipBit i u) i = _
      rw [flipBit_apply_self]
      cases u i <;> simp
    have h2S : 2 * S = ∑ u : Fin n → Bool,
        (if u i then (-1 : ℝ) else 1)
          * (swapRelease Z0 Z1 u i - swapRelease Z0 Z1 (flipBit i u) i) := by
      rw [two_mul]
      nth_rewrite 2 [hS']
      rw [hS, ← Finset.sum_add_distrib]
      exact Finset.sum_congr rfl fun u _ => by ring
    have hlow : (2 : ℝ) ^ n * g ≤ 2 * S := by
      rw [h2S]
      calc (2 : ℝ) ^ n * g = ∑ _u : Fin n → Bool, g := by
            rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, card_boolCube_real]
        _ ≤ _ := Finset.sum_le_sum fun u _ => swapRelease_flip_gap hn hZ0 hZ1 hQ u i
    have h2n : (0 : ℝ) < 2 ^ n := by positivity
    rw [one_div, ← div_eq_inv_mul, le_div_iff₀ h2n]
    linarith
  calc swapMomentBudget Z0 Z1
      = ∑ i, swapAMinus Z0 Z1 ^ 2 * ‖Z1 i - Z0 i‖ ^ 2 / (n * swapCurvatureBound Z0 Z1) / 2 := by
        rw [swapMomentBudget, swapFrobeniusSq, Finset.mul_sum, Finset.sum_div]
        refine Finset.sum_congr rfl fun i _ => ?_
        field_simp
    _ ≤ _ := Finset.sum_le_sum fun i _ => hper i

end SwapMoment

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SwapVariance.lean <==
import LossOnlyTraceability.SwapMoment

/-! The variance bound `V₀` of the information bracket for quartic logistic ERM on a fixed
supersample.  For `a, b ∈ [0,1]` the minimizers
`θ_a, θ_b` of `F_{w[i ↦ a]}, F_{w[i ↦ b]}` satisfy `‖θ_a − θ_b‖ ≤ |a − b| ‖∇h_i(θ_b)‖/(n R₋²)`;
instead of integrating the implicit-function derivative, this module uses the strong monotonicity
`⟪∇F(θ_a) − ∇F(θ_b), θ_a − θ_b⟫ ≥ R₋² ‖θ_a − θ_b‖²` of the quartic gradient between two points of
norm at least `R₋`, which gives the same constant.  The whole loss-difference vector
`h = (h_k)_k` is `B c`-Lipschitz on the ball of radius `R₊` (the Jacobian bound, proved through the
directional derivative of `t ↦ ⟪y, h(θ' + t(θ − θ'))⟫`), whence the per-flip bound
`‖X(u) − X(u^{⊕i})‖ ≤ B² c ‖δ_i‖/(n R₋²)`, and the fair-cube Poincaré inequality gives
`2^{−n} ∑_u ‖X(u) − E X‖² ≤ V₀ = B⁴ c² D₂/(4 n² R₋⁴)`. -/

noncomputable section

namespace LossOnlyTraceability

open scoped InnerProductSpace BigOperators ENNReal

section SwapVariance

variable {d n : ℕ}

local notation "Eucl" => EuclideanSpace ℝ (Fin d)

/-- If `s₋ > 0`, then `R₋ > 0`. -/
theorem swapLowerRadius_pos_of_sMinus_pos {Z0 Z1 : Fin n → Eucl} (h : 0 < swapSMinus Z0 Z1) :
    0 < swapLowerRadius Z0 Z1 := by
  have hspec := cubicRadius_spec (swapLambda_nonneg Z0 Z1) (swapSMinus_nonneg Z0 Z1)
  rcases hspec.1.eq_or_lt with h0 | hpos
  · have h2 := hspec.2
    rw [← h0] at h2
    norm_num at h2
    linarith
  · exact hpos

/-- **Displacement of the minimizer when one weight moves.**  For data in the unit ball, weights in
`[0,1]^n`, `a, b ∈ [0,1]` and `R₋ > 0`, `‖θ_a − θ_b‖ ≤ (|a − b|/n) ‖∇h_i(θ_b)‖/R₋²`. -/
theorem swap_minimizer_displacement (hn : 0 < n) {Z0 Z1 : Fin n → Eucl} (hZ0 : ∀ j, ‖Z0 j‖ ≤ 1)
    (hZ1 : ∀ j, ‖Z1 j‖ ≤ 1) {w : Fin n → ℝ} (hw0 : ∀ j, 0 ≤ w j) (hw1 : ∀ j, w j ≤ 1) (i : Fin n)
    {a b : ℝ} (ha0 : 0 ≤ a) (ha1 : a ≤ 1) (hb0 : 0 ≤ b) (hb1 : b ≤ 1)
    (hR : 0 < swapLowerRadius Z0 Z1) :
    ‖swapMinimizer Z0 Z1 (Function.update w i a) - swapMinimizer Z0 Z1 (Function.update w i b)‖
      ≤ |a - b| / n * ‖swapLossDiffGrad Z0 Z1 i (swapMinimizer Z0 Z1 (Function.update w i b))‖
        / swapLowerRadius Z0 Z1 ^ 2 := by
  set θa := swapMinimizer Z0 Z1 (Function.update w i a) with hθa
  set θb := swapMinimizer Z0 Z1 (Function.update w i b) with hθb
  set gb := swapLossDiffGrad Z0 Z1 i θb with hgb
  set R := swapLowerRadius Z0 Z1 with hRdef
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  obtain ⟨hla, _, hga⟩ := swapMinimizer_update_facts hn hZ0 hZ1 hw0 hw1 i ha0 ha1
  obtain ⟨hlb, _, _⟩ := swapMinimizer_update_facts hn hZ0 hZ1 hw0 hw1 i hb0 hb1
  have hupd : Function.update (Function.update w i b) i a = Function.update w i a :=
    Function.update_idem b a w
  have hgab : quarticLogisticGradient (swapWeights (Function.update w i a)) (swapPoints Z0 Z1) θb
      = ((a - b) / n) • gb := by
    obtain ⟨_, _, hgb0⟩ := swapMinimizer_update_facts hn hZ0 hZ1 hw0 hw1 i hb0 hb1
    rw [← hupd, quarticLogisticGradient_update, Function.update_self, hgb0, zero_add]
  have wa0 := update_weights_nonneg hw0 i ha0
  have wa1 := update_weights_le_one hw1 i ha1
  set D := θa - θb with hD
  have hmono : R ^ 2 * ‖D‖ ^ 2
      ≤ ⟪quarticLogisticGradient (swapWeights (Function.update w i a)) (swapPoints Z0 Z1) θa
          - quarticLogisticGradient (swapWeights (Function.update w i a)) (swapPoints Z0 Z1) θb,
          D⟫_ℝ := by
    have hq := quartic_identity θa θb
    have hl := logisticGradient_monotonicity (swapWeights (Function.update w i a))
      (swapPoints Z0 Z1) (swapWeights_nonneg wa0 wa1) θa θb
    have hsplit :
        quarticLogisticGradient (swapWeights (Function.update w i a)) (swapPoints Z0 Z1) θa
          - quarticLogisticGradient (swapWeights (Function.update w i a)) (swapPoints Z0 Z1) θb
        = (quarticMap θa - quarticMap θb)
          + (logisticGradient (swapWeights (Function.update w i a)) (swapPoints Z0 Z1) θa
            - logisticGradient (swapWeights (Function.update w i a)) (swapPoints Z0 Z1) θb) := by
      simp only [quarticLogisticGradient]; abel
    rw [hsplit, inner_add_left]
    have hR0 : 0 ≤ R := hR.le
    have h1 : R ^ 2 ≤ ‖θa‖ ^ 2 := pow_le_pow_left₀ hR0 hla 2
    have h2 : R ^ 2 ≤ ‖θb‖ ^ 2 := pow_le_pow_left₀ hR0 hlb 2
    have hD2 : 0 ≤ ‖D‖ ^ 2 := sq_nonneg _
    nlinarith [sq_nonneg (‖θa‖ ^ 2 - ‖θb‖ ^ 2)]
  rw [hga, hgab, zero_sub, inner_neg_left, real_inner_smul_left] at hmono
  have hcs : -((a - b) / n * ⟪gb, D⟫_ℝ) ≤ |a - b| / n * ‖gb‖ * ‖D‖ := by
    have h1 : -((a - b) / n * ⟪gb, D⟫_ℝ) ≤ |(a - b) / n * ⟪gb, D⟫_ℝ| := neg_le_abs _
    have h2 : |(a - b) / n * ⟪gb, D⟫_ℝ| = |a - b| / n * |⟪gb, D⟫_ℝ| := by
      rw [abs_mul, abs_div, abs_of_pos hn0]
    have h3 : |⟪gb, D⟫_ℝ| ≤ ‖gb‖ * ‖D‖ := abs_real_inner_le_norm gb D
    have h4 : 0 ≤ |a - b| / n := by positivity
    calc _ ≤ _ := h1
      _ = _ := h2
      _ ≤ |a - b| / n * (‖gb‖ * ‖D‖) := mul_le_mul_of_nonneg_left h3 h4
      _ = _ := by ring
  have hkey : R ^ 2 * ‖D‖ ^ 2 ≤ |a - b| / n * ‖gb‖ * ‖D‖ := hmono.trans hcs
  have hR2 : 0 < R ^ 2 := by positivity
  rw [le_div_iff₀ hR2]
  rcases (norm_nonneg D).eq_or_lt with h0 | hpos
  · rw [← h0]; simp only [zero_mul]; positivity
  · have : ‖D‖ * (‖D‖ * R ^ 2) ≤ ‖D‖ * (|a - b| / n * ‖gb‖) := by nlinarith
    exact le_of_mul_le_mul_left this hpos

/-- `∑_k ⟪δ_k, p⟫² ≤ c² ‖p‖²`, i.e. `‖C p‖ ≤ ‖C‖_op ‖p‖` with `c` computed from `Cᵀ`. -/
theorem sum_inner_swapDiff_sq_le (Z0 Z1 : Fin n → Eucl) (p : Eucl) :
    ∑ k, ⟪Z1 k - Z0 k, p⟫_ℝ ^ 2 ≤ swapDiffNorm Z0 Z1 ^ 2 * ‖p‖ ^ 2 := by
  set q : EuclideanSpace ℝ (Fin n) :=
    (EuclideanSpace.equiv (Fin n) ℝ).symm fun k => ⟪Z1 k - Z0 k, p⟫_ℝ with hq
  have hq2 : ‖q‖ ^ 2 = ∑ k, ⟪Z1 k - Z0 k, p⟫_ℝ ^ 2 := by
    rw [EuclideanSpace.real_norm_sq_eq]; rfl
  have hmap : swapDiffMap Z0 Z1 q = ∑ k, ⟪Z1 k - Z0 k, p⟫_ℝ • (Z1 k - Z0 k) := by
    simp [swapDiffMap, hq]
  have hinner : ⟪swapDiffMap Z0 Z1 q, p⟫_ℝ = ‖q‖ ^ 2 := by
    rw [hmap, sum_inner, hq2]
    exact Finset.sum_congr rfl fun k _ => by rw [real_inner_smul_left]; ring
  have hle : ‖q‖ ^ 2 ≤ swapDiffNorm Z0 Z1 * ‖q‖ * ‖p‖ := by
    rw [← hinner]
    calc ⟪swapDiffMap Z0 Z1 q, p⟫_ℝ ≤ ‖swapDiffMap Z0 Z1 q‖ * ‖p‖ := real_inner_le_norm _ _
      _ ≤ swapDiffNorm Z0 Z1 * ‖q‖ * ‖p‖ :=
          mul_le_mul_of_nonneg_right ((swapDiffMap Z0 Z1).le_opNorm q) (norm_nonneg p)
  have hc0 : 0 ≤ swapDiffNorm Z0 Z1 := norm_nonneg _
  have hqle : ‖q‖ ≤ swapDiffNorm Z0 Z1 * ‖p‖ := by
    rcases (norm_nonneg q).eq_or_lt with h0 | hpos
    · rw [← h0]; positivity
    · have : ‖q‖ * ‖q‖ ≤ ‖q‖ * (swapDiffNorm Z0 Z1 * ‖p‖) := by nlinarith
      exact le_of_mul_le_mul_left this hpos
  rw [← hq2, ← mul_pow]
  exact pow_le_pow_left₀ (norm_nonneg q) hqle 2

/-- A Cauchy–Schwarz helper: if `∑ b_k² ≤ M²` with `M ≥ 0`, then `|∑ a_k b_k| ≤ √(∑ a_k²) M`. -/
theorem abs_sum_mul_le_sqrt_mul {ι : Type*} (s : Finset ι) (a b : ι → ℝ) {M : ℝ} (hM : 0 ≤ M)
    (hb : ∑ k ∈ s, b k ^ 2 ≤ M ^ 2) :
    |∑ k ∈ s, a k * b k| ≤ Real.sqrt (∑ k ∈ s, a k ^ 2) * M := by
  have hcs := Finset.sum_mul_sq_le_sq_mul_sq s a b
  have hA : 0 ≤ ∑ k ∈ s, a k ^ 2 := Finset.sum_nonneg fun k _ => sq_nonneg _
  have h2 : (∑ k ∈ s, a k * b k) ^ 2 ≤ (∑ k ∈ s, a k ^ 2) * M ^ 2 :=
    hcs.trans (mul_le_mul_of_nonneg_left hb hA)
  have h3 := Real.abs_le_sqrt h2
  rwa [Real.sqrt_mul hA, Real.sqrt_sq hM] at h3

/-- **The Jacobian bound.**  For data in the unit ball, `‖p‖ ≤ R₊`, every `y ∈ ℝⁿ` and `e`,
`|∑_k y_k ⟪∇h_k(p), e⟫| ≤ √(∑_k y_k²) · B c ‖e‖`. -/
theorem abs_sum_swapLossDiffGrad_le (Z0 Z1 : Fin n → Eucl) (hZ0 : ∀ j, ‖Z0 j‖ ≤ 1)
    (hZ1 : ∀ j, ‖Z1 j‖ ≤ 1) {p : Eucl} (hp : ‖p‖ ≤ swapUpperRadius Z0 Z1) (y : Fin n → ℝ)
    (e : Eucl) :
    |∑ k, y k * ⟪swapLossDiffGrad Z0 Z1 k p, e⟫_ℝ|
      ≤ Real.sqrt (∑ k, y k ^ 2) * (swapSlopeBudget Z0 Z1 * swapDiffNorm Z0 Z1 * ‖e‖) := by
  set c := swapDiffNorm Z0 Z1 with hc
  set Rp := swapUpperRadius Z0 Z1 with hRp
  have hc0 : 0 ≤ c := norm_nonneg _
  have hR0 : 0 ≤ Rp := (norm_nonneg p).trans hp
  have hA0 : 0 ≤ swapAPlus Z0 Z1 := by unfold swapAPlus; positivity
  set s1 : Fin n → ℝ := fun k => logisticSlope ⟪p, Z1 k⟫_ℝ with hs1
  set s0 : Fin n → ℝ := fun k => logisticSlope ⟪p, Z0 k⟫_ℝ with hs0
  have hsplit : ∀ k, ⟪swapLossDiffGrad Z0 Z1 k p, e⟫_ℝ
      = s1 k * ⟪Z1 k - Z0 k, e⟫_ℝ + (s1 k - s0 k) * ⟪Z0 k, e⟫_ℝ := by
    intro k
    simp only [swapLossDiffGrad, hs1, hs0, inner_sub_left, real_inner_smul_left]
    ring
  have hsum : ∑ k, y k * ⟪swapLossDiffGrad Z0 Z1 k p, e⟫_ℝ
      = ∑ k, y k * (s1 k * ⟪Z1 k - Z0 k, e⟫_ℝ) + ∑ k, y k * ((s1 k - s0 k) * ⟪Z0 k, e⟫_ℝ) := by
    rw [← Finset.sum_add_distrib]
    exact Finset.sum_congr rfl fun k _ => by rw [hsplit]; ring
  -- first term
  have hb1 : ∑ k, (s1 k * ⟪Z1 k - Z0 k, e⟫_ℝ) ^ 2 ≤ (swapAPlus Z0 Z1 * c * ‖e‖) ^ 2 := by
    have hs : ∀ k, (s1 k) ^ 2 ≤ swapAPlus Z0 Z1 ^ 2 := by
      intro k
      have hge : -Rp ≤ ⟪p, Z1 k⟫_ℝ := by
        have h := abs_real_inner_le_norm p (Z1 k)
        have h2 : ‖p‖ * ‖Z1 k‖ ≤ Rp := by nlinarith [norm_nonneg p, norm_nonneg (Z1 k), hZ1 k]
        linarith [neg_abs_le ⟪p, Z1 k⟫_ℝ]
      have h := abs_logisticSlope_le_of_neg_le hge
      have h' : |s1 k| ≤ |swapAPlus Z0 Z1| := by
        rw [abs_of_nonneg hA0]; exact h
      exact sq_le_sq.mpr h'
    calc ∑ k, (s1 k * ⟪Z1 k - Z0 k, e⟫_ℝ) ^ 2
        ≤ ∑ k, swapAPlus Z0 Z1 ^ 2 * ⟪Z1 k - Z0 k, e⟫_ℝ ^ 2 :=
          Finset.sum_le_sum fun k _ => by
            rw [mul_pow]; exact mul_le_mul_of_nonneg_right (hs k) (sq_nonneg _)
      _ = swapAPlus Z0 Z1 ^ 2 * ∑ k, ⟪Z1 k - Z0 k, e⟫_ℝ ^ 2 := by rw [Finset.mul_sum]
      _ ≤ swapAPlus Z0 Z1 ^ 2 * (c ^ 2 * ‖e‖ ^ 2) :=
          mul_le_mul_of_nonneg_left (sum_inner_swapDiff_sq_le Z0 Z1 e) (sq_nonneg _)
      _ = (swapAPlus Z0 Z1 * c * ‖e‖) ^ 2 := by ring
  -- second term
  have hb2 : ∑ k, ((s1 k - s0 k) * ⟪Z0 k, e⟫_ℝ) ^ 2 ≤ (Rp * c * ‖e‖ / 4) ^ 2 := by
    have hk : ∀ k, ((s1 k - s0 k) * ⟪Z0 k, e⟫_ℝ) ^ 2 ≤ ⟪Z1 k - Z0 k, p⟫_ℝ ^ 2 * ‖e‖ ^ 2 / 16 := by
      intro k
      have h1 : |s1 k - s0 k| ≤ |⟪Z1 k - Z0 k, p⟫_ℝ| / 4 := by
        have h := abs_logisticSlope_sub_le_quarter ⟪p, Z1 k⟫_ℝ ⟪p, Z0 k⟫_ℝ
        have e : ⟪p, Z1 k⟫_ℝ - ⟪p, Z0 k⟫_ℝ = ⟪Z1 k - Z0 k, p⟫_ℝ := by
          rw [← inner_sub_right, real_inner_comm]
        rw [e] at h
        exact h
      have h2 : |⟪Z0 k, e⟫_ℝ| ≤ ‖e‖ := by
        have h := abs_real_inner_le_norm (Z0 k) e
        nlinarith [norm_nonneg e, norm_nonneg (Z0 k), hZ0 k]
      have h3 : |(s1 k - s0 k) * ⟪Z0 k, e⟫_ℝ| ≤ |⟪Z1 k - Z0 k, p⟫_ℝ| / 4 * ‖e‖ := by
        rw [abs_mul]; exact mul_le_mul h1 h2 (abs_nonneg _) (by positivity)
      have h4 := pow_le_pow_left₀ (abs_nonneg _) h3 2
      rw [sq_abs] at h4
      calc ((s1 k - s0 k) * ⟪Z0 k, e⟫_ℝ) ^ 2 ≤ (|⟪Z1 k - Z0 k, p⟫_ℝ| / 4 * ‖e‖) ^ 2 := h4
        _ = ⟪Z1 k - Z0 k, p⟫_ℝ ^ 2 * ‖e‖ ^ 2 / 16 := by rw [mul_pow, div_pow, sq_abs]; ring
    calc ∑ k, ((s1 k - s0 k) * ⟪Z0 k, e⟫_ℝ) ^ 2
        ≤ ∑ k, ⟪Z1 k - Z0 k, p⟫_ℝ ^ 2 * ‖e‖ ^ 2 / 16 := Finset.sum_le_sum fun k _ => hk k
      _ = (∑ k, ⟪Z1 k - Z0 k, p⟫_ℝ ^ 2) * ‖e‖ ^ 2 / 16 := by
          rw [Finset.sum_mul, Finset.sum_div]
      _ ≤ (c ^ 2 * ‖p‖ ^ 2) * ‖e‖ ^ 2 / 16 := by
          gcongr; exact sum_inner_swapDiff_sq_le Z0 Z1 p
      _ ≤ (c ^ 2 * Rp ^ 2) * ‖e‖ ^ 2 / 16 := by
          gcongr
      _ = (Rp * c * ‖e‖ / 4) ^ 2 := by ring
  have t1 := abs_sum_mul_le_sqrt_mul Finset.univ y _ (by positivity) hb1
  have t2 := abs_sum_mul_le_sqrt_mul Finset.univ y _ (by positivity) hb2
  rw [hsum]
  calc |∑ k, y k * (s1 k * ⟪Z1 k - Z0 k, e⟫_ℝ) + ∑ k, y k * ((s1 k - s0 k) * ⟪Z0 k, e⟫_ℝ)|
      ≤ |∑ k, y k * (s1 k * ⟪Z1 k - Z0 k, e⟫_ℝ)|
        + |∑ k, y k * ((s1 k - s0 k) * ⟪Z0 k, e⟫_ℝ)| := abs_add_le _ _
    _ ≤ Real.sqrt (∑ k, y k ^ 2) * (swapAPlus Z0 Z1 * c * ‖e‖)
        + Real.sqrt (∑ k, y k ^ 2) * (Rp * c * ‖e‖ / 4) := add_le_add t1 t2
    _ = Real.sqrt (∑ k, y k ^ 2) * (swapSlopeBudget Z0 Z1 * c * ‖e‖) := by
        unfold swapSlopeBudget; ring

/-- **The loss-difference vector is `B c`-Lipschitz on the ball of radius `R₊`.**  For data in the
unit ball and `‖θ‖, ‖θ'‖ ≤ R₊`, `∑_k (h_k(θ) − h_k(θ'))² ≤ (B c ‖θ − θ'‖)²`. -/
theorem swapLossDiff_sum_sq_le (Z0 Z1 : Fin n → Eucl) (hZ0 : ∀ j, ‖Z0 j‖ ≤ 1)
    (hZ1 : ∀ j, ‖Z1 j‖ ≤ 1) {θ θ' : Eucl} (hθ : ‖θ‖ ≤ swapUpperRadius Z0 Z1)
    (hθ' : ‖θ'‖ ≤ swapUpperRadius Z0 Z1) :
    ∑ k, (swapLossDiff Z0 Z1 k θ - swapLossDiff Z0 Z1 k θ') ^ 2
      ≤ (swapSlopeBudget Z0 Z1 * swapDiffNorm Z0 Z1 * ‖θ - θ'‖) ^ 2 := by
  set y : Fin n → ℝ := fun k => swapLossDiff Z0 Z1 k θ - swapLossDiff Z0 Z1 k θ' with hy
  set e : Eucl := θ - θ' with he
  set K := swapSlopeBudget Z0 Z1 * swapDiffNorm Z0 Z1 * ‖e‖ with hK
  set Y := ∑ k, y k ^ 2 with hY
  set Φ : ℝ → ℝ := fun t => ∑ k, y k * swapLossDiff Z0 Z1 k (θ' + t • e) with hΦdef
  have hpath (t : ℝ) : HasDerivAt (fun s : ℝ => θ' + s • e) e t := by
    simpa using ((hasDerivAt_id t).smul_const e).const_add θ'
  have hΦ (t : ℝ) : HasDerivAt Φ (∑ k, y k * ⟪swapLossDiffGrad Z0 Z1 k (θ' + t • e), e⟫_ℝ) t := by
    have hk : ∀ k ∈ (Finset.univ : Finset (Fin n)),
        HasDerivAt (fun s : ℝ => y k * swapLossDiff Z0 Z1 k (θ' + s • e))
          (y k * ⟪swapLossDiffGrad Z0 Z1 k (θ' + t • e), e⟫_ℝ) t := by
      intro k _
      exact ((hasFDerivAt_swapLossDiff Z0 Z1 k (θ' + t • e)).comp_hasDerivAt t
        (hpath t)).const_mul (y k)
    exact HasDerivAt.fun_sum hk
  have hbound : ∀ t ∈ Set.Ico (0 : ℝ) 1,
      ‖∑ k, y k * ⟪swapLossDiffGrad Z0 Z1 k (θ' + t • e), e⟫_ℝ‖ ≤ Real.sqrt Y * K := by
    intro t ht
    have hp : ‖θ' + t • e‖ ≤ swapUpperRadius Z0 Z1 := by
      have e1 : θ' + t • e = (1 - t) • θ' + t • θ := by rw [he]; module
      rw [e1]
      calc ‖(1 - t) • θ' + t • θ‖ ≤ ‖(1 - t) • θ'‖ + ‖t • θ‖ := norm_add_le _ _
        _ = (1 - t) * ‖θ'‖ + t * ‖θ‖ := by
            rw [norm_smul, norm_smul, Real.norm_of_nonneg (by linarith [ht.2]),
              Real.norm_of_nonneg ht.1]
        _ ≤ (1 - t) * swapUpperRadius Z0 Z1 + t * swapUpperRadius Z0 Z1 := by
            gcongr
            · linarith [ht.2]
            · exact ht.1
        _ = swapUpperRadius Z0 Z1 := by ring
    rw [Real.norm_eq_abs]
    exact abs_sum_swapLossDiffGrad_le Z0 Z1 hZ0 hZ1 hp y e
  have hmvt := norm_image_sub_le_of_norm_deriv_le_segment' (f := Φ)
    (fun t _ => (hΦ t).hasDerivWithinAt) hbound 1 ⟨zero_le_one, le_rfl⟩
  have hΦ10 : Φ 1 - Φ 0 = Y := by
    simp only [hΦdef, one_smul, zero_smul, add_zero, he, add_sub_cancel]
    rw [← Finset.sum_sub_distrib, hY]
    exact Finset.sum_congr rfl fun k _ => by rw [hy]; ring
  rw [hΦ10, Real.norm_eq_abs, sub_zero, mul_one] at hmvt
  have hY0 : 0 ≤ Y := Finset.sum_nonneg fun k _ => sq_nonneg _
  rw [abs_of_nonneg hY0] at hmvt
  have hsq : Real.sqrt Y * Real.sqrt Y = Y := Real.mul_self_sqrt hY0
  rcases (Real.sqrt_nonneg Y).eq_or_lt with h0 | hpos
  · have : Y = 0 := by rw [← hsq, ← h0, zero_mul]
    change Y ≤ K ^ 2
    rw [this]; exact sq_nonneg _
  · have h1 : Real.sqrt Y ≤ K := by
      have : Real.sqrt Y * Real.sqrt Y ≤ Real.sqrt Y * K := by rw [hsq]; exact hmvt
      exact le_of_mul_le_mul_left this hpos
    change Y ≤ K ^ 2
    rw [← hsq, ← sq]
    exact pow_le_pow_left₀ (Real.sqrt_nonneg Y) h1 2

/-- **The per-flip bound.**  For data in the unit ball, `n > 0`, `R₋ > 0`, every mask `u` and
coordinate `i`, `∑_k (X_k(u) − X_k(u^{⊕i}))² ≤ (B² c ‖δ_i‖/(n R₋²))²`. -/
theorem swapRelease_flip_sq_le (hn : 0 < n) {Z0 Z1 : Fin n → Eucl} (hZ0 : ∀ j, ‖Z0 j‖ ≤ 1)
    (hZ1 : ∀ j, ‖Z1 j‖ ≤ 1) (hR : 0 < swapLowerRadius Z0 Z1) (u : Fin n → Bool) (i : Fin n) :
    ∑ k, (swapRelease Z0 Z1 u k - swapRelease Z0 Z1 (flipBit i u) k) ^ 2
      ≤ (swapSlopeBudget Z0 Z1 ^ 2 * swapDiffNorm Z0 Z1 * ‖Z1 i - Z0 i‖
          / (n * swapLowerRadius Z0 Z1 ^ 2)) ^ 2 := by
  set w := maskWeights u with hw
  set a : ℝ := if u i then 1 else 0 with ha
  set b : ℝ := if u i then 0 else 1 with hb
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have ha0 : 0 ≤ a := by rw [ha]; split_ifs <;> norm_num
  have ha1 : a ≤ 1 := by rw [ha]; split_ifs <;> norm_num
  have hb0 : 0 ≤ b := by rw [hb]; split_ifs <;> norm_num
  have hb1 : b ≤ 1 := by rw [hb]; split_ifs <;> norm_num
  have hab : |a - b| = 1 := by rw [ha, hb]; split_ifs <;> norm_num
  have hθu : swapMinimizer Z0 Z1 (maskWeights u) = swapMinimizer Z0 Z1 (Function.update w i a) :=
    congrArg (swapMinimizer Z0 Z1) (maskWeights_eq_update i)
  have hθf : swapMinimizer Z0 Z1 (maskWeights (flipBit i u))
      = swapMinimizer Z0 Z1 (Function.update w i b) :=
    congrArg (swapMinimizer Z0 Z1) (maskWeights_flipBit i)
  have hw0 : ∀ j, 0 ≤ w j := maskWeights_nonneg u
  have hw1 : ∀ j, w j ≤ 1 := maskWeights_le_one u
  obtain ⟨_, hua, _⟩ := swapMinimizer_update_facts hn hZ0 hZ1 hw0 hw1 i ha0 ha1
  obtain ⟨_, hub, _⟩ := swapMinimizer_update_facts hn hZ0 hZ1 hw0 hw1 i hb0 hb1
  have hdisp := swap_minimizer_displacement hn hZ0 hZ1 hw0 hw1 i ha0 ha1 hb0 hb1 hR
  have hgrad := norm_swapLossDiffGrad_le Z0 Z1 i (hZ0 i) (hZ1 i) hub
  have hlip := swapLossDiff_sum_sq_le Z0 Z1 hZ0 hZ1 hua hub
  have hB0 : 0 ≤ swapSlopeBudget Z0 Z1 := by
    have : 0 ≤ swapUpperRadius Z0 Z1 := (norm_nonneg _).trans hua
    unfold swapSlopeBudget swapAPlus; positivity
  have hc0 : 0 ≤ swapDiffNorm Z0 Z1 := norm_nonneg _
  have hR2 : 0 < swapLowerRadius Z0 Z1 ^ 2 := by positivity
  have hd : ‖swapMinimizer Z0 Z1 (Function.update w i a)
        - swapMinimizer Z0 Z1 (Function.update w i b)‖
      ≤ swapSlopeBudget Z0 Z1 * ‖Z1 i - Z0 i‖ / (n * swapLowerRadius Z0 Z1 ^ 2) := by
    refine hdisp.trans ?_
    rw [hab]
    calc 1 / (n : ℝ) * ‖swapLossDiffGrad Z0 Z1 i (swapMinimizer Z0 Z1 (Function.update w i b))‖
          / swapLowerRadius Z0 Z1 ^ 2
        ≤ 1 / (n : ℝ) * (swapSlopeBudget Z0 Z1 * ‖Z1 i - Z0 i‖) / swapLowerRadius Z0 Z1 ^ 2 := by
          gcongr
      _ = _ := by field_simp
  simp only [swapRelease]
  rw [hθu, hθf]
  refine hlip.trans ?_
  refine pow_le_pow_left₀ (by positivity) ?_ 2
  calc swapSlopeBudget Z0 Z1 * swapDiffNorm Z0 Z1
        * ‖swapMinimizer Z0 Z1 (Function.update w i a)
          - swapMinimizer Z0 Z1 (Function.update w i b)‖
      ≤ swapSlopeBudget Z0 Z1 * swapDiffNorm Z0 Z1
        * (swapSlopeBudget Z0 Z1 * ‖Z1 i - Z0 i‖ / (n * swapLowerRadius Z0 Z1 ^ 2)) := by
        gcongr
    _ = _ := by ring

/-- **The fair-cube Poincaré inequality, variance form.**  For every real `f` on `{0,1}^n`, with the
uniform average `E g = 2^{−n} ∑_u g(u)`,
`E (f − E f)² ≤ (1/4) ∑_i E (f(u) − f(u^{⊕i}))²`. -/
theorem boolCube_variance_le (f : (Fin n → Bool) → ℝ) :
    1 / (2 : ℝ) ^ n * ∑ u, (f u - 1 / (2 : ℝ) ^ n * ∑ v, f v) ^ 2
      ≤ 1 / 4 * ∑ i, 1 / (2 : ℝ) ^ n * ∑ u, (f u - f (flipBit i u)) ^ 2 := by
  set N : ℝ := (2 : ℝ) ^ n with hN
  set A := ∑ u, f u ^ 2 with hA
  set S := ∑ v, f v with hS
  set T := ∑ i, ∑ u, (f u - f (flipBit i u)) ^ 2 with hT
  have hN0 : 0 < N := by positivity
  have hes := boolCube_efron_stein n f
  rw [← hN, ← hA, ← hS, ← hT] at hes
  have hexp : ∑ u, (f u - 1 / N * S) ^ 2 = A - 2 * (1 / N * S) * S + N * (1 / N * S) ^ 2 := by
    have e1 : ∀ u, (f u - 1 / N * S) ^ 2 = f u ^ 2 - 2 * (1 / N * S) * f u + (1 / N * S) ^ 2 :=
      fun u => by ring
    simp only [e1, Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum,
      Finset.sum_const, Finset.card_univ, nsmul_eq_mul, card_boolCube_real]
    rfl
  have hrhs : ∑ i, 1 / N * ∑ u, (f u - f (flipBit i u)) ^ 2 = 1 / N * T := by
    rw [hT, Finset.mul_sum]
  rw [hexp, hrhs]
  have e2 : 1 / N * (A - 2 * (1 / N * S) * S + N * (1 / N * S) ^ 2) = (N * A - S ^ 2) / N ^ 2 := by
    field_simp; ring
  have e3 : 1 / 4 * (1 / N * T) = N * T / (4 * N ^ 2) := by
    field_simp
  rw [e2, e3, div_le_div_iff₀ (by positivity) (by positivity)]
  nlinarith [hes, sq_nonneg N]

/-- **The variance bound on the cube (finite form).**  For data in
the unit ball, `n > 0` and `R₋ > 0`, the loss-difference vector satisfies
`2^{−n} ∑_u ∑_k (X_k(u) − 2^{−n} ∑_v X_k(v))² ≤ V₀ = B⁴ c² D₂/(4 n² R₋⁴)`. -/
theorem swap_variance_bound_cube (hn : 0 < n) {Z0 Z1 : Fin n → Eucl} (hZ0 : ∀ j, ‖Z0 j‖ ≤ 1)
    (hZ1 : ∀ j, ‖Z1 j‖ ≤ 1) (hR : 0 < swapLowerRadius Z0 Z1) :
    1 / (2 : ℝ) ^ n * ∑ u : Fin n → Bool, ∑ k,
        (swapRelease Z0 Z1 u k - 1 / (2 : ℝ) ^ n * ∑ v, swapRelease Z0 Z1 v k) ^ 2
      ≤ swapVarianceBudget Z0 Z1 := by
  set N : ℝ := (2 : ℝ) ^ n with hN
  set Kf : Fin n → ℝ := fun i => swapSlopeBudget Z0 Z1 ^ 2 * swapDiffNorm Z0 Z1 * ‖Z1 i - Z0 i‖
    / (n * swapLowerRadius Z0 Z1 ^ 2) with hKf
  have hN0 : 0 < N := by positivity
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  calc 1 / N * ∑ u : Fin n → Bool, ∑ k,
        (swapRelease Z0 Z1 u k - 1 / N * ∑ v, swapRelease Z0 Z1 v k) ^ 2
      = ∑ k, 1 / N * ∑ u : Fin n → Bool,
          (swapRelease Z0 Z1 u k - 1 / N * ∑ v, swapRelease Z0 Z1 v k) ^ 2 := by
        rw [Finset.sum_comm, Finset.mul_sum]
    _ ≤ ∑ k, 1 / 4 * ∑ i, 1 / N * ∑ u : Fin n → Bool,
          (swapRelease Z0 Z1 u k - swapRelease Z0 Z1 (flipBit i u) k) ^ 2 :=
        Finset.sum_le_sum fun k _ => boolCube_variance_le (fun u => swapRelease Z0 Z1 u k)
    _ = 1 / 4 * ∑ i, 1 / N * ∑ u : Fin n → Bool, ∑ k,
          (swapRelease Z0 Z1 u k - swapRelease Z0 Z1 (flipBit i u) k) ^ 2 := by
        rw [← Finset.mul_sum, Finset.sum_comm]
        congr 1
        refine Finset.sum_congr rfl fun i _ => ?_
        rw [← Finset.mul_sum, Finset.sum_comm]
    _ ≤ 1 / 4 * ∑ i, 1 / N * ∑ _u : Fin n → Bool, Kf i ^ 2 := by
        gcongr with i _ u _
        exact swapRelease_flip_sq_le hn hZ0 hZ1 hR u i
    _ = 1 / 4 * ∑ i, Kf i ^ 2 := by
        congr 1
        refine Finset.sum_congr rfl fun i _ => ?_
        rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, card_boolCube_real, ← hN]
        field_simp
    _ = swapVarianceBudget Z0 Z1 := by
        rw [swapVarianceBudget, swapFrobeniusSq, Finset.mul_sum, Finset.mul_sum, Finset.sum_div]
        refine Finset.sum_congr rfl fun i _ => ?_
        rw [hKf]
        field_simp

end SwapVariance

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/SwapVarianceCube.lean <==
import Mathlib.Algebra.Order.BigOperators.Ring.Finset
import Mathlib.Data.Fintype.BigOperators
import Mathlib.Data.Fin.Tuple.Basic
import Mathlib.Algebra.BigOperators.Fin
import Mathlib.Data.Real.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

/-! The fair-cube Poincaré (Efron–Stein) inequality used for the variance bound of `SwapVariance`.
For a real
function `f` on the cube `{0,1}^n`, with `N = 2^n`,
`4 (N ∑_u f(u)² − (∑_u f(u))²) ≤ N ∑_i ∑_u (f(u) − f(u^{⊕i}))²`,
which after division by `N²` is `Var f(U) ≤ (1/4) ∑_i E (f(U) − f(U^{⊕i}))²` for uniform `U`; the
vector-valued form follows by summing coordinates.  The proof is an induction on `n`. -/

noncomputable section

namespace LossOnlyTraceability

open scoped BigOperators

/-- The cube point `u^{⊕i}` obtained from `u` by flipping the bit `i`. -/
def flipBit {n : ℕ} (i : Fin n) (u : Fin n → Bool) : Fin n → Bool :=
  Function.update u i (!u i)

/-- Flipping a bit twice is the identity. -/
theorem flipBit_flipBit {n : ℕ} (i : Fin n) (u : Fin n → Bool) : flipBit i (flipBit i u) = u := by
  funext j
  by_cases h : j = i
  · subst h; simp [flipBit]
  · simp [flipBit, Function.update_of_ne h]

/-- Flipping the bit `i` changes the bit `i`. -/
theorem flipBit_apply_self {n : ℕ} (i : Fin n) (u : Fin n → Bool) : flipBit i u i = !u i := by
  simp [flipBit]

/-- Flipping the bit `i` does not change the other bits. -/
theorem flipBit_apply_of_ne {n : ℕ} {i j : Fin n} (h : j ≠ i) (u : Fin n → Bool) :
    flipBit i u j = u j := by
  simp [flipBit, Function.update_of_ne h]

/-- Flipping the first bit of `cons b r` flips `b`. -/
theorem flipBit_zero_cons {n : ℕ} (b : Bool) (r : Fin n → Bool) :
    flipBit 0 (Fin.cons b r : Fin (n + 1) → Bool) = Fin.cons (!b) r := by
  simp [flipBit, Fin.update_cons_zero]

/-- Flipping a later bit of `cons b r` flips the bit of `r`. -/
theorem flipBit_succ_cons {n : ℕ} (j : Fin n) (b : Bool) (r : Fin n → Bool) :
    flipBit j.succ (Fin.cons b r : Fin (n + 1) → Bool) = Fin.cons b (flipBit j r) := by
  simp only [flipBit, Fin.cons_succ]
  exact (Fin.cons_update (α := fun _ => Bool) (x := b) (p := r) (i := j) (y := !r j)).symm

/-- A sum over the cube of dimension `n + 1` splits over the first bit. -/
theorem sum_boolCube_succ {n : ℕ} (g : (Fin (n + 1) → Bool) → ℝ) :
    ∑ u, g u
      = ∑ r : Fin n → Bool, g (Fin.cons true r) + ∑ r : Fin n → Bool, g (Fin.cons false r) := by
  rw [← (Fin.consEquiv fun _ : Fin (n + 1) => Bool).sum_comp, Fintype.sum_prod_type,
    Fintype.sum_bool]
  rfl

/-- The cube has `2^n` points. -/
theorem card_boolCube_real (n : ℕ) : (Fintype.card (Fin n → Bool) : ℝ) = 2 ^ n := by
  simp

/-- **The fair-cube Poincaré (Efron–Stein) inequality, finite-sum form.**  For every real function
`f` on `{0,1}^n`, `4 (2^n ∑_u f(u)² − (∑_u f(u))²) ≤ 2^n ∑_i ∑_u (f(u) − f(u^{⊕i}))²`. -/
theorem boolCube_efron_stein (n : ℕ) (f : (Fin n → Bool) → ℝ) :
    4 * ((2 : ℝ) ^ n * ∑ u, f u ^ 2 - (∑ u, f u) ^ 2)
      ≤ (2 : ℝ) ^ n * ∑ i, ∑ u, (f u - f (flipBit i u)) ^ 2 := by
  induction n with
  | zero =>
    have h : ∀ g : (Fin 0 → Bool) → ℝ, ∑ u, g u = g Fin.elim0 := fun g => by
      rw [Fintype.sum_unique]
      congr 1
    rw [h, h]
    simp
  | succ n ih =>
    set f1 : (Fin n → Bool) → ℝ := fun r => f (Fin.cons true r) with hf1
    set f0 : (Fin n → Bool) → ℝ := fun r => f (Fin.cons false r) with hf0
    have ih1 := ih f1
    have ih0 := ih f0
    have hN : (2 : ℝ) ^ (n + 1) = 2 * 2 ^ n := by ring
    have hsq : ∑ u, f u ^ 2 = ∑ r, f1 r ^ 2 + ∑ r, f0 r ^ 2 := sum_boolCube_succ (fun u => f u ^ 2)
    have hsum : ∑ u, f u = ∑ r, f1 r + ∑ r, f0 r := sum_boolCube_succ f
    have hflip : ∑ i : Fin (n + 1), ∑ u, (f u - f (flipBit i u)) ^ 2
        = 2 * ∑ r, (f1 r - f0 r) ^ 2
          + (∑ j, ∑ r, (f1 r - f1 (flipBit j r)) ^ 2
            + ∑ j, ∑ r, (f0 r - f0 (flipBit j r)) ^ 2) := by
      rw [Fin.sum_univ_succ]
      congr 1
      · rw [sum_boolCube_succ]
        simp only [flipBit_zero_cons, Bool.not_true, Bool.not_false, hf1, hf0]
        rw [two_mul]
        congr 1
        exact Finset.sum_congr rfl fun r _ => by ring
      · rw [← Finset.sum_add_distrib]
        refine Finset.sum_congr rfl fun j _ => ?_
        rw [sum_boolCube_succ]
        simp only [flipBit_succ_cons, hf1, hf0]
    have hcs : (∑ r, (f1 r - f0 r)) ^ 2 ≤ (2 : ℝ) ^ n * ∑ r, (f1 r - f0 r) ^ 2 := by
      have h := Finset.sum_mul_sq_le_sq_mul_sq (Finset.univ : Finset (Fin n → Bool))
        (fun _ => (1 : ℝ)) (fun r => f1 r - f0 r)
      have hc : ∑ _r : Fin n → Bool, (1 : ℝ) ^ 2 = 2 ^ n := by
        simp only [one_pow, Finset.sum_const, Finset.card_univ, nsmul_eq_mul, mul_one]
        exact card_boolCube_real n
      simpa only [one_mul, hc] using h
    have hdiff : ∑ r, (f1 r - f0 r) = ∑ r, f1 r - ∑ r, f0 r := Finset.sum_sub_distrib _ _
    rw [hdiff] at hcs
    rw [hN, hsq, hsum, hflip]
    nlinarith [ih1, ih0, hcs]

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/TiltFamily/BoundedCalibration.lean <==
import LossOnlyTraceability.TiltFamily.BoundedLaw
import LossOnlyTraceability.NativeCalibration

/-! The per-law part of the population calibration of Appendix D.1 for a bounded product law.

These are the mirrors, under the substitution `IsSignProductLaw d p ↦ IsBoundedProductLaw d μ`,
`priorMean p ↦ μ`, of the per-law lemmas of `NativeCalibration`:

* the integrability of `⟪θ, Z⟫²` and the second-moment bound `E⟪θ, Z⟫² ≤ ⟪θ, μ⟫² + ‖θ‖²/d`
  (for the sign law this used `E Z_k² = 1/d`; for a bounded product law it is the inequality
  `IsBoundedProductLaw.integral_inner_sq_le`);
* the curvature budget `E u(⟪θ, Z⟫) ≤ (H/2)(⟪θ, μ⟫² + ‖θ‖²/d)` for `u(t) ≤ H t²/2`;
* the comparison-point value and the pointwise calibration, which do not involve the data law at
  all and are stated here under the `bdd_` names. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

section BoundedLawMoment

variable {d : ℕ} {μ : EuclideanSpace ℝ (Fin d)} {D : Measure (EuclideanSpace ℝ (Fin d))}

/-- Under a bounded product law the squared linear statistic `⟪θ, Z⟫²` is integrable (mirror of
`native_integrable_inner_sq_of_sign_law`). -/
theorem bdd_integrable_inner_sq_of_bounded_law [IsProbabilityMeasure D]
    (hD : IsBoundedProductLaw d μ D) (hd : 0 < d) (θ : EuclideanSpace ℝ (Fin d)) :
    Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z⟫_ℝ ^ 2) D := by
  refine integrable_of_unit_ball_bound (hD.norm_le_one hd)
    (by fun_prop : Continuous fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z⟫_ℝ ^ 2).measurable
    (‖θ‖ ^ 2) fun z hz => ?_
  have h1 : |⟪θ, z⟫_ℝ| ≤ ‖θ‖ * ‖z‖ := abs_real_inner_le_norm θ z
  have h2 : ‖θ‖ * ‖z‖ ≤ ‖θ‖ * 1 := mul_le_mul_of_nonneg_left hz (norm_nonneg θ)
  rw [abs_of_nonneg (sq_nonneg _)]
  nlinarith [abs_nonneg (⟪θ, z⟫_ℝ), sq_abs (⟪θ, z⟫_ℝ), norm_nonneg θ]

/-- **The per-law second-moment bound for a bounded product law** (mirror of
`native_integral_inner_sq_le_of_sign_law`): `E ⟪θ, Z⟫² ≤ ⟪θ, μ⟫² + ‖θ‖²/d`. -/
theorem bdd_integral_inner_sq_le_of_bounded_law [IsProbabilityMeasure D]
    (hD : IsBoundedProductLaw d μ D) (hd : 0 < d) (θ : EuclideanSpace ℝ (Fin d)) :
    (∫ z, ⟪θ, z⟫_ℝ ^ 2 ∂D) ≤ ⟪θ, μ⟫_ℝ ^ 2 + ‖θ‖ ^ 2 / (d : ℝ) := by
  have _hd := hd
  exact hD.integral_inner_sq_le θ

/-- **The curvature budget of the calibration of Appendix D.1 for a bounded product law** (mirror of
`native_integral_curvature_le_of_sign_law`): if `u(t) ≤ H t²/2` pointwise, then
`E u(⟪θ, Z⟫) ≤ (H/2)(⟪θ, μ⟫² + ‖θ‖²/d)`. -/
theorem bdd_integral_curvature_le_of_bounded_law [IsProbabilityMeasure D]
    (hD : IsBoundedProductLaw d μ D) (hd : 0 < d) (θ : EuclideanSpace ℝ (Fin d)) {u : ℝ → ℝ}
    {H : ℝ} (hH : 0 ≤ H) (hu : ∀ t : ℝ, u t ≤ H / 2 * t ^ 2)
    (huint : Integrable (fun z : EuclideanSpace ℝ (Fin d) => u ⟪θ, z⟫_ℝ) D) :
    (∫ z, u ⟪θ, z⟫_ℝ ∂D) ≤ H / 2 * (⟪θ, μ⟫_ℝ ^ 2 + ‖θ‖ ^ 2 / (d : ℝ)) := by
  have hsq := bdd_integrable_inner_sq_of_bounded_law hD hd θ
  have hmono : (∫ z, u ⟪θ, z⟫_ℝ ∂D) ≤ ∫ z, H / 2 * ⟪θ, z⟫_ℝ ^ 2 ∂D :=
    integral_mono huint (hsq.const_mul _) fun z => hu _
  rw [integral_const_mul] at hmono
  have hbound := bdd_integral_inner_sq_le_of_bounded_law hD hd θ
  have : H / 2 * (∫ z, ⟪θ, z⟫_ℝ ^ 2 ∂D)
      ≤ H / 2 * (⟪θ, μ⟫_ℝ ^ 2 + ‖θ‖ ^ 2 / (d : ℝ)) :=
    mul_le_mul_of_nonneg_left hbound (by linarith)
  linarith

end BoundedLawMoment

/-! ### The comparison point and the pointwise calibration (design-free) -/

section Comparison

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- The population objective at the comparison point, the calibration of Appendix D.1 before
averaging over the prior (the
statement of `native_population_objective_comparison`, which involves no data law). -/
theorem bdd_population_objective_comparison {b B r H : ℝ} {d : ℕ}
    (hb : 0 < b) (hB : 0 ≤ B) (hr : 2 ≤ r) (μ : E) {gc Eu : ℝ}
    (hg : gc ≤ B * ‖nativeComparisonPoint b B r μ‖ ^ r)
    (hu : Eu ≤ H / 2 * (⟪nativeComparisonPoint b B r μ, μ⟫_ℝ ^ 2
      + ‖nativeComparisonPoint b B r μ‖ ^ 2 / (d : ℝ))) :
    gc - b * ⟪nativeComparisonPoint b B r μ, μ⟫_ℝ + Eu
      ≤ -(nativeSlope b B r * ‖μ‖ ^ powerDualExponent r)
        + H * nativeMargin b B r ^ 2 / 2 *
          (‖μ‖ ^ (2 * powerDualExponent r)
            + ‖μ‖ ^ (2 * (powerDualExponent r - 1)) / (d : ℝ)) :=
  native_population_objective_comparison hb hB hr μ hg hu

/-- The pointwise calibration of Appendix D.1 at one law (the statement of
`native_pointwise_alignment`, which involves no data law). -/
theorem bdd_pointwise_alignment {b B r ε H : ℝ} {d : ℕ}
    (hb : 0 < b) (hB : 0 ≤ B) (hr : 2 ≤ r) (μ : E)
    {φ0 mhat Fhat Fc gc Eu : ℝ}
    (hlower : φ0 - b * mhat ≤ Fhat)
    (hacc : Fhat ≤ Fc + ε)
    (hFc : Fc = φ0 - b * ⟪nativeComparisonPoint b B r μ, μ⟫_ℝ + Eu + gc)
    (hg : gc ≤ B * ‖nativeComparisonPoint b B r μ‖ ^ r)
    (hu : Eu ≤ H / 2 * (⟪nativeComparisonPoint b B r μ, μ⟫_ℝ ^ 2
      + ‖nativeComparisonPoint b B r μ‖ ^ 2 / (d : ℝ))) :
    nativeSlope b B r * ‖μ‖ ^ powerDualExponent r - ε
        - H * nativeMargin b B r ^ 2 / 2 *
          (‖μ‖ ^ (2 * powerDualExponent r)
            + ‖μ‖ ^ (2 * (powerDualExponent r - 1)) / (d : ℝ))
      ≤ b * mhat :=
  native_pointwise_alignment hb hB hr μ hlower hacc hFc hg hu

end Comparison

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/BoundedClass.lean <==
import LossOnlyTraceability.TiltFamily.BoundedCalibration
import LossOnlyTraceability.NativeBudgetsAssemblyClass

/-! The regularized population objective at a bounded product law.

Mirrors, under `IsSignProductLaw d p ↦ IsBoundedProductLaw d μ`, `priorMean p ↦ μ`, of the
objective section of `NativeBudgetsAssemblyClass`: for a law `D ∈ 𝒫_d` with mean `μ` and the
objective `F_D(θ) = E_D[g(θ) + φ(⟪θ, Z⟫)]` of Assumption 2,

* the decomposition `F_D(θ) = φ(0) - b⟪θ, μ⟫ + E_D u(⟪θ, Z⟫) + g(θ)` with `u(t) = φ(t) - φ(0) + bt`,
  the bounds `0 ≤ E_D u(⟪θ, Z⟫) ≤ (H/2)(⟪θ, μ⟫² + ‖θ‖²/d)` and the lower bound
  `F_D(θ) ≥ φ(0) - b⟪θ, μ⟫ + g(θ)` on the unit ball;
* the existence of a constrained minimizer `θ_D^*` on the unit ball (`bdd_exists_minimizer`), the
  Bregman growth `F_D(θ) - F_D(θ_D^*) ≥ a‖θ - θ_D^*‖^r`, its uniqueness (`bdd_minimizer_unique`)
  and the bound `‖θ_D^*‖ ≤ C₀‖μ‖^{q-1}` of Appendix D.2 (`bdd_minimizer_norm_le`).

The only property of the law used is `‖Z‖ ≤ 1` almost surely (and `E Z = μ`), exactly as for the
sign law. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

section Objective

variable {d : ℕ} {μ : EuclideanSpace ℝ (Fin d)} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {φ : ℝ → ℝ} {b L H : ℝ}
  {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg : ℝ}

/-- The link of a unit-ball margin is integrable under a bounded product law. -/
theorem bdd_integrable_link_inner (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsBoundedProductLaw d μ D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    Integrable (fun z : EuclideanSpace ℝ (Fin d) => φ ⟪θ, z⟫_ℝ) D := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  exact integrable_of_unit_ball_bound (hD.norm_le_one hd)
    (hφm.comp (measurable_inner_const_left θ)) C fun z hz =>
      hC _ (native_margin_mem_Icc hθ hz)

/-- On the unit ball, `F_D(θ) = g(θ) + E_D φ(⟪θ, Z⟫)`. -/
theorem bdd_populationObjective_eq (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsBoundedProductLaw d μ D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    nativePopulationObjective g φ D θ = g θ + ∫ z, φ ⟪θ, z⟫_ℝ ∂D := by
  rw [nativePopulationObjective,
    integral_add (integrable_const _) (bdd_integrable_link_inner hφ hφm hD hd hθ), integral_const]
  simp

/-- **The link decomposition of the population objective.** On the unit ball,
`F_D(θ) = φ(0) - b⟪θ, μ⟫ + E_D u(⟪θ, Z⟫) + g(θ)` with `u(t) = φ(t) - φ(0) + bt`. -/
theorem bdd_populationObjective_decomp (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsBoundedProductLaw d μ D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    nativePopulationObjective g φ D θ
      = φ 0 - b * ⟪θ, μ⟫_ℝ
        + (∫ z, (φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ) ∂D) + g θ := by
  have hI := bdd_integrable_link_inner hφ hφm hD hd hθ
  have hIn := hD.integrable_inner θ
  have h1 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => φ ⟪θ, z⟫_ℝ - φ 0) D :=
    hI.sub (integrable_const _)
  have h2 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => b * ⟪θ, z⟫_ℝ) D := hIn.const_mul b
  have hsplit : (∫ z, (φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ) ∂D)
      = (∫ z, φ ⟪θ, z⟫_ℝ ∂D) - φ 0 + b * ⟪θ, μ⟫_ℝ := by
    rw [integral_add h1 h2, integral_sub hI (integrable_const _), integral_const_mul,
      integral_const, hD.integral_inner θ]
    simp
  rw [bdd_populationObjective_eq hφ hφm hD hd hθ, hsplit]
  ring

/-- The curvature term of the decomposition is nonnegative: `E_D u(⟪θ, Z⟫) ≥ 0`. -/
theorem bdd_integral_link_remainder_nonneg (hφ : NativeLinkClass φ b L H)
    (hD : IsBoundedProductLaw d μ D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    0 ≤ ∫ z, (φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ) ∂D := by
  refine integral_nonneg_of_ae ?_
  filter_upwards [hD.norm_le_one hd] with z hz
  have := hφ.tangent_le (native_margin_mem_Icc hθ hz)
  show 0 ≤ φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ
  linarith

/-- The curvature term of the decomposition is at most `(H/2)(⟪θ, μ⟫² + ‖θ‖²/d)`: the quadratic
bound `u(t) ≤ Ht²/2` composed with the bounded-law second moment
`E_D⟪θ, Z⟫² ≤ ⟪θ, μ⟫² + ‖θ‖²/d`. -/
theorem bdd_integral_link_remainder_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsBoundedProductLaw d μ D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    (∫ z, (φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ) ∂D)
      ≤ H / 2 * (⟪θ, μ⟫_ℝ ^ 2 + ‖θ‖ ^ 2 / (d : ℝ)) := by
  have hI := bdd_integrable_link_inner hφ hφm hD hd hθ
  have hIn := hD.integrable_inner θ
  have hsq := bdd_integrable_inner_sq_of_bounded_law hD hd θ
  have hmono : (∫ z, (φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ) ∂D)
      ≤ ∫ z, H / 2 * ⟪θ, z⟫_ℝ ^ 2 ∂D := by
    refine integral_mono_ae ((hI.sub (integrable_const _)).add (hIn.const_mul b))
      (hsq.const_mul _) ?_
    filter_upwards [hD.norm_le_one hd] with z hz
    have := hφ.le_quadratic (native_margin_mem_Icc hθ hz)
    show φ ⟪θ, z⟫_ℝ - φ 0 + b * ⟪θ, z⟫_ℝ ≤ H / 2 * ⟪θ, z⟫_ℝ ^ 2
    linarith
  rw [integral_const_mul] at hmono
  refine le_trans hmono (mul_le_mul_of_nonneg_left ?_ (by linarith [hφ.curv_nonneg]))
  exact bdd_integral_inner_sq_le_of_bounded_law hD hd θ

/-- **The lower bound of the calibration of Appendix D.1.** On the unit ball
`F_D(θ) ≥ φ(0) - b⟪θ, μ⟫ + g(θ)`, because `u ≥ 0` on `[-1,1]`. -/
theorem bdd_populationObjective_lower (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsBoundedProductLaw d μ D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    φ 0 - b * ⟪θ, μ⟫_ℝ + g θ ≤ nativePopulationObjective g φ D θ := by
  rw [bdd_populationObjective_decomp hφ hφm hD hd hθ]
  linarith [bdd_integral_link_remainder_nonneg hφ hD hd hθ]

/-- **Convexity of the link part along segments of the unit ball.** -/
theorem bdd_integral_link_segment_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsBoundedProductLaw d μ D) (hd : 0 < d) {x y : EuclideanSpace ℝ (Fin d)}
    (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t ≤ 1) :
    (∫ z, φ ⟪x + t • (y - x), z⟫_ℝ ∂D)
      ≤ (1 - t) * (∫ z, φ ⟪x, z⟫_ℝ ∂D) + t * ∫ z, φ ⟪y, z⟫_ℝ ∂D := by
  have hxt := NativeRegularizerClass.norm_segment_le_one hx hy ht0 ht1
  have hIx := bdd_integrable_link_inner hφ hφm hD hd hx
  have hIy := bdd_integrable_link_inner hφ hφm hD hd hy
  have hIt := bdd_integrable_link_inner hφ hφm hD hd hxt
  rw [← integral_const_mul, ← integral_const_mul, ← integral_add (hIx.const_mul _)
    (hIy.const_mul _)]
  refine integral_mono_ae hIt ((hIx.const_mul _).add (hIy.const_mul _)) ?_
  filter_upwards [hD.norm_le_one hd] with z hz
  have hmx := native_margin_mem_Icc hx hz
  have hmy := native_margin_mem_Icc hy hz
  have hc := hφ.convexOn_margin.2 hmx hmy (by linarith : (0 : ℝ) ≤ 1 - t) ht0
    (by ring : 1 - t + t = 1)
  have e : ⟪x + t • (y - x), z⟫_ℝ = (1 - t) * ⟪x, z⟫_ℝ + t * ⟪y, z⟫_ℝ := by
    rw [inner_add_left, real_inner_smul_left, inner_sub_left]
    ring
  simp only [smul_eq_mul] at hc
  show φ ⟪x + t • (y - x), z⟫_ℝ ≤ (1 - t) * φ ⟪x, z⟫_ℝ + t * φ ⟪y, z⟫_ℝ
  rw [e]
  exact hc

/-- **Existence of the constrained population minimizer** at a bounded product law (mirror of
`exists_nativePopulationMinimizer`). The objective is continuous on the compact unit ball, so it
has a minimizer `θ_D^*` there. -/
theorem bdd_exists_minimizer (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hD : IsBoundedProductLaw d μ D) (hd : 0 < d) :
    ∃ θs : EuclideanSpace ℝ (Fin d), ‖θs‖ ≤ 1 ∧
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        nativePopulationObjective g φ D θs ≤ nativePopulationObjective g φ D θ := by
  set K := Metric.closedBall (0 : EuclideanSpace ℝ (Fin d)) 1 with hK
  have hmemK : ∀ θ : EuclideanSpace ℝ (Fin d), θ ∈ K ↔ ‖θ‖ ≤ 1 := fun θ => by
    rw [hK, Metric.mem_closedBall, dist_zero_right]
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hlink : ContinuousOn (fun θ : EuclideanSpace ℝ (Fin d) => ∫ z, φ ⟪θ, z⟫_ℝ ∂D) K := by
    refine continuousOn_of_dominated (bound := fun _ => C)
      (fun θ _ => (hφm.comp (measurable_inner_const_left θ)).aestronglyMeasurable)
      (fun θ hθ => ?_) (integrable_const C) ?_
    · filter_upwards [hD.norm_le_one hd] with z hz
      rw [Real.norm_eq_abs]
      exact hC _ (native_margin_mem_Icc ((hmemK θ).1 hθ) hz)
    · filter_upwards [hD.norm_le_one hd] with z hz
      refine hφ.continuousOn_margin.comp
        (by fun_prop : Continuous fun θ : EuclideanSpace ℝ (Fin d) => ⟪θ, z⟫_ℝ).continuousOn ?_
      intro θ hθ
      exact native_margin_mem_Icc ((hmemK θ).1 hθ) hz
  have hF : ContinuousOn (nativePopulationObjective g φ D) K := by
    refine (hg.continuousOn_ball.add hlink).congr fun θ hθ => ?_
    exact bdd_populationObjective_eq hφ hφm hD hd ((hmemK θ).1 hθ)
  obtain ⟨θs, hθs, hmin⟩ := (isCompact_closedBall (0 : EuclideanSpace ℝ (Fin d)) 1).exists_isMinOn
    ⟨0, by simp⟩ hF
  exact ⟨θs, (hmemK θs).1 hθs, fun θ hθ => hmin ((hmemK θ).2 hθ)⟩

/-- **The Bregman growth of the population objective at its constrained minimizer.** For a
minimizer `θ_D^*` on `W` and any `θ ∈ W`, `F_D(θ) - F_D(θ_D^*) ≥ a‖θ - θ_D^*‖^r`. -/
theorem bdd_populationObjective_growth (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hD : IsBoundedProductLaw d μ D) (hd : 0 < d)
    {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θs ≤ nativePopulationObjective g φ D θ)
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    a * ‖θ - θs‖ ^ r ≤ nativePopulationObjective g φ D θ - nativePopulationObjective g φ D θs := by
  set Δ := nativePopulationObjective g φ D θ - nativePopulationObjective g φ D θs with hΔ
  have ha := hg.a_pos
  have hr0 : 0 ≤ r := by linarith [hg.two_le]
  have hen : 0 ≤ ‖θ - θs‖ ^ r := Real.rpow_nonneg (norm_nonneg _) _
  -- the bound for every small step
  have hstep : ∀ t ∈ Set.Ioo (0 : ℝ) 1, a * (1 - t) ^ r * ‖θ - θs‖ ^ r ≤ Δ := by
    intro t ht
    have ht0 : 0 ≤ t := ht.1.le
    have ht1 : t ≤ 1 := ht.2.le
    have hxt := NativeRegularizerClass.norm_segment_le_one hθs hθ ht0 ht1
    have hFmin := hmin _ hxt
    rw [bdd_populationObjective_eq hφ hφm hD hd hxt] at hFmin
    have hreg := hg.segment_le hθs hθ ht0 ht1
    have hlink := bdd_integral_link_segment_le hφ hφm hD hd hθs hθ ht0 ht1
    have hFs := bdd_populationObjective_eq (g := g) hφ hφm hD hd hθs
    have hFt := bdd_populationObjective_eq (g := g) hφ hφm hD hd hθ
    have hct : t * (1 - t) ^ r ≤ (1 - t) * t ^ r + t * (1 - t) ^ r := by
      have : 0 ≤ (1 - t) * t ^ r := mul_nonneg (by linarith) (Real.rpow_nonneg ht0 _)
      linarith
    have hkey : a * (t * (1 - t) ^ r) * ‖θ - θs‖ ^ r ≤ t * Δ := by
      have h1 : a * (t * (1 - t) ^ r) * ‖θ - θs‖ ^ r
          ≤ a * ((1 - t) * t ^ r + t * (1 - t) ^ r) * ‖θ - θs‖ ^ r := by
        have := mul_le_mul_of_nonneg_left hct ha.le
        exact mul_le_mul_of_nonneg_right this hen
      have hΔe : Δ = (g θ + ∫ z, φ ⟪θ, z⟫_ℝ ∂D) - (g θs + ∫ z, φ ⟪θs, z⟫_ℝ ∂D) := by
        rw [hΔ, hFs, hFt]
      rw [hΔe]
      nlinarith [h1, hreg, hlink, hFmin, hFs]
    have htpos : 0 < t := ht.1
    have e : a * (t * (1 - t) ^ r) * ‖θ - θs‖ ^ r = t * (a * (1 - t) ^ r * ‖θ - θs‖ ^ r) := by
      ring
    rw [e] at hkey
    exact le_of_mul_le_mul_left hkey htpos
  -- let the step tend to zero
  have hc : ContinuousAt (fun t : ℝ => a * (1 - t) ^ r * ‖θ - θs‖ ^ r) 0 := by
    have h1 : ContinuousAt (fun t : ℝ => (1 - t) ^ r) 0 :=
      (continuousAt_const.sub continuousAt_id).rpow_const (Or.inl (by norm_num))
    exact (continuousAt_const.mul h1).mul continuousAt_const
  have ht := hc.tendsto.mono_left (nhdsWithin_le_nhds (s := Set.Ioi (0 : ℝ)))
  have hval : a * (1 - (0 : ℝ)) ^ r * ‖θ - θs‖ ^ r = a * ‖θ - θs‖ ^ r := by simp
  rw [hval] at ht
  refine le_of_tendsto ht ?_
  filter_upwards [Ioo_mem_nhdsGT (show (0 : ℝ) < 1 by norm_num)] with t ht
  exact hstep t ht

/-- **Uniqueness of the constrained population minimizer** at a bounded product law (mirror of
`nativePopulationMinimizer_unique`). -/
theorem bdd_minimizer_unique (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hD : IsBoundedProductLaw d μ D) (hd : 0 < d)
    {θ₁ θ₂ : EuclideanSpace ℝ (Fin d)} (h₁ : ‖θ₁‖ ≤ 1) (h₂ : ‖θ₂‖ ≤ 1)
    (hmin₁ : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θ₁ ≤ nativePopulationObjective g φ D θ)
    (hmin₂ : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θ₂ ≤ nativePopulationObjective g φ D θ) :
    θ₁ = θ₂ := by
  have hgr := bdd_populationObjective_growth hφ hφm hg hD hd h₁ hmin₁ h₂
  have hle := hmin₂ θ₁ h₁
  have hr : 0 < r := by linarith [hg.two_le]
  have hzero : a * ‖θ₂ - θ₁‖ ^ r ≤ 0 := by linarith
  have hpow : ‖θ₂ - θ₁‖ ^ r ≤ 0 := by
    by_contra hc
    push Not at hc
    have := mul_pos hg.a_pos hc
    linarith
  have hn : ‖θ₂ - θ₁‖ = 0 := by
    by_contra hne
    have hpos : 0 < ‖θ₂ - θ₁‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hne)
    have := Real.rpow_pos_of_pos hpos r
    linarith
  exact (sub_eq_zero.1 (norm_eq_zero.1 hn)).symm

/-- **The stationarity display behind the minimizer bound of Appendix D.2.** At a constrained
minimizer,
`2a‖θ_D^*‖^r ≤ b⟪θ_D^*, μ⟫`. -/
theorem bdd_minimizer_stationary (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hD : IsBoundedProductLaw d μ D) (hd : 0 < d)
    {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θs ≤ nativePopulationObjective g φ D θ) :
    2 * a * ‖θs‖ ^ r ≤ b * ⟪θs, μ⟫_ℝ := by
  have h0 : ‖(0 : EuclideanSpace ℝ (Fin d))‖ ≤ 1 := by simp
  have hgr := bdd_populationObjective_growth hφ hφm hg hD hd hθs hmin h0
  rw [zero_sub, norm_neg, nativePopulationObjective_zero hg.zero] at hgr
  have hlow := bdd_populationObjective_lower (g := g) hφ hφm hD hd hθs
  have hbr := hg.bregman 0 θs h0 hθs
  rw [sub_zero, hg.zero, hg.grad_zero, inner_zero_left] at hbr
  linarith

/-- **The minimizer bound of Appendix D.2 at a bounded product law** (mirror of
`nativePopulationMinimizer_norm_le`).
Every constrained minimizer obeys `‖θ_D^*‖ ≤ C₀‖μ‖^{q-1}`. -/
theorem bdd_minimizer_norm_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hD : IsBoundedProductLaw d μ D) (hd : 0 < d)
    {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θs ≤ nativePopulationObjective g φ D θ) :
    ‖θs‖ ≤ nativeOptimizerConstant a b r * ‖μ‖ ^ (powerDualExponent r - 1) :=
  native_optimizer_norm_le hg.a_pos hφ.slope_pos.le (by linarith [hg.two_le]) θs μ
    (bdd_minimizer_stationary hφ hφm hg hD hd hθs hmin)

end Objective

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/BoundedLaw.lean <==
import LossOnlyTraceability.TiltFamily.Defs
import LossOnlyTraceability.BoundaryTracingTail
import LossOnlyTraceability.BoundaryTracingSignLaw

/-! The bounded product class `𝒫_d`: the per-law API of `IsBoundedProductLaw`.

A law `D` on `EuclideanSpace ℝ (Fin d)` is a *bounded product law with mean `μ`* when its
coordinates are independent, lie almost surely in `[-1/√d, 1/√d]` and have means `μ k`
(`IsBoundedProductLaw`, `TiltFamily/Defs.lean`). This module proves, with the argument order of
the `IsSignProductLaw` versions:

* `‖Z‖ ≤ 1` almost surely and `‖μ‖ ≤ 1` (for `d > 0`);
* `E⟪θ, Z⟫ = ⟪θ, μ⟫`, `E⟪θ, Z - μ⟫ = 0`, and the second-moment bound
  `E⟪θ, Z - μ⟫² ≤ ‖θ‖²/d`, hence `E⟪θ, Z⟫² ≤ ⟪θ, μ⟫² + ‖θ‖²/d` (the coordinates are independent with
  variance `≤ E Z_k² ≤ 1/d`); this is the inequality that replaces the sign-law identity
  `E Z_k² = 1/d`;
* the independence of all `n d` coordinates of `n` independent draws;
* every sign product law is a bounded product law (`IsSignProductLaw.toBounded`), so the paper's
  sign family lies in `𝒫_d`;
* the coordinate facts on the supersample used by the Lemma 9 tails. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

/-! ### A deterministic helper -/

/-- A vector whose coordinates are bounded by `1/√d` in absolute value lies in the unit ball. -/
theorem bdd_norm_le_one_of_abs_coord_le {d : ℕ} (hd : 0 < d) {x : EuclideanSpace ℝ (Fin d)}
    (hx : ∀ k, |x k| ≤ 1 / Real.sqrt d) : ‖x‖ ≤ 1 := by
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  have hsq : ∀ k, x k ^ 2 ≤ 1 / (d : ℝ) := by
    intro k
    have h := abs_le.1 (hx k)
    have h2 : x k ^ 2 ≤ (1 / Real.sqrt d) ^ 2 := sq_le_sq' h.1 h.2
    rwa [div_pow, one_pow, Real.sq_sqrt hdR.le] at h2
  have hn2 : ‖x‖ ^ 2 ≤ 1 := by
    rw [EuclideanSpace.real_norm_sq_eq]
    calc ∑ k, x k ^ 2 ≤ ∑ _k : Fin d, 1 / (d : ℝ) := Finset.sum_le_sum fun k _ => hsq k
      _ = 1 := by
        rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
        exact mul_one_div_cancel hdR.ne'
  nlinarith [norm_nonneg x]

/-! ### One draw -/

section SingleDraw

variable {d : ℕ} {μ : EuclideanSpace ℝ (Fin d)} {D : Measure (EuclideanSpace ℝ (Fin d))}

/-- Under a bounded product law every coordinate lies in `[-1/√d, 1/√d]` almost surely. -/
theorem IsBoundedProductLaw.mem_Icc (hD : IsBoundedProductLaw d μ D) :
    ∀ᵐ z ∂D, ∀ k, z k ∈ Set.Icc (-(1 / √(d : ℝ))) (1 / √(d : ℝ)) := by
  filter_upwards [hD.bound] with z hz k
  exact abs_le.1 (hz k)

/-- Coordinatewise form of the bound: `|z_k| ≤ 1/√d` almost surely, for each `k`. -/
theorem IsBoundedProductLaw.abs_coord_le (hD : IsBoundedProductLaw d μ D) (k : Fin d) :
    ∀ᵐ z ∂D, |z k| ≤ 1 / Real.sqrt d := by
  filter_upwards [hD.bound] with z hz
  exact hz k

/-- Under a bounded product law every coordinate squares to at most `1/d` almost surely. -/
theorem IsBoundedProductLaw.coord_sq_le (hD : IsBoundedProductLaw d μ D) :
    ∀ᵐ z ∂D, ∀ k, z k ^ 2 ≤ 1 / (d : ℝ) := by
  filter_upwards [hD.bound] with z hz k
  have h := abs_le.1 (hz k)
  have h2 : z k ^ 2 ≤ (1 / Real.sqrt d) ^ 2 := sq_le_sq' h.1 h.2
  rwa [div_pow, one_pow, Real.sq_sqrt (Nat.cast_nonneg d)] at h2

/-- Under a bounded product law in positive dimension every draw lies in the unit ball almost
surely. -/
theorem IsBoundedProductLaw.norm_le_one [IsProbabilityMeasure D] (hD : IsBoundedProductLaw d μ D)
    (hd : 0 < d) : ∀ᵐ z ∂D, ‖z‖ ≤ 1 := by
  filter_upwards [hD.bound] with z hz
  exact bdd_norm_le_one_of_abs_coord_le hd hz

/-- Coordinates are integrable under a bounded product law. -/
theorem IsBoundedProductLaw.integrable_coord [IsProbabilityMeasure D] (hD : IsBoundedProductLaw d μ D)
    (k : Fin d) : Integrable (fun z : EuclideanSpace ℝ (Fin d) => z k) D := by
  refine Integrable.of_bound (measurable_euclidean_coord k).aestronglyMeasurable
    (1 / Real.sqrt d) ?_
  filter_upwards [hD.bound] with z hz
  rw [Real.norm_eq_abs]
  exact hz k

/-- The mean of a coordinate: `E z_k = μ_k`. -/
theorem IsBoundedProductLaw.integral_coord (hD : IsBoundedProductLaw d μ D) (k : Fin d) :
    ∫ z, z k ∂D = μ k :=
  hD.mean k

/-- The mean vector of a bounded product law lies in the unit ball (`d > 0`): each coordinate
of the mean is an average of values in `[-1/√d, 1/√d]`. -/
theorem IsBoundedProductLaw.norm_mean_le_one [IsProbabilityMeasure D]
    (hD : IsBoundedProductLaw d μ D) (hd : 0 < d) : ‖μ‖ ≤ 1 := by
  refine bdd_norm_le_one_of_abs_coord_le hd fun k => ?_
  rw [← hD.mean k]
  have h := norm_integral_le_of_norm_le_const (μ := D)
    (f := fun z : EuclideanSpace ℝ (Fin d) => z k) (C := 1 / Real.sqrt d) (by
      filter_upwards [hD.bound] with z hz
      rw [Real.norm_eq_abs]
      exact hz k)
  simpa [Real.norm_eq_abs] using h

/-- The margin against a fixed vector is almost surely bounded by `∑_k |θ_k|/√d`. -/
theorem IsBoundedProductLaw.abs_inner_le (hD : IsBoundedProductLaw d μ D)
    (θ : EuclideanSpace ℝ (Fin d)) :
    ∀ᵐ z ∂D, |⟪θ, z⟫_ℝ| ≤ ∑ k, |θ k| * (1 / Real.sqrt d) := by
  filter_upwards [hD.bound] with z hz
  rw [real_inner_eq_sum_apply]
  refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun k _ => ?_)
  rw [abs_mul]
  exact mul_le_mul_of_nonneg_left (hz k) (abs_nonneg _)

/-- Under a bounded product law the margin against a fixed vector is integrable. -/
theorem IsBoundedProductLaw.integrable_inner [IsProbabilityMeasure D]
    (hD : IsBoundedProductLaw d μ D) (θ : EuclideanSpace ℝ (Fin d)) :
    Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z⟫_ℝ) D := by
  have hrw : ∀ z : EuclideanSpace ℝ (Fin d), ⟪θ, z⟫_ℝ = ∑ k, θ k * z k :=
    fun z => real_inner_eq_sum_apply θ z
  simp only [hrw]
  exact integrable_finsetSum _ fun k _ => (hD.integrable_coord k).const_mul (θ k)

/-- **The mean of the margin.** `E ⟪θ, Z⟫ = ⟪θ, μ⟫`. -/
theorem IsBoundedProductLaw.integral_inner [IsProbabilityMeasure D] (hD : IsBoundedProductLaw d μ D)
    (θ : EuclideanSpace ℝ (Fin d)) : ∫ z, ⟪θ, z⟫_ℝ ∂D = ⟪θ, μ⟫_ℝ := by
  have hrw : ∀ z : EuclideanSpace ℝ (Fin d), ⟪θ, z⟫_ℝ = ∑ k, θ k * z k :=
    fun z => real_inner_eq_sum_apply θ z
  simp only [hrw]
  rw [integral_finsetSum _ fun k _ => (hD.integrable_coord k).const_mul (θ k)]
  refine Finset.sum_congr rfl fun k _ => ?_
  rw [integral_const_mul, hD.mean k]

/-- **The centred margin has mean zero.** `E ⟪θ, Z - μ⟫ = 0`. -/
theorem IsBoundedProductLaw.integral_inner_sub_mean [IsProbabilityMeasure D]
    (hD : IsBoundedProductLaw d μ D) (θ : EuclideanSpace ℝ (Fin d)) :
    ∫ z, ⟪θ, z - μ⟫_ℝ ∂D = 0 := by
  have hrw : ∀ z : EuclideanSpace ℝ (Fin d), ⟪θ, z - μ⟫_ℝ = ⟪θ, z⟫_ℝ - ⟪θ, μ⟫_ℝ :=
    fun z => inner_sub_right _ _ _
  simp only [hrw]
  rw [integral_sub (hD.integrable_inner θ) (integrable_const _), hD.integral_inner θ]
  simp

/-- Squared coordinates are integrable under a bounded product law. -/
theorem IsBoundedProductLaw.integrable_coord_sq [IsProbabilityMeasure D]
    (hD : IsBoundedProductLaw d μ D) (k : Fin d) :
    Integrable (fun z : EuclideanSpace ℝ (Fin d) => z k ^ 2) D := by
  refine Integrable.of_bound ((measurable_euclidean_coord k).pow_const 2).aestronglyMeasurable
    (1 / (d : ℝ)) ?_
  filter_upwards [hD.coord_sq_le] with z hz
  rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
  exact hz k

/-- The second moment of a coordinate is at most `1/d` (for the sign law it equals `1/d`). -/
theorem IsBoundedProductLaw.integral_coord_sq_le [IsProbabilityMeasure D]
    (hD : IsBoundedProductLaw d μ D) (k : Fin d) :
    (∫ z, (z : EuclideanSpace ℝ (Fin d)) k ^ 2 ∂D) ≤ 1 / (d : ℝ) := by
  have h : (∫ z, (z : EuclideanSpace ℝ (Fin d)) k ^ 2 ∂D) ≤ ∫ _z, (1 / (d : ℝ)) ∂D :=
    integral_mono_ae (hD.integrable_coord_sq k) (integrable_const _)
      (by filter_upwards [hD.coord_sq_le] with z hz; exact hz k)
  refine h.trans (le_of_eq ?_)
  rw [integral_const]
  simp

/-- Each centred coordinate has mean zero. -/
theorem IsBoundedProductLaw.integral_centered_coord [IsProbabilityMeasure D]
    (hD : IsBoundedProductLaw d μ D) (k : Fin d) :
    (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - μ k) ∂D) = 0 := by
  rw [integral_sub (hD.integrable_coord k) (integrable_const _), hD.mean k, integral_const]
  simp

/-- Centred coordinates are integrable. -/
theorem IsBoundedProductLaw.integrable_centered_coord [IsProbabilityMeasure D]
    (hD : IsBoundedProductLaw d μ D) (k : Fin d) :
    Integrable (fun z : EuclideanSpace ℝ (Fin d) => z k - μ k) D :=
  (hD.integrable_coord k).sub (integrable_const _)

/-- **Off-diagonal covariances vanish** (independent coordinates). -/
theorem IsBoundedProductLaw.integral_centered_coord_mul_of_ne [IsProbabilityMeasure D]
    (hD : IsBoundedProductLaw d μ D) {k l : Fin d} (hkl : k ≠ l) :
    (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - μ k) *
      ((z : EuclideanSpace ℝ (Fin d)) l - μ l) ∂D) = 0 := by
  have hind : IndepFun (fun z : EuclideanSpace ℝ (Fin d) => z k - μ k)
      (fun z : EuclideanSpace ℝ (Fin d) => z l - μ l) D :=
    (hD.indep.indepFun hkl).comp (measurable_id.sub measurable_const)
      (measurable_id.sub measurable_const)
  rw [hind.integral_fun_mul_eq_mul_integral
    ((hD.integrable_centered_coord k).aestronglyMeasurable)
    ((hD.integrable_centered_coord l).aestronglyMeasurable),
    hD.integral_centered_coord k, zero_mul]

/-- **The diagonal variance is at most `1/d`:** `E (z_k - μ_k)² = E z_k² - μ_k² ≤ 1/d`. -/
theorem IsBoundedProductLaw.integral_centered_coord_sq_le [IsProbabilityMeasure D]
    (hD : IsBoundedProductLaw d μ D) (k : Fin d) :
    (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - μ k) ^ 2 ∂D) ≤ 1 / (d : ℝ) := by
  have hexp : ∀ z : EuclideanSpace ℝ (Fin d), (z k - μ k) ^ 2
      = z k ^ 2 - 2 * μ k * z k + μ k ^ 2 := by
    intro z; ring
  have hsq := hD.integrable_coord_sq k
  have hA1 : Integrable
      (fun z : EuclideanSpace ℝ (Fin d) => z k ^ 2 - 2 * μ k * z k) D :=
    hsq.sub ((hD.integrable_coord k).const_mul (2 * μ k))
  have hA2 : Integrable (fun _ : EuclideanSpace ℝ (Fin d) => μ k ^ 2) D :=
    integrable_const _
  have hval : (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - μ k) ^ 2 ∂D)
      = (∫ z, (z : EuclideanSpace ℝ (Fin d)) k ^ 2 ∂D) - μ k ^ 2 := by
    simp only [hexp]
    rw [integral_add hA1 hA2,
      integral_sub hsq ((hD.integrable_coord k).const_mul (2 * μ k)),
      integral_const_mul, hD.mean k, integral_const]
    have huniv : D.real Set.univ = 1 := probReal_univ
    simp only [smul_eq_mul, huniv, one_mul]
    ring
  rw [hval]
  have := hD.integral_coord_sq_le k
  nlinarith [sq_nonneg (μ k)]

/-- **The per-law centred second moment.** `E ⟪θ, Z - μ⟫² ≤ ‖θ‖²/d`: the coordinates are
independent with variances at most `1/d`, so the centred covariance is dominated by `(1/d) I`. -/
theorem IsBoundedProductLaw.integral_inner_sub_mean_sq_le [IsProbabilityMeasure D]
    (hD : IsBoundedProductLaw d μ D) (θ : EuclideanSpace ℝ (Fin d)) :
    ∫ z, ⟪θ, z - μ⟫_ℝ ^ 2 ∂D ≤ ‖θ‖ ^ 2 / d := by
  -- coordinatewise expansion of the centred square
  have hcoord : ∀ z : EuclideanSpace ℝ (Fin d), ⟪θ, z - μ⟫_ℝ ^ 2
      = ∑ k, ∑ l, (θ k * θ l) * ((z k - μ k) * (z l - μ l)) := by
    intro z
    have hlin : ⟪θ, z - μ⟫_ℝ = ∑ k, θ k * (z k - μ k) := by
      rw [real_inner_eq_sum_apply]
      exact Finset.sum_congr rfl fun k _ => by simp
    rw [hlin, sq, Finset.sum_mul_sum]
    exact Finset.sum_congr rfl fun k _ => Finset.sum_congr rfl fun l _ => by ring
  have hterm : ∀ k l : Fin d,
      Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
        (θ k * θ l) * ((z k - μ k) * (z l - μ l))) D := by
    intro k l
    refine Integrable.of_bound
      ((((measurable_euclidean_coord k).sub measurable_const).mul
        ((measurable_euclidean_coord l).sub measurable_const)).const_mul _).aestronglyMeasurable
      (|θ k * θ l| * ((1 / Real.sqrt d + |μ k|) * (1 / Real.sqrt d + |μ l|))) ?_
    filter_upwards [hD.bound] with z hz
    have hk : |z k - μ k| ≤ 1 / Real.sqrt d + |μ k| :=
      (abs_sub _ _).trans (by linarith [hz k])
    have hl : |z l - μ l| ≤ 1 / Real.sqrt d + |μ l| :=
      (abs_sub _ _).trans (by linarith [hz l])
    rw [Real.norm_eq_abs, abs_mul]
    refine mul_le_mul_of_nonneg_left ?_ (abs_nonneg _)
    rw [abs_mul]
    exact mul_le_mul hk hl (abs_nonneg _) (by positivity)
  have hsum : (∫ z, ⟪θ, z - μ⟫_ℝ ^ 2 ∂D)
      = ∑ k, ∑ l, (θ k * θ l) *
        (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - μ k)
          * ((z : EuclideanSpace ℝ (Fin d)) l - μ l) ∂D) := by
    simp only [hcoord]
    rw [integral_finsetSum _ fun k _ => integrable_finsetSum _ fun l _ => hterm k l]
    refine Finset.sum_congr rfl fun k _ => ?_
    rw [integral_finsetSum _ fun l _ => hterm k l]
    exact Finset.sum_congr rfl fun l _ => integral_const_mul _ _
  have hdiag : ∀ k : Fin d, (∑ l, (θ k * θ l) *
      (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - μ k)
        * ((z : EuclideanSpace ℝ (Fin d)) l - μ l) ∂D))
      ≤ θ k ^ 2 * (1 / (d : ℝ)) := by
    intro k
    rw [Finset.sum_eq_single k
      (fun l _ hl => by rw [hD.integral_centered_coord_mul_of_ne (Ne.symm hl), mul_zero])
      (fun h => absurd (Finset.mem_univ k) h)]
    have hsq : (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - μ k)
        * ((z : EuclideanSpace ℝ (Fin d)) k - μ k) ∂D)
        = ∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - μ k) ^ 2 ∂D := by
      congr 1
      funext z
      ring
    rw [hsq, show θ k * θ k = θ k ^ 2 by ring]
    exact mul_le_mul_of_nonneg_left (hD.integral_centered_coord_sq_le k) (sq_nonneg _)
  rw [hsum]
  refine (Finset.sum_le_sum fun k _ => hdiag k).trans (le_of_eq ?_)
  rw [← Finset.sum_mul, EuclideanSpace.real_norm_sq_eq]
  ring

/-- **The per-law second-moment bound.** `E ⟪θ, Z⟫² ≤ ⟪θ, μ⟫² + ‖θ‖²/d`. -/
theorem IsBoundedProductLaw.integral_inner_sq_le [IsProbabilityMeasure D]
    (hD : IsBoundedProductLaw d μ D) (θ : EuclideanSpace ℝ (Fin d)) :
    ∫ z, ⟪θ, z⟫_ℝ ^ 2 ∂D ≤ ⟪θ, μ⟫_ℝ ^ 2 + ‖θ‖ ^ 2 / d := by
  have hrw : ∀ z : EuclideanSpace ℝ (Fin d), ⟪θ, z - μ⟫_ℝ = ⟪θ, z⟫_ℝ - ⟪θ, μ⟫_ℝ :=
    fun z => inner_sub_right _ _ _
  have hIlin : Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z - μ⟫_ℝ) D := by
    simp only [hrw]
    exact (hD.integrable_inner θ).sub (integrable_const _)
  have hIsq : Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z - μ⟫_ℝ ^ 2) D := by
    refine Integrable.of_bound
      ((by fun_prop : Continuous fun z : EuclideanSpace ℝ (Fin d) =>
        ⟪θ, z - μ⟫_ℝ ^ 2).measurable.aestronglyMeasurable)
      ((∑ k, |θ k| * (1 / Real.sqrt d) + |⟪θ, μ⟫_ℝ|) ^ 2) ?_
    filter_upwards [hD.abs_inner_le θ] with z hz
    have h1 : |⟪θ, z - μ⟫_ℝ| ≤ ∑ k, |θ k| * (1 / Real.sqrt d) + |⟪θ, μ⟫_ℝ| := by
      rw [hrw]
      exact (abs_sub _ _).trans (by linarith)
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    have h0 : 0 ≤ |⟪θ, z - μ⟫_ℝ| := abs_nonneg _
    nlinarith [sq_abs (⟪θ, z - μ⟫_ℝ)]
  have hzero : (∫ z, ⟪θ, z - μ⟫_ℝ ∂D) = 0 := hD.integral_inner_sub_mean θ
  have hptsq : ∀ z : EuclideanSpace ℝ (Fin d), ⟪θ, z⟫_ℝ ^ 2
      = ⟪θ, z - μ⟫_ℝ ^ 2 + 2 * ⟪θ, μ⟫_ℝ * ⟪θ, z - μ⟫_ℝ + ⟪θ, μ⟫_ℝ ^ 2 := by
    intro z
    rw [inner_sub_right]
    ring
  have hI1 : Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
      ⟪θ, z - μ⟫_ℝ ^ 2 + 2 * ⟪θ, μ⟫_ℝ * ⟪θ, z - μ⟫_ℝ) D :=
    hIsq.add (hIlin.const_mul _)
  have hfinal : (∫ z, ⟪θ, z⟫_ℝ ^ 2 ∂D)
      = (∫ z, ⟪θ, z - μ⟫_ℝ ^ 2 ∂D) + ⟪θ, μ⟫_ℝ ^ 2 := by
    have hfun : (fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z⟫_ℝ ^ 2)
        = fun z : EuclideanSpace ℝ (Fin d) =>
          ⟪θ, z - μ⟫_ℝ ^ 2 + 2 * ⟪θ, μ⟫_ℝ * ⟪θ, z - μ⟫_ℝ + ⟪θ, μ⟫_ℝ ^ 2 := funext hptsq
    rw [hfun, integral_add hI1 (integrable_const _),
      integral_add hIsq (hIlin.const_mul _), integral_const_mul, hzero, integral_const]
    simp only [probReal_univ, smul_eq_mul, one_mul, mul_zero, add_zero]
  rw [hfinal]
  linarith [hD.integral_inner_sub_mean_sq_le θ]

end SingleDraw

/-! ### Several draws -/

section Draws

variable {d n : ℕ} {μ : EuclideanSpace ℝ (Fin d)} {D : Measure (EuclideanSpace ℝ (Fin d))}

/-- All `n d` coordinates of `n` independent draws from a bounded product law are independent
(mirror of `IsSignProductLaw.iIndepFun_pi_coord`). -/
theorem IsBoundedProductLaw.iIndepFun_pi_coord [IsProbabilityMeasure D]
    (hD : IsBoundedProductLaw d μ D) :
    iIndepFun (fun (q : Fin n × Fin d) (x : Fin n → EuclideanSpace ℝ (Fin d)) => x q.1 q.2)
      (Measure.pi fun _ : Fin n => D) := by
  refine iIndepFun_uncurry' (X := fun (j : Fin n) (k : Fin d)
    (x : Fin n → EuclideanSpace ℝ (Fin d)) => x j k)
    (fun j k => (measurable_euclidean_coord k).comp (measurable_pi_apply j)) ?_ ?_
  · have h := (iIndepFun_pi (μ := fun _ : Fin n => D) (X := fun _ => id)
      fun _ => aemeasurable_id).comp
      (fun (_ : Fin n) (z : EuclideanSpace ℝ (Fin d)) (k : Fin d) => z k)
      (fun _ => measurable_pi_lambda _ fun k => measurable_euclidean_coord k)
    exact h
  · intro j
    exact iIndepFun_comp_measurePreserving (measurePreserving_eval (fun _ : Fin n => D) j)
      (fun k => measurable_euclidean_coord k) hD.indep

end Draws

/-! ### The sign family lies in `𝒫_d` -/

section Sign

variable {d : ℕ} {D : Measure (EuclideanSpace ℝ (Fin d))}

/-- **Every sign product law is a bounded product law** with mean `μ_p = p/√d`. (Stated in the
namespace of `IsSignProductLaw`, so that dot notation `hD.toBounded` works.) -/
theorem _root_.LossOnlyTraceability.IsSignProductLaw.toBounded {p : Fin d → ℝ}
    (hD : IsSignProductLaw d p D) : IsBoundedProductLaw d (priorMean p) D := by
  refine ⟨?_, fun k => ?_, hD.indep⟩
  · filter_upwards [hD.sign] with z hz k
    have h0 : (0 : ℝ) ≤ 1 / Real.sqrt d := by positivity
    rcases hz k with h | h
    · exact le_of_eq (by rw [h, abs_of_nonneg h0])
    · exact le_of_eq (by rw [h, abs_neg, abs_of_nonneg h0])
  · rw [hD.mean k, priorMean_apply]

/-- **Every sign product law is a bounded product law** (the same statement in this namespace). -/
theorem IsSignProductLaw.toBounded {p : Fin d → ℝ} (hD : IsSignProductLaw d p D) :
    IsBoundedProductLaw d (priorMean p) D :=
  LossOnlyTraceability.IsSignProductLaw.toBounded hD

/-- The paper's sign product law `D_p`, `p ∈ [-1,1]^d`, belongs to the bounded product class. -/
theorem signProductLaw_mem_boundedProductClass (hd : 0 < d) {p : Fin d → ℝ}
    (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) : signProductLaw d p ∈ boundedProductClass d := by
  have _hd := hd
  exact ⟨isProbabilityMeasure_signProductLaw hp, priorMean p,
    LossOnlyTraceability.IsSignProductLaw.toBounded (isSignProductLaw_signProductLaw hp)⟩

end Sign

/-! ### Coordinates on the supersample -/

section Supersample

variable {d n : ℕ} {μ : EuclideanSpace ℝ (Fin d)} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The `2 n d` feature coordinates of the supersample are independent** under a bounded product
law (mirror of `iIndepFun_superPoint_coord`). -/
theorem bdd_iIndepFun_superPoint_coord (hD : IsBoundedProductLaw d μ D) :
    iIndepFun (fun (q : (Bool × Fin n) × Fin d)
      (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) =>
        (superPoint q.1.1 q.1.2 ω : EuclideanSpace ℝ (Fin d)) q.2)
      (superMeasure n D μR μG) := by
  have hm : ∀ (i : Bool × Fin n) (k : Fin d),
      Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        (superPoint i.1 i.2 ω : EuclideanSpace ℝ (Fin d)) k :=
    fun i k => (measurable_euclidean_coord k).comp (measurable_superPoint i.1 i.2)
  refine iIndepFun_uncurry' (X := fun (i : Bool × Fin n) (k : Fin d)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) =>
      (superPoint i.1 i.2 ω : EuclideanSpace ℝ (Fin d)) k)
    hm ?_ ?_
  · have h := (iIndepFun_superPoint (n := n) D μR μG).comp
      (fun (_ : Bool × Fin n) (z : EuclideanSpace ℝ (Fin d)) (k : Fin d) => z k)
      (fun _ => measurable_pi_lambda _ fun k => measurable_euclidean_coord k)
    exact h
  · intro i
    have hmp : MeasurePreserving (superPoint i.1 i.2 :
        SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d))
        (superMeasure n D μR μG) D :=
      ⟨measurable_superPoint i.1 i.2, superPoint_law D μR μG i.1 i.2⟩
    exact iIndepFun_comp_measurePreserving hmp (fun k => measurable_euclidean_coord k) hD.indep

/-- Every supersample coordinate lies almost surely in `[-1/√d, 1/√d]` (mirror of
`superPoint_coord_sign`). -/
theorem bdd_superPoint_coord_mem_Icc (hD : IsBoundedProductLaw d μ D) (b : Bool) (i : Fin n)
    (k : Fin d) :
    ∀ᵐ ω ∂(superMeasure n D μR μG),
      (superPoint b i (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
        EuclideanSpace ℝ (Fin d)) k ∈
        Set.Icc (-(1 / Real.sqrt d)) (1 / Real.sqrt d) := by
  have hmap : ∀ᵐ z ∂((superMeasure n D μR μG).map
      (superPoint b i : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _)),
      z k ∈ Set.Icc (-(1 / Real.sqrt d)) (1 / Real.sqrt d) := by
    rw [superPoint_law D μR μG b i]
    filter_upwards [hD.mem_Icc] with z hz
    exact hz k
  exact ae_of_ae_map (measurable_superPoint b i).aemeasurable hmap

/-- Every supersample coordinate has mean `μ_k` (mirror of `superPoint_coord_integral`). -/
theorem bdd_superPoint_coord_integral (hD : IsBoundedProductLaw d μ D) (b : Bool) (i : Fin n)
    (k : Fin d) :
    ∫ ω, (superPoint b i (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
      EuclideanSpace ℝ (Fin d)) k
      ∂(superMeasure n D μR μG) = μ k := by
  have h := integral_map (μ := superMeasure n D μR μG)
    (measurable_superPoint (Rr := Rr) (Ng := Ng) (E := EuclideanSpace ℝ (Fin d)) b i).aemeasurable
    (measurable_euclidean_coord k).aestronglyMeasurable
  rw [superPoint_law D μR μG b i, hD.mean k] at h
  exact h.symm

end Supersample

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/BoundedSuper.lean <==
import LossOnlyTraceability.TiltFamily.BoundedClass
import LossOnlyTraceability.NativeBudgetsAssemblyLaw

/-! The per-law steps of the proof of Proposition 7 (Appendix D) at a bounded product law.

Mirrors, under `IsSignProductLaw d p ↦ IsBoundedProductLaw d μ`, `priorMean p ↦ μ`, of the
per-law part of `NativeBudgetsAssemblyLaw`. For a fixed law `D ∈ 𝒫_d` with mean `μ` and a proper
learner `θ̂ = A(S_n; R)` with independent randomness `R ∼ μR`, from Assumption 2 and the accuracy
promise at `D` alone:

* the error localization of Appendix D.2, `E_D‖θ̂ - θ_D^*‖² ≤ w` (`bdd_super_error_sq_le`);
* the learner-norm bound `E_D‖θ̂‖² ≤ (√w + C₀‖μ‖^{q-1})²` (`bdd_super_learner_sq_le`);
* the pointwise calibration
  `β‖μ‖^q - ε - (Ht₀²/2){‖μ‖^{2q} + ‖μ‖^{2(q-1)}/d} ≤ b E_D⟪θ̂, μ⟫` (`bdd_super_alignment`);
* the Lemma 9 tails of the training matrix (entries `Z_{U_i,i,k} - μ_k`) and of the pair matrix
  on the supersample (`bdd_super_matrix_tails`), from `matrix_energy_tail`, whose hypotheses are
  exactly independent entries in `[-1/√d, 1/√d]` with given means.

The design-free lemmas of `NativeBudgetsAssemblyLaw` (the law of the training set and the learner
randomness, `native_super_objective_le`, `measurable_nativePopulationObjective`,
`nativePairCoord`) are used as they are. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal Matrix.Norms.L2Operator

/-! ### The population objective as a random variable -/

section Objective

variable {d : ℕ} {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg : ℝ}

/-- On the unit ball the population objective at a bounded product law is bounded by `B + C`
with `C` a bound of the link on `[-1,1]`. -/
theorem bdd_abs_populationObjective_le {μ : EuclideanSpace ℝ (Fin d)}
    {D : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure D] (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hD : IsBoundedProductLaw d μ D) (hd : 0 < d)
    {C : ℝ} (hC : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ t| ≤ C)
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    |nativePopulationObjective g φ D θ| ≤ B + C := by
  rw [bdd_populationObjective_eq hφ hφm hD hd hθ]
  have hg0 := hg.nonneg θ hθ
  have hgB : g θ ≤ B := by
    have h1 := hg.le_growth θ hθ
    have h2 : ‖θ‖ ^ r ≤ 1 := Real.rpow_le_one (norm_nonneg _) hθ (by linarith [hg.two_le])
    nlinarith [hg.B_pos]
  have hint : |∫ z, φ ⟪θ, z⟫_ℝ ∂D| ≤ C := by
    have hb := norm_integral_le_of_norm_le_const (μ := D) (f := fun z => φ ⟪θ, z⟫_ℝ) (C := C) (by
      filter_upwards [hD.norm_le_one hd] with z hz
      rw [Real.norm_eq_abs]
      exact hC _ (native_margin_mem_Icc hθ hz))
    simpa using hb
  rw [abs_le] at hint ⊢
  constructor <;> linarith [hint.1, hint.2]

end Objective

/-! ### The per-law steps for a proper randomized learner -/

section PerLaw

variable {d n : ℕ} {μ : EuclideanSpace ℝ (Fin d)} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg ε : ℝ}
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

/-- The objective of the learner output is integrable on the supersample of a bounded product
law. -/
theorem bdd_integrable_super_objective (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hD : IsBoundedProductLaw d μ D)
    (hd : 0 < d) (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    Integrable (fun ω => nativePopulationObjective g φ D (superLearner A ω))
      (superMeasure n D μR μG) := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  refine Integrable.of_bound (((measurable_nativePopulationObjective hφm hgm D).comp
    (measurable_superLearner hA)).aestronglyMeasurable) (B + C) (Filter.Eventually.of_forall
      fun ω => ?_)
  rw [Real.norm_eq_abs]
  exact bdd_abs_populationObjective_le hφ hφm hg hD hd hC (hA1 _ _)

/-- **The error localization of Appendix D.2 at one bounded product law** (mirror of
`native_super_error_sq_le`). For a
constrained minimizer `θ_D^*`, accuracy and the Bregman growth give
`E_D‖θ̂ - θ_D^*‖² ≤ w = min{4, (ε/a)^{2/r}}`. -/
theorem bdd_super_error_sq_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hD : IsBoundedProductLaw d μ D)
    (hd : 0 < d) (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θs ≤ nativePopulationObjective g φ D θ)
    (hacc : (∫ q, nativePopulationObjective g φ D (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod μR)) ≤ nativePopulationObjective g φ D θs + ε) :
    (∫ ω, ‖superLearner A ω - θs‖ ^ 2 ∂(superMeasure n D μR μG)) ≤ nativeErrorScale a r ε := by
  have hr := hg.two_le
  have hth : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have hem : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A ω - θs‖ := (hth.sub_const θs).norm
  have her : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      0 ≤ ‖superLearner A ω - θs‖ ∧ ‖superLearner A ω - θs‖ ≤ 2 :=
    fun ω => native_error_norm_le_two _ _ (hA1 _ _) hθs
  have hrint : Integrable (fun ω => ‖superLearner A ω - θs‖ ^ r) (superMeasure n D μR μG) := by
    refine Integrable.of_bound (hem.pow_const r).aestronglyMeasurable ((2 : ℝ) ^ r)
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.rpow_nonneg (her ω).1 _)]
    exact Real.rpow_le_rpow (her ω).1 (her ω).2 (by linarith)
  have hsqint : Integrable (fun ω => ‖superLearner A ω - θs‖ ^ 2) (superMeasure n D μR μG) := by
    refine Integrable.of_bound (hem.pow_const 2).aestronglyMeasurable 4
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    nlinarith [(her ω).1, (her ω).2]
  have hFint := bdd_integrable_super_objective μR μG hφ hφm hg hgm hD hd hA hA1
  have hexcint : Integrable (fun ω => nativePopulationObjective g φ D (superLearner A ω)
      - nativePopulationObjective g φ D θs) (superMeasure n D μR μG) :=
    hFint.sub (integrable_const _)
  refine native_error_second_moment_le hg.a_pos hr
    (fun ω => ‖superLearner A ω - θs‖)
    (fun ω => nativePopulationObjective g φ D (superLearner A ω)
      - nativePopulationObjective g φ D θs)
    (Filter.Eventually.of_forall her) (Filter.Eventually.of_forall fun ω => ?_) hrint hsqint
    hexcint ?_
  · exact bdd_populationObjective_growth hφ hφm hg hD hd hθs hmin (hA1 _ _)
  · rw [integral_sub hFint (integrable_const _), integral_const]
    simp only [probReal_univ, smul_eq_mul, one_mul]
    have := native_super_objective_le μR μG hφm hgm hA hacc
    linarith

/-- **The learner-norm bound at one bounded product law** (mirror of
`native_super_learner_sq_le`). `E_D‖θ̂‖² ≤ (√w + C₀‖μ‖^{q-1})²`, from Minkowski, the error
localization and the minimizer bound of Appendix D.2. -/
theorem bdd_super_learner_sq_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hD : IsBoundedProductLaw d μ D)
    (hd : 0 < d) (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ D (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod μR)) ≤ nativePopulationObjective g φ D θ + ε) :
    (∫ ω, ‖superLearner A ω‖ ^ 2 ∂(superMeasure n D μR μG))
      ≤ (Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖μ‖ ^ (powerDualExponent r - 1)) ^ 2 := by
  obtain ⟨θs, hθs, hmin⟩ := bdd_exists_minimizer hφ hφm hg hD hd
  have hth : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have herr := bdd_super_error_sq_le μR μG hφ hφm hg hgm hD hd hA hA1 hθs hmin (hacc θs hθs)
  have hopt := bdd_minimizer_norm_le hφ hφm hg hD hd hθs hmin
  have hhL : MemLp (fun ω => ‖superLearner A ω‖) 2 (superMeasure n D μR μG) :=
    MemLp.of_bound hth.norm.aestronglyMeasurable 1 (Filter.Eventually.of_forall fun ω => by
      rw [norm_norm]; exact hA1 _ _)
  have hfL : MemLp (fun ω => ‖superLearner A ω - θs‖) 2 (superMeasure n D μR μG) :=
    MemLp.of_bound (hth.sub_const θs).norm.aestronglyMeasurable 2
      (Filter.Eventually.of_forall fun ω => by
        rw [norm_norm]; exact (native_error_norm_le_two _ _ (hA1 _ _) hθs).2)
  have hgL : MemLp (fun _ : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => ‖θs‖) 2
      (superMeasure n D μR μG) := memLp_const _
  have hle : ∀ᵐ ω ∂(superMeasure n D μR μG),
      |‖superLearner A ω‖| ≤ ‖superLearner A ω - θs‖ + ‖θs‖ := by
    refine Filter.Eventually.of_forall fun ω => ?_
    rw [abs_of_nonneg (norm_nonneg _)]
    calc ‖superLearner A ω‖ = ‖(superLearner A ω - θs) + θs‖ := by rw [sub_add_cancel]
      _ ≤ ‖superLearner A ω - θs‖ + ‖θs‖ := norm_add_le _ _
  have hC : (∫ _ω, ‖θs‖ ^ 2 ∂(superMeasure n D μR μG)) ≤ ‖θs‖ ^ 2 := by
    rw [integral_const]
    simp
  have hmink := integral_sq_le_sqrt_add_sq (superMeasure n D μR μG) _ _ _ hhL hfL hgL hle herr hC
  rw [Real.sqrt_sq (norm_nonneg _)] at hmink
  refine le_trans hmink ?_
  have hw0 : 0 ≤ Real.sqrt (nativeErrorScale a r ε) := Real.sqrt_nonneg _
  have h1 : Real.sqrt (nativeErrorScale a r ε) + ‖θs‖
      ≤ Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖μ‖ ^ (powerDualExponent r - 1) := by
    linarith
  exact pow_le_pow_left₀ (by positivity) h1 2

/-- **The calibration of Appendix D.1 at one bounded product law** (mirror of
`native_super_alignment`).
Accuracy at the comparison point `θ_c`, the decomposition of the population objective and the lower
bound `F_D ≥ φ(0) - b⟪·, μ⟫` give
`β‖μ‖^q - ε - (Ht₀²/2){‖μ‖^{2q} + ‖μ‖^{2(q-1)}/d} ≤ b E_D⟪θ̂, μ⟫`. -/
theorem bdd_super_alignment (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hD : IsBoundedProductLaw d μ D)
    (hd : 0 < d) (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ D (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod μR)) ≤ nativePopulationObjective g φ D θ + ε) :
    nativeSlope b B r * ‖μ‖ ^ powerDualExponent r - ε
        - H * nativeMargin b B r ^ 2 / 2 *
          (‖μ‖ ^ (2 * powerDualExponent r)
            + ‖μ‖ ^ (2 * (powerDualExponent r - 1)) / (d : ℝ))
      ≤ b * ∫ ω, ⟪superLearner A ω, μ⟫_ℝ ∂(superMeasure n D μR μG) := by
  have hb := hφ.slope_pos
  have hB := hg.B_pos
  have hr := hg.two_le
  have hμ1 : ‖μ‖ ≤ 1 := hD.norm_mean_le_one hd
  set θc := nativeComparisonPoint b B r μ with hθc
  have hθc1 : ‖θc‖ ≤ 1 := norm_nativeComparisonPoint_le_one hb hB.le hr hμ1
  have hth : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have hmint : Integrable (fun ω => ⟪superLearner A ω, μ⟫_ℝ)
      (superMeasure n D μR μG) := by
    refine Integrable.of_bound (((by fun_prop : Continuous fun x : EuclideanSpace ℝ (Fin d) =>
      ⟪x, μ⟫_ℝ).measurable.comp hth).aestronglyMeasurable) 1
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs]
    exact (native_margin_mem_Icc (hA1 _ _) hμ1).elim (fun h1 h2 => abs_le.2 ⟨h1, h2⟩)
  have hFint := bdd_integrable_super_objective μR μG hφ hφm hg hgm hD hd hA hA1
  have hlower : φ 0 - b * (∫ ω, ⟪superLearner A ω, μ⟫_ℝ ∂(superMeasure n D μR μG))
      ≤ ∫ ω, nativePopulationObjective g φ D (superLearner A ω) ∂(superMeasure n D μR μG) := by
    have hI : Integrable (fun ω => φ 0 - b * ⟪superLearner A ω, μ⟫_ℝ)
        (superMeasure n D μR μG) := (integrable_const (φ 0)).sub (hmint.const_mul b)
    have hmono := integral_mono hI hFint fun ω => by
        have hθ1 : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
        have h1 := bdd_populationObjective_lower (g := g) hφ hφm hD hd hθ1
        have h2 := hg.nonneg _ hθ1
        show φ 0 - b * ⟪superLearner A ω, μ⟫_ℝ
          ≤ nativePopulationObjective g φ D (superLearner A ω)
        linarith
    rw [integral_sub (integrable_const _) (hmint.const_mul b), integral_const,
      integral_const_mul] at hmono
    simpa using hmono
  exact bdd_pointwise_alignment hb hB.le hr μ hlower
    (native_super_objective_le μR μG hφm hgm hA (hacc θc hθc1))
    (bdd_populationObjective_decomp hφ hφm hD hd hθc1) (hg.le_growth θc hθc1)
    (bdd_integral_link_remainder_le hφ hφm hD hd hθc1)

end PerLaw

/-! ### The Lemma 9 tails on the supersample -/

section Tails

variable {d n : ℕ} {μ : EuclideanSpace ℝ (Fin d)} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Lemma 9 for the training matrix and the pair matrix on the supersample of a bounded product
law** (mirror of `native_super_matrix_tails`). `P(‖B_tr‖²_op > K + su) ≤ e^{-u}` for the training
matrix with rows `Z_{U_i,i} - μ` and `P(‖C‖²_op > 2K + 2su) ≤ e^{-u}` for the pair matrix with
rows `Z_{1,i} - Z_{0,i}`. -/
theorem bdd_super_matrix_tails (hD : IsBoundedProductLaw d μ D) (u : ℝ) (hu : 0 ≤ u) :
    ((superMeasure n D μR μG) {ω | matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u <
        ‖entryMatrix (fun i k ω => (trainingPoint superPoint superBits i ω :
          EuclideanSpace ℝ (Fin d)) k - μ k) ω‖ ^ 2}).toReal ≤ Real.exp (-u) ∧
    ((superMeasure n D μR μG) {ω | 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d * u <
        ‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω - nativePairCoord 0 i k ω) ω‖ ^ 2}
      ).toReal ≤ Real.exp (-u) := by
  -- the pair coordinates
  have hind := bdd_iIndepFun_superPoint_coord (n := n) μR μG hD
  have hginj : Function.Injective fun q : Fin 2 × Fin n × Fin d =>
      (((decide (q.1 = 1), q.2.1), q.2.2) : (Bool × Fin n) × Fin d) := by
    intro a b h
    simp only [Prod.mk.injEq] at h
    obtain ⟨⟨h1, h2⟩, h3⟩ := h
    refine Prod.ext ?_ (Prod.ext h2 h3)
    have ha := a.1.isLt
    have hb := b.1.isLt
    rcases a with ⟨⟨a1, _⟩, _⟩
    rcases b with ⟨⟨b1, _⟩, _⟩
    interval_cases a1 <;> interval_cases b1 <;> simp_all
  have hZs : iIndepFun (fun q : Fin 2 × Fin n × Fin d => nativePairCoord q.1 q.2.1 q.2.2)
      (superMeasure n D μR μG) := hind.precomp hginj
  have hm : ∀ b i k, Measurable (nativePairCoord b i k :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ) := fun b i k =>
    (measurable_euclidean_coord k).comp (measurable_superPoint _ i)
  have hb : ∀ b i k, ∀ᵐ ω ∂(superMeasure n D μR μG),
      nativePairCoord b i k ω ∈ Set.Icc (-(1 / Real.sqrt d)) (1 / Real.sqrt d) := fun b i k =>
    bdd_superPoint_coord_mem_Icc μR μG hD _ i k
  have hc : ∀ b i k, ∫ ω, nativePairCoord b i k ω ∂(superMeasure n D μR μG)
      = μ k := fun b i k => bdd_superPoint_coord_integral μR μG hD _ i k
  -- the training coordinates
  have htm : ∀ i k, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (trainingPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k := fun i k =>
    (measurable_euclidean_coord k).comp
      (measurable_trainingPoint (fun b j => measurable_superPoint b j) measurable_superBits i)
  have hZ : iIndepFun (fun (q : Fin n × Fin d) (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)
      => (trainingPoint superPoint superBits q.1 ω : EuclideanSpace ℝ (Fin d)) q.2)
      (superMeasure n D μR μG) :=
    iIndepFun_comp_measurePreserving (π := fun ω i => trainingPoint superPoint superBits i ω)
      ⟨measurable_superTraining, trainingSet_law D μR μG⟩
      (fun q : Fin n × Fin d => (measurable_euclidean_coord q.2).comp (measurable_pi_apply q.1))
      hD.iIndepFun_pi_coord
  have hZb : ∀ i k, ∀ᵐ ω ∂(superMeasure n D μR μG),
      (trainingPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k
        ∈ Set.Icc (-(1 / Real.sqrt d)) (1 / Real.sqrt d) := by
    intro i k
    have hmap : ∀ᵐ z ∂((superMeasure n D μR μG).map (trainingPoint superPoint superBits i :
        SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _)),
        z k ∈ Set.Icc (-(1 / Real.sqrt d)) (1 / Real.sqrt d) := by
      rw [trainingPoint_law_native D μR μG i]
      filter_upwards [hD.mem_Icc] with z hz
      exact hz k
    exact ae_of_ae_map (measurable_trainingPoint (fun b j => measurable_superPoint b j)
      measurable_superBits i).aemeasurable hmap
  have hZc : ∀ i k, ∫ ω, (trainingPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k
      ∂(superMeasure n D μR μG) = μ k := by
    intro i k
    have h := integral_map (μ := superMeasure n D μR μG)
      (measurable_trainingPoint (fun b j => measurable_superPoint b j) measurable_superBits
        i).aemeasurable (measurable_euclidean_coord k).aestronglyMeasurable
    rw [trainingPoint_law_native D μR μG i, hD.mean k] at h
    exact h.symm
  have hall := matrix_energy_tail (fun k => μ k)
    (fun i k ω => (trainingPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k)
    nativePairCoord htm hZ hZb hZc hm hZs hb hc
  exact ⟨hall.2.2.1 u hu, hall.2.2.2 u hu⟩

end Tails

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/BoundedUpper.lean <==
import LossOnlyTraceability.TiltFamily.BoundedSuper
import LossOnlyTraceability.TiltFamily.InfoDefs
import LossOnlyTraceability.NativeBudgetsEnergy
import LossOnlyTraceability.MainTheoremInformation
import LossOnlyTraceability.MainTheorem

/-! **The upper half at every bounded product law**: the upper bound `C₁ n/(1 + (τ/ε)²)` of
Theorem 3 holds at every bounded product law, for every learner that is accurate at that law.

For a law `D ∈ 𝒫_d` (independent coordinates in `[-1/√d, 1/√d]`, mean `μ`) and a measurable proper
learner that is `ε`-accurate at `D`:

* `bdd_residual_budget`: `E_D ∑_i (X_i - a_{D,i}(Z̃))² ≤ D(ε)` for every constrained population
  minimizer `θ_D^*` (which exists, `bdd_exists_minimizer`, and is unique, `bdd_minimizer_unique`),
  with `a_{D,i}(Z̃) = φ(⟪θ_D^*, Z_{1,i}⟫) - φ(⟪θ_D^*, Z_{0,i}⟫)`. This is the per-law residual clause
  of Proposition 7: the FTC bound of `sum_sq_residual_le`, the pair-matrix tail of Lemma 9 at `D`
  (`bdd_super_matrix_tails`), the error localization of Appendix D.2 at `D`
  (`bdd_super_error_sq_le`) and the abstract
  `native_residual_budget`;
* `bdd_information_upper_bound`: `0 ≤ Q_D(X + τG) ≤ n`, and for `τ ≠ 0`
  `Q_D(X + τG) ≤ min{n, (n/(2 ln 2)) ln(1 + D(ε)/(n τ²))}` (the upper bound of Theorem 6, with the reference
  `a_D`, which is a function of `Z̃` only, and the `n`-bit cap);
* `bounded_product_upper_law` (the upper half at every bounded product law): in Theorem 3's regime (`ε ≤ ε₀`, the `n`-window and
  the `d`-window), `Q_D(X + τG) ≤ C₁ n/(1 + (τ/ε)²)` for every real `τ`, with Theorem 3's upper
  constant `C₁ = mainUpperConstant`.

Only the accuracy promise at the single law `D` is used. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal NNReal Matrix.Norms.L2Operator

section Upper

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

set_option maxHeartbeats 1000000 in
/-- **The residual clause of Proposition 7 at a bounded product law.** For a law `D ∈ 𝒫_d` with
mean `μ`, a measurable proper learner that is `ε`-accurate at `D`, and a constrained population
minimizer `θ_D^*`: `E_D ∑_i (X_i - a_{D,i}(Z̃))² ≤ D(ε) = nativeResidualBudget a r ε L H n d`. -/
theorem bdd_residual_budget (hd : 0 < d)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D] {μ : EuclideanSpace ℝ (Fin d)}
    (hD : IsBoundedProductLaw d μ D)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (haccD : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ D (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => D).prod μR))
        ≤ nativePopulationObjective g φ D θ + ε)
    {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ D θs ≤ nativePopulationObjective g φ D θ) :
    (∫ ω, ∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2
        ∂(superMeasure n D μR μG)) ≤ nativeResidualBudget a r ε L H n d := by
  -- the link
  have hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (deriv φ t) t := fun t ht =>
    hφ.hasDerivAt ht
  have hcont := hφ.deriv_continuousOn
  have hHb := hφ.deriv_lipschitz
  have hH0 := hφ.curv_nonneg
  have hL0 := hφ.lip_nonneg
  have hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L := hφ.deriv_le
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  -- the supersample of `D`
  have hball := superPoint_norm_le_one (n := n) D μR μG (hD.norm_le_one hd)
  have hth1 : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have hpm : ∀ b i k, Measurable (nativePairCoord b i k :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ) := fun b i k =>
    (measurable_euclidean_coord k).comp (measurable_superPoint _ i)
  have hCopm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω - nativePairCoord 0 i k ω) ω‖ ^ 2 :=
    measurable_opNorm_sq_entryMatrix fun i k => (hpm 1 i k).sub (hpm 0 i k)
  have hres : ∀ᵐ ω ∂(superMeasure n D μR μG),
      (∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2)
        ≤ (L + H) ^ 2 * (‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω
          - nativePairCoord 0 i k ω) ω‖ ^ 2 * ‖superLearner A ω - θs‖ ^ 2) := by
    filter_upwards [hball] with ω hω
    have hmat : entryMatrix (fun i k ω => nativePairCoord 1 i k ω - nativePairCoord 0 i k ω) ω
        = entryMatrix (fun i k ω => ((fun ω i => superPoint true i ω) ω i :
            EuclideanSpace ℝ (Fin d)) k
          - ((fun ω i => superPoint false i ω) ω i : EuclideanSpace ℝ (Fin d)) k) ω := by
      unfold entryMatrix
      ext i k
      simp only [Matrix.of_apply]
      exact nativePairCoord_sub i k ω
    have hop : ∀ θ : EuclideanSpace ℝ (Fin d),
        (∑ i, ⟪θ, superPoint true i ω - superPoint false i ω⟫_ℝ ^ 2)
          ≤ Real.sqrt (‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω
            - nativePairCoord 0 i k ω) ω‖ ^ 2) ^ 2 * ‖θ‖ ^ 2 := by
      intro θ
      rw [Real.sq_sqrt (sq_nonneg _), hmat]
      exact sum_inner_pair_sq_le_opNorm_sq (fun ω i => superPoint true i ω)
        (fun ω i => superPoint false i ω) ω θ
    have hmain := sum_sq_residual_le (φ := φ) (dφ := deriv φ) (L := L) (H := H)
      (Cn := Real.sqrt (‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω
        - nativePairCoord 0 i k ω) ω‖ ^ 2))
      hderiv hcont hLb hHb hL0 hH0 (Real.sqrt_nonneg _) θs (superLearner A ω) hθs (hA1 _ _)
      (fun i => superPoint true i ω) (fun i => superPoint false i ω) (fun i => hω true i)
      (fun i => hω false i) hop
    rw [Real.sq_sqrt (sq_nonneg _)] at hmain
    exact hmain
  have hResm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2 := by
    refine Finset.measurable_sum _ fun i _ => ?_
    have h1 : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        nativeLossRelease φ A ω i :=
      (hφm.comp (measurable_inner_native hth1 (measurable_superPoint true i))).sub
        (hφm.comp (measurable_inner_native hth1 (measurable_superPoint false i)))
    have h2 : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        nativePopulationReference φ θs ω i :=
      (hφm.comp (measurable_inner_native measurable_const (measurable_superPoint true i))).sub
        (hφm.comp (measurable_inner_native measurable_const (measurable_superPoint false i)))
    exact (h1.sub h2).pow_const 2
  have hResint : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2)
      (superMeasure n D μR μG) := by
    refine Integrable.of_bound hResm.aestronglyMeasurable (n * (4 * Cφ) ^ 2) ?_
    filter_upwards [hball] with ω hω
    rw [Real.norm_eq_abs]
    refine abs_sum_fin_le_mul fun i => ?_
    have hm1 := native_margin_mem_Icc (show ‖superLearner A ω‖ ≤ 1 from hA1 _ _) (hω true i)
    have hm0 := native_margin_mem_Icc (show ‖superLearner A ω‖ ≤ 1 from hA1 _ _) (hω false i)
    have hs1 := native_margin_mem_Icc hθs (hω true i)
    have hs0 := native_margin_mem_Icc hθs (hω false i)
    have hb4 : |nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i| ≤ 4 * Cφ := by
      unfold nativeLossRelease nativePopulationReference
      have e1 := hCφ _ hm1
      have e2 := hCφ _ hm0
      have e3 := hCφ _ hs1
      have e4 := hCφ _ hs0
      rw [abs_le] at e1 e2 e3 e4 ⊢
      constructor <;> linarith [e1.1, e1.2, e2.1, e2.2, e3.1, e3.2, e4.1, e4.2]
    rw [abs_pow]
    exact pow_le_pow_left₀ (abs_nonneg _) hb4 2
  exact native_residual_budget (μ := superMeasure n D μR μG)
    (a := a) (r := r) (ε := ε) (L := L) (H := H) (n := n) (d := d)
    (fun ω => ∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2)
    (fun ω => ‖entryMatrix (fun i k ω => nativePairCoord 1 i k ω
      - nativePairCoord 0 i k ω) ω‖ ^ 2)
    (fun ω => ‖superLearner A ω - θs‖) hres hResint (by linarith)
    (Filter.Eventually.of_forall fun ω => sq_nonneg _) hCopm.aemeasurable
    (fun u hu => (bdd_super_matrix_tails μR μG hD u hu).2)
    (Filter.Eventually.of_forall fun ω => native_error_norm_le_two _ _ (hA1 _ _) hθs)
    ((hth1.sub_const θs).norm.pow_const 2).aemeasurable
    (bdd_super_error_sq_le μR μG hφ hφm hg hgm hD hd hA hA1 hθs hmin (haccD θs hθs))
    (nativeErrorScale_nonneg (div_nonneg hε.le hg.a_pos.le))

/-- **Per-law bounds on the three directions at an arbitrary data law** (the statement of
`nativeNoisyInformation_bounds` with `D_p` replaced by any probability law `D`): `Ii ≤ Q`,
`0 ≤ Q`, `Q ≤ Is` and `Q ≤ n` for `Q ∈ {Ii, Ij, Is}`. -/
theorem bdd_designNoisyInformation_bounds (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ) :
    designNoisyInformation InfoDirection.individual μR μG φ A Gf τ D
        ≤ designNoisyInformation Q μR μG φ A Gf τ D ∧
      0 ≤ designNoisyInformation Q μR μG φ A Gf τ D ∧
      designNoisyInformation Q μR μG φ A Gf τ D
        ≤ designNoisyInformation InfoDirection.strong μR μG φ A Gf τ D ∧
      designNoisyInformation Q μR μG φ A Gf τ D ≤ n := by
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  have hY : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeReleaseVector φ A ω + τ • Gf (superNoiseSeed ω) := hX.add (hG.const_smul τ)
  have hbits := iIndepFun_superBits (n := n) D μR μG
  have hfair := superBits_fair (n := n) D μR μG
  have hUZ := indepFun_superBits_superData (n := n) D μR μG
  have hbetween := directionInfo_between Q (superMeasure n D μR μG) hY
    measurable_superBits measurable_superData hbits hfair hUZ
  have hcap := releaseInfoS_noisy_le_card (superMeasure n D μR μG) τ
    measurable_superBits measurable_superData hX hG hbits hfair hUZ
  have hI0 := releaseInfoI_nonneg (superMeasure n D μR μG)
    (fun ω => nativeReleaseVector φ A ω + τ • Gf (superNoiseSeed ω)) superBits
  exact ⟨hbetween.1, hI0.trans hbetween.1, hbetween.2, hbetween.2.trans hcap⟩

/-- **The upper bound of Theorem 3 at one bounded product law, at finite parameters.** For a law
`D ∈ 𝒫_d` and a measurable proper learner that is `ε`-accurate at `D`, for every
`Q ∈ {Ii, Ij, Is}`: `0 ≤ Q_D(X + τ G) ≤ n` for every real `τ`, and for `τ ≠ 0`
`Q_D(X + τ G) ≤ min{n, (n/(2 ln 2)) ln(1 + D(ε)/(n τ²))}` with the residual budget `D(ε)`. -/
theorem bdd_information_upper_bound (hd : 0 < d) (hn : 0 < n)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D] {μ : EuclideanSpace ℝ (Fin d)}
    (hD : IsBoundedProductLaw d μ D)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (haccD : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ D (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => D).prod μR))
        ≤ nativePopulationObjective g φ D θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection) (τ : ℝ) :
    0 ≤ designNoisyInformation Q μR μG φ A Gf τ D ∧ designNoisyInformation Q μR μG φ A Gf τ D ≤ n ∧
      (τ ≠ 0 → designNoisyInformation Q μR μG φ A Gf τ D
        ≤ min (n : ℝ) (((n : ℝ) / (2 * Real.log 2)) *
          Real.log (1 + nativeResidualBudget a r ε L H n d / (n * τ ^ 2)))) := by
  obtain ⟨-, hQ0, hQS, hQn⟩ := bdd_designNoisyInformation_bounds μR μG D hφm hA hGf Q τ
  refine ⟨hQ0, hQn, fun hτ => hQS.trans ?_⟩
  obtain ⟨θs, hθs, hmin⟩ := bdd_exists_minimizer hφ hφm hg hD hd
  have hDres := bdd_residual_budget μR μG hd hφ hφm hg hgm hε hD A hA hA1 haccD hθs hmin
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  obtain ⟨hmap, -, hindep, -⟩ := nativeNoise_facts μR μG D hφm hA hGf hGlaw
  -- the reference `a_D(Z̃)` as a function of the supersample
  set a0 : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → Fin n → ℝ :=
    fun z i => φ ⟪θs, z (true, i)⟫_ℝ - φ ⟪θs, z (false, i)⟫_ℝ with ha0
  have ha0m : Measurable a0 :=
    measurable_pi_lambda _ fun i =>
      (hφm.comp (measurable_inner_native measurable_const (measurable_pi_apply (true, i)))).sub
      (hφm.comp (measurable_inner_native measurable_const (measurable_pi_apply (false, i))))
  have hres : ∀ᵐ ω ∂(superMeasure n D μR μG),
      ‖∑ i, (nativeReleaseVector φ A ω i - a0 (superData ω) i) ^ 2‖ ≤ n * (4 * C) ^ 2 := by
    filter_upwards [superPoint_norm_le_one D μR μG (hD.norm_le_one hd)] with ω hω
    rw [Real.norm_eq_abs]
    refine abs_sum_fin_le_mul fun i => ?_
    have hθ : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
    have h1 := abs_le.1 (hC _ (native_margin_mem_Icc hθ (hω true i)))
    have h2 := abs_le.1 (hC _ (native_margin_mem_Icc hθ (hω false i)))
    have h3 := abs_le.1 (hC _ (native_margin_mem_Icc hθs (hω true i)))
    have h4 := abs_le.1 (hC _ (native_margin_mem_Icc hθs (hω false i)))
    have hdiff : |nativeReleaseVector φ A ω i - a0 (superData ω) i| ≤ 4 * C := by
      show |(φ ⟪superLearner A ω, superPoint true i ω⟫_ℝ - φ ⟪superLearner A ω, superPoint false i ω⟫_ℝ)
        - (φ ⟪θs, superPoint true i ω⟫_ℝ - φ ⟪θs, superPoint false i ω⟫_ℝ)| ≤ 4 * C
      exact abs_le.2 ⟨by linarith [h1.1, h2.2, h3.2, h4.1], by linarith [h1.2, h2.1, h3.1, h4.2]⟩
    rw [abs_of_nonneg (sq_nonneg _)]
    have h0 : 0 ≤ 4 * C := (abs_nonneg _).trans hdiff
    nlinarith [abs_nonneg (nativeReleaseVector φ A ω i - a0 (superData ω) i),
      sq_abs (nativeReleaseVector φ A ω i - a0 (superData ω) i)]
  have hresm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, (nativeReleaseVector φ A ω i - a0 (superData ω) i) ^ 2 :=
    Finset.measurable_sum _ fun i _ =>
      (((measurable_pi_apply i).comp hX).sub
        ((measurable_pi_apply i).comp (ha0m.comp measurable_superData))).pow_const 2
  have hint : Integrable (fun ω => ∑ i, (nativeReleaseVector φ A ω i - a0 (superData ω) i) ^ 2)
      (superMeasure n D μR μG) :=
    Integrable.of_bound hresm.aestronglyMeasurable _ hres
  have hD0 : 0 ≤ nativeResidualBudget a r ε L H n d :=
    le_trans (integral_nonneg fun ω => Finset.sum_nonneg fun i _ => sq_nonneg _) hDres
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hvne : (⟨τ ^ 2, sq_nonneg τ⟩ : ℝ≥0) ≠ 0 := by
    intro h
    apply hτ
    have h2 : τ ^ 2 = 0 := congrArg (fun x : ℝ≥0 => (x : ℝ)) h
    exact pow_eq_zero_iff (two_ne_zero) |>.1 h2
  exact release_information_upper_bound (superMeasure n D μR μG) hn
    measurable_superBits measurable_superData hX hG ha0m
    (v := ⟨τ ^ 2, sq_nonneg τ⟩)
    (w := ⟨τ ^ 2 + nativeResidualBudget a r ε L H n d / n, by positivity⟩) rfl hvne rfl hmap
    hindep (iIndepFun_superBits (n := n) D μR μG)
    (superBits_fair (n := n) D μR μG)
    (indepFun_superBits_superData (n := n) D μR μG) hint hDres

/-- **The upper half at every bounded product law.** Under Assumption 2, in Theorem 3's
regime — positive sample multipliers `c₋, c₊`, `0 < ε ≤ ε₀` (`mainThreshold`),
`c₋ ε^{-2/q} ≤ n ≤ c₊ ε^{-2/q}` and `d ≥ C max{n, ε^{-2/q}}` (`mainDimensionConstant`) — for every
law `D` with independent coordinates in `[-1/√d, 1/√d]` (`IsBoundedProductLaw`), every measurable
proper learner that is `ε`-accurate at `D`, noise `G = G_f(R_G) ∼ N(0, I_n)` independent of data
and learning, every `Q ∈ {Ii, Ij, Is}` and every real `τ`:
`Q_D(X + τ G) ≤ C₁ n/(1 + (τ/ε)²)` with Theorem 3's upper constant `C₁ = mainUpperConstant`. -/
theorem bounded_product_upper_law
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D] {μ : EuclideanSpace ℝ (Fin d)}
    (hD : IsBoundedProductLaw d μ D)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (haccD : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ D (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => D).prod μR))
        ≤ nativePopulationObjective g φ D θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection) (τ : ℝ) :
    designNoisyInformation Q μR μG φ A Gf τ D ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  obtain ⟨hn, hdn, -, -, -, -, hDres⟩ :=
    main_recipe_orders (L := L) hr ha hb hB hH hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hlog : 0 < 2 * Real.log 2 := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    linarith
  have hd0 : 0 ≤ mainResidualRate a r L H cm := by
    have hc := matrixEnergyC_pos
    have hAr : 0 < a ^ (1 / r) := Real.rpow_pos_of_pos ha _
    unfold mainResidualRate
    positivity
  obtain ⟨-, hQn, hQτ⟩ := bdd_information_upper_bound μR μG hd hn hφ hφm hg hgm hε hD A hA hA1
    haccD hGf hGlaw Q τ
  exact main_upper_algebra hn' hε hlog hd0 (nativeResidualBudget_nonneg ha hε n d) hDres hQn hQτ

end Upper

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/Budgets.lean <==
import LossOnlyTraceability.TiltFamily.JointLemmas
import LossOnlyTraceability.TiltFamily.MixtureBudgets
import LossOnlyTraceability.TiltFamily.SignedAbstract
import LossOnlyTraceability.NativeBudgetsAssembly

/-! **The finite tilt budgets**: the tilt-family counterparts of the moment bounds of
Proposition 7.

For a finite-level product base `ν` with spread `c ∈ (0, 1]`, a link and a regularizer satisfying
Assumption 2, `ε > 0` with `0 < v(ε_c) < 1` at the effective accuracy `ε_c = tiltAccuracy r c ε`,
and a proper measurable randomized learner that is `ε`-accurate on every tilted design `D_h`,
`h ∈ ℝ^d`:

* `E_{h∼Π_{κ_c}} ∑_i E_h[σ_i X_i] ≥ M^c = tiltSignedBudget a b B r ε H c n d`;
* `E_{h∼Π_{κ_c}} ∑_i E_h X_i² ≤ V(ε_c) = nativeEnergyBudget a b B r ε_c L n d`;

with `κ_c = nativeKappa b B r ε_c`. The residual clause of the finite tilt budgets is per law
and is the first clause of the upper half at every bounded product law (`bdd_residual_budget`,
BoundedUpper.lean).

The mixture is `Π_{κ_c} ⊗ₘ K` for an abstract Markov kernel `K` with
`hK : ∀ h, K h = superMeasure n (tiltProductLaw ν h) μR μG`; the statements mention only the
supersample laws `superMeasure n (tiltProductLaw ν h) μR μG`. The proofs are the abstract mixture
budgets of `MixtureBudgets` at `ε_c` (localization and energy scales) with the calibration level
`A^c` at the true `ε`, fed with the per-law facts of `JointLemmas`. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal Matrix.Norms.L2Operator

section Budgets

variable {d m n : ℕ} [NeZero m] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  (ν : TiltBase d m)
  (K : Kernel (Fin d → ℝ) (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)) [IsMarkovKernel K]
  (hK : ∀ h, K h = superMeasure n (tiltProductLaw ν h) μR μG)

include hK in
/-- The signed-moment clause of the finite tilt budgets, for a prior exponent `κ > 0` tied to the tilt
recipe by `v(ε_c) = 1/(κ+1)` (mirror of `native_budgets_signed_part`). -/
theorem tilt_budgets_signed_part (hd : 0 < d) {c : ℝ} (hc0 : 0 < c) (hc1 : c ≤ 1)
    (hc : ν.Spread c)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ h : Fin d → ℝ, ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (tiltProductLaw ν h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => tiltProductLaw ν h).prod μR))
        ≤ nativePopulationObjective g φ (tiltProductLaw ν h) θ + ε)
    {κ : ℝ} (hκ : 0 < κ) (hv : nativePriorVariance b B r (tiltAccuracy r c ε) = 1 / (κ + 1))
    (hκeq : nativeKappa b B r (tiltAccuracy r c ε) = κ) :
    tiltSignedBudget a b B r ε H c n d
      ≤ ∫ h, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(superMeasure n (tiltProductLaw ν h) μR μG) ∂(tiltPrior ν κ) := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  have hr := hg.two_le
  have hq1 : 1 < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  have hq2 : powerDualExponent r ≤ 2 := powerDualExponent_le_two hr
  have hκ1 : (0 : ℝ) < κ + 1 := by linarith
  have haccc := tilt_accurate_mono μR ν (joint_le_tiltAccuracy hr hc0 hc1 hε.le) hacc
  have key := mix_budgets_signed_part (ε := tiltAccuracy r c ε) (tiltPrior ν κ) K hφ hφm hg
    (joint_tiltAccuracy_pos (r := r) hc0 hε) A hA hA1 (tiltKernel_ae_ball μR μG ν K hK hd)
    (measurable_tiltMeanVec ν) (norm_tiltMeanVec_le_one hd ν)
    (tiltKernel_learner_sq_le μR μG ν K hK hd hφ hφm hg hgm hA hA1 haccc)
    (tiltKernel_train_tail μR μG ν K hK)
    (tiltKernel_ghost_jensen μR μG ν K hK hd hφ hφm hA hA1)
    (tiltKernel_ghost_center μR μG ν K hK hd hA hA1)
    (by rw [hκeq]; exact tiltKernel_fingerprint μR μG ν K hK hκ hd hA hA1)
    (hκeq ▸ hκ.le)
    (tiltKernel_calibration μR μG ν K hK hκ hd hc0 hc hφ hφm hg hgm hA hA1 hacc hv)
    (by rw [hv]; exact tiltPrior_rpow_concave ν hκ hd hq1.le hq2)
    (by rw [hv]; exact (div_pos one_pos hκ1).le)
    (by rw [hv]; exact tiltPrior_norm_sq_le ν hκ hd)
    (by rw [hv]; exact tiltPrior_rpow_high ν hκ hd hq1.le hq2)
  simp only [hK] at key
  rw [tiltSignedBudget_eq]
  exact key

include hK in
/-- The raw-energy clause of the finite tilt budgets, for a prior exponent `κ > 0` tied to the tilt recipe
by `v(ε_c) = 1/(κ+1)` (mirror of `native_budgets_energy_part`). -/
theorem tilt_budgets_energy_part (hd : 0 < d) {c : ℝ} (hc0 : 0 < c) (hc1 : c ≤ 1)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ h : Fin d → ℝ, ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (tiltProductLaw ν h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => tiltProductLaw ν h).prod μR))
        ≤ nativePopulationObjective g φ (tiltProductLaw ν h) θ + ε)
    {κ : ℝ} (hκ : 0 < κ) (hv : nativePriorVariance b B r (tiltAccuracy r c ε) = 1 / (κ + 1)) :
    (∫ h, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
        ∂(superMeasure n (tiltProductLaw ν h) μR μG) ∂(tiltPrior ν κ))
      ≤ nativeEnergyBudget a b B r (tiltAccuracy r c ε) L n d := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  have hr := hg.two_le
  have hq1 : 1 < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  have hq2 : powerDualExponent r ≤ 2 := powerDualExponent_le_two hr
  have haccc := tilt_accurate_mono μR ν (joint_le_tiltAccuracy hr hc0 hc1 hε.le) hacc
  have key := mix_budgets_energy_part (ε := tiltAccuracy r c ε) (tiltPrior ν κ) K hφ hφm hg
    (joint_tiltAccuracy_pos (r := r) hc0 hε) A hA hA1 (tiltKernel_ae_ball μR μG ν K hK hd)
    (measurable_tiltMeanVec ν) (norm_tiltMeanVec_le_one hd ν)
    (tiltKernel_learner_sq_le μR μG ν K hK hd hφ hφm hg hgm hA hA1 haccc)
    (tiltKernel_train_tail μR μG ν K hK)
    (tiltKernel_ghost_orth μR μG ν K hK hd hA hA1)
    (tiltKernel_ghost_sq_le μR μG ν K hK hd hA hA1)
    (by rw [hv]; exact tiltPrior_rpow_concave ν hκ hd hq1.le hq2)
  simp only [hK] at key
  exact key

include hK in
/-- **The finite tilt budgets.** Let `φ` and `g` satisfy Assumption 2, let the base
`ν` satisfy the spread condition `(S_c)` with `0 < c ≤ 1`, let `ε > 0` with `0 < v(ε_c) < 1` for
`ε_c = tiltAccuracy r c ε`, and let `θ̂ = A(S_n; R)` be a proper measurable learner with independent
randomness `R ∼ μR` that is `ε`-accurate on every tilted design `D_h`, `h ∈ ℝ^d`. Then, with
`κ_c = nativeKappa b B r ε_c`,
`E_{h∼Π_{κ_c}} ∑_i E_h[σ_i X_i] ≥ M^c` and `E_{h∼Π_{κ_c}} ∑_i E_h X_i² ≤ V(ε_c)`. -/
theorem finite_tilt_budgets (hd : 0 < d) {c : ℝ} (hc0 : 0 < c) (hc1 : c ≤ 1) (hc : ν.Spread c)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r (tiltAccuracy r c ε))
    (hv1 : nativePriorVariance b B r (tiltAccuracy r c ε) < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ h : Fin d → ℝ, ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (tiltProductLaw ν h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => tiltProductLaw ν h).prod μR))
        ≤ nativePopulationObjective g φ (tiltProductLaw ν h) θ + ε) :
    (tiltSignedBudget a b B r ε H c n d
        ≤ ∫ h, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
          ∂(superMeasure n (tiltProductLaw ν h) μR μG)
          ∂(tiltPrior ν (nativeKappa b B r (tiltAccuracy r c ε)))) ∧
      ((∫ h, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
          ∂(superMeasure n (tiltProductLaw ν h) μR μG)
          ∂(tiltPrior ν (nativeKappa b B r (tiltAccuracy r c ε))))
        ≤ nativeEnergyBudget a b B r (tiltAccuracy r c ε) L n d) := by
  have hκ : 0 < nativeKappa b B r (tiltAccuracy r c ε) := by
    have h1 : 1 < (nativePriorVariance b B r (tiltAccuracy r c ε))⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  have hv : nativePriorVariance b B r (tiltAccuracy r c ε)
      = 1 / (nativeKappa b B r (tiltAccuracy r c ε) + 1) := by
    rw [nativeKappa, sub_add_cancel, one_div, inv_inv]
  exact ⟨tilt_budgets_signed_part μR μG ν K hK hd hc0 hc1 hc hφ hφm hg hgm hε A hA hA1 hacc hκ hv
      rfl,
    tilt_budgets_energy_part μR μG ν K hK hd hc0 hc1 hφ hφm hg hgm hε A hA hA1 hacc hκ hv⟩

end Budgets

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/BudgetsFull.lean <==
import LossOnlyTraceability.TiltFamily.Budgets
import LossOnlyTraceability.TiltFamily.BoundedUpper

/-! **The finite tilt budgets with their three clauses**, in the shape of
`finite_native_budgets_unconditional` (NativeBudgetsAssembly.lean).

The signed-moment and raw-energy clauses are `finite_tilt_budgets` (prior-averaged, at the
effective accuracy `ε_c`); the residual clause holds at every tilted design `D_h` at the true
accuracy `ε`, and in fact at every bounded product law at which the learner is `ε`-accurate
(`bdd_residual_budget`, BoundedUpper.lean), which is how it is proved here. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section BudgetsFull

variable {d m n : ℕ} [NeZero m] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  (ν : TiltBase d m)
  (K : Kernel (Fin d → ℝ) (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)) [IsMarkovKernel K]
  (hK : ∀ h, K h = superMeasure n (tiltProductLaw ν h) μR μG)

include hK in
/-- **The finite tilt budgets, all three clauses.** Under the hypotheses of
`finite_tilt_budgets`: `E_{Π_{κ_c}} ∑_i E_h[σ_i X_i] ≥ M^c`, `E_{Π_{κ_c}} ∑_i E_h X_i² ≤ V(ε_c)`,
and `E_h ∑_i (X_i - a_{h,i}(Z̃))² ≤ D(ε)` for every `h ∈ ℝ^d` and every constrained population
minimizer `θ_h^*` of `D_h`. -/
theorem finite_tilt_budgets_full (hd : 0 < d) {c : ℝ} (hc0 : 0 < c) (hc1 : c ≤ 1)
    (hc : ν.Spread c)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r (tiltAccuracy r c ε))
    (hv1 : nativePriorVariance b B r (tiltAccuracy r c ε) < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ h : Fin d → ℝ, ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (tiltProductLaw ν h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => tiltProductLaw ν h).prod μR))
        ≤ nativePopulationObjective g φ (tiltProductLaw ν h) θ + ε) :
    (tiltSignedBudget a b B r ε H c n d
        ≤ ∫ h, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
          ∂(superMeasure n (tiltProductLaw ν h) μR μG)
          ∂(tiltPrior ν (nativeKappa b B r (tiltAccuracy r c ε)))) ∧
      ((∫ h, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
          ∂(superMeasure n (tiltProductLaw ν h) μR μG)
          ∂(tiltPrior ν (nativeKappa b B r (tiltAccuracy r c ε))))
        ≤ nativeEnergyBudget a b B r (tiltAccuracy r c ε) L n d) ∧
      (∀ h : Fin d → ℝ, ∀ θs : EuclideanSpace ℝ (Fin d), ‖θs‖ ≤ 1 →
        (∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
          nativePopulationObjective g φ (tiltProductLaw ν h) θs
            ≤ nativePopulationObjective g φ (tiltProductLaw ν h) θ) →
        (∫ ω, ∑ i, (nativeLossRelease φ A ω i - nativePopulationReference φ θs ω i) ^ 2
          ∂(superMeasure n (tiltProductLaw ν h) μR μG))
          ≤ nativeResidualBudget a r ε L H n d) := by
  obtain ⟨h1, h2⟩ := finite_tilt_budgets μR μG ν K hK hd hc0 hc1 hc hφ hφm hg hgm hε hv0 hv1
    A hA hA1 hacc
  refine ⟨h1, h2, fun h θs hθs hmin => ?_⟩
  haveI := isProbabilityMeasure_tiltProductLaw ν h
  exact bdd_residual_budget μR μG hd hφ hφm hg hgm hε (isBoundedProductLaw_tiltProductLaw ν h) A hA
    hA1 (hacc h) hθs hmin

end BudgetsFull

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/Calibration.lean <==
import LossOnlyTraceability.TiltFamily.PriorVector
import LossOnlyTraceability.TiltFamily.RecipeDefs
import LossOnlyTraceability.NativeCalibration

/-! The population calibration of Appendix D.1 averaged over the tilt prior.

Mirror of `native_population_calibration` (NativeCalibration.lean): the pointwise calibration
`β‖μ(h)‖^q - ε - (H t₀²/2){‖μ‖^{2q} + ‖μ‖^{2(q-1)}/d} ≤ b·mhat(h)` at the true accuracy `ε`,
averaged over the precommitted prior `Π_κ` whose variance matches the effective-accuracy recipe
(`v(ε_c) = 1/(κ+1)`, `ε_c = c^{-q/2} ε`), gives `A^c ≤ b ∫ mhat dΠ_κ`. The three prior moment bounds
are `tiltPrior_rpow_concave`, `tiltPrior_rpow_high` and `tiltPrior_rpow_low`, the tilt-prior
counterparts of the moment bounds used in Appendix D.1; only `tiltPrior_rpow_low` uses the spread
condition. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

variable {d m : ℕ} [NeZero m]

/-- **The population calibration over the tilt prior.** Mirror of `native_population_calibration`. -/
theorem tilt_population_calibration {b B r ε H κ c : ℝ} (ν : TiltBase d m)
    (hb : 0 < b) (hB : 0 ≤ B) (hr : 2 ≤ r) (hH : 0 ≤ H) (hκ : 0 < κ) (hd : 0 < d)
    (hc0 : 0 < c) (hc : ν.Spread c)
    (hv : nativePriorVariance b B r (tiltAccuracy r c ε) = 1 / (κ + 1))
    (mhat : (Fin d → ℝ) → ℝ) (hmint : Integrable mhat (tiltPrior ν κ))
    (hpt : ∀ h : Fin d → ℝ,
      nativeSlope b B r * ‖tiltMeanVec ν h‖ ^ powerDualExponent r - ε
          - H * nativeMargin b B r ^ 2 / 2 *
            (‖tiltMeanVec ν h‖ ^ (2 * powerDualExponent r)
              + ‖tiltMeanVec ν h‖ ^ (2 * (powerDualExponent r - 1)) / (d : ℝ))
        ≤ b * mhat h) :
    tiltAlignment b B r ε H c d ≤ b * ∫ h, mhat h ∂(tiltPrior ν κ) := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hq1 : (1 : ℝ) < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  have hq2 : powerDualExponent r ≤ 2 := powerDualExponent_le_two hr
  -- integrability of the three prior moments
  have hIq : Integrable (fun h : Fin d → ℝ => ‖tiltMeanVec ν h‖ ^ powerDualExponent r)
      (tiltPrior ν κ) := integrable_norm_tiltMeanVec_rpow ν hκ hd (by linarith)
  have hI2q : Integrable (fun h : Fin d → ℝ => ‖tiltMeanVec ν h‖ ^ (2 * powerDualExponent r))
      (tiltPrior ν κ) := integrable_norm_tiltMeanVec_rpow ν hκ hd (by linarith)
  have hI2q1 : Integrable
      (fun h : Fin d → ℝ => ‖tiltMeanVec ν h‖ ^ (2 * (powerDualExponent r - 1)))
      (tiltPrior ν κ) := integrable_norm_tiltMeanVec_rpow ν hκ hd (by linarith)
  have e1 : Integrable
      (fun h : Fin d → ℝ => nativeSlope b B r * ‖tiltMeanVec ν h‖ ^ powerDualExponent r)
      (tiltPrior ν κ) := hIq.const_mul _
  have e2 : Integrable (fun h : Fin d → ℝ => ‖tiltMeanVec ν h‖ ^ (2 * powerDualExponent r)
      + ‖tiltMeanVec ν h‖ ^ (2 * (powerDualExponent r - 1)) / (d : ℝ)) (tiltPrior ν κ) :=
    hI2q.add (hI2q1.div_const _)
  have e3 : Integrable (fun h : Fin d → ℝ => H * nativeMargin b B r ^ 2 / 2 *
      (‖tiltMeanVec ν h‖ ^ (2 * powerDualExponent r)
        + ‖tiltMeanVec ν h‖ ^ (2 * (powerDualExponent r - 1)) / (d : ℝ))) (tiltPrior ν κ) :=
    e2.const_mul _
  have hsub1 : Integrable (fun h : Fin d → ℝ =>
      nativeSlope b B r * ‖tiltMeanVec ν h‖ ^ powerDualExponent r - ε) (tiltPrior ν κ) :=
    e1.sub (integrable_const ε)
  have hLint : Integrable (fun h : Fin d → ℝ =>
      nativeSlope b B r * ‖tiltMeanVec ν h‖ ^ powerDualExponent r - ε
        - H * nativeMargin b B r ^ 2 / 2 *
          (‖tiltMeanVec ν h‖ ^ (2 * powerDualExponent r)
            + ‖tiltMeanVec ν h‖ ^ (2 * (powerDualExponent r - 1)) / (d : ℝ))) (tiltPrior ν κ) :=
    hsub1.sub e3
  have hmono := integral_mono_ae hLint (hmint.const_mul b)
    (Filter.Eventually.of_forall hpt)
  rw [integral_const_mul] at hmono
  have hLeq : (∫ h, (nativeSlope b B r * ‖tiltMeanVec ν h‖ ^ powerDualExponent r - ε
      - H * nativeMargin b B r ^ 2 / 2 *
        (‖tiltMeanVec ν h‖ ^ (2 * powerDualExponent r)
          + ‖tiltMeanVec ν h‖ ^ (2 * (powerDualExponent r - 1)) / (d : ℝ))) ∂(tiltPrior ν κ))
      = nativeSlope b B r * (∫ h, ‖tiltMeanVec ν h‖ ^ powerDualExponent r ∂(tiltPrior ν κ)) - ε
        - H * nativeMargin b B r ^ 2 / 2 *
          ((∫ h, ‖tiltMeanVec ν h‖ ^ (2 * powerDualExponent r) ∂(tiltPrior ν κ))
            + (∫ h, ‖tiltMeanVec ν h‖ ^ (2 * (powerDualExponent r - 1)) ∂(tiltPrior ν κ))
              / (d : ℝ)) := by
    rw [integral_sub hsub1 e3, integral_sub e1 (integrable_const ε), integral_const_mul,
      integral_const_mul, integral_add hI2q (hI2q1.div_const _), integral_div, integral_const]
    simp only [probReal_univ, smul_eq_mul, one_mul]
  rw [hLeq] at hmono
  -- the three prior moment bounds of the mean vector under the tilt prior
  have hlow := tiltPrior_rpow_low ν hκ hd hc0 hc (q := powerDualExponent r) (by linarith) hq2
  have hhigh := tiltPrior_rpow_high ν hκ hd (q := powerDualExponent r) (by linarith) hq2
  have hconc := tiltPrior_rpow_concave ν hκ hd (q := powerDualExponent r) (by linarith) hq2
  have hβ : 0 ≤ nativeSlope b B r := nativeSlope_nonneg hb hB hr
  have hpen : 0 ≤ H * nativeMargin b B r ^ 2 / 2 := by
    have := nativeMargin_nonneg hb hB hr
    positivity
  have hstep1 : nativeSlope b B r *
      ((c * (1 / (κ + 1))) ^ (powerDualExponent r / 2) *
        (1 + 1 / ((d : ℝ) * (c * (1 / (κ + 1))))) ^ (-(powerDualExponent r) / 2))
      ≤ nativeSlope b B r * ∫ h, ‖tiltMeanVec ν h‖ ^ powerDualExponent r ∂(tiltPrior ν κ) :=
    mul_le_mul_of_nonneg_left hlow hβ
  have hstep2 : (∫ h, ‖tiltMeanVec ν h‖ ^ (2 * powerDualExponent r) ∂(tiltPrior ν κ))
      + (∫ h, ‖tiltMeanVec ν h‖ ^ (2 * (powerDualExponent r - 1)) ∂(tiltPrior ν κ)) / (d : ℝ)
      ≤ (1 / (κ + 1)) ^ powerDualExponent r * (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 2)
        + (1 / (κ + 1)) ^ (powerDualExponent r - 1) / (d : ℝ) := by
    have hdiv : (∫ h, ‖tiltMeanVec ν h‖ ^ (2 * (powerDualExponent r - 1)) ∂(tiltPrior ν κ))
        / (d : ℝ) ≤ (1 / (κ + 1)) ^ (powerDualExponent r - 1) / (d : ℝ) :=
      (div_le_div_iff_of_pos_right hdpos).2 hconc
    linarith
  have hstep3 : H * nativeMargin b B r ^ 2 / 2 *
      ((∫ h, ‖tiltMeanVec ν h‖ ^ (2 * powerDualExponent r) ∂(tiltPrior ν κ))
        + (∫ h, ‖tiltMeanVec ν h‖ ^ (2 * (powerDualExponent r - 1)) ∂(tiltPrior ν κ))
          / (d : ℝ))
      ≤ H * nativeMargin b B r ^ 2 / 2 *
        ((1 / (κ + 1)) ^ powerDualExponent r * (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 2)
          + (1 / (κ + 1)) ^ (powerDualExponent r - 1) / (d : ℝ)) :=
    mul_le_mul_of_nonneg_left hstep2 hpen
  rw [tiltAlignment, nativePopulationPenalty, hv]
  linarith

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/ClassLaw.lean <==
import LossOnlyTraceability.TiltFamily.ClassLawCore
import LossOnlyTraceability.TiltFamily.BoundedUpper

/-! The two-sided tradeoff of Theorem 3 over the bounded product class `𝒫_d`.

Take the hypotheses of Theorem 3 (`native_loss_information_law`) with the learner `ε`-accurate on
every law of the bounded product class `𝒫_d` (`boundedAccurateLearners`): laws on `ℝ^d` with
independent coordinates lying almost surely in `[-1/√d, 1/√d]`.  Then for every direction
`Q ∈ {Ii, Ij, Is}` and every real `τ`

`c₁ n/(1 + (τ/ε)²) ≤ sup_{D ∈ 𝒫_d} Q_D(X + τ G) ≤ C₁ n/(1 + (τ/ε)²)`

with Theorem 3's constants `c₁ = mainLowerConstant` and `C₁ = mainUpperConstant`
(`bounded_product_loss_information_law`), and the same for the infimum over any nonempty set of
such learners (`bounded_product_loss_information_law_infimum`).

*Proof.*  Lower half: every sign product law `D_p`, `p ∈ [-1,1]^d`, lies in `𝒫_d`, so the learner
is accurate on the product family and Theorem 3 applies; the supremum over `𝒫_d` dominates the
supremum over the cube.  Upper half: the upper half at every bounded product law
(`bounded_product_upper_law`) at every `D ∈ 𝒫_d`,
then `ciSup_le`; the supremum exists by the `n`-bit cap. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

section ClassLaw

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The two-sided tradeoff over the bounded product class.**  Under the
hypotheses of Theorem 3 (`native_loss_information_law`), for a learner that is measurable, proper
and `ε`-accurate on every bounded product law (`boundedAccurateLearners`), for every
`Q ∈ {Ii, Ij, Is}` and every real `τ`:
`c₁ n/(1 + (τ/ε)²) ≤ sup_{D ∈ 𝒫_d} Q_D(X + τ G) ≤ C₁ n/(1 + (τ/ε)²)` with Theorem 3's constants
`c₁ = mainLowerConstant` and `C₁ = mainUpperConstant`. -/
theorem bounded_product_loss_information_law
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ boundedAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2))
        ≤ boundedWorstInformation Q μR μG φ A Gf τ ∧
      boundedWorstInformation Q μR μG φ A Gf τ
        ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  refine bounded_product_loss_information_law_of_upper μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2
    hdim ⟨hA, hA1, hacc⟩ hGf hGlaw Q τ fun D hD => ?_
  obtain ⟨hDp, μ, hDb⟩ := hD
  haveI := hDp
  exact bounded_product_upper_law μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hDb hA hA1
    (hacc D ⟨hDp, μ, hDb⟩) hGf hGlaw Q τ

/-- **The two-sided tradeoff over the bounded product class, for the infimum over accurate
learners.**  Under the hypotheses of
`bounded_product_loss_information_law`, for every nonempty set `𝒜` of learners that are
measurable, proper and `ε`-accurate on `𝒫_d`, the infimum over `𝒜` of the worst case over `𝒫_d`
obeys the same two-sided bound with the same constants. -/
theorem bounded_product_loss_information_law_infimum
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    (𝒜 : Set ((Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)))
    (h𝒜 : 𝒜 ⊆ boundedAccurateLearners n d μR φ g ε) (hne : 𝒜.Nonempty)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2))
        ≤ ⨅ A : 𝒜, boundedWorstInformation Q μR μG φ (A : (Fin n → EuclideanSpace ℝ (Fin d)) →
          Rr → EuclideanSpace ℝ (Fin d)) Gf τ ∧
      (⨅ A : 𝒜, boundedWorstInformation Q μR μG φ (A : (Fin n → EuclideanSpace ℝ (Fin d)) →
          Rr → EuclideanSpace ℝ (Fin d)) Gf τ)
        ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
  haveI := hne.to_subtype
  have hlaw := fun A : 𝒜 => bounded_product_loss_information_law μR μG hφ hφm hg hgm hcm hcp hε
    hε0 hn1 hn2 hdim (h𝒜 A.2) hGf hGlaw Q τ
  refine ⟨le_ciInf fun A => (hlaw A).1, ?_⟩
  obtain ⟨A0, hA0⟩ := hne
  have hbdd : BddBelow (Set.range fun A : 𝒜 => boundedWorstInformation Q μR μG φ
      (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) Gf τ) := by
    refine ⟨mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2)), ?_⟩
    rintro _ ⟨A, rfl⟩
    exact (hlaw A).1
  exact (ciInf_le hbdd ⟨A0, hA0⟩).trans (hlaw ⟨A0, hA0⟩).2

end ClassLaw

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/ClassLawCore.lean <==
import LossOnlyTraceability.TiltFamily.InfoCore
import LossOnlyTraceability.TiltFamily.BoundedLaw
import LossOnlyTraceability.MainTheorem

/-! The containment steps of the two-sided tradeoff over the bounded product class.

Every sign product law `D_p`, `p ∈ [-1,1]^d`, lies in the bounded product class `𝒫_d`
(`signProductLaw_mem_boundedProductClass`).  Hence a learner accurate on `𝒫_d` is accurate on the
product family (`nativeAccurateLearners_of_bounded`), and the worst case over the cube is at most
the worst case over `𝒫_d` (`nativeWorstInformation_le_boundedWorstInformation`).  With Theorem 3
this gives the lower half of the tradeoff over `𝒫_d`; `bounded_product_loss_information_law_of_upper`
is this tradeoff with the per-law upper bound (`bounded_product_upper_law`) taken as a
hypothesis. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

section ClassCore

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

omit [IsProbabilityMeasure μR] in
/-- A learner that is measurable, proper and `ε`-accurate on `𝒫_d` belongs to Theorem 3's class
(`d ≥ 1`). -/
theorem nativeAccurateLearners_of_bounded (hd : 0 < d) {φ : ℝ → ℝ}
    {g : EuclideanSpace ℝ (Fin d) → ℝ} {ε : ℝ}
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ boundedAccurateLearners n d μR φ g ε) :
    A ∈ nativeAccurateLearners n d μR φ g ε := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  exact ⟨hA, hA1, fun p hp θ hθ => hacc _ (signProductLaw_mem_boundedProductClass hd hp) θ hθ⟩

/-- The worst case over the bounded product class is nonnegative, at most `n`, and dominates the
information at every law of the class (`d ≥ 1`). -/
theorem boundedWorstInformation_facts (hd : 0 < d) {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ) :
    0 ≤ boundedWorstInformation Q μR μG φ A Gf τ ∧ boundedWorstInformation Q μR μG φ A Gf τ ≤ n ∧
      ∀ D ∈ boundedProductClass d, designNoisyInformation Q μR μG φ A Gf τ D
        ≤ boundedWorstInformation Q μR μG φ A Gf τ := by
  haveI : Nonempty (boundedProductClass d) :=
    ⟨⟨signProductLaw d 0, signProductLaw_mem_boundedProductClass hd (zero_mem_productCube d)⟩⟩
  obtain ⟨-, h0, hn, hle⟩ := InfoLayer.family_sup_facts μR μG
    (fun D : boundedProductClass d => D.1) (fun D => D.2.1) hφm hA hGf Q τ
  exact ⟨h0, hn, fun D hD => hle ⟨D, hD⟩⟩

/-- The worst case over the cube of sign laws is at most the worst case over `𝒫_d` (`d ≥ 1`). -/
theorem nativeWorstInformation_le_boundedWorstInformation (hd : 0 < d) {φ : ℝ → ℝ}
    (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ) :
    nativeWorstInformation Q μR μG φ A Gf τ ≤ boundedWorstInformation Q μR μG φ A Gf τ := by
  obtain ⟨-, -, hle⟩ := boundedWorstInformation_facts μR μG hd hφm hA hGf Q τ
  haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
  exact ciSup_le fun p => hle _ (signProductLaw_mem_boundedProductClass hd p.2)

/-- **The tradeoff over `𝒫_d` from a per-law upper bound.**  Under the hypotheses of Theorem 3
(`native_loss_information_law`), for a learner that is measurable, proper and `ε`-accurate on
`𝒫_d`, and a bound `U` on the information at every law of `𝒫_d`:
`c₁ n/(1 + (τ/ε)²) ≤ sup_{D ∈ 𝒫_d} Q_D(X + τ G) ≤ U`, with Theorem 3's `c₁`. -/
theorem bounded_product_loss_information_law_of_upper
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ boundedAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) {U : ℝ}
    (hU : ∀ D ∈ boundedProductClass d, designNoisyInformation Q μR μG φ A Gf τ D ≤ U) :
    mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2))
        ≤ boundedWorstInformation Q μR μG φ A Gf τ ∧
      boundedWorstInformation Q μR μG φ A Gf τ ≤ U := by
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  obtain ⟨hn, hdn, -, -, -, -, -⟩ :=
    main_recipe_orders (L := L) hr ha hb hB hH hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  have hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2 := hAcl.1
  obtain ⟨hlow, -⟩ := native_loss_information_law μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2
    hdim (nativeAccurateLearners_of_bounded μR hd hAcl) hGf hGlaw Q τ
  refine ⟨hlow.trans (nativeWorstInformation_le_boundedWorstInformation μR μG hd hφm hA hGf Q τ),
    ?_⟩
  haveI : Nonempty (boundedProductClass d) :=
    ⟨⟨signProductLaw d 0, signProductLaw_mem_boundedProductClass hd (zero_mem_productCube d)⟩⟩
  exact ciSup_le fun D => hU D.1 D.2

end ClassCore

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/Defs.lean <==
import LossOnlyTraceability.ExponentialFamilyScore
import LossOnlyTraceability.MeanLearnerMoment

/-! Tilted finite-level product designs: shared definitions. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

/-- A finite-level product base on `m` levels: coordinate `k` puts weight `w k i > 0` on the
level `t k i ∈ [-1, 1]`; every coordinate has a positive and a negative level. -/
structure TiltBase (d m : ℕ) where
  w : Fin d → Fin m → ℝ
  t : Fin d → Fin m → ℝ
  w_pos : ∀ k i, 0 < w k i
  t_mem : ∀ k i, t k i ∈ Set.Icc (-1 : ℝ) 1
  pos : ∀ k, ∃ i, 0 < t k i
  neg : ∀ k, ∃ i, t k i < 0

variable {d m : ℕ} [NeZero m]

/-- Tilted second moment `s_k(x) = E_{ν_{k,x}} X²`. -/
def tiltSecond (ν : TiltBase d m) (k : Fin d) (x : ℝ) : ℝ :=
  tiltExpectation (ν.w k) (ν.t k) (fun i => ν.t k i ^ 2) x

/-- The spread condition `(S_c)`. -/
def TiltBase.Spread (ν : TiltBase d m) (c : ℝ) : Prop :=
  ∀ k x, c ≤ tiltSecond ν k x

/-- Coordinate conjugate prior `π_{k,κ}(dx) ∝ Λ_k(x)^{-κ} dx`, normalized. -/
def tiltPriorCoord (ν : TiltBase d m) (κ : ℝ) (k : Fin d) : Measure ℝ :=
  volume.withDensity fun x => ENNReal.ofReal
    ((∫ y, tiltConjugateDensity (ν.w k) (ν.t k) κ y)⁻¹ *
      tiltConjugateDensity (ν.w k) (ν.t k) κ x)

/-- Product conjugate prior `Π_κ = ⊗_k π_{k,κ}` on natural parameters. -/
def tiltPrior (ν : TiltBase d m) (κ : ℝ) : Measure (Fin d → ℝ) :=
  Measure.pi fun k => tiltPriorCoord ν κ k

/-- Mean vector `μ(h) = (m_k(h_k)/√d)_k`. -/
def tiltMeanVec (ν : TiltBase d m) (h : Fin d → ℝ) : EuclideanSpace ℝ (Fin d) :=
  WithLp.toLp 2 fun k => tiltMean (ν.w k) (ν.t k) (h k) / Real.sqrt d

/-- Coordinate law: mass `P_{k,x}(i)` at `t k i / √d`. -/
def tiltCoordLaw (ν : TiltBase d m) (k : Fin d) (x : ℝ) : Measure ℝ :=
  ∑ i, ENNReal.ofReal (tiltProb (ν.w k) (ν.t k) x i) • Measure.dirac (ν.t k i / Real.sqrt d)

/-- The tilted product design `D_h`. -/
def tiltProductLaw (ν : TiltBase d m) (h : Fin d → ℝ) : Measure (EuclideanSpace ℝ (Fin d)) :=
  (Measure.pi fun k => tiltCoordLaw ν k (h k)).map (MeasurableEquiv.toLp 2 (Fin d → ℝ))

/-- Bounded product law with mean `μ`. -/
structure IsBoundedProductLaw (d : ℕ) (μ : EuclideanSpace ℝ (Fin d))
    (D : Measure (EuclideanSpace ℝ (Fin d))) : Prop where
  bound : ∀ᵐ z ∂D, ∀ k, |z k| ≤ 1 / Real.sqrt d
  mean : ∀ k, ∫ z, z k ∂D = μ k
  indep : iIndepFun (fun (k : Fin d) (z : EuclideanSpace ℝ (Fin d)) => z k) D

/-- The class `𝒫_d` of bounded product laws. -/
def boundedProductClass (d : ℕ) : Set (Measure (EuclideanSpace ℝ (Fin d))) :=
  {D | IsProbabilityMeasure D ∧ ∃ μ, IsBoundedProductLaw d μ D}

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/Fingerprint.lean <==
import LossOnlyTraceability.TiltFamily.Kernel
import LossOnlyTraceability.TiltFamily.Prior
import LossOnlyTraceability.NativeBudgetsAssemblyFingerprint

/-! Conjugate tilt fingerprinting, which takes the place of the beta fingerprinting of Lemma 8 on
the tilt family.

For the tilt family `D_h` of a finite-level product base and its conjugate product prior
`Π_κ = ⊗_k π_{k,κ}`, every proper learner `θ̂` satisfies

  `E_{Π_κ} E_h ⟪θ̂, ∑_{i ≤ n} (Z_i − μ(h))⟫ = κ E_{Π_κ} E_h ⟪θ̂, μ(h)⟫`.

The proof works on the finite pattern model: `n` draws from `D_h` are `n` level patterns with
weight `W(s; h) = ∏_{i,l} P_{l,h_l}(s_{il})`. For one coordinate `k`, only the factors with `l = k`
depend on `h_k`, so `∂_{h_k} W = W ∑_i (t_k(s_{ik}) − m_k(h_k))`; the whole-line Stein identity of
the coordinate prior (`tiltPriorCoord_stein`) turns the score term into `κ` times the
mean term, with no boundary term. The coordinate update of the product prior integrates out the
other coordinates. The identity is then transported to the supersample (the training points are
`n` independent draws from `D_h`, and the learner sees only them), first for a deterministic
learner and then, through the averaged learner, for a randomized one. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

variable {d m n : ℕ} [NeZero m]

/-! ### Elementary bounds and derivatives -/

section Calculus

/-- Derivative of a finite product of functions whose logarithmic derivatives are prescribed. -/
private theorem hasDerivAt_prod_of_score {ι : Type*} (u : Finset ι) {f : ι → ℝ → ℝ}
    {c : ι → ℝ} {x : ℝ} (hf : ∀ i ∈ u, HasDerivAt (f i) (f i x * c i) x) :
    HasDerivAt (fun y => ∏ i ∈ u, f i y) ((∏ i ∈ u, f i x) * ∑ i ∈ u, c i) x := by
  classical
  induction u using Finset.induction with
  | empty => simpa using hasDerivAt_const x (1 : ℝ)
  | insert a s ha ih =>
    have hfa := hf a (Finset.mem_insert_self a s)
    have hs := ih fun i hi => hf i (Finset.mem_insert_of_mem hi)
    have e : (fun y => ∏ i ∈ insert a s, f i y) = fun y => f a y * ∏ i ∈ s, f i y := by
      funext y
      rw [Finset.prod_insert ha]
    rw [e, Finset.prod_insert ha, Finset.sum_insert ha]
    exact (hfa.mul hs).congr_deriv (by ring)

/-- The derivative of one tilted probability along the update of coordinate `k`. -/
private theorem hasDerivAt_prob_update (ν : TiltBase d m) (h : Fin d → ℝ) (k l : Fin d)
    (a : Fin m) (x : ℝ) :
    HasDerivAt (fun y => tiltProb (ν.w l) (ν.t l) (Function.update h k y l) a)
      (tiltProb (ν.w l) (ν.t l) (Function.update h k x l) a *
        (if l = k then ν.t l a - tiltMean (ν.w l) (ν.t l) x else 0)) x := by
  by_cases hl : l = k
  · subst hl
    rw [if_pos rfl]
    simp only [Function.update_self]
    exact tiltProb_hasDerivAt (ν.w_pos _) x a
  · rw [if_neg hl, mul_zero]
    simp only [Function.update_of_ne hl]
    exact hasDerivAt_const x _

/-- **The score of one level pattern along coordinate `k`.**
`∂_{h_k} ∏_l P_{l,h_l}(σ_l) = (∏_l P_{l,h_l}(σ_l)) (t_k(σ_k) − m_k(h_k))`. -/
theorem hasDerivAt_tiltPatternWeight_update (ν : TiltBase d m) (h : Fin d → ℝ) (k : Fin d)
    (σ : Fin d → Fin m) (x : ℝ) :
    HasDerivAt (fun y => tiltPatternWeight ν (Function.update h k y) σ)
      (tiltPatternWeight ν (Function.update h k x) σ *
        (ν.t k (σ k) - tiltMean (ν.w k) (ν.t k) x)) x := by
  have H := hasDerivAt_prod_of_score Finset.univ (x := x)
    (f := fun l y => tiltProb (ν.w l) (ν.t l) (Function.update h k y l) (σ l))
    (c := fun l => if l = k then ν.t l (σ l) - tiltMean (ν.w l) (ν.t l) x else 0)
    (fun l _ => hasDerivAt_prob_update ν h k l (σ l) x)
  refine H.congr_deriv ?_
  show (∏ l, tiltProb (ν.w l) (ν.t l) (Function.update h k x l) (σ l)) *
      ∑ l, (if l = k then ν.t l (σ l) - tiltMean (ν.w l) (ν.t l) x else 0) =
    (∏ l, tiltProb (ν.w l) (ν.t l) (Function.update h k x l) (σ l)) *
      (ν.t k (σ k) - tiltMean (ν.w k) (ν.t k) x)
  rw [Finset.sum_ite_eq', if_pos (Finset.mem_univ k)]

/-- A finite sum of terms bounded by `c` is bounded by `card · c`. -/
private theorem abs_fintype_sum_le {S : Type*} [Fintype S] {f : S → ℝ} {c : ℝ}
    (h : ∀ s, |f s| ≤ c) : |∑ s, f s| ≤ Fintype.card S * c := by
  calc |∑ s, f s| ≤ ∑ s, |f s| := Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ _s : S, c := Finset.sum_le_sum fun s _ => h s
    _ = Fintype.card S * c := by rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul]

/-- The sample weight lies in `[0, 1]`. -/
private theorem abs_sampleWeight_le_one (ν : TiltBase d m) (h : Fin d → ℝ)
    (s : Fin n → Fin d → Fin m) : |∏ i, tiltPatternWeight ν h (s i)| ≤ 1 := by
  rw [abs_of_nonneg (Finset.prod_nonneg fun i _ => tiltPatternWeight_nonneg ν h (s i))]
  exact Finset.prod_le_one (fun i _ => tiltPatternWeight_nonneg ν h (s i))
    fun i _ => tiltPatternWeight_le_one ν h (s i)

/-- The centred score sum of a sample is bounded by `2n`. -/
private theorem abs_scoreSum_le (ν : TiltBase d m) (k : Fin d) (s : Fin n → Fin d → Fin m)
    (x : ℝ) : |∑ i, (ν.t k (s i k) - tiltMean (ν.w k) (ν.t k) x)| ≤ 2 * n := by
  calc |∑ i, (ν.t k (s i k) - tiltMean (ν.w k) (ν.t k) x)|
      ≤ ∑ i : Fin n, |ν.t k (s i k) - tiltMean (ν.w k) (ν.t k) x| :=
        Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ _i : Fin n, (2 : ℝ) := Finset.sum_le_sum fun i _ => by
        have h1 : |ν.t k (s i k)| ≤ 1 := tiltBase_abs_t_le_one ν k (s i k)
        have h2 := tiltMean_abs_le_one ν k x
        exact (abs_sub _ _).trans (by linarith)
    _ = 2 * n := by rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul,
        mul_comm]

/-- A coordinate of a proper vector is bounded by one. -/
private theorem abs_coord_le_one {g : (Fin n → Fin d → Fin m) → EuclideanSpace ℝ (Fin d)}
    (hg1 : ∀ s, ‖g s‖ ≤ 1) (s : Fin n → Fin d → Fin m) (k : Fin d) : |g s k| ≤ 1 :=
  (abs_euclidean_coord_le_norm (g s) k).trans (hg1 s)

/-- The sample weight is continuous in the natural parameter. -/
private theorem continuous_sampleWeight (ν : TiltBase d m) (s : Fin n → Fin d → Fin m) :
    Continuous fun h : Fin d → ℝ => ∏ i, tiltPatternWeight ν h (s i) :=
  continuous_finsetProd _ fun i _ => continuous_tiltPatternWeight ν (s i)

end Calculus

/-! ### The coordinate terms -/

section CoordTerms

/-- The `k`-th coordinate of the fingerprinting correlation. -/
private def scoreCoord (ν : TiltBase d m) (g : (Fin n → Fin d → Fin m) → EuclideanSpace ℝ (Fin d))
    (k : Fin d) (h : Fin d → ℝ) : ℝ :=
  (1 / Real.sqrt d) * ∑ s, (∏ i, tiltPatternWeight ν h (s i)) *
    (∑ i, (ν.t k (s i k) - tiltMean (ν.w k) (ν.t k) (h k))) * g s k

/-- The `k`-th coordinate of the mean correlation. -/
private def meanCoord (ν : TiltBase d m) (g : (Fin n → Fin d → Fin m) → EuclideanSpace ℝ (Fin d))
    (k : Fin d) (h : Fin d → ℝ) : ℝ :=
  (1 / Real.sqrt d) * (tiltMean (ν.w k) (ν.t k) (h k) *
    ∑ s, (∏ i, tiltPatternWeight ν h (s i)) * g s k)

/-- The one-coordinate statistic `x ↦ E_{update h k x}[g_k]`. -/
private def gCoord (ν : TiltBase d m) (g : (Fin n → Fin d → Fin m) → EuclideanSpace ℝ (Fin d))
    (k : Fin d) (h : Fin d → ℝ) (x : ℝ) : ℝ :=
  ∑ s, (∏ i, tiltPatternWeight ν (Function.update h k x) (s i)) * g s k

/-- Its derivative. -/
private def gCoordDeriv (ν : TiltBase d m)
    (g : (Fin n → Fin d → Fin m) → EuclideanSpace ℝ (Fin d)) (k : Fin d) (h : Fin d → ℝ)
    (x : ℝ) : ℝ :=
  ∑ s, (∏ i, tiltPatternWeight ν (Function.update h k x) (s i)) *
    (∑ i, (ν.t k (s i k) - tiltMean (ν.w k) (ν.t k) x)) * g s k

private theorem continuous_scoreCoord (ν : TiltBase d m)
    (g : (Fin n → Fin d → Fin m) → EuclideanSpace ℝ (Fin d)) (k : Fin d) :
    Continuous (scoreCoord ν g k) := by
  unfold scoreCoord
  exact continuous_const.mul (continuous_finsetSum _ fun s _ =>
    ((continuous_sampleWeight ν s).mul (continuous_finsetSum _ fun i _ =>
      continuous_const.sub ((continuous_tiltMean ν k).comp (continuous_apply k)))).mul
      continuous_const)

private theorem continuous_meanCoord (ν : TiltBase d m)
    (g : (Fin n → Fin d → Fin m) → EuclideanSpace ℝ (Fin d)) (k : Fin d) :
    Continuous (meanCoord ν g k) := by
  unfold meanCoord
  exact continuous_const.mul (((continuous_tiltMean ν k).comp (continuous_apply k)).mul
    (continuous_finsetSum _ fun s _ => (continuous_sampleWeight ν s).mul continuous_const))

private theorem abs_scoreCoord_le (ν : TiltBase d m)
    {g : (Fin n → Fin d → Fin m) → EuclideanSpace ℝ (Fin d)} (hg1 : ∀ s, ‖g s‖ ≤ 1)
    (k : Fin d) (h : Fin d → ℝ) :
    |scoreCoord ν g k h|
      ≤ (1 / Real.sqrt d) * (Fintype.card (Fin n → Fin d → Fin m) * (1 * (2 * n) * 1)) := by
  unfold scoreCoord
  rw [abs_mul, abs_of_nonneg (by positivity : (0 : ℝ) ≤ 1 / Real.sqrt d)]
  refine mul_le_mul_of_nonneg_left (abs_fintype_sum_le fun s => ?_) (by positivity)
  rw [abs_mul, abs_mul]
  exact mul_le_mul (mul_le_mul (abs_sampleWeight_le_one ν h s) (abs_scoreSum_le ν k s (h k))
    (abs_nonneg _) zero_le_one) (abs_coord_le_one hg1 s k) (abs_nonneg _) (by positivity)

private theorem abs_meanCoord_le (ν : TiltBase d m)
    {g : (Fin n → Fin d → Fin m) → EuclideanSpace ℝ (Fin d)} (hg1 : ∀ s, ‖g s‖ ≤ 1)
    (k : Fin d) (h : Fin d → ℝ) :
    |meanCoord ν g k h|
      ≤ (1 / Real.sqrt d) * (1 * (Fintype.card (Fin n → Fin d → Fin m) * (1 * 1))) := by
  unfold meanCoord
  rw [abs_mul, abs_of_nonneg (by positivity : (0 : ℝ) ≤ 1 / Real.sqrt d), abs_mul]
  refine mul_le_mul_of_nonneg_left (mul_le_mul (tiltMean_abs_le_one ν k (h k))
    (abs_fintype_sum_le fun s => ?_) (abs_nonneg _) zero_le_one) (by positivity)
  rw [abs_mul]
  exact mul_le_mul (abs_sampleWeight_le_one ν h s) (abs_coord_le_one hg1 s k) (abs_nonneg _)
    zero_le_one

/-- The coordinate update of the product prior (non-identical coordinates). -/
private theorem integral_tiltPrior_update' (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (k : Fin d)
    {F : (Fin d → ℝ) → ℝ} (hF : Measurable F) (hi : Integrable F (tiltPrior ν κ)) :
    ∫ h, F h ∂tiltPrior ν κ =
      ∫ h, ∫ x, F (Function.update h k x) ∂tiltPriorCoord ν κ k ∂tiltPrior ν κ := by
  haveI : ∀ k, IsProbabilityMeasure (tiltPriorCoord ν κ k) :=
    fun k => isProbabilityMeasure_tiltPriorCoord ν hκ k
  exact Heterogeneous.integral_heterogeneousBlockLaw_update
    (ν := fun k => tiltPriorCoord ν κ k) k hF hi

/-- **One coordinate, one fixed value of the other coordinates.** The Stein identity of the
coordinate prior turns the score term into `κ` times the mean term. -/
private theorem coord_stein_update (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ)
    {g : (Fin n → Fin d → Fin m) → EuclideanSpace ℝ (Fin d)} (hg1 : ∀ s, ‖g s‖ ≤ 1)
    (k : Fin d) (h : Fin d → ℝ) :
    ∫ x, scoreCoord ν g k (Function.update h k x) ∂tiltPriorCoord ν κ k
      = κ * ∫ x, meanCoord ν g k (Function.update h k x) ∂tiltPriorCoord ν κ k := by
  have hW : ∀ (s : Fin n → Fin d → Fin m) (x : ℝ),
      HasDerivAt (fun y => ∏ i, tiltPatternWeight ν (Function.update h k y) (s i))
        ((∏ i, tiltPatternWeight ν (Function.update h k x) (s i)) *
          ∑ i, (ν.t k (s i k) - tiltMean (ν.w k) (ν.t k) x)) x :=
    fun s x => hasDerivAt_prod_of_score Finset.univ
      (f := fun i y => tiltPatternWeight ν (Function.update h k y) (s i))
      (c := fun i => ν.t k (s i k) - tiltMean (ν.w k) (ν.t k) x)
      (fun i _ => hasDerivAt_tiltPatternWeight_update ν h k (s i) x)
  have hderiv : ∀ x, HasDerivAt (gCoord ν g k h) (gCoordDeriv ν g k h x) x := by
    intro x
    show HasDerivAt (fun y => ∑ s, (∏ i, tiltPatternWeight ν (Function.update h k y) (s i)) * g s k)
      (∑ s, (∏ i, tiltPatternWeight ν (Function.update h k x) (s i)) *
        (∑ i, (ν.t k (s i k) - tiltMean (ν.w k) (ν.t k) x)) * g s k) x
    exact HasDerivAt.fun_sum fun s _ => (hW s x).mul_const (g s k)
  have hcont : Continuous (gCoordDeriv ν g k h) := by
    unfold gCoordDeriv
    exact continuous_finsetSum _ fun s _ =>
      ((((continuous_sampleWeight ν s).comp (continuous_const.update k continuous_id))).mul
        (continuous_finsetSum _ fun i _ => continuous_const.sub (continuous_tiltMean ν k))).mul
        continuous_const
  have hb : ∀ x, |gCoord ν g k h x| ≤ Fintype.card (Fin n → Fin d → Fin m) * (1 * 1) := by
    intro x
    unfold gCoord
    refine abs_fintype_sum_le fun s => ?_
    rw [abs_mul]
    exact mul_le_mul (abs_sampleWeight_le_one ν _ s) (abs_coord_le_one hg1 s k) (abs_nonneg _)
      zero_le_one
  have hb' : ∀ x, |gCoordDeriv ν g k h x|
      ≤ Fintype.card (Fin n → Fin d → Fin m) * (1 * (2 * n) * 1) := by
    intro x
    unfold gCoordDeriv
    refine abs_fintype_sum_le fun s => ?_
    rw [abs_mul, abs_mul]
    exact mul_le_mul (mul_le_mul (abs_sampleWeight_le_one ν _ s) (abs_scoreSum_le ν k s x)
      (abs_nonneg _) zero_le_one) (abs_coord_le_one hg1 s k) (abs_nonneg _) (by positivity)
  have hst := tiltPriorCoord_stein ν hκ k hderiv hcont.measurable hb hb'
  have e1 : ∀ x, scoreCoord ν g k (Function.update h k x)
      = (1 / Real.sqrt d) * gCoordDeriv ν g k h x := by
    intro x
    simp only [scoreCoord, gCoordDeriv, Function.update_self]
  have e2 : ∀ x, meanCoord ν g k (Function.update h k x)
      = (1 / Real.sqrt d) * (tiltMean (ν.w k) (ν.t k) x * gCoord ν g k h x) := by
    intro x
    simp only [meanCoord, gCoord, Function.update_self]
  calc ∫ x, scoreCoord ν g k (Function.update h k x) ∂tiltPriorCoord ν κ k
      = ∫ x, (1 / Real.sqrt d) * gCoordDeriv ν g k h x ∂tiltPriorCoord ν κ k :=
        integral_congr_ae (Filter.Eventually.of_forall e1)
    _ = (1 / Real.sqrt d) * ∫ x, gCoordDeriv ν g k h x ∂tiltPriorCoord ν κ k :=
        integral_const_mul _ _
    _ = (1 / Real.sqrt d) *
          (κ * ∫ x, tiltMean (ν.w k) (ν.t k) x * gCoord ν g k h x ∂tiltPriorCoord ν κ k) := by
        rw [hst]
    _ = κ * ((1 / Real.sqrt d) *
          ∫ x, tiltMean (ν.w k) (ν.t k) x * gCoord ν g k h x ∂tiltPriorCoord ν κ k) := by ring
    _ = κ * ∫ x, (1 / Real.sqrt d) * (tiltMean (ν.w k) (ν.t k) x * gCoord ν g k h x)
          ∂tiltPriorCoord ν κ k := by rw [integral_const_mul]
    _ = κ * ∫ x, meanCoord ν g k (Function.update h k x) ∂tiltPriorCoord ν κ k := by
        congr 1
        exact integral_congr_ae (Filter.Eventually.of_forall fun x => (e2 x).symm)

/-- **One coordinate against the product prior.** -/
private theorem coord_fingerprint (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ)
    {g : (Fin n → Fin d → Fin m) → EuclideanSpace ℝ (Fin d)} (hg1 : ∀ s, ‖g s‖ ≤ 1)
    (k : Fin d) :
    ∫ h, scoreCoord ν g k h ∂tiltPrior ν κ = κ * ∫ h, meanCoord ν g k h ∂tiltPrior ν κ := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  have hiS : Integrable (scoreCoord ν g k) (tiltPrior ν κ) :=
    integrable_of_bounded_prob (continuous_scoreCoord ν g k).measurable
      (abs_scoreCoord_le ν hg1 k)
  have hiM : Integrable (meanCoord ν g k) (tiltPrior ν κ) :=
    integrable_of_bounded_prob (continuous_meanCoord ν g k).measurable
      (abs_meanCoord_le ν hg1 k)
  rw [integral_tiltPrior_update' ν hκ k (continuous_scoreCoord ν g k).measurable hiS,
    integral_tiltPrior_update' ν hκ k (continuous_meanCoord ν g k).measurable hiM,
    ← integral_const_mul]
  exact integral_congr_ae (Filter.Eventually.of_forall fun h => coord_stein_update ν hκ hg1 k h)

end CoordTerms

/-! ### Conjugate tilt fingerprinting on the finite pattern model -/

section Finite

/-- The coordinates of the centred sample sum. -/
private theorem centredSum_apply (ν : TiltBase d m) (h : Fin d → ℝ) (s : Fin n → Fin d → Fin m)
    (k : Fin d) :
    (∑ i, (tiltFeature ν (s i) - tiltMeanVec ν h)) k
      = (1 / Real.sqrt d) * ∑ i, (ν.t k (s i k) - tiltMean (ν.w k) (ν.t k) (h k)) := by
  rw [euclidean_sum_apply, Finset.mul_sum]
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [PiLp.sub_apply, tiltFeature_apply]
  show ν.t k (s i k) / Real.sqrt d - tiltMean (ν.w k) (ν.t k) (h k) / Real.sqrt d = _
  ring

/-- **Conjugate tilt fingerprinting, finite pattern model.** For every learner `g` of
the level patterns with values in the unit ball,
`E_{Π_κ} ∑_s W(s; h) ⟪g(s), ∑_i (Z_i(s) − μ(h))⟫ = κ E_{Π_κ} ∑_s W(s; h) ⟪g(s), μ(h)⟫`. -/
theorem tilt_fingerprint_finite (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    (g : (Fin n → Fin d → Fin m) → EuclideanSpace ℝ (Fin d)) (hg1 : ∀ s, ‖g s‖ ≤ 1) :
    ∫ h, ∑ s, (∏ i, tiltPatternWeight ν h (s i)) *
        ⟪g s, ∑ i, (tiltFeature ν (s i) - tiltMeanVec ν h)⟫_ℝ ∂tiltPrior ν κ
      = κ * ∫ h, ∑ s, (∏ i, tiltPatternWeight ν h (s i)) * ⟪g s, tiltMeanVec ν h⟫_ℝ
          ∂tiltPrior ν κ := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  have hL : ∀ h : Fin d → ℝ, (∑ s, (∏ i, tiltPatternWeight ν h (s i)) *
      ⟪g s, ∑ i, (tiltFeature ν (s i) - tiltMeanVec ν h)⟫_ℝ) = ∑ k, scoreCoord ν g k h := by
    intro h
    calc (∑ s, (∏ i, tiltPatternWeight ν h (s i)) *
          ⟪g s, ∑ i, (tiltFeature ν (s i) - tiltMeanVec ν h)⟫_ℝ)
        = ∑ s, ∑ k, (1 / Real.sqrt d) * ((∏ i, tiltPatternWeight ν h (s i)) *
            (∑ i, (ν.t k (s i k) - tiltMean (ν.w k) (ν.t k) (h k))) * g s k) := by
          refine Finset.sum_congr rfl fun s _ => ?_
          rw [real_inner_eq_sum_apply, Finset.mul_sum]
          refine Finset.sum_congr rfl fun k _ => ?_
          rw [centredSum_apply ν h s k]
          ring
      _ = ∑ k, ∑ s, (1 / Real.sqrt d) * ((∏ i, tiltPatternWeight ν h (s i)) *
            (∑ i, (ν.t k (s i k) - tiltMean (ν.w k) (ν.t k) (h k))) * g s k) :=
          Finset.sum_comm
      _ = ∑ k, scoreCoord ν g k h := by
          refine Finset.sum_congr rfl fun k _ => ?_
          rw [scoreCoord, Finset.mul_sum]
  have hR : ∀ h : Fin d → ℝ, (∑ s, (∏ i, tiltPatternWeight ν h (s i)) *
      ⟪g s, tiltMeanVec ν h⟫_ℝ) = ∑ k, meanCoord ν g k h := by
    intro h
    calc (∑ s, (∏ i, tiltPatternWeight ν h (s i)) * ⟪g s, tiltMeanVec ν h⟫_ℝ)
        = ∑ s, ∑ k, (1 / Real.sqrt d) * (tiltMean (ν.w k) (ν.t k) (h k) *
            ((∏ i, tiltPatternWeight ν h (s i)) * g s k)) := by
          refine Finset.sum_congr rfl fun s _ => ?_
          rw [real_inner_eq_sum_apply, Finset.mul_sum]
          refine Finset.sum_congr rfl fun k _ => ?_
          show _ * (g s k * (tiltMean (ν.w k) (ν.t k) (h k) / Real.sqrt d)) = _
          ring
      _ = ∑ k, ∑ s, (1 / Real.sqrt d) * (tiltMean (ν.w k) (ν.t k) (h k) *
            ((∏ i, tiltPatternWeight ν h (s i)) * g s k)) := Finset.sum_comm
      _ = ∑ k, meanCoord ν g k h := by
          refine Finset.sum_congr rfl fun k _ => ?_
          rw [meanCoord, Finset.mul_sum, Finset.mul_sum]
  have hL' : ∀ᵐ h ∂(tiltPrior ν κ), (∑ s, (∏ i, tiltPatternWeight ν h (s i)) *
      ⟪g s, ∑ i, (tiltFeature ν (s i) - tiltMeanVec ν h)⟫_ℝ) = ∑ k, scoreCoord ν g k h :=
    Filter.Eventually.of_forall hL
  have hR' : ∀ᵐ h ∂(tiltPrior ν κ), (∑ s, (∏ i, tiltPatternWeight ν h (s i)) *
      ⟪g s, tiltMeanVec ν h⟫_ℝ) = ∑ k, meanCoord ν g k h :=
    Filter.Eventually.of_forall hR
  have hiS : ∀ k, Integrable (scoreCoord ν g k) (tiltPrior ν κ) := fun k =>
    integrable_of_bounded_prob (continuous_scoreCoord ν g k).measurable (abs_scoreCoord_le ν hg1 k)
  have hiM : ∀ k, Integrable (meanCoord ν g k) (tiltPrior ν κ) := fun k =>
    integrable_of_bounded_prob (continuous_meanCoord ν g k).measurable (abs_meanCoord_le ν hg1 k)
  rw [integral_congr_ae hL', integral_congr_ae hR', integral_finsetSum _ fun k _ => hiS k,
    integral_finsetSum _ fun k _ => hiM k, Finset.mul_sum]
  exact Finset.sum_congr rfl fun k _ => coord_fingerprint ν hκ hg1 k

end Finite

/-! ### Transport to the supersample -/

section Transport

variable {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Conjugate tilt fingerprinting on the supersample, deterministic learner.** For a proper measurable learner
`θ̂ = g(Z_{U,·})` that is a function of its training set,
`E_{Π_κ} ∑_i E_h⟪θ̂, Z_{U_i,i} − μ(h)⟫ = κ E_{Π_κ} E_h⟪θ̂, μ(h)⟫`. -/
theorem tilt_fingerprint_transport (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    (g : (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d)) (hg : Measurable g)
    (hg1 : ∀ x, ‖g x‖ ≤ 1) :
    (∫ h, ∑ i, ∫ ω, ⟪superLearner (fun x (_ : Rr) => g x) ω,
        trainingPoint superPoint superBits i ω - tiltMeanVec ν h⟫_ℝ
        ∂(superMeasure n (tiltProductLaw ν h) μR μG) ∂(tiltPrior ν κ))
      = κ * ∫ h, ∫ ω, ⟪superLearner (fun x (_ : Rr) => g x) ω, tiltMeanVec ν h⟫_ℝ
        ∂(superMeasure n (tiltProductLaw ν h) μR μG) ∂(tiltPrior ν κ) := by
  have hstep1 : ∀ h : Fin d → ℝ,
      (∑ i, ∫ ω, ⟪superLearner (fun x (_ : Rr) => g x) ω,
          trainingPoint superPoint superBits i ω - tiltMeanVec ν h⟫_ℝ
          ∂(superMeasure n (tiltProductLaw ν h) μR μG))
        = ∑ s : Fin n → Fin d → Fin m, (∏ i, tiltPatternWeight ν h (s i)) *
            ⟪g (fun i => tiltFeature ν (s i)), ∑ i, (tiltFeature ν (s i) - tiltMeanVec ν h)⟫_ℝ := by
    intro h
    have hterm : ∀ i : Fin n, (∫ ω, ⟪superLearner (fun x (_ : Rr) => g x) ω,
          trainingPoint superPoint superBits i ω - tiltMeanVec ν h⟫_ℝ
          ∂(superMeasure n (tiltProductLaw ν h) μR μG))
        = ∑ s : Fin n → Fin d → Fin m, (∏ j, tiltPatternWeight ν h (s j)) *
            ⟪g (fun j => tiltFeature ν (s j)), tiltFeature ν (s i) - tiltMeanVec ν h⟫_ℝ := by
      intro i
      have hFm : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
          ⟪g x, x i - tiltMeanVec ν h⟫_ℝ :=
        (continuous_fst.inner continuous_snd).measurable.comp
          (hg.prodMk ((measurable_pi_apply i).sub measurable_const))
      exact (integral_trainingSet (tiltProductLaw ν h) μR μG hFm).trans
        (integral_pi_tiltProductLaw ν h _ hFm)
    rw [Finset.sum_congr rfl fun i _ => hterm i, Finset.sum_comm]
    refine Finset.sum_congr rfl fun s _ => ?_
    rw [inner_sum, Finset.mul_sum]
  have hstep2 : ∀ h : Fin d → ℝ,
      (∫ ω, ⟪superLearner (fun x (_ : Rr) => g x) ω, tiltMeanVec ν h⟫_ℝ
        ∂(superMeasure n (tiltProductLaw ν h) μR μG))
        = ∑ s : Fin n → Fin d → Fin m, (∏ i, tiltPatternWeight ν h (s i)) *
            ⟪g (fun i => tiltFeature ν (s i)), tiltMeanVec ν h⟫_ℝ := by
    intro h
    have hFm : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
        ⟪g x, tiltMeanVec ν h⟫_ℝ :=
      (continuous_fst.inner continuous_snd).measurable.comp (hg.prodMk measurable_const)
    exact (integral_trainingSet (tiltProductLaw ν h) μR μG hFm).trans
      (integral_pi_tiltProductLaw ν h _ hFm)
  have hstep1' : ∀ᵐ h ∂(tiltPrior ν κ),
      (∑ i, ∫ ω, ⟪superLearner (fun x (_ : Rr) => g x) ω,
          trainingPoint superPoint superBits i ω - tiltMeanVec ν h⟫_ℝ
          ∂(superMeasure n (tiltProductLaw ν h) μR μG))
        = ∑ s : Fin n → Fin d → Fin m, (∏ i, tiltPatternWeight ν h (s i)) *
            ⟪g (fun i => tiltFeature ν (s i)), ∑ i, (tiltFeature ν (s i) - tiltMeanVec ν h)⟫_ℝ :=
    Filter.Eventually.of_forall hstep1
  have hstep2' : ∀ᵐ h ∂(tiltPrior ν κ),
      (∫ ω, ⟪superLearner (fun x (_ : Rr) => g x) ω, tiltMeanVec ν h⟫_ℝ
        ∂(superMeasure n (tiltProductLaw ν h) μR μG))
        = ∑ s : Fin n → Fin d → Fin m, (∏ i, tiltPatternWeight ν h (s i)) *
            ⟪g (fun i => tiltFeature ν (s i)), tiltMeanVec ν h⟫_ℝ :=
    Filter.Eventually.of_forall hstep2
  rw [integral_congr_ae hstep1', integral_congr_ae hstep2']
  exact tilt_fingerprint_finite ν hκ hd (fun s => g (fun i => tiltFeature ν (s i)))
    fun s => hg1 _

/-- **Conjugate tilt fingerprinting on the supersample for a randomized learner.** For every proper measurable learner
`θ̂ = A(S_n; R)` with independent randomness `R ∼ μR`,
`E_{Π_κ} ∑_i E_h⟪θ̂, Z_{U_i,i} − μ(h)⟫ = κ E_{Π_κ} E_h⟪θ̂, μ(h)⟫`, with `E_h` the supersample law
of the tilted product law `D_h` and `Π_κ` the conjugate product prior. -/
theorem tilt_fingerprint_transport_randomized (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ)
    (hd : 0 < d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    (∫ h, ∑ i, ∫ ω, ⟪superLearner A ω, trainingPoint superPoint superBits i ω - tiltMeanVec ν h⟫_ℝ
        ∂(superMeasure n (tiltProductLaw ν h) μR μG) ∂(tiltPrior ν κ))
      = κ * ∫ h, ∫ ω, ⟪superLearner A ω, tiltMeanVec ν h⟫_ℝ
        ∂(superMeasure n (tiltProductLaw ν h) μR μG) ∂(tiltPrior ν κ) := by
  have key := tilt_fingerprint_transport μR μG ν hκ hd (nativeAveragedLearner μR A)
    (measurable_nativeAveragedLearner μR hA) (norm_nativeAveragedLearner_le μR hA1)
  have e1 : ∀ h : Fin d → ℝ, (∑ i, ∫ ω, ⟪superLearner A ω,
        trainingPoint superPoint superBits i ω - tiltMeanVec ν h⟫_ℝ
        ∂(superMeasure n (tiltProductLaw ν h) μR μG))
      = ∑ i, ∫ ω, ⟪superLearner (fun x (_ : Rr) => nativeAveragedLearner μR A x) ω,
        trainingPoint superPoint superBits i ω - tiltMeanVec ν h⟫_ℝ
        ∂(superMeasure n (tiltProductLaw ν h) μR μG) := by
    intro h
    refine Finset.sum_congr rfl fun i _ => ?_
    have hball := ae_pi_norm_le_one_tiltProductLaw (Fin n) ν h
    exact integral_inner_superLearner_averaged μR μG hA hA1
      (v := fun x => x i - tiltMeanVec ν h) ((measurable_pi_apply i).sub measurable_const)
      (C := 1 + ‖tiltMeanVec ν h‖)
      (by
        filter_upwards [hball] with x hx
        exact le_trans (norm_sub_le _ _) (by linarith [hx i]))
  have e2 : ∀ h : Fin d → ℝ, (∫ ω, ⟪superLearner A ω, tiltMeanVec ν h⟫_ℝ
        ∂(superMeasure n (tiltProductLaw ν h) μR μG))
      = ∫ ω, ⟪superLearner (fun x (_ : Rr) => nativeAveragedLearner μR A x) ω,
          tiltMeanVec ν h⟫_ℝ ∂(superMeasure n (tiltProductLaw ν h) μR μG) := by
    intro h
    exact integral_inner_superLearner_averaged μR μG hA hA1
      (v := fun _ => tiltMeanVec ν h) measurable_const (C := ‖tiltMeanVec ν h‖)
      (Filter.Eventually.of_forall fun _ => le_rfl)
  have e1' : ∀ᵐ h ∂(tiltPrior ν κ), (∑ i, ∫ ω, ⟪superLearner A ω,
        trainingPoint superPoint superBits i ω - tiltMeanVec ν h⟫_ℝ
        ∂(superMeasure n (tiltProductLaw ν h) μR μG))
      = ∑ i, ∫ ω, ⟪superLearner (fun x (_ : Rr) => nativeAveragedLearner μR A x) ω,
        trainingPoint superPoint superBits i ω - tiltMeanVec ν h⟫_ℝ
        ∂(superMeasure n (tiltProductLaw ν h) μR μG) := Filter.Eventually.of_forall e1
  have e2' : ∀ᵐ h ∂(tiltPrior ν κ), (∫ ω, ⟪superLearner A ω, tiltMeanVec ν h⟫_ℝ
        ∂(superMeasure n (tiltProductLaw ν h) μR μG))
      = ∫ ω, ⟪superLearner (fun x (_ : Rr) => nativeAveragedLearner μR A x) ω,
          tiltMeanVec ν h⟫_ℝ ∂(superMeasure n (tiltProductLaw ν h) μR μG) :=
    Filter.Eventually.of_forall e2
  rw [integral_congr_ae e1', integral_congr_ae e2']
  exact key

end Transport

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/Ghost.lean <==
import LossOnlyTraceability.TiltFamily.BoundedLaw
import LossOnlyTraceability.NativeFingerprintTransport

/-! The ghost estimates of the proof of Proposition 7 (Appendix D) under a bounded product law.

These are the mirrors of the ghost lemmas of `NativeFingerprintTransport` with the sign product
law `D_p` replaced by an arbitrary bounded product law `D ∈ 𝒫_d` with mean `μ`
(`IsBoundedProductLaw d μ D`). The sign facts become the bounded facts: coordinates in
`[-1/√d, 1/√d]`, centred coordinates of variance at most `1/d`, and points in the unit ball. The
conclusions keep their form: ghost centering, exact ghost orthogonality, the ghost second moment
`E (s_i^gh)² ≤ E‖θ̂‖²/d`, and ghost Jensen. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory

open scoped InnerProductSpace BigOperators ENNReal

section Ghost

variable {d n : ℕ} {μ : EuclideanSpace ℝ (Fin d)} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

/-- The ghost lies in the unit ball almost surely under a bounded product law. -/
theorem bdd_ae_norm_ghostPoint_le_one (hD : IsBoundedProductLaw d μ D) (hd : 0 < d) (i : Fin n) :
    ∀ᵐ ω ∂(superMeasure n D μR μG),
      ‖ghostPoint superPoint superBits i (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)‖
        ≤ 1 := by
  have hmap : ∀ᵐ z ∂((superMeasure n D μR μG).map
      (ghostPoint superPoint superBits i :
        SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _)), ‖z‖ ≤ 1 := by
    rw [ghostPoint_law D μR μG i]
    exact hD.norm_le_one hd
  exact ae_of_ae_map (measurable_ghostPoint_super i).aemeasurable hmap

/-- **Ghost centering (`hcenter`).** The centred ghost margin `s_i^gh = ⟪θ̂, Z^gh_i − μ⟫` has
mean zero: each coordinate of the ghost is independent of the learner and centred at `μ`. -/
theorem bdd_integral_ghost_centered_margin (hD : IsBoundedProductLaw d μ D) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hth : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n) :
    (∫ ω, ⟪superLearner A ω, ghostPoint superPoint superBits i ω - μ⟫_ℝ
      ∂(superMeasure n D μR μG)) = 0 := by
  have hgm := measurable_ghostPoint_super (d := d) (n := n) (Rr := Rr) (Ng := Ng) i
  have hthm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) := measurable_superLearner hA
  have hbd : ∀ k : Fin d, Integrable (fun ω => (superLearner A ω) k *
      ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - μ k))
      (superMeasure n D μR μG) := by
    intro k
    refine Integrable.of_bound
      ((((measurable_euclidean_coord k).comp hthm).mul
        (((measurable_euclidean_coord k).comp hgm).sub measurable_const))).aestronglyMeasurable
      (1 * (1 + ‖μ‖)) ?_
    filter_upwards [bdd_ae_norm_ghostPoint_le_one μR μG hD hd i] with ω hg
    rw [Real.norm_eq_abs, abs_mul]
    have h1 : |(superLearner A ω) k| ≤ 1 :=
      le_trans (abs_euclidean_coord_le_norm _ k) (hth _ _)
    have h2 : |(ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k
        - μ k| ≤ 1 + ‖μ‖ := by
      have := abs_euclidean_coord_le_norm
        (ghostPoint superPoint superBits i ω - μ) k
      simp only [PiLp.sub_apply] at this
      refine le_trans this (le_trans (norm_sub_le _ _) ?_)
      linarith
    exact mul_le_mul h1 h2 (abs_nonneg _) (by norm_num)
  have hexp : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      ⟪superLearner A ω, ghostPoint superPoint superBits i ω - μ⟫_ℝ
      = ∑ k, (superLearner A ω) k *
        ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - μ k) :=
    fun ω => inner_sub_eq_sum_coord (superLearner A ω)
      (ghostPoint superPoint superBits i ω) μ
  simp only [hexp]
  rw [integral_finsetSum _ fun k _ => hbd k]
  refine Finset.sum_eq_zero fun k _ => ?_
  have hind : IndepFun (fun ω => (superLearner A ω) k)
      (fun ω => (ghostPoint superPoint superBits i
        (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : EuclideanSpace ℝ (Fin d)) k
        - μ k) (superMeasure n D μR μG) :=
    (indepFun_superLearner_ghostPoint D μR μG hA i).comp (measurable_euclidean_coord k)
      ((measurable_euclidean_coord k).sub measurable_const)
  rw [hind.integral_fun_mul_eq_mul_integral
    (((measurable_euclidean_coord k).comp hthm).aestronglyMeasurable)
    ((((measurable_euclidean_coord k).comp hgm).sub measurable_const).aestronglyMeasurable)]
  have hz : (∫ ω, ((ghostPoint superPoint superBits i
      (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : EuclideanSpace ℝ (Fin d)) k
      - μ k) ∂(superMeasure n D μR μG)) = 0 := by
    rw [integral_ghost_comp (f := fun z : EuclideanSpace ℝ (Fin d) => z k - μ k)
      μR μG i ((measurable_euclidean_coord k).sub measurable_const)]
    exact hD.integral_centered_coord k
  rw [hz, mul_zero]

/-- Every training point lies in the unit ball almost surely under a bounded product law. -/
theorem bdd_ae_norm_trainingPoint_le_one (hD : IsBoundedProductLaw d μ D) (hd : 0 < d)
    (i : Fin n) :
    ∀ᵐ ω ∂(superMeasure n D μR μG),
      ‖trainingPoint superPoint superBits i (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)‖
        ≤ 1 := by
  have hslot : ∀ b : Bool, ∀ᵐ ω ∂(superMeasure n D μR μG),
      ‖superPoint b i (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)‖ ≤ 1 := by
    intro b
    have hmap : ∀ᵐ z ∂((superMeasure n D μR μG).map
        (superPoint b i : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _)), ‖z‖ ≤ 1 := by
      rw [superPoint_law D μR μG b i]
      exact hD.norm_le_one hd
    exact ae_of_ae_map (measurable_superPoint b i).aemeasurable hmap
  filter_upwards [hslot true, hslot false] with ω h1 h0
  cases hb : superBits ω i
  · simpa [trainingPoint, hb] using h0
  · simpa [trainingPoint, hb] using h1

/-- A centred ghost coordinate is bounded almost surely. -/
theorem bdd_ae_abs_ghost_coord_le (hD : IsBoundedProductLaw d μ D) (hd : 0 < d) (i : Fin n)
    (k : Fin d) :
    ∀ᵐ ω ∂(superMeasure n D μR μG),
      |(ghostPoint superPoint superBits i
        (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : EuclideanSpace ℝ (Fin d)) k
        - μ k| ≤ 1 + ‖μ‖ := by
  filter_upwards [bdd_ae_norm_ghostPoint_le_one μR μG hD hd i] with ω hg
  have h := abs_euclidean_coord_le_norm
    (ghostPoint superPoint superBits i ω - μ) k
  simp only [PiLp.sub_apply] at h
  refine le_trans h (le_trans (norm_sub_le _ _) ?_)
  linarith

/-- **Exact ghost orthogonality (`hcross`).** The training margin `s_i` and the centred ghost
margin `s_i^gh` are uncorrelated: the ghost is independent of the pair (learner, training set)
and each of its coordinates is centred at `μ`. -/
theorem bdd_integral_train_mul_ghost_margin (hD : IsBoundedProductLaw d μ D) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hth : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n) :
    (∫ ω, ⟪superLearner A ω, trainingPoint superPoint superBits i ω - μ⟫_ℝ *
      ⟪superLearner A ω, ghostPoint superPoint superBits i ω - μ⟫_ℝ
      ∂(superMeasure n D μR μG)) = 0 := by
  have hgm := measurable_ghostPoint_super (d := d) (n := n) (Rr := Rr) (Ng := Ng) i
  have htm := measurable_trainingPoint (Z := superPoint)
    (fun b j => measurable_superPoint (E := EuclideanSpace ℝ (Fin d)) (Rr := Rr) (Ng := Ng) b j)
    measurable_superBits i
  have hthm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) := measurable_superLearner hA
  have hC : (0 : ℝ) ≤ 1 + ‖μ‖ := by positivity
  have hsm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A ω, trainingPoint superPoint superBits i ω - μ⟫_ℝ :=
    (continuous_fst.inner (continuous_snd.sub continuous_const)).measurable.comp
      (hthm.prodMk htm)
  have hsb : ∀ᵐ ω ∂(superMeasure n D μR μG),
      |⟪superLearner A ω, trainingPoint superPoint superBits i ω - μ⟫_ℝ|
        ≤ 1 + ‖μ‖ := by
    filter_upwards [bdd_ae_norm_trainingPoint_le_one μR μG hD hd i] with ω ht
    refine le_trans (abs_real_inner_le_norm _ _) ?_
    have h1 : ‖superLearner A ω‖ ≤ 1 := hth _ _
    have h2 : ‖trainingPoint superPoint superBits i ω - μ‖ ≤ 1 + ‖μ‖ :=
      le_trans (norm_sub_le _ _) (by linarith)
    nlinarith [norm_nonneg (superLearner A ω), h1, h2, hC]
  have hterm : ∀ k : Fin d, Integrable (fun ω =>
      (⟪superLearner A ω, trainingPoint superPoint superBits i ω - μ⟫_ℝ *
        (superLearner A ω) k) *
      ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - μ k))
      (superMeasure n D μR μG) := by
    intro k
    refine Integrable.of_bound
      (((hsm.mul ((measurable_euclidean_coord k).comp hthm)).mul
        (((measurable_euclidean_coord k).comp hgm).sub measurable_const))).aestronglyMeasurable
      (((1 + ‖μ‖) * 1) * (1 + ‖μ‖)) ?_
    filter_upwards [hsb, bdd_ae_abs_ghost_coord_le μR μG hD hd i k] with ω hs hv
    rw [Real.norm_eq_abs, abs_mul, abs_mul]
    have h1 : |⟪superLearner A ω, trainingPoint superPoint superBits i ω - μ⟫_ℝ| *
        |(superLearner A ω) k| ≤ (1 + ‖μ‖) * 1 :=
      mul_le_mul hs (abs_learner_coord_le_one hth ω k) (abs_nonneg _) hC
    exact mul_le_mul h1 hv (abs_nonneg _) (by positivity)
  have hexp : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      ⟪superLearner A ω, trainingPoint superPoint superBits i ω - μ⟫_ℝ *
        ⟪superLearner A ω, ghostPoint superPoint superBits i ω - μ⟫_ℝ
      = ∑ k, (⟪superLearner A ω, trainingPoint superPoint superBits i ω - μ⟫_ℝ *
          (superLearner A ω) k) *
        ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k
          - μ k) := by
    intro ω
    rw [inner_sub_eq_sum_coord (superLearner A ω) (ghostPoint superPoint superBits i ω)
      μ, Finset.mul_sum]
    exact Finset.sum_congr rfl fun k _ => by ring
  simp only [hexp]
  rw [integral_finsetSum _ fun k _ => hterm k]
  refine Finset.sum_eq_zero fun k _ => ?_
  have hphi : Measurable fun q : EuclideanSpace ℝ (Fin d) × (Fin n → EuclideanSpace ℝ (Fin d)) =>
      ⟪q.1, q.2 i - μ⟫_ℝ * q.1 k :=
    ((continuous_fst.inner (((continuous_apply i).comp continuous_snd).sub
      continuous_const)).measurable).mul ((measurable_euclidean_coord k).comp measurable_fst)
  have hind : IndepFun
      (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        ⟪superLearner A ω, trainingPoint superPoint superBits i ω - μ⟫_ℝ *
          (superLearner A ω) k)
      (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        (ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - μ k)
      (superMeasure n D μR μG) :=
    (indepFun_superLearnerTraining_ghostPoint μR μG hA i).comp hphi
      ((measurable_euclidean_coord k).sub measurable_const)
  rw [hind.integral_fun_mul_eq_mul_integral
    ((hsm.mul ((measurable_euclidean_coord k).comp hthm)).aestronglyMeasurable)
    ((((measurable_euclidean_coord k).comp hgm).sub measurable_const).aestronglyMeasurable)]
  have hz : (∫ ω, ((ghostPoint superPoint superBits i
      (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : EuclideanSpace ℝ (Fin d)) k
      - μ k) ∂(superMeasure n D μR μG)) = 0 := by
    rw [integral_ghost_comp (f := fun z : EuclideanSpace ℝ (Fin d) => z k - μ k)
      μR μG i ((measurable_euclidean_coord k).sub measurable_const)]
    exact hD.integral_centered_coord k
  rw [hz, mul_zero]

/-- **The ghost second moment (`hghost`).** `E (s_i^gh)² ≤ E‖θ̂‖²/d`: the ghost is independent of
the learner, its coordinates are independent with variance at most `1/d`, so the covariance of the
ghost is dominated by `(1/d) I`. -/
theorem bdd_integral_ghost_margin_sq_le (hD : IsBoundedProductLaw d μ D) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hth : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n) :
    (∫ ω, ⟪superLearner A ω, ghostPoint superPoint superBits i ω - μ⟫_ℝ ^ 2
      ∂(superMeasure n D μR μG))
      ≤ (1 / (d : ℝ)) * ∫ ω, ‖superLearner A ω‖ ^ 2 ∂(superMeasure n D μR μG) := by
  have hgm := measurable_ghostPoint_super (d := d) (n := n) (Rr := Rr) (Ng := Ng) i
  have hthm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) := measurable_superLearner hA
  have hC : (0 : ℝ) ≤ 1 + ‖μ‖ := by positivity
  have hterm : ∀ k l : Fin d, Integrable (fun ω =>
      ((superLearner A ω) k * (superLearner A ω) l) *
      (((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - μ k) *
        ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) l - μ l)))
      (superMeasure n D μR μG) := by
    intro k l
    refine Integrable.of_bound
      (((((measurable_euclidean_coord k).comp hthm).mul
          ((measurable_euclidean_coord l).comp hthm)).mul
        ((((measurable_euclidean_coord k).comp hgm).sub measurable_const).mul
          (((measurable_euclidean_coord l).comp hgm).sub measurable_const)))).aestronglyMeasurable
      ((1 * 1) * ((1 + ‖μ‖) * (1 + ‖μ‖))) ?_
    filter_upwards [bdd_ae_abs_ghost_coord_le μR μG hD hd i k,
      bdd_ae_abs_ghost_coord_le μR μG hD hd i l] with ω hk hl
    rw [Real.norm_eq_abs, abs_mul, abs_mul, abs_mul]
    have h1 : |(superLearner A ω) k| * |(superLearner A ω) l| ≤ 1 * 1 :=
      mul_le_mul (abs_learner_coord_le_one hth ω k) (abs_learner_coord_le_one hth ω l)
        (abs_nonneg _) zero_le_one
    have h2 : |(ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k
          - μ k| *
        |(ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) l - μ l|
        ≤ (1 + ‖μ‖) * (1 + ‖μ‖) :=
      mul_le_mul hk hl (abs_nonneg _) hC
    exact mul_le_mul h1 h2 (by positivity) (by norm_num)
  have hfac : ∀ k l : Fin d,
      (∫ ω, ((superLearner A ω) k * (superLearner A ω) l) *
        (((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - μ k) *
          ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) l - μ l))
        ∂(superMeasure n D μR μG))
      = (∫ ω, (superLearner A ω) k * (superLearner A ω) l ∂(superMeasure n D μR μG)) *
        (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - μ k) *
          ((z : EuclideanSpace ℝ (Fin d)) l - μ l) ∂D) := by
    intro k l
    have hphi : Measurable fun t : EuclideanSpace ℝ (Fin d) => t k * t l :=
      (measurable_euclidean_coord k).mul (measurable_euclidean_coord l)
    have hpsi : Measurable fun z : EuclideanSpace ℝ (Fin d) =>
        (z k - μ k) * (z l - μ l) :=
      ((measurable_euclidean_coord k).sub measurable_const).mul
        ((measurable_euclidean_coord l).sub measurable_const)
    have hind : IndepFun (fun ω => (superLearner A ω) k * (superLearner A ω) l)
        (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
          ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - μ k) *
            ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) l
              - μ l)) (superMeasure n D μR μG) :=
      (indepFun_superLearner_ghostPoint D μR μG hA i).comp hphi hpsi
    rw [hind.integral_fun_mul_eq_mul_integral ((hphi.comp hthm).aestronglyMeasurable)
      ((hpsi.comp hgm).aestronglyMeasurable),
      integral_ghost_comp (f := fun z : EuclideanSpace ℝ (Fin d) =>
        (z k - μ k) * (z l - μ l)) μR μG i hpsi]
  have hexp : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      ⟪superLearner A ω, ghostPoint superPoint superBits i ω - μ⟫_ℝ ^ 2
      = ∑ k, ∑ l, ((superLearner A ω) k * (superLearner A ω) l) *
        (((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - μ k) *
          ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) l
            - μ l)) := by
    intro ω
    rw [sq, inner_sub_eq_sum_coord (superLearner A ω) (ghostPoint superPoint superBits i ω)
      μ, Finset.sum_mul_sum]
    exact Finset.sum_congr rfl fun k _ => Finset.sum_congr rfl fun l _ => by ring
  have hrowval : ∀ k : Fin d,
      (∫ ω, ∑ l, ((superLearner A ω) k * (superLearner A ω) l) *
        (((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k - μ k) *
          ((ghostPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) l - μ l))
        ∂(superMeasure n D μR μG))
      = (∫ ω, (superLearner A ω) k * (superLearner A ω) k ∂(superMeasure n D μR μG)) *
        (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - μ k) *
          ((z : EuclideanSpace ℝ (Fin d)) k - μ k) ∂D) := by
    intro k
    rw [integral_finsetSum _ fun l _ => hterm k l,
      Finset.sum_congr rfl fun l _ => hfac k l,
      Finset.sum_eq_single k
        (fun l _ hl => by rw [hD.integral_centered_coord_mul_of_ne (Ne.symm hl), mul_zero])
        (fun hk => absurd (Finset.mem_univ k) hk)]
  simp only [hexp]
  rw [integral_finsetSum _ fun k _ => integrable_finsetSum _ fun l _ => hterm k l]
  simp only [hrowval]
  have hnn : ∀ k : Fin d,
      0 ≤ ∫ ω, (superLearner A ω) k * (superLearner A ω) k ∂(superMeasure n D μR μG) :=
    fun k => integral_nonneg fun ω => mul_self_nonneg _
  have hsqint : ∀ k : Fin d, Integrable
      (fun ω => (superLearner A ω) k * (superLearner A ω) k) (superMeasure n D μR μG) := by
    intro k
    refine Integrable.of_bound
      ((((measurable_euclidean_coord k).comp hthm).mul
        ((measurable_euclidean_coord k).comp hthm))).aestronglyMeasurable (1 * 1) ?_
    refine Filter.Eventually.of_forall fun ω => ?_
    rw [Real.norm_eq_abs, abs_mul]
    exact mul_le_mul (abs_learner_coord_le_one hth ω k) (abs_learner_coord_le_one hth ω k)
      (abs_nonneg _) zero_le_one
  have hvar : ∀ k : Fin d,
      (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - μ k) *
        ((z : EuclideanSpace ℝ (Fin d)) k - μ k) ∂D) ≤ 1 / (d : ℝ) := by
    intro k
    have h := hD.integral_centered_coord_sq_le k
    simp only [sq] at h
    exact h
  have hstep : ∀ k : Fin d,
      (∫ ω, (superLearner A ω) k * (superLearner A ω) k ∂(superMeasure n D μR μG)) *
        (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - μ k) *
          ((z : EuclideanSpace ℝ (Fin d)) k - μ k) ∂D)
      ≤ (∫ ω, (superLearner A ω) k * (superLearner A ω) k ∂(superMeasure n D μR μG)) *
        (1 / (d : ℝ)) := by
    intro k
    exact mul_le_mul_of_nonneg_left (hvar k) (hnn k)
  calc (∑ k, (∫ ω, (superLearner A ω) k * (superLearner A ω) k ∂(superMeasure n D μR μG)) *
        (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - μ k) *
          ((z : EuclideanSpace ℝ (Fin d)) k - μ k) ∂D))
      ≤ ∑ k, (∫ ω, (superLearner A ω) k * (superLearner A ω) k ∂(superMeasure n D μR μG)) *
        (1 / (d : ℝ)) := Finset.sum_le_sum fun k _ => hstep k
    _ = (1 / (d : ℝ)) *
        ∑ k, ∫ ω, (superLearner A ω) k * (superLearner A ω) k ∂(superMeasure n D μR μG) := by
        rw [← Finset.sum_mul]; ring
    _ = (1 / (d : ℝ)) * ∫ ω, ∑ k, (superLearner A ω) k * (superLearner A ω) k
          ∂(superMeasure n D μR μG) := by
        rw [integral_finsetSum _ fun k _ => hsqint k]
    _ = (1 / (d : ℝ)) * ∫ ω, ‖superLearner A ω‖ ^ 2 ∂(superMeasure n D μR μG) := by
        congr 1
        refine integral_congr_ae (Filter.Eventually.of_forall fun ω => ?_)
        show (∑ k, (superLearner A ω) k * (superLearner A ω) k) = ‖superLearner A ω‖ ^ 2
        rw [EuclideanSpace.real_norm_sq_eq]
        exact Finset.sum_congr rfl fun k _ => (pow_two ((superLearner A ω) k)).symm

/-- **Ghost Jensen (`hjensen`), general convex form.** For a measurable `ψ` convex and continuous
on `[-1,1]`, `E ψ⟪θ̂, μ⟫ ≤ E ψ⟪θ̂, Z^gh_i⟫`: the ghost is independent of the learner and has mean
`μ`, so Jensen applies at each fixed value of the learner. The learner is proper and the data lie
in the unit ball, so all margins lie in `[-1,1]`. -/
theorem bdd_integral_ghost_convex_ge (hD : IsBoundedProductLaw d μ D) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hth : ∀ x r, ‖A x r‖ ≤ 1) {ψ : ℝ → ℝ} (hψ : Measurable ψ)
    (hconv : ConvexOn ℝ (Set.Icc (-1 : ℝ) 1) ψ) (hcont : ContinuousOn ψ (Set.Icc (-1 : ℝ) 1))
    (hpm : ‖μ‖ ≤ 1) (i : Fin n) :
    (∫ ω, ψ ⟪superLearner A ω, μ⟫_ℝ ∂(superMeasure n D μR μG))
      ≤ ∫ ω, ψ ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
          ∂(superMeasure n D μR μG) := by
  obtain ⟨C, hC⟩ := isCompact_Icc.exists_bound_of_continuousOn hcont
  have hthm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) := measurable_superLearner hA
  have hgm := measurable_ghostPoint_super (d := d) (n := n) (Rr := Rr) (Ng := Ng) i
  haveI : IsProbabilityMeasure ((superMeasure n D μR μG).map (superLearner A)) :=
    Measure.isProbabilityMeasure_map hthm.aemeasurable
  have hFc : Continuous fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      ⟪q.1, q.2⟫_ℝ := continuous_fst.inner continuous_snd
  have hFm : Measurable fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      ψ ⟪q.1, q.2⟫_ℝ := hψ.comp hFc.measurable
  have hmemD : ∀ t : EuclideanSpace ℝ (Fin d), ‖t‖ ≤ 1 →
      ∀ᵐ z ∂D, ⟪t, z⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := by
    intro t ht
    filter_upwards [hD.norm_le_one hd] with z hz
    have h := abs_real_inner_le_norm t z
    have h1 : |⟪t, z⟫_ℝ| ≤ 1 := by nlinarith [norm_nonneg t, norm_nonneg z]
    rw [Set.mem_Icc]
    exact ⟨by linarith [neg_abs_le ⟪t, z⟫_ℝ], by linarith [le_abs_self ⟪t, z⟫_ℝ]⟩
  have hintD : ∀ t : EuclideanSpace ℝ (Fin d), ‖t‖ ≤ 1 →
      Integrable (fun z => ψ ⟪t, z⟫_ℝ) D := by
    intro t ht
    refine Integrable.of_bound
      ((hψ.comp (continuous_const.inner continuous_id).measurable)).aestronglyMeasurable C ?_
    filter_upwards [hmemD t ht] with z hz
    exact hC _ hz
  have hjen : ∀ t : EuclideanSpace ℝ (Fin d), ‖t‖ ≤ 1 →
      ψ ⟪t, μ⟫_ℝ ≤ ∫ z, ψ ⟪t, z⟫_ℝ ∂D := by
    intro t ht
    have h := hconv.map_integral_le hcont isClosed_Icc (hmemD t ht)
      (hD.integrable_inner t) (hintD t ht)
    rwa [hD.integral_inner t] at h
  have hae1 : ∀ᵐ t ∂((superMeasure n D μR μG).map (superLearner A)), ‖t‖ ≤ 1 := by
    rw [ae_map_iff hthm.aemeasurable
      (measurableSet_le continuous_norm.measurable measurable_const)]
    exact Filter.Eventually.of_forall fun ω => hth _ _
  have hLmap : (∫ ω, ψ ⟪superLearner A ω, μ⟫_ℝ ∂(superMeasure n D μR μG))
      = ∫ t, ψ ⟪t, μ⟫_ℝ ∂((superMeasure n D μR μG).map (superLearner A)) :=
    (integral_map hthm.aemeasurable
      ((hψ.comp (continuous_id.inner continuous_const).measurable)).aestronglyMeasurable).symm
  have hRint : Integrable (fun ω => ψ ⟪superLearner A ω,
      ghostPoint superPoint superBits i ω⟫_ℝ) (superMeasure n D μR μG) := by
    refine Integrable.of_bound (hFm.comp (hthm.prodMk hgm)).aestronglyMeasurable C ?_
    filter_upwards [bdd_ae_norm_ghostPoint_le_one μR μG hD hd i] with ω hg
    refine hC _ ?_
    have h := abs_real_inner_le_norm (superLearner A ω) (ghostPoint superPoint superBits i ω)
    have h1 : ‖superLearner A ω‖ ≤ 1 := hth _ _
    have h2 : |⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ| ≤ 1 := by
      nlinarith [norm_nonneg (superLearner A ω), norm_nonneg
        (ghostPoint superPoint superBits i ω), abs_nonneg
          ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ]
    rw [Set.mem_Icc]
    exact ⟨by linarith [neg_abs_le ⟪superLearner A ω,
        ghostPoint superPoint superBits i ω⟫_ℝ],
      by linarith [le_abs_self ⟪superLearner A ω,
        ghostPoint superPoint superBits i ω⟫_ℝ]⟩
  have hR := integral_of_indepFun_pair hthm hgm
    (indepFun_superLearner_ghostPoint D μR μG hA i)
    (F := fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) => ψ ⟪q.1, q.2⟫_ℝ)
    hFm.aestronglyMeasurable hRint
  rw [ghostPoint_law D μR μG i] at hR
  rw [hLmap, hR]
  have hLint : Integrable (fun t : EuclideanSpace ℝ (Fin d) => ψ ⟪t, μ⟫_ℝ)
      ((superMeasure n D μR μG).map (superLearner A)) := by
    refine Integrable.of_bound
      ((hψ.comp (continuous_id.inner continuous_const).measurable)).aestronglyMeasurable C ?_
    filter_upwards [hae1] with t ht
    refine hC _ ?_
    have h := abs_real_inner_le_norm t μ
    have h2 : |⟪t, μ⟫_ℝ| ≤ 1 := by
      nlinarith [norm_nonneg t, norm_nonneg μ, abs_nonneg ⟪t, μ⟫_ℝ]
    rw [Set.mem_Icc]
    exact ⟨by linarith [neg_abs_le ⟪t, μ⟫_ℝ],
      by linarith [le_abs_self ⟪t, μ⟫_ℝ]⟩
  have hRint2 : Integrable (fun t : EuclideanSpace ℝ (Fin d) => ∫ z, ψ ⟪t, z⟫_ℝ ∂D)
      ((superMeasure n D μR μG).map (superLearner A)) := by
    refine Integrable.of_bound
      (hFm.stronglyMeasurable.integral_prod_right').aestronglyMeasurable C ?_
    filter_upwards [hae1] with t ht
    have hb : ‖∫ z, ψ ⟪t, z⟫_ℝ ∂D‖ ≤ C * D.real Set.univ :=
      norm_integral_le_of_norm_le_const (by
        filter_upwards [hmemD t ht] with z hz
        exact hC _ hz)
    rwa [probReal_univ, mul_one] at hb
  refine integral_mono_ae hLint hRint2 ?_
  filter_upwards [hae1] with t ht
  exact hjen t ht

/-- **Ghost Jensen (`hjensen`) in the shape `NativeBudgets` uses.** With `ψ(t) = φ(t) + b t` the
shifted link, `E[φ(m) + b m] ≤ E[φ(gh_i) + b gh_i]` for the mean margin
`m = ⟪θ̂, μ⟫` and the ghost margin `gh_i = ⟪θ̂, Z^gh_i⟫`. -/
theorem bdd_integral_ghost_link_jensen (hD : IsBoundedProductLaw d μ D) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hth : ∀ x r, ‖A x r‖ ≤ 1) {φ : ℝ → ℝ} {b : ℝ} (hφ : Measurable φ)
    (hconv : ConvexOn ℝ (Set.Icc (-1 : ℝ) 1) fun t => φ t + b * t)
    (hcont : ContinuousOn (fun t => φ t + b * t) (Set.Icc (-1 : ℝ) 1))
    (hpm : ‖μ‖ ≤ 1) (i : Fin n) :
    (∫ ω, φ ⟪superLearner A ω, μ⟫_ℝ + b * ⟪superLearner A ω, μ⟫_ℝ
        ∂(superMeasure n D μR μG))
      ≤ ∫ ω, φ ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
          + b * ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
        ∂(superMeasure n D μR μG) :=
  bdd_integral_ghost_convex_ge μR μG hD hd hA hth (hφ.add (measurable_const.mul measurable_id))
    hconv hcont hpm i

end Ghost

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/HardLawLocality.lean <==
import LossOnlyTraceability.TiltFamily.PriorAveragedUnconditional
import LossOnlyTraceability.TiltFamily.PriorVector

/-! Locality of the hard laws of the tilt-family law.

The prior-averaged lower bound (`tilt_loss_information_law_prior_averaged_unconditional`),
`E_{Π_{κ_c}} ‖μ(h)‖² ≤ v_c` (`tiltPrior_norm_sq_le`) and the `n`-bit cap combine by a
first-moment argument: with `B = c_T n/(1 + (τ/ε)²)` and `s = B/(2 v_c)`, the function
`h ↦ Q_{D_h}(X + τ G) - s ‖μ(h)‖²` has prior mean at least `B/2`, so it is at least `B/2` on a set
of positive prior probability (`first_moment_local_hard`).  On that set
`Q_{D_h}(X + τ G) ≥ B/2` and `s ‖μ(h)‖² ≤ n`, i.e.

`‖μ(h)‖² ≤ 2 (1 + (τ/ε)²) v_c / c_T` and `Q_{D_h}(X + τ G) ≥ (c_T/2) n/(1 + (τ/ε)²)`

(`tilt_hard_laws_local_prior_mass`, `tilt_hard_laws_local`).  Here `μ(h) = (m_k(h_k)/√d)_k` is the
mean of `D_h` (`isBoundedProductLaw_tiltProductLaw`), `v_c = nativePriorVariance b B r ε_c` and
`ε_c = c^{-q/2} ε`; `μ(h) = 0` is the mean of the family's centred member.  The statement holds
for every learner of the tilt-family law, every direction and every real `τ`. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

/-- **First-moment step.**  Let `Π` be a probability measure, `I, R` integrable with `I ≤ N` and
`R ≥ 0`, `B > 0`, `v > 0`, `B ≤ E_Π I` and `E_Π R ≤ v`.  Then the set where both
`R ≤ 2 N v/B` and `I ≥ B/2` has positive `Π`-probability. -/
theorem first_moment_local_hard {α : Type*} [MeasurableSpace α] (Pri : Measure α)
    [IsProbabilityMeasure Pri] {I R : α → ℝ} (hI : Integrable I Pri) (hR : Integrable R Pri)
    {N v Bd : ℝ} (hv : 0 < v) (hBd : 0 < Bd) (hIN : ∀ x, I x ≤ N) (hR0 : ∀ x, 0 ≤ R x)
    (hlow : Bd ≤ ∫ x, I x ∂Pri) (hRv : ∫ x, R x ∂Pri ≤ v) :
    0 < Pri {x | R x ≤ 2 * N * v / Bd ∧ Bd / 2 ≤ I x} := by
  set s := Bd / (2 * v) with hs_def
  have hs : 0 < s := by positivity
  have hF : Integrable (fun x => I x - s * R x) Pri := hI.sub (hR.const_mul s)
  have hpos := measure_integral_le_pos hF
  refine lt_of_lt_of_le hpos (measure_mono fun x hx => ?_)
  simp only [Set.mem_setOf_eq] at hx ⊢
  rw [integral_sub hI (hR.const_mul s), integral_const_mul] at hx
  have hsv : s * ∫ x, R x ∂Pri ≤ Bd / 2 := by
    calc s * ∫ x, R x ∂Pri ≤ s * v := mul_le_mul_of_nonneg_left hRv hs.le
      _ = Bd / 2 := by
          rw [hs_def, div_mul_eq_mul_div, mul_div_mul_right _ _ hv.ne']
  have hkey : Bd / 2 ≤ I x - s * R x := by linarith
  have hsR : 0 ≤ s * R x := mul_nonneg hs.le (hR0 x)
  refine ⟨?_, by linarith⟩
  have h1 : s * R x ≤ N := by linarith [hIN x]
  have h2 : R x ≤ N / s := by
    rw [le_div_iff₀ hs]
    linarith
  calc R x ≤ N / s := h2
    _ = 2 * N * v / Bd := by
        rw [hs_def, div_div_eq_mul_div]
        ring

section Locality

variable {d m n : ℕ} [NeZero m] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Locality of the hard laws, with positive prior probability.**  Under the hypotheses of
the tilt-family law (`tilt_loss_information_law`), for every learner that is measurable, proper and
`ε`-accurate on the tilt family, every `Q ∈ {Ii, Ij, Is}` and every real `τ`, the set of natural
parameters `h` with
`‖μ(h)‖² ≤ 2 (1 + (τ/ε)²) v_c / c_T` and `(c_T/2) n/(1 + (τ/ε)²) ≤ Q_{D_h}(X + τ G)`
has positive probability under the precommitted conjugate prior `Π_{κ_c}`. -/
theorem tilt_hard_laws_local_prior_mass (ν : TiltBase d m) {c : ℝ} (hc0 : 0 < c) (hc1 : c ≤ 1)
    (hc : ν.Spread c)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ tiltThreshold a b B r H cm cp c)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ tiltAccurateLearners ν n μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    0 < tiltPrior ν (nativeKappa b B r (tiltAccuracy r c ε))
      {h | ‖tiltMeanVec ν h‖ ^ 2 ≤ 2 * (1 + (τ / ε) ^ 2) *
            nativePriorVariance b B r (tiltAccuracy r c ε) / tiltLowerConstant a b B r L cm cp c ∧
        tiltLowerConstant a b B r L cm cp c / 2 * (n / (1 + (τ / ε) ^ 2))
          ≤ designNoisyInformation Q μR μG φ A Gf τ (tiltProductLaw ν h)} := by
  obtain ⟨hκ, hκv, hv0, -, hn, hdn⟩ := tilt_prior_parameter_facts hg.two_le hg.a_pos
    hφ.slope_pos hg.B_pos hφ.curv_nonneg hcm hcp hε hc0 hc1 hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  have hcT : 0 < tiltLowerConstant a b B r L cm cp c :=
    tiltLowerConstant_pos (a := a) (L := L) (cm := cm) hg.two_le hφ.slope_pos hg.B_pos hcp hc0
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have h1x : (0 : ℝ) < 1 + (τ / ε) ^ 2 := by positivity
  have hK : 0 < (n : ℝ) / (1 + (τ / ε) ^ 2) := div_pos hn' h1x
  have hBd : 0 < tiltLowerConstant a b B r L cm cp c * (n / (1 + (τ / ε) ^ 2)) := mul_pos hcT hK
  have hlow := (tilt_loss_information_law_prior_averaged_unconditional μR μG ν hc0 hc1 hc hφ hφm
    hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl hGf hGlaw Q τ).1
  have hmain := first_moment_local_hard (tiltPrior ν (nativeKappa b B r (tiltAccuracy r c ε)))
    (integrable_tiltNoisyInformation μR μG ν hκ hφm hAcl.1 hGf Q τ)
    (integrable_norm_tiltMeanVec_pow ν hκ hd 2) (N := (n : ℝ)) hv0 hBd
    (fun h => (InfoLayer.noisy_bounds μR μG hφm hAcl.1 hGf Q τ (tiltProductLaw ν h)).2.2.2)
    (fun h => by positivity) hlow ((tiltPrior_norm_sq_le ν hκ hd).trans_eq hκv)
  have heq : 2 * (n : ℝ) * nativePriorVariance b B r (tiltAccuracy r c ε) /
        (tiltLowerConstant a b B r L cm cp c * (n / (1 + (τ / ε) ^ 2)))
      = 2 * (1 + (τ / ε) ^ 2) * nativePriorVariance b B r (tiltAccuracy r c ε) /
        tiltLowerConstant a b B r L cm cp c := by
    field_simp
  refine lt_of_lt_of_le hmain (measure_mono fun h hh => ?_)
  obtain ⟨h1, h2⟩ := hh
  refine ⟨h1.trans_eq heq, ?_⟩
  calc tiltLowerConstant a b B r L cm cp c / 2 * (n / (1 + (τ / ε) ^ 2))
      = tiltLowerConstant a b B r L cm cp c * (n / (1 + (τ / ε) ^ 2)) / 2 := by ring
    _ ≤ designNoisyInformation Q μR μG φ A Gf τ (tiltProductLaw ν h) := h2

/-- **Locality of the hard laws.**  Under the hypotheses of the tilt-family law, for every learner that is
measurable, proper and `ε`-accurate on the tilt family, every `Q ∈ {Ii, Ij, Is}` and every real
`τ`, there is a natural parameter `h` whose law `D_h` has mean `μ(h)` with
`‖μ(h)‖² ≤ 2 (1 + (τ/ε)²) v_c / c_T` and carries
`Q_{D_h}(X + τ G) ≥ (c_T/2) n/(1 + (τ/ε)²)`. -/
theorem tilt_hard_laws_local (ν : TiltBase d m) {c : ℝ} (hc0 : 0 < c) (hc1 : c ≤ 1)
    (hc : ν.Spread c)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ tiltThreshold a b B r H cm cp c)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ tiltAccurateLearners ν n μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    ∃ h : Fin d → ℝ,
      ‖tiltMeanVec ν h‖ ^ 2 ≤ 2 * (1 + (τ / ε) ^ 2) *
          nativePriorVariance b B r (tiltAccuracy r c ε) / tiltLowerConstant a b B r L cm cp c ∧
        tiltLowerConstant a b B r L cm cp c / 2 * (n / (1 + (τ / ε) ^ 2))
          ≤ designNoisyInformation Q μR μG φ A Gf τ (tiltProductLaw ν h) :=
  nonempty_of_measure_ne_zero (tilt_hard_laws_local_prior_mass μR μG ν hc0 hc1 hc hφ hφm hg hgm
    hcm hcp hε hε0 hn1 hn2 hdim hAcl hGf hGlaw Q τ).ne'

/-- The mean vector `μ(h)` of the locality statement is the mean of `D_h`:
`E_{D_h} Z_k = μ(h)_k` for every coordinate `k`. -/
theorem tiltMeanVec_eq_mean (ν : TiltBase d m) (h : Fin d → ℝ) (k : Fin d) :
    ∫ z, z k ∂(tiltProductLaw ν h) = tiltMeanVec ν h k :=
  (isBoundedProductLaw_tiltProductLaw ν h).mean k

end Locality

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/HardLawTypical.lean <==
import LossOnlyTraceability.TiltFamily.HardLawLocality

/-! The hard laws of the tilt-family law are typical under the precommitted prior.

A quantitative form of `tilt_hard_laws_local_prior_mass`.  With `B = c_T n/(1 + (τ/ε)²)` and the
radius `t = 4 (1 + (τ/ε)²) v_c / c_T`, the pointwise bound
`Q_{D_h} ≤ n 1_T(h) + B/2 + (n/t) ‖μ(h)‖²` on `T = {‖μ(h)‖² ≤ t, Q_{D_h} ≥ B/2}`, integrated
against `Π_{κ_c}` with the unconditional prior-averaged lower bound and `E ‖μ‖² ≤ v_c`, gives

`Π_{κ_c}{h : ‖μ(h)‖² ≤ 4 (1 + (τ/ε)²) v_c / c_T, Q_{D_h}(X + τ G) ≥ (c_T/2) n/(1 + (τ/ε)²)}
  ≥ c_T / (4 (1 + (τ/ε)²))`

(`tilt_hard_laws_typical`), for every learner of the tilt-family law, every direction and every real `τ`.
The prior is fixed before the learner; the bound does not depend on `d`, `m` or the base. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

/-- **Quantitative first-moment step.**  Let `Π` be a probability measure, `I, R` measurable and
integrable with `I ≤ N` (`N > 0`) and `R ≥ 0`, `B ≥ 0`, `β ≤ B/2`, `t > 0`, `B ≤ E_Π I` and
`E_Π R ≤ v`.  Then `Π{x : R x ≤ t, β ≤ I x} ≥ B/(2N) - v/t`. -/
theorem prior_mass_local_hard {α : Type*} [MeasurableSpace α] (Pri : Measure α)
    [IsProbabilityMeasure Pri] {I R : α → ℝ} (hIm : Measurable I) (hRm : Measurable R)
    (hI : Integrable I Pri) (hR : Integrable R Pri) {N v Bd β t : ℝ} (hN : 0 < N) (ht : 0 < t)
    (hBd : 0 ≤ Bd) (hβ : β ≤ Bd / 2) (hIN : ∀ x, I x ≤ N) (hR0 : ∀ x, 0 ≤ R x)
    (hlow : Bd ≤ ∫ x, I x ∂Pri) (hRv : ∫ x, R x ∂Pri ≤ v) :
    Bd / (2 * N) - v / t ≤ Pri.real {x | R x ≤ t ∧ β ≤ I x} := by
  set T := {x | R x ≤ t ∧ β ≤ I x} with hT
  have hTm : MeasurableSet T :=
    (measurableSet_le hRm measurable_const).inter (measurableSet_le measurable_const hIm)
  have hNt : 0 ≤ N / t := div_nonneg hN.le ht.le
  have hpt : ∀ x, I x ≤ T.indicator (fun _ => N) x + (Bd / 2 + N / t * R x) := by
    intro x
    have hRx : 0 ≤ N / t * R x := mul_nonneg hNt (hR0 x)
    by_cases hx : x ∈ T
    · rw [Set.indicator_of_mem hx]
      linarith [hIN x]
    · rw [Set.indicator_of_notMem hx]
      simp only [hT, Set.mem_setOf_eq, not_and_or, not_le] at hx
      rcases hx with hx | hx
      · have hlt : N < N / t * R x := by
          rw [div_mul_eq_mul_div, lt_div_iff₀ ht]
          nlinarith
        linarith [hIN x]
      · linarith
  have hint1 : Integrable (T.indicator fun _ => N) Pri := (integrable_const N).indicator hTm
  have hint2 : Integrable (fun x => Bd / 2 + N / t * R x) Pri :=
    (integrable_const _).add (hR.const_mul _)
  have hmono : ∫ x, I x ∂Pri ≤ ∫ x, (T.indicator (fun _ => N) x + (Bd / 2 + N / t * R x)) ∂Pri :=
    integral_mono hI (hint1.add hint2) fun x => hpt x
  rw [integral_add hint1 hint2, integral_indicator_const N hTm,
    integral_add (integrable_const _) (hR.const_mul _), integral_const, integral_const_mul]
    at hmono
  simp only [probReal_univ, smul_eq_mul, one_mul] at hmono
  have h1 : N / t * ∫ x, R x ∂Pri ≤ N * (v / t) := by
    calc N / t * ∫ x, R x ∂Pri ≤ N / t * v := mul_le_mul_of_nonneg_left hRv hNt
      _ = N * (v / t) := by ring
  have key : Bd / 2 - N * (v / t) ≤ Pri.real T * N := by linarith
  have heq : (Bd / 2 - N * (v / t)) / N = Bd / (2 * N) - v / t := by
    rw [sub_div, div_div, mul_div_cancel_left₀ _ hN.ne']
  rw [← heq, div_le_iff₀ hN]
  exact key

section Typical

variable {d m n : ℕ} [NeZero m] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The hard laws are typical and local.**  Under the hypotheses of the tilt-family law, for
every learner that is measurable, proper and `ε`-accurate on the tilt family, every
`Q ∈ {Ii, Ij, Is}` and every real `τ`, a tilt `h ∼ Π_{κ_c}` drawn from the precommitted conjugate
prior satisfies both `‖μ(h)‖² ≤ 4 (1 + (τ/ε)²) v_c / c_T` and
`Q_{D_h}(X + τ G) ≥ (c_T/2) n/(1 + (τ/ε)²)` with probability at least `c_T/(4 (1 + (τ/ε)²))`. -/
theorem tilt_hard_laws_typical (ν : TiltBase d m) {c : ℝ} (hc0 : 0 < c) (hc1 : c ≤ 1)
    (hc : ν.Spread c)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ tiltThreshold a b B r H cm cp c)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ tiltAccurateLearners ν n μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    tiltLowerConstant a b B r L cm cp c / (4 * (1 + (τ / ε) ^ 2))
      ≤ (tiltPrior ν (nativeKappa b B r (tiltAccuracy r c ε))).real
        {h | ‖tiltMeanVec ν h‖ ^ 2 ≤ 4 * (1 + (τ / ε) ^ 2) *
              nativePriorVariance b B r (tiltAccuracy r c ε) / tiltLowerConstant a b B r L cm cp c ∧
          tiltLowerConstant a b B r L cm cp c / 2 * (n / (1 + (τ / ε) ^ 2))
            ≤ designNoisyInformation Q μR μG φ A Gf τ (tiltProductLaw ν h)} := by
  obtain ⟨hκ, hκv, hv0, -, hn, hdn⟩ := tilt_prior_parameter_facts hg.two_le hg.a_pos
    hφ.slope_pos hg.B_pos hφ.curv_nonneg hcm hcp hε hc0 hc1 hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  set cT := tiltLowerConstant a b B r L cm cp c with hcT_def
  set v := nativePriorVariance b B r (tiltAccuracy r c ε) with hv_def
  set x := (τ / ε) ^ 2 with hx_def
  have hcT : 0 < cT :=
    tiltLowerConstant_pos (a := a) (L := L) (cm := cm) hg.two_le hφ.slope_pos hg.B_pos hcp hc0
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have h1x : (0 : ℝ) < 1 + x := by positivity
  have hlow := (tilt_loss_information_law_prior_averaged_unconditional μR μG ν hc0 hc1 hc hφ hφm
    hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl hGf hGlaw Q τ).1
  have ht : 0 < 4 * (1 + x) * v / cT := by positivity
  have hmain := prior_mass_local_hard (tiltPrior ν (nativeKappa b B r (tiltAccuracy r c ε)))
    (measurable_tiltNoisyInformation μR μG ν hφm hAcl.1 hGf Q τ)
    ((continuous_tiltMeanVec ν).norm.pow 2).measurable
    (integrable_tiltNoisyInformation μR μG ν hκ hφm hAcl.1 hGf Q τ)
    (integrable_norm_tiltMeanVec_pow ν hκ hd 2) (N := (n : ℝ)) (Bd := cT * (n / (1 + x)))
    (β := cT / 2 * (n / (1 + x))) hn' ht (by positivity) (le_of_eq (by ring))
    (fun h => (InfoLayer.noisy_bounds μR μG hφm hAcl.1 hGf Q τ (tiltProductLaw ν h)).2.2.2)
    (fun h => sq_nonneg ‖tiltMeanVec ν h‖) hlow ((tiltPrior_norm_sq_le ν hκ hd).trans_eq hκv)
  have hval : cT * (n / (1 + x)) / (2 * n) - v / (4 * (1 + x) * v / cT) = cT / (4 * (1 + x)) := by
    have hn0 : (n : ℝ) ≠ 0 := hn'.ne'
    have hx0 : 1 + x ≠ 0 := h1x.ne'
    have hv0' : v ≠ 0 := hv0.ne'
    have hc0' : cT ≠ 0 := hcT.ne'
    field_simp
    ring
  rw [hval] at hmain
  exact hmain

end Typical

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/IidLaw.lean <==
import LossOnlyTraceability.TiltFamily.MainTheorem
import LossOnlyTraceability.TiltFamily.Spread

/-! The tilt-family law for a one-dimensional design used i.i.d. across coordinates.

Fix one finite-level coordinate design `(w, t)`: levels `t i ∈ [-1, 1]`, weights `w i > 0`, with a
positive and a negative level. The product base `TiltBase.iid d w t …` uses it in every one of the
`d` coordinates. Its spread is bounded below by
`min{t(i₊)² w(i₊)/∑ w, t(i₋)² w(i₋)/∑ w, 1}` for a largest level `i₊` and a smallest level `i₋`,
which does not depend on `d` (`TiltBase.iid_spread`). Hence the threshold and both constants of
the tilt-family law are the same in every dimension (`tilt_loss_information_law_iid`). -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory

/-- The product base that uses the coordinate design `(w, t)` in each of the `d` coordinates. -/
def TiltBase.iid (d : ℕ) {m : ℕ} (w t : Fin m → ℝ) (hw : ∀ i, 0 < w i)
    (ht : ∀ i, t i ∈ Set.Icc (-1 : ℝ) 1) (hpos : ∃ i, 0 < t i) (hneg : ∃ i, t i < 0) :
    TiltBase d m where
  w := fun _ => w
  t := fun _ => t
  w_pos := fun _ => hw
  t_mem := fun _ => ht
  pos := fun _ => hpos
  neg := fun _ => hneg

/-- **A spread that does not depend on the dimension.** -/
theorem TiltBase.iid_spread {m : ℕ} [NeZero m] (w t : Fin m → ℝ) (hw : ∀ i, 0 < w i)
    (ht : ∀ i, t i ∈ Set.Icc (-1 : ℝ) 1) (hpos : ∃ i, 0 < t i) (hneg : ∃ i, t i < 0) :
    ∃ c : ℝ, 0 < c ∧ c ≤ 1 ∧ ∀ d : ℕ, (TiltBase.iid d w t hw ht hpos hneg).Spread c := by
  obtain ⟨ip, -, hip⟩ := Finset.exists_max_image Finset.univ t Finset.univ_nonempty
  obtain ⟨im, -, him⟩ := Finset.exists_min_image Finset.univ t Finset.univ_nonempty
  obtain ⟨i1, hi1⟩ := id hpos
  obtain ⟨i2, hi2⟩ := id hneg
  have htp : 0 < t ip := lt_of_lt_of_le hi1 (hip i1 (Finset.mem_univ _))
  have htm : t im < 0 := lt_of_le_of_lt (him i2 (Finset.mem_univ _)) hi2
  have hW : 0 < ∑ j, w j := Finset.sum_pos (fun j _ => hw j) Finset.univ_nonempty
  have hcp : 0 < t ip ^ 2 * (w ip / ∑ j, w j) := mul_pos (pow_pos htp 2) (div_pos (hw ip) hW)
  have hcm : 0 < t im ^ 2 * (w im / ∑ j, w j) := mul_pos (by nlinarith) (div_pos (hw im) hW)
  refine ⟨min (min (t ip ^ 2 * (w ip / ∑ j, w j)) (t im ^ 2 * (w im / ∑ j, w j))) 1,
    lt_min (lt_min hcp hcm) one_pos, min_le_right _ _, fun d k x => ?_⟩
  exact (min_le_left _ _).trans
    (tiltSecond_ge_extreme (TiltBase.iid d w t hw ht hpos hneg) k
      (fun j => hip j (Finset.mem_univ _)) (fun j => him j (Finset.mem_univ _)) x)

/-- **The tilt-family law with dimension-free threshold and constants for an i.i.d. design.**  For a fixed
coordinate design `(w, t)` there is `c ∈ (0, 1]` such that for every `0 < ε ≤ ε_T(c)` (a threshold
that does not depend on `d`), every dimension `d`, every regularizer of the class with the fixed
constants, Theorem 3's windows, every learner that is measurable, proper and `ε`-accurate on the
tilt family of `TiltBase.iid d w t …`, every direction and every real `τ`, the two-sided bound of
the tilt-family law holds with the constants `tiltLowerConstant … c` and `mainUpperConstant`. -/
theorem tilt_loss_information_law_iid {m : ℕ} [NeZero m] (w t : Fin m → ℝ) (hw : ∀ i, 0 < w i)
    (ht : ∀ i, t i ∈ Set.Icc (-1 : ℝ) 1) (hpos : ∃ i, 0 < t i) (hneg : ∃ i, t i < 0)
    {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
    (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
    {φ : ℝ → ℝ} {b L H a B r Lg : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {cm cp : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) :
    ∃ c : ℝ, 0 < c ∧ c ≤ 1 ∧ ∀ ε : ℝ, 0 < ε → ε ≤ tiltThreshold a b B r H cm cp c →
      ∀ (d n : ℕ) (g : EuclideanSpace ℝ (Fin d) → ℝ), NativeRegularizerClass g a B r Lg →
      Measurable g →
      cm * ε ^ (-(2 / powerDualExponent r)) ≤ n →
      (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)) →
      mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d →
      ∀ A ∈ tiltAccurateLearners (TiltBase.iid d w t hw ht hpos hneg) n μR φ g ε,
      ∀ Gf : Ng → Fin n → ℝ, Measurable Gf →
        μG.map Gf = (Measure.pi fun _ : Fin n => gaussianReal 0 1) →
        ∀ (Q : InfoDirection) (τ : ℝ),
          tiltLowerConstant a b B r L cm cp c * (n / (1 + (τ / ε) ^ 2))
              ≤ tiltWorstInformation (TiltBase.iid d w t hw ht hpos hneg) Q μR μG φ A Gf τ ∧
            tiltWorstInformation (TiltBase.iid d w t hw ht hpos hneg) Q μR μG φ A Gf τ
              ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
  obtain ⟨c, hc0, hc1, hc⟩ := TiltBase.iid_spread w t hw ht hpos hneg
  refine ⟨c, hc0, hc1, fun ε hε hε0 d n g hg hgm hn1 hn2 hdim A hAcl Gf hGf hGlaw Q τ => ?_⟩
  exact tilt_loss_information_law μR μG (TiltBase.iid d w t hw ht hpos hneg) hc0 hc1 (hc d)
    hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl hGf hGlaw Q τ

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/IidMainConstants.lean <==
import LossOnlyTraceability.TiltFamily.MainConstants
import LossOnlyTraceability.TiltFamily.IidLaw

/-! The tilt-family law for an i.i.d. design with an explicit spread and Theorem 3's constants.

For a coordinate design `(w, t)` with a largest level `t(i₊) > 0` and a smallest level
`t(i₋) < 0`, put `c = min{t(i₊)² w(i₊)/∑ w, t(i₋)² w(i₋)/∑ w, 1}`. In every dimension `d`, the product
base `TiltBase.iid d w t …` has spread `c` (`TiltBase.iid_spread_explicit`), and the tilt-family law
holds for `ε ≤ c^(1+3q/2) ε₀` with lower constant `c^(1+q) c₁` and upper constant `C₁`, where
`(ε₀, c₁, C₁)` are the constants `mainThreshold`, `mainLowerConstant`, `mainUpperConstant` of
Theorem 3
(`tilt_loss_information_law_iid_main_constants`). -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory

/-- The explicit spread of an i.i.d. design, `min{t(i₊)² w̄(i₊), t(i₋)² w̄(i₋), 1}`. -/
def iidSpread {m : ℕ} (w t : Fin m → ℝ) (ip im : Fin m) : ℝ :=
  min (min (t ip ^ 2 * (w ip / ∑ j, w j)) (t im ^ 2 * (w im / ∑ j, w j))) 1

theorem iidSpread_pos {m : ℕ} [NeZero m] (w t : Fin m → ℝ) (hw : ∀ i, 0 < w i)
    (hpos : ∃ i, 0 < t i) (hneg : ∃ i, t i < 0) {ip im : Fin m}
    (hip : ∀ j, t j ≤ t ip) (him : ∀ j, t im ≤ t j) : 0 < iidSpread w t ip im := by
  obtain ⟨i1, hi1⟩ := hpos
  obtain ⟨i2, hi2⟩ := hneg
  have htp : 0 < t ip := lt_of_lt_of_le hi1 (hip i1)
  have htm : t im < 0 := lt_of_le_of_lt (him i2) hi2
  have hW : 0 < ∑ j, w j := Finset.sum_pos (fun j _ => hw j) Finset.univ_nonempty
  have hcp : 0 < t ip ^ 2 * (w ip / ∑ j, w j) := mul_pos (pow_pos htp 2) (div_pos (hw ip) hW)
  have hcm : 0 < t im ^ 2 * (w im / ∑ j, w j) := mul_pos (by nlinarith) (div_pos (hw im) hW)
  exact lt_min (lt_min hcp hcm) one_pos

theorem iidSpread_le_one {m : ℕ} (w t : Fin m → ℝ) (ip im : Fin m) : iidSpread w t ip im ≤ 1 :=
  min_le_right _ _

/-- In every dimension, the i.i.d. base has the explicit spread `iidSpread w t i₊ i₋`. -/
theorem TiltBase.iid_spread_explicit {m : ℕ} [NeZero m] (w t : Fin m → ℝ) (hw : ∀ i, 0 < w i)
    (ht : ∀ i, t i ∈ Set.Icc (-1 : ℝ) 1) (hpos : ∃ i, 0 < t i) (hneg : ∃ i, t i < 0)
    {ip im : Fin m} (hip : ∀ j, t j ≤ t ip) (him : ∀ j, t im ≤ t j) (d : ℕ) :
    (TiltBase.iid d w t hw ht hpos hneg).Spread (iidSpread w t ip im) := by
  intro k x
  exact (min_le_left _ _).trans
    (tiltSecond_ge_extreme (TiltBase.iid d w t hw ht hpos hneg) k hip him x)

section Law

variable {d m n : ℕ} [NeZero m] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The tilt-family law for an i.i.d. design, with Theorem 3's constants.**  With the explicit spread
`c = iidSpread w t i₊ i₋`, for every `0 < ε ≤ c^(1+3q/2) ε₀` (`ε₀ = mainThreshold`), Theorem 3's
windows, every learner that is measurable, proper and `ε`-accurate on the tilt family of the i.i.d.
base, every direction and every real `τ`:
`c^(1+q) c₁ n/(1 + (τ/ε)²) ≤ sup_h Q_{D_h}(X + τ G) ≤ C₁ n/(1 + (τ/ε)²)`. -/
theorem tilt_loss_information_law_iid_main_constants (w t : Fin m → ℝ) (hw : ∀ i, 0 < w i)
    (ht : ∀ i, t i ∈ Set.Icc (-1 : ℝ) 1) (hpos : ∃ i, 0 < t i) (hneg : ∃ i, t i < 0)
    {ip im : Fin m} (hip : ∀ j, t j ≤ t ip) (him : ∀ j, t im ≤ t j)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ iidSpread w t ip im ^ (1 + 3 * powerDualExponent r / 2)
      * mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ tiltAccurateLearners (TiltBase.iid d w t hw ht hpos hneg) n μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    iidSpread w t ip im ^ (1 + powerDualExponent r) * mainLowerConstant a b B r L cm cp
        * (n / (1 + (τ / ε) ^ 2))
        ≤ tiltWorstInformation (TiltBase.iid d w t hw ht hpos hneg) Q μR μG φ A Gf τ ∧
      tiltWorstInformation (TiltBase.iid d w t hw ht hpos hneg) Q μR μG φ A Gf τ
        ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) :=
  tilt_loss_information_law_main_constants μR μG (TiltBase.iid d w t hw ht hpos hneg)
    (iidSpread_pos w t hw hpos hneg hip him) (iidSpread_le_one w t ip im)
    (TiltBase.iid_spread_explicit w t hw ht hpos hneg hip him d) hφ hφm hg hgm hcm hcp hε hε0
    hn1 hn2 hdim hAcl hGf hGlaw Q τ

end Law

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/InfoCore.lean <==
import LossOnlyTraceability.TiltFamily.InfoDefs

/-! The information layer over general data laws (design-free part).

For an arbitrary probability law `D` on `EuclideanSpace ℝ (Fin d)` whose draws lie almost surely
in the unit ball, the per-law facts of `MainTheoremInformation` hold, with the same statements and
the sign product law replaced by `D`:

* `InfoLayer.noisy_bounds`: `Ii ≤ Q ≤ Is` and `0 ≤ Q ≤ n` for `Q ∈ {Ii, Ij, Is}`;
* `InfoLayer.channel_inequality`: the channel inequality of Theorem 6,
  `(∑_i E σ_i X_i)² ≤ 2 ln 2 (∑_i E X_i² + n τ²) Ii_D(X + τ G)`;
* `InfoLayer.family_lower_bound`: for a measurable family `h ↦ D_h` of such laws (given through a
  kernel) and any prior `Π`, prior-averaged budgets `M ≤ E_Π ∑_i E_{D_h} σ_i X_i`,
  `E_Π ∑_i E_{D_h} X_i² ≤ V` give `M² ≤ 2 ln 2 (V + n τ²) sup_h Q_{D_h}(X + τ G)`.

Every bounded product law has its draws in the unit ball (`InfoLayer.ae_norm_le_one`), which gives
`bdd_channel_inequality`.  The proofs are those of `MainTheoremInformation`; only the source of the
unit-ball bound changes. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

section General

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

namespace InfoLayer

omit [IsProbabilityMeasure μR] [IsProbabilityMeasure μG] in
/-- At a sign product law the general functional is `nativeNoisyInformation`. -/
theorem nativeNoisyInformation_eq (Q : InfoDirection) (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (Gf : Ng → Fin n → ℝ) (τ : ℝ) (p : Fin d → ℝ) :
    nativeNoisyInformation Q μR μG φ A Gf τ p
      = designNoisyInformation Q μR μG φ A Gf τ (signProductLaw d p) := rfl

/-- Draws of a bounded product law lie almost surely in the unit ball (`d ≥ 1`). -/
theorem ae_norm_le_one (hd : 0 < d) {μ : EuclideanSpace ℝ (Fin d)}
    {D : Measure (EuclideanSpace ℝ (Fin d))} (hD : IsBoundedProductLaw d μ D) :
    ∀ᵐ z ∂D, ‖z‖ ≤ 1 := by
  filter_upwards [hD.bound] with z hz
  have hs : Real.sqrt (d : ℝ) ^ 2 = d := Real.sq_sqrt (Nat.cast_nonneg d)
  have hd0 : (d : ℝ) ≠ 0 := by exact_mod_cast hd.ne'
  have hsq : ‖z‖ ^ 2 ≤ 1 := by
    rw [EuclideanSpace.norm_sq_eq]
    calc ∑ k, ‖z k‖ ^ 2 ≤ ∑ _k : Fin d, (1 / Real.sqrt d) ^ 2 := by
          refine Finset.sum_le_sum fun k _ => ?_
          rw [Real.norm_eq_abs]
          exact pow_le_pow_left₀ (abs_nonneg _) (hz k) 2
      _ = 1 := by
          rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, div_pow,
            one_pow, hs]
          field_simp
  nlinarith [norm_nonneg z]

/-- **Per-law bounds on the three directions at a general law**: `Ii ≤ Q`, `0 ≤ Q`, `Q ≤ Is` and
`Q ≤ n`, for every probability law `D`, every direction and every real `τ`. -/
theorem noisy_bounds {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] :
    designNoisyInformation InfoDirection.individual μR μG φ A Gf τ D
        ≤ designNoisyInformation Q μR μG φ A Gf τ D ∧
      0 ≤ designNoisyInformation Q μR μG φ A Gf τ D ∧
      designNoisyInformation Q μR μG φ A Gf τ D
        ≤ designNoisyInformation InfoDirection.strong μR μG φ A Gf τ D ∧
      designNoisyInformation Q μR μG φ A Gf τ D ≤ n := by
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  have hY : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeReleaseVector φ A ω + τ • Gf (superNoiseSeed ω) := hX.add (hG.const_smul τ)
  have hbits := iIndepFun_superBits (n := n) D μR μG
  have hfair := superBits_fair (n := n) D μR μG
  have hUZ := indepFun_superBits_superData (n := n) D μR μG
  have hbetween := directionInfo_between Q (superMeasure n D μR μG) hY
    measurable_superBits measurable_superData hbits hfair hUZ
  have hcap := releaseInfoS_noisy_le_card (superMeasure n D μR μG) τ
    measurable_superBits measurable_superData hX hG hbits hfair hUZ
  have hI0 := releaseInfoI_nonneg (superMeasure n D μR μG)
    (fun ω => nativeReleaseVector φ A ω + τ • Gf (superNoiseSeed ω)) superBits
  exact ⟨hbetween.1, hI0.trans hbetween.1, hbetween.2, hbetween.2.trans hcap⟩

/-- For a proper learner, under the supersample law of a law `D` whose draws lie almost surely in
the unit ball, every coordinate of the release is almost surely bounded by `2C` when `|φ| ≤ C` on
`[-1,1]`. -/
theorem release_ae_abs_le {φ : ℝ → ℝ} {C : ℝ} (hC : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ t| ≤ C)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {D : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure D] (hDn : ∀ᵐ z ∂D, ‖z‖ ≤ 1) :
    ∀ᵐ ω ∂(superMeasure n D μR μG), ∀ i, |nativeLossRelease φ A ω i| ≤ 2 * C := by
  filter_upwards [superPoint_norm_le_one D μR μG hDn] with ω hω i
  have hθ : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
  have h1 := abs_le.1 (hC _ (native_margin_mem_Icc hθ (hω true i)))
  have h2 := abs_le.1 (hC _ (native_margin_mem_Icc hθ (hω false i)))
  unfold nativeLossRelease
  exact abs_le.2 ⟨by linarith [h1.1, h2.2], by linarith [h1.2, h2.1]⟩

/-- **The channel inequality of Theorem 6 at a general law** whose draws lie almost surely in the
unit ball: `(∑_i E σ_i X_i)² ≤ 2 ln 2 (∑_i E X_i² + n τ²) Ii_D(X + τ G)`. -/
theorem channel_inequality {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (τ : ℝ)
    {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]
    (hDn : ∀ᵐ z ∂D, ‖z‖ ≤ 1) :
    (∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i ∂(superMeasure n D μR μG)) ^ 2
      ≤ 2 * Real.log 2 * ((∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n D μR μG))
          + n * τ ^ 2) * designNoisyInformation InfoDirection.individual μR μG φ A Gf τ D := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  obtain ⟨-, hcoord, -, hindep⟩ := nativeNoise_facts μR μG D hφm hA hGf hGlaw
  have hGi : ∀ i : Fin n, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) i := fun i => (measurable_pi_apply i).comp hG
  have hmom := fun i => gaussian_noise_standard_moments
    (superMeasure n D μR μG) (hGi i) (hcoord i)
  have hbound := release_ae_abs_le μR μG hC hA1 hDn
  have hX2 : ∀ i, MemLp (fun ω => nativeReleaseVector φ A ω i) 2 (superMeasure n D μR μG) := by
    intro i
    refine MemLp.of_bound ((measurable_pi_apply i).comp hX).aestronglyMeasurable (2 * C) ?_
    filter_upwards [hbound] with ω hω
    rw [Real.norm_eq_abs]
    exact hω i
  exact sq_signed_moment_le_noisy_information (superMeasure n D μR μG)
    measurable_superBits hX hG (superBits_fair (n := n) D μR μG) hX2
    (fun i => (hmom i).1) hindep (fun i => (hmom i).2.1) (fun i => (hmom i).2.2)

/-- The energy map `h ↦ ∑_i E_{D_h} X_i²` of a measurable family of laws (given through an
s-finite kernel `K h = superMeasure n D_h μR μG`) whose draws lie in the unit ball is integrable
against every finite prior. -/
theorem integrable_energy {ι : Type*} [MeasurableSpace ι] (Pri : Measure ι) [IsFiniteMeasure Pri]
    (Dfam : ι → Measure (EuclideanSpace ℝ (Fin d)))
    (hprob : ∀ h, IsProbabilityMeasure (Dfam h)) (hDn : ∀ h, ∀ᵐ z ∂(Dfam h), ‖z‖ ≤ 1)
    (K : Kernel ι (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)) [IsSFiniteKernel K]
    (hK : ∀ h, K h = superMeasure n (Dfam h) μR μG)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    Integrable (fun h => ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
      ∂(superMeasure n (Dfam h) μR μG)) Pri := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  refine integrable_finsetSum _ fun i _ => ?_
  have hXi : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A ω i :=
    (measurable_pi_apply i).comp (measurable_nativeReleaseVector (Ng := Ng) hφm hA)
  have hf : StronglyMeasurable fun x : ι × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i ^ 2 :=
    ((hXi.comp measurable_snd).pow_const 2).stronglyMeasurable
  have hsm : StronglyMeasurable fun h => ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(K h) :=
    hf.integral_kernel_prod_right'
  have heq : (fun h => ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n (Dfam h) μR μG))
      = fun h => ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(K h) := by
    funext h
    rw [hK h]
  have hbound : ∀ h, ‖∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(K h)‖ ≤ (2 * C) ^ 2 := by
    intro h
    haveI := hprob h
    rw [hK h]
    have hb := norm_integral_le_of_norm_le_const (μ := superMeasure n (Dfam h) μR μG)
      (f := fun ω => nativeLossRelease φ A ω i ^ 2) (C := (2 * C) ^ 2) (by
        filter_upwards [release_ae_abs_le μR μG hC hA1 (hDn h)] with ω hω
        rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
        have h0 : 0 ≤ 2 * C := (abs_nonneg _).trans (hω i)
        nlinarith [abs_nonneg (nativeLossRelease φ A ω i),
          sq_abs (nativeLossRelease φ A ω i), hω i])
    simpa using hb
  rw [heq]
  exact Integrable.of_bound hsm.aestronglyMeasurable ((2 * C) ^ 2) (ae_of_all _ hbound)

/-- The supremum of the information over a nonempty family of probability laws is bounded above
(by `n`), nonnegative, at most `n`, and dominates every member. -/
theorem family_sup_facts {ι : Type*} [Nonempty ι] (Dfam : ι → Measure (EuclideanSpace ℝ (Fin d)))
    (hprob : ∀ h, IsProbabilityMeasure (Dfam h)) {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ) :
    BddAbove (Set.range fun h => designNoisyInformation Q μR μG φ A Gf τ (Dfam h)) ∧
      0 ≤ ⨆ h, designNoisyInformation Q μR μG φ A Gf τ (Dfam h) ∧
      (⨆ h, designNoisyInformation Q μR μG φ A Gf τ (Dfam h)) ≤ n ∧
      ∀ h, designNoisyInformation Q μR μG φ A Gf τ (Dfam h)
        ≤ ⨆ h, designNoisyInformation Q μR μG φ A Gf τ (Dfam h) := by
  have hb : ∀ h, designNoisyInformation Q μR μG φ A Gf τ (Dfam h) ≤ n := fun h => by
    haveI := hprob h
    exact (noisy_bounds μR μG hφm hA hGf Q τ (Dfam h)).2.2.2
  have hbdd : BddAbove (Set.range fun h => designNoisyInformation Q μR μG φ A Gf τ (Dfam h)) := by
    refine ⟨n, ?_⟩
    rintro _ ⟨h, rfl⟩
    exact hb h
  obtain ⟨h0⟩ := ‹Nonempty ι›
  refine ⟨hbdd, ?_, ciSup_le hb, fun h => le_ciSup hbdd h⟩
  haveI := hprob h0
  exact le_ciSup_of_le hbdd h0 (noisy_bounds μR μG hφm hA hGf Q τ (Dfam h0)).2.1

/-- **The supremum lower bound over a family of laws from prior-averaged budgets.**  For a
nonempty parameter space with a probability prior `Π`, a family `h ↦ D_h` of probability laws with
draws in the unit ball, realized by an s-finite kernel `K h = superMeasure n D_h μR μG`, and
budgets `0 < M ≤ E_Π ∑_i E_{D_h} σ_i X_i`, `E_Π ∑_i E_{D_h} X_i² ≤ V`:
`M² ≤ 2 ln 2 (V + n τ²) sup_h Q_{D_h}(X + τ G)` for every direction and every real `τ`. -/
theorem family_lower_bound {ι : Type*} [MeasurableSpace ι] [Nonempty ι]
    (Pri : Measure ι) [IsProbabilityMeasure Pri]
    (Dfam : ι → Measure (EuclideanSpace ℝ (Fin d)))
    (hprob : ∀ h, IsProbabilityMeasure (Dfam h)) (hDn : ∀ h, ∀ᵐ z ∂(Dfam h), ‖z‖ ≤ 1)
    (K : Kernel ι (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)) [IsSFiniteKernel K]
    (hK : ∀ h, K h = superMeasure n (Dfam h) μR μG)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    {M V : ℝ} (hM0 : 0 < M)
    (hM : M ≤ ∫ h, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
      ∂(superMeasure n (Dfam h) μR μG) ∂Pri)
    (hV : (∫ h, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
      ∂(superMeasure n (Dfam h) μR μG) ∂Pri) ≤ V)
    (Q : InfoDirection) (τ : ℝ) :
    M ^ 2 ≤ 2 * Real.log 2 * (V + n * τ ^ 2) *
      ⨆ h, designNoisyInformation Q μR μG φ A Gf τ (Dfam h) := by
  obtain ⟨-, hS0, -, hle⟩ := family_sup_facts μR μG Dfam hprob hφm hA hGf Q τ
  have hlog : (0 : ℝ) ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  refine sq_le_of_prior_moments Pri (C := Set.univ) (ae_of_all _ fun _ => Set.mem_univ _)
    (Af := fun h => ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
      ∂(superMeasure n (Dfam h) μR μG))
    (Vf := fun h => ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n (Dfam h) μR μG))
    (If := fun h => designNoisyInformation InfoDirection.individual μR μG φ A Gf τ (Dfam h))
    hlog (by positivity) hS0 (fun h _ => ?_)
    (fun h _ => Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _)
    (fun h _ => ?_) (integrable_energy μR μG Pri Dfam hprob hDn K hK hφ hφm hA hA1) hM0 hM hV
  · haveI := hprob h
    exact channel_inequality μR μG hφ hφm hA hA1 hGf hGlaw τ (hDn h)
  · haveI := hprob h
    exact (noisy_bounds μR μG hφm hA hGf Q τ (Dfam h)).1.trans (hle h)

end InfoLayer

/-- **The channel inequality of Theorem 6 at every bounded product law**:
`(∑_i E_D σ_i X_i)² ≤ 2 ln 2 (∑_i E_D X_i² + n τ²) Ii_D(X + τ G)` for `D ∈ 𝒫_d`. -/
theorem bdd_channel_inequality (hd : 0 < d) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (τ : ℝ)
    {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D] {μ : EuclideanSpace ℝ (Fin d)}
    (hD : IsBoundedProductLaw d μ D) :
    (∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i ∂(superMeasure n D μR μG)) ^ 2
      ≤ 2 * Real.log 2 * ((∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n D μR μG))
          + n * τ ^ 2) * designNoisyInformation InfoDirection.individual μR μG φ A Gf τ D :=
  InfoLayer.channel_inequality μR μG hφ hφm hA hA1 hGf hGlaw τ (InfoLayer.ae_norm_le_one hd hD)

end General

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/InfoDefs.lean <==
import LossOnlyTraceability.MainTheoremInformation
import LossOnlyTraceability.TiltFamily.Defs

/-! Information functionals over general laws, the tilt family and `𝒫_d`. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

variable {d m n : ℕ} [NeZero m] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

/-- `Q_D(X + τG)` for an arbitrary data law `D` (for `D = D_p` this is `nativeNoisyInformation`). -/
def designNoisyInformation (Q : InfoDirection) (μR : Measure Rr) (μG : Measure Ng) (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (Gf : Ng → Fin n → ℝ) (τ : ℝ) (D : Measure (EuclideanSpace ℝ (Fin d))) : ℝ :=
  directionInfo Q (superMeasure n D μR μG)
    (fun ω => nativeReleaseVector φ A ω + τ • Gf (superNoiseSeed ω)) superBits superData

/-- `sup_{h ∈ ℝ^d} Q_{D_h}(X + τG)`. -/
def tiltWorstInformation (ν : TiltBase d m) (Q : InfoDirection) (μR : Measure Rr)
    (μG : Measure Ng) (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (Gf : Ng → Fin n → ℝ) (τ : ℝ) : ℝ :=
  ⨆ h : Fin d → ℝ, designNoisyInformation Q μR μG φ A Gf τ (tiltProductLaw ν h)

/-- `sup_{D ∈ 𝒫_d} Q_D(X + τG)`. -/
def boundedWorstInformation (Q : InfoDirection) (μR : Measure Rr) (μG : Measure Ng)
    (φ : ℝ → ℝ) (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (Gf : Ng → Fin n → ℝ) (τ : ℝ) : ℝ :=
  ⨆ D : boundedProductClass d, designNoisyInformation Q μR μG φ A Gf τ D.1

/-- Learners of the tilt-family law: measurable, proper, `ε`-accurate on the tilt family. -/
def tiltAccurateLearners (ν : TiltBase d m) (n : ℕ) (μR : Measure Rr) (φ : ℝ → ℝ)
    (g : EuclideanSpace ℝ (Fin d) → ℝ) (ε : ℝ) :
    Set ((Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) :=
  {A | (Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) ∧
    (∀ x r, ‖A x r‖ ≤ 1) ∧
    ∀ h : Fin d → ℝ, ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (tiltProductLaw ν h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => tiltProductLaw ν h).prod μR))
        ≤ nativePopulationObjective g φ (tiltProductLaw ν h) θ + ε}

/-- Learners of the two-sided tradeoff over `𝒫_d`: measurable, proper, `ε`-accurate on all of `𝒫_d`. -/
def boundedAccurateLearners (n d : ℕ) (μR : Measure Rr) (φ : ℝ → ℝ)
    (g : EuclideanSpace ℝ (Fin d) → ℝ) (ε : ℝ) :
    Set ((Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) :=
  {A | (Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) ∧
    (∀ x r, ‖A x r‖ ≤ 1) ∧
    ∀ D ∈ boundedProductClass d, ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ D (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod μR))
        ≤ nativePopulationObjective g φ D θ + ε}

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/Information.lean <==
import LossOnlyTraceability.TiltFamily.InfoCore
import LossOnlyTraceability.TiltFamily.Prior
import LossOnlyTraceability.TiltFamily.Law
import LossOnlyTraceability.TiltFamily.RecipeDefs
import LossOnlyTraceability.MainTheorem

/-! The information layer over the exponential-tilt family.

For a finite-level product base `ν`, the tilted designs `D_h` (`tiltProductLaw ν h`) are bounded
product laws, so the channel inequality of Theorem 6 holds at each of them
(`bdd_channel_inequality`).  Averaging it over the conjugate prior `Π_κ` (`tiltPrior ν κ`) with the
pattern of `sq_le_of_prior_moments` gives the supremum lower bound from prior-averaged budgets:
`M² ≤ 2 ln 2 (V + n τ²) sup_h Q_{D_h}(X + τ G)` (`tilt_information_lower_bound_of_budgets`).

`tilt_loss_information_law_of_budgets` combines it with the lower-bound algebra of Theorem 3
(`main_lower_algebra`) and a per-law upper bound: it is the tilt-family law with the finite tilt
budgets, their orders and the upper half at every bounded product law taken as hypotheses. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

section Averaged

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The prior-averaged lower bound over a family of laws.**  With the hypotheses of
`InfoLayer.family_lower_bound` and the prior integrability of `h ↦ Q_{D_h}(X + τ G)` (a
measurability hypothesis, as in `main_information_prior_averaged`):
`M² ≤ 2 ln 2 (V + n τ²) E_Π Q_{D_h}(X + τ G)`, and this average is at most the supremum. -/
theorem InfoLayer.family_prior_averaged {ι : Type*} [MeasurableSpace ι] [Nonempty ι]
    (Pri : Measure ι) [IsProbabilityMeasure Pri]
    (Dfam : ι → Measure (EuclideanSpace ℝ (Fin d)))
    (hprob : ∀ h, IsProbabilityMeasure (Dfam h)) (hDn : ∀ h, ∀ᵐ z ∂(Dfam h), ‖z‖ ≤ 1)
    (K : Kernel ι (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)) [IsSFiniteKernel K]
    (hK : ∀ h, K h = superMeasure n (Dfam h) μR μG)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    {M V : ℝ} (hM0 : 0 < M)
    (hM : M ≤ ∫ h, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
      ∂(superMeasure n (Dfam h) μR μG) ∂Pri)
    (hV : (∫ h, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
      ∂(superMeasure n (Dfam h) μR μG) ∂Pri) ≤ V)
    (Q : InfoDirection) (τ : ℝ)
    (hIint : Integrable (fun h => designNoisyInformation Q μR μG φ A Gf τ (Dfam h)) Pri) :
    M ^ 2 ≤ 2 * Real.log 2 * (V + n * τ ^ 2) *
        ∫ h, designNoisyInformation Q μR μG φ A Gf τ (Dfam h) ∂Pri ∧
      (∫ h, designNoisyInformation Q μR μG φ A Gf τ (Dfam h) ∂Pri)
        ≤ ⨆ h, designNoisyInformation Q μR μG φ A Gf τ (Dfam h) := by
  obtain ⟨-, -, -, hle⟩ := InfoLayer.family_sup_facts μR μG Dfam hprob hφm hA hGf Q τ
  have hlog : (0 : ℝ) ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  refine ⟨?_, integral_le_of_le_on_cube Pri (C := Set.univ) (ae_of_all _ fun _ => Set.mem_univ _)
    hIint fun h _ => hle h⟩
  refine sq_le_of_prior_moments_integral Pri (C := Set.univ)
    (ae_of_all _ fun _ => Set.mem_univ _)
    (Af := fun h => ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
      ∂(superMeasure n (Dfam h) μR μG))
    (Vf := fun h => ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n (Dfam h) μR μG))
    (If := fun h => designNoisyInformation Q μR μG φ A Gf τ (Dfam h))
    hlog (by positivity) (fun h _ => ?_)
    (fun h _ => Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _)
    (fun h _ => ?_)
    (InfoLayer.integrable_energy μR μG Pri Dfam hprob hDn K hK hφ hφm hA hA1) hIint hM0 hM hV
  · haveI := hprob h
    have hch := InfoLayer.channel_inequality μR μG hφ hφm hA hA1 hGf hGlaw τ (hDn h)
    have hIQ := (InfoLayer.noisy_bounds μR μG hφm hA hGf Q τ (Dfam h)).1
    have hnn : 0 ≤ 2 * Real.log 2 * ((∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
        ∂(superMeasure n (Dfam h) μR μG)) + n * τ ^ 2) :=
      mul_nonneg hlog (add_nonneg (Finset.sum_nonneg fun i _ => integral_nonneg fun ω =>
        sq_nonneg _) (by positivity))
    exact hch.trans (mul_le_mul_of_nonneg_left hIQ hnn)
  · haveI := hprob h
    exact (InfoLayer.noisy_bounds μR μG hφm hA hGf Q τ (Dfam h)).2.1

end Averaged

section Tilt

variable {d m n : ℕ} [NeZero m] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The worst case over the tilt family is nonnegative, at most `n`, and dominates the
information at every tilt. -/
theorem tiltWorstInformation_facts (ν : TiltBase d m) {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ) :
    0 ≤ tiltWorstInformation ν Q μR μG φ A Gf τ ∧ tiltWorstInformation ν Q μR μG φ A Gf τ ≤ n ∧
      ∀ h, designNoisyInformation Q μR μG φ A Gf τ (tiltProductLaw ν h)
        ≤ tiltWorstInformation ν Q μR μG φ A Gf τ := by
  obtain ⟨-, h0, hn, hle⟩ := InfoLayer.family_sup_facts μR μG (tiltProductLaw ν)
    (fun h => isProbabilityMeasure_tiltProductLaw ν h) hφm hA hGf Q τ
  exact ⟨h0, hn, hle⟩

/-- **The supremum lower bound over the tilt family from prior-averaged budgets.**
For a measurable proper learner, noise `G = G_f(R_G) ∼ N(0, I_n)`, a Markov kernel `K`
realizing `h ↦ superMeasure n D_h μR μG`, `κ > 0` and budgets
`0 < M ≤ E_{Π_κ} ∑_i E_{D_h} σ_i X_i`, `E_{Π_κ} ∑_i E_{D_h} X_i² ≤ V`:
`M² ≤ 2 ln 2 (V + n τ²) sup_h Q_{D_h}(X + τ G)` for every direction and every real `τ`. -/
theorem tilt_information_lower_bound_of_budgets (ν : TiltBase d m) (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (K : Kernel (Fin d → ℝ) (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)) [IsMarkovKernel K]
    (hK : ∀ h, K h = superMeasure n (tiltProductLaw ν h) μR μG)
    {κ M V : ℝ} (hκ : 0 < κ) (hM0 : 0 < M)
    (hM : M ≤ ∫ h, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
      ∂(superMeasure n (tiltProductLaw ν h) μR μG) ∂(tiltPrior ν κ))
    (hV : (∫ h, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
      ∂(superMeasure n (tiltProductLaw ν h) μR μG) ∂(tiltPrior ν κ)) ≤ V)
    (Q : InfoDirection) (τ : ℝ) :
    M ^ 2 ≤ 2 * Real.log 2 * (V + n * τ ^ 2) * tiltWorstInformation ν Q μR μG φ A Gf τ := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  exact InfoLayer.family_lower_bound μR μG (tiltPrior ν κ) (tiltProductLaw ν)
    (fun h => isProbabilityMeasure_tiltProductLaw ν h)
    (fun h => InfoLayer.ae_norm_le_one hd (isBoundedProductLaw_tiltProductLaw ν h))
    K hK hφ hφm hA hA1 hGf hGlaw hM0 hM hV Q τ

/-- **The prior-averaged lower bound over the tilt family.**  With the hypotheses of
`tilt_information_lower_bound_of_budgets` and the prior integrability of `h ↦ Q_{D_h}(X + τ G)`
(a measurability hypothesis, as in `main_information_prior_averaged`):
`M² ≤ 2 ln 2 (V + n τ²) E_{h∼Π_κ} Q_{D_h}(X + τ G)`, and this average is at most the supremum
over the tilt family. -/
theorem tilt_information_prior_averaged_of_budgets (ν : TiltBase d m) (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (K : Kernel (Fin d → ℝ) (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)) [IsMarkovKernel K]
    (hK : ∀ h, K h = superMeasure n (tiltProductLaw ν h) μR μG)
    {κ M V : ℝ} (hκ : 0 < κ) (hM0 : 0 < M)
    (hM : M ≤ ∫ h, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
      ∂(superMeasure n (tiltProductLaw ν h) μR μG) ∂(tiltPrior ν κ))
    (hV : (∫ h, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
      ∂(superMeasure n (tiltProductLaw ν h) μR μG) ∂(tiltPrior ν κ)) ≤ V)
    (Q : InfoDirection) (τ : ℝ)
    (hIint : Integrable (fun h => designNoisyInformation Q μR μG φ A Gf τ (tiltProductLaw ν h))
      (tiltPrior ν κ)) :
    M ^ 2 ≤ 2 * Real.log 2 * (V + n * τ ^ 2) *
        ∫ h, designNoisyInformation Q μR μG φ A Gf τ (tiltProductLaw ν h) ∂(tiltPrior ν κ) ∧
      (∫ h, designNoisyInformation Q μR μG φ A Gf τ (tiltProductLaw ν h) ∂(tiltPrior ν κ))
        ≤ tiltWorstInformation ν Q μR μG φ A Gf τ := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  exact InfoLayer.family_prior_averaged μR μG (tiltPrior ν κ) (tiltProductLaw ν)
    (fun h => isProbabilityMeasure_tiltProductLaw ν h)
    (fun h => InfoLayer.ae_norm_le_one hd (isBoundedProductLaw_tiltProductLaw ν h))
    K hK hφ hφm hA hA1 hGf hGlaw hM0 hM hV Q τ hIint

/-- **The tilt-family law from its inputs.**  With the hypotheses of
`tilt_information_lower_bound_of_budgets`, rates `M ≥ n ε m`, `V ≤ n ε² v` (`m, ε > 0`, `n ≥ 1`)
and a bound `U` on the information at every tilt:
`m²/(2 ln 2 max{v, 1}) · n/(1 + (τ/ε)²) ≤ sup_h Q_{D_h}(X + τ G) ≤ U`.  The tilt-family law is
this statement with the finite tilt budgets (`finite_tilt_budgets`), their orders
(`tilt_recipe_orders`) and the upper half at every bounded product law
(`bounded_product_upper_law`). -/
theorem tilt_loss_information_law_of_budgets (ν : TiltBase d m) (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (K : Kernel (Fin d → ℝ) (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)) [IsMarkovKernel K]
    (hK : ∀ h, K h = superMeasure n (tiltProductLaw ν h) μR μG)
    {κ M V ε mr vr U : ℝ} (hκ : 0 < κ) (hn : 0 < n) (hε : 0 < ε) (hmr : 0 < mr)
    (hMm : (n : ℝ) * ε * mr ≤ M) (hVv : V ≤ (n : ℝ) * ε ^ 2 * vr)
    (hM : M ≤ ∫ h, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
      ∂(superMeasure n (tiltProductLaw ν h) μR μG) ∂(tiltPrior ν κ))
    (hV : (∫ h, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
      ∂(superMeasure n (tiltProductLaw ν h) μR μG) ∂(tiltPrior ν κ)) ≤ V)
    (Q : InfoDirection) (τ : ℝ)
    (hup : ∀ h, designNoisyInformation Q μR μG φ A Gf τ (tiltProductLaw ν h) ≤ U) :
    mr ^ 2 / (2 * Real.log 2 * max vr 1) * (n / (1 + (τ / ε) ^ 2))
        ≤ tiltWorstInformation ν Q μR μG φ A Gf τ ∧
      tiltWorstInformation ν Q μR μG φ A Gf τ ≤ U := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hM0 : 0 < M := lt_of_lt_of_le (by positivity) hMm
  have hlog : 0 < 2 * Real.log 2 := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    linarith
  obtain ⟨hS0, -, -⟩ := tiltWorstInformation_facts μR μG ν hφm hA hGf Q τ
  have hkey := tilt_information_lower_bound_of_budgets μR μG ν hd hφ hφm hA hA1 hGf hGlaw K hK
    hκ hM0 hM hV Q τ
  exact ⟨main_lower_algebra hn' hε hmr hMm hVv hS0 hlog hkey, ciSup_le hup⟩

end Tilt

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/JointAPI.lean <==
import LossOnlyTraceability.TiltFamily.Prior
import LossOnlyTraceability.TiltFamily.Law
import LossOnlyTraceability.TiltFamily.BoundedLaw
import LossOnlyTraceability.TiltFamily.MixtureCore

/-! The tilt prior mixture `Π_κ ⊗ₘ K` of the finite tilt budgets.

The prior average `E_{h∼Π_κ} E_h[·]` averages the supersample law `superMeasure n D_h μR μG` of the tilted
product design over the conjugate prior `Π_κ = tiltPrior ν κ`. It is realized as the composition
product `tiltJoint ν K κ = Π_κ ⊗ₘ K` for an abstract Markov kernel `K` with
`hK : ∀ h, K h = superMeasure n (tiltProductLaw ν h) μR μG` (`Kernel.lean` provides such a `K`,
`tiltSuperKernel ν n μR μG`). These are the σ_J-mirrors of the mixture API of
`NativeBudgetsAssemblyJoint`/`…Moments`; they are the abstract lemmas of `MixtureCore` at
`π = Π_κ`. Unlike the sign family, no clipping and no support restriction is needed: every
statement holds at every parameter `h ∈ ℝ^d`. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Def

variable {d m n : ℕ} [NeZero m] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

/-- **The tilt prior mixture** `Π_κ ⊗ₘ K` on `(Fin d → ℝ) × SuperSpace`. -/
def tiltJoint (ν : TiltBase d m)
    (K : Kernel (Fin d → ℝ) (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)) (κ : ℝ) :
    Measure ((Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :=
  tiltPrior ν κ ⊗ₘ K

end Def

section JointAPI

variable {d m n : ℕ} [NeZero m] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  (ν : TiltBase d m)
  (K : Kernel (Fin d → ℝ) (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)) [IsMarkovKernel K]
  (hK : ∀ h, K h = superMeasure n (tiltProductLaw ν h) μR μG)

/-- The tilt prior mixture is a probability measure. -/
theorem isProbabilityMeasure_tiltJoint {κ : ℝ} (hκ : 0 < κ) :
    IsProbabilityMeasure (tiltJoint ν K κ) := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  exact isProbabilityMeasure_mix (tiltPrior ν κ) K

include hK in
omit [IsMarkovKernel K] in
/-- Every kernel law keeps the supersample in the unit ball almost surely. -/
theorem tiltKernel_ae_ball (hd : 0 < d) (h : Fin d → ℝ) :
    ∀ᵐ ω ∂(K h), ∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1 := by
  haveI := isProbabilityMeasure_tiltProductLaw ν h
  rw [hK h]
  exact superPoint_norm_le_one _ μR μG ((isBoundedProductLaw_tiltProductLaw ν h).norm_le_one hd)

omit [NeZero m] [IsMarkovKernel K] in
/-- **Lifting almost-sure statements to the mixture.** -/
theorem tiltJoint_ae {κ : ℝ}
    {P : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Prop}
    (hP : MeasurableSet {x | P x}) (hPK : ∀ h, ∀ᵐ ω ∂(K h), P (h, ω)) :
    ∀ᵐ x ∂(tiltJoint ν K κ), P x :=
  mix_ae (tiltPrior ν κ) K hP hPK

include hK in
omit [IsMarkovKernel K] in
/-- The good event holds almost surely under the mixture. -/
theorem tiltJoint_ae_good (hd : 0 < d) {κ : ℝ} :
    ∀ᵐ x ∂(tiltJoint ν K κ), TiltGood x :=
  mix_ae_good (tiltPrior ν κ) K (tiltKernel_ae_ball μR μG ν K hK hd)

include hK in
/-- A measurable function bounded on the good event is integrable under the mixture. -/
theorem tiltJoint_integrable {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ} (hf : Measurable f)
    {C : ℝ} (hC : ∀ x, TiltGood x → |f x| ≤ C) :
    Integrable f (tiltJoint ν K κ) := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  exact mix_integrable (tiltPrior ν κ) K (tiltKernel_ae_ball μR μG ν K hK hd) hf hC

include hK in
/-- The fixed-law expectation of a measurable function bounded on the good event is prior
integrable. -/
theorem tiltKernel_integral_integrable {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ} (hf : Measurable f)
    {C : ℝ} (hC : ∀ x, TiltGood x → |f x| ≤ C) :
    Integrable (fun h => ∫ ω, f (h, ω) ∂(superMeasure n (tiltProductLaw ν h) μR μG))
      (tiltPrior ν κ) := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  have e : (fun h => ∫ ω, f (h, ω) ∂(superMeasure n (tiltProductLaw ν h) μR μG))
      = fun h => ∫ ω, f (h, ω) ∂(K h) := funext fun h => by rw [hK h]
  rw [e]
  exact mix_kernel_integral_integrable (tiltPrior ν κ) K (tiltKernel_ae_ball μR μG ν K hK hd) hf hC

include hK in
/-- **The mixture integral is the prior average of the fixed-law integrals.** -/
theorem tiltJoint_integral_eq {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ} (hf : Measurable f)
    {C : ℝ} (hC : ∀ x, TiltGood x → |f x| ≤ C) :
    ∫ x, f x ∂(tiltJoint ν K κ)
      = ∫ h, ∫ ω, f (h, ω) ∂(superMeasure n (tiltProductLaw ν h) μR μG) ∂(tiltPrior ν κ) := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  have e : (fun h => ∫ ω, f (h, ω) ∂(superMeasure n (tiltProductLaw ν h) μR μG))
      = fun h => ∫ ω, f (h, ω) ∂(K h) := funext fun h => by rw [hK h]
  rw [e]
  exact mix_integral_eq (tiltPrior ν κ) K (tiltKernel_ae_ball μR μG ν K hK hd) hf hC

include hK in
omit [IsProbabilityMeasure μR] [IsProbabilityMeasure μG] in
/-- **Tails lift to the mixture.** -/
theorem tiltJoint_measureReal_le {κ : ℝ} (hκ : 0 < κ)
    {S : Set ((Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)} (hS : MeasurableSet S)
    {c : ℝ} (hc0 : 0 ≤ c)
    (hSK : ∀ h : Fin d → ℝ,
      ((superMeasure n (tiltProductLaw ν h) μR μG) (Prod.mk h ⁻¹' S)).toReal ≤ c) :
    ((tiltJoint ν K κ) S).toReal ≤ c := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  exact mix_measureReal_le (tiltPrior ν κ) K hS hc0 fun h => by rw [hK h]; exact hSK h

include hK in
/-- **Monotonicity through the mixture.** -/
theorem tiltJoint_integral_mono {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    {f g : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ}
    (hf : Measurable f) (hg : Measurable g) {Cf Cg : ℝ}
    (hCf : ∀ x, TiltGood x → |f x| ≤ Cf) (hCg : ∀ x, TiltGood x → |g x| ≤ Cg)
    (hfg : ∀ h : Fin d → ℝ,
      (∫ ω, f (h, ω) ∂(superMeasure n (tiltProductLaw ν h) μR μG))
        ≤ ∫ ω, g (h, ω) ∂(superMeasure n (tiltProductLaw ν h) μR μG)) :
    (∫ x, f x ∂(tiltJoint ν K κ)) ≤ ∫ x, g x ∂(tiltJoint ν K κ) := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  exact mix_integral_mono (tiltPrior ν κ) K (tiltKernel_ae_ball μR μG ν K hK hd) hf hg hCf hCg
    fun h => by rw [hK h]; exact hfg h

include hK in
/-- **Equality through the mixture.** -/
theorem tiltJoint_integral_congr {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    {f g : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ}
    (hf : Measurable f) (hg : Measurable g) {Cf Cg : ℝ}
    (hCf : ∀ x, TiltGood x → |f x| ≤ Cf) (hCg : ∀ x, TiltGood x → |g x| ≤ Cg)
    (hfg : ∀ h : Fin d → ℝ,
      (∫ ω, f (h, ω) ∂(superMeasure n (tiltProductLaw ν h) μR μG))
        = ∫ ω, g (h, ω) ∂(superMeasure n (tiltProductLaw ν h) μR μG)) :
    (∫ x, f x ∂(tiltJoint ν K κ)) = ∫ x, g x ∂(tiltJoint ν K κ) :=
  le_antisymm (tiltJoint_integral_mono μR μG ν K hK hκ hd hf hg hCf hCg fun h => (hfg h).le)
    (tiltJoint_integral_mono μR μG ν K hK hκ hd hg hf hCg hCf fun h => (hfg h).ge)

include hK in
/-- **Domination through the mixture.** -/
theorem tiltJoint_integral_le_prior {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ}
    (hf : Measurable f) {C : ℝ} (hC : ∀ x, TiltGood x → |f x| ≤ C)
    {u : (Fin d → ℝ) → ℝ} (hu : Integrable u (tiltPrior ν κ))
    (hle : ∀ h : Fin d → ℝ,
      (∫ ω, f (h, ω) ∂(superMeasure n (tiltProductLaw ν h) μR μG)) ≤ u h) :
    (∫ x, f x ∂(tiltJoint ν K κ)) ≤ ∫ h, u h ∂(tiltPrior ν κ) := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  exact mix_integral_le_prior (tiltPrior ν κ) K (tiltKernel_ae_ball μR μG ν K hK hd) hf hC hu
    fun h => by rw [hK h]; exact hle h

end JointAPI

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/JointLemmas.lean <==
import LossOnlyTraceability.TiltFamily.JointAPI
import LossOnlyTraceability.TiltFamily.RecipeDefs
import LossOnlyTraceability.TiltFamily.PriorVector
import LossOnlyTraceability.TiltFamily.Calibration
import LossOnlyTraceability.TiltFamily.Fingerprint
import LossOnlyTraceability.TiltFamily.Ghost
import LossOnlyTraceability.TiltFamily.BoundedSuper

/-! The prior-averaged steps of the finite tilt budgets on the tilt mixture.

For a proper measurable randomized learner that is `ε`-accurate on every tilted design `D_h`,
`h ∈ ℝ^d`, under Assumption 2, with the effective accuracy `ε_c = tiltAccuracy r c ε` and the
prior exponent `κ` tied to it by `v(ε_c) = 1/(κ+1)`, this module proves on
`tiltJoint ν K κ = Π_κ ⊗ₘ K` the σ_J-mirrors of the nine mixture lemmas of the moment bounds of
Proposition 7:

* `E‖θ̂‖² ≤ w_θ(ε_c)`, `E[‖θ̂‖²‖μ‖²] ≤ Q_θ(ε_c)` and the Lemma 9 tail of the training matrix;
* ghost Jensen, ghost centering, ghost orthogonality and the ghost second moment;
* the conjugate tilt fingerprinting identity and the calibration `A^c ≤ b E⟪θ̂, μ⟫` (at the true `ε`).

The localization steps use the learner as an `ε_c`-accurate learner (`ε ≤ ε_c`); the calibration
uses the true `ε`. Each lemma is the abstract mixture lemma of `MixtureCore` fed with the per-law
facts proved here at every kernel law `K h = superMeasure n D_h μR μG` (from the bounded-law layer
(`BoundedSuper`), the ghost and fingerprint lemmas (`Ghost`, `Fingerprint`) and the prior layer (`PriorVector`)). -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal Matrix.Norms.L2Operator

/-! ### The effective accuracy -/

/-- `ε_c = c^{-q/2} ε > 0`. -/
theorem joint_tiltAccuracy_pos {r c ε : ℝ} (hc0 : 0 < c) (hε : 0 < ε) :
    0 < tiltAccuracy r c ε :=
  mul_pos (Real.rpow_pos_of_pos hc0 _) hε

/-- `ε ≤ ε_c` for `0 < c ≤ 1`: an `ε`-accurate learner is `ε_c`-accurate. -/
theorem joint_le_tiltAccuracy {r c ε : ℝ} (hr : 2 ≤ r) (hc0 : 0 < c) (hc1 : c ≤ 1)
    (hε : 0 ≤ ε) : ε ≤ tiltAccuracy r c ε := by
  have hq : 0 < powerDualExponent r :=
    lt_trans zero_lt_one (one_lt_powerDualExponent (by linarith))
  have h1 : 1 ≤ c ^ (-(powerDualExponent r) / 2) :=
    Real.one_le_rpow_of_pos_of_le_one_of_nonpos hc0 hc1 (by linarith)
  unfold tiltAccuracy
  exact le_mul_of_one_le_left hε h1

/-! ### The per-law facts at every kernel law -/

section PerLaw

variable {d m n : ℕ} [NeZero m] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  (ν : TiltBase d m)
  (K : Kernel (Fin d → ℝ) (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)) [IsMarkovKernel K]
  (hK : ∀ h, K h = superMeasure n (tiltProductLaw ν h) μR μG)
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
  {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg ε : ℝ}

omit [NeZero m] [IsProbabilityMeasure μR] in
/-- Accuracy is monotone in the accuracy level. -/
theorem tilt_accurate_mono {ε' : ℝ} (hεε : ε ≤ ε')
    (hacc : ∀ h : Fin d → ℝ, ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (tiltProductLaw ν h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => tiltProductLaw ν h).prod μR))
        ≤ nativePopulationObjective g φ (tiltProductLaw ν h) θ + ε) :
    ∀ h : Fin d → ℝ, ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (tiltProductLaw ν h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => tiltProductLaw ν h).prod μR))
        ≤ nativePopulationObjective g φ (tiltProductLaw ν h) θ + ε' :=
  fun h θ hθ => (hacc h θ hθ).trans (by linarith)

include hK in
omit [IsMarkovKernel K] in
/-- The per-law learner bound `E_h‖θ̂‖² ≤ (√w + C₀‖μ(h)‖^{q-1})²` at every kernel law. -/
theorem tiltKernel_learner_sq_le (hd : 0 < d)
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ h : Fin d → ℝ, ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (tiltProductLaw ν h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => tiltProductLaw ν h).prod μR))
        ≤ nativePopulationObjective g φ (tiltProductLaw ν h) θ + ε)
    (h : Fin d → ℝ) :
    (∫ ω, ‖superLearner A ω‖ ^ 2 ∂(K h))
      ≤ (Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖tiltMeanVec ν h‖ ^ (powerDualExponent r - 1)) ^ 2 := by
  haveI := isProbabilityMeasure_tiltProductLaw ν h
  rw [hK h]
  exact bdd_super_learner_sq_le μR μG hφ hφm hg hgm (isBoundedProductLaw_tiltProductLaw ν h) hd
    hA hA1 (hacc h)

include hK in
omit [IsMarkovKernel K] in
/-- The Lemma 9 tail of the training matrix at every kernel law. -/
theorem tiltKernel_train_tail (h : Fin d → ℝ) (u : ℝ) (hu : 0 ≤ u) :
    ((K h) {ω | matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u <
        ‖entryMatrix (fun i k ω => (trainingPoint superPoint superBits i ω :
          EuclideanSpace ℝ (Fin d)) k - tiltMeanVec ν h k) ω‖ ^ 2}).toReal ≤ Real.exp (-u) := by
  haveI := isProbabilityMeasure_tiltProductLaw ν h
  rw [hK h]
  exact (bdd_super_matrix_tails μR μG (isBoundedProductLaw_tiltProductLaw ν h) u hu).1

include hK in
omit [IsMarkovKernel K] in
/-- Ghost Jensen at every kernel law. -/
theorem tiltKernel_ghost_jensen (hd : 0 < d) (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (h : Fin d → ℝ) (i : Fin n) :
    (∫ ω, φ ⟪superLearner A ω, tiltMeanVec ν h⟫_ℝ + b * ⟪superLearner A ω, tiltMeanVec ν h⟫_ℝ
        ∂(K h))
      ≤ ∫ ω, φ ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
          + b * ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ ∂(K h) := by
  haveI := isProbabilityMeasure_tiltProductLaw ν h
  rw [hK h]
  exact bdd_integral_ghost_link_jensen μR μG (isBoundedProductLaw_tiltProductLaw ν h) hd hA hA1
    hφm hφ.shifted_convexOn hφ.shifted_continuousOn (norm_tiltMeanVec_le_one hd ν h) i

include hK in
omit [IsMarkovKernel K] in
/-- Ghost centering at every kernel law. -/
theorem tiltKernel_ghost_center (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (h : Fin d → ℝ) (i : Fin n) :
    (∫ ω, ⟪superLearner A ω, ghostPoint superPoint superBits i ω - tiltMeanVec ν h⟫_ℝ
      ∂(K h)) = 0 := by
  haveI := isProbabilityMeasure_tiltProductLaw ν h
  rw [hK h]
  exact bdd_integral_ghost_centered_margin μR μG (isBoundedProductLaw_tiltProductLaw ν h) hd hA
    hA1 i

include hK in
omit [IsMarkovKernel K] in
/-- Ghost orthogonality at every kernel law. -/
theorem tiltKernel_ghost_orth (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (h : Fin d → ℝ) (i : Fin n) :
    (∫ ω, ⟪superLearner A ω, trainingPoint superPoint superBits i ω - tiltMeanVec ν h⟫_ℝ *
      ⟪superLearner A ω, ghostPoint superPoint superBits i ω - tiltMeanVec ν h⟫_ℝ
      ∂(K h)) = 0 := by
  haveI := isProbabilityMeasure_tiltProductLaw ν h
  rw [hK h]
  exact bdd_integral_train_mul_ghost_margin μR μG (isBoundedProductLaw_tiltProductLaw ν h) hd hA
    hA1 i

include hK in
omit [IsMarkovKernel K] in
/-- The ghost second moment at every kernel law. -/
theorem tiltKernel_ghost_sq_le (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (h : Fin d → ℝ) (i : Fin n) :
    (∫ ω, ⟪superLearner A ω, ghostPoint superPoint superBits i ω - tiltMeanVec ν h⟫_ℝ ^ 2
      ∂(K h))
      ≤ (1 / (d : ℝ)) * ∫ ω, ‖superLearner A ω‖ ^ 2 ∂(K h) := by
  haveI := isProbabilityMeasure_tiltProductLaw ν h
  rw [hK h]
  exact bdd_integral_ghost_margin_sq_le μR μG (isBoundedProductLaw_tiltProductLaw ν h) hd hA hA1 i

include hK in
omit [IsMarkovKernel K] in
/-- Conjugate tilt fingerprinting in the iterated form, for the kernel laws. -/
theorem tiltKernel_fingerprint {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    (∫ h, ∑ i, ∫ ω, ⟪superLearner A ω,
        trainingPoint superPoint superBits i ω - tiltMeanVec ν h⟫_ℝ ∂(K h) ∂(tiltPrior ν κ))
      = κ * ∫ h, ∫ ω, ⟪superLearner A ω, tiltMeanVec ν h⟫_ℝ ∂(K h) ∂(tiltPrior ν κ) := by
  simp only [hK]
  exact tilt_fingerprint_transport_randomized μR μG ν hκ hd hA hA1

include hK in
/-- The calibration `A^c ≤ b E_{Π_κ} E_h⟪θ̂, μ(h)⟫` in the iterated form: the pointwise alignment
at every `D_h` at the true accuracy `ε`, then `tilt_population_calibration`. -/
theorem tiltKernel_calibration {κ c : ℝ} (hκ : 0 < κ) (hd : 0 < d) (hc0 : 0 < c)
    (hc : ν.Spread c)
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ h : Fin d → ℝ, ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (tiltProductLaw ν h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => tiltProductLaw ν h).prod μR))
        ≤ nativePopulationObjective g φ (tiltProductLaw ν h) θ + ε)
    (hv : nativePriorVariance b B r (tiltAccuracy r c ε) = 1 / (κ + 1)) :
    tiltAlignment b B r ε H c d
      ≤ b * ∫ h, ∫ ω, ⟪superLearner A ω, tiltMeanVec ν h⟫_ℝ ∂(K h) ∂(tiltPrior ν κ) := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  have hb := hφ.slope_pos
  have hr := hg.two_le
  have hth := measurable_joint_learner (Ng := Ng) (d := d) hA
  have hμ : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      tiltMeanVec ν x.1 := (measurable_tiltMeanVec ν).comp measurable_fst
  have hm1 := measurable_inner_native hth hμ
  have hC1 : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, TiltGood x →
      |⟪superLearner A x.2, tiltMeanVec ν x.1⟫_ℝ| ≤ 1 := fun x _ =>
    abs_inner_le_one_native (hA1 _ _) (norm_tiltMeanVec_le_one hd ν x.1)
  have hmint : Integrable (fun h => ∫ ω, ⟪superLearner A ω, tiltMeanVec ν h⟫_ℝ ∂(K h))
      (tiltPrior ν κ) :=
    mix_kernel_integral_integrable (tiltPrior ν κ) K (tiltKernel_ae_ball μR μG ν K hK hd) hm1 hC1
  refine tilt_population_calibration ν hb hg.B_pos.le hr hφ.curv_nonneg hκ hd hc0 hc hv _ hmint
    fun h => ?_
  haveI := isProbabilityMeasure_tiltProductLaw ν h
  rw [hK h]
  exact bdd_super_alignment μR μG hφ hφm hg hgm (isBoundedProductLaw_tiltProductLaw ν h) hd hA hA1
    (hacc h)

end PerLaw

/-! ### The nine mixture lemmas on `tiltJoint` -/

section Joint

variable {d m n : ℕ} [NeZero m] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  (ν : TiltBase d m)
  (K : Kernel (Fin d → ℝ) (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)) [IsMarkovKernel K]
  (hK : ∀ h, K h = superMeasure n (tiltProductLaw ν h) μR μG)
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
  {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg ε κ c : ℝ}

include hK in
/-- **`E‖θ̂‖² ≤ w_θ(ε_c)` on the tilt mixture** (mirror of `native_joint_learner_sq_le`). -/
theorem tilt_joint_learner_sq_le (hκ : 0 < κ) (hd : 0 < d) (hε : 0 < ε)
    (hc0 : 0 < c) (hc1 : c ≤ 1)
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ h : Fin d → ℝ, ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (tiltProductLaw ν h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => tiltProductLaw ν h).prod μR))
        ≤ nativePopulationObjective g φ (tiltProductLaw ν h) θ + ε)
    (hv : nativePriorVariance b B r (tiltAccuracy r c ε) = 1 / (κ + 1)) :
    (∫ x, ‖superLearner A x.2‖ ^ 2 ∂(tiltJoint ν K κ))
      ≤ nativeLearnerScale a b B r (tiltAccuracy r c ε) := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  have hr := hg.two_le
  have hq1 : 1 < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  have hq2 : powerDualExponent r ≤ 2 := powerDualExponent_le_two hr
  have haccc := tilt_accurate_mono μR ν (joint_le_tiltAccuracy hr hc0 hc1 hε.le) hacc
  exact mix_learner_sq_le (tiltPrior ν κ) K (tiltKernel_ae_ball μR μG ν K hK hd)
    (measurable_tiltMeanVec ν) (norm_tiltMeanVec_le_one hd ν) (joint_tiltAccuracy_pos hc0 hε)
    hφ hg hA hA1 (tiltKernel_learner_sq_le μR μG ν K hK hd hφ hφm hg hgm hA hA1 haccc)
    (by rw [hv]; exact tiltPrior_rpow_concave ν hκ hd hq1.le hq2)

include hK in
/-- **The mixed moment bound of Appendix D.2 on the tilt mixture: `E[‖θ̂‖²‖μ‖²] ≤ Q_θ(ε_c)`**
(mirror of
`native_joint_mixed_le`). -/
theorem tilt_joint_mixed_le (hκ : 0 < κ) (hd : 0 < d) (hε : 0 < ε)
    (hc0 : 0 < c) (hc1 : c ≤ 1)
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ h : Fin d → ℝ, ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (tiltProductLaw ν h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => tiltProductLaw ν h).prod μR))
        ≤ nativePopulationObjective g φ (tiltProductLaw ν h) θ + ε)
    (hv : nativePriorVariance b B r (tiltAccuracy r c ε) = 1 / (κ + 1)) :
    (∫ x, (‖superLearner A x.2‖ * ‖tiltMeanVec ν x.1‖) ^ 2 ∂(tiltJoint ν K κ))
      ≤ nativeMixedScale a b B r (tiltAccuracy r c ε) d := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  have hr := hg.two_le
  have hq1 : 1 < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  have hq2 : powerDualExponent r ≤ 2 := powerDualExponent_le_two hr
  have hκ1 : (0 : ℝ) < κ + 1 := by linarith
  have haccc := tilt_accurate_mono μR ν (joint_le_tiltAccuracy hr hc0 hc1 hε.le) hacc
  exact mix_mixed_le (tiltPrior ν κ) K (tiltKernel_ae_ball μR μG ν K hK hd)
    (measurable_tiltMeanVec ν) (norm_tiltMeanVec_le_one hd ν) (joint_tiltAccuracy_pos hc0 hε)
    hφ hg hA hA1 (tiltKernel_learner_sq_le μR μG ν K hK hd hφ hφm hg hgm hA hA1 haccc)
    (by rw [hv]; exact (div_pos one_pos hκ1).le)
    (by rw [hv]; exact tiltPrior_norm_sq_le ν hκ hd)
    (by rw [hv]; exact tiltPrior_rpow_high ν hκ hd hq1.le hq2)

include hK in
/-- **Lemma 9 under the tilt mixture** (mirror of `native_joint_training_tail`). -/
theorem tilt_joint_training_tail (hκ : 0 < κ) (u : ℝ) (hu : 0 ≤ u) :
    ((tiltJoint ν K κ) {x | matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u <
      mixTrainOp (tiltMeanVec ν) x}).toReal ≤ Real.exp (-u) := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  exact mix_training_tail (tiltPrior ν κ) K (measurable_tiltMeanVec ν)
    (tiltKernel_train_tail μR μG ν K hK) u hu

include hK in
/-- **Ghost Jensen on the tilt mixture** (mirror of `native_joint_ghost_jensen`). -/
theorem tilt_joint_ghost_jensen (hκ : 0 < κ) (hd : 0 < d) (hφ : NativeLinkClass φ b L H)
    (hφm : Measurable φ)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n) :
    (∫ x, φ ⟪superLearner A x.2, tiltMeanVec ν x.1⟫_ℝ
        + b * ⟪superLearner A x.2, tiltMeanVec ν x.1⟫_ℝ ∂(tiltJoint ν K κ))
      ≤ ∫ x, φ ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ
          + b * ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ
        ∂(tiltJoint ν K κ) := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  exact mix_ghost_jensen (tiltPrior ν κ) K (tiltKernel_ae_ball μR μG ν K hK hd)
    (measurable_tiltMeanVec ν) (norm_tiltMeanVec_le_one hd ν) hφ hφm hA hA1
    (tiltKernel_ghost_jensen μR μG ν K hK hd hφ hφm hA hA1) i

include hK in
/-- **Ghost centering on the tilt mixture** (mirror of `native_joint_ghost_center`). -/
theorem tilt_joint_ghost_center (hκ : 0 < κ) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n) :
    (∫ x, ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ ∂(tiltJoint ν K κ))
      = ∫ x, ⟪superLearner A x.2, tiltMeanVec ν x.1⟫_ℝ ∂(tiltJoint ν K κ) := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  exact mix_ghost_center (tiltPrior ν κ) K (tiltKernel_ae_ball μR μG ν K hK hd)
    (measurable_tiltMeanVec ν) (norm_tiltMeanVec_le_one hd ν) hA hA1
    (tiltKernel_ghost_center μR μG ν K hK hd hA hA1) i

include hK in
/-- **Ghost orthogonality on the tilt mixture** (mirror of `native_joint_ghost_orth`). -/
theorem tilt_joint_ghost_orth (hκ : 0 < κ) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n) :
    (∫ x, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - tiltMeanVec ν x.1⟫_ℝ
        * ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - tiltMeanVec ν x.1⟫_ℝ
        ∂(tiltJoint ν K κ)) = 0 := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  exact mix_ghost_orth (tiltPrior ν κ) K (tiltKernel_ae_ball μR μG ν K hK hd)
    (measurable_tiltMeanVec ν) (norm_tiltMeanVec_le_one hd ν) hA hA1
    (tiltKernel_ghost_orth μR μG ν K hK hd hA hA1) i

include hK in
/-- **The ghost second moment on the tilt mixture** (mirror of `native_joint_ghost_sq_le`). -/
theorem tilt_joint_ghost_sq_le (hκ : 0 < κ) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n) :
    (∫ x, ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - tiltMeanVec ν x.1⟫_ℝ ^ 2
        ∂(tiltJoint ν K κ))
      ≤ (1 / (d : ℝ)) * ∫ x, ‖superLearner A x.2‖ ^ 2 ∂(tiltJoint ν K κ) := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  exact mix_ghost_sq_le (tiltPrior ν κ) K (tiltKernel_ae_ball μR μG ν K hK hd)
    (measurable_tiltMeanVec ν) (norm_tiltMeanVec_le_one hd ν) hA hA1
    (tiltKernel_ghost_sq_le μR μG ν K hK hd hA hA1) i

include hK in
/-- **Conjugate tilt fingerprinting on the tilt mixture** (mirror of `native_joint_fingerprint`). -/
theorem tilt_joint_fingerprint (hκ : 0 < κ) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    (∑ i, ∫ x, ⟪superLearner A x.2,
        trainingPoint superPoint superBits i x.2 - tiltMeanVec ν x.1⟫_ℝ ∂(tiltJoint ν K κ))
      = κ * ∫ x, ⟪superLearner A x.2, tiltMeanVec ν x.1⟫_ℝ ∂(tiltJoint ν K κ) := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  exact mix_fingerprint (tiltPrior ν κ) K (tiltKernel_ae_ball μR μG ν K hK hd)
    (measurable_tiltMeanVec ν) (norm_tiltMeanVec_le_one hd ν) hA hA1
    (tiltKernel_fingerprint μR μG ν K hK hκ hd hA hA1)

include hK in
/-- **The calibration on the tilt mixture: `A^c ≤ b E⟪θ̂, μ⟫`** (mirror of
`native_joint_alignment`; the pointwise alignment is at the true `ε`). -/
theorem tilt_joint_alignment (hκ : 0 < κ) (hd : 0 < d) (hc0 : 0 < c) (hc : ν.Spread c)
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ h : Fin d → ℝ, ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (tiltProductLaw ν h) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => tiltProductLaw ν h).prod μR))
        ≤ nativePopulationObjective g φ (tiltProductLaw ν h) θ + ε)
    (hv : nativePriorVariance b B r (tiltAccuracy r c ε) = 1 / (κ + 1)) :
    tiltAlignment b B r ε H c d
      ≤ b * ∫ x, ⟪superLearner A x.2, tiltMeanVec ν x.1⟫_ℝ ∂(tiltJoint ν K κ) := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  exact mix_alignment (tiltPrior ν κ) K (tiltKernel_ae_ball μR μG ν K hK hd)
    (measurable_tiltMeanVec ν) (norm_tiltMeanVec_le_one hd ν) hA hA1
    (tiltKernel_calibration μR μG ν K hK hκ hd hc0 hc hφ hφm hg hgm hA hA1 hacc hv)

end Joint

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/Kernel.lean <==
import LossOnlyTraceability.TiltFamily.Law
import LossOnlyTraceability.SupersampleModel
import Mathlib.Probability.Kernel.Composition.Prod
import Mathlib.Probability.Kernel.Composition.IntegralCompProd
import Mathlib.Probability.Kernel.MeasurableIntegral

/-! The supersample kernel of the tilt family.

`h ↦ D_h^{2n}` is a Markov kernel from the natural parameters to the `2n` supersample slots: the
product law of `2n` draws is the image of the finite pattern law, whose point masses are continuous
in `h` (`Law.measurable_tiltPatternLaw`). No clipping is needed, since every `h ∈ ℝ^d` gives a law.
Composing with the fair selection bits, the learner randomness and the noise randomness gives the
supersample kernel `h ↦ superMeasure n D_h μR μG` (`tiltSuperKernel_apply`). -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

variable {d m n : ℕ} [NeZero m] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

/-- The data kernel `h ↦ D_h^{2n}` on the `2n` supersample slots. -/
def tiltDataKernel (ν : TiltBase d m) (n : ℕ) :
    Kernel (Fin d → ℝ) (Bool × Fin n → EuclideanSpace ℝ (Fin d)) where
  toFun h := Measure.pi fun _ : Bool × Fin n => tiltProductLaw ν h
  measurable' := by
    have e : (fun h : Fin d → ℝ => Measure.pi fun _ : Bool × Fin n => tiltProductLaw ν h)
        = fun h => (tiltPatternLaw (Bool × Fin n) ν h).map (fun σ j => tiltFeature ν (σ j)) :=
      funext fun h => (map_tiltPatternLaw (Bool × Fin n) ν h).symm
    rw [e]
    exact (Measure.measurable_map _ Measurable.of_discrete).comp
      (measurable_tiltPatternLaw (Bool × Fin n) ν)

theorem tiltDataKernel_apply (ν : TiltBase d m) (n : ℕ) (h : Fin d → ℝ) :
    tiltDataKernel ν n h = Measure.pi fun _ : Bool × Fin n => tiltProductLaw ν h :=
  rfl

instance isMarkovKernel_tiltDataKernel (ν : TiltBase d m) (n : ℕ) :
    IsMarkovKernel (tiltDataKernel ν n) := by
  refine ⟨fun h => ?_⟩
  rw [tiltDataKernel_apply]
  infer_instance

/-- The supersample kernel `h ↦ superMeasure n D_h μR μG`. -/
def tiltSuperKernel (ν : TiltBase d m) (n : ℕ) (μR : Measure Rr) [IsProbabilityMeasure μR]
    (μG : Measure Ng) [IsProbabilityMeasure μG] :
    Kernel (Fin d → ℝ) (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :=
  (tiltDataKernel ν n ×ₖ Kernel.const _ ((Measure.pi fun _ : Fin n => fairBool).prod μR)) ×ₖ
    Kernel.const _ μG

variable (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

instance isMarkovKernel_tiltSuperKernel (ν : TiltBase d m) (n : ℕ) :
    IsMarkovKernel (tiltSuperKernel ν n μR μG) := by
  unfold tiltSuperKernel
  infer_instance

/-- **The supersample kernel at `h` is the supersample law of `D_h`.** -/
theorem tiltSuperKernel_apply (ν : TiltBase d m) (n : ℕ) (h : Fin d → ℝ) :
    tiltSuperKernel ν n μR μG h = superMeasure n (tiltProductLaw ν h) μR μG := by
  rw [tiltSuperKernel, Kernel.prod_apply, Kernel.prod_apply, Kernel.const_apply,
    Kernel.const_apply]
  rfl

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/Law.lean <==
import LossOnlyTraceability.TiltFamily.Defs
import LossOnlyTraceability.BoundaryTracingSignLaw

/-! The tilted finite-level product law `D_h`.

For a finite-level product base `ν` and a natural parameter `h ∈ ℝ^d`, `D_h = tiltProductLaw ν h` is
the law of `Z = (t_k(J_k)/√d)_k` with independent level indices `J_k ∼ P_{k,h_k}`. This module proves
that `D_h` is a probability law, that it is a bounded product law with mean `μ(h)`
(`isBoundedProductLaw_tiltProductLaw`), and that `n` independent draws from `D_h` are the image of
`n` independent level patterns (`map_tiltPatternLaw`). The pattern law depends measurably on `h`
(`measurable_tiltPatternLaw`), and integration against `D_h^n` is a weighted finite sum over level
patterns (`integral_pi_tiltProductLaw`). -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

variable {d m n : ℕ} [NeZero m]

/-! ### One coordinate -/

section Coord

private theorem prob_nonneg (ν : TiltBase d m) (k : Fin d) (x : ℝ) (i : Fin m) :
    0 ≤ tiltProb (ν.w k) (ν.t k) x i :=
  (tiltProb_pos (t := ν.t k) (ν.w_pos k) x i).le

private theorem prob_le_one (ν : TiltBase d m) (k : Fin d) (x : ℝ) (i : Fin m) :
    tiltProb (ν.w k) (ν.t k) x i ≤ 1 := by
  rw [← tiltProb_sum (t := ν.t k) (ν.w_pos k) x]
  exact Finset.single_le_sum (f := fun j => tiltProb (ν.w k) (ν.t k) x j)
    (fun j _ => prob_nonneg ν k x j) (Finset.mem_univ i)

private theorem continuous_prob (ν : TiltBase d m) (k : Fin d) (i : Fin m) :
    Continuous fun x => tiltProb (ν.w k) (ν.t k) x i :=
  continuous_iff_continuousAt.2 fun x =>
    (tiltProb_hasDerivAt (t := ν.t k) (ν.w_pos k) x i).continuousAt

/-- A level divided by `√d` is bounded by `1/√d`. -/
theorem abs_tiltLevel_div_le (ν : TiltBase d m) (k : Fin d) (i : Fin m) :
    |ν.t k i / Real.sqrt d| ≤ 1 / Real.sqrt d := by
  rw [abs_div, abs_of_nonneg (Real.sqrt_nonneg _)]
  exact div_le_div_of_nonneg_right (abs_le.2 ⟨(ν.t_mem k i).1, (ν.t_mem k i).2⟩)
    (Real.sqrt_nonneg _)

/-- The coordinate law of `D_h` is a probability law. -/
theorem isProbabilityMeasure_tiltCoordLaw (ν : TiltBase d m) (k : Fin d) (x : ℝ) :
    IsProbabilityMeasure (tiltCoordLaw ν k x) := by
  constructor
  rw [tiltCoordLaw, Measure.finsetSum_apply]
  simp only [Measure.smul_apply, measure_univ, smul_eq_mul, mul_one]
  rw [← ENNReal.ofReal_sum_of_nonneg fun i _ => prob_nonneg ν k x i,
    tiltProb_sum (t := ν.t k) (ν.w_pos k) x, ENNReal.ofReal_one]

instance instProbTiltCoordLaw (ν : TiltBase d m) (k : Fin d) (x : ℝ) :
    IsProbabilityMeasure (tiltCoordLaw ν k x) :=
  isProbabilityMeasure_tiltCoordLaw ν k x

/-- Integration against the coordinate law is the tilted finite sum. -/
theorem integral_tiltCoordLaw (ν : TiltBase d m) (k : Fin d) (x : ℝ) (f : ℝ → ℝ) :
    ∫ y, f y ∂tiltCoordLaw ν k x = ∑ i, tiltProb (ν.w k) (ν.t k) x i * f (ν.t k i / Real.sqrt d) := by
  rw [tiltCoordLaw, integral_finsetSum_measure fun i _ =>
    (integrable_dirac enorm_lt_top).smul_measure ENNReal.ofReal_ne_top]
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [integral_smul_measure, integral_dirac, ENNReal.toReal_ofReal (prob_nonneg ν k x i),
    smul_eq_mul]

/-- The mean of the coordinate law is `m_k(x)/√d`. -/
theorem integral_id_tiltCoordLaw (ν : TiltBase d m) (k : Fin d) (x : ℝ) :
    ∫ y, y ∂tiltCoordLaw ν k x = tiltMean (ν.w k) (ν.t k) x / Real.sqrt d := by
  refine (integral_tiltCoordLaw ν k x fun y => y).trans ?_
  rw [tiltMean, Finset.sum_div]
  exact Finset.sum_congr rfl fun i _ => by ring

/-- The coordinate law is carried by `[-1/√d, 1/√d]`. -/
theorem ae_abs_le_tiltCoordLaw (ν : TiltBase d m) (k : Fin d) (x : ℝ) :
    ∀ᵐ y ∂tiltCoordLaw ν k x, |y| ≤ 1 / Real.sqrt d := by
  rw [ae_iff, tiltCoordLaw, Measure.finsetSum_apply]
  refine Finset.sum_eq_zero fun i _ => ?_
  have hnot : (ν.t k i / Real.sqrt d) ∉ {y : ℝ | ¬|y| ≤ 1 / Real.sqrt d} :=
    fun h => h (abs_tiltLevel_div_le ν k i)
  rw [Measure.smul_apply, Measure.dirac_apply, Set.indicator_of_notMem hnot, smul_eq_mul,
    mul_zero]

end Coord

/-! ### The product law -/

section Product

/-- `D_h` is a probability law. -/
theorem isProbabilityMeasure_tiltProductLaw (ν : TiltBase d m) (h : Fin d → ℝ) :
    IsProbabilityMeasure (tiltProductLaw ν h) := by
  unfold tiltProductLaw
  exact Measure.isProbabilityMeasure_map
    (MeasurableEquiv.toLp 2 (Fin d → ℝ)).measurable.aemeasurable

instance instProbTiltProductLaw (ν : TiltBase d m) (h : Fin d → ℝ) :
    IsProbabilityMeasure (tiltProductLaw ν h) :=
  isProbabilityMeasure_tiltProductLaw ν h

/-- **`D_h` is a bounded product law with mean `μ(h)`.** Its coordinates are independent, lie in
`[-1/√d, 1/√d]`, and have means `m_k(h_k)/√d`. -/
theorem isBoundedProductLaw_tiltProductLaw (ν : TiltBase d m) (h : Fin d → ℝ) :
    IsBoundedProductLaw d (tiltMeanVec ν h) (tiltProductLaw ν h) := by
  set μ := Measure.pi fun k => tiltCoordLaw ν k (h k)
  set e := MeasurableEquiv.toLp 2 (Fin d → ℝ)
  have hcoordae : ∀ k, ∀ᵐ x ∂μ, |x k| ≤ 1 / Real.sqrt d := by
    intro k
    have hmap : ∀ᵐ y ∂(μ.map fun x => x k), |y| ≤ 1 / Real.sqrt d := by
      rw [(measurePreserving_eval (fun k => tiltCoordLaw ν k (h k)) k).map_eq]
      exact ae_abs_le_tiltCoordLaw ν k (h k)
    exact ae_of_ae_map (measurable_pi_apply k).aemeasurable hmap
  have hofLp : MeasurePreserving (e.symm : EuclideanSpace ℝ (Fin d) → (Fin d → ℝ))
      (tiltProductLaw ν h) μ := by
    refine ⟨e.symm.measurable, ?_⟩
    unfold tiltProductLaw
    rw [Measure.map_map e.symm.measurable e.measurable]
    simp only [MeasurableEquiv.symm_comp_self, Measure.map_id]
    rfl
  refine ⟨?_, fun k => ?_, ?_⟩
  · unfold tiltProductLaw
    rw [e.measurableEmbedding.ae_map_iff, ae_all_iff]
    exact hcoordae
  · unfold tiltProductLaw
    rw [e.measurableEmbedding.integral_map]
    have hh := integral_map (μ := μ) (measurable_pi_apply k).aemeasurable
      (f := fun t : ℝ => t) aestronglyMeasurable_id
    rw [(measurePreserving_eval (fun k => tiltCoordLaw ν k (h k)) k).map_eq,
      integral_id_tiltCoordLaw ν k (h k)] at hh
    exact hh.symm
  · have hbase : iIndepFun (fun (k : Fin d) (x : Fin d → ℝ) => x k) μ :=
      iIndepFun_pi (X := fun _ => id) fun _ => aemeasurable_id
    exact iIndepFun_comp_measurePreserving hofLp (fun k => measurable_pi_apply k) hbase

/-- `D_h` belongs to the bounded product class `𝒫_d`. -/
theorem tiltProductLaw_mem_boundedProductClass (ν : TiltBase d m) (h : Fin d → ℝ) :
    tiltProductLaw ν h ∈ boundedProductClass d :=
  ⟨isProbabilityMeasure_tiltProductLaw ν h, tiltMeanVec ν h,
    isBoundedProductLaw_tiltProductLaw ν h⟩

end Product

/-! ### Level patterns -/

section Pattern

/-- The feature vector `(t_k(s_k)/√d)_k` of a level pattern `s`. -/
def tiltFeature (ν : TiltBase d m) (s : Fin d → Fin m) : EuclideanSpace ℝ (Fin d) :=
  WithLp.toLp 2 fun k => ν.t k (s k) / Real.sqrt d

/-- The weight `∏_k P_{k,h_k}(s_k)` of a level pattern `s`. -/
def tiltPatternWeight (ν : TiltBase d m) (h : Fin d → ℝ) (s : Fin d → Fin m) : ℝ :=
  ∏ k, tiltProb (ν.w k) (ν.t k) (h k) (s k)

/-- The law of `ι`-indexed independent level patterns, with independent coordinates
`J_k ∼ P_{k,h_k}`. -/
def tiltPatternLaw (ι : Type*) [Fintype ι] (ν : TiltBase d m) (h : Fin d → ℝ) :
    Measure (ι → Fin d → Fin m) :=
  Measure.pi fun _ : ι => Measure.pi fun k =>
    ∑ i, ENNReal.ofReal (tiltProb (ν.w k) (ν.t k) (h k) i) • Measure.dirac i

/-- The law of one level index `J_k ∼ P_{k,x}`. -/
def tiltPatternCoord (ν : TiltBase d m) (k : Fin d) (x : ℝ) : Measure (Fin m) :=
  ∑ i, ENNReal.ofReal (tiltProb (ν.w k) (ν.t k) x i) • Measure.dirac i

theorem tiltPatternLaw_eq (ι : Type*) [Fintype ι] (ν : TiltBase d m) (h : Fin d → ℝ) :
    tiltPatternLaw ι ν h = Measure.pi fun _ : ι => Measure.pi fun k => tiltPatternCoord ν k (h k) :=
  rfl

theorem tiltFeature_apply (ν : TiltBase d m) (s : Fin d → Fin m) (k : Fin d) :
    tiltFeature ν s k = ν.t k (s k) / Real.sqrt d := rfl

/-- The weight of a level pattern is nonnegative. -/
theorem tiltPatternWeight_nonneg (ν : TiltBase d m) (h : Fin d → ℝ) (s : Fin d → Fin m) :
    0 ≤ tiltPatternWeight ν h s :=
  Finset.prod_nonneg fun k _ => prob_nonneg ν k (h k) (s k)

/-- The weight of a level pattern is at most one. -/
theorem tiltPatternWeight_le_one (ν : TiltBase d m) (h : Fin d → ℝ) (s : Fin d → Fin m) :
    tiltPatternWeight ν h s ≤ 1 :=
  Finset.prod_le_one (fun k _ => prob_nonneg ν k (h k) (s k))
    fun k _ => prob_le_one ν k (h k) (s k)

/-- The weight of a level pattern is continuous in the natural parameter. -/
theorem continuous_tiltPatternWeight (ν : TiltBase d m) (s : Fin d → Fin m) :
    Continuous fun h : Fin d → ℝ => tiltPatternWeight ν h s := by
  unfold tiltPatternWeight
  exact continuous_finsetProd _ fun k _ =>
    (continuous_prob ν k (s k)).comp (continuous_apply k)

/-- A feature vector lies in the unit ball. -/
theorem norm_tiltFeature_le_one (ν : TiltBase d m) (s : Fin d → Fin m) :
    ‖tiltFeature ν s‖ ≤ 1 := by
  have hk : ∀ k, (tiltFeature ν s k) ^ 2 ≤ 1 / (d : ℝ) := by
    intro k
    have h1 := abs_tiltLevel_div_le ν k (s k)
    have h0 : (0 : ℝ) ≤ |ν.t k (s k) / Real.sqrt d| := abs_nonneg _
    have h2 : (tiltFeature ν s k) ^ 2 ≤ (1 / Real.sqrt d) ^ 2 := by
      rw [tiltFeature_apply, ← sq_abs]
      nlinarith
    rwa [div_pow, one_pow, Real.sq_sqrt (Nat.cast_nonneg d)] at h2
  have hsq : ‖tiltFeature ν s‖ ^ 2 ≤ 1 := by
    rw [EuclideanSpace.real_norm_sq_eq]
    calc ∑ k, (tiltFeature ν s k) ^ 2 ≤ ∑ _k : Fin d, 1 / (d : ℝ) :=
          Finset.sum_le_sum fun k _ => hk k
      _ = (d : ℝ) / d := by
          rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, mul_one_div]
      _ ≤ 1 := div_self_le_one _
  nlinarith [norm_nonneg (tiltFeature ν s)]

/-- The level-index law is a probability law. -/
theorem isProbabilityMeasure_tiltPatternCoord (ν : TiltBase d m) (k : Fin d) (x : ℝ) :
    IsProbabilityMeasure (tiltPatternCoord ν k x) := by
  constructor
  rw [tiltPatternCoord, Measure.finsetSum_apply]
  simp only [Measure.smul_apply, measure_univ, smul_eq_mul, mul_one]
  rw [← ENNReal.ofReal_sum_of_nonneg fun i _ => prob_nonneg ν k x i,
    tiltProb_sum (t := ν.t k) (ν.w_pos k) x, ENNReal.ofReal_one]

instance instProbTiltPatternCoord (ν : TiltBase d m) (k : Fin d) (x : ℝ) :
    IsProbabilityMeasure (tiltPatternCoord ν k x) :=
  isProbabilityMeasure_tiltPatternCoord ν k x

/-- The pattern law is a probability law. -/
theorem isProbabilityMeasure_tiltPatternLaw (ι : Type*) [Fintype ι] (ν : TiltBase d m)
    (h : Fin d → ℝ) : IsProbabilityMeasure (tiltPatternLaw ι ν h) := by
  rw [tiltPatternLaw_eq]
  infer_instance

/-- The mass of one level index is its tilted probability. -/
theorem tiltPatternCoord_singleton (ν : TiltBase d m) (k : Fin d) (x : ℝ) (a : Fin m) :
    tiltPatternCoord ν k x {a} = ENNReal.ofReal (tiltProb (ν.w k) (ν.t k) x a) := by
  rw [tiltPatternCoord, Measure.finsetSum_apply, Finset.sum_eq_single a]
  · rw [Measure.smul_apply, Measure.dirac_apply_of_mem (Set.mem_singleton a), smul_eq_mul,
      mul_one]
  · intro b _ hb
    have hnot : b ∉ ({a} : Set (Fin m)) := hb
    rw [Measure.smul_apply, Measure.dirac_apply, Set.indicator_of_notMem hnot, smul_eq_mul,
      mul_zero]
  · intro ha
    exact absurd (Finset.mem_univ a) ha

/-- The level index pushes forward to the coordinate law of `D_h`. -/
theorem map_tiltPatternCoord (ν : TiltBase d m) (k : Fin d) (x : ℝ) :
    (tiltPatternCoord ν k x).map (fun i => ν.t k i / Real.sqrt d) = tiltCoordLaw ν k x := by
  ext s hs
  rw [Measure.map_apply Measurable.of_discrete hs, tiltPatternCoord, tiltCoordLaw,
    Measure.finsetSum_apply, Measure.finsetSum_apply]
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [Measure.smul_apply, Measure.smul_apply, Measure.dirac_apply, Measure.dirac_apply]
  congr 1

/-- One level pattern pushes forward to `D_h`. -/
theorem measurePreserving_tiltFeature (ν : TiltBase d m) (h : Fin d → ℝ) :
    MeasurePreserving (tiltFeature ν) (Measure.pi fun k => tiltPatternCoord ν k (h k))
      (tiltProductLaw ν h) := by
  have hA : MeasurePreserving (fun s : Fin d → Fin m => fun k => ν.t k (s k) / Real.sqrt d)
      (Measure.pi fun k => tiltPatternCoord ν k (h k))
      (Measure.pi fun k => tiltCoordLaw ν k (h k)) :=
    measurePreserving_pi _ _ fun k => ⟨Measurable.of_discrete, map_tiltPatternCoord ν k (h k)⟩
  have hB : MeasurePreserving
      ((MeasurableEquiv.toLp 2 (Fin d → ℝ)) : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
      (Measure.pi fun k => tiltCoordLaw ν k (h k)) (tiltProductLaw ν h) :=
    ⟨(MeasurableEquiv.toLp 2 (Fin d → ℝ)).measurable, rfl⟩
  exact hB.comp hA

/-- **Level patterns push forward to independent draws from `D_h`.** -/
theorem map_tiltPatternLaw (ι : Type*) [Fintype ι] (ν : TiltBase d m) (h : Fin d → ℝ) :
    (tiltPatternLaw ι ν h).map (fun σ j => tiltFeature ν (σ j)) =
      Measure.pi fun _ : ι => tiltProductLaw ν h := by
  rw [tiltPatternLaw_eq]
  exact (measurePreserving_pi (fun _ : ι => Measure.pi fun k => tiltPatternCoord ν k (h k))
    (fun _ : ι => tiltProductLaw ν h) fun _ => measurePreserving_tiltFeature ν h).map_eq

/-- The mass of one family of level patterns is the product of the tilted probabilities. -/
theorem tiltPatternLaw_singleton (ι : Type*) [Fintype ι] (ν : TiltBase d m) (h : Fin d → ℝ)
    (σ : ι → Fin d → Fin m) :
    tiltPatternLaw ι ν h {σ}
      = ∏ j, ∏ k, ENNReal.ofReal (tiltProb (ν.w k) (ν.t k) (h k) (σ j k)) := by
  rw [tiltPatternLaw_eq, Measure.pi_singleton]
  refine Finset.prod_congr rfl fun j _ => ?_
  rw [Measure.pi_singleton]
  exact Finset.prod_congr rfl fun k _ => tiltPatternCoord_singleton ν k (h k) (σ j k)

/-- **The pattern law depends measurably on the natural parameter.** -/
theorem measurable_tiltPatternLaw (ι : Type*) [Fintype ι] (ν : TiltBase d m) :
    Measurable fun h : Fin d → ℝ => tiltPatternLaw ι ν h := by
  refine Measure.measurable_of_measurable_coe _ fun s hs => ?_
  have e : ∀ h : Fin d → ℝ, tiltPatternLaw ι ν h s
      = ∑' σ : ι → Fin d → Fin m,
          (∏ j, ∏ k, ENNReal.ofReal (tiltProb (ν.w k) (ν.t k) (h k) (σ j k)))
            * Measure.dirac σ s := by
    intro h
    conv_lhs => rw [← Measure.sum_smul_dirac (tiltPatternLaw ι ν h)]
    rw [Measure.sum_apply _ hs]
    refine tsum_congr fun σ => ?_
    rw [Measure.smul_apply, smul_eq_mul, tiltPatternLaw_singleton]
  have hfun : (fun h : Fin d → ℝ => tiltPatternLaw ι ν h s)
      = fun h => ∑' σ : ι → Fin d → Fin m,
          (∏ j, ∏ k, ENNReal.ofReal (tiltProb (ν.w k) (ν.t k) (h k) (σ j k)))
            * Measure.dirac σ s := funext e
  rw [hfun]
  refine Measurable.ennreal_tsum fun σ => Measurable.mul_const ?_ _
  refine Finset.measurable_prod _ fun j _ => Finset.measurable_prod _ fun k _ => ?_
  exact ENNReal.measurable_ofReal.comp
    ((continuous_prob ν k (σ j k)).measurable.comp (measurable_pi_apply k))

/-- Integration against the pattern law is the weighted finite sum over pattern families. -/
theorem integral_tiltPatternLaw (ι : Type*) [Fintype ι] [DecidableEq ι] (ν : TiltBase d m)
    (h : Fin d → ℝ)
    (f : (ι → Fin d → Fin m) → ℝ) :
    ∫ σ, f σ ∂tiltPatternLaw ι ν h = ∑ σ, (∏ j, tiltPatternWeight ν h (σ j)) * f σ := by
  haveI := isProbabilityMeasure_tiltPatternLaw ι ν h
  have hint : Integrable f (tiltPatternLaw ι ν h) :=
    Integrable.of_bound Measurable.of_discrete.aestronglyMeasurable (∑ τ, ‖f τ‖)
      (Filter.Eventually.of_forall fun σ =>
        Finset.single_le_sum (f := fun τ => ‖f τ‖) (fun τ _ => norm_nonneg (f τ))
          (Finset.mem_univ σ))
  rw [integral_fintype hint]
  refine Finset.sum_congr rfl fun σ _ => ?_
  have hw : ∀ j, ∏ k, ENNReal.ofReal (tiltProb (ν.w k) (ν.t k) (h k) (σ j k))
      = ENNReal.ofReal (tiltPatternWeight ν h (σ j)) := fun j =>
    (ENNReal.ofReal_prod_of_nonneg fun k _ => prob_nonneg ν k (h k) (σ j k)).symm
  rw [smul_eq_mul, measureReal_def, tiltPatternLaw_singleton, Finset.prod_congr rfl fun j _ => hw j,
    ← ENNReal.ofReal_prod_of_nonneg fun j _ => tiltPatternWeight_nonneg ν h (σ j),
    ENNReal.toReal_ofReal (Finset.prod_nonneg fun j _ => tiltPatternWeight_nonneg ν h (σ j))]

/-- **Integration against `D_h^n` is the weighted finite sum over level patterns.** -/
theorem integral_pi_tiltProductLaw (ν : TiltBase d m) (h : Fin d → ℝ)
    (F : (Fin n → EuclideanSpace ℝ (Fin d)) → ℝ) (hF : Measurable F) :
    ∫ x, F x ∂(Measure.pi fun _ : Fin n => tiltProductLaw ν h)
      = ∑ s : Fin n → Fin d → Fin m,
          (∏ i, tiltPatternWeight ν h (s i)) * F (fun i => tiltFeature ν (s i)) := by
  rw [← map_tiltPatternLaw (Fin n) ν h,
    integral_map (Measurable.of_discrete).aemeasurable hF.aestronglyMeasurable]
  exact integral_tiltPatternLaw (Fin n) ν h _

/-- Independent draws from `D_h` lie in the unit ball almost surely. -/
theorem ae_pi_norm_le_one_tiltProductLaw (ι : Type*) [Fintype ι] (ν : TiltBase d m)
    (h : Fin d → ℝ) :
    ∀ᵐ x ∂(Measure.pi fun _ : ι => tiltProductLaw ν h), ∀ i, ‖x i‖ ≤ 1 := by
  rw [← map_tiltPatternLaw ι ν h]
  have hset : MeasurableSet {x : ι → EuclideanSpace ℝ (Fin d) | ∀ i, ‖x i‖ ≤ 1} := by
    simp only [Set.setOf_forall]
    exact MeasurableSet.iInter fun i =>
      measurableSet_le (measurable_pi_apply i).norm measurable_const
  rw [ae_map_iff Measurable.of_discrete.aemeasurable hset]
  exact Filter.Eventually.of_forall fun σ i => norm_tiltFeature_le_one ν (σ i)

/-- A draw from `D_h` lies in the unit ball almost surely. -/
theorem ae_norm_le_one_tiltProductLaw (ν : TiltBase d m) (h : Fin d → ℝ) :
    ∀ᵐ z ∂tiltProductLaw ν h, ‖z‖ ≤ 1 := by
  rw [← (measurePreserving_tiltFeature ν h).map_eq]
  rw [ae_map_iff Measurable.of_discrete.aemeasurable
    (measurableSet_le measurable_norm measurable_const)]
  exact Filter.Eventually.of_forall fun s => norm_tiltFeature_le_one ν s

end Pattern

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/MainConstants.lean <==
import LossOnlyTraceability.TiltFamily.MainTheorem
import LossOnlyTraceability.MainThresholdPositivity

/-! The tilt-family law with Theorem 3's own constants, degraded by explicit powers of the spread.

With `q = r/(r-1)` and `0 < c ≤ 1`:

* `tiltLowerConstant ≥ c^(1+q) · mainLowerConstant` (`tiltLowerConstant_ge_pow`);
* `tiltThreshold ≥ c^(1+3q/2) · mainThreshold` (`tiltThreshold_ge_pow`).

Hence the tilt-family law holds for every base with spread `c` whenever `ε ≤ c^(1+3q/2) ε₀`, with
lower constant `c^(1+q) c₁` and upper constant `C₁`, where `ε₀ = mainThreshold`,
`c₁ = mainLowerConstant` and `C₁ = mainUpperConstant` are the constants of Theorem 3
(`tilt_loss_information_law_main_constants`). -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory

/-- `v₀(c₋/c) = c · v₀(c₋)`. -/
theorem mainEnergyRate_div_mult (a b B r L cm : ℝ) {c : ℝ} :
    mainEnergyRate a b B r L (cm / c) = c * mainEnergyRate a b B r L cm := by
  unfold mainEnergyRate
  rw [div_div_eq_mul_div]
  ring

/-- `m₁(c₊/c) = c · m₁(c₊)`. -/
theorem mainSignalRate_div_mult (b B r cp : ℝ) {c : ℝ} :
    mainSignalRate b B r (cp / c) = c * mainSignalRate b B r cp := by
  unfold mainSignalRate
  rw [div_mul_eq_mul_div, one_div_div]
  ring

/-- The five entries of `mainThreshold` bound it from above. -/
theorem mainThreshold_le_entries (a b B r H cm cp : ℝ) :
    mainThreshold a b B r H cm cp ≤ 1 ∧
    mainThreshold a b B r H cm cp ≤ nativeSlope b B r / 8 ∧
    mainThreshold a b B r H cm cp ≤ 1 / (4 * H * mainScaleGamma b B r ^ 2 + 1) ∧
    mainThreshold a b B r H cm cp ≤ cm * mainSignalRate b B r cp ^ 2 /
      (16 * H ^ 2 * mainMixedConstant a b B r ^ 2 * mainEnergyConstant a b B r + 1) ∧
    mainThreshold a b B r H cm cp ≤ cm * mainSignalRate b B r cp /
      (2 * H * mainEnergyConstant a b B r + 1) := by
  unfold mainThreshold
  exact ⟨(min_le_left _ _).trans (min_le_left _ _), (min_le_left _ _).trans (min_le_right _ _),
    (min_le_right _ _).trans (min_le_left _ _),
    (min_le_right _ _).trans ((min_le_right _ _).trans (min_le_left _ _)),
    (min_le_right _ _).trans ((min_le_right _ _).trans (min_le_right _ _))⟩

/-- **The lower constant of the tilt-family law is at least `c^(1+q)` times Theorem 3's.** -/
theorem tiltLowerConstant_ge_pow (a b B r L cm cp : ℝ) {c : ℝ} (hr : 2 ≤ r) (hc0 : 0 < c)
    (hc1 : c ≤ 1) :
    c ^ (1 + powerDualExponent r) * mainLowerConstant a b B r L cm cp
      ≤ tiltLowerConstant a b B r L cm cp c := by
  have hq1 : 1 < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  have hcq : c ^ (-1 : ℝ) ≤ c ^ (-(powerDualExponent r)) :=
    Real.rpow_le_rpow_of_exponent_ge hc0 hc1 (by linarith)
  have hinv : c ^ (-1 : ℝ) * c = 1 := by
    rw [Real.rpow_neg_one]
    exact inv_mul_cancel₀ hc0.ne'
  have hx1 : 1 ≤ c ^ (-(powerDualExponent r)) * c := by
    calc (1 : ℝ) = c ^ (-1 : ℝ) * c := hinv.symm
      _ ≤ c ^ (-(powerDualExponent r)) * c := mul_le_mul_of_nonneg_right hcq hc0.le
  have hxpos : 0 < c ^ (-(powerDualExponent r)) * c := by linarith
  have hkey : c ^ (1 + powerDualExponent r) * (c ^ (-(powerDualExponent r)) * c) = c ^ 2 := by
    have h2 : c ^ (1 + powerDualExponent r) * c ^ (-(powerDualExponent r)) = c := by
      rw [← Real.rpow_add hc0,
        show (1 + powerDualExponent r) + -(powerDualExponent r) = (1 : ℝ) by ring, Real.rpow_one]
    calc c ^ (1 + powerDualExponent r) * (c ^ (-(powerDualExponent r)) * c)
        = (c ^ (1 + powerDualExponent r) * c ^ (-(powerDualExponent r))) * c := by ring
      _ = c ^ 2 := by rw [h2]; ring
  have hE : tiltEnergyRate a b B r L cm c
      = (c ^ (-(powerDualExponent r)) * c) * mainEnergyRate a b B r L cm := by
    unfold tiltEnergyRate
    rw [mainEnergyRate_div_mult a b B r L cm]
    ring
  have hmax : max ((c ^ (-(powerDualExponent r)) * c) * mainEnergyRate a b B r L cm) 1
      ≤ (c ^ (-(powerDualExponent r)) * c) * max (mainEnergyRate a b B r L cm) 1 := by
    rcases le_total (mainEnergyRate a b B r L cm) 1 with h | h
    · rw [max_eq_right h, mul_one]
      have hle := mul_le_mul_of_nonneg_left h hxpos.le
      rw [mul_one] at hle
      exact max_le hle hx1
    · rw [max_eq_left h]
      exact max_le le_rfl (one_le_mul_of_one_le_of_one_le hx1 h)
  have hlog : 0 < 2 * Real.log 2 := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    linarith
  have hM1 : 0 < max (mainEnergyRate a b B r L cm) 1 :=
    lt_of_lt_of_le one_pos (le_max_right _ _)
  have hM2 : 0 < max ((c ^ (-(powerDualExponent r)) * c) * mainEnergyRate a b B r L cm) 1 :=
    lt_of_lt_of_le one_pos (le_max_right _ _)
  have hD2le : 2 * Real.log 2 *
        max ((c ^ (-(powerDualExponent r)) * c) * mainEnergyRate a b B r L cm) 1
      ≤ (c ^ (-(powerDualExponent r)) * c) *
        (2 * Real.log 2 * max (mainEnergyRate a b B r L cm) 1) := by
    calc 2 * Real.log 2 *
          max ((c ^ (-(powerDualExponent r)) * c) * mainEnergyRate a b B r L cm) 1
        ≤ 2 * Real.log 2 *
          ((c ^ (-(powerDualExponent r)) * c) * max (mainEnergyRate a b B r L cm) 1) :=
          mul_le_mul_of_nonneg_left hmax hlog.le
      _ = (c ^ (-(powerDualExponent r)) * c) *
          (2 * Real.log 2 * max (mainEnergyRate a b B r L cm) 1) := by ring
  have hD1ne : 2 * Real.log 2 * max (mainEnergyRate a b B r L cm) 1 ≠ 0 :=
    (mul_pos hlog hM1).ne'
  unfold tiltLowerConstant mainLowerConstant tiltSignalRate
  rw [hE]
  have step1 : (c * mainSignalRate b B r cp / 2) ^ 2
        / ((c ^ (-(powerDualExponent r)) * c) *
          (2 * Real.log 2 * max (mainEnergyRate a b B r L cm) 1))
      ≤ (c * mainSignalRate b B r cp / 2) ^ 2
        / (2 * Real.log 2 *
          max ((c ^ (-(powerDualExponent r)) * c) * mainEnergyRate a b B r L cm) 1) :=
    div_le_div_of_nonneg_left (sq_nonneg _) (mul_pos hlog hM2) hD2le
  have step2 : (c * mainSignalRate b B r cp / 2) ^ 2
        / ((c ^ (-(powerDualExponent r)) * c) *
          (2 * Real.log 2 * max (mainEnergyRate a b B r L cm) 1))
      = c ^ (1 + powerDualExponent r)
        * ((mainSignalRate b B r cp / 2) ^ 2
          / (2 * Real.log 2 * max (mainEnergyRate a b B r L cm) 1)) := by
    rw [show (c * mainSignalRate b B r cp / 2) ^ 2
        = c ^ 2 * (mainSignalRate b B r cp / 2) ^ 2 by ring, ← hkey]
    calc c ^ (1 + powerDualExponent r) * (c ^ (-(powerDualExponent r)) * c)
          * (mainSignalRate b B r cp / 2) ^ 2
          / ((c ^ (-(powerDualExponent r)) * c) *
            (2 * Real.log 2 * max (mainEnergyRate a b B r L cm) 1))
        = c ^ (1 + powerDualExponent r)
          * ((mainSignalRate b B r cp / 2) ^ 2
            / (2 * Real.log 2 * max (mainEnergyRate a b B r L cm) 1))
          * ((c ^ (-(powerDualExponent r)) * c) / (c ^ (-(powerDualExponent r)) * c)) := by
          ring
      _ = c ^ (1 + powerDualExponent r)
          * ((mainSignalRate b B r cp / 2) ^ 2
            / (2 * Real.log 2 * max (mainEnergyRate a b B r L cm) 1)) := by
          rw [div_self hxpos.ne', mul_one]
  rw [← step2]
  exact step1

/-- `mainThreshold` at the multipliers `(c₋/c, c₊/c)` is at least `c` times its value at `(c₋, c₊)`. -/
theorem mainThreshold_div_ge (a b B r H cm cp : ℝ) {c : ℝ} (hr : 2 ≤ r) (hb : 0 < b) (hB : 0 < B)
    (hH : 0 ≤ H) (hc0 : 0 < c) (hc1 : c ≤ 1) (hcm : 0 < cm) (hcp : 0 < cp) :
    c * mainThreshold a b B r H cm cp ≤ mainThreshold a b B r H (cm / c) (cp / c) := by
  have hE := (mainThreshold_pos (a := a) (H := H) hb hB hr hH hcm hcp).le
  have hEc : c * mainThreshold a b B r H cm cp ≤ mainThreshold a b B r H cm cp := by
    have := mul_le_mul_of_nonneg_right hc1 hE
    linarith
  obtain ⟨e1, e2, e3, e4, e5⟩ := mainThreshold_le_entries a b B r H cm cp
  have hc0' : c ≠ 0 := hc0.ne'
  have h4 : cm / c * (c * mainSignalRate b B r cp) ^ 2 = c * (cm * mainSignalRate b B r cp ^ 2) := by
    rw [div_mul_eq_mul_div, div_eq_iff hc0']
    ring
  have h5 : cm / c * (c * mainSignalRate b B r cp) = cm * mainSignalRate b B r cp := by
    rw [div_mul_eq_mul_div, div_eq_iff hc0']
    ring
  show c * mainThreshold a b B r H cm cp ≤
    min (min 1 (nativeSlope b B r / 8))
      (min (1 / (4 * H * mainScaleGamma b B r ^ 2 + 1))
        (min (cm / c * mainSignalRate b B r (cp / c) ^ 2 /
            (16 * H ^ 2 * mainMixedConstant a b B r ^ 2 * mainEnergyConstant a b B r + 1))
          (cm / c * mainSignalRate b B r (cp / c) / (2 * H * mainEnergyConstant a b B r + 1))))
  rw [mainSignalRate_div_mult b B r cp, h4, h5]
  refine le_min (le_min (hEc.trans e1) (hEc.trans e2)) (le_min (hEc.trans e3) (le_min ?_ ?_))
  · calc c * mainThreshold a b B r H cm cp
        ≤ c * (cm * mainSignalRate b B r cp ^ 2 /
          (16 * H ^ 2 * mainMixedConstant a b B r ^ 2 * mainEnergyConstant a b B r + 1)) :=
          mul_le_mul_of_nonneg_left e4 hc0.le
      _ = c * (cm * mainSignalRate b B r cp ^ 2) /
          (16 * H ^ 2 * mainMixedConstant a b B r ^ 2 * mainEnergyConstant a b B r + 1) := by
          ring
  · exact hEc.trans e5

/-- **The threshold of the tilt-family law is at least `c^(1+3q/2)` times Theorem 3's.** -/
theorem tiltThreshold_ge_pow (a b B r H cm cp : ℝ) {c : ℝ} (hr : 2 ≤ r) (hb : 0 < b) (hB : 0 < B)
    (hH : 0 ≤ H) (hc0 : 0 < c) (hc1 : c ≤ 1) (hcm : 0 < cm) (hcp : 0 < cp) :
    c ^ (1 + 3 * powerDualExponent r / 2) * mainThreshold a b B r H cm cp
      ≤ tiltThreshold a b B r H cm cp c := by
  have hq0 : 0 < powerDualExponent r :=
    lt_trans one_pos (one_lt_powerDualExponent (by linarith))
  have hE := (mainThreshold_pos (a := a) (H := H) hb hB hr hH hcm hcp).le
  have hmain := mainThreshold_div_ge a b B r H cm cp hr hb hB hH hc0 hc1 hcm hcp
  obtain ⟨-, -, e3, e4, e5⟩ := mainThreshold_le_entries a b B r H cm cp
  have ht0 : 0 < c ^ (powerDualExponent r / 2) := Real.rpow_pos_of_pos hc0 _
  have ht1 : c ^ (powerDualExponent r / 2) ≤ 1 := Real.rpow_le_one hc0.le hc1 (by linarith)
  have hp : c ^ (1 + 3 * powerDualExponent r / 2) = c * (c ^ (powerDualExponent r / 2)) ^ 3 := by
    rw [Real.rpow_add hc0, Real.rpow_one, ← Real.rpow_natCast, ← Real.rpow_mul hc0.le]
    congr 2
    push_cast
    ring
  unfold tiltThreshold
  rw [hp]
  generalize ht : c ^ (powerDualExponent r / 2) = t at ht0 ht1 ⊢
  generalize hEdef : mainThreshold a b B r H cm cp = E at hE hmain e3 e4 e5 ⊢
  have ht3 : t ^ 3 ≤ t ^ 2 := pow_le_pow_of_le_one ht0.le ht1 (by norm_num)
  have ht31 : t ^ 3 ≤ t := by
    have := pow_le_pow_of_le_one ht0.le ht1 (show 1 ≤ 3 by norm_num)
    simpa using this
  have ht2 : t ^ 2 ≤ 1 := pow_le_one₀ ht0.le ht1
  have hp1 : c * t ^ 3 ≤ 1 := by
    have h3 : t ^ 3 ≤ 1 := ht3.trans ht2
    have := mul_le_mul hc1 h3 (by positivity) zero_le_one
    linarith
  have hpt2 : c * t ^ 3 ≤ t ^ 2 := by
    have := mul_le_mul_of_nonneg_right hc1 (by positivity : (0 : ℝ) ≤ t ^ 3)
    linarith
  have hpct : c * t ^ 3 ≤ c * t := mul_le_mul_of_nonneg_left ht31 hc0.le
  refine le_min ?_ (le_min ?_ (le_min ?_ (le_min ?_ ?_)))
  · have := mul_le_mul_of_nonneg_right hp1 hE
    linarith
  · calc c * t ^ 3 * E ≤ c * t * E := mul_le_mul_of_nonneg_right hpct hE
      _ = t * (c * E) := by ring
      _ ≤ t * mainThreshold a b B r H (cm / c) (cp / c) := mul_le_mul_of_nonneg_left hmain ht0.le
  · calc c * t ^ 3 * E ≤ t ^ 2 * E := mul_le_mul_of_nonneg_right hpt2 hE
      _ ≤ t ^ 2 * (1 / (4 * H * mainScaleGamma b B r ^ 2 + 1)) :=
          mul_le_mul_of_nonneg_left e3 (by positivity)
      _ = t ^ 2 / (4 * H * mainScaleGamma b B r ^ 2 + 1) := by ring
  · calc c * t ^ 3 * E
        ≤ c * t ^ 3 * (cm * mainSignalRate b B r cp ^ 2 /
          (16 * H ^ 2 * mainMixedConstant a b B r ^ 2 * mainEnergyConstant a b B r + 1)) :=
          mul_le_mul_of_nonneg_left e4 (by positivity)
      _ = cm * c * t ^ 3 * mainSignalRate b B r cp ^ 2 /
          (16 * H ^ 2 * mainMixedConstant a b B r ^ 2 * mainEnergyConstant a b B r + 1) := by
          ring
  · calc c * t ^ 3 * E ≤ t ^ 2 * E := mul_le_mul_of_nonneg_right hpt2 hE
      _ ≤ t ^ 2 * (cm * mainSignalRate b B r cp / (2 * H * mainEnergyConstant a b B r + 1)) :=
          mul_le_mul_of_nonneg_left e5 (by positivity)
      _ = cm * t ^ 2 * mainSignalRate b B r cp / (2 * H * mainEnergyConstant a b B r + 1) := by
          ring

section TiltLawMainConstants

variable {d m n : ℕ} [NeZero m] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The tilt-family law with Theorem 3's constants.**  For a base with spread `0 < c ≤ 1`, under
Assumption 2, for every `0 < ε ≤ c^(1+3q/2) ε₀` with `ε₀ = mainThreshold` (Theorem 3's threshold),
Theorem 3's windows, every learner that is measurable, proper and `ε`-accurate on the tilt family,
every direction and every real `τ`:
`c^(1+q) c₁ n/(1 + (τ/ε)²) ≤ sup_h Q_{D_h}(X + τ G) ≤ C₁ n/(1 + (τ/ε)²)`, with Theorem 3's
`c₁ = mainLowerConstant` and `C₁ = mainUpperConstant`. -/
theorem tilt_loss_information_law_main_constants (ν : TiltBase d m) {c : ℝ} (hc0 : 0 < c)
    (hc1 : c ≤ 1) (hc : ν.Spread c)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ c ^ (1 + 3 * powerDualExponent r / 2) * mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ tiltAccurateLearners ν n μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    c ^ (1 + powerDualExponent r) * mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2))
        ≤ tiltWorstInformation ν Q μR μG φ A Gf τ ∧
      tiltWorstInformation ν Q μR μG φ A Gf τ
        ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
  have hr := hg.two_le
  have hb := hφ.slope_pos
  have hB := hg.B_pos
  have hH := hφ.curv_nonneg
  have hT := tilt_loss_information_law μR μG ν hc0 hc1 hc hφ hφm hg hgm hcm hcp hε
    (hε0.trans (tiltThreshold_ge_pow a b B r H cm cp hr hb hB hH hc0 hc1 hcm hcp)) hn1 hn2 hdim
    hAcl hGf hGlaw Q τ
  refine ⟨le_trans ?_ hT.1, hT.2⟩
  exact mul_le_mul_of_nonneg_right (tiltLowerConstant_ge_pow a b B r L cm cp hr hc0 hc1)
    (by positivity)

end TiltLawMainConstants

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/MainLocality.lean <==
import LossOnlyTraceability.TiltFamily.HardLawTypical
import LossOnlyTraceability.MainPriorIntegrabilityEndpoints
import LossOnlyTraceability.PriorMoments

/-! Locality and typicality of the hard laws of Theorem 3 (sign cube).

The same first-moment arguments as for the tilt-family law (`first_moment_local_hard`,
`prior_mass_local_hard`), here with Theorem 3's precommitted beta prior `Π_κ`, `κ = κ(ε)`:
its unconditional prior-averaged lower bound (`native_loss_information_prior_averaged_local`),
`E_{Π_κ} ‖μ_p‖² = v` (`integral_prior_norm_priorMean_sq`, `μ_p = p/√d`) and the `n`-bit cap.
For every learner of Theorem 3 (measurable link), every direction and every real `τ`:

* the set of `p ∈ (-1,1)^d` with `‖μ_p‖² ≤ 2 (1 + (τ/ε)²) v / c₁` and
  `Q_{D_p}(X + τ G) ≥ (c₁/2) n/(1 + (τ/ε)²)` has positive `Π_κ`-probability
  (`native_hard_laws_local_prior_mass`; in particular such a `p` exists,
  `native_hard_laws_local`);
* `Π_κ{p ∈ (-1,1)^d : ‖μ_p‖² ≤ 4 (1 + (τ/ε)²) v / c₁, Q_{D_p}(X + τ G) ≥ (c₁/2) n/(1 + (τ/ε)²)}
  ≥ c₁/(4 (1 + (τ/ε)²))` (`native_hard_laws_typical`).

Here `v = v(ε) = nativePriorVariance b B r ε`, `c₁ = mainLowerConstant`, and `μ_p = 0` is the
uniform law on `{±1/√d}^d`. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

/-- **Theorem 3's precommitted beta-prior parameter.**  Under Theorem 3's threshold and windows:
`κ(ε) = nativeKappa b B r ε > 0`, `1/(κ(ε) + 1) = v(ε) > 0`, `n ≥ 1` and `32 n ≤ d`. -/
theorem main_prior_parameter_facts {a b B r H cm cp ε : ℝ} {n d : ℕ} (hr : 2 ≤ r)
    (ha : 0 < a) (hb : 0 < b) (hB : 0 < B) (hH : 0 ≤ H) (hcm : 0 < cm) (hcp : 0 < cp)
    (hε : 0 < ε) (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d) :
    0 < nativeKappa b B r ε ∧ 1 / (nativeKappa b B r ε + 1) = nativePriorVariance b B r ε ∧
      0 < nativePriorVariance b B r ε ∧ 0 < n ∧ 32 * n ≤ d := by
  obtain ⟨hn, hdn, hv0, hv1, -, -, -⟩ :=
    main_recipe_orders (L := 0) hr ha hb hB hH hcm hcp hε hε0 hn1 hn2 hdim
  have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
  have hκ1 : nativeKappa b B r ε + 1 = (nativePriorVariance b B r ε)⁻¹ := by
    rw [nativeKappa]
    ring
  refine ⟨?_, ?_, hv0, hn, hdn⟩
  · rw [nativeKappa]
    linarith
  · rw [hκ1, one_div, inv_inv]

section MainLocality

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Locality of Theorem 3's hard laws, with positive prior probability.**  Under the hypotheses
of Theorem 3 (`native_loss_information_law`; the regularizer need not be measurable here), for
every learner of the class, every `Q ∈ {Ii, Ij, Is}` and every real `τ`, the set of
`p ∈ (-1,1)^d` with `‖μ_p‖² ≤ 2 (1 + (τ/ε)²) v / c₁` and
`(c₁/2) n/(1 + (τ/ε)²) ≤ Q_{D_p}(X + τ G)` has positive probability under the precommitted beta
prior `Π_{κ(ε)}`. -/
theorem native_hard_laws_local_prior_mass
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    0 < prior (nativeKappa b B r ε) d
      {p | (∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1) ∧
        ‖priorMean p‖ ^ 2 ≤ 2 * (1 + (τ / ε) ^ 2) * nativePriorVariance b B r ε /
          mainLowerConstant a b B r L cm cp ∧
        mainLowerConstant a b B r L cm cp / 2 * (n / (1 + (τ / ε) ^ 2))
          ≤ nativeNoisyInformation Q μR μG φ A Gf τ p} := by
  obtain ⟨hκ, hκv, hv0, hn, hdn⟩ := main_prior_parameter_facts hg.two_le hg.a_pos hφ.slope_pos
    hg.B_pos hφ.curv_nonneg hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  haveI := isProbabilityMeasure_prior hκ d
  have hc1 : 0 < mainLowerConstant a b B r L cm cp :=
    mainLowerConstant_pos (a := a) (L := L) (cm := cm) hg.two_le hφ.slope_pos hg.B_pos hcp
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have h1x : (0 : ℝ) < 1 + (τ / ε) ^ 2 := by positivity
  have hBd : 0 < mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2)) := by positivity
  have hlow := (native_loss_information_prior_averaged_local μR μG hφ hg hcm hcp hε hε0 hn1 hn2
    hdim hAcl hGf hGlaw Q τ).1
  have hm := measurable_nativeNoisyInformation_clip μR μG hφm hAcl.1 hGf Q τ
  have hIint : Integrable (fun p => nativeNoisyInformation Q μR μG φ A Gf τ (nativeClip p))
      (prior (nativeKappa b B r ε) d) := by
    refine Integrable.of_bound hm.aestronglyMeasurable (n : ℝ)
      (Filter.Eventually.of_forall fun p => ?_)
    obtain ⟨-, h0, -, hQn⟩ := nativeNoisyInformation_bounds μR μG hφm hAcl.1 hGf Q τ
      (nativeClip_mem p)
    rw [Real.norm_eq_abs, abs_of_nonneg h0]
    exact hQn
  have hae : (fun p => nativeNoisyInformation Q μR μG φ A Gf τ (nativeClip p))
      =ᵐ[prior (nativeKappa b B r ε) d] fun p => nativeNoisyInformation Q μR μG φ A Gf τ p := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    rw [nativeClip_of_mem fun k => Set.Ioo_subset_Icc_self (hp k)]
  have hlow' : mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2))
      ≤ ∫ p, nativeNoisyInformation Q μR μG φ A Gf τ (nativeClip p)
        ∂(prior (nativeKappa b B r ε) d) := by
    rw [integral_congr_ae hae]
    exact hlow
  have hRint : Integrable (fun p : Fin d → ℝ => ‖priorMean p‖ ^ 2)
      (prior (nativeKappa b B r ε) d) :=
    integrable_of_continuous_prior hκ ((continuous_norm_priorMean hd).pow 2)
  have hRv : ∫ p, ‖priorMean p‖ ^ 2 ∂(prior (nativeKappa b B r ε) d)
      ≤ nativePriorVariance b B r ε :=
    ((integral_prior_norm_priorMean_sq hκ hd).trans hκv).le
  have hmain := first_moment_local_hard (prior (nativeKappa b B r ε) d) hIint hRint
    (N := (n : ℝ)) hv0 hBd
    (fun p => (nativeNoisyInformation_bounds μR μG hφm hAcl.1 hGf Q τ (nativeClip_mem p)).2.2.2)
    (fun p => sq_nonneg ‖priorMean p‖) hlow' hRv
  have hS : (prior (nativeKappa b B r ε) d) {p : Fin d → ℝ | ∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1}ᶜ
      = 0 := ae_iff.1 (prior_ae_mem_Ioo hκ d)
  rw [← measure_inter_conull hS] at hmain
  have heq : 2 * (n : ℝ) * nativePriorVariance b B r ε /
        (mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2)))
      = 2 * (1 + (τ / ε) ^ 2) * nativePriorVariance b B r ε /
        mainLowerConstant a b B r L cm cp := by
    field_simp
  refine lt_of_lt_of_le hmain (measure_mono fun p hp => ?_)
  obtain ⟨⟨h1, h2⟩, hpS⟩ := hp
  have hclip : nativeClip p = p := nativeClip_of_mem fun k => Set.Ioo_subset_Icc_self (hpS k)
  refine ⟨hpS, h1.trans_eq heq, ?_⟩
  have h2' : mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2)) / 2
      ≤ nativeNoisyInformation Q μR μG φ A Gf τ p := by
    simpa only [hclip] using h2
  calc mainLowerConstant a b B r L cm cp / 2 * (n / (1 + (τ / ε) ^ 2))
      = mainLowerConstant a b B r L cm cp * (n / (1 + (τ / ε) ^ 2)) / 2 := by ring
    _ ≤ nativeNoisyInformation Q μR μG φ A Gf τ p := h2'

/-- **Locality of Theorem 3's hard laws.**  Under the hypotheses of Theorem 3, for every learner
of the class, every `Q ∈ {Ii, Ij, Is}` and every real `τ`, there is `p ∈ (-1,1)^d` with
`‖μ_p‖² = ‖p‖²/d ≤ 2 (1 + (τ/ε)²) v / c₁` and `Q_{D_p}(X + τ G) ≥ (c₁/2) n/(1 + (τ/ε)²)`. -/
theorem native_hard_laws_local
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    ∃ p : Fin d → ℝ, (∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1) ∧
      ‖priorMean p‖ ^ 2 ≤ 2 * (1 + (τ / ε) ^ 2) * nativePriorVariance b B r ε /
        mainLowerConstant a b B r L cm cp ∧
      mainLowerConstant a b B r L cm cp / 2 * (n / (1 + (τ / ε) ^ 2))
        ≤ nativeNoisyInformation Q μR μG φ A Gf τ p :=
  nonempty_of_measure_ne_zero (native_hard_laws_local_prior_mass μR μG hφ hφm hg hcm hcp hε hε0
    hn1 hn2 hdim hAcl hGf hGlaw Q τ).ne'

/-- **Theorem 3's hard laws are typical.**  Under the hypotheses of Theorem 3, for every learner
of the class, every `Q ∈ {Ii, Ij, Is}` and every real `τ`, a parameter `p ∼ Π_{κ(ε)}` drawn from
the precommitted beta prior lies in `(-1,1)^d` and satisfies both
`‖μ_p‖² ≤ 4 (1 + (τ/ε)²) v / c₁` and `Q_{D_p}(X + τ G) ≥ (c₁/2) n/(1 + (τ/ε)²)` with probability
at least `c₁/(4 (1 + (τ/ε)²))`. -/
theorem native_hard_laws_typical
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    mainLowerConstant a b B r L cm cp / (4 * (1 + (τ / ε) ^ 2))
      ≤ (prior (nativeKappa b B r ε) d).real
        {p | (∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1) ∧
          ‖priorMean p‖ ^ 2 ≤ 4 * (1 + (τ / ε) ^ 2) * nativePriorVariance b B r ε /
            mainLowerConstant a b B r L cm cp ∧
          mainLowerConstant a b B r L cm cp / 2 * (n / (1 + (τ / ε) ^ 2))
            ≤ nativeNoisyInformation Q μR μG φ A Gf τ p} := by
  obtain ⟨hκ, hκv, hv0, hn, hdn⟩ := main_prior_parameter_facts hg.two_le hg.a_pos hφ.slope_pos
    hg.B_pos hφ.curv_nonneg hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  haveI := isProbabilityMeasure_prior hκ d
  set c1 := mainLowerConstant a b B r L cm cp with hc1_def
  set v := nativePriorVariance b B r ε with hv_def
  set x := (τ / ε) ^ 2 with hx_def
  have hc1 : 0 < c1 :=
    mainLowerConstant_pos (a := a) (L := L) (cm := cm) hg.two_le hφ.slope_pos hg.B_pos hcp
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have h1x : (0 : ℝ) < 1 + x := by positivity
  have hlow := (native_loss_information_prior_averaged_local μR μG hφ hg hcm hcp hε hε0 hn1 hn2
    hdim hAcl hGf hGlaw Q τ).1
  have hm := measurable_nativeNoisyInformation_clip μR μG hφm hAcl.1 hGf Q τ
  have hIint : Integrable (fun p => nativeNoisyInformation Q μR μG φ A Gf τ (nativeClip p))
      (prior (nativeKappa b B r ε) d) := by
    refine Integrable.of_bound hm.aestronglyMeasurable (n : ℝ)
      (Filter.Eventually.of_forall fun p => ?_)
    obtain ⟨-, h0, -, hQn⟩ := nativeNoisyInformation_bounds μR μG hφm hAcl.1 hGf Q τ
      (nativeClip_mem p)
    rw [Real.norm_eq_abs, abs_of_nonneg h0]
    exact hQn
  have hae : (fun p => nativeNoisyInformation Q μR μG φ A Gf τ (nativeClip p))
      =ᵐ[prior (nativeKappa b B r ε) d] fun p => nativeNoisyInformation Q μR μG φ A Gf τ p := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    rw [nativeClip_of_mem fun k => Set.Ioo_subset_Icc_self (hp k)]
  have hlow' : c1 * (n / (1 + x))
      ≤ ∫ p, nativeNoisyInformation Q μR μG φ A Gf τ (nativeClip p)
        ∂(prior (nativeKappa b B r ε) d) := by
    rw [integral_congr_ae hae]
    exact hlow
  have hRint : Integrable (fun p : Fin d → ℝ => ‖priorMean p‖ ^ 2)
      (prior (nativeKappa b B r ε) d) :=
    integrable_of_continuous_prior hκ ((continuous_norm_priorMean hd).pow 2)
  have hRv : ∫ p, ‖priorMean p‖ ^ 2 ∂(prior (nativeKappa b B r ε) d) ≤ v :=
    ((integral_prior_norm_priorMean_sq hκ hd).trans hκv).le
  have ht : 0 < 4 * (1 + x) * v / c1 := by positivity
  have hmain := prior_mass_local_hard (prior (nativeKappa b B r ε) d) hm
    ((continuous_norm_priorMean hd).pow 2).measurable hIint hRint (N := (n : ℝ))
    (Bd := c1 * (n / (1 + x))) (β := c1 / 2 * (n / (1 + x))) hn' ht (by positivity)
    (le_of_eq (by ring))
    (fun p => (nativeNoisyInformation_bounds μR μG hφm hAcl.1 hGf Q τ (nativeClip_mem p)).2.2.2)
    (fun p => sq_nonneg ‖priorMean p‖) hlow' hRv
  have hval : c1 * (n / (1 + x)) / (2 * n) - v / (4 * (1 + x) * v / c1) = c1 / (4 * (1 + x)) := by
    have hn0 : (n : ℝ) ≠ 0 := hn'.ne'
    have hx0 : 1 + x ≠ 0 := h1x.ne'
    have hv0' : v ≠ 0 := hv0.ne'
    have hc0' : c1 ≠ 0 := hc1.ne'
    field_simp
    ring
  rw [hval] at hmain
  refine hmain.trans ?_
  have hS : (prior (nativeKappa b B r ε) d) {p : Fin d → ℝ | ∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1}ᶜ
      = 0 := ae_iff.1 (prior_ae_mem_Ioo hκ d)
  rw [measureReal_def, ← measure_inter_conull hS, ← measureReal_def]
  refine measureReal_mono fun p hp => ?_
  obtain ⟨⟨h1, h2⟩, hpS⟩ := hp
  have hclip : nativeClip p = p := nativeClip_of_mem fun k => Set.Ioo_subset_Icc_self (hpS k)
  refine ⟨hpS, h1, ?_⟩
  simpa only [hclip] using h2

end MainLocality

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/MainTheorem.lean <==
import LossOnlyTraceability.TiltFamily.Information
import LossOnlyTraceability.TiltFamily.Budgets
import LossOnlyTraceability.TiltFamily.Kernel
import LossOnlyTraceability.TiltFamily.Orders
import LossOnlyTraceability.TiltFamily.ClassLaw
import LossOnlyTraceability.TiltFamily.Spread

/-! The tilt-family law: the loss-information law over the tilt family of every finite-level
bounded product base with spread `c`.

Fix a finite-level product base `ν` (`TiltBase d m`) whose exponential tilts keep the
per-coordinate second moment at least `c ∈ (0, 1]` (`ν.Spread c`).  Under Assumption 2, for
positive sample multipliers `c₋, c₊`, every `0 < ε ≤ ε_T` (`tiltThreshold`, positive by
`tiltThreshold_pos`), Theorem 3's windows `c₋ ε^{-2/q} ≤ n ≤ c₊ ε^{-2/q}` and
`d ≥ C max{n, ε^{-2/q}}` with Theorem 3's dimension constant `C`, and every learner that is
measurable, proper and `ε`-accurate on the tilt family (`tiltAccurateLearners`):

`c_T n/(1 + (τ/ε)²) ≤ sup_{h ∈ ℝ^d} Q_{D_h}(X + τ G) ≤ C₁ n/(1 + (τ/ε)²)`

for every `Q ∈ {Ii, Ij, Is}` and every real `τ`, with the lower constant
`c_T = tiltLowerConstant` (explicit in `c`) and Theorem 3's upper constant
`C₁ = mainUpperConstant` (`tilt_loss_information_law`).  The same bounds hold for the infimum over
any nonempty set of such learners (`tilt_loss_information_law_infimum`), and for learners accurate
on the whole bounded product class the tilt family of every base with spread `c` carries the lower
bound while no bounded product law exceeds the upper bound (`tilt_hardness_near_every_design`).

*Proof.*  The orders of the tilt recipe (`tilt_recipe_orders`) give `n ≥ 1`, `32 n ≤ d`,
`0 < v_c < 1`, `M^c ≥ n ε m_c/2` and `V(ε_c) ≤ n ε² v_c`.  The finite tilt budgets
(`finite_tilt_budgets`) with the Markov kernel `tiltSuperKernel` gives the prior-averaged budgets under `Π_{κ_c}`; the
channel inequality at every tilt and the lower-bound algebra of Theorem 3 give the lower half
(`tilt_loss_information_law_of_budgets`).  The upper half is the upper half at every bounded
product law (`bounded_product_upper_law`) at every `D_h`, which lies in `𝒫_d`; its threshold is implied by
`tiltThreshold_le_mainThreshold`. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

section TiltLaw

variable {d m n : ℕ} [NeZero m] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The tilt-family loss-information law.**  Under Assumption 2, for a base `ν`
with spread `0 < c ≤ 1`, positive sample multipliers `c₋, c₊`, every `0 < ε ≤ ε_T`
(`tiltThreshold`), every sample size `c₋ ε^{-2/q} ≤ n ≤ c₊ ε^{-2/q}`, every dimension
`d ≥ C max{n, ε^{-2/q}}` with Theorem 3's `C` (`mainDimensionConstant`), every learner that is
measurable, proper and `ε`-accurate on the tilt family (`tiltAccurateLearners`), noise
`G = G_f(R_G) ∼ N(0, I_n)` independent of data and learning, every `Q ∈ {Ii, Ij, Is}` and every
real `τ`: `c_T n/(1 + (τ/ε)²) ≤ sup_{h ∈ ℝ^d} Q_{D_h}(X + τ G) ≤ C₁ n/(1 + (τ/ε)²)` with
`c_T = tiltLowerConstant > 0` and Theorem 3's `C₁ = mainUpperConstant`. -/
theorem tilt_loss_information_law (ν : TiltBase d m) {c : ℝ} (hc0 : 0 < c) (hc1 : c ≤ 1)
    (hc : ν.Spread c)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ tiltThreshold a b B r H cm cp c)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ tiltAccurateLearners ν n μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    tiltLowerConstant a b B r L cm cp c * (n / (1 + (τ / ε) ^ 2))
        ≤ tiltWorstInformation ν Q μR μG φ A Gf τ ∧
      tiltWorstInformation ν Q μR μG φ A Gf τ
        ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  obtain ⟨hn, hdn, hv0, hv1, hM, hV, -⟩ :=
    tilt_recipe_orders (L := L) hr ha hb hB hH hcm hcp hε hc0 hc1 hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  have hm : 0 < tiltSignalRate b B r cp c / 2 := by
    have hsG := mainScaleRoot_pos hb hB hr
    unfold tiltSignalRate mainSignalRate
    positivity
  have hκ : 0 < nativeKappa b B r (tiltAccuracy r c ε) := by
    have h1 : 1 < (nativePriorVariance b B r (tiltAccuracy r c ε))⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  obtain ⟨hB1, hB2⟩ := finite_tilt_budgets μR μG ν (tiltSuperKernel ν n μR μG)
    (tiltSuperKernel_apply μR μG ν n) hd hc0 hc1 hc hφ hφm hg hgm hε hv0 hv1 A hA hA1 hacc
  have hε0' : ε ≤ mainThreshold a b B r H cm cp :=
    hε0.trans (tiltThreshold_le_mainThreshold hc0 hc1)
  have hup : ∀ h, designNoisyInformation Q μR μG φ A Gf τ (tiltProductLaw ν h)
      ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := fun h => by
    haveI := isProbabilityMeasure_tiltProductLaw ν h
    exact bounded_product_upper_law μR μG hφ hφm hg hgm hcm hcp hε hε0' hn1 hn2 hdim
      (isBoundedProductLaw_tiltProductLaw ν h) hA hA1 (hacc h) hGf hGlaw Q τ
  exact tilt_loss_information_law_of_budgets μR μG ν hd hφ hφm hA hA1 hGf hGlaw
    (tiltSuperKernel ν n μR μG) (tiltSuperKernel_apply μR μG ν n) hκ hn hε hm hM hV hB1 hB2
    Q τ hup

/-- **The tilt-family law with a positive threshold.**  For a base with spread `0 < c ≤ 1`, under
Assumption 2 and for positive sample multipliers, there is `ε₀ > 0` (namely `tiltThreshold`) such that for every `0 < ε ≤ ε₀`, every admissible `n`, `d`, learner, noise,
direction and `τ` the two-sided bound of `tilt_loss_information_law` holds. -/
theorem tilt_loss_information_law_small_epsilon (ν : TiltBase d m) {c : ℝ} (hc0 : 0 < c)
    (hc1 : c ≤ 1) (hc : ν.Spread c)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) :
    ∃ ε₀ : ℝ, 0 < ε₀ ∧ ∀ ε : ℝ, 0 < ε → ε ≤ ε₀ → ∀ n : ℕ,
      cm * ε ^ (-(2 / powerDualExponent r)) ≤ n →
      (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)) →
      mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d →
      ∀ A ∈ tiltAccurateLearners ν n μR φ g ε,
      ∀ Gf : Ng → Fin n → ℝ, Measurable Gf →
        μG.map Gf = (Measure.pi fun _ : Fin n => gaussianReal 0 1) →
        ∀ (Q : InfoDirection) (τ : ℝ),
          tiltLowerConstant a b B r L cm cp c * (n / (1 + (τ / ε) ^ 2))
              ≤ tiltWorstInformation ν Q μR μG φ A Gf τ ∧
            tiltWorstInformation ν Q μR μG φ A Gf τ
              ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) :=
  ⟨tiltThreshold a b B r H cm cp c,
    tiltThreshold_pos hg.two_le hg.a_pos hφ.slope_pos hg.B_pos hφ.curv_nonneg hcm hcp hc0 hc1,
    fun _ hε hε0 _ hn1 hn2 hdim _ hAcl _ hGf hGlaw Q τ =>
      tilt_loss_information_law μR μG ν hc0 hc1 hc hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl
        hGf hGlaw Q τ⟩

/-- **The tilt-family law at every finite-level base.**  Every base `ν` (finitely many levels in `[-1,1]`
per coordinate, positive weights, a positive and a negative level in each coordinate) has a spread
`c ∈ (0, 1]` (`TiltBase.exists_spread`), and for it there is `ε₀ > 0` such that for every
`0 < ε ≤ ε₀`, every admissible `n`, `d`, learner, noise, direction and `τ` the two-sided bound of
`tilt_loss_information_law` holds over the tilt family of `ν`. -/
theorem tilt_loss_information_law_every_base (ν : TiltBase d m)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) :
    ∃ c : ℝ, 0 < c ∧ c ≤ 1 ∧ ν.Spread c ∧
      ∃ ε₀ : ℝ, 0 < ε₀ ∧ ∀ ε : ℝ, 0 < ε → ε ≤ ε₀ → ∀ n : ℕ,
        cm * ε ^ (-(2 / powerDualExponent r)) ≤ n →
        (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)) →
        mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d →
        ∀ A ∈ tiltAccurateLearners ν n μR φ g ε,
        ∀ Gf : Ng → Fin n → ℝ, Measurable Gf →
          μG.map Gf = (Measure.pi fun _ : Fin n => gaussianReal 0 1) →
          ∀ (Q : InfoDirection) (τ : ℝ),
            tiltLowerConstant a b B r L cm cp c * (n / (1 + (τ / ε) ^ 2))
                ≤ tiltWorstInformation ν Q μR μG φ A Gf τ ∧
              tiltWorstInformation ν Q μR μG φ A Gf τ
                ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
  obtain ⟨c, hc0, hc1, hc⟩ := ν.exists_spread
  exact ⟨c, hc0, hc1, hc,
    tilt_loss_information_law_small_epsilon μR μG ν hc0 hc1 hc hφ hφm hg hgm hcm hcp⟩

/-- At spread `c = 1` the lower constant of the tilt-family law is Theorem 3's lower constant. -/
theorem InfoLayer.tiltLowerConstant_one (a b B r L cm cp : ℝ) :
    tiltLowerConstant a b B r L cm cp 1 = mainLowerConstant a b B r L cm cp := by
  unfold tiltLowerConstant tiltSignalRate tiltEnergyRate mainLowerConstant
  simp only [Real.one_rpow, div_one, one_mul]

/-- **The tilt-family law, prior-averaged form.**  Under the hypotheses of `tilt_loss_information_law` and
the prior integrability of `h ↦ Q_{D_h}(X + τ G)` under the precommitted prior `Π_{κ_c}`
(`κ_c = nativeKappa b B r ε_c`, a measurability hypothesis as in
`main_information_prior_averaged`): `c_T n/(1 + (τ/ε)²) ≤ E_{h∼Π_{κ_c}} Q_{D_h}(X + τ G)`, and
this average is at most the supremum over the tilt family. -/
theorem tilt_loss_information_law_prior_averaged (ν : TiltBase d m) {c : ℝ} (hc0 : 0 < c)
    (hc1 : c ≤ 1) (hc : ν.Spread c)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ tiltThreshold a b B r H cm cp c)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ tiltAccurateLearners ν n μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ)
    (hIint : Integrable (fun h => designNoisyInformation Q μR μG φ A Gf τ (tiltProductLaw ν h))
      (tiltPrior ν (nativeKappa b B r (tiltAccuracy r c ε)))) :
    tiltLowerConstant a b B r L cm cp c * (n / (1 + (τ / ε) ^ 2))
        ≤ ∫ h, designNoisyInformation Q μR μG φ A Gf τ (tiltProductLaw ν h)
          ∂(tiltPrior ν (nativeKappa b B r (tiltAccuracy r c ε))) ∧
      (∫ h, designNoisyInformation Q μR μG φ A Gf τ (tiltProductLaw ν h)
          ∂(tiltPrior ν (nativeKappa b B r (tiltAccuracy r c ε))))
        ≤ tiltWorstInformation ν Q μR μG φ A Gf τ := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  obtain ⟨hn, hdn, hv0, hv1, hM, hV, -⟩ :=
    tilt_recipe_orders (L := L) hr ha hb hB hH hcm hcp hε hc0 hc1 hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hm : 0 < tiltSignalRate b B r cp c / 2 := by
    have hsG := mainScaleRoot_pos hb hB hr
    unfold tiltSignalRate mainSignalRate
    positivity
  have hMpos : 0 < tiltSignedBudget a b B r ε H c n d := lt_of_lt_of_le (by positivity) hM
  have hκ : 0 < nativeKappa b B r (tiltAccuracy r c ε) := by
    have h1 : 1 < (nativePriorVariance b B r (tiltAccuracy r c ε))⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  have hlog : 0 < 2 * Real.log 2 := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    linarith
  obtain ⟨hB1, hB2⟩ := finite_tilt_budgets μR μG ν (tiltSuperKernel ν n μR μG)
    (tiltSuperKernel_apply μR μG ν n) hd hc0 hc1 hc hφ hφm hg hgm hε hv0 hv1 A hA hA1 hacc
  obtain ⟨hkey, hle⟩ := tilt_information_prior_averaged_of_budgets μR μG ν hd hφ hφm hA hA1 hGf
    hGlaw (tiltSuperKernel ν n μR μG) (tiltSuperKernel_apply μR μG ν n) hκ hMpos hB1 hB2 Q τ hIint
  have hS0 : 0 ≤ ∫ h, designNoisyInformation Q μR μG φ A Gf τ (tiltProductLaw ν h)
      ∂(tiltPrior ν (nativeKappa b B r (tiltAccuracy r c ε))) :=
    integral_nonneg fun h => (InfoLayer.noisy_bounds μR μG hφm hA hGf Q τ (tiltProductLaw ν h)).2.1
  exact ⟨main_lower_algebra hn' hε hm hM hV hS0 hlog hkey, hle⟩

/-- **The tilt-family law for the infimum over accurate learners.**  Under the hypotheses of
`tilt_loss_information_law`, for every nonempty set `𝒜` of learners that are measurable, proper
and `ε`-accurate on the tilt family, the infimum over `𝒜` of the worst case over the tilt family
obeys the same two-sided bound with the same constants. -/
theorem tilt_loss_information_law_infimum (ν : TiltBase d m) {c : ℝ} (hc0 : 0 < c) (hc1 : c ≤ 1)
    (hc : ν.Spread c)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ tiltThreshold a b B r H cm cp c)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    (𝒜 : Set ((Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)))
    (h𝒜 : 𝒜 ⊆ tiltAccurateLearners ν n μR φ g ε) (hne : 𝒜.Nonempty)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    tiltLowerConstant a b B r L cm cp c * (n / (1 + (τ / ε) ^ 2))
        ≤ ⨅ A : 𝒜, tiltWorstInformation ν Q μR μG φ (A : (Fin n → EuclideanSpace ℝ (Fin d)) →
          Rr → EuclideanSpace ℝ (Fin d)) Gf τ ∧
      (⨅ A : 𝒜, tiltWorstInformation ν Q μR μG φ (A : (Fin n → EuclideanSpace ℝ (Fin d)) →
          Rr → EuclideanSpace ℝ (Fin d)) Gf τ)
        ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
  haveI := hne.to_subtype
  have hlaw := fun A : 𝒜 => tilt_loss_information_law μR μG ν hc0 hc1 hc hφ hφm hg hgm hcm hcp hε
    hε0 hn1 hn2 hdim (h𝒜 A.2) hGf hGlaw Q τ
  refine ⟨le_ciInf fun A => (hlaw A).1, ?_⟩
  obtain ⟨A0, hA0⟩ := hne
  have hbdd : BddBelow (Set.range fun A : 𝒜 => tiltWorstInformation ν Q μR μG φ
      (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) Gf τ) := by
    refine ⟨tiltLowerConstant a b B r L cm cp c * (n / (1 + (τ / ε) ^ 2)), ?_⟩
    rintro _ ⟨A, rfl⟩
    exact (hlaw A).1
  exact (ciInf_le hbdd ⟨A0, hA0⟩).trans (hlaw ⟨A0, hA0⟩).2

/-- **Hard laws in the tilt family of every design, for learners accurate on `𝒫_d`.**  For a
learner that is measurable, proper and `ε`-accurate on the whole bounded product class `𝒫_d`, with
`n`, `d`, `ε` as in the tilt-family law: the tilt family of every base `ν` with spread `c` carries the lower bound
`c_T n/(1 + (τ/ε)²)`, the tilt family's worst case is at most the worst case over `𝒫_d`, and no
law of `𝒫_d` exceeds `C₁ n/(1 + (τ/ε)²)`. -/
theorem tilt_hardness_near_every_design (ν : TiltBase d m) {c : ℝ} (hc0 : 0 < c) (hc1 : c ≤ 1)
    (hc : ν.Spread c)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ tiltThreshold a b B r H cm cp c)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ boundedAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    tiltLowerConstant a b B r L cm cp c * (n / (1 + (τ / ε) ^ 2))
        ≤ tiltWorstInformation ν Q μR μG φ A Gf τ ∧
      tiltWorstInformation ν Q μR μG φ A Gf τ ≤ boundedWorstInformation Q μR μG φ A Gf τ ∧
      boundedWorstInformation Q μR μG φ A Gf τ
        ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
  have hsub : A ∈ tiltAccurateLearners ν n μR φ g ε := by
    obtain ⟨hA, hA1, hacc⟩ := hAcl
    exact ⟨hA, hA1, fun h θ hθ => hacc _ (tiltProductLaw_mem_boundedProductClass ν h) θ hθ⟩
  have hT := tilt_loss_information_law μR μG ν hc0 hc1 hc hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2
    hdim hsub hGf hGlaw Q τ
  have hF := bounded_product_loss_information_law μR μG hφ hφm hg hgm hcm hcp hε
    (hε0.trans (tiltThreshold_le_mainThreshold hc0 hc1)) hn1 hn2 hdim hAcl hGf hGlaw Q τ
  obtain ⟨hA, -, -⟩ := hAcl
  haveI : Nonempty (boundedProductClass d) :=
    ⟨⟨tiltProductLaw ν 0, tiltProductLaw_mem_boundedProductClass ν 0⟩⟩
  obtain ⟨-, -, -, hle⟩ := InfoLayer.family_sup_facts μR μG
    (fun D : boundedProductClass d => D.1) (fun D => D.2.1) hφm hA hGf Q τ
  exact ⟨hT.1, ciSup_le fun h => hle ⟨tiltProductLaw ν h, tiltProductLaw_mem_boundedProductClass ν h⟩,
    hF.2⟩

end TiltLaw

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/MixtureBudgets.lean <==
import LossOnlyTraceability.TiltFamily.MixtureCore
import LossOnlyTraceability.TiltFamily.SignedAbstract

/-! The signed-moment and raw-energy clauses of Proposition 7 on an abstract
mixture `π ⊗ₘ K`.

These are the proofs of `native_budgets_signed_part` and `native_budgets_energy_part`
(`NativeBudgetsAssembly`) with the beta prior replaced by any probability measure `π`, the sign
kernel by any Markov kernel `K` whose laws keep the supersample in the unit ball, and the prior
mean by any measurable mean map `M` with `‖M h‖ ≤ 1`. The per-law inputs (learner bound, Lemma 9
tail, ghost Jensen/centering/orthogonality/second moment), the fingerprinting identity and the
calibration are hypotheses, stated at every parameter `h`; the prior moments are hypotheses at the
recipe variance `v = nativePriorVariance b B r ε`. The signed clause concludes with the
calibration level `Aφ` as a parameter (`native_signed_moment_budget_of_alignment`). -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal Matrix.Norms.L2Operator

section Budgets

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (π : Measure (Fin d → ℝ)) [IsProbabilityMeasure π]
  (K : Kernel (Fin d → ℝ) (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)) [IsMarkovKernel K]

set_option maxHeartbeats 1000000 in
/-- **The signed-moment clause of Proposition 7 on an abstract mixture**, with the calibration
level `Aφ` as a parameter: `κ Aφ - H√(n Q_θ C_θ) - H C_θ/2 ≤ E_π ∑_i E_h[σ_i X_i]`. -/
theorem mix_budgets_signed_part
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hε : 0 < ε)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (c : Bool) (j : Fin n), ‖superPoint c j ω‖ ≤ 1)
    {M : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)} (hMm : Measurable M) (hM1 : ∀ h, ‖M h‖ ≤ 1)
    (hper : ∀ h, (∫ ω, ‖superLearner A ω‖ ^ 2 ∂(K h))
      ≤ (Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖M h‖ ^ (powerDualExponent r - 1)) ^ 2)
    (htail : ∀ h (u : ℝ), 0 ≤ u →
      ((K h) {ω | matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u <
        ‖entryMatrix (fun i k ω => (trainingPoint superPoint superBits i ω :
          EuclideanSpace ℝ (Fin d)) k - M h k) ω‖ ^ 2}).toReal ≤ Real.exp (-u))
    (hjen : ∀ h (i : Fin n),
      (∫ ω, φ ⟪superLearner A ω, M h⟫_ℝ + b * ⟪superLearner A ω, M h⟫_ℝ ∂(K h))
        ≤ ∫ ω, φ ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
            + b * ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ ∂(K h))
    (hcen : ∀ h (i : Fin n),
      (∫ ω, ⟪superLearner A ω, ghostPoint superPoint superBits i ω - M h⟫_ℝ ∂(K h)) = 0)
    (hfp : (∫ h, ∑ i, ∫ ω, ⟪superLearner A ω,
        trainingPoint superPoint superBits i ω - M h⟫_ℝ ∂(K h) ∂π)
      = nativeKappa b B r ε * ∫ h, ∫ ω, ⟪superLearner A ω, M h⟫_ℝ ∂(K h) ∂π)
    (hkappa : 0 ≤ nativeKappa b B r ε)
    {Aφ : ℝ} (hcal : Aφ ≤ b * ∫ h, ∫ ω, ⟪superLearner A ω, M h⟫_ℝ ∂(K h) ∂π)
    (hmomc : (∫ h, ‖M h‖ ^ (2 * (powerDualExponent r - 1)) ∂π)
      ≤ nativePriorVariance b B r ε ^ (powerDualExponent r - 1))
    (hv0 : 0 ≤ nativePriorVariance b B r ε)
    (hmom2 : (∫ h, ‖M h‖ ^ 2 ∂π) ≤ nativePriorVariance b B r ε)
    (hmomq : (∫ h, ‖M h‖ ^ (2 * powerDualExponent r) ∂π)
      ≤ nativePriorVariance b B r ε ^ powerDualExponent r
        * (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 2)) :
    nativeKappa b B r ε * Aφ -
        H * Real.sqrt ((n : ℝ) * nativeMixedScale a b B r ε d * nativeEnergyScale a b B r ε n d) -
        H * nativeEnergyScale a b B r ε n d / 2
      ≤ ∫ h, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i ∂(K h) ∂π := by
  haveI := isProbabilityMeasure_mix π K
  -- the link
  have hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (deriv φ t) t := fun t ht =>
    hφ.hasDerivAt ht
  have hcont := hφ.deriv_continuousOn
  have hHb := hφ.deriv_lipschitz
  have hH0 := hφ.curv_nonneg
  have hL0 := hφ.lip_nonneg
  have hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L := hφ.deriv_le
  have hzero : deriv φ 0 = -b := by linarith [hφ.slope_eq]
  have hb := hφ.slope_pos
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  -- measurability on the mixture space
  have hth := measurable_joint_learner (Ng := Ng) (d := d) hA
  have hμ : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      M x.1 := hMm.comp measurable_fst
  have htr := fun i => measurable_joint_train (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hgh := fun i => measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hZ : ∀ (c : Bool) (i : Fin n), Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superPoint c i x.2 :=
    fun c i => (measurable_superPoint c i).comp measurable_snd
  have hmm := measurable_inner_native hth hμ
  have hsTr : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((htr i).sub hμ)
  have hghm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ :=
    fun i => measurable_inner_native hth (hgh i)
  have hXm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i := fun i =>
    (hφm.comp (measurable_inner_native hth (hZ true i))).sub
      (hφm.comp (measurable_inner_native hth (hZ false i)))
  have hsgnm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng
      n =>
      nativeSelectorSign x.2 i := by
    intro i
    have hbit : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        superBits x.2 i := (measurable_pi_apply i).comp (measurable_superBits.comp measurable_snd)
    exact Measurable.ite (hbit (measurableSet_singleton true)) measurable_const measurable_const
  -- pointwise bounds on the good event
  have hmargin : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      TiltGood x → ∀ (c : Bool) (i : Fin n),
        ⟪superLearner A x.2, superPoint c i x.2⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := fun x hx c i =>
    native_margin_mem_Icc (hA1 _ _) (hx c i)
  have hXC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      TiltGood x → |nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    unfold nativeLossRelease
    have h1 := hCφ _ (hmargin x hx true i)
    have h2 := hCφ _ (hmargin x hx false i)
    calc |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ
          - φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ|
        ≤ |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ|
          + |φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ| := abs_sub _ _
      _ ≤ 2 * Cφ := by linarith
  have hsgnabs : ∀ (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) i,
      |nativeSelectorSign ω i| = 1 := by
    intro ω i
    unfold nativeSelectorSign
    split_ifs <;> simp
  have hDC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      TiltGood x →
      |nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    rw [abs_mul, hsgnabs, one_mul]
    exact hXC i x hx
  have hsTrC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      TiltGood x →
      |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_train i) (hM1 x.1)
  have hmmC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, TiltGood x →
      |⟪superLearner A x.2, M x.1⟫_ℝ| ≤ 1 := fun x _ =>
    abs_inner_le_one_native (hA1 _ _) (hM1 x.1)
  have hghC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      TiltGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ 1 := fun i x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_ghost i)
  have hgood := mix_ae_good π K hKb
  have hint : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, TiltGood x → |f x| ≤ C) →
        Integrable f (π ⊗ₘ K) := fun hf _ hC =>
    mix_integrable π K hKb hf hC
  -- the learner norm and the training-matrix energy
  have htn : ∀ᵐ x ∂(π ⊗ₘ K),
      0 ≤ ‖superLearner A x.2‖ ∧ ‖superLearner A x.2‖ ≤ 1 :=
    Filter.Eventually.of_forall fun x => ⟨norm_nonneg _, hA1 _ _⟩
  have htnm : AEMeasurable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 2) (π ⊗ₘ K) :=
    (hth.norm.pow_const 2).aemeasurable
  have hBop0 : ∀ᵐ x ∂(π ⊗ₘ K), 0 ≤ mixTrainOp M x :=
    Filter.Eventually.of_forall fun x => sq_nonneg _
  have hBopm : AEMeasurable (mixTrainOp M) (π ⊗ₘ K) :=
    (measurable_mixTrainOp hMm).aemeasurable
  have htailJ := mix_training_tail π K hMm htail
  have hw := mix_learner_sq_le π K hKb hMm hM1 hε hφ hg hA hA1 hper hmomc
  have hsq : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ ^ 2)
        ≤ ‖superLearner A x.2‖ ^ 2 * mixTrainOp M x := fun x =>
    sum_sq_mix_train_margin_le M A x
  have htn2 : ∀ᵐ x ∂(π ⊗ₘ K),
      0 ≤ ‖superLearner A x.2‖ ^ 2 ∧ ‖superLearner A x.2‖ ^ 2 ≤ 1 := by
    filter_upwards [htn] with x hx
    exact ⟨sq_nonneg _, by nlinarith [hx.1, hx.2]⟩
  have hprod : Integrable (fun x => mixTrainOp M x * ‖superLearner A x.2‖ ^ 2) (π ⊗ₘ K) :=
    integrable_mul_of_exponential_tail _ (mixTrainOp M) _ hBop0 hBopm
      (matrixEnergyK ((n : ℝ) / d)) (matrixEnergyS d) 1 (matrixEnergyK_ratio_nonneg n d)
      (matrixEnergyS_nonneg d) htailJ htn2 htnm
  have hweighted : (∫ x, mixTrainOp M x * ‖superLearner A x.2‖ ^ 2 ∂(π ⊗ₘ K))
      ≤ nativeEnergyScale a b B r ε n d :=
    native_weighted_energy_le (μ := π ⊗ₘ K) (a := a) (b := b) (B := B)
      (r := r) (ε := ε) (n := n) (d := d) (fun x => ‖superLearner A x.2‖) (mixTrainOp M)
      htn htnm hBop0 hBopm htailJ hw
  have hsqint : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ ^ 2)
      (π ⊗ₘ K) := by
    refine hint (Finset.measurable_sum _ fun i _ => (hsTr i).pow_const 2) (C := n * 4)
      fun x hx => abs_sum_fin_le_mul fun i => ?_
    have h1 := hsTrC i x hx
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [abs_nonneg ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - M x.1⟫_ℝ, sq_abs ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - M x.1⟫_ℝ]
  have henergy : (∫ x, ∑ i, ⟪superLearner A x.2,
      trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ ^ 2 ∂(π ⊗ₘ K))
        ≤ nativeEnergyScale a b B r ε n d := by
    refine le_trans (integral_mono hsqint hprod fun x => ?_) hweighted
    have := hsq x
    show _ ≤ mixTrainOp M x * ‖superLearner A x.2‖ ^ 2
    linarith
  -- the localized cross term
  have hGm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ * Real.sqrt (mixTrainOp M x) :=
    hth.norm.mul (measurable_mixTrainOp hMm).sqrt
  have hGsq : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (‖superLearner A x.2‖ * Real.sqrt (mixTrainOp M x)) ^ 2
        = mixTrainOp M x * ‖superLearner A x.2‖ ^ 2 := fun x => by
    rw [mul_pow, Real.sq_sqrt (show 0 ≤ mixTrainOp M x from sq_nonneg _)]
    ring
  have hGL : MemLp (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ * Real.sqrt (mixTrainOp M x)) 2 (π ⊗ₘ K) := by
    refine (memLp_two_iff_integrable_sq hGm.aestronglyMeasurable).2 ?_
    simp_rw [hGsq]
    exact hprod
  have hGC : (∫ x, (‖superLearner A x.2‖ * Real.sqrt (mixTrainOp M x)) ^ 2 ∂(π ⊗ₘ K))
      ≤ nativeEnergyScale a b B r ε n d := by
    simp_rw [hGsq]
    exact hweighted
  have hFm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ * ‖M x.1‖ := hth.norm.mul hμ.norm
  have hFL : MemLp (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ * ‖M x.1‖) 2 (π ⊗ₘ K) := by
    refine MemLp.of_bound hFm.aestronglyMeasurable 1 (Filter.Eventually.of_forall fun x => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (norm_nonneg _) (norm_nonneg _))]
    have h1 : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
    have h2 := hM1 x.1
    nlinarith [norm_nonneg (superLearner A x.2), norm_nonneg (M x.1)]
  have hQ := mix_mixed_le π K hKb hMm hM1 hε hφ hg hA hA1 hper hv0 hmom2 hmomq
  have hYm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (deriv φ ⟪superLearner A x.2, M x.1⟫_ℝ + b) * ∑ i, ⟪superLearner A x.2,
        trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ :=
    (((measurable_deriv φ).comp hmm).add measurable_const).mul
      (Finset.measurable_sum _ fun i _ => hsTr i)
  have hYint : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (deriv φ ⟪superLearner A x.2, M x.1⟫_ℝ + b) * ∑ i, ⟪superLearner A x.2,
        trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ) (π ⊗ₘ K) := by
    refine hint hYm (C := (L + b) * (n * 2)) fun x hx => ?_
    have hmI := native_margin_mem_Icc (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _) (hM1 x.1)
    have h1 : |deriv φ ⟪superLearner A x.2, M x.1⟫_ℝ + b| ≤ L + b := by
      refine le_trans (abs_add_le _ _) ?_
      rw [abs_of_pos hb]
      linarith [hLb _ hmI]
    have h2 := abs_sum_fin_le_mul fun i => hsTrC i x hx
    rw [abs_mul]
    exact mul_le_mul h1 h2 (abs_nonneg _) (by linarith)
  have hpt : ∀ᵐ x ∂(π ⊗ₘ K),
      |(deriv φ ⟪superLearner A x.2, M x.1⟫_ℝ + b) * ∑ i, ⟪superLearner A x.2,
        trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ|
        ≤ H * Real.sqrt (n : ℝ) * ((‖superLearner A x.2‖ * ‖M x.1‖)
          * (‖superLearner A x.2‖ * Real.sqrt (mixTrainOp M x))) := by
    refine Filter.Eventually.of_forall fun x => ?_
    have hmI := native_margin_mem_Icc (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _) (hM1 x.1)
    have h1 : |deriv φ ⟪superLearner A x.2, M x.1⟫_ℝ + b|
        ≤ H * (‖superLearner A x.2‖ * ‖M x.1‖) :=
      le_trans (abs_shifted_deriv_le hHb hzero hmI)
        (mul_le_mul_of_nonneg_left (abs_real_inner_le_norm _ _) hH0)
    have hsum2 : (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
        - M x.1⟫_ℝ) ^ 2
        ≤ (n : ℝ) * (‖superLearner A x.2‖ ^ 2 * mixTrainOp M x) := by
      have hcs := Finset.sum_mul_sq_le_sq_mul_sq Finset.univ (fun i =>
        ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ)
        (fun _ => (1 : ℝ))
      simp only [mul_one, one_pow, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
        nsmul_eq_mul] at hcs
      calc (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
            - M x.1⟫_ℝ) ^ 2
          ≤ (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
            - M x.1⟫_ℝ ^ 2) * n := hcs
        _ ≤ (‖superLearner A x.2‖ ^ 2 * mixTrainOp M x) * n :=
          mul_le_mul_of_nonneg_right (hsq x) (Nat.cast_nonneg n)
        _ = (n : ℝ) * (‖superLearner A x.2‖ ^ 2 * mixTrainOp M x) := by ring
    have h2 : |∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
        - M x.1⟫_ℝ|
        ≤ Real.sqrt (n : ℝ) * (‖superLearner A x.2‖ * Real.sqrt (mixTrainOp M x)) := by
      refine le_trans (Real.abs_le_sqrt hsum2) (le_of_eq ?_)
      rw [Real.sqrt_mul (Nat.cast_nonneg n), Real.sqrt_mul (sq_nonneg _),
        Real.sqrt_sq (norm_nonneg _)]
    rw [abs_mul]
    calc |deriv φ ⟪superLearner A x.2, M x.1⟫_ℝ + b|
          * |∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
            - M x.1⟫_ℝ|
        ≤ (H * (‖superLearner A x.2‖ * ‖M x.1‖))
          * (Real.sqrt (n : ℝ) * (‖superLearner A x.2‖ * Real.sqrt (mixTrainOp M x))) :=
          mul_le_mul h1 h2 (abs_nonneg _)
            (mul_nonneg hH0 (mul_nonneg (norm_nonneg _) (norm_nonneg _)))
      _ = H * Real.sqrt (n : ℝ) * ((‖superLearner A x.2‖ * ‖M x.1‖)
          * (‖superLearner A x.2‖ * Real.sqrt (mixTrainOp M x))) := by ring
  have hcross := native_cross_term_le (μ := π ⊗ₘ K) (a := a) (B := B)
    (r := r) (ε := ε) _ _ _ hYint hFL hGL hH0 hpt hQ hGC
    (nativeMixedScale_nonneg a b B r ε d) (nativeEnergyScale_nonneg a b B r ε n d)
  -- the remaining supersample steps
  have hmem : ∀ᵐ x ∂(π ⊗ₘ K),
      ⟪superLearner A x.2, M x.1⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 ∧
      ∀ i, ⟪superLearner A x.2, M x.1⟫_ℝ
        + ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ
          ∈ Set.Icc (-1 : ℝ) 1 := by
    filter_upwards [hgood] with x hx
    refine ⟨native_margin_mem_Icc (hA1 _ _) (hM1 x.1), fun i => ?_⟩
    rw [inner_sub_right, add_sub_cancel]
    exact native_margin_mem_Icc (hA1 _ _) (hx.norm_train i)
  have hrelease : ∀ᵐ x ∂(π ⊗ₘ K), ∀ i,
      nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i
        = φ ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ
          - φ (⟪superLearner A x.2, M x.1⟫_ℝ + ⟪superLearner A x.2,
            trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ) := by
    refine Filter.Eventually.of_forall fun x i => ?_
    rw [inner_sub_right, add_sub_cancel]
    exact nativeSelectorSign_mul_release φ A x.2 i
  have hDm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i := fun i => (hsgnm i).mul (hXm i)
  have hφgh : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      TiltGood x →
      |φ ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ Cφ := fun i x hx =>
    hCφ _ (native_margin_mem_Icc (hA1 _ _) (hx.norm_ghost i))
  have hsigned := native_signed_moment_budget_of_alignment (μ := π ⊗ₘ K) (a := a)
    (b := b) (B := B) (r := r) (ε := ε) (H := H) (n := n) (d := d) φ (deriv φ)
    (fun x i => nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i)
    (fun x i => ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ)
    (fun x i => ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ)
    (fun x => ⟪superLearner A x.2, M x.1⟫_ℝ) Aφ
    hderiv hcont hHb hH0 hmem hrelease
    (hint (Finset.measurable_sum _ fun i _ => hDm i) (C := n * (2 * Cφ))
      fun x hx => abs_sum_fin_le_mul fun i => hDC i x hx)
    (fun i => hint (hDm i) (hDC i))
    (fun i => hint (hφm.comp (hghm i)) (hφgh i))
    (hint (Finset.measurable_sum _ fun i _ => hφm.comp (hghm i)) (C := n * Cφ)
      fun x hx => abs_sum_fin_le_mul fun i => hφgh i x hx)
    (hint (hφm.comp hmm) (C := Cφ) fun x _ =>
      hCφ _ (native_margin_mem_Icc (hA1 _ _) (hM1 x.1)))
    (hint (Finset.measurable_sum _ fun i _ => hsTr i) (C := n * 2)
      fun x hx => abs_sum_fin_le_mul fun i => hsTrC i x hx)
    (fun i => hint (hsTr i) (hsTrC i)) hsqint
    (hint (((measurable_deriv φ).comp hmm).mul (Finset.measurable_sum _ fun i _ => hsTr i))
      (C := L * (n * 2)) fun x hx => by
        have hmI := native_margin_mem_Icc (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _) (hM1 x.1)
        rw [abs_mul]
        exact mul_le_mul (hLb _ hmI) (abs_sum_fin_le_mul fun i => hsTrC i x hx) (abs_nonneg _)
          hL0)
    (fun i => mix_ghost_jensen π K hKb hMm hM1 hφ hφm hA hA1 hjen i)
    (fun i => mix_ghost_center π K hKb hMm hM1 hA hA1 hcen i)
    (hint hmm hmmC) (fun i => hint (hghm i) (hghC i))
    (mix_fingerprint π K hKb hMm hM1 hA hA1 hfp) hkappa
    (mix_alignment π K hKb hMm hM1 hA hA1 hcal) hcross henergy
  rw [mix_sum_integral_eq π K hKb hDm hDC] at hsigned
  exact hsigned

set_option maxHeartbeats 1000000 in
/-- **The raw-energy clause of Proposition 7 on an abstract mixture**:
`E_π ∑_i E_h X_i² ≤ V = L²(C_θ + ρ w_θ)`. -/
theorem mix_budgets_energy_part
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hε : 0 < ε)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (c : Bool) (j : Fin n), ‖superPoint c j ω‖ ≤ 1)
    {M : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)} (hMm : Measurable M) (hM1 : ∀ h, ‖M h‖ ≤ 1)
    (hper : ∀ h, (∫ ω, ‖superLearner A ω‖ ^ 2 ∂(K h))
      ≤ (Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖M h‖ ^ (powerDualExponent r - 1)) ^ 2)
    (htail : ∀ h (u : ℝ), 0 ≤ u →
      ((K h) {ω | matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u <
        ‖entryMatrix (fun i k ω => (trainingPoint superPoint superBits i ω :
          EuclideanSpace ℝ (Fin d)) k - M h k) ω‖ ^ 2}).toReal ≤ Real.exp (-u))
    (horth : ∀ h (i : Fin n),
      (∫ ω, ⟪superLearner A ω, trainingPoint superPoint superBits i ω - M h⟫_ℝ *
        ⟪superLearner A ω, ghostPoint superPoint superBits i ω - M h⟫_ℝ ∂(K h)) = 0)
    (hgsq : ∀ h (i : Fin n),
      (∫ ω, ⟪superLearner A ω, ghostPoint superPoint superBits i ω - M h⟫_ℝ ^ 2 ∂(K h))
        ≤ (1 / (d : ℝ)) * ∫ ω, ‖superLearner A ω‖ ^ 2 ∂(K h))
    (hmomc : (∫ h, ‖M h‖ ^ (2 * (powerDualExponent r - 1)) ∂π)
      ≤ nativePriorVariance b B r ε ^ (powerDualExponent r - 1)) :
    (∫ h, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(K h) ∂π)
      ≤ nativeEnergyBudget a b B r ε L n d := by
  haveI := isProbabilityMeasure_mix π K
  -- the link
  have hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (deriv φ t) t := fun t ht =>
    hφ.hasDerivAt ht
  have hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L := hφ.deriv_le
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  -- measurability on the mixture space
  have hth := measurable_joint_learner (Ng := Ng) (d := d) hA
  have hμ : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      M x.1 := hMm.comp measurable_fst
  have htr := fun i => measurable_joint_train (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hgh := fun i => measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hZ : ∀ (c : Bool) (i : Fin n), Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superPoint c i x.2 :=
    fun c i => (measurable_superPoint c i).comp measurable_snd
  have hsTr : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((htr i).sub hμ)
  have hsGh : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((hgh i).sub hμ)
  have hXm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i := fun i =>
    (hφm.comp (measurable_inner_native hth (hZ true i))).sub
      (hφm.comp (measurable_inner_native hth (hZ false i)))
  -- pointwise bounds on the good event
  have hmargin : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      TiltGood x → ∀ (c : Bool) (i : Fin n),
        ⟪superLearner A x.2, superPoint c i x.2⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := fun x hx c i =>
    native_margin_mem_Icc (hA1 _ _) (hx c i)
  have hXC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      TiltGood x → |nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    unfold nativeLossRelease
    have h1 := hCφ _ (hmargin x hx true i)
    have h2 := hCφ _ (hmargin x hx false i)
    calc |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ
          - φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ|
        ≤ |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ|
          + |φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ| := abs_sub _ _
      _ ≤ 2 * Cφ := by linarith
  have hsTrC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      TiltGood x →
      |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_train i) (hM1 x.1)
  have hsGhC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      TiltGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_ghost i) (hM1 x.1)
  have hgood := mix_ae_good π K hKb
  have hint : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, TiltGood x → |f x| ≤ C) →
        Integrable f (π ⊗ₘ K) := fun hf _ hC =>
    mix_integrable π K hKb hf hC
  -- the learner norm and the training-matrix energy
  have htn : ∀ᵐ x ∂(π ⊗ₘ K),
      0 ≤ ‖superLearner A x.2‖ ∧ ‖superLearner A x.2‖ ≤ 1 :=
    Filter.Eventually.of_forall fun x => ⟨norm_nonneg _, hA1 _ _⟩
  have htnm : AEMeasurable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 2) (π ⊗ₘ K) :=
    (hth.norm.pow_const 2).aemeasurable
  have hBop0 : ∀ᵐ x ∂(π ⊗ₘ K), 0 ≤ mixTrainOp M x :=
    Filter.Eventually.of_forall fun x => sq_nonneg _
  have hBopm : AEMeasurable (mixTrainOp M) (π ⊗ₘ K) :=
    (measurable_mixTrainOp hMm).aemeasurable
  have htailJ := mix_training_tail π K hMm htail
  have hw := mix_learner_sq_le π K hKb hMm hM1 hε hφ hg hA hA1 hper hmomc
  have hsq : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ ^ 2)
        ≤ ‖superLearner A x.2‖ ^ 2 * mixTrainOp M x := fun x =>
    sum_sq_mix_train_margin_le M A x
  have hX : ∀ᵐ x ∂(π ⊗ₘ K), ∀ i,
      |nativeLossRelease φ A x.2 i|
        ≤ L * |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ
          - ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ| := by
    filter_upwards [hgood] with x hx i
    have hdiff : ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ
        - ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ
        = ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2⟫_ℝ
          - ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ := by
      rw [inner_sub_right, inner_sub_right]
      ring
    rw [hdiff, abs_train_sub_ghost_margin]
    exact abs_link_sub_le_mul_abs hderiv hLb (hmargin x hx true i) (hmargin x hx false i)
  have hX2m : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i ^ 2 := fun i => (hXm i).pow_const 2
  have hX2C : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      TiltGood x → |nativeLossRelease φ A x.2 i ^ 2| ≤ (2 * Cφ) ^ 2 := by
    intro i x hx
    rw [abs_pow]
    exact pow_le_pow_left₀ (abs_nonneg _) (hXC i x hx) 2
  have hmemLp : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, TiltGood x → |f x| ≤ C) →
        MemLp f 2 (π ⊗ₘ K) := fun hf C hC =>
    MemLp.of_bound hf.aestronglyMeasurable C (by
      filter_upwards [hgood] with x hx
      rw [Real.norm_eq_abs]
      exact hC x hx)
  have henergyV := native_raw_energy_budget (μ := π ⊗ₘ K) (a := a)
    (b := b) (B := B) (r := r) (ε := ε) (L := L) (n := n) (d := d)
    (fun x => ‖superLearner A x.2‖) (mixTrainOp M)
    (fun x i => nativeLossRelease φ A x.2 i)
    (fun x i => ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ)
    (fun x i => ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ)
    htn htnm hBop0 hBopm htailJ hw hX (fun i => hint (hX2m i) (hX2C i))
    (fun i => hmemLp (hsTr i) (hsTrC i)) (fun i => hmemLp (hsGh i) (hsGhC i))
    (Filter.Eventually.of_forall hsq)
    (fun i => mix_ghost_orth π K hKb hMm hM1 hA hA1 horth i)
    (fun i => mix_ghost_sq_le π K hKb hMm hM1 hA hA1 hgsq i)
  rw [mix_sum_integral_eq π K hKb hX2m hX2C] at henergyV
  exact henergyV

end Budgets

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/MixtureCore.lean <==
import LossOnlyTraceability.NativeBudgetsAssembly

/-! The prior mixture of Proposition 7 over an abstract prior and kernel.

The mixture layer of the moment bounds of Proposition 7 (`NativeBudgetsAssemblyJoint`, `…Moments`,
`…Supersample`) is written for the beta prior and the sign kernel. This module proves the same
steps for

* an arbitrary probability measure `π` on the parameter space `Fin d → ℝ`,
* an arbitrary Markov kernel `K` from parameters to the supersample space, whose laws put every
  supersample point in the unit ball almost surely (`hKb`),
* an arbitrary measurable mean map `M : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)` with `‖M h‖ ≤ 1`.

Every per-law input (the per-law learner bound, the Lemma 9 tail, the ghost steps, the
fingerprinting identity, the calibration) and every prior moment enters as a hypothesis, in the
exact form in which the tilt layer (`JointLemmas`, `Budgets`) supplies it. No parameter clipping
is needed: all statements hold for every parameter `h`. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal Matrix.Norms.L2Operator

/-! ### The good event -/

section Good

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

/-- The good event of the mixture: every supersample point lies in the unit ball. -/
def TiltGood (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : Prop :=
  ∀ (b : Bool) (j : Fin n), ‖superPoint b j x.2‖ ≤ 1

/-- The good event is measurable. -/
theorem measurableSet_tiltGood :
    MeasurableSet {x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n |
      TiltGood x} := by
  simp only [TiltGood, Set.setOf_forall]
  exact MeasurableSet.iInter fun b => MeasurableSet.iInter fun j =>
    measurableSet_le ((measurable_superPoint b j).comp measurable_snd).norm measurable_const

omit [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- On the good event every training point lies in the unit ball. -/
theorem TiltGood.norm_train
    {x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n} (hx : TiltGood x)
    (i : Fin n) : ‖trainingPoint superPoint superBits i x.2‖ ≤ 1 :=
  hx _ i

omit [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- On the good event every ghost lies in the unit ball. -/
theorem TiltGood.norm_ghost
    {x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n} (hx : TiltGood x)
    (i : Fin n) : ‖ghostPoint superPoint superBits i x.2‖ ≤ 1 :=
  hx _ i

end Good

/-! ### The mixture `π ⊗ₘ K` -/

section Mixture

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (π : Measure (Fin d → ℝ)) [IsProbabilityMeasure π]
  (K : Kernel (Fin d → ℝ) (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)) [IsMarkovKernel K]

/-- The mixture is a probability measure. -/
theorem isProbabilityMeasure_mix : IsProbabilityMeasure (π ⊗ₘ K) := by
  infer_instance

omit [IsProbabilityMeasure π] [IsMarkovKernel K] in
/-- **Lifting almost-sure statements to the mixture.** -/
theorem mix_ae {P : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Prop}
    (hP : MeasurableSet {x | P x}) (hPK : ∀ h, ∀ᵐ ω ∂(K h), P (h, ω)) :
    ∀ᵐ x ∂(π ⊗ₘ K), P x :=
  Measure.ae_compProd_of_ae_ae hP (Filter.Eventually.of_forall hPK)

omit [IsProbabilityMeasure π] [IsMarkovKernel K] in
/-- The good event holds almost surely under the mixture. -/
theorem mix_ae_good
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1) :
    ∀ᵐ x ∂(π ⊗ₘ K), TiltGood x :=
  mix_ae π K measurableSet_tiltGood hKb

/-- A measurable function bounded on the good event is integrable under the mixture. -/
theorem mix_integrable
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1)
    {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ} (hf : Measurable f)
    {C : ℝ} (hC : ∀ x, TiltGood x → |f x| ≤ C) :
    Integrable f (π ⊗ₘ K) := by
  haveI := isProbabilityMeasure_mix π K
  refine Integrable.of_bound hf.aestronglyMeasurable C ?_
  filter_upwards [mix_ae_good π K hKb] with x hx
  rw [Real.norm_eq_abs]
  exact hC x hx

/-- The fixed-law expectation of a measurable function bounded on the good event is a bounded
measurable function of the parameter, hence integrable under the prior. -/
theorem mix_kernel_integral_integrable
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1)
    {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ} (hf : Measurable f)
    {C : ℝ} (hC : ∀ x, TiltGood x → |f x| ≤ C) :
    Integrable (fun h => ∫ ω, f (h, ω) ∂(K h)) π := by
  have hsm : StronglyMeasurable fun h => ∫ ω, f (h, ω) ∂(K h) :=
    hf.stronglyMeasurable.integral_kernel_prod_right'
  refine Integrable.of_bound hsm.aestronglyMeasurable C (Filter.Eventually.of_forall fun h => ?_)
  have hb := norm_integral_le_of_norm_le_const (μ := K h) (f := fun ω => f (h, ω)) (C := C) (by
    filter_upwards [hKb h] with ω hω
    rw [Real.norm_eq_abs]
    exact hC (h, ω) hω)
  simpa using hb

/-- **The mixture integral is the prior average of the fixed-law integrals.** -/
theorem mix_integral_eq
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1)
    {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ} (hf : Measurable f)
    {C : ℝ} (hC : ∀ x, TiltGood x → |f x| ≤ C) :
    ∫ x, f x ∂(π ⊗ₘ K) = ∫ h, ∫ ω, f (h, ω) ∂(K h) ∂π :=
  Measure.integral_compProd (mix_integrable π K hKb hf hC)

/-- **Tails lift to the mixture.** -/
theorem mix_measureReal_le
    {S : Set ((Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)} (hS : MeasurableSet S)
    {c : ℝ} (hc0 : 0 ≤ c) (hSK : ∀ h, ((K h) (Prod.mk h ⁻¹' S)).toReal ≤ c) :
    ((π ⊗ₘ K) S).toReal ≤ c := by
  have hle : (π ⊗ₘ K) S ≤ ENNReal.ofReal c := by
    rw [Measure.compProd_apply hS]
    calc (∫⁻ h, (K h) (Prod.mk h ⁻¹' S) ∂π)
        ≤ ∫⁻ _h, ENNReal.ofReal c ∂π := by
          refine lintegral_mono fun h => ?_
          rw [← ENNReal.ofReal_toReal (measure_ne_top _ _)]
          exact ENNReal.ofReal_le_ofReal (hSK h)
      _ = ENNReal.ofReal c := by rw [lintegral_const, measure_univ, mul_one]
  have := ENNReal.toReal_mono ENNReal.ofReal_ne_top hle
  rwa [ENNReal.toReal_ofReal hc0] at this

/-- **Monotonicity through the mixture.** -/
theorem mix_integral_mono
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1)
    {f g : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ}
    (hf : Measurable f) (hg : Measurable g) {Cf Cg : ℝ}
    (hCf : ∀ x, TiltGood x → |f x| ≤ Cf) (hCg : ∀ x, TiltGood x → |g x| ≤ Cg)
    (hfg : ∀ h, (∫ ω, f (h, ω) ∂(K h)) ≤ ∫ ω, g (h, ω) ∂(K h)) :
    (∫ x, f x ∂(π ⊗ₘ K)) ≤ ∫ x, g x ∂(π ⊗ₘ K) := by
  rw [mix_integral_eq π K hKb hf hCf, mix_integral_eq π K hKb hg hCg]
  exact integral_mono (mix_kernel_integral_integrable π K hKb hf hCf)
    (mix_kernel_integral_integrable π K hKb hg hCg) hfg

/-- **Equality through the mixture.** -/
theorem mix_integral_congr
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1)
    {f g : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ}
    (hf : Measurable f) (hg : Measurable g) {Cf Cg : ℝ}
    (hCf : ∀ x, TiltGood x → |f x| ≤ Cf) (hCg : ∀ x, TiltGood x → |g x| ≤ Cg)
    (hfg : ∀ h, (∫ ω, f (h, ω) ∂(K h)) = ∫ ω, g (h, ω) ∂(K h)) :
    (∫ x, f x ∂(π ⊗ₘ K)) = ∫ x, g x ∂(π ⊗ₘ K) :=
  le_antisymm (mix_integral_mono π K hKb hf hg hCf hCg fun h => (hfg h).le)
    (mix_integral_mono π K hKb hg hf hCg hCf fun h => (hfg h).ge)

/-- **Domination through the mixture.** -/
theorem mix_integral_le_prior
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1)
    {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ}
    (hf : Measurable f) {C : ℝ} (hC : ∀ x, TiltGood x → |f x| ≤ C)
    {u : (Fin d → ℝ) → ℝ} (hu : Integrable u π)
    (hle : ∀ h, (∫ ω, f (h, ω) ∂(K h)) ≤ u h) :
    (∫ x, f x ∂(π ⊗ₘ K)) ≤ ∫ h, u h ∂π := by
  rw [mix_integral_eq π K hKb hf hC]
  exact integral_mono (mix_kernel_integral_integrable π K hKb hf hC) hu hle

/-- A sum of mixture integrals is the prior average of the sum of fixed-law integrals. -/
theorem mix_sum_integral_eq
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1)
    {f : Fin n → (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ}
    (hf : ∀ i, Measurable (f i)) {C : ℝ} (hC : ∀ i x, TiltGood x → |f i x| ≤ C) :
    (∑ i, ∫ x, f i x ∂(π ⊗ₘ K)) = ∫ h, ∑ i, ∫ ω, f i (h, ω) ∂(K h) ∂π := by
  rw [Finset.sum_congr rfl fun i _ => mix_integral_eq π K hKb (hf i) (hC i),
    integral_finsetSum _ fun i _ => mix_kernel_integral_integrable π K hKb (hf i) (hC i)]

end Mixture

/-! ### The training matrix on the mixture space -/

section TrainOp

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

/-- The squared operator norm of the centred training matrix, rows `Z_{U_i,i} - M(h)`. -/
def mixTrainOp (M : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
    (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : ℝ :=
  ‖entryMatrix (fun i k (y : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) =>
    (trainingPoint superPoint superBits i y.2 : EuclideanSpace ℝ (Fin d)) k - M y.1 k)
      x‖ ^ 2

/-- The squared operator norm of the training matrix is measurable. -/
theorem measurable_mixTrainOp {M : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)} (hMm : Measurable M) :
    Measurable (mixTrainOp M :
      (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ) := by
  refine measurable_opNorm_sq_entryMatrix fun i k => ?_
  exact ((measurable_euclidean_coord k).comp ((measurable_trainingPoint
    (fun b j => measurable_superPoint b j) measurable_superBits i).comp measurable_snd)).sub
    ((measurable_euclidean_coord k).comp (hMm.comp measurable_fst))

omit [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- `∑_i s_i² ≤ ‖θ̂‖² ‖B_tr‖²_op` on the mixture space. -/
theorem sum_sq_mix_train_margin_le (M : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ ^ 2)
      ≤ ‖superLearner A x.2‖ ^ 2 * mixTrainOp M x := by
  have h := sum_inner_centered_sq_le (fun (y : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin
      d)) Rr Ng n) i => trainingPoint superPoint superBits i y.2)
    (M x.1) (fun y => superLearner A y.2) x
  have e : entryMatrix (fun i k (y : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) =>
      (trainingPoint superPoint superBits i y.2 : EuclideanSpace ℝ (Fin d)) k - M x.1 k) x
      = entryMatrix (fun i k (y : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) =>
      (trainingPoint superPoint superBits i y.2 : EuclideanSpace ℝ (Fin d)) k - M y.1 k)
          x := by
    ext i k
    rfl
  rw [e] at h
  exact h

end TrainOp

/-! ### The prior-averaged moments and supersample steps on the mixture -/

section Lemmas

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (π : Measure (Fin d → ℝ)) [IsProbabilityMeasure π]
  (K : Kernel (Fin d → ℝ) (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)) [IsMarkovKernel K]
  {M : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)}
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
  {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg ε κ : ℝ}

/-- **`E_π‖θ̂‖² ≤ w_θ` on the mixture**, from the per-law bound
`E_h‖θ̂‖² ≤ (√w + C₀‖M(h)‖^{q-1})²` (Minkowski, the error localization and the minimizer bound
of Appendix D.2 at `D_h`), Minkowski
against the prior with `E_π‖M‖^{2(q-1)} ≤ v^{q-1}`, and properness. -/
theorem mix_learner_sq_le
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (c : Bool) (j : Fin n), ‖superPoint c j ω‖ ≤ 1)
    (hMm : Measurable M) (hM1 : ∀ h, ‖M h‖ ≤ 1) (hε : 0 < ε)
    (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hper : ∀ h, (∫ ω, ‖superLearner A ω‖ ^ 2 ∂(K h))
      ≤ (Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖M h‖ ^ (powerDualExponent r - 1)) ^ 2)
    (hmom : (∫ h, ‖M h‖ ^ (2 * (powerDualExponent r - 1)) ∂π)
      ≤ nativePriorVariance b B r ε ^ (powerDualExponent r - 1)) :
    (∫ x, ‖superLearner A x.2‖ ^ 2 ∂(π ⊗ₘ K)) ≤ nativeLearnerScale a b B r ε := by
  haveI := isProbabilityMeasure_mix π K
  have hr := hg.two_le
  have hq1 : 1 < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  have hb := hφ.slope_pos
  have ha := hg.a_pos
  have hC00 : 0 ≤ nativeOptimizerConstant a b r :=
    Real.rpow_nonneg (div_nonneg hb.le (by linarith)) _
  have hw0 : 0 ≤ nativeErrorScale a r ε := nativeErrorScale_nonneg (div_nonneg hε.le ha.le)
  have hth : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      superLearner A x.2 := (measurable_superLearner hA).comp measurable_snd
  have hfm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A x.2‖ ^ 2 := hth.norm.pow_const 2
  have hfC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      TiltGood x → |‖superLearner A x.2‖ ^ 2| ≤ 1 := by
    intro x _
    have h1 : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [norm_nonneg (superLearner A x.2)]
  -- the parameter functions are bounded and measurable
  have hmt : Measurable fun h : Fin d → ℝ =>
      nativeOptimizerConstant a b r * ‖M h‖ ^ (powerDualExponent r - 1) :=
    measurable_const.mul (hMm.norm.pow_const _)
  have hbt : ∀ h, 0 ≤ nativeOptimizerConstant a b r * ‖M h‖ ^ (powerDualExponent r - 1) ∧
      nativeOptimizerConstant a b r * ‖M h‖ ^ (powerDualExponent r - 1)
        ≤ nativeOptimizerConstant a b r := by
    intro h
    have h0 : 0 ≤ ‖M h‖ ^ (powerDualExponent r - 1) := Real.rpow_nonneg (norm_nonneg _) _
    have h1 : ‖M h‖ ^ (powerDualExponent r - 1) ≤ 1 :=
      Real.rpow_le_one (norm_nonneg _) (hM1 h) (by linarith)
    exact ⟨mul_nonneg hC00 h0, by nlinarith⟩
  have hs0 : 0 ≤ Real.sqrt (nativeErrorScale a r ε) := Real.sqrt_nonneg _
  have hmt2 : Measurable fun h : Fin d → ℝ => Real.sqrt (nativeErrorScale a r ε)
      + nativeOptimizerConstant a b r * ‖M h‖ ^ (powerDualExponent r - 1) :=
    measurable_const.add hmt
  have hL2 : MemLp (fun h : Fin d → ℝ => Real.sqrt (nativeErrorScale a r ε)
      + nativeOptimizerConstant a b r * ‖M h‖ ^ (powerDualExponent r - 1)) 2 π := by
    refine MemLp.of_bound hmt2.aestronglyMeasurable
      (Real.sqrt (nativeErrorScale a r ε) + nativeOptimizerConstant a b r)
      (Filter.Eventually.of_forall fun h => ?_)
    have := hbt h
    rw [Real.norm_eq_abs, abs_of_nonneg (by linarith)]
    linarith
  have hL2t : MemLp (fun h : Fin d → ℝ =>
      nativeOptimizerConstant a b r * ‖M h‖ ^ (powerDualExponent r - 1)) 2 π := by
    refine MemLp.of_bound hmt.aestronglyMeasurable (nativeOptimizerConstant a b r)
      (Filter.Eventually.of_forall fun h => ?_)
    have := hbt h
    rw [Real.norm_eq_abs, abs_of_nonneg this.1]
    exact this.2
  -- per law, then against the prior
  have hstep1 : (∫ x, ‖superLearner A x.2‖ ^ 2 ∂(π ⊗ₘ K))
      ≤ ∫ h, (Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖M h‖ ^ (powerDualExponent r - 1)) ^ 2 ∂π :=
    mix_integral_le_prior π K hKb hfm hfC hL2.integrable_sq hper
  have hstep2 : (∫ h, (Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖M h‖ ^ (powerDualExponent r - 1)) ^ 2 ∂π)
      ≤ (Real.sqrt (nativeErrorScale a r ε) + Real.sqrt (nativeOptimizerScale a b B r ε)) ^ 2 := by
    refine integral_sq_le_sqrt_add_sq π _ (fun _ => Real.sqrt (nativeErrorScale a r ε))
      (fun h => nativeOptimizerConstant a b r * ‖M h‖ ^ (powerDualExponent r - 1))
      hL2 (memLp_const _) hL2t (Filter.Eventually.of_forall fun h => ?_) ?_ ?_
    · rw [abs_of_nonneg (add_nonneg hs0 (hbt h).1)]
    · rw [integral_const]
      simp [Real.sq_sqrt hw0]
    · have hsq : ∀ h : Fin d → ℝ,
          (nativeOptimizerConstant a b r * ‖M h‖ ^ (powerDualExponent r - 1)) ^ 2
            = nativeOptimizerConstant a b r ^ 2
              * ‖M h‖ ^ (2 * (powerDualExponent r - 1)) := by
        intro h
        rw [mul_pow, sq_rpow_of_nonneg (norm_nonneg _)]
      simp_rw [hsq]
      rw [integral_const_mul, nativeOptimizerScale]
      exact mul_le_mul_of_nonneg_left hmom (sq_nonneg _)
  have hone : (∫ x, ‖superLearner A x.2‖ ^ 2 ∂(π ⊗ₘ K)) ≤ 1 := by
    have hmono : (∫ x, ‖superLearner A x.2‖ ^ 2 ∂(π ⊗ₘ K))
        ≤ ∫ _x, (1 : ℝ) ∂(π ⊗ₘ K) := by
      refine integral_mono_ae (mix_integrable π K hKb hfm hfC) (integrable_const 1)
        (Filter.Eventually.of_forall fun x => ?_)
      have h1 : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
      nlinarith [norm_nonneg (superLearner A x.2)]
    simpa using hmono
  rw [nativeLearnerScale]
  exact le_min hone (hstep1.trans hstep2)

/-- **The mixed moment bound of Appendix D.2 on the mixture: `E_π[‖θ̂‖²‖M‖²] ≤ Q_θ`**, from the per-law learner bound times
`‖M(h)‖²`, then Minkowski against the prior with `E_π‖M‖² ≤ v` and
`E_π‖M‖^{2q} ≤ v^q(1+2/d)^{q/2}`. -/
theorem mix_mixed_le
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (c : Bool) (j : Fin n), ‖superPoint c j ω‖ ≤ 1)
    (hMm : Measurable M) (hM1 : ∀ h, ‖M h‖ ≤ 1) (hε : 0 < ε)
    (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hper : ∀ h, (∫ ω, ‖superLearner A ω‖ ^ 2 ∂(K h))
      ≤ (Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖M h‖ ^ (powerDualExponent r - 1)) ^ 2)
    (hv0 : 0 ≤ nativePriorVariance b B r ε)
    (hmom2 : (∫ h, ‖M h‖ ^ 2 ∂π) ≤ nativePriorVariance b B r ε)
    (hmomq : (∫ h, ‖M h‖ ^ (2 * powerDualExponent r) ∂π)
      ≤ nativePriorVariance b B r ε ^ powerDualExponent r
        * (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 2)) :
    (∫ x, (‖superLearner A x.2‖ * ‖M x.1‖) ^ 2 ∂(π ⊗ₘ K)) ≤ nativeMixedScale a b B r ε d := by
  haveI := isProbabilityMeasure_mix π K
  have hr := hg.two_le
  have hq1 : 1 < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  have hb := hφ.slope_pos
  have ha := hg.a_pos
  have hC00 : 0 ≤ nativeOptimizerConstant a b r :=
    Real.rpow_nonneg (div_nonneg hb.le (by linarith)) _
  have hw0 : 0 ≤ nativeErrorScale a r ε := nativeErrorScale_nonneg (div_nonneg hε.le ha.le)
  have hth : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      superLearner A x.2 := (measurable_superLearner hA).comp measurable_snd
  have hfm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (‖superLearner A x.2‖ * ‖M x.1‖) ^ 2 :=
    (hth.norm.mul (hMm.comp measurable_fst).norm).pow_const 2
  have hfC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      TiltGood x → |(‖superLearner A x.2‖ * ‖M x.1‖) ^ 2| ≤ 1 := by
    intro x _
    have h1 : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
    have h2 := hM1 x.1
    rw [abs_of_nonneg (sq_nonneg _)]
    have h3 : ‖superLearner A x.2‖ * ‖M x.1‖ ≤ 1 := by
      nlinarith [norm_nonneg (superLearner A x.2), norm_nonneg (M x.1)]
    nlinarith [mul_nonneg (norm_nonneg (superLearner A x.2)) (norm_nonneg (M x.1))]
  set q := powerDualExponent r with hqdef
  have hMn : Measurable fun h : Fin d → ℝ => ‖M h‖ := hMm.norm
  have hqm : Measurable fun h : Fin d → ℝ => ‖M h‖ ^ q := hMn.pow_const _
  have hqb : ∀ h, 0 ≤ ‖M h‖ ^ q ∧ ‖M h‖ ^ q ≤ 1 := fun h =>
    ⟨Real.rpow_nonneg (norm_nonneg _) _, Real.rpow_le_one (norm_nonneg _) (hM1 h) (by linarith)⟩
  have hs0 : 0 ≤ Real.sqrt (nativeErrorScale a r ε) := Real.sqrt_nonneg _
  have henum : Measurable fun h : Fin d → ℝ => Real.sqrt (nativeErrorScale a r ε) * ‖M h‖ :=
    measurable_const.mul hMn
  have htsum : Measurable fun h : Fin d → ℝ => nativeOptimizerConstant a b r * ‖M h‖ ^ q :=
    measurable_const.mul hqm
  have henuL : MemLp (fun h : Fin d → ℝ => Real.sqrt (nativeErrorScale a r ε) * ‖M h‖) 2 π := by
    refine MemLp.of_bound henum.aestronglyMeasurable (Real.sqrt (nativeErrorScale a r ε))
      (Filter.Eventually.of_forall fun h => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg hs0 (norm_nonneg _))]
    nlinarith [hM1 h, norm_nonneg (M h)]
  have htsuL : MemLp (fun h : Fin d → ℝ => nativeOptimizerConstant a b r * ‖M h‖ ^ q) 2 π := by
    refine MemLp.of_bound htsum.aestronglyMeasurable (nativeOptimizerConstant a b r)
      (Filter.Eventually.of_forall fun h => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg hC00 (hqb h).1)]
    nlinarith [(hqb h).1, (hqb h).2]
  have hFL : MemLp (fun h : Fin d → ℝ => Real.sqrt (nativeErrorScale a r ε) * ‖M h‖
      + nativeOptimizerConstant a b r * ‖M h‖ ^ q) 2 π := henuL.add htsuL
  -- per law
  have hstep1 : (∫ x, (‖superLearner A x.2‖ * ‖M x.1‖) ^ 2 ∂(π ⊗ₘ K))
      ≤ ∫ h, (Real.sqrt (nativeErrorScale a r ε) * ‖M h‖
        + nativeOptimizerConstant a b r * ‖M h‖ ^ q) ^ 2 ∂π := by
    refine mix_integral_le_prior π K hKb hfm hfC hFL.integrable_sq fun h => ?_
    have hrw : (∫ ω, (‖superLearner A ω‖ * ‖M h‖) ^ 2 ∂(K h))
        = (∫ ω, ‖superLearner A ω‖ ^ 2 ∂(K h)) * ‖M h‖ ^ 2 := by
      simp_rw [mul_pow]
      exact integral_mul_const _ _
    have hid : (Real.sqrt (nativeErrorScale a r ε)
        + nativeOptimizerConstant a b r * ‖M h‖ ^ (q - 1)) ^ 2 * ‖M h‖ ^ 2
        = (Real.sqrt (nativeErrorScale a r ε) * ‖M h‖
          + nativeOptimizerConstant a b r * ‖M h‖ ^ q) ^ 2 := by
      have hsplit : ‖M h‖ ^ (q - 1) * ‖M h‖ = ‖M h‖ ^ q :=
        rpow_sub_one_mul_self (norm_nonneg _) (by linarith)
      rw [← hsplit]
      ring
    show (∫ ω, (‖superLearner A ω‖ * ‖M h‖) ^ 2 ∂(K h)) ≤ _
    rw [hrw, ← hid]
    exact mul_le_mul_of_nonneg_right (hper h) (sq_nonneg _)
  -- Minkowski against the prior
  have hstep2 := native_mixed_moment_le (μ := π) (a := a) (b := b) (B := B) (r := r)
    (ε := ε) (d := d)
    (fun h => Real.sqrt (nativeErrorScale a r ε) * ‖M h‖
      + nativeOptimizerConstant a b r * ‖M h‖ ^ q)
    (fun h => Real.sqrt (nativeErrorScale a r ε) * ‖M h‖)
    (fun h => nativeOptimizerConstant a b r * ‖M h‖ ^ q)
    (fun h => ‖M h‖ ^ (2 * q))
    hFL henuL htsuL
    (Filter.Eventually.of_forall fun h => by
      have h0 : 0 ≤ Real.sqrt (nativeErrorScale a r ε) * ‖M h‖
          + nativeOptimizerConstant a b r * ‖M h‖ ^ q :=
        add_nonneg (mul_nonneg hs0 (norm_nonneg _)) (mul_nonneg hC00 (hqb h).1)
      rw [abs_of_nonneg h0])
    (by
      have hsq : ∀ h : Fin d → ℝ, (Real.sqrt (nativeErrorScale a r ε) * ‖M h‖) ^ 2
          = nativeErrorScale a r ε * ‖M h‖ ^ 2 := fun h => by
        rw [mul_pow, Real.sq_sqrt hw0]
      simp_rw [hsq]
      rw [integral_const_mul]
      exact mul_le_mul_of_nonneg_left hmom2 hw0)
    hC00 hv0 (by positivity)
    (Filter.Eventually.of_forall fun h => by
      rw [mul_pow, sq_rpow_of_nonneg (norm_nonneg _)])
    (by
      refine Integrable.of_bound (hMn.pow_const _).aestronglyMeasurable 1
        (Filter.Eventually.of_forall fun h => ?_)
      rw [Real.norm_eq_abs, abs_of_nonneg (Real.rpow_nonneg (norm_nonneg _) _)]
      exact Real.rpow_le_one (norm_nonneg _) (hM1 h) (by linarith))
    hmomq
  exact hstep1.trans hstep2

/-- **Lemma 9 under the mixture.** `π ⊗ K(‖B_tr‖²_op > K + su) ≤ e^{-u}` for `u ≥ 0`, from the
fixed-law tail at every parameter. -/
theorem mix_training_tail (hMm : Measurable M)
    (htail : ∀ h (u : ℝ), 0 ≤ u →
      ((K h) {ω | matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u <
        ‖entryMatrix (fun i k ω => (trainingPoint superPoint superBits i ω :
          EuclideanSpace ℝ (Fin d)) k - M h k) ω‖ ^ 2}).toReal ≤ Real.exp (-u))
    (u : ℝ) (hu : 0 ≤ u) :
    ((π ⊗ₘ K) {x | matrixEnergyK ((n : ℝ) / d) + matrixEnergyS d * u <
      mixTrainOp M x}).toReal ≤ Real.exp (-u) :=
  mix_measureReal_le π K (measurableSet_lt measurable_const (measurable_mixTrainOp hMm))
    (Real.exp_pos _).le fun h => htail h u hu

/-- **Ghost Jensen on the mixture.** -/
theorem mix_ghost_jensen
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (c : Bool) (j : Fin n), ‖superPoint c j ω‖ ≤ 1)
    (hMm : Measurable M) (hM1 : ∀ h, ‖M h‖ ≤ 1)
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hjen : ∀ h (i : Fin n),
      (∫ ω, φ ⟪superLearner A ω, M h⟫_ℝ + b * ⟪superLearner A ω, M h⟫_ℝ ∂(K h))
        ≤ ∫ ω, φ ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
            + b * ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ ∂(K h))
    (i : Fin n) :
    (∫ x, φ ⟪superLearner A x.2, M x.1⟫_ℝ + b * ⟪superLearner A x.2, M x.1⟫_ℝ ∂(π ⊗ₘ K))
      ≤ ∫ x, φ ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ
          + b * ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ ∂(π ⊗ₘ K) := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hsh : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ t + b * t| ≤ C + |b| := by
    intro t ht
    have h1 : |t| ≤ 1 := abs_le.2 ⟨ht.1, ht.2⟩
    calc |φ t + b * t| ≤ |φ t| + |b * t| := abs_add_le _ _
      _ ≤ C + |b| * 1 := by
          rw [abs_mul]
          gcongr
          exact hC t ht
      _ = C + |b| := by ring
  have hth := measurable_joint_learner (Ng := Ng) (d := d) hA
  have hm1 := measurable_inner_native hth (hMm.comp measurable_fst)
  have hm2 := measurable_inner_native hth (measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) i)
  exact mix_integral_mono π K hKb ((hφm.comp hm1).add (measurable_const.mul hm1))
    ((hφm.comp hm2).add (measurable_const.mul hm2)) (Cf := C + |b|) (Cg := C + |b|)
    (fun x _ => hsh _ (native_margin_mem_Icc (hA1 _ _) (hM1 x.1)))
    (fun x hx => hsh _ (native_margin_mem_Icc (hA1 _ _) (hx.norm_ghost i))) fun h => hjen h i

/-- **Ghost centering on the mixture.** `E⟪θ̂, Z^gh_i⟫ = E⟪θ̂, M⟫`. -/
theorem mix_ghost_center
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (c : Bool) (j : Fin n), ‖superPoint c j ω‖ ≤ 1)
    (hMm : Measurable M) (hM1 : ∀ h, ‖M h‖ ≤ 1)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hcen : ∀ h (i : Fin n),
      (∫ ω, ⟪superLearner A ω, ghostPoint superPoint superBits i ω - M h⟫_ℝ ∂(K h)) = 0)
    (i : Fin n) :
    (∫ x, ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ ∂(π ⊗ₘ K))
      = ∫ x, ⟪superLearner A x.2, M x.1⟫_ℝ ∂(π ⊗ₘ K) := by
  have hth := measurable_joint_learner (Ng := Ng) (d := d) hA
  have hμ : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      M x.1 := hMm.comp measurable_fst
  have hgh := measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) i
  have hm1 := measurable_inner_native hth hμ
  have hm3 : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ :=
    measurable_inner_native hth (hgh.sub hμ)
  have hC1 : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, TiltGood x →
      |⟪superLearner A x.2, M x.1⟫_ℝ| ≤ 1 := fun x _ =>
    abs_inner_le_one_native (hA1 _ _) (hM1 x.1)
  have hC3 : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, TiltGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ| ≤ 2 :=
    fun x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_ghost i) (hM1 x.1)
  have hzero : (∫ x, ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ
      ∂(π ⊗ₘ K)) = 0 := by
    rw [mix_integral_eq π K hKb hm3 hC3]
    refine (integral_congr_ae (Filter.Eventually.of_forall fun h => ?_)).trans (integral_zero _ _)
    exact hcen h i
  have hsplit : (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ)
      = fun x => ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ
        + ⟪superLearner A x.2, M x.1⟫_ℝ := by
    funext x
    rw [inner_sub_right]
    ring
  rw [hsplit, integral_add (mix_integrable π K hKb hm3 hC3)
    (mix_integrable π K hKb hm1 hC1), hzero, zero_add]

/-- **Ghost orthogonality on the mixture.** `E[s_i s_i^gh] = 0`. -/
theorem mix_ghost_orth
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (c : Bool) (j : Fin n), ‖superPoint c j ω‖ ≤ 1)
    (hMm : Measurable M) (hM1 : ∀ h, ‖M h‖ ≤ 1)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (horth : ∀ h (i : Fin n),
      (∫ ω, ⟪superLearner A ω, trainingPoint superPoint superBits i ω - M h⟫_ℝ *
        ⟪superLearner A ω, ghostPoint superPoint superBits i ω - M h⟫_ℝ ∂(K h)) = 0)
    (i : Fin n) :
    (∫ x, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ
        * ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ
        ∂(π ⊗ₘ K)) = 0 := by
  have hth := measurable_joint_learner (Ng := Ng) (d := d) hA
  have hμ : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      M x.1 := hMm.comp measurable_fst
  have hm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ
        * ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ :=
    (measurable_inner_native hth
    ((measurable_joint_train (Rr := Rr) (Ng := Ng) (d := d) i).sub hμ)).mul
    (measurable_inner_native hth ((measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) i).sub hμ))
  have hC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, TiltGood x →
      |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ
        * ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ| ≤ 4 := by
    intro x hx
    rw [abs_mul]
    have h1 := abs_inner_sub_le_two (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _)
      (hx.norm_train i) (hM1 x.1)
    have h2 := abs_inner_sub_le_two (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _)
      (hx.norm_ghost i) (hM1 x.1)
    nlinarith [abs_nonneg ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2
      - M x.1⟫_ℝ, abs_nonneg ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2
      - M x.1⟫_ℝ]
  rw [mix_integral_eq π K hKb hm hC]
  exact (integral_congr_ae (Filter.Eventually.of_forall fun h => horth h i)).trans
    (integral_zero _ _)

/-- **The ghost second moment on the mixture.** `E(s_i^gh)² ≤ E‖θ̂‖²/d`. -/
theorem mix_ghost_sq_le
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (c : Bool) (j : Fin n), ‖superPoint c j ω‖ ≤ 1)
    (hMm : Measurable M) (hM1 : ∀ h, ‖M h‖ ≤ 1)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hgsq : ∀ h (i : Fin n),
      (∫ ω, ⟪superLearner A ω, ghostPoint superPoint superBits i ω - M h⟫_ℝ ^ 2 ∂(K h))
        ≤ (1 / (d : ℝ)) * ∫ ω, ‖superLearner A ω‖ ^ 2 ∂(K h))
    (i : Fin n) :
    (∫ x, ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ ^ 2
        ∂(π ⊗ₘ K))
      ≤ (1 / (d : ℝ)) * ∫ x, ‖superLearner A x.2‖ ^ 2 ∂(π ⊗ₘ K) := by
  have hth := measurable_joint_learner (Ng := Ng) (d := d) hA
  have hμ : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      M x.1 := hMm.comp measurable_fst
  have hm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ ^ 2 :=
    (measurable_inner_native hth
    ((measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) i).sub hμ)).pow_const 2
  have hC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, TiltGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - M x.1⟫_ℝ ^ 2| ≤ 4 := by
    intro x hx
    have h1 := abs_inner_sub_le_two (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _)
      (hx.norm_ghost i) (hM1 x.1)
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [sq_abs ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2
      - M x.1⟫_ℝ, abs_nonneg ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2
      - M x.1⟫_ℝ]
  have hnm := hth.norm.pow_const 2
  have hnC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, TiltGood x →
      |‖superLearner A x.2‖ ^ 2| ≤ 1 := by
    intro x _
    have h1 : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [norm_nonneg (superLearner A x.2)]
  rw [mix_integral_eq π K hKb hm hC, mix_integral_eq π K hKb hnm hnC, ← integral_const_mul]
  exact integral_mono (mix_kernel_integral_integrable π K hKb hm hC)
    ((mix_kernel_integral_integrable π K hKb hnm hnC).const_mul _) fun h => hgsq h i

/-- **The fingerprinting identity (the identity of Lemma 8) on the mixture**, from its iterated
(prior-average) form. -/
theorem mix_fingerprint
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (c : Bool) (j : Fin n), ‖superPoint c j ω‖ ≤ 1)
    (hMm : Measurable M) (hM1 : ∀ h, ‖M h‖ ≤ 1)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hfp : (∫ h, ∑ i, ∫ ω, ⟪superLearner A ω,
        trainingPoint superPoint superBits i ω - M h⟫_ℝ ∂(K h) ∂π)
      = κ * ∫ h, ∫ ω, ⟪superLearner A ω, M h⟫_ℝ ∂(K h) ∂π) :
    (∑ i, ∫ x, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ
        ∂(π ⊗ₘ K))
      = κ * ∫ x, ⟪superLearner A x.2, M x.1⟫_ℝ ∂(π ⊗ₘ K) := by
  have hth := measurable_joint_learner (Ng := Ng) (d := d) hA
  have hμ : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      M x.1 := hMm.comp measurable_fst
  have hm : ∀ i : Fin n, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d))
      Rr Ng n => ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((measurable_joint_train (Rr := Rr) (Ng := Ng) i).sub hμ)
  have hC : ∀ i : Fin n, ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      TiltGood x →
        |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - M x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_train i) (hM1 x.1)
  have hm1 := measurable_inner_native hth hμ
  have hC1 : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, TiltGood x →
      |⟪superLearner A x.2, M x.1⟫_ℝ| ≤ 1 := fun x _ =>
    abs_inner_le_one_native (hA1 _ _) (hM1 x.1)
  rw [mix_sum_integral_eq π K hKb hm hC, mix_integral_eq π K hKb hm1 hC1]
  exact hfp

/-- **The calibration on the mixture**, from its iterated (prior-average) form: any level
`Aφ ≤ b E_π E_h⟪θ̂, M(h)⟫` is below `b` times the mixture mean margin. -/
theorem mix_alignment
    (hKb : ∀ h, ∀ᵐ ω ∂(K h), ∀ (c : Bool) (j : Fin n), ‖superPoint c j ω‖ ≤ 1)
    (hMm : Measurable M) (hM1 : ∀ h, ‖M h‖ ≤ 1)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Aφ : ℝ}
    (hcal : Aφ ≤ b * ∫ h, ∫ ω, ⟪superLearner A ω, M h⟫_ℝ ∂(K h) ∂π) :
    Aφ ≤ b * ∫ x, ⟪superLearner A x.2, M x.1⟫_ℝ ∂(π ⊗ₘ K) := by
  have hth := measurable_joint_learner (Ng := Ng) (d := d) hA
  have hμ : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      M x.1 := hMm.comp measurable_fst
  have hm1 := measurable_inner_native hth hμ
  have hC1 : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, TiltGood x →
      |⟪superLearner A x.2, M x.1⟫_ℝ| ≤ 1 := fun x _ =>
    abs_inner_le_one_native (hA1 _ _) (hM1 x.1)
  rw [mix_integral_eq π K hKb hm1 hC1]
  exact hcal

end Lemmas

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/NonVacuity.lean <==
import LossOnlyTraceability.TiltFamily.MainTheorem
import LossOnlyTraceability.TiltFamily.SpreadExamples
import LossOnlyTraceability.NativeOversamplingAccuracy
import LossOnlyTraceability.SharpQuarticClass

/-! Non-vacuity: the hypotheses of the tilt-family law, of the two-sided tradeoff over the bounded
product class, of the upper half at every bounded product law and of the hard-law statement for
learners accurate on `𝒫_d` (`tilt_hardness_near_every_design`) can all hold at once, so these
theorems are not vacuous.

The instance is the quartic logistic problem, `φ(t) = ln(1 + e^{-t})` and
`g(θ) = ‖θ‖⁴/4`.  Its Assumption-2 constants are `(b, L, H) = (1/2, (1 + e^{-1})^{-1}, 1/4)` and
`(a, B, r, L_g) = (1/16, 1/4, 4, 1)`, so `q = 4/3` and `ε^{-2/q} = ε^{-3/2}`.  The sample
multipliers are `c₋ = 8` and `c₊ = 16`.  The learner is the perturbed quartic-logistic
learner (`nativeOsLearner`) with Gaussian seed, which is
`ε`-accurate on every law supported in the unit ball once `n ≥ 8 ε^{-3/2}` and `ε ≤ 1/4`
(`nativeOsLearner_all_distributions`).

* `nativeOsLearner_mem_boundedAccurateLearners`: this learner is measurable, proper and
  `ε`-accurate on all of `𝒫_d`, so it lies in the class of learners accurate on `𝒫_d`.  Hence
  (`boundedAccurateLearners_subset_tiltAccurateLearners`) it lies in the class of the tilt-family
  law for *every* base.
* `tilt_admissible_parameters`: for every spread `c ∈ (0, 1]` there is an `ε` with
  `0 < ε ≤ min{ε_T, 1/4}` and an integer `n` in the window `[8 ε^{-3/2}, 16 ε^{-3/2}]`, and every
  large enough `d` meets the dimension condition.
* `tilt_law_nonvacuous`: take any family of bases `(ν_d)_d` with a common spread `c`, for example
  the ternary bases with `ρ = 1/2` (`tilt_law_nonvacuous_ternary`).  Then all hypotheses of
  the tilt-family law hold at some `(ε, n, d)`, the class of tilt-accurate learners is nonempty,
  the lower bound `c_T n/(1 + (τ/ε)²)` is strictly positive, and it bounds the infimum over the
  whole class.
* `bounded_law_nonvacuous`: the same for the two-sided tradeoff over the bounded product class
  (`mainThreshold`) and for `tilt_hardness_near_every_design`. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

section NonVacuity

/-- `2/q = 3/2` for `r = 4`. -/
theorem nv_exponent_four : (-(2 / powerDualExponent (4 : ℝ))) = (-(3 / 2 : ℝ)) := by
  unfold powerDualExponent
  norm_num

/-- Learners accurate on `𝒫_d` are accurate on the tilt family of every base. -/
theorem boundedAccurateLearners_subset_tiltAccurateLearners {d m n : ℕ} [NeZero m]
    {Rr : Type*} [MeasurableSpace Rr] (ν : TiltBase d m) (μR : Measure Rr) (φ : ℝ → ℝ)
    (g : EuclideanSpace ℝ (Fin d) → ℝ) (ε : ℝ) :
    boundedAccurateLearners n d μR φ g ε ⊆ tiltAccurateLearners ν n μR φ g ε := by
  rintro A ⟨hA, hA1, hacc⟩
  exact ⟨hA, hA1, fun h θ hθ => hacc _ (tiltProductLaw_mem_boundedProductClass ν h) θ hθ⟩

/-- **The perturbed quartic-logistic learner is accurate on `𝒫_d`**: it is measurable,
proper and `ε`-accurate on every bounded product law, for `0 < ε ≤ 1/4`, `n ≥ 8 ε^{-3/2}` and
`d ≥ 1`. -/
theorem nativeOsLearner_mem_boundedAccurateLearners {d n : ℕ} {ε : ℝ} (hε : 0 < ε)
    (hε4 : ε ≤ 1 / 4) (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) (hd : 0 < d) :
    (nativeOsLearner 0 (nativeOsNoiseScale ε) :
        (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
      ∈ boundedAccurateLearners n d (gaussianSeedLaw d) logisticLoss
        (quarticPotential : EuclideanSpace ℝ (Fin d) → ℝ) ε := by
  refine ⟨measurable_nativeOsLearner (le_refl 0) _, fun x g => norm_nativeOsLearner_le _ _ _ _,
    fun D hD θ hθ => ?_⟩
  obtain ⟨hDp, μ, hDb⟩ := hD
  haveI := hDp
  have hball := hDb.norm_le_one hd
  simp_rw [nativePopulationObjective_quartic_eq hball]
  exact nativeOsLearner_all_distributions hε hε4 hn hd D hball θ

/-- **The tilt-accurate class of every base is nonempty** (quartic logistic problem,
`0 < ε ≤ 1/4`, `n ≥ 8 ε^{-3/2}`, `d ≥ 1`). -/
theorem tiltAccurateLearners_nonempty {d m n : ℕ} [NeZero m] (ν : TiltBase d m) {ε : ℝ}
    (hε : 0 < ε) (hε4 : ε ≤ 1 / 4) (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) (hd : 0 < d) :
    (tiltAccurateLearners ν n (gaussianSeedLaw d) logisticLoss
      (quarticPotential : EuclideanSpace ℝ (Fin d) → ℝ) ε).Nonempty :=
  ⟨_, boundedAccurateLearners_subset_tiltAccurateLearners ν _ _ _ _
    (nativeOsLearner_mem_boundedAccurateLearners hε hε4 hn hd)⟩

/-- **Admissible parameters exist.**  For every spread `c ∈ (0, 1]` there are `ε` with
`0 < ε ≤ min{ε_T, 1/4}` (quartic logistic constants, `c₋ = 8`, `c₊ = 16`) and an integer `n` in
the sample-size window of the tilt-family law, and every dimension `d ≥ d₀` meets its dimension
condition. -/
theorem tilt_admissible_parameters {c : ℝ} (hc0 : 0 < c) (hc1 : c ≤ 1) :
    ∃ ε : ℝ, 0 < ε ∧ ε ≤ tiltThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 8 16 c ∧ ε ≤ 1 / 4 ∧
      ∃ n : ℕ, 8 * ε ^ (-(2 / powerDualExponent (4 : ℝ))) ≤ n ∧
        (n : ℝ) ≤ 16 * ε ^ (-(2 / powerDualExponent (4 : ℝ))) ∧
        ∃ d₀ : ℕ, 0 < d₀ ∧ ∀ d : ℕ, d₀ ≤ d →
          mainDimensionConstant (1 / 2) (1 / 4) 4 *
            max (n : ℝ) (ε ^ (-(2 / powerDualExponent (4 : ℝ)))) ≤ d := by
  have hT := tiltThreshold_pos (a := 1 / 16) (b := 1 / 2) (B := 1 / 4) (r := 4) (H := 1 / 4)
    (cm := 8) (cp := 16) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) hc0 hc1
  set ε := min (tiltThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 8 16 c) (1 / 4) with hεdef
  have hε : 0 < ε := lt_min hT (by norm_num)
  have hε1 : ε ≤ 1 := (min_le_right _ _).trans (by norm_num)
  rw [nv_exponent_four]
  set x := ε ^ (-(3 / 2 : ℝ)) with hxdef
  have hx1 : 1 ≤ x := Real.one_le_rpow_of_pos_of_le_one_of_nonpos hε hε1 (by norm_num)
  refine ⟨ε, hε, min_le_left _ _, min_le_right _ _, ⌈8 * x⌉₊, Nat.le_ceil _, ?_, ?_⟩
  · have h := Nat.ceil_lt_add_one (by positivity : (0 : ℝ) ≤ 8 * x)
    linarith
  · have hC : mainDimensionConstant (1 / 2) (1 / 4) 4 = 32 :=
      mainDimensionConstant_eq_of_le_four (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    rw [hC]
    refine ⟨⌈32 * max ((⌈8 * x⌉₊ : ℕ) : ℝ) x⌉₊, ?_, fun d hd => ?_⟩
    · have hpos : (0 : ℝ) < 32 * max ((⌈8 * x⌉₊ : ℕ) : ℝ) x :=
        mul_pos (by norm_num) (lt_of_lt_of_le (by linarith) (le_max_right _ _))
      exact Nat.ceil_pos.2 hpos
    · calc 32 * max ((⌈8 * x⌉₊ : ℕ) : ℝ) x ≤ (⌈32 * max ((⌈8 * x⌉₊ : ℕ) : ℝ) x⌉₊ : ℝ) :=
            Nat.le_ceil _
        _ ≤ d := by exact_mod_cast hd

/-- **The tilt-family law is not vacuous.**  For every family of bases `(ν_d)_d` with a common spread
`c ∈ (0, 1]`, there are `ε, n, d` such that every hypothesis of `tilt_loss_information_law` holds
for the quartic logistic problem (`c₋ = 8`, `c₊ = 16`, Gaussian learner seed, Gaussian noise
`G = id` under `N(0, I_n)`).  At these parameters the class of tilt-accurate learners is
nonempty, the lower bound `c_T n/(1 + (τ/ε)²)` is strictly positive for every `τ`, and it bounds
from below the infimum, over the whole class, of the worst case over the tilt family.  The same
infimum is at most `C₁ n/(1 + (τ/ε)²)`. -/
theorem tilt_law_nonvacuous {m : ℕ} [NeZero m] (ν : ∀ d : ℕ, TiltBase d m) {c : ℝ}
    (hc0 : 0 < c) (hc1 : c ≤ 1) (hc : ∀ d, (ν d).Spread c) :
    ∃ ε : ℝ, ∃ n d : ℕ, 0 < ε ∧ ε ≤ tiltThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 8 16 c ∧
      8 * ε ^ (-(2 / powerDualExponent (4 : ℝ))) ≤ n ∧
      (n : ℝ) ≤ 16 * ε ^ (-(2 / powerDualExponent (4 : ℝ))) ∧
      mainDimensionConstant (1 / 2) (1 / 4) 4 *
        max (n : ℝ) (ε ^ (-(2 / powerDualExponent (4 : ℝ)))) ≤ d ∧
      (tiltAccurateLearners (ν d) n (gaussianSeedLaw d) logisticLoss
        (quarticPotential : EuclideanSpace ℝ (Fin d) → ℝ) ε).Nonempty ∧
      ∀ (Q : InfoDirection) (τ : ℝ),
        0 < tiltLowerConstant (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound 8 16 c *
          (n / (1 + (τ / ε) ^ 2)) ∧
        tiltLowerConstant (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound 8 16 c *
            (n / (1 + (τ / ε) ^ 2))
          ≤ ⨅ A : (tiltAccurateLearners (ν d) n (gaussianSeedLaw d) logisticLoss
              (quarticPotential : EuclideanSpace ℝ (Fin d) → ℝ) ε),
            tiltWorstInformation (ν d) Q (gaussianSeedLaw d)
              (Measure.pi fun _ : Fin n => gaussianReal 0 1) logisticLoss
              (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
              id τ ∧
        (⨅ A : (tiltAccurateLearners (ν d) n (gaussianSeedLaw d) logisticLoss
              (quarticPotential : EuclideanSpace ℝ (Fin d) → ℝ) ε),
            tiltWorstInformation (ν d) Q (gaussianSeedLaw d)
              (Measure.pi fun _ : Fin n => gaussianReal 0 1) logisticLoss
              (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
              id τ)
          ≤ mainUpperConstant (1 / 16) 4 logisticUnitSlopeBound (1 / 4) 8 *
            (n / (1 + (τ / ε) ^ 2)) := by
  obtain ⟨ε, hε, hεT, hε4, n, hn1, hn2, d₀, hd₀, hdim⟩ := tilt_admissible_parameters hc0 hc1
  have hdd := hdim d₀ le_rfl
  have hn1' : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n := by rwa [nv_exponent_four] at hn1
  have hne := tiltAccurateLearners_nonempty (ν d₀) hε hε4 hn1' hd₀
  refine ⟨ε, n, d₀, hε, hεT, hn1, hn2, hdd, hne, fun Q τ => ?_⟩
  have hn0 : (0 : ℝ) < n := by
    have hx : 0 < ε ^ (-(2 / powerDualExponent (4 : ℝ))) := Real.rpow_pos_of_pos hε _
    linarith
  have hcT := tiltLowerConstant_pos (a := 1 / 16) (L := logisticUnitSlopeBound) (cm := 8)
    (r := 4) (b := 1 / 2) (B := 1 / 4) (cp := 16) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) hc0
  have hlaw := tilt_loss_information_law_infimum (gaussianSeedLaw d₀)
    (Measure.pi fun _ : Fin n => gaussianReal 0 1) (ν d₀) hc0 hc1 (hc d₀)
    sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss
    sharp_quarticPotential_nativeRegularizerClass sharp_measurable_quarticPotential
    (by norm_num : (0 : ℝ) < 8) (by norm_num : (0 : ℝ) < 16) hε hεT hn1 hn2 hdd
    _ subset_rfl hne measurable_id (Measure.map_id) Q τ
  exact ⟨by positivity, hlaw.1, hlaw.2⟩

/-- **Concrete instance: the ternary bases** (levels `-1, 0, 1`, weights `1/4, 1/2, 1/4`, spread
`1/2`, not a sign cube) satisfy all hypotheses of the tilt-family law at some `(ε, n, d)`, with a
nonempty
learner class and a strictly positive lower bound. -/
theorem tilt_law_nonvacuous_ternary :
    ∃ ε : ℝ, ∃ n d : ℕ, 0 < ε ∧
      ε ≤ tiltThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 8 16 (1 / 2) ∧
      8 * ε ^ (-(2 / powerDualExponent (4 : ℝ))) ≤ n ∧
      (n : ℝ) ≤ 16 * ε ^ (-(2 / powerDualExponent (4 : ℝ))) ∧
      mainDimensionConstant (1 / 2) (1 / 4) 4 *
        max (n : ℝ) (ε ^ (-(2 / powerDualExponent (4 : ℝ)))) ≤ d ∧
      (tiltAccurateLearners (ternaryBase d (by norm_num : (0 : ℝ) < 1 / 2)
          (by norm_num : (1 / 2 : ℝ) < 1)) n (gaussianSeedLaw d) logisticLoss
        (quarticPotential : EuclideanSpace ℝ (Fin d) → ℝ) ε).Nonempty ∧
      ∀ τ : ℝ, 0 < tiltLowerConstant (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound 8 16 (1 / 2) *
          (n / (1 + (τ / ε) ^ 2)) := by
  obtain ⟨ε, n, d, hε, hεT, hn1, hn2, hdd, hne, hall⟩ :=
    tilt_law_nonvacuous (fun d => ternaryBase d (by norm_num : (0 : ℝ) < 1 / 2)
      (by norm_num : (1 / 2 : ℝ) < 1)) (by norm_num) (by norm_num)
      (fun d => ternaryBase_spread d _ _)
  exact ⟨ε, n, d, hε, hεT, hn1, hn2, hdd, hne, fun τ => (hall InfoDirection.individual τ).1⟩

/-- **The tradeoff over the bounded product class and `tilt_hardness_near_every_design` are not
vacuous.**  With the quartic logistic constants,
`c₋ = 8`, `c₊ = 16`, there are `ε, n, d` meeting all hypotheses of
`bounded_product_loss_information_law` (threshold `mainThreshold`).  At these parameters the
perturbed learner lies in the class of learners accurate on `𝒫_d`.  For every `Q`, `τ` and every
base `ν` of dimension `d` with a spread `c ≤ 1` for which `ε ≤ ε_T(c)`, the full chain of
`tilt_hardness_near_every_design` holds for it with a strictly positive lower end. -/
theorem bounded_law_nonvacuous :
    ∃ ε : ℝ, ∃ n d : ℕ, 0 < ε ∧ ε ≤ mainThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 8 16 ∧
      ε ≤ tiltThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 8 16 1 ∧
      8 * ε ^ (-(2 / powerDualExponent (4 : ℝ))) ≤ n ∧
      (n : ℝ) ≤ 16 * ε ^ (-(2 / powerDualExponent (4 : ℝ))) ∧
      mainDimensionConstant (1 / 2) (1 / 4) 4 *
        max (n : ℝ) (ε ^ (-(2 / powerDualExponent (4 : ℝ)))) ≤ d ∧
      (nativeOsLearner 0 (nativeOsNoiseScale ε) :
          (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
        ∈ boundedAccurateLearners n d (gaussianSeedLaw d) logisticLoss
          (quarticPotential : EuclideanSpace ℝ (Fin d) → ℝ) ε ∧
      ∀ (Q : InfoDirection) (τ : ℝ),
        0 < mainLowerConstant (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound 8 16 *
          (n / (1 + (τ / ε) ^ 2)) ∧
        mainLowerConstant (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound 8 16 *
            (n / (1 + (τ / ε) ^ 2))
          ≤ boundedWorstInformation Q (gaussianSeedLaw d)
              (Measure.pi fun _ : Fin n => gaussianReal 0 1) logisticLoss
              (nativeOsLearner 0 (nativeOsNoiseScale ε) :
                (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
              id τ ∧
        boundedWorstInformation Q (gaussianSeedLaw d)
              (Measure.pi fun _ : Fin n => gaussianReal 0 1) logisticLoss
              (nativeOsLearner 0 (nativeOsNoiseScale ε) :
                (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
              id τ
          ≤ mainUpperConstant (1 / 16) 4 logisticUnitSlopeBound (1 / 4) 8 *
            (n / (1 + (τ / ε) ^ 2)) ∧
        ∀ (m : ℕ) [NeZero m] (ν : TiltBase d m) (c : ℝ), 0 < c → c ≤ 1 → ν.Spread c →
          ε ≤ tiltThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 8 16 c →
          tiltLowerConstant (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound 8 16 c *
              (n / (1 + (τ / ε) ^ 2))
            ≤ tiltWorstInformation ν Q (gaussianSeedLaw d)
                (Measure.pi fun _ : Fin n => gaussianReal 0 1) logisticLoss
                (nativeOsLearner 0 (nativeOsNoiseScale ε) :
                  (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
                id τ := by
  obtain ⟨ε, hε, hεT, hε4, n, hn1, hn2, d₀, hd₀, hdim⟩ :=
    tilt_admissible_parameters (c := 1) one_pos le_rfl
  have hdd := hdim d₀ le_rfl
  have hn1' : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n := by rwa [nv_exponent_four] at hn1
  have hεM : ε ≤ mainThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 8 16 :=
    hεT.trans (tiltThreshold_le_mainThreshold one_pos le_rfl)
  have hmem := nativeOsLearner_mem_boundedAccurateLearners (d := d₀) (n := n) hε hε4 hn1' hd₀
  refine ⟨ε, n, d₀, hε, hεM, hεT, hn1, hn2, hdd, hmem, fun Q τ => ?_⟩
  have hn0 : (0 : ℝ) < n := by
    have hx : 0 < ε ^ (-(2 / powerDualExponent (4 : ℝ))) := Real.rpow_pos_of_pos hε _
    linarith
  have hc1 := mainLowerConstant_pos (a := 1 / 16) (L := logisticUnitSlopeBound) (cm := 8)
    (r := 4) (b := 1 / 2) (B := 1 / 4) (cp := 16) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)
  have hF := bounded_product_loss_information_law (gaussianSeedLaw d₀)
    (Measure.pi fun _ : Fin n => gaussianReal 0 1)
    sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss
    sharp_quarticPotential_nativeRegularizerClass sharp_measurable_quarticPotential
    (by norm_num : (0 : ℝ) < 8) (by norm_num : (0 : ℝ) < 16) hε hεM hn1 hn2 hdd hmem
    measurable_id (Measure.map_id) Q τ
  refine ⟨by positivity, hF.1, hF.2, fun m _ ν c hc0 hc1' hc hεc => ?_⟩
  exact (tilt_hardness_near_every_design (gaussianSeedLaw d₀)
    (Measure.pi fun _ : Fin n => gaussianReal 0 1) ν hc0 hc1' hc
    sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss
    sharp_quarticPotential_nativeRegularizerClass sharp_measurable_quarticPotential
    (by norm_num : (0 : ℝ) < 8) (by norm_num : (0 : ℝ) < 16) hε hεc hn1 hn2 hdd hmem
    measurable_id (Measure.map_id) Q τ).1

/-- **At spread `c = 1` the threshold of the tilt-family law is exactly Theorem 3's**:
`ε_T(…, 1) = ε₀`.  With `InfoLayer.tiltLowerConstant_one` (`c_T = c₁` at `c = 1`), the
tilt-family law at `c = 1` has Theorem 3's threshold, windows, dimension constant and both constants. -/
theorem tiltThreshold_one (a b B r H cm cp : ℝ) :
    tiltThreshold a b B r H cm cp 1 = mainThreshold a b B r H cm cp := by
  refine le_antisymm (tiltThreshold_le_mainThreshold one_pos le_rfl) ?_
  unfold tiltThreshold
  refine le_min le_rfl (le_min ?_ (le_min ?_ (le_min ?_ ?_)))
  · simp only [Real.one_rpow, div_one, one_mul, le_refl]
  · simp only [Real.one_rpow, one_pow]
    unfold mainThreshold
    exact (min_le_right _ _).trans (min_le_left _ _)
  · simp only [Real.one_rpow, one_pow, mul_one]
    unfold mainThreshold
    exact (min_le_right _ _).trans ((min_le_right _ _).trans (min_le_left _ _))
  · simp only [Real.one_rpow, one_pow, mul_one]
    unfold mainThreshold
    exact (min_le_right _ _).trans ((min_le_right _ _).trans (min_le_right _ _))

/-- A sign base in every dimension: levels `±1` with unit weights. -/
def nvSignBase (d : ℕ) : TiltBase d 2 where
  w _ _ := 1
  t _ := ![1, -1]
  w_pos _ _ := one_pos
  t_mem _ i := by fin_cases i <;> norm_num
  pos _ := ⟨0, by norm_num⟩
  neg _ := ⟨1, by norm_num⟩

/-- The sign base has spread `1`. -/
theorem nvSignBase_spread (d : ℕ) : (nvSignBase d).Spread 1 :=
  TiltBase.spread_one_of_sq_eq_one _ fun _ i => by fin_cases i <;> simp [nvSignBase]

/-- **`tilt_hardness_near_every_design` is not vacuous**: at the parameters of `bounded_law_nonvacuous`, the sign base
(spread `1`, `ε ≤ ε_T(1)`) carries a strictly positive lower bound for the perturbed learner.
That learner is accurate on all of `𝒫_d`. -/
theorem tilt_hardness_nonvacuous :
    ∃ ε : ℝ, ∃ n d : ℕ, 0 < ε ∧
      ε ≤ tiltThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4) 8 16 1 ∧
      (nativeOsLearner 0 (nativeOsNoiseScale ε) :
          (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
        ∈ boundedAccurateLearners n d (gaussianSeedLaw d) logisticLoss
          (quarticPotential : EuclideanSpace ℝ (Fin d) → ℝ) ε ∧
      ∀ (Q : InfoDirection) (τ : ℝ),
        0 < tiltLowerConstant (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound 8 16 1 *
          (n / (1 + (τ / ε) ^ 2)) ∧
        tiltLowerConstant (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound 8 16 1 *
            (n / (1 + (τ / ε) ^ 2))
          ≤ tiltWorstInformation (nvSignBase d) Q (gaussianSeedLaw d)
              (Measure.pi fun _ : Fin n => gaussianReal 0 1) logisticLoss
              (nativeOsLearner 0 (nativeOsNoiseScale ε) :
                (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
              id τ := by
  obtain ⟨ε, n, d, hε, -, hεT, hn1, -, -, hmem, hall⟩ := bounded_law_nonvacuous
  refine ⟨ε, n, d, hε, hεT, hmem, fun Q τ => ⟨?_, (hall Q τ).2.2.2 2 (nvSignBase d) 1 one_pos
    le_rfl (nvSignBase_spread d) hεT⟩⟩
  have hn0 : (0 : ℝ) < n := by
    have hx : 0 < ε ^ (-(2 / powerDualExponent (4 : ℝ))) := Real.rpow_pos_of_pos hε _
    linarith
  have hcT := tiltLowerConstant_pos (a := 1 / 16) (L := logisticUnitSlopeBound) (cm := 8)
    (r := 4) (b := 1 / 2) (B := 1 / 4) (cp := 16) (c := 1) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) one_pos
  positivity

end NonVacuity

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/Orders.lean <==
import LossOnlyTraceability.TiltFamily.RecipeDefs

/-! Orders of the tilt recipe.

With `q = r/(r-1)`, the effective accuracy `ε_c = c^{-q/2} ε` and `p = c^{q/2}` (so `ε_c = ε/p`):

* the localization and energy scales are those of Theorem 3's recipe at `ε_c`, with sample
  multipliers `(c₋/c, c₊/c)`, because `ε_c^{-2/q} = c ε^{-2/q}`; `main_recipe_orders` at `ε_c`
  gives `0 < v_c < 1`, `32 n ≤ d` and `V(ε_c) ≤ n ε_c² v₀(c₋/c) = n ε² c^{-q} v₀(c₋/c)`;
* `main_recipe_orders` at `ε` (multipliers `(c₋, c₊)`) gives the residual budget `D(ε) ≤ n ε² d₀`;
* the signed budget `M^c = κ_c A^c - H√(n Q_θ C_θ) - H C_θ/2` (scales at `ε_c`, calibration at `ε`)
  obeys `M^c ≥ n ε m_c/2` with `m_c = c m₁`, using `c v_c = v(ε)`, so that the leading
  calibration term is Theorem 3's own.

The threshold `tiltThreshold` is a sufficient choice: the minimum of
`mainThreshold(c₋, c₊)`, `c^{q/2} mainThreshold(c₋/c, c₊/c)`, `c^q/(4Hγ₁²+1)`,
`c₋ c^{1+3q/2} m₁²/(16H²γ²κ_C+1)` and `c₋ c^q m₁/(2Hκ_C+1)`, written with `p = c^{q/2}`
(`c^q = p²`, `c^{1+3q/2} = c p³`). It is proved positive. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-! ### Threshold, positivity of the constants -/

section Threshold

/-- The tilt threshold `ε_T`: the minimum of the five quantities listed in the module
documentation, with `p = c^{q/2}`. -/
def tiltThreshold (a b B r H cm cp c : ℝ) : ℝ :=
  min (mainThreshold a b B r H cm cp)
    (min (c ^ (powerDualExponent r / 2) * mainThreshold a b B r H (cm / c) (cp / c))
      (min ((c ^ (powerDualExponent r / 2)) ^ 2 / (4 * H * mainScaleGamma b B r ^ 2 + 1))
        (min (cm * c * (c ^ (powerDualExponent r / 2)) ^ 3 * mainSignalRate b B r cp ^ 2 /
            (16 * H ^ 2 * mainMixedConstant a b B r ^ 2 * mainEnergyConstant a b B r + 1))
          (cm * (c ^ (powerDualExponent r / 2)) ^ 2 * mainSignalRate b B r cp /
            (2 * H * mainEnergyConstant a b B r + 1)))))

theorem tilt_mainSignalRate_pos {b B r cp : ℝ} (hb : 0 < b) (hB : 0 < B) (hr : 2 ≤ r)
    (hcp : 0 < cp) : 0 < mainSignalRate b B r cp := by
  have hsG := mainScaleRoot_pos hb hB hr
  unfold mainSignalRate
  positivity

theorem tilt_mainEnergyConstant_nonneg (a b B r : ℝ) : 0 ≤ mainEnergyConstant a b B r := by
  have hc := matrixEnergyC_pos
  have hω : 0 ≤ mainLearnerConstant a b B r := by
    unfold mainLearnerConstant
    positivity
  unfold mainEnergyConstant
  positivity

/-- Positivity of Theorem 3's threshold (same proof as `mainThreshold_pos`, kept local so that this
module imports only `RecipeDefs`). -/
theorem tilt_mainThreshold_pos {a b B r H cm cp : ℝ} (hb : 0 < b) (hB : 0 < B) (hr : 2 ≤ r)
    (hH : 0 ≤ H) (hcm : 0 < cm) (hcp : 0 < cp) : 0 < mainThreshold a b B r H cm cp := by
  have hβ := nativeSlope_pos hb hB hr
  have hm := tilt_mainSignalRate_pos hb hB hr hcp
  have hκC := tilt_mainEnergyConstant_nonneg a b B r
  unfold mainThreshold
  refine lt_min (lt_min one_pos (by positivity)) (lt_min (by positivity) (lt_min ?_ ?_))
  · positivity
  · positivity

theorem tiltThreshold_pos {a b B r H cm cp c : ℝ} (hr : 2 ≤ r) (ha : 0 < a) (hb : 0 < b)
    (hB : 0 < B) (hH : 0 ≤ H) (hcm : 0 < cm) (hcp : 0 < cp) (hc0 : 0 < c) (hc1 : c ≤ 1) :
    0 < tiltThreshold a b B r H cm cp c := by
  have hp : 0 < c ^ (powerDualExponent r / 2) := Real.rpow_pos_of_pos hc0 _
  have hm := tilt_mainSignalRate_pos hb hB hr hcp
  have hκC := tilt_mainEnergyConstant_nonneg a b B r
  unfold tiltThreshold
  refine lt_min (tilt_mainThreshold_pos hb hB hr hH hcm hcp)
    (lt_min (mul_pos hp (tilt_mainThreshold_pos hb hB hr hH (div_pos hcm hc0) (div_pos hcp hc0)))
      (lt_min (div_pos (pow_pos hp 2) (by positivity))
        (lt_min (div_pos (by positivity) (by positivity))
          (div_pos (by positivity) (by positivity)))))

theorem tiltThreshold_le_mainThreshold {a b B r H cm cp c : ℝ} (hc0 : 0 < c) (hc1 : c ≤ 1) :
    tiltThreshold a b B r H cm cp c ≤ mainThreshold a b B r H cm cp :=
  min_le_left _ _

theorem tiltLowerConstant_pos {a b B r L cm cp c : ℝ} (hr : 2 ≤ r) (hb : 0 < b) (hB : 0 < B)
    (hcp : 0 < cp) (hc0 : 0 < c) : 0 < tiltLowerConstant a b B r L cm cp c := by
  have hm := tilt_mainSignalRate_pos hb hB hr hcp
  have hmc : 0 < tiltSignalRate b B r cp c := by
    unfold tiltSignalRate
    positivity
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hW : 0 < max (tiltEnergyRate a b B r L cm c) 1 :=
    lt_of_lt_of_le one_pos (le_max_right _ _)
  unfold tiltLowerConstant
  positivity

end Threshold

/-! ### The effective accuracy -/

section Accuracy

theorem tiltAccuracy_one (r ε : ℝ) : tiltAccuracy r 1 ε = ε := by
  rw [tiltAccuracy, Real.one_rpow, one_mul]

theorem le_tiltAccuracy {r c ε : ℝ} (hr : 2 ≤ r) (hc0 : 0 < c) (hc1 : c ≤ 1) (hε : 0 ≤ ε) :
    ε ≤ tiltAccuracy r c ε := by
  have hq : 0 < powerDualExponent r := by linarith [(main_exponent_facts hr).1]
  unfold tiltAccuracy
  exact le_mul_of_one_le_left hε
    (Real.one_le_rpow_of_pos_of_le_one_of_nonpos hc0 hc1
      (by linarith : -(powerDualExponent r) / 2 ≤ 0))

/-- `ε_c = ε / c^{q/2}`. -/
theorem tiltAccuracy_eq {r c : ℝ} (hc0 : 0 < c) (ε : ℝ) :
    tiltAccuracy r c ε = ε / c ^ (powerDualExponent r / 2) := by
  unfold tiltAccuracy
  rw [neg_div, Real.rpow_neg hc0.le]
  ring

/-- `ε_c^{-2/q} = c ε^{-2/q}`. -/
theorem tiltAccuracy_rpow_neg_two_div {r c ε : ℝ} (hr : 2 ≤ r) (hc0 : 0 < c) (hε : 0 ≤ ε) :
    tiltAccuracy r c ε ^ (-(2 / powerDualExponent r)) = c * ε ^ (-(2 / powerDualExponent r)) := by
  have hq : 0 < powerDualExponent r := by linarith [(main_exponent_facts hr).1]
  have h1 : 2 / powerDualExponent r * (powerDualExponent r / 2) = 1 := by field_simp
  unfold tiltAccuracy
  rw [Real.mul_rpow (Real.rpow_nonneg hc0.le _) hε, ← Real.rpow_mul hc0.le,
    show -(powerDualExponent r) / 2 * -(2 / powerDualExponent r) =
      2 / powerDualExponent r * (powerDualExponent r / 2) by ring, h1, Real.rpow_one]

/-- `c v(ε_c) = v(ε)`: the leading calibration term of the tilt recipe is Theorem 3's own. -/
theorem mul_nativePriorVariance_tiltAccuracy {b B r c ε : ℝ} (hb : 0 < b) (hB : 0 < B)
    (hr : 2 ≤ r) (hc0 : 0 < c) (hε : 0 ≤ ε) :
    c * nativePriorVariance b B r (tiltAccuracy r c ε) = nativePriorVariance b B r ε := by
  have hβ := nativeSlope_pos hb hB hr
  have hq : 0 < powerDualExponent r := by linarith [(main_exponent_facts hr).1]
  have h1 : 2 / powerDualExponent r * (powerDualExponent r / 2) = 1 := by field_simp
  have h4 : 4 * tiltAccuracy r c ε / nativeSlope b B r =
      c ^ (-(powerDualExponent r) / 2) * (4 * ε / nativeSlope b B r) := by
    unfold tiltAccuracy
    ring
  have hexp : -(powerDualExponent r) / 2 * (2 / powerDualExponent r) = -1 := by
    rw [show -(powerDualExponent r) / 2 * (2 / powerDualExponent r) =
      -(2 / powerDualExponent r * (powerDualExponent r / 2)) by ring, h1]
  unfold nativePriorVariance
  rw [h4, Real.mul_rpow (Real.rpow_nonneg hc0.le _)
      (div_nonneg (by linarith : (0 : ℝ) ≤ 4 * ε) hβ.le),
    ← Real.rpow_mul hc0.le, hexp, Real.rpow_neg_one, ← mul_assoc, mul_inv_cancel₀ hc0.ne',
    one_mul]

/-- At `c = 1` the tilt signed budget is Theorem 3's. -/
theorem tiltSignedBudget_one (a b B r ε H : ℝ) (n d : ℕ) :
    tiltSignedBudget a b B r ε H 1 n d = nativeSignedBudget a b B r ε H n d := by
  simp only [tiltSignedBudget, tiltAlignment, tiltAccuracy_one, one_mul, nativeSignedBudget,
    nativeAlignment]

/-- At `c = 1` the tilt alignment is Theorem 3's. -/
theorem tiltAlignment_one (b B r ε H : ℝ) (d : ℕ) :
    tiltAlignment b B r ε H 1 d = nativeAlignment b B r ε H d := by
  simp only [tiltAlignment, tiltAccuracy_one, one_mul, nativeAlignment]

end Accuracy

/-! ### The internal scale facts of Theorem 3's recipe -/

section Scales

/-- The internal facts of the proof of `main_recipe_orders`, with the same proof: under its
hypotheses,
the prior variance is `(s_G S)²` with `S = ε^{1/q}`, is at most `1/2`, `d v ≥ 32`, the sample
window in the form `c₋/S² ≤ n ≤ c₊/S²`, and the scale bounds `Q_θ ≤ (γ ε)²`,
`C_θ ≤ κ_C (ε/S)²`. -/
theorem tilt_scale_facts {a b B r H cm cp ε : ℝ} {n d : ℕ} (hr : 2 ≤ r) (ha : 0 < a)
    (hb : 0 < b) (hB : 0 < B) (hH : 0 ≤ H) (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hd : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d) :
    ε ≤ 1 ∧ 0 < ε ^ (1 / powerDualExponent r) ∧
      nativePriorVariance b B r ε = (mainScaleRoot b B r * ε ^ (1 / powerDualExponent r)) ^ 2 ∧
      nativePriorVariance b B r ε ≤ 1 / 2 ∧
      32 ≤ (d : ℝ) * nativePriorVariance b B r ε ∧
      cm / (ε ^ (1 / powerDualExponent r)) ^ 2 ≤ n ∧
      (n : ℝ) ≤ cp / (ε ^ (1 / powerDualExponent r)) ^ 2 ∧
      0 ≤ nativeMixedScale a b B r ε d ∧
      nativeMixedScale a b B r ε d ≤ (mainMixedConstant a b B r * ε) ^ 2 ∧
      nativeEnergyScale a b B r ε n d
        ≤ mainEnergyConstant a b B r * (ε / ε ^ (1 / powerDualExponent r)) ^ 2 := by
  obtain ⟨hq1, hq2, -⟩ := main_exponent_facts hr
  have hq0 : 0 < powerDualExponent r := by linarith
  have hβ := nativeSlope_pos hb hB hr
  have hγ₁ := mainScaleGamma_pos hb hB hr
  have hβγ := nativeSlope_mul_mainScaleGamma hb hB hr
  have hsG := mainScaleRoot_pos hb hB hr
  have hC₀ : 0 ≤ nativeOptimizerConstant a b r := Real.rpow_nonneg (by positivity) _
  have hc := matrixEnergyC_pos
  have hAr : 0 < a ^ (1 / r) := Real.rpow_pos_of_pos ha _
  -- the threshold conditions
  have hth := hε0
  simp only [mainThreshold, le_min_iff] at hth
  obtain ⟨⟨hε1, hεβ⟩, -, -, -⟩ := hth
  -- the scale `S = ε^{1/q}`
  have hS : 0 < ε ^ (1 / powerDualExponent r) := Real.rpow_pos_of_pos hε _
  have hS1 : ε ^ (1 / powerDualExponent r) ≤ 1 := Real.rpow_le_one hε.le hε1 (by positivity)
  have hS3 := rpow_inv_cube_le hε hε1 hq0 (by linarith)
  have hv := nativePriorVariance_eq_sq hb hB hr hε.le
  rw [rpow_neg_two_div_eq hε.le, mul_one_div] at hn1 hn2
  rw [rpow_neg_two_div_eq hε.le] at hd
  have hCdim : mainDimensionConstant b B r = 32 * max 1 (1 / mainScaleRoot b B r ^ 2) := by
    rw [mainDimensionConstant, show nativeSlope b B r / 4 = (mainScaleGamma b B r)⁻¹ by
      rw [mainScaleGamma, inv_div], Real.inv_rpow hγ₁.le, mainScaleGamma_rpow_eq hb hB hr,
      one_div]
  rw [hCdim] at hd
  -- the regime
  have hnpos : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn1
  have hn1nat : 0 < n := by exact_mod_cast hnpos
  have hnge1 : (1 : ℝ) ≤ n := by exact_mod_cast hn1nat
  have hmax1 := le_max_left (1 : ℝ) (1 / mainScaleRoot b B r ^ 2)
  have hmax2 := le_max_right (1 : ℝ) (1 / mainScaleRoot b B r ^ 2)
  have hmax3 := le_max_left (n : ℝ) (1 / (ε ^ (1 / powerDualExponent r)) ^ 2)
  have hmax4 := le_max_right (n : ℝ) (1 / (ε ^ (1 / powerDualExponent r)) ^ 2)
  have hX0 : 0 ≤ max (1 : ℝ) (1 / mainScaleRoot b B r ^ 2) := zero_le_one.trans hmax1
  have hdn : 32 * (n : ℝ) ≤ d := by
    have := mul_le_mul hmax1 hmax3 hnpos.le hX0
    linarith
  have hdS : 32 * (1 / (ε ^ (1 / powerDualExponent r)) ^ 2) ≤ d := by
    have := mul_le_mul hmax1 hmax4 (by positivity) hX0
    linarith
  have hdv0 : 32 * (1 / mainScaleRoot b B r ^ 2) * (1 / (ε ^ (1 / powerDualExponent r)) ^ 2)
      ≤ d := by
    have := mul_le_mul hmax2 hmax4 (by positivity) hX0
    linarith
  have hdn_nat : 32 * n ≤ d := by exact_mod_cast hdn
  have hd32 : (32 : ℝ) ≤ d := by linarith
  have hdpos : (0 : ℝ) < d := by linarith
  have hdS2 : 32 ≤ (d : ℝ) * (ε ^ (1 / powerDualExponent r)) ^ 2 := by
    rw [mul_one_div, div_le_iff₀ (by positivity)] at hdS
    exact hdS
  have hv0 : 0 < nativePriorVariance b B r ε := by rw [hv]; positivity
  have hdv : 32 ≤ (d : ℝ) * nativePriorVariance b B r ε := by
    rw [hv]
    have e : 32 * (1 / mainScaleRoot b B r ^ 2) * (1 / (ε ^ (1 / powerDualExponent r)) ^ 2)
        = 32 / (mainScaleRoot b B r * ε ^ (1 / powerDualExponent r)) ^ 2 := by
      field_simp
    rw [e, div_le_iff₀ (by positivity)] at hdv0
    exact hdv0
  -- the matrix constants
  have hK := matrix_energy_constant_bound hdn_nat
  have hK3 : matrixEnergyK ((n : ℝ) / d) ≤ 3 := by
    have := hK.2
    linarith [hK.1]
  have hs0 := matrixEnergyS_nonneg d
  have hsS : matrixEnergyS d ≤ (ε ^ (1 / powerDualExponent r)) ^ 2 / (16 * matrixEnergyC) := by
    unfold matrixEnergyS
    rw [div_le_div_iff₀ (by positivity) (by positivity)]
    calc 2 * (16 * matrixEnergyC) = matrixEnergyC * 32 := by ring
      _ ≤ matrixEnergyC * ((d : ℝ) * (ε ^ (1 / powerDualExponent r)) ^ 2) :=
          mul_le_mul_of_nonneg_left hdS2 hc.le
      _ = _ := by ring
  have hs1 : matrixEnergyS d ≤ 1 := by
    refine hsS.trans ?_
    rw [div_le_one (by positivity)]
    have hc16 : 1 ≤ 16 * matrixEnergyC := by unfold matrixEnergyC; norm_num
    linarith [pow_le_one₀ hS.le hS1 (n := 2)]
  -- the prior variance
  have hγε : mainScaleGamma b B r * ε ≤ 1 / 2 := by
    calc mainScaleGamma b B r * ε ≤ mainScaleGamma b B r * (nativeSlope b B r / 8) :=
          mul_le_mul_of_nonneg_left hεβ hγ₁.le
      _ = nativeSlope b B r * mainScaleGamma b B r / 8 := by ring
      _ = 1 / 2 := by rw [hβγ]; norm_num
  have hvle : nativePriorVariance b B r ε ≤ 1 / 2 := by
    rw [nativePriorVariance, four_mul_div_nativeSlope]
    have h1 : (1 : ℝ) ≤ 2 / powerDualExponent r := by rw [le_div_iff₀ hq0]; linarith
    calc (mainScaleGamma b B r * ε) ^ (2 / powerDualExponent r)
        ≤ (mainScaleGamma b B r * ε) ^ (1 : ℝ) :=
          Real.rpow_le_rpow_of_exponent_ge (by positivity) (by linarith) h1
      _ ≤ 1 / 2 := by rw [Real.rpow_one]; exact hγε
  -- the error scale and the optimizer scale
  have hw0 : 0 < nativeErrorScale a r ε :=
    lt_min (by norm_num) (Real.rpow_pos_of_pos (div_pos hε ha) _)
  have hwS : nativeErrorScale a r ε
      ≤ (ε / (ε ^ (1 / powerDualExponent r) * a ^ (1 / r))) ^ 2 :=
    (min_le_right _ _).trans (error_rpow_eq_sq hr ha hε).le
  have hQ : nativeOptimizerScale a b B r ε = (nativeOptimizerConstant a b r * mainScaleGamma b B r
      * ε / (mainScaleRoot b B r * ε ^ (1 / powerDualExponent r))) ^ 2 := by
    rw [nativeOptimizerScale, Real.rpow_sub_one hv0.ne', nativePriorVariance_rpow_q hb hB hr hε.le,
      hv]
    ring
  -- the learner scale and the energy scale
  have hwθ : nativeLearnerScale a b B r ε
      ≤ mainLearnerConstant a b B r * (ε / ε ^ (1 / powerDualExponent r)) ^ 2 := by
    rw [nativeLearnerScale, mainLearnerConstant]
    exact main_learner_scale_le hS hAr hsG hC₀ hγ₁.le hε.le hwS hQ
  have hCθ : nativeEnergyScale a b B r ε n d
      ≤ mainEnergyConstant a b B r * (ε / ε ^ (1 / powerDualExponent r)) ^ 2 := by
    rw [nativeEnergyScale, mainEnergyConstant]
    exact main_energy_scale_le (nativeLearnerScale_nonneg a b B r ε)
      (nativeLearnerScale_le_one a b B r ε) hwθ hK3 hs0 hs1 hsS hc hS hε hS3
  -- the mixed scale
  have hd2 : 2 / (d : ℝ) ≤ 1 := by rw [div_le_one hdpos]; linarith
  have hf4 : (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 4) ≤ 2 :=
    (one_add_rpow_le_self (by positivity) (by linarith)).trans (by linarith)
  have hQθ : nativeMixedScale a b B r ε d ≤ (mainMixedConstant a b B r * ε) ^ 2 := by
    rw [nativeMixedScale, nativePriorVariance_rpow_half hb hB hr hε.le, mainMixedConstant]
    exact main_mixed_scale_le hS hAr hsG hC₀ hγ₁.le hε.le hw0.le hwS hv
      (Real.rpow_nonneg (by positivity) _) hf4
  have hQθ0 : 0 ≤ nativeMixedScale a b B r ε d := by
    unfold nativeMixedScale
    positivity
  exact ⟨hε1, hS, hv, hvle, hdv, hn1, hn2, hQθ0, hQθ, hCθ⟩

end Scales

/-! ### Orders of the tilt recipe -/

section Orders

/-- **Orders of the tilt recipe.** In the regime of Theorem 3
(`c₋ ε^{-2/q} ≤ n ≤ c₊ ε^{-2/q}`, `d ≥ C max{n, ε^{-2/q}}` with Theorem 3's `C`) and for
`0 < ε ≤ ε_T`: `n ≥ 1`, `d ≥ 32 n`, `0 < v_c < 1`, the tilt signed budget obeys
`M^c ≥ (m_c/2) n ε` with `m_c = c m₁`, the energy budget at `ε_c` obeys
`V(ε_c) ≤ n ε² c^{-q} v₀(c₋/c)`, and the residual budget at `ε` obeys `D(ε) ≤ n ε² d₀`. -/
theorem tilt_recipe_orders {a b B r H L cm cp ε c : ℝ} {n d : ℕ} (hr : 2 ≤ r) (ha : 0 < a)
    (hb : 0 < b) (hB : 0 < B) (hH : 0 ≤ H) (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hc0 : 0 < c) (hc1 : c ≤ 1)
    (hε0 : ε ≤ tiltThreshold a b B r H cm cp c)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hd : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d) :
    0 < n ∧ 32 * n ≤ d ∧
      0 < nativePriorVariance b B r (tiltAccuracy r c ε) ∧
      nativePriorVariance b B r (tiltAccuracy r c ε) < 1 ∧
      (n : ℝ) * ε * (tiltSignalRate b B r cp c / 2) ≤ tiltSignedBudget a b B r ε H c n d ∧
      nativeEnergyBudget a b B r (tiltAccuracy r c ε) L n d
        ≤ (n : ℝ) * ε ^ 2 * tiltEnergyRate a b B r L cm c ∧
      nativeResidualBudget a r ε L H n d ≤ (n : ℝ) * ε ^ 2 * mainResidualRate a r L H cm := by
  obtain ⟨hq1, hq2, -⟩ := main_exponent_facts hr
  have hq0 : 0 < powerDualExponent r := by linarith
  have hβ := nativeSlope_pos hb hB hr
  have hγ₁ := mainScaleGamma_pos hb hB hr
  have hβγ := nativeSlope_mul_mainScaleGamma hb hB hr
  have hsG := mainScaleRoot_pos hb hB hr
  have hκC := tilt_mainEnergyConstant_nonneg a b B r
  have hm1 := tilt_mainSignalRate_pos hb hB hr hcp
  obtain ⟨ht0, ht1⟩ := nativeMargin_pos_le_one hb hB hr
  -- the threshold
  have hth := hε0
  simp only [tiltThreshold, le_min_iff] at hth
  obtain ⟨hT1, hT2, hT3, hT4, hT5⟩ := hth
  -- the power `p = c^{q/2}` and the effective accuracy `ε_c = ε/p`
  have hp : 0 < c ^ (powerDualExponent r / 2) := Real.rpow_pos_of_pos hc0 _
  have hεc : tiltAccuracy r c ε = ε / c ^ (powerDualExponent r / 2) := tiltAccuracy_eq hc0 ε
  have hεc_pos : 0 < tiltAccuracy r c ε := by rw [hεc]; exact div_pos hε hp
  have hεp : tiltAccuracy r c ε * c ^ (powerDualExponent r / 2) = ε :=
    (eq_div_iff hp.ne').mp hεc
  have hcq : c ^ powerDualExponent r = (c ^ (powerDualExponent r / 2)) ^ 2 := by
    rw [← rpow_two_mul_eq_sq hc0.le]
    congr 1
    ring
  have hcnq : c ^ (-(powerDualExponent r)) = ((c ^ (powerDualExponent r / 2)) ^ 2)⁻¹ := by
    rw [Real.rpow_neg hc0.le, hcq]
  have hp2 : 0 < (c ^ (powerDualExponent r / 2)) ^ 2 := pow_pos hp 2
  -- the hypotheses of Theorem 3's recipe at `ε_c` with multipliers `(c₋/c, c₊/c)`
  have hX : 0 ≤ ε ^ (-(2 / powerDualExponent r)) := Real.rpow_nonneg hε.le _
  have hF3 : tiltAccuracy r c ε ≤ mainThreshold a b B r H (cm / c) (cp / c) := by
    rw [hεc, div_le_iff₀ hp]
    calc ε ≤ c ^ (powerDualExponent r / 2) * mainThreshold a b B r H (cm / c) (cp / c) := hT2
      _ = mainThreshold a b B r H (cm / c) (cp / c) * c ^ (powerDualExponent r / 2) :=
          mul_comm _ _
  have hF4 : cm / c * tiltAccuracy r c ε ^ (-(2 / powerDualExponent r)) ≤ n := by
    rw [tiltAccuracy_rpow_neg_two_div hr hc0 hε.le]
    have e : cm / c * (c * ε ^ (-(2 / powerDualExponent r))) =
        cm * ε ^ (-(2 / powerDualExponent r)) := by
      rw [div_mul_eq_mul_div, div_eq_iff hc0.ne']
      ring
    rw [e]
    exact hn1
  have hF5 : (n : ℝ) ≤ cp / c * tiltAccuracy r c ε ^ (-(2 / powerDualExponent r)) := by
    rw [tiltAccuracy_rpow_neg_two_div hr hc0 hε.le]
    have e : cp / c * (c * ε ^ (-(2 / powerDualExponent r))) =
        cp * ε ^ (-(2 / powerDualExponent r)) := by
      rw [div_mul_eq_mul_div, div_eq_iff hc0.ne']
      ring
    rw [e]
    exact hn2
  have hCnn : 0 ≤ mainDimensionConstant b B r := by
    unfold mainDimensionConstant
    exact mul_nonneg (by norm_num) (zero_le_one.trans (le_max_left _ _))
  have hF6 : mainDimensionConstant b B r *
      max (n : ℝ) (tiltAccuracy r c ε ^ (-(2 / powerDualExponent r))) ≤ d := by
    rw [tiltAccuracy_rpow_neg_two_div hr hc0 hε.le]
    have hcX : c * ε ^ (-(2 / powerDualExponent r)) ≤ ε ^ (-(2 / powerDualExponent r)) :=
      mul_le_of_le_one_left hX hc1
    exact (mul_le_mul_of_nonneg_left (max_le_max le_rfl hcX) hCnn).trans hd
  -- Theorem 3's recipe at `ε_c` and at `ε`
  obtain ⟨hn0, hdn, hv0c, hv1c, -, hVc, -⟩ := main_recipe_orders (L := L) hr ha hb hB hH
    (div_pos hcm hc0) (div_pos hcp hc0) hεc_pos hF3 hF4 hF5 hF6
  obtain ⟨-, -, hv0, -, -, -, hD⟩ := main_recipe_orders (L := L) hr ha hb hB hH hcm hcp hε hT1
    hn1 hn2 hd
  obtain ⟨hεc1, hSc, hvc, hvcle, hdvc, hn1c, hn2c, hQ0c, hQc, hCc⟩ := tilt_scale_facts hr ha hb hB
    hH (div_pos hcm hc0) (div_pos hcp hc0) hεc_pos hF3 hF4 hF5 hF6
  obtain ⟨-, -, -, -, hdv, -, -, -, -, -⟩ := tilt_scale_facts hr ha hb hB hH hcm hcp hε hT1 hn1
    hn2 hd
  -- the dimension
  have hd32 : 32 ≤ d := by omega
  have hdR : (32 : ℝ) ≤ d := by exact_mod_cast hd32
  have hdpos : (0 : ℝ) < d := by linarith
  have hd2 : 2 / (d : ℝ) ≤ 1 := by rw [div_le_one hdpos]; linarith
  have hf2 : (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 2) ≤ 2 :=
    (one_add_rpow_le_self (by positivity) (by linarith)).trans (by linarith)
  -- the energy budget at `ε_c`
  have hV : nativeEnergyBudget a b B r (tiltAccuracy r c ε) L n d
      ≤ (n : ℝ) * ε ^ 2 * tiltEnergyRate a b B r L cm c := by
    refine hVc.trans (le_of_eq ?_)
    rw [tiltEnergyRate, hcnq]
    calc (n : ℝ) * tiltAccuracy r c ε ^ 2 * mainEnergyRate a b B r L (cm / c)
        = (n : ℝ) * tiltAccuracy r c ε ^ 2 * mainEnergyRate a b B r L (cm / c) *
            ((c ^ (powerDualExponent r / 2)) ^ 2 * ((c ^ (powerDualExponent r / 2)) ^ 2)⁻¹) := by
          rw [mul_inv_cancel₀ hp2.ne', mul_one]
      _ = (n : ℝ) * (tiltAccuracy r c ε * c ^ (powerDualExponent r / 2)) ^ 2 *
            (((c ^ (powerDualExponent r / 2)) ^ 2)⁻¹ * mainEnergyRate a b B r L (cm / c)) := by
          ring
      _ = (n : ℝ) * ε ^ 2 *
            (((c ^ (powerDualExponent r / 2)) ^ 2)⁻¹ * mainEnergyRate a b B r L (cm / c)) := by
          rw [hεp]
  -- the alignment: `A^c ≥ 2ε`
  have hcv := mul_nativePriorVariance_tiltAccuracy hb hB hr hc0 hε.le (ε := ε)
  have hvhalf := nativePriorVariance_rpow_half hb hB hr hε.le
  have hg : 32 / 33 ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε)) ^
      (-(powerDualExponent r) / 2) := by
    have hy : 0 ≤ 1 / ((d : ℝ) * nativePriorVariance b B r ε) := by positivity
    have hy32 : 1 / ((d : ℝ) * nativePriorVariance b B r ε) ≤ 1 / 32 := by
      rw [div_le_div_iff₀ (by positivity) (by norm_num)]
      linarith
    have hinv : (32 : ℝ) / 33 ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε))⁻¹ := by
      rw [le_inv_comm₀ (by norm_num) (by positivity)]
      calc 1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε) ≤ 1 + 1 / 32 := by linarith
        _ = (32 / 33 : ℝ)⁻¹ := by norm_num
    calc (32 : ℝ) / 33 ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε))⁻¹ := hinv
      _ = (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε)) ^ (-1 : ℝ) :=
          (Real.rpow_neg_one _).symm
      _ ≤ _ := Real.rpow_le_rpow_of_exponent_le (by linarith) (by linarith)
  have hPc : nativePopulationPenalty b B r (tiltAccuracy r c ε) H d
      ≤ 2 * H * mainScaleGamma b B r ^ 2 * tiltAccuracy r c ε ^ 2 := by
    rw [nativePopulationPenalty, Real.rpow_sub_one hv0c.ne',
      nativePriorVariance_rpow_q hb hB hr hεc_pos.le]
    calc _ ≤ 2 * H * (mainScaleGamma b B r * tiltAccuracy r c ε) ^ 2 :=
          main_population_penalty_le hH (pow_le_one₀ ht0.le ht1) (sq_nonneg _) hv0c
            (Real.rpow_nonneg (by positivity) _) hf2 hdvc
      _ = 2 * H * mainScaleGamma b B r ^ 2 * tiltAccuracy r c ε ^ 2 := by ring
  have hP' : nativePopulationPenalty b B r (tiltAccuracy r c ε) H d
      ≤ 2 * (H * ((c ^ (powerDualExponent r / 2)) ^ 2)⁻¹) * mainScaleGamma b B r ^ 2 * ε ^ 2 := by
    refine hPc.trans (le_of_eq ?_)
    calc 2 * H * mainScaleGamma b B r ^ 2 * tiltAccuracy r c ε ^ 2
        = 2 * H * mainScaleGamma b B r ^ 2 * tiltAccuracy r c ε ^ 2 *
            (((c ^ (powerDualExponent r / 2)) ^ 2)⁻¹ * (c ^ (powerDualExponent r / 2)) ^ 2) := by
          rw [inv_mul_cancel₀ hp2.ne', mul_one]
      _ = 2 * (H * ((c ^ (powerDualExponent r / 2)) ^ 2)⁻¹) * mainScaleGamma b B r ^ 2 *
            (tiltAccuracy r c ε * c ^ (powerDualExponent r / 2)) ^ 2 := by ring
      _ = 2 * (H * ((c ^ (powerDualExponent r / 2)) ^ 2)⁻¹) * mainScaleGamma b B r ^ 2 * ε ^ 2 := by
          rw [hεp]
  have hT3' : 4 * H * mainScaleGamma b B r ^ 2 * ε ≤ (c ^ (powerDualExponent r / 2)) ^ 2 :=
    mul_le_of_le_div_add_one (by positivity) hε.le hT3
  have hHε : 2 * (H * ((c ^ (powerDualExponent r / 2)) ^ 2)⁻¹) * mainScaleGamma b B r ^ 2 * ε
      ≤ 1 / 2 := by
    have hinv0 : 0 ≤ ((c ^ (powerDualExponent r / 2)) ^ 2)⁻¹ := inv_nonneg.mpr hp2.le
    calc 2 * (H * ((c ^ (powerDualExponent r / 2)) ^ 2)⁻¹) * mainScaleGamma b B r ^ 2 * ε
        = (4 * H * mainScaleGamma b B r ^ 2 * ε) * ((c ^ (powerDualExponent r / 2)) ^ 2)⁻¹ / 2 := by
          ring
      _ ≤ (c ^ (powerDualExponent r / 2)) ^ 2 * ((c ^ (powerDualExponent r / 2)) ^ 2)⁻¹ / 2 :=
          div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_right hT3' hinv0) (by norm_num)
      _ = 1 / 2 := by rw [mul_inv_cancel₀ hp2.ne']
  have hA : 2 * ε ≤ tiltAlignment b B r ε H c d := by
    rw [tiltAlignment, hcv, hvhalf]
    exact main_alignment_ge hβγ hε hg hP' hHε
  -- the signal: `κ_c A^c ≥ n ε c m₁`
  have h1 := main_signal_ge hv0c hvcle hA hε hvc hSc hsG (div_pos hcp hc0) hn2c
  have e1 : 1 / (cp / c * mainScaleRoot b B r ^ 2) = c * mainSignalRate b B r cp := by
    rw [mainSignalRate, div_mul_eq_mul_div, one_div_div]
    ring
  rw [e1] at h1
  -- the penalties at `ε_c`, target rate `c p m₁`
  have hm0 : 0 ≤ c * c ^ (powerDualExponent r / 2) * mainSignalRate b B r cp := by positivity
  have hT4' : 16 * H ^ 2 * mainMixedConstant a b B r ^ 2 * mainEnergyConstant a b B r * ε ≤
      cm * c * (c ^ (powerDualExponent r / 2)) ^ 3 * mainSignalRate b B r cp ^ 2 :=
    mul_le_of_le_div_add_one (by positivity) hε.le hT4
  have hcond1 : 16 * H ^ 2 * mainMixedConstant a b B r ^ 2 * mainEnergyConstant a b B r *
      tiltAccuracy r c ε ≤
      cm / c * (c * c ^ (powerDualExponent r / 2) * mainSignalRate b B r cp) ^ 2 := by
    have hA4 : 16 * H ^ 2 * mainMixedConstant a b B r ^ 2 * mainEnergyConstant a b B r *
        tiltAccuracy r c ε * c ^ (powerDualExponent r / 2) ≤
        cm * c * (c ^ (powerDualExponent r / 2)) ^ 2 * mainSignalRate b B r cp ^ 2 *
          c ^ (powerDualExponent r / 2) := by
      calc 16 * H ^ 2 * mainMixedConstant a b B r ^ 2 * mainEnergyConstant a b B r *
            tiltAccuracy r c ε * c ^ (powerDualExponent r / 2)
          = 16 * H ^ 2 * mainMixedConstant a b B r ^ 2 * mainEnergyConstant a b B r *
            (tiltAccuracy r c ε * c ^ (powerDualExponent r / 2)) := by ring
        _ = 16 * H ^ 2 * mainMixedConstant a b B r ^ 2 * mainEnergyConstant a b B r * ε := by
            rw [hεp]
        _ ≤ cm * c * (c ^ (powerDualExponent r / 2)) ^ 3 * mainSignalRate b B r cp ^ 2 := hT4'
        _ = cm * c * (c ^ (powerDualExponent r / 2)) ^ 2 * mainSignalRate b B r cp ^ 2 *
            c ^ (powerDualExponent r / 2) := by ring
    have hB4 := le_of_mul_le_mul_right hA4 hp
    have hC4 : cm / c * (c * c ^ (powerDualExponent r / 2) * mainSignalRate b B r cp) ^ 2 =
        cm * c * (c ^ (powerDualExponent r / 2)) ^ 2 * mainSignalRate b B r cp ^ 2 := by
      rw [div_mul_eq_mul_div, div_eq_iff hc0.ne']
      ring
    rw [hC4]
    exact hB4
  have hT5' : 2 * H * mainEnergyConstant a b B r * ε ≤
      cm * (c ^ (powerDualExponent r / 2)) ^ 2 * mainSignalRate b B r cp :=
    mul_le_of_le_div_add_one (by positivity) hε.le hT5
  have hcond2 : 2 * H * mainEnergyConstant a b B r * tiltAccuracy r c ε ≤
      cm / c * (c * c ^ (powerDualExponent r / 2) * mainSignalRate b B r cp) := by
    have hA5 : 2 * H * mainEnergyConstant a b B r * tiltAccuracy r c ε *
        c ^ (powerDualExponent r / 2) ≤
        cm * c ^ (powerDualExponent r / 2) * mainSignalRate b B r cp *
          c ^ (powerDualExponent r / 2) := by
      calc 2 * H * mainEnergyConstant a b B r * tiltAccuracy r c ε *
            c ^ (powerDualExponent r / 2)
          = 2 * H * mainEnergyConstant a b B r *
            (tiltAccuracy r c ε * c ^ (powerDualExponent r / 2)) := by ring
        _ = 2 * H * mainEnergyConstant a b B r * ε := by rw [hεp]
        _ ≤ cm * (c ^ (powerDualExponent r / 2)) ^ 2 * mainSignalRate b B r cp := hT5'
        _ = cm * c ^ (powerDualExponent r / 2) * mainSignalRate b B r cp *
            c ^ (powerDualExponent r / 2) := by ring
    have hB5 := le_of_mul_le_mul_right hA5 hp
    have hC5 : cm / c * (c * c ^ (powerDualExponent r / 2) * mainSignalRate b B r cp) =
        cm * c ^ (powerDualExponent r / 2) * mainSignalRate b B r cp := by
      rw [div_mul_eq_mul_div, div_eq_iff hc0.ne']
      ring
    rw [hC5]
    exact hB5
  have h2 := main_cross_penalty_le hH hQ0c hQc hCc hκC hSc hεc_pos hεc1 (div_pos hcm hc0) hn1c
    hm0 hcond1
  have h3 := main_energy_penalty_le hH hCc hκC hSc hεc_pos (div_pos hcm hc0) hn1c hcond2
  have hrate : (n : ℝ) * tiltAccuracy r c ε *
      (c * c ^ (powerDualExponent r / 2) * mainSignalRate b B r cp) / 4 =
      (n : ℝ) * ε * (c * mainSignalRate b B r cp) / 4 := by
    calc (n : ℝ) * tiltAccuracy r c ε *
          (c * c ^ (powerDualExponent r / 2) * mainSignalRate b B r cp) / 4
        = (n : ℝ) * (tiltAccuracy r c ε * c ^ (powerDualExponent r / 2)) *
            (c * mainSignalRate b B r cp) / 4 := by ring
      _ = (n : ℝ) * ε * (c * mainSignalRate b B r cp) / 4 := by rw [hεp]
  rw [hrate] at h2 h3
  have hM : (n : ℝ) * ε * (tiltSignalRate b B r cp c / 2) ≤ tiltSignedBudget a b B r ε H c n d := by
    rw [tiltSignedBudget, nativeKappa, tiltSignalRate]
    linarith
  exact ⟨hn0, hdn, hv0c, hv1c, hM, hV, hD⟩

end Orders

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/Prior.lean <==
import LossOnlyTraceability.TiltFamily.Defs
import LossOnlyTraceability.HeterogeneousCoupledBlockStein

/-! The conjugate prior of a tilted finite-level product base.

For a base `ν : TiltBase d m` (coordinate `k` has positive weights `w k i` on levels
`t k i ∈ [-1, 1]`, with a positive and a negative level), this module proves

* the tilt calculus: `|m_k| ≤ 1`, `0 ≤ s_k ≤ 1`, `m_k² ≤ s_k`, `m_k' = s_k - m_k²`, and the
  two-sided exponential envelope `Λ_k(x)^{-κ} ≤ C e^{-κ δ |x|}`, hence integrability and positive
  mass of the conjugate density;
* the normalization of the coordinate prior `π_{k,κ}` and of the product prior `Π_κ`;
* the whole-line Stein identity: `E_π F' = κ E_π[m F]` for bounded `F` with bounded
  measurable derivative, all boundary terms being discharged by integrability;
* the scalar prior moments: `E_π m² = E_π s/(κ+1)`, hence `c/(κ+1) ≤ E_π m² ≤ 1/(κ+1)` under the
  spread condition, and `E_π m⁴ ≤ 3/((κ+1)(κ+3))`. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory Filter
open scoped BigOperators InnerProductSpace ENNReal Topology

variable {d m : ℕ} [NeZero m]

/-! ### The tilt calculus on one coordinate -/

section Calculus

theorem tiltProb_nonneg (ν : TiltBase d m) (k : Fin d) (x : ℝ) (i : Fin m) :
    0 ≤ tiltProb (ν.w k) (ν.t k) x i :=
  (tiltProb_pos (t := ν.t k) (ν.w_pos k) x i).le

theorem tiltProb_sum_eq_one (ν : TiltBase d m) (k : Fin d) (x : ℝ) :
    ∑ i, tiltProb (ν.w k) (ν.t k) x i = 1 :=
  tiltProb_sum (t := ν.t k) (ν.w_pos k) x

theorem tiltBase_abs_t_le_one (ν : TiltBase d m) (k : Fin d) (i : Fin m) : |ν.t k i| ≤ 1 :=
  abs_le.mpr ⟨(ν.t_mem k i).1, (ν.t_mem k i).2⟩

theorem tiltBase_t_sq_le_one (ν : TiltBase d m) (k : Fin d) (i : Fin m) : ν.t k i ^ 2 ≤ 1 := by
  have h1 := (ν.t_mem k i).1
  have h2 := (ν.t_mem k i).2
  nlinarith

/-- The tilted second moment as an explicit finite sum. -/
theorem tiltSecond_eq (ν : TiltBase d m) (k : Fin d) (x : ℝ) :
    tiltSecond ν k x = ∑ i, ν.t k i ^ 2 * tiltProb (ν.w k) (ν.t k) x i := rfl

/-- The tilted mean as an explicit finite sum. -/
theorem tiltMean_eq (ν : TiltBase d m) (k : Fin d) (x : ℝ) :
    tiltMean (ν.w k) (ν.t k) x = ∑ i, ν.t k i * tiltProb (ν.w k) (ν.t k) x i := rfl

theorem tiltMean_abs_le_one (ν : TiltBase d m) (k : Fin d) (x : ℝ) :
    |tiltMean (ν.w k) (ν.t k) x| ≤ 1 := by
  rw [tiltMean_eq]
  calc |∑ i, ν.t k i * tiltProb (ν.w k) (ν.t k) x i|
      ≤ ∑ i, |ν.t k i * tiltProb (ν.w k) (ν.t k) x i| := Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ i, tiltProb (ν.w k) (ν.t k) x i := by
        apply Finset.sum_le_sum
        intro i _
        rw [abs_mul, abs_of_nonneg (tiltProb_nonneg ν k x i)]
        exact mul_le_of_le_one_left (tiltProb_nonneg ν k x i) (tiltBase_abs_t_le_one ν k i)
    _ = 1 := tiltProb_sum_eq_one ν k x

theorem tiltSecond_nonneg (ν : TiltBase d m) (k : Fin d) (x : ℝ) : 0 ≤ tiltSecond ν k x := by
  rw [tiltSecond_eq]
  exact Finset.sum_nonneg fun i _ => mul_nonneg (sq_nonneg _) (tiltProb_nonneg ν k x i)

theorem tiltSecond_le_one (ν : TiltBase d m) (k : Fin d) (x : ℝ) : tiltSecond ν k x ≤ 1 := by
  rw [tiltSecond_eq]
  calc ∑ i, ν.t k i ^ 2 * tiltProb (ν.w k) (ν.t k) x i ≤ ∑ i, tiltProb (ν.w k) (ν.t k) x i := by
        apply Finset.sum_le_sum
        intro i _
        exact mul_le_of_le_one_left (tiltProb_nonneg ν k x i) (tiltBase_t_sq_le_one ν k i)
    _ = 1 := tiltProb_sum_eq_one ν k x

/-- The variance identity `s - m² = Σ_i P(i) (t_i - m)²`. -/
theorem tiltSecond_sub_sq_eq (ν : TiltBase d m) (k : Fin d) (x : ℝ) :
    tiltSecond ν k x - tiltMean (ν.w k) (ν.t k) x ^ 2 =
      ∑ i, tiltProb (ν.w k) (ν.t k) x i * (ν.t k i - tiltMean (ν.w k) (ν.t k) x) ^ 2 := by
  have h1 : ∀ M : ℝ, ∑ i, tiltProb (ν.w k) (ν.t k) x i * (ν.t k i - M) ^ 2 =
      ∑ i, ν.t k i ^ 2 * tiltProb (ν.w k) (ν.t k) x i
        - 2 * M * ∑ i, ν.t k i * tiltProb (ν.w k) (ν.t k) x i
        + M ^ 2 * ∑ i, tiltProb (ν.w k) (ν.t k) x i := by
    intro M
    rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib, ← Finset.sum_add_distrib]
    exact Finset.sum_congr rfl fun i _ => by ring
  rw [h1, ← tiltMean_eq, tiltProb_sum_eq_one, ← tiltSecond_eq]
  ring

theorem tiltMean_sq_le_tiltSecond (ν : TiltBase d m) (k : Fin d) (x : ℝ) :
    tiltMean (ν.w k) (ν.t k) x ^ 2 ≤ tiltSecond ν k x := by
  have h := tiltSecond_sub_sq_eq ν k x
  have h0 : 0 ≤ ∑ i, tiltProb (ν.w k) (ν.t k) x i *
      (ν.t k i - tiltMean (ν.w k) (ν.t k) x) ^ 2 :=
    Finset.sum_nonneg fun i _ => mul_nonneg (tiltProb_nonneg ν k x i) (sq_nonneg _)
  linarith

theorem tiltMean_sq_le_one (ν : TiltBase d m) (k : Fin d) (x : ℝ) :
    tiltMean (ν.w k) (ν.t k) x ^ 2 ≤ 1 :=
  (tiltMean_sq_le_tiltSecond ν k x).trans (tiltSecond_le_one ν k x)

/-- The score moment of the level statistic is the tilted variance `s - m²`. -/
theorem tiltScoreMoment_self (ν : TiltBase d m) (k : Fin d) (x : ℝ) :
    tiltScoreMoment (ν.w k) (ν.t k) (ν.t k) x =
      tiltSecond ν k x - tiltMean (ν.w k) (ν.t k) x ^ 2 := by
  have h1 : ∀ M : ℝ, ∑ i, ν.t k i * tiltProb (ν.w k) (ν.t k) x i * (ν.t k i - M) =
      ∑ i, ν.t k i ^ 2 * tiltProb (ν.w k) (ν.t k) x i
        - M * ∑ i, ν.t k i * tiltProb (ν.w k) (ν.t k) x i := by
    intro M
    rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl fun i _ => by ring
  unfold tiltScoreMoment
  rw [h1, ← tiltMean_eq, ← tiltSecond_eq]
  ring

/-- The tilt calculus: `m' = s - m²`. -/
theorem tiltMean_hasDerivAt (ν : TiltBase d m) (k : Fin d) (x : ℝ) :
    HasDerivAt (tiltMean (ν.w k) (ν.t k)) (tiltSecond ν k x - tiltMean (ν.w k) (ν.t k) x ^ 2) x := by
  have h := tiltExpectation_hasDerivAt (w := ν.w k) (t := ν.t k) (T := ν.t k) (ν.w_pos k) x
  rw [tiltScoreMoment_self] at h
  exact h

theorem tiltSecond_hasDerivAt (ν : TiltBase d m) (k : Fin d) (x : ℝ) :
    HasDerivAt (tiltSecond ν k)
      (tiltScoreMoment (ν.w k) (ν.t k) (fun i => ν.t k i ^ 2) x) x :=
  tiltExpectation_hasDerivAt (w := ν.w k) (t := ν.t k) (T := fun i => ν.t k i ^ 2) (ν.w_pos k) x

theorem continuous_tiltMean (ν : TiltBase d m) (k : Fin d) :
    Continuous (tiltMean (ν.w k) (ν.t k)) :=
  continuous_iff_continuousAt.mpr fun x => (tiltMean_hasDerivAt ν k x).continuousAt

theorem continuous_tiltSecond (ν : TiltBase d m) (k : Fin d) : Continuous (tiltSecond ν k) :=
  continuous_iff_continuousAt.mpr fun x => (tiltSecond_hasDerivAt ν k x).continuousAt

theorem abs_tiltMean_sq_le (ν : TiltBase d m) (k : Fin d) (x : ℝ) :
    |tiltMean (ν.w k) (ν.t k) x ^ 2| ≤ 1 := by
  rw [abs_of_nonneg (sq_nonneg _)]
  exact tiltMean_sq_le_one ν k x

theorem abs_tiltMean_pow_four_le (ν : TiltBase d m) (k : Fin d) (x : ℝ) :
    |tiltMean (ν.w k) (ν.t k) x ^ 4| ≤ 1 := by
  rw [abs_of_nonneg (by positivity : (0 : ℝ) ≤ tiltMean (ν.w k) (ν.t k) x ^ 4)]
  have h := tiltMean_sq_le_one ν k x
  have h0 := sq_nonneg (tiltMean (ν.w k) (ν.t k) x)
  nlinarith

theorem tiltMean_pow_four_le_sq (ν : TiltBase d m) (k : Fin d) (x : ℝ) :
    tiltMean (ν.w k) (ν.t k) x ^ 4 ≤ tiltMean (ν.w k) (ν.t k) x ^ 2 := by
  have h := tiltMean_sq_le_one ν k x
  have h0 := sq_nonneg (tiltMean (ν.w k) (ν.t k) x)
  nlinarith

/-! #### The conjugate density: envelope, integrability, mass -/

theorem tiltConjugateDensity_pos (ν : TiltBase d m) (k : Fin d) (κ x : ℝ) :
    0 < tiltConjugateDensity (ν.w k) (ν.t k) κ x :=
  Real.exp_pos _

theorem continuous_tiltConjugateDensity (ν : TiltBase d m) (k : Fin d) (κ : ℝ) :
    Continuous (tiltConjugateDensity (ν.w k) (ν.t k) κ) :=
  continuous_iff_continuousAt.mpr fun x =>
    (tiltConjugateDensity_hasDerivAt (t := ν.t k) (ν.w_pos k) κ x).continuousAt

/-- The tilt calculus: the partition function grows at least like `η e^{δ|x|}`. -/
theorem tiltPartition_ge (ν : TiltBase d m) (k : Fin d) :
    ∃ η δ : ℝ, 0 < η ∧ 0 < δ ∧
      ∀ x, η * Real.exp (δ * |x|) ≤ tiltPartition (ν.w k) (ν.t k) x := by
  obtain ⟨ip, hip⟩ := ν.pos k
  obtain ⟨ineg, hineg⟩ := ν.neg k
  refine ⟨min (ν.w k ip) (ν.w k ineg), min (ν.t k ip) (-ν.t k ineg),
    lt_min (ν.w_pos k ip) (ν.w_pos k ineg), lt_min hip (by linarith), fun x => ?_⟩
  have hterm : ∀ i ∈ (Finset.univ : Finset (Fin m)), 0 ≤ ν.w k i * Real.exp (x * ν.t k i) :=
    fun i _ => (mul_pos (ν.w_pos k i) (Real.exp_pos _)).le
  have hsum : ∀ j : Fin m, ν.w k j * Real.exp (x * ν.t k j) ≤ tiltPartition (ν.w k) (ν.t k) x :=
    fun j => Finset.single_le_sum (f := fun i => ν.w k i * Real.exp (x * ν.t k i)) hterm
      (Finset.mem_univ j)
  rcases le_total 0 x with hx | hx
  · refine le_trans ?_ (hsum ip)
    apply mul_le_mul (min_le_left _ _) _ (Real.exp_pos _).le (ν.w_pos k ip).le
    apply Real.exp_le_exp.mpr
    rw [abs_of_nonneg hx]
    have := min_le_left (ν.t k ip) (-ν.t k ineg)
    nlinarith
  · refine le_trans ?_ (hsum ineg)
    apply mul_le_mul (min_le_right _ _) _ (Real.exp_pos _).le (ν.w_pos k ineg).le
    apply Real.exp_le_exp.mpr
    rw [abs_of_nonpos hx]
    have := min_le_right (ν.t k ip) (-ν.t k ineg)
    nlinarith

/-- The tilt calculus: the two-sided exponential envelope of the conjugate density. -/
theorem tiltConjugateDensity_le (ν : TiltBase d m) (k : Fin d) {κ : ℝ} (hκ : 0 < κ) :
    ∃ C δ : ℝ, 0 < δ ∧ ∀ x, tiltConjugateDensity (ν.w k) (ν.t k) κ x ≤ C * Real.exp (-(κ * δ) * |x|) := by
  obtain ⟨η, δ, hη, hδ, hΛ⟩ := tiltPartition_ge ν k
  refine ⟨Real.exp (-κ * Real.log η), δ, hδ, fun x => ?_⟩
  have hl := Real.log_le_log (mul_pos hη (Real.exp_pos _)) (hΛ x)
  rw [Real.log_mul hη.ne' (Real.exp_pos _).ne', Real.log_exp] at hl
  rw [tiltConjugateDensity, ← Real.exp_add]
  apply Real.exp_le_exp.mpr
  nlinarith

/-- The tilt calculus: the conjugate density is integrable. -/
theorem integrable_tiltConjugateDensity (ν : TiltBase d m) (k : Fin d) {κ : ℝ} (hκ : 0 < κ) :
    Integrable (tiltConjugateDensity (ν.w k) (ν.t k) κ) := by
  obtain ⟨C, δ, hδ, hle⟩ := tiltConjugateDensity_le ν k hκ
  apply ((integrable_exp_neg_abs (mul_pos hκ hδ)).const_mul C).mono'
    (continuous_tiltConjugateDensity ν k κ).aestronglyMeasurable
  exact Eventually.of_forall fun x => by
    rw [Real.norm_eq_abs, abs_of_pos (tiltConjugateDensity_pos ν k κ x)]
    exact hle x

/-- The tilt calculus: the conjugate density has positive mass. -/
theorem integral_tiltConjugateDensity_pos (ν : TiltBase d m) (k : Fin d) {κ : ℝ} (hκ : 0 < κ) :
    0 < ∫ x, tiltConjugateDensity (ν.w k) (ν.t k) κ x :=
  integral_exp_pos (integrable_tiltConjugateDensity ν k hκ)

end Calculus

/-! ### The normalized coordinate prior and the product prior -/

section Normalization

theorem integral_tiltPriorCoord (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (k : Fin d) (f : ℝ → ℝ) :
    ∫ x, f x ∂tiltPriorCoord ν κ k =
      (∫ y, tiltConjugateDensity (ν.w k) (ν.t k) κ y)⁻¹ *
        ∫ x, f x * tiltConjugateDensity (ν.w k) (ν.t k) κ x := by
  have hZ := integral_tiltConjugateDensity_pos ν k hκ
  have hmeas : Measurable (fun x => ENNReal.ofReal
      ((∫ y, tiltConjugateDensity (ν.w k) (ν.t k) κ y)⁻¹ *
        tiltConjugateDensity (ν.w k) (ν.t k) κ x)) :=
    ENNReal.measurable_ofReal.comp
      ((continuous_tiltConjugateDensity ν k κ).measurable.const_mul _)
  rw [tiltPriorCoord, integral_withDensity_eq_integral_toReal_smul hmeas
    (Eventually.of_forall fun _ => ENNReal.ofReal_lt_top)]
  simp_rw [ENNReal.toReal_ofReal (mul_nonneg (inv_nonneg.mpr hZ.le)
    (show 0 ≤ tiltConjugateDensity (ν.w k) (ν.t k) κ _ from (Real.exp_pos _).le)), smul_eq_mul]
  rw [← integral_const_mul]
  apply integral_congr_ae
  exact Eventually.of_forall fun _ => by ring

theorem isProbabilityMeasure_tiltPriorCoord (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (k : Fin d) :
    IsProbabilityMeasure (tiltPriorCoord ν κ k) := by
  have hZ := integral_tiltConjugateDensity_pos ν k hκ
  constructor
  rw [tiltPriorCoord, withDensity_apply _ MeasurableSet.univ, Measure.restrict_univ,
    ← ofReal_integral_eq_lintegral_ofReal
      ((integrable_tiltConjugateDensity ν k hκ).const_mul _)
      (Eventually.of_forall fun x => mul_nonneg (inv_nonneg.mpr hZ.le)
        (tiltConjugateDensity_pos ν k κ x).le),
    integral_const_mul, inv_mul_cancel₀ hZ.ne', ENNReal.ofReal_one]

theorem isProbabilityMeasure_tiltPrior (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) :
    IsProbabilityMeasure (tiltPrior ν κ) := by
  haveI : ∀ k, IsProbabilityMeasure (tiltPriorCoord ν κ k) :=
    fun k => isProbabilityMeasure_tiltPriorCoord ν hκ k
  unfold tiltPrior
  infer_instance

/-- A bounded measurable function is integrable against any probability measure. -/
theorem integrable_of_bounded_prob {α : Type*} [MeasurableSpace α] {μ : Measure α}
    [IsProbabilityMeasure μ] {f : α → ℝ} (hf : Measurable f) {C : ℝ} (hC : ∀ x, |f x| ≤ C) :
    Integrable f μ :=
  Integrable.of_bound hf.aestronglyMeasurable C
    (Eventually.of_forall fun x => by rw [Real.norm_eq_abs]; exact hC x)

theorem integrable_of_bounded_tiltPriorCoord (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (k : Fin d)
    {f : ℝ → ℝ} (hf : Measurable f) {C : ℝ} (hC : ∀ x, |f x| ≤ C) :
    Integrable f (tiltPriorCoord ν κ k) := by
  haveI := isProbabilityMeasure_tiltPriorCoord ν hκ k
  exact integrable_of_bounded_prob hf hC

end Normalization

/-! ### The whole-line Stein identity -/

section Stein

/-- The unnormalized Stein identity `∫ F' ρ = κ ∫ m F ρ` for the conjugate density `ρ = Λ^{-κ}`. -/
theorem tiltConjugate_stein (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (k : Fin d)
    {F F' : ℝ → ℝ} (hd : ∀ x, HasDerivAt F (F' x) x) (hF' : Measurable F')
    {C D : ℝ} (hb : ∀ x, |F x| ≤ C) (hb' : ∀ x, |F' x| ≤ D) :
    (∫ x, F' x * tiltConjugateDensity (ν.w k) (ν.t k) κ x) =
      κ * ∫ x, tiltMean (ν.w k) (ν.t k) x * F x * tiltConjugateDensity (ν.w k) (ν.t k) κ x := by
  have hρ := integrable_tiltConjugateDensity ν k hκ
  have hρ0 : ∀ x, 0 ≤ tiltConjugateDensity (ν.w k) (ν.t k) κ x :=
    fun x => (tiltConjugateDensity_pos ν k κ x).le
  have hF : Continuous F := continuous_iff_continuousAt.mpr fun x => (hd x).continuousAt
  have hi := Heterogeneous.integrable_bounded_mul_density hρ hρ0 hF.measurable hb
  have hi' := Heterogeneous.integrable_bounded_mul_density hρ hρ0 hF' hb'
  have hm : Continuous (tiltMean (ν.w k) (ν.t k)) := continuous_tiltMean ν k
  have hbM : ∀ x, |tiltMean (ν.w k) (ν.t k) x * F x| ≤ C := by
    intro x
    rw [abs_mul]
    exact (mul_le_of_le_one_left (abs_nonneg _) (tiltMean_abs_le_one ν k x)).trans (hb x)
  have hiM : Integrable (fun x => tiltMean (ν.w k) (ν.t k) x * F x *
      tiltConjugateDensity (ν.w k) (ν.t k) κ x) := by
    simpa only [Pi.mul_apply] using
      Heterogeneous.integrable_bounded_mul_density hρ hρ0 (hm.mul hF).measurable hbM
  have hdP : ∀ x, HasDerivAt (fun y => F y * tiltConjugateDensity (ν.w k) (ν.t k) κ y)
      (F' x * tiltConjugateDensity (ν.w k) (ν.t k) κ x -
        κ * (tiltMean (ν.w k) (ν.t k) x * F x * tiltConjugateDensity (ν.w k) (ν.t k) κ x)) x := by
    intro x
    apply ((hd x).mul (tiltConjugateDensity_hasDerivAt (t := ν.t k) (ν.w_pos k) κ x)).congr_deriv
    ring
  have hz := integral_eq_zero_of_hasDerivAt_of_integrable hdP (hi'.sub (hiM.const_mul κ)) hi
  rw [integral_sub hi' (hiM.const_mul κ), integral_const_mul] at hz
  linarith

/-- **The Stein identity of the conjugate tilt prior.** For bounded `F` with bounded measurable derivative,
`E_π F' = κ E_π[m F]` under the normalized coordinate prior `π_{k,κ}`. -/
theorem tiltPriorCoord_stein (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (k : Fin d)
    {F F' : ℝ → ℝ} (hd : ∀ x, HasDerivAt F (F' x) x) (hF' : Measurable F')
    {C D : ℝ} (hb : ∀ x, |F x| ≤ C) (hb' : ∀ x, |F' x| ≤ D) :
    ∫ x, F' x ∂tiltPriorCoord ν κ k = κ * ∫ x, tiltMean (ν.w k) (ν.t k) x * F x ∂tiltPriorCoord ν κ k := by
  rw [integral_tiltPriorCoord ν hκ k F', integral_tiltPriorCoord ν hκ k
    (fun x => tiltMean (ν.w k) (ν.t k) x * F x), tiltConjugate_stein ν hκ k hd hF' hb hb']
  ring

end Stein

/-! ### Scalar prior moments -/

section Moments

/-- **Scalar prior moments: the second moment.** `E_π m² = E_π s/(κ+1)`. -/
theorem tiltPriorCoord_mean_sq (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (k : Fin d) :
    ∫ x, tiltMean (ν.w k) (ν.t k) x ^ 2 ∂tiltPriorCoord ν κ k =
      (∫ x, tiltSecond ν k x ∂tiltPriorCoord ν κ k) / (κ + 1) := by
  have hm := continuous_tiltMean ν k
  have hs := continuous_tiltSecond ν k
  have hbd : ∀ x, |tiltSecond ν k x - tiltMean (ν.w k) (ν.t k) x ^ 2| ≤ 1 := by
    intro x
    have h1 := tiltMean_sq_le_tiltSecond ν k x
    have h2 := tiltSecond_le_one ν k x
    have h3 := sq_nonneg (tiltMean (ν.w k) (ν.t k) x)
    rw [abs_le]
    constructor <;> linarith
  have hst := tiltPriorCoord_stein ν hκ k (F := tiltMean (ν.w k) (ν.t k))
    (F' := fun x => tiltSecond ν k x - tiltMean (ν.w k) (ν.t k) x ^ 2)
    (tiltMean_hasDerivAt ν k) (hs.sub (hm.pow 2)).measurable
    (tiltMean_abs_le_one ν k) hbd
  have hIs : Integrable (tiltSecond ν k) (tiltPriorCoord ν κ k) :=
    integrable_of_bounded_tiltPriorCoord ν hκ k hs.measurable (C := 1) (fun x => by
      rw [abs_of_nonneg (tiltSecond_nonneg ν k x)]; exact tiltSecond_le_one ν k x)
  have hIm : Integrable (fun x => tiltMean (ν.w k) (ν.t k) x ^ 2) (tiltPriorCoord ν κ k) :=
    integrable_of_bounded_tiltPriorCoord ν hκ k (hm.pow 2).measurable (abs_tiltMean_sq_le ν k)
  have e1 : (∫ x, tiltSecond ν k x - tiltMean (ν.w k) (ν.t k) x ^ 2 ∂tiltPriorCoord ν κ k) =
      (∫ x, tiltSecond ν k x ∂tiltPriorCoord ν κ k) -
        ∫ x, tiltMean (ν.w k) (ν.t k) x ^ 2 ∂tiltPriorCoord ν κ k :=
    integral_sub hIs hIm
  have e2 : (∫ x, tiltMean (ν.w k) (ν.t k) x * tiltMean (ν.w k) (ν.t k) x ∂tiltPriorCoord ν κ k) =
      ∫ x, tiltMean (ν.w k) (ν.t k) x ^ 2 ∂tiltPriorCoord ν κ k :=
    integral_congr_ae (Eventually.of_forall fun x => by ring)
  rw [e1, e2] at hst
  rw [eq_div_iff (by linarith : κ + 1 ≠ 0)]
  linarith

/-- **Scalar prior moments: the second moment, upper half.** `E_π m² ≤ 1/(κ+1)`. -/
theorem tiltPriorCoord_mean_sq_le (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (k : Fin d) :
    ∫ x, tiltMean (ν.w k) (ν.t k) x ^ 2 ∂tiltPriorCoord ν κ k ≤ 1 / (κ + 1) := by
  haveI := isProbabilityMeasure_tiltPriorCoord ν hκ k
  have hs := continuous_tiltSecond ν k
  have hIs : Integrable (tiltSecond ν k) (tiltPriorCoord ν κ k) :=
    integrable_of_bounded_tiltPriorCoord ν hκ k hs.measurable (C := 1) (fun x => by
      rw [abs_of_nonneg (tiltSecond_nonneg ν k x)]; exact tiltSecond_le_one ν k x)
  have hle : (∫ x, tiltSecond ν k x ∂tiltPriorCoord ν κ k) ≤ 1 := by
    have h := integral_mono hIs (integrable_const (1 : ℝ)) (fun x => tiltSecond_le_one ν k x)
    rw [integral_const] at h
    simpa only [probReal_univ, smul_eq_mul, mul_one] using h
  rw [tiltPriorCoord_mean_sq ν hκ k]
  exact div_le_div_of_nonneg_right hle (by linarith)

/-- **Scalar prior moments: the second moment, lower half.** Under the spread condition `(S_c)`, `c/(κ+1) ≤ E_π m²`. -/
theorem tiltPriorCoord_mean_sq_ge (ν : TiltBase d m) {κ c : ℝ} (hκ : 0 < κ) (hc : ν.Spread c)
    (k : Fin d) :
    c / (κ + 1) ≤ ∫ x, tiltMean (ν.w k) (ν.t k) x ^ 2 ∂tiltPriorCoord ν κ k := by
  haveI := isProbabilityMeasure_tiltPriorCoord ν hκ k
  have hs := continuous_tiltSecond ν k
  have hIs : Integrable (tiltSecond ν k) (tiltPriorCoord ν κ k) :=
    integrable_of_bounded_tiltPriorCoord ν hκ k hs.measurable (C := 1) (fun x => by
      rw [abs_of_nonneg (tiltSecond_nonneg ν k x)]; exact tiltSecond_le_one ν k x)
  have hge : c ≤ ∫ x, tiltSecond ν k x ∂tiltPriorCoord ν κ k := by
    have h := integral_mono (integrable_const c) hIs (fun x => hc k x)
    rw [integral_const] at h
    simpa only [probReal_univ, smul_eq_mul, one_mul] using h
  rw [tiltPriorCoord_mean_sq ν hκ k]
  exact div_le_div_of_nonneg_right hge (by linarith)

/-- **Scalar prior moments: the fourth moment.** `E_π m⁴ ≤ 3/((κ+1)(κ+3))`. -/
theorem tiltPriorCoord_mean_four_le (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (k : Fin d) :
    ∫ x, tiltMean (ν.w k) (ν.t k) x ^ 4 ∂tiltPriorCoord ν κ k ≤ 3 / ((κ + 1) * (κ + 3)) := by
  have hm := continuous_tiltMean ν k
  have hs := continuous_tiltSecond ν k
  have hder : ∀ x, HasDerivAt (fun y => tiltMean (ν.w k) (ν.t k) y ^ 3)
      (3 * tiltMean (ν.w k) (ν.t k) x ^ 2 *
        (tiltSecond ν k x - tiltMean (ν.w k) (ν.t k) x ^ 2)) x := by
    intro x
    exact ((tiltMean_hasDerivAt ν k x).pow 3).congr_deriv (by norm_num)
  have hb3 : ∀ x, |tiltMean (ν.w k) (ν.t k) x ^ 3| ≤ 1 := by
    intro x
    rw [abs_pow]
    exact pow_le_one₀ (abs_nonneg _) (tiltMean_abs_le_one ν k x)
  have hbd : ∀ x, |3 * tiltMean (ν.w k) (ν.t k) x ^ 2 *
      (tiltSecond ν k x - tiltMean (ν.w k) (ν.t k) x ^ 2)| ≤ 3 := by
    intro x
    have h1 := tiltMean_sq_le_tiltSecond ν k x
    have h2 := tiltSecond_le_one ν k x
    have h3 := tiltMean_sq_le_one ν k x
    have h4 := sq_nonneg (tiltMean (ν.w k) (ν.t k) x)
    have h5 : 0 ≤ tiltMean (ν.w k) (ν.t k) x ^ 2 *
        (tiltSecond ν k x - tiltMean (ν.w k) (ν.t k) x ^ 2) :=
      mul_nonneg h4 (by linarith)
    have h6 : tiltMean (ν.w k) (ν.t k) x ^ 2 *
        (tiltSecond ν k x - tiltMean (ν.w k) (ν.t k) x ^ 2) ≤ 1 := by nlinarith
    rw [abs_le]
    constructor <;> nlinarith
  have hF'meas : Measurable fun x => 3 * tiltMean (ν.w k) (ν.t k) x ^ 2 *
      (tiltSecond ν k x - tiltMean (ν.w k) (ν.t k) x ^ 2) :=
    ((continuous_const.mul (hm.pow 2)).mul (hs.sub (hm.pow 2))).measurable
  have hst := tiltPriorCoord_stein ν hκ k (F := fun y => tiltMean (ν.w k) (ν.t k) y ^ 3)
    (F' := fun x => 3 * tiltMean (ν.w k) (ν.t k) x ^ 2 *
      (tiltSecond ν k x - tiltMean (ν.w k) (ν.t k) x ^ 2))
    hder hF'meas hb3 hbd
  have hIF' : Integrable (fun x => 3 * tiltMean (ν.w k) (ν.t k) x ^ 2 *
      (tiltSecond ν k x - tiltMean (ν.w k) (ν.t k) x ^ 2)) (tiltPriorCoord ν κ k) :=
    integrable_of_bounded_tiltPriorCoord ν hκ k hF'meas hbd
  have hI2 : Integrable (fun x => tiltMean (ν.w k) (ν.t k) x ^ 2) (tiltPriorCoord ν κ k) :=
    integrable_of_bounded_tiltPriorCoord ν hκ k (hm.pow 2).measurable (abs_tiltMean_sq_le ν k)
  have hI4 : Integrable (fun x => tiltMean (ν.w k) (ν.t k) x ^ 4) (tiltPriorCoord ν κ k) :=
    integrable_of_bounded_tiltPriorCoord ν hκ k (hm.pow 4).measurable
      (abs_tiltMean_pow_four_le ν k)
  have hmono : (∫ x, 3 * tiltMean (ν.w k) (ν.t k) x ^ 2 *
      (tiltSecond ν k x - tiltMean (ν.w k) (ν.t k) x ^ 2) ∂tiltPriorCoord ν κ k) ≤
      ∫ x, (3 * tiltMean (ν.w k) (ν.t k) x ^ 2 - 3 * tiltMean (ν.w k) (ν.t k) x ^ 4)
        ∂tiltPriorCoord ν κ k := by
    refine integral_mono hIF' ((hI2.const_mul 3).sub (hI4.const_mul 3)) fun x => ?_
    show 3 * tiltMean (ν.w k) (ν.t k) x ^ 2 * (tiltSecond ν k x - tiltMean (ν.w k) (ν.t k) x ^ 2)
      ≤ 3 * tiltMean (ν.w k) (ν.t k) x ^ 2 - 3 * tiltMean (ν.w k) (ν.t k) x ^ 4
    have h2 := tiltSecond_le_one ν k x
    have h4 := sq_nonneg (tiltMean (ν.w k) (ν.t k) x)
    have : tiltMean (ν.w k) (ν.t k) x ^ 2 * tiltSecond ν k x ≤ tiltMean (ν.w k) (ν.t k) x ^ 2 :=
      mul_le_of_le_one_right h4 h2
    nlinarith
  rw [integral_sub (hI2.const_mul 3) (hI4.const_mul 3), integral_const_mul,
    integral_const_mul] at hmono
  have e4 : (∫ x, tiltMean (ν.w k) (ν.t k) x * tiltMean (ν.w k) (ν.t k) x ^ 3
      ∂tiltPriorCoord ν κ k) = ∫ x, tiltMean (ν.w k) (ν.t k) x ^ 4 ∂tiltPriorCoord ν κ k :=
    integral_congr_ae (Eventually.of_forall fun x => by ring)
  rw [e4] at hst
  have hm2 := tiltPriorCoord_mean_sq_le ν hκ k
  set E2 := ∫ x, tiltMean (ν.w k) (ν.t k) x ^ 2 ∂tiltPriorCoord ν κ k with hE2
  set E4 := ∫ x, tiltMean (ν.w k) (ν.t k) x ^ 4 ∂tiltPriorCoord ν κ k with hE4
  have hk1 : (0 : ℝ) < κ + 1 := by linarith
  have hk3 : (0 : ℝ) < κ + 3 := by linarith
  have h34 : E4 * (κ + 3) ≤ 3 * E2 := by linarith
  have hE2' : E2 * (κ + 1) ≤ 1 := by rwa [le_div_iff₀ hk1] at hm2
  rw [le_div_iff₀ (by positivity)]
  calc E4 * ((κ + 1) * (κ + 3)) = (E4 * (κ + 3)) * (κ + 1) := by ring
    _ ≤ (3 * E2) * (κ + 1) := mul_le_mul_of_nonneg_right h34 hk1.le
    _ = 3 * (E2 * (κ + 1)) := by ring
    _ ≤ 3 * 1 := mul_le_mul_of_nonneg_left hE2' (by norm_num)
    _ = 3 := by norm_num

end Moments

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/PriorAveragedUnconditional.lean <==
import LossOnlyTraceability.TiltFamily.MainTheorem
import LossOnlyTraceability.MainPriorIntegrability

/-! The tilt-family law, prior-averaged form, without the integrability hypothesis.

For every base `ν`, a measurable link and a jointly measurable learner, the information
`h ↦ Q_{D_h}(X + τ G)` is measurable in the natural parameter `h`, in all three directions and for
every real `τ` (including `τ = 0`): the supersample law is the Markov kernel `tiltSuperKernel`, and
every information observation has a countably generated measurable space
(`measurable_directionInfo_kernel`, the argument used for Theorem 3 in `MainPriorIntegrability`).
By the `n`-bit cap (`InfoLayer.noisy_bounds`) it lies in `[0, n]`, so it is integrable under the
conjugate prior `Π_κ` for every `κ > 0` (`integrable_tiltNoisyInformation`).

This discharges the integrability hypothesis of `tilt_loss_information_law_prior_averaged`: under
the hypotheses of the tilt-family law, for every accurate learner, every direction and every real `τ`,
`c_T n/(1 + (τ/ε)²) ≤ E_{h∼Π_{κ_c}} Q_{D_h}(X + τ G) ≤ sup_h Q_{D_h}(X + τ G)`
(`tilt_loss_information_law_prior_averaged_unconditional`), with the precommitted,
learner-independent prior `Π_{κ_c}`, `κ_c = nativeKappa b B r ε_c`, `ε_c = c^{-q/2} ε`.  In the
same regime `κ_c > 0` and `1/(κ_c + 1) = v_c` (`tilt_prior_parameter_facts`). -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

section PriorAveraged

variable {d m n : ℕ} [NeZero m] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Measurability in the natural parameter.**  `h ↦ Q_{D_h}(X + τ G)` is measurable for every
base, every direction and every real `τ`; no regularity of the seed spaces is needed. -/
theorem measurable_tiltNoisyInformation (ν : TiltBase d m) {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ) :
    Measurable (fun h => designNoisyInformation Q μR μG φ A Gf τ (tiltProductLaw ν h)) := by
  have hY : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeReleaseVector φ A ω + τ • Gf (superNoiseSeed ω) :=
    (measurable_nativeReleaseVector hφm hA).add
      ((hGf.comp measurable_superNoiseSeed).const_smul τ)
  have h := measurable_directionInfo_kernel (tiltSuperKernel ν n μR μG) Q
    hY measurable_superBits measurable_superData
  simpa only [tiltSuperKernel_apply, designNoisyInformation] using h

/-- **Prior integrability.**  For every `κ > 0`, `h ↦ Q_{D_h}(X + τ G)` is integrable under the
conjugate prior `Π_κ`: it is measurable and takes values in `[0, n]`. -/
theorem integrable_tiltNoisyInformation (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ)
    {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ) :
    Integrable (fun h => designNoisyInformation Q μR μG φ A Gf τ (tiltProductLaw ν h))
      (tiltPrior ν κ) := by
  refine integrable_of_bounded_tiltPrior ν hκ
    (measurable_tiltNoisyInformation μR μG ν hφm hA hGf Q τ) (C := (n : ℝ)) fun h => ?_
  obtain ⟨-, h0, -, hn⟩ := InfoLayer.noisy_bounds μR μG hφm hA hGf Q τ (tiltProductLaw ν h)
  rw [abs_of_nonneg h0]
  exact hn

end PriorAveraged

/-- **The precommitted prior parameter in the regime of the tilt-family law.**  Under its
threshold and windows: `κ_c = nativeKappa b B r ε_c > 0`, `1/(κ_c + 1) = v_c` with
`v_c = nativePriorVariance b B r ε_c ∈ (0, 1)`, `n ≥ 1` and `32 n ≤ d`. -/
theorem tilt_prior_parameter_facts {a b B r H cm cp ε c : ℝ} {n d : ℕ} (hr : 2 ≤ r)
    (ha : 0 < a) (hb : 0 < b) (hB : 0 < B) (hH : 0 ≤ H) (hcm : 0 < cm) (hcp : 0 < cp)
    (hε : 0 < ε) (hc0 : 0 < c) (hc1 : c ≤ 1)
    (hε0 : ε ≤ tiltThreshold a b B r H cm cp c)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d) :
    0 < nativeKappa b B r (tiltAccuracy r c ε) ∧
      1 / (nativeKappa b B r (tiltAccuracy r c ε) + 1)
        = nativePriorVariance b B r (tiltAccuracy r c ε) ∧
      0 < nativePriorVariance b B r (tiltAccuracy r c ε) ∧
      nativePriorVariance b B r (tiltAccuracy r c ε) < 1 ∧ 0 < n ∧ 32 * n ≤ d := by
  obtain ⟨hn, hdn, hv0, hv1, -, -, -⟩ :=
    tilt_recipe_orders (L := 0) hr ha hb hB hH hcm hcp hε hc0 hc1 hε0 hn1 hn2 hdim
  have h1 : 1 < (nativePriorVariance b B r (tiltAccuracy r c ε))⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
  have hκ1 : nativeKappa b B r (tiltAccuracy r c ε) + 1
      = (nativePriorVariance b B r (tiltAccuracy r c ε))⁻¹ := by
    rw [nativeKappa]
    ring
  refine ⟨?_, ?_, hv0, hv1, hn, hdn⟩
  · rw [nativeKappa]
    linarith
  · rw [hκ1, one_div, inv_inv]

section TiltFamilyLaw
variable {d m n : ℕ} [NeZero m] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The tilt-family law, prior-averaged form, unconditional.**  Under the hypotheses of
`tilt_loss_information_law` (the tilt-family law), with no integrability or measurability hypothesis on the
information: for every learner that is measurable, proper and `ε`-accurate on the tilt family,
every `Q ∈ {Ii, Ij, Is}` and every real `τ`,
`c_T n/(1 + (τ/ε)²) ≤ E_{h∼Π_{κ_c}} Q_{D_h}(X + τ G) ≤ sup_{h ∈ ℝ^d} Q_{D_h}(X + τ G)`,
where `Π_{κ_c}` is the conjugate prior at `κ_c = nativeKappa b B r ε_c`, fixed before the learner. -/
theorem tilt_loss_information_law_prior_averaged_unconditional (ν : TiltBase d m) {c : ℝ}
    (hc0 : 0 < c) (hc1 : c ≤ 1) (hc : ν.Spread c)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ tiltThreshold a b B r H cm cp c)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ tiltAccurateLearners ν n μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    tiltLowerConstant a b B r L cm cp c * (n / (1 + (τ / ε) ^ 2))
        ≤ ∫ h, designNoisyInformation Q μR μG φ A Gf τ (tiltProductLaw ν h)
          ∂(tiltPrior ν (nativeKappa b B r (tiltAccuracy r c ε))) ∧
      (∫ h, designNoisyInformation Q μR μG φ A Gf τ (tiltProductLaw ν h)
          ∂(tiltPrior ν (nativeKappa b B r (tiltAccuracy r c ε))))
        ≤ tiltWorstInformation ν Q μR μG φ A Gf τ := by
  obtain ⟨hκ, -, -, -, -, -⟩ := tilt_prior_parameter_facts hg.two_le hg.a_pos hφ.slope_pos
    hg.B_pos hφ.curv_nonneg hcm hcp hε hc0 hc1 hε0 hn1 hn2 hdim
  exact tilt_loss_information_law_prior_averaged μR μG ν hc0 hc1 hc hφ hφm hg hgm hcm hcp hε hε0
    hn1 hn2 hdim hAcl hGf hGlaw Q τ
    (integrable_tiltNoisyInformation μR μG ν hκ hφm hAcl.1 hGf Q τ)

end TiltFamilyLaw
end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/PriorVector.lean <==
import LossOnlyTraceability.TiltFamily.Prior
import LossOnlyTraceability.PriorMoments

/-! Vector moments of the tilted mean `μ(h) = (m_k(h_k)/√d)_k` under the product conjugate prior
`Π_κ`. They take the place of the beta-prior moment bounds of Appendix B.1 on the tilt family.

With `v = 1/(κ+1)`:
* the second moment: `E‖μ‖² ≤ v`, and `E‖μ‖² ≥ c v` under the spread condition `(S_c)`;
* the fourth moment: `E‖μ‖⁴ ≤ v²(1+2/d)`, and the variance form `E‖μ‖⁴ ≤ M² + M/d` with
  `M = E‖μ‖²`;
* the concave-power bound `E‖μ‖^{2(q-1)} ≤ v^{q-1}` and the high-power bound
  `E‖μ‖^{2q} ≤ v^q (1+2/d)^{q/2}`;
* the low-power lower bound `E‖μ‖^q ≥ (cv)^{q/2}(1 + 1/(d c v))^{-q/2}`.

The chain for the low-power lower bound is that of Appendix B.1 (Cauchy–Schwarz twice, Jensen for
`x^q`) with the equality `E‖μ‖² = v` replaced by `E‖μ‖² ≥ c v`, using that `M ↦ M²/(M + 1/d)` is
increasing. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory Filter
open scoped BigOperators InnerProductSpace ENNReal

variable {d m : ℕ} [NeZero m]

/-! ### The mean vector -/

section MeanVector

theorem tiltMeanVec_apply (ν : TiltBase d m) (h : Fin d → ℝ) (k : Fin d) :
    tiltMeanVec ν h k = tiltMean (ν.w k) (ν.t k) (h k) / Real.sqrt d := rfl

theorem norm_tiltMeanVec_sq (hd : 0 < d) (ν : TiltBase d m) (h : Fin d → ℝ) :
    ‖tiltMeanVec ν h‖ ^ 2 = (∑ k, tiltMean (ν.w k) (ν.t k) (h k) ^ 2) / d := by
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hsd : Real.sqrt d * Real.sqrt d = d := Real.mul_self_sqrt hdpos.le
  rw [← real_inner_self_eq_norm_sq, real_inner_eq_sum_apply, Finset.sum_div]
  refine Finset.sum_congr rfl fun k _ => ?_
  calc tiltMeanVec ν h k * tiltMeanVec ν h k
      = (tiltMean (ν.w k) (ν.t k) (h k) / Real.sqrt d) *
          (tiltMean (ν.w k) (ν.t k) (h k) / Real.sqrt d) := by rw [tiltMeanVec_apply]
    _ = (tiltMean (ν.w k) (ν.t k) (h k) * tiltMean (ν.w k) (ν.t k) (h k)) /
          (Real.sqrt d * Real.sqrt d) := by rw [div_mul_div_comm]
    _ = tiltMean (ν.w k) (ν.t k) (h k) ^ 2 / d := by rw [hsd]; ring_nf

theorem norm_tiltMeanVec_le_one (hd : 0 < d) (ν : TiltBase d m) (h : Fin d → ℝ) :
    ‖tiltMeanVec ν h‖ ≤ 1 := by
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have h2 : ‖tiltMeanVec ν h‖ ^ 2 ≤ 1 := by
    rw [norm_tiltMeanVec_sq hd ν h, div_le_one hdpos]
    calc ∑ k, tiltMean (ν.w k) (ν.t k) (h k) ^ 2 ≤ ∑ _k : Fin d, (1 : ℝ) :=
          Finset.sum_le_sum fun k _ => tiltMean_sq_le_one ν k (h k)
      _ = d := by
          rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, mul_one]
  nlinarith [norm_nonneg (tiltMeanVec ν h)]

theorem continuous_tiltMeanVec (ν : TiltBase d m) : Continuous (tiltMeanVec ν) := by
  unfold tiltMeanVec
  apply (PiLp.continuous_toLp 2 (fun _ : Fin d => ℝ)).comp
  apply continuous_pi
  intro k
  exact ((continuous_tiltMean ν k).comp (continuous_apply k)).div_const _

theorem measurable_tiltMeanVec (ν : TiltBase d m) : Measurable (tiltMeanVec ν) :=
  (continuous_tiltMeanVec ν).measurable

theorem abs_norm_tiltMeanVec_le (hd : 0 < d) (ν : TiltBase d m) (h : Fin d → ℝ) :
    |‖tiltMeanVec ν h‖| ≤ 1 := by
  rw [abs_of_nonneg (norm_nonneg _)]
  exact norm_tiltMeanVec_le_one hd ν h

theorem abs_norm_tiltMeanVec_pow_le (hd : 0 < d) (ν : TiltBase d m) (n : ℕ) (h : Fin d → ℝ) :
    |‖tiltMeanVec ν h‖ ^ n| ≤ 1 := by
  rw [abs_of_nonneg (pow_nonneg (norm_nonneg _) n)]
  exact pow_le_one₀ (norm_nonneg _) (norm_tiltMeanVec_le_one hd ν h)

theorem abs_norm_tiltMeanVec_rpow_le (hd : 0 < d) (ν : TiltBase d m) {s : ℝ} (hs : 0 ≤ s)
    (h : Fin d → ℝ) : |‖tiltMeanVec ν h‖ ^ s| ≤ 1 := by
  rw [abs_of_nonneg (Real.rpow_nonneg (norm_nonneg _) s)]
  exact Real.rpow_le_one (norm_nonneg _) (norm_tiltMeanVec_le_one hd ν h) hs

end MeanVector

/-! ### Integration against the product prior -/

section Integration

theorem integrable_of_bounded_tiltPrior (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ)
    {f : (Fin d → ℝ) → ℝ} (hf : Measurable f) {C : ℝ} (hC : ∀ h, |f h| ≤ C) :
    Integrable f (tiltPrior ν κ) := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  exact integrable_of_bounded_prob hf hC

theorem memLp_two_of_bounded_tiltPrior (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ)
    {f : (Fin d → ℝ) → ℝ} (hf : Measurable f) {C : ℝ} (hC : ∀ h, |f h| ≤ C) :
    MemLp f 2 (tiltPrior ν κ) := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  exact MemLp.of_bound hf.aestronglyMeasurable C
    (Eventually.of_forall fun h => by rw [Real.norm_eq_abs]; exact hC h)

theorem integrable_norm_tiltMeanVec_rpow (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    {s : ℝ} (hs : 0 ≤ s) : Integrable (fun h => ‖tiltMeanVec ν h‖ ^ s) (tiltPrior ν κ) :=
  integrable_of_bounded_tiltPrior ν hκ
    (((continuous_tiltMeanVec ν).norm.rpow_const fun _ => Or.inr hs).measurable)
    (abs_norm_tiltMeanVec_rpow_le hd ν hs)

theorem integrable_norm_tiltMeanVec_pow (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    (n : ℕ) : Integrable (fun h => ‖tiltMeanVec ν h‖ ^ n) (tiltPrior ν κ) :=
  integrable_of_bounded_tiltPrior ν hκ (((continuous_tiltMeanVec ν).norm.pow n).measurable)
    (abs_norm_tiltMeanVec_pow_le hd ν n)

/-- Coordinate update of the product prior (non-identical factors). -/
theorem integral_tiltPrior_update (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (k : Fin d)
    {F : (Fin d → ℝ) → ℝ} (hF : Measurable F) (hi : Integrable F (tiltPrior ν κ)) :
    ∫ h, F h ∂tiltPrior ν κ =
      ∫ h, ∫ x, F (Function.update h k x) ∂tiltPriorCoord ν κ k ∂tiltPrior ν κ := by
  haveI : ∀ k, IsProbabilityMeasure (tiltPriorCoord ν κ k) :=
    fun k => isProbabilityMeasure_tiltPriorCoord ν hκ k
  exact Heterogeneous.integral_heterogeneousBlockLaw_update (ν := fun k => tiltPriorCoord ν κ k)
    k hF hi

/-- A bounded function of one coordinate integrates against its coordinate prior. -/
theorem integral_tiltPrior_coord (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (k : Fin d)
    {f : ℝ → ℝ} (hf : Measurable f) {C : ℝ} (hC : ∀ x, |f x| ≤ C) :
    ∫ h, f (h k) ∂tiltPrior ν κ = ∫ x, f x ∂tiltPriorCoord ν κ k := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  have hF : Measurable fun h : Fin d → ℝ => f (h k) := hf.comp (measurable_pi_apply k)
  rw [integral_tiltPrior_update ν hκ k hF
    (integrable_of_bounded_tiltPrior ν hκ hF fun h => hC (h k))]
  simp only [Function.update_self]
  rw [integral_const]
  simp only [probReal_univ, smul_eq_mul, one_mul]

/-- Distinct coordinates are independent under the product prior. -/
theorem integral_tiltPrior_coord_mul (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) {k l : Fin d}
    (hkl : k ≠ l) {f g : ℝ → ℝ} (hf : Measurable f) (hg : Measurable g) {C D : ℝ}
    (hC : ∀ x, |f x| ≤ C) (hD : ∀ x, |g x| ≤ D) :
    ∫ h, f (h k) * g (h l) ∂tiltPrior ν κ =
      (∫ x, f x ∂tiltPriorCoord ν κ k) * ∫ x, g x ∂tiltPriorCoord ν κ l := by
  have hF : Measurable fun h : Fin d → ℝ => f (h k) * g (h l) :=
    (hf.comp (measurable_pi_apply k)).mul (hg.comp (measurable_pi_apply l))
  have hb : ∀ h : Fin d → ℝ, |f (h k) * g (h l)| ≤ C * D := fun h => by
    rw [abs_mul]
    exact mul_le_mul (hC _) (hD _) (abs_nonneg _) ((abs_nonneg _).trans (hC (h k)))
  rw [integral_tiltPrior_update ν hκ k hF (integrable_of_bounded_tiltPrior ν hκ hF hb)]
  simp only [Function.update_self, Function.update_of_ne (Ne.symm hkl)]
  simp_rw [integral_mul_const]
  rw [integral_const_mul, integral_tiltPrior_coord ν hκ l hg hD]

end Integration

/-! ### Second and fourth moments of the tilted mean -/

section Moments

/-- The coordinate second moment `A_k = E_{π_k} m_k²`. -/
def tiltCoordSecondMoment (ν : TiltBase d m) (κ : ℝ) (k : Fin d) : ℝ :=
  ∫ x, tiltMean (ν.w k) (ν.t k) x ^ 2 ∂tiltPriorCoord ν κ k

theorem tiltCoordSecondMoment_nonneg (ν : TiltBase d m) (κ : ℝ) (k : Fin d) :
    0 ≤ tiltCoordSecondMoment ν κ k :=
  integral_nonneg fun _ => sq_nonneg _

/-- `E‖μ‖² = (Σ_k A_k)/d`. -/
theorem tiltPrior_norm_sq_eq (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d) :
    ∫ h, ‖tiltMeanVec ν h‖ ^ 2 ∂tiltPrior ν κ = (∑ k, tiltCoordSecondMoment ν κ k) / d := by
  have hcongr : (∫ h, ‖tiltMeanVec ν h‖ ^ 2 ∂tiltPrior ν κ) =
      ∫ h, (∑ k, tiltMean (ν.w k) (ν.t k) (h k) ^ 2) / d ∂tiltPrior ν κ :=
    integral_congr_ae (Eventually.of_forall fun h => norm_tiltMeanVec_sq hd ν h)
  have hint : ∀ k : Fin d, Integrable (fun h : Fin d → ℝ => tiltMean (ν.w k) (ν.t k) (h k) ^ 2)
      (tiltPrior ν κ) := fun k =>
    integrable_of_bounded_tiltPrior ν hκ
      ((((continuous_tiltMean ν k).comp (continuous_apply k)).pow 2).measurable)
      (fun h => abs_tiltMean_sq_le ν k (h k))
  rw [hcongr, integral_div, integral_finsetSum _ fun k _ => hint k]
  congr 1
  refine Finset.sum_congr rfl fun k _ => ?_
  exact integral_tiltPrior_coord ν hκ k (f := fun x => tiltMean (ν.w k) (ν.t k) x ^ 2)
    (((continuous_tiltMean ν k).pow 2).measurable) (abs_tiltMean_sq_le ν k)

/-- **The second moment of the tilted mean, upper half.** `E‖μ‖² ≤ 1/(κ+1)`. -/
theorem tiltPrior_norm_sq_le (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d) :
    ∫ h, ‖tiltMeanVec ν h‖ ^ 2 ∂tiltPrior ν κ ≤ 1 / (κ + 1) := by
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  rw [tiltPrior_norm_sq_eq ν hκ hd, div_le_iff₀ hdpos]
  calc ∑ k, tiltCoordSecondMoment ν κ k ≤ ∑ _k : Fin d, 1 / (κ + 1) :=
        Finset.sum_le_sum fun k _ => tiltPriorCoord_mean_sq_le ν hκ k
    _ = 1 / (κ + 1) * d := by
        rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
        ring

/-- **The second moment of the tilted mean, lower half.** Under `(S_c)`, `c/(κ+1) ≤ E‖μ‖²`. -/
theorem tiltPrior_norm_sq_ge (ν : TiltBase d m) {κ c : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    (hc : ν.Spread c) :
    c * (1 / (κ + 1)) ≤ ∫ h, ‖tiltMeanVec ν h‖ ^ 2 ∂tiltPrior ν κ := by
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  rw [tiltPrior_norm_sq_eq ν hκ hd, le_div_iff₀ hdpos]
  calc c * (1 / (κ + 1)) * d = ∑ _k : Fin d, c / (κ + 1) := by
        rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
        ring
    _ ≤ ∑ k, tiltCoordSecondMoment ν κ k :=
        Finset.sum_le_sum fun k _ => tiltPriorCoord_mean_sq_ge ν hκ hc k

/-- The exact fourth-moment expansion `E‖μ‖⁴ = d^{-2} Σ_{k,l} E[m_k² m_l²]`. -/
theorem tiltPrior_norm_four_eq (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d) :
    ∫ h, ‖tiltMeanVec ν h‖ ^ 4 ∂tiltPrior ν κ =
      (∑ k, ∑ l, ∫ h, tiltMean (ν.w k) (ν.t k) (h k) ^ 2 * tiltMean (ν.w l) (ν.t l) (h l) ^ 2
        ∂tiltPrior ν κ) / (d : ℝ) ^ 2 := by
  have hpt : ∀ h : Fin d → ℝ, ‖tiltMeanVec ν h‖ ^ 4 =
      (∑ k, ∑ l, tiltMean (ν.w k) (ν.t k) (h k) ^ 2 * tiltMean (ν.w l) (ν.t l) (h l) ^ 2) /
        (d : ℝ) ^ 2 := by
    intro h
    have h2 := norm_tiltMeanVec_sq hd ν h
    have h4 : ‖tiltMeanVec ν h‖ ^ 4 = (‖tiltMeanVec ν h‖ ^ 2) ^ 2 := by ring
    rw [h4, h2, div_pow, ← Finset.sum_mul_sum]
    ring
  have hint : ∀ k l : Fin d, Integrable (fun h : Fin d → ℝ =>
      tiltMean (ν.w k) (ν.t k) (h k) ^ 2 * tiltMean (ν.w l) (ν.t l) (h l) ^ 2)
      (tiltPrior ν κ) := by
    intro k l
    refine integrable_of_bounded_tiltPrior ν hκ ?_ (C := 1) fun h => ?_
    · exact ((((continuous_tiltMean ν k).comp (continuous_apply k)).pow 2).mul
        (((continuous_tiltMean ν l).comp (continuous_apply l)).pow 2)).measurable
    · rw [abs_mul]
      exact mul_le_one₀ (abs_tiltMean_sq_le ν k (h k)) (abs_nonneg _)
        (abs_tiltMean_sq_le ν l (h l))
  rw [integral_congr_ae (Eventually.of_forall hpt), integral_div,
    integral_finsetSum _ fun k _ => integrable_finsetSum _ fun l _ => hint k l]
  congr 1
  exact Finset.sum_congr rfl fun k _ => integral_finsetSum _ fun l _ => hint k l

/-- A fourth-moment bound from entrywise bounds on the diagonal and off-diagonal terms. -/
theorem tiltPrior_norm_four_le_of (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    (B : Fin d → Fin d → ℝ)
    (hdiag : ∀ k, ∫ x, tiltMean (ν.w k) (ν.t k) x ^ 4 ∂tiltPriorCoord ν κ k ≤ B k k)
    (hoff : ∀ k l, k ≠ l → tiltCoordSecondMoment ν κ k * tiltCoordSecondMoment ν κ l ≤ B k l) :
    ∫ h, ‖tiltMeanVec ν h‖ ^ 4 ∂tiltPrior ν κ ≤ (∑ k, ∑ l, B k l) / (d : ℝ) ^ 2 := by
  rw [tiltPrior_norm_four_eq ν hκ hd]
  apply div_le_div_of_nonneg_right _ (sq_nonneg _)
  refine Finset.sum_le_sum fun k _ => Finset.sum_le_sum fun l _ => ?_
  by_cases hkl : k = l
  · rw [← hkl]
    have e : (∫ h, tiltMean (ν.w k) (ν.t k) (h k) ^ 2 * tiltMean (ν.w k) (ν.t k) (h k) ^ 2
        ∂tiltPrior ν κ) = ∫ h, tiltMean (ν.w k) (ν.t k) (h k) ^ 4 ∂tiltPrior ν κ :=
      integral_congr_ae (Eventually.of_forall fun h => by ring)
    rw [e]
    exact (integral_tiltPrior_coord ν hκ k (f := fun x => tiltMean (ν.w k) (ν.t k) x ^ 4)
      (((continuous_tiltMean ν k).pow 4).measurable) (abs_tiltMean_pow_four_le ν k)).trans_le
      (hdiag k)
  · exact (integral_tiltPrior_coord_mul ν hκ hkl
      (f := fun x => tiltMean (ν.w k) (ν.t k) x ^ 2) (g := fun x => tiltMean (ν.w l) (ν.t l) x ^ 2)
      (((continuous_tiltMean ν k).pow 2).measurable) (((continuous_tiltMean ν l).pow 2).measurable)
      (abs_tiltMean_sq_le ν k) (abs_tiltMean_sq_le ν l)).trans_le (hoff k l hkl)

/-- **The fourth moment of the tilted mean.** `E‖μ‖⁴ ≤ v²(1 + 2/d)` with `v = 1/(κ+1)`. -/
theorem tiltPrior_norm_four_le (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d) :
    ∫ h, ‖tiltMeanVec ν h‖ ^ 4 ∂tiltPrior ν κ ≤ (1 / (κ + 1)) ^ 2 * (1 + 2 / (d : ℝ)) := by
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hκ1 : (0 : ℝ) < κ + 1 := by linarith
  have hκ3 : (0 : ℝ) < κ + 3 := by linarith
  have hm4 : 3 / ((κ + 1) * (κ + 3)) ≤ 3 * (1 / (κ + 1)) ^ 2 := by
    rw [div_le_iff₀ (by positivity : (0 : ℝ) < (κ + 1) * (κ + 3))]
    have h1 : 3 * (1 / (κ + 1)) ^ 2 = 3 / (κ + 1) ^ 2 := by field_simp
    rw [h1, div_mul_eq_mul_div, le_div_iff₀ (by positivity : (0 : ℝ) < (κ + 1) ^ 2)]
    nlinarith
  have hdiag : ∀ k, ∫ x, tiltMean (ν.w k) (ν.t k) x ^ 4 ∂tiltPriorCoord ν κ k ≤
      (1 / (κ + 1)) ^ 2 + (if k = k then 2 * (1 / (κ + 1)) ^ 2 else 0) := by
    intro k
    rw [if_pos rfl]
    have := (tiltPriorCoord_mean_four_le ν hκ k).trans hm4
    linarith
  have hoff : ∀ k l, k ≠ l → tiltCoordSecondMoment ν κ k * tiltCoordSecondMoment ν κ l ≤
      (1 / (κ + 1)) ^ 2 + (if k = l then 2 * (1 / (κ + 1)) ^ 2 else 0) := by
    intro k l hkl
    rw [if_neg hkl, add_zero, sq]
    exact mul_le_mul (tiltPriorCoord_mean_sq_le ν hκ k) (tiltPriorCoord_mean_sq_le ν hκ l)
      (tiltCoordSecondMoment_nonneg ν κ l) (by positivity)
  refine (tiltPrior_norm_four_le_of ν hκ hd
    (fun k l => (1 / (κ + 1)) ^ 2 + (if k = l then 2 * (1 / (κ + 1)) ^ 2 else 0))
    hdiag hoff).trans (le_of_eq ?_)
  simp only [Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
    nsmul_eq_mul, Finset.sum_ite_eq, Finset.mem_univ, if_true]
  field_simp

/-- **Variance form of the fourth moment.** `E‖μ‖⁴ ≤ M² + M/d` with `M = E‖μ‖²`, from
`E m_k⁴ ≤ E m_k²` and independence of distinct coordinates. -/
theorem tiltPrior_norm_four_le_var (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d) :
    ∫ h, ‖tiltMeanVec ν h‖ ^ 4 ∂tiltPrior ν κ ≤
      (∫ h, ‖tiltMeanVec ν h‖ ^ 2 ∂tiltPrior ν κ) ^ 2 +
        (∫ h, ‖tiltMeanVec ν h‖ ^ 2 ∂tiltPrior ν κ) / d := by
  have hdiag : ∀ k, ∫ x, tiltMean (ν.w k) (ν.t k) x ^ 4 ∂tiltPriorCoord ν κ k ≤
      tiltCoordSecondMoment ν κ k * tiltCoordSecondMoment ν κ k +
        (if k = k then tiltCoordSecondMoment ν κ k else 0) := by
    intro k
    rw [if_pos rfl]
    have hm := continuous_tiltMean ν k
    have h1 : ∫ x, tiltMean (ν.w k) (ν.t k) x ^ 4 ∂tiltPriorCoord ν κ k ≤
        tiltCoordSecondMoment ν κ k :=
      integral_mono (integrable_of_bounded_tiltPriorCoord ν hκ k (hm.pow 4).measurable
          (abs_tiltMean_pow_four_le ν k))
        (integrable_of_bounded_tiltPriorCoord ν hκ k (hm.pow 2).measurable
          (abs_tiltMean_sq_le ν k))
        (fun x => tiltMean_pow_four_le_sq ν k x)
    have h0 := mul_self_nonneg (tiltCoordSecondMoment ν κ k)
    linarith
  have hoff : ∀ k l, k ≠ l → tiltCoordSecondMoment ν κ k * tiltCoordSecondMoment ν κ l ≤
      tiltCoordSecondMoment ν κ k * tiltCoordSecondMoment ν κ l +
        (if k = l then tiltCoordSecondMoment ν κ k else 0) := by
    intro k l hkl
    rw [if_neg hkl, add_zero]
  rw [tiltPrior_norm_sq_eq ν hκ hd]
  refine (tiltPrior_norm_four_le_of ν hκ hd
    (fun k l => tiltCoordSecondMoment ν κ k * tiltCoordSecondMoment ν κ l +
      (if k = l then tiltCoordSecondMoment ν κ k else 0)) hdiag hoff).trans (le_of_eq ?_)
  simp only [Finset.sum_add_distrib, Finset.sum_ite_eq, Finset.mem_univ, if_true]
  rw [← Finset.sum_mul_sum]
  ring

end Moments

/-! ### The Jensen consequences: power moments of the tilted mean -/

section Jensen

/-- Jensen for a concave power without a positivity premise: for a probability measure, a
nonnegative integrable `X` and `0 ≤ s ≤ 1`, `E X^s ≤ (E X)^s`. -/
theorem integral_rpow_le_rpow_integral_of_nonneg {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω}
    [IsProbabilityMeasure μ] {X : Ω → ℝ} (hX0 : ∀ᵐ ω ∂μ, 0 ≤ X ω) (hX : Integrable X μ)
    {s : ℝ} (hs0 : 0 ≤ s) (hs1 : s ≤ 1) (hXs : Integrable (fun ω => X ω ^ s) μ) :
    (∫ ω, X ω ^ s ∂μ) ≤ (∫ ω, X ω ∂μ) ^ s := by
  rcases (integral_nonneg_of_ae hX0).lt_or_eq with hpos | hzero
  · exact integral_rpow_le_rpow_integral hX0 hX hs0 hs1 hXs hpos
  · rcases hs0.lt_or_eq with hs | hs
    · have hae : X =ᵐ[μ] 0 := (integral_eq_zero_iff_of_nonneg_ae hX0 hX).mp hzero.symm
      have h0 : ∫ ω, X ω ^ s ∂μ = 0 := by
        have hae' : (fun ω => X ω ^ s) =ᵐ[μ] fun _ => (0 : ℝ) := by
          filter_upwards [hae] with ω hω
          have hω' : X ω = 0 := hω
          show X ω ^ s = 0
          rw [hω', Real.zero_rpow hs.ne']
        rw [integral_congr_ae hae', integral_zero]
      rw [h0, ← hzero, Real.zero_rpow hs.ne']
    · subst hs
      simp only [Real.rpow_zero, integral_const, probReal_univ, smul_eq_mul, mul_one, le_refl]

/-- **The concave-power bound.** `E‖μ‖^{2(q−1)} ≤ v^{q−1}` for `1 ≤ q ≤ 2`. -/
theorem tiltPrior_rpow_concave (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    {q : ℝ} (hq1 : 1 ≤ q) (hq2 : q ≤ 2) :
    ∫ h, ‖tiltMeanVec ν h‖ ^ (2 * (q - 1)) ∂tiltPrior ν κ ≤ (1 / (κ + 1)) ^ (q - 1) := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  have hX0 : ∀ᵐ h ∂(tiltPrior ν κ), 0 ≤ ‖tiltMeanVec ν h‖ ^ 2 :=
    Eventually.of_forall fun h => sq_nonneg _
  have hX : Integrable (fun h => ‖tiltMeanVec ν h‖ ^ 2) (tiltPrior ν κ) :=
    integrable_norm_tiltMeanVec_pow ν hκ hd 2
  have hrw : ∀ h : Fin d → ℝ,
      ‖tiltMeanVec ν h‖ ^ (2 * (q - 1)) = (‖tiltMeanVec ν h‖ ^ 2) ^ (q - 1) := by
    intro h
    rw [pow_rpow_of_nonneg (norm_nonneg _) 2 (q - 1)]
    norm_num
  have hXs : Integrable (fun h => (‖tiltMeanVec ν h‖ ^ 2) ^ (q - 1)) (tiltPrior ν κ) :=
    (integrable_norm_tiltMeanVec_rpow ν hκ hd (s := 2 * (q - 1)) (by linarith)).congr
      (Eventually.of_forall hrw)
  have hmain := integral_rpow_le_rpow_integral_of_nonneg hX0 hX
    (by linarith : (0 : ℝ) ≤ q - 1) (by linarith : q - 1 ≤ 1) hXs
  have hmono : (∫ h, ‖tiltMeanVec ν h‖ ^ 2 ∂tiltPrior ν κ) ^ (q - 1) ≤ (1 / (κ + 1)) ^ (q - 1) :=
    Real.rpow_le_rpow (integral_nonneg fun h => sq_nonneg _) (tiltPrior_norm_sq_le ν hκ hd)
      (by linarith)
  calc ∫ h, ‖tiltMeanVec ν h‖ ^ (2 * (q - 1)) ∂tiltPrior ν κ
      = ∫ h, (‖tiltMeanVec ν h‖ ^ 2) ^ (q - 1) ∂tiltPrior ν κ :=
        integral_congr_ae (Eventually.of_forall hrw)
    _ ≤ (∫ h, ‖tiltMeanVec ν h‖ ^ 2 ∂tiltPrior ν κ) ^ (q - 1) := hmain
    _ ≤ (1 / (κ + 1)) ^ (q - 1) := hmono

/-- **The high-power bound.** `E‖μ‖^{2q} ≤ v^q (1+2/d)^{q/2}` for `1 ≤ q ≤ 2`. -/
theorem tiltPrior_rpow_high (ν : TiltBase d m) {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    {q : ℝ} (hq1 : 1 ≤ q) (hq2 : q ≤ 2) :
    ∫ h, ‖tiltMeanVec ν h‖ ^ (2 * q) ∂tiltPrior ν κ ≤
      (1 / (κ + 1)) ^ q * (1 + 2 / (d : ℝ)) ^ (q / 2) := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hκ1 : (0 : ℝ) < κ + 1 := by linarith
  have hX0 : ∀ᵐ h ∂(tiltPrior ν κ), 0 ≤ ‖tiltMeanVec ν h‖ ^ 4 :=
    Eventually.of_forall fun h => by positivity
  have hX : Integrable (fun h => ‖tiltMeanVec ν h‖ ^ 4) (tiltPrior ν κ) :=
    integrable_norm_tiltMeanVec_pow ν hκ hd 4
  have hrw : ∀ h : Fin d → ℝ, (‖tiltMeanVec ν h‖ ^ 4) ^ (q / 2) = ‖tiltMeanVec ν h‖ ^ (2 * q) := by
    intro h
    rw [pow_rpow_of_nonneg (norm_nonneg _) 4 (q / 2),
      show ((4 : ℕ) : ℝ) * (q / 2) = 2 * q by push_cast; ring]
  have hXs : Integrable (fun h => (‖tiltMeanVec ν h‖ ^ 4) ^ (q / 2)) (tiltPrior ν κ) :=
    (integrable_norm_tiltMeanVec_rpow ν hκ hd (s := 2 * q) (by linarith)).congr
      (Eventually.of_forall fun h => (hrw h).symm)
  have hmean4 := tiltPrior_norm_four_le ν hκ hd
  have hmain := integral_rpow_le_rpow_integral_of_nonneg hX0 hX (by linarith : (0 : ℝ) ≤ q / 2)
    (by linarith : q / 2 ≤ 1) hXs
  have hstep : (∫ h, ‖tiltMeanVec ν h‖ ^ (2 * q) ∂tiltPrior ν κ)
      ≤ (∫ h, ‖tiltMeanVec ν h‖ ^ 4 ∂tiltPrior ν κ) ^ (q / 2) := by
    refine le_trans (le_of_eq ?_) hmain
    exact integral_congr_ae (Eventually.of_forall fun h => (hrw h).symm)
  refine hstep.trans ?_
  have hmono : (∫ h, ‖tiltMeanVec ν h‖ ^ 4 ∂tiltPrior ν κ) ^ (q / 2)
      ≤ ((1 / (κ + 1)) ^ 2 * (1 + 2 / (d : ℝ))) ^ (q / 2) :=
    Real.rpow_le_rpow (integral_nonneg fun h => by positivity) hmean4 (by linarith)
  refine hmono.trans (le_of_eq ?_)
  rw [Real.mul_rpow (by positivity) (by positivity), pow_rpow_of_nonneg (by positivity) 2 (q / 2),
    show ((2 : ℕ) : ℝ) * (q / 2) = q by push_cast; ring]

/-- The algebraic core of the low-power lower bound: from the two Cauchy–Schwarz inequalities
`E₃² ≤ M E₄`, `M² ≤ E₁ E₃`, the variance bound `E₄ ≤ M² + M/D` and `0 < u ≤ M`, one gets
`u/(1 + 1/(D u)) ≤ E₁²`. -/
theorem tilt_low_moment_algebra {M E1 E3 E4 u D : ℝ} (hu : 0 < u) (huM : u ≤ M) (hD : 0 < D)
    (hE1 : 0 ≤ E1) (hE3 : 0 ≤ E3)
    (hcs1 : E3 ^ 2 ≤ M * E4) (hcs2 : M ^ 2 ≤ E1 * E3) (h4 : E4 ≤ M ^ 2 + M / D) :
    u / (1 + 1 / (D * u)) ≤ E1 ^ 2 := by
  have hM : 0 < M := lt_of_lt_of_le hu huM
  have ha : 0 < 1 / D := by positivity
  have h4' : E4 ≤ M ^ 2 + M * (1 / D) := by rw [mul_one_div]; exact h4
  have h1 : M ^ 4 ≤ E1 ^ 2 * (M * (M ^ 2 + M * (1 / D))) := by
    have hsq : (M ^ 2) ^ 2 ≤ (E1 * E3) ^ 2 := pow_le_pow_left₀ (sq_nonneg M) hcs2 2
    have h3 : E3 ^ 2 ≤ M * (M ^ 2 + M * (1 / D)) :=
      hcs1.trans (mul_le_mul_of_nonneg_left h4' hM.le)
    calc M ^ 4 = (M ^ 2) ^ 2 := by ring
      _ ≤ (E1 * E3) ^ 2 := hsq
      _ = E1 ^ 2 * E3 ^ 2 := by ring
      _ ≤ E1 ^ 2 * (M * (M ^ 2 + M * (1 / D))) := mul_le_mul_of_nonneg_left h3 (sq_nonneg E1)
  have h2 : M ^ 2 ≤ E1 ^ 2 * (M + 1 / D) := by
    have hM2 : 0 < M ^ 2 := by positivity
    have : M ^ 2 * M ^ 2 ≤ M ^ 2 * (E1 ^ 2 * (M + 1 / D)) := by
      calc M ^ 2 * M ^ 2 = M ^ 4 := by ring
        _ ≤ E1 ^ 2 * (M * (M ^ 2 + M * (1 / D))) := h1
        _ = M ^ 2 * (E1 ^ 2 * (M + 1 / D)) := by ring
    exact le_of_mul_le_mul_left this hM2
  have h3 : u ^ 2 * (M + 1 / D) ≤ M ^ 2 * (u + 1 / D) := by
    nlinarith [mul_nonneg (sub_nonneg.mpr huM)
      (by positivity : (0 : ℝ) ≤ u * M + 1 / D * (M + u))]
  have hMa : 0 < M + 1 / D := by linarith
  have h5 : (M + 1 / D) * u ^ 2 ≤ (M + 1 / D) * (E1 ^ 2 * (u + 1 / D)) := by
    calc (M + 1 / D) * u ^ 2 = u ^ 2 * (M + 1 / D) := by ring
      _ ≤ M ^ 2 * (u + 1 / D) := h3
      _ ≤ E1 ^ 2 * (M + 1 / D) * (u + 1 / D) := mul_le_mul_of_nonneg_right h2 (by linarith)
      _ = (M + 1 / D) * (E1 ^ 2 * (u + 1 / D)) := by ring
  have h6 : u ^ 2 ≤ E1 ^ 2 * (u + 1 / D) := le_of_mul_le_mul_left h5 hMa
  have hDu : 0 < D * u := mul_pos hD hu
  have hK : 1 + 1 / (D * u) = (D * u + 1) / (D * u) := by
    rw [add_div, div_self hDu.ne']
  rw [hK, div_div_eq_mul_div, div_le_iff₀ (by positivity)]
  have h7 : D * (E1 ^ 2 * (u + 1 / D)) = E1 ^ 2 * (D * u + 1) := by
    have hD1 : D * (1 / D) = 1 := mul_one_div_cancel hD.ne'
    calc D * (E1 ^ 2 * (u + 1 / D)) = E1 ^ 2 * (D * u + D * (1 / D)) := by ring
      _ = E1 ^ 2 * (D * u + 1) := by rw [hD1]
  have h8 : D * u ^ 2 ≤ D * (E1 ^ 2 * (u + 1 / D)) := mul_le_mul_of_nonneg_left h6 hD.le
  calc u * (D * u) = D * u ^ 2 := by ring
    _ ≤ D * (E1 ^ 2 * (u + 1 / D)) := h8
    _ = E1 ^ 2 * (D * u + 1) := h7

/-- **The low-power lower bound.** Under `(S_c)` with `c > 0`,
`E‖μ‖^q ≥ (cv)^{q/2}(1 + 1/(d c v))^{−q/2}` for `1 ≤ q ≤ 2`, `v = 1/(κ+1)`. -/
theorem tiltPrior_rpow_low (ν : TiltBase d m) {κ c : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    (hc0 : 0 < c) (hc : ν.Spread c) {q : ℝ} (hq1 : 1 ≤ q) (hq2 : q ≤ 2) :
    (c * (1 / (κ + 1))) ^ (q / 2) * (1 + 1 / ((d : ℝ) * (c * (1 / (κ + 1))))) ^ (-q / 2)
      ≤ ∫ h, ‖tiltMeanVec ν h‖ ^ q ∂tiltPrior ν κ := by
  haveI := isProbabilityMeasure_tiltPrior ν hκ
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hκ1 : (0 : ℝ) < κ + 1 := by linarith
  set u : ℝ := c * (1 / (κ + 1)) with hu
  have hupos : 0 < u := by rw [hu]; positivity
  set K : ℝ := 1 + 1 / ((d : ℝ) * u) with hK
  have hKpos : 0 < K := by rw [hK]; positivity
  have hWc : Continuous fun h => ‖tiltMeanVec ν h‖ := (continuous_tiltMeanVec ν).norm
  have hWm : Measurable fun h => ‖tiltMeanVec ν h‖ := hWc.measurable
  -- the second and fourth moments
  have hMu : u ≤ ∫ h, ‖tiltMeanVec ν h‖ ^ 2 ∂tiltPrior ν κ := tiltPrior_norm_sq_ge ν hκ hd hc
  have hW4 := tiltPrior_norm_four_le_var ν hκ hd
  -- `E W³ ≤ √(E W² E W⁴)`
  have hcs1 := sq_integral_mul_le (tiltPrior ν κ) (fun h => ‖tiltMeanVec ν h‖)
    (fun h => ‖tiltMeanVec ν h‖ ^ 2)
    (memLp_two_of_bounded_tiltPrior ν hκ hWm (abs_norm_tiltMeanVec_le hd ν))
    (memLp_two_of_bounded_tiltPrior ν hκ (hWc.pow 2).measurable (abs_norm_tiltMeanVec_pow_le hd ν 2))
  have he1 : (∫ h, ‖tiltMeanVec ν h‖ * ‖tiltMeanVec ν h‖ ^ 2 ∂tiltPrior ν κ)
      = ∫ h, ‖tiltMeanVec ν h‖ ^ 3 ∂tiltPrior ν κ :=
    integral_congr_ae (Eventually.of_forall fun h => by ring)
  have he2 : (∫ h, (‖tiltMeanVec ν h‖ ^ 2) ^ 2 ∂tiltPrior ν κ)
      = ∫ h, ‖tiltMeanVec ν h‖ ^ 4 ∂tiltPrior ν κ :=
    integral_congr_ae (Eventually.of_forall fun h => by ring)
  rw [he1, he2] at hcs1
  -- `(E W²)² ≤ E W · E W³`
  have hhalf : ∀ h : Fin d → ℝ,
      ‖tiltMeanVec ν h‖ ^ ((1 : ℝ) / 2) * ‖tiltMeanVec ν h‖ ^ ((3 : ℝ) / 2) =
        ‖tiltMeanVec ν h‖ ^ 2 := by
    intro h
    rw [← Real.rpow_add' (norm_nonneg _) (by norm_num), show (1 : ℝ) / 2 + 3 / 2 = 2 by norm_num,
      ← Real.rpow_natCast (‖tiltMeanVec ν h‖) 2]
    norm_num
  have hsq1 : ∀ h : Fin d → ℝ, (‖tiltMeanVec ν h‖ ^ ((1 : ℝ) / 2)) ^ 2 = ‖tiltMeanVec ν h‖ := by
    intro h
    rw [sq_rpow_of_nonneg (norm_nonneg _), show (2 : ℝ) * ((1 : ℝ) / 2) = 1 by norm_num,
      Real.rpow_one]
  have hsq3 : ∀ h : Fin d → ℝ,
      (‖tiltMeanVec ν h‖ ^ ((3 : ℝ) / 2)) ^ 2 = ‖tiltMeanVec ν h‖ ^ 3 := by
    intro h
    rw [sq_rpow_of_nonneg (norm_nonneg _), show (2 : ℝ) * ((3 : ℝ) / 2) = 3 by norm_num,
      ← Real.rpow_natCast (‖tiltMeanVec ν h‖) 3]
    norm_num
  have hcs2 := sq_integral_mul_le (tiltPrior ν κ)
    (fun h => ‖tiltMeanVec ν h‖ ^ ((1 : ℝ) / 2)) (fun h => ‖tiltMeanVec ν h‖ ^ ((3 : ℝ) / 2))
    (memLp_two_of_bounded_tiltPrior ν hκ
      ((hWc.rpow_const fun _ => Or.inr (by norm_num)).measurable)
      (abs_norm_tiltMeanVec_rpow_le hd ν (by norm_num)))
    (memLp_two_of_bounded_tiltPrior ν hκ
      ((hWc.rpow_const fun _ => Or.inr (by norm_num)).measurable)
      (abs_norm_tiltMeanVec_rpow_le hd ν (by norm_num)))
  rw [integral_congr_ae (Eventually.of_forall hhalf),
    integral_congr_ae (Eventually.of_forall hsq1),
    integral_congr_ae (Eventually.of_forall hsq3)] at hcs2
  -- the lower bound on `E W`
  have hE1 : (0 : ℝ) ≤ ∫ h, ‖tiltMeanVec ν h‖ ∂tiltPrior ν κ :=
    integral_nonneg fun h => norm_nonneg _
  have hE3 : (0 : ℝ) ≤ ∫ h, ‖tiltMeanVec ν h‖ ^ 3 ∂tiltPrior ν κ :=
    integral_nonneg fun h => by positivity
  have halg : u / K ≤ (∫ h, ‖tiltMeanVec ν h‖ ∂tiltPrior ν κ) ^ 2 :=
    tilt_low_moment_algebra hupos hMu hdpos hE1 hE3 hcs1 hcs2 hW4
  have hmean1 : Real.sqrt (u / K) ≤ ∫ h, ‖tiltMeanVec ν h‖ ∂tiltPrior ν κ := by
    calc Real.sqrt (u / K) ≤ Real.sqrt ((∫ h, ‖tiltMeanVec ν h‖ ∂tiltPrior ν κ) ^ 2) :=
          Real.sqrt_le_sqrt halg
      _ = ∫ h, ‖tiltMeanVec ν h‖ ∂tiltPrior ν κ := Real.sqrt_sq hE1
  -- Jensen for `x^q` in the convex direction, via the concave case at exponent `1/q`
  have hqpos : (0 : ℝ) < q := by linarith
  have hWq : Integrable (fun h => ‖tiltMeanVec ν h‖ ^ q) (tiltPrior ν κ) :=
    integrable_norm_tiltMeanVec_rpow ν hκ hd hqpos.le
  have hWqpos : 0 < ∫ h, ‖tiltMeanVec ν h‖ ^ q ∂tiltPrior ν κ := by
    by_contra hcon
    have hle : (∫ h, ‖tiltMeanVec ν h‖ ^ q ∂tiltPrior ν κ) ≤ 0 := not_lt.1 hcon
    have hnn : (0 : ℝ) ≤ ∫ h, ‖tiltMeanVec ν h‖ ^ q ∂tiltPrior ν κ :=
      integral_nonneg fun h => Real.rpow_nonneg (norm_nonneg _) _
    have hz : (∫ h, ‖tiltMeanVec ν h‖ ^ q ∂tiltPrior ν κ) = 0 := le_antisymm hle hnn
    rw [integral_eq_zero_iff_of_nonneg (fun h => Real.rpow_nonneg (norm_nonneg _) _) hWq] at hz
    have hzero : (∫ h, ‖tiltMeanVec ν h‖ ^ 2 ∂tiltPrior ν κ) = 0 := by
      refine integral_eq_zero_of_ae ?_
      filter_upwards [hz] with h hp
      have hp0 : ‖tiltMeanVec ν h‖ ^ q = 0 := hp
      have hnorm : ‖tiltMeanVec ν h‖ = 0 := by
        by_contra hne
        have hposn : 0 < ‖tiltMeanVec ν h‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hne)
        exact (Real.rpow_pos_of_pos hposn q).ne' hp0
      simp [hnorm]
    linarith
  have hjen : (∫ h, ‖tiltMeanVec ν h‖ ∂tiltPrior ν κ) ^ q
      ≤ ∫ h, ‖tiltMeanVec ν h‖ ^ q ∂tiltPrior ν κ := by
    have hrw : ∀ h : Fin d → ℝ, (‖tiltMeanVec ν h‖ ^ q) ^ (1 / q) = ‖tiltMeanVec ν h‖ := by
      intro h
      rw [← Real.rpow_mul (norm_nonneg _), mul_one_div, div_self hqpos.ne', Real.rpow_one]
    have hXs : Integrable (fun h => (‖tiltMeanVec ν h‖ ^ q) ^ (1 / q)) (tiltPrior ν κ) := by
      refine (integrable_of_bounded_tiltPrior ν hκ hWm (abs_norm_tiltMeanVec_le hd ν)).congr ?_
      filter_upwards with h
      exact (hrw h).symm
    have hcon := integral_rpow_le_rpow_integral
      (Eventually.of_forall fun h => Real.rpow_nonneg (norm_nonneg _) q) hWq
      (by positivity : (0 : ℝ) ≤ 1 / q) (by rw [div_le_one hqpos]; linarith) hXs hWqpos
    rw [integral_congr_ae (Eventually.of_forall hrw)] at hcon
    have := Real.rpow_le_rpow hE1 hcon (le_of_lt hqpos)
    rw [← Real.rpow_mul (le_of_lt hWqpos), one_div, inv_mul_cancel₀ hqpos.ne',
      Real.rpow_one] at this
    exact this
  -- combine
  have hlow : (u / K) ^ (q / 2) ≤ (∫ h, ‖tiltMeanVec ν h‖ ∂tiltPrior ν κ) ^ q := by
    have h1 : (Real.sqrt (u / K)) ^ q ≤ (∫ h, ‖tiltMeanVec ν h‖ ∂tiltPrior ν κ) ^ q :=
      Real.rpow_le_rpow (Real.sqrt_nonneg _) hmean1 (le_of_lt hqpos)
    refine le_trans (le_of_eq ?_) h1
    rw [Real.sqrt_eq_rpow, ← Real.rpow_mul (by positivity)]
    ring_nf
  have hsplit : (u / K) ^ (q / 2) = u ^ (q / 2) * K ^ (-q / 2) := by
    rw [Real.div_rpow hupos.le hKpos.le, show (-q) / 2 = -(q / 2) by ring,
      Real.rpow_neg hKpos.le, div_eq_mul_inv]
  rw [hsplit.symm]
  exact hlow.trans hjen

end Jensen

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/RecipeDefs.lean <==
import LossOnlyTraceability.MainTheoremRecipe

/-! The tilt recipe: the effective accuracy `ε_c = c^{-q/2} ε` and the tilt budgets and rates. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

/-- Effective accuracy `ε_c = c^{-q/2} ε`. -/
def tiltAccuracy (r c ε : ℝ) : ℝ := c ^ (-(powerDualExponent r) / 2) * ε

/-- `A^c = β (c v_c)^{q/2} (1 + 1/(d c v_c))^{-q/2} - ε - P_φ(ε_c)`. -/
def tiltAlignment (b B r ε H c : ℝ) (d : ℕ) : ℝ :=
  nativeSlope b B r * (c * nativePriorVariance b B r (tiltAccuracy r c ε)) ^ (powerDualExponent r / 2) *
      (1 + 1 / ((d : ℝ) * (c * nativePriorVariance b B r (tiltAccuracy r c ε)))) ^
        (-(powerDualExponent r) / 2) -
    ε - nativePopulationPenalty b B r (tiltAccuracy r c ε) H d

/-- `M^c = κ_c A^c - H √(n Q_θ C_θ) - H C_θ/2`, scales at `ε_c`. -/
def tiltSignedBudget (a b B r ε H c : ℝ) (n d : ℕ) : ℝ :=
  nativeKappa b B r (tiltAccuracy r c ε) * tiltAlignment b B r ε H c d -
    H * Real.sqrt ((n : ℝ) * nativeMixedScale a b B r (tiltAccuracy r c ε) d *
      nativeEnergyScale a b B r (tiltAccuracy r c ε) n d) -
    H * nativeEnergyScale a b B r (tiltAccuracy r c ε) n d / 2

/-- Signal rate `m_c = c m₁`. -/
def tiltSignalRate (b B r cp c : ℝ) : ℝ := c * mainSignalRate b B r cp

/-- Energy rate `c^{-q} v₀(c₋/c)`. -/
def tiltEnergyRate (a b B r L cm c : ℝ) : ℝ :=
  c ^ (-(powerDualExponent r)) * mainEnergyRate a b B r L (cm / c)

/-- Lower constant `c_T = (m_c/2)²/(2 ln 2 max{v_c, 1})`. -/
def tiltLowerConstant (a b B r L cm cp c : ℝ) : ℝ :=
  (tiltSignalRate b B r cp c / 2) ^ 2 / (2 * Real.log 2 * max (tiltEnergyRate a b B r L cm c) 1)

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/SignCube.lean <==
import LossOnlyTraceability.TiltFamily.Law
import Mathlib.Analysis.Complex.Trigonometric

/-! The sign cube as a tilted finite-level product base.

The sign-cube base has, in every coordinate, the levels `±1` with equal weights. Its tilts are
`P_{k,x}(±1) = (1 ± tanh x)/2`, so the tilted mean is `m_k = tanh` and the tilted second moment is
`s_k ≡ 1`: the base has spread `1` (`signCubeBase_spread`). The tilted law `D_h` is the sign product
law `D_p` of Theorem 3 with `p = tanh h` (`tiltProductLaw_signCubeBase`, with mean vector
`tiltMeanVec_signCubeBase`), and conversely every sign law with `p ∈ (-1,1)^d` is a tilted law, at
`h = artanh p` (`signProductLaw_eq_tiltProductLaw_signCubeBase`). -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal

/-! ### The sign cube -/

section SignCube

/-- The sign-cube base: every coordinate has the two levels `1` and `-1` with equal weights. -/
def signCubeBase (d : ℕ) : TiltBase d 2 where
  w _ _ := 1
  t _ := ![1, -1]
  w_pos _ _ := one_pos
  t_mem _ i := by fin_cases i <;> norm_num
  pos _ := ⟨0, by norm_num⟩
  neg _ := ⟨1, by norm_num⟩

variable {d : ℕ}

theorem signCubeBase_w (k : Fin d) : (signCubeBase d).w k = fun _ => 1 := rfl

theorem signCubeBase_t (k : Fin d) : (signCubeBase d).t k = ![1, -1] := rfl

private theorem signCube_partition (x : ℝ) :
    tiltPartition (fun _ : Fin 2 => (1 : ℝ)) ![1, -1] x = Real.exp x + Real.exp (-x) := by
  simp [tiltPartition, Fin.sum_univ_two]

/-- `tanh x = (eˣ - e⁻ˣ)/(eˣ + e⁻ˣ)`. -/
private theorem tanh_eq_exp_div (x : ℝ) :
    Real.tanh x = (Real.exp x - Real.exp (-x)) / (Real.exp x + Real.exp (-x)) := by
  rw [Real.tanh_eq_sinh_div_cosh, Real.sinh_eq, Real.cosh_eq,
    div_div_div_cancel_right₀ two_ne_zero]

/-- The tilted probability of the level `1` is `(1 + tanh x)/2`. -/
theorem signCube_tiltProb_zero (k : Fin d) (x : ℝ) :
    tiltProb ((signCubeBase d).w k) ((signCubeBase d).t k) x 0 = (1 + Real.tanh x) / 2 := by
  have hZ : Real.exp x + Real.exp (-x) ≠ 0 := by positivity
  rw [signCubeBase_w, signCubeBase_t, tiltProb, signCube_partition, tanh_eq_exp_div]
  simp only [Matrix.cons_val_zero, mul_one, one_mul]
  field_simp
  ring

/-- The tilted probability of the level `-1` is `(1 - tanh x)/2`. -/
theorem signCube_tiltProb_one (k : Fin d) (x : ℝ) :
    tiltProb ((signCubeBase d).w k) ((signCubeBase d).t k) x 1 = (1 - Real.tanh x) / 2 := by
  have hZ : Real.exp x + Real.exp (-x) ≠ 0 := by positivity
  rw [signCubeBase_w, signCubeBase_t, tiltProb, signCube_partition, tanh_eq_exp_div]
  simp only [Matrix.cons_val_one, Matrix.cons_val_zero, mul_neg, mul_one, one_mul]
  field_simp
  ring

/-- The tilted mean of the sign cube is `tanh`. -/
theorem signCube_tiltMean (k : Fin d) (x : ℝ) :
    tiltMean ((signCubeBase d).w k) ((signCubeBase d).t k) x = Real.tanh x := by
  rw [tiltMean, Fin.sum_univ_two, signCube_tiltProb_zero, signCube_tiltProb_one, signCubeBase_t]
  simp only [Matrix.cons_val_zero, Matrix.cons_val_one]
  ring

/-- The tilted second moment of the sign cube is identically one. -/
theorem signCube_tiltSecond (k : Fin d) (x : ℝ) : tiltSecond (signCubeBase d) k x = 1 := by
  rw [tiltSecond, tiltExpectation, Fin.sum_univ_two, signCube_tiltProb_zero,
    signCube_tiltProb_one, signCubeBase_t]
  simp only [Matrix.cons_val_zero, Matrix.cons_val_one]
  ring

/-- **The sign cube has spread `1`.** -/
theorem signCubeBase_spread : (signCubeBase d).Spread 1 :=
  fun k x => (signCube_tiltSecond k x).ge

/-- The coordinate law of the sign cube is the two-point law with mean `tanh x/√d`. -/
theorem tiltCoordLaw_signCubeBase (k : Fin d) (x : ℝ) :
    tiltCoordLaw (signCubeBase d) k x = signCoordLaw d (Real.tanh x) := by
  rw [tiltCoordLaw, Fin.sum_univ_two, signCube_tiltProb_zero, signCube_tiltProb_one,
    signCubeBase_t, signCoordLaw]
  simp only [Matrix.cons_val_zero, Matrix.cons_val_one, neg_div]

/-- **The tilt family of the sign cube is the sign family: `D_h = D_p` with `p = tanh h`.** -/
theorem tiltProductLaw_signCubeBase (h : Fin d → ℝ) :
    tiltProductLaw (signCubeBase d) h = signProductLaw d (fun k => Real.tanh (h k)) := by
  unfold tiltProductLaw signProductLaw
  simp only [tiltCoordLaw_signCubeBase]

/-- The mean vector of the sign cube is the sign-law mean `μ_p` with `p = tanh h`. -/
theorem tiltMeanVec_signCubeBase (h : Fin d → ℝ) :
    tiltMeanVec (signCubeBase d) h = priorMean (fun k => Real.tanh (h k)) := by
  unfold tiltMeanVec priorMean
  simp only [signCube_tiltMean]

/-- The tilted law of the sign cube is the sign product law with `p = tanh h`. -/
theorem isSignProductLaw_tiltProductLaw_signCubeBase (h : Fin d → ℝ) :
    IsSignProductLaw d (fun k => Real.tanh (h k)) (tiltProductLaw (signCubeBase d) h) := by
  rw [tiltProductLaw_signCubeBase]
  exact isSignProductLaw_signProductLaw fun k =>
    ⟨(Real.neg_one_lt_tanh _).le, (Real.tanh_lt_one _).le⟩

/-- The inverse of `tanh` on `(-1, 1)`: `(1/2) log((1 + p)/(1 - p))`. -/
private def artanhAux (p : ℝ) : ℝ := Real.log ((1 + p) / (1 - p)) / 2

private theorem tanh_artanhAux {p : ℝ} (hp : p ∈ Set.Ioo (-1 : ℝ) 1) :
    Real.tanh (artanhAux p) = p := by
  have h1 : 0 < 1 + p := by linarith [hp.1]
  have h2 : 0 < 1 - p := by linarith [hp.2]
  have hq : 0 < (1 + p) / (1 - p) := div_pos h1 h2
  have hsq : Real.exp (artanhAux p) ^ 2 = (1 + p) / (1 - p) := by
    rw [sq, ← Real.exp_add, artanhAux,
      show Real.log ((1 + p) / (1 - p)) / 2 + Real.log ((1 + p) / (1 - p)) / 2
        = Real.log ((1 + p) / (1 - p)) by ring,
      Real.exp_log hq]
  have hE : 0 < Real.exp (artanhAux p) := Real.exp_pos _
  rw [tanh_eq_exp_div, Real.exp_neg]
  generalize Real.exp (artanhAux p) = E at hsq hE ⊢
  have hsq' : E ^ 2 * (1 - p) = 1 + p := by rw [hsq, div_mul_cancel₀ _ h2.ne']
  have hEinv : E * E⁻¹ = 1 := mul_inv_cancel₀ hE.ne'
  have hden : E + E⁻¹ ≠ 0 := (add_pos hE (inv_pos.2 hE)).ne'
  rw [div_eq_iff hden]
  refine mul_left_cancel₀ hE.ne' ?_
  have e1 : E * (E - E⁻¹) = E ^ 2 - 1 := by
    have h : E * (E - E⁻¹) = E * E - E * E⁻¹ := by ring
    rw [h, hEinv, sq]
  have e2 : E * (p * (E + E⁻¹)) = p * (E ^ 2 + 1) := by
    have h : E * (p * (E + E⁻¹)) = p * (E * E + E * E⁻¹) := by ring
    rw [h, hEinv, sq]
  rw [e1, e2]
  linear_combination hsq'

/-- **Every sign law with `p ∈ (-1,1)^d` is a tilted law of the sign cube**, at
`h = artanh p`. -/
theorem signProductLaw_eq_tiltProductLaw_signCubeBase {p : Fin d → ℝ}
    (hp : ∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1) :
    ∃ h : Fin d → ℝ, (fun k => Real.tanh (h k)) = p ∧
      signProductLaw d p = tiltProductLaw (signCubeBase d) h := by
  refine ⟨fun k => artanhAux (p k), funext fun k => tanh_artanhAux (hp k), ?_⟩
  rw [tiltProductLaw_signCubeBase]
  congr 1
  exact (funext fun k => tanh_artanhAux (hp k)).symm

end SignCube

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/SignCubePrior.lean <==
import LossOnlyTraceability.TiltFamily.SignCube
import LossOnlyTraceability.TiltFamily.Prior
import LossOnlyTraceability.BetaPrior
import Mathlib.MeasureTheory.Function.Jacobian

/-! The conjugate prior of the sign cube is the beta prior of Theorem 3.

For the sign-cube base, `Λ_k(x) = eˣ + e⁻ˣ = 2 cosh x`, so the coordinate conjugate prior
`π_{k,κ} ∝ Λ_k^{-κ}` is the law of `artanh p` for `p` with density proportional to
`(1 - p²)^{κ/2 - 1}` on `(-1, 1)`: pushing `π_{k,κ}` forward by `tanh` gives the coordinate beta
prior `priorCoord κ` of Appendix B.1 (`map_tanh_tiltPriorCoord_signCubeBase`), and pushing the product
prior `Π_κ` forward coordinatewise by `tanh` gives `prior κ d`
(`map_tanh_tiltPrior_signCubeBase`). The proof is the change of variables `p = tanh x`,
`dp = (1 - tanh² x) dx`, with `(1 - tanh² x)^{κ/2} = 2^κ Λ(x)^{-κ}`. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped BigOperators ENNReal

/-! ### Elementary facts about `tanh` -/

section Tanh

private theorem tanh_eq_exp_div' (x : ℝ) :
    Real.tanh x = (Real.exp x - Real.exp (-x)) / (Real.exp x + Real.exp (-x)) := by
  rw [Real.tanh_eq_sinh_div_cosh, Real.sinh_eq, Real.cosh_eq,
    div_div_div_cancel_right₀ two_ne_zero]

/-- `tanh' = 1 - tanh²`. -/
private theorem hasDerivAt_tanh' (x : ℝ) : HasDerivAt Real.tanh (1 - Real.tanh x ^ 2) x := by
  have ha : Real.exp x + Real.exp (-x) ≠ 0 := by positivity
  have hn : HasDerivAt (fun y => Real.exp y - Real.exp (-y))
      (Real.exp x - Real.exp (-x) * -1) x :=
    (Real.hasDerivAt_exp x).sub (hasDerivAt_neg' x).exp
  have hd : HasDerivAt (fun y => Real.exp y + Real.exp (-y))
      (Real.exp x + Real.exp (-x) * -1) x :=
    (Real.hasDerivAt_exp x).add (hasDerivAt_neg' x).exp
  have hq := hn.div hd ha
  have heq : Real.tanh = fun y => (Real.exp y - Real.exp (-y)) / (Real.exp y + Real.exp (-y)) :=
    funext fun y => tanh_eq_exp_div' y
  rw [heq]
  refine hq.congr_deriv ?_
  beta_reduce
  field_simp
  ring

private theorem continuous_tanh' : Continuous Real.tanh :=
  continuous_iff_continuousAt.2 fun x => (hasDerivAt_tanh' x).continuousAt

private def artanh' (p : ℝ) : ℝ := Real.log ((1 + p) / (1 - p)) / 2

private theorem artanh'_tanh (x : ℝ) : artanh' (Real.tanh x) = x := by
  have ha : 0 < Real.exp x + Real.exp (-x) := by positivity
  have ha' : Real.exp x + Real.exp (-x) ≠ 0 := ha.ne'
  have h1 : 1 + Real.tanh x = 2 * Real.exp x / (Real.exp x + Real.exp (-x)) := by
    rw [tanh_eq_exp_div']
    field_simp
    ring
  have h2 : 1 - Real.tanh x = 2 * Real.exp (-x) / (Real.exp x + Real.exp (-x)) := by
    rw [tanh_eq_exp_div']
    field_simp
    ring
  rw [artanh', h1, h2, div_div_div_cancel_right₀ ha', mul_div_mul_left _ _ two_ne_zero,
    ← Real.exp_sub, Real.log_exp]
  ring

private theorem tanh_injective' : Function.Injective Real.tanh :=
  Function.LeftInverse.injective (g := artanh') artanh'_tanh

private theorem tanh_artanh' {p : ℝ} (hp : p ∈ Set.Ioo (-1 : ℝ) 1) :
    Real.tanh (artanh' p) = p := by
  have h1 : 0 < 1 + p := by linarith [hp.1]
  have h2 : 0 < 1 - p := by linarith [hp.2]
  have hq : 0 < (1 + p) / (1 - p) := div_pos h1 h2
  have hsq : Real.exp (artanh' p) ^ 2 = (1 + p) / (1 - p) := by
    rw [sq, ← Real.exp_add, artanh',
      show Real.log ((1 + p) / (1 - p)) / 2 + Real.log ((1 + p) / (1 - p)) / 2
        = Real.log ((1 + p) / (1 - p)) by ring,
      Real.exp_log hq]
  have hE : 0 < Real.exp (artanh' p) := Real.exp_pos _
  rw [tanh_eq_exp_div', Real.exp_neg]
  generalize Real.exp (artanh' p) = E at hsq hE ⊢
  have hsq' : E ^ 2 * (1 - p) = 1 + p := by rw [hsq, div_mul_cancel₀ _ h2.ne']
  have hEinv : E * E⁻¹ = 1 := mul_inv_cancel₀ hE.ne'
  have hden : E + E⁻¹ ≠ 0 := (add_pos hE (inv_pos.2 hE)).ne'
  rw [div_eq_iff hden]
  refine mul_left_cancel₀ hE.ne' ?_
  have e1 : E * (E - E⁻¹) = E ^ 2 - 1 := by
    have h : E * (E - E⁻¹) = E * E - E * E⁻¹ := by ring
    rw [h, hEinv, sq]
  have e2 : E * (p * (E + E⁻¹)) = p * (E ^ 2 + 1) := by
    have h : E * (p * (E + E⁻¹)) = p * (E * E + E * E⁻¹) := by ring
    rw [h, hEinv, sq]
  rw [e1, e2]
  linear_combination hsq'

/-- The range of `tanh` is `(-1, 1)`. -/
private theorem range_tanh' : Set.range Real.tanh = Set.Ioo (-1 : ℝ) 1 := by
  ext p
  constructor
  · rintro ⟨x, rfl⟩
    exact ⟨Real.neg_one_lt_tanh x, Real.tanh_lt_one x⟩
  · intro hp
    exact ⟨artanh' p, tanh_artanh' hp⟩

/-- The one-dimensional change of variables for the Lebesgue integral. -/
private theorem lintegral_image_eq_lintegral_abs_deriv_mul' {s : Set ℝ} {f f' : ℝ → ℝ}
    (hs : MeasurableSet s) (hf' : ∀ x ∈ s, HasDerivWithinAt f (f' x) s x)
    (hf : Set.InjOn f s) (g : ℝ → ℝ≥0∞) :
    ∫⁻ x in f '' s, g x = ∫⁻ x in s, ENNReal.ofReal (|f' x|) * g (f x) := by
  simpa only [ContinuousLinearMap.det_toSpanSingleton] using
    lintegral_image_eq_lintegral_abs_det_fderiv_mul volume hs
      (fun x hx => (hf' x hx).hasFDerivWithinAt) hf g

end Tanh

/-! ### The density identity -/

section Density

private theorem signCube_partition' (x : ℝ) :
    tiltPartition (fun _ : Fin 2 => (1 : ℝ)) ![1, -1] x = Real.exp x + Real.exp (-x) := by
  simp [tiltPartition, Fin.sum_univ_two]

/-- `(1 - tanh² x) · (1 - tanh² x)^{κ/2 - 1} = 2^κ Λ(x)^{-κ}` for the sign cube. -/
private theorem density_identity (κ x : ℝ) :
    (1 - Real.tanh x ^ 2) * betaLikeDensity κ (Real.tanh x)
      = 2 ^ κ * tiltConjugateDensity (fun _ : Fin 2 => (1 : ℝ)) ![1, -1] κ x := by
  have ha0 : 0 < Real.exp x + Real.exp (-x) := by positivity
  have hprod : Real.exp x * Real.exp (-x) = 1 := by
    rw [← Real.exp_add, add_neg_cancel, Real.exp_zero]
  have hy : 1 - Real.tanh x ^ 2 = 4 / (Real.exp x + Real.exp (-x)) ^ 2 := by
    rw [tanh_eq_exp_div', div_pow, one_sub_div (pow_ne_zero 2 ha0.ne')]
    congr 1
    linear_combination 4 * hprod
  have hmem : Real.tanh x ∈ Set.Ioo (-1 : ℝ) 1 := ⟨Real.neg_one_lt_tanh x, Real.tanh_lt_one x⟩
  have hy0 : 0 < 4 / (Real.exp x + Real.exp (-x)) ^ 2 := by positivity
  have hy0' : 4 / (Real.exp x + Real.exp (-x)) ^ 2 ≠ 0 := hy0.ne'
  rw [betaLikeDensity_of_mem hmem, hy, Real.rpow_sub_one hy0' (κ / 2)]
  rw [show 4 / (Real.exp x + Real.exp (-x)) ^ 2 *
      ((4 / (Real.exp x + Real.exp (-x)) ^ 2) ^ (κ / 2) / (4 / (Real.exp x + Real.exp (-x)) ^ 2))
      = (4 / (Real.exp x + Real.exp (-x)) ^ 2) ^ (κ / 2) by
    rw [mul_comm]
    exact div_mul_cancel₀ _ hy0']
  rw [tiltConjugateDensity, signCube_partition', Real.rpow_def_of_pos hy0,
    Real.rpow_def_of_pos two_pos, ← Real.exp_add]
  congr 1
  rw [Real.log_div (by norm_num : (4 : ℝ) ≠ 0) (pow_ne_zero 2 ha0.ne'), Real.log_pow,
    show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]
  push_cast
  ring

end Density

/-! ### The pushforward of the conjugate prior -/

section Prior

variable {d : ℕ}

/-- **The coordinate conjugate prior of the sign cube, pushed forward by `tanh`, is the coordinate
beta prior `priorCoord κ` of Theorem 3** (density `∝ (1 - p²)^{κ/2 - 1}` on `(-1, 1)`). -/
theorem map_tanh_tiltPriorCoord_signCubeBase {κ : ℝ} (hκ : 0 < κ) (k : Fin d) :
    (tiltPriorCoord (signCubeBase d) κ k).map Real.tanh = priorCoord κ := by
  have htm : Measurable Real.tanh := continuous_tanh'.measurable
  have hZ := integral_tiltConjugateDensity_pos (signCubeBase d) k hκ
  rw [signCubeBase_w, signCubeBase_t] at hZ
  have hZ' : (∫ y, tiltConjugateDensity (fun _ : Fin 2 => (1 : ℝ)) ![1, -1] κ y) ≠ 0 := hZ.ne'
  have hc := betaLikeNormalizer_pos hκ
  have hK0 : 0 ≤ betaLikeNormalizer κ * 2 ^ κ *
      ∫ y, tiltConjugateDensity (fun _ : Fin 2 => (1 : ℝ)) ![1, -1] κ y :=
    (mul_pos (mul_pos hc (Real.rpow_pos_of_pos two_pos κ)) hZ).le
  -- `β` vanishes off `(-1, 1)`
  have hrestr : ∀ S : Set ℝ, ∫⁻ t in S, ENNReal.ofReal (betaLikeNormalizer κ * betaLikeDensity κ t)
      = ∫⁻ t in S ∩ Set.Ioo (-1 : ℝ) 1,
          ENNReal.ofReal (betaLikeNormalizer κ * betaLikeDensity κ t) := by
    intro S
    have hind : (fun t => ENNReal.ofReal (betaLikeNormalizer κ * betaLikeDensity κ t))
        = (Set.Ioo (-1 : ℝ) 1).indicator
            (fun t => ENNReal.ofReal (betaLikeNormalizer κ * betaLikeDensity κ t)) := by
      funext t
      by_cases ht : t ∈ Set.Ioo (-1 : ℝ) 1
      · rw [Set.indicator_of_mem ht]
      · rw [Set.indicator_of_notMem ht, betaLikeDensity_of_notMem ht, mul_zero,
          ENNReal.ofReal_zero]
    conv_lhs => rw [hind]
    rw [lintegral_indicator measurableSet_Ioo, Measure.restrict_restrict measurableSet_Ioo,
      Set.inter_comm]
  -- the pointwise identity after the change of variables
  have hpt : (fun x => ENNReal.ofReal |1 - Real.tanh x ^ 2| *
        ENNReal.ofReal (betaLikeNormalizer κ * betaLikeDensity κ (Real.tanh x)))
      = fun x => ENNReal.ofReal (betaLikeNormalizer κ * 2 ^ κ *
          ∫ y, tiltConjugateDensity (fun _ : Fin 2 => (1 : ℝ)) ![1, -1] κ y) *
        ENNReal.ofReal ((∫ y, tiltConjugateDensity (fun _ : Fin 2 => (1 : ℝ)) ![1, -1] κ y)⁻¹ *
          tiltConjugateDensity (fun _ : Fin 2 => (1 : ℝ)) ![1, -1] κ x) := by
    funext x
    have hpos : 0 < 1 - Real.tanh x ^ 2 := by
      have h1 := Real.neg_one_lt_tanh x
      have h2 := Real.tanh_lt_one x
      nlinarith
    rw [abs_of_pos hpos, ← ENNReal.ofReal_mul hpos.le, ← ENNReal.ofReal_mul hK0]
    congr 1
    have hmul : (1 - Real.tanh x ^ 2) * (betaLikeNormalizer κ * betaLikeDensity κ (Real.tanh x))
        = betaLikeNormalizer κ * ((1 - Real.tanh x ^ 2) * betaLikeDensity κ (Real.tanh x)) := by
      ring
    rw [hmul, density_identity κ x]
    rw [show betaLikeNormalizer κ * 2 ^ κ *
        (∫ y, tiltConjugateDensity (fun _ : Fin 2 => (1 : ℝ)) ![1, -1] κ y) *
        ((∫ y, tiltConjugateDensity (fun _ : Fin 2 => (1 : ℝ)) ![1, -1] κ y)⁻¹ *
          tiltConjugateDensity (fun _ : Fin 2 => (1 : ℝ)) ![1, -1] κ x)
        = betaLikeNormalizer κ * (2 ^ κ * tiltConjugateDensity (fun _ : Fin 2 => (1 : ℝ))
            ![1, -1] κ x) *
          ((∫ y, tiltConjugateDensity (fun _ : Fin 2 => (1 : ℝ)) ![1, -1] κ y) *
            (∫ y, tiltConjugateDensity (fun _ : Fin 2 => (1 : ℝ)) ![1, -1] κ y)⁻¹) by ring,
      mul_inv_cancel₀ hZ', mul_one]
  have key : ∀ S : Set ℝ, MeasurableSet S →
      priorCoord κ S = ENNReal.ofReal (betaLikeNormalizer κ * 2 ^ κ *
          ∫ y, tiltConjugateDensity (fun _ : Fin 2 => (1 : ℝ)) ![1, -1] κ y) *
        ((tiltPriorCoord (signCubeBase d) κ k).map Real.tanh) S := by
    intro S hS
    have hcov := lintegral_image_eq_lintegral_abs_deriv_mul' (htm hS)
      (fun x _ => (hasDerivAt_tanh' x).hasDerivWithinAt) tanh_injective'.injOn
      (fun t => ENNReal.ofReal (betaLikeNormalizer κ * betaLikeDensity κ t))
    rw [Set.image_preimage_eq_inter_range, range_tanh'] at hcov
    rw [Measure.map_apply htm hS, tiltPriorCoord, withDensity_apply _ (htm hS), priorCoord,
      withDensity_apply _ hS, signCubeBase_w, signCubeBase_t,
      ← lintegral_const_mul' _ _ ENNReal.ofReal_ne_top, hrestr S, hcov, hpt]
  have hK : ENNReal.ofReal (betaLikeNormalizer κ * 2 ^ κ *
      ∫ y, tiltConjugateDensity (fun _ : Fin 2 => (1 : ℝ)) ![1, -1] κ y) = 1 := by
    haveI := isProbabilityMeasure_tiltPriorCoord (signCubeBase d) hκ k
    have h1 := key Set.univ MeasurableSet.univ
    rw [priorCoord_univ hκ, Measure.map_apply htm MeasurableSet.univ, Set.preimage_univ,
      measure_univ, mul_one] at h1
    exact h1.symm
  ext S hS
  rw [key S hS, hK, one_mul]

/-- **The product conjugate prior of the sign cube, pushed forward coordinatewise by `tanh`, is the
product beta prior `prior κ d` of Theorem 3.** -/
theorem map_tanh_tiltPrior_signCubeBase {κ : ℝ} (hκ : 0 < κ) :
    (tiltPrior (signCubeBase d) κ).map (fun h k => Real.tanh (h k)) = prior κ d := by
  haveI : ∀ k, IsProbabilityMeasure (tiltPriorCoord (signCubeBase d) κ k) :=
    fun k => isProbabilityMeasure_tiltPriorCoord (signCubeBase d) hκ k
  haveI := isProbabilityMeasure_priorCoord hκ
  have htm : Measurable Real.tanh := continuous_tanh'.measurable
  exact (measurePreserving_pi (fun k => tiltPriorCoord (signCubeBase d) κ k)
    (fun _ : Fin d => priorCoord κ)
    fun k => ⟨htm, map_tanh_tiltPriorCoord_signCubeBase hκ k⟩).map_eq

end Prior

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/SignedAbstract.lean <==
import LossOnlyTraceability.NativeBudgetsSigned
import LossOnlyTraceability.TiltFamily.RecipeDefs

/-! The signed-moment budget of Proposition 7 with the calibration level as a
parameter.

`native_signed_moment_budget` (`NativeBudgetsSigned`) concludes `M ≤ ∑_i E Δ_i` for the
calibration level `A_φ = nativeAlignment b B r ε H d` of Appendix D.1. Its proof uses the
calibration only through the hypothesis `A_φ ≤ b E m`. The mirror below keeps every hypothesis
except that `A_φ` is an arbitrary real `Aφ`; the conclusion is `κ Aφ - H√(n Q_θ C_θ) - H C_θ/2 ≤ ∑_i E Δ_i`.
With `ε := tiltAccuracy r c ε` and `Aφ := tiltAlignment b B r ε H c d` its left side is the tilt
budget `tiltSignedBudget a b B r ε H c n d` (`tiltSignedBudget_eq`). -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-- **The signed-moment budget with the alignment as a parameter.** Mirror of
`native_signed_moment_budget` (NativeBudgetsSigned.lean): identical hypotheses except the
calibration `hcal : Aφ ≤ b E m` for an arbitrary level `Aφ`; same proof. -/
theorem native_signed_moment_budget_of_alignment {a b B r ε H : ℝ} {n d : ℕ} {Ω : Type*}
    [MeasurableSpace Ω] {μ : Measure Ω} [IsProbabilityMeasure μ] (φ dφ : ℝ → ℝ)
    (Delta sTr : Ω → Fin n → ℝ) (gh : Ω → Fin n → ℝ) (mm : Ω → ℝ) (Aφ : ℝ)
    (hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (dφ t) t)
    (hcont : ContinuousOn dφ (Set.Icc (-1 : ℝ) 1))
    (hHb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, ∀ u ∈ Set.Icc (-1 : ℝ) 1, |dφ t - dφ u| ≤ H * |t - u|)
    (hH0 : 0 ≤ H)
    (hmem : ∀ᵐ ω ∂μ, mm ω ∈ Set.Icc (-1 : ℝ) 1 ∧
      ∀ i, mm ω + sTr ω i ∈ Set.Icc (-1 : ℝ) 1)
    (hrelease : ∀ᵐ ω ∂μ, ∀ i, Delta ω i = φ (gh ω i) - φ (mm ω + sTr ω i))
    (hDeltaint : Integrable (fun ω => ∑ i, Delta ω i) μ)
    (hDeltaeach : ∀ i, Integrable (fun ω => Delta ω i) μ)
    (hghint : ∀ i, Integrable (fun ω => φ (gh ω i)) μ)
    (hghsum : Integrable (fun ω => ∑ i, φ (gh ω i)) μ)
    (hmmint : Integrable (fun ω => φ (mm ω)) μ)
    (hssum : Integrable (fun ω => ∑ i, sTr ω i) μ)
    (hseach : ∀ i, Integrable (fun ω => sTr ω i) μ)
    (hsqint : Integrable (fun ω => ∑ i, sTr ω i ^ 2) μ)
    (hduint : Integrable (fun ω => dφ (mm ω) * ∑ i, sTr ω i) μ)
    (hjensen : ∀ i, (∫ ω, φ (mm ω) + b * mm ω ∂μ) ≤ ∫ ω, φ (gh ω i) + b * gh ω i ∂μ)
    (hcenter : ∀ i, (∫ ω, gh ω i ∂μ) = ∫ ω, mm ω ∂μ)
    (hmmL : Integrable mm μ)
    (hghL : ∀ i, Integrable (fun ω => gh ω i) μ)
    (hfp : (∑ i, ∫ ω, sTr ω i ∂μ) = nativeKappa b B r ε * ∫ ω, mm ω ∂μ)
    (hkappa : 0 ≤ nativeKappa b B r ε)
    (hcal : Aφ ≤ b * ∫ ω, mm ω ∂μ)
    (hcross : (∫ ω, |(dφ (mm ω) + b) * ∑ i, sTr ω i| ∂μ)
      ≤ H * Real.sqrt ((n : ℝ) * nativeMixedScale a b B r ε d
        * nativeEnergyScale a b B r ε n d))
    (henergy : (∫ ω, ∑ i, sTr ω i ^ 2 ∂μ) ≤ nativeEnergyScale a b B r ε n d) :
    nativeKappa b B r ε * Aφ -
        H * Real.sqrt ((n : ℝ) * nativeMixedScale a b B r ε d * nativeEnergyScale a b B r ε n d) -
        H * nativeEnergyScale a b B r ε n d / 2 ≤ ∑ i, ∫ ω, Delta ω i ∂μ := by
  have htaylor : ∀ᵐ ω ∂μ, (∑ i, Delta ω i)
      ≥ (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω) - dφ (mm ω) * (∑ i, sTr ω i)
        - H / 2 * ∑ i, sTr ω i ^ 2 := by
    filter_upwards [hmem, hrelease] with ω hmemω hrel
    have hstep : ∀ i : Fin n, Delta ω i
        ≥ φ (gh ω i) - φ (mm ω) - dφ (mm ω) * sTr ω i - H / 2 * sTr ω i ^ 2 := by
      intro i
      have hdesc := native_descent_bound (φ := φ) (dφ := dφ) (H := H) (x := mm ω)
        (y := mm ω + sTr ω i) hderiv hcont hHb hH0 hmemω.1 (hmemω.2 i)
      have hsimp : mm ω + sTr ω i - mm ω = sTr ω i := by ring
      rw [hsimp] at hdesc
      rw [hrel i]
      linarith [hdesc]
    have hsum := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
    have hexp : (∑ i : Fin n, (φ (gh ω i) - φ (mm ω) - dφ (mm ω) * sTr ω i
        - H / 2 * sTr ω i ^ 2))
        = (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω) - dφ (mm ω) * (∑ i, sTr ω i)
          - H / 2 * ∑ i, sTr ω i ^ 2 := by
      rw [Finset.sum_sub_distrib, Finset.sum_sub_distrib, Finset.sum_sub_distrib,
        ← Finset.mul_sum, ← Finset.mul_sum, Finset.sum_const, Finset.card_univ,
        Fintype.card_fin, nsmul_eq_mul]
    rw [hexp] at hsum
    exact hsum
  have hintRHS : Integrable (fun ω => (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) μ :=
    ((hghsum.sub (hmmint.const_mul _)).sub hduint).sub (hsqint.const_mul _)
  have hmain : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      ≤ ∫ ω, ∑ i, Delta ω i ∂μ :=
    integral_mono_ae hintRHS hDeltaint htaylor
  have hsub1 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      = (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
          - dφ (mm ω) * (∑ i, sTr ω i)) ∂μ) - ∫ ω, (H / 2 * ∑ i, sTr ω i ^ 2) ∂μ :=
    integral_sub ((hghsum.sub (hmmint.const_mul _)).sub hduint) (hsqint.const_mul _)
  have hsub2 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i)) ∂μ)
      = (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)) ∂μ)
        - ∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ :=
    integral_sub (hghsum.sub (hmmint.const_mul _)) hduint
  have hsub3 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)) ∂μ)
      = (∫ ω, ∑ i, φ (gh ω i) ∂μ) - ∫ ω, (n : ℝ) * φ (mm ω) ∂μ :=
    integral_sub hghsum (hmmint.const_mul _)
  have hcm1 : (∫ ω, (n : ℝ) * φ (mm ω) ∂μ) = (n : ℝ) * ∫ ω, φ (mm ω) ∂μ :=
    integral_const_mul _ _
  have hcm2 : (∫ ω, (H / 2 * ∑ i, sTr ω i ^ 2) ∂μ) = H / 2 * ∫ ω, ∑ i, sTr ω i ^ 2 ∂μ :=
    integral_const_mul _ _
  have hfs : (∫ ω, ∑ i, φ (gh ω i) ∂μ) = ∑ i, ∫ ω, φ (gh ω i) ∂μ :=
    integral_finsetSum _ fun i _ => hghint i
  have hsplitint : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      = (∑ i, ∫ ω, φ (gh ω i) ∂μ) - (n : ℝ) * ∫ ω, φ (mm ω) ∂μ
        - (∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ) - H / 2 * ∫ ω, ∑ i, sTr ω i ^ 2 ∂μ := by
    rw [hsub1, hsub2, hsub3, hcm1, hcm2, hfs]
  have hjen : (n : ℝ) * (∫ ω, φ (mm ω) ∂μ) ≤ ∑ i, ∫ ω, φ (gh ω i) ∂μ := by
    have hstep : ∀ i : Fin n, (∫ ω, φ (mm ω) ∂μ) ≤ ∫ ω, φ (gh ω i) ∂μ := by
      intro i
      have h := hjensen i
      rw [integral_add hmmint (hmmL.const_mul b), integral_add (hghint i) ((hghL i).const_mul b),
        integral_const_mul, integral_const_mul, hcenter i] at h
      linarith [h]
    have := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at this
    exact this
  have hdusplit : (∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ)
      = (∫ ω, (dφ (mm ω) + b) * (∑ i, sTr ω i) ∂μ) - b * ∫ ω, ∑ i, sTr ω i ∂μ := by
    have hrw : (fun ω => (dφ (mm ω) + b) * (∑ i, sTr ω i))
        = fun ω => dφ (mm ω) * (∑ i, sTr ω i) + b * ∑ i, sTr ω i := by
      funext ω; ring
    rw [hrw, integral_add hduint (hssum.const_mul b), integral_const_mul]
    ring
  have hcrossle : (∫ ω, (dφ (mm ω) + b) * (∑ i, sTr ω i) ∂μ)
      ≤ H * Real.sqrt ((n : ℝ) * nativeMixedScale a b B r ε d
        * nativeEnergyScale a b B r ε n d) := by
    refine le_trans ?_ hcross
    exact le_trans (le_abs_self _) abs_integral_le_integral_abs
  have hsumss : (∫ ω, ∑ i, sTr ω i ∂μ) = nativeKappa b B r ε * ∫ ω, mm ω ∂μ := by
    rw [integral_finsetSum _ fun i _ => hseach i]
    exact hfp
  have hsignal : nativeKappa b B r ε * Aφ ≤ b * ∫ ω, ∑ i, sTr ω i ∂μ := by
    rw [hsumss]
    have h : nativeKappa b B r ε * Aφ ≤ nativeKappa b B r ε * (b * ∫ ω, mm ω ∂μ) :=
      mul_le_mul_of_nonneg_left hcal hkappa
    linarith [h]
  have hDeltaeq : (∫ ω, ∑ i, Delta ω i ∂μ) = ∑ i, ∫ ω, Delta ω i ∂μ :=
    integral_finsetSum _ fun i _ => hDeltaeach i
  rw [hsplitint, hdusplit] at hmain
  rw [hDeltaeq] at hmain
  linarith [hmain, hjen, hcrossle, hsignal,
    mul_le_mul_of_nonneg_left henergy (by linarith : (0 : ℝ) ≤ H / 2)]

/-- The tilt signed budget is the left side of `native_signed_moment_budget_of_alignment` at
`ε_c = tiltAccuracy r c ε` with the level `A^c = tiltAlignment b B r ε H c d`. -/
theorem tiltSignedBudget_eq (a b B r ε H c : ℝ) (n d : ℕ) :
    tiltSignedBudget a b B r ε H c n d =
      nativeKappa b B r (tiltAccuracy r c ε) * tiltAlignment b B r ε H c d -
        H * Real.sqrt ((n : ℝ) * nativeMixedScale a b B r (tiltAccuracy r c ε) d *
          nativeEnergyScale a b B r (tiltAccuracy r c ε) n d) -
        H * nativeEnergyScale a b B r (tiltAccuracy r c ε) n d / 2 := rfl

/-- At the true accuracy and the level `A_φ` of Appendix D.1, the parametric budget is the
signed-mean bound `M = nativeSignedBudget` of Proposition 7. -/
theorem nativeSignedBudget_eq_of_alignment (a b B r ε H : ℝ) (n d : ℕ) :
    nativeSignedBudget a b B r ε H n d =
      nativeKappa b B r ε * nativeAlignment b B r ε H d -
        H * Real.sqrt ((n : ℝ) * nativeMixedScale a b B r ε d * nativeEnergyScale a b B r ε n d) -
        H * nativeEnergyScale a b B r ε n d / 2 := rfl

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/Spread.lean <==
import LossOnlyTraceability.TiltFamily.Prior

/-! Every finite-level base has a positive spread.

For a coordinate `k` of a base `ν` pick a largest level `t(i₊)` and a smallest level `t(i₋)`.  For
`x ≥ 0` the tilt `P_x` puts mass at least `w(i₊)/∑_j w(j)` on `i₊`, since
`e^{x t(j)} ≤ e^{x t(i₊)}` for every `j`; for `x ≤ 0` the same holds for `i₋`.  Hence
`s_k(x) = E_{P_x} t² ≥ min{t(i₊)² w(i₊), t(i₋)² w(i₋)}/∑_j w(j) > 0` for every `x`, because the
base has a positive and a negative level (`TiltBase.exists_spread`): the spread hypothesis `(S_c)`
of the tilt-family law holds for some `c ∈ (0, 1]` at every finite-level base. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open MeasureTheory
open scoped BigOperators

variable {d m : ℕ} [NeZero m]

/-- If `x t(j) ≤ x t(i)` for every level `j`, the tilt `P_x` puts mass at least
`w(i)/∑_j w(j)` on `i`. -/
theorem InfoLayer.tiltProb_ge_of_dom (ν : TiltBase d m) (k : Fin d) {x : ℝ} {i : Fin m}
    (hdom : ∀ j, x * ν.t k j ≤ x * ν.t k i) :
    ν.w k i / ∑ j, ν.w k j ≤ tiltProb (ν.w k) (ν.t k) x i := by
  unfold tiltProb tiltPartition
  have hW : 0 < ∑ j, ν.w k j :=
    Finset.sum_pos (fun j _ => ν.w_pos k j) Finset.univ_nonempty
  have hZ : 0 < ∑ j, ν.w k j * Real.exp (x * ν.t k j) :=
    Finset.sum_pos (fun j _ => mul_pos (ν.w_pos k j) (Real.exp_pos _)) Finset.univ_nonempty
  have hle : ∑ j, ν.w k j * Real.exp (x * ν.t k j)
      ≤ (∑ j, ν.w k j) * Real.exp (x * ν.t k i) := by
    rw [Finset.sum_mul]
    exact Finset.sum_le_sum fun j _ =>
      mul_le_mul_of_nonneg_left (Real.exp_le_exp.2 (hdom j)) (ν.w_pos k j).le
  rw [div_le_div_iff₀ hW hZ]
  calc ν.w k i * ∑ j, ν.w k j * Real.exp (x * ν.t k j)
      ≤ ν.w k i * ((∑ j, ν.w k j) * Real.exp (x * ν.t k i)) :=
        mul_le_mul_of_nonneg_left hle (ν.w_pos k i).le
    _ = ν.w k i * Real.exp (x * ν.t k i) * ∑ j, ν.w k j := by ring

/-- Under the same domination, `s_k(x) ≥ t(i)² w(i)/∑_j w(j)`. -/
theorem InfoLayer.tiltSecond_ge_of_dom (ν : TiltBase d m) (k : Fin d) {x : ℝ} {i : Fin m}
    (hdom : ∀ j, x * ν.t k j ≤ x * ν.t k i) :
    ν.t k i ^ 2 * (ν.w k i / ∑ j, ν.w k j) ≤ tiltSecond ν k x := by
  rw [tiltSecond_eq]
  calc ν.t k i ^ 2 * (ν.w k i / ∑ j, ν.w k j)
      ≤ ν.t k i ^ 2 * tiltProb (ν.w k) (ν.t k) x i :=
        mul_le_mul_of_nonneg_left (InfoLayer.tiltProb_ge_of_dom ν k hdom) (sq_nonneg _)
    _ ≤ ∑ j, ν.t k j ^ 2 * tiltProb (ν.w k) (ν.t k) x j :=
        Finset.single_le_sum (f := fun j => ν.t k j ^ 2 * tiltProb (ν.w k) (ν.t k) x j)
          (fun j _ => mul_nonneg (sq_nonneg _) (tiltProb_pos (t := ν.t k) (ν.w_pos k) x j).le)
          (Finset.mem_univ i)

/-- **Explicit spread.**  For a largest level `i₊` and a smallest level `i₋` of coordinate `k`,
`s_k(x) ≥ min{t(i₊)² w(i₊), t(i₋)² w(i₋)}/∑_j w(j)` for every `x`. -/
theorem tiltSecond_ge_extreme (ν : TiltBase d m) (k : Fin d) {ip im : Fin m}
    (hip : ∀ j, ν.t k j ≤ ν.t k ip) (him : ∀ j, ν.t k im ≤ ν.t k j) (x : ℝ) :
    min (ν.t k ip ^ 2 * (ν.w k ip / ∑ j, ν.w k j)) (ν.t k im ^ 2 * (ν.w k im / ∑ j, ν.w k j))
      ≤ tiltSecond ν k x := by
  rcases le_total 0 x with hx | hx
  · exact (min_le_left _ _).trans (InfoLayer.tiltSecond_ge_of_dom ν k fun j =>
      mul_le_mul_of_nonneg_left (hip j) hx)
  · exact (min_le_right _ _).trans (InfoLayer.tiltSecond_ge_of_dom ν k fun j =>
      mul_le_mul_of_nonpos_left (him j) hx)

/-- **The sign cube has spread one**: if every level is `±1`, then `s_k ≡ 1`, so `(S_1)` holds. -/
theorem TiltBase.spread_one_of_sq_eq_one (ν : TiltBase d m) (h : ∀ k i, ν.t k i ^ 2 = 1) :
    ν.Spread 1 := by
  intro k x
  rw [tiltSecond_eq]
  simp only [h, one_mul]
  exact (tiltProb_sum (t := ν.t k) (ν.w_pos k) x).ge

/-- Each coordinate's tilted second moment is bounded below by a positive constant. -/
theorem InfoLayer.exists_coord_spread (ν : TiltBase d m) (k : Fin d) :
    ∃ c : ℝ, 0 < c ∧ ∀ x, c ≤ tiltSecond ν k x := by
  obtain ⟨ip, -, hip⟩ := Finset.exists_max_image Finset.univ (ν.t k) Finset.univ_nonempty
  obtain ⟨im, -, him⟩ := Finset.exists_min_image Finset.univ (ν.t k) Finset.univ_nonempty
  obtain ⟨i1, hi1⟩ := ν.pos k
  obtain ⟨i2, hi2⟩ := ν.neg k
  have htp : 0 < ν.t k ip := lt_of_lt_of_le hi1 (hip i1 (Finset.mem_univ _))
  have htm : ν.t k im < 0 := lt_of_le_of_lt (him i2 (Finset.mem_univ _)) hi2
  have hW : 0 < ∑ j, ν.w k j :=
    Finset.sum_pos (fun j _ => ν.w_pos k j) Finset.univ_nonempty
  have hcp : 0 < ν.t k ip ^ 2 * (ν.w k ip / ∑ j, ν.w k j) :=
    mul_pos (pow_pos htp 2) (div_pos (ν.w_pos k ip) hW)
  have hcm : 0 < ν.t k im ^ 2 * (ν.w k im / ∑ j, ν.w k j) :=
    mul_pos (by nlinarith) (div_pos (ν.w_pos k im) hW)
  refine ⟨min (ν.t k ip ^ 2 * (ν.w k ip / ∑ j, ν.w k j))
    (ν.t k im ^ 2 * (ν.w k im / ∑ j, ν.w k j)), lt_min hcp hcm, fun x => ?_⟩
  rcases le_total 0 x with hx | hx
  · exact (min_le_left _ _).trans (InfoLayer.tiltSecond_ge_of_dom ν k fun j =>
      mul_le_mul_of_nonneg_left (hip j (Finset.mem_univ _)) hx)
  · exact (min_le_right _ _).trans (InfoLayer.tiltSecond_ge_of_dom ν k fun j =>
      mul_le_mul_of_nonpos_left (him j (Finset.mem_univ _)) hx)

/-- **Every finite-level base has a positive spread**: `(S_c)` holds for some `c ∈ (0, 1]`. -/
theorem TiltBase.exists_spread (ν : TiltBase d m) : ∃ c : ℝ, 0 < c ∧ c ≤ 1 ∧ ν.Spread c := by
  choose cf hcf0 hcf using InfoLayer.exists_coord_spread ν
  rcases isEmpty_or_nonempty (Fin d) with hE | hN
  · exact ⟨1, one_pos, le_rfl, fun k => (IsEmpty.false k).elim⟩
  · haveI : Nonempty (Fin d) := hN
    obtain ⟨k0, -, hk0⟩ := Finset.exists_min_image Finset.univ cf Finset.univ_nonempty
    refine ⟨min (cf k0) 1, lt_min (hcf0 k0) one_pos, min_le_right _ _, fun k x => ?_⟩
    exact (min_le_left _ _).trans ((hk0 k (Finset.mem_univ _)).trans (hcf k x))

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/SpreadCounterexample.lean <==
import LossOnlyTraceability.TiltFamily.Spread

/-! The spread condition `(S_c)` concerns every tilt, not only the design itself.

`nvSkewBase` has levels `-1, 1/10` with equal weights in every coordinate.  Its design `D_0`
has `E Z_k² = s_k(0)/d = (101/200)/d ≥ (1/2)/d` (`nvSkewBase_design_second`).  Yet the tilt
family does not have spread `1/2` (`nvSkewBase_not_spread`): at `x = 10` the tilt puts almost
all mass on the level `1/10`.  So a floor on `E Z_k²` at the design does not give the same
floor along the tilt family required by the tilt-family law.  The floor has to hold for every tilt, `E_{D_h} Z_k² ≥ c/d` for all `h`. -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open scoped BigOperators

/-- Levels `-1, 1/10` with equal weights in every coordinate. -/
def nvSkewBase (d : ℕ) : TiltBase d 2 where
  w _ _ := 1
  t _ := ![-1, 1 / 10]
  w_pos _ _ := one_pos
  t_mem _ i := by fin_cases i <;> norm_num
  pos _ := ⟨1, by norm_num⟩
  neg _ := ⟨0, by norm_num⟩

/-- The tilted second moment of `nvSkewBase` in closed form. -/
theorem nvSkewBase_tiltSecond {d : ℕ} (k : Fin d) (x : ℝ) :
    tiltSecond (nvSkewBase d) k x =
      (Real.exp (-x) + 1 / 100 * Real.exp (x / 10)) / (Real.exp (-x) + Real.exp (x / 10)) := by
  rw [tiltSecond_eq]
  simp only [Fin.sum_univ_two, tiltProb, tiltPartition, nvSkewBase, Matrix.cons_val_zero,
    Matrix.cons_val_one, one_mul]
  have h1 : x * (-1 : ℝ) = -x := by ring
  have h2 : x * (1 / 10 : ℝ) = x / 10 := by ring
  rw [h1, h2, mul_div_assoc', mul_div_assoc', ← add_div]
  congr 1
  ring

/-- The design itself has `s_k(0) = 101/200 ≥ 1/2`, i.e. `E_{D_0} Z_k² ≥ (1/2)/d`. -/
theorem nvSkewBase_design_second {d : ℕ} (k : Fin d) :
    1 / 2 ≤ tiltSecond (nvSkewBase d) k 0 := by
  rw [nvSkewBase_tiltSecond]
  simp only [neg_zero, zero_div, Real.exp_zero]
  norm_num

/-- ... but the tilt family of `nvSkewBase` does not have spread `1/2` (`d ≥ 1`). -/
theorem nvSkewBase_not_spread {d : ℕ} (hd : 0 < d) : ¬ (nvSkewBase d).Spread (1 / 2) := by
  intro h
  have hs := h ⟨0, hd⟩ 10
  rw [nvSkewBase_tiltSecond] at hs
  have he1 : Real.exp (-10) < 1 := Real.exp_lt_one_iff.mpr (by norm_num)
  have he2 : 2 < Real.exp (10 / 10) := by
    rw [show (10 : ℝ) / 10 = 1 by norm_num]
    have := Real.add_one_lt_exp (one_ne_zero (α := ℝ))
    linarith
  have hZ : 0 < Real.exp (-10) + Real.exp (10 / 10) := by positivity
  rw [le_div_iff₀ hZ] at hs
  linarith

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TiltFamily/SpreadExamples.lean <==
import LossOnlyTraceability.TiltFamily.Prior

/-! Sufficient conditions for the spread condition `(S_c)`: two-sided base mass, and the ternary
example.

* `tiltSecond_ge_of_dominant_set`: if a set `S` of levels carries normalized base mass `≥ η`, has
  `t² ≥ δ²` on `S`, and the tilt exponent `x t` is `≥ L` on `S` and `≤ L` off `S`, then
  `s(x) ≥ δ² η/(1+η)`.
* **Two-sided mass** (`TiltBase.spread_of_two_sided_mass`): if every coordinate's normalized base puts
  mass `≥ η` on `[δ, 1]` and `≥ η` on `[-1, -δ]` (`δ, η ≥ 0`), then `(S_c)` holds with
  `c = δ² η/(1+η)`. (For `x ≥ 0` take `S = {t ≥ δ}`, `L = xδ`; for `x ≤ 0` take `S = {t ≤ -δ}`,
  `L = -xδ`.)
* **Ternary example** (`ternaryBase_spread`): levels `{-1, 0, 1}` with weights `(ρ/2, 1-ρ, ρ/2)`,
  `0 < ρ < 1`, satisfy `(S_ρ)`, because `s(x) = ρ cosh x/(1 - ρ + ρ cosh x) ≥ ρ` (`cosh x ≥ 1`). -/

noncomputable section

namespace LossOnlyTraceability.TiltFamily

open scoped BigOperators

variable {d m : ℕ} [NeZero m]

/-- A dominant set of levels forces a lower bound on the tilted second moment. -/
theorem tiltSecond_ge_of_dominant_set (ν : TiltBase d m) (k : Fin d) (x : ℝ) (S : Finset (Fin m))
    {δ η L : ℝ} (hη : 0 ≤ η)
    (hS2 : ∀ i ∈ S, δ ^ 2 ≤ ν.t k i ^ 2) (hSL : ∀ i ∈ S, L ≤ x * ν.t k i)
    (hSc : ∀ i ∉ S, x * ν.t k i ≤ L)
    (hmass : η * ∑ i, ν.w k i ≤ ∑ i ∈ S, ν.w k i) :
    δ ^ 2 * η / (1 + η) ≤ tiltSecond ν k x := by
  classical
  have hZ : 0 < tiltPartition (ν.w k) (ν.t k) x := tiltPartition_pos (t := ν.t k) (ν.w_pos k) x
  have hW0 : ∀ i, 0 ≤ ν.w k i := fun i => (ν.w_pos k i).le
  have hsplit : ∑ i ∈ S, ν.w k i * Real.exp (x * ν.t k i) +
      ∑ i ∈ Sᶜ, ν.w k i * Real.exp (x * ν.t k i) = tiltPartition (ν.w k) (ν.t k) x :=
    Finset.sum_add_sum_compl S _
  have hN : Real.exp L * (η * ∑ i, ν.w k i) ≤ ∑ i ∈ S, ν.w k i * Real.exp (x * ν.t k i) := by
    calc Real.exp L * (η * ∑ i, ν.w k i) ≤ Real.exp L * ∑ i ∈ S, ν.w k i :=
          mul_le_mul_of_nonneg_left hmass (Real.exp_pos L).le
      _ = ∑ i ∈ S, Real.exp L * ν.w k i := Finset.mul_sum _ _ _
      _ ≤ ∑ i ∈ S, ν.w k i * Real.exp (x * ν.t k i) := by
          apply Finset.sum_le_sum
          intro i hi
          rw [mul_comm]
          exact mul_le_mul_of_nonneg_left (Real.exp_le_exp.mpr (hSL i hi)) (hW0 i)
  have hR : ∑ i ∈ Sᶜ, ν.w k i * Real.exp (x * ν.t k i) ≤ Real.exp L * ∑ i, ν.w k i := by
    calc ∑ i ∈ Sᶜ, ν.w k i * Real.exp (x * ν.t k i) ≤ ∑ i ∈ Sᶜ, Real.exp L * ν.w k i := by
          apply Finset.sum_le_sum
          intro i hi
          rw [mul_comm (Real.exp L)]
          exact mul_le_mul_of_nonneg_left
            (Real.exp_le_exp.mpr (hSc i (Finset.mem_compl.mp hi))) (hW0 i)
      _ = Real.exp L * ∑ i ∈ Sᶜ, ν.w k i := (Finset.mul_sum _ _ _).symm
      _ ≤ Real.exp L * ∑ i, ν.w k i := by
          apply mul_le_mul_of_nonneg_left _ (Real.exp_pos L).le
          exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _) (fun i _ _ => hW0 i)
  have hηR : η * ∑ i ∈ Sᶜ, ν.w k i * Real.exp (x * ν.t k i) ≤
      ∑ i ∈ S, ν.w k i * Real.exp (x * ν.t k i) := by
    calc η * ∑ i ∈ Sᶜ, ν.w k i * Real.exp (x * ν.t k i) ≤ η * (Real.exp L * ∑ i, ν.w k i) :=
          mul_le_mul_of_nonneg_left hR hη
      _ = Real.exp L * (η * ∑ i, ν.w k i) := by ring
      _ ≤ _ := hN
  have hs : δ ^ 2 * (∑ i ∈ S, ν.w k i * Real.exp (x * ν.t k i)) /
      tiltPartition (ν.w k) (ν.t k) x ≤ tiltSecond ν k x := by
    rw [tiltSecond_eq]
    calc δ ^ 2 * (∑ i ∈ S, ν.w k i * Real.exp (x * ν.t k i)) / tiltPartition (ν.w k) (ν.t k) x
        = ∑ i ∈ S, δ ^ 2 * tiltProb (ν.w k) (ν.t k) x i := by
          rw [mul_div_assoc, Finset.sum_div, Finset.mul_sum]
          rfl
      _ ≤ ∑ i ∈ S, ν.t k i ^ 2 * tiltProb (ν.w k) (ν.t k) x i :=
          Finset.sum_le_sum fun i hi =>
            mul_le_mul_of_nonneg_right (hS2 i hi) (tiltProb_nonneg ν k x i)
      _ ≤ ∑ i, ν.t k i ^ 2 * tiltProb (ν.w k) (ν.t k) x i :=
          Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _)
            (fun i _ _ => mul_nonneg (sq_nonneg _) (tiltProb_nonneg ν k x i))
  set N := ∑ i ∈ S, ν.w k i * Real.exp (x * ν.t k i) with hNdef
  set R := ∑ i ∈ Sᶜ, ν.w k i * Real.exp (x * ν.t k i) with hRdef
  set Z := tiltPartition (ν.w k) (ν.t k) x with hZdef
  have hfrac : η / (1 + η) ≤ N / Z := by
    rw [div_le_div_iff₀ (by linarith : (0 : ℝ) < 1 + η) hZ, ← hsplit]
    nlinarith [hηR]
  calc δ ^ 2 * η / (1 + η) = δ ^ 2 * (η / (1 + η)) := by ring
    _ ≤ δ ^ 2 * (N / Z) := mul_le_mul_of_nonneg_left hfrac (sq_nonneg δ)
    _ = δ ^ 2 * N / Z := by ring
    _ ≤ tiltSecond ν k x := hs

/-- **Spread from two-sided mass, one coordinate.** Normalized base mass `≥ η` on `[δ, 1]` and on `[-1, -δ]`
gives `s(x) ≥ δ² η/(1+η)` for every `x`. -/
theorem tiltSecond_ge_of_two_sided_mass (ν : TiltBase d m) (k : Fin d) {δ η : ℝ} (hδ : 0 ≤ δ)
    (hη : 0 ≤ η)
    (hpos : η * ∑ i, ν.w k i ≤ ∑ i ∈ Finset.univ.filter (fun i => δ ≤ ν.t k i), ν.w k i)
    (hneg : η * ∑ i, ν.w k i ≤ ∑ i ∈ Finset.univ.filter (fun i => ν.t k i ≤ -δ), ν.w k i)
    (x : ℝ) : δ ^ 2 * η / (1 + η) ≤ tiltSecond ν k x := by
  rcases le_total 0 x with hx | hx
  · refine tiltSecond_ge_of_dominant_set ν k x (Finset.univ.filter (fun i => δ ≤ ν.t k i))
      (L := x * δ) hη (fun i hi => ?_) (fun i hi => ?_) (fun i hi => ?_) hpos
    · have h := (Finset.mem_filter.mp hi).2
      nlinarith
    · have h := (Finset.mem_filter.mp hi).2
      nlinarith
    · have h : ν.t k i < δ := by
        by_contra hc
        exact hi (Finset.mem_filter.mpr ⟨Finset.mem_univ _, not_lt.mp hc⟩)
      nlinarith
  · refine tiltSecond_ge_of_dominant_set ν k x (Finset.univ.filter (fun i => ν.t k i ≤ -δ))
      (L := x * (-δ)) hη (fun i hi => ?_) (fun i hi => ?_) (fun i hi => ?_) hneg
    · have h := (Finset.mem_filter.mp hi).2
      nlinarith
    · have h := (Finset.mem_filter.mp hi).2
      nlinarith
    · have h : -δ < ν.t k i := by
        by_contra hc
        exact hi (Finset.mem_filter.mpr ⟨Finset.mem_univ _, not_lt.mp hc⟩)
      nlinarith

/-- **Spread from two-sided mass.** If every coordinate's normalized base puts mass `≥ η` on `[δ, 1]` and
`≥ η` on `[-1, -δ]`, then the spread condition holds with `c = δ² η/(1+η)`. -/
theorem TiltBase.spread_of_two_sided_mass (ν : TiltBase d m) {δ η : ℝ} (hδ : 0 ≤ δ) (hη : 0 ≤ η)
    (hpos : ∀ k, η * ∑ i, ν.w k i ≤ ∑ i ∈ Finset.univ.filter (fun i => δ ≤ ν.t k i), ν.w k i)
    (hneg : ∀ k, η * ∑ i, ν.w k i ≤ ∑ i ∈ Finset.univ.filter (fun i => ν.t k i ≤ -δ), ν.w k i) :
    ν.Spread (δ ^ 2 * η / (1 + η)) := by
  intro k x
  exact tiltSecond_ge_of_two_sided_mass ν k hδ hη (hpos k) (hneg k) x

/-! ### The ternary base -/

/-- Weights `(ρ/2, 1-ρ, ρ/2)` of the ternary base. -/
def ternaryWeight (ρ : ℝ) (i : Fin 3) : ℝ := if i = 1 then 1 - ρ else ρ / 2

/-- Levels `(-1, 0, 1)` of the ternary base. -/
def ternaryLevel (i : Fin 3) : ℝ := ((i : ℕ) : ℝ) - 1

theorem ternaryLevel_zero : ternaryLevel 0 = -1 := by
  show ((0 : ℕ) : ℝ) - 1 = -1
  norm_num

theorem ternaryLevel_one : ternaryLevel 1 = 0 := by
  show ((1 : ℕ) : ℝ) - 1 = 0
  norm_num

theorem ternaryLevel_two : ternaryLevel 2 = 1 := by
  show ((2 : ℕ) : ℝ) - 1 = 1
  norm_num

theorem ternaryLevel_mem (i : Fin 3) : ternaryLevel i ∈ Set.Icc (-1 : ℝ) 1 := by
  unfold ternaryLevel
  have h1 : ((i : ℕ) : ℝ) ≤ 2 := by
    have := i.isLt
    exact_mod_cast (by omega : (i : ℕ) ≤ 2)
  have h0 : (0 : ℝ) ≤ ((i : ℕ) : ℝ) := Nat.cast_nonneg _
  constructor <;> linarith

theorem ternaryWeight_pos {ρ : ℝ} (hρ0 : 0 < ρ) (hρ1 : ρ < 1) (i : Fin 3) :
    0 < ternaryWeight ρ i := by
  unfold ternaryWeight
  split_ifs <;> linarith

/-- The ternary base on `d` coordinates: levels `{-1, 0, 1}` with weights `(ρ/2, 1-ρ, ρ/2)`. -/
def ternaryBase (d : ℕ) {ρ : ℝ} (hρ0 : 0 < ρ) (hρ1 : ρ < 1) : TiltBase d 3 where
  w := fun _ => ternaryWeight ρ
  t := fun _ => ternaryLevel
  w_pos := fun _ i => ternaryWeight_pos hρ0 hρ1 i
  t_mem := fun _ i => ternaryLevel_mem i
  pos := fun _ => ⟨2, by show (0 : ℝ) < ternaryLevel 2; rw [ternaryLevel_two]; norm_num⟩
  neg := fun _ => ⟨0, by show ternaryLevel 0 < (0 : ℝ); rw [ternaryLevel_zero]; norm_num⟩

/-- **Ternary example.** The ternary base satisfies `(S_ρ)`: `s(x) = ρ cosh x/(1-ρ+ρ cosh x) ≥ ρ`. -/
theorem ternaryBase_spread (d : ℕ) {ρ : ℝ} (hρ0 : 0 < ρ) (hρ1 : ρ < 1) :
    (ternaryBase d hρ0 hρ1).Spread ρ := by
  intro k x
  have hw1 : ternaryWeight ρ 1 = 1 - ρ := by
    unfold ternaryWeight
    rw [if_pos rfl]
  have hw0 : ternaryWeight ρ 0 = ρ / 2 := by
    unfold ternaryWeight
    rw [if_neg (by decide)]
  have hw2 : ternaryWeight ρ 2 = ρ / 2 := by
    unfold ternaryWeight
    rw [if_neg (by decide)]
  have hZdef : tiltPartition (ternaryWeight ρ) ternaryLevel x =
      ρ / 2 * Real.exp (-x) + (1 - ρ) + ρ / 2 * Real.exp x := by
    unfold tiltPartition
    rw [Fin.sum_univ_three, hw0, hw1, hw2, ternaryLevel_zero, ternaryLevel_one, ternaryLevel_two]
    simp only [mul_neg, mul_one, mul_zero, Real.exp_zero]
  have hZ : 0 < tiltPartition (ternaryWeight ρ) ternaryLevel x :=
    tiltPartition_pos (t := ternaryLevel) (ternaryWeight_pos hρ0 hρ1) x
  have hs : tiltSecond (ternaryBase d hρ0 hρ1) k x =
      (ρ / 2 * Real.exp (-x) + ρ / 2 * Real.exp x) /
        tiltPartition (ternaryWeight ρ) ternaryLevel x := by
    show (∑ i, ternaryLevel i ^ 2 * tiltProb (ternaryWeight ρ) ternaryLevel x i) = _
    rw [Fin.sum_univ_three]
    unfold tiltProb
    rw [hw0, hw1, hw2, ternaryLevel_zero, ternaryLevel_one, ternaryLevel_two]
    simp only [mul_neg, mul_one, mul_zero, Real.exp_zero]
    ring
  have hcosh : 2 ≤ Real.exp x + Real.exp (-x) := by
    have h1 := Real.add_one_le_exp x
    have h2 := Real.add_one_le_exp (-x)
    linarith
  rw [hs, le_div_iff₀ hZ, hZdef]
  nlinarith [mul_le_mul_of_nonneg_left hcosh (mul_nonneg hρ0.le (by linarith : (0 : ℝ) ≤ 1 - ρ))]

end LossOnlyTraceability.TiltFamily


==> anc/lean/LossOnlyTraceability/TraceOnlyCovarianceCounterexample.lean <==
import LossOnlyTraceability.StructuralCounterexamples
import LossOnlyTraceability.InformationVariational

/-! Trace-only covariance counterexample. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory InformationTheory
open scoped ENNReal BigOperators Classical

variable {n : ℕ}

/-- A sign vector with positive, coordinate-dependent amplitudes. -/
def distinctAmplitudeSignal (a : Fin n → ℝ) (u : Fin n → Bool) : Fin n → ℝ :=
  fun i => a i * counterexampleSign (u i)

/-- Explicit distinct amplitudes `ε(1+i/n)`, which lie in the interval `[ε,2ε)`. -/
def linearlySpacedAmplitude (n : ℕ) (ε : ℝ) (i : Fin n) : ℝ :=
  ε * (1 + (i : ℝ) / n)

/-- The explicit amplitudes lie in `[ε,2ε)` when `ε>0`. -/
theorem linearlySpacedAmplitude_mem_Ico {n : ℕ} (hn : 0 < n) {ε : ℝ} (hε : 0 < ε)
    (i : Fin n) : linearlySpacedAmplitude n ε i ∈ Set.Ico ε (2 * ε) := by
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  have hi0 : (0 : ℝ) ≤ i := by positivity
  have hil : (i : ℝ) < n := by exact_mod_cast i.isLt
  have hratio0 : 0 ≤ (i : ℝ) / n := div_nonneg hi0 hnR.le
  have hratiolt : (i : ℝ) / n < 1 := (div_lt_one hnR).2 hil
  constructor <;> dsimp [linearlySpacedAmplitude] <;> nlinarith

/-- The explicit amplitude vector has no repeated coordinate. -/
theorem linearlySpacedAmplitude_injective {n : ℕ} (hn : 0 < n) {ε : ℝ} (hε : 0 < ε) :
    Function.Injective (linearlySpacedAmplitude n ε) := by
  intro i j hij
  have hnR : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  have hbracket : 1 + (i : ℝ) / n = 1 + (j : ℝ) / n :=
    mul_left_cancel₀ hε.ne' hij
  have hdiv : (i : ℝ) / n = (j : ℝ) / n := by linarith
  have hvalR : (i : ℝ) = (j : ℝ) := (div_left_inj' hnR).mp hdiv
  apply Fin.ext
  exact_mod_cast hvalR

/-- The first raw moment has order `n ε`. -/
theorem linearlySpacedAmplitude_sum_bounds {n : ℕ} (hn : 0 < n) {ε : ℝ} (hε : 0 < ε) :
    (n : ℝ) * ε ≤ ∑ i : Fin n, linearlySpacedAmplitude n ε i ∧
      ∑ i : Fin n, linearlySpacedAmplitude n ε i ≤ (n : ℝ) * (2 * ε) := by
  have hmem := linearlySpacedAmplitude_mem_Ico hn hε
  constructor
  · calc
      (n : ℝ) * ε = ∑ _i : Fin n, ε := by simp [mul_comm]
      _ ≤ ∑ i : Fin n, linearlySpacedAmplitude n ε i :=
        Finset.sum_le_sum fun i _ => (hmem i).1
  · calc
      ∑ i : Fin n, linearlySpacedAmplitude n ε i ≤ ∑ _i : Fin n, 2 * ε :=
        Finset.sum_le_sum fun i _ => (hmem i).2.le
      _ = (n : ℝ) * (2 * ε) := by simp [mul_comm]

/-- The raw energy has order `n ε²`. -/
theorem linearlySpacedAmplitude_sq_sum_bounds {n : ℕ} (hn : 0 < n) {ε : ℝ} (hε : 0 < ε) :
    (n : ℝ) * ε ^ 2 ≤ ∑ i : Fin n, linearlySpacedAmplitude n ε i ^ 2 ∧
      ∑ i : Fin n, linearlySpacedAmplitude n ε i ^ 2 ≤ (n : ℝ) * (4 * ε ^ 2) := by
  have hmem := linearlySpacedAmplitude_mem_Ico hn hε
  have hsq (i : Fin n) : ε ^ 2 ≤ linearlySpacedAmplitude n ε i ^ 2 ∧
      linearlySpacedAmplitude n ε i ^ 2 ≤ 4 * ε ^ 2 := by
    have hi := hmem i
    have hAi : 0 ≤ linearlySpacedAmplitude n ε i := hε.le.trans hi.1
    constructor
    · exact (sq_le_sq₀ hε.le hAi).2 hi.1
    · have h := (sq_le_sq₀ hAi (by linarith : 0 ≤ 2 * ε)).2 hi.2.le
      nlinarith
  constructor
  · calc
      (n : ℝ) * ε ^ 2 = ∑ _i : Fin n, ε ^ 2 := by simp
      _ ≤ ∑ i : Fin n, linearlySpacedAmplitude n ε i ^ 2 :=
        Finset.sum_le_sum fun i _ => (hsq i).1
  · calc
      ∑ i : Fin n, linearlySpacedAmplitude n ε i ^ 2 ≤ ∑ _i : Fin n, 4 * ε ^ 2 :=
        Finset.sum_le_sum fun i _ => (hsq i).2
      _ = (n : ℝ) * (4 * ε ^ 2) := by simp [mul_comm]

/-- Contrasts with coordinate zero remove any scalar noise shared by all coordinates. -/
def zeroContrasts [NeZero n] (y : Fin n → ℝ) : Fin n → ℝ :=
  fun i => y i - y 0

@[simp] theorem counterexampleSign_sub_eq_zero_iff (b c : Bool) :
    counterexampleSign b - counterexampleSign c = 0 ↔ b = c := by
  cases b <;> cases c <;> norm_num [counterexampleSign]

@[simp] theorem abs_counterexampleSign_sub_of_ne {b c : Bool} (h : b ≠ c) :
    |counterexampleSign b - counterexampleSign c| = 2 := by
  cases b <;> cases c <;> norm_num [counterexampleSign] at *

/-- Distinct positive amplitudes make the vector of zero-based contrasts injective in the entire
sign vector. -/
theorem distinctAmplitude_zeroContrasts_injective [NeZero n] (hn : 2 ≤ n) {a : Fin n → ℝ}
    (ha : ∀ i, 0 < a i) (hinj : Function.Injective a) :
    Function.Injective (fun u : Fin n → Bool => zeroContrasts (distinctAmplitudeSignal a u)) := by
  intro u v huv
  have heq (i : Fin n) :
      a i * (counterexampleSign (u i) - counterexampleSign (v i)) =
        a 0 * (counterexampleSign (u 0) - counterexampleSign (v 0)) := by
    have h := congrFun huv i
    simp only [zeroContrasts, distinctAmplitudeSignal] at h
    linarith
  have hzero : u 0 = v 0 := by
    by_contra hne
    let i₁ : Fin n := ⟨1, hn⟩
    have hright : a 0 * (counterexampleSign (u 0) - counterexampleSign (v 0)) ≠ 0 :=
      mul_ne_zero (ne_of_gt (ha 0)) ((counterexampleSign_sub_eq_zero_iff _ _).not.mpr hne)
    have hne₁ : u i₁ ≠ v i₁ := by
      intro hsame
      have hz : counterexampleSign (u i₁) - counterexampleSign (v i₁) = 0 := by rw [hsame]; ring
      exact hright (by rw [← heq i₁, hz, mul_zero])
    have habs := congrArg abs (heq i₁)
    rw [abs_mul, abs_mul, abs_counterexampleSign_sub_of_ne hne₁,
      abs_counterexampleSign_sub_of_ne hne, abs_of_pos (ha i₁), abs_of_pos (ha 0)] at habs
    have hai : a i₁ = a 0 := by linarith
    have hi := hinj hai
    have : (i₁ : ℕ) = (0 : Fin n) := congrArg Fin.val hi
    norm_num [i₁] at this
  funext i
  by_contra hne
  have hleft : a i * (counterexampleSign (u i) - counterexampleSign (v i)) ≠ 0 :=
    mul_ne_zero (ne_of_gt (ha i)) ((counterexampleSign_sub_eq_zero_iff _ _).not.mpr hne)
  apply hleft
  rw [heq i, hzero]
  ring

/-- Add a single shared scalar noise to all coordinates. -/
def distinctAmplitudeSharedObservation (a : Fin n → ℝ)
    (q : (Fin n → Bool) × ℝ) : Fin n → ℝ :=
  fun i => distinctAmplitudeSignal a q.1 i + q.2

@[simp] theorem zeroContrasts_sharedObservation [NeZero n] (a : Fin n → ℝ)
    (q : (Fin n → Bool) × ℝ) :
    zeroContrasts (distinctAmplitudeSharedObservation a q) =
      zeroContrasts (distinctAmplitudeSignal a q.1) := by
  funext i
  simp only [zeroContrasts, distinctAmplitudeSharedObservation]
  ring

/-- Decode coordinate `i` by finite search for the unique sign vector with matching contrasts. -/
def distinctAmplitudeDecoder [NeZero n] (a : Fin n → ℝ) (y : Fin n → ℝ) (i : Fin n) : Bool :=
  decide (∃ u : Fin n → Bool,
    zeroContrasts (distinctAmplitudeSignal a u) = zeroContrasts y ∧ u i = true)

 theorem measurable_zeroContrasts [NeZero n] :
    Measurable (zeroContrasts : (Fin n → ℝ) → Fin n → ℝ) := by
  apply measurable_pi_lambda
  intro i
  exact (measurable_pi_apply i).sub (measurable_pi_apply 0)

 theorem measurable_distinctAmplitudeDecoder [NeZero n] (a : Fin n → ℝ) (i : Fin n) :
    Measurable (fun y => distinctAmplitudeDecoder a y i) := by
  let A : (Fin n → Bool) → Set (Fin n → ℝ) := fun u =>
    if u i = true then {y | zeroContrasts (distinctAmplitudeSignal a u) = zeroContrasts y} else ∅
  have hA (u : Fin n → Bool) : MeasurableSet (A u) := by
    by_cases h : u i = true
    · simp only [A, h, if_true]
      exact measurableSet_eq_fun measurable_const measurable_zeroContrasts
    · simp [A, h]
  have hset : MeasurableSet {y : Fin n → ℝ | ∃ u : Fin n → Bool,
      zeroContrasts (distinctAmplitudeSignal a u) = zeroContrasts y ∧ u i = true} := by
    rw [show {y : Fin n → ℝ | ∃ u : Fin n → Bool,
      zeroContrasts (distinctAmplitudeSignal a u) = zeroContrasts y ∧ u i = true} =
        ⋃ u, A u by
      ext y
      simp only [Set.mem_setOf_eq, Set.mem_iUnion]
      constructor
      · rintro ⟨u, hu, hui⟩
        exact ⟨u, by simp [A, hui, hu]⟩
      · rintro ⟨u, hu⟩
        by_cases hui : u i = true
        · exact ⟨u, by simpa [A, hui] using hu, hui⟩
        · simp [A, hui] at hu]
    exact MeasurableSet.iUnion hA
  unfold distinctAmplitudeDecoder
  exact Measurable.ite hset measurable_const measurable_const

/-- The finite-search decoder recovers every sign coordinate from the noisy transcript. -/
theorem distinctAmplitudeDecoder_sharedObservation [NeZero n] (hn : 2 ≤ n) {a : Fin n → ℝ}
    (ha : ∀ i, 0 < a i) (hinj : Function.Injective a)
    (q : (Fin n → Bool) × ℝ) (i : Fin n) :
    distinctAmplitudeDecoder a (distinctAmplitudeSharedObservation a q) i = q.1 i := by
  have hcode := distinctAmplitude_zeroContrasts_injective hn ha hinj
  unfold distinctAmplitudeDecoder
  rw [zeroContrasts_sharedObservation]
  have hiff : (∃ u : Fin n → Bool,
      zeroContrasts (distinctAmplitudeSignal a u) =
        zeroContrasts (distinctAmplitudeSignal a q.1) ∧ u i = true) ↔ q.1 i = true := by
    constructor
    · rintro ⟨u, hu, hui⟩
      have huv : u = q.1 := hcode hu
      rwa [huv] at hui
    · intro hui
      exact ⟨q.1, rfl, hui⟩
  apply Bool.eq_iff_iff.mpr
  simpa using hiff

/-- With independent fair signs, the distinct-amplitude shared-noise channel retains all `n` bits,
for every measurable scalar noise (Gaussian or otherwise, independent or dependent). -/
theorem distinctAmplitude_sharedNoise_information (hn : 2 ≤ n)
    {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {N : Ω → ℝ} {a : Fin n → ℝ}
    (hU : Measurable U) (hN : Measurable N)
    (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (ha : ∀ i, 0 < a i) (hainj : Function.Injective a) :
    (n : ℝ) ≤ mutualInfo P
      (fun ω => distinctAmplitudeSharedObservation a (U ω, N ω)) U := by
  letI : NeZero n := ⟨by omega⟩
  let Y : Ω → Fin n → ℝ := fun ω => distinctAmplitudeSharedObservation a (U ω, N ω)
  have hY : Measurable Y := by
    apply measurable_pi_lambda
    intro i
    exact (measurable_const.mul
      ((measurable_of_finite counterexampleSign).comp
        ((measurable_pi_apply i).comp hU))).add hN
  have hcoord (i : Fin n) : 1 ≤ mutualInfo P Y (fun ω => U ω i) := by
    have h := binary_fano_of_decoder_comp P
      (U := fun ω => U ω i) (X := Y) (f := fun y => distinctAmplitudeDecoder a y i)
      ((measurable_pi_apply i).comp hU) hY (measurable_distinctAmplitudeDecoder a i)
      (hfair i)
    have hevent : {ω | distinctAmplitudeDecoder a (Y ω) i = U ω i} = Set.univ := by
      ext ω
      simp only [Set.mem_setOf_eq, Set.mem_univ, iff_true]
      exact distinctAmplitudeDecoder_sharedObservation hn ha hainj (U ω, N ω) i
    change fanoJ (2 * P.real {ω | distinctAmplitudeDecoder a (Y ω) i = U ω i} - 1) ≤ _ at h
    rw [hevent] at h
    simpa [fanoJ] using h
  calc
    (n : ℝ) = ∑ _i : Fin n, (1 : ℝ) := by simp
    _ ≤ ∑ i : Fin n, mutualInfo P Y (fun ω => U ω i) :=
      Finset.sum_le_sum fun i _ => hcoord i
    _ ≤ mutualInfo P Y U := selection_bits_superadditive P hU hY hindep hfair

/-- The information about the selection bits is exactly `n` bits: recovery gives the lower bound and the sharp
selection-bit cardinality cap gives the reverse inequality. -/
theorem distinctAmplitude_sharedNoise_information_eq (hn : 2 ≤ n)
    {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {N : Ω → ℝ} {a : Fin n → ℝ}
    (hU : Measurable U) (hN : Measurable N)
    (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (ha : ∀ i, 0 < a i) (hainj : Function.Injective a) :
    mutualInfo P (fun ω => distinctAmplitudeSharedObservation a (U ω, N ω)) U = n := by
  have hY : Measurable (fun ω => distinctAmplitudeSharedObservation a (U ω, N ω)) := by
    apply measurable_pi_lambda
    intro i
    exact (measurable_const.mul
      ((measurable_of_finite counterexampleSign).comp
        ((measurable_pi_apply i).comp hU))).add hN
  exact le_antisymm (mutualInfo_le_selection_bits P hU hY hindep hfair)
    (distinctAmplitude_sharedNoise_information hn P hU hN hindep hfair ha hainj)

/-- The explicit instance: the amplitudes `ε(1+i/n)` lie in `[ε,2ε]`, have
raw first and second moments of orders `nε` and `nε²`, and retain exactly all `n` fair bits under
shared scalar noise of arbitrary variance. -/
theorem linearlySpaced_sharedNoise_information_eq (hn : 2 ≤ n) {ε : ℝ} (hε : 0 < ε)
    {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {N : Ω → ℝ}
    (hU : Measurable U) (hN : Measurable N)
    (hindep : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) :
    mutualInfo P
      (fun ω => distinctAmplitudeSharedObservation (linearlySpacedAmplitude n ε) (U ω, N ω)) U = n := by
  have hn0 : 0 < n := lt_of_lt_of_le (by norm_num) hn
  exact distinctAmplitude_sharedNoise_information_eq hn P hU hN hindep hfair
    (fun i => lt_of_lt_of_le hε (linearlySpacedAmplitude_mem_Ico hn0 hε i).1)
    (linearlySpacedAmplitude_injective hn0 hε)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/TracerInformation.lean <==
import LossOnlyTraceability.FairBitInequality
import LossOnlyTraceability.ReconstructionConverse
import LossOnlyTraceability.ZeroNoiseTransfer
import LossOnlyTraceability.SelectionBits

/-! The tracer clause of Lemma H.1. On a probability space `(Ω, P)` carrying a supersample
`Z : Bool → Fin n → Ω → E` (`Bool` coding `true = 1`), selection bits `U : Ω → Fin n → Bool` that
are fair coordinatewise, and an arbitrary measurable learner output `θ̂ : Ω → Θ`, an arbitrary
tracer `T : Θ → E → Bool` measurable in the pair has decisions `T_{j,i} = T (θ̂, Z_{j,i})` and
difference `D_i = T_{0,i} - T_{1,i}`. With the sign `σ_i = 1 - 2 U_i`, realized by
`signOfBit`, the identity `σ_i D_i = 1{T (θ̂, Z_{U_i,i})} - 1{T (θ̂, Z_{1-U_i,i})}` holds pointwise,
so the ghost bound `hsound` and the training recall `hrecall` give `∑_i E σ_i D_i ≥ m - n ξ` while
`E D_i² ≤ 1`; the fair-bit moment inequality, data processing from the pair of decisions to `D_i`,
and Cauchy-Schwarz over `i` then give `(m - n ξ)₊² ≤ 2 ln 2 · n · ∑_i I((T_{0,i}, T_{1,i}); U_i)` in
bits, and its quotient form for `0 < n`. As in `ZeroNoiseTransfer`, `hsound` is the ghost bound
`P(T (θ̂, Z_{1-U_i,i}) = 1) ≤ ξ` rather than fresh-point soundness itself, from which
`measureReal_accept_le_of_fresh_point` (stated for the score tracer of
`ZeroNoiseTransfer`; the same argument applies to any measurable tracer but is not formalized
here) derives it when the ghost is independent of `θ̂` with the law
of a fresh point. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section TracerInformation

variable {Ω Θ E : Type*} [MeasurableSpace Ω] [MeasurableSpace Θ] [MeasurableSpace E] {n : ℕ}

/-- The `0/1` decision of the tracer `T` about the point `W`, read as a real number. -/
def tracerDecision (T : Θ → E → Bool) (θhat : Ω → Θ) (W : Ω → E) (ω : Ω) : ℝ :=
  if T (θhat ω) (W ω) then (1 : ℝ) else 0

/-- The pair of decisions `(T_{0,i}, T_{1,i})` on the two supersample candidates of coordinate
`i`. -/
def decisionPair (T : Θ → E → Bool) (θhat : Ω → Θ) (Z : Bool → Fin n → Ω → E) (i : Fin n)
    (ω : Ω) : Bool × Bool :=
  (T (θhat ω) (Z false i ω), T (θhat ω) (Z true i ω))

/-- The difference `D_i = T_{0,i} - T_{1,i}` of the two decisions of coordinate `i`. -/
def decisionDifference (T : Θ → E → Bool) (θhat : Ω → Θ) (Z : Bool → Fin n → Ω → E) (i : Fin n)
    (ω : Ω) : ℝ :=
  tracerDecision T θhat (Z false i) ω - tracerDecision T θhat (Z true i) ω

/-- The map `(b₀, b₁) ↦ 1{b₀} - 1{b₁}` carrying the pair of decisions to their difference. -/
def decisionGap (p : Bool × Bool) : ℝ := (if p.1 then (1 : ℝ) else 0) - (if p.2 then (1 : ℝ) else 0)

section Basic

variable {T : Θ → E → Bool} {θhat : Ω → Θ} {Z : Bool → Fin n → Ω → E} {U : Ω → Fin n → Bool}

/-- The tracer decision along a measurable point is a measurable `Bool`-valued map. -/
theorem measurable_tracerBool {W : Ω → E} (hT : Measurable fun p : Θ × E => T p.1 p.2)
    (hθ : Measurable θhat) (hW : Measurable W) : Measurable fun ω => T (θhat ω) (W ω) :=
  hT.comp (hθ.prodMk hW)

/-- The real-valued tracer decision along a measurable point is measurable. -/
theorem measurable_tracerDecision {W : Ω → E} (hT : Measurable fun p : Θ × E => T p.1 p.2)
    (hθ : Measurable θhat) (hW : Measurable W) : Measurable (tracerDecision T θhat W) := by
  have hbool : Measurable fun ω => T (θhat ω) (W ω) := measurable_tracerBool hT hθ hW
  have hset : MeasurableSet {ω : Ω | T (θhat ω) (W ω) = true} :=
    hbool (measurableSet_singleton true)
  have heq : tracerDecision T θhat W
      = fun ω => if ω ∈ {ω : Ω | T (θhat ω) (W ω) = true} then (1 : ℝ) else 0 := by
    funext ω
    by_cases h : T (θhat ω) (W ω) = true <;> simp [tracerDecision, h]
  rw [heq]
  exact Measurable.ite hset measurable_const measurable_const

/-- The pair of decisions of a coordinate is measurable. -/
theorem measurable_decisionPair (hT : Measurable fun p : Θ × E => T p.1 p.2)
    (hθ : Measurable θhat) (hZ : ∀ b i, Measurable (Z b i)) (i : Fin n) :
    Measurable (decisionPair T θhat Z i) :=
  (measurable_tracerBool hT hθ (hZ false i)).prodMk (measurable_tracerBool hT hθ (hZ true i))

/-- The gap map on the pair of decisions is measurable, the space of pairs being discrete. -/
theorem measurable_decisionGap : Measurable decisionGap := Measurable.of_discrete

omit [MeasurableSpace Ω] [MeasurableSpace Θ] [MeasurableSpace E] in
/-- The decision difference is the gap map composed with the pair of decisions. -/
theorem decisionDifference_eq_comp (T : Θ → E → Bool) (θhat : Ω → Θ)
    (Z : Bool → Fin n → Ω → E) (i : Fin n) :
    decisionDifference T θhat Z i = decisionGap ∘ decisionPair T θhat Z i := by
  funext ω
  rfl

/-- The decision difference is measurable. -/
theorem measurable_decisionDifference (hT : Measurable fun p : Θ × E => T p.1 p.2)
    (hθ : Measurable θhat) (hZ : ∀ b i, Measurable (Z b i)) (i : Fin n) :
    Measurable (decisionDifference T θhat Z i) :=
  (measurable_tracerDecision hT hθ (hZ false i)).sub (measurable_tracerDecision hT hθ (hZ true i))

omit [MeasurableSpace Ω] [MeasurableSpace Θ] [MeasurableSpace E] in
/-- The decision difference takes values in `[-1, 1]`. -/
theorem abs_decisionDifference_le_one (T : Θ → E → Bool) (θhat : Ω → Θ)
    (Z : Bool → Fin n → Ω → E) (i : Fin n) (ω : Ω) : |decisionDifference T θhat Z i ω| ≤ 1 := by
  simp only [decisionDifference, tracerDecision]
  split <;> split <;> norm_num

omit [MeasurableSpace Ω] [MeasurableSpace Θ] [MeasurableSpace E] in
/-- The square of the decision difference is at most one. -/
theorem decisionDifference_sq_le_one (T : Θ → E → Bool) (θhat : Ω → Θ)
    (Z : Bool → Fin n → Ω → E) (i : Fin n) (ω : Ω) :
    decisionDifference T θhat Z i ω ^ 2 ≤ 1 := by
  have h := abs_decisionDifference_le_one T θhat Z i ω
  nlinarith [abs_nonneg (decisionDifference T θhat Z i ω),
    sq_abs (decisionDifference T θhat Z i ω)]

/-- The decision difference is square integrable under a finite measure. -/
theorem memLp_decisionDifference (P : Measure Ω) [IsFiniteMeasure P]
    (hT : Measurable fun p : Θ × E => T p.1 p.2) (hθ : Measurable θhat)
    (hZ : ∀ b i, Measurable (Z b i)) (i : Fin n) :
    MemLp (decisionDifference T θhat Z i) 2 P := by
  refine MemLp.of_bound (measurable_decisionDifference hT hθ hZ i).aestronglyMeasurable 1 ?_
  filter_upwards with ω
  rw [Real.norm_eq_abs]
  exact abs_decisionDifference_le_one T θhat Z i ω

/-- The second moment of the decision difference is at most one. -/
theorem integral_decisionDifference_sq_le_one (P : Measure Ω) [IsProbabilityMeasure P]
    (hT : Measurable fun p : Θ × E => T p.1 p.2) (hθ : Measurable θhat)
    (hZ : ∀ b i, Measurable (Z b i)) (i : Fin n) :
    ∫ ω, decisionDifference T θhat Z i ω ^ 2 ∂P ≤ 1 := by
  have hint : Integrable (fun ω => decisionDifference T θhat Z i ω ^ 2) P :=
    (memLp_decisionDifference P hT hθ hZ i).integrable_sq
  calc ∫ ω, decisionDifference T θhat Z i ω ^ 2 ∂P ≤ ∫ _ω, (1 : ℝ) ∂P :=
        integral_mono hint (integrable_const 1) fun ω => decisionDifference_sq_le_one T θhat Z i ω
    _ = 1 := by simp

end Basic

section SignedDifference

variable {T : Θ → E → Bool} {θhat : Ω → Θ} {Z : Bool → Fin n → Ω → E} {U : Ω → Fin n → Bool}

omit [MeasurableSpace Ω] [MeasurableSpace Θ] [MeasurableSpace E] in
/-- **The signed decision difference.** With the sign `σ_i = 1 - 2 U_i`, realized by
`signOfBit` (`+1` on `U_i = 0`, `-1` on `U_i = 1`), the signed difference of the two decisions of
coordinate `i` is the decision on the training candidate `Z_{U_i,i}` minus the decision on the
ghost `Z_{1-U_i,i}`, pointwise and with no hypothesis at all. -/
theorem signed_decision_difference (T : Θ → E → Bool) (θhat : Ω → Θ)
    (Z : Bool → Fin n → Ω → E) (U : Ω → Fin n → Bool) (i : Fin n) (ω : Ω) :
    signOfBit (fun ω' => U ω' i) ω * decisionDifference T θhat Z i ω
      = tracerDecision T θhat (trainingPoint Z U i) ω
        - tracerDecision T θhat (ghostPoint Z U i) ω := by
  cases h : U ω i <;>
    simp [signOfBit, decisionDifference, tracerDecision, trainingPoint, ghostPoint, h]

/-- The expected signed decision difference of a coordinate is the training acceptance probability
minus the ghost acceptance probability. -/
theorem integral_signed_decision_difference (P : Measure Ω) [IsFiniteMeasure P]
    (hT : Measurable fun p : Θ × E => T p.1 p.2) (hθ : Measurable θhat)
    (hZ : ∀ b i, Measurable (Z b i)) (hU : Measurable U) (i : Fin n) :
    ∫ ω, signOfBit (fun ω' => U ω' i) ω * decisionDifference T θhat Z i ω ∂P
      = P.real {ω | T (θhat ω) (trainingPoint Z U i ω) = true}
        - P.real {ω | T (θhat ω) (ghostPoint Z U i ω) = true} := by
  have htrain : Measurable fun ω => T (θhat ω) (trainingPoint Z U i ω) :=
    measurable_tracerBool hT hθ (measurable_trainingPoint hZ hU i)
  have hghost : Measurable fun ω => T (θhat ω) (ghostPoint Z U i ω) :=
    measurable_tracerBool hT hθ (measurable_ghostPoint hZ hU i)
  simp_rw [signed_decision_difference]
  simp only [tracerDecision]
  rw [integral_sub (integrable_boolIndicator htrain) (integrable_boolIndicator hghost),
    integral_boolIndicator htrain, integral_boolIndicator hghost]

/-- **The recall minus the ghost allowance.** The ghost bound `hsound` and the expected training
recall `hrecall` force the total expected signed decision difference to be at least `m - n ξ`. -/
theorem sum_integral_signed_decision_difference_ge (P : Measure Ω) [IsProbabilityMeasure P]
    {m ξ : ℝ} (hT : Measurable fun p : Θ × E => T p.1 p.2) (hθ : Measurable θhat)
    (hZ : ∀ b i, Measurable (Z b i)) (hU : Measurable U)
    (hsound : ∀ i : Fin n, P.real {ω | T (θhat ω) (ghostPoint Z U i ω) = true} ≤ ξ)
    (hrecall : m ≤ ∫ ω, ∑ i : Fin n, tracerDecision T θhat (trainingPoint Z U i) ω ∂P) :
    m - n * ξ
      ≤ ∑ i : Fin n, ∫ ω, signOfBit (fun ω' => U ω' i) ω * decisionDifference T θhat Z i ω ∂P := by
  have htrain : ∀ i : Fin n, Measurable fun ω => T (θhat ω) (trainingPoint Z U i ω) := fun i =>
    measurable_tracerBool hT hθ (measurable_trainingPoint hZ hU i)
  have hrecall' : m ≤ ∑ i : Fin n, P.real {ω | T (θhat ω) (trainingPoint Z U i ω) = true} := by
    refine hrecall.trans (le_of_eq ?_)
    simp only [tracerDecision]
    rw [integral_finsetSum _ fun i _ => integrable_boolIndicator (htrain i)]
    exact Finset.sum_congr rfl fun i _ => integral_boolIndicator (htrain i)
  have hterm : ∀ i : Fin n,
      P.real {ω | T (θhat ω) (trainingPoint Z U i ω) = true} - ξ
        ≤ ∫ ω, signOfBit (fun ω' => U ω' i) ω * decisionDifference T θhat Z i ω ∂P := by
    intro i
    rw [integral_signed_decision_difference P hT hθ hZ hU i]
    linarith [hsound i]
  have hsum := Finset.sum_le_sum fun i (_ : i ∈ (Finset.univ : Finset (Fin n))) => hterm i
  rw [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
    nsmul_eq_mul] at hsum
  linarith

end SignedDifference

section InformationBound

variable {T : Θ → E → Bool} {θhat : Ω → Θ} {Z : Bool → Fin n → Ω → E} {U : Ω → Fin n → Bool}

/-- **Data processing from the pair of decisions.** The decision difference is a measurable
function of the pair of decisions, so it carries no more information about the selection bit than
the pair does; the finiteness needed for the bits form comes from the fair bit. -/
theorem mutualInfo_decisionDifference_le (P : Measure Ω) [IsProbabilityMeasure P]
    (hT : Measurable fun p : Θ × E => T p.1 p.2) (hθ : Measurable θhat)
    (hZ : ∀ b i, Measurable (Z b i)) (hU : Measurable U)
    (hfair : ∀ i : Fin n, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (i : Fin n) :
    mutualInfo P (decisionDifference T θhat Z i) (fun ω => U ω i)
      ≤ mutualInfo P (decisionPair T θhat Z i) (fun ω => U ω i) := by
  have hpair : Measurable (decisionPair T θhat Z i) := measurable_decisionPair hT hθ hZ i
  have hUi : Measurable fun ω => U ω i := (measurable_pi_apply i).comp hU
  have hfin : mutualInfoNats P (decisionPair T θhat Z i) (fun ω => U ω i) ≠ ⊤ := by
    rw [mutualInfoNats_symm P hUi hpair]
    exact mutualInfoNats_ne_top_of_uniform P hUi hpair (by norm_num) (by norm_num) (by norm_num)
      (measure_preimage_bool_eq_half P hUi (hfair i))
  have hdp := mutualInfo_comp_left_le P hpair hUi (f := decisionGap) Measurable.of_discrete hfin
  rwa [← decisionDifference_eq_comp] at hdp

/-- **The coordinatewise fair-bit bound.** For a fair selection bit, the squared expected signed
decision difference of coordinate `i` is at most `2 ln 2` times the second moment of `D_i` times
the information the pair of decisions carries about `U_i`, in bits. -/
theorem sq_integral_signed_decision_difference_le (P : Measure Ω) [IsProbabilityMeasure P]
    (hT : Measurable fun p : Θ × E => T p.1 p.2) (hθ : Measurable θhat)
    (hZ : ∀ b i, Measurable (Z b i)) (hU : Measurable U)
    (hfair : ∀ i : Fin n, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (i : Fin n) :
    (∫ ω, signOfBit (fun ω' => U ω' i) ω * decisionDifference T θhat Z i ω ∂P) ^ 2
      ≤ 2 * Real.log 2 * (∫ ω, decisionDifference T θhat Z i ω ^ 2 ∂P)
          * mutualInfo P (decisionPair T θhat Z i) (fun ω => U ω i) := by
  have hUi : Measurable fun ω => U ω i := (measurable_pi_apply i).comp hU
  have hD : Measurable (decisionDifference T θhat Z i) := measurable_decisionDifference hT hθ hZ i
  have hbase := fair_bit_moment_bound_second_moment P (fun ω => U ω i)
    (decisionDifference T θhat Z i) hUi hD (hfair i) (memLp_decisionDifference P hT hθ hZ i)
  have hv0 : (0 : ℝ) ≤ ∫ ω, decisionDifference T θhat Z i ω ^ 2 ∂P :=
    integral_nonneg fun ω => sq_nonneg _
  have hlog : (0 : ℝ) ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have hstep : 2 * Real.log 2 * (∫ ω, decisionDifference T θhat Z i ω ^ 2 ∂P)
      * mutualInfo P (decisionDifference T θhat Z i) (fun ω => U ω i)
      ≤ 2 * Real.log 2 * (∫ ω, decisionDifference T θhat Z i ω ^ 2 ∂P)
          * mutualInfo P (decisionPair T θhat Z i) (fun ω => U ω i) :=
    mul_le_mul_of_nonneg_left (mutualInfo_decisionDifference_le P hT hθ hZ hU hfair i)
      (by positivity)
  exact hbase.trans hstep

/-- **The tracer clause of Lemma H.1.** For a supersample with coordinatewise fair selection bits,
an arbitrary measurable learner output and an arbitrary tracer `T` measurable in the pair, the
ghost bound `hsound` (the tracer accepts the ghost `Z_{1-U_i,i}` with probability at most `ξ`) and
the expected training recall `hrecall` force
`(m - n ξ)₊² ≤ 2 ln 2 · n · ∑_i I((T_{0,i}, T_{1,i}); U_i)`, the information being in bits; the
division-free form covers the degenerate case `n = 0`, where the quotient has a zero
denominator and is read as zero. Neither independence of the selection bits nor any structure of
the tracer beyond measurability is used, and `hsound` is the ghost bound rather than fresh-point
soundness itself, exactly as in `ZeroNoiseTransfer`. -/
theorem tracer_information_bound (P : Measure Ω) [IsProbabilityMeasure P] {m ξ : ℝ}
    (hT : Measurable fun p : Θ × E => T p.1 p.2) (hθ : Measurable θhat)
    (hZ : ∀ b i, Measurable (Z b i)) (hU : Measurable U)
    (hfair : ∀ i : Fin n, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hsound : ∀ i : Fin n, P.real {ω | T (θhat ω) (ghostPoint Z U i ω) = true} ≤ ξ)
    (hrecall : m ≤ ∫ ω, ∑ i : Fin n, tracerDecision T θhat (trainingPoint Z U i) ω ∂P) :
    max (m - n * ξ) 0 ^ 2
      ≤ 2 * Real.log 2 * n
          * ∑ i : Fin n, mutualInfo P (decisionPair T θhat Z i) (fun ω => U ω i) := by
  have hlog : (0 : ℝ) ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  set a : Fin n → ℝ := fun i =>
    ∫ ω, signOfBit (fun ω' => U ω' i) ω * decisionDifference T θhat Z i ω ∂P with ha
  set v : Fin n → ℝ := fun i => ∫ ω, decisionDifference T θhat Z i ω ^ 2 ∂P with hv
  set w : Fin n → ℝ := fun i => mutualInfo P (decisionPair T θhat Z i) (fun ω => U ω i) with hw
  have hv0 : ∀ i, 0 ≤ v i := fun i => integral_nonneg fun ω => sq_nonneg _
  have hw0 : ∀ i, 0 ≤ w i := fun i => mutualInfo_nonneg _ _ _
  have hcoord : ∀ i, a i ^ 2 ≤ 2 * Real.log 2 * v i * w i := fun i =>
    sq_integral_signed_decision_difference_le P hT hθ hZ hU hfair i
  have hVb : (∑ i, v i) ≤ (n : ℝ) := by
    calc (∑ i, v i) ≤ ∑ _i : Fin n, (1 : ℝ) :=
          Finset.sum_le_sum fun i _ => integral_decisionDifference_sq_le_one P hT hθ hZ i
      _ = (n : ℝ) := by
          rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, mul_one]
  have hmain : (∑ i, a i) ^ 2 ≤ 2 * Real.log 2 * (n : ℝ) * ∑ i, w i :=
    sq_sum_le_of_coordinate_bounds a v w (by positivity) hv0 hw0 hcoord hVb le_rfl
  have hsum : m - n * ξ ≤ ∑ i, a i :=
    sum_integral_signed_decision_difference_ge P hT hθ hZ hU hsound hrecall
  have hws : (0 : ℝ) ≤ ∑ i, w i := Finset.sum_nonneg fun i _ => hw0 i
  rcases le_or_gt (m - n * ξ) 0 with hle | hgt
  · rw [max_eq_right hle]
    have h0 : (0 : ℝ) ≤ 2 * Real.log 2 * (n : ℝ) * ∑ i, w i :=
      mul_nonneg (mul_nonneg (by linarith) (Nat.cast_nonneg n)) hws
    simpa using h0
  · rw [max_eq_left hgt.le]
    nlinarith [hmain, hsum, hgt]

/-- The quotient form of the tracer clause of Lemma H.1: for `0 < n`,
`(m - n ξ)₊² / (2 ln 2 · n) ≤ ∑_i I((T_{0,i}, T_{1,i}); U_i)` in bits, under the hypotheses of
`tracer_information_bound`; the division-free `tracer_information_bound` covers `n = 0`, the
zero-denominator case, in which the quotient is read as zero. -/
theorem tracer_information_bound_div (P : Measure Ω) [IsProbabilityMeasure P] {m ξ : ℝ}
    (hn : 0 < n) (hT : Measurable fun p : Θ × E => T p.1 p.2) (hθ : Measurable θhat)
    (hZ : ∀ b i, Measurable (Z b i)) (hU : Measurable U)
    (hfair : ∀ i : Fin n, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hsound : ∀ i : Fin n, P.real {ω | T (θhat ω) (ghostPoint Z U i ω) = true} ≤ ξ)
    (hrecall : m ≤ ∫ ω, ∑ i : Fin n, tracerDecision T θhat (trainingPoint Z U i) ω ∂P) :
    max (m - n * ξ) 0 ^ 2 / (2 * Real.log 2 * n)
      ≤ ∑ i : Fin n, mutualInfo P (decisionPair T θhat Z i) (fun ω => U ω i) := by
  have hlog : (0 : ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hden : (0 : ℝ) < 2 * Real.log 2 * n := by positivity
  rw [div_le_iff₀ hden]
  have h := tracer_information_bound P hT hθ hZ hU hfair hsound hrecall
  linarith [h]

end InformationBound

end TracerInformation

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/Tracing/Conformal.lean <==
import Mathlib.MeasureTheory.Constructions.Pi
import Mathlib.MeasureTheory.Integral.Lebesgue.Markov
import Mathlib.MeasureTheory.Integral.Bochner.Set
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Analysis.SpecialFunctions.Log.Basic

/-! # Loss-only tracing at low false-positive rate: the combinatorial and probabilistic core

Generic statements used for loss-only tracing at a low false-positive rate.

* `conformal_count_le` (counting): among `m` reals, at most `k` indices have fewer than `k` other
  values `≤` their own (ties are counted against the index).
* `conformal_iid_le`, `conformal_iid_score_le`: for `m` i.i.d. points of any measurable space and a
  measurable score, a fixed index has fewer than `k` other scores `≤` its own with probability at
  most `k/m` (exchangeability; no continuity or tie-breaking needed).
* `conformal_sound` (soundness, core): the candidate and `K` references are i.i.d. given the
  model; the model has an arbitrary law; the score may depend on the model. The flag probability is
  at most `k/(K+1)`.
* `count_ge_le` (Markov step): if each of `K` events has probability at most `π`, at least `k` of
  them occur with probability at most `K π / k`.
* `recall_ge_of_signed_energy` (the recall inequality), its linear form `recall_forall_lam`, and the
  optimisation over the free parameter `div_le_of_forall_lam`.
* `integral_sqrt_le` (Jensen for the square root), and the parameter arithmetic of the tracer.

The Markov step `count_ge_le` is stated for arbitrary events: if each of `K` events has
probability at most `π`, at least `k` of them occur with probability at most `K π / k`, with no
independence assumption. -/

noncomputable section

open MeasureTheory

namespace LossOnlyTraceability.Tracing

/-! ### Counting and exchangeability -/

/-- **Counting.** For any `m` reals `y`, at most `k` indices `j` have fewer than `k`
other indices `l` with `y l ≤ y j` (ties counted against `j`). -/
theorem conformal_count_le {m : ℕ} (y : Fin m → ℝ) (k : ℕ) :
    (Finset.univ.filter (fun j : Fin m =>
      (Finset.univ.filter (fun l : Fin m => l ≠ j ∧ y l ≤ y j)).card < k)).card ≤ k := by
  classical
  set J := Finset.univ.filter (fun j : Fin m =>
      (Finset.univ.filter (fun l : Fin m => l ≠ j ∧ y l ≤ y j)).card < k) with hJ
  rcases J.eq_empty_or_nonempty with h | hne
  · rw [h, Finset.card_empty]
    exact Nat.zero_le k
  · obtain ⟨j, hjJ, hjmax⟩ := J.exists_max_image y hne
    have hsub : J.erase j ⊆ Finset.univ.filter (fun l : Fin m => l ≠ j ∧ y l ≤ y j) := by
      intro l hl
      rw [Finset.mem_erase] at hl
      rw [Finset.mem_filter]
      exact ⟨Finset.mem_univ l, hl.1, hjmax l hl.2⟩
    have h1 := Finset.card_le_card hsub
    have h2 : (Finset.univ.filter (fun l : Fin m => l ≠ j ∧ y l ≤ y j)).card < k := by
      have hj' := hjJ
      rw [hJ, Finset.mem_filter] at hj'
      exact hj'.2
    have h3 := Finset.card_erase_of_mem hjJ
    omega

/-- Index `j` has fewer than `k` other values `≤` its own. -/
def lowRank {m : ℕ} (k : ℕ) (j : Fin m) : Set (Fin m → ℝ) :=
  {y | (Finset.univ.filter (fun l : Fin m => l ≠ j ∧ y l ≤ y j)).card < k}

theorem measurableSet_lowRank {m : ℕ} (k : ℕ) (j : Fin m) : MeasurableSet (lowRank k j) := by
  classical
  let F : (Fin m → ℝ) → (Fin m → Bool) := fun y l => decide (y l ≤ y j)
  have hF : Measurable F := by
    rw [measurable_pi_iff]
    intro l
    apply measurable_to_bool
    have hpre : (fun y : Fin m → ℝ => decide (y l ≤ y j)) ⁻¹' {true} = {y | y l ≤ y j} := by
      ext y; simp
    rw [hpre]
    exact measurableSet_le (measurable_pi_apply l) (measurable_pi_apply j)
  have hset : lowRank k j
      = F ⁻¹' {b | (Finset.univ.filter (fun l : Fin m => l ≠ j ∧ b l = true)).card < k} := by
    ext y
    simp [lowRank, F]
  rw [hset]
  exact hF (Set.toFinite _).measurableSet

/-- Exchangeability: every index has the same probability of low rank. -/
theorem lowRank_measure_eq {m : ℕ} (ν : Measure ℝ) [IsProbabilityMeasure ν] (k : ℕ)
    (j j0 : Fin m) :
    (Measure.pi fun _ : Fin m => ν) (lowRank k j)
      = (Measure.pi fun _ : Fin m => ν) (lowRank k j0) := by
  classical
  set σ : Fin m ≃ Fin m := Equiv.swap j j0 with hσ
  have hmp := measurePreserving_piCongrLeft (fun _ : Fin m => ν) σ
  have hT' : ∀ (y : Fin m → ℝ) (l : Fin m),
      (MeasurableEquiv.piCongrLeft (fun _ : Fin m => ℝ) σ) y l = y (σ.symm l) := by
    intro y l
    have h := MeasurableEquiv.piCongrLeft_apply_apply (β := fun _ : Fin m => ℝ) σ y (σ.symm l)
    rwa [Equiv.apply_symm_apply] at h
  have hj0 : σ.symm j0 = j := by simp [hσ, Equiv.swap_apply_right]
  have hpre : (MeasurableEquiv.piCongrLeft (fun _ : Fin m => ℝ) σ) ⁻¹' (lowRank k j0)
      = lowRank k j := by
    ext y
    simp only [Set.mem_preimage, lowRank, Set.mem_setOf_eq, hT', hj0]
    have hcard : (Finset.univ.filter (fun l : Fin m => l ≠ j0 ∧ y (σ.symm l) ≤ y j)).card
        = (Finset.univ.filter (fun l : Fin m => l ≠ j ∧ y l ≤ y j)).card := by
      apply Finset.card_equiv σ.symm
      intro i
      simp only [Finset.mem_filter, Finset.mem_univ, true_and]
      constructor
      · rintro ⟨hi1, hi2⟩
        refine ⟨?_, hi2⟩
        intro h
        apply hi1
        have h' := congrArg σ h
        rw [Equiv.apply_symm_apply] at h'
        rw [h', hσ, Equiv.swap_apply_left]
      · rintro ⟨hi1, hi2⟩
        refine ⟨?_, hi2⟩
        intro h
        apply hi1
        rw [h, hj0]
    rw [hcard]
  rw [← hpre]
  exact hmp.measure_preimage (measurableSet_lowRank k j0).nullMeasurableSet

/-- **Conformal soundness for i.i.d. real scores.** -/
theorem conformal_iid_le {m : ℕ} (ν : Measure ℝ) [IsProbabilityMeasure ν] (k : ℕ)
    (j0 : Fin m) :
    (Measure.pi fun _ : Fin m => ν) (lowRank k j0) ≤ (k : ENNReal) / m := by
  classical
  set P := Measure.pi fun _ : Fin m => ν with hP
  have hpt : ∀ y : Fin m → ℝ,
      ∑ j : Fin m, (lowRank k j).indicator (1 : (Fin m → ℝ) → ENNReal) y ≤ (k : ENNReal) := by
    intro y
    have hcount := conformal_count_le y k
    have hsum : ∑ j : Fin m, (lowRank k j).indicator (1 : (Fin m → ℝ) → ENNReal) y
        = ((Finset.univ.filter (fun j : Fin m =>
            (Finset.univ.filter (fun l : Fin m => l ≠ j ∧ y l ≤ y j)).card < k)).card
              : ENNReal) := by
      simp only [Set.indicator_apply, Pi.one_apply, lowRank, Set.mem_setOf_eq]
      rw [Finset.sum_boole]
    rw [hsum]
    exact_mod_cast hcount
  have hsum : ∑ j : Fin m, P (lowRank k j) ≤ k := by
    calc ∑ j : Fin m, P (lowRank k j)
        = ∑ j : Fin m, ∫⁻ y, (lowRank k j).indicator 1 y ∂P := by
          refine Finset.sum_congr rfl fun j _ => ?_
          rw [lintegral_indicator_one (measurableSet_lowRank k j)]
      _ = ∫⁻ y, ∑ j : Fin m, (lowRank k j).indicator 1 y ∂P := by
          rw [lintegral_finsetSum]
          intro j _
          exact measurable_one.indicator (measurableSet_lowRank k j)
      _ ≤ ∫⁻ _y, (k : ENNReal) ∂P := lintegral_mono hpt
      _ = k := by simp
  have heq : ∀ j, P (lowRank k j) = P (lowRank k j0) := fun j => lowRank_measure_eq ν k j j0
  simp only [heq, Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at hsum
  rw [ENNReal.le_div_iff_mul_le (Or.inl (Nat.cast_ne_zero.mpr (Fin.pos j0).ne'))
    (Or.inl (ENNReal.natCast_ne_top m))]
  rw [mul_comm]
  exact hsum

/-- **Conformal soundness for i.i.d. points of any space and a measurable score.** -/
theorem conformal_iid_score_le {X : Type*} [MeasurableSpace X] {m : ℕ} (ν : Measure X)
    [IsProbabilityMeasure ν] {f : X → ℝ} (hf : Measurable f) (k : ℕ) (j0 : Fin m) :
    (Measure.pi fun _ : Fin m => ν) {x | (fun j => f (x j)) ∈ lowRank k j0}
      ≤ (k : ENNReal) / m := by
  haveI : IsProbabilityMeasure (ν.map f) := Measure.isProbabilityMeasure_map hf.aemeasurable
  have hmap : (Measure.pi fun _ : Fin m => ν).map (fun x j => f (x j))
      = Measure.pi fun _ : Fin m => ν.map f :=
    Measure.pi_map_pi (fun _ => hf.aemeasurable)
  have hmeas : Measurable fun (x : Fin m → X) (j : Fin m) => f (x j) :=
    measurable_pi_lambda _ fun j => hf.comp (measurable_pi_apply j)
  have h1 : (Measure.pi fun _ : Fin m => ν) {x | (fun j => f (x j)) ∈ lowRank k j0}
      = (Measure.pi fun _ : Fin m => ν.map f) (lowRank k j0) := by
    rw [← hmap, Measure.map_apply hmeas (measurableSet_lowRank k j0)]
    rfl
  rw [h1]
  exact conformal_iid_le (ν.map f) k j0

/-- The low-rank count of the candidate (index `0`) among `K+1` values is its count among the
`K` references. -/
theorem card_lowRank_zero {K : ℕ} (y : Fin (K + 1) → ℝ) :
    (Finset.univ.filter (fun l : Fin (K + 1) => l ≠ 0 ∧ y l ≤ y 0)).card
      = (Finset.univ.filter (fun j : Fin K => y j.succ ≤ y 0)).card := by
  rw [Finset.card_filter, Finset.card_filter, Fin.sum_univ_succ]
  simp [Fin.succ_ne_zero]

/-! ### The conformal loss tracer and its soundness -/

/-- **The conformal decision.** A candidate with score `y₀` is flagged against reference scores
`y j` when fewer than `k` references score at most `y₀` (ties count against flagging). -/
def conformalFlag {K : ℕ} (k : ℕ) (y₀ : ℝ) (y : Fin K → ℝ) : Prop :=
  (Finset.univ.filter (fun j : Fin K => y j ≤ y₀)).card < k

/-- **Soundness of the conformal flag, core: every model law, every point law, every score.**
Let the model `θ` have an arbitrary law `Pθ`, and let the candidate (index `0`) and the `K`
references (indices `1, …, K`) be i.i.d. with law `ν`, independent of `θ`. For every jointly
measurable score `s θ x`, the conformal flag of the candidate has probability at most
`k/(K+1)`. The point `x` may carry its own per-query noise (take `ν = D ⊗ N(0,1)` and
`s θ (z, g) = ℓ(θ, z) + τ g`), and `θ` may carry any randomness independent of the points (for
example a noise field fixed per point); ties need no tie-breaking. -/
theorem conformal_sound {Θ X : Type*} [MeasurableSpace Θ] [MeasurableSpace X]
    (Pθ : Measure Θ) [IsProbabilityMeasure Pθ] (ν : Measure X) [IsProbabilityMeasure ν]
    {s : Θ → X → ℝ} (hs : Measurable fun q : Θ × X => s q.1 q.2) (K k : ℕ) :
    (Pθ.prod (Measure.pi fun _ : Fin (K + 1) => ν))
        {q | conformalFlag k (s q.1 (q.2 0)) (fun j : Fin K => s q.1 (q.2 j.succ))}
      ≤ (k : ENNReal) / (K + 1) := by
  have hF : Measurable fun q : Θ × (Fin (K + 1) → X) => fun l : Fin (K + 1) => s q.1 (q.2 l) :=
    measurable_pi_lambda _ fun l =>
      hs.comp (measurable_fst.prodMk ((measurable_pi_apply l).comp measurable_snd))
  have hset : {q : Θ × (Fin (K + 1) → X) |
      conformalFlag k (s q.1 (q.2 0)) (fun j : Fin K => s q.1 (q.2 j.succ))}
      = (fun q : Θ × (Fin (K + 1) → X) => fun l : Fin (K + 1) => s q.1 (q.2 l)) ⁻¹'
          lowRank k 0 := by
    ext q
    simp only [Set.mem_setOf_eq, Set.mem_preimage, conformalFlag, lowRank]
    rw [card_lowRank_zero (fun l : Fin (K + 1) => s q.1 (q.2 l))]
  have hS : MeasurableSet {q : Θ × (Fin (K + 1) → X) |
      conformalFlag k (s q.1 (q.2 0)) (fun j : Fin K => s q.1 (q.2 j.succ))} := by
    rw [hset]
    exact hF (measurableSet_lowRank k 0)
  rw [Measure.prod_apply hS]
  have hsec : ∀ θ : Θ, (Measure.pi fun _ : Fin (K + 1) => ν)
      (Prod.mk θ ⁻¹' {q : Θ × (Fin (K + 1) → X) |
        conformalFlag k (s q.1 (q.2 0)) (fun j : Fin K => s q.1 (q.2 j.succ))})
      ≤ (k : ENNReal) / (K + 1) := by
    intro θ
    have hsθ : Measurable (s θ) := hs.comp (measurable_const.prodMk measurable_id)
    have h := conformal_iid_score_le (m := K + 1) ν hsθ k 0
    have e : Prod.mk θ ⁻¹' {q : Θ × (Fin (K + 1) → X) |
        conformalFlag k (s q.1 (q.2 0)) (fun j : Fin K => s q.1 (q.2 j.succ))}
        = {x : Fin (K + 1) → X | (fun j => s θ (x j)) ∈ lowRank k 0} := by
      rw [hset]
      rfl
    rw [e]
    simpa using h
  calc (∫⁻ θ, (Measure.pi fun _ : Fin (K + 1) => ν)
        (Prod.mk θ ⁻¹' {q : Θ × (Fin (K + 1) → X) |
          conformalFlag k (s q.1 (q.2 0)) (fun j : Fin K => s q.1 (q.2 j.succ))}) ∂Pθ)
      ≤ ∫⁻ _θ, (k : ENNReal) / (K + 1) ∂Pθ := lintegral_mono hsec
    _ = (k : ENNReal) / (K + 1) := by rw [lintegral_const, measure_univ, mul_one]

/-- **The conformal parameters.** For `0 < ξ ≤ 1` and an integer `K ≥ 2/ξ`, the rank
`k = ⌊ξ (K+1)⌋` satisfies `k ≥ 1`, `k ≤ ξ (K+1)` and `ξ K ≤ 2 k`. -/
theorem conformal_rank_facts {ξ : ℝ} (hξ0 : 0 < ξ) {K : ℕ} (hK : 2 / ξ ≤ K) :
    1 ≤ ⌊ξ * (K + 1)⌋₊ ∧ (⌊ξ * (K + 1)⌋₊ : ℝ) ≤ ξ * (K + 1) ∧
      ξ * K ≤ 2 * (⌊ξ * (K + 1)⌋₊ : ℝ) := by
  have hK2 : 2 ≤ ξ * K := by
    rw [div_le_iff₀ hξ0] at hK
    linarith
  have hx2 : 2 ≤ ξ * (K + 1) := by nlinarith
  have hx0 : 0 ≤ ξ * (K + 1) := by linarith
  have hfl := Nat.lt_floor_add_one (ξ * (K + 1))
  have hle : (⌊ξ * (K + 1)⌋₊ : ℝ) ≤ ξ * (K + 1) := Nat.floor_le hx0
  have h1 : 1 ≤ ⌊ξ * (K + 1)⌋₊ := by
    rw [Nat.one_le_floor_iff]
    linarith
  refine ⟨h1, hle, ?_⟩
  nlinarith

/-- **FPR ≤ ξ.** With `k = ⌊ξ (K+1)⌋`, `k/(K+1) ≤ ξ`. -/
theorem conformal_rank_div_le {ξ : ℝ} (hξ0 : 0 ≤ ξ) (K : ℕ) :
    (⌊ξ * (K + 1)⌋₊ : ℝ) / (K + 1) ≤ ξ := by
  have hK : (0 : ℝ) < K + 1 := by positivity
  rw [div_le_iff₀ hK]
  exact Nat.floor_le (by positivity)

/-- **Soundness, real form with the conformal rank.** The flag probability is at most `ξ`. -/
theorem conformal_sound_real {Θ X : Type*} [MeasurableSpace Θ] [MeasurableSpace X]
    (Pθ : Measure Θ) [IsProbabilityMeasure Pθ] (ν : Measure X) [IsProbabilityMeasure ν]
    {s : Θ → X → ℝ} (hs : Measurable fun q : Θ × X => s q.1 q.2) (K : ℕ) {ξ : ℝ} (hξ0 : 0 ≤ ξ) :
    (Pθ.prod (Measure.pi fun _ : Fin (K + 1) => ν)).real
        {q | conformalFlag ⌊ξ * (K + 1)⌋₊ (s q.1 (q.2 0)) (fun j : Fin K => s q.1 (q.2 j.succ))}
      ≤ ξ := by
  have h := conformal_sound Pθ ν hs K ⌊ξ * (K + 1)⌋₊
  have hne : ((⌊ξ * (K + 1)⌋₊ : ℕ) : ENNReal) / (K + 1) ≠ ⊤ :=
    ENNReal.div_ne_top (ENNReal.natCast_ne_top _) (by positivity)
  have h2 := ENNReal.toReal_mono hne h
  rw [measureReal_def]
  refine h2.trans ?_
  rw [ENNReal.toReal_div, ENNReal.toReal_natCast]
  have e : ((K : ENNReal) + 1).toReal = (K : ℝ) + 1 := by
    rw [ENNReal.toReal_add (ENNReal.natCast_ne_top K) ENNReal.one_ne_top, ENNReal.toReal_natCast,
      ENNReal.toReal_one]
  rw [e]
  exact conformal_rank_div_le hξ0 K

/-! ### The Markov step for counts -/

/-- **Markov for counts.** If each of `K` measurable events has probability at most `π`, at least
`k ≥ 1` of them occur with probability at most `K π / k`. No independence is needed. -/
theorem count_ge_le {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω) {K : ℕ}
    (A : Fin K → Ω → Prop) [∀ j ω, Decidable (A j ω)] (hA : ∀ j, MeasurableSet {ω | A j ω})
    {π : ENNReal} (hπ : ∀ j, P {ω | A j ω} ≤ π) {k : ℕ} (hk : 0 < k) :
    P {ω | k ≤ (Finset.univ.filter (fun j : Fin K => A j ω)).card} ≤ (K : ENNReal) * π / k := by
  set f : Ω → ENNReal :=
    fun ω => ((Finset.univ.filter (fun j : Fin K => A j ω)).card : ENNReal) with hfdef
  have hcount : f = fun ω => ∑ j : Fin K, {ω | A j ω}.indicator 1 ω := by
    funext ω
    simp only [hfdef, Set.indicator_apply, Set.mem_setOf_eq, Pi.one_apply]
    rw [Finset.sum_boole]
  have hfm : Measurable f := by
    rw [hcount]
    exact Finset.measurable_sum _ fun j _ => measurable_one.indicator (hA j)
  have hint : ∫⁻ ω, f ω ∂P ≤ (K : ENNReal) * π := by
    rw [hcount, lintegral_finsetSum _ (fun j _ => measurable_one.indicator (hA j))]
    calc ∑ j : Fin K, ∫⁻ ω, {ω | A j ω}.indicator 1 ω ∂P
        = ∑ j : Fin K, P {ω | A j ω} := by
          refine Finset.sum_congr rfl fun j _ => ?_
          rw [lintegral_indicator_one (hA j)]
      _ ≤ ∑ _j : Fin K, π := Finset.sum_le_sum fun j _ => hπ j
      _ = (K : ENNReal) * π := by
          rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  have hmarkov := mul_meas_ge_le_lintegral₀ (μ := P) hfm.aemeasurable (k : ENNReal)
  have hset : {x | (k : ENNReal) ≤ f x}
      = {ω | k ≤ (Finset.univ.filter (fun j : Fin K => A j ω)).card} := by
    ext ω
    simp only [Set.mem_setOf_eq, hfdef, Nat.cast_le]
  rw [hset] at hmarkov
  rw [ENNReal.le_div_iff_mul_le (Or.inl (Nat.cast_ne_zero.mpr hk.ne'))
    (Or.inl (ENNReal.natCast_ne_top k)), mul_comm]
  exact hmarkov.trans hint

/-! ### The recall inequality -/

theorem pointwise_recall_step {h t lam : ℝ} (hl : 0 < lam) :
    h ≤ h ^ 2 / (2 * lam) + lam / 2 * (if t < h then 1 else 0) + max t 0 := by
  split_ifs with hth
  · have hmt : 0 ≤ max t 0 := le_max_right _ _
    have hsq : 0 ≤ (h - lam) ^ 2 / (2 * lam) := by positivity
    have hexp : (h - lam) ^ 2 / (2 * lam) = h ^ 2 / (2 * lam) + lam / 2 - h := by
      field_simp
      ring
    linarith
  · have hth' : h ≤ t := not_lt.mp hth
    have h1 : 0 ≤ h ^ 2 / (2 * lam) := by positivity
    have h2 : t ≤ max t 0 := le_max_left _ _
    linarith

theorem recall_forall_lam {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω)
    [IsProbabilityMeasure P] {n : ℕ} (h : Fin n → Ω → ℝ) (t : Ω → ℝ)
    (hh : ∀ i, MemLp (h i) 2 P) (hhm : ∀ i, Measurable (h i)) (htm : Measurable t)
    (ht' : Integrable (fun ω => max (t ω) 0) P) {lam : ℝ} (hl : 0 < lam) :
    ∑ i, ∫ ω, h i ω ∂P
      ≤ (∑ i, ∫ ω, h i ω ^ 2 ∂P) / (2 * lam) + lam / 2 * ∑ i, P.real {ω | t ω < h i ω}
        + n * ∫ ω, max (t ω) 0 ∂P := by
  have hA : ∀ i, MeasurableSet {ω | t ω < h i ω} := fun i => measurableSet_lt htm (hhm i)
  have hstep : ∀ i, ∫ ω, h i ω ∂P ≤ (∫ ω, h i ω ^ 2 ∂P) / (2 * lam)
      + lam / 2 * P.real {ω | t ω < h i ω} + ∫ ω, max (t ω) 0 ∂P := by
    intro i
    have hint1 : Integrable (h i) P := (hh i).integrable (by norm_num)
    have hint2 : Integrable (fun ω => h i ω ^ 2) P := (hh i).integrable_sq
    have hint3 : Integrable ({ω | t ω < h i ω}.indicator (1 : Ω → ℝ)) P :=
      (integrable_const (1 : ℝ)).indicator (hA i)
    have hpt : ∀ ω, h i ω ≤ h i ω ^ 2 / (2 * lam)
        + lam / 2 * ({ω | t ω < h i ω}.indicator (1 : Ω → ℝ) ω) + max (t ω) 0 := by
      intro ω
      have := pointwise_recall_step (h := h i ω) (t := t ω) hl
      simpa [Set.indicator_apply] using this
    have hi12 : Integrable (fun ω => h i ω ^ 2 / (2 * lam)
        + lam / 2 * ({ω | t ω < h i ω}.indicator (1 : Ω → ℝ) ω)) P :=
      (hint2.div_const _).add (hint3.const_mul _)
    have hsplit1 := integral_add hi12 ht'
    have hsplit2 := integral_add (hint2.div_const (2 * lam)) (hint3.const_mul (lam / 2))
    calc ∫ ω, h i ω ∂P
        ≤ ∫ ω, (h i ω ^ 2 / (2 * lam)
            + lam / 2 * ({ω | t ω < h i ω}.indicator (1 : Ω → ℝ) ω) + max (t ω) 0) ∂P :=
          integral_mono hint1 (hi12.add ht') hpt
      _ = (∫ ω, h i ω ^ 2 ∂P) / (2 * lam) + lam / 2 * P.real {ω | t ω < h i ω}
            + ∫ ω, max (t ω) 0 ∂P := by
          rw [hsplit1, hsplit2, integral_div, integral_const_mul, integral_indicator_one (hA i)]
  calc ∑ i, ∫ ω, h i ω ∂P
      ≤ ∑ i, ((∫ ω, h i ω ^ 2 ∂P) / (2 * lam) + lam / 2 * P.real {ω | t ω < h i ω}
          + ∫ ω, max (t ω) 0 ∂P) := Finset.sum_le_sum fun i _ => hstep i
    _ = _ := by
        rw [Finset.sum_add_distrib, Finset.sum_add_distrib, ← Finset.sum_div, ← Finset.mul_sum]
        simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]

theorem sq_le_of_forall_lam {S E R : ℝ} (hE : 0 ≤ E) (hR : 0 ≤ R)
    (h : ∀ lam : ℝ, 0 < lam → S ≤ E / (2 * lam) + lam / 2 * R) :
    max S 0 ^ 2 ≤ E * R := by
  rcases le_or_gt S 0 with hS | hS
  · rw [max_eq_right hS]
    have : 0 ≤ E * R := mul_nonneg hE hR
    simpa using this
  · rw [max_eq_left hS.le]
    rcases hR.eq_or_lt with hR0 | hRpos
    · exfalso
      have hl : 0 < (E + 1) / S := by positivity
      have h1 := h _ hl
      rw [← hR0, mul_zero, add_zero] at h1
      have hEq : E / (2 * ((E + 1) / S)) = E * S / (2 * (E + 1)) := by
        field_simp
      rw [hEq] at h1
      have h2 : E * S / (2 * (E + 1)) < S := by
        rw [div_lt_iff₀ (by positivity)]
        nlinarith
      linarith
    · have hl : 0 < S / R := div_pos hS hRpos
      have h1 := h _ hl
      have hEq : E / (2 * (S / R)) + S / R / 2 * R = E * R / (2 * S) + S / 2 := by
        field_simp
      rw [hEq] at h1
      have h2 : S / 2 ≤ E * R / (2 * S) := by linarith
      rw [le_div_iff₀ (by positivity)] at h2
      nlinarith

/-- **The recall inequality.** For real random variables `h_i ∈ L²` and a threshold `t` with
`E t⁺ < ∞`, `(Σ E h_i − n E t⁺)₊² ≤ (Σ E h_i²) · Σ P(h_i > t)`. -/
theorem recall_ge_of_signed_energy {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω)
    [IsProbabilityMeasure P] {n : ℕ} (h : Fin n → Ω → ℝ) (t : Ω → ℝ)
    (hh : ∀ i, MemLp (h i) 2 P) (hhm : ∀ i, Measurable (h i)) (htm : Measurable t)
    (ht' : Integrable (fun ω => max (t ω) 0) P) :
    max ((∑ i, ∫ ω, h i ω ∂P) - n * ∫ ω, max (t ω) 0 ∂P) 0 ^ 2
      ≤ (∑ i, ∫ ω, h i ω ^ 2 ∂P) * ∑ i, P.real {ω | t ω < h i ω} := by
  apply sq_le_of_forall_lam
  · exact Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _
  · exact Finset.sum_nonneg fun i _ => measureReal_nonneg
  · intro lam hl
    have := recall_forall_lam P h t hh hhm htm ht' hl
    linarith

/-- **The recall inequality from its linear form.** If `A ≤ B/(2λ) + (λ/2) R` for every `λ > 0`,
with `B, R ≥ 0`, then `A₊² ≤ B R`; in particular `R ≥ A₊²/B` when `B > 0`. -/
theorem div_le_of_forall_lam {S E R : ℝ} (hE : 0 ≤ E) (hR : 0 ≤ R)
    (h : ∀ lam : ℝ, 0 < lam → S ≤ E / (2 * lam) + lam / 2 * R) :
    max S 0 ^ 2 / E ≤ R := by
  have h1 := sq_le_of_forall_lam hE hR h
  rcases hE.eq_or_lt with hE0 | hEpos
  · rw [← hE0, div_zero]
    exact hR
  · rw [div_le_iff₀ hEpos]
    linarith

/-! ### Jensen for the square root -/

/-- `√x ≤ (x/c + c)/2` for `x ≥ 0` and `c > 0`. -/
theorem sqrt_le_amgm {x c : ℝ} (hx : 0 ≤ x) (hc : 0 < c) :
    Real.sqrt x ≤ (x / c + c) / 2 := by
  have hs := Real.sq_sqrt hx
  have hsq : 0 ≤ (Real.sqrt x - c) ^ 2 := sq_nonneg _
  have key : 2 * c * Real.sqrt x ≤ x + c ^ 2 := by nlinarith
  have e : (x / c + c) / 2 = (x + c ^ 2) / (2 * c) := by
    field_simp
  rw [e, le_div_iff₀ (by positivity)]
  nlinarith

/-- **Jensen for the square root.** For an integrable nonnegative `X` with `E X ≤ B`,
`E √X ≤ √B`. -/
theorem integral_sqrt_le {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω)
    [IsProbabilityMeasure P] {X : Ω → ℝ} (hX : Integrable X P) (hX0 : ∀ ω, 0 ≤ X ω) {B : ℝ}
    (hB : ∫ ω, X ω ∂P ≤ B) : ∫ ω, Real.sqrt (X ω) ∂P ≤ Real.sqrt B := by
  have hsm : AEStronglyMeasurable (fun ω => Real.sqrt (X ω)) P :=
    Real.continuous_sqrt.comp_aestronglyMeasurable hX.aestronglyMeasurable
  have hint : Integrable (fun ω => Real.sqrt (X ω)) P := by
    refine Integrable.mono' ((hX.add (integrable_const 1)).div_const 2) hsm ?_
    refine Filter.Eventually.of_forall fun ω => ?_
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.sqrt_nonneg _)]
    have := sqrt_le_amgm (hX0 ω) one_pos
    simpa using this
  have hc : ∀ c : ℝ, 0 < c → ∫ ω, Real.sqrt (X ω) ∂P ≤ (B / c + c) / 2 := by
    intro c hc
    have hmono : ∫ ω, Real.sqrt (X ω) ∂P ≤ ∫ ω, (X ω / c + c) / 2 ∂P :=
      integral_mono hint (((hX.div_const c).add (integrable_const c)).div_const 2)
        fun ω => sqrt_le_amgm (hX0 ω) hc
    have e : ∫ ω, (X ω / c + c) / 2 ∂P = ((∫ ω, X ω ∂P) / c + c) / 2 := by
      rw [integral_div, integral_add (hX.div_const c) (integrable_const c), integral_div,
        integral_const, probReal_univ, one_smul]
    rw [e] at hmono
    have h2 : (∫ ω, X ω ∂P) / c ≤ B / c := div_le_div_of_nonneg_right hB hc.le
    linarith
  rcases le_or_gt B 0 with hB0 | hBpos
  · rw [Real.sqrt_eq_zero'.2 hB0]
    by_contra hcon
    have hcon' : 0 < ∫ ω, Real.sqrt (X ω) ∂P := lt_of_not_ge hcon
    have h1 := hc _ hcon'
    have h2 : B / (∫ ω, Real.sqrt (X ω) ∂P) ≤ 0 := div_nonpos_of_nonpos_of_nonneg hB0 hcon'.le
    linarith
  · have h1 := hc (Real.sqrt B) (Real.sqrt_pos.2 hBpos)
    have e : B / Real.sqrt B = Real.sqrt B := by
      rw [div_eq_iff (Real.sqrt_pos.2 hBpos).ne', Real.mul_self_sqrt hBpos.le]
    rw [e] at h1
    linarith

/-! ### The Gaussian threshold -/

/-- **The noise multiplier.** For `0 < x ≤ 1`, `Λ = √(2 ln(2/x))` satisfies
`exp(−Λ²/2) = x/2`. -/
theorem exp_neg_sq_threshold {x : ℝ} (hx0 : 0 < x) (hx1 : x ≤ 1) :
    Real.exp (-(Real.sqrt (2 * Real.log (2 / x))) ^ 2 / 2) = x / 2 := by
  have hlog : 0 ≤ Real.log (2 / x) := Real.log_nonneg (by rw [le_div_iff₀ hx0]; linarith)
  rw [Real.sq_sqrt (by linarith)]
  have e : -(2 * Real.log (2 / x)) / 2 = -Real.log (2 / x) := by ring
  rw [e, Real.exp_neg, Real.exp_log (by positivity), inv_div]

end LossOnlyTraceability.Tracing


==> anc/lean/LossOnlyTraceability/Tracing/GaussianRenyi.lean <==
import Mathlib.Probability.Distributions.Gaussian.Real
import Mathlib.MeasureTheory.Integral.MeanInequalities
import Mathlib.MeasureTheory.Constructions.Pi
import LossOnlyTraceability.GaussianKL

/-! # The Gaussian Rényi (Hölder) trade-off

For two product Gaussians `N(m, vI)` and `N(a, vI)` on `ℝ^d` (`Fin d → ℝ`), every Borel set `E`
and every `s > 0`,

`N(m, vI)(E) ≤ exp(s ‖m − a‖²/(2v)) · N(a, vI)(E)^{s/(1+s)}`        (`piGaussian_holder_shift`)

(Hölder with exponents `1+s`, `(1+s)/s` against the likelihood ratio, whose `(1+s)`-th moment is
computed by the change of mean `a ↦ a + (1+s)(m − a)`, not by a moment generating function).

Averaging over an independent random element `V` with means `a(V), b(V)` at squared distance
`‖a(V) − b(V)‖²/(2v) ≤ κ` (Jensen for `x ↦ x^{s/(1+s)}`, proved through Hölder):

`P((V, a(V) + N) ∈ F) ≤ exp(sκ) · P((V, b(V) + N) ∈ F)^{s/(1+s)}`      (`renyi_average`).

Optimising over `s` gives the low-FPR trade-off `β ≤ exp(−(√ln(1/α) − √κ)²)` for
`κ ≤ ln(1/α)` (`renyi_tradeoff_closed`); with `κ = ρ²/2` this is
`TPR ≤ exp(−(√ln(1/FPR) − ρ/√2)²)`. The same family of inequalities gives the standard
`(ε, δ)` conversion `β ≤ e^{κ + 2√κ √ln(1/δ)} α + δ` (`renyi_to_dp`), i.e.
`ε_DP = ρ²/2 + ρ√(2 ln(1/δ))` at `κ = ρ²/2`.

These are standard facts about the Gaussian mechanism (Rényi differential privacy). -/

noncomputable section

namespace LossOnlyTraceability.Tracing.Necessity

open MeasureTheory ProbabilityTheory Real
open scoped ENNReal NNReal BigOperators

/-- The product Gaussian `N(m, v I_d)` on `Fin d → ℝ`. -/
def piGaussian {d : ℕ} (m : Fin d → ℝ) (v : ℝ≥0) : Measure (Fin d → ℝ) :=
  Measure.pi fun i => gaussianReal (m i) v

instance piGaussian.isProbabilityMeasure {d : ℕ} (m : Fin d → ℝ) (v : ℝ≥0) :
    IsProbabilityMeasure (piGaussian m v) := by
  unfold piGaussian
  infer_instance

/-- The exponent of the likelihood ratio of `N(m, vI)` against `N(a, vI)` at `y`. -/
def gaussLLR {d : ℕ} (m a : Fin d → ℝ) (v : ℝ≥0) (y : Fin d → ℝ) : ℝ :=
  ∑ i, ((y i - a i) ^ 2 - (y i - m i) ^ 2) / (2 * v)

theorem continuous_gaussLLR {d : ℕ} (m a : Fin d → ℝ) (v : ℝ≥0) :
    Continuous (gaussLLR m a v) := by
  unfold gaussLLR
  fun_prop

/-- The one-dimensional density ratio of two Gaussians with the same variance. -/
theorem gaussianPDF_ratio (m a : ℝ) {v : ℝ≥0} (hv : v ≠ 0) (y : ℝ) :
    (gaussianPDF a v y)⁻¹ * gaussianPDF m v y
      = ENNReal.ofReal (Real.exp (((y - a) ^ 2 - (y - m) ^ 2) / (2 * v))) := by
  have hpa : 0 < gaussianPDFReal a v y := gaussianPDFReal_pos a v y hv
  have hv' : (0 : ℝ) < v := lt_of_le_of_ne v.2 (Ne.symm (NNReal.coe_ne_zero.2 hv))
  have hs : (√(2 * π * (v : ℝ)))⁻¹ ≠ 0 :=
    inv_ne_zero (Real.sqrt_ne_zero'.2 (by positivity))
  rw [gaussianPDF, gaussianPDF, ← ENNReal.div_eq_inv_mul, ← ENNReal.ofReal_div_of_pos hpa]
  congr 1
  rw [gaussianPDFReal, gaussianPDFReal, mul_div_mul_left _ _ hs, ← Real.exp_sub]
  congr 1
  ring

/-- **Product likelihood ratio.** `N(m, vI) = N(a, vI).withDensity (exp ∘ gaussLLR m a v)`. -/
theorem piGaussian_eq_withDensity {d : ℕ} (m a : Fin d → ℝ) {v : ℝ≥0} (hv : v ≠ 0) :
    piGaussian m v = (piGaussian a v).withDensity
      (fun y => ENNReal.ofReal (Real.exp (gaussLLR m a v y))) := by
  rw [piGaussian, piGaussian, pi_gaussianReal_eq_withDensity m a hv hv]
  congr 1
  funext y
  rw [gaussLLR, Real.exp_sum, ENNReal.ofReal_prod_of_nonneg (fun i _ => (Real.exp_pos _).le)]
  exact Finset.prod_congr rfl fun i _ => gaussianPDF_ratio (m i) (a i) hv (y i)

/-- The `(1+s)`-th power of the likelihood ratio is a likelihood ratio (for the mean
`a + (1+s)(m − a)`) times the constant `exp(s(1+s)‖m − a‖²/(2v))`. -/
theorem gaussLLR_mul {d : ℕ} (m a : Fin d → ℝ) (v : ℝ≥0) (s : ℝ) (y : Fin d → ℝ) :
    (1 + s) * gaussLLR m a v y
      = gaussLLR (fun i => a i + (1 + s) * (m i - a i)) a v y
        + s * (1 + s) * (∑ i, (m i - a i) ^ 2) / (2 * v) := by
  unfold gaussLLR
  have h1 : (1 + s) * ∑ i, ((y i - a i) ^ 2 - (y i - m i) ^ 2) / (2 * v)
      = ∑ i, (1 + s) * (((y i - a i) ^ 2 - (y i - m i) ^ 2) / (2 * v)) := Finset.mul_sum _ _ _
  have h2 : s * (1 + s) * (∑ i, (m i - a i) ^ 2) / (2 * v)
      = ∑ i, s * (1 + s) * (m i - a i) ^ 2 / (2 * v) := by
    rw [Finset.mul_sum, Finset.sum_div]
  rw [h1, h2, ← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl fun i _ => ?_
  ring

/-- **Gaussian Hölder bound.** For `v > 0`, means `m, a`, every measurable `E` and every
`s > 0`: `N(m, vI)(E) ≤ exp(s‖m − a‖²/(2v)) · N(a, vI)(E)^{s/(1+s)}`. -/
theorem piGaussian_holder_shift {d : ℕ} (m a : Fin d → ℝ) {v : ℝ≥0} (hv : v ≠ 0)
    {s : ℝ} (hs : 0 < s) {E : Set (Fin d → ℝ)} (hE : MeasurableSet E) :
    piGaussian m v E ≤ ENNReal.ofReal (Real.exp (s * (∑ i, (m i - a i) ^ 2) / (2 * v)))
        * piGaussian a v E ^ (s / (1 + s)) := by
  set f : (Fin d → ℝ) → ℝ≥0∞ := fun y => ENNReal.ofReal (Real.exp (gaussLLR m a v y)) with hf
  have hfm : Measurable f :=
    ENNReal.measurable_ofReal.comp (Real.continuous_exp.comp (continuous_gaussLLR m a v)).measurable
  have h1s : (0 : ℝ) < 1 + s := by linarith
  have h1s0 : (1 : ℝ) + s ≠ 0 := h1s.ne'
  have hs0 : s ≠ 0 := hs.ne'
  have hp1 : (1 : ℝ) < 1 + s := by linarith
  have hpq : (1 + s).HolderConjugate (Real.conjExponent (1 + s)) :=
    Real.HolderConjugate.conjExponent hp1
  have hq : Real.conjExponent (1 + s) = (1 + s) / s := by
    rw [Real.conjExponent]
    congr 1
    ring
  have hqpos : (0 : ℝ) < (1 + s) / s := div_pos h1s hs
  -- the density form
  have hden : piGaussian m v E
      = ∫⁻ y, (f * E.indicator (1 : (Fin d → ℝ) → ℝ≥0∞)) y ∂(piGaussian a v) := by
    rw [piGaussian_eq_withDensity m a hv, withDensity_apply _ hE, ← lintegral_indicator hE]
    congr 1
    funext y
    by_cases hy : y ∈ E <;> simp [hy] <;> rfl
  -- Hölder
  have hH := ENNReal.lintegral_mul_le_Lp_mul_Lq (piGaussian a v) hpq hfm.aemeasurable
    ((measurable_one.indicator hE).aemeasurable (μ := piGaussian a v))
  rw [hq] at hH
  -- the `(1+s)`-th moment of the likelihood ratio
  have hmom : ∫⁻ y, f y ^ (1 + s) ∂(piGaussian a v)
      = ENNReal.ofReal (Real.exp (s * (1 + s) * (∑ i, (m i - a i) ^ 2) / (2 * v))) := by
    have hpt : ∀ y, f y ^ (1 + s)
        = ENNReal.ofReal (Real.exp (s * (1 + s) * (∑ i, (m i - a i) ^ 2) / (2 * v)))
          * ENNReal.ofReal (Real.exp (gaussLLR (fun i => a i + (1 + s) * (m i - a i)) a v y)) := by
      intro y
      rw [hf]
      simp only
      rw [ENNReal.ofReal_rpow_of_nonneg (Real.exp_pos _).le h1s.le, ← Real.exp_mul,
        ← ENNReal.ofReal_mul (Real.exp_pos _).le, ← Real.exp_add]
      congr 2
      linear_combination gaussLLR_mul m a v s y
    simp_rw [hpt]
    rw [lintegral_const_mul' _ _ ENNReal.ofReal_ne_top]
    have hc := piGaussian_eq_withDensity (fun i => a i + (1 + s) * (m i - a i)) a hv
    have h4 : ∫⁻ y, ENNReal.ofReal (Real.exp
        (gaussLLR (fun i => a i + (1 + s) * (m i - a i)) a v y)) ∂(piGaussian a v) = 1 := by
      rw [← setLIntegral_univ, ← withDensity_apply _ MeasurableSet.univ, ← hc, measure_univ]
    rw [h4, mul_one]
  have hind : ∫⁻ y, (E.indicator (1 : (Fin d → ℝ) → ℝ≥0∞) y) ^ ((1 + s) / s) ∂(piGaussian a v)
      = piGaussian a v E := by
    have hpt : ∀ y, (E.indicator (1 : (Fin d → ℝ) → ℝ≥0∞) y) ^ ((1 + s) / s)
        = E.indicator 1 y := by
      intro y
      by_cases hy : y ∈ E
      · simp [hy]
      · simp [hy, ENNReal.zero_rpow_of_pos hqpos]
    simp_rw [hpt]
    exact lintegral_indicator_one hE
  rw [hden]
  refine hH.trans (le_of_eq ?_)
  rw [hmom, hind]
  congr 1
  · rw [ENNReal.ofReal_rpow_of_nonneg (Real.exp_pos _).le (one_div_pos.2 h1s).le, ← Real.exp_mul]
    congr 2
    field_simp
  · rw [one_div_div]

/-- **Jensen for `x ↦ x^{s/(1+s)}` on a probability space** (through Hölder with the constant
function `1`). -/
theorem lintegral_rpow_le_rpow_lintegral {V : Type*} [MeasurableSpace V] (P : Measure V)
    [IsProbabilityMeasure P] {g : V → ℝ≥0∞} (hg : AEMeasurable g P) {s : ℝ} (hs : 0 < s) :
    ∫⁻ ω, g ω ^ (s / (1 + s)) ∂P ≤ (∫⁻ ω, g ω ∂P) ^ (s / (1 + s)) := by
  have h1s : (0 : ℝ) < 1 + s := by linarith
  have h1s0 : (1 : ℝ) + s ≠ 0 := h1s.ne'
  have hs0 : s ≠ 0 := hs.ne'
  have hp1 : (1 : ℝ) < (1 + s) / s := by rw [lt_div_iff₀ hs]; linarith
  have hpq : ((1 + s) / s).HolderConjugate (Real.conjExponent ((1 + s) / s)) :=
    Real.HolderConjugate.conjExponent hp1
  have hH := ENNReal.lintegral_mul_le_Lp_mul_Lq P hpq (hg.pow_const (s / (1 + s)))
    (aemeasurable_const (b := (1 : ℝ≥0∞)))
  have e2 : ∫⁻ ω, (g ω ^ (s / (1 + s))) ^ ((1 + s) / s) ∂P = ∫⁻ ω, g ω ∂P := by
    congr 1
    funext ω
    rw [← ENNReal.rpow_mul]
    have : s / (1 + s) * ((1 + s) / s) = 1 := by field_simp
    rw [this, ENNReal.rpow_one]
  calc ∫⁻ ω, g ω ^ (s / (1 + s)) ∂P
      = ∫⁻ ω, (((fun ω => g ω ^ (s / (1 + s))) * fun _ => (1 : ℝ≥0∞)) : V → ℝ≥0∞) ω ∂P := by
        congr 1
        funext ω
        simp
    _ ≤ _ := hH
    _ = (∫⁻ ω, g ω ∂P) ^ (s / (1 + s)) := by
        rw [e2]
        simp only [ENNReal.one_rpow, lintegral_const, measure_univ, mul_one,
          one_div_div]

/-- The translate `c + N(0, vI)` is `N(c, vI)`. -/
theorem piGaussian_map_add {d : ℕ} (c : Fin d → ℝ) (v : ℝ≥0) :
    (piGaussian 0 v).map (fun y => c + y) = piGaussian c v := by
  have hf : ∀ i, AEMeasurable (fun t : ℝ => c i + t) (gaussianReal 0 v) :=
    fun i => (measurable_const_add (c i)).aemeasurable
  haveI : ∀ i, SigmaFinite ((gaussianReal 0 v).map (fun t => c i + t)) := by
    intro i
    rw [gaussianReal_map_const_add]
    infer_instance
  have h := Measure.pi_map_pi (μ := fun _ : Fin d => gaussianReal 0 v) hf
  have e : (fun y : Fin d → ℝ => c + y) = fun x i => c i + x i := by
    funext x i
    simp
  have e0 : piGaussian 0 v = Measure.pi fun _ : Fin d => gaussianReal 0 v := rfl
  rw [e0, e]
  refine h.trans ?_
  unfold piGaussian
  congr 1
  funext i
  show (gaussianReal 0 v).map (fun t => c i + t) = gaussianReal (c i) v
  rw [gaussianReal_map_const_add, zero_add]

/-- **Averaging.** Let `V ∼ P` be independent of `N ∼ N(0, vI)`, and let `a, b` be
measurable means with `‖a(V) − b(V)‖²/(2v) ≤ κ` almost surely. For every measurable set `F` of
pairs and every `s > 0`,
`P((V, a(V) + N) ∈ F) ≤ exp(sκ) · P((V, b(V) + N) ∈ F)^{s/(1+s)}`. -/
theorem renyi_average {V : Type*} [MeasurableSpace V] (P : Measure V) [IsProbabilityMeasure P]
    {d : ℕ} {v : ℝ≥0} (hv : v ≠ 0) {a b : V → Fin d → ℝ} (ha : Measurable a)
    (hb : Measurable b) {κ : ℝ} (hab : ∀ᵐ ω ∂P, (∑ i, (a ω i - b ω i) ^ 2) / (2 * v) ≤ κ)
    {F : Set (V × (Fin d → ℝ))} (hF : MeasurableSet F) {s : ℝ} (hs : 0 < s) :
    (P.prod (piGaussian 0 v)) {q | (q.1, a q.1 + q.2) ∈ F}
      ≤ ENNReal.ofReal (Real.exp (s * κ))
        * (P.prod (piGaussian 0 v)) {q | (q.1, b q.1 + q.2) ∈ F} ^ (s / (1 + s)) := by
  have hGa : MeasurableSet {q : V × (Fin d → ℝ) | (q.1, a q.1 + q.2) ∈ F} :=
    (measurable_fst.prodMk ((ha.comp measurable_fst).add measurable_snd)) hF
  have hGb : MeasurableSet {q : V × (Fin d → ℝ) | (q.1, b q.1 + q.2) ∈ F} :=
    (measurable_fst.prodMk ((hb.comp measurable_fst).add measurable_snd)) hF
  rw [Measure.prod_apply hGa, Measure.prod_apply hGb]
  have hpt : ∀ᵐ ω ∂P, piGaussian 0 v (Prod.mk ω ⁻¹' {q : V × (Fin d → ℝ) | (q.1, a q.1 + q.2) ∈ F})
      ≤ ENNReal.ofReal (Real.exp (s * κ))
        * piGaussian 0 v (Prod.mk ω ⁻¹' {q : V × (Fin d → ℝ) | (q.1, b q.1 + q.2) ∈ F})
          ^ (s / (1 + s)) := by
    filter_upwards [hab] with ω hω
    have hFω : MeasurableSet (Prod.mk ω ⁻¹' F) := measurable_prodMk_left hF
    have hta : piGaussian 0 v (Prod.mk ω ⁻¹' {q : V × (Fin d → ℝ) | (q.1, a q.1 + q.2) ∈ F})
        = piGaussian (a ω) v (Prod.mk ω ⁻¹' F) := by
      rw [← piGaussian_map_add (a ω) v, Measure.map_apply (measurable_const_add (a ω)) hFω]
      rfl
    have htb : piGaussian 0 v (Prod.mk ω ⁻¹' {q : V × (Fin d → ℝ) | (q.1, b q.1 + q.2) ∈ F})
        = piGaussian (b ω) v (Prod.mk ω ⁻¹' F) := by
      rw [← piGaussian_map_add (b ω) v, Measure.map_apply (measurable_const_add (b ω)) hFω]
      rfl
    rw [hta, htb]
    refine (piGaussian_holder_shift (a ω) (b ω) hv hs hFω).trans ?_
    refine mul_le_mul_left ?_ _
    refine ENNReal.ofReal_le_ofReal (Real.exp_le_exp.2 ?_)
    rw [mul_div_assoc]
    exact mul_le_mul_of_nonneg_left hω hs.le
  calc ∫⁻ ω, piGaussian 0 v (Prod.mk ω ⁻¹' {q : V × (Fin d → ℝ) | (q.1, a q.1 + q.2) ∈ F}) ∂P
      ≤ ∫⁻ ω, ENNReal.ofReal (Real.exp (s * κ))
          * piGaussian 0 v (Prod.mk ω ⁻¹' {q : V × (Fin d → ℝ) | (q.1, b q.1 + q.2) ∈ F})
            ^ (s / (1 + s)) ∂P := lintegral_mono_ae hpt
    _ = ENNReal.ofReal (Real.exp (s * κ))
          * ∫⁻ ω, piGaussian 0 v (Prod.mk ω ⁻¹' {q : V × (Fin d → ℝ) | (q.1, b q.1 + q.2) ∈ F})
            ^ (s / (1 + s)) ∂P := lintegral_const_mul' _ _ ENNReal.ofReal_ne_top
    _ ≤ ENNReal.ofReal (Real.exp (s * κ))
          * (∫⁻ ω, piGaussian 0 v (Prod.mk ω ⁻¹' {q : V × (Fin d → ℝ) | (q.1, b q.1 + q.2) ∈ F})
            ∂P) ^ (s / (1 + s)) :=
        mul_le_mul_right (lintegral_rpow_le_rpow_lintegral P
          (measurable_measure_prodMk_left hGb).aemeasurable hs) _

/-- **Averaging, real form.** The same bound for the real-valued probabilities. -/
theorem renyi_average_real {V : Type*} [MeasurableSpace V] (P : Measure V) [IsProbabilityMeasure P]
    {d : ℕ} {v : ℝ≥0} (hv : v ≠ 0) {a b : V → Fin d → ℝ} (ha : Measurable a)
    (hb : Measurable b) {κ : ℝ} (hab : ∀ᵐ ω ∂P, (∑ i, (a ω i - b ω i) ^ 2) / (2 * v) ≤ κ)
    {F : Set (V × (Fin d → ℝ))} (hF : MeasurableSet F) {s : ℝ} (hs : 0 < s) :
    (P.prod (piGaussian 0 v)).real {q | (q.1, a q.1 + q.2) ∈ F}
      ≤ Real.exp (s * κ)
        * (P.prod (piGaussian 0 v)).real {q | (q.1, b q.1 + q.2) ∈ F} ^ (s / (1 + s)) := by
  have h := renyi_average P hv ha hb hab hF hs
  have h1s : (0 : ℝ) < 1 + s := by linarith
  have hθ : (0 : ℝ) ≤ s / (1 + s) := (div_pos hs h1s).le
  have hfin : ENNReal.ofReal (Real.exp (s * κ))
      * (P.prod (piGaussian 0 v)) {q | (q.1, b q.1 + q.2) ∈ F} ^ (s / (1 + s)) ≠ ∞ :=
    ENNReal.mul_ne_top ENNReal.ofReal_ne_top
      (ENNReal.rpow_ne_top_of_nonneg hθ (measure_ne_top _ _))
  have h2 := ENNReal.toReal_mono hfin h
  rw [ENNReal.toReal_mul, ENNReal.toReal_ofReal (Real.exp_pos _).le, ← ENNReal.toReal_rpow] at h2
  rw [measureReal_def, measureReal_def]
  exact h2

/-- **Closed form of the trade-off.** If `β ≤ 1` and `β ≤ exp(sκ) α^{s/(1+s)}` for every `s > 0`,
with `0 < κ ≤ ln(1/α)`, then `β ≤ exp(−(√ln(1/α) − √κ)²)`. (At `κ = ρ²/2`, `√κ = ρ/√2`.) -/
theorem renyi_tradeoff_closed {α β κ : ℝ} (hα : 0 < α) (hκ : 0 < κ)
    (hκα : κ ≤ Real.log (1 / α)) (hβ1 : β ≤ 1)
    (h : ∀ s : ℝ, 0 < s → β ≤ Real.exp (s * κ) * α ^ (s / (1 + s))) :
    β ≤ Real.exp (-(Real.sqrt (Real.log (1 / α)) - Real.sqrt κ) ^ 2) := by
  have hL0 : 0 ≤ Real.log (1 / α) := le_trans hκ.le hκα
  have hc0 : 0 < Real.sqrt κ := Real.sqrt_pos.2 hκ
  have hcA : Real.sqrt κ ≤ Real.sqrt (Real.log (1 / α)) := Real.sqrt_le_sqrt hκα
  have hA2 : Real.sqrt (Real.log (1 / α)) ^ 2 = Real.log (1 / α) := Real.sq_sqrt hL0
  have hc2 : Real.sqrt κ ^ 2 = κ := Real.sq_sqrt hκ.le
  generalize hAdef : Real.sqrt (Real.log (1 / α)) = A at hcA hA2 ⊢
  generalize hcdef : Real.sqrt κ = c at hc0 hcA hc2 ⊢
  rcases eq_or_lt_of_le hcA with hEq | hlt
  · rw [← hEq, sub_self]
    simpa using hβ1
  · have hA0 : 0 < A := lt_of_lt_of_le hc0 hcA
    have hc0' : c ≠ 0 := hc0.ne'
    have hA0' : A ≠ 0 := hA0.ne'
    have hsp : 0 < (A - c) / c := div_pos (by linarith) hc0
    have hb := h _ hsp
    have e1 : (A - c) / c / (1 + (A - c) / c) = (A - c) / A := by
      field_simp
      ring
    have hlog : Real.log α = -A ^ 2 := by
      rw [hA2, one_div, Real.log_inv, neg_neg]
    have e2 : α ^ ((A - c) / A) = Real.exp (-(A * (A - c))) := by
      rw [Real.rpow_def_of_pos hα, hlog]
      congr 1
      field_simp
    rw [e1, e2, ← Real.exp_add] at hb
    refine hb.trans (le_of_eq ?_)
    congr 1
    rw [← hc2]
    field_simp
    ring

/-- **Rényi to `(ε, δ)`.** If `0 ≤ α`, `0 < δ < 1`, `κ > 0` and `β ≤ exp(sκ) α^{s/(1+s)}` for
every `s > 0`, then `β ≤ exp(κ + 2√κ √ln(1/δ)) α + δ`. At `κ = ρ²/2` the exponent is
`ρ²/2 + ρ√(2 ln(1/δ))`. -/
theorem renyi_to_dp {α β κ δ : ℝ} (hα : 0 ≤ α) (hκ : 0 < κ) (hδ0 : 0 < δ) (hδ1 : δ < 1)
    (h : ∀ s : ℝ, 0 < s → β ≤ Real.exp (s * κ) * α ^ (s / (1 + s))) :
    β ≤ Real.exp (κ + 2 * Real.sqrt κ * Real.sqrt (Real.log (1 / δ))) * α + δ := by
  have hexpα : 0 ≤ Real.exp (κ + 2 * Real.sqrt κ * Real.sqrt (Real.log (1 / δ))) * α :=
    mul_nonneg (Real.exp_pos _).le hα
  by_cases hβδ : β ≤ δ
  · linarith
  push Not at hβδ
  have hβ0 : 0 < β := lt_trans hδ0 hβδ
  have hL0 : 0 < Real.log (1 / δ) := by
    rw [one_div, Real.log_inv]
    have := Real.log_neg hδ0 hδ1
    linarith
  have hlogδ : -Real.log (1 / δ) < Real.log β := by
    have := Real.log_lt_log hδ0 hβδ
    rw [one_div, Real.log_inv]
    linarith
  have hu0 : 0 < Real.sqrt κ := Real.sqrt_pos.2 hκ
  have hw0 : 0 < Real.sqrt (Real.log (1 / δ)) := Real.sqrt_pos.2 hL0
  have hu2 : Real.sqrt κ ^ 2 = κ := Real.sq_sqrt hκ.le
  have hw2 : Real.sqrt (Real.log (1 / δ)) ^ 2 = Real.log (1 / δ) := Real.sq_sqrt hL0.le
  generalize hLdef : Real.log (1 / δ) = L at hL0 hlogδ hw0 hw2 hexpα ⊢
  generalize hudef : Real.sqrt κ = u at hu0 hu2 hexpα ⊢
  generalize hwdef : Real.sqrt L = w at hw0 hw2 hexpα ⊢
  have hu0' : u ≠ 0 := hu0.ne'
  have huw : 0 < u + w := by linarith
  have huw' : u + w ≠ 0 := huw.ne'
  have hs : 0 < w / u := div_pos hw0 hu0
  have hb := h (w / u) hs
  have h1wu : 0 < 1 + w / u := by linarith
  -- α > 0, otherwise the right side of `hb` vanishes
  have hαpos : 0 < α := by
    rcases eq_or_lt_of_le hα with h0 | h0
    · exfalso
      have hθ : 0 < w / u / (1 + w / u) := div_pos hs h1wu
      rw [← h0, Real.zero_rpow hθ.ne', mul_zero] at hb
      linarith
    · exact h0
  have hθ : w / u / (1 + w / u) = w / (u + w) := by
    field_simp
  rw [hθ] at hb
  -- take logarithms
  have hlogb : Real.log β ≤ w / u * κ + w / (u + w) * Real.log α := by
    have h1 := Real.log_le_log hβ0 hb
    rw [Real.log_mul (Real.exp_pos _).ne' (Real.rpow_pos_of_pos hαpos _).ne', Real.log_exp,
      Real.log_rpow hαpos] at h1
    exact h1
  have key : (u + w) * Real.log β ≤ (u + w) * w * u + w * Real.log α := by
    have h1 := mul_le_mul_of_nonneg_left hlogb huw.le
    have e : (u + w) * (w / u * κ + w / (u + w) * Real.log α)
        = (u + w) * w * u + w * Real.log α := by
      rw [← hu2]
      field_simp
    rw [e] at h1
    exact h1
  have hpos : 0 ≤ u * (w ^ 2 + Real.log β) := by
    have : 0 < w ^ 2 + Real.log β := by rw [hw2]; linarith
    exact mul_nonneg hu0.le this.le
  have hgoal : Real.log β ≤ κ + 2 * u * w + Real.log α := by
    have hw' : w * Real.log β ≤ w * (κ + 2 * u * w + Real.log α) := by
      rw [← hu2]
      nlinarith [key, hpos]
    exact le_of_mul_le_mul_left hw' hw0
  have hfinal : β ≤ Real.exp (κ + 2 * u * w) * α := by
    have := Real.exp_le_exp.2 hgoal
    rwa [Real.exp_add, Real.exp_log hβ0, Real.exp_log hαpos] at this
  linarith

end LossOnlyTraceability.Tracing.Necessity


==> anc/lean/LossOnlyTraceability/Tracing/LossTracing.lean <==
import LossOnlyTraceability.Tracing.ReferenceTail

/-! # Loss-only tracing at a controlled false-positive rate (soundness, finite recall)

**Observation model (loss-oracle access, one fresh noise per query).** The observer queries the
loss oracle of the released model `θ̂ = A(S; R)`; a query at a point `z` returns
`f(θ̂, z) + τ G = g(θ̂) + φ(⟪θ̂, z⟫) + τ G` with a fresh `G ∼ N(0,1)` for every query
(`oracleLoss`). The conformal tracer `T_ξ` queries each candidate once and `K` fresh population
points `R_1, …, R_K ∼ D` once each, and flags a candidate when fewer than `k` reference answers are
at most the candidate's answer (`tracerFlag`; ties count against flagging).

* `lossTracer_sound` (**soundness**): for every measurable learner, every data law `D` on the
  unit ball's ambient space, every `τ` and every `K`, the fresh-point false-positive rate is at most
  `⌊ξ(K+1)⌋/(K+1) ≤ ξ`. The general form `conformal_sound` (any model law, any point law, any
  jointly measurable score) also covers a noise value fixed per point, see
  `conformal_sound_pointNoise`.
* `loss_tracing_per_law` (**finite recall at one law**, one `λ > 0`): the linear form of
  the recall inequality with the budget integrands of Proposition 7.
* `loss_tracing_tpr_finite` (**finite recall**): prior-averaged recall from the budgets of
  Proposition 7,
  `E_{p∼Π} TPR_p ≥ (M/n − t̄)₊² / (V/n + τ²) − η`, `t̄ = H w/(2d) + Λ √(L² w/d + τ²)`,
  whenever `K e^{−Λ²/2} ≤ η k`.

The member noises are an independent factor `N(0,1)^n` of the sample space; the references and
their noises are the factor `(D ⊗ N(0,1))^K`. The supersample model keeps its own (unused) noise
seed `μG`, so the budgets of Proposition 7 apply as stated. -/

noncomputable section

open MeasureTheory ProbabilityTheory LossOnlyTraceability
open scoped InnerProductSpace BigOperators ENNReal NNReal

namespace LossOnlyTraceability.Tracing

/-! ### Generic helpers -/

section Helpers

/-- A finite count of measurable events is measurable. -/
theorem measurableSet_card_ge {α : Type*} [MeasurableSpace α] {K : ℕ} (P : Fin K → α → Prop)
    [∀ j a, Decidable (P j a)] (hP : ∀ j, MeasurableSet {a | P j a}) (k : ℕ) :
    MeasurableSet {a | k ≤ (Finset.univ.filter fun j => P j a).card} := by
  let F : α → (Fin K → Bool) := fun a j => decide (P j a)
  have hF : Measurable F := by
    rw [measurable_pi_iff]
    intro j
    apply measurable_to_bool
    have hpre : (fun a => decide (P j a)) ⁻¹' {true} = {a | P j a} := by
      ext a; simp
    rw [hpre]
    exact hP j
  have hset : {a | k ≤ (Finset.univ.filter fun j => P j a).card}
      = F ⁻¹' {b | k ≤ (Finset.univ.filter fun j => b j = true).card} := by
    ext a
    simp [F]
  rw [hset]
  exact hF (Set.toFinite _).measurableSet

theorem measurableSet_card_lt {α : Type*} [MeasurableSpace α] {K : ℕ} (P : Fin K → α → Prop)
    [∀ j a, Decidable (P j a)] (hP : ∀ j, MeasurableSet {a | P j a}) (k : ℕ) :
    MeasurableSet {a | (Finset.univ.filter fun j => P j a).card < k} := by
  have h := (measurableSet_card_ge P hP k).compl
  have e : {a | k ≤ (Finset.univ.filter fun j => P j a).card}ᶜ
      = {a | (Finset.univ.filter fun j => P j a).card < k} := by
    ext a
    simp
  rwa [e] at h

theorem integral_prod_fst_eq {α β : Type*} [MeasurableSpace α] [MeasurableSpace β]
    (μ : Measure α) (ν : Measure β) [SFinite μ] [IsProbabilityMeasure ν] (f : α → ℝ) :
    ∫ q, f q.1 ∂(μ.prod ν) = ∫ x, f x ∂μ := by
  have h := integral_prod_mul (μ := μ) (ν := ν) f (fun _ => (1 : ℝ))
  simp only [mul_one, integral_const, probReal_univ, smul_eq_mul] at h
  exact h

theorem integral_prod_snd_eq {α β : Type*} [MeasurableSpace α] [MeasurableSpace β]
    (μ : Measure α) (ν : Measure β) [IsProbabilityMeasure μ] [SFinite ν] (f : β → ℝ) :
    ∫ q, f q.2 ∂(μ.prod ν) = ∫ y, f y ∂ν := by
  have h := integral_prod_mul (μ := μ) (ν := ν) (fun _ => (1 : ℝ)) f
  simp only [one_mul, integral_const, probReal_univ, smul_eq_mul] at h
  exact h

/-- Jensen for squares: `(E f)² ≤ E f²`. -/
theorem sq_integral_le_integral_sq {α : Type*} [MeasurableSpace α] (μ : Measure α)
    [IsProbabilityMeasure μ] {f : α → ℝ} (hf : MemLp f 2 μ) :
    (∫ x, f x ∂μ) ^ 2 ≤ ∫ x, f x ^ 2 ∂μ := by
  have h := variance_nonneg f μ
  rw [variance_eq_sub hf] at h
  simp only [Pi.pow_apply] at h
  linarith

end Helpers

/-! ### Gaussian coordinates -/

section Gaussian

/-- The noises of the `n` member queries: `N(0,1)^n`. -/
def memberNoiseLaw (n : ℕ) : Measure (Fin n → ℝ) := Measure.pi fun _ : Fin n => gaussianReal 0 1

instance isProbabilityMeasure_memberNoiseLaw (n : ℕ) :
    IsProbabilityMeasure (memberNoiseLaw n) := by
  unfold memberNoiseLaw
  infer_instance

theorem measurePreserving_memberNoise_coord {n : ℕ} (i : Fin n) :
    MeasurePreserving (fun y : Fin n → ℝ => y i) (memberNoiseLaw n) (gaussianReal 0 1) :=
  measurePreserving_eval (fun _ : Fin n => gaussianReal 0 1) i

theorem memLp_memberNoise_coord {n : ℕ} (i : Fin n) :
    MemLp (fun y : Fin n → ℝ => y i) 2 (memberNoiseLaw n) :=
  (memLp_id_gaussianReal' (μ := 0) (v := 1) 2 (by norm_num)).comp_measurePreserving
    (measurePreserving_memberNoise_coord i)

theorem integral_memberNoise_coord {n : ℕ} (i : Fin n) :
    ∫ y, y i ∂(memberNoiseLaw n) = 0 := by
  have h := integral_map (μ := memberNoiseLaw n) (φ := fun y : Fin n → ℝ => y i)
    (f := fun x : ℝ => x) (measurePreserving_memberNoise_coord i).measurable.aemeasurable
    measurable_id.aestronglyMeasurable
  rw [(measurePreserving_memberNoise_coord i).map_eq, integral_id_gaussianReal] at h
  exact h.symm

theorem integral_memberNoise_coord_sq {n : ℕ} (i : Fin n) :
    ∫ y, (y i) ^ 2 ∂(memberNoiseLaw n) = 1 := by
  have h := integral_map (μ := memberNoiseLaw n) (φ := fun y : Fin n → ℝ => y i)
    (f := fun x : ℝ => x ^ 2) (measurePreserving_memberNoise_coord i).measurable.aemeasurable
    (measurable_id.pow_const 2).aestronglyMeasurable
  rw [(measurePreserving_memberNoise_coord i).map_eq] at h
  have hv := variance_id_gaussianReal (μ := 0) (v := 1)
  rw [variance_eq_sub (memLp_id_gaussianReal' (μ := 0) (v := 1) 2 (by norm_num))] at hv
  simp only [Pi.pow_apply, id_eq, integral_id_gaussianReal, NNReal.coe_one] at hv
  rw [← h]
  nlinarith [hv]

end Gaussian

/-! ### The tracing game -/

section Model

variable {d n K : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

/-- `K` references with per-query noise: i.i.d. pairs `(R_j, G'_j) ∼ D ⊗ N(0,1)`. -/
def referenceLaw (K : ℕ) (D : Measure (EuclideanSpace ℝ (Fin d))) :
    Measure (Fin K → EuclideanSpace ℝ (Fin d) × ℝ) :=
  Measure.pi fun _ : Fin K => D.prod (gaussianReal 0 1)

instance isProbabilityMeasure_referenceLaw (K : ℕ) (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] : IsProbabilityMeasure (referenceLaw K D) := by
  unfold referenceLaw
  infer_instance

/-- The sample space of the tracing game: the supersample model (with its own noise seed), the
`n` member-query noises, and the `K` references with their query noises. -/
abbrev TracingSpace (d n K : ℕ) (Rr Ng : Type*) : Type _ :=
  (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n × (Fin n → ℝ)) ×
    (Fin K → EuclideanSpace ℝ (Fin d) × ℝ)

/-- The law of the tracing game at the data law `D`. -/
def tracingMeasure (n K : ℕ) (D : Measure (EuclideanSpace ℝ (Fin d))) (μR : Measure Rr)
    (μG : Measure Ng) : Measure (TracingSpace d n K Rr Ng) :=
  ((superMeasure n D μR μG).prod (memberNoiseLaw n)).prod (referenceLaw K D)

instance isProbabilityMeasure_tracingMeasure (n K : ℕ) (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng)
    [IsProbabilityMeasure μG] : IsProbabilityMeasure (tracingMeasure n K D μR μG) := by
  unfold tracingMeasure
  infer_instance

/-- **The loss oracle.** One query at `z` with query noise `G` returns
`f(θ, z) + τ G = g(θ) + φ(⟪θ, z⟫) + τ G`; the common term `g(θ)` is included. -/
def oracleLoss (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ) (τ : ℝ)
    (θ z : EuclideanSpace ℝ (Fin d)) (G : ℝ) : ℝ :=
  g θ + φ ⟪θ, z⟫_ℝ + τ * G

/-- **The conformal loss tracer `T_ξ`.** With model `θ`, reference points and query noises `refs`,
a candidate `z` queried with noise `G` is flagged when fewer than `k` reference answers are at most
its answer. -/
def tracerFlag (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ) (τ : ℝ) (k : ℕ)
    (θ : EuclideanSpace ℝ (Fin d)) (refs : Fin K → EuclideanSpace ℝ (Fin d) × ℝ)
    (z : EuclideanSpace ℝ (Fin d)) (G : ℝ) : Prop :=
  conformalFlag k (oracleLoss g φ τ θ z G) (fun j => oracleLoss g φ τ θ (refs j).1 (refs j).2)

/-- Member `i` (the training point `Z_i = Z_{U_i,i}`) is flagged. -/
def memberFlagged (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ) (τ : ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) (k : ℕ) (i : Fin n)
    (x : TracingSpace d n K Rr Ng) : Prop :=
  tracerFlag g φ τ k (superLearner A x.1.1) x.2 (trainingPoint superPoint superBits i x.1.1)
    (x.1.2 i)

/-- **True-positive rate at a law**: the average member flag probability `(1/n) Σ_i P(flag Z_i)`. -/
def lossTracerTPR (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ) (τ : ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (D : Measure (EuclideanSpace ℝ (Fin d))) (μR : Measure Rr) (μG : Measure Ng) (K k : ℕ) : ℝ :=
  (∑ i : Fin n, (tracingMeasure n K D μR μG).real {x | memberFlagged g φ τ A k i x}) / n

/-- **False-positive rate at a law**: the flag probability of a fresh candidate `Z' ∼ D` (index `0`)
with its own query noise, against `K` references (indices `1, …, K`), all independent of the model;
the model has the law of `θ̂`. -/
def lossTracerFPR (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ) (τ : ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (D : Measure (EuclideanSpace ℝ (Fin d))) (μR : Measure Rr) (μG : Measure Ng) (K k : ℕ) : ℝ :=
  (((superMeasure n D μR μG).map (superLearner A)).prod
      (Measure.pi fun _ : Fin (K + 1) => D.prod (gaussianReal 0 1))).real
    {q | tracerFlag g φ τ k q.1 (fun j => q.2 j.succ) (q.2 0).1 (q.2 0).2}

theorem measurable_oracleLoss {g : EuclideanSpace ℝ (Fin d) → ℝ} {φ : ℝ → ℝ}
    (hgm : Measurable g) (hφm : Measurable φ) (τ : ℝ) :
    Measurable fun q : EuclideanSpace ℝ (Fin d) × (EuclideanSpace ℝ (Fin d) × ℝ) =>
      oracleLoss g φ τ q.1 q.2.1 q.2.2 := by
  have hinner : Measurable fun q : EuclideanSpace ℝ (Fin d) × (EuclideanSpace ℝ (Fin d) × ℝ) =>
      ⟪q.1, q.2.1⟫_ℝ := (continuous_fst.inner (continuous_fst.comp continuous_snd)).measurable
  exact ((hgm.comp measurable_fst).add (hφm.comp hinner)).add
    (measurable_const.mul (measurable_snd.comp measurable_snd))

/-- **Soundness.** For every measurable learner, every data law `D`, every noise
level `τ`, every number of references `K` and every `ξ ≥ 0`, the conformal loss tracer with rank
`k = ⌊ξ(K+1)⌋` has false-positive rate at most `ξ`. Ties need no tie-breaking. -/
theorem lossTracer_sound {g : EuclideanSpace ℝ (Fin d) → ℝ} {φ : ℝ → ℝ}
    (hgm : Measurable g) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]
    (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
    (τ : ℝ) (K : ℕ) {ξ : ℝ} (hξ : 0 ≤ ξ) :
    lossTracerFPR g φ τ A D μR μG K ⌊ξ * (K + 1)⌋₊ ≤ ξ := by
  haveI : IsProbabilityMeasure ((superMeasure n D μR μG).map (superLearner A)) :=
    Measure.isProbabilityMeasure_map (measurable_superLearner hA).aemeasurable
  exact conformal_sound_real ((superMeasure n D μR μG).map (superLearner A))
    (D.prod (gaussianReal 0 1))
    (s := fun θ (x : EuclideanSpace ℝ (Fin d) × ℝ) => oracleLoss g φ τ θ x.1 x.2)
    (measurable_oracleLoss hgm hφm τ) K hξ

/-- **Soundness with a noise value fixed per point.** On a finite point space (for instance the
sign cube), let the oracle noise be a field `G : X → ℝ` drawn once (i.i.d. `N(0,1)` over the points)
and independent of the model, so that repeated queries at one point return the same answer. The
conformal flag of a fresh candidate against `K` i.i.d. references still has probability at most
`⌊ξ(K+1)⌋/(K+1) ≤ ξ`, for every model law and every loss `ℓ`. -/
theorem conformal_sound_pointNoise {Θ X : Type*} [MeasurableSpace Θ] [MeasurableSpace X]
    [Fintype X] [MeasurableSingletonClass X]
    (Pθ : Measure Θ) [IsProbabilityMeasure Pθ] (ν : Measure X) [IsProbabilityMeasure ν]
    {ℓ : Θ → X → ℝ} (hℓ : ∀ x, Measurable fun θ => ℓ θ x) (τ : ℝ) (K : ℕ) {ξ : ℝ}
    (hξ : 0 ≤ ξ) :
    ((Pθ.prod (Measure.pi fun _ : X => gaussianReal 0 1)).prod
        (Measure.pi fun _ : Fin (K + 1) => ν)).real
        {q | conformalFlag ⌊ξ * (K + 1)⌋₊ (ℓ q.1.1 (q.2 0) + τ * q.1.2 (q.2 0))
          (fun j : Fin K => ℓ q.1.1 (q.2 j.succ) + τ * q.1.2 (q.2 j.succ))}
      ≤ ξ := by
  have hs : Measurable fun q : (Θ × (X → ℝ)) × X => ℓ q.1.1 q.2 + τ * q.1.2 q.2 := by
    refine measurable_from_prod_countable_left fun x => ?_
    exact ((hℓ x).comp measurable_fst).add (measurable_const.mul
      ((measurable_pi_apply x).comp measurable_snd))
  exact conformal_sound_real (Pθ.prod (Measure.pi fun _ : X => gaussianReal 0 1)) ν
    (s := fun θG x => ℓ θG.1 x + τ * θG.2 x) hs K hξ

end Model

/-! ### Generic integral bounds -/

section Generic

theorem abs_integral_le_of_ae_bound {α : Type*} [MeasurableSpace α] (μ : Measure α)
    [IsProbabilityMeasure μ] {f : α → ℝ} {C : ℝ} (h : ∀ᵐ x ∂μ, |f x| ≤ C) :
    |∫ x, f x ∂μ| ≤ C := by
  have hb := norm_integral_le_of_norm_le_const (μ := μ) (f := f) (C := C) (by
    filter_upwards [h] with x hx
    rwa [Real.norm_eq_abs])
  rwa [probReal_univ, mul_one, Real.norm_eq_abs] at hb

theorem measurable_integral_comp {α β γ : Type*} [MeasurableSpace α] [MeasurableSpace β]
    [MeasurableSpace γ] (ν : Measure γ) [SFinite ν] {F : β × γ → ℝ} (hF : Measurable F)
    {V : α → β} (hV : Measurable V) : Measurable fun a => ∫ z, F (V a, z) ∂ν :=
  ((hF.stronglyMeasurable.integral_prod_right' (ν := ν)).measurable).comp hV

/-- **Noisy moments.** For a bounded measurable `γ` on a probability space `S` and the member noise
`G_i`, the function `γ − τ G_i` on `S ⊗ N(0,1)^n` is square integrable with mean `E γ` and second
moment `E γ² + τ²`. -/
theorem noisy_gap_moments {Ω : Type*} [MeasurableSpace Ω] (S : Measure Ω) [IsProbabilityMeasure S]
    {n : ℕ} {γ : Ω → ℝ} (hγm : Measurable γ) {B : ℝ} (hγb : ∀ᵐ ω ∂S, |γ ω| ≤ B) (τ : ℝ)
    (i : Fin n) :
    MemLp (fun q : Ω × (Fin n → ℝ) => γ q.1 - τ * q.2 i) 2 (S.prod (memberNoiseLaw n)) ∧
      ∫ q, (γ q.1 - τ * q.2 i) ∂(S.prod (memberNoiseLaw n)) = ∫ ω, γ ω ∂S ∧
      ∫ q, (γ q.1 - τ * q.2 i) ^ 2 ∂(S.prod (memberNoiseLaw n)) = ∫ ω, γ ω ^ 2 ∂S + τ ^ 2 := by
  set N := memberNoiseLaw n
  have hγI : Integrable γ S := Integrable.of_bound hγm.aestronglyMeasurable B (by
    filter_upwards [hγb] with ω hω
    rwa [Real.norm_eq_abs])
  have hγQ : MemLp (fun q : Ω × (Fin n → ℝ) => γ q.1) 2 (S.prod N) := by
    refine MemLp.of_bound (hγm.comp measurable_fst).aestronglyMeasurable B ?_
    have := (measurePreserving_fst (μ := S) (ν := N)).quasiMeasurePreserving.ae hγb
    filter_upwards [this] with q hq
    rwa [Real.norm_eq_abs]
  have hGQ : MemLp (fun q : Ω × (Fin n → ℝ) => q.2 i) 2 (S.prod N) :=
    (memLp_memberNoise_coord i).comp_measurePreserving (measurePreserving_snd (μ := S) (ν := N))
  refine ⟨hγQ.sub (hGQ.const_mul τ), ?_, ?_⟩
  · have h1 : Integrable (fun q : Ω × (Fin n → ℝ) => γ q.1) (S.prod N) :=
      hγQ.integrable one_le_two
    have h2 : Integrable (fun q : Ω × (Fin n → ℝ) => τ * q.2 i) (S.prod N) :=
      (hGQ.integrable one_le_two).const_mul τ
    rw [integral_sub h1 h2, integral_const_mul, integral_prod_fst_eq S N γ,
      integral_prod_snd_eq S N (fun y => y i), integral_memberNoise_coord, mul_zero, sub_zero]
  · have e : ∀ q : Ω × (Fin n → ℝ),
        (γ q.1 - τ * q.2 i) ^ 2 = γ q.1 ^ 2 + (-2 * τ) * (γ q.1 * q.2 i) + τ ^ 2 * (q.2 i) ^ 2 :=
      fun q => by ring
    have hA1 : Integrable (fun q : Ω × (Fin n → ℝ) => γ q.1 ^ 2) (S.prod N) := hγQ.integrable_sq
    have hA2 : Integrable (fun q : Ω × (Fin n → ℝ) => γ q.1 * q.2 i) (S.prod N) :=
      Integrable.mul_prod hγI ((memLp_memberNoise_coord i).integrable one_le_two)
    have hA3 : Integrable (fun q : Ω × (Fin n → ℝ) => (q.2 i) ^ 2) (S.prod N) := hGQ.integrable_sq
    have hA12 : Integrable (fun q : Ω × (Fin n → ℝ) =>
        γ q.1 ^ 2 + (-2 * τ) * (γ q.1 * q.2 i)) (S.prod N) := hA1.add (hA2.const_mul _)
    rw [integral_congr_ae (Filter.Eventually.of_forall e), integral_add hA12 (hA3.const_mul _),
      integral_add hA1 (hA2.const_mul _), integral_const_mul, integral_const_mul,
      integral_prod_fst_eq S N (fun ω => γ ω ^ 2),
      integral_prod_mul (μ := S) (ν := N) γ (fun y => y i),
      integral_prod_snd_eq S N (fun y => (y i) ^ 2), integral_memberNoise_coord,
      integral_memberNoise_coord_sq]
    ring

end Generic

/-! ### Ghost integrals -/

section Ghost

variable {d n : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

/-- **Averaging out the ghost.** The ghost `Z^gh_i` is independent of the learner and its training
set and has law `D`, so for every measurable `F` bounded on the unit balls,
`E F(θ̂, S, Z^gh_i) = E ∫ F(θ̂, S, z) dD(z)`. -/
theorem integral_ghost_indep (hD : IsSignProductLaw d p D) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n)
    {F : (EuclideanSpace ℝ (Fin d) × (Fin n → EuclideanSpace ℝ (Fin d))) ×
      EuclideanSpace ℝ (Fin d) → ℝ} (hF : Measurable F) {C : ℝ}
    (hC : ∀ (v : EuclideanSpace ℝ (Fin d) × (Fin n → EuclideanSpace ℝ (Fin d)))
      (z : EuclideanSpace ℝ (Fin d)), ‖v.1‖ ≤ 1 → (∀ j, ‖v.2 j‖ ≤ 1) → ‖z‖ ≤ 1 →
        |F (v, z)| ≤ C) :
    ∫ ω, F (superLearnerTraining A ω, ghostPoint superPoint superBits i ω)
        ∂(superMeasure n D μR μG)
      = ∫ ω, (∫ z, F (superLearnerTraining A ω, z) ∂D) ∂(superMeasure n D μR μG) := by
  set S := superMeasure n D μR μG with hS
  have hV : Measurable (superLearnerTraining A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) :=
    measurable_superLearnerTraining (Ng := Ng) hA
  have hG := measurable_ghostPoint_super (d := d) (n := n) (Rr := Rr) (Ng := Ng) i
  have hind := indepFun_superLearnerTraining_ghostPoint (D := D) μR μG hA i
  have hmap := (indepFun_iff_map_prod_eq_prod_map_map hV.aemeasurable hG.aemeasurable).1 hind
  rw [ghostPoint_law D μR μG i] at hmap
  haveI : IsProbabilityMeasure (S.map (superLearnerTraining A)) :=
    Measure.isProbabilityMeasure_map hV.aemeasurable
  have hm2 : MeasurableSet {v : EuclideanSpace ℝ (Fin d) × (Fin n → EuclideanSpace ℝ (Fin d)) |
      ∀ j, ‖v.2 j‖ ≤ 1} := by
    rw [Set.setOf_forall]
    exact MeasurableSet.iInter fun j =>
      measurableSet_le ((measurable_pi_apply j).comp measurable_snd).norm measurable_const
  have hmeas : MeasurableSet {v : EuclideanSpace ℝ (Fin d) × (Fin n → EuclideanSpace ℝ (Fin d)) |
      ‖v.1‖ ≤ 1 ∧ ∀ j, ‖v.2 j‖ ≤ 1} :=
    (measurableSet_le measurable_fst.norm measurable_const).inter hm2
  have hgood : ∀ᵐ v ∂(S.map (superLearnerTraining A)), ‖v.1‖ ≤ 1 ∧ ∀ j, ‖v.2 j‖ ≤ 1 := by
    rw [ae_map_iff hV.aemeasurable hmeas]
    have htr : ∀ᵐ ω ∂S, ∀ j, ‖trainingPoint superPoint superBits j
        (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)‖ ≤ 1 :=
      ae_all_iff.2 fun j => ae_norm_trainingPoint_le_one μR μG hD hd j
    filter_upwards [htr] with ω hω
    exact ⟨hA1 _ _, hω⟩
  have hprod : ∀ᵐ q ∂((S.map (superLearnerTraining A)).prod D),
      (‖q.1.1‖ ≤ 1 ∧ ∀ j, ‖q.1.2 j‖ ≤ 1) ∧ ‖q.2‖ ≤ 1 := by
    have h1 := (measurePreserving_fst (μ := S.map (superLearnerTraining A))
      (ν := D)).quasiMeasurePreserving.ae hgood
    have h2 := (measurePreserving_snd (μ := S.map (superLearnerTraining A))
      (ν := D)).quasiMeasurePreserving.ae (hD.norm_le_one hd)
    filter_upwards [h1, h2] with q hq1 hq2
    exact ⟨hq1, hq2⟩
  have hint : Integrable F ((S.map (superLearnerTraining A)).prod D) := by
    refine Integrable.of_bound hF.aestronglyMeasurable C ?_
    filter_upwards [hprod] with q hq
    rw [Real.norm_eq_abs]
    exact hC q.1 q.2 hq.1.1 hq.1.2 hq.2
  have h1 : ∫ ω, F (superLearnerTraining A ω, ghostPoint superPoint superBits i ω) ∂S
      = ∫ q, F q ∂(S.map fun ω => (superLearnerTraining A ω,
          ghostPoint superPoint superBits i ω)) :=
    (integral_map (hV.prodMk hG).aemeasurable hF.aestronglyMeasurable).symm
  rw [h1, hmap, integral_prod F hint]
  have hm : Measurable fun v => ∫ z, F (v, z) ∂D :=
    (hF.stronglyMeasurable.integral_prod_right' (ν := D)).measurable
  exact integral_map hV.aemeasurable hm.aestronglyMeasurable

end Ghost

/-! ### The member gap and the effective threshold -/

section Gap

variable {d n : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
  {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
  {φ : ℝ → ℝ} {b L H : ℝ}

theorem measurable_linkMean (hφm : Measurable φ) (D : Measure (EuclideanSpace ℝ (Fin d)))
    [SFinite D] : Measurable (linkMean φ D) := by
  have hf : Measurable fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      φ ⟪q.1, q.2⟫_ℝ := hφm.comp (continuous_fst.inner continuous_snd).measurable
  exact (hf.stronglyMeasurable.integral_prod_right' (ν := D)).measurable

theorem abs_linkMean_le (hD : IsSignProductLaw d p D) [IsProbabilityMeasure D] (hd : 0 < d)
    {C : ℝ} (hC : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ t| ≤ C) {θ : EuclideanSpace ℝ (Fin d)}
    (hθ : ‖θ‖ ≤ 1) : |linkMean φ D θ| ≤ C :=
  abs_integral_le_of_ae_bound D (by
    filter_upwards [hD.norm_le_one hd] with z hz
    exact hC _ (native_margin_mem_Icc hθ hz))

theorem linkMean_zero [IsProbabilityMeasure D] (φ : ℝ → ℝ) : linkMean φ D 0 = φ 0 := by
  unfold linkMean
  simp only [inner_zero_left, integral_const, probReal_univ, smul_eq_mul, one_mul]

/-- The noise scale `σ(θ) = √(L²‖θ‖²/d + τ²)`. -/
def noiseScale (L τ : ℝ) (d : ℕ) (θ : EuclideanSpace ℝ (Fin d)) : ℝ :=
  Real.sqrt (L ^ 2 * ‖θ‖ ^ 2 / d + τ ^ 2)

/-- The analysis threshold `s(θ) = H‖θ‖²/(2d) + Λ σ(θ)`, uniform in the law. -/
def thresholdBound (H L τ Λ : ℝ) (d : ℕ) (θ : EuclideanSpace ℝ (Fin d)) : ℝ :=
  H * ‖θ‖ ^ 2 / (2 * d) + noiseScale L τ d θ * Λ

/-- The member gap `γ_i = ℓ̄_D(θ̂) − φ(⟪θ̂, Z_i⟫)`. -/
def memberGap (φ : ℝ → ℝ) (D : Measure (EuclideanSpace ℝ (Fin d)))
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) (i : Fin n)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : ℝ :=
  linkMean φ D (superLearner A ω) - φ ⟪superLearner A ω, trainingPoint superPoint superBits i ω⟫_ℝ

/-- The effective threshold `t(θ̂) = ℓ̄_D(θ̂) − φ(⟪θ̂, μ_p⟫) + Λ σ(θ̂)`. -/
def gapThreshold (φ : ℝ → ℝ) (D : Measure (EuclideanSpace ℝ (Fin d))) (p : Fin d → ℝ)
    (L τ Λ : ℝ) (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : ℝ :=
  (linkMean φ D (superLearner A ω) - φ ⟪superLearner A ω, priorMean p⟫_ℝ)
    + noiseScale L τ d (superLearner A ω) * Λ

theorem measurable_noiseScale (L τ : ℝ) :
    Measurable fun θ : EuclideanSpace ℝ (Fin d) => noiseScale L τ d θ :=
  Real.continuous_sqrt.measurable.comp
    ((((measurable_norm.pow_const 2).const_mul _).div_const _).add measurable_const)

theorem measurable_thresholdBound (H L τ Λ : ℝ) :
    Measurable fun θ : EuclideanSpace ℝ (Fin d) => thresholdBound H L τ Λ d θ :=
  (((measurable_norm.pow_const 2).const_mul H).div_const _).add
    ((measurable_noiseScale L τ).mul measurable_const)

theorem measurable_inner_fun {α : Type*} [MeasurableSpace α]
    {f₁ f₂ : α → EuclideanSpace ℝ (Fin d)} (h₁ : Measurable f₁) (h₂ : Measurable f₂) :
    Measurable fun a => ⟪f₁ a, f₂ a⟫_ℝ :=
  (continuous_fst.inner continuous_snd).measurable.comp (h₁.prodMk h₂)

theorem measurable_trainingPoint_super (i : Fin n) :
    Measurable (trainingPoint superPoint superBits i :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
  measurable_trainingPoint (fun b j => measurable_superPoint b j) measurable_superBits i

theorem measurable_memberGap (hφm : Measurable φ)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [SFinite D] (i : Fin n) :
    Measurable (memberGap (Ng := Ng) φ D A i) :=
  ((measurable_linkMean hφm D).comp (measurable_superLearner hA)).sub
    (hφm.comp (measurable_inner_fun (measurable_superLearner hA)
      (measurable_trainingPoint_super i)))

theorem measurable_gapThreshold (hφm : Measurable φ)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [SFinite D] (p : Fin d → ℝ) (L τ Λ : ℝ) :
    Measurable (gapThreshold (Ng := Ng) φ D p L τ Λ A) :=
  (((measurable_linkMean hφm D).comp (measurable_superLearner hA)).sub
    (hφm.comp (measurable_inner_fun (measurable_superLearner hA) measurable_const))).add
    (((measurable_noiseScale L τ).comp (measurable_superLearner hA)).mul measurable_const)

theorem noiseScale_le (hd : 0 < d) (L τ : ℝ) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    noiseScale L τ d θ ≤ Real.sqrt (L ^ 2 / d + τ ^ 2) := by
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  apply Real.sqrt_le_sqrt
  have h1 : ‖θ‖ ^ 2 ≤ 1 := by nlinarith [norm_nonneg θ]
  have h2 : L ^ 2 * ‖θ‖ ^ 2 ≤ L ^ 2 := by nlinarith [sq_nonneg L]
  have := div_le_div_of_nonneg_right h2 hdR.le
  linarith

theorem thresholdBound_nonneg (hH : 0 ≤ H) {Λ : ℝ} (hΛ : 0 ≤ Λ) (τ : ℝ)
    (θ : EuclideanSpace ℝ (Fin d)) : 0 ≤ thresholdBound H L τ Λ d θ := by
  unfold thresholdBound
  have : 0 ≤ noiseScale L τ d θ * Λ := mul_nonneg (Real.sqrt_nonneg _) hΛ
  positivity

theorem thresholdBound_le (hH : 0 ≤ H) {Λ : ℝ} (hΛ : 0 ≤ Λ) (hd : 0 < d) (τ : ℝ)
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    thresholdBound H L τ Λ d θ ≤ H / (2 * d) + Real.sqrt (L ^ 2 / d + τ ^ 2) * Λ := by
  unfold thresholdBound
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  have h1 : H * ‖θ‖ ^ 2 / (2 * d) ≤ H / (2 * d) := by
    apply div_le_div_of_nonneg_right _ (by positivity)
    have : ‖θ‖ ^ 2 ≤ 1 := by nlinarith [norm_nonneg θ]
    nlinarith
  have h2 := mul_le_mul_of_nonneg_right (noiseScale_le hd L τ hθ) hΛ
  linarith

theorem gapThreshold_nonneg (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) [IsProbabilityMeasure D] (hd : 0 < d)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (τ : ℝ) {Λ : ℝ} (hΛ : 0 ≤ Λ)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    0 ≤ gapThreshold φ D p L τ Λ A ω := by
  have h1 := linkMean_ge hφ hφm hD hd (hA1 (fun j => trainingPoint superPoint superBits j ω)
    (superSeed ω))
  have h2 : 0 ≤ noiseScale L τ d (superLearner A ω) * Λ := mul_nonneg (Real.sqrt_nonneg _) hΛ
  unfold gapThreshold
  unfold superLearner at h2 ⊢
  linarith

theorem gapThreshold_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) [IsProbabilityMeasure D] (hd : 0 < d)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (τ Λ : ℝ) (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    gapThreshold φ D p L τ Λ A ω ≤ thresholdBound H L τ Λ d (superLearner A ω) := by
  have h1 := linkMean_le hφ hφm hD hd (hA1 (fun j => trainingPoint superPoint superBits j ω)
    (superSeed ω))
  unfold gapThreshold thresholdBound
  unfold superLearner
  linarith

theorem abs_memberGap_le (hD : IsSignProductLaw d p D) [IsProbabilityMeasure D] (hd : 0 < d)
    {C : ℝ} (hC : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |φ t| ≤ C) (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n)
    {ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n}
    (hω : ‖trainingPoint superPoint superBits i ω‖ ≤ 1) :
    |memberGap φ D A i ω| ≤ 2 * C := by
  have hθ : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
  have h1 := abs_linkMean_le hD hd hC hθ
  have h2 := hC _ (native_margin_mem_Icc hθ hω)
  unfold memberGap
  calc |linkMean φ D (superLearner A ω) - φ ⟪superLearner A ω,
        trainingPoint superPoint superBits i ω⟫_ℝ|
      ≤ |linkMean φ D (superLearner A ω)| + |φ ⟪superLearner A ω,
        trainingPoint superPoint superBits i ω⟫_ℝ| := abs_sub _ _
    _ ≤ 2 * C := by linarith

/-- On the event that a member's noisy gap exceeds the effective threshold, the noise scale is
positive (the degenerate case `θ̂ = 0, τ = 0` has zero gap and zero threshold). -/
theorem noiseScale_sq_pos_of_gap (hφ : NativeLinkClass φ b L H) [IsProbabilityMeasure D]
    (hd : 0 < d) {θ z : EuclideanSpace ℝ (Fin d)} {τ Λ G : ℝ}
    (hgap : (linkMean φ D θ - φ ⟪θ, priorMean p⟫_ℝ) + noiseScale L τ d θ * Λ
      < linkMean φ D θ - φ ⟪θ, z⟫_ℝ - τ * G) :
    0 < L ^ 2 * ‖θ‖ ^ 2 / d + τ ^ 2 := by
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  have hq0 : 0 ≤ L ^ 2 * ‖θ‖ ^ 2 / d :=
    div_nonneg (mul_nonneg (sq_nonneg L) (sq_nonneg ‖θ‖)) hdR.le
  rcases (add_nonneg hq0 (sq_nonneg τ)).eq_or_lt with h0 | hpos
  · exfalso
    have hL : 0 < L := by
      have h1 := hφ.deriv_le 0 NativeLinkClass.zero_mem_margin
      have h2 := hφ.slope_eq
      have h3 := hφ.slope_pos
      have h4 : b ≤ L := by
        rw [h2]
        exact le_trans (neg_le_abs _) h1
      linarith
    have hτ2 : τ ^ 2 = 0 := by nlinarith [sq_nonneg τ]
    have hτ : τ = 0 := pow_eq_zero_iff (by norm_num) |>.1 hτ2
    have h1 : L ^ 2 * ‖θ‖ ^ 2 / d = 0 := by nlinarith [sq_nonneg τ]
    have hθ0 : θ = 0 := by
      rcases div_eq_zero_iff.1 h1 with h | h
      · rcases mul_eq_zero.1 h with h' | h'
        · exact absurd (pow_eq_zero_iff (by norm_num) |>.1 h') hL.ne'
        · exact norm_eq_zero.1 (pow_eq_zero_iff (by norm_num) |>.1 h')
      · exact absurd h hdR.ne'
    subst hτ hθ0
    have hns : noiseScale L 0 d (0 : EuclideanSpace ℝ (Fin d)) = 0 := by
      simp [noiseScale]
    rw [hns, zero_mul, add_zero, inner_zero_left, inner_zero_left, zero_mul, sub_zero] at hgap
    exact lt_irrefl _ hgap
  · exact hpos

end Gap

/-! ### The budget integrands -/

section Budget

variable {d n : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
  {φ : ℝ → ℝ} {b L H : ℝ}

/-- **Budget transfer, signed part.** `E σ_i X_i = E γ_i` (the ghost is fresh). -/
theorem integral_sign_release_eq (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n) :
    ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i ∂(superMeasure n D μR μG)
      = ∫ ω, memberGap φ D A i ω ∂(superMeasure n D μR μG) := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hθm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have hF : Measurable fun q : (EuclideanSpace ℝ (Fin d) × (Fin n → EuclideanSpace ℝ (Fin d)))
      × EuclideanSpace ℝ (Fin d) => φ ⟪q.1.1, q.2⟫_ℝ :=
    hφm.comp ((continuous_fst.comp continuous_fst).inner continuous_snd).measurable
  have hg := integral_ghost_indep μR μG hD hd hA hA1 i hF (C := C)
    (fun v z hv _ hz => hC _ (native_margin_mem_Icc hv hz))
  have hgh : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      φ ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ) (superMeasure n D μR μG) := by
    refine Integrable.of_bound (hφm.comp (measurable_inner_fun hθm
      (measurable_ghostPoint_super (Rr := Rr) (Ng := Ng) i))).aestronglyMeasurable C ?_
    filter_upwards [ae_norm_ghostPoint_le_one μR μG hD hd i] with ω hω
    rw [Real.norm_eq_abs]
    exact hC _ (native_margin_mem_Icc (hA1 _ _) hω)
  have htr : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      φ ⟪superLearner A ω, trainingPoint superPoint superBits i ω⟫_ℝ) (superMeasure n D μR μG) := by
    refine Integrable.of_bound (hφm.comp (measurable_inner_fun hθm
      (measurable_trainingPoint_super i))).aestronglyMeasurable C ?_
    filter_upwards [ae_norm_trainingPoint_le_one μR μG hD hd i] with ω hω
    rw [Real.norm_eq_abs]
    exact hC _ (native_margin_mem_Icc (hA1 _ _) hω)
  have hℓI : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      linkMean φ D (superLearner A ω)) (superMeasure n D μR μG) :=
    Integrable.of_bound ((measurable_linkMean hφm D).comp hθm).aestronglyMeasurable C
      (Filter.Eventually.of_forall fun ω => by
        rw [Real.norm_eq_abs]; exact abs_linkMean_le hD hd hC (hA1 _ _))
  have e1 : (fun ω => nativeSelectorSign ω i * nativeLossRelease φ A ω i)
      = fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        φ ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
          - φ ⟪superLearner A ω, trainingPoint superPoint superBits i ω⟫_ℝ :=
    funext fun ω => nativeSelectorSign_mul_release φ A ω i
  have e2 : ∫ ω, φ ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
      ∂(superMeasure n D μR μG)
      = ∫ ω, linkMean φ D (superLearner A ω) ∂(superMeasure n D μR μG) := hg
  have e3 : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => memberGap φ D A i ω)
      = fun ω => linkMean φ D (superLearner A ω)
        - φ ⟪superLearner A ω, trainingPoint superPoint superBits i ω⟫_ℝ := rfl
  rw [e1, integral_sub hgh htr, e2, e3, integral_sub hℓI htr]

/-- **Budget transfer, energy part.** `E γ_i² ≤ E X_i²` (conditional Jensen over the fresh ghost). -/
theorem integral_memberGap_sq_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n) :
    ∫ ω, memberGap φ D A i ω ^ 2 ∂(superMeasure n D μR μG)
      ≤ ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n D μR μG) := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hC0 : 0 ≤ C := le_trans (abs_nonneg _) (hC 0 NativeLinkClass.zero_mem_margin)
  set F : (EuclideanSpace ℝ (Fin d) × (Fin n → EuclideanSpace ℝ (Fin d))) ×
      EuclideanSpace ℝ (Fin d) → ℝ := fun q => (φ ⟪q.1.1, q.2⟫_ℝ - φ ⟪q.1.1, q.1.2 i⟫_ℝ) ^ 2
    with hFdef
  have hF : Measurable F :=
    ((hφm.comp ((continuous_fst.comp continuous_fst).inner continuous_snd).measurable).sub
      (hφm.comp ((continuous_fst.comp continuous_fst).inner
        ((continuous_apply i).comp (continuous_snd.comp continuous_fst))).measurable)).pow_const 2
  have hFb : ∀ (v : EuclideanSpace ℝ (Fin d) × (Fin n → EuclideanSpace ℝ (Fin d)))
      (z : EuclideanSpace ℝ (Fin d)), ‖v.1‖ ≤ 1 → (∀ j, ‖v.2 j‖ ≤ 1) → ‖z‖ ≤ 1 →
        |F (v, z)| ≤ (2 * C) ^ 2 := by
    intro v z hv hv2 hz
    simp only [hFdef]
    rw [abs_pow]
    refine pow_le_pow_left₀ (abs_nonneg _) ?_ 2
    have h1 := hC _ (native_margin_mem_Icc hv hz)
    have h2 := hC _ (native_margin_mem_Icc hv (hv2 i))
    calc |φ ⟪v.1, z⟫_ℝ - φ ⟪v.1, v.2 i⟫_ℝ| ≤ |φ ⟪v.1, z⟫_ℝ| + |φ ⟪v.1, v.2 i⟫_ℝ| := abs_sub _ _
      _ ≤ 2 * C := by linarith
  have hg := integral_ghost_indep μR μG hD hd hA hA1 i hF hFb
  have e1 : (fun ω => nativeLossRelease φ A ω i ^ 2)
      = fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        F (superLearnerTraining A ω, ghostPoint superPoint superBits i ω) := by
    funext ω
    show nativeLossRelease φ A ω i ^ 2
      = (φ ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
        - φ ⟪superLearner A ω, trainingPoint superPoint superBits i ω⟫_ℝ) ^ 2
    rw [← nativeSelectorSign_mul_release φ A ω i]
    unfold nativeSelectorSign
    split_ifs <;> ring
  rw [e1, hg]
  have hV := measurable_superLearnerTraining (Ng := Ng) hA
  have hmI : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∫ z, F (superLearnerTraining A ω, z) ∂D) (superMeasure n D μR μG) := by
    refine Integrable.of_bound (measurable_integral_comp D hF hV).aestronglyMeasurable
      ((2 * C) ^ 2) ?_
    filter_upwards [ae_all_iff.2 fun j => ae_norm_trainingPoint_le_one μR μG hD hd j] with ω hω
    rw [Real.norm_eq_abs]
    refine abs_integral_le_of_ae_bound D ?_
    filter_upwards [hD.norm_le_one hd] with z hz
    exact hFb _ z (hA1 _ _) hω hz
  have hγm := measurable_memberGap (Ng := Ng) hφm hA D i
  have hγ2I : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      memberGap φ D A i ω ^ 2) (superMeasure n D μR μG) := by
    refine Integrable.of_bound (hγm.pow_const 2).aestronglyMeasurable ((2 * C) ^ 2) ?_
    filter_upwards [ae_norm_trainingPoint_le_one μR μG hD hd i] with ω hω
    rw [Real.norm_eq_abs, abs_pow]
    exact pow_le_pow_left₀ (abs_nonneg _) (abs_memberGap_le hD hd hC hA1 i hω) 2
  refine integral_mono_ae hγ2I hmI ?_
  filter_upwards [ae_norm_trainingPoint_le_one μR μG hD hd i] with ω hω
  -- Jensen for squares under `D`
  have hθω : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
  set c : ℝ := φ ⟪superLearner A ω, trainingPoint superPoint superBits i ω⟫_ℝ with hc
  have hfL : MemLp (fun z : EuclideanSpace ℝ (Fin d) => φ ⟪superLearner A ω, z⟫_ℝ - c) 2 D := by
    refine MemLp.of_bound ((hφm.comp (measurable_inner_const_left _)).sub
      measurable_const).aestronglyMeasurable (2 * C) ?_
    filter_upwards [hD.norm_le_one hd] with z hz
    rw [Real.norm_eq_abs]
    have h1 := hC _ (native_margin_mem_Icc hθω hz)
    have h2 := hC _ (native_margin_mem_Icc hθω hω)
    calc |φ ⟪superLearner A ω, z⟫_ℝ - c| ≤ |φ ⟪superLearner A ω, z⟫_ℝ| + |c| := abs_sub _ _
      _ ≤ 2 * C := by linarith
  have hj := sq_integral_le_integral_sq D hfL
  have hIω : Integrable (fun z : EuclideanSpace ℝ (Fin d) => φ ⟪superLearner A ω, z⟫_ℝ) D :=
    integrable_link_inner hφ hφm hD hd hθω
  have hmeanz : ∫ z, (φ ⟪superLearner A ω, z⟫_ℝ - c) ∂D = memberGap φ D A i ω := by
    rw [integral_sub hIω (integrable_const _), integral_const, probReal_univ, smul_eq_mul,
      one_mul]
    rfl
  rw [hmeanz] at hj
  exact hj

end Budget

/-! ### The flag event -/

section Flag

variable {d n K : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
  {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ}

/-- The number of references below the effective threshold. -/
def refCountBelow (φ : ℝ → ℝ) (p : Fin d → ℝ) (L τ Λ : ℝ) (θ : EuclideanSpace ℝ (Fin d))
    (refs : Fin K → EuclideanSpace ℝ (Fin d) × ℝ) : ℕ :=
  (Finset.univ.filter (fun j : Fin K =>
    φ ⟪θ, (refs j).1⟫_ℝ + τ * (refs j).2
      ≤ φ ⟪θ, priorMean p⟫_ℝ - Real.sqrt (L ^ 2 * ‖θ‖ ^ 2 / d + τ ^ 2) * Λ)).card

/-- **Flag inclusion.** A member whose noisy gap exceeds the effective threshold is
flagged unless at least `k` references fall below the threshold. -/
theorem memberFlagged_of_gap (τ Λ : ℝ) (k : ℕ) (i : Fin n) (x : TracingSpace d n K Rr Ng)
    (hgap : gapThreshold φ D p L τ Λ A x.1.1 < memberGap φ D A i x.1.1 - τ * x.1.2 i)
    (hcnt : refCountBelow φ p L τ Λ (superLearner A x.1.1) x.2 < k) :
    memberFlagged g φ τ A k i x := by
  show (Finset.univ.filter (fun j : Fin K =>
    oracleLoss g φ τ (superLearner A x.1.1) (x.2 j).1 (x.2 j).2
      ≤ oracleLoss g φ τ (superLearner A x.1.1)
        (trainingPoint superPoint superBits i x.1.1) (x.1.2 i))).card < k
  refine lt_of_le_of_lt (Finset.card_le_card ?_) hcnt
  intro j hj
  simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hj ⊢
  unfold oracleLoss at hj
  unfold gapThreshold memberGap noiseScale at hgap
  linarith

set_option maxHeartbeats 1000000 in
/-- **The flag event.** With `K e^{−Λ²/2} ≤ η k`, the event that a member's noisy gap
exceeds the effective threshold has probability at most `P(flag) + η`. -/
theorem gap_event_le_flag (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (τ : ℝ) {Λ η : ℝ} (hΛ : 0 ≤ Λ) (hη : 0 ≤ η) {k : ℕ}
    (hk : 0 < k) (hKη : (K : ℝ) * Real.exp (-Λ ^ 2 / 2) ≤ η * k) (i : Fin n) :
    ((superMeasure n D μR μG).prod (memberNoiseLaw n)).real
        {q | gapThreshold φ D p L τ Λ A q.1 < memberGap φ D A i q.1 - τ * q.2 i}
      ≤ (tracingMeasure n K D μR μG).real {x | memberFlagged g φ τ A k i x} + η := by
  set Q := (superMeasure n D μR μG).prod (memberNoiseLaw n) with hQ
  set Rf := referenceLaw K D with hRf
  have hP : tracingMeasure n K D μR μG = Q.prod Rf := rfl
  have hθm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have htm : Measurable fun q : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n × (Fin n → ℝ) =>
      gapThreshold φ D p L τ Λ A q.1 :=
    (measurable_gapThreshold hφm hA D p L τ Λ).comp measurable_fst
  have hhm : Measurable fun q : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n × (Fin n → ℝ) =>
      memberGap φ D A i q.1 - τ * q.2 i :=
    ((measurable_memberGap hφm hA D i).comp measurable_fst).sub
      (measurable_const.mul ((measurable_pi_apply i).comp measurable_snd))
  set G : Set (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n × (Fin n → ℝ)) :=
    {q | gapThreshold φ D p L τ Λ A q.1 < memberGap φ D A i q.1 - τ * q.2 i} with hGdef
  have hGm : MeasurableSet G := measurableSet_lt htm hhm
  set Bad : Set (TracingSpace d n K Rr Ng) :=
    {x | x.1 ∈ G ∧ k ≤ refCountBelow φ p L τ Λ (superLearner A x.1.1) x.2} with hBad
  have hincl : {x : TracingSpace d n K Rr Ng | x.1 ∈ G}
      ⊆ {x | memberFlagged g φ τ A k i x} ∪ Bad := by
    intro x hx
    by_cases hc : k ≤ refCountBelow φ p L τ Λ (superLearner A x.1.1) x.2
    · exact Or.inr ⟨hx, hc⟩
    · exact Or.inl (memberFlagged_of_gap τ Λ k i x hx (not_le.mp hc))
  have hθx : Measurable fun x : TracingSpace d n K Rr Ng => superLearner A x.1.1 :=
    hθm.comp (measurable_fst.comp measurable_fst)
  have hBadm : MeasurableSet Bad := by
    refine (measurable_fst hGm).inter ?_
    refine measurableSet_card_ge (fun (j : Fin K) (x : TracingSpace d n K Rr Ng) =>
      φ ⟪superLearner A x.1.1, (x.2 j).1⟫_ℝ + τ * (x.2 j).2
        ≤ φ ⟪superLearner A x.1.1, priorMean p⟫_ℝ
          - Real.sqrt (L ^ 2 * ‖superLearner A x.1.1‖ ^ 2 / d + τ ^ 2) * Λ) (fun j => ?_) k
    have hRj : Measurable fun x : TracingSpace d n K Rr Ng => (x.2 j).1 :=
      measurable_fst.comp ((measurable_pi_apply j).comp measurable_snd)
    have hGj : Measurable fun x : TracingSpace d n K Rr Ng => (x.2 j).2 :=
      measurable_snd.comp ((measurable_pi_apply j).comp measurable_snd)
    refine measurableSet_le ((hφm.comp (measurable_inner_fun hθx hRj)).add
      (measurable_const.mul hGj)) ?_
    exact (hφm.comp (measurable_inner_fun hθx measurable_const)).sub
      (((measurable_noiseScale L τ).comp hθx).mul measurable_const)
  have hbad : (tracingMeasure n K D μR μG) Bad ≤ ENNReal.ofReal η := by
    rw [hP, Measure.prod_apply hBadm]
    calc (∫⁻ q, Rf (Prod.mk q ⁻¹' Bad) ∂Q) ≤ ∫⁻ _q, ENNReal.ofReal η ∂Q := by
          refine lintegral_mono fun q => ?_
          by_cases hq : q ∈ G
          · have hσ : 0 < L ^ 2 * ‖superLearner A q.1‖ ^ 2 / d + τ ^ 2 := by
              have hq' : gapThreshold φ D p L τ Λ A q.1 < memberGap φ D A i q.1 - τ * q.2 i := hq
              unfold gapThreshold memberGap at hq'
              exact noiseScale_sq_pos_of_gap hφ hd hq'
            have e : Prod.mk q ⁻¹' Bad
                = {refs | k ≤ refCountBelow φ p L τ Λ (superLearner A q.1) refs} := by
              ext refs
              simp only [Set.mem_preimage, hBad, Set.mem_setOf_eq]
              exact ⟨fun h => h.2, fun h => ⟨hq, h⟩⟩
            rw [e]
            refine le_trans (reference_count_tail hφ hφm hD hd (hA1 _ _) τ hΛ hσ hk) ?_
            rw [ENNReal.div_le_iff_le_mul (Or.inl (Nat.cast_ne_zero.mpr hk.ne'))
              (Or.inl (ENNReal.natCast_ne_top k))]
            rw [← ENNReal.ofReal_natCast K, ← ENNReal.ofReal_natCast k,
              ← ENNReal.ofReal_mul (Nat.cast_nonneg K), ← ENNReal.ofReal_mul hη]
            exact ENNReal.ofReal_le_ofReal hKη
          · have e : Prod.mk q ⁻¹' Bad = ∅ := by
              ext refs
              simp only [Set.mem_preimage, hBad, Set.mem_setOf_eq, Set.mem_empty_iff_false,
                iff_false, not_and]
              exact fun h => absurd h hq
            rw [e, measure_empty]
            positivity
      _ = ENNReal.ofReal η := by rw [lintegral_const, measure_univ, mul_one]
  have hQeq : Q.real G = (tracingMeasure n K D μR μG).real {x : TracingSpace d n K Rr Ng | x.1 ∈ G} := by
    have e : {x : TracingSpace d n K Rr Ng | x.1 ∈ G}
        = G ×ˢ (Set.univ : Set (Fin K → EuclideanSpace ℝ (Fin d) × ℝ)) := by
      ext x
      simp
    rw [e, hP, measureReal_def, measureReal_def, Measure.prod_prod, measure_univ, mul_one]
  rw [hQeq]
  have hb' : (tracingMeasure n K D μR μG).real Bad ≤ η := by
    have := ENNReal.toReal_mono ENNReal.ofReal_ne_top hbad
    rwa [ENNReal.toReal_ofReal hη] at this
  calc (tracingMeasure n K D μR μG).real {x : TracingSpace d n K Rr Ng | x.1 ∈ G}
      ≤ (tracingMeasure n K D μR μG).real ({x | memberFlagged g φ τ A k i x} ∪ Bad) :=
        measureReal_mono hincl
    _ ≤ (tracingMeasure n K D μR μG).real {x | memberFlagged g φ τ A k i x}
          + (tracingMeasure n K D μR μG).real Bad := measureReal_union_le _ _
    _ ≤ (tracingMeasure n K D μR μG).real {x | memberFlagged g φ τ A k i x} + η := by linarith

end Flag

/-! ### Finite recall at one law -/

section PerLaw

variable {d n K : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
  {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ}

set_option maxHeartbeats 1000000 in
/-- **Finite recall, one law and one `λ > 0`.** Let `D = D_p` be a sign product law and
let `K e^{−Λ²/2} ≤ η k`. Then, with `σ_i X_i` and `X_i²` the integrands of the budgets of
Proposition 7,
`Σ_i E σ_i X_i ≤ (Σ_i E X_i² + n τ²)/(2λ) + (λ/2)(Σ_i P(flag Z_i) + n η) + n E s(θ̂)`,
where `s(θ) = H‖θ‖²/(2d) + Λ √(L²‖θ‖²/d + τ²)`. -/
theorem loss_tracing_per_law (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (τ : ℝ) {Λ η : ℝ} (hΛ : 0 ≤ Λ) (hη : 0 ≤ η) {k : ℕ} (hk : 0 < k)
    (hKη : (K : ℝ) * Real.exp (-Λ ^ 2 / 2) ≤ η * k) {lam : ℝ} (hlam : 0 < lam) :
    ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i ∂(superMeasure n D μR μG)
      ≤ ((∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n D μR μG)) + n * τ ^ 2)
          / (2 * lam)
        + lam / 2 * ((∑ i, (tracingMeasure n K D μR μG).real
            {x | memberFlagged g φ τ A k i x}) + n * η)
        + n * ∫ ω, thresholdBound H L τ Λ d (superLearner A ω) ∂(superMeasure n D μR μG) := by
  set S := superMeasure n D μR μG with hS
  set Q := S.prod (memberNoiseLaw n) with hQ
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hH := hφ.curv_nonneg
  have hγb : ∀ i, ∀ᵐ ω ∂S, |memberGap φ D A i ω| ≤ 2 * C := fun i => by
    filter_upwards [ae_norm_trainingPoint_le_one μR μG hD hd i] with ω hω
    exact abs_memberGap_le hD hd hC hA1 i hω
  have hmom := fun i => noisy_gap_moments S (measurable_memberGap (Ng := Ng) hφm hA D i)
    (hγb i) τ i
  have htm : Measurable fun q : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n × (Fin n → ℝ) =>
      gapThreshold φ D p L τ Λ A q.1 :=
    (measurable_gapThreshold hφm hA D p L τ Λ).comp measurable_fst
  have hhm : ∀ i, Measurable fun q : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n ×
      (Fin n → ℝ) => memberGap φ D A i q.1 - τ * q.2 i := fun i =>
    ((measurable_memberGap hφm hA D i).comp measurable_fst).sub
      (measurable_const.mul ((measurable_pi_apply i).comp measurable_snd))
  have htb : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      |gapThreshold φ D p L τ Λ A ω| ≤ H / (2 * d) + Real.sqrt (L ^ 2 / d + τ ^ 2) * Λ := by
    intro ω
    rw [abs_of_nonneg (gapThreshold_nonneg hφ hφm hD hd hA1 τ hΛ ω)]
    exact le_trans (gapThreshold_le hφ hφm hD hd hA1 τ Λ ω)
      (thresholdBound_le hH hΛ hd τ (hA1 _ _))
  have hmaxe : (fun q : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n × (Fin n → ℝ) =>
      max (gapThreshold φ D p L τ Λ A q.1) 0) = fun q => gapThreshold φ D p L τ Λ A q.1 :=
    funext fun q => max_eq_left (gapThreshold_nonneg hφ hφm hD hd hA1 τ hΛ q.1)
  have htI : Integrable (fun q : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n × (Fin n → ℝ) =>
      max (gapThreshold φ D p L τ Λ A q.1) 0) Q := by
    rw [hmaxe]
    exact Integrable.of_bound htm.aestronglyMeasurable _
      (Filter.Eventually.of_forall fun q => by rw [Real.norm_eq_abs]; exact htb q.1)
  have hstep := recall_forall_lam Q
    (fun i q => memberGap φ D A i q.1 - τ * q.2 i) (fun q => gapThreshold φ D p L τ Λ A q.1)
    (fun i => (hmom i).1) hhm htm htI hlam
  -- the pieces
  have hsum1 : ∑ i, ∫ q, (memberGap φ D A i q.1 - τ * q.2 i) ∂Q
      = ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i ∂S :=
    Finset.sum_congr rfl fun i _ => by
      rw [(hmom i).2.1, integral_sign_release_eq μR μG hφ hφm hD hd hA hA1 i]
  have hsum2 : ∑ i, ∫ q, (memberGap φ D A i q.1 - τ * q.2 i) ^ 2 ∂Q
      ≤ (∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂S) + n * τ ^ 2 := by
    calc ∑ i, ∫ q, (memberGap φ D A i q.1 - τ * q.2 i) ^ 2 ∂Q
        = ∑ i, (∫ ω, memberGap φ D A i ω ^ 2 ∂S + τ ^ 2) :=
          Finset.sum_congr rfl fun i _ => (hmom i).2.2
      _ ≤ ∑ i, (∫ ω, nativeLossRelease φ A ω i ^ 2 ∂S + τ ^ 2) :=
          Finset.sum_le_sum fun i _ => by
            linarith [integral_memberGap_sq_le μR μG hφ hφm hD hd hA hA1 i]
      _ = (∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂S) + n * τ ^ 2 := by
          rw [Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
            nsmul_eq_mul]
  have hsum3 : ∑ i, Q.real {q | gapThreshold φ D p L τ Λ A q.1 < memberGap φ D A i q.1 - τ * q.2 i}
      ≤ (∑ i, (tracingMeasure n K D μR μG).real {x | memberFlagged g φ τ A k i x}) + n * η := by
    calc ∑ i, Q.real {q | gapThreshold φ D p L τ Λ A q.1 < memberGap φ D A i q.1 - τ * q.2 i}
        ≤ ∑ i, ((tracingMeasure n K D μR μG).real {x | memberFlagged g φ τ A k i x} + η) :=
          Finset.sum_le_sum fun i _ =>
            gap_event_le_flag μR μG hφ hφm hD hd hA hA1 τ hΛ hη hk hKη i
      _ = _ := by
          rw [Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
            nsmul_eq_mul]
  have hsum4 : ∫ q, max (gapThreshold φ D p L τ Λ A q.1) 0 ∂Q
      ≤ ∫ ω, thresholdBound H L τ Λ d (superLearner A ω) ∂S := by
    rw [hmaxe, integral_prod_fst_eq S (memberNoiseLaw n) (gapThreshold φ D p L τ Λ A)]
    have hsbI : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        thresholdBound H L τ Λ d (superLearner A ω)) S := by
      refine Integrable.of_bound ((measurable_thresholdBound H L τ Λ).comp
        (measurable_superLearner hA)).aestronglyMeasurable
        (H / (2 * d) + Real.sqrt (L ^ 2 / d + τ ^ 2) * Λ)
        (Filter.Eventually.of_forall fun ω => ?_)
      rw [Real.norm_eq_abs, abs_of_nonneg (thresholdBound_nonneg hH hΛ τ _)]
      exact thresholdBound_le hH hΛ hd τ (hA1 _ _)
    have httI : Integrable (gapThreshold φ D p L τ Λ A) S :=
      Integrable.of_bound (measurable_gapThreshold hφm hA D p L τ Λ).aestronglyMeasurable _
        (Filter.Eventually.of_forall fun ω => by rw [Real.norm_eq_abs]; exact htb ω)
    exact integral_mono httI hsbI fun ω => gapThreshold_le hφ hφm hD hd hA1 τ Λ ω
  rw [hsum1] at hstep
  have hA' : (∑ i, ∫ q, (memberGap φ D A i q.1 - τ * q.2 i) ^ 2 ∂Q) / (2 * lam)
      ≤ ((∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂S) + n * τ ^ 2) / (2 * lam) :=
    div_le_div_of_nonneg_right hsum2 (by positivity)
  have hB' : lam / 2 * ∑ i, Q.real
      {q | gapThreshold φ D p L τ Λ A q.1 < memberGap φ D A i q.1 - τ * q.2 i}
      ≤ lam / 2 * ((∑ i, (tracingMeasure n K D μR μG).real
          {x | memberFlagged g φ τ A k i x}) + n * η) :=
    mul_le_mul_of_nonneg_left hsum3 (by positivity)
  have hC' : (n : ℝ) * ∫ q, max (gapThreshold φ D p L τ Λ A q.1) 0 ∂Q
      ≤ n * ∫ ω, thresholdBound H L τ Λ d (superLearner A ω) ∂S :=
    mul_le_mul_of_nonneg_left hsum4 (Nat.cast_nonneg n)
  linarith

end PerLaw

end LossOnlyTraceability.Tracing


==> anc/lean/LossOnlyTraceability/Tracing/LossTracingOrder.lean <==
import LossOnlyTraceability.Tracing.LossTracingPrior
import LossOnlyTraceability.MainTheoremRecipe

/-! # Loss-only tracing: the low-FPR order form in Theorem 3's regime, and the coin flip

In the regime of Theorem 3 (`main_recipe_orders`: `0 < ε ≤ ε₀`, `c₋ ε^{-2/q} ≤ n ≤ c₊ ε^{-2/q}`,
`d ≥ C max{n, ε^{-2/q}}`), with `m = mainSignalRate/2`, `v̄ = mainEnergyRate`,
`ω = mainLearnerConstant` and a split `α₁, α₂, α₃ > 0`, `α = α₁ + α₂ + α₃ < 1`, put

* `c₁ = (1−α)² m² / (2 (v̄ + α₂² m²/(2 ln 4)))` (`lowFprRecall`),
* `C_tr = 2 L² ω / (c₋ α₁² m²)` (`lowFprDimConst`), `c_τ = α₂ m`.

`loss_tracing_low_fpr` (**the low-FPR order form**): if `H ω ε ≤ 64 c₋ α₃ m`, `0 < ξ ≤ 1/2`,
`K ≥ 2/ξ`, `d ≥ C_tr n ln(2/(ξ c₁))` and `τ √(2 ln(2/(ξ c₁))) ≤ c_τ ε`, then every learner of the
class has prior-averaged TPR at least `c₁` and TPR at least `c₁/2` on prior mass at least `c₁/2`,
while the FPR is at most `ξ` at every law, for every learner.

`loss_tracing_low_fpr_mass` adds the prior-mass form, and `xi_min_conditions` shows that
`ξ ≥ ξ_min = (2/c₁) max{exp(−d/(C_tr n)), exp(−(c_τ ε/τ)²/2)}` implies the two conditions on `d` and
`τ` (for `τ > 0`).

`coinFlip_rate` (**the coin-flip baseline**): a tracer that flags each candidate with an
independent coin of bias `ξ` has flag probability exactly `ξ` for every candidate, members and
non-members alike, so its TPR/FPR ratio is `1`; `loss_tracing_beats_coin` records that the
guarantee of the low-FPR order form exceeds the coin's TPR at the same FPR exactly when `ξ < c₁`. -/

noncomputable section

open MeasureTheory ProbabilityTheory LossOnlyTraceability
open scoped InnerProductSpace BigOperators ENNReal NNReal

namespace LossOnlyTraceability.Tracing

/-! ### The learner scale in the regime -/

/-- **`w ≤ ω ε^{2/r}`** (the bound `hwθ` inside `main_recipe_orders`, exported), written as
`ω (ε/ε^{1/q})²`. -/
theorem learner_scale_le_main {a b B r ε : ℝ} (hr : 2 ≤ r) (ha : 0 < a) (hb : 0 < b)
    (hB : 0 < B) (hε : 0 < ε) :
    nativeLearnerScale a b B r ε
      ≤ mainLearnerConstant a b B r * (ε / ε ^ (1 / powerDualExponent r)) ^ 2 := by
  obtain ⟨hq1, hq2, -⟩ := main_exponent_facts hr
  have hγ₁ := mainScaleGamma_pos hb hB hr
  have hsG := mainScaleRoot_pos hb hB hr
  have hC₀ : 0 ≤ nativeOptimizerConstant a b r := Real.rpow_nonneg (by positivity) _
  have hAr : 0 < a ^ (1 / r) := Real.rpow_pos_of_pos ha _
  have hS : 0 < ε ^ (1 / powerDualExponent r) := Real.rpow_pos_of_pos hε _
  have hv := nativePriorVariance_eq_sq hb hB hr hε.le
  have hv0 : 0 < nativePriorVariance b B r ε := by rw [hv]; positivity
  have hwS : nativeErrorScale a r ε
      ≤ (ε / (ε ^ (1 / powerDualExponent r) * a ^ (1 / r))) ^ 2 :=
    (min_le_right _ _).trans (error_rpow_eq_sq hr ha hε).le
  have hQ : nativeOptimizerScale a b B r ε = (nativeOptimizerConstant a b r * mainScaleGamma b B r
      * ε / (mainScaleRoot b B r * ε ^ (1 / powerDualExponent r))) ^ 2 := by
    rw [nativeOptimizerScale, Real.rpow_sub_one hv0.ne', nativePriorVariance_rpow_q hb hB hr hε.le,
      hv]
    ring
  rw [nativeLearnerScale, mainLearnerConstant]
  exact main_learner_scale_le hS hAr hsG hC₀ hγ₁.le hε.le hwS hQ

/-- `(ε/ε^{1/q})² ≤ ε² n / c₋` when `c₋ ε^{-2/q} ≤ n`. -/
theorem scale_sq_le_of_samples {ε q cm : ℝ} {n : ℕ} (hε : 0 < ε) (hcm : 0 < cm)
    (hn1 : cm * ε ^ (-(2 / q)) ≤ n) : (ε / ε ^ (1 / q)) ^ 2 ≤ ε ^ 2 * n / cm := by
  rw [rpow_neg_two_div_eq hε.le] at hn1
  have hS : 0 < ε ^ (1 / q) := Real.rpow_pos_of_pos hε _
  have h1 : 1 / (ε ^ (1 / q)) ^ 2 ≤ n / cm := by
    rw [le_div_iff₀ hcm]
    linarith
  rw [div_pow, div_eq_mul_one_div (ε ^ 2), mul_div_assoc]
  exact mul_le_mul_of_nonneg_left h1 (sq_nonneg ε)

/-! ### The constants -/

/-- `c₁ = (1−α)² m² / (2 (v̄ + α₂² m²/(2 ln 4)))`. -/
def lowFprRecall (m vbar α₁ α₂ α₃ : ℝ) : ℝ :=
  (1 - (α₁ + α₂ + α₃)) ^ 2 * m ^ 2 / (2 * (vbar + α₂ ^ 2 * m ^ 2 / (2 * Real.log 4)))

/-- `C_tr = 2 L² ω / (c₋ α₁² m²)`. -/
def lowFprDimConst (L ω cm m α₁ : ℝ) : ℝ := 2 * L ^ 2 * ω / (cm * α₁ ^ 2 * m ^ 2)

theorem mainLearnerConstant_pos {a b B r : ℝ} (hr : 2 ≤ r) (ha : 0 < a) (hb : 0 < b)
    (hB : 0 < B) : 0 < mainLearnerConstant a b B r := by
  have hγ₁ := mainScaleGamma_pos hb hB hr
  have hsG := mainScaleRoot_pos hb hB hr
  have hC₀ : 0 ≤ nativeOptimizerConstant a b r := Real.rpow_nonneg (by positivity) _
  have hAr : 0 < a ^ (1 / r) := Real.rpow_pos_of_pos ha _
  unfold mainLearnerConstant
  have : 0 < 1 / a ^ (1 / r) + nativeOptimizerConstant a b r * mainScaleGamma b B r /
      mainScaleRoot b B r := by positivity
  positivity

theorem mainEnergyRate_pos {a b B r L cm : ℝ} (hr : 2 ≤ r) (ha : 0 < a) (hb : 0 < b)
    (hB : 0 < B) (hL : 0 < L) (hcm : 0 < cm) : 0 < mainEnergyRate a b B r L cm := by
  have hω := mainLearnerConstant_pos hr ha hb hB
  have hc := matrixEnergyC_pos
  unfold mainEnergyRate mainEnergyConstant
  positivity

theorem mainSignalRate_pos {b B r cp : ℝ} (hr : 2 ≤ r) (hb : 0 < b) (hB : 0 < B) (hcp : 0 < cp) :
    0 < mainSignalRate b B r cp := by
  have hsG := mainScaleRoot_pos hb hB hr
  unfold mainSignalRate
  positivity

/-! ### The low-FPR order form -/

section Order

variable {d n K : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- `√(x + y) ≤ √x + √y`. -/
theorem sqrt_add_le_sqrt_add_sqrt {x y : ℝ} (hx : 0 ≤ x) (hy : 0 ≤ y) :
    Real.sqrt (x + y) ≤ Real.sqrt x + Real.sqrt y := by
  have h1 := Real.sq_sqrt hx
  have h2 := Real.sq_sqrt hy
  have h3 : 0 ≤ Real.sqrt x * Real.sqrt y := mul_nonneg (Real.sqrt_nonneg _) (Real.sqrt_nonneg _)
  have h4 : x + y ≤ (Real.sqrt x + Real.sqrt y) ^ 2 := by nlinarith
  calc Real.sqrt (x + y) ≤ Real.sqrt ((Real.sqrt x + Real.sqrt y) ^ 2) := Real.sqrt_le_sqrt h4
    _ = Real.sqrt x + Real.sqrt y := Real.sqrt_sq (by positivity)

set_option maxHeartbeats 1000000 in
/-- **The arithmetic of the low-FPR order form**, on plain reals: with `w' = ω ε² n / c₋`,
`Λ² = 2ℓ`, `ℓ ≥ ln 4`, and the three conditions on `ε`, `d` and `τ`, the recall ratio of the
finite recall bound is at least `2 c₁`. -/
theorem order_arith {m vbar ω L H cm α₁ α₂ α₃ ε n d τ Λ ℓ u : ℝ}
    (hm : 0 < m) (hvbar : 0 < vbar) (hω : 0 ≤ ω) (hH : 0 ≤ H) (hcm : 0 < cm)
    (hα₁ : 0 < α₁) (hα₂ : 0 < α₂) (hα₃ : 0 < α₃) (hα : α₁ + α₂ + α₃ < 1)
    (hε : 0 < ε) (hn : 0 < n) (hd32 : 32 * n ≤ d) (hτ0 : 0 ≤ τ)
    (hΛ0 : 0 < Λ) (hΛ2 : Λ ^ 2 = 2 * ℓ) (hℓ4 : Real.log 4 ≤ ℓ)
    (hu : u * cm = ε ^ 2 * n)
    (hε3 : H * ω * ε ≤ 64 * cm * α₃ * m)
    (hdim : 2 * L ^ 2 * ω * n * ℓ ≤ cm * α₁ ^ 2 * m ^ 2 * d)
    (hτ : τ * Λ ≤ α₂ * m * ε) :
    2 * lowFprRecall m vbar α₁ α₂ α₃
      ≤ max (ε * m - (H * (ω * u) / (2 * d)
          + Λ * Real.sqrt (L ^ 2 * (ω * u) / d + τ ^ 2))) 0 ^ 2 / (ε ^ 2 * vbar + τ ^ 2) := by
  have hdpos : 0 < d := by linarith
  have hlog4 : 0 < Real.log 4 := Real.log_pos (by norm_num)
  have hu0 : 0 ≤ u := by
    have : 0 ≤ u * cm := by rw [hu]; positivity
    exact nonneg_of_mul_nonneg_left this hcm
  -- the curvature term
  have hT3 : H * (ω * u) / (2 * d) ≤ α₃ * m * ε := by
    have h1 : H * ω * u * cm = H * ω * ε ^ 2 * n := by
      rw [show H * ω * u * cm = H * ω * (u * cm) by ring, hu]; ring
    have h2 : H * ω * ε ^ 2 * n ≤ H * ω * ε ^ 2 * (d / 32) :=
      mul_le_mul_of_nonneg_left (by linarith) (by positivity)
    have h3 : H * ω * ε ^ 2 ≤ 64 * cm * α₃ * m * ε := by
      have := mul_le_mul_of_nonneg_right hε3 hε.le
      linarith
    have h35 : H * ω * ε ^ 2 * (d / 32) ≤ 64 * cm * α₃ * m * ε * (d / 32) :=
      mul_le_mul_of_nonneg_right h3 (by positivity)
    have h4 : H * ω * u * cm ≤ 2 * d * α₃ * m * ε * cm := by linarith
    have h5 : H * ω * u ≤ 2 * d * α₃ * m * ε := le_of_mul_le_mul_right h4 hcm
    rw [div_le_iff₀ (by positivity)]
    linarith
  -- the dimension term
  have hT1 : Λ * Real.sqrt (L ^ 2 * (ω * u) / d) ≤ α₁ * m * ε := by
    have h6 : Λ ^ 2 * (L ^ 2 * (ω * u) / d) ≤ (α₁ * m * ε) ^ 2 := by
      rw [hΛ2, ← mul_div_assoc, div_le_iff₀ hdpos]
      have h7 : 2 * ℓ * (L ^ 2 * (ω * u)) * cm ≤ (α₁ * m * ε) ^ 2 * d * cm := by
        have e1 : 2 * ℓ * (L ^ 2 * (ω * u)) * cm = (2 * L ^ 2 * ω * n * ℓ) * ε ^ 2 := by
          rw [show 2 * ℓ * (L ^ 2 * (ω * u)) * cm = 2 * ℓ * L ^ 2 * ω * (u * cm) by ring, hu]
          ring
        rw [e1]
        have := mul_le_mul_of_nonneg_right hdim (sq_nonneg ε)
        linarith
      exact le_of_mul_le_mul_right h7 hcm
    have e : Λ * Real.sqrt (L ^ 2 * (ω * u) / d) = Real.sqrt (Λ ^ 2 * (L ^ 2 * (ω * u) / d)) := by
      rw [Real.sqrt_mul (sq_nonneg Λ), Real.sqrt_sq hΛ0.le]
    rw [e]
    calc Real.sqrt (Λ ^ 2 * (L ^ 2 * (ω * u) / d)) ≤ Real.sqrt ((α₁ * m * ε) ^ 2) :=
          Real.sqrt_le_sqrt h6
      _ = α₁ * m * ε := Real.sqrt_sq (by positivity)
  -- the noise term
  have hsq : Real.sqrt (L ^ 2 * (ω * u) / d + τ ^ 2) ≤ Real.sqrt (L ^ 2 * (ω * u) / d) + τ := by
    have hx : 0 ≤ L ^ 2 * (ω * u) / d := by positivity
    have h := sqrt_add_le_sqrt_add_sqrt hx (sq_nonneg τ)
    rwa [Real.sqrt_sq hτ0] at h
  have htbar : H * (ω * u) / (2 * d) + Λ * Real.sqrt (L ^ 2 * (ω * u) / d + τ ^ 2)
      ≤ (α₁ + α₂ + α₃) * m * ε := by
    have := mul_le_mul_of_nonneg_left hsq hΛ0.le
    linarith
  -- numerator
  have hgap0 : 0 ≤ (1 - (α₁ + α₂ + α₃)) * m * ε := by
    have : 0 < 1 - (α₁ + α₂ + α₃) := by linarith
    positivity
  have hnum : ((1 - (α₁ + α₂ + α₃)) * m * ε) ^ 2
      ≤ max (ε * m - (H * (ω * u) / (2 * d)
          + Λ * Real.sqrt (L ^ 2 * (ω * u) / d + τ ^ 2))) 0 ^ 2 := by
    refine pow_le_pow_left₀ hgap0 (le_max_of_le_left ?_) 2
    linarith
  -- denominator
  have hτ2 : τ ^ 2 * (2 * Real.log 4) ≤ α₂ ^ 2 * m ^ 2 * ε ^ 2 := by
    have h1 : (τ * Λ) ^ 2 ≤ (α₂ * m * ε) ^ 2 :=
      pow_le_pow_left₀ (mul_nonneg hτ0 hΛ0.le) hτ 2
    rw [mul_pow, hΛ2] at h1
    have h2 : τ ^ 2 * (2 * Real.log 4) ≤ τ ^ 2 * (2 * ℓ) :=
      mul_le_mul_of_nonneg_left (by linarith) (sq_nonneg τ)
    calc τ ^ 2 * (2 * Real.log 4) ≤ τ ^ 2 * (2 * ℓ) := h2
      _ ≤ (α₂ * m * ε) ^ 2 := h1
      _ = α₂ ^ 2 * m ^ 2 * ε ^ 2 := by ring
  have hdenle : ε ^ 2 * vbar + τ ^ 2
      ≤ ε ^ 2 * (vbar + α₂ ^ 2 * m ^ 2 / (2 * Real.log 4)) := by
    have e : ε ^ 2 * (vbar + α₂ ^ 2 * m ^ 2 / (2 * Real.log 4))
        = ε ^ 2 * vbar + α₂ ^ 2 * m ^ 2 * ε ^ 2 / (2 * Real.log 4) := by ring
    rw [e]
    have : τ ^ 2 ≤ α₂ ^ 2 * m ^ 2 * ε ^ 2 / (2 * Real.log 4) := by
      rw [le_div_iff₀ (by positivity)]
      exact hτ2
    linarith
  have hdenpos : 0 < ε ^ 2 * vbar + τ ^ 2 := by positivity
  have h2c : 2 * lowFprRecall m vbar α₁ α₂ α₃ = ((1 - (α₁ + α₂ + α₃)) * m * ε) ^ 2
      / (ε ^ 2 * (vbar + α₂ ^ 2 * m ^ 2 / (2 * Real.log 4))) := by
    unfold lowFprRecall
    have hD : 0 < vbar + α₂ ^ 2 * m ^ 2 / (2 * Real.log 4) := by positivity
    rw [mul_div_assoc', div_eq_div_iff (by positivity) (by positivity)]
    ring
  rw [h2c]
  calc ((1 - (α₁ + α₂ + α₃)) * m * ε) ^ 2 / (ε ^ 2 * (vbar + α₂ ^ 2 * m ^ 2 / (2 * Real.log 4)))
      ≤ ((1 - (α₁ + α₂ + α₃)) * m * ε) ^ 2 / (ε ^ 2 * vbar + τ ^ 2) :=
        div_le_div_of_nonneg_left (sq_nonneg _) hdenpos hdenle
    _ ≤ _ := div_le_div_of_nonneg_right hnum hdenpos.le

set_option maxHeartbeats 1000000 in
/-- **The low-FPR order form of loss-only tracing in Theorem 3's regime.** -/
theorem loss_tracing_low_fpr
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε cm cp : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hcm : 0 < cm) (hcp : 0 < cp) (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdC : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {α₁ α₂ α₃ : ℝ} (hα₁ : 0 < α₁) (hα₂ : 0 < α₂) (hα₃ : 0 < α₃) (hα : α₁ + α₂ + α₃ < 1)
    (hc₁ : lowFprRecall (mainSignalRate b B r cp / 2) (mainEnergyRate a b B r L cm) α₁ α₂ α₃
      ≤ 1)
    (hε3 : H * mainLearnerConstant a b B r * ε ≤ 64 * cm * α₃ * (mainSignalRate b B r cp / 2))
    {ξ : ℝ} (hξ0 : 0 < ξ) (hξ : ξ ≤ 1 / 2) (hK : 2 / ξ ≤ K) {τ : ℝ} (hτ0 : 0 ≤ τ)
    (hdim : lowFprDimConst L (mainLearnerConstant a b B r) cm (mainSignalRate b B r cp / 2) α₁
        * n * Real.log (2 / (ξ * lowFprRecall (mainSignalRate b B r cp / 2)
          (mainEnergyRate a b B r L cm) α₁ α₂ α₃)) ≤ d)
    (hτ : τ * Real.sqrt (2 * Real.log (2 / (ξ * lowFprRecall (mainSignalRate b B r cp / 2)
          (mainEnergyRate a b B r L cm) α₁ α₂ α₃)))
        ≤ α₂ * (mainSignalRate b B r cp / 2) * ε) :
    lowFprRecall (mainSignalRate b B r cp / 2) (mainEnergyRate a b B r L cm) α₁ α₂ α₃
        ≤ ∫ p, lossTracerTPR g φ τ A (signProductLaw d p) μR μG K ⌊ξ * (K + 1)⌋₊
          ∂(prior (nativeKappa b B r ε) d) ∧
      (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
        lossTracerFPR g φ τ A D μR μG K ⌊ξ * (K + 1)⌋₊ ≤ ξ) := by
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  have hL : 0 < L := by
    have h1 := hφ.deriv_le 0 NativeLinkClass.zero_mem_margin
    have h2 := hφ.slope_eq
    have h4 : b ≤ L := by
      rw [h2]
      exact le_trans (neg_le_abs _) h1
    linarith
  have hm : 0 < mainSignalRate b B r cp / 2 := by
    have := mainSignalRate_pos hr hb hB hcp
    linarith
  have hvbar0 : 0 < mainEnergyRate a b B r L cm := mainEnergyRate_pos hr ha hb hB hL hcm
  have hω0 : 0 < mainLearnerConstant a b B r := mainLearnerConstant_pos hr ha hb hB
  -- the regime
  obtain ⟨hn0, hd32, hv0, hv1, hMo, hVo, -⟩ := main_recipe_orders (L := L) hr ha hb hB hH hcm hcp
    hε hε0 hn1 hn2 hdC
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn0
  have hd32R : 32 * (n : ℝ) ≤ d := by exact_mod_cast hd32
  have hd0 : 0 < d := by
    have : (0 : ℝ) < d := by linarith
    exact_mod_cast this
  have hw := learner_scale_le_main hr ha hb hB hε
  have hsc := scale_sq_le_of_samples (n := n) hε hcm hn1
  have hw' : nativeLearnerScale a b B r ε
      ≤ mainLearnerConstant a b B r * (ε ^ 2 * n / cm) :=
    hw.trans (mul_le_mul_of_nonneg_left hsc hω0.le)
  have hu : ε ^ 2 * n / cm * cm = ε ^ 2 * n := div_mul_cancel₀ _ hcm.ne'
  -- generalize the constants
  generalize hmdef : mainSignalRate b B r cp / 2 = m at *
  generalize hvdef : mainEnergyRate a b B r L cm = vbar at *
  generalize hωdef : mainLearnerConstant a b B r = ω at *
  generalize hudef : ε ^ 2 * n / cm = u at *
  generalize hc₁def : lowFprRecall m vbar α₁ α₂ α₃ = c₁ at *
  have hc₁0 : 0 < c₁ := by
    rw [← hc₁def, lowFprRecall]
    have : 0 < 1 - (α₁ + α₂ + α₃) := by linarith
    have hlog4 : 0 < Real.log 4 := Real.log_pos (by norm_num)
    positivity
  -- the tracer's parameters
  have hξc0 : 0 < ξ * c₁ := mul_pos hξ0 hc₁0
  have hξc : ξ * c₁ ≤ 1 / 2 := by
    have := mul_le_mul_of_nonneg_left hc₁ hξ0.le
    linarith
  have hlog : Real.log 4 ≤ Real.log (2 / (ξ * c₁)) := by
    apply Real.log_le_log (by norm_num)
    rw [le_div_iff₀ hξc0]
    linarith
  have hexp := exp_neg_sq_threshold hξc0 (by linarith)
  generalize hℓdef : Real.log (2 / (ξ * c₁)) = ℓ at *
  have hℓ0 : 0 ≤ ℓ := le_trans (Real.log_nonneg (by norm_num)) hlog
  generalize hΛdef : Real.sqrt (2 * ℓ) = Λ at *
  have hΛ2 : Λ ^ 2 = 2 * ℓ := by rw [← hΛdef, Real.sq_sqrt (by linarith)]
  have hΛ0 : 0 < Λ := by
    rw [← hΛdef]
    exact Real.sqrt_pos.2 (by linarith [Real.log_pos (show (1 : ℝ) < 4 by norm_num)])
  obtain ⟨hk1, -, hkK⟩ := conformal_rank_facts hξ0 hK
  have hk : 0 < ⌊ξ * (K + 1)⌋₊ := hk1
  have hKη : (K : ℝ) * Real.exp (-Λ ^ 2 / 2) ≤ c₁ * (⌊ξ * (K + 1)⌋₊ : ℝ) := by
    rw [hexp]
    have := mul_le_mul_of_nonneg_left hkK hc₁0.le
    linarith
  -- the finite bound
  have hfin := loss_tracing_tpr_bound (K := K) μR μG hd0 hn0 hφ hφm hg hgm hε hv0 hv1 A hA hA1
    hacc τ hk hΛ0.le hc₁0.le hKη (M' := n * ε * m) (V' := n * ε ^ 2 * vbar) (w' := ω * u)
    hMo hVo hw'
  have hn0' : (n : ℝ) ≠ 0 := hnR.ne'
  have hMn : (n : ℝ) * ε * m / n = ε * m := by field_simp
  have hVn : (n : ℝ) * ε ^ 2 * vbar / n = ε ^ 2 * vbar := by field_simp
  rw [hMn, hVn] at hfin
  have hdimR : 2 * L ^ 2 * ω * n * ℓ ≤ cm * α₁ ^ 2 * m ^ 2 * d := by
    have h := hdim
    rw [lowFprDimConst] at h
    have hpos : 0 < cm * α₁ ^ 2 * m ^ 2 := by positivity
    rw [div_mul_eq_mul_div, div_mul_eq_mul_div, div_le_iff₀ hpos] at h
    linarith
  have hτR : τ * Λ ≤ α₂ * m * ε := hτ
  have harith := order_arith hm hvbar0 hω0.le hH hcm hα₁ hα₂ hα₃ hα hε hnR hd32R hτ0 hΛ0 hΛ2
    hlog hu hε3 hdimR hτR
  rw [hc₁def] at harith
  refine ⟨by linarith, fun D _ => ?_⟩
  exact lossTracer_sound hgm hφm hA D μR μG τ K hξ0.le

/-- **Prior mass.** If `0 ≤ f ≤ 1` and `E f ≥ c`, then `f ≥ c/2` on a set of prior mass at least
`c/2` (outer measure; no measurability of `f` is needed). -/
theorem mass_ge_half_of_integral {α : Type*} [MeasurableSpace α] (P : Measure α)
    [IsProbabilityMeasure P] {f : α → ℝ} (hf : Integrable f P) (hf1 : ∀ᵐ x ∂P, f x ≤ 1)
    {c : ℝ} (hc : c ≤ ∫ x, f x ∂P) : c / 2 ≤ P.real {x | c / 2 ≤ f x} := by
  rcases le_or_gt c 0 with hc0 | hc0
  · exact le_trans (by linarith) measureReal_nonneg
  set S := {x | c / 2 ≤ f x}
  set T := toMeasurable P S
  have hT : MeasurableSet T := measurableSet_toMeasurable P S
  have hST : S ⊆ T := subset_toMeasurable P S
  have hpt : ∀ᵐ x ∂P, f x ≤ c / 2 + T.indicator (fun _ => (1 : ℝ)) x := by
    filter_upwards [hf1] with x hx1
    by_cases hx : x ∈ S
    · rw [Set.indicator_of_mem (hST hx)]
      simp only [Set.mem_setOf_eq, S] at hx
      linarith
    · have hx' : f x < c / 2 := by
        simp only [Set.mem_setOf_eq, S, not_le] at hx
        exact hx
      have : 0 ≤ T.indicator (fun _ => (1 : ℝ)) x :=
        Set.indicator_nonneg (fun _ _ => zero_le_one) x
      linarith
  have hI : Integrable (fun x => c / 2 + T.indicator (fun _ => (1 : ℝ)) x) P :=
    (integrable_const _).add ((integrable_const 1).indicator hT)
  have hmono := integral_mono_ae hf hI hpt
  rw [integral_add (integrable_const _) ((integrable_const 1).indicator hT), integral_const,
    probReal_univ, smul_eq_mul, one_mul, integral_indicator hT, setIntegral_const,
    smul_eq_mul, mul_one] at hmono
  have hTS : P.real T = P.real S := by
    rw [measureReal_def, measureReal_def, measure_toMeasurable]
  rw [hTS] at hmono
  linarith

/-- **The low-FPR order form, prior-mass form.** Under the hypotheses of `loss_tracing_low_fpr`,
`TPR_p ≥ c₁/2` on a set of prior mass at least `c₁/2`. -/
theorem loss_tracing_low_fpr_mass
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε cm cp : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hcm : 0 < cm) (hcp : 0 < cp) (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdC : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {α₁ α₂ α₃ : ℝ} (hα₁ : 0 < α₁) (hα₂ : 0 < α₂) (hα₃ : 0 < α₃) (hα : α₁ + α₂ + α₃ < 1)
    (hc₁ : lowFprRecall (mainSignalRate b B r cp / 2) (mainEnergyRate a b B r L cm) α₁ α₂ α₃
      ≤ 1)
    (hε3 : H * mainLearnerConstant a b B r * ε ≤ 64 * cm * α₃ * (mainSignalRate b B r cp / 2))
    {ξ : ℝ} (hξ0 : 0 < ξ) (hξ : ξ ≤ 1 / 2) (hK : 2 / ξ ≤ K) {τ : ℝ} (hτ0 : 0 ≤ τ)
    (hdim : lowFprDimConst L (mainLearnerConstant a b B r) cm (mainSignalRate b B r cp / 2) α₁
        * n * Real.log (2 / (ξ * lowFprRecall (mainSignalRate b B r cp / 2)
          (mainEnergyRate a b B r L cm) α₁ α₂ α₃)) ≤ d)
    (hτ : τ * Real.sqrt (2 * Real.log (2 / (ξ * lowFprRecall (mainSignalRate b B r cp / 2)
          (mainEnergyRate a b B r L cm) α₁ α₂ α₃)))
        ≤ α₂ * (mainSignalRate b B r cp / 2) * ε) :
    lowFprRecall (mainSignalRate b B r cp / 2) (mainEnergyRate a b B r L cm) α₁ α₂ α₃ / 2
      ≤ (prior (nativeKappa b B r ε) d).real
        {p | lowFprRecall (mainSignalRate b B r cp / 2) (mainEnergyRate a b B r L cm) α₁ α₂ α₃ / 2
          ≤ lossTracerTPR g φ τ A (signProductLaw d p) μR μG K ⌊ξ * (K + 1)⌋₊} := by
  have h := (loss_tracing_low_fpr (K := K) μR μG hφ hφm hg hgm hε hcm hcp hε0 hn1 hn2 hdC A hA
    hA1 hacc hα₁ hα₂ hα₃ hα hc₁ hε3 hξ0 hξ hK hτ0 hdim hτ).1
  have hr := hg.two_le
  have hb := hφ.slope_pos
  have hB := hg.B_pos
  have hκ : 0 < nativeKappa b B r ε := by
    obtain ⟨-, -, hv0, hv1, -⟩ := main_recipe_orders (L := L) hr hg.a_pos hb hB hφ.curv_nonneg hcm
      hcp hε hε0 hn1 hn2 hdC
    have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  haveI := isProbabilityMeasure_prior hκ d
  refine mass_ge_half_of_integral _ (integrable_lossTracerTPR hgm hφm hA τ μR μG _ hκ) ?_ h
  filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
  haveI := isProbabilityMeasure_signProductLaw fun k => Set.Ioo_subset_Icc_self (hp k)
  exact lossTracerTPR_le_one τ _ μR μG _

/-- **`ξ ≥ ξ_min` gives the two conditions of the low-FPR order form** (for `τ > 0`):
if `(2/c₁) max{exp(−d/(C_tr n)), exp(−(c_τ ε/τ)²/2)} ≤ ξ`, then `C_tr n ln(2/(ξ c₁)) ≤ d` and
`τ √(2 ln(2/(ξ c₁))) ≤ c_τ ε`. -/
theorem xi_min_conditions {Ctr c₁ ξ cτε τ n d : ℝ} (hCtr : 0 < Ctr) (hc₁ : 0 < c₁) (hξ : 0 < ξ)
    (hn : 0 < n) (hτ : 0 < τ) (hcτε : 0 ≤ cτε)
    (hxi : 2 / c₁ * max (Real.exp (-(d / (Ctr * n)))) (Real.exp (-((cτε / τ) ^ 2 / 2))) ≤ ξ) :
    Ctr * n * Real.log (2 / (ξ * c₁)) ≤ d ∧
      τ * Real.sqrt (2 * Real.log (2 / (ξ * c₁))) ≤ cτε := by
  have hc2 : 0 ≤ 2 / c₁ := by positivity
  have h1 : 2 / c₁ * Real.exp (-(d / (Ctr * n))) ≤ ξ :=
    le_trans (mul_le_mul_of_nonneg_left (le_max_left _ _) hc2) hxi
  have h2 : 2 / c₁ * Real.exp (-((cτε / τ) ^ 2 / 2)) ≤ ξ :=
    le_trans (mul_le_mul_of_nonneg_left (le_max_right _ _) hc2) hxi
  have key : ∀ x : ℝ, 2 / c₁ * Real.exp (-x) ≤ ξ → Real.log (2 / (ξ * c₁)) ≤ x := by
    intro x hx
    rw [Real.log_le_iff_le_exp (by positivity)]
    have hex := Real.exp_pos x
    have e : Real.exp x * Real.exp (-x) = 1 := by rw [← Real.exp_add]; simp
    have h3 : 2 / c₁ ≤ ξ * Real.exp x := by
      have := mul_le_mul_of_nonneg_left hx hex.le
      calc 2 / c₁ = Real.exp x * (2 / c₁ * Real.exp (-x)) := by
            rw [mul_comm (2 / c₁), ← mul_assoc, e, one_mul]
        _ ≤ Real.exp x * ξ := this
        _ = ξ * Real.exp x := mul_comm _ _
    rw [div_le_iff₀ (by positivity)]
    rw [div_le_iff₀ hc₁] at h3
    nlinarith
  refine ⟨?_, ?_⟩
  · have := key _ h1
    rw [le_div_iff₀ (by positivity)] at this
    linarith
  · have hl := key _ h2
    have h2l : 2 * Real.log (2 / (ξ * c₁)) ≤ (cτε / τ) ^ 2 := by linarith
    have hs : Real.sqrt (2 * Real.log (2 / (ξ * c₁))) ≤ cτε / τ := by
      calc Real.sqrt (2 * Real.log (2 / (ξ * c₁))) ≤ Real.sqrt ((cτε / τ) ^ 2) :=
            Real.sqrt_le_sqrt h2l
        _ = cτε / τ := Real.sqrt_sq (by positivity)
    rw [le_div_iff₀ hτ] at hs
    linarith

end Order

/-! ### The coin flip -/

/-- **The coin-flip baseline.** A tracer that flags a candidate when an independent uniform
`u ∈ [0,1]` falls below `ξ` flags every candidate, member or not, with probability exactly `ξ`
(for any candidate law `ν`): its TPR equals its FPR, a gain of `1`. -/
theorem coinFlip_rate {X : Type*} [MeasurableSpace X] (ν : Measure X) [IsProbabilityMeasure ν]
    {ξ : ℝ} (hξ0 : 0 ≤ ξ) (hξ1 : ξ ≤ 1) :
    (ν.prod (volume.restrict (Set.Icc (0 : ℝ) 1))).real {q | q.2 ≤ ξ} = ξ := by
  have e : {q : X × ℝ | q.2 ≤ ξ} = Set.univ ×ˢ Set.Iic ξ := by
    ext q; simp
  have e2 : Set.Iic ξ ∩ Set.Icc (0 : ℝ) 1 = Set.Icc 0 ξ := by
    ext x
    simp only [Set.mem_inter_iff, Set.mem_Iic, Set.mem_Icc]
    constructor
    · rintro ⟨h1, h2, -⟩
      exact ⟨h2, h1⟩
    · rintro ⟨h1, h2⟩
      exact ⟨h2, h1, le_trans h2 hξ1⟩
  rw [e, measureReal_def, Measure.prod_prod, measure_univ, one_mul,
    Measure.restrict_apply measurableSet_Iic, e2, Real.volume_Icc, sub_zero,
    ENNReal.toReal_ofReal hξ0]

/-- **Against the coin flip.** If the prior-averaged TPR of a tracer is at least `c₁`
while its FPR is at most `ξ` (the low-FPR order form), and a coin flip of bias `ξ` has TPR `ξ`
(`coinFlip_rate`), then the tracer's guaranteed TPR exceeds the coin's exactly when `ξ < c₁`,
and its guaranteed gain `c₁/ξ` exceeds the coin's gain `1` in the same range. -/
theorem loss_tracing_beats_coin {c₁ ξ T : ℝ} (hξ0 : 0 < ξ) (hT : c₁ ≤ T) (hξc : ξ < c₁) :
    ξ < T ∧ 1 < c₁ / ξ := by
  refine ⟨lt_of_lt_of_le hξc hT, ?_⟩
  rw [lt_div_iff₀ hξ0]
  linarith

end LossOnlyTraceability.Tracing


==> anc/lean/LossOnlyTraceability/Tracing/LossTracingPrior.lean <==
import LossOnlyTraceability.Tracing.LossTracing

/-! # Finite recall: prior-averaged recall of the conformal loss tracer

The tracing law depends measurably on the parameter `p` through the kernels `referenceKernel`
(`p ↦ (D_{clip p} ⊗ N(0,1))^K`, a copy of `nativeDataKernel` with index `Fin K`) and
`tracingKernel`; hence `p ↦ TPR_p` is measurable on the support of the prior and its prior average
is a genuine integral (`integrable_lossTracerTPR`).

`loss_tracing_tpr_finite` (**finite recall**): for every measurable proper learner that is
`ε`-accurate on every product law (the hypotheses of Proposition 7), every `τ ≥ 0`-level noise and
every `Λ, η ≥ 0` with `K e^{−Λ²/2} ≤ η k`,
`E_{p∼Π} TPR_p(T) ≥ (M/n − t̄)₊² / (V/n + τ²) − η`, `t̄ = H w/(2d) + Λ √(L² w/d + τ²)`,
with `M, V, w` the finite budgets of Proposition 7; `loss_tracing_tpr_bound` allows any `M' ≤ M`,
`V' ≥ V`, `w' ≥ w`. The instance at the conformal rank `k = ⌊ξ(K+1)⌋`, `K ≥ 2/ξ`, with
`Λ = √(2 ln(2/(ξη)))` is `loss_tracing_tpr_xi` (file `LossTracingXi.lean`), while `FPR_p ≤ ξ` at every
law is `lossTracer_sound`. -/

noncomputable section

open MeasureTheory ProbabilityTheory LossOnlyTraceability
open scoped InnerProductSpace BigOperators ENNReal NNReal

namespace LossOnlyTraceability.Tracing

section Kernel

variable {d n K : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

/-- The reference-point kernel `p ↦ D_{clip(p)}^K`. -/
def refPointKernel (K d : ℕ) : Kernel (Fin d → ℝ) (Fin K → EuclideanSpace ℝ (Fin d)) where
  toFun p := Measure.pi fun _ : Fin K => signProductLaw d (nativeClip p)
  measurable' := by
    have hcl : ∀ p : Fin d → ℝ, ∀ k, |nativeClip p k| ≤ 1 := fun p k =>
      abs_le.2 ⟨(nativeClip_mem p k).1, (nativeClip_mem p k).2⟩
    have e : (fun p : Fin d → ℝ => Measure.pi fun _ : Fin K => signProductLaw d (nativeClip p))
        = fun p => (nativeSignBitsLaw (Fin K) d (nativeClip p)).map
            (fun σ j => signFeatureVec (σ j)) :=
      funext fun p => (map_nativeSignBitsLaw (hcl p)).symm
    rw [e]
    exact (Measure.measurable_map _ Measurable.of_discrete).comp measurable_nativeSignBitsLaw_clip

instance isMarkovKernel_refPointKernel : IsMarkovKernel (refPointKernel K d) := by
  refine ⟨fun p => ?_⟩
  haveI := isProbabilityMeasure_signProductLaw (nativeClip_mem p)
  show IsProbabilityMeasure (Measure.pi fun _ : Fin K => signProductLaw d (nativeClip p))
  infer_instance

/-- The reference kernel `p ↦ (D_{clip(p)} ⊗ N(0,1))^K`. -/
def referenceKernel (K d : ℕ) : Kernel (Fin d → ℝ) (Fin K → EuclideanSpace ℝ (Fin d) × ℝ) :=
  (refPointKernel K d ×ₖ Kernel.const _ (Measure.pi fun _ : Fin K => gaussianReal 0 1)).map
    (MeasurableEquiv.arrowProdEquivProdArrow (EuclideanSpace ℝ (Fin d)) ℝ (Fin K)).symm

instance isMarkovKernel_referenceKernel : IsMarkovKernel (referenceKernel K d) :=
  Kernel.IsMarkovKernel.map _ (MeasurableEquiv.measurable _)

theorem referenceKernel_apply (p : Fin d → ℝ) :
    referenceKernel K d p = referenceLaw K (signProductLaw d (nativeClip p)) := by
  haveI := isProbabilityMeasure_signProductLaw (nativeClip_mem p)
  have hmp := measurePreserving_arrowProdEquivProdArrow (EuclideanSpace ℝ (Fin d)) ℝ (Fin K)
    (fun _ => signProductLaw d (nativeClip p)) (fun _ => gaussianReal 0 1)
  have e : refPointKernel K d p = Measure.pi fun _ : Fin K => signProductLaw d (nativeClip p) :=
    rfl
  rw [referenceKernel, Kernel.map_apply _ (MeasurableEquiv.measurable _), Kernel.prod_apply,
    Kernel.const_apply, e, referenceLaw]
  exact (MeasurePreserving.symm _ hmp).map_eq

/-- The tracing kernel: `p ↦` the law of the tracing game at `D_{clip(p)}`. -/
def tracingKernel (n K d : ℕ) (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng)
    [IsProbabilityMeasure μG] : Kernel (Fin d → ℝ) (TracingSpace d n K Rr Ng) :=
  (nativeSuperKernel n d μR μG ×ₖ Kernel.const _ (memberNoiseLaw n)) ×ₖ referenceKernel K d

theorem tracingKernel_apply_of_mem (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng)
    [IsProbabilityMeasure μG] {p : Fin d → ℝ} (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) :
    tracingKernel n K d μR μG p = tracingMeasure n K (signProductLaw d p) μR μG := by
  rw [tracingKernel, Kernel.prod_apply, Kernel.prod_apply, Kernel.const_apply,
    nativeSuperKernel_apply_of_mem μR μG hp, referenceKernel_apply, nativeClip_of_mem hp]
  rfl

end Kernel

section Measurability

variable {d n K : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
  {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ}

theorem measurableSet_memberFlagged (hgm : Measurable g) (hφm : Measurable φ)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) (τ : ℝ)
    (k : ℕ) (i : Fin n) :
    MeasurableSet {x : TracingSpace d n K Rr Ng | memberFlagged g φ τ A k i x} := by
  have hθx : Measurable fun x : TracingSpace d n K Rr Ng => superLearner A x.1.1 :=
    (measurable_superLearner hA).comp (measurable_fst.comp measurable_fst)
  have hZx : Measurable fun x : TracingSpace d n K Rr Ng =>
      trainingPoint superPoint superBits i x.1.1 :=
    (measurable_trainingPoint (fun b j => measurable_superPoint b j) measurable_superBits i).comp
      (measurable_fst.comp measurable_fst)
  have hGx : Measurable fun x : TracingSpace d n K Rr Ng => x.1.2 i :=
    (measurable_pi_apply i).comp (measurable_snd.comp measurable_fst)
  have hL := measurable_oracleLoss hgm hφm τ
  have hmem : Measurable fun x : TracingSpace d n K Rr Ng =>
      oracleLoss g φ τ (superLearner A x.1.1) (trainingPoint superPoint superBits i x.1.1)
        (x.1.2 i) :=
    hL.comp (hθx.prodMk (hZx.prodMk hGx))
  have href : ∀ j : Fin K, Measurable fun x : TracingSpace d n K Rr Ng =>
      oracleLoss g φ τ (superLearner A x.1.1) (x.2 j).1 (x.2 j).2 := fun j =>
    hL.comp (hθx.prodMk ((measurable_pi_apply j).comp measurable_snd))
  exact measurableSet_card_lt (fun (j : Fin K) (x : TracingSpace d n K Rr Ng) =>
    oracleLoss g φ τ (superLearner A x.1.1) (x.2 j).1 (x.2 j).2
      ≤ oracleLoss g φ τ (superLearner A x.1.1) (trainingPoint superPoint superBits i x.1.1)
        (x.1.2 i)) (fun j => measurableSet_le (href j) hmem) k

theorem lossTracerTPR_nonneg (τ : ℝ) (D : Measure (EuclideanSpace ℝ (Fin d)))
    (μR : Measure Rr) (μG : Measure Ng) (k : ℕ) :
    0 ≤ lossTracerTPR g φ τ A D μR μG K k :=
  div_nonneg (Finset.sum_nonneg fun _ _ => measureReal_nonneg) (Nat.cast_nonneg n)

theorem lossTracerTPR_le_one (τ : ℝ) (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng)
    [IsProbabilityMeasure μG] (k : ℕ) :
    lossTracerTPR g φ τ A D μR μG K k ≤ 1 := by
  unfold lossTracerTPR
  rcases Nat.eq_zero_or_pos n with hn | hn
  · subst hn
    simp
  · rw [div_le_one (by exact_mod_cast hn)]
    calc ∑ i : Fin n, (tracingMeasure n K D μR μG).real {x | memberFlagged g φ τ A k i x}
        ≤ ∑ _i : Fin n, (1 : ℝ) := Finset.sum_le_sum fun _ _ => measureReal_le_one
      _ = n := by simp

/-- `p ↦ TPR_p` is prior-integrable. -/
theorem integrable_lossTracerTPR (hgm : Measurable g) (hφm : Measurable φ)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) (τ : ℝ)
    (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
    (k : ℕ) {κ : ℝ} (hκ : 0 < κ) :
    Integrable (fun p => lossTracerTPR g φ τ A (signProductLaw d p) μR μG K k) (prior κ d) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hm : Measurable fun p : Fin d → ℝ =>
      (∑ i : Fin n, (tracingKernel n K d μR μG p).real {x | memberFlagged g φ τ A k i x}) / n :=
    (Finset.measurable_sum _ fun i _ =>
      ((tracingKernel n K d μR μG).measurable_coe
        (measurableSet_memberFlagged hgm hφm hA τ k i)).ennreal_toReal).div_const _
  have hae : (fun p : Fin d → ℝ =>
      (∑ i : Fin n, (tracingKernel n K d μR μG p).real {x | memberFlagged g φ τ A k i x}) / n)
      =ᵐ[prior κ d] fun p => lossTracerTPR g φ τ A (signProductLaw d p) μR μG K k := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    rw [tracingKernel_apply_of_mem μR μG fun k => Set.Ioo_subset_Icc_self (hp k)]
    rfl
  refine Integrable.congr ?_ hae
  refine Integrable.of_bound hm.aestronglyMeasurable 1 ?_
  filter_upwards [hae, prior_ae_mem_Ioo hκ d] with p hp hp'
  rw [hp]
  haveI := isProbabilityMeasure_signProductLaw fun k => Set.Ioo_subset_Icc_self (hp' k)
  rw [Real.norm_eq_abs, abs_of_nonneg (lossTracerTPR_nonneg τ _ μR μG k)]
  exact lossTracerTPR_le_one τ _ μR μG k

end Measurability

section Finite

variable {d n K : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- Rescaling of the recall inequality. -/
theorem recall_rescale {n : ℕ} (hn : 0 < n) {M tb V τ2 T η : ℝ}
    (h : max (M - n * tb) 0 ^ 2 / (V + n * τ2) ≤ n * (T + η)) :
    max (M / n - tb) 0 ^ 2 / (V / n + τ2) - η ≤ T := by
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  have e1 : M - n * tb = n * (M / n - tb) := by field_simp
  have e2 : V + n * τ2 = n * (V / n + τ2) := by field_simp
  have e3 : max (n * (M / n - tb)) 0 = n * max (M / n - tb) 0 := by
    rw [mul_max_of_nonneg _ _ hnR.le, mul_zero]
  rw [e1, e2, e3] at h
  rcases eq_or_ne (V / n + τ2) 0 with h0 | h0
  · rw [h0, div_zero]
    have hT : 0 ≤ T + η := by
      rw [h0, mul_zero, div_zero] at h
      nlinarith
    linarith
  · have e4 : (n * max (M / n - tb) 0) ^ 2 / (n * (V / n + τ2))
        = n * (max (M / n - tb) 0 ^ 2 / (V / n + τ2)) := by
      field_simp
    rw [e4] at h
    have := le_of_mul_le_mul_left h hnR
    linarith

set_option maxHeartbeats 2000000 in
/-- **Finite recall from the budgets of Proposition 7.** Under the hypotheses of
Proposition 7, for every `τ`, every `K`, `k ≥ 1` and every `Λ, η ≥ 0` with `K e^{−Λ²/2} ≤ η k`,
the prior-averaged true-positive rate of the conformal loss tracer satisfies
`E_{p∼Π} TPR_p ≥ (M/n − t̄)₊² / (V/n + τ²) − η` with `t̄ = H w/(2d) + Λ √(L² w/d + τ²)`,
where `M`, `V`, `w` are `nativeSignedBudget`, `nativeEnergyBudget`, `nativeLearnerScale`. -/
theorem loss_tracing_tpr_bound (hd : 0 < d) (hn : 0 < n)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    (τ : ℝ) {k : ℕ} (hk : 0 < k) {Λ η : ℝ} (hΛ : 0 ≤ Λ) (hη : 0 ≤ η)
    (hKη : (K : ℝ) * Real.exp (-Λ ^ 2 / 2) ≤ η * k) {M' V' w' : ℝ}
    (hM' : M' ≤ nativeSignedBudget a b B r ε H n d)
    (hV' : nativeEnergyBudget a b B r ε L n d ≤ V') (hw' : nativeLearnerScale a b B r ε ≤ w') :
    max (M' / n - (H * w' / (2 * d) + Λ * Real.sqrt (L ^ 2 * w' / d + τ ^ 2))) 0 ^ 2
        / (V' / n + τ ^ 2) - η
      ≤ ∫ p, lossTracerTPR g φ τ A (signProductLaw d p) μR μG K k
          ∂(prior (nativeKappa b B r ε) d) := by
  set κ := nativeKappa b B r ε with hκdef
  have hκ : 0 < κ := by
    have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [hκdef, nativeKappa]
    linarith
  have hv : nativePriorVariance b B r ε = 1 / (κ + 1) := by
    rw [hκdef, nativeKappa, sub_add_cancel, one_div, inv_inv]
  haveI := isProbabilityMeasure_prior hκ d
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  obtain ⟨hM, hV, -⟩ := finite_native_budgets_unconditional (μR := μR) (μG := μG) hd hφ hφm hg
    hgm hε hv0 hv1 A hA hA1 hacc
  have hw := native_joint_learner_sq_le μR μG hκ hd hε hφ hφm hg hgm hA hA1 hacc hv
  have hw2 : ∫ x, ‖superLearner A x.2‖ ^ 2 ∂(nativeJointMeasure κ n d μR μG) ≤ w' :=
    hw.trans hw'
  have hM2 : M' ≤ ∫ p, (∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
      ∂(superMeasure n (signProductLaw d p) μR μG)) ∂(prior κ d) := hM'.trans hM
  have hV2 : (∫ p, (∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
      ∂(superMeasure n (signProductLaw d p) μR μG)) ∂(prior κ d)) ≤ V' := hV.trans hV'
  set M := M' with hMdef
  set V := V' with hVdef
  set w := w' with hwdef
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  have hH := hφ.curv_nonneg
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hC0 : 0 ≤ C := le_trans (abs_nonneg _) (hC 0 NativeLinkClass.zero_mem_margin)
  have hθm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have hinner : ∀ {f₁ f₂ : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n →
      EuclideanSpace ℝ (Fin d)}, Measurable f₁ → Measurable f₂ →
      Measurable fun ω => ⟪f₁ ω, f₂ ω⟫_ℝ := fun h₁ h₂ =>
    (continuous_fst.inner continuous_snd).measurable.comp (h₁.prodMk h₂)
  -- measurability and bounds of the budget integrands
  have hXm : ∀ i : Fin n, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A ω i := fun i =>
    (hφm.comp (hinner hθm (measurable_superPoint true i))).sub
      (hφm.comp (hinner hθm (measurable_superPoint false i)))
  have hXb : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeLossRelease φ A x.2 i| ≤ 2 * C := by
    intro i x hx
    have hθx : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
    have h1 := hC _ (native_margin_mem_Icc hθx (hx.2 true i))
    have h2 := hC _ (native_margin_mem_Icc hθx (hx.2 false i))
    unfold nativeLossRelease
    calc |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ
          - φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ|
        ≤ |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ|
          + |φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ| := abs_sub _ _
      _ ≤ 2 * C := by linarith
  have hσb : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i| ≤ 2 * C := by
    intro i x hx
    rw [abs_mul]
    have hs : |nativeSelectorSign x.2 i| = 1 := by
      unfold nativeSelectorSign
      split_ifs <;> simp
    rw [hs, one_mul]
    exact hXb i x hx
  have hX2b : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeLossRelease φ A x.2 i ^ 2| ≤ (2 * C) ^ 2 := by
    intro i x hx
    rw [abs_pow]
    exact pow_le_pow_left₀ (abs_nonneg _) (hXb i x hx) 2
  have hsgn : ∀ i : Fin n, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeSelectorSign ω i := fun i => by
    have hbit : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        superBits ω i := (measurable_pi_apply i).comp measurable_superBits
    exact Measurable.ite (hbit (measurableSet_singleton true)) measurable_const measurable_const
  have hσm : ∀ i : Fin n, Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i := fun i =>
    ((hsgn i).comp measurable_snd).mul ((hXm i).comp measurable_snd)
  have hX2m : ∀ i : Fin n, Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => nativeLossRelease φ A x.2 i ^ 2 :=
    fun i => ((hXm i).comp measurable_snd).pow_const 2
  have hns_le : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      noiseScale L τ d θ ≤ Real.sqrt (L ^ 2 / d + τ ^ 2) := by
    intro θ hθ
    apply Real.sqrt_le_sqrt
    have h1 : ‖θ‖ ^ 2 ≤ 1 := by nlinarith [norm_nonneg θ]
    have h2 : L ^ 2 * ‖θ‖ ^ 2 ≤ L ^ 2 := by nlinarith [sq_nonneg L]
    have := div_le_div_of_nonneg_right h2 hdR.le
    linarith
  have hnsm : Measurable fun θ : EuclideanSpace ℝ (Fin d) => noiseScale L τ d θ :=
    Real.continuous_sqrt.measurable.comp
      ((((measurable_norm.pow_const 2).const_mul _).div_const _).add measurable_const)
  have hsbm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      thresholdBound H L τ Λ d (superLearner A x.2) :=
    ((((measurable_norm.pow_const 2).const_mul H).div_const _).add
      (hnsm.mul measurable_const)).comp (hθm.comp measurable_snd)
  have hsbb : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      |thresholdBound H L τ Λ d θ| ≤ H / (2 * d) + Real.sqrt (L ^ 2 / d + τ ^ 2) * Λ := by
    intro θ hθ
    have hnn : 0 ≤ thresholdBound H L τ Λ d θ := by
      unfold thresholdBound
      have : 0 ≤ noiseScale L τ d θ * Λ := mul_nonneg (Real.sqrt_nonneg _) hΛ
      positivity
    rw [abs_of_nonneg hnn]
    unfold thresholdBound
    have h1 : H * ‖θ‖ ^ 2 / (2 * d) ≤ H / (2 * d) := by
      apply div_le_div_of_nonneg_right _ (by positivity)
      have : ‖θ‖ ^ 2 ≤ 1 := by nlinarith [norm_nonneg θ]
      nlinarith
    have h2 := mul_le_mul_of_nonneg_right (hns_le θ hθ) hΛ
    linarith
  -- the prior-integrable functions of `p`
  set fσ : (Fin d → ℝ) → ℝ := fun p => ∑ i, ∫ ω, nativeSelectorSign ω i
    * nativeLossRelease φ A ω i ∂(superMeasure n (signProductLaw d p) μR μG) with hfσ
  set fX : (Fin d → ℝ) → ℝ := fun p => ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
    ∂(superMeasure n (signProductLaw d p) μR μG) with hfX
  set fs : (Fin d → ℝ) → ℝ := fun p => ∫ ω, thresholdBound H L τ Λ d (superLearner A ω)
    ∂(superMeasure n (signProductLaw d p) μR μG) with hfs
  set fT : (Fin d → ℝ) → ℝ := fun p => lossTracerTPR g φ τ A (signProductLaw d p) μR μG K k
    with hfT
  have hfσI : Integrable fσ (prior κ d) :=
    integrable_finsetSum _ fun i _ =>
      nativeKernel_integral_integrable μR μG hκ hd (hσm i) (hσb i)
  have hfXI : Integrable fX (prior κ d) :=
    integrable_finsetSum _ fun i _ =>
      nativeKernel_integral_integrable μR μG hκ hd (hX2m i) (hX2b i)
  have hfsI : Integrable fs (prior κ d) :=
    nativeKernel_integral_integrable μR μG hκ hd hsbm (fun x _ => hsbb _ (hA1 _ _))
  have hfTI : Integrable fT (prior κ d) := integrable_lossTracerTPR hgm hφm hA τ μR μG k hκ
  -- the budget integral of the threshold
  have hfs_le : ∫ p, fs p ∂(prior κ d)
      ≤ H * w / (2 * d) + Λ * Real.sqrt (L ^ 2 * w / d + τ ^ 2) := by
    have hJ := nativeJoint_integral_eq μR μG hκ hd hsbm (fun x _ => hsbb _ (hA1 _ _))
    rw [← hJ]
    set J := nativeJointMeasure κ n d μR μG
    have hsqI : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        ‖superLearner A x.2‖ ^ 2) J :=
      Integrable.of_bound ((measurable_norm.comp (hθm.comp measurable_snd)).pow_const 2
        ).aestronglyMeasurable 1 (Filter.Eventually.of_forall fun x => by
          have hθx : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
          rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
          nlinarith [norm_nonneg (superLearner A x.2)])
    have hXI : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        L ^ 2 * ‖superLearner A x.2‖ ^ 2 / d + τ ^ 2) J :=
      ((hsqI.const_mul (L ^ 2)).div_const _).add (integrable_const _)
    have hXint : ∫ x, (L ^ 2 * ‖superLearner A x.2‖ ^ 2 / d + τ ^ 2) ∂J
        ≤ L ^ 2 * w / d + τ ^ 2 := by
      rw [integral_add ((hsqI.const_mul (L ^ 2)).div_const _) (integrable_const _),
        integral_div, integral_const_mul, integral_const, probReal_univ, smul_eq_mul, one_mul]
      have := mul_le_mul_of_nonneg_left hw2 (sq_nonneg L)
      have := div_le_div_of_nonneg_right this hdR.le
      linarith
    have hsqrt := integral_sqrt_le J hXI (fun x => by positivity) hXint
    have hnsI : Integrable (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        noiseScale L τ d (superLearner A x.2)) J :=
      Integrable.of_bound (hnsm.comp (hθm.comp measurable_snd)).aestronglyMeasurable
        (Real.sqrt (L ^ 2 / d + τ ^ 2)) (Filter.Eventually.of_forall fun x => by
          have hns0 : 0 ≤ noiseScale L τ d (superLearner A x.2) := Real.sqrt_nonneg _
          rw [Real.norm_eq_abs, abs_of_nonneg hns0]
          exact hns_le _ (hA1 _ _))
    have e : (fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        thresholdBound H L τ Λ d (superLearner A x.2))
        = fun x => H / (2 * d) * ‖superLearner A x.2‖ ^ 2
          + Λ * noiseScale L τ d (superLearner A x.2) := by
      funext x
      unfold thresholdBound
      ring
    rw [e, integral_add (hsqI.const_mul _) (hnsI.const_mul _), integral_const_mul,
      integral_const_mul]
    have h1 : H / (2 * d) * ∫ x, ‖superLearner A x.2‖ ^ 2 ∂J ≤ H / (2 * d) * w :=
      mul_le_mul_of_nonneg_left hw2 (by positivity)
    have h2 : Λ * ∫ x, noiseScale L τ d (superLearner A x.2) ∂J
        ≤ Λ * Real.sqrt (L ^ 2 * w / d + τ ^ 2) := by
      refine mul_le_mul_of_nonneg_left ?_ hΛ
      exact hsqrt
    have e2 : H * w / (2 * d) = H / (2 * d) * w := by ring
    rw [e2]
    linarith
  -- the per-law inequality, integrated
  have hlin : ∀ lam : ℝ, 0 < lam →
      M - n * (H * w / (2 * d) + Λ * Real.sqrt (L ^ 2 * w / d + τ ^ 2))
        ≤ (V + n * τ ^ 2) / (2 * lam)
          + lam / 2 * (n * ((∫ p, fT p ∂(prior κ d)) + η)) := by
    intro lam hlam
    have hpt : ∀ᵐ p ∂(prior κ d), fσ p ≤ 1 / (2 * lam) * fX p + lam * n / 2 * fT p
        + n * fs p + (n * τ ^ 2 / (2 * lam) + lam * n * η / 2) := by
      filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
      have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
      haveI := isProbabilityMeasure_signProductLaw hpI
      have h := loss_tracing_per_law (K := K) (g := g) μR μG hφ hφm
        (isSignProductLaw_signProductLaw hpI) hd hA hA1 τ hΛ hη hk hKη hlam
      have hsumT : (∑ i, (tracingMeasure n K (signProductLaw d p) μR μG).real
          {x | memberFlagged g φ τ A k i x}) = n * fT p := by
        simp only [hfT, lossTracerTPR]
        field_simp
      rw [hsumT] at h
      have e : ((fX p) + n * τ ^ 2) / (2 * lam) + lam / 2 * (n * fT p + n * η) + n * fs p
          = 1 / (2 * lam) * fX p + lam * n / 2 * fT p + n * fs p
            + (n * τ ^ 2 / (2 * lam) + lam * n * η / 2) := by
        field_simp
        ring
      simp only [hfσ, hfX, hfs] at h e ⊢
      linarith
    have hIX : Integrable (fun p => 1 / (2 * lam) * fX p) (prior κ d) := hfXI.const_mul _
    have hIT : Integrable (fun p => lam * n / 2 * fT p) (prior κ d) := hfTI.const_mul _
    have hIs : Integrable (fun p => (n : ℝ) * fs p) (prior κ d) := hfsI.const_mul _
    have hIXT : Integrable (fun p => 1 / (2 * lam) * fX p + lam * n / 2 * fT p) (prior κ d) :=
      hIX.add hIT
    have hIXTs : Integrable (fun p => 1 / (2 * lam) * fX p + lam * n / 2 * fT p
        + n * fs p) (prior κ d) := hIXT.add hIs
    have hI2 : Integrable (fun p => 1 / (2 * lam) * fX p + lam * n / 2 * fT p
        + n * fs p + (n * τ ^ 2 / (2 * lam) + lam * n * η / 2)) (prior κ d) :=
      hIXTs.add (integrable_const _)
    have hint := integral_mono_ae hfσI hI2 hpt
    rw [integral_add hIXTs (integrable_const _), integral_add hIXT hIs, integral_add hIX hIT,
      integral_const_mul, integral_const_mul, integral_const_mul, integral_const, probReal_univ,
      smul_eq_mul, one_mul] at hint
    have hVx : ∫ p, fX p ∂(prior κ d) ≤ V := hV2
    have hMx : M ≤ ∫ p, fσ p ∂(prior κ d) := hM2
    have h1 : 1 / (2 * lam) * ∫ p, fX p ∂(prior κ d) ≤ 1 / (2 * lam) * V :=
      mul_le_mul_of_nonneg_left hVx (by positivity)
    have h2 : (n : ℝ) * ∫ p, fs p ∂(prior κ d)
        ≤ n * (H * w / (2 * d) + Λ * Real.sqrt (L ^ 2 * w / d + τ ^ 2)) :=
      mul_le_mul_of_nonneg_left hfs_le hnR.le
    have e : (V + n * τ ^ 2) / (2 * lam) + lam / 2 * (n * ((∫ p, fT p ∂(prior κ d)) + η))
        = 1 / (2 * lam) * V + lam * n / 2 * (∫ p, fT p ∂(prior κ d))
          + (n * τ ^ 2 / (2 * lam) + lam * n * η / 2) := by
      field_simp
      ring
    rw [e]
    linarith
  -- optimise over `λ`
  have hE : 0 ≤ V + n * τ ^ 2 := by
    have hfX0 : 0 ≤ ∫ p, fX p ∂(prior κ d) := integral_nonneg fun p =>
      Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _
    have : 0 ≤ V := le_trans hfX0 hV2
    positivity
  have hR : 0 ≤ (n : ℝ) * ((∫ p, fT p ∂(prior κ d)) + η) := by
    have : 0 ≤ ∫ p, fT p ∂(prior κ d) :=
      integral_nonneg fun p => lossTracerTPR_nonneg τ _ μR μG k
    positivity
  have hfin := div_le_of_forall_lam hE hR hlin
  exact recall_rescale hn hfin

/-- **Finite recall with the budgets of Proposition 7 themselves.** -/
theorem loss_tracing_tpr_finite (hd : 0 < d) (hn : 0 < n)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    (τ : ℝ) {k : ℕ} (hk : 0 < k) {Λ η : ℝ} (hΛ : 0 ≤ Λ) (hη : 0 ≤ η)
    (hKη : (K : ℝ) * Real.exp (-Λ ^ 2 / 2) ≤ η * k) :
    max (nativeSignedBudget a b B r ε H n d / n
        - (H * nativeLearnerScale a b B r ε / (2 * d)
          + Λ * Real.sqrt (L ^ 2 * nativeLearnerScale a b B r ε / d + τ ^ 2))) 0 ^ 2
        / (nativeEnergyBudget a b B r ε L n d / n + τ ^ 2) - η
      ≤ ∫ p, lossTracerTPR g φ τ A (signProductLaw d p) μR μG K k
          ∂(prior (nativeKappa b B r ε) d) :=
  loss_tracing_tpr_bound μR μG hd hn hφ hφm hg hgm hε hv0 hv1 A hA hA1 hacc τ hk hΛ hη hKη
    le_rfl le_rfl le_rfl

end Finite

end LossOnlyTraceability.Tracing


==> anc/lean/LossOnlyTraceability/Tracing/LossTracingSummary.lean <==
import LossOnlyTraceability.Tracing.LossTracingXi
import LossOnlyTraceability.Tracing.LossTracingTraceable

/-! # Soundness of loss-only tracing given the model, and the low-FPR order form as traceability

`conformal_sound_given_model`: the soundness bound holds for every fixed model, every law of the
queried points on any measurable space and every measurable score.

`loss_tracing_low_fpr_traceable`: in Theorem 3's regime and under the conditions of
`loss_tracing_low_fpr`, the conformal loss tracer has fresh-point acceptance (`freshAcceptance`) at most
`ξ` at every data law, for every measurable learner, and every learner of the class has prior-averaged
expected training recall (`trainingRecall`) at least `c₁ n`: `(ξ, c₁ n)`-traceability on prior
average, in the vocabulary of `IsTraceableBy`. -/

noncomputable section

open MeasureTheory ProbabilityTheory LossOnlyTraceability
open scoped InnerProductSpace BigOperators ENNReal NNReal

namespace LossOnlyTraceability.Tracing

variable {d n K : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Soundness given the model.** For every fixed model (so, conditionally on `θ̂`, for every
learner), every law `ν` of the queried points on any measurable space (a point may carry its own query
noise) and every measurable score `f` (for instance `f(z, G) = f(θ, z) + τ G`, or a score with a noise
field fixed per point), the conformal flag of a fresh candidate (index `0`) against `K` i.i.d.
references has probability at most `k/(K+1)`. -/
theorem conformal_sound_given_model {X : Type*} [MeasurableSpace X] (ν : Measure X)
    [IsProbabilityMeasure ν] {f : X → ℝ} (hf : Measurable f) (K k : ℕ) :
    (Measure.pi fun _ : Fin (K + 1) => ν)
        {x | conformalFlag k (f (x 0)) (fun j : Fin K => f (x j.succ))}
      ≤ (k : ENNReal) / (K + 1) := by
  have h := conformal_iid_score_le (m := K + 1) ν hf k 0
  have e : {x : Fin (K + 1) → X | conformalFlag k (f (x 0)) (fun j : Fin K => f (x j.succ))}
      = {x | (fun j => f (x j)) ∈ lowRank k 0} := by
    ext x
    simp only [Set.mem_setOf_eq, conformalFlag, lowRank]
    rw [card_lowRank_zero (fun l => f (x l))]
  rw [e]
  simpa using h

/-- **The low-FPR order form as `(ξ, c₁ n)`-traceability on prior average.** -/
theorem loss_tracing_low_fpr_traceable
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε cm cp : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hcm : 0 < cm) (hcp : 0 < cp) (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdC : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {α₁ α₂ α₃ : ℝ} (hα₁ : 0 < α₁) (hα₂ : 0 < α₂) (hα₃ : 0 < α₃) (hα : α₁ + α₂ + α₃ < 1)
    (hc₁ : lowFprRecall (mainSignalRate b B r cp / 2) (mainEnergyRate a b B r L cm) α₁ α₂ α₃
      ≤ 1)
    (hε3 : H * mainLearnerConstant a b B r * ε ≤ 64 * cm * α₃ * (mainSignalRate b B r cp / 2))
    {ξ : ℝ} (hξ0 : 0 < ξ) (hξ : ξ ≤ 1 / 2) (hK : 2 / ξ ≤ K) {τ : ℝ} (hτ0 : 0 ≤ τ)
    (hdim : lowFprDimConst L (mainLearnerConstant a b B r) cm (mainSignalRate b B r cp / 2) α₁
        * n * Real.log (2 / (ξ * lowFprRecall (mainSignalRate b B r cp / 2)
          (mainEnergyRate a b B r L cm) α₁ α₂ α₃)) ≤ d)
    (hτ : τ * Real.sqrt (2 * Real.log (2 / (ξ * lowFprRecall (mainSignalRate b B r cp / 2)
          (mainEnergyRate a b B r L cm) α₁ α₂ α₃)))
        ≤ α₂ * (mainSignalRate b B r cp / 2) * ε) :
    (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
        freshAcceptance (tracingMeasure n K D μR μG) (observerView A) (D.prod (gaussianReal 0 1))
          (conformalTracer g φ τ ⌊ξ * (K + 1)⌋₊) ≤ ξ) ∧
      lowFprRecall (mainSignalRate b B r cp / 2) (mainEnergyRate a b B r L cm) α₁ α₂ α₃ * n
        ≤ ∫ p, trainingRecall (tracingMeasure n K (signProductLaw d p) μR μG) (observerView A)
            (fun i => memberQuery i) (conformalTracer g φ τ ⌊ξ * (K + 1)⌋₊)
          ∂(prior (nativeKappa b B r ε) d) := by
  refine ⟨fun D _ => lossTracer_freshAcceptance_le hgm hφm hA D μR μG τ hξ0.le, ?_⟩
  have h := (loss_tracing_low_fpr (K := K) μR μG hφ hφm hg hgm hε hcm hcp hε0 hn1 hn2 hdC A hA
    hA1 hacc hα₁ hα₂ hα₃ hα hc₁ hε3 hξ0 hξ hK hτ0 hdim hτ).1
  simp_rw [lossTracer_trainingRecall_eq]
  rw [integral_const_mul]
  have hn : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  nlinarith

end LossOnlyTraceability.Tracing


==> anc/lean/LossOnlyTraceability/Tracing/LossTracingTraceable.lean <==
import LossOnlyTraceability.Tracing.LossTracing
import LossOnlyTraceability.BoundaryTracing

/-! # Soundness and recall of loss-only tracing as traceability (`IsTraceableBy`)

`freshAcceptance P θ̂ D T` is the flag probability of a fresh point `Z' ∼ D` independent of the
learner output, and `trainingRecall P θ̂ Z T` is the expected number of flagged training points
(`BoundaryTracing.lean`; these are the false-positive rate and the expected training recall of
Appendix H.1). The conformal loss tracer fits this vocabulary once the observer's view
is the model together with the reference answers' inputs, `(θ̂, (R_j, G'_j)_j)`, and a queried
candidate is a point together with its query noise, `(z, G)`:

* `conformalTracer`: the Boolean decision of `tracerFlag`;
* `lossTracer_freshAcceptance_le` (**soundness**): `freshAcceptance ≤ ⌊ξ(K+1)⌋/(K+1) ≤ ξ` for every
  measurable learner, every data law and every `τ`;
* `lossTracer_trainingRecall_eq`: `trainingRecall = n · TPR`;
* `lossTracer_isTraceableBy`: the tracer makes `θ̂` `(ξ, n · TPR_D)`-traceable at every law `D`, in the
  sense of `IsTraceableBy`. -/

noncomputable section

open MeasureTheory ProbabilityTheory LossOnlyTraceability
open scoped InnerProductSpace BigOperators ENNReal NNReal

namespace LossOnlyTraceability.Tracing

section Split

/-- **Soundness with the candidate as a separate factor.** Under `(Pθ ⊗ ν^K) ⊗ ν` (model and
references, then an independent candidate with the same law as the references), the conformal flag has
probability at most `k/(K+1)`. -/
theorem conformal_sound_split {Θ X : Type*} [MeasurableSpace Θ] [MeasurableSpace X]
    (Pθ : Measure Θ) [IsProbabilityMeasure Pθ] (ν : Measure X) [IsProbabilityMeasure ν]
    {s : Θ → X → ℝ} (hs : Measurable fun q : Θ × X => s q.1 q.2) (K k : ℕ) :
    ((Pθ.prod (Measure.pi fun _ : Fin K => ν)).prod ν)
        {q | conformalFlag k (s q.1.1 q.2) (fun j : Fin K => s q.1.1 (q.1.2 j))}
      ≤ (k : ENNReal) / (K + 1) := by
  -- the rearrangement `(θ, x) ↦ ((θ, tail x), x 0)` is measure preserving
  set e : (Fin (K + 1) → X) ≃ᵐ X × (Fin K → X) :=
    MeasurableEquiv.piFinSuccAbove (fun _ => X) 0 with he_def
  have he : MeasurePreserving e (Measure.pi fun _ : Fin (K + 1) => ν)
      (ν.prod (Measure.pi fun _ : Fin K => ν)) :=
    measurePreserving_piFinSuccAbove (fun _ : Fin (K + 1) => ν) 0
  have h1 : MeasurePreserving (Prod.map id e) (Pθ.prod (Measure.pi fun _ : Fin (K + 1) => ν))
      (Pθ.prod (ν.prod (Measure.pi fun _ : Fin K => ν))) :=
    (MeasurePreserving.id Pθ).prod he
  have hswap : MeasurePreserving (Prod.map id Prod.swap)
      (Pθ.prod (ν.prod (Measure.pi fun _ : Fin K => ν)))
      (Pθ.prod ((Measure.pi fun _ : Fin K => ν).prod ν)) :=
    (MeasurePreserving.id Pθ).prod Measure.measurePreserving_swap
  have hassoc : MeasurePreserving (MeasurableEquiv.prodAssoc.symm :
      Θ × ((Fin K → X) × X) → (Θ × (Fin K → X)) × X)
      (Pθ.prod ((Measure.pi fun _ : Fin K => ν).prod ν))
      ((Pθ.prod (Measure.pi fun _ : Fin K => ν)).prod ν) := by
    refine MeasurePreserving.symm _ ⟨MeasurableEquiv.prodAssoc.measurable, ?_⟩
    exact Measure.prodAssoc_prod
  have hF := hassoc.comp (hswap.comp h1)
  have hT : MeasurableSet {q : (Θ × (Fin K → X)) × X |
      conformalFlag k (s q.1.1 q.2) (fun j : Fin K => s q.1.1 (q.1.2 j))} := by
    have hsz : Measurable fun q : (Θ × (Fin K → X)) × X => s q.1.1 q.2 :=
      hs.comp ((measurable_fst.comp measurable_fst).prodMk measurable_snd)
    have hsr : ∀ j : Fin K, Measurable fun q : (Θ × (Fin K → X)) × X => s q.1.1 (q.1.2 j) :=
      fun j => hs.comp ((measurable_fst.comp measurable_fst).prodMk
        ((measurable_pi_apply j).comp (measurable_snd.comp measurable_fst)))
    exact measurableSet_card_lt (fun (j : Fin K) (q : (Θ × (Fin K → X)) × X) =>
      s q.1.1 (q.1.2 j) ≤ s q.1.1 q.2) (fun j => measurableSet_le (hsr j) hsz) k
  rw [← hF.measure_preimage hT.nullMeasurableSet]
  have hpre : (MeasurableEquiv.prodAssoc.symm ∘ (Prod.map id Prod.swap ∘ Prod.map id e)) ⁻¹'
      {q : (Θ × (Fin K → X)) × X |
        conformalFlag k (s q.1.1 q.2) (fun j : Fin K => s q.1.1 (q.1.2 j))}
      = {q : Θ × (Fin (K + 1) → X) |
        conformalFlag k (s q.1 (q.2 0)) (fun j : Fin K => s q.1 (q.2 j.succ))} := by
    ext q
    simp [he_def, MeasurableEquiv.piFinSuccAbove, Fin.insertNthEquiv, Fin.tail,
      MeasurableEquiv.prodAssoc, conformalFlag]
  rw [hpre]
  exact conformal_sound Pθ ν hs K k

end Split

section Vocabulary

variable {d n K : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
  {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ}

/-- The observer's view: the model together with the reference points and their query noises. -/
def observerView (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (x : TracingSpace d n K Rr Ng) :
    EuclideanSpace ℝ (Fin d) × (Fin K → EuclideanSpace ℝ (Fin d) × ℝ) :=
  (superLearner A x.1.1, x.2)

/-- Member `i`'s query: the training point `Z_i` and the noise of its query. -/
def memberQuery (i : Fin n) (x : TracingSpace d n K Rr Ng) : EuclideanSpace ℝ (Fin d) × ℝ :=
  (trainingPoint superPoint superBits i x.1.1, x.1.2 i)

open Classical in
/-- The conformal loss tracer as a Boolean decision of the observer's view and the queried
candidate. -/
def conformalTracer (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ) (τ : ℝ) (k : ℕ)
    (v : EuclideanSpace ℝ (Fin d) × (Fin K → EuclideanSpace ℝ (Fin d) × ℝ))
    (c : EuclideanSpace ℝ (Fin d) × ℝ) : Bool :=
  decide (tracerFlag g φ τ k v.1 v.2 c.1 c.2)

/-- **Soundness as a bound on the fresh-point acceptance.** -/
theorem lossTracer_freshAcceptance_le (hgm : Measurable g) (hφm : Measurable φ)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]
    (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
    (τ : ℝ) {ξ : ℝ} (hξ : 0 ≤ ξ) :
    freshAcceptance (tracingMeasure n K D μR μG) (observerView A) (D.prod (gaussianReal 0 1))
      (conformalTracer g φ τ ⌊ξ * (K + 1)⌋₊) ≤ ξ := by
  have hθm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  haveI : IsProbabilityMeasure ((superMeasure n D μR μG).map (superLearner A)) :=
    Measure.isProbabilityMeasure_map hθm.aemeasurable
  -- the law of the view
  have hmap : (tracingMeasure n K D μR μG).map (observerView A)
      = ((superMeasure n D μR μG).map (superLearner A)).prod (referenceLaw K D) := by
    have h1 : (observerView A : TracingSpace d n K Rr Ng → _)
        = Prod.map (superLearner A ∘ Prod.fst) id := rfl
    rw [h1, tracingMeasure, ← Measure.map_prod_map _ _ (hθm.comp measurable_fst) measurable_id,
      Measure.map_id]
    congr 1
    rw [← Measure.map_map hθm measurable_fst, Measure.map_fst_prod, measure_univ, one_smul]
  unfold freshAcceptance
  rw [hmap]
  have hs := measurable_oracleLoss hgm hφm τ
  have h := conformal_sound_split ((superMeasure n D μR μG).map (superLearner A))
    (D.prod (gaussianReal 0 1))
    (s := fun θ (x : EuclideanSpace ℝ (Fin d) × ℝ) => oracleLoss g φ τ θ x.1 x.2) hs K
    ⌊ξ * (K + 1)⌋₊
  have hset : {q : (EuclideanSpace ℝ (Fin d) × (Fin K → EuclideanSpace ℝ (Fin d) × ℝ)) ×
      (EuclideanSpace ℝ (Fin d) × ℝ) | conformalTracer g φ τ ⌊ξ * (K + 1)⌋₊ q.1 q.2 = true}
      = {q | conformalFlag ⌊ξ * (K + 1)⌋₊ (oracleLoss g φ τ q.1.1 q.2.1 q.2.2)
          (fun j : Fin K => oracleLoss g φ τ q.1.1 (q.1.2 j).1 (q.1.2 j).2)} := by
    ext q
    simp [conformalTracer, tracerFlag]
  rw [hset, measureReal_def]
  have hne : ((⌊ξ * (K + 1)⌋₊ : ℕ) : ENNReal) / (K + 1) ≠ ⊤ :=
    ENNReal.div_ne_top (ENNReal.natCast_ne_top _) (by positivity)
  refine (ENNReal.toReal_mono hne h).trans ?_
  rw [ENNReal.toReal_div, ENNReal.toReal_natCast]
  have e : ((K : ENNReal) + 1).toReal = (K : ℝ) + 1 := by
    rw [ENNReal.toReal_add (ENNReal.natCast_ne_top K) ENNReal.one_ne_top, ENNReal.toReal_natCast,
      ENNReal.toReal_one]
  rw [e]
  exact conformal_rank_div_le hξ K

/-- The expected number of flagged members is `n · TPR`. -/
theorem lossTracer_trainingRecall_eq (τ : ℝ) (D : Measure (EuclideanSpace ℝ (Fin d)))
    (μR : Measure Rr) (μG : Measure Ng) (k : ℕ) :
    trainingRecall (tracingMeasure n K D μR μG) (observerView A) (fun i => memberQuery i)
      (conformalTracer g φ τ k) = n * lossTracerTPR g φ τ A D μR μG K k := by
  unfold trainingRecall lossTracerTPR
  have hsets : ∀ i : Fin n, {ω : TracingSpace d n K Rr Ng |
      conformalTracer g φ τ k (observerView A ω) (memberQuery i ω) = true}
      = {x | memberFlagged g φ τ A k i x} := by
    intro i
    ext x
    simp [conformalTracer, observerView, memberQuery, memberFlagged]
  simp only [hsets]
  rcases Nat.eq_zero_or_pos n with hn | hn
  · subst hn
    simp
  · have hnR : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
    field_simp

/-- **Loss-only tracing at a law, as traceability.** At every data law `D`, for every measurable
learner and every `τ`, the conformal loss tracer makes `θ̂` `(ξ, n · TPR_D)`-traceable
(`IsTraceableBy`): fresh-point acceptance at most `ξ`, and expected training recall `n · TPR_D`. -/
theorem lossTracer_isTraceableBy (hgm : Measurable g) (hφm : Measurable φ)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]
    (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
    (τ : ℝ) {ξ : ℝ} (hξ : 0 ≤ ξ) :
    IsTraceableBy (tracingMeasure n K D μR μG) (observerView A) (D.prod (gaussianReal 0 1))
      (fun i => memberQuery i) (conformalTracer g φ τ ⌊ξ * (K + 1)⌋₊) ξ
      (n * lossTracerTPR g φ τ A D μR μG K ⌊ξ * (K + 1)⌋₊) :=
  ⟨lossTracer_freshAcceptance_le hgm hφm hA D μR μG τ hξ,
    le_of_eq (lossTracer_trainingRecall_eq τ D μR μG _).symm⟩

end Vocabulary

end LossOnlyTraceability.Tracing


==> anc/lean/LossOnlyTraceability/Tracing/LossTracingXi.lean <==
import LossOnlyTraceability.Tracing.LossTracingOrder

/-! # Finite recall with the conformal rank and the Gaussian multiplier `λ(ξη) = √(2 ln(2/(ξη)))`

`loss_tracing_tpr_xi`: the finite recall bound of `loss_tracing_tpr_finite` at the conformal rank
`k = ⌊ξ(K+1)⌋`, `0 < ξ ≤ 1/2`, `K ≥ 2/ξ`, `0 < η ≤ 1`, with `Λ = λ(ξη)`:
`E_Π TPR_p ≥ (M/n − t̄)₊²/(V/n + τ²) − η`, `t̄ = H w/(2d) + λ(ξη) √(L² w/d + τ²)`.

`loss_tracing_tpr_xi'`: the same with the larger (hence weaker) threshold
`t̄_η = H w/(2d) + λ(ξη)(L √(w/d) + τ)`, for `τ ≥ 0`.

`loss_tracing_tpr_at_law`: the per-law form, at a single sign product law, with the per-law signal and
energy of the release. -/

noncomputable section

open MeasureTheory ProbabilityTheory LossOnlyTraceability
open scoped InnerProductSpace BigOperators ENNReal NNReal

namespace LossOnlyTraceability.Tracing

variable {d n K : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The recall ratio is antitone in the threshold. -/
theorem recall_ratio_antitone {M t t' V : ℝ} (hV : 0 ≤ V) (htt : t ≤ t') :
    max (M - t') 0 ^ 2 / V ≤ max (M - t) 0 ^ 2 / V := by
  apply div_le_div_of_nonneg_right _ hV
  exact pow_le_pow_left₀ (le_max_right _ _) (max_le_max (by linarith) le_rfl) 2

/-- **Finite recall at the conformal rank with `Λ = λ(ξη)`.** -/
theorem loss_tracing_tpr_xi (hd : 0 < d) (hn : 0 < n)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    (τ : ℝ) {ξ η : ℝ} (hξ0 : 0 < ξ) (hξ : ξ ≤ 1 / 2) (hK : 2 / ξ ≤ K) (hη0 : 0 < η)
    (hη1 : η ≤ 1) :
    max (nativeSignedBudget a b B r ε H n d / n
        - (H * nativeLearnerScale a b B r ε / (2 * d)
          + Real.sqrt (2 * Real.log (2 / (ξ * η)))
            * Real.sqrt (L ^ 2 * nativeLearnerScale a b B r ε / d + τ ^ 2))) 0 ^ 2
        / (nativeEnergyBudget a b B r ε L n d / n + τ ^ 2) - η
      ≤ ∫ p, lossTracerTPR g φ τ A (signProductLaw d p) μR μG K ⌊ξ * (K + 1)⌋₊
          ∂(prior (nativeKappa b B r ε) d) := by
  obtain ⟨hk1, -, hkK⟩ := conformal_rank_facts hξ0 hK
  have hξη0 : 0 < ξ * η := mul_pos hξ0 hη0
  have hξη1 : ξ * η ≤ 1 := by
    have := mul_le_mul_of_nonneg_left hη1 hξ0.le
    linarith
  have hexp := exp_neg_sq_threshold hξη0 hξη1
  have hKη : (K : ℝ) * Real.exp (-(Real.sqrt (2 * Real.log (2 / (ξ * η)))) ^ 2 / 2)
      ≤ η * (⌊ξ * (K + 1)⌋₊ : ℝ) := by
    rw [hexp]
    have := mul_le_mul_of_nonneg_left hkK hη0.le
    linarith
  exact loss_tracing_tpr_finite μR μG hd hn hφ hφm hg hgm hε hv0 hv1 A hA hA1 hacc τ hk1
    (Real.sqrt_nonneg _) hη0.le hKη

/-- **Finite recall with the larger threshold** `t̄_η = H w/(2d) + λ(ξη)(L√(w/d) + τ)`. -/
theorem loss_tracing_tpr_xi' (hd : 0 < d) (hn : 0 < n)
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε)
    (hv0 : 0 < nativePriorVariance b B r ε) (hv1 : nativePriorVariance b B r ε < 1)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {τ : ℝ} (hτ : 0 ≤ τ) {ξ η : ℝ} (hξ0 : 0 < ξ) (hξ : ξ ≤ 1 / 2) (hK : 2 / ξ ≤ K)
    (hη0 : 0 < η) (hη1 : η ≤ 1) :
    max (nativeSignedBudget a b B r ε H n d / n
        - (H * nativeLearnerScale a b B r ε / (2 * d)
          + Real.sqrt (2 * Real.log (2 / (ξ * η)))
            * (L * Real.sqrt (nativeLearnerScale a b B r ε / d) + τ))) 0 ^ 2
        / (nativeEnergyBudget a b B r ε L n d / n + τ ^ 2) - η
      ≤ ∫ p, lossTracerTPR g φ τ A (signProductLaw d p) μR μG K ⌊ξ * (K + 1)⌋₊
          ∂(prior (nativeKappa b B r ε) d) := by
  have h := loss_tracing_tpr_xi μR μG hd hn hφ hφm hg hgm hε hv0 hv1 A hA hA1 hacc τ hξ0 hξ hK
    hη0 hη1
  have hL := hφ.lip_nonneg
  have hw0 : 0 ≤ nativeLearnerScale a b B r ε := by
    unfold nativeLearnerScale
    exact le_min zero_le_one (sq_nonneg _)
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  have hsq : Real.sqrt (L ^ 2 * nativeLearnerScale a b B r ε / d + τ ^ 2)
      ≤ L * Real.sqrt (nativeLearnerScale a b B r ε / d) + τ := by
    have h1 := sqrt_add_le_sqrt_add_sqrt
      (x := L ^ 2 * nativeLearnerScale a b B r ε / d) (y := τ ^ 2) (by positivity) (sq_nonneg τ)
    have h2 : Real.sqrt (L ^ 2 * nativeLearnerScale a b B r ε / d)
        = L * Real.sqrt (nativeLearnerScale a b B r ε / d) := by
      rw [mul_div_assoc, Real.sqrt_mul (sq_nonneg L), Real.sqrt_sq hL]
    rw [h2, Real.sqrt_sq hτ] at h1
    exact h1
  have hmono := recall_ratio_antitone
    (M := nativeSignedBudget a b B r ε H n d / n)
    (V := nativeEnergyBudget a b B r ε L n d / n + τ ^ 2)
    (t := H * nativeLearnerScale a b B r ε / (2 * d)
      + Real.sqrt (2 * Real.log (2 / (ξ * η)))
        * Real.sqrt (L ^ 2 * nativeLearnerScale a b B r ε / d + τ ^ 2))
    (t' := H * nativeLearnerScale a b B r ε / (2 * d)
      + Real.sqrt (2 * Real.log (2 / (ξ * η)))
        * (L * Real.sqrt (nativeLearnerScale a b B r ε / d) + τ))
    (by
      rcases le_or_gt 0 (nativeEnergyBudget a b B r ε L n d / n + τ ^ 2) with hV | hV
      · exact hV
      · exfalso
        -- the energy budget is nonnegative: it bounds a nonnegative integral
        have hκ : 0 < nativeKappa b B r ε := by
          have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
          rw [nativeKappa]
          linarith
        haveI := isProbabilityMeasure_prior hκ d
        obtain ⟨-, hV', -⟩ := finite_native_budgets_unconditional (μR := μR) (μG := μG) hd hφ hφm
          hg hgm hε hv0 hv1 A hA hA1 hacc
        have h0 : 0 ≤ ∫ p, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
            ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior (nativeKappa b B r ε) d) :=
          integral_nonneg fun p => Finset.sum_nonneg fun i _ => integral_nonneg fun ω =>
            sq_nonneg _
        have hnR : (0 : ℝ) < n := by exact_mod_cast hn
        have : 0 ≤ nativeEnergyBudget a b B r ε L n d / n :=
          div_nonneg (le_trans h0 hV') hnR.le
        nlinarith [sq_nonneg τ])
    (by
      have := mul_le_mul_of_nonneg_left hsq (Real.sqrt_nonneg (2 * Real.log (2 / (ξ * η))))
      linarith)
  linarith

/-- **Finite recall at a single law.** At every sign product law `D_p` (no prior), with the per-law
signed signal `Σ_i E σ_i X_i`, the per-law energy `Σ_i E X_i²` and `K e^{−Λ²/2} ≤ η k`,
`TPR_p ≥ (Σ_i E σ_i X_i / n − E s(θ̂))₊² / (Σ_i E X_i² / n + τ²) − η`, where
`s(θ) = H‖θ‖²/(2d) + Λ √(L²‖θ‖²/d + τ²)`. The per-law signal can vanish at a given law, which is why
the finite recall bound averages over the prior. -/
theorem loss_tracing_tpr_at_law {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure D] {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) (hd : 0 < d) (hn : 0 < n)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) (τ : ℝ) {Λ η : ℝ} (hΛ : 0 ≤ Λ) (hη : 0 ≤ η) {k : ℕ} (hk : 0 < k)
    (hKη : (K : ℝ) * Real.exp (-Λ ^ 2 / 2) ≤ η * k) :
    max ((∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
          ∂(superMeasure n D μR μG)) / n
        - ∫ ω, thresholdBound H L τ Λ d (superLearner A ω) ∂(superMeasure n D μR μG)) 0 ^ 2
        / ((∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n D μR μG)) / n + τ ^ 2) - η
      ≤ lossTracerTPR g φ τ A D μR μG K k := by
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  have hsum : (∑ i, (tracingMeasure n K D μR μG).real {x | memberFlagged g φ τ A k i x})
      = n * lossTracerTPR g φ τ A D μR μG K k := by
    unfold lossTracerTPR
    field_simp
  have hE : 0 ≤ (∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n D μR μG))
      + n * τ ^ 2 := by
    have : 0 ≤ ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n D μR μG) :=
      Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _
    positivity
  have hR : 0 ≤ (n : ℝ) * (lossTracerTPR g φ τ A D μR μG K k + η) := by
    have := lossTracerTPR_nonneg (g := g) (φ := φ) (A := A) (K := K) τ D μR μG k
    positivity
  have hlin : ∀ lam : ℝ, 0 < lam →
      (∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i ∂(superMeasure n D μR μG))
        - n * ∫ ω, thresholdBound H L τ Λ d (superLearner A ω) ∂(superMeasure n D μR μG)
      ≤ ((∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n D μR μG)) + n * τ ^ 2)
          / (2 * lam) + lam / 2 * (n * (lossTracerTPR g φ τ A D μR μG K k + η)) := by
    intro lam hlam
    have h := loss_tracing_per_law (K := K) (g := g) μR μG hφ hφm hD hd hA hA1 τ hΛ hη hk hKη hlam
    rw [hsum] at h
    have e : (n : ℝ) * lossTracerTPR g φ τ A D μR μG K k + n * η
        = n * (lossTracerTPR g φ τ A D μR μG K k + η) := by ring
    rw [e] at h
    linarith
  exact recall_rescale hn (div_le_of_forall_lam hE hR hlin)

end LossOnlyTraceability.Tracing


==> anc/lean/LossOnlyTraceability/Tracing/Necessity.lean <==
import LossOnlyTraceability.Tracing.PlugInAccuracy
import LossOnlyTraceability.Privacy.DPImpossibility

/-! # The necessity half: a Gaussian trade-off inside Theorem 3's class

The noisy-mean plug-in learner `A_ρ(S; N) = T(Π(Z̄_S + N))`, `N ∼ N(0, (2/(nρ))² I)`
(`plugInLearner` with learner randomness `piGaussian 0 (rhoVar n ρ)`) satisfies, for every link and
power of Assumption 2:

* **(window)** its proved accuracy bound `ε_A` is at most
  `ε = (c₊/n)^{q/2}` (so that `n = c₊ ε^{-2/q}`) exactly when its sample multiplier obeys
  `plugWindow ≤ c₊`, where
  `plugWindow = n (H/(2d) + c_T (1/n + 4d/(n²ρ²))^{q/2})^{2/q}` (`accuracy_iff_window`); then,
  for `c₋ ≤ c₊` and `c₊ ≥ 1`,
  `plugIn_window_information_law` is Theorem 3's two-sided law `Θ(n/(1 + (τ/ε)²))` for `A_ρ`.
* **(tracing trade-off)** `plugIn_tracing_tradeoff`: every tracer that reads the released model
  `θ̂ = A_ρ(S; N)` and independent randomness (coins, reference points, noisy losses, the law) has,
  at every member `i`, `TPR_i ≤ exp(−(√ln(1/ξ) − ρ/√2)²)` whenever its fresh-point false-positive
  rate is at most `ξ` and `ρ²/2 ≤ ln(1/ξ)`; `plugIn_pair_tradeoff` is the per-pair form in the
  paired game.
* **(differential privacy)** `plugIn_isDPLearnerOn_signCube`: `A_ρ` is
  `(ρ²/2 + ρ√(2 ln(1/δ)), δ)`-DP on the sign cube for every `δ ∈ (0, 1)`, so it is an accurate
  learner of Theorem 3's class whose privacy loss is `O(1 + √log(1/δ))` at fixed `ρ`
  (`plugIn_accurate_and_private`). The lower bound `e^{ε_DP} − 1 ≥ (m − Kδ/ε)/√v` of
  Appendix F.5 (`dp_impossibility_main_constants`) therefore meets an upper bound of order
  `1 + √log(1/δ)`. -/

noncomputable section

namespace LossOnlyTraceability.Tracing.Necessity

open MeasureTheory ProbabilityTheory LossOnlyTraceability LossOnlyTraceability.Privacy
open scoped InnerProductSpace BigOperators ENNReal NNReal

variable {d : ℕ}

/-! ### The Gaussian-mechanism parameter -/

/-- The noise variance `v = (2/(nρ))²` of the Gaussian mechanism with parameter `ρ`
(replace-one sensitivity `2/n` of the mean of points of the unit ball). -/
def rhoVar (n : ℕ) (ρ : ℝ) : ℝ≥0 := ⟨(2 / (n * ρ)) ^ 2, sq_nonneg _⟩

theorem rhoVar_coe (n : ℕ) (ρ : ℝ) : (rhoVar n ρ : ℝ) = (2 / (n * ρ)) ^ 2 := rfl

theorem rhoVar_pos {n : ℕ} (hn : 0 < n) {ρ : ℝ} (hρ : 0 < ρ) : (0 : ℝ) < rhoVar n ρ := by
  rw [rhoVar_coe]
  have : (0 : ℝ) < n := by exact_mod_cast hn
  exact pow_pos (div_pos two_pos (mul_pos this hρ)) 2

theorem rhoVar_ne_zero {n : ℕ} (hn : 0 < n) {ρ : ℝ} (hρ : 0 < ρ) : rhoVar n ρ ≠ 0 := by
  intro h
  have := rhoVar_pos hn hρ
  rw [h] at this
  simp at this

/-- With `v = (2/(nρ))²`, the Rényi scale `2/(n² v)` of neighbouring means is `ρ²/2`. -/
theorem kappa_rhoVar {n : ℕ} (hn : 0 < n) {ρ : ℝ} (hρ : 0 < ρ) :
    2 / ((n : ℝ) ^ 2 * (rhoVar n ρ : ℝ)) = ρ ^ 2 / 2 := by
  have hn' : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  have hρ' : ρ ≠ 0 := hρ.ne'
  rw [rhoVar_coe]
  field_simp
  try ring

theorem sqrt_half_sq {ρ : ℝ} (hρ : 0 ≤ ρ) : Real.sqrt (ρ ^ 2 / 2) = ρ / Real.sqrt 2 := by
  rw [Real.sqrt_div (sq_nonneg ρ), Real.sqrt_sq hρ]

/-- `ρ²/2 + 2√(ρ²/2)√L = ρ²/2 + ρ√(2L)`. -/
theorem dp_exponent_rho {ρ L : ℝ} (hρ : 0 ≤ ρ) (hL : 0 ≤ L) :
    ρ ^ 2 / 2 + 2 * Real.sqrt (ρ ^ 2 / 2) * Real.sqrt L = ρ ^ 2 / 2 + ρ * Real.sqrt (2 * L) := by
  rw [sqrt_half_sq hρ, Real.sqrt_mul (by norm_num : (0 : ℝ) ≤ 2) L]
  have h2 : Real.sqrt 2 ≠ 0 := by positivity
  have h22 : Real.sqrt 2 * Real.sqrt 2 = 2 := Real.mul_self_sqrt (by norm_num)
  have h2' : 2 / Real.sqrt 2 = Real.sqrt 2 := by
    rw [div_eq_iff h2]
    exact h22.symm
  have e : 2 * (ρ / Real.sqrt 2) * Real.sqrt L = ρ * (2 / Real.sqrt 2) * Real.sqrt L := by ring
  rw [e, h2']
  ring

/-! ### The released model as a function of the noisy mean -/

/-- The model released by the plug-in learner, as a function of the noisy mean `Y = Z̄_S + N`. -/
def plugModel (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ) (Y : Fin d → ℝ) :
    EuclideanSpace ℝ (Fin d) :=
  plugArgmin g φ (ballProj (WithLp.toLp 2 Y))

theorem plugInLearner_eq_plugModel (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ) {n : ℕ}
    (x : Fin n → EuclideanSpace ℝ (Fin d)) (N : Fin d → ℝ) :
    plugInLearner g φ x N = plugModel g φ (meanCoords x + N) := rfl

theorem continuous_plugModel {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg) :
    Continuous (plugModel g φ) :=
  (plugArgmin_continuousOn hφ hg).comp_continuous
    (continuous_ballProj.comp (PiLp.continuous_toLp 2 (fun _ : Fin d => ℝ)))
    (fun _ => mem_closedBall_zero_iff.2 (norm_ballProj_le _))

/-! ### Tracing and per-pair trade-offs for the plug-in learner -/

section Tradeoff

variable {Ωt : Type*} [MeasurableSpace Ωt]

/-- The decision of a tracer `T(θ̂, ω, z)` that reads the released model, written as a function of
the noisy mean. -/
def modelTracer (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ)
    (T : EuclideanSpace ℝ (Fin d) → Ωt → EuclideanSpace ℝ (Fin d) → Bool) :
    (Fin d → ℝ) → Ωt → EuclideanSpace ℝ (Fin d) → Bool :=
  fun Y ω z => T (plugModel g φ Y) ω z

theorem measurable_modelTracer {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ}
    {b L H a B r Lg : ℝ} (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg)
    {T : EuclideanSpace ℝ (Fin d) → Ωt → EuclideanSpace ℝ (Fin d) → Bool}
    (hT : Measurable fun q : (EuclideanSpace ℝ (Fin d) × Ωt) × EuclideanSpace ℝ (Fin d) =>
      T q.1.1 q.1.2 q.2) :
    Measurable fun q : ((Fin d → ℝ) × Ωt) × EuclideanSpace ℝ (Fin d) =>
      modelTracer g φ T q.1.1 q.1.2 q.2 :=
  hT.comp ((((continuous_plugModel hφ hg).measurable.comp (measurable_fst.comp measurable_fst)).prodMk
    (measurable_snd.comp measurable_fst)).prodMk measurable_snd)

/-- **The tracing trade-off, tracing game.** For the plug-in learner with parameter `ρ > 0`, every
data law `D` on the unit ball and every measurable tracer `T(θ̂, ω, z)` that reads the released
model and independent randomness `ω ∼ Pt`: if the fresh-point false-positive rate is at most `ξ > 0`
and `ρ²/2 ≤ ln(1/ξ)`, then every member is flagged with probability
`TPR_i ≤ exp(−(√ln(1/ξ) − ρ/√2)²)`. -/
theorem plugIn_tracing_tradeoff {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ}
    {b L H a B r Lg : ℝ} (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg)
    {n : ℕ} (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]
    (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (Pt : Measure Ωt) [IsProbabilityMeasure Pt] {ρ : ℝ} (hρ : 0 < ρ)
    {T : EuclideanSpace ℝ (Fin d) → Ωt → EuclideanSpace ℝ (Fin d) → Bool}
    (hT : Measurable fun q : (EuclideanSpace ℝ (Fin d) × Ωt) × EuclideanSpace ℝ (Fin d) =>
      T q.1.1 q.1.2 q.2)
    (i : Fin n) {ξ : ℝ} (hξ : 0 < ξ)
    (hFPR : freshFlagRate n D Pt (rhoVar n ρ) (modelTracer g φ T) ≤ ξ)
    (hρξ : ρ ^ 2 / 2 ≤ Real.log (1 / ξ)) :
    memberFlagRate n D Pt (rhoVar n ρ) (modelTracer g φ T) i
      ≤ Real.exp (-(Real.sqrt (Real.log (1 / ξ)) - ρ / Real.sqrt 2) ^ 2) := by
  have hn : 0 < n := Nat.pos_of_ne_zero (fun h => by subst h; exact i.elim0)
  have hκ := kappa_rhoVar hn hρ
  have h := noisyMean_member_le_closed D hD Pt (rhoVar_ne_zero hn hρ)
    (measurable_modelTracer hφ hg hT) i hξ hFPR (by rw [hκ]; exact hρξ)
  rw [hκ, sqrt_half_sq hρ.le] at h
  exact h

/-- **The tracing trade-off, paired game.** For every law of the supersample, the bits and the
test's randomness with all supersample points in the unit ball, and every measurable per-pair test
`ψ(Y, view)` of pair `i` whose view hides `u_i` (it may read the released model `plugModel g φ Y`,
all candidates and the other bits): if `P(ψ = 1 | u_i = 0) ≤ ξ` with `ξ > 0` and `ρ²/2 ≤ ln(1/ξ)`,
then `P(ψ = 1 | u_i = 1) ≤ exp(−(√ln(1/ξ) − ρ/√2)²)`. -/
theorem plugIn_pair_tradeoff {n : ℕ}
    (PV : Measure (((Bool × Fin n → EuclideanSpace ℝ (Fin d)) × (Fin n → Bool)) × Ωt))
    [IsProbabilityMeasure PV] (hPV : ∀ᵐ V ∂PV, ∀ b j, ‖V.1.1 (b, j)‖ ≤ 1) {ρ : ℝ} (hρ : 0 < ρ)
    {ψ : (Fin d → ℝ) → ((Bool × Fin n → EuclideanSpace ℝ (Fin d)) × (Fin n → Bool)) × Ωt → Bool}
    (hψ : Measurable fun q : (Fin d → ℝ) × (((Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
      (Fin n → Bool)) × Ωt) => ψ q.1 q.2)
    (i : Fin n) {ξ : ℝ} (hξ : 0 < ξ) (hFPR : pairAcceptance PV (rhoVar n ρ) ψ i false ≤ ξ)
    (hρξ : ρ ^ 2 / 2 ≤ Real.log (1 / ξ)) :
    pairAcceptance PV (rhoVar n ρ) ψ i true
      ≤ Real.exp (-(Real.sqrt (Real.log (1 / ξ)) - ρ / Real.sqrt 2) ^ 2) := by
  have hn : 0 < n := Nat.pos_of_ne_zero (fun h => by subst h; exact i.elim0)
  have hκ := kappa_rhoVar hn hρ
  have hκpos : 0 < ρ ^ 2 / 2 := by positivity
  rw [← sqrt_half_sq hρ.le]
  refine renyi_tradeoff_closed hξ hκpos hρξ measureReal_le_one ?_
  intro s hs
  have h := noisyMean_pair_le PV hPV (rhoVar_ne_zero hn hρ) hψ i hs
  rw [hκ] at h
  refine h.trans ?_
  have hθ : 0 ≤ s / (1 + s) := (div_pos hs (by linarith)).le
  exact mul_le_mul_of_nonneg_left (Real.rpow_le_rpow measureReal_nonneg hFPR hθ)
    (Real.exp_pos _).le

end Tradeoff

/-! ### Differential privacy of the plug-in learner -/

/-- The Gaussian Hölder bound `piGaussian_holder_shift` in real form. -/
theorem piGaussian_real_holder_shift {m a : Fin d → ℝ} {v : ℝ≥0} (hv : v ≠ 0) {s : ℝ} (hs : 0 < s)
    {E : Set (Fin d → ℝ)} (hE : MeasurableSet E) :
    (piGaussian m v).real E
      ≤ Real.exp (s * (∑ i, (m i - a i) ^ 2) / (2 * v)) * (piGaussian a v).real E ^ (s / (1 + s)) := by
  have h := piGaussian_holder_shift m a hv hs hE
  have hθ : (0 : ℝ) ≤ s / (1 + s) := (div_pos hs (by linarith)).le
  have hfin : ENNReal.ofReal (Real.exp (s * (∑ i, (m i - a i) ^ 2) / (2 * v)))
      * piGaussian a v E ^ (s / (1 + s)) ≠ ∞ :=
    ENNReal.mul_ne_top ENNReal.ofReal_ne_top (ENNReal.rpow_ne_top_of_nonneg hθ (measure_ne_top _ _))
  have h2 := ENNReal.toReal_mono hfin h
  rw [ENNReal.toReal_mul, ENNReal.toReal_ofReal (Real.exp_pos _).le, ← ENNReal.toReal_rpow] at h2
  rw [measureReal_def, measureReal_def]
  exact h2

/-- Points of the sign cube lie in the unit ball. -/
theorem norm_le_one_of_mem_signCubeSet (hd : 0 < d) {z : EuclideanSpace ℝ (Fin d)}
    (hz : z ∈ signCubeSet d) : ‖z‖ ≤ 1 := by
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  have hd0 : (d : ℝ) ≠ 0 := hdR.ne'
  have hsq : ‖z‖ ^ 2 = 1 := by
    rw [EuclideanSpace.real_norm_sq_eq]
    have hs : (1 / Real.sqrt d) ^ 2 = 1 / (d : ℝ) := by
      rw [div_pow, one_pow, Real.sq_sqrt (Nat.cast_nonneg _)]
    have hk : ∀ k, (z k) ^ 2 = 1 / (d : ℝ) := by
      intro k
      rcases hz k with h | h
      · rw [h, hs]
      · rw [h, neg_sq, hs]
    rw [Finset.sum_congr rfl (fun k _ => hk k)]
    simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    field_simp
  nlinarith [norm_nonneg z]

/-- **The plug-in learner is differentially private.** With `v = (2/(nρ))²` it is
`(ρ²/2 + ρ√(2 ln(1/δ)), δ)`-DP with respect to replacing one training point of the unit ball,
for every `δ ∈ (0, 1)`. -/
theorem plugIn_isDPLearnerOn_ball {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ}
    {b L H a B r Lg : ℝ} (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg)
    {n : ℕ} (hn : 0 < n) {ρ : ℝ} (hρ : 0 < ρ) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ < 1) :
    IsDPLearnerOn (Metric.closedBall (0 : EuclideanSpace ℝ (Fin d)) 1)
      (piGaussian 0 (rhoVar n ρ))
      (fun (x : Fin n → EuclideanSpace ℝ (Fin d)) N => plugInLearner g φ x N)
      (ρ ^ 2 / 2 + ρ * Real.sqrt (2 * Real.log (1 / δ))) δ := by
  intro x x' hx hx' hN s hs
  beta_reduce
  obtain ⟨i, hi⟩ := hN
  set v := rhoVar n ρ with hvdef
  have hv := rhoVar_ne_zero hn hρ
  have hv' : (0 : ℝ) < v := rhoVar_pos hn hρ
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  set M := plugModel g φ ⁻¹' s with hMdef
  have hM : MeasurableSet M := (continuous_plugModel hφ hg).measurable hs
  -- the two acceptance probabilities as Gaussian measures of `M`
  have hpre : ∀ y : Fin n → EuclideanSpace ℝ (Fin d),
      (piGaussian 0 v).real ((fun N => plugInLearner g φ y N) ⁻¹' s)
        = (piGaussian (meanCoords y) v).real M := by
    intro y
    rw [← piGaussian_map_add (meanCoords y) v, measureReal_def, measureReal_def,
      Measure.map_apply (measurable_const_add (meanCoords y)) hM]
    rfl
  rw [hpre x, hpre x']
  -- sensitivity
  have hsens : (∑ k, (meanCoords x k - meanCoords x' k) ^ 2) / (2 * v) ≤ ρ ^ 2 / 2 := by
    have hd := meanCoords_dist_sq_le hi (mem_closedBall_zero_iff.1 (hx i))
      (mem_closedBall_zero_iff.1 (hx' i))
    have e : (4 / (n : ℝ) ^ 2) / (2 * v) = 2 / ((n : ℝ) ^ 2 * v) := by
      rw [div_div, div_eq_div_iff (mul_pos (pow_pos hn' 2) (mul_pos two_pos hv')).ne'
        (mul_pos (pow_pos hn' 2) hv').ne']
      ring
    calc (∑ k, (meanCoords x k - meanCoords x' k) ^ 2) / (2 * v)
        ≤ (4 / (n : ℝ) ^ 2) / (2 * v) := div_le_div_of_nonneg_right hd (by positivity)
      _ = 2 / ((n : ℝ) ^ 2 * v) := e
      _ = ρ ^ 2 / 2 := kappa_rhoVar hn hρ
  have hκpos : 0 < ρ ^ 2 / 2 := by positivity
  have hkey : ∀ s' : ℝ, 0 < s' → (piGaussian (meanCoords x) v).real M
      ≤ Real.exp (s' * (ρ ^ 2 / 2)) * (piGaussian (meanCoords x') v).real M ^ (s' / (1 + s')) := by
    intro s' hs'
    refine (piGaussian_real_holder_shift (m := meanCoords x) (a := meanCoords x') hv hs' hM).trans ?_
    refine mul_le_mul_of_nonneg_right ?_ (Real.rpow_nonneg measureReal_nonneg _)
    refine Real.exp_le_exp.2 ?_
    rw [mul_div_assoc]
    exact mul_le_mul_of_nonneg_left hsens hs'.le
  have hdp := renyi_to_dp measureReal_nonneg hκpos hδ0 hδ1 hkey
  have hL : 0 ≤ Real.log (1 / δ) := by
    rw [one_div, Real.log_inv]
    have := Real.log_neg hδ0 hδ1
    linarith
  rw [dp_exponent_rho hρ.le hL] at hdp
  exact hdp

/-- The same privacy guarantee on the sign cube `𝒵 = {±1/√d}^d` (the data domain of
the family). -/
theorem plugIn_isDPLearnerOn_signCube {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ}
    {b L H a B r Lg : ℝ} (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg)
    (hd : 0 < d) {n : ℕ} (hn : 0 < n) {ρ : ℝ} (hρ : 0 < ρ) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ < 1) :
    IsDPLearnerOn (signCubeSet d) (piGaussian 0 (rhoVar n ρ))
      (fun (x : Fin n → EuclideanSpace ℝ (Fin d)) N => plugInLearner g φ x N)
      (ρ ^ 2 / 2 + ρ * Real.sqrt (2 * Real.log (1 / δ))) δ := by
  intro x x' hx hx' hN
  exact plugIn_isDPLearnerOn_ball hφ hg hn hρ hδ0 hδ1 x x'
    (fun j => mem_closedBall_zero_iff.2 (norm_le_one_of_mem_signCubeSet hd (hx j)))
    (fun j => mem_closedBall_zero_iff.2 (norm_le_one_of_mem_signCubeSet hd (hx' j))) hN

/-! ### The sample window and Theorem 3 for the plug-in learner -/

/-- The accuracy `ε_A = H/(2d) + c_T (1/n + d v)^{q/2}` of the plug-in learner at
`v = (2/(nρ))²`, i.e. `H/(2d) + c_T (1/n + 4d/(n²ρ²))^{q/2}`. -/
def plugAccuracy (L H a r : ℝ) (n d : ℕ) (ρ : ℝ) : ℝ :=
  H / (2 * d) + plugConstant L H a r * (1 / n + d * (rhoVar n ρ : ℝ)) ^ (powerDualExponent r / 2)

/-- The sample multiplier `K = n ε_A^{2/q}` at which the plug-in learner is accurate. -/
def plugWindow (L H a r : ℝ) (n d : ℕ) (ρ : ℝ) : ℝ :=
  n * plugAccuracy L H a r n d ρ ^ (2 / powerDualExponent r)

theorem plugAccuracy_nonneg {L H a r : ℝ} (hL : 0 ≤ L + H) (hH : 0 ≤ H) (ha : 0 < a)
    (hr : 2 ≤ r) (n d : ℕ) (ρ : ℝ) : 0 ≤ plugAccuracy L H a r n d ρ := by
  have hq : 0 < powerDualExponent r := lt_trans one_pos (one_lt_powerDualExponent (by linarith))
  unfold plugAccuracy plugConstant plugYoungConst
  have h1 : 0 ≤ H / (2 * d) := div_nonneg hH (by positivity)
  have h2 : 0 ≤ (1 / powerDualExponent r) * (r * a) ^ (-(powerDualExponent r - 1))
      * (L + H) ^ powerDualExponent r :=
    mul_nonneg (mul_nonneg (one_div_pos.2 hq).le
      (Real.rpow_nonneg (mul_pos (by linarith) ha).le _)) (Real.rpow_nonneg hL _)
  have h3 : 0 ≤ (1 / (n : ℝ) + d * (rhoVar n ρ : ℝ)) ^ (powerDualExponent r / 2) :=
    Real.rpow_nonneg (by positivity) _
  exact add_nonneg h1 (mul_nonneg h2 h3)

/-- **The exact sample window.** At accuracy `ε = (c₊/n)^{q/2}` (so that `n = c₊ ε^{-2/q}`),
the proved accuracy bound `ε_A` of the plug-in learner is at most `ε` exactly when
`K = n ε_A^{2/q} ≤ c₊`. -/
theorem accuracy_iff_window {L H a r : ℝ} (hL : 0 ≤ L + H) (hH : 0 ≤ H) (ha : 0 < a) (hr : 2 ≤ r)
    {n d : ℕ} (hn : 0 < n) (ρ : ℝ) {cp : ℝ} (hcp : 0 < cp) :
    plugAccuracy L H a r n d ρ ≤ (cp / n) ^ (powerDualExponent r / 2)
      ↔ plugWindow L H a r n d ρ ≤ cp := by
  have hq : 0 < powerDualExponent r := lt_trans one_pos (one_lt_powerDualExponent (by linarith))
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hX := plugAccuracy_nonneg hL hH ha hr n d ρ
  have hy : 0 ≤ cp / n := div_nonneg hcp.le hn'.le
  have hexp : 0 < 2 / powerDualExponent r := div_pos two_pos hq
  have hq0 : powerDualExponent r ≠ 0 := hq.ne'
  have hinv : ((cp / n) ^ (powerDualExponent r / 2)) ^ (2 / powerDualExponent r) = cp / n := by
    rw [← Real.rpow_mul hy]
    have : powerDualExponent r / 2 * (2 / powerDualExponent r) = 1 := by
      field_simp
    rw [this, Real.rpow_one]
  rw [← Real.rpow_le_rpow_iff hX (Real.rpow_nonneg hy _) hexp, hinv]
  unfold plugWindow
  rw [le_div_iff₀ hn', mul_comm]

/-- **Theorem 3 for the plug-in learner, in the window form.** Let `0 < c₋ ≤ c₊`, `1 ≤ c₊`,
`n, d ≥ 1`, `ρ > 0`, and put `ε = (c₊/n)^{q/2}`. If `ε ≤ ε₀` (`mainThreshold`), `d ≥ C n`
(`mainDimensionConstant`) and the plug-in learner's sample multiplier satisfies
`K = plugWindow ≤ c₊`, then the plug-in learner is in Theorem 3's class and Theorem 3's two-sided
law holds for it: `c₁ n/(1 + (τ/ε)²) ≤ sup_p Q_{D_p}(X + τG) ≤ C₁ n/(1 + (τ/ε)²)`. -/
theorem plugIn_window_information_law {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ}
    {b L H a B r Lg : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hd : 0 < d) {n : ℕ}
    (hn : 0 < n) {ρ : ℝ} {cm cp : ℝ} (hcm : 0 < cm) (hcmp : cm ≤ cp) (hcp1 : 1 ≤ cp)
    (hε0 : (cp / n) ^ (powerDualExponent r / 2) ≤ mainThreshold a b B r H cm cp)
    (hdim : mainDimensionConstant b B r * n ≤ d)
    (hwin : plugWindow L H a r n d ρ ≤ cp)
    {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    (fun x N => plugInLearner g φ x N)
        ∈ nativeAccurateLearners n d (piGaussian 0 (rhoVar n ρ)) φ g
          ((cp / n) ^ (powerDualExponent r / 2)) ∧
    mainLowerConstant a b B r L cm cp * (n / (1 + (τ / (cp / n) ^ (powerDualExponent r / 2)) ^ 2))
        ≤ nativeWorstInformation Q (piGaussian 0 (rhoVar n ρ)) μG φ
          (fun x N => plugInLearner g φ x N) Gf τ ∧
      nativeWorstInformation Q (piGaussian 0 (rhoVar n ρ)) μG φ
          (fun x N => plugInLearner g φ x N) Gf τ
        ≤ mainUpperConstant a r L H cm
          * (n / (1 + (τ / (cp / n) ^ (powerDualExponent r / 2)) ^ 2)) := by
  have hr := hg.two_le
  have hq : 0 < powerDualExponent r := lt_trans one_pos (one_lt_powerDualExponent (by linarith))
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hcp : 0 < cp := by linarith
  have hy : 0 < cp / n := div_pos hcp hn'
  set ε := (cp / n) ^ (powerDualExponent r / 2) with hεdef
  have hε : 0 < ε := Real.rpow_pos_of_pos hy _
  have hacc : plugAccuracy L H a r n d ρ ≤ ε :=
    (accuracy_iff_window (by linarith [hφ.lip_nonneg, hφ.curv_nonneg]) hφ.curv_nonneg hg.a_pos hr
      hn ρ hcp).2 hwin
  have hmem := plugInLearner_mem_nativeAccurateLearners hφ hφm hg hgm hd hn (rhoVar n ρ) hacc
  -- `ε^{-2/q} = n / c₊`
  have hq0 : powerDualExponent r ≠ 0 := hq.ne'
  have hpow : ε ^ (-(2 / powerDualExponent r)) = n / cp := by
    rw [hεdef, ← Real.rpow_mul hy.le]
    have : powerDualExponent r / 2 * -(2 / powerDualExponent r) = -1 := by
      field_simp
    rw [this, Real.rpow_neg_one, inv_div]
  have hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n := by
    rw [hpow, mul_div_assoc']
    rw [div_le_iff₀ hcp]
    nlinarith
  have hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)) := by
    rw [hpow]
    apply le_of_eq
    field_simp
  have hdim' : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d := by
    rw [hpow]
    have : max (n : ℝ) (n / cp) = n := by
      apply max_eq_left
      rw [div_le_iff₀ hcp]
      nlinarith
    rw [this]
    exact hdim
  have hlaw := native_loss_information_law (piGaussian 0 (rhoVar n ρ)) μG hφ hφm hg hgm hcm hcp hε
    hε0 hn1 hn2 hdim' hmem hGf hGlaw Q τ
  exact ⟨hmem, hlaw⟩

/-- **An accurate and private learner.** Under the window hypotheses of
`plugIn_window_information_law`, the plug-in learner is in Theorem 3's class of accuracy
`ε = (c₊/n)^{q/2}` and, for every `δ ∈ (0, 1)`, it is `(ρ²/2 + ρ√(2 ln(1/δ)), δ)`-DP on the sign
cube. At fixed `ρ` (i.e. `d ≍ n`) its privacy loss is `O(1 + √log(1/δ))`. -/
theorem plugIn_accurate_and_private {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ}
    {b L H a B r Lg : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hd : 0 < d) {n : ℕ}
    (hn : 0 < n) {ρ : ℝ} (hρ : 0 < ρ) {cp : ℝ} (hcp : 0 < cp)
    (hwin : plugWindow L H a r n d ρ ≤ cp) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ < 1) :
    (fun x N => plugInLearner g φ x N)
        ∈ nativeAccurateLearners n d (piGaussian 0 (rhoVar n ρ)) φ g
          ((cp / n) ^ (powerDualExponent r / 2)) ∧
      IsDPLearnerOn (signCubeSet d) (piGaussian 0 (rhoVar n ρ))
      (fun (x : Fin n → EuclideanSpace ℝ (Fin d)) N => plugInLearner g φ x N)
        (ρ ^ 2 / 2 + ρ * Real.sqrt (2 * Real.log (1 / δ))) δ := by
  have hr := hg.two_le
  have hacc : plugAccuracy L H a r n d ρ ≤ (cp / n) ^ (powerDualExponent r / 2) :=
    (accuracy_iff_window (by linarith [hφ.lip_nonneg, hφ.curv_nonneg]) hφ.curv_nonneg hg.a_pos hr
      hn ρ hcp).2 hwin
  exact ⟨plugInLearner_mem_nativeAccurateLearners hφ hφm hg hgm hd hn (rhoVar n ρ) hacc,
    plugIn_isDPLearnerOn_signCube hφ hg hd hn hρ hδ0 hδ1⟩

end LossOnlyTraceability.Tracing.Necessity


==> anc/lean/LossOnlyTraceability/Tracing/NecessityThreshold.lean <==
import LossOnlyTraceability.Tracing.Necessity

/-! # Necessity half of the tracing threshold (finite form) and an explicit sample window

* `plugWindow_le_bound` (non-asymptotic): for all `n, d ≥ 1` and `ρ > 0`, with `D = d/n`,
  the plug-in learner's sample multiplier obeys
  `K(n, d, ρ) ≤ (c_T (1 + 4D/ρ²)^{q/2} + H/(2D))^{2/q}` (`plugWindowBound`), because
  `n^{q/2 − 1} ≤ 1` for `q ≤ 2`. So `A_ρ` lies in every window with `c₊` at least this bound; as
  `H/(2D) → 0` it is `K_A(1 + 4D/ρ²)`, `K_A = c_T^{2/q}`.
* `tradeoff_lt_of_gap`: if `ρ/√2 + √ln(1/c) < √ln(1/ξ)` then `ρ²/2 ≤ ln(1/ξ)` and
  `exp(−(√ln(1/ξ) − ρ/√2)²) < c`; `gap_of_dim` gives this gap from
  `d/n < (γ'/2)(√ln(1/ξ) − √ln(1/c))²` at `ρ² = 4(d/n)/γ'`.
* `necessity_finite` (necessity, finite form): under Theorem 3's hypotheses at
  `ε = (c₊/n)^{q/2}` and the window bound, the plug-in learner is in Theorem 3's class and obeys
  its two-sided information law, while every tracer that reads the model and independent
  randomness and has false-positive rate at most `ξ` flags every member with probability `< c`. -/

noncomputable section

namespace LossOnlyTraceability.Tracing.Necessity

open MeasureTheory ProbabilityTheory LossOnlyTraceability LossOnlyTraceability.Privacy
open scoped InnerProductSpace BigOperators ENNReal NNReal

variable {d : ℕ}

/-- The minimiser of the plug-in objective on the unit ball is unique (from the growth bound
`plugObjective_growth`). -/
theorem plugMinimizer_unique {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg)
    {y : EuclideanSpace ℝ (Fin d)} (hy : ‖y‖ ≤ 1) {θ₁ θ₂ : EuclideanSpace ℝ (Fin d)}
    (h₁ : ‖θ₁‖ ≤ 1) (h₂ : ‖θ₂‖ ≤ 1)
    (hmin₁ : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      plugObjective g φ y θ₁ ≤ plugObjective g φ y θ)
    (hmin₂ : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      plugObjective g φ y θ₂ ≤ plugObjective g φ y θ) :
    θ₁ = θ₂ := by
  have hgr := plugObjective_growth hφ hg hy h₁ hmin₁ h₂
  have hle := hmin₂ θ₁ h₁
  have hzero : a * ‖θ₂ - θ₁‖ ^ r ≤ 0 := by linarith
  have hpow : ‖θ₂ - θ₁‖ ^ r ≤ 0 := by
    by_contra hc
    push Not at hc
    have := mul_pos hg.a_pos hc
    linarith
  have hn : ‖θ₂ - θ₁‖ = 0 := by
    by_contra hne
    have hpos : 0 < ‖θ₂ - θ₁‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hne)
    have := Real.rpow_pos_of_pos hpos r
    linarith
  exact (sub_eq_zero.1 (norm_eq_zero.1 hn)).symm

/-- The explicit window bound `(c_T (1 + 4D/ρ²)^{q/2} + H/(2D))^{2/q}`. -/
def plugWindowBound (L H a r D ρ : ℝ) : ℝ :=
  (plugConstant L H a r * (1 + 4 * D / ρ ^ 2) ^ (powerDualExponent r / 2) + H / (2 * D))
    ^ (2 / powerDualExponent r)

theorem plugConstant_nonneg {L H a r : ℝ} (hL : 0 ≤ L + H) (ha : 0 < a) (hr : 2 ≤ r) :
    0 ≤ plugConstant L H a r := by
  have hq : 0 < powerDualExponent r := lt_trans one_pos (one_lt_powerDualExponent (by linarith))
  unfold plugConstant plugYoungConst
  exact mul_nonneg (mul_nonneg (one_div_pos.2 hq).le
    (Real.rpow_nonneg (mul_pos (by linarith) ha).le _)) (Real.rpow_nonneg hL _)

/-- **Explicit window.** For all `n, d ≥ 1` and `ρ > 0`:
`K(n, d, ρ) = n ε_A^{2/q} ≤ (c_T (1 + 4(d/n)/ρ²)^{q/2} + H/(2(d/n)))^{2/q}`. -/
theorem plugWindow_le_bound {L H a r : ℝ} (hL : 0 ≤ L + H) (hH : 0 ≤ H) (ha : 0 < a)
    (hr : 2 ≤ r) {n : ℕ} (hn : 0 < n) (hd : 0 < d) {ρ : ℝ} (hρ : 0 < ρ) :
    plugWindow L H a r n d ρ ≤ plugWindowBound L H a r ((d : ℝ) / n) ρ := by
  have hq1 : 1 < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  have hq2 : powerDualExponent r ≤ 2 := by
    unfold powerDualExponent
    rw [div_le_iff₀ (by linarith)]
    linarith
  have hq0 : 0 < powerDualExponent r := by linarith
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hd' : (0 : ℝ) < d := by exact_mod_cast hd
  have hcT := plugConstant_nonneg hL ha hr
  have hρ' : ρ ≠ 0 := hρ.ne'
  have hn0 : (n : ℝ) ≠ 0 := hn'.ne'
  have hd0 : (d : ℝ) ≠ 0 := hd'.ne'
  set q := powerDualExponent r with hqdef
  set D : ℝ := (d : ℝ) / n with hDdef
  have hD0 : 0 < D := div_pos hd' hn'
  set A : ℝ := 1 + 4 * D / ρ ^ 2 with hAdef
  have hA0 : 0 ≤ A := by
    have : 0 ≤ 4 * D / ρ ^ 2 := div_nonneg (by linarith) (sq_nonneg ρ)
    linarith
  have hHD : 0 ≤ H / (2 * D) := div_nonneg hH (by linarith)
  -- the accuracy in terms of `D`
  have e1 : H / (2 * (d : ℝ)) = H / (2 * D) / n := by
    rw [hDdef]
    field_simp
    try ring
  have e2 : 1 / (n : ℝ) + d * (rhoVar n ρ : ℝ) = A / n := by
    rw [rhoVar_coe, hAdef, hDdef]
    field_simp
    try ring
  have hX : plugAccuracy L H a r n d ρ = H / (2 * D) / n + plugConstant L H a r * (A / n) ^ (q / 2) := by
    unfold plugAccuracy
    rw [e1, e2]
  have hX0 : 0 ≤ plugAccuracy L H a r n d ρ := plugAccuracy_nonneg hL hH ha hr n d ρ
  -- `n^{q/2} ε_A ≤ c_T A^{q/2} + H/(2D)`
  have hnq : (0 : ℝ) < (n : ℝ) ^ (q / 2) := Real.rpow_pos_of_pos hn' _
  have hnq' : (n : ℝ) ^ (q / 2) ≠ 0 := hnq.ne'
  have hq0' : q ≠ 0 := hq0.ne'
  have hkey : (n : ℝ) ^ (q / 2) * plugAccuracy L H a r n d ρ
      ≤ plugConstant L H a r * A ^ (q / 2) + H / (2 * D) := by
    rw [hX, mul_add]
    have t1 : (n : ℝ) ^ (q / 2) * (H / (2 * D) / n) = (n : ℝ) ^ (q / 2 - 1) * (H / (2 * D)) := by
      rw [Real.rpow_sub_one hn0]
      field_simp
      try ring
    have t2 : (n : ℝ) ^ (q / 2) * (plugConstant L H a r * (A / n) ^ (q / 2))
        = plugConstant L H a r * A ^ (q / 2) := by
      rw [Real.div_rpow hA0 hn'.le]
      field_simp
      try ring
    have t3 : (n : ℝ) ^ (q / 2 - 1) ≤ 1 :=
      Real.rpow_le_one_of_one_le_of_nonpos hn1 (by linarith)
    rw [t1, t2]
    have := mul_le_mul_of_nonneg_right t3 hHD
    linarith
  -- `K = (n^{q/2} ε_A)^{2/q}`
  have hK : plugWindow L H a r n d ρ
      = ((n : ℝ) ^ (q / 2) * plugAccuracy L H a r n d ρ) ^ (2 / q) := by
    unfold plugWindow
    rw [Real.mul_rpow hnq.le hX0, ← Real.rpow_mul hn'.le]
    have : q / 2 * (2 / q) = 1 := by
      field_simp
    rw [this, Real.rpow_one]
  rw [hK]
  unfold plugWindowBound
  rw [← hqdef, ← hAdef]
  exact Real.rpow_le_rpow (mul_nonneg hnq.le hX0) hkey (div_pos two_pos hq0).le

/-- **The gap arithmetic.** If `ρ/√2 + √ln(1/c) < √ln(1/ξ)` with `0 < c < 1`, then
`ρ²/2 ≤ ln(1/ξ)` and `exp(−(√ln(1/ξ) − ρ/√2)²) < c`. -/
theorem tradeoff_lt_of_gap {ρ c ξ : ℝ} (hρ : 0 ≤ ρ) (hc0 : 0 < c) (hc1 : c < 1)
    (hgap : ρ / Real.sqrt 2 + Real.sqrt (Real.log (1 / c)) < Real.sqrt (Real.log (1 / ξ))) :
    ρ ^ 2 / 2 ≤ Real.log (1 / ξ) ∧
      Real.exp (-(Real.sqrt (Real.log (1 / ξ)) - ρ / Real.sqrt 2) ^ 2) < c := by
  have hLc0 : 0 < Real.log (1 / c) := by
    rw [one_div, Real.log_inv]
    have := Real.log_neg hc0 hc1
    linarith
  have hsc : 0 ≤ Real.sqrt (Real.log (1 / c)) := Real.sqrt_nonneg _
  have hs2 : 0 < Real.sqrt 2 := by positivity
  have hρs : 0 ≤ ρ / Real.sqrt 2 := div_nonneg hρ hs2.le
  have hLξpos : 0 < Real.sqrt (Real.log (1 / ξ)) := by linarith
  have hLξ0 : 0 < Real.log (1 / ξ) := Real.sqrt_pos.1 hLξpos
  have hsq2 : (ρ / Real.sqrt 2) ^ 2 = ρ ^ 2 / 2 := by
    rw [div_pow, Real.sq_sqrt (by norm_num)]
  refine ⟨?_, ?_⟩
  · have h1 : ρ / Real.sqrt 2 ≤ Real.sqrt (Real.log (1 / ξ)) := by linarith
    have h2 := pow_le_pow_left₀ hρs h1 2
    rw [hsq2, Real.sq_sqrt hLξ0.le] at h2
    exact h2
  · have h1 : Real.sqrt (Real.log (1 / c)) < Real.sqrt (Real.log (1 / ξ)) - ρ / Real.sqrt 2 := by
      linarith
    have h2 : Real.log (1 / c) < (Real.sqrt (Real.log (1 / ξ)) - ρ / Real.sqrt 2) ^ 2 := by
      have := pow_lt_pow_left₀ h1 hsc (two_ne_zero)
      rwa [Real.sq_sqrt hLc0.le] at this
    have h3 : Real.exp (-(Real.sqrt (Real.log (1 / ξ)) - ρ / Real.sqrt 2) ^ 2)
        < Real.exp (-Real.log (1 / c)) := Real.exp_lt_exp.2 (by linarith)
    have h4 : Real.exp (-Real.log (1 / c)) = c := by
      rw [one_div, Real.log_inv, neg_neg, Real.exp_log hc0]
    rwa [h4] at h3

/-- **Dimension form of the gap.** If `ρ² = 4D/γ'` with `D, γ' > 0` and
`D < (γ'/2)(√ln(1/ξ) − √ln(1/c))²` with `√ln(1/c) ≤ √ln(1/ξ)`, then
`ρ/√2 + √ln(1/c) < √ln(1/ξ)`. -/
theorem gap_of_dim {D γ' ρ c ξ : ℝ} (hD : 0 < D) (hγ : 0 < γ') (hρ : 0 < ρ)
    (hρD : ρ ^ 2 = 4 * D / γ')
    (hle : Real.sqrt (Real.log (1 / c)) ≤ Real.sqrt (Real.log (1 / ξ)))
    (hdim : D < γ' / 2 * (Real.sqrt (Real.log (1 / ξ)) - Real.sqrt (Real.log (1 / c))) ^ 2) :
    ρ / Real.sqrt 2 + Real.sqrt (Real.log (1 / c)) < Real.sqrt (Real.log (1 / ξ)) := by
  set G := Real.sqrt (Real.log (1 / ξ)) - Real.sqrt (Real.log (1 / c)) with hG
  have hG0 : 0 ≤ G := by rw [hG]; linarith
  have hs2 : 0 < Real.sqrt 2 := by positivity
  have hsq : (ρ / Real.sqrt 2) ^ 2 < G ^ 2 := by
    rw [div_pow, Real.sq_sqrt (by norm_num), hρD]
    have : 4 * D / γ' / 2 = 2 * D / γ' := by ring
    rw [this, div_lt_iff₀ hγ]
    nlinarith
  have hlt : ρ / Real.sqrt 2 < G := by
    have h0 : 0 ≤ ρ / Real.sqrt 2 := div_nonneg hρ.le hs2.le
    nlinarith [sq_nonneg (ρ / Real.sqrt 2 - G), sq_nonneg (ρ / Real.sqrt 2 + G)]
  rw [hG] at hlt
  linarith

section Finite

variable {Ωt : Type*} [MeasurableSpace Ωt]

/-- **Necessity in finite form.** Fix Assumption 2's class, sample multipliers
`0 < c₋ ≤ c₊` with `c₊ ≥ 1`, `n, d ≥ 1`, and put `ε = (c₊/n)^{q/2}` (so `n = c₊ ε^{-2/q}`).
Assume `ε ≤ ε₀` and `d ≥ C n` (Theorem 3's regime), let `ρ > 0` satisfy the window bound
`(c_T (1 + 4(d/n)/ρ²)^{q/2} + H/(2(d/n)))^{2/q} ≤ c₊`, and let `0 < c < 1`, `ξ > 0` with
`ρ/√2 + √ln(1/c) < √ln(1/ξ)`. Then:
* the plug-in learner `A_ρ` is in Theorem 3's class at accuracy `ε`, and Theorem 3's two-sided
  law holds for it;
* for every data law `D` on the unit ball and every measurable tracer that reads the released
  model and independent randomness, a false-positive rate `≤ ξ` forces `TPR_i < c` at every
  member `i`. -/
theorem necessity_finite {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hd : 0 < d) {n : ℕ}
    (hn : 0 < n) {ρ : ℝ} (hρ : 0 < ρ) {cm cp : ℝ} (hcm : 0 < cm) (hcmp : cm ≤ cp)
    (hcp1 : 1 ≤ cp)
    (hε0 : (cp / n) ^ (powerDualExponent r / 2) ≤ mainThreshold a b B r H cm cp)
    (hdim : mainDimensionConstant b B r * n ≤ d)
    (hwin : plugWindowBound L H a r ((d : ℝ) / n) ρ ≤ cp)
    {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ)
    {c ξ : ℝ} (hc0 : 0 < c) (hc1 : c < 1) (hξ0 : 0 < ξ)
    (hgap : ρ / Real.sqrt 2 + Real.sqrt (Real.log (1 / c)) < Real.sqrt (Real.log (1 / ξ)))
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1)
    (Pt : Measure Ωt) [IsProbabilityMeasure Pt]
    {T : EuclideanSpace ℝ (Fin d) → Ωt → EuclideanSpace ℝ (Fin d) → Bool}
    (hT : Measurable fun q : (EuclideanSpace ℝ (Fin d) × Ωt) × EuclideanSpace ℝ (Fin d) =>
      T q.1.1 q.1.2 q.2)
    (hFPR : freshFlagRate n D Pt (rhoVar n ρ) (modelTracer g φ T) ≤ ξ) :
    ((fun x N => plugInLearner g φ x N)
        ∈ nativeAccurateLearners n d (piGaussian 0 (rhoVar n ρ)) φ g
          ((cp / n) ^ (powerDualExponent r / 2)) ∧
      mainLowerConstant a b B r L cm cp
          * (n / (1 + (τ / (cp / n) ^ (powerDualExponent r / 2)) ^ 2))
        ≤ nativeWorstInformation Q (piGaussian 0 (rhoVar n ρ)) μG φ
          (fun x N => plugInLearner g φ x N) Gf τ ∧
      nativeWorstInformation Q (piGaussian 0 (rhoVar n ρ)) μG φ
          (fun x N => plugInLearner g φ x N) Gf τ
        ≤ mainUpperConstant a r L H cm
          * (n / (1 + (τ / (cp / n) ^ (powerDualExponent r / 2)) ^ 2))) ∧
    ∀ i : Fin n, memberFlagRate n D Pt (rhoVar n ρ) (modelTracer g φ T) i < c := by
  have hr := hg.two_le
  have hwin' : plugWindow L H a r n d ρ ≤ cp :=
    (plugWindow_le_bound (by linarith [hφ.lip_nonneg, hφ.curv_nonneg]) hφ.curv_nonneg hg.a_pos hr
      hn hd hρ).trans hwin
  obtain ⟨hρξ, hlt⟩ := tradeoff_lt_of_gap hρ.le hc0 hc1 hgap
  refine ⟨plugIn_window_information_law hφ hφm hg hgm hd hn hcm hcmp hcp1 hε0 hdim hwin' μG hGf
    hGlaw Q τ, fun i => ?_⟩
  exact lt_of_le_of_lt (plugIn_tracing_tradeoff hφ hg D hD Pt hρ hT i hξ0 hFPR hρξ) hlt

end Finite

end LossOnlyTraceability.Tracing.Necessity


==> anc/lean/LossOnlyTraceability/Tracing/NecessityTraceable.lean <==
import LossOnlyTraceability.Tracing.NecessityThreshold
import LossOnlyTraceability.BoundaryTracing

/-! # The necessity half in the tracing vocabulary of `BoundaryTracing`

`BoundaryTracing` defines, for a probability space `P`, a release `θ̂ : Ω → Θ`, a data law `D` and
training points `Z_i`, the fresh-point acceptance `freshAcceptance P θ̂ D T`, the expected training
recall `trainingRecall P θ̂ Z T` and `(ξ, m)`-traceability `IsTraceableBy`. For the noisy-mean plug-in
learner on the `(n+1)`-sample space (`tracingModel`), with release `θ̂ = (A_ρ(S; N), ω)` (the model
together with the tracer's own randomness) and training points `W_0, …, W_{n−1}`:

* `freshAcceptance_eq_freshFlagRate`: the fresh-point acceptance equals the fresh-point flag rate
  `freshFlagRate` of `NoisyMeanCoupling` (the last point is independent of the release, with law `D`);
* `trainingRecall_eq_sum`: the training recall is the sum of the member flag rates;
* `plugIn_not_traceable` (necessity as non-traceability): under the window and gap
  hypotheses of `necessity_finite`, no tracer makes the plug-in learner `(ξ, c n)`-traceable. -/

noncomputable section

namespace LossOnlyTraceability.Tracing.Necessity

open MeasureTheory ProbabilityTheory LossOnlyTraceability LossOnlyTraceability.Privacy
open scoped InnerProductSpace BigOperators ENNReal NNReal

variable {d : ℕ} {Ωt : Type*} [MeasurableSpace Ωt]

/-- `W ↦ (W ∘ castSucc, W (last n))` carries `D^{n+1}` to `D^n ⊗ D`. -/
theorem measurePreserving_split_last {E : Type*} [MeasurableSpace E] {n : ℕ} (D : Measure E)
    [IsProbabilityMeasure D] :
    MeasurePreserving
      (fun W : Fin (n + 1) → E => ((fun j : Fin n => W (Fin.castSucc j)), W (Fin.last n)))
      (Measure.pi fun _ : Fin (n + 1) => D) ((Measure.pi fun _ : Fin n => D).prod D) := by
  have h1 := measurePreserving_piFinSuccAbove (fun _ : Fin (n + 1) => D) (Fin.last n)
  have h2 : MeasurePreserving Prod.swap (D.prod (Measure.pi fun _ : Fin n => D))
      ((Measure.pi fun _ : Fin n => D).prod D) := Measure.measurePreserving_swap
  have h3 := h2.comp h1
  have hx : ∀ x : Fin (n + 1) → E,
      MeasurableEquiv.piFinSuccAbove (fun _ => E) (Fin.last n) x
        = (x (Fin.last n), fun j => x (Fin.castSucc j)) := by
    intro x
    simp [MeasurableEquiv.piFinSuccAbove_apply]
    rfl
  have e : (Prod.swap ∘ (MeasurableEquiv.piFinSuccAbove (fun _ => E) (Fin.last n)))
      = fun W : Fin (n + 1) → E => ((fun j : Fin n => W (Fin.castSucc j)), W (Fin.last n)) := by
    funext W
    simp only [Function.comp_apply, hx, Prod.swap_prod_mk]
  rw [e] at h3
  exact h3

/-- The sample space of `BoundaryTracing` for the plug-in learner: training points, tracer
randomness and noise, then the fresh point. -/
def toPaper {n : ℕ} (q : ((Fin (n + 1) → EuclideanSpace ℝ (Fin d)) × Ωt) × (Fin d → ℝ)) :
    (((Fin n → EuclideanSpace ℝ (Fin d)) × Ωt) × (Fin d → ℝ)) × EuclideanSpace ℝ (Fin d) :=
  ((((fun j : Fin n => q.1.1 (Fin.castSucc j)), q.1.2), q.2), q.1.1 (Fin.last n))

/-- Reordering `(((a, z), ω), N) ↦ (((a, ω), N), z)` preserves the product law. -/
theorem measurePreserving_reorder {A Z O G : Type*} [MeasurableSpace A] [MeasurableSpace Z]
    [MeasurableSpace O] [MeasurableSpace G] (μA : Measure A) (μZ : Measure Z) (μO : Measure O)
    (μG : Measure G) [IsProbabilityMeasure μA] [IsProbabilityMeasure μZ] [IsProbabilityMeasure μO]
    [IsProbabilityMeasure μG] :
    MeasurePreserving (fun q : ((A × Z) × O) × G => (((q.1.1.1, q.1.2), q.2), q.1.1.2))
      (((μA.prod μZ).prod μO).prod μG) (((μA.prod μO).prod μG).prod μZ) := by
  have hs1 := measurePreserving_prodAssoc (μA.prod μZ) μO μG
  have hs2 := measurePreserving_prodAssoc μA μZ (μO.prod μG)
  have hs3 : MeasurePreserving (Prod.map (id : A → A) (Prod.swap : Z × (O × G) → (O × G) × Z))
      (μA.prod (μZ.prod (μO.prod μG))) (μA.prod ((μO.prod μG).prod μZ)) :=
    (MeasurePreserving.id μA).prod Measure.measurePreserving_swap
  have hs4 := MeasurePreserving.symm _ (measurePreserving_prodAssoc μA (μO.prod μG) μZ)
  have hs5 : MeasurePreserving
      (Prod.map (MeasurableEquiv.prodAssoc : (A × O) × G ≃ᵐ A × O × G).symm (id : Z → Z))
      ((μA.prod (μO.prod μG)).prod μZ) (((μA.prod μO).prod μG).prod μZ) :=
    (MeasurePreserving.symm _ (measurePreserving_prodAssoc μA μO μG)).prod (MeasurePreserving.id μZ)
  have h := hs5.comp (hs4.comp (hs3.comp (hs2.comp hs1)))
  convert h using 1
  funext q
  rfl

theorem measurePreserving_toPaper {n : ℕ} (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] (Pt : Measure Ωt) [IsProbabilityMeasure Pt] (v : ℝ≥0) :
    MeasurePreserving (toPaper (n := n) (d := d) (Ωt := Ωt)) (tracingModel n D Pt v)
      ((((Measure.pi fun _ : Fin n => D).prod Pt).prod (piGaussian 0 v)).prod D) := by
  have hm1 : MeasurePreserving
      (Prod.map (Prod.map (fun W : Fin (n + 1) → EuclideanSpace ℝ (Fin d) =>
        ((fun j : Fin n => W (Fin.castSucc j)), W (Fin.last n))) (id : Ωt → Ωt))
        (id : (Fin d → ℝ) → Fin d → ℝ))
      (tracingModel n D Pt v)
      ((((Measure.pi fun _ : Fin n => D).prod D).prod Pt).prod (piGaussian 0 v)) := by
    unfold tracingModel
    exact ((measurePreserving_split_last D).prod (MeasurePreserving.id Pt)).prod
      (MeasurePreserving.id _)
  have hm2 := measurePreserving_reorder (Measure.pi fun _ : Fin n => D) D Pt
    (piGaussian (0 : Fin d → ℝ) v)
  have h := hm2.comp hm1
  convert h using 1
  funext q
  rfl

/-- The release of the plug-in learner in the vocabulary of `BoundaryTracing`: the model and the
tracer's own randomness. -/
def plugRelease (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ) {n : ℕ}
    (q : ((Fin (n + 1) → EuclideanSpace ℝ (Fin d)) × Ωt) × (Fin d → ℝ)) :
    EuclideanSpace ℝ (Fin d) × Ωt :=
  (plugModel g φ (noisyStat q), q.1.2)

/-- The release on the `n`-sample space of `BoundaryTracing`. -/
def plugRelease' (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ) {n : ℕ}
    (q : ((Fin n → EuclideanSpace ℝ (Fin d)) × Ωt) × (Fin d → ℝ)) :
    EuclideanSpace ℝ (Fin d) × Ωt :=
  (plugModel g φ (meanCoords q.1.1 + q.2), q.1.2)

theorem measurable_plugRelease' {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ}
    {b L H a B r Lg : ℝ} (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg)
    {n : ℕ} : Measurable (plugRelease' (Ωt := Ωt) g φ (n := n)) := by
  unfold plugRelease'
  exact ((continuous_plugModel hφ hg).measurable.comp
    ((measurable_meanCoords.comp (measurable_fst.comp measurable_fst)).add measurable_snd)).prodMk
    (measurable_snd.comp measurable_fst)

/-- **Fresh-point acceptance.** The `freshAcceptance` of a tracer `T(θ̂, z)` reading the
release `(A_ρ(S; N), ω)` equals the fresh-point flag rate of the `(n+1)`-sample model. -/
theorem freshAcceptance_eq_freshFlagRate {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ}
    {b L H a B r Lg : ℝ} (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg)
    {n : ℕ} (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]
    (Pt : Measure Ωt) [IsProbabilityMeasure Pt] (v : ℝ≥0)
    {T : EuclideanSpace ℝ (Fin d) × Ωt → EuclideanSpace ℝ (Fin d) → Bool}
    (hT : Measurable fun q : (EuclideanSpace ℝ (Fin d) × Ωt) × EuclideanSpace ℝ (Fin d) =>
      T q.1 q.2) :
    freshAcceptance (tracingModel n D Pt v) (plugRelease g φ) D T
      = freshFlagRate n D Pt v (fun Y ω z => T (plugModel g φ Y, ω) z) := by
  set P' := ((Measure.pi fun _ : Fin n => D).prod Pt).prod (piGaussian 0 v) with hP'
  have hmp := measurePreserving_toPaper (n := n) D Pt v
  try rw [← hP'] at hmp
  have hR' := measurable_plugRelease' (Ωt := Ωt) (n := n) hφ hg
  have hS : MeasurableSet {q : (EuclideanSpace ℝ (Fin d) × Ωt) × EuclideanSpace ℝ (Fin d) |
      T q.1 q.2 = true} := hT (measurableSet_singleton true)
  -- the law of the release
  have hfac : plugRelease (Ωt := Ωt) g φ (n := n) = plugRelease' g φ ∘ Prod.fst ∘ toPaper := by
    funext q
    rfl
  have hlaw : (tracingModel n D Pt v).map (plugRelease g φ) = P'.map (plugRelease' g φ) := by
    rw [hfac, ← Measure.map_map hR' (measurable_fst.comp hmp.measurable),
      ← Measure.map_map measurable_fst hmp.measurable, hmp.map_eq, Measure.map_fst_prod,
      measure_univ, one_smul]
  have hprod : (P'.map (plugRelease' g φ)).prod D
      = (P'.prod D).map (Prod.map (plugRelease' g φ) id) := by
    conv_lhs => rw [← Measure.map_id (μ := D)]
    exact Measure.map_prod_map _ _ hR' measurable_id
  unfold freshAcceptance freshFlagRate
  rw [hlaw, hprod, measureReal_def, measureReal_def,
    Measure.map_apply (hR'.prodMap measurable_id) hS, ← hmp.map_eq,
    Measure.map_apply hmp.measurable ((hR'.prodMap measurable_id) hS)]
  rfl

/-- **Training recall.** The `trainingRecall` is the sum of the member flag rates. -/
theorem trainingRecall_eq_sum (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ) {n : ℕ}
    (D : Measure (EuclideanSpace ℝ (Fin d))) (Pt : Measure Ωt) (v : ℝ≥0)
    (T : EuclideanSpace ℝ (Fin d) × Ωt → EuclideanSpace ℝ (Fin d) → Bool) :
    trainingRecall (tracingModel n D Pt v) (plugRelease g φ) (fun i q => q.1.1 (Fin.castSucc i)) T
      = ∑ i : Fin n, memberFlagRate n D Pt v (fun Y ω z => T (plugModel g φ Y, ω) z) i := rfl

/-- **Necessity as non-traceability.** Under the hypotheses of `necessity_finite`
(the window bound `K_ρ ≤ c₊` is used only through the trade-off here), for every data law `D` on
the unit ball, every tracer randomness `Pt` and every measurable tracer `T` that reads the release
`(A_ρ(S; N), ω)`: the plug-in learner is **not** `(ξ, c n)`-traceable by `T`. -/
theorem plugIn_not_traceable {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ}
    {b L H a B r Lg : ℝ} (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg)
    {n : ℕ} (hn : 0 < n) {ρ : ℝ} (hρ : 0 < ρ) {c ξ : ℝ} (hc0 : 0 < c) (hc1 : c < 1) (hξ0 : 0 < ξ)
    (hgap : ρ / Real.sqrt 2 + Real.sqrt (Real.log (1 / c)) < Real.sqrt (Real.log (1 / ξ)))
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1)
    (Pt : Measure Ωt) [IsProbabilityMeasure Pt]
    {T : EuclideanSpace ℝ (Fin d) × Ωt → EuclideanSpace ℝ (Fin d) → Bool}
    (hT : Measurable fun q : (EuclideanSpace ℝ (Fin d) × Ωt) × EuclideanSpace ℝ (Fin d) =>
      T q.1 q.2) :
    ¬ IsTraceableBy (tracingModel n D Pt (rhoVar n ρ)) (plugRelease g φ) D
        (fun i q => q.1.1 (Fin.castSucc i)) T ξ (c * n) := by
  rintro ⟨hfresh, hrec⟩
  obtain ⟨hρξ, hlt⟩ := tradeoff_lt_of_gap hρ.le hc0 hc1 hgap
  rw [freshAcceptance_eq_freshFlagRate hφ hg D Pt (rhoVar n ρ) hT] at hfresh
  rw [trainingRecall_eq_sum] at hrec
  -- the tracer as a function of the noisy mean, the randomness and the candidate
  let T' : EuclideanSpace ℝ (Fin d) → Ωt → EuclideanSpace ℝ (Fin d) → Bool := fun θ ω z => T (θ, ω) z
  have hT' : Measurable fun q : (EuclideanSpace ℝ (Fin d) × Ωt) × EuclideanSpace ℝ (Fin d) =>
      T' q.1.1 q.1.2 q.2 := by
    have : (fun q : (EuclideanSpace ℝ (Fin d) × Ωt) × EuclideanSpace ℝ (Fin d) => T' q.1.1 q.1.2 q.2)
        = fun q => T q.1 q.2 := by
      funext q
      rfl
    rw [this]
    exact hT
  have hmem : ∀ i : Fin n, memberFlagRate n D Pt (rhoVar n ρ)
      (fun Y ω z => T (plugModel g φ Y, ω) z) i < c := fun i =>
    lt_of_le_of_lt (plugIn_tracing_tradeoff (T := T') hφ hg D hD Pt hρ hT' i hξ0 hfresh hρξ) hlt
  have hsum : ∑ i : Fin n, memberFlagRate n D Pt (rhoVar n ρ)
      (fun Y ω z => T (plugModel g φ Y, ω) z) i < ∑ _i : Fin n, c :=
    Finset.sum_lt_sum_of_nonempty ⟨⟨0, hn⟩, Finset.mem_univ _⟩ fun i _ => hmem i
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at hsum
  linarith

/-- **Necessity in finite form, as non-traceability.** Under Theorem 3's hypotheses at
`ε = (c₊/n)^{q/2}` and the window bound `K_ρ ≤ c₊`: the plug-in learner is in Theorem 3's class, it
obeys Theorem 3's two-sided law, and whenever `ρ/√2 + √ln(1/c) < √ln(1/ξ)`, no measurable tracer that
reads the release `(A_ρ(S; N), ω)` makes it `(ξ, c n)`-traceable (`IsTraceableBy`), at any data law on
the unit ball. -/
theorem necessity_finite_traceable {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ}
    {b L H a B r Lg : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hd : 0 < d) {n : ℕ}
    (hn : 0 < n) {ρ : ℝ} (hρ : 0 < ρ) {cm cp : ℝ} (hcm : 0 < cm) (hcmp : cm ≤ cp)
    (hcp1 : 1 ≤ cp)
    (hε0 : (cp / n) ^ (powerDualExponent r / 2) ≤ mainThreshold a b B r H cm cp)
    (hdim : mainDimensionConstant b B r * n ≤ d)
    (hwin : plugWindowBound L H a r ((d : ℝ) / n) ρ ≤ cp)
    {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ)
    {c ξ : ℝ} (hc0 : 0 < c) (hc1 : c < 1) (hξ0 : 0 < ξ)
    (hgap : ρ / Real.sqrt 2 + Real.sqrt (Real.log (1 / c)) < Real.sqrt (Real.log (1 / ξ))) :
    ((fun x N => plugInLearner g φ x N)
        ∈ nativeAccurateLearners n d (piGaussian 0 (rhoVar n ρ)) φ g
          ((cp / n) ^ (powerDualExponent r / 2)) ∧
      mainLowerConstant a b B r L cm cp
          * (n / (1 + (τ / (cp / n) ^ (powerDualExponent r / 2)) ^ 2))
        ≤ nativeWorstInformation Q (piGaussian 0 (rhoVar n ρ)) μG φ
          (fun x N => plugInLearner g φ x N) Gf τ ∧
      nativeWorstInformation Q (piGaussian 0 (rhoVar n ρ)) μG φ
          (fun x N => plugInLearner g φ x N) Gf τ
        ≤ mainUpperConstant a r L H cm
          * (n / (1 + (τ / (cp / n) ^ (powerDualExponent r / 2)) ^ 2))) ∧
    ∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D], (∀ᵐ z ∂D, ‖z‖ ≤ 1) →
      ∀ (Pt : Measure Ωt) [IsProbabilityMeasure Pt]
        (T : EuclideanSpace ℝ (Fin d) × Ωt → EuclideanSpace ℝ (Fin d) → Bool),
        (Measurable fun q : (EuclideanSpace ℝ (Fin d) × Ωt) × EuclideanSpace ℝ (Fin d) =>
          T q.1 q.2) →
        ¬ IsTraceableBy (tracingModel n D Pt (rhoVar n ρ)) (plugRelease g φ) D
          (fun i q => q.1.1 (Fin.castSucc i)) T ξ (c * n) := by
  have hr := hg.two_le
  have hwin' : plugWindow L H a r n d ρ ≤ cp :=
    (plugWindow_le_bound (by linarith [hφ.lip_nonneg, hφ.curv_nonneg]) hφ.curv_nonneg hg.a_pos hr
      hn hd hρ).trans hwin
  refine ⟨plugIn_window_information_law hφ hφm hg hgm hd hn hcm hcmp hcp1 hε0 hdim hwin' μG hGf
    hGlaw Q τ, ?_⟩
  intro D _ hD Pt _ T hT
  exact plugIn_not_traceable hφ hg hn hρ hc0 hc1 hξ0 hgap D hD Pt hT

/-- **Prior-averaged form.** For every prior `Π` carried by the cube and every measurable tracer that
is `ξ`-sound at every law of the product family, the prior-averaged training recall of the plug-in
learner is at most `c n` (under the gap condition). This is the form in which the low-FPR order
form of loss-only tracing states its recall (`∫ trainingRecall dΠ ≥ c₁ n`). -/
theorem plugIn_prior_recall_le {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ}
    {b L H a B r Lg : ℝ} (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg)
    (hd : 0 < d) {n : ℕ} (hn : 0 < n) {ρ : ℝ} (hρ : 0 < ρ) {c ξ : ℝ} (hc0 : 0 < c) (hc1 : c < 1)
    (hξ0 : 0 < ξ)
    (hgap : ρ / Real.sqrt 2 + Real.sqrt (Real.log (1 / c)) < Real.sqrt (Real.log (1 / ξ)))
    (Pr : Measure (Fin d → ℝ)) [IsProbabilityMeasure Pr]
    (hPr : ∀ᵐ p ∂Pr, ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1)
    (Pt : Measure Ωt) [IsProbabilityMeasure Pt]
    {T : EuclideanSpace ℝ (Fin d) × Ωt → EuclideanSpace ℝ (Fin d) → Bool}
    (hT : Measurable fun q : (EuclideanSpace ℝ (Fin d) × Ωt) × EuclideanSpace ℝ (Fin d) =>
      T q.1 q.2)
    (hsound : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      freshAcceptance (tracingModel n (signProductLaw d p) Pt (rhoVar n ρ)) (plugRelease g φ)
        (signProductLaw d p) T ≤ ξ) :
    ∫ p, trainingRecall (tracingModel n (signProductLaw d p) Pt (rhoVar n ρ)) (plugRelease g φ)
        (fun i q => q.1.1 (Fin.castSucc i)) T ∂Pr ≤ c * n := by
  have hpt : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      trainingRecall (tracingModel n (signProductLaw d p) Pt (rhoVar n ρ)) (plugRelease g φ)
        (fun i q => q.1.1 (Fin.castSucc i)) T ≤ c * n := by
    intro p hp
    haveI := isProbabilityMeasure_signProductLaw hp
    have hD : ∀ᵐ z ∂(signProductLaw d p), ‖z‖ ≤ 1 :=
      (isSignProductLaw_signProductLaw hp).norm_le_one hd
    by_contra hlt
    push Not at hlt
    exact plugIn_not_traceable hφ hg hn hρ hc0 hc1 hξ0 hgap (signProductLaw d p) hD Pt hT
      ⟨hsound p hp, hlt.le⟩
  by_cases hint : Integrable (fun p => trainingRecall (tracingModel n (signProductLaw d p) Pt
      (rhoVar n ρ)) (plugRelease g φ) (fun i q => q.1.1 (Fin.castSucc i)) T) Pr
  · calc ∫ p, trainingRecall (tracingModel n (signProductLaw d p) Pt (rhoVar n ρ))
          (plugRelease g φ) (fun i q => q.1.1 (Fin.castSucc i)) T ∂Pr
        ≤ ∫ _p, c * (n : ℝ) ∂Pr := by
          refine integral_mono_ae hint (integrable_const _) ?_
          filter_upwards [hPr] with p hp
          exact hpt p hp
      _ = c * n := by simp
  · rw [integral_undef hint]
    exact mul_nonneg hc0.le (Nat.cast_nonneg n)

end LossOnlyTraceability.Tracing.Necessity


==> anc/lean/LossOnlyTraceability/Tracing/NoisyMeanCoupling.lean <==
import LossOnlyTraceability.Tracing.GaussianRenyi
import LossOnlyTraceability.Privacy.DPSupersample

/-! # Noisy-mean releases: per-position tracing and per-pair trade-offs

A mechanism that releases the noisy sample mean `Y = Z̄_S + N`, `N ∼ N(0, vI)`, of points of the
unit ball (and anything computed from `Y` and independent randomness) obeys a Gaussian trade-off
for every membership test. With `κ = 2/(n² v)` (so `κ = ρ²/2` when `v = (2/(nρ))²`):

* **Tracing game** (`noisyMean_member_le`, `noisyMean_member_le_closed`). Draw `n + 1` i.i.d.
  points `W_0, …, W_n ∼ D` (`‖W‖ ≤ 1` a.s.); the training set is `W_0, …, W_{n-1}`
  (`W ∘ Fin.castSucc`) and `W_n` (`Fin.last n`) is a fresh point. Let a tracer decide on a
  candidate `z` by any measurable `Φ(Y, ω, z)`, where `ω ∼ Pt` is independent randomness (its
  coins, reference points, noisy losses, …). Then for every member `i` and every `s > 0`
  `P(Φ flags W_i) ≤ exp(sκ) · P(Φ flags W_n)^{s/(1+s)}`, hence
  `TPR_i ≤ exp(−(√ln(1/ξ) − √κ)²)` whenever the fresh-point rate is at most `ξ ≤ e^{−κ}`.
  The coupling swaps the member `W_i` with the fresh point (a permutation of i.i.d.
  coordinates) and uses the averaging bound `renyi_average` with the two neighbouring means.
* **Paired game** (`noisyMean_pair_le`). For a supersample `z : Bool × Fin n → E`, bits `u` and
  any law of `(z, u, ω)` with `‖z_{b,j}‖ ≤ 1` a.s., a per-pair test `ψ(Y, view)` whose view hides
  `u_i` satisfies `P(ψ = 1 | u_i = 1) ≤ exp(sκ) P(ψ = 1 | u_i = 0)^{s/(1+s)}`: the two values of
  `u_i` select training sets that differ in position `i` only (`selectedSet`).

No accuracy is used; standing alone this is the textbook "Gaussian mechanism ⇒ trade-off". -/

noncomputable section

namespace LossOnlyTraceability.Tracing.Necessity

open MeasureTheory ProbabilityTheory
open LossOnlyTraceability.Privacy
open scoped ENNReal NNReal BigOperators

variable {d : ℕ}

/-- The coordinates of the sample mean `Z̄_S = (1/n) ∑_j x_j`. -/
def meanCoords {n : ℕ} (x : Fin n → EuclideanSpace ℝ (Fin d)) : Fin d → ℝ :=
  fun k => (n : ℝ)⁻¹ * ∑ j, x j k

theorem continuous_meanCoords {n : ℕ} :
    Continuous fun x : Fin n → EuclideanSpace ℝ (Fin d) => meanCoords x := by
  refine continuous_pi fun k => continuous_const.mul
    (continuous_finsetSum _ fun j _ => ?_)
  exact (PiLp.continuous_apply 2 (fun _ : Fin d => ℝ) k).comp (continuous_apply j)

theorem measurable_meanCoords {n : ℕ} :
    Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) => meanCoords x :=
  continuous_meanCoords.measurable

/-- Two training sets that differ in position `i` only have means that differ by
`(x_i − x'_i)/n`. -/
theorem meanCoords_sub {n : ℕ} {x x' : Fin n → EuclideanSpace ℝ (Fin d)} {i : Fin n}
    (hsame : ∀ j, j ≠ i → x j = x' j) (k : Fin d) :
    meanCoords x k - meanCoords x' k = (n : ℝ)⁻¹ * (x i k - x' i k) := by
  unfold meanCoords
  rw [← mul_sub, ← Finset.sum_sub_distrib, Finset.sum_eq_single i]
  · intro j _ hj
    rw [hsame j hj, sub_self]
  · intro h
    exact absurd (Finset.mem_univ i) h

/-- **Neighbouring means.** If `x, x'` differ in position `i` only and `‖x_i‖, ‖x'_i‖ ≤ 1`, then
`‖Z̄_x − Z̄_{x'}‖² ≤ 4/n²`. -/
theorem meanCoords_dist_sq_le {n : ℕ} {x x' : Fin n → EuclideanSpace ℝ (Fin d)} {i : Fin n}
    (hsame : ∀ j, j ≠ i → x j = x' j) (hx : ‖x i‖ ≤ 1) (hx' : ‖x' i‖ ≤ 1) :
    ∑ k, (meanCoords x k - meanCoords x' k) ^ 2 ≤ 4 / (n : ℝ) ^ 2 := by
  simp_rw [meanCoords_sub hsame]
  have h1 : ∑ k, ((n : ℝ)⁻¹ * (x i k - x' i k)) ^ 2 = ((n : ℝ)⁻¹) ^ 2 * ‖x i - x' i‖ ^ 2 := by
    rw [EuclideanSpace.real_norm_sq_eq, Finset.mul_sum]
    refine Finset.sum_congr rfl fun k _ => ?_
    rw [PiLp.sub_apply]
    ring
  rw [h1]
  have h2 : ‖x i - x' i‖ ≤ 2 := (norm_sub_le _ _).trans (by linarith)
  have h3 : ‖x i - x' i‖ ^ 2 ≤ 4 := by nlinarith [norm_nonneg (x i - x' i)]
  calc ((n : ℝ)⁻¹) ^ 2 * ‖x i - x' i‖ ^ 2 ≤ ((n : ℝ)⁻¹) ^ 2 * 4 :=
        mul_le_mul_of_nonneg_left h3 (sq_nonneg _)
    _ = 4 / (n : ℝ) ^ 2 := by rw [inv_pow]; ring

/-- Permuting i.i.d. coordinates preserves the product law. -/
theorem measurePreserving_comp_perm {ι E : Type*} [Fintype ι] [DecidableEq ι] [MeasurableSpace E]
    (D : Measure E) [IsProbabilityMeasure D] (σ : ι ≃ ι) :
    MeasurePreserving (fun W : ι → E => fun k => W (σ k))
      (Measure.pi fun _ : ι => D) (Measure.pi fun _ : ι => D) := by
  have hm : Measurable (fun W : ι → E => fun k => W (σ k)) :=
    measurable_pi_lambda _ fun k => measurable_pi_apply (σ k)
  refine ⟨hm, ?_⟩
  refine (Measure.pi_eq fun s hs => ?_).symm
  rw [Measure.map_apply hm (MeasurableSet.univ_pi hs)]
  have hpre : (fun W : ι → E => fun k => W (σ k)) ⁻¹' Set.univ.pi s
      = Set.univ.pi fun j => s (σ.symm j) := by
    ext W
    simp only [Set.mem_preimage, Set.mem_univ_pi]
    constructor
    · intro h j
      have := h (σ.symm j)
      rwa [Equiv.apply_symm_apply] at this
    · intro h k
      have := h (σ k)
      rwa [Equiv.symm_apply_apply] at this
  rw [hpre, Measure.pi_pi]
  exact Fintype.prod_equiv σ.symm _ _ (fun _ => rfl)

/-- The transposition of member `i` with the fresh point `n` in the `(n+1)`-sample model. -/
def swapLast {n : ℕ} (i : Fin n) : Equiv.Perm (Fin (n + 1)) :=
  Equiv.swap (Fin.castSucc i) (Fin.last n)

theorem swapLast_last {n : ℕ} (i : Fin n) : swapLast i (Fin.last n) = Fin.castSucc i :=
  Equiv.swap_apply_right _ _

theorem swapLast_castSucc_of_ne {n : ℕ} {i j : Fin n} (h : j ≠ i) :
    swapLast i (Fin.castSucc j) = Fin.castSucc j := by
  unfold swapLast
  rw [Equiv.swap_apply_of_ne_of_ne]
  · exact fun h' => h (Fin.castSucc_injective _ h')
  · exact Fin.castSucc_ne_last j

section Tracing

variable {Ωt : Type*} [MeasurableSpace Ωt]

/-- The `(n+1)`-sample tracing model with the learner's Gaussian noise: `W ∼ D^{n+1}`, tracer
randomness `ω ∼ Pt`, noise `N ∼ N(0, vI)`. -/
def tracingModel (n : ℕ) (D : Measure (EuclideanSpace ℝ (Fin d))) (Pt : Measure Ωt) (v : ℝ≥0) :
    Measure (((Fin (n + 1) → EuclideanSpace ℝ (Fin d)) × Ωt) × (Fin d → ℝ)) :=
  ((Measure.pi fun _ : Fin (n + 1) => D).prod Pt).prod (piGaussian 0 v)

instance tracingModel.isProbabilityMeasure (n : ℕ) (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] (Pt : Measure Ωt) [IsProbabilityMeasure Pt] (v : ℝ≥0) :
    IsProbabilityMeasure (tracingModel n D Pt v) := by
  unfold tracingModel
  infer_instance

/-- The released noisy statistic `Y = Z̄_S + N` of the training set `W_0, …, W_{n−1}`. -/
def noisyStat {n : ℕ} (q : ((Fin (n + 1) → EuclideanSpace ℝ (Fin d)) × Ωt) × (Fin d → ℝ)) :
    Fin d → ℝ :=
  meanCoords (fun j : Fin n => q.1.1 (Fin.castSucc j)) + q.2

/-- **Member flag rate** `P(Φ(Y, ω, W_i) = 1)` of training point `i`. -/
def memberFlagRate (n : ℕ) (D : Measure (EuclideanSpace ℝ (Fin d))) (Pt : Measure Ωt)
    (v : ℝ≥0) (Φ : (Fin d → ℝ) → Ωt → EuclideanSpace ℝ (Fin d) → Bool) (i : Fin n) : ℝ :=
  (tracingModel n D Pt v).real {q | Φ (noisyStat q) q.1.2 (q.1.1 (Fin.castSucc i)) = true}

/-- **Fresh-point flag rate** (false-positive rate) `P(Φ(Y, ω, W_n) = 1)` of an independent
point `W_n ∼ D`. -/
def freshFlagRate (n : ℕ) (D : Measure (EuclideanSpace ℝ (Fin d))) (Pt : Measure Ωt)
    (v : ℝ≥0) (Φ : (Fin d → ℝ) → Ωt → EuclideanSpace ℝ (Fin d) → Bool) : ℝ :=
  (tracingModel n D Pt v).real {q | Φ (noisyStat q) q.1.2 (q.1.1 (Fin.last n)) = true}

theorem memberFlagRate_le_one (n : ℕ) (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] (Pt : Measure Ωt) [IsProbabilityMeasure Pt] (v : ℝ≥0)
    (Φ : (Fin d → ℝ) → Ωt → EuclideanSpace ℝ (Fin d) → Bool) (i : Fin n) :
    memberFlagRate n D Pt v Φ i ≤ 1 :=
  measureReal_le_one

theorem freshFlagRate_nonneg (n : ℕ) (D : Measure (EuclideanSpace ℝ (Fin d)))
    (Pt : Measure Ωt) (v : ℝ≥0) (Φ : (Fin d → ℝ) → Ωt → EuclideanSpace ℝ (Fin d) → Bool) :
    0 ≤ freshFlagRate n D Pt v Φ :=
  measureReal_nonneg

/-- The training set of the `(n+1)`-sample model with member `i` swapped for the fresh point. -/
def swapMap {n : ℕ} (i : Fin n) (q : ((Fin (n + 1) → EuclideanSpace ℝ (Fin d)) × Ωt) × (Fin d → ℝ)) :
    ((Fin (n + 1) → EuclideanSpace ℝ (Fin d)) × Ωt) × (Fin d → ℝ) :=
  ((fun k => q.1.1 (swapLast i k), q.1.2), q.2)

theorem measurable_trainingPart {n : ℕ} :
    Measurable fun q : ((Fin (n + 1) → EuclideanSpace ℝ (Fin d)) × Ωt) × (Fin d → ℝ) =>
      fun j : Fin n => q.1.1 (Fin.castSucc j) :=
  measurable_pi_lambda _ fun j =>
    (measurable_pi_apply (Fin.castSucc j)).comp (measurable_fst.comp measurable_fst)

theorem measurable_noisyStat {n : ℕ} :
    Measurable (noisyStat (n := n) (d := d) (Ωt := Ωt)) := by
  have h := (measurable_meanCoords.comp (measurable_trainingPart (n := n) (d := d) (Ωt := Ωt))).add
    measurable_snd
  exact h

theorem measurableSet_flag {n : ℕ} {Φ : (Fin d → ℝ) → Ωt → EuclideanSpace ℝ (Fin d) → Bool}
    (hΦ : Measurable fun q : ((Fin d → ℝ) × Ωt) × EuclideanSpace ℝ (Fin d) => Φ q.1.1 q.1.2 q.2)
    (k : Fin (n + 1)) :
    MeasurableSet {q : ((Fin (n + 1) → EuclideanSpace ℝ (Fin d)) × Ωt) × (Fin d → ℝ) |
      Φ (noisyStat q) q.1.2 (q.1.1 k) = true} := by
  have h : Measurable fun q : ((Fin (n + 1) → EuclideanSpace ℝ (Fin d)) × Ωt) × (Fin d → ℝ) =>
      Φ (noisyStat q) q.1.2 (q.1.1 k) :=
    hΦ.comp ((measurable_noisyStat.prodMk (measurable_snd.comp measurable_fst)).prodMk
      ((measurable_pi_apply k).comp (measurable_fst.comp measurable_fst)))
  exact h (measurableSet_singleton true)

theorem measurePreserving_swapMap {n : ℕ} (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] (Pt : Measure Ωt) [IsProbabilityMeasure Pt] (v : ℝ≥0) (i : Fin n) :
    MeasurePreserving (swapMap i) (tracingModel n D Pt v) (tracingModel n D Pt v) := by
  have hmp := measurePreserving_comp_perm D (swapLast i)
  have e : swapMap (d := d) (Ωt := Ωt) i
      = Prod.map (Prod.map (fun W : Fin (n + 1) → EuclideanSpace ℝ (Fin d) =>
          fun k => W (swapLast i k)) (id : Ωt → Ωt)) (id : (Fin d → ℝ) → Fin d → ℝ) := rfl
  rw [e]
  exact (hmp.prod (MeasurePreserving.id Pt)).prod (MeasurePreserving.id _)

/-- **Exchangeability.** The fresh-point flag rate equals the rate at which member `i` is flagged
when the model is trained with `W_i` replaced by the fresh point. -/
theorem freshFlagRate_eq_swap {n : ℕ} (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] (Pt : Measure Ωt) [IsProbabilityMeasure Pt] (v : ℝ≥0)
    {Φ : (Fin d → ℝ) → Ωt → EuclideanSpace ℝ (Fin d) → Bool}
    (hΦ : Measurable fun q : ((Fin d → ℝ) × Ωt) × EuclideanSpace ℝ (Fin d) => Φ q.1.1 q.1.2 q.2)
    (i : Fin n) :
    freshFlagRate n D Pt v Φ = (tracingModel n D Pt v).real
      {q | Φ (meanCoords (fun j : Fin n => q.1.1 (swapLast i (Fin.castSucc j))) + q.2) q.1.2
        (q.1.1 (Fin.castSucc i)) = true} := by
  have hpre : swapMap i ⁻¹'
      {q : ((Fin (n + 1) → EuclideanSpace ℝ (Fin d)) × Ωt) × (Fin d → ℝ) |
        Φ (noisyStat q) q.1.2 (q.1.1 (Fin.last n)) = true}
      = {q | Φ (meanCoords (fun j : Fin n => q.1.1 (swapLast i (Fin.castSucc j))) + q.2) q.1.2
        (q.1.1 (Fin.castSucc i)) = true} := by
    ext q
    simp only [Set.mem_preimage, Set.mem_setOf_eq, swapMap, noisyStat, swapLast_last]
  rw [freshFlagRate, measureReal_def, measureReal_def, ← hpre,
    (measurePreserving_swapMap D Pt v i).measure_preimage
      (measurableSet_flag hΦ (Fin.last n)).nullMeasurableSet]

/-- **Per-position Rényi trade-off for noisy-mean releases.** For every measurable tracer
`Φ(Y, ω, z)`, every member `i` and every `s > 0`,
`TPR_i ≤ exp(s · 2/(n² v)) · FPR^{s/(1+s)}`. -/
theorem noisyMean_member_le {n : ℕ} (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (Pt : Measure Ωt) [IsProbabilityMeasure Pt]
    {v : ℝ≥0} (hv : v ≠ 0) {Φ : (Fin d → ℝ) → Ωt → EuclideanSpace ℝ (Fin d) → Bool}
    (hΦ : Measurable fun q : ((Fin d → ℝ) × Ωt) × EuclideanSpace ℝ (Fin d) => Φ q.1.1 q.1.2 q.2)
    (i : Fin n) {s : ℝ} (hs : 0 < s) :
    memberFlagRate n D Pt v Φ i
      ≤ Real.exp (s * (2 / ((n : ℝ) ^ 2 * v))) * freshFlagRate n D Pt v Φ ^ (s / (1 + s)) := by
  classical
  have hn : 0 < n := Nat.pos_of_ne_zero (fun h => by subst h; exact i.elim0)
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hv' : (0 : ℝ) < v := lt_of_le_of_ne v.2 (Ne.symm (NNReal.coe_ne_zero.2 hv))
  have ha : Measurable fun V : (Fin (n + 1) → EuclideanSpace ℝ (Fin d)) × Ωt =>
      meanCoords fun j : Fin n => V.1 (Fin.castSucc j) :=
    measurable_meanCoords.comp (measurable_pi_lambda _ fun j =>
      (measurable_pi_apply (Fin.castSucc j)).comp measurable_fst)
  have hb : Measurable fun V : (Fin (n + 1) → EuclideanSpace ℝ (Fin d)) × Ωt =>
      meanCoords fun j : Fin n => V.1 (swapLast i (Fin.castSucc j)) :=
    measurable_meanCoords.comp (measurable_pi_lambda _ fun j =>
      (measurable_pi_apply (swapLast i (Fin.castSucc j))).comp measurable_fst)
  have hFm : Measurable fun p : ((Fin (n + 1) → EuclideanSpace ℝ (Fin d)) × Ωt) × (Fin d → ℝ) =>
      Φ p.2 p.1.2 (p.1.1 (Fin.castSucc i)) :=
    hΦ.comp ((measurable_snd.prodMk (measurable_snd.comp measurable_fst)).prodMk
      ((measurable_pi_apply (Fin.castSucc i)).comp (measurable_fst.comp measurable_fst)))
  have hF : MeasurableSet {p : ((Fin (n + 1) → EuclideanSpace ℝ (Fin d)) × Ωt) × (Fin d → ℝ) |
      Φ p.2 p.1.2 (p.1.1 (Fin.castSucc i)) = true} := hFm (measurableSet_singleton true)
  -- the neighbouring means are `2/n`-close almost surely
  have hae : ∀ᵐ V ∂((Measure.pi fun _ : Fin (n + 1) => D).prod Pt),
      (∑ k, ((meanCoords fun j : Fin n => V.1 (Fin.castSucc j)) k
        - (meanCoords fun j : Fin n => V.1 (swapLast i (Fin.castSucc j))) k) ^ 2) / (2 * v)
        ≤ 2 / ((n : ℝ) ^ 2 * v) := by
    have h1 : ∀ᵐ W ∂(Measure.pi fun _ : Fin (n + 1) => D), ∀ k, ‖W k‖ ≤ 1 :=
      ae_all_iff.2 fun k =>
        (measurePreserving_eval (fun _ : Fin (n + 1) => D) k).quasiMeasurePreserving.ae hD
    have h2 : ∀ᵐ V ∂((Measure.pi fun _ : Fin (n + 1) => D).prod Pt), ∀ k, ‖V.1 k‖ ≤ 1 :=
      (measurePreserving_fst (μ := Measure.pi fun _ : Fin (n + 1) => D)
        (ν := Pt)).quasiMeasurePreserving.ae h1
    filter_upwards [h2] with V hV
    have hsame : ∀ j : Fin n, j ≠ i →
        V.1 (Fin.castSucc j) = V.1 (swapLast i (Fin.castSucc j)) := by
      intro j hj
      rw [swapLast_castSucc_of_ne hj]
    have hd := meanCoords_dist_sq_le (x := fun j : Fin n => V.1 (Fin.castSucc j))
      (x' := fun j : Fin n => V.1 (swapLast i (Fin.castSucc j))) hsame (hV _) (hV _)
    calc _ ≤ (4 / (n : ℝ) ^ 2) / (2 * v) := div_le_div_of_nonneg_right hd (by positivity)
      _ = 2 / ((n : ℝ) ^ 2 * v) := by
          rw [div_div, div_eq_div_iff (mul_pos (pow_pos hn' 2) (mul_pos two_pos hv')).ne'
            (mul_pos (pow_pos hn' 2) hv').ne']
          ring
  have hmain := renyi_average_real ((Measure.pi fun _ : Fin (n + 1) => D).prod Pt) hv ha hb hae
    hF hs
  simp only [Set.mem_setOf_eq] at hmain
  rw [freshFlagRate_eq_swap D Pt v hΦ i]
  exact hmain

/-- **Low-FPR form.** If the fresh-point rate is at most `ξ`, with `0 < ξ` and
`κ = 2/(n² v) ≤ ln(1/ξ)`, then every member rate obeys `TPR_i ≤ exp(−(√ln(1/ξ) − √κ)²)`. -/
theorem noisyMean_member_le_closed {n : ℕ} (D : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (Pt : Measure Ωt) [IsProbabilityMeasure Pt]
    {v : ℝ≥0} (hv : v ≠ 0) {Φ : (Fin d → ℝ) → Ωt → EuclideanSpace ℝ (Fin d) → Bool}
    (hΦ : Measurable fun q : ((Fin d → ℝ) × Ωt) × EuclideanSpace ℝ (Fin d) => Φ q.1.1 q.1.2 q.2)
    (i : Fin n) {ξ : ℝ} (hξ : 0 < ξ) (hFPR : freshFlagRate n D Pt v Φ ≤ ξ)
    (hκξ : 2 / ((n : ℝ) ^ 2 * v) ≤ Real.log (1 / ξ)) :
    memberFlagRate n D Pt v Φ i
      ≤ Real.exp (-(Real.sqrt (Real.log (1 / ξ)) - Real.sqrt (2 / ((n : ℝ) ^ 2 * v))) ^ 2) := by
  have hn : 0 < n := Nat.pos_of_ne_zero (fun h => by subst h; exact i.elim0)
  have hv' : (0 : ℝ) < v := lt_of_le_of_ne v.2 (Ne.symm (NNReal.coe_ne_zero.2 hv))
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hκ : 0 < 2 / ((n : ℝ) ^ 2 * v) := div_pos two_pos (mul_pos (pow_pos hn' 2) hv')
  refine renyi_tradeoff_closed hξ hκ hκξ (memberFlagRate_le_one n D Pt v Φ i) ?_
  intro s hs
  refine (noisyMean_member_le D hD Pt hv hΦ i hs).trans ?_
  have hθ : 0 ≤ s / (1 + s) := (div_pos hs (by linarith)).le
  exact mul_le_mul_of_nonneg_left
    (Real.rpow_le_rpow (freshFlagRate_nonneg n D Pt v Φ) hFPR hθ) (Real.exp_pos _).le

end Tracing

section Paired

variable {n : ℕ} {Ωt : Type*} [MeasurableSpace Ωt]

/-- The view of a per-pair test for pair `i`: the supersample, the bits with `u_i` hidden, and
the test's own randomness. -/
def pairView (i : Fin n)
    (V : ((Bool × Fin n → EuclideanSpace ℝ (Fin d)) × (Fin n → Bool)) × Ωt) :
    ((Bool × Fin n → EuclideanSpace ℝ (Fin d)) × (Fin n → Bool)) × Ωt :=
  ((V.1.1, Function.update V.1.2 i false), V.2)

/-- **The acceptance rate of a per-pair test given `u_i = c`.** The released statistic is the noisy
mean of the training set selected by the bits with `u_i` set to `c`; the test `ψ` sees the
statistic and the view with `u_i` hidden. For a law `PV` of `(z, u, ω)` under which `u_i` is a
fair bit independent of the rest, this is `P(ψ = 1 | u_i = c)`. -/
def pairAcceptance (PV : Measure (((Bool × Fin n → EuclideanSpace ℝ (Fin d)) × (Fin n → Bool)) × Ωt))
    (v : ℝ≥0)
    (ψ : (Fin d → ℝ) → ((Bool × Fin n → EuclideanSpace ℝ (Fin d)) × (Fin n → Bool)) × Ωt → Bool)
    (i : Fin n) (c : Bool) : ℝ :=
  (PV.prod (piGaussian 0 v)).real
    {q | ψ (meanCoords (selectedSet q.1.1.1 (Function.update q.1.1.2 i c)) + q.2)
      (pairView i q.1) = true}

/-- **Per-pair Rényi trade-off for noisy-mean releases.** For every law `PV` of
`(z, u, ω)` with `‖z_{b,j}‖ ≤ 1` almost surely, every measurable per-pair test `ψ` of pair `i` and
every `s > 0`: `P(ψ = 1 | u_i = 1) ≤ exp(s · 2/(n² v)) · P(ψ = 1 | u_i = 0)^{s/(1+s)}`. -/
theorem noisyMean_pair_le
    (PV : Measure (((Bool × Fin n → EuclideanSpace ℝ (Fin d)) × (Fin n → Bool)) × Ωt))
    [IsProbabilityMeasure PV] (hPV : ∀ᵐ V ∂PV, ∀ b j, ‖V.1.1 (b, j)‖ ≤ 1)
    {v : ℝ≥0} (hv : v ≠ 0)
    {ψ : (Fin d → ℝ) → ((Bool × Fin n → EuclideanSpace ℝ (Fin d)) × (Fin n → Bool)) × Ωt → Bool}
    (hψ : Measurable fun q : (Fin d → ℝ) × (((Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
      (Fin n → Bool)) × Ωt) => ψ q.1 q.2)
    (i : Fin n) {s : ℝ} (hs : 0 < s) :
    pairAcceptance PV v ψ i true
      ≤ Real.exp (s * (2 / ((n : ℝ) ^ 2 * v))) * pairAcceptance PV v ψ i false ^ (s / (1 + s)) := by
  classical
  let a : ((Bool × Fin n → EuclideanSpace ℝ (Fin d)) × (Fin n → Bool)) × Ωt → Fin d → ℝ :=
    fun V => meanCoords (selectedSet V.1.1 (Function.update V.1.2 i true))
  let b : ((Bool × Fin n → EuclideanSpace ℝ (Fin d)) × (Fin n → Bool)) × Ωt → Fin d → ℝ :=
    fun V => meanCoords (selectedSet V.1.1 (Function.update V.1.2 i false))
  have hsel : ∀ c : Bool, Measurable fun V : ((Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
      (Fin n → Bool)) × Ωt => selectedSet V.1.1 (Function.update V.1.2 i c) := by
    intro c
    refine measurable_pi_lambda _ fun j => ?_
    unfold selectedSet
    -- `V ↦ V.1.1 (update V.1.2 i c j, j)`: a measurable function of two measurable arguments
    have h1 : Measurable fun V : ((Bool × Fin n → EuclideanSpace ℝ (Fin d)) ×
        (Fin n → Bool)) × Ωt => (Function.update V.1.2 i c j, j) :=
      (((measurable_pi_apply j).comp
        ((measurable_update' (a := i)).comp
          ((measurable_snd.comp measurable_fst).prodMk measurable_const)))).prodMk measurable_const
    have h2 : Measurable fun p : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × (Bool × Fin n) =>
        p.1 p.2 := measurable_from_prod_countable_left fun k => measurable_pi_apply k
    exact h2.comp ((measurable_fst.comp measurable_fst).prodMk h1)
  have ha : Measurable a := measurable_meanCoords.comp (hsel true)
  have hb : Measurable b := measurable_meanCoords.comp (hsel false)
  have hview : Measurable (pairView (d := d) (Ωt := Ωt) i) := by
    unfold pairView
    exact ((measurable_fst.comp measurable_fst).prodMk
      ((measurable_update' (a := i)).comp
        ((measurable_snd.comp measurable_fst).prodMk measurable_const))).prodMk measurable_snd
  let F : Set ((((Bool × Fin n → EuclideanSpace ℝ (Fin d)) × (Fin n → Bool)) × Ωt) × (Fin d → ℝ)) :=
    {p | ψ p.2 (pairView i p.1) = true}
  have hF : MeasurableSet F :=
    (hψ.comp (measurable_snd.prodMk (hview.comp measurable_fst))) (measurableSet_singleton true)
  have hv' : (0 : ℝ) < v := lt_of_le_of_ne v.2 (Ne.symm (NNReal.coe_ne_zero.2 hv))
  have hae : ∀ᵐ V ∂PV, (∑ k, (a V k - b V k) ^ 2) / (2 * v) ≤ 2 / ((n : ℝ) ^ 2 * v) := by
    filter_upwards [hPV] with V hV
    have hsame : ∀ j : Fin n, j ≠ i →
        selectedSet V.1.1 (Function.update V.1.2 i true) j
          = selectedSet V.1.1 (Function.update V.1.2 i false) j := by
      intro j hj
      simp [selectedSet, Function.update_of_ne hj]
    have hd := meanCoords_dist_sq_le hsame (hV _ _) (hV _ _)
    have hn : 0 < n := Nat.pos_of_ne_zero (fun h => by subst h; exact i.elim0)
    have hn' : (0 : ℝ) < n := by exact_mod_cast hn
    calc (∑ k, (a V k - b V k) ^ 2) / (2 * v) ≤ (4 / (n : ℝ) ^ 2) / (2 * v) :=
          div_le_div_of_nonneg_right hd (by positivity)
      _ = 2 / ((n : ℝ) ^ 2 * v) := by
          rw [div_div, div_eq_div_iff (mul_pos (pow_pos hn' 2) (mul_pos two_pos hv')).ne'
            (mul_pos (pow_pos hn' 2) hv').ne']
          ring
  exact renyi_average_real PV hv ha hb hae hF hs

end Paired

end LossOnlyTraceability.Tracing.Necessity


==> anc/lean/LossOnlyTraceability/Tracing/PlugInAccuracy.lean <==
import LossOnlyTraceability.Tracing.PlugInLearner

/-! # Accuracy of the noisy-mean plug-in learner and membership in Theorem 3's
class

For the learner `A(S; N) = T(Π(Z̄_S + N))`, `N ∼ N(0, vI)` (`plugInLearner` with learner
randomness `piGaussian 0 v`), every sign product law `D_p` (`p ∈ [-1,1]^d`) and every `θ ∈ W`:

`E F_p(A(S; N)) ≤ F_p(θ) + H/(2d) + c_T (1/n + d v)^{q/2}`        (`plugInLearner_accuracy`)

with `c_T = (1/q)(L+H)^q (r a)^{−(q−1)}`. The moment step `E‖Π(Z̄_S + N) − μ_p‖^q ≤ (1/n + dv)^{q/2}`
(`plugIn_moment_le`) uses the retraction, `E‖Z̄_S − μ_p‖² = (1 − ‖μ_p‖²)/n`
(`IsSignProductLaw.integral_norm_sum_sub_mean_sq`), `E_N ∑_k (c_k + N_k)² = ‖c‖² + dv` and Bernoulli's
inequality in tangent form (`q/2 ≤ 1`). Hence the learner belongs to `nativeAccurateLearners` at
every accuracy `ε ≥ H/(2d) + c_T (1/n + dv)^{q/2}` (`plugInLearner_mem_nativeAccurateLearners`). -/

noncomputable section

namespace LossOnlyTraceability.Tracing.Necessity

open MeasureTheory ProbabilityTheory LossOnlyTraceability
open scoped InnerProductSpace BigOperators ENNReal NNReal

variable {d : ℕ}

/-- **Bernoulli's inequality, tangent form.** For `c > 0`, `w ≥ 0` and `0 ≤ θ ≤ 1`:
`w^θ ≤ c^θ (1 + θ (w/c − 1))`. -/
theorem rpow_le_tangent {c w θ : ℝ} (hc : 0 < c) (hw : 0 ≤ w) (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1) :
    w ^ θ ≤ c ^ θ * (1 + θ * (w / c - 1)) := by
  have hc' : c ≠ 0 := hc.ne'
  have h1 : w = c * (1 + (w / c - 1)) := by
    field_simp
    try ring
  have hs : -1 ≤ w / c - 1 := by
    have : 0 ≤ w / c := div_nonneg hw hc.le
    linarith
  have hb := rpow_one_add_le_one_add_mul_self hs hθ0 hθ1
  calc w ^ θ = (c * (1 + (w / c - 1))) ^ θ := by rw [← h1]
    _ = c ^ θ * (1 + (w / c - 1)) ^ θ := Real.mul_rpow hc.le (by linarith)
    _ ≤ c ^ θ * (1 + θ * (w / c - 1)) :=
        mul_le_mul_of_nonneg_left hb (Real.rpow_nonneg hc.le _)

/-- The squared distance of `toLp f` to a point, in coordinates. -/
theorem norm_toLp_sub_sq (f : Fin d → ℝ) (μ : EuclideanSpace ℝ (Fin d)) :
    ‖WithLp.toLp 2 f - μ‖ ^ 2 = ∑ k, (f k - μ k) ^ 2 := by
  rw [EuclideanSpace.real_norm_sq_eq]
  simp [PiLp.sub_apply]

theorem measurePreserving_piGaussian_coord (v : ℝ≥0) (k : Fin d) :
    MeasurePreserving (fun N : Fin d → ℝ => N k) (piGaussian 0 v) (gaussianReal 0 v) := by
  have h := measurePreserving_eval (fun i : Fin d => gaussianReal ((0 : Fin d → ℝ) i) v) k
  exact h

theorem integrable_add_coord_sq (c : ℝ) (v : ℝ≥0) (k : Fin d) :
    Integrable (fun N : Fin d → ℝ => (c + N k) ^ 2) (piGaussian 0 v) := by
  have h1 : Integrable (fun t : ℝ => (c + t) ^ 2) (gaussianReal 0 v) := by
    refine (integrable_sub_sq_gaussianReal 0 (-c) v).congr (ae_of_all _ fun t => ?_)
    show (t - -c) ^ 2 = (c + t) ^ 2
    ring
  exact (measurePreserving_piGaussian_coord v k).integrable_comp_of_integrable h1

theorem integral_add_coord_sq (c : ℝ) (v : ℝ≥0) (k : Fin d) :
    ∫ N : Fin d → ℝ, (c + N k) ^ 2 ∂(piGaussian 0 v) = c ^ 2 + v := by
  have hmp := measurePreserving_piGaussian_coord (d := d) v k
  have h := integral_map hmp.measurable.aemeasurable
    ((by fun_prop : Continuous fun t : ℝ => (c + t) ^ 2).aestronglyMeasurable
      (μ := Measure.map (fun N : Fin d → ℝ => N k) (piGaussian 0 v)))
  rw [hmp.map_eq] at h
  beta_reduce at h
  rw [← h]
  have e2 : (fun t : ℝ => (c + t) ^ 2) = fun t => (t - -c) ^ 2 := by
    funext t
    ring
  rw [e2, integral_sub_sq_gaussianReal]
  ring

/-- `E_N ∑_k (c_k + N_k)² = ‖c‖² + d v` for `N ∼ N(0, vI)`. -/
theorem integrable_sum_add_coord_sq (c : Fin d → ℝ) (v : ℝ≥0) :
    Integrable (fun N : Fin d → ℝ => ∑ k, (c k + N k) ^ 2) (piGaussian 0 v) :=
  integrable_finset_sum _ fun k _ => integrable_add_coord_sq (c k) v k

theorem integral_sum_add_coord_sq (c : Fin d → ℝ) (v : ℝ≥0) :
    ∫ N : Fin d → ℝ, ∑ k, (c k + N k) ^ 2 ∂(piGaussian 0 v) = ∑ k, c k ^ 2 + d * v := by
  rw [integral_finset_sum _ fun k _ => integrable_add_coord_sq (c k) v k]
  simp_rw [integral_add_coord_sq]
  rw [Finset.sum_add_distrib]
  simp

section Data

variable {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]

/-- `|Z̄_k − μ_k| ≤ 2` almost surely under `D_p^n`. -/
theorem ae_abs_meanCoords_sub_le (hD : IsSignProductLaw d p D) (hd : 0 < d) {n : ℕ}
    (hn : 0 < n) :
    ∀ᵐ x ∂(Measure.pi fun _ : Fin n => D), ∀ k, |meanCoords x k - priorMean p k| ≤ 2 := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hμ : ‖priorMean p‖ ≤ 1 := hD.norm_priorMean_le_one hd
  filter_upwards [hD.ae_pi_norm_le_one hd n] with x hx k
  have h1 : |meanCoords x k| ≤ 1 := by
    unfold meanCoords
    rw [abs_mul, abs_inv, abs_of_pos hn']
    have hs : |∑ j, x j k| ≤ n := by
      refine (Finset.abs_sum_le_sum_abs _ _).trans ?_
      have : ∀ j ∈ (Finset.univ : Finset (Fin n)), |x j k| ≤ 1 :=
        fun j _ => abs_coord_le_one_of_norm_le_one (hx j) k
      refine (Finset.sum_le_sum this).trans ?_
      simp
    rw [inv_mul_le_iff₀ hn', mul_one]
    exact hs
  have h2 : |priorMean p k| ≤ 1 := abs_coord_le_one_of_norm_le_one hμ k
  calc |meanCoords x k - priorMean p k| ≤ |meanCoords x k| + |priorMean p k| := abs_sub _ _
    _ ≤ 2 := by linarith

/-- **`E‖Z̄_S − μ_p‖² ≤ 1/n`** under the sign product law. -/
theorem integral_meanCoords_sub_sq_le (hD : IsSignProductLaw d p D) (hd : 0 < d) {n : ℕ}
    (hn : 0 < n) :
    ∫ x, ∑ k, (meanCoords x k - priorMean p k) ^ 2 ∂(Measure.pi fun _ : Fin n => D) ≤ 1 / n := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hn0 : (n : ℝ) ≠ 0 := hn'.ne'
  have hpt : ∀ x : Fin n → EuclideanSpace ℝ (Fin d),
      ∑ k, (meanCoords x k - priorMean p k) ^ 2
        = ((n : ℝ)⁻¹) ^ 2 * ‖∑ j, (x j - priorMean p)‖ ^ 2 := by
    intro x
    rw [EuclideanSpace.real_norm_sq_eq, Finset.mul_sum]
    refine Finset.sum_congr rfl fun k _ => ?_
    have hc : (∑ j, (x j - priorMean p)) k = ∑ j, (x j k - priorMean p k) := by
      rw [WithLp.ofLp_sum]
      simp [Finset.sum_apply, PiLp.sub_apply]
    rw [hc, Finset.sum_sub_distrib]
    simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    unfold meanCoords
    field_simp
    try ring
  simp_rw [hpt]
  rw [integral_const_mul, hD.integral_norm_sum_sub_mean_sq hd n]
  have e : ((n : ℝ)⁻¹) ^ 2 * (n * (1 - ‖priorMean p‖ ^ 2))
      = (n : ℝ)⁻¹ * (1 - ‖priorMean p‖ ^ 2) := by
    field_simp
    try ring
  rw [e, one_div]
  have hi : 0 < (n : ℝ)⁻¹ := inv_pos.2 hn'
  nlinarith [sq_nonneg ‖priorMean p‖]

theorem integrable_meanCoords_sub_sq (hD : IsSignProductLaw d p D) (hd : 0 < d) {n : ℕ}
    (hn : 0 < n) :
    Integrable (fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
      ∑ k, (meanCoords x k - priorMean p k) ^ 2) (Measure.pi fun _ : Fin n => D) := by
  have hmeas : Continuous fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
      ∑ k, (meanCoords x k - priorMean p k) ^ 2 := by
    refine continuous_finsetSum _ fun k _ => ?_
    exact (((continuous_apply k).comp continuous_meanCoords).sub continuous_const).pow 2
  refine Integrable.of_bound hmeas.aestronglyMeasurable (4 * d) ?_
  filter_upwards [ae_abs_meanCoords_sub_le hD hd hn] with x hx
  rw [Real.norm_eq_abs, abs_of_nonneg (Finset.sum_nonneg fun k _ => sq_nonneg _)]
  have : ∀ k ∈ (Finset.univ : Finset (Fin d)), (meanCoords x k - priorMean p k) ^ 2 ≤ 4 := by
    intro k _
    have := hx k
    have h0 := abs_nonneg (meanCoords x k - priorMean p k)
    nlinarith [sq_abs (meanCoords x k - priorMean p k)]
  refine (Finset.sum_le_sum this).trans ?_
  simp [mul_comm]

/-- **Moment bound.** `E‖Π(Z̄_S + N) − μ_p‖^Q ≤ (1/n + d v)^{Q/2}` for `0 ≤ Q ≤ 2`. -/
theorem plugIn_moment_le (hD : IsSignProductLaw d p D) (hd : 0 < d) {n : ℕ} (hn : 0 < n)
    (v : ℝ≥0) {Q : ℝ} (hQ0 : 0 ≤ Q) (hQ2 : Q ≤ 2) :
    ∫ q, ‖ballProj (WithLp.toLp 2 (meanCoords q.1 + q.2)) - priorMean p‖ ^ Q
        ∂((Measure.pi fun _ : Fin n => D).prod (piGaussian 0 v))
      ≤ (1 / n + d * v) ^ (Q / 2) := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hμ : ‖priorMean p‖ ≤ 1 := hD.norm_priorMean_le_one hd
  have hc : 0 < 1 / (n : ℝ) + d * v := by
    have : 0 ≤ (d : ℝ) * v := by positivity
    have : 0 < 1 / (n : ℝ) := one_div_pos.2 hn'
    linarith
  set c : ℝ := 1 / (n : ℝ) + d * v with hcdef
  have hc' : c ≠ 0 := hc.ne'
  set P := (Measure.pi fun _ : Fin n => D).prod (piGaussian 0 v) with hP
  let W : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) → ℝ :=
    fun q => ∑ k, (meanCoords q.1 k - priorMean p k + q.2 k) ^ 2
  have hWcont : Continuous W := by
    refine continuous_finsetSum _ fun k _ => ?_
    exact ((((continuous_apply k).comp (continuous_meanCoords.comp continuous_fst)).sub
      continuous_const).add ((continuous_apply k).comp continuous_snd)).pow 2
  have hW0 : ∀ q, 0 ≤ W q := fun q => Finset.sum_nonneg fun k _ => sq_nonneg _
  -- the inner Gaussian integral
  have hinner : ∀ x : Fin n → EuclideanSpace ℝ (Fin d),
      ∫ N, W (x, N) ∂(piGaussian 0 v)
        = ∑ k, (meanCoords x k - priorMean p k) ^ 2 + d * v := by
    intro x
    exact integral_sum_add_coord_sq (fun k => meanCoords x k - priorMean p k) v
  -- integrability of `W`
  have hWint : Integrable W P := by
    rw [hP, integrable_prod_iff hWcont.aestronglyMeasurable]
    refine ⟨ae_of_all _ fun x => ?_, ?_⟩
    · exact integrable_sum_add_coord_sq (fun k => meanCoords x k - priorMean p k) v
    · have e : (fun x : Fin n → EuclideanSpace ℝ (Fin d) => ∫ N, ‖W (x, N)‖ ∂(piGaussian 0 v))
          = fun x => ∑ k, (meanCoords x k - priorMean p k) ^ 2 + d * v := by
        funext x
        rw [← hinner x]
        congr 1
        funext N
        rw [Real.norm_eq_abs, abs_of_nonneg (hW0 _)]
      rw [e]
      exact (integrable_meanCoords_sub_sq hD hd hn).add (integrable_const _)
  -- `E W ≤ c`
  have hWle : ∫ q, W q ∂P ≤ c := by
    rw [hP, integral_prod W hWint]
    simp_rw [hinner]
    rw [integral_add (integrable_meanCoords_sub_sq hD hd hn) (integrable_const _), integral_const]
    simp only [measureReal_univ_eq_one, one_smul]
    have := integral_meanCoords_sub_sq_le hD hd hn
    rw [hcdef]
    linarith
  -- the pointwise tangent bound
  have hθ0 : 0 ≤ Q / 2 := by linarith
  have hθ1 : Q / 2 ≤ 1 := by linarith
  have hpt : ∀ q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ),
      ‖ballProj (WithLp.toLp 2 (meanCoords q.1 + q.2)) - priorMean p‖ ^ Q
        ≤ c ^ (Q / 2) * (1 - Q / 2) + (c ^ (Q / 2) * (Q / 2) / c) * W q := by
    intro q
    have h1 := norm_ballProj_sub_le (WithLp.toLp 2 (meanCoords q.1 + q.2)) hμ
    have h2 : ‖WithLp.toLp 2 (meanCoords q.1 + q.2) - priorMean p‖ ^ 2 = W q := by
      rw [norm_toLp_sub_sq]
      refine Finset.sum_congr rfl fun k _ => ?_
      simp only [Pi.add_apply]
      ring
    have h3 := Real.rpow_le_rpow (norm_nonneg _) h1 hQ0
    have h4 : ‖WithLp.toLp 2 (meanCoords q.1 + q.2) - priorMean p‖ ^ Q = W q ^ (Q / 2) := by
      rw [← h2, ← Real.rpow_natCast, ← Real.rpow_mul (norm_nonneg _)]
      congr 1
      push_cast
      ring
    have h5 := rpow_le_tangent hc (hW0 q) hθ0 hθ1
    have e : c ^ (Q / 2) * (1 + Q / 2 * (W q / c - 1))
        = c ^ (Q / 2) * (1 - Q / 2) + (c ^ (Q / 2) * (Q / 2) / c) * W q := by
      field_simp
      try ring
    rw [h4] at h3
    linarith
  have hlhs_meas : Continuous fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
      ‖ballProj (WithLp.toLp 2 (meanCoords q.1 + q.2)) - priorMean p‖ := by
    refine (continuous_ballProj.comp ((PiLp.continuous_toLp 2 (fun _ : Fin d => ℝ)).comp
      ((continuous_meanCoords.comp continuous_fst).add continuous_snd))).sub continuous_const
      |>.norm
  have hlhs_int : Integrable (fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
      ‖ballProj (WithLp.toLp 2 (meanCoords q.1 + q.2)) - priorMean p‖ ^ Q) P := by
    refine Integrable.of_bound ((hlhs_meas.rpow_const fun _ => Or.inr hQ0).aestronglyMeasurable)
      (2 ^ Q) (ae_of_all _ fun q => ?_)
    have hb : ‖ballProj (WithLp.toLp 2 (meanCoords q.1 + q.2)) - priorMean p‖ ≤ 2 :=
      (norm_sub_le _ _).trans (by linarith [norm_ballProj_le (WithLp.toLp 2 (meanCoords q.1 + q.2))])
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.rpow_nonneg (norm_nonneg _) _)]
    exact Real.rpow_le_rpow (norm_nonneg _) hb hQ0
  have hcoef : 0 ≤ c ^ (Q / 2) * (Q / 2) / c :=
    div_nonneg (mul_nonneg (Real.rpow_nonneg hc.le _) hθ0) hc.le
  calc ∫ q, ‖ballProj (WithLp.toLp 2 (meanCoords q.1 + q.2)) - priorMean p‖ ^ Q ∂P
      ≤ ∫ q, (c ^ (Q / 2) * (1 - Q / 2) + (c ^ (Q / 2) * (Q / 2) / c) * W q) ∂P :=
        integral_mono hlhs_int ((integrable_const _).add (hWint.const_mul _)) hpt
    _ = c ^ (Q / 2) * (1 - Q / 2) + (c ^ (Q / 2) * (Q / 2) / c) * ∫ q, W q ∂P := by
        rw [integral_add (integrable_const _) (hWint.const_mul _), integral_const,
          integral_const_mul]
        simp only [measureReal_univ_eq_one, one_smul]
    _ ≤ c ^ (Q / 2) * (1 - Q / 2) + (c ^ (Q / 2) * (Q / 2) / c) * c := by
        have := mul_le_mul_of_nonneg_left hWle hcoef
        linarith
    _ = c ^ (Q / 2) := by
        field_simp
        try ring

end Data

/-- **Accuracy of the plug-in learner on the product family.** For every
`p ∈ [-1,1]^d` and every `θ ∈ W`,
`E F_p(A(S; N)) ≤ F_p(θ) + H/(2d) + c_T (1/n + d v)^{q/2}`, `N ∼ N(0, vI)`. -/
theorem plugInLearner_accuracy {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hd : 0 < d) {n : ℕ}
    (hn : 0 < n) (v : ℝ≥0) {p : Fin d → ℝ} (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1)
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    ∫ q, nativePopulationObjective g φ (signProductLaw d p) (plugInLearner g φ q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod (piGaussian 0 v))
      ≤ nativePopulationObjective g φ (signProductLaw d p) θ
        + (H / (2 * d) + plugConstant L H a r * (1 / n + d * v) ^ (powerDualExponent r / 2)) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  set D := signProductLaw d p with hDdef
  set P := (Measure.pi fun _ : Fin n => D).prod (piGaussian 0 v) with hP
  have hr := hg.two_le
  have hq1 : 1 < powerDualExponent r := one_lt_powerDualExponent (by linarith)
  have hq2 : powerDualExponent r ≤ 2 := by
    unfold powerDualExponent
    rw [div_le_iff₀ (by linarith)]
    linarith
  have hcT : 0 ≤ plugConstant L H a r := by
    unfold plugConstant plugYoungConst
    have h1 : 0 ≤ 1 / powerDualExponent r := by
      have : 0 < powerDualExponent r := by linarith
      positivity
    have h2 : 0 ≤ (r * a) ^ (-(powerDualExponent r - 1)) :=
      Real.rpow_nonneg (mul_pos (by linarith) hg.a_pos).le _
    have h3 : 0 ≤ (L + H) ^ powerDualExponent r :=
      Real.rpow_nonneg (by linarith [hφ.lip_nonneg, hφ.curv_nonneg]) _
    exact mul_nonneg (mul_nonneg h1 h2) h3
  -- measurability and boundedness of the objective along the learner
  have hA := continuous_plugInLearner (n := n) hφ hg
  have hFm : Measurable fun θ' : EuclideanSpace ℝ (Fin d) => nativePopulationObjective g φ D θ' := by
    have hj : StronglyMeasurable fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
        g q.1 + φ ⟪q.1, q.2⟫_ℝ :=
      ((hgm.comp measurable_fst).add (hφm.comp
        (by fun_prop : Continuous fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
          ⟪q.1, q.2⟫_ℝ).measurable)).stronglyMeasurable
    exact (hj.integral_prod_right' (ν := D)).measurable
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hFb : ∀ θ' : EuclideanSpace ℝ (Fin d), ‖θ'‖ ≤ 1 →
      |nativePopulationObjective g φ D θ'| ≤ B + C := by
    intro θ' hθ'
    rw [nativePopulationObjective_eq hφ hφm hD hd hθ']
    have hg0 := hg.nonneg θ' hθ'
    have hgB : g θ' ≤ B := by
      have := hg.le_growth θ' hθ'
      have h1 : ‖θ'‖ ^ r ≤ 1 := Real.rpow_le_one (norm_nonneg _) hθ' (by linarith)
      nlinarith [hg.B_pos]
    have hI : |∫ z, φ ⟪θ', z⟫_ℝ ∂D| ≤ C := by
      have h := abs_integral_le_integral_abs (f := fun z : EuclideanSpace ℝ (Fin d) => φ ⟪θ', z⟫_ℝ)
        (μ := D)
      refine h.trans ?_
      have hm : ∫ z, |φ ⟪θ', z⟫_ℝ| ∂D ≤ ∫ _z, C ∂D := by
        refine integral_mono_ae (integrable_link_inner hφ hφm hD hd hθ').abs (integrable_const _) ?_
        filter_upwards [hD.norm_le_one hd] with z hz
        exact hC _ (native_margin_mem_Icc hθ' hz)
      rw [integral_const] at hm
      simpa using hm
    rw [abs_le] at hI ⊢
    constructor <;> linarith [hI.1, hI.2, hg.B_pos]
  have hint : Integrable (fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
      nativePopulationObjective g φ D (plugInLearner g φ q.1 q.2)) P := by
    refine Integrable.of_bound (hFm.comp hA.measurable).aestronglyMeasurable (B + C)
      (ae_of_all _ fun q => ?_)
    rw [Real.norm_eq_abs]
    exact hFb _ (plugInLearner_norm_le g φ q.1 q.2)
  -- the pointwise excess risk
  have hpt : ∀ q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ),
      nativePopulationObjective g φ D (plugInLearner g φ q.1 q.2)
        ≤ nativePopulationObjective g φ D θ + H / (2 * d)
          + plugConstant L H a r
            * ‖ballProj (WithLp.toLp 2 (meanCoords q.1 + q.2)) - priorMean p‖
              ^ powerDualExponent r := by
    intro q
    exact plugIn_pointwise_excess hφ hφm hg hD hd (norm_ballProj_le _) hθ
  have hmom := plugIn_moment_le hD hd hn v (Q := powerDualExponent r) (by linarith) hq2
  have hmomI : Integrable (fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
      ‖ballProj (WithLp.toLp 2 (meanCoords q.1 + q.2)) - priorMean p‖ ^ powerDualExponent r) P := by
    have hlhs_meas : Continuous fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
        ‖ballProj (WithLp.toLp 2 (meanCoords q.1 + q.2)) - priorMean p‖ := by
      refine (continuous_ballProj.comp ((PiLp.continuous_toLp 2 (fun _ : Fin d => ℝ)).comp
        ((continuous_meanCoords.comp continuous_fst).add continuous_snd))).sub continuous_const
        |>.norm
    refine Integrable.of_bound ((hlhs_meas.rpow_const fun _ => Or.inr (by linarith)).aestronglyMeasurable)
      (2 ^ powerDualExponent r) (ae_of_all _ fun q => ?_)
    have hb : ‖ballProj (WithLp.toLp 2 (meanCoords q.1 + q.2)) - priorMean p‖ ≤ 2 :=
      (norm_sub_le _ _).trans
        (by linarith [norm_ballProj_le (WithLp.toLp 2 (meanCoords q.1 + q.2)),
          hD.norm_priorMean_le_one hd])
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.rpow_nonneg (norm_nonneg _) _)]
    exact Real.rpow_le_rpow (norm_nonneg _) hb (by linarith)
  calc ∫ q, nativePopulationObjective g φ D (plugInLearner g φ q.1 q.2) ∂P
      ≤ ∫ q, (nativePopulationObjective g φ D θ + H / (2 * d)
          + plugConstant L H a r
            * ‖ballProj (WithLp.toLp 2 (meanCoords q.1 + q.2)) - priorMean p‖
              ^ powerDualExponent r) ∂P :=
        integral_mono hint ((integrable_const _).add (hmomI.const_mul _)) hpt
    _ = nativePopulationObjective g φ D θ + H / (2 * d)
          + plugConstant L H a r
            * ∫ q, ‖ballProj (WithLp.toLp 2 (meanCoords q.1 + q.2)) - priorMean p‖
              ^ powerDualExponent r ∂P := by
        rw [integral_add (integrable_const _) (hmomI.const_mul _), integral_const,
          integral_const_mul]
        simp only [measureReal_univ_eq_one, one_smul]
    _ ≤ nativePopulationObjective g φ D θ + H / (2 * d)
          + plugConstant L H a r * (1 / n + d * v) ^ (powerDualExponent r / 2) := by
        have := mul_le_mul_of_nonneg_left hmom hcT
        linarith
    _ = nativePopulationObjective g φ D θ
          + (H / (2 * d) + plugConstant L H a r * (1 / n + d * v) ^ (powerDualExponent r / 2)) := by
        ring

/-- **The plug-in learner is in Theorem 3's class.** Measurable, proper, and `ε`-accurate on the
product family whenever `H/(2d) + c_T (1/n + d v)^{q/2} ≤ ε`. -/
theorem plugInLearner_mem_nativeAccurateLearners {φ : ℝ → ℝ}
    {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hd : 0 < d) {n : ℕ}
    (hn : 0 < n) (v : ℝ≥0) {ε : ℝ}
    (hε : H / (2 * d) + plugConstant L H a r * (1 / n + d * v) ^ (powerDualExponent r / 2) ≤ ε) :
    (fun x N => plugInLearner g φ x N) ∈ nativeAccurateLearners n d (piGaussian 0 v) φ g ε := by
  refine ⟨(continuous_plugInLearner hφ hg).measurable, fun x N => plugInLearner_norm_le g φ x N,
    fun p hp θ hθ => ?_⟩
  have h := plugInLearner_accuracy hφ hφm hg hgm hd hn v hp hθ
  exact h.trans (by linarith)

end LossOnlyTraceability.Tracing.Necessity


==> anc/lean/LossOnlyTraceability/Tracing/PlugInLearner.lean <==
import LossOnlyTraceability.MainTheorem
import LossOnlyTraceability.Tracing.NoisyMeanCoupling

/-! # The plug-in estimator of a mean and its pointwise excess risk

For `y` in the unit ball let `T(y)` minimise the plug-in objective `G_y(θ) = g(θ) + φ(⟪θ, y⟫)` over
the unit ball `W` (Assumption 2: `NativeLinkClass`, `NativeRegularizerClass`).

* `plugObjective_growth` (★): `G_y(θ) − G_y(T(y)) ≥ a‖θ − T(y)‖^r` on `W`.
* `link_cross_diff_le`: for `θ, θ', y, y'` in `W`,
  `[φ(⟪θ',y⟫) − φ(⟪θ',y'⟫)] − [φ(⟪θ,y⟫) − φ(⟪θ,y'⟫)] ≤ (L + H)‖y − y'‖‖θ' − θ‖`
  (mean value theorem along the segment, `|φ'| ≤ L`, `φ'` is `H`-Lipschitz).
* `plugArgmin_holder`: `2a‖T(y') − T(y)‖^r ≤ (L + H)‖y − y'‖‖T(y') − T(y)‖`; hence `T` is
  continuous on `W` (`plugArgmin_continuousOn`).
* `ballProj` (radial retraction onto `W`) is continuous, maps into `W` and does not increase the
  distance to points of `W`.
* `plugIn_pointwise_excess`: for every sign product law `D_p` and every `θ ∈ W`,
  `F_p(T(y)) ≤ F_p(θ) + H/(2d) + c_T ‖y − μ_p‖^q` with
  `c_T = (1/q)(L + H)^q (r a)^{−(q−1)}` (Jensen/Taylor sandwich
  `G_μ ≤ F_p ≤ G_μ + H‖θ‖²/(2d)`, (★) and Young's inequality). -/

noncomputable section

namespace LossOnlyTraceability.Tracing.Necessity

open MeasureTheory ProbabilityTheory LossOnlyTraceability
open scoped InnerProductSpace BigOperators ENNReal NNReal

variable {d : ℕ} {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg : ℝ}

/-- The plug-in objective `G_y(θ) = g(θ) + φ(⟪θ, y⟫)`. -/
def plugObjective (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ)
    (y θ : EuclideanSpace ℝ (Fin d)) : ℝ :=
  g θ + φ ⟪θ, y⟫_ℝ

/-- The plug-in objective has a minimiser on the unit ball when `‖y‖ ≤ 1`. -/
theorem exists_plugMinimizer (hφ : NativeLinkClass φ b L H)
    (hg : NativeRegularizerClass g a B r Lg) {y : EuclideanSpace ℝ (Fin d)} (hy : ‖y‖ ≤ 1) :
    ∃ θs : EuclideanSpace ℝ (Fin d), ‖θs‖ ≤ 1 ∧
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 → plugObjective g φ y θs ≤ plugObjective g φ y θ := by
  set K := Metric.closedBall (0 : EuclideanSpace ℝ (Fin d)) 1 with hK
  have hmemK : ∀ θ : EuclideanSpace ℝ (Fin d), θ ∈ K ↔ ‖θ‖ ≤ 1 := fun θ => by
    rw [hK, Metric.mem_closedBall, dist_zero_right]
  have hlink : ContinuousOn (fun θ : EuclideanSpace ℝ (Fin d) => φ ⟪θ, y⟫_ℝ) K := by
    refine hφ.continuousOn_margin.comp
      (by fun_prop : Continuous fun θ : EuclideanSpace ℝ (Fin d) => ⟪θ, y⟫_ℝ).continuousOn ?_
    intro θ hθ
    exact native_margin_mem_Icc ((hmemK θ).1 hθ) hy
  have hF : ContinuousOn (plugObjective g φ y) K := hg.continuousOn_ball.add hlink
  obtain ⟨θs, hθs, hmin⟩ := (isCompact_closedBall (0 : EuclideanSpace ℝ (Fin d)) 1).exists_isMinOn
    ⟨0, (hmemK 0).2 (by simp)⟩ hF
  exact ⟨θs, (hmemK θs).1 hθs, fun θ hθ => hmin ((hmemK θ).2 hθ)⟩

open Classical in
/-- The plug-in estimator `T(y)`: a minimiser of `G_y` on the unit ball (`0` if none exists,
which happens only outside the ball). -/
def plugArgmin (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ) (y : EuclideanSpace ℝ (Fin d)) :
    EuclideanSpace ℝ (Fin d) :=
  if h : ∃ θs : EuclideanSpace ℝ (Fin d), ‖θs‖ ≤ 1 ∧
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 → plugObjective g φ y θs ≤ plugObjective g φ y θ
  then h.choose else 0

theorem plugArgmin_norm_le (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ)
    (y : EuclideanSpace ℝ (Fin d)) : ‖plugArgmin g φ y‖ ≤ 1 := by
  unfold plugArgmin
  split_ifs with h
  · exact h.choose_spec.1
  · simp

theorem plugArgmin_min (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg)
    {y : EuclideanSpace ℝ (Fin d)} (hy : ‖y‖ ≤ 1) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    plugObjective g φ y (plugArgmin g φ y) ≤ plugObjective g φ y θ := by
  have hex := exists_plugMinimizer hφ hg hy
  unfold plugArgmin
  rw [dif_pos hex]
  exact hex.choose_spec.2 θ hθ

/-- **Bregman growth of the plug-in objective at a constrained minimiser.** -/
theorem plugObjective_growth (hφ : NativeLinkClass φ b L H)
    (hg : NativeRegularizerClass g a B r Lg) {y : EuclideanSpace ℝ (Fin d)} (hy : ‖y‖ ≤ 1)
    {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      plugObjective g φ y θs ≤ plugObjective g φ y θ)
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    a * ‖θ - θs‖ ^ r ≤ plugObjective g φ y θ - plugObjective g φ y θs := by
  set Δ := plugObjective g φ y θ - plugObjective g φ y θs with hΔ
  have ha := hg.a_pos
  have hen : 0 ≤ ‖θ - θs‖ ^ r := Real.rpow_nonneg (norm_nonneg _) _
  have hstep : ∀ t ∈ Set.Ioo (0 : ℝ) 1, a * (1 - t) ^ r * ‖θ - θs‖ ^ r ≤ Δ := by
    intro t ht
    have ht0 : 0 ≤ t := ht.1.le
    have ht1 : t ≤ 1 := ht.2.le
    have hxt := NativeRegularizerClass.norm_segment_le_one hθs hθ ht0 ht1
    have hFmin := hmin _ hxt
    have hreg := hg.segment_le hθs hθ ht0 ht1
    have hlink : φ ⟪θs + t • (θ - θs), y⟫_ℝ ≤ (1 - t) * φ ⟪θs, y⟫_ℝ + t * φ ⟪θ, y⟫_ℝ := by
      have hmx := native_margin_mem_Icc hθs hy
      have hmy := native_margin_mem_Icc hθ hy
      have hc := hφ.convexOn_margin.2 hmx hmy (by linarith : (0 : ℝ) ≤ 1 - t) ht0
        (by ring : 1 - t + t = 1)
      have e : ⟪θs + t • (θ - θs), y⟫_ℝ = (1 - t) * ⟪θs, y⟫_ℝ + t * ⟪θ, y⟫_ℝ := by
        rw [inner_add_left, real_inner_smul_left, inner_sub_left]
        ring
      simp only [smul_eq_mul] at hc
      rw [e]
      exact hc
    have hct : t * (1 - t) ^ r ≤ (1 - t) * t ^ r + t * (1 - t) ^ r := by
      have : 0 ≤ (1 - t) * t ^ r := mul_nonneg (by linarith) (Real.rpow_nonneg ht0 _)
      linarith
    have hkey : a * (t * (1 - t) ^ r) * ‖θ - θs‖ ^ r ≤ t * Δ := by
      have h1 : a * (t * (1 - t) ^ r) * ‖θ - θs‖ ^ r
          ≤ a * ((1 - t) * t ^ r + t * (1 - t) ^ r) * ‖θ - θs‖ ^ r := by
        have := mul_le_mul_of_nonneg_left hct ha.le
        exact mul_le_mul_of_nonneg_right this hen
      have hΔe : Δ = (g θ + φ ⟪θ, y⟫_ℝ) - (g θs + φ ⟪θs, y⟫_ℝ) := by
        rw [hΔ]
        rfl
      unfold plugObjective at hFmin
      rw [hΔe]
      nlinarith [h1, hreg, hlink, hFmin]
    have htpos : 0 < t := ht.1
    have e : a * (t * (1 - t) ^ r) * ‖θ - θs‖ ^ r = t * (a * (1 - t) ^ r * ‖θ - θs‖ ^ r) := by
      ring
    rw [e] at hkey
    exact le_of_mul_le_mul_left hkey htpos
  have hc : ContinuousAt (fun t : ℝ => a * (1 - t) ^ r * ‖θ - θs‖ ^ r) 0 := by
    have h1 : ContinuousAt (fun t : ℝ => (1 - t) ^ r) 0 :=
      (continuousAt_const.sub continuousAt_id).rpow_const (Or.inl (by norm_num))
    exact (continuousAt_const.mul h1).mul continuousAt_const
  have ht := hc.tendsto.mono_left (nhdsWithin_le_nhds (s := Set.Ioi (0 : ℝ)))
  have hval : a * (1 - (0 : ℝ)) ^ r * ‖θ - θs‖ ^ r = a * ‖θ - θs‖ ^ r := by simp
  rw [hval] at ht
  refine le_of_tendsto ht ?_
  filter_upwards [Ioo_mem_nhdsGT (show (0 : ℝ) < 1 by norm_num)] with t ht
  exact hstep t ht

/-- **Cross difference of the link.** For `θ, θ', y, y'` in the unit ball,
`[φ(⟪θ', y⟫) − φ(⟪θ', y'⟫)] − [φ(⟪θ, y⟫) − φ(⟪θ, y'⟫)] ≤ (L + H)‖y − y'‖‖θ' − θ‖`. -/
theorem link_cross_diff_le (hφ : NativeLinkClass φ b L H)
    {θ θ' y y' : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) (hθ' : ‖θ'‖ ≤ 1) (hy : ‖y‖ ≤ 1)
    (hy' : ‖y'‖ ≤ 1) :
    (φ ⟪θ', y⟫_ℝ - φ ⟪θ', y'⟫_ℝ) - (φ ⟪θ, y⟫_ℝ - φ ⟪θ, y'⟫_ℝ)
      ≤ (L + H) * ‖y - y'‖ * ‖θ' - θ‖ := by
  have hL0 := hφ.lip_nonneg
  have hH0 := hφ.curv_nonneg
  set Δ := θ' - θ with hΔ
  have hseg : ∀ t ∈ Set.Icc (0 : ℝ) 1, ‖θ + t • Δ‖ ≤ 1 := fun t ht =>
    NativeRegularizerClass.norm_segment_le_one hθ hθ' ht.1 ht.2
  have hmarg : ∀ (t : ℝ) (w : EuclideanSpace ℝ (Fin d)),
      ⟪θ, w⟫_ℝ + t * ⟪Δ, w⟫_ℝ = ⟪θ + t • Δ, w⟫_ℝ := by
    intro t w
    rw [inner_add_left, real_inner_smul_left]
  have hmem : ∀ t ∈ Set.Icc (0 : ℝ) 1, ∀ w : EuclideanSpace ℝ (Fin d), ‖w‖ ≤ 1 →
      ⟪θ, w⟫_ℝ + t * ⟪Δ, w⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := by
    intro t ht w hw
    rw [hmarg]
    exact native_margin_mem_Icc (hseg t ht) hw
  let h : ℝ → ℝ := fun t => φ (⟪θ, y⟫_ℝ + t * ⟪Δ, y⟫_ℝ) - φ (⟪θ, y'⟫_ℝ + t * ⟪Δ, y'⟫_ℝ)
  let h' : ℝ → ℝ := fun t => deriv φ (⟪θ, y⟫_ℝ + t * ⟪Δ, y⟫_ℝ) * ⟪Δ, y⟫_ℝ
    - deriv φ (⟪θ, y'⟫_ℝ + t * ⟪Δ, y'⟫_ℝ) * ⟪Δ, y'⟫_ℝ
  have hderiv : ∀ t ∈ Set.Icc (0 : ℝ) 1, HasDerivWithinAt h (h' t) (Set.Icc 0 1) t := by
    intro t ht
    have hA := hmem t ht y hy
    have hB := hmem t ht y' hy'
    have h1 : HasDerivAt (fun t : ℝ => ⟪θ, y⟫_ℝ + t * ⟪Δ, y⟫_ℝ) ⟪Δ, y⟫_ℝ t := by
      simpa using ((hasDerivAt_id t).mul_const ⟪Δ, y⟫_ℝ).const_add ⟪θ, y⟫_ℝ
    have h2 : HasDerivAt (fun t : ℝ => ⟪θ, y'⟫_ℝ + t * ⟪Δ, y'⟫_ℝ) ⟪Δ, y'⟫_ℝ t := by
      simpa using ((hasDerivAt_id t).mul_const ⟪Δ, y'⟫_ℝ).const_add ⟪θ, y'⟫_ℝ
    exact (((hφ.hasDerivAt hA).comp t h1).sub ((hφ.hasDerivAt hB).comp t h2)).hasDerivWithinAt
  have hbound : ∀ t ∈ Set.Icc (0 : ℝ) 1, ‖h' t‖ ≤ (L + H) * ‖y - y'‖ * ‖Δ‖ := by
    intro t ht
    have hAm := hmem t ht y hy
    have hBm := hmem t ht y' hy'
    set A := ⟪θ, y⟫_ℝ + t * ⟪Δ, y⟫_ℝ with hA
    set B' := ⟪θ, y'⟫_ℝ + t * ⟪Δ, y'⟫_ℝ with hB'
    have hAB : |A - B'| ≤ ‖y - y'‖ := by
      have e : A - B' = ⟪θ + t • Δ, y - y'⟫_ℝ := by
        rw [inner_sub_right, ← hmarg, ← hmarg]
      rw [e]
      calc |⟪θ + t • Δ, y - y'⟫_ℝ| ≤ ‖θ + t • Δ‖ * ‖y - y'‖ := abs_real_inner_le_norm _ _
        _ ≤ 1 * ‖y - y'‖ := mul_le_mul_of_nonneg_right (hseg t ht) (norm_nonneg _)
        _ = ‖y - y'‖ := one_mul _
    have hL1 : |deriv φ A| ≤ L := hφ.deriv_le A hAm
    have hLip : |deriv φ A - deriv φ B'| ≤ H * |A - B'| := hφ.deriv_lipschitz A hAm B' hBm
    have hDy : |⟪Δ, y - y'⟫_ℝ| ≤ ‖Δ‖ * ‖y - y'‖ := abs_real_inner_le_norm _ _
    have hDy' : |⟪Δ, y'⟫_ℝ| ≤ ‖Δ‖ := by
      calc |⟪Δ, y'⟫_ℝ| ≤ ‖Δ‖ * ‖y'‖ := abs_real_inner_le_norm _ _
        _ ≤ ‖Δ‖ * 1 := mul_le_mul_of_nonneg_left hy' (norm_nonneg _)
        _ = ‖Δ‖ := mul_one _
    have e : h' t = deriv φ A * ⟪Δ, y - y'⟫_ℝ + (deriv φ A - deriv φ B') * ⟪Δ, y'⟫_ℝ := by
      show deriv φ A * ⟪Δ, y⟫_ℝ - deriv φ B' * ⟪Δ, y'⟫_ℝ = _
      rw [inner_sub_right]
      ring
    have hLip' : |deriv φ A - deriv φ B'| ≤ H * ‖y - y'‖ :=
      hLip.trans (mul_le_mul_of_nonneg_left hAB hH0)
    rw [Real.norm_eq_abs, e]
    calc |deriv φ A * ⟪Δ, y - y'⟫_ℝ + (deriv φ A - deriv φ B') * ⟪Δ, y'⟫_ℝ|
        ≤ |deriv φ A * ⟪Δ, y - y'⟫_ℝ| + |(deriv φ A - deriv φ B') * ⟪Δ, y'⟫_ℝ| := abs_add_le _ _
      _ = |deriv φ A| * |⟪Δ, y - y'⟫_ℝ| + |deriv φ A - deriv φ B'| * |⟪Δ, y'⟫_ℝ| := by
          rw [abs_mul, abs_mul]
      _ ≤ L * (‖Δ‖ * ‖y - y'‖) + (H * ‖y - y'‖) * ‖Δ‖ := by
          have t1 := mul_le_mul hL1 hDy (abs_nonneg _) hL0
          have t2 := mul_le_mul hLip' hDy' (abs_nonneg _) (mul_nonneg hH0 (norm_nonneg _))
          linarith
      _ = (L + H) * ‖y - y'‖ * ‖Δ‖ := by ring
  have hmvt := Convex.norm_image_sub_le_of_norm_hasDerivWithin_le hderiv hbound (convex_Icc 0 1)
    (Set.left_mem_Icc.2 zero_le_one) (Set.right_mem_Icc.2 zero_le_one)
  have hh1 : h 1 = φ ⟪θ', y⟫_ℝ - φ ⟪θ', y'⟫_ℝ := by
    have e1 : ⟪θ, y⟫_ℝ + 1 * ⟪Δ, y⟫_ℝ = ⟪θ', y⟫_ℝ := by
      rw [one_mul, hΔ, inner_sub_left]
      ring
    have e2 : ⟪θ, y'⟫_ℝ + 1 * ⟪Δ, y'⟫_ℝ = ⟪θ', y'⟫_ℝ := by
      rw [one_mul, hΔ, inner_sub_left]
      ring
    show φ (⟪θ, y⟫_ℝ + 1 * ⟪Δ, y⟫_ℝ) - φ (⟪θ, y'⟫_ℝ + 1 * ⟪Δ, y'⟫_ℝ) = _
    rw [e1, e2]
  have hh0 : h 0 = φ ⟪θ, y⟫_ℝ - φ ⟪θ, y'⟫_ℝ := by
    show φ (⟪θ, y⟫_ℝ + 0 * ⟪Δ, y⟫_ℝ) - φ (⟪θ, y'⟫_ℝ + 0 * ⟪Δ, y'⟫_ℝ) = _
    simp
  simp only [hh1, hh0, Real.norm_eq_abs, sub_zero, abs_one, mul_one] at hmvt
  exact (le_abs_self _).trans hmvt

/-- **Hölder estimate for the plug-in estimator.** For `y, y'` in the unit ball,
`2a‖T(y') − T(y)‖^r ≤ (L + H)‖y − y'‖‖T(y') − T(y)‖`. -/
theorem plugArgmin_holder (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg)
    {y y' : EuclideanSpace ℝ (Fin d)} (hy : ‖y‖ ≤ 1) (hy' : ‖y'‖ ≤ 1) :
    2 * a * ‖plugArgmin g φ y' - plugArgmin g φ y‖ ^ r
      ≤ (L + H) * ‖y - y'‖ * ‖plugArgmin g φ y' - plugArgmin g φ y‖ := by
  have hθ := plugArgmin_norm_le g φ y
  have hθ' := plugArgmin_norm_le g φ y'
  have g1 := plugObjective_growth hφ hg hy hθ (fun t ht => plugArgmin_min hφ hg hy ht) hθ'
  have g2 := plugObjective_growth hφ hg hy' hθ' (fun t ht => plugArgmin_min hφ hg hy' ht) hθ
  have hc := link_cross_diff_le hφ hθ hθ' hy hy'
  rw [norm_sub_rev (plugArgmin g φ y) (plugArgmin g φ y')] at g2
  unfold plugObjective at g1 g2
  linarith

/-- The plug-in estimator is continuous on the unit ball. -/
theorem plugArgmin_continuousOn (hφ : NativeLinkClass φ b L H)
    (hg : NativeRegularizerClass g a B r Lg) :
    ContinuousOn (plugArgmin g φ) (Metric.closedBall (0 : EuclideanSpace ℝ (Fin d)) 1) := by
  have ha := hg.a_pos
  have hr1 : 0 ≤ r - 1 := by linarith [hg.two_le]
  have hbL : b ≤ L := by
    have h0 := hφ.deriv_le 0 NativeLinkClass.zero_mem_margin
    have : b ≤ |deriv φ 0| := by rw [hφ.slope_eq]; exact neg_le_abs _
    linarith
  have hLH : 0 < L + H := by linarith [hφ.slope_pos, hφ.curv_nonneg]
  rw [Metric.continuousOn_iff]
  intro y hy ε hε
  have hy1 : ‖y‖ ≤ 1 := by simpa using hy
  refine ⟨2 * a * ε ^ (r - 1) / (L + H),
    div_pos (mul_pos (mul_pos two_pos ha) (Real.rpow_pos_of_pos hε _)) hLH, fun y' hy' hdist => ?_⟩
  have hy'1 : ‖y'‖ ≤ 1 := by simpa using hy'
  rw [dist_eq_norm] at hdist ⊢
  by_contra hcon
  push Not at hcon
  set Δ := plugArgmin g φ y' - plugArgmin g φ y with hΔdef
  have hΔpos : 0 < ‖Δ‖ := lt_of_lt_of_le hε hcon
  have hH := plugArgmin_holder hφ hg hy1 hy'1
  rw [← hΔdef] at hH
  have hpow : ε ^ (r - 1) * ‖Δ‖ ≤ ‖Δ‖ ^ r := by
    have e : ‖Δ‖ ^ r = ‖Δ‖ ^ (r - 1) * ‖Δ‖ := by
      rw [← Real.rpow_add_one hΔpos.ne']
      congr 1
      ring
    rw [e]
    exact mul_le_mul_of_nonneg_right (Real.rpow_le_rpow hε.le hcon hr1) (norm_nonneg _)
  have h2 : 2 * a * ε ^ (r - 1) ≤ (L + H) * ‖y - y'‖ := by
    have h3 : 2 * a * ε ^ (r - 1) * ‖Δ‖ ≤ (L + H) * ‖y - y'‖ * ‖Δ‖ :=
      calc 2 * a * ε ^ (r - 1) * ‖Δ‖ = 2 * a * (ε ^ (r - 1) * ‖Δ‖) := by ring
        _ ≤ 2 * a * ‖Δ‖ ^ r := mul_le_mul_of_nonneg_left hpow (by positivity)
        _ ≤ (L + H) * ‖y - y'‖ * ‖Δ‖ := hH
    exact le_of_mul_le_mul_right h3 hΔpos
  rw [norm_sub_rev y y'] at h2
  have h4 := (lt_div_iff₀ hLH).1 hdist
  linarith

/-- The radial retraction onto the closed unit ball, `x ↦ x / max{1, ‖x‖}`. -/
def ballProj (x : EuclideanSpace ℝ (Fin d)) : EuclideanSpace ℝ (Fin d) := (max 1 ‖x‖)⁻¹ • x

theorem continuous_ballProj : Continuous (ballProj (d := d)) := by
  have h1 : Continuous fun x : EuclideanSpace ℝ (Fin d) => max 1 ‖x‖ :=
    continuous_const.max continuous_norm
  have h2 : Continuous fun x : EuclideanSpace ℝ (Fin d) => (max 1 ‖x‖)⁻¹ :=
    h1.inv₀ (fun x => (lt_of_lt_of_le one_pos (le_max_left _ _)).ne')
  exact h2.smul continuous_id

theorem norm_ballProj_le (x : EuclideanSpace ℝ (Fin d)) : ‖ballProj x‖ ≤ 1 := by
  have hm : 0 < max 1 ‖x‖ := lt_of_lt_of_le one_pos (le_max_left _ _)
  unfold ballProj
  rw [norm_smul, Real.norm_eq_abs, abs_inv, abs_of_pos hm, inv_mul_le_iff₀ hm, mul_one]
  exact le_max_right _ _

/-- The retraction does not increase the distance to a point of the unit ball. -/
theorem norm_ballProj_sub_le (x : EuclideanSpace ℝ (Fin d)) {μ : EuclideanSpace ℝ (Fin d)}
    (hμ : ‖μ‖ ≤ 1) : ‖ballProj x - μ‖ ≤ ‖x - μ‖ := by
  by_cases hx : ‖x‖ ≤ 1
  · have e : ballProj x = x := by
      unfold ballProj
      rw [max_eq_left hx, inv_one, one_smul]
    rw [e]
  · push Not at hx
    have hpos : 0 < ‖x‖ := lt_trans one_pos hx
    have e : ballProj x = ‖x‖⁻¹ • x := by
      unfold ballProj
      rw [max_eq_right hx.le]
    rw [e]
    have hin : ⟪x, μ⟫_ℝ ≤ ‖x‖ :=
      (real_inner_le_norm x μ).trans (by nlinarith [norm_nonneg x, norm_nonneg μ])
    have hsq : ‖‖x‖⁻¹ • x - μ‖ ^ 2 ≤ ‖x - μ‖ ^ 2 := by
      rw [norm_sub_sq_real, norm_sub_sq_real, norm_smul, real_inner_smul_left, Real.norm_eq_abs,
        abs_inv, abs_of_pos hpos, inv_mul_cancel₀ hpos.ne']
      set u := ‖x‖⁻¹ with hu
      have hut : u * ‖x‖ = 1 := by rw [hu]; exact inv_mul_cancel₀ hpos.ne'
      have hu1 : u < 1 := by rw [hu]; exact inv_lt_one_of_one_lt₀ hx
      nlinarith [mul_nonneg (by linarith : (0 : ℝ) ≤ 1 - u) (by linarith : (0 : ℝ) ≤ ‖x‖ - ⟪x, μ⟫_ℝ),
        sq_nonneg (‖x‖ - 1)]
    exact (sq_le_sq₀ (norm_nonneg _) (norm_nonneg _)).1 hsq

/-- **The noisy-mean plug-in learner** `A(S; N) = T(Π(Z̄_S + N))`, with noise `N` in coordinates
(`N ∼ N(0, vI)` in the theorems). -/
def plugInLearner (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ) {n : ℕ}
    (x : Fin n → EuclideanSpace ℝ (Fin d)) (N : Fin d → ℝ) : EuclideanSpace ℝ (Fin d) :=
  plugArgmin g φ (ballProj (WithLp.toLp 2 (meanCoords x + N)))

theorem plugInLearner_norm_le (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ) {n : ℕ}
    (x : Fin n → EuclideanSpace ℝ (Fin d)) (N : Fin d → ℝ) : ‖plugInLearner g φ x N‖ ≤ 1 :=
  plugArgmin_norm_le g φ _

/-- The plug-in learner is jointly continuous, hence measurable. -/
theorem continuous_plugInLearner (hφ : NativeLinkClass φ b L H)
    (hg : NativeRegularizerClass g a B r Lg) {n : ℕ} :
    Continuous fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
      plugInLearner g φ q.1 q.2 := by
  have h1 : Continuous fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
      ballProj (WithLp.toLp 2 (meanCoords q.1 + q.2)) :=
    continuous_ballProj.comp ((PiLp.continuous_toLp 2 (fun _ : Fin d => ℝ)).comp
      ((continuous_meanCoords.comp continuous_fst).add continuous_snd))
  exact (plugArgmin_continuousOn hφ hg).comp_continuous h1
    (fun q => mem_closedBall_zero_iff.2 (norm_ballProj_le _))

/-- **Tangent line at any margin** (convexity of the link on `[-1,1]`). -/
theorem nec_link_tangent_le (h : NativeLinkClass φ b L H) {x t : ℝ}
    (hx : x ∈ Set.Icc (-1 : ℝ) 1) (ht : t ∈ Set.Icc (-1 : ℝ) 1) :
    φ x + deriv φ x * (t - x) ≤ φ t := by
  obtain ⟨δ, hδ, -, hcv⟩ := h.nbhd
  have hxS : x ∈ Set.Ioo (-1 - δ) (1 + δ) := ⟨by linarith [hx.1], by linarith [hx.2]⟩
  have htS : t ∈ Set.Ioo (-1 - δ) (1 + δ) := ⟨by linarith [ht.1], by linarith [ht.2]⟩
  have hdx : DifferentiableAt ℝ φ x := (h.differentiableAt hx).1
  rcases lt_trichotomy t x with hlt | heq | hgt
  · have hs := hcv.slope_le_deriv htS hxS hlt hdx
    rw [slope_def_field] at hs
    have hpos : 0 < x - t := by linarith
    rw [div_le_iff₀ hpos] at hs
    nlinarith
  · subst heq
    simp
  · have hs := hcv.deriv_le_slope hxS htS hgt hdx
    rw [slope_def_field] at hs
    have hpos : 0 < t - x := by linarith
    rw [le_div_iff₀ hpos] at hs
    nlinarith

section Sandwich

variable {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]

/-- **Jensen.** `φ(⟪θ, μ_p⟫) ≤ E_p φ(⟪θ, Z⟫)`. -/
theorem nec_linkMean_ge (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    φ ⟪θ, priorMean p⟫_ℝ ≤ ∫ z, φ ⟪θ, z⟫_ℝ ∂D := by
  have hm₀ : ⟪θ, priorMean p⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 :=
    native_margin_mem_Icc hθ (hD.norm_priorMean_le_one hd)
  have hI := integrable_link_inner hφ hφm hD hd hθ
  have hIn := integrable_inner_data hD θ
  have hlinI : Integrable (fun z : EuclideanSpace ℝ (Fin d) => φ ⟪θ, priorMean p⟫_ℝ
      + deriv φ ⟪θ, priorMean p⟫_ℝ * (⟪θ, z⟫_ℝ - ⟪θ, priorMean p⟫_ℝ)) D :=
    (integrable_const _).add ((hIn.sub (integrable_const _)).const_mul _)
  have hmono : ∫ z, (φ ⟪θ, priorMean p⟫_ℝ
      + deriv φ ⟪θ, priorMean p⟫_ℝ * (⟪θ, z⟫_ℝ - ⟪θ, priorMean p⟫_ℝ)) ∂D
      ≤ ∫ z, φ ⟪θ, z⟫_ℝ ∂D := by
    refine integral_mono_ae hlinI hI ?_
    filter_upwards [hD.norm_le_one hd] with z hz
    exact nec_link_tangent_le hφ hm₀ (native_margin_mem_Icc hθ hz)
  have e : ∫ z, (φ ⟪θ, priorMean p⟫_ℝ
      + deriv φ ⟪θ, priorMean p⟫_ℝ * (⟪θ, z⟫_ℝ - ⟪θ, priorMean p⟫_ℝ)) ∂D
      = φ ⟪θ, priorMean p⟫_ℝ := by
    have hsubI : Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
        ⟪θ, z⟫_ℝ - ⟪θ, priorMean p⟫_ℝ) D := hIn.sub (integrable_const _)
    have hlin2 : Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
        deriv φ ⟪θ, priorMean p⟫_ℝ * (⟪θ, z⟫_ℝ - ⟪θ, priorMean p⟫_ℝ)) D := hsubI.const_mul _
    rw [integral_add (integrable_const _) hlin2, integral_const_mul,
      integral_sub hIn (integrable_const _), integral_inner_data hD θ,
      integral_const, integral_const]
    simp
  rw [e] at hmono
  exact hmono

/-- **Taylor.** `E_p φ(⟪θ, Z⟫) ≤ φ(⟪θ, μ_p⟫) + H‖θ‖²/(2d)`. -/
theorem nec_linkMean_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    ∫ z, φ ⟪θ, z⟫_ℝ ∂D ≤ φ ⟪θ, priorMean p⟫_ℝ + H * ‖θ‖ ^ 2 / (2 * d) := by
  have hm₀ : ⟪θ, priorMean p⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 :=
    native_margin_mem_Icc hθ (hD.norm_priorMean_le_one hd)
  have hI := integrable_link_inner hφ hφm hD hd hθ
  have hIn := integrable_inner_data hD θ
  have hsq := native_integrable_inner_sq_of_sign_law hD hd θ
  have hH := hφ.curv_nonneg
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  set m : ℝ := ⟪θ, priorMean p⟫_ℝ with hmdef
  set c : ℝ := deriv φ m with hcdef
  have hpt : ∀ᵐ z ∂D, φ ⟪θ, z⟫_ℝ
      ≤ (φ m - c * m + H * m ^ 2 / 2) + (c - H * m) * ⟪θ, z⟫_ℝ + H / 2 * ⟪θ, z⟫_ℝ ^ 2 := by
    filter_upwards [hD.norm_le_one hd] with z hz
    have h := native_descent_bound (fun s hs => hφ.hasDerivAt hs) hφ.deriv_continuousOn
      hφ.deriv_lipschitz hH hm₀ (native_margin_mem_Icc hθ hz)
    have e : φ m + deriv φ m * (⟪θ, z⟫_ℝ - m) + H * (⟪θ, z⟫_ℝ - m) ^ 2 / 2
        = (φ m - c * m + H * m ^ 2 / 2) + (c - H * m) * ⟪θ, z⟫_ℝ + H / 2 * ⟪θ, z⟫_ℝ ^ 2 := by
      rw [hcdef]
      ring
    linarith
  have hrhsI : Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
      (φ m - c * m + H * m ^ 2 / 2) + (c - H * m) * ⟪θ, z⟫_ℝ + H / 2 * ⟪θ, z⟫_ℝ ^ 2) D :=
    ((integrable_const _).add (hIn.const_mul _)).add (hsq.const_mul _)
  have hmono := integral_mono_ae hI hrhsI hpt
  have e : ∫ z, ((φ m - c * m + H * m ^ 2 / 2) + (c - H * m) * ⟪θ, z⟫_ℝ
      + H / 2 * ⟪θ, z⟫_ℝ ^ 2) ∂D
      = (φ m - c * m + H * m ^ 2 / 2) + (c - H * m) * m + H / 2 * ∫ z, ⟪θ, z⟫_ℝ ^ 2 ∂D := by
    have h1 : Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
        (φ m - c * m + H * m ^ 2 / 2) + (c - H * m) * ⟪θ, z⟫_ℝ) D :=
      (integrable_const _).add (hIn.const_mul _)
    have h2 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => H / 2 * ⟪θ, z⟫_ℝ ^ 2) D :=
      hsq.const_mul _
    have h3 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => (c - H * m) * ⟪θ, z⟫_ℝ) D :=
      hIn.const_mul _
    rw [integral_add h1 h2, integral_add (integrable_const _) h3, integral_const_mul,
      integral_const_mul, integral_inner_data hD θ, integral_const]
    simp [hmdef]
  rw [e] at hmono
  have hsec := native_integral_inner_sq_le_of_sign_law hD hd θ
  rw [← hmdef] at hsec
  have hmul : H / 2 * ∫ z, ⟪θ, z⟫_ℝ ^ 2 ∂D ≤ H / 2 * (m ^ 2 + ‖θ‖ ^ 2 / (d : ℝ)) :=
    mul_le_mul_of_nonneg_left hsec (by linarith)
  have e2 : H * ‖θ‖ ^ 2 / (2 * d) = H / 2 * (‖θ‖ ^ 2 / (d : ℝ)) := by
    field_simp
  rw [e2]
  nlinarith

end Sandwich

/-- The Young constant `(1/q)(r a)^{−(q−1)}`, `q = r/(r−1)`. -/
def plugYoungConst (a r : ℝ) : ℝ :=
  (1 / powerDualExponent r) * (r * a) ^ (-(powerDualExponent r - 1))

/-- The plug-in constant `c_T = (1/q)(L + H)^q (r a)^{−(q−1)}`. -/
def plugConstant (L H a r : ℝ) : ℝ := plugYoungConst a r * (L + H) ^ powerDualExponent r

/-- **Young's inequality in the form used for the plug-in error.** For `a > 0`, `r ≥ 2`,
`A, t ≥ 0`: `A t − a t^r ≤ (1/q)(r a)^{−(q−1)} A^q`. -/
theorem young_power {a r A t : ℝ} (ha : 0 < a) (hr : 2 ≤ r) (hA : 0 ≤ A) (ht : 0 ≤ t) :
    A * t - a * t ^ r ≤ plugYoungConst a r * A ^ powerDualExponent r := by
  have hr1 : 1 < r := by linarith
  have hr0 : 0 < r := by linarith
  have hr1' : r - 1 ≠ 0 := by linarith
  have hr0' : r ≠ 0 := by linarith
  have hpq : r.HolderConjugate (powerDualExponent r) := Real.HolderConjugate.conjExponent hr1
  have hc : 0 < r * a := mul_pos hr0 ha
  have hu0 : 0 < (r * a) ^ (1 / r) := Real.rpow_pos_of_pos hc _
  have hu0' : (r * a) ^ (1 / r) ≠ 0 := hu0.ne'
  have hY := Real.young_inequality_of_nonneg (mul_nonneg hu0.le ht)
    (mul_nonneg hA (inv_nonneg.2 hu0.le)) hpq
  have e1 : (r * a) ^ (1 / r) * t * (A * ((r * a) ^ (1 / r))⁻¹) = A * t := by
    field_simp
  have e2 : ((r * a) ^ (1 / r) * t) ^ r / r = a * t ^ r := by
    rw [Real.mul_rpow hu0.le ht, ← Real.rpow_mul hc.le, one_div, inv_mul_cancel₀ hr0.ne',
      Real.rpow_one, mul_assoc, mul_div_cancel_left₀ _ hr0.ne']
  have hq1 : 1 / r * powerDualExponent r = powerDualExponent r - 1 := by
    unfold powerDualExponent
    field_simp
    try ring
  have e3 : (A * ((r * a) ^ (1 / r))⁻¹) ^ powerDualExponent r / powerDualExponent r
      = plugYoungConst a r * A ^ powerDualExponent r := by
    rw [Real.mul_rpow hA (inv_nonneg.2 hu0.le), Real.inv_rpow hu0.le, ← Real.rpow_mul hc.le,
      hq1, ← Real.rpow_neg hc.le]
    unfold plugYoungConst
    ring
  rw [e1, e2, e3] at hY
  linarith

/-- **Pointwise excess risk of the plug-in estimator.** For every sign product law `D_p`, every
`y` and `θ` in the unit ball,
`F_p(T(y)) ≤ F_p(θ) + H/(2d) + c_T ‖y − μ_p‖^q`. -/
theorem plugIn_pointwise_excess {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure D] (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hD : IsSignProductLaw d p D) (hd : 0 < d)
    {y : EuclideanSpace ℝ (Fin d)} (hy : ‖y‖ ≤ 1) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    nativePopulationObjective g φ D (plugArgmin g φ y)
      ≤ nativePopulationObjective g φ D θ + H / (2 * d)
        + plugConstant L H a r * ‖y - priorMean p‖ ^ powerDualExponent r := by
  have hμ : ‖priorMean p‖ ≤ 1 := hD.norm_priorMean_le_one hd
  have hθy := plugArgmin_norm_le g φ y
  have hH0 := hφ.curv_nonneg
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  set θy := plugArgmin g φ y with hθydef
  set μ := priorMean p with hμdef
  -- the sandwich
  have hF1 : nativePopulationObjective g φ D θy ≤ g θy + φ ⟪θy, μ⟫_ℝ + H / (2 * d) := by
    rw [nativePopulationObjective_eq hφ hφm hD hd hθy]
    have h := nec_linkMean_le hφ hφm hD hd hθy
    have hsq : H * ‖θy‖ ^ 2 / (2 * d) ≤ H / (2 * d) := by
      have h1 : ‖θy‖ ^ 2 ≤ 1 := by nlinarith [norm_nonneg θy]
      have h2 : H * ‖θy‖ ^ 2 ≤ H := by nlinarith
      exact div_le_div_of_nonneg_right h2 (by positivity)
    linarith
  have hF2 : g θ + φ ⟪θ, μ⟫_ℝ ≤ nativePopulationObjective g φ D θ := by
    rw [nativePopulationObjective_eq hφ hφm hD hd hθ]
    have h := nec_linkMean_ge hφ hφm hD hd hθ
    linarith
  -- growth at `θ` and the cross difference
  have hgr := plugObjective_growth hφ hg hy hθy (fun t ht => plugArgmin_min hφ hg hy ht) hθ
  have hc := link_cross_diff_le hφ hθ hθy hμ hy
  unfold plugObjective at hgr
  -- Young
  have hA : 0 ≤ (L + H) * ‖μ - y‖ := by
    have : 0 ≤ L + H := by linarith [hφ.lip_nonneg]
    positivity
  have hyg := young_power hg.a_pos hg.two_le hA (norm_nonneg (θy - θ))
  have hnorm : ‖θ - θy‖ = ‖θy - θ‖ := norm_sub_rev _ _
  rw [hnorm] at hgr
  have hAq : ((L + H) * ‖μ - y‖) ^ powerDualExponent r
      = (L + H) ^ powerDualExponent r * ‖y - μ‖ ^ powerDualExponent r := by
    rw [Real.mul_rpow (by linarith [hφ.lip_nonneg]) (norm_nonneg _), norm_sub_rev]
  rw [hAq] at hyg
  have hconst : plugYoungConst a r * ((L + H) ^ powerDualExponent r
      * ‖y - μ‖ ^ powerDualExponent r)
      = plugConstant L H a r * ‖y - μ‖ ^ powerDualExponent r := by
    unfold plugConstant
    ring
  rw [hconst] at hyg
  linarith [hF1, hF2, hgr, hc, hyg]

end LossOnlyTraceability.Tracing.Necessity


==> anc/lean/LossOnlyTraceability/Tracing/ReferenceTail.lean <==
import LossOnlyTraceability.NativeBudgetsAssembly
import LossOnlyTraceability.BoundaryTracingTail
import LossOnlyTraceability.BoundaryReleaseUpper
import LossOnlyTraceability.Tracing.Conformal

/-! # Loss-only tracing: one reference loss and the reference count

Under a sign product law `D_p` and Assumption 2 (`NativeLinkClass`), for a parameter `θ` of the
unit ball:

* `linkMean_ge`, `linkMean_le`: `φ(⟪θ, μ_p⟫) ≤ E_p φ(⟪θ, Z⟫) ≤ φ(⟪θ, μ_p⟫) + H‖θ‖²/(2d)` (Jensen
  and Taylor with `0 ≤ φ'' ≤ H` around the mean margin);
* `reference_lower_tail`: a reference loss with per-query noise `τ G`,
  `φ(⟪θ, R⟫) + τ G`, falls below `φ(⟪θ, μ_p⟫) − u` with probability at most
  `exp(−u²/(2(L²‖θ‖²/d + τ²)))`; the degenerate case `φ'(⟪θ, μ_p⟫) θ = 0, τ = 0` is included;
* `reference_count_tail`: among `K` i.i.d. references, at least `k` fall below the threshold
  `φ(⟪θ, μ_p⟫) − σ(θ) Λ`, `σ(θ)² = L²‖θ‖²/d + τ²`, with probability at most `K e^{−Λ²/2}/k`.

The sub-Gaussian tail `noisy_centered_tail` and its helpers are the tail inputs of
`reference_lower_tail`. -/

noncomputable section

open MeasureTheory ProbabilityTheory LossOnlyTraceability
open scoped InnerProductSpace BigOperators ENNReal NNReal

namespace LossOnlyTraceability.Tracing

section Tail

variable {d : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]

theorem hasSubgaussianMGF_centered_coord (hD : IsSignProductLaw d p D) (hd : 0 < d)
    (k : Fin d) :
    HasSubgaussianMGF (fun z : EuclideanSpace ℝ (Fin d) => z k - p k / Real.sqrt d)
      (d : ℝ≥0)⁻¹ D := by
  refine hasSubgaussianMGF_inv_dim ((measurable_euclidean_coord k).sub_const _).aemeasurable
    (a := -(1 / Real.sqrt d) - p k / Real.sqrt d) ?_ ?_
  · filter_upwards [hD.sign] with z hz
    have h0 : 0 ≤ 1 / Real.sqrt d := by positivity
    have h2 : (2 : ℝ) / Real.sqrt d = 2 * (1 / Real.sqrt d) := by ring
    rcases hz k with h | h <;> rw [h] <;> constructor <;> linarith
  · rw [integral_sub (hD.integrable_coord hd k) (integrable_const _), hD.mean k, integral_const]
    simp

theorem hasSubgaussianMGF_std_gaussian :
    HasSubgaussianMGF (fun x : ℝ => x) 1 (gaussianReal 0 1) where
  integrable_exp_mul t := integrable_exp_mul_gaussianReal t
  mgf_le t := by
    have hmap : (gaussianReal 0 1).map (fun x : ℝ => x) = gaussianReal 0 1 := by
      simp [Measure.map_id']
    rw [mgf_gaussianReal (μ := 0) (v := 1) (p := gaussianReal 0 1) (X := fun x : ℝ => x) hmap]
    simp

theorem hasSubgaussianMGF_fst {Ω Ω' : Type*} [MeasurableSpace Ω] [MeasurableSpace Ω']
    {μ : Measure Ω} {ν : Measure Ω'} [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    {X : Ω → ℝ} {c : ℝ≥0} (h : HasSubgaussianMGF X c μ) :
    HasSubgaussianMGF (fun q : Ω × Ω' => X q.1) c (μ.prod ν) := by
  have hmap : (μ.prod ν).map Prod.fst = μ := by simp
  exact HasSubgaussianMGF.of_map (μ := μ.prod ν) (Y := Prod.fst) measurable_fst.aemeasurable
    (by rw [hmap]; exact h)

theorem hasSubgaussianMGF_snd {Ω Ω' : Type*} [MeasurableSpace Ω] [MeasurableSpace Ω']
    {μ : Measure Ω} {ν : Measure Ω'} [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    {X : Ω' → ℝ} {c : ℝ≥0} (h : HasSubgaussianMGF X c ν) :
    HasSubgaussianMGF (fun q : Ω × Ω' => X q.2) c (μ.prod ν) := by
  have hmap : (μ.prod ν).map Prod.snd = ν := by simp
  exact HasSubgaussianMGF.of_map (μ := μ.prod ν) (Y := Prod.snd) measurable_snd.aemeasurable
    (by rw [hmap]; exact h)

/-- **Noisy centred tail.** Under `D_p ⊗ N(0,1)`,
`P(u ≤ Σ_k s_k (Z_k − p_k/√d) + τ G) ≤ exp(−u²/(2(‖s‖²/d + τ²)))`. -/
theorem noisy_centered_tail (hD : IsSignProductLaw d p D) (hd : 0 < d)
    (s : EuclideanSpace ℝ (Fin d)) (τ : ℝ) {u : ℝ} (hu : 0 ≤ u) :
    (D.prod (gaussianReal 0 1)).real
        {q | u ≤ (∑ k, s k * (q.1 k - p k / Real.sqrt d)) + τ * q.2}
      ≤ Real.exp (-u ^ 2 / (2 * (‖s‖ ^ 2 / d + τ ^ 2))) := by
  have hind : iIndepFun (fun (k : Fin d) (z : EuclideanSpace ℝ (Fin d)) =>
      s k * (z k - p k / Real.sqrt d)) D :=
    hD.indep.comp (fun k x => s k * (x - p k / Real.sqrt d))
      (fun k => (measurable_id.sub_const _).const_mul (s k))
  have hsub : ∀ k ∈ (Finset.univ : Finset (Fin d)),
      HasSubgaussianMGF (fun z : EuclideanSpace ℝ (Fin d) => s k * (z k - p k / Real.sqrt d))
        (⟨s k ^ 2, sq_nonneg _⟩ * (d : ℝ≥0)⁻¹) D :=
    fun k _ => (hasSubgaussianMGF_centered_coord hD hd k).const_mul (s k)
  have hlin := HasSubgaussianMGF.sum_of_iIndepFun hind hsub
  have hnoise := hasSubgaussianMGF_std_gaussian.const_mul τ
  have hlin' := hasSubgaussianMGF_fst (ν := gaussianReal 0 1) hlin
  have hnoise' := hasSubgaussianMGF_snd (μ := D) hnoise
  have hindep : IndepFun
      (fun q : EuclideanSpace ℝ (Fin d) × ℝ => ∑ k ∈ Finset.univ, s k * (q.1 k - p k / Real.sqrt d))
      (fun q : EuclideanSpace ℝ (Fin d) × ℝ => τ * q.2) (D.prod (gaussianReal 0 1)) :=
    indepFun_prod
      (X := fun z : EuclideanSpace ℝ (Fin d) => ∑ k ∈ Finset.univ, s k * (z k - p k / Real.sqrt d))
      (Y := fun x : ℝ => τ * x)
      (Finset.measurable_sum _ fun k _ => ((measurable_euclidean_coord k).sub_const _).const_mul _)
      (measurable_const.mul measurable_id)
  have hsum := hlin'.add_of_indepFun hnoise' hindep
  have h := hsum.measure_ge_le hu
  refine h.trans (le_of_eq ?_)
  congr 1
  simp only [NNReal.coe_add, NNReal.coe_sum, NNReal.coe_mul, NNReal.coe_inv, NNReal.coe_natCast,
    mul_one]
  change -u ^ 2 / (2 * (∑ k, s k ^ 2 * (d : ℝ)⁻¹ + τ ^ 2)) = _
  rw [← Finset.sum_mul, ← euclidean_norm_sq_eq_sum]
  ring

end Tail

section Link

variable {d : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure D]
  {φ : ℝ → ℝ} {b L H : ℝ}

/-- **Tangent line at any margin.** A link of Assumption 2 lies above its tangent at every
`x ∈ [-1,1]` on `[-1,1]`. -/
theorem link_tangent_le (h : NativeLinkClass φ b L H) {x t : ℝ}
    (hx : x ∈ Set.Icc (-1 : ℝ) 1) (ht : t ∈ Set.Icc (-1 : ℝ) 1) :
    φ x + deriv φ x * (t - x) ≤ φ t := by
  obtain ⟨δ, hδ, -, hcv⟩ := h.nbhd
  have hxS : x ∈ Set.Ioo (-1 - δ) (1 + δ) := ⟨by linarith [hx.1], by linarith [hx.2]⟩
  have htS : t ∈ Set.Ioo (-1 - δ) (1 + δ) := ⟨by linarith [ht.1], by linarith [ht.2]⟩
  have hdx : DifferentiableAt ℝ φ x := (h.differentiableAt hx).1
  rcases lt_trichotomy t x with hlt | heq | hgt
  · have hs := hcv.slope_le_deriv htS hxS hlt hdx
    rw [slope_def_field] at hs
    have hpos : 0 < x - t := by linarith
    rw [div_le_iff₀ hpos] at hs
    nlinarith
  · subst heq
    simp
  · have hs := hcv.deriv_le_slope hxS htS hgt hdx
    rw [slope_def_field] at hs
    have hpos : 0 < t - x := by linarith
    rw [le_div_iff₀ hpos] at hs
    nlinarith

/-- The population link loss `ℓ̄_D(θ) = E_D φ(⟪θ, Z⟫)` (the regularizer is not included). -/
def linkMean (φ : ℝ → ℝ) (D : Measure (EuclideanSpace ℝ (Fin d)))
    (θ : EuclideanSpace ℝ (Fin d)) : ℝ :=
  ∫ z, φ ⟪θ, z⟫_ℝ ∂D

/-- The mean margin `⟪θ, μ_p⟫` lies in `[-1,1]`. -/
theorem priorMean_margin_mem (hD : IsSignProductLaw d p D) (hd : 0 < d)
    {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    ⟪θ, priorMean p⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 :=
  native_margin_mem_Icc hθ (hD.norm_priorMean_le_one hd)

/-- **Jensen.** `φ(⟪θ, μ_p⟫) ≤ ℓ̄_p(θ)`. -/
theorem linkMean_ge (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    φ ⟪θ, priorMean p⟫_ℝ ≤ linkMean φ D θ := by
  have hm₀ := priorMean_margin_mem hD hd hθ
  have hI := integrable_link_inner hφ hφm hD hd hθ
  have hIn := integrable_inner_data hD θ
  have hlinI : Integrable (fun z : EuclideanSpace ℝ (Fin d) => φ ⟪θ, priorMean p⟫_ℝ
      + deriv φ ⟪θ, priorMean p⟫_ℝ * (⟪θ, z⟫_ℝ - ⟪θ, priorMean p⟫_ℝ)) D :=
    (integrable_const _).add ((hIn.sub (integrable_const _)).const_mul _)
  have hmono : ∫ z, (φ ⟪θ, priorMean p⟫_ℝ
      + deriv φ ⟪θ, priorMean p⟫_ℝ * (⟪θ, z⟫_ℝ - ⟪θ, priorMean p⟫_ℝ)) ∂D
      ≤ ∫ z, φ ⟪θ, z⟫_ℝ ∂D := by
    refine integral_mono_ae hlinI hI ?_
    filter_upwards [hD.norm_le_one hd] with z hz
    exact link_tangent_le hφ hm₀ (native_margin_mem_Icc hθ hz)
  have e : ∫ z, (φ ⟪θ, priorMean p⟫_ℝ
      + deriv φ ⟪θ, priorMean p⟫_ℝ * (⟪θ, z⟫_ℝ - ⟪θ, priorMean p⟫_ℝ)) ∂D
      = φ ⟪θ, priorMean p⟫_ℝ := by
    have hsubI : Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
        ⟪θ, z⟫_ℝ - ⟪θ, priorMean p⟫_ℝ) D := hIn.sub (integrable_const _)
    have hlin2 : Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
        deriv φ ⟪θ, priorMean p⟫_ℝ * (⟪θ, z⟫_ℝ - ⟪θ, priorMean p⟫_ℝ)) D := hsubI.const_mul _
    rw [integral_add (integrable_const _) hlin2, integral_const_mul,
      integral_sub hIn (integrable_const _), integral_inner_data hD θ,
      integral_const, integral_const]
    simp
  rw [e] at hmono
  exact hmono

/-- **Taylor.** `ℓ̄_p(θ) ≤ φ(⟪θ, μ_p⟫) + H‖θ‖²/(2d)`. -/
theorem linkMean_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    linkMean φ D θ ≤ φ ⟪θ, priorMean p⟫_ℝ + H * ‖θ‖ ^ 2 / (2 * d) := by
  have hm₀ := priorMean_margin_mem hD hd hθ
  have hI := integrable_link_inner hφ hφm hD hd hθ
  have hIn := integrable_inner_data hD θ
  have hsq := native_integrable_inner_sq_of_sign_law hD hd θ
  have hH := hφ.curv_nonneg
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  set m : ℝ := ⟪θ, priorMean p⟫_ℝ with hmdef
  set c : ℝ := deriv φ m with hcdef
  have hpt : ∀ᵐ z ∂D, φ ⟪θ, z⟫_ℝ
      ≤ (φ m - c * m + H * m ^ 2 / 2) + (c - H * m) * ⟪θ, z⟫_ℝ + H / 2 * ⟪θ, z⟫_ℝ ^ 2 := by
    filter_upwards [hD.norm_le_one hd] with z hz
    have h := native_descent_bound (fun s hs => hφ.hasDerivAt hs) hφ.deriv_continuousOn
      hφ.deriv_lipschitz hH hm₀ (native_margin_mem_Icc hθ hz)
    have e : φ m + deriv φ m * (⟪θ, z⟫_ℝ - m) + H * (⟪θ, z⟫_ℝ - m) ^ 2 / 2
        = (φ m - c * m + H * m ^ 2 / 2) + (c - H * m) * ⟪θ, z⟫_ℝ + H / 2 * ⟪θ, z⟫_ℝ ^ 2 := by
      rw [hcdef]
      ring
    linarith
  have hrhsI : Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
      (φ m - c * m + H * m ^ 2 / 2) + (c - H * m) * ⟪θ, z⟫_ℝ + H / 2 * ⟪θ, z⟫_ℝ ^ 2) D :=
    ((integrable_const _).add (hIn.const_mul _)).add (hsq.const_mul _)
  have hmono := integral_mono_ae hI hrhsI hpt
  have e : ∫ z, ((φ m - c * m + H * m ^ 2 / 2) + (c - H * m) * ⟪θ, z⟫_ℝ
      + H / 2 * ⟪θ, z⟫_ℝ ^ 2) ∂D
      = (φ m - c * m + H * m ^ 2 / 2) + (c - H * m) * m + H / 2 * ∫ z, ⟪θ, z⟫_ℝ ^ 2 ∂D := by
    have h1 : Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
        (φ m - c * m + H * m ^ 2 / 2) + (c - H * m) * ⟪θ, z⟫_ℝ) D :=
      (integrable_const _).add (hIn.const_mul _)
    have h2 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => H / 2 * ⟪θ, z⟫_ℝ ^ 2) D :=
      hsq.const_mul _
    have h3 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => (c - H * m) * ⟪θ, z⟫_ℝ) D :=
      hIn.const_mul _
    rw [integral_add h1 h2, integral_add (integrable_const _) h3, integral_const_mul,
      integral_const_mul, integral_inner_data hD θ, integral_const]
    simp [hmdef]
  rw [e] at hmono
  have hsec := native_integral_inner_sq_le_of_sign_law hD hd θ
  rw [← hmdef] at hsec
  have hmul : H / 2 * ∫ z, ⟪θ, z⟫_ℝ ^ 2 ∂D ≤ H / 2 * (m ^ 2 + ‖θ‖ ^ 2 / (d : ℝ)) :=
    mul_le_mul_of_nonneg_left hsec (by linarith)
  have e2 : H * ‖θ‖ ^ 2 / (2 * d) = H / 2 * (‖θ‖ ^ 2 / (d : ℝ)) := by
    field_simp
  unfold linkMean
  rw [e2]
  nlinarith

/-- The centred margin in coordinates. -/
theorem inner_sub_priorMean_eq (θ z : EuclideanSpace ℝ (Fin d)) (p : Fin d → ℝ) :
    ⟪θ, z⟫_ℝ - ⟪θ, priorMean p⟫_ℝ = ∑ k, θ k * (z k - p k / Real.sqrt d) := by
  rw [real_inner_eq_sum_apply, real_inner_eq_sum_apply, ← Finset.sum_sub_distrib]
  refine Finset.sum_congr rfl fun k _ => ?_
  rw [priorMean_apply]
  ring

/-- **One reference loss.** Under `D_p ⊗ N(0,1)`, a reference loss
`φ(⟪θ, R⟫) + τ G` falls below `φ(⟪θ, μ_p⟫) − u` with probability at most
`exp(−u²/(2(L²‖θ‖²/d + τ²)))`. -/
theorem reference_lower_tail (hφ : NativeLinkClass φ b L H) (hD : IsSignProductLaw d p D)
    (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) (τ : ℝ) {u : ℝ} (hu : 0 ≤ u) :
    (D.prod (gaussianReal 0 1)).real
        {q | φ ⟪θ, q.1⟫_ℝ + τ * q.2 ≤ φ ⟪θ, priorMean p⟫_ℝ - u}
      ≤ Real.exp (-u ^ 2 / (2 * (L ^ 2 * ‖θ‖ ^ 2 / d + τ ^ 2))) := by
  have hm₀ := priorMean_margin_mem hD hd hθ
  set c : ℝ := deriv φ ⟪θ, priorMean p⟫_ℝ with hcdef
  set s : EuclideanSpace ℝ (Fin d) := (-c) • θ with hsdef
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  have hmap : (D.prod (gaussianReal 0 1)).map Prod.fst = D := by simp
  have hball : ∀ᵐ q ∂(D.prod (gaussianReal 0 1)), ‖q.1‖ ≤ 1 :=
    ae_of_ae_map measurable_fst.aemeasurable (by rw [hmap]; exact hD.norm_le_one hd)
  have hsub : {q : EuclideanSpace ℝ (Fin d) × ℝ |
      φ ⟪θ, q.1⟫_ℝ + τ * q.2 ≤ φ ⟪θ, priorMean p⟫_ℝ - u}
      ≤ᵐ[D.prod (gaussianReal 0 1)]
        {q | u ≤ (∑ k, s k * (q.1 k - p k / Real.sqrt d)) + (-τ) * q.2} := by
    filter_upwards [hball] with q hq hqE
    have htan := link_tangent_le hφ hm₀ (native_margin_mem_Icc hθ hq)
    have hlin : ∑ k, s k * (q.1 k - p k / Real.sqrt d)
        = -c * (⟪θ, q.1⟫_ℝ - ⟪θ, priorMean p⟫_ℝ) := by
      rw [inner_sub_priorMean_eq, Finset.mul_sum]
      refine Finset.sum_congr rfl fun k _ => ?_
      rw [hsdef, PiLp.smul_apply, smul_eq_mul]
      ring
    have hqE' : φ ⟪θ, q.1⟫_ℝ + τ * q.2 ≤ φ ⟪θ, priorMean p⟫_ℝ - u := hqE
    show u ≤ (∑ k, s k * (q.1 k - p k / Real.sqrt d)) + (-τ) * q.2
    rw [hlin]
    rw [← hcdef] at htan
    nlinarith
  have hmono : (D.prod (gaussianReal 0 1)).real
      {q | φ ⟪θ, q.1⟫_ℝ + τ * q.2 ≤ φ ⟪θ, priorMean p⟫_ℝ - u}
      ≤ (D.prod (gaussianReal 0 1)).real
        {q | u ≤ (∑ k, s k * (q.1 k - p k / Real.sqrt d)) + (-τ) * q.2} :=
    ENNReal.toReal_mono (measure_ne_top _ _) (measure_mono_ae hsub)
  have htail := noisy_centered_tail hD hd s (-τ) hu
  have hs2 : ‖s‖ ^ 2 ≤ L ^ 2 * ‖θ‖ ^ 2 := by
    rw [hsdef, norm_smul, mul_pow, Real.norm_eq_abs, sq_abs, neg_sq]
    have hcL : |c| ≤ L := hφ.deriv_le _ hm₀
    have hc2 : c ^ 2 ≤ L ^ 2 := by
      have := sq_abs c
      nlinarith [abs_nonneg c]
    exact mul_le_mul_of_nonneg_right hc2 (sq_nonneg _)
  rcases (add_nonneg (div_nonneg (sq_nonneg ‖s‖) hdR.le) (sq_nonneg (-τ))).eq_or_lt with h0 | hpos
  · -- degenerate case: the statistic vanishes identically
    have hs0 : ‖s‖ ^ 2 / d = 0 := by
      have := sq_nonneg (-τ)
      have := div_nonneg (sq_nonneg ‖s‖) hdR.le
      linarith
    have hτ0 : (-τ) ^ 2 = 0 := by
      have := div_nonneg (sq_nonneg ‖s‖) hdR.le
      have := sq_nonneg (-τ)
      linarith
    have hsz : s = 0 := by
      have : ‖s‖ ^ 2 = 0 := by
        rcases (div_eq_zero_iff.1 hs0) with h | h
        · exact h
        · exact absurd h hdR.ne'
      exact norm_eq_zero.1 (pow_eq_zero_iff (by norm_num) |>.1 this)
    have hτz : -τ = 0 := pow_eq_zero_iff (by norm_num) |>.1 hτ0
    rcases hu.eq_or_lt with hu0 | hupos
    · rw [← hu0]
      simp only [ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, zero_pow, neg_zero, zero_div,
        Real.exp_zero]
      exact measureReal_le_one
    · have hempty : {q : EuclideanSpace ℝ (Fin d) × ℝ |
          u ≤ (∑ k, s k * (q.1 k - p k / Real.sqrt d)) + (-τ) * q.2} = ∅ := by
        ext q
        simp only [Set.mem_setOf_eq, Set.mem_empty_iff_false, iff_false, not_le]
        rw [hτz, hsz]
        simp [hupos]
      rw [hempty, measureReal_empty] at hmono
      exact hmono.trans (Real.exp_pos _).le
  · refine le_trans hmono (le_trans htail ?_)
    rw [neg_sq] at hpos ⊢
    apply Real.exp_le_exp.2
    have hle : ‖s‖ ^ 2 / d + τ ^ 2 ≤ L ^ 2 * ‖θ‖ ^ 2 / d + τ ^ 2 := by
      have := div_le_div_of_nonneg_right hs2 hdR.le
      linarith
    have hden : 0 < 2 * (‖s‖ ^ 2 / d + τ ^ 2) := by linarith
    have hden' : 2 * (‖s‖ ^ 2 / d + τ ^ 2) ≤ 2 * (L ^ 2 * ‖θ‖ ^ 2 / d + τ ^ 2) := by linarith
    have := div_le_div_of_nonneg_left (sq_nonneg u) hden hden'
    rw [neg_div, neg_div]
    linarith

/-- **The reference count (the Markov step of the finite recall bound).** Among `K` i.i.d.
references with per-query noise, at least `k ≥ 1` have noisy link loss at most
`φ(⟪θ, μ_p⟫) − σ(θ) Λ`, `σ(θ)² = L²‖θ‖²/d + τ² > 0`, with probability at most `K e^{−Λ²/2}/k`. -/
theorem reference_count_tail (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1)
    (τ : ℝ) {Λ : ℝ} (hΛ : 0 ≤ Λ) (hσ : 0 < L ^ 2 * ‖θ‖ ^ 2 / d + τ ^ 2) {K k : ℕ}
    (hk : 0 < k) :
    (Measure.pi fun _ : Fin K => D.prod (gaussianReal 0 1))
        {ω | k ≤ (Finset.univ.filter (fun j : Fin K =>
          φ ⟪θ, (ω j).1⟫_ℝ + τ * (ω j).2
            ≤ φ ⟪θ, priorMean p⟫_ℝ - Real.sqrt (L ^ 2 * ‖θ‖ ^ 2 / d + τ ^ 2) * Λ)).card}
      ≤ (K : ENNReal) * ENNReal.ofReal (Real.exp (-Λ ^ 2 / 2)) / k := by
  set σ2 : ℝ := L ^ 2 * ‖θ‖ ^ 2 / d + τ ^ 2 with hσ2
  set E0 : Set (EuclideanSpace ℝ (Fin d) × ℝ) :=
    {q | φ ⟪θ, q.1⟫_ℝ + τ * q.2 ≤ φ ⟪θ, priorMean p⟫_ℝ - Real.sqrt σ2 * Λ} with hE0
  have hE0m : MeasurableSet E0 :=
    measurableSet_le ((hφm.comp ((measurable_inner_const_left θ).comp measurable_fst)).add
      (measurable_const.mul measurable_snd)) measurable_const
  have hu : 0 ≤ Real.sqrt σ2 * Λ := mul_nonneg (Real.sqrt_nonneg _) hΛ
  have hone : (D.prod (gaussianReal 0 1)).real E0 ≤ Real.exp (-Λ ^ 2 / 2) := by
    have h := reference_lower_tail hφ hD hd hθ τ hu
    rw [← hσ2] at h
    have e : -(Real.sqrt σ2 * Λ) ^ 2 / (2 * σ2) = -Λ ^ 2 / 2 := by
      rw [mul_pow, Real.sq_sqrt hσ.le]
      field_simp
    rw [e] at h
    exact h
  have hA : ∀ j : Fin K, (Measure.pi fun _ : Fin K => D.prod (gaussianReal 0 1))
      ((fun ω : Fin K → EuclideanSpace ℝ (Fin d) × ℝ => ω j) ⁻¹' E0)
      ≤ ENNReal.ofReal (Real.exp (-Λ ^ 2 / 2)) := by
    intro j
    have hpres := (measurePreserving_eval (fun _ : Fin K => D.prod (gaussianReal 0 1)) j)
    have e : (Measure.pi fun _ : Fin K => D.prod (gaussianReal 0 1))
        ((fun ω : Fin K → EuclideanSpace ℝ (Fin d) × ℝ => ω j) ⁻¹' E0)
        = (D.prod (gaussianReal 0 1)) E0 :=
      hpres.measure_preimage hE0m.nullMeasurableSet
    rw [e, ENNReal.le_ofReal_iff_toReal_le (measure_ne_top _ _) (Real.exp_pos _).le]
    exact hone
  have h := count_ge_le (Measure.pi fun _ : Fin K => D.prod (gaussianReal 0 1))
    (fun (j : Fin K) (ω : Fin K → EuclideanSpace ℝ (Fin d) × ℝ) =>
      φ ⟪θ, (ω j).1⟫_ℝ + τ * (ω j).2 ≤ φ ⟪θ, priorMean p⟫_ℝ - Real.sqrt σ2 * Λ)
    (fun j => by
      have hj := (measurable_pi_apply (X := fun _ : Fin K => EuclideanSpace ℝ (Fin d) × ℝ) j) hE0m
      exact hj) hA hk
  exact h

end Link

end LossOnlyTraceability.Tracing


==> anc/lean/LossOnlyTraceability/TransferTheorem.lean <==
import LossOnlyTraceability.InformationVariational
import LossOnlyTraceability.GaussianKL
import LossOnlyTraceability.PriorAveragedLowerBound
import LossOnlyTraceability.BitEncoder

/-! Assembly of Theorem 6.  The Gaussian reference kernel `s ↦ N(a s, σ² I_n)` is constructed as a
Markov kernel, the average Gaussian divergence it produces is evaluated at the reference variance
`σ² = τ² + D/n`, the variational step is carried out by data processing along the map that forgets
the release, and the two terms of the upper bound are combined into the upper bound of
Theorem 6(b), `Is(X + τ G) ≤ min{n, (n / (2 ln 2)) ln(1 + D/(n τ²))}`, with `D` in the role of
`V_res`.  `transfer_theorem` then states Theorem 6: the prior-averaged lower bound of part (a), the
upper bound of part (b) at every law of the family, and the clauses of the clipped decoder of
Appendix C.3 in their single-law form, under a law assumed to satisfy the same moment budgets
rather than one identified with the prior mixture; the prior-averaged information bound of the
decoder is not assembled here.  Every clause that is stated is proved outright; nothing in this
module is conditional on an unproved hypothesis. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section GaussianKernel

variable {α : Type*} [MeasurableSpace α] {n : ℕ}

/-- The Gaussian reference kernel `s ↦ N(m s, v I_n)` on `Fin n → ℝ`, realized as the centred
product Gaussian reweighted by the explicit product of Gaussian density ratios, so that no
measurability of a measure-valued map has to be established by hand. -/
def gaussianPiKernel (m : α → Fin n → ℝ) (v : ℝ≥0) : Kernel α (Fin n → ℝ) :=
  Kernel.withDensity (Kernel.const α (Measure.pi fun _ : Fin n => gaussianReal 0 v))
    (fun s x => ∏ i, (gaussianPDF 0 v (x i))⁻¹ * gaussianPDF (m s i) v (x i))

/-- A Gaussian density with a measurably varying mean, evaluated at a measurably varying point, is
jointly measurable. -/
theorem measurable_gaussianPDF_coord {m : α → Fin n → ℝ} (hm : Measurable m) (v : ℝ≥0)
    (i : Fin n) : Measurable fun p : α × (Fin n → ℝ) => gaussianPDF (m p.1 i) v (p.2 i) := by
  have hmap : Measurable fun p : α × (Fin n → ℝ) => (m p.1 i, v, p.2 i) :=
    (((measurable_pi_apply i).comp hm).comp measurable_fst).prodMk
      (measurable_const.prodMk ((measurable_pi_apply i).comp measurable_snd))
  exact measurable_uncurry_gaussianPDF.comp hmap

/-- The product of Gaussian density ratios with two measurably varying means is jointly
measurable. -/
theorem measurable_gaussianPiRatio {m₁ m₂ : α → Fin n → ℝ} (h₁ : Measurable m₁)
    (h₂ : Measurable m₂) (v w : ℝ≥0) :
    Measurable fun p : α × (Fin n → ℝ) =>
      ∏ i, (gaussianPDF (m₂ p.1 i) w (p.2 i))⁻¹ * gaussianPDF (m₁ p.1 i) v (p.2 i) :=
  Finset.measurable_prod _ fun i _ =>
    (measurable_gaussianPDF_coord h₂ w i).inv.mul (measurable_gaussianPDF_coord h₁ v i)

/-- The density defining `gaussianPiKernel` is jointly measurable when the mean map is. -/
theorem measurable_gaussianPiDensity {m : α → Fin n → ℝ} (hm : Measurable m) (v : ℝ≥0) :
    Measurable (Function.uncurry
      (fun (s : α) (x : Fin n → ℝ) =>
        ∏ i, (gaussianPDF 0 v (x i))⁻¹ * gaussianPDF (m s i) v (x i))) :=
  measurable_gaussianPiRatio hm (measurable_const (a := (0 : Fin n → ℝ))) v v

/-- The Gaussian reference kernel takes the intended values: `gaussianPiKernel m v s` is the law
`N(m s, v I_n)`, for a measurable mean map and a nondegenerate variance. -/
theorem gaussianPiKernel_apply {m : α → Fin n → ℝ} (hm : Measurable m) {v : ℝ≥0} (hv : v ≠ 0)
    (s : α) : gaussianPiKernel m v s = Measure.pi fun i => gaussianReal (m s i) v := by
  rw [gaussianPiKernel, Kernel.withDensity_apply _ (measurable_gaussianPiDensity hm v),
    Kernel.const_apply]
  exact (pi_gaussianReal_eq_withDensity (m s) (fun _ => 0) hv hv).symm

/-- The Gaussian reference kernel is a Markov kernel. -/
theorem isMarkovKernel_gaussianPiKernel {m : α → Fin n → ℝ} (hm : Measurable m) {v : ℝ≥0}
    (hv : v ≠ 0) : IsMarkovKernel (gaussianPiKernel m v) := by
  refine ⟨fun s => ?_⟩
  rw [gaussianPiKernel_apply hm hv s]
  infer_instance

end GaussianKernel

section GaussianBudget

variable {Ω : Type*} [MeasurableSpace Ω] {n : ℕ}

/-- **The Gaussian budget of the upper bound of Theorem 6.**  For a release `X` with `n` real
coordinates and a measurable centre `c` with squared residual of mean at most `D`, the average
Gaussian divergence between `N(X, τ² I_n)` and `N(c, σ² I_n)` at the variance `σ² = τ² + D/n` is at most
`(n/2) ln(1 + D/(n τ²))` nats.  Only integrability of the residual and `0 < n`, `τ² ≠ 0` are
assumed. -/
theorem lintegral_klDiv_gaussian_pi_le (P : Measure Ω) [IsProbabilityMeasure P]
    {X c : Ω → Fin n → ℝ} {v w : ℝ≥0} {D : ℝ} (hn : 0 < n) (hv : v ≠ 0)
    (hwv : (w : ℝ) = (v : ℝ) + D / n)
    (hint : Integrable (fun ω => ∑ i, (X ω i - c ω i) ^ 2) P)
    (hD : (∫ ω, (∑ i, (X ω i - c ω i) ^ 2) ∂P) ≤ D) :
    (∫⁻ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v)
        (Measure.pi fun i => gaussianReal (c ω i) w) ∂P)
      ≤ ENNReal.ofReal ((n / 2) * Real.log (1 + D / (n * v))) := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hv0 : (0 : ℝ) < v := by
    have : v ≠ 0 := hv
    positivity
  have hR0 : 0 ≤ ∫ ω, (∑ i, (X ω i - c ω i) ^ 2) ∂P :=
    integral_nonneg fun ω => Finset.sum_nonneg fun i _ => sq_nonneg _
  have hD0 : 0 ≤ D := le_trans hR0 hD
  have hw0 : (0 : ℝ) < w := by
    rw [hwv]; positivity
  have hw : w ≠ 0 := by
    intro h
    rw [h] at hw0
    simp at hw0
  set R : Ω → ℝ := fun ω => ∑ i, (X ω i - c ω i) ^ 2 with hRdef
  set f : Ω → ℝ := fun ω =>
    R ω / (2 * (w : ℝ)) + ((n / 2) * Real.log ((w : ℝ) / v) - D / (2 * (w : ℝ))) with hfdef
  have hpoint : ∀ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v)
      (Measure.pi fun i => gaussianReal (c ω i) w) = ENNReal.ofReal (f ω) := by
    intro ω
    rw [klDiv_pi_gaussianReal (X ω) (c ω) hv hw]
    congr 1
    have := sum_gaussian_kl_terms hn (X ω) (c ω) (t := (v : ℝ)) (s := (w : ℝ)) (D := D) hw0 hwv
    rw [this, hfdef, hRdef]
    ring
  have hfnn : 0 ≤ᵐ[P] f := by
    filter_upwards with ω
    have hsum : 0 ≤ ∑ i, (((v : ℝ) + (X ω i - c ω i) ^ 2) / (2 * (w : ℝ)) - 1 / 2
        + Real.log ((w : ℝ) / v) / 2) :=
      Finset.sum_nonneg fun i _ => gaussian_kl_term_nonneg (sq_nonneg _) hv hw
    have heq := sum_gaussian_kl_terms hn (X ω) (c ω) (t := (v : ℝ)) (s := (w : ℝ)) (D := D) hw0 hwv
    rw [heq] at hsum
    show (0 : ℝ) ≤ f ω
    simp only [hfdef, hRdef]
    linarith [hsum]
  have hfint : Integrable f P := by
    have h1 : Integrable (fun ω => R ω / (2 * (w : ℝ))) P := hint.div_const _
    exact h1.add (integrable_const _)
  have hfval : ∫ ω, f ω ∂P
      = (∫ ω, R ω ∂P) / (2 * (w : ℝ)) + ((n / 2) * Real.log ((w : ℝ) / v) - D / (2 * (w : ℝ))) := by
    rw [hfdef]
    rw [integral_add (hint.div_const _) (integrable_const _)]
    rw [integral_div, integral_const]
    simp
  have hbudget : ∫ ω, f ω ∂P ≤ (n / 2) * Real.log (1 + D / (n * (v : ℝ))) := by
    rw [hfval]
    have := gaussian_kl_budget_le (n := n) hn (t := (v : ℝ)) (s := (w : ℝ)) (D := D)
      (Dp := ∫ ω, R ω ∂P) hv0 hw0 hwv hD
    linarith [this]
  calc (∫⁻ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v)
        (Measure.pi fun i => gaussianReal (c ω i) w) ∂P)
      = ∫⁻ ω, ENNReal.ofReal (f ω) ∂P := by
        exact lintegral_congr fun ω => hpoint ω
    _ = ENNReal.ofReal (∫ ω, f ω ∂P) := (ofReal_integral_eq_lintegral_ofReal hfint hfnn).symm
    _ ≤ ENNReal.ofReal ((n / 2) * Real.log (1 + D / (n * (v : ℝ)))) :=
        ENNReal.ofReal_le_ofReal hbudget

end GaussianBudget

section MeasureHelpers

variable {A B C : Type*} [MeasurableSpace A] [MeasurableSpace B] [MeasurableSpace C]

/-- A product measure pushed forward along a map that keeps the first coordinate and transforms the
second one measurably in both is a composition product with the kernel of the pushed-forward second
factor. -/
theorem map_prod_eq_compProd (μ : Measure A) [SFinite μ] (ν : Measure B) [SFinite ν]
    {f : A → B → C} (hf : Measurable (Function.uncurry f)) (κ : Kernel A C) [IsSFiniteKernel κ]
    (hκ : ∀ p, κ p = ν.map (f p)) :
    (μ.prod ν).map (fun q => (q.1, f q.1 q.2)) = μ ⊗ₘ κ := by
  have hF : Measurable fun q : A × B => (q.1, f q.1 q.2) := measurable_fst.prodMk hf
  ext s hs
  rw [Measure.map_apply hF hs, Measure.compProd_apply hs, Measure.prod_apply (hF hs)]
  refine lintegral_congr fun p => ?_
  have hfp : Measurable (f p) := hf.comp measurable_prodMk_left
  rw [hκ p, Measure.map_apply hfp (measurable_prodMk_left hs)]
  rfl

/-- A composition product whose kernel factors through a measurable map of the first coordinate is
carried by that map to the composition product of the pushed-forward measure with the factor
kernel. -/
theorem map_compProd_comap (μ : Measure A) [SFinite μ] {π : A → B} (hπ : Measurable π)
    (κ : Kernel B C) [IsSFiniteKernel κ] :
    (μ ⊗ₘ κ.comap π hπ).map (fun q => (π q.1, q.2)) = (μ.map π) ⊗ₘ κ := by
  have hF : Measurable fun q : A × C => (π q.1, q.2) := (hπ.comp measurable_fst).prodMk measurable_snd
  ext s hs
  rw [Measure.map_apply hF hs, Measure.compProd_apply (hF hs), Measure.compProd_apply hs,
    lintegral_map (Kernel.measurable_kernel_prodMk_left hs) hπ]
  refine lintegral_congr fun p => ?_
  rw [Kernel.comap_apply]
  rfl

end MeasureHelpers

section ShiftScale

/-- Shifting and scaling the standard `n`-dimensional Gaussian gives the product Gaussian with the
shifted mean and variance `τ²`. -/
theorem map_shift_scale_pi_gaussianReal {n : ℕ} (c : Fin n → ℝ) (τ : ℝ) {v : ℝ≥0}
    (hv : (v : ℝ) = τ ^ 2) :
    (Measure.pi fun _ : Fin n => gaussianReal 0 1).map (fun g => c + τ • g)
      = Measure.pi fun i => gaussianReal (c i) v := by
  have hvmk : NNReal.mk (τ ^ 2) (sq_nonneg τ) * 1 = v := by
    refine NNReal.coe_injective ?_
    simp [hv]
  have hmapi : ∀ i : Fin n,
      (gaussianReal (0 : ℝ) 1).map (fun t => c i + τ * t) = gaussianReal (c i) v := by
    intro i
    have hcomp : (fun t : ℝ => c i + τ * t) = (fun x : ℝ => c i + x) ∘ (fun t : ℝ => τ * t) := rfl
    rw [hcomp, ← Measure.map_map (by fun_prop) (by fun_prop),
      gaussianReal_map_const_mul (μ := 0) (v := 1) τ, gaussianReal_map_const_add]
    rw [mul_zero, zero_add, hvmk]
  have hfun : (fun g : Fin n → ℝ => c + τ • g) = fun (g : Fin n → ℝ) i => c i + τ * g i := by
    funext g i
    simp
  haveI hsf : ∀ i : Fin n,
      SigmaFinite (((gaussianReal (0 : ℝ) 1)).map (fun t : ℝ => c i + τ * t)) := by
    intro i
    rw [hmapi i]
    infer_instance
  rw [hfun, Measure.pi_map_pi (f := fun (i : Fin n) (t : ℝ) => c i + τ * t)
    (fun i => (by fun_prop : Measurable fun t : ℝ => c i + τ * t).aemeasurable)]
  exact congrArg Measure.pi (funext hmapi)

end ShiftScale

section VariationalStep

variable {Ω γ : Type*} [MeasurableSpace Ω] [MeasurableSpace γ] {n : ℕ}

/-- **The variational step of the upper bound of Theorem 6 at the Gaussian reference kernel.**
For a release `X` with `n` real coordinates, standard Gaussian noise `G ∼ N(0, I_n)` independent of `(U, Z̃, X)`, and
the reference kernel `s ↦ N(a s, σ² I_n)`, the divergence of the joint law of `((U, Z̃), X + τ G)`
from the reference composition product is at most the average Gaussian divergence between
`N(X, τ² I_n)` and `N(a(Z̃), σ² I_n)`.  The only assumptions are measurability of `U`, `Z̃`, `X`,
`G` and `a`, the standard Borel side-information space needed for the data-processing inequality,
the law of the noise and its independence, and nondegeneracy of the two variances. -/
theorem klDiv_jointLaw_le_lintegral_gaussian [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω)
    [IsProbabilityMeasure P] {U : Ω → Fin n → Bool} {Zt : Ω → γ} {X G : Ω → Fin n → ℝ}
    {a : γ → Fin n → ℝ} {τ : ℝ} {v w : ℝ≥0} (hU : Measurable U) (hZt : Measurable Zt)
    (hX : Measurable X) (hG : Measurable G) (ha : Measurable a) (hv : (v : ℝ) = τ ^ 2)
    (hvne : v ≠ 0) (hwne : w ≠ 0)
    (hGlaw : P.map G = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hindep : IndepFun (fun ω => ((U ω, Zt ω), X ω)) G P) :
    klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω))
        (jointLaw P U Zt ⊗ₘ (gaussianPiKernel a w).comap Prod.snd measurable_snd)
      ≤ ∫⁻ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v)
          (Measure.pi fun i => gaussianReal (a (Zt ω) i) w) ∂P := by
  classical
  have hW : Measurable fun ω => (U ω, Zt ω) := hU.prodMk hZt
  have hV : Measurable fun ω => ((U ω, Zt ω), X ω) := hW.prodMk hX
  have hY : Measurable fun ω => X ω + τ • G ω := hX.add (hG.const_smul τ)
  set V : Ω → ((Fin n → Bool) × γ) × (Fin n → ℝ) := fun ω => ((U ω, Zt ω), X ω) with hVdef
  set μV : Measure (((Fin n → Bool) × γ) × (Fin n → ℝ)) := P.map V with hμVdef
  haveI : IsProbabilityMeasure μV := Measure.isProbabilityMeasure_map hV.aemeasurable
  set K₁ : Kernel (((Fin n → Bool) × γ) × (Fin n → ℝ)) (Fin n → ℝ) :=
    gaussianPiKernel (fun q => q.2) v with hK1def
  set Q : Kernel γ (Fin n → ℝ) := gaussianPiKernel a w with hQdef
  haveI hM1 : IsMarkovKernel K₁ := isMarkovKernel_gaussianPiKernel measurable_snd hvne
  haveI hMQ : IsMarkovKernel Q := isMarkovKernel_gaussianPiKernel ha hwne
  set K₂ : Kernel (((Fin n → Bool) × γ) × (Fin n → ℝ)) (Fin n → ℝ) :=
    (Q.comap Prod.snd measurable_snd).comap Prod.fst measurable_fst with hK2def
  have hK1val : ∀ q, K₁ q = Measure.pi fun i => gaussianReal (q.2 i) v := fun q =>
    gaussianPiKernel_apply measurable_snd hvne q
  have hK2val : ∀ q, K₂ q = Measure.pi fun i => gaussianReal (a q.1.2 i) w := by
    intro q
    rw [hK2def, Kernel.comap_apply, Kernel.comap_apply, hQdef,
      gaussianPiKernel_apply ha hwne]
  -- the forgetful map from `((U, Z̃), X)` to `(U, Z̃)`
  have hF : Measurable fun q : (((Fin n → Bool) × γ) × (Fin n → ℝ)) × (Fin n → ℝ) =>
      (q.1.1, q.2) := (measurable_fst.comp measurable_fst).prodMk measurable_snd
  -- step 1: the joint law of `(V, Y)` is the composition product with the Gaussian kernel
  have hVG : P.map (fun ω => (V ω, G ω)) = μV.prod (P.map G) :=
    (indepFun_iff_map_prod_eq_prod_map_map hV.aemeasurable hG.aemeasurable).mp hindep
  have hshift : Measurable (Function.uncurry
      (fun (q : ((Fin n → Bool) × γ) × (Fin n → ℝ)) (g : Fin n → ℝ) => q.2 + τ • g)) :=
    (measurable_snd.comp measurable_fst).add (measurable_snd.const_smul τ)
  have hstep1 : jointLaw P V (fun ω => X ω + τ • G ω) = μV ⊗ₘ K₁ := by
    have hcomp : (fun ω => (V ω, X ω + τ • G ω))
        = (fun q : (((Fin n → Bool) × γ) × (Fin n → ℝ)) × (Fin n → ℝ) => (q.1, q.1.2 + τ • q.2))
          ∘ (fun ω => (V ω, G ω)) := rfl
    have hPhim : Measurable fun q : (((Fin n → Bool) × γ) × (Fin n → ℝ)) × (Fin n → ℝ) =>
        (q.1, q.1.2 + τ • q.2) :=
      measurable_fst.prodMk
        ((measurable_snd.comp measurable_fst).add (measurable_snd.const_smul τ))
    rw [jointLaw, hcomp, ← Measure.map_map hPhim (hV.prodMk hG), hVG, hGlaw]
    refine map_prod_eq_compProd μV _ hshift K₁ fun q => ?_
    rw [hK1val q]
    exact (map_shift_scale_pi_gaussianReal q.2 τ hv).symm
  -- step 2: forgetting `X` in the joint law
  have hstep2 : (jointLaw P V (fun ω => X ω + τ • G ω)).map (fun q => (q.1.1, q.2))
      = jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω) := by
    rw [jointLaw, jointLaw, Measure.map_map hF (hV.prodMk hY)]
    rfl
  -- step 3: forgetting `X` in the reference measure
  have hstep3 : (μV ⊗ₘ K₂).map (fun q => (q.1.1, q.2))
      = jointLaw P U Zt ⊗ₘ Q.comap Prod.snd measurable_snd := by
    rw [hK2def, map_compProd_comap μV measurable_fst (Q.comap Prod.snd measurable_snd), hμVdef,
      Measure.map_map measurable_fst hV]
    rfl
  -- step 4: data processing
  have hdp : klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω))
      (jointLaw P U Zt ⊗ₘ Q.comap Prod.snd measurable_snd) ≤ klDiv (μV ⊗ₘ K₁) (μV ⊗ₘ K₂) := by
    rw [← hstep2, ← hstep3, hstep1]
    exact klDiv_map_le _ _ hF
  -- step 5: the divergence of the composition products is the average of the fibre divergences
  have hdens : ∀ q : ((Fin n → Bool) × γ) × (Fin n → ℝ), K₁ q = (K₂ q).withDensity
      (fun y => ∏ i, (gaussianPDF (a q.1.2 i) w (y i))⁻¹ * gaussianPDF (q.2 i) v (y i)) := by
    intro q
    rw [hK1val q, hK2val q]
    exact pi_gaussianReal_eq_withDensity q.2 (a q.1.2) hvne hwne
  have hfm : Measurable fun p : (((Fin n → Bool) × γ) × (Fin n → ℝ)) × (Fin n → ℝ) =>
      ∏ i, (gaussianPDF (a p.1.1.2 i) w (p.2 i))⁻¹ * gaussianPDF (p.1.2 i) v (p.2 i) :=
    measurable_gaussianPiRatio measurable_snd (ha.comp (measurable_snd.comp measurable_fst)) v w
  have hstep5 : klDiv (μV ⊗ₘ K₁) (μV ⊗ₘ K₂) = ∫⁻ q, klDiv (K₁ q) (K₂ q) ∂μV :=
    klDiv_compProd_right_eq_lintegral_of_density μV K₁ K₂ hfm hdens
  -- step 6: transporting the average back to the sample space
  have hmeasg : Measurable fun q : ((Fin n → Bool) × γ) × (Fin n → ℝ) => klDiv (K₁ q) (K₂ q) := by
    have hrw : (fun q : ((Fin n → Bool) × γ) × (Fin n → ℝ) => klDiv (K₁ q) (K₂ q))
        = fun q => ENNReal.ofReal (∑ i, (((v : ℝ) + (q.2 i - a q.1.2 i) ^ 2) / (2 * w) - 1 / 2
            + Real.log ((w : ℝ) / v) / 2)) := by
      funext q
      rw [hK1val q, hK2val q, klDiv_pi_gaussianReal q.2 (a q.1.2) hvne hwne]
    rw [hrw]
    refine ENNReal.measurable_ofReal.comp (Finset.measurable_sum _ fun i _ => ?_)
    have h1 : Measurable fun q : ((Fin n → Bool) × γ) × (Fin n → ℝ) => q.2 i :=
      (measurable_pi_apply i).comp measurable_snd
    have h2 : Measurable fun q : ((Fin n → Bool) × γ) × (Fin n → ℝ) => a q.1.2 i :=
      (measurable_pi_apply i).comp (ha.comp (measurable_snd.comp measurable_fst))
    fun_prop
  have hstep6 : (∫⁻ q, klDiv (K₁ q) (K₂ q) ∂μV) = ∫⁻ ω, klDiv (K₁ (V ω)) (K₂ (V ω)) ∂P := by
    rw [hμVdef, lintegral_map hmeasg hV]
  have hfinal : (∫⁻ ω, klDiv (K₁ (V ω)) (K₂ (V ω)) ∂P)
      = ∫⁻ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v)
          (Measure.pi fun i => gaussianReal (a (Zt ω) i) w) ∂P := by
    refine lintegral_congr fun ω => ?_
    rw [hK1val (V ω), hK2val (V ω)]
  calc klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω))
        (jointLaw P U Zt ⊗ₘ Q.comap Prod.snd measurable_snd)
      ≤ klDiv (μV ⊗ₘ K₁) (μV ⊗ₘ K₂) := hdp
    _ = ∫⁻ q, klDiv (K₁ q) (K₂ q) ∂μV := hstep5
    _ = ∫⁻ ω, klDiv (K₁ (V ω)) (K₂ (V ω)) ∂P := hstep6
    _ = ∫⁻ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v)
          (Measure.pi fun i => gaussianReal (a (Zt ω) i) w) ∂P := hfinal

end VariationalStep

section UpperBound

variable {Ω γ : Type*} [MeasurableSpace Ω] [MeasurableSpace γ] {n : ℕ}

/-- **The cardinality term of Theorem 6(b).**  The strong direction of the information of a noisy
release is at most `n` bits, for independent fair selection bits independent of the supersample and
an arbitrary measurable release and noise; no Gaussian assumption and no condition on `τ`. -/
theorem releaseInfoS_noisy_le_card (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {Zt : Ω → γ} {X G : Ω → Fin n → ℝ} (τ : ℝ) (hU : Measurable U)
    (hZt : Measurable Zt) (hX : Measurable X) (hG : Measurable G)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (hUZ : IndepFun U Zt P) :
    releaseInfoS P (fun ω => X ω + τ • G ω) U Zt ≤ (n : ℝ) :=
  releaseInfoS_le_card P (hX.add (hG.const_smul τ)) hU hZt hbits hfair hUZ

/-- **The Gaussian term of Theorem 6(b).**  For independent fair selection bits, a measurable
release `X` with `n` real coordinates, standard Gaussian noise `G ∼ N(0, I_n)` independent of
`(U, Z̃, X)`, `τ ≠ 0`, and a measurable centre `a` with `E‖X − a(Z̃)‖² ≤ D`, the strong direction of
the information of `X + τ G` is at most `(n / (2 ln 2)) ln(1 + D/(n τ²))` bits.  Regularity beyond
the statement of Theorem 6: the supersample space is standard Borel and nonempty, the release and the centre are
measurable, and the residual is integrable. -/
theorem releaseInfoS_gaussian_noise_le [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω)
    [IsProbabilityMeasure P] {U : Ω → Fin n → Bool} {Zt : Ω → γ} {X G : Ω → Fin n → ℝ}
    {a : γ → Fin n → ℝ} {τ D : ℝ} {v w : ℝ≥0} (hn : 0 < n) (hU : Measurable U)
    (hZt : Measurable Zt) (hX : Measurable X) (hG : Measurable G) (ha : Measurable a)
    (hv : (v : ℝ) = τ ^ 2) (hvne : v ≠ 0) (hwv : (w : ℝ) = (v : ℝ) + D / n)
    (hGlaw : P.map G = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hindepG : IndepFun (fun ω => ((U ω, Zt ω), X ω)) G P)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hint : Integrable (fun ω => ∑ i, (X ω i - a (Zt ω) i) ^ 2) P)
    (hD : (∫ ω, (∑ i, (X ω i - a (Zt ω) i) ^ 2) ∂P) ≤ D) :
    releaseInfoS P (fun ω => X ω + τ • G ω) U Zt
      ≤ ((n : ℝ) / (2 * Real.log 2)) * Real.log (1 + D / (n * τ ^ 2)) := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hv0 : (0 : ℝ) < v := by
    have : v ≠ 0 := hvne
    positivity
  have hR0 : 0 ≤ ∫ ω, (∑ i, (X ω i - a (Zt ω) i) ^ 2) ∂P :=
    integral_nonneg fun ω => Finset.sum_nonneg fun i _ => sq_nonneg _
  have hD0 : 0 ≤ D := le_trans hR0 hD
  have hw0 : (0 : ℝ) < w := by rw [hwv]; positivity
  have hwne : w ≠ 0 := by
    intro h
    rw [h] at hw0
    simp at hw0
  haveI : IsMarkovKernel (gaussianPiKernel a w) := isMarkovKernel_gaussianPiKernel ha hwne
  have hbound : klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω))
      (jointLaw P U Zt ⊗ₘ (gaussianPiKernel a w).comap Prod.snd measurable_snd)
      ≤ ENNReal.ofReal (((n : ℝ) / 2) * Real.log (1 + D / (n * (v : ℝ)))) :=
    (klDiv_jointLaw_le_lintegral_gaussian P hU hZt hX hG ha hv hvne hwne hGlaw hindepG).trans
      (lintegral_klDiv_gaussian_pi_le P hn hvne hwv hint hD)
  have hQfin : klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω))
      (jointLaw P U Zt ⊗ₘ (gaussianPiKernel a w).comap Prod.snd measurable_snd) ≠ ⊤ :=
    ne_top_of_le_ne_top ENNReal.ofReal_ne_top hbound
  have hstep := releaseInfoS_le_klDiv_compProd P (hX.add (hG.const_smul τ)) hU hZt hbits hfair
    (gaussianPiKernel a w) hQfin
  have hlogpos : (0 : ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  have hargnn : (0 : ℝ) ≤ Real.log (1 + D / (n * (v : ℝ))) := by
    refine Real.log_nonneg ?_
    have : 0 ≤ D / ((n : ℝ) * (v : ℝ)) := by positivity
    linarith
  have hnn : (0 : ℝ) ≤ ((n : ℝ) / 2) * Real.log (1 + D / (n * (v : ℝ))) := by positivity
  have htoReal : (klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω))
      (jointLaw P U Zt ⊗ₘ (gaussianPiKernel a w).comap Prod.snd measurable_snd)).toReal
      ≤ ((n : ℝ) / 2) * Real.log (1 + D / (n * (v : ℝ))) :=
    ENNReal.toReal_le_of_le_ofReal hnn hbound
  have hdiv : (klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω))
      (jointLaw P U Zt ⊗ₘ (gaussianPiKernel a w).comap Prod.snd measurable_snd)).toReal
      / Real.log 2 ≤ (((n : ℝ) / 2) * Real.log (1 + D / (n * (v : ℝ)))) / Real.log 2 :=
    div_le_div_of_nonneg_right htoReal hlogpos.le
  refine hstep.trans (hdiv.trans (le_of_eq ?_))
  rw [hv]
  field_simp

/-- **Theorem 6(b), the upper bound.**  The strong direction of the information of the noisy
release is at most `min{n, (n / (2 ln 2)) ln(1 + D/(n τ²))}` bits, under the hypotheses of the two
terms. -/
theorem release_information_upper_bound [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω)
    [IsProbabilityMeasure P] {U : Ω → Fin n → Bool} {Zt : Ω → γ} {X G : Ω → Fin n → ℝ}
    {a : γ → Fin n → ℝ} {τ D : ℝ} {v w : ℝ≥0} (hn : 0 < n) (hU : Measurable U)
    (hZt : Measurable Zt) (hX : Measurable X) (hG : Measurable G) (ha : Measurable a)
    (hv : (v : ℝ) = τ ^ 2) (hvne : v ≠ 0) (hwv : (w : ℝ) = (v : ℝ) + D / n)
    (hGlaw : P.map G = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hindepG : IndepFun (fun ω => ((U ω, Zt ω), X ω)) G P)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (hUZ : IndepFun U Zt P)
    (hint : Integrable (fun ω => ∑ i, (X ω i - a (Zt ω) i) ^ 2) P)
    (hD : (∫ ω, (∑ i, (X ω i - a (Zt ω) i) ^ 2) ∂P) ≤ D) :
    releaseInfoS P (fun ω => X ω + τ • G ω) U Zt
      ≤ min (n : ℝ) (((n : ℝ) / (2 * Real.log 2)) * Real.log (1 + D / (n * τ ^ 2))) :=
  le_min (releaseInfoS_noisy_le_card P τ hU hZt hX hG hbits hfair hUZ)
    (releaseInfoS_gaussian_noise_le P hn hU hZt hX hG ha hv hvne hwv hGlaw hindepG hbits hfair
      hint hD)

end UpperBound

section TransferTheorem

variable {ι Ω γ : Type*} [MeasurableSpace ι] [MeasurableSpace Ω] [MeasurableSpace γ] {n : ℕ}

/-- **Theorem 6 (moment-to-information transfer).**  The two bounds of Theorem 6, parts (a) and
(b), together with the mixed-law step of the clipped decoder of Appendix C.3, assembled on one
sample space carrying the selection bits `U`, the release `X`, the noise `G`, the supersample `Z̃`
and the decoder's fresh randomness `R`, for a precommitted prior `Π` on a family of laws `P p` and
a second law `Pm` on the same space:

* part (a), the prior-averaged individual information of `X + τ G` is at least
  `M² / (2 ln 2 (V + n τ²))` bits;
* part (b), at every law of the family the strong direction of that information is at most
  `min{n, (n / (2 ln 2)) ln(1 + D/(n τ²))}` bits, with `σ² = τ² + D/n` the reference variance;
* the single-law form of the decoder guarantee of Appendix C.3 under `Pm`: the fixed per-pair
  encoder (the clipped decoder) with `h = V/(2M)` decodes correctly with average probability at
  least `1/2 + M²/(2 n V)`, its per-pair informations under `Pm` sum to at least `n J(M²/(n V))`
  bits, and so does the information of the joint `n`-bit transcript under `Pm`.

Every clause listed is proved; none is conditional.  Two limitations of the third clause.
First, `Pm` is *any* law on the sample space satisfying the encoder-randomness data and the same
moment budgets `M`, `V` — the fairness `hfairm`, independence `hbitsm` and budgets `hMm`, `hVm` are
assumed of `Pm` directly and are not derived from the prior-averaged `hM`, `hV`; no hypothesis here
identifies `Pm` with the prior mixture `∫ P p ∂Π`, which is the law the proof in Appendix C.3 uses,
so `Pm` being that mixture is a particular case rather than part of the statement.  Second, the
prior-averaged information bound of Appendix C.3, `E_{p∼Π} Ii_{D_p}(B) ≥ n J(M²/(n V))`, is
therefore not assembled here: passing from the single-law bound to it needs the step
`I(B_i; U_i) ≤ E_{p∼Π} I_p(B_i; U_i)`, whose conditional half is
`bit_encoder_prior_conditional_information`.

The remaining hypotheses are those of Theorem 6, plus the measurability, standard-Borel,
integrability and finiteness conditions that its statement leaves implicit: the supersample space is standard Borel and
nonempty, the release, noise, supersample, centre and fresh randomness are measurable, the
coordinates of `X` and `G` are square integrable, the prior integrals exist, and the residual
`‖X − a_p(Z̃)‖²` is integrable at every law. -/
theorem transfer_theorem [StandardBorelSpace γ] [Nonempty γ] (Pri : Measure ι)
    [IsProbabilityMeasure Pri] (P : ι → Measure Ω) (hP : ∀ p, IsProbabilityMeasure (P p))
    (Pm : Measure Ω) [IsProbabilityMeasure Pm] {U : Ω → Fin n → Bool} {Zt : Ω → γ}
    {X G R : Ω → Fin n → ℝ} {a : ι → γ → Fin n → ℝ} {τ M V D : ℝ} {v w : ℝ≥0} (hn : 0 < n)
    (hU : Measurable U) (hZt : Measurable Zt) (hX : Measurable X) (hG : Measurable G)
    (hR : Measurable R) (ha : ∀ p, Measurable (a p))
    -- the fair independent selection bits, at every law of the family and at the law `Pm`
    (hfairP : ∀ p, ∀ i, (P p) ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hbitsP : ∀ p, iIndepFun (fun i ω => U ω i) (P p))
    (hUZP : ∀ p, IndepFun U Zt (P p))
    (hfairm : ∀ i, Pm ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hbitsm : iIndepFun (fun i ω => U ω i) Pm)
    -- square integrability of the release
    (hX2 : ∀ p, ∀ i, MemLp (fun ω => X ω i) 2 (P p))
    -- the noise: `G ∼ N(0, I_n)`, independent of the selection, release and supersample
    (hGlaw : ∀ p, (P p).map G = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hindepG : ∀ p, IndepFun (fun ω => ((U ω, Zt ω), X ω)) G (P p))
    -- the prior integrals behind `E_{p∼Π}`
    (hAint : Integrable
      (fun p => ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂(P p)) Pri)
    (hVint : Integrable (fun p => ∑ i, ∫ ω, X ω i ^ 2 ∂(P p)) Pri)
    (hIint : Integrable (fun p => releaseInfoI (P p) (fun ω => X ω + τ • G ω) U) Pri)
    -- the moment budgets `M`, `V` and `D`
    (hM0 : 0 < M) (hV0 : 0 < V)
    (hM : M ≤ ∫ p, (∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂(P p)) ∂Pri)
    (hV : (∫ p, (∑ i, ∫ ω, X ω i ^ 2 ∂(P p)) ∂Pri) ≤ V) (hVpos : 0 < V + n * τ ^ 2)
    (hint : ∀ p, Integrable (fun ω => ∑ i, (X ω i - a p (Zt ω) i) ^ 2) (P p))
    (hD : ∀ p, (∫ ω, (∑ i, (X ω i - a p (Zt ω) i) ^ 2) ∂(P p)) ≤ D)
    -- the reference variance `σ² = τ² + D/n` and the noise level `τ ≠ 0`
    (hv : (v : ℝ) = τ ^ 2) (hvne : v ≠ 0) (hwv : (w : ℝ) = (v : ℝ) + D / n)
    -- the data of the bit clause, assumed of the single law `Pm` and not derived from the prior
    (hindepR : ∀ i : Fin n, IndepFun (fun ω => (U ω, X ω)) (fun ω => R ω i) Pm)
    (hlawR : ∀ i : Fin n, Pm.map (fun ω => R ω i) = volume.restrict (Set.Icc (0 : ℝ) 1))
    (hXintm : ∀ i : Fin n, Integrable (fun ω => X ω i) Pm)
    (hXsqm : ∀ i : Fin n, Integrable (fun ω => (X ω i) ^ 2) Pm)
    (hMm : M ≤ ∑ i : Fin n, ∫ ω, signOfBit (fun ω => U ω i) ω * X ω i ∂Pm)
    (hVm : ∑ i : Fin n, ∫ ω, (X ω i) ^ 2 ∂Pm ≤ V) :
    (M ^ 2 / (2 * Real.log 2 * (V + n * τ ^ 2))
        ≤ ∫ p, releaseInfoI (P p) (fun ω => X ω + τ • G ω) U ∂Pri)
      ∧ (∀ p, releaseInfoS (P p) (fun ω => X ω + τ • G ω) U Zt
          ≤ min (n : ℝ) (((n : ℝ) / (2 * Real.log 2)) * Real.log (1 + D / (n * τ ^ 2))))
      ∧ (1 / 2 + M ^ 2 / (2 * (n : ℝ) * V)
          ≤ (1 / (n : ℝ)) * ∑ i : Fin n,
              Pm.real {ω | signDecoder (bitEncoder (V / (2 * M)) X R i ω) = U ω i})
      ∧ ((n : ℝ) * fanoJ (M ^ 2 / ((n : ℝ) * V))
          ≤ ∑ i : Fin n, mutualInfo Pm (bitEncoder (V / (2 * M)) X R i) (fun ω => U ω i))
      ∧ ((n : ℝ) * fanoJ (M ^ 2 / ((n : ℝ) * V))
          ≤ mutualInfo Pm (bitTranscript (V / (2 * M)) X R) U) := by
  have hindepUX : ∀ p, IndepFun (fun ω => (U ω, X ω)) G (P p) := by
    intro p
    exact (hindepG p).comp
      (φ := fun q : ((Fin n → Bool) × γ) × (Fin n → ℝ) => (q.1.1, q.2))
      (ψ := (id : (Fin n → ℝ) → (Fin n → ℝ)))
      ((measurable_fst.comp measurable_fst).prodMk measurable_snd) measurable_id
  have hGcoord : ∀ p, ∀ i : Fin n, (P p).map (fun ω => G ω i) = gaussianReal 0 1 := by
    intro p i
    haveI := hP p
    have hcoord : (fun ω => G ω i) = (Function.eval i) ∘ G := rfl
    rw [hcoord, ← Measure.map_map (measurable_pi_apply i) hG, hGlaw p]
    exact (measurePreserving_eval (μ := fun _ : Fin n => gaussianReal (0 : ℝ) 1) i).map_eq
  refine ⟨?_, ?_, ?_, ?_, ?_⟩
  · have hbase := prior_averaged_information_lower_bound_gaussian Pri P hP hU hX hG hfairP hX2
      hGcoord hindepUX hAint hVint hIint hM0.le hM hV
    have hlog : (0 : ℝ) < 2 * Real.log 2 := by
      have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
      linarith
    rw [div_le_iff₀ (mul_pos hlog hVpos)]
    linarith [hbase]
  · intro p
    haveI := hP p
    exact release_information_upper_bound (P p) hn hU hZt hX hG (ha p) hv hvne hwv (hGlaw p)
      (hindepG p) (hbitsP p) (hfairP p) (hUZP p) (hint p) (hD p)
  · exact bit_encoder_success Pm hn hM0 hV0 hU hX hR hindepR hlawR hXintm hXsqm hMm hVm
  · exact bit_encoder_information Pm hn hM0 hV0 hU hX hR hindepR hlawR hXintm hXsqm hMm hVm hfairm
  · exact bit_encoder_joint_information Pm hn hM0 hV0 hU hX hR hindepR hlawR hXintm hXsqm hMm hVm
      hbitsm hfairm

end TransferTheorem

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/TransferTheoremAllNoise.lean <==
import LossOnlyTraceability.TransferTheoremFull

/-! Theorem 6 without a nonzero-noise premise. The lower bound, n-bit cap and
encoder clauses hold at every real noise scale, including zero. Only the logarithmic
Gaussian upper bound is conditional on nonzero noise; its auxiliary variances are
constructed from the moment budget rather than supplied as hypotheses. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal
variable {ι Ω γ : Type*} [MeasurableSpace ι] [MeasurableSpace Ω] [MeasurableSpace γ] {n : ℕ}

theorem transfer_theorem_all_noise [StandardBorelSpace ι] [Nonempty ι] [StandardBorelSpace γ]
    [Nonempty γ] (Pri : Measure ι) [IsProbabilityMeasure Pri] (P : Kernel ι Ω) [IsMarkovKernel P]
    {U : Ω → Fin n → Bool} {Zt : Ω → γ} {X G R : Ω → Fin n → ℝ} {a : ι → γ → Fin n → ℝ}
    {τ M V D : ℝ} (hn : 0 < n) (hM0 : 0 < M) (hV0 : 0 < V) (hU : Measurable U)
    (hZt : Measurable Zt) (hX : Measurable X) (hG : Measurable G) (hR : Measurable R)
    (ha : ∀ p, Measurable (a p))
    (hfair : ∀ p, ∀ i, (P p) ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hbits : ∀ p, iIndepFun (fun i ω => U ω i) (P p))
    (hUZ : ∀ p, IndepFun U Zt (P p))
    (hX2 : ∀ p, ∀ i, MemLp (fun ω => X ω i) 2 (P p))
    (hGlaw : ∀ p, (P p).map G = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hindepG : ∀ p, IndepFun (fun ω => ((U ω, Zt ω), X ω)) G (P p))
    (hindepR : ∀ p, ∀ i : Fin n, IndepFun (fun ω => (U ω, X ω)) (fun ω => R ω i) (P p))
    (hlawR : ∀ p, ∀ i : Fin n,
      (P p).map (fun ω => R ω i) = volume.restrict (Set.Icc (0 : ℝ) 1))
    (hXabs : ∀ i : Fin n, Integrable (fun p => ∫ ω, |X ω i| ∂(P p)) Pri)
    (hAi : ∀ i : Fin n,
      Integrable (fun p => ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂(P p)) Pri)
    (hVi : ∀ i : Fin n, Integrable (fun p => ∫ ω, (X ω i) ^ 2 ∂(P p)) Pri)
    (hM : M ≤ ∑ i : Fin n, ∫ p, (∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂(P p)) ∂Pri)
    (hV : (∑ i : Fin n, ∫ p, (∫ ω, (X ω i) ^ 2 ∂(P p)) ∂Pri) ≤ V)
    (hres : ∀ p, Integrable (fun ω => ∑ i, (X ω i - a p (Zt ω) i) ^ 2) (P p))
    (hD : ∀ p, (∫ ω, (∑ i, (X ω i - a p (Zt ω) i) ^ 2) ∂(P p)) ≤ D)
    :
    (M ^ 2 / (2 * Real.log 2 * (V + n * τ ^ 2))
        ≤ ∫ p, releaseInfoI (P p) (fun ω => X ω + τ • G ω) U ∂Pri)
      ∧ (τ ≠ 0 → ∀ p, releaseInfoS (P p) (fun ω => X ω + τ • G ω) U Zt
          ≤ min (n : ℝ) (((n : ℝ) / (2 * Real.log 2)) * Real.log (1 + D / (n * τ ^ 2))))
      ∧ (∀ s : ℝ, ∀ p, releaseInfoS (P p) (fun ω => X ω + s • G ω) U Zt ≤ (n : ℝ))
      ∧ (1 / 2 + M ^ 2 / (2 * (n : ℝ) * V)
          ≤ (1 / (n : ℝ)) * ∑ i : Fin n, ∫ p,
              (P p).real {ω | signDecoder (bitEncoder (V / (2 * M)) X R i ω) = U ω i} ∂Pri)
      ∧ ((n : ℝ) * fanoJ (M ^ 2 / ((n : ℝ) * V))
          ≤ ∫ p, releaseInfoI (P p) (bitTranscript (V / (2 * M)) X R) U ∂Pri)
      ∧ ((n : ℝ) * fanoJ (M ^ 2 / ((n : ℝ) * V))
          ≤ ∫ p, releaseInfoJ (P p) (bitTranscript (V / (2 * M)) X R) U ∂Pri) := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hXint : ∀ p, ∀ i : Fin n, Integrable (fun ω => X ω i) (P p) := fun p i =>
    (hX2 p i).integrable (by norm_num)
  have hXsq : ∀ p, ∀ i : Fin n, Integrable (fun ω => (X ω i) ^ 2) (P p) := fun p i =>
    (hX2 p i).integrable_sq
  have hXG : Measurable fun ω => X ω + τ • G ω := hX.add (hG.const_smul τ)
  have hIint : Integrable (fun p => releaseInfoI (P p) (fun ω => X ω + τ • G ω) U) Pri :=
    integrable_releaseInfoI_kernel Pri P hU hXG hfair
  have hAint : Integrable (fun p => ∑ i : Fin n,
      ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂(P p)) Pri :=
    integrable_finsetSum _ fun i _ => hAi i
  have hVint : Integrable (fun p => ∑ i : Fin n, ∫ ω, X ω i ^ 2 ∂(P p)) Pri :=
    integrable_finsetSum _ fun i _ => hVi i
  have hMsum : M
      ≤ ∫ p, (∑ i : Fin n, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂(P p)) ∂Pri := by
    rw [integral_finsetSum _ fun i _ => hAi i]
    exact hM
  have hVsum : (∫ p, (∑ i : Fin n, ∫ ω, X ω i ^ 2 ∂(P p)) ∂Pri) ≤ V := by
    rw [integral_finsetSum _ fun i _ => hVi i]
    exact hV
  have hGcoord : ∀ p, ∀ i : Fin n, (P p).map (fun ω => G ω i) = gaussianReal 0 1 := by
    intro p i
    have hcoord : (fun ω => G ω i) = (Function.eval i) ∘ G := rfl
    rw [hcoord, ← Measure.map_map (measurable_pi_apply i) hG, hGlaw p]
    exact (measurePreserving_eval (μ := fun _ : Fin n => gaussianReal (0 : ℝ) 1) i).map_eq
  have hindepUX : ∀ p, IndepFun (fun ω => (U ω, X ω)) G (P p) := fun p =>
    (hindepG p).comp (φ := fun q : ((Fin n → Bool) × γ) × (Fin n → ℝ) => (q.1.1, q.2))
      (ψ := (id : (Fin n → ℝ) → (Fin n → ℝ)))
      ((measurable_fst.comp measurable_fst).prodMk measurable_snd) measurable_id
  have hbitclause := bit_encoder_prior_averaged Pri P hn hM0 hV0 hU hX hR hfair hbits hindepR
    hlawR hXint hXsq hXabs hVi hM hV
  have hVpos : 0 < V + n * τ ^ 2 := by
    have hnt : (0 : ℝ) ≤ n * τ ^ 2 := by positivity
    linarith
  refine ⟨?_, ?_, ?_, hbitclause.1, hbitclause.2.1, hbitclause.2.2⟩
  · have hbase := prior_averaged_information_lower_bound_gaussian Pri (fun p => P p)
      (fun p => inferInstance) hU hX hG hfair hX2 hGcoord hindepUX hAint hVint hIint hM0.le
      hMsum hVsum
    have hlog : (0 : ℝ) < 2 * Real.log 2 := by
      have h2 := Real.log_pos (by norm_num : (1 : ℝ) < 2)
      linarith
    rw [div_le_iff₀ (mul_pos hlog hVpos)]
    linarith [hbase]
  · intro hτ p
    have hD0 : 0 ≤ D := le_trans
      (integral_nonneg fun ω => Finset.sum_nonneg fun i _ => sq_nonneg _) (hD p)
    let v : ℝ≥0 := ⟨τ ^ 2, sq_nonneg τ⟩
    let w : ℝ≥0 := ⟨τ ^ 2 + D / n, by positivity⟩
    have hv : (v : ℝ) = τ ^ 2 := rfl
    have hvne : v ≠ 0 := by
      intro h
      have : τ ^ 2 = 0 := congrArg (fun x : ℝ≥0 => (x : ℝ)) h
      exact (pow_ne_zero 2 hτ) this
    have hwv : (w : ℝ) = (v : ℝ) + D / n := rfl
    exact release_information_upper_bound (P p) hn hU hZt hX hG (ha p) hv hvne hwv (hGlaw p)
      (hindepG p) (hbits p) (hfair p) (hUZ p) (hres p) (hD p)
  · intro s p
    exact releaseInfoS_noisy_le_card (P p) s hU hZt hX hG (hbits p) (hfair p) (hUZ p)


end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/TransferTheoremFull.lean <==
import LossOnlyTraceability.ConditionalKLIntegral
import LossOnlyTraceability.TransferTheorem

/-! Theorem 6 with the prior-mixed law realized as the composition product `Π ⊗ₘ P` on `ι × Ω`, the
precommitted prior in the first coordinate and every observable read off the second, so that
`E_{p∼Π}` of Theorem 6 is `Measure.integral_compProd`.  The file first transfers the hypotheses of the
single-law clauses of `BitEncoder` from the fixed laws `P p` to the mixture: the probability of a
sample event, the law of a sample variable, the independence of the encoder's fresh randomness, the
fairness and the independence of the selection bits, the integrability of the coordinates, and the
moment budgets.  It then proves the prior-averaged information bound of the clipped decoder of
Appendix C.3, `E_{p∼Π} Ii_{D_p}(B) ≥ n J(M²/(nV))`, by combining `bit_encoder_prior_conditional_information` with
the identity `I(B_i; U_i | p) = E_{p∼Π} I_p(B_i; U_i)` of `ConditionalKLIntegral`, together with the
prior-averaged per-pair success and the joint-transcript clause.  Finally `transfer_theorem_full`
assembles both parts of Theorem 6 with the decoder guarantee of Appendix C.3. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal

section MixedLaw

variable {ι Ω : Type*} [MeasurableSpace ι] [MeasurableSpace Ω]

/-- A set read off the sample coordinate has, under the prior-mixed law, the probability it has
under every law of the family. -/
theorem measure_preimage_snd_compProd {α : Type*} [MeasurableSpace α] (Pri : Measure ι)
    [IsProbabilityMeasure Pri] (P : Kernel ι Ω) [IsMarkovKernel P] {f : Ω → α}
    (hf : Measurable f) {s : Set α} (hs : MeasurableSet s) {c : ℝ≥0∞}
    (hc : ∀ p, (P p) (f ⁻¹' s) = c) :
    (Pri ⊗ₘ P) ((fun x : ι × Ω => f x.2) ⁻¹' s) = c := by
  have hmeas : MeasurableSet ((fun x : ι × Ω => f x.2) ⁻¹' s) := (hf.comp measurable_snd) hs
  rw [Measure.compProd_apply hmeas]
  have hpre : ∀ p : ι, (P p) (Prod.mk p ⁻¹' ((fun x : ι × Ω => f x.2) ⁻¹' s)) = c := fun p => hc p
  simp_rw [hpre]
  rw [lintegral_const, measure_univ, mul_one]

/-- The law of a variable read off the sample coordinate under the prior-mixed law is its common
fixed-law law. -/
theorem map_snd_compProd {α : Type*} [MeasurableSpace α] (Pri : Measure ι)
    [IsProbabilityMeasure Pri] (P : Kernel ι Ω) [IsMarkovKernel P] {f : Ω → α}
    (hf : Measurable f) {ν : Measure α} (hν : ∀ p, (P p).map f = ν) :
    (Pri ⊗ₘ P).map (fun x : ι × Ω => f x.2) = ν := by
  ext s hs
  have hfs : Measurable fun x : ι × Ω => f x.2 := hf.comp measurable_snd
  rw [Measure.map_apply hfs hs]
  refine measure_preimage_snd_compProd Pri P hf hs fun p => ?_
  rw [← Measure.map_apply hf hs, hν p]

/-- The real probability of a sample event under the prior-mixed law is the prior average of its
fixed-law probabilities. -/
theorem measureReal_preimage_snd_compProd (Pri : Measure ι) [IsProbabilityMeasure Pri]
    (P : Kernel ι Ω) [IsMarkovKernel P] {s : Set Ω} (hs : MeasurableSet s) :
    (Pri ⊗ₘ P).real ((fun x : ι × Ω => x.2) ⁻¹' s) = ∫ p, (P p).real s ∂Pri := by
  have hmeas : Measurable fun p => (P p) s := P.measurable_coe hs
  have hlt : ∀ᵐ p ∂Pri, (P p) s < ⊤ :=
    Filter.Eventually.of_forall fun p => measure_lt_top (P p) s
  have hset : MeasurableSet ((fun x : ι × Ω => x.2) ⁻¹' s) := measurable_snd hs
  have hpre : ∀ p : ι, (P p) (Prod.mk p ⁻¹' ((fun x : ι × Ω => x.2) ⁻¹' s)) = (P p) s :=
    fun p => rfl
  rw [measureReal_def, Measure.compProd_apply hset]
  simp_rw [hpre]
  rw [← integral_toReal hmeas.aemeasurable hlt]
  rfl

/-- **Independence under the prior mixture from independence under every law of the family.** If
`W` and `Rv` are read off the sample coordinate, are independent under every law of the family, and
the law of `Rv` is the same under every law of the family, then they are independent under the
prior-mixed law; no hypothesis is placed on the law of `W`, which may depend on the prior
parameter. -/
theorem indepFun_snd_compProd {A B : Type*} [MeasurableSpace A] [MeasurableSpace B]
    (Pri : Measure ι) [IsProbabilityMeasure Pri] (P : Kernel ι Ω) [IsMarkovKernel P]
    {W : Ω → A} {Rv : Ω → B} (hW : Measurable W) (hRv : Measurable Rv)
    (hindep : ∀ p, IndepFun W Rv (P p)) {ν : Measure B} [IsFiniteMeasure ν]
    (hlaw : ∀ p, (P p).map Rv = ν) :
    IndepFun (fun x : ι × Ω => W x.2) (fun x : ι × Ω => Rv x.2) (Pri ⊗ₘ P) := by
  rw [indepFun_iff_measure_inter_preimage_eq_mul]
  intro s t hs ht
  have hWs : MeasurableSet ((fun x : ι × Ω => W x.2) ⁻¹' s) := (hW.comp measurable_snd) hs
  have hRt : MeasurableSet ((fun x : ι × Ω => Rv x.2) ⁻¹' t) := (hRv.comp measurable_snd) ht
  have hnu : ∀ p : ι, (P p) (Rv ⁻¹' t) = ν t := fun p => by
    rw [← Measure.map_apply hRv ht, hlaw p]
  have hleft : (Pri ⊗ₘ P) ((fun x : ι × Ω => W x.2) ⁻¹' s ∩ (fun x : ι × Ω => Rv x.2) ⁻¹' t)
      = ∫⁻ p, (P p) (W ⁻¹' s) * ν t ∂Pri := by
    rw [Measure.compProd_apply (hWs.inter hRt)]
    refine lintegral_congr fun p => ?_
    have hpre : (P p) (Prod.mk p ⁻¹'
          ((fun x : ι × Ω => W x.2) ⁻¹' s ∩ (fun x : ι × Ω => Rv x.2) ⁻¹' t))
        = (P p) (W ⁻¹' s ∩ Rv ⁻¹' t) := rfl
    rw [hpre, (hindep p).measure_inter_preimage_eq_mul s t hs ht, hnu p]
  have hWmix : (Pri ⊗ₘ P) ((fun x : ι × Ω => W x.2) ⁻¹' s) = ∫⁻ p, (P p) (W ⁻¹' s) ∂Pri := by
    rw [Measure.compProd_apply hWs]
    exact lintegral_congr fun p => rfl
  rw [hleft, lintegral_mul_const _ (P.measurable_coe (hW hs)), hWmix,
    measure_preimage_snd_compProd Pri P hRv ht hnu]

/-- **Independent fair selection bits stay independent under the prior mixture.** The only extra
input is that the law of the whole selection is the same under every law of the family, which is
what a prior precommitted independently of the selection bits provides. -/
theorem iIndepFun_snd_compProd {n : ℕ} (Pri : Measure ι) [IsProbabilityMeasure Pri]
    (P : Kernel ι Ω) [IsMarkovKernel P] {U : Ω → Fin n → Bool} (hU : Measurable U)
    {μU : Measure (Fin n → Bool)} (hUlaw : ∀ p, (P p).map U = μU) {p₀ : ι}
    (hbits : iIndepFun (fun i ω => U ω i) (P p₀)) :
    iIndepFun (fun i (x : ι × Ω) => U x.2 i) (Pri ⊗ₘ P) := by
  have hUi : ∀ i : Fin n, Measurable fun ω => U ω i := fun i => (measurable_pi_apply i).comp hU
  have hmapi : ∀ i : Fin n, ∀ p : ι,
      (P p).map (fun ω => U ω i) = μU.map (fun u : Fin n → Bool => u i) := by
    intro i p
    rw [← hUlaw p, Measure.map_map (measurable_pi_apply i) hU]
    rfl
  have h1 : (Pri ⊗ₘ P).map (fun (x : ι × Ω) (i : Fin n) => U x.2 i) = μU :=
    map_snd_compProd Pri P hU hUlaw
  have h2 : ∀ i : Fin n, (Pri ⊗ₘ P).map (fun x : ι × Ω => U x.2 i)
      = μU.map (fun u : Fin n → Bool => u i) := fun i =>
    map_snd_compProd Pri P (hUi i) (hmapi i)
  have h3 := (iIndepFun_iff_map_fun_eq_pi_map (μ := P p₀)
    (fun i => (hUi i).aemeasurable)).1 hbits
  have e1 : (P p₀).map (fun (ω : Ω) (i : Fin n) => U ω i) = μU := hUlaw p₀
  rw [e1] at h3
  simp_rw [hmapi] at h3
  have hUsnd : ∀ i : Fin n, Measurable fun x : ι × Ω => U x.2 i := fun i =>
    (hUi i).comp measurable_snd
  rw [iIndepFun_iff_map_fun_eq_pi_map (f := fun (i : Fin n) (x : ι × Ω) => U x.2 i)
    (fun i => (hUsnd i).aemeasurable), h1]
  simp_rw [h2]
  exact h3

/-- Integrability under the prior-mixed law of a sample variable that is integrable under every law
of the family and whose absolute moment is prior integrable. -/
theorem integrable_snd_compProd (Pri : Measure ι) [IsProbabilityMeasure Pri] (P : Kernel ι Ω)
    [IsMarkovKernel P] {g : Ω → ℝ} (hg : Measurable g) (hint : ∀ p, Integrable g (P p))
    (hpri : Integrable (fun p => ∫ ω, ‖g ω‖ ∂(P p)) Pri) :
    Integrable (fun x : ι × Ω => g x.2) (Pri ⊗ₘ P) :=
  (Measure.integrable_compProd_iff (hg.comp measurable_snd).aestronglyMeasurable).2
    ⟨Filter.Eventually.of_forall fun p => hint p, hpri⟩

/-- The prior-mixed integral of a sample variable is the prior average of its fixed-law
integrals. -/
theorem integral_snd_compProd (Pri : Measure ι) [IsProbabilityMeasure Pri] (P : Kernel ι Ω)
    [IsMarkovKernel P] {g : Ω → ℝ} (hg : Integrable (fun x : ι × Ω => g x.2) (Pri ⊗ₘ P)) :
    ∫ x, g x.2 ∂(Pri ⊗ₘ P) = ∫ p, ∫ ω, g ω ∂(P p) ∂Pri :=
  Measure.integral_compProd hg

end MixedLaw

section BitLaws

variable {ι Ω : Type*} [MeasurableSpace ι] [MeasurableSpace Ω] {n : ℕ}

/-- **A fair bit has the same law under every law of the family.** Fairness alone pins down the
two-point law, so no further hypothesis relating the selection to the prior parameter is needed. -/
theorem map_bit_eq_of_fair (P : Kernel ι Ω) [IsMarkovKernel P] {V : Ω → Bool} (hV : Measurable V)
    (hfair : ∀ p, (P p) (V ⁻¹' {true}) = 1 / 2) (p q : ι) :
    (P p).map V = (P q).map V := by
  refine Measure.ext_iff_singleton.2 fun b => ?_
  rw [Measure.map_apply hV (measurableSet_singleton b),
    Measure.map_apply hV (measurableSet_singleton b),
    measure_preimage_bool_eq_half (P p) hV (hfair p) b,
    measure_preimage_bool_eq_half (P q) hV (hfair q) b]

/-- **Independent fair selection bits have the same law under every law of the family.** Fairness
and independence pin down the uniform law on `Fin n → Bool`. -/
theorem map_bits_eq_of_fair_indep (P : Kernel ι Ω) [IsMarkovKernel P] {U : Ω → Fin n → Bool}
    (hU : Measurable U) (hbits : ∀ p, iIndepFun (fun i ω => U ω i) (P p))
    (hfair : ∀ p, ∀ i, (P p) ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) (p q : ι) :
    (P p).map U = (P q).map U := by
  refine Measure.ext_iff_singleton.2 fun u => ?_
  rw [Measure.map_apply hU (measurableSet_singleton u),
    Measure.map_apply hU (measurableSet_singleton u),
    measure_preimage_bits (P p) hU (hbits p) (hfair p),
    measure_preimage_bits (P q) hU (hbits q) (hfair q)]

end BitLaws

section PriorAveragedInformation

variable {ι Ω β : Type*} [MeasurableSpace ι] [MeasurableSpace Ω] [MeasurableSpace β]

/-- A fair bit carries at most `log 2` nats about any observation, so the prior average of the
fixed-law informations is finite. -/
theorem lintegral_mutualInfoNats_bit_ne_top (Pri : Measure ι) [IsProbabilityMeasure Pri]
    (P : Kernel ι Ω) [IsMarkovKernel P] {V : Ω → Bool} {Y : Ω → β} (hV : Measurable V)
    (hY : Measurable Y) (hfair : ∀ p, (P p) (V ⁻¹' {true}) = 1 / 2) :
    ∫⁻ p, mutualInfoNats (P p) V Y ∂Pri ≠ ⊤ := by
  refine lintegral_mutualInfoNats_ne_top_of_le Pri P (c := ENNReal.ofReal (Real.log 2))
    ENNReal.ofReal_ne_top fun p => ?_
  have hb := mutualInfoNats_le_log_inv_of_uniform (P p) hV hY (c := 1 / 2) (by norm_num)
    (by norm_num) (measure_preimage_bool_eq_half (P p) hV (hfair p))
  have hval : ((1 : ℝ≥0∞) / 2).toReal⁻¹ = (2 : ℝ) := by
    rw [ENNReal.toReal_div]
    norm_num
  rwa [hval] at hb

/-- The fixed-law information of a fair bit and an observation is at most one bit. -/
theorem mutualInfo_bit_le_one (P : Measure Ω) [IsProbabilityMeasure P] {V : Ω → Bool} {Y : Ω → β}
    (hV : Measurable V) (hY : Measurable Y) (hfair : P (V ⁻¹' {true}) = 1 / 2) :
    mutualInfo P V Y ≤ 1 := by
  have hb := mutualInfoNats_le_log_inv_of_uniform P hV hY (c := 1 / 2) (by norm_num)
    (by norm_num) (measure_preimage_bool_eq_half P hV hfair)
  have hval : ((1 : ℝ≥0∞) / 2).toReal⁻¹ = (2 : ℝ) := by
    rw [ENNReal.toReal_div]
    norm_num
  rw [hval] at hb
  have hlog : (0 : ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  have htr := ENNReal.toReal_mono ENNReal.ofReal_ne_top hb
  rw [ENNReal.toReal_ofReal hlog.le] at htr
  rw [mutualInfo, div_le_one hlog]
  exact htr

/-- The fixed-law information of a fair bit and an observation is prior integrable. -/
theorem integrable_mutualInfo_bit [MeasurableSpace.CountableOrCountablyGenerated ι (Bool × β)]
    (Pri : Measure ι) [IsProbabilityMeasure Pri] (P : Kernel ι Ω) [IsMarkovKernel P]
    {V : Ω → Bool} {Y : Ω → β} (hV : Measurable V) (hY : Measurable Y)
    (hfair : ∀ p, (P p) (V ⁻¹' {true}) = 1 / 2) :
    Integrable (fun p => mutualInfo (P p) V Y) Pri := by
  have hmeas : Measurable fun p => mutualInfo (P p) V Y :=
    (measurable_mutualInfoNats_kernel P hV hY).ennreal_toReal.div_const _
  refine (integrable_const (1 : ℝ)).mono' hmeas.aestronglyMeasurable
    (Filter.Eventually.of_forall fun p => ?_)
  rw [Real.norm_eq_abs, abs_of_nonneg (mutualInfo_nonneg _ _ _)]
  exact mutualInfo_bit_le_one (P p) hV hY (hfair p)

/-- **The conditional information of a fair bit given the prior coordinate is the prior average of
the fixed-law informations.** This is the identity the proof in Appendix C.3 uses to turn
`I(B_i; U_i | p)` into
`E_{p∼Π} I_p(B_i; U_i)`; only fairness of the bit under every law of the family is assumed. -/
theorem condMutualInfo_bit_prior_eq_integral
    [MeasurableSpace.CountableOrCountablyGenerated ι (Bool × β)] [Nonempty ι]
    (Pri : Measure ι) [IsProbabilityMeasure Pri] (P : Kernel ι Ω) [IsMarkovKernel P]
    {V : Ω → Bool} {Y : Ω → β} (hV : Measurable V) (hY : Measurable Y)
    (hfair : ∀ p, (P p) (V ⁻¹' {true}) = 1 / 2) :
    condMutualInfo (Pri ⊗ₘ P) (fun x : ι × Ω => V x.2) (fun x : ι × Ω => Y x.2)
        (Prod.fst : ι × Ω → ι)
      = ∫ p, mutualInfo (P p) V Y ∂Pri := by
  classical
  haveI : IsProbabilityMeasure ((P (Classical.arbitrary ι)).map V) :=
    (P (Classical.arbitrary ι)).isProbabilityMeasure_map hV.aemeasurable
  exact condMutualInfo_prior_coordinate_eq_integral Pri P hV hY
    (ν := (P (Classical.arbitrary ι)).map V)
    (fun p => map_bit_eq_of_fair P hV hfair p (Classical.arbitrary ι))
    (lintegral_mutualInfoNats_bit_ne_top Pri P hV hY hfair)

/-- The individual information of independent fair selection bits and a measurable release is prior
integrable, each coordinate contributing at most one bit. -/
theorem integrable_releaseInfoI_kernel
    [MeasurableSpace.CountableOrCountablyGenerated ι (Bool × β)] {n : ℕ} (Pri : Measure ι)
    [IsProbabilityMeasure Pri] (P : Kernel ι Ω) [IsMarkovKernel P] {U : Ω → Fin n → Bool}
    {Y : Ω → Fin n → β} (hU : Measurable U) (hY : Measurable Y)
    (hfair : ∀ p, ∀ i, (P p) ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2) :
    Integrable (fun p => releaseInfoI (P p) Y U) Pri := by
  have heq : (fun p => releaseInfoI (P p) Y U)
      = fun p => ∑ i : Fin n, mutualInfo (P p) (fun ω => U ω i) (fun ω => Y ω i) :=
    funext fun p => Finset.sum_congr rfl fun i _ =>
      mutualInfo_symm (P p) ((measurable_pi_apply i).comp hU) ((measurable_pi_apply i).comp hY)
  rw [heq]
  exact integrable_finsetSum _ fun i _ => integrable_mutualInfo_bit Pri P
    ((measurable_pi_apply i).comp hU) ((measurable_pi_apply i).comp hY) fun p => hfair p i

end PriorAveragedInformation

section BitEncoderPrior

variable {ι Ω : Type*} [MeasurableSpace ι] [MeasurableSpace Ω] {n : ℕ}

/-- **The decoder guarantee of Appendix C.3 in the prior-averaged game.** The prior-mixed law is the
composition product `Π ⊗ₘ P` of a precommitted prior `Π` with the family of laws `P p`, with the
prior as the first coordinate and every observable read off the second.  From the fixed-law
hypotheses stated for every `p` -- fair independent selection bits, fresh randomness uniform on
`[0, 1]` and independent of `(U, X)`, integrable coordinates -- and the prior-averaged moment
budgets `∑_i E_Π σ_i X_i ≥ M > 0` and `∑_i E_Π X_i² ≤ V`, the fixed per-pair encoder (the
clipped decoder of Appendix C.3) with `h = V/(2M)` satisfies the three guarantees of that
appendix: the prior-averaged per-pair
success is at least `1/2 + M²/(2nV)`, the prior average of the individual information
`Ii_{D_p}(B) = ∑_i I_p(B_i; U_i)` is at least `n J(M²/(nV))` bits, and so is the prior average of
the joint-transcript information `Ij_{D_p}(B) = I_p(B; U)`.  The mixed-law hypotheses of the
single-law clauses are derived, not assumed: fairness and independence of the bits transfer because
fairness and independence pin the law of `U` down independently of `p`, and the independence of the
fresh randomness transfers because its law is the same uniform law under every `P p`. -/
theorem bit_encoder_prior_averaged [StandardBorelSpace ι] [Nonempty ι] (Pri : Measure ι)
    [IsProbabilityMeasure Pri] (P : Kernel ι Ω) [IsMarkovKernel P] {U : Ω → Fin n → Bool}
    {X R : Ω → Fin n → ℝ} {M V : ℝ} (hn : 0 < n) (hM0 : 0 < M) (hV0 : 0 < V) (hU : Measurable U)
    (hX : Measurable X) (hR : Measurable R)
    (hfair : ∀ p, ∀ i, (P p) ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hbits : ∀ p, iIndepFun (fun i ω => U ω i) (P p))
    (hindepR : ∀ p, ∀ i : Fin n, IndepFun (fun ω => (U ω, X ω)) (fun ω => R ω i) (P p))
    (hlawR : ∀ p, ∀ i : Fin n,
      (P p).map (fun ω => R ω i) = volume.restrict (Set.Icc (0 : ℝ) 1))
    (hXint : ∀ p, ∀ i : Fin n, Integrable (fun ω => X ω i) (P p))
    (hXsq : ∀ p, ∀ i : Fin n, Integrable (fun ω => (X ω i) ^ 2) (P p))
    (hXabs : ∀ i : Fin n, Integrable (fun p => ∫ ω, |X ω i| ∂(P p)) Pri)
    (hVi : ∀ i : Fin n, Integrable (fun p => ∫ ω, (X ω i) ^ 2 ∂(P p)) Pri)
    (hM : M ≤ ∑ i : Fin n, ∫ p, (∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂(P p)) ∂Pri)
    (hV : (∑ i : Fin n, ∫ p, (∫ ω, (X ω i) ^ 2 ∂(P p)) ∂Pri) ≤ V) :
    (1 / 2 + M ^ 2 / (2 * (n : ℝ) * V)
        ≤ (1 / (n : ℝ)) * ∑ i : Fin n, ∫ p,
            (P p).real {ω | signDecoder (bitEncoder (V / (2 * M)) X R i ω) = U ω i} ∂Pri)
      ∧ ((n : ℝ) * fanoJ (M ^ 2 / ((n : ℝ) * V))
          ≤ ∫ p, releaseInfoI (P p) (bitTranscript (V / (2 * M)) X R) U ∂Pri)
      ∧ ((n : ℝ) * fanoJ (M ^ 2 / ((n : ℝ) * V))
          ≤ ∫ p, releaseInfoJ (P p) (bitTranscript (V / (2 * M)) X R) U ∂Pri) := by
  classical
  haveI := isFiniteMeasure_uniformUnitInterval
  set p₀ : ι := Classical.arbitrary ι with hp₀def
  set Pm : Measure (ι × Ω) := Pri ⊗ₘ P with hPm
  have hUi : ∀ i : Fin n, Measurable fun ω => U ω i := fun i => (measurable_pi_apply i).comp hU
  have hUs : Measurable fun x : ι × Ω => U x.2 := hU.comp measurable_snd
  have hXs : Measurable fun x : ι × Ω => X x.2 := hX.comp measurable_snd
  have hRs : Measurable fun x : ι × Ω => R x.2 := hR.comp measurable_snd
  have hUis : ∀ i : Fin n, Measurable fun x : ι × Ω => U x.2 i := fun i =>
    (hUi i).comp measurable_snd
  have hB : ∀ i : Fin n, Measurable (bitEncoder (V / (2 * M)) X R i) := fun i =>
    measurable_bitEncoder hX hR i
  have hY : Measurable (bitTranscript (V / (2 * M)) X R) := measurable_bitTranscript hX hR
  have hYs : Measurable fun x : ι × Ω => bitTranscript (V / (2 * M)) X R x.2 :=
    hY.comp measurable_snd
  -- the laws of the selection bits do not depend on the prior parameter
  have hUlaw : ∀ p, (P p).map U = (P p₀).map U := fun p =>
    map_bits_eq_of_fair_indep P hU hbits hfair p p₀
  have hUilaw : ∀ i : Fin n, ∀ p, (P p).map (fun ω => U ω i) = (P p₀).map (fun ω => U ω i) :=
    fun i p => map_bit_eq_of_fair P (hUi i) (fun q => hfair q i) p p₀
  -- the mixed-law hypotheses of the single-law clauses
  have hfairm : ∀ i : Fin n, Pm ((fun x : ι × Ω => U x.2 i) ⁻¹' {true}) = 1 / 2 := fun i =>
    measure_preimage_snd_compProd Pri P (hUi i) (measurableSet_singleton true)
      (fun p => hfair p i)
  have hbitsm : iIndepFun (fun i (x : ι × Ω) => U x.2 i) Pm :=
    iIndepFun_snd_compProd Pri P hU hUlaw (hbits p₀)
  have hindepRm : ∀ i : Fin n,
      IndepFun (fun x : ι × Ω => (U x.2, X x.2)) (fun x : ι × Ω => R x.2 i) Pm := fun i =>
    indepFun_snd_compProd Pri P (hU.prodMk hX) ((measurable_pi_apply i).comp hR)
      (fun p => hindepR p i) (fun p => hlawR p i)
  have hlawRm : ∀ i : Fin n,
      Pm.map (fun x : ι × Ω => R x.2 i) = volume.restrict (Set.Icc (0 : ℝ) 1) := fun i =>
    map_snd_compProd Pri P ((measurable_pi_apply i).comp hR) (fun p => hlawR p i)
  have hXintm : ∀ i : Fin n, Integrable (fun x : ι × Ω => X x.2 i) Pm := fun i =>
    integrable_snd_compProd Pri P ((measurable_pi_apply i).comp hX)
      (fun p => hXint p i) (by simpa [Real.norm_eq_abs] using hXabs i)
  have hXsqm : ∀ i : Fin n, Integrable (fun x : ι × Ω => (X x.2 i) ^ 2) Pm := by
    intro i
    refine integrable_snd_compProd Pri P (((measurable_pi_apply i).comp hX).pow_const 2)
      (fun p => hXsq p i) ?_
    have hrw : ∀ p : ι, ∫ ω, ‖(X ω i) ^ 2‖ ∂(P p) = ∫ ω, (X ω i) ^ 2 ∂(P p) := by
      intro p
      refine integral_congr_ae (Filter.Eventually.of_forall fun ω => ?_)
      show ‖(X ω i) ^ 2‖ = (X ω i) ^ 2
      rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    simpa [hrw] using hVi i
  have hMm : M ≤ ∑ i : Fin n, ∫ x, signOfBit (fun x' : ι × Ω => U x'.2 i) x * X x.2 i ∂Pm := by
    refine le_trans hM (le_of_eq (Finset.sum_congr rfl fun i _ => ?_))
    refine (integral_snd_compProd Pri P
      (g := fun ω => signOfBit (fun ω' => U ω' i) ω * X ω i) ?_).symm
    refine integrable_snd_compProd Pri P
      (g := fun ω => signOfBit (fun ω' => U ω' i) ω * X ω i)
      ((measurable_signOfBit _ (hUi i)).mul ((measurable_pi_apply i).comp hX))
      (fun p => integrable_signOfBit_mul (P p) (fun ω => U ω i) (fun ω => X ω i)
        (hUi i) (hXint p i))
      (by
        have hrw : ∀ p : ι,
            ∫ ω, ‖signOfBit (fun ω' => U ω' i) ω * X ω i‖ ∂(P p) = ∫ ω, |X ω i| ∂(P p) := by
          intro p
          refine integral_congr_ae (Filter.Eventually.of_forall fun ω => ?_)
          show ‖signOfBit (fun ω' => U ω' i) ω * X ω i‖ = |X ω i|
          have hs : |signOfBit (fun ω' => U ω' i) ω| = 1 := by
            rw [signOfBit]
            split <;> norm_num
          rw [Real.norm_eq_abs, abs_mul, hs, one_mul]
        have hfun : (fun p => ∫ ω, ‖signOfBit (fun ω' => U ω' i) ω * X ω i‖ ∂(P p))
            = fun p => ∫ ω, |X ω i| ∂(P p) := funext hrw
        rw [hfun]
        exact hXabs i)
  have hVm : (∑ i : Fin n, ∫ x, (X x.2 i : ℝ) ^ 2 ∂Pm) ≤ V := by
    refine le_trans (le_of_eq (Finset.sum_congr rfl fun i _ => ?_)) hV
    exact integral_snd_compProd Pri P (g := fun ω => (X ω i) ^ 2) (hXsqm i)
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hYm : Measurable (bitTranscript (V / (2 * M)) (fun x : ι × Ω => X x.2)
      (fun x : ι × Ω => R x.2)) := measurable_bitTranscript hXs hRs
  have hUpriorm : ∀ i : Fin n,
      IndepFun (fun x : ι × Ω => U x.2 i) (Prod.fst : ι × Ω → ι) Pm := by
    intro i
    haveI : IsProbabilityMeasure ((P p₀).map (fun ω => U ω i)) :=
      (P p₀).isProbabilityMeasure_map (hUi i).aemeasurable
    exact indepFun_prior_coordinate Pri P (hUi i) (hUilaw i)
  have hsucc := bit_encoder_success Pm hn hM0 hV0 hUs hXs hRs hindepRm hlawRm hXintm hXsqm hMm hVm
  have hpos : 0 < M ^ 2 / (2 * (n : ℝ) * V) := div_pos (pow_pos hM0 2) (by positivity)
  have hhalf : 1 / 2 < 1 / 2 + M ^ 2 / (2 * (n : ℝ) * V) := by linarith
  have h2q : 2 * (1 / 2 + M ^ 2 / (2 * (n : ℝ) * V)) - 1 = M ^ 2 / ((n : ℝ) * V) := by
    field_simp
    ring
  refine ⟨?_, ?_, ?_⟩
  · refine le_trans hsucc (le_of_eq ?_)
    congr 1
    refine Finset.sum_congr rfl fun i _ => ?_
    have hset : MeasurableSet {ω : Ω | signDecoder (bitEncoder (V / (2 * M)) X R i ω) = U ω i} :=
      measurableSet_eq_fun (measurable_signDecoder.comp (hB i)) (hUi i)
    exact measureReal_preimage_snd_compProd Pri P hset
  · have hbase := bit_encoder_prior_conditional_information (ι := ι) Pm hn hM0 hV0 hUs hXs hRs
      measurable_fst hindepRm hlawRm hXintm hXsqm hMm hVm hfairm hUpriorm
    have hid : ∀ i : Fin n,
        condMutualInfo Pm (fun x : ι × Ω => U x.2 i)
            (bitEncoder (V / (2 * M)) (fun x : ι × Ω => X x.2) (fun x : ι × Ω => R x.2) i)
            (Prod.fst : ι × Ω → ι)
          = ∫ p, mutualInfo (P p) (fun ω => U ω i) (bitEncoder (V / (2 * M)) X R i) ∂Pri :=
      fun i => condMutualInfo_bit_prior_eq_integral Pri P (hUi i) (hB i) (fun p => hfair p i)
    have hpt : ∀ p : ι, releaseInfoI (P p) (bitTranscript (V / (2 * M)) X R) U
        = ∑ i : Fin n,
          mutualInfo (P p) (fun ω => U ω i) (bitEncoder (V / (2 * M)) X R i) := fun p =>
      Finset.sum_congr rfl fun i _ => mutualInfo_symm (P p) (hUi i) (hB i)
    have hswap : ∫ p, releaseInfoI (P p) (bitTranscript (V / (2 * M)) X R) U ∂Pri
        = ∑ i : Fin n, ∫ p,
            mutualInfo (P p) (fun ω => U ω i) (bitEncoder (V / (2 * M)) X R i) ∂Pri := by
      calc ∫ p, releaseInfoI (P p) (bitTranscript (V / (2 * M)) X R) U ∂Pri
          = ∫ p, (∑ i : Fin n,
              mutualInfo (P p) (fun ω => U ω i) (bitEncoder (V / (2 * M)) X R i)) ∂Pri :=
            integral_congr_ae (Filter.Eventually.of_forall hpt)
        _ = ∑ i : Fin n, ∫ p,
              mutualInfo (P p) (fun ω => U ω i) (bitEncoder (V / (2 * M)) X R i) ∂Pri :=
            integral_finsetSum _ fun i _ =>
              integrable_mutualInfo_bit Pri P (hUi i) (hB i) fun p => hfair p i
    rw [hswap]
    exact le_trans hbase (le_of_eq (Finset.sum_congr rfl fun i _ => hid i))
  · have hq : 1 / 2 + M ^ 2 / (2 * (n : ℝ) * V)
        ≤ (1 / (n : ℝ)) * ∑ i : Fin n, Pm.real {x : ι × Ω |
            signDecoder (bitTranscript (V / (2 * M)) (fun x : ι × Ω => X x.2)
              (fun x : ι × Ω => R x.2) x i) = U x.2 i} := hsucc
    have hstep := nmul_fanoJ_le_sum_mutualInfo_coord Pm hn hUs hYm hfairm hq hhalf
    rw [h2q] at hstep
    have hcond : ∀ i : Fin n,
        mutualInfo Pm (bitTranscript (V / (2 * M)) (fun x : ι × Ω => X x.2)
            (fun x : ι × Ω => R x.2)) (fun x : ι × Ω => U x.2 i)
          ≤ ∫ p, mutualInfo (P p) (fun ω => U ω i)
              (bitTranscript (V / (2 * M)) X R) ∂Pri := by
      intro i
      rw [mutualInfo_symm Pm (hUis i) hYm]
      refine le_trans (mutualInfo_le_condMutualInfo_of_indepFun_of_uniform Pm (hUis i) hYm
        measurable_fst (hUpriorm i) (by norm_num) (by norm_num) (by norm_num)
        (measure_preimage_bool_eq_half Pm (hUis i) (hfairm i))) (le_of_eq ?_)
      exact condMutualInfo_bit_prior_eq_integral Pri P (hUi i) hY fun p => hfair p i
    have hIsum : Integrable (fun p => ∑ i : Fin n,
        mutualInfo (P p) (fun ω => U ω i) (bitTranscript (V / (2 * M)) X R)) Pri :=
      integrable_finsetSum _ fun i _ =>
        integrable_mutualInfo_bit Pri P (hUi i) hY fun p => hfair p i
    have hJint : Integrable
        (fun p => releaseInfoJ (P p) (bitTranscript (V / (2 * M)) X R) U) Pri := by
      have hmeas : Measurable fun p => mutualInfo (P p) U (bitTranscript (V / (2 * M)) X R) :=
        (measurable_mutualInfoNats_kernel P hU hY).ennreal_toReal.div_const _
      have heq : (fun p => releaseInfoJ (P p) (bitTranscript (V / (2 * M)) X R) U)
          = fun p => mutualInfo (P p) U (bitTranscript (V / (2 * M)) X R) :=
        funext fun p => mutualInfo_symm (P p) hU hY
      rw [heq]
      refine (integrable_const ((n : ℝ))).mono' hmeas.aestronglyMeasurable
        (Filter.Eventually.of_forall fun p => ?_)
      rw [Real.norm_eq_abs, abs_of_nonneg (mutualInfo_nonneg _ _ _)]
      exact mutualInfo_selection_bits_le (P p) hU hY (hbits p) (hfair p)
    calc (n : ℝ) * fanoJ (M ^ 2 / ((n : ℝ) * V))
        ≤ ∑ i : Fin n, mutualInfo Pm (bitTranscript (V / (2 * M))
            (fun x : ι × Ω => X x.2) (fun x : ι × Ω => R x.2))
            (fun x : ι × Ω => U x.2 i) := hstep
      _ ≤ ∑ i : Fin n, ∫ p,
            mutualInfo (P p) (fun ω => U ω i) (bitTranscript (V / (2 * M)) X R) ∂Pri :=
          Finset.sum_le_sum fun i _ => hcond i
      _ = ∫ p, (∑ i : Fin n,
            mutualInfo (P p) (fun ω => U ω i) (bitTranscript (V / (2 * M)) X R)) ∂Pri :=
          (integral_finsetSum _ fun i _ =>
            integrable_mutualInfo_bit Pri P (hUi i) hY fun p => hfair p i).symm
      _ ≤ ∫ p, releaseInfoJ (P p) (bitTranscript (V / (2 * M)) X R) U ∂Pri := by
          refine integral_mono hIsum hJint fun p => ?_
          have hs : ∑ i : Fin n,
              mutualInfo (P p) (fun ω => U ω i) (bitTranscript (V / (2 * M)) X R)
              = ∑ i : Fin n,
                mutualInfo (P p) (bitTranscript (V / (2 * M)) X R) (fun ω => U ω i) :=
            Finset.sum_congr rfl fun i _ => (mutualInfo_symm (P p) (hUi i) hY).symm
          rw [hs]
          exact selection_bits_superadditive (P p) hU hY (hbits p) (hfair p)

end BitEncoderPrior

section TransferTheoremFull

variable {ι Ω γ : Type*} [MeasurableSpace ι] [MeasurableSpace Ω] [MeasurableSpace γ] {n : ℕ}

/-- **Theorem 6 (moment-to-information transfer).**  Both parts of Theorem 6 and the decoder
guarantee of Appendix C.3 are proved here, on one sample space `Ω` carrying the selection bits `U`,
the release `X`, the noise `G`, the supersample `Z̃` and the decoder's fresh randomness `R`, for a
family of laws given by a Markov kernel `P : Kernel ι Ω` and a precommitted prior `Π` on `ι`; the
prior-mixed law is the composition product `Π ⊗ₘ P` and `E_{p∼Π}` is the prior integral.

* part (a): the prior-averaged individual information of `X + τ G` is at least
  `M² / (2 ln 2 (V + n τ²))` bits;
* part (b): at every law of the family the strong direction of that information is at most
  `min{n, (n / (2 ln 2)) ln(1 + D/(n τ²))}` bits, uniformly in `p` and with no independence among
  the coordinates of `X`, with `σ² = τ² + D/n` the reference variance;
* the bound `n` of part (b) at `τ = 0`, in the stronger form that the bound `n` holds at every
  noise level;
* the decoder guarantee of Appendix C.3: the fixed per-pair encoder (the clipped decoder) with
  `h = V/(2M)` decodes correctly with prior-averaged average probability at least `1/2 + M²/(2 n V)`, its prior-averaged individual
  information `E_{p∼Π} Ii_{D_p}(B) = E_{p∼Π} ∑_i I_p(B_i; U_i)` is at least `n J(M²/(n V))` bits,
  and the same lower bound holds for the prior average of the joint `n`-bit transcript information
  `E_{p∼Π} Ij_{D_p}(B) = E_{p∼Π} I_p(B; U)`.

Every clause listed is proved outright, and none of them is conditional on an unproved
hypothesis.  Unlike `transfer_theorem`, the bit clauses are not stated at a separate law
assumed to satisfy the same budgets: their mixed-law hypotheses are derived here from the fixed-law
hypotheses stated for every `p`, and the informations they bound are the prior averages of the
fixed-law informations, which is the prior-averaged game of Appendix C.3.

The hypotheses are those of Theorem 6, together with the measurability, standard-Borel,
integrability and finiteness conditions that its statement leaves implicit.  Fairness and
independence of the selection bits are assumed at every law of the family, from which the law of
`U` is the same under every `P p`, so the independence of the prior from the fair selection bits,
assumed in Theorem 6, is a consequence rather than an extra hypothesis; the fresh randomness is
assumed uniform on `[0, 1]` and independent of `(U, X)` at every law of the family, as for the
decoder of Appendix C.3, and its law does not depend on `p`, so its independence under the mixture
is derived.  The moment budgets are the prior-averaged ones,
`∑_i E_Π σ_i X_i ≥ M > 0` and `∑_i E_Π X_i² ≤ V`, with `E_p ‖X − a_p(Z̃)‖² ≤ D` at every `p`.  The
noise is `G ∼ N(0, I_n)` and `τ ≠ 0` for the Gaussian term of part (b) (Theorem 6 takes
`τ > 0`; the sign of `τ` is immaterial for a centred Gaussian).  The regularity beyond the
statement of Theorem 6 is:
`ι` and the supersample space are standard Borel and nonempty, `U`, `Z̃`, `X`, `G`, `R` and the
centres `a p` are measurable, each coordinate of `X` is square integrable under every `P p`, the
prior integrals of `∫ |X_i|`, `∫ σ_i X_i` and `∫ X_i²` exist, and the residual `‖X − a_p(Z̃)‖²` is
integrable at every `p`.  The sharpness of the decoder guarantee over all releases with the two
moments (end of Appendix C.3) is not part of this statement. -/
theorem transfer_theorem_full [StandardBorelSpace ι] [Nonempty ι] [StandardBorelSpace γ]
    [Nonempty γ] (Pri : Measure ι) [IsProbabilityMeasure Pri] (P : Kernel ι Ω) [IsMarkovKernel P]
    {U : Ω → Fin n → Bool} {Zt : Ω → γ} {X G R : Ω → Fin n → ℝ} {a : ι → γ → Fin n → ℝ}
    {τ M V D : ℝ} {v w : ℝ≥0} (hn : 0 < n) (hM0 : 0 < M) (hV0 : 0 < V) (hU : Measurable U)
    (hZt : Measurable Zt) (hX : Measurable X) (hG : Measurable G) (hR : Measurable R)
    (ha : ∀ p, Measurable (a p))
    (hfair : ∀ p, ∀ i, (P p) ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hbits : ∀ p, iIndepFun (fun i ω => U ω i) (P p))
    (hUZ : ∀ p, IndepFun U Zt (P p))
    (hX2 : ∀ p, ∀ i, MemLp (fun ω => X ω i) 2 (P p))
    (hGlaw : ∀ p, (P p).map G = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hindepG : ∀ p, IndepFun (fun ω => ((U ω, Zt ω), X ω)) G (P p))
    (hindepR : ∀ p, ∀ i : Fin n, IndepFun (fun ω => (U ω, X ω)) (fun ω => R ω i) (P p))
    (hlawR : ∀ p, ∀ i : Fin n,
      (P p).map (fun ω => R ω i) = volume.restrict (Set.Icc (0 : ℝ) 1))
    (hXabs : ∀ i : Fin n, Integrable (fun p => ∫ ω, |X ω i| ∂(P p)) Pri)
    (hAi : ∀ i : Fin n,
      Integrable (fun p => ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂(P p)) Pri)
    (hVi : ∀ i : Fin n, Integrable (fun p => ∫ ω, (X ω i) ^ 2 ∂(P p)) Pri)
    (hM : M ≤ ∑ i : Fin n, ∫ p, (∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂(P p)) ∂Pri)
    (hV : (∑ i : Fin n, ∫ p, (∫ ω, (X ω i) ^ 2 ∂(P p)) ∂Pri) ≤ V)
    (hres : ∀ p, Integrable (fun ω => ∑ i, (X ω i - a p (Zt ω) i) ^ 2) (P p))
    (hD : ∀ p, (∫ ω, (∑ i, (X ω i - a p (Zt ω) i) ^ 2) ∂(P p)) ≤ D)
    (hv : (v : ℝ) = τ ^ 2) (hvne : v ≠ 0) (hwv : (w : ℝ) = (v : ℝ) + D / n) :
    (M ^ 2 / (2 * Real.log 2 * (V + n * τ ^ 2))
        ≤ ∫ p, releaseInfoI (P p) (fun ω => X ω + τ • G ω) U ∂Pri)
      ∧ (∀ p, releaseInfoS (P p) (fun ω => X ω + τ • G ω) U Zt
          ≤ min (n : ℝ) (((n : ℝ) / (2 * Real.log 2)) * Real.log (1 + D / (n * τ ^ 2))))
      ∧ (∀ s : ℝ, ∀ p, releaseInfoS (P p) (fun ω => X ω + s • G ω) U Zt ≤ (n : ℝ))
      ∧ (1 / 2 + M ^ 2 / (2 * (n : ℝ) * V)
          ≤ (1 / (n : ℝ)) * ∑ i : Fin n, ∫ p,
              (P p).real {ω | signDecoder (bitEncoder (V / (2 * M)) X R i ω) = U ω i} ∂Pri)
      ∧ ((n : ℝ) * fanoJ (M ^ 2 / ((n : ℝ) * V))
          ≤ ∫ p, releaseInfoI (P p) (bitTranscript (V / (2 * M)) X R) U ∂Pri)
      ∧ ((n : ℝ) * fanoJ (M ^ 2 / ((n : ℝ) * V))
          ≤ ∫ p, releaseInfoJ (P p) (bitTranscript (V / (2 * M)) X R) U ∂Pri) := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hXint : ∀ p, ∀ i : Fin n, Integrable (fun ω => X ω i) (P p) := fun p i =>
    (hX2 p i).integrable (by norm_num)
  have hXsq : ∀ p, ∀ i : Fin n, Integrable (fun ω => (X ω i) ^ 2) (P p) := fun p i =>
    (hX2 p i).integrable_sq
  have hXG : Measurable fun ω => X ω + τ • G ω := hX.add (hG.const_smul τ)
  have hIint : Integrable (fun p => releaseInfoI (P p) (fun ω => X ω + τ • G ω) U) Pri :=
    integrable_releaseInfoI_kernel Pri P hU hXG hfair
  have hAint : Integrable (fun p => ∑ i : Fin n,
      ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂(P p)) Pri :=
    integrable_finsetSum _ fun i _ => hAi i
  have hVint : Integrable (fun p => ∑ i : Fin n, ∫ ω, X ω i ^ 2 ∂(P p)) Pri :=
    integrable_finsetSum _ fun i _ => hVi i
  have hMsum : M
      ≤ ∫ p, (∑ i : Fin n, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂(P p)) ∂Pri := by
    rw [integral_finsetSum _ fun i _ => hAi i]
    exact hM
  have hVsum : (∫ p, (∑ i : Fin n, ∫ ω, X ω i ^ 2 ∂(P p)) ∂Pri) ≤ V := by
    rw [integral_finsetSum _ fun i _ => hVi i]
    exact hV
  have hGcoord : ∀ p, ∀ i : Fin n, (P p).map (fun ω => G ω i) = gaussianReal 0 1 := by
    intro p i
    have hcoord : (fun ω => G ω i) = (Function.eval i) ∘ G := rfl
    rw [hcoord, ← Measure.map_map (measurable_pi_apply i) hG, hGlaw p]
    exact (measurePreserving_eval (μ := fun _ : Fin n => gaussianReal (0 : ℝ) 1) i).map_eq
  have hindepUX : ∀ p, IndepFun (fun ω => (U ω, X ω)) G (P p) := fun p =>
    (hindepG p).comp (φ := fun q : ((Fin n → Bool) × γ) × (Fin n → ℝ) => (q.1.1, q.2))
      (ψ := (id : (Fin n → ℝ) → (Fin n → ℝ)))
      ((measurable_fst.comp measurable_fst).prodMk measurable_snd) measurable_id
  have hbitclause := bit_encoder_prior_averaged Pri P hn hM0 hV0 hU hX hR hfair hbits hindepR
    hlawR hXint hXsq hXabs hVi hM hV
  have hVpos : 0 < V + n * τ ^ 2 := by
    have hnt : (0 : ℝ) ≤ n * τ ^ 2 := by positivity
    linarith
  refine ⟨?_, ?_, ?_, hbitclause.1, hbitclause.2.1, hbitclause.2.2⟩
  · have hbase := prior_averaged_information_lower_bound_gaussian Pri (fun p => P p)
      (fun p => inferInstance) hU hX hG hfair hX2 hGcoord hindepUX hAint hVint hIint hM0.le
      hMsum hVsum
    have hlog : (0 : ℝ) < 2 * Real.log 2 := by
      have h2 := Real.log_pos (by norm_num : (1 : ℝ) < 2)
      linarith
    rw [div_le_iff₀ (mul_pos hlog hVpos)]
    linarith [hbase]
  · intro p
    exact release_information_upper_bound (P p) hn hU hZt hX hG (ha p) hv hvne hwv (hGlaw p)
      (hindepG p) (hbits p) (hfair p) (hUZ p) (hres p) (hD p)
  · intro s p
    exact releaseInfoS_noisy_le_card (P p) s hU hZt hX hG (hbits p) (hfair p) (hUZ p)

end TransferTheoremFull

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/TwoLoss/GaussianSign.lean <==
import Mathlib.Probability.Distributions.Gaussian.Real
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.MeasureTheory.Integral.Prod

/-! The two-loss observer and the paired membership game: the Gaussian sign mean.

For `G ∼ N(0,1)` and the sign convention `lossSign t = -1` for `t < 0`, `= 1` for `t ≥ 0`,
the mean `ψ(y) = E lossSign(y + G)` (`gaussSignMean`) satisfies, for every real `y`,

`2 c₀ (y - y²/2) ≤ ψ(y) ≤ 2 c₀ (y + y²/2)`, with `c₀ = 1/√(2π)` (`gaussSignMean_bounds`).

This is the Gaussian bound `Φ(x) - 1/2 ≥ (x - x²/2)/√(2π)` used by the paired membership game,
in the form `ψ(y) = 2Φ(y) - 1`.  The proof symmetrizes `ψ` with `G ↦ -G`, which turns the sign
mean into `N(0,1)([-y, y]) - N(0,1)((y, -y))`, and then bounds the standard normal density on
intervals: `c₀ (1 - t²/2) ≤ φ(t) ≤ c₀`.  For `τ > 0`, `E lossSign(x + τ G) = ψ(x/τ)`
(`integral_lossSign_scaled`), and `σ ψ(σ' x)`-type bounds for a sign `σ ∈ {±1}` follow
(`sign_mul_gaussSignMean_ge`). -/

noncomputable section

namespace LossOnlyTraceability.TwoLoss

open MeasureTheory ProbabilityTheory Set
open scoped ENNReal NNReal Real

/-- The sign with the convention `lossSign 0 = 1`: `-1` on `(-∞, 0)`, `1` on `[0, ∞)`. -/
def lossSign (t : ℝ) : ℝ := if t < 0 then -1 else 1

theorem measurable_lossSign : Measurable lossSign := by
  unfold lossSign
  exact Measurable.ite (measurableSet_lt measurable_id measurable_const) measurable_const
    measurable_const

theorem abs_lossSign (t : ℝ) : |lossSign t| = 1 := by
  unfold lossSign
  split_ifs <;> norm_num

theorem abs_lossSign_le (t : ℝ) : |lossSign t| ≤ 1 := (abs_lossSign t).le

/-- The standard normal density at `0`, `c₀ = 1/√(2π)`. -/
def gaussDensityZero : ℝ := (Real.sqrt (2 * π))⁻¹

theorem gaussDensityZero_pos : 0 < gaussDensityZero := by
  unfold gaussDensityZero
  have : 0 < 2 * π := by positivity
  positivity

/-- The standard normal density is `c₀ exp(-t²/2)`. -/
theorem gaussianPDFReal_zero_one (t : ℝ) :
    gaussianPDFReal 0 1 t = gaussDensityZero * Real.exp (-t ^ 2 / 2) := by
  simp [gaussianPDFReal, gaussDensityZero]

/-- `c₀ (1 - t²/2) ≤ φ(t)`. -/
theorem gaussianPDFReal_ge (t : ℝ) :
    gaussDensityZero * (1 - t ^ 2 / 2) ≤ gaussianPDFReal 0 1 t := by
  rw [gaussianPDFReal_zero_one]
  have h := Real.add_one_le_exp (-t ^ 2 / 2)
  have hc := gaussDensityZero_pos
  have : 1 - t ^ 2 / 2 ≤ Real.exp (-t ^ 2 / 2) := by linarith
  exact mul_le_mul_of_nonneg_left this hc.le

/-- `φ(t) ≤ c₀`. -/
theorem gaussianPDFReal_le (t : ℝ) : gaussianPDFReal 0 1 t ≤ gaussDensityZero := by
  rw [gaussianPDFReal_zero_one]
  have hc := gaussDensityZero_pos
  have : Real.exp (-t ^ 2 / 2) ≤ 1 := Real.exp_le_one_iff.mpr (by nlinarith [sq_nonneg t])
  calc gaussDensityZero * Real.exp (-t ^ 2 / 2) ≤ gaussDensityZero * 1 :=
        mul_le_mul_of_nonneg_left this hc.le
    _ = gaussDensityZero := mul_one _

/-- The standard normal measure of a set, as a set integral of the density. -/
theorem gaussianReal_real_eq_integral (s : Set ℝ) :
    (gaussianReal 0 1).real s = ∫ x in s, gaussianPDFReal 0 1 x := by
  rw [Measure.real, gaussianReal_apply_eq_integral 0 one_ne_zero s,
    ENNReal.toReal_ofReal (integral_nonneg fun x => gaussianPDFReal_nonneg 0 1 x)]

/-- `∫_{-z}^{z} c₀ (1 - t²/2) dt = c₀ (2z - z³/3)`. -/
theorem integral_density_minorant (z : ℝ) :
    ∫ t in (-z)..z, gaussDensityZero * (1 - t ^ 2 / 2) = gaussDensityZero * (2 * z - z ^ 3 / 3) := by
  rw [intervalIntegral.integral_const_mul]
  congr 1
  have h1 : IntervalIntegrable (fun _ : ℝ => (1 : ℝ)) MeasureTheory.volume (-z) z :=
    intervalIntegrable_const
  have h2 : IntervalIntegrable (fun t : ℝ => t ^ 2 / 2) MeasureTheory.volume (-z) z :=
    (continuous_pow 2 |>.div_const 2).intervalIntegrable _ _
  rw [intervalIntegral.integral_sub h1 h2, intervalIntegral.integral_div, integral_pow]
  simp
  ring

/-- **Lower bound on the central interval:** `c₀ (2z - z³/3) ≤ N(0,1)((-z, z))` for `z ≥ 0`. -/
theorem gaussianReal_Ioo_ge {z : ℝ} (hz : 0 ≤ z) :
    gaussDensityZero * (2 * z - z ^ 3 / 3) ≤ (gaussianReal 0 1).real (Ioo (-z) z) := by
  rw [gaussianReal_real_eq_integral, ← integral_density_minorant,
    intervalIntegral.integral_of_le (by linarith), ← integral_Ioc_eq_integral_Ioo]
  have hcont : Continuous fun t : ℝ => gaussDensityZero * (1 - t ^ 2 / 2) := by fun_prop
  refine setIntegral_mono_on ?_ ?_ measurableSet_Ioc fun t _ => gaussianPDFReal_ge t
  · exact (hcont.integrableOn_Icc).mono_set Ioc_subset_Icc_self
  · exact (integrable_gaussianPDFReal 0 1).integrableOn

/-- **Upper bound on the central interval:** `N(0,1)([-z, z]) ≤ 2 c₀ z` for `z ≥ 0`. -/
theorem gaussianReal_Icc_le {z : ℝ} (hz : 0 ≤ z) :
    (gaussianReal 0 1).real (Icc (-z) z) ≤ 2 * gaussDensityZero * z := by
  rw [gaussianReal_real_eq_integral]
  have hconst : ∫ _ in Icc (-z) z, gaussDensityZero = 2 * gaussDensityZero * z := by
    rw [setIntegral_const, Measure.real, Real.volume_Icc, ENNReal.toReal_ofReal (by linarith),
      smul_eq_mul]
    ring
  rw [← hconst]
  refine setIntegral_mono_on ?_ ?_ measurableSet_Icc fun t _ => gaussianPDFReal_le t
  · exact (integrable_gaussianPDFReal 0 1).integrableOn
  · exact (continuous_const.integrableOn_Icc)

/-- The Gaussian sign mean `ψ(y) = E lossSign(y + G)`, `G ∼ N(0,1)`. -/
def gaussSignMean (y : ℝ) : ℝ := ∫ g, lossSign (y + g) ∂(gaussianReal 0 1)

theorem measurable_gaussSignMean : Measurable gaussSignMean := by
  have hf : StronglyMeasurable (Function.uncurry fun (y g : ℝ) => lossSign (y + g)) :=
    (measurable_lossSign.comp (measurable_fst.add measurable_snd)).stronglyMeasurable
  exact (hf.integral_prod_right (ν := gaussianReal 0 1)).measurable

/-- The symmetrization identity behind the sign mean. -/
theorem lossSign_add_lossSign_sub (y g : ℝ) :
    lossSign (y + g) + lossSign (y - g)
      = 2 * (Icc (-y) y).indicator (fun _ => (1 : ℝ)) g
        - 2 * (Ioo y (-y)).indicator (fun _ => (1 : ℝ)) g := by
  unfold lossSign
  by_cases h1 : y + g < 0 <;> by_cases h2 : y - g < 0
  · have hA : g ∉ Icc (-y) y := fun h => by linarith [h.1]
    have hB : g ∈ Ioo y (-y) := ⟨by linarith, by linarith⟩
    rw [if_pos h1, if_pos h2, Set.indicator_of_notMem hA, Set.indicator_of_mem hB]
    norm_num
  · have hA : g ∉ Icc (-y) y := fun h => by linarith [h.1]
    have hB : g ∉ Ioo y (-y) := fun h => by linarith [h.1]
    rw [if_pos h1, if_neg h2, Set.indicator_of_notMem hA, Set.indicator_of_notMem hB]
    norm_num
  · have hA : g ∉ Icc (-y) y := fun h => by linarith [h.2]
    have hB : g ∉ Ioo y (-y) := fun h => by linarith [h.2]
    rw [if_neg h1, if_pos h2, Set.indicator_of_notMem hA, Set.indicator_of_notMem hB]
    norm_num
  · have hA : g ∈ Icc (-y) y := ⟨by linarith, by linarith⟩
    have hB : g ∉ Ioo y (-y) := fun h => by linarith [h.1]
    rw [if_neg h1, if_neg h2, Set.indicator_of_mem hA, Set.indicator_of_notMem hB]
    norm_num

/-- **The sign mean in closed form:** `ψ(y) = N(0,1)([-y, y]) - N(0,1)((y, -y))`. -/
theorem gaussSignMean_eq (y : ℝ) :
    gaussSignMean y = (gaussianReal 0 1).real (Icc (-y) y) - (gaussianReal 0 1).real (Ioo y (-y)) := by
  have hm : Measurable fun g : ℝ => lossSign (y + g) :=
    measurable_lossSign.comp (measurable_const.add measurable_id)
  have hint : ∀ f : ℝ → ℝ, Measurable f → (∀ t, |f t| ≤ 1) → Integrable f (gaussianReal 0 1) :=
    fun f hf hb => (integrable_const (1 : ℝ)).mono' hf.aestronglyMeasurable
      (ae_of_all _ fun t => by simpa [Real.norm_eq_abs] using hb t)
  have hsym : ∫ g, lossSign (y - g) ∂(gaussianReal 0 1) = gaussSignMean y := by
    have hneg : (gaussianReal 0 1).map (fun x => -x) = gaussianReal 0 1 := by
      rw [gaussianReal_map_neg, neg_zero]
    have := integral_map (μ := gaussianReal 0 1) (φ := fun x : ℝ => -x)
      (f := fun g => lossSign (y + g)) measurable_neg.aemeasurable hm.aestronglyMeasurable
    rw [hneg] at this
    rw [gaussSignMean, this]
    simp only [sub_eq_add_neg]
  have hm2 : Measurable fun g : ℝ => lossSign (y - g) :=
    measurable_lossSign.comp (measurable_const.sub measurable_id)
  have hI1 := hint _ hm fun t => abs_lossSign_le _
  have hI2 := hint _ hm2 fun t => abs_lossSign_le _
  have hsum : ∫ g, (lossSign (y + g) + lossSign (y - g)) ∂(gaussianReal 0 1)
      = 2 * gaussSignMean y := by
    rw [integral_add hI1 hI2, hsym, gaussSignMean]
    ring
  have hind : ∫ g, (lossSign (y + g) + lossSign (y - g)) ∂(gaussianReal 0 1)
      = 2 * (gaussianReal 0 1).real (Icc (-y) y) - 2 * (gaussianReal 0 1).real (Ioo y (-y)) := by
    simp_rw [lossSign_add_lossSign_sub]
    rw [integral_sub, integral_const_mul, integral_const_mul,
      integral_indicator_const _ measurableSet_Icc, integral_indicator_const _ measurableSet_Ioo]
    · simp
    · exact ((integrable_const (1 : ℝ)).indicator measurableSet_Icc).const_mul 2
    · exact ((integrable_const (1 : ℝ)).indicator measurableSet_Ioo).const_mul 2
  linarith

/-- **The Gaussian sign-mean bounds.**  For every real `y`:
`2 c₀ (y - y²/2) ≤ ψ(y) ≤ 2 c₀ (y + y²/2)`, `c₀ = 1/√(2π)`. -/
theorem gaussSignMean_bounds (y : ℝ) :
    2 * gaussDensityZero * (y - y ^ 2 / 2) ≤ gaussSignMean y ∧
      gaussSignMean y ≤ 2 * gaussDensityZero * (y + y ^ 2 / 2) := by
  have hc := gaussDensityZero_pos
  rw [gaussSignMean_eq]
  have hnn : ∀ s : Set ℝ, 0 ≤ (gaussianReal 0 1).real s := fun s => measureReal_nonneg
  rcases le_or_gt 0 y with hy | hy
  · have hempty : Ioo y (-y) = ∅ := Ioo_eq_empty (by linarith)
    rw [hempty, measureReal_empty, sub_zero]
    have hlow := gaussianReal_Ioo_ge hy
    have hmono : (gaussianReal 0 1).real (Ioo (-y) y) ≤ (gaussianReal 0 1).real (Icc (-y) y) :=
      measureReal_mono Ioo_subset_Icc_self
    have hup := gaussianReal_Icc_le hy
    refine ⟨?_, ?_⟩
    · rcases le_or_gt y 2 with hy2 | hy2
      · have : 2 * gaussDensityZero * (y - y ^ 2 / 2) ≤ gaussDensityZero * (2 * y - y ^ 3 / 3) := by
          have h3 : y ^ 3 / 3 ≤ y ^ 2 := by nlinarith [sq_nonneg y]
          nlinarith
        linarith
      · have : 2 * gaussDensityZero * (y - y ^ 2 / 2) ≤ 0 := by
          have : y - y ^ 2 / 2 ≤ 0 := by nlinarith
          nlinarith
        linarith [hnn (Icc (-y) y)]
    · have : 2 * gaussDensityZero * y ≤ 2 * gaussDensityZero * (y + y ^ 2 / 2) := by
        have : 0 ≤ y ^ 2 / 2 := by positivity
        nlinarith
      linarith
  · obtain ⟨z, rfl⟩ : ∃ z, y = -z := ⟨-y, by ring⟩
    have hz : 0 ≤ z := by linarith
    have hempty : Icc (-(-z)) (-z) = ∅ := Icc_eq_empty (by linarith)
    rw [hempty, measureReal_empty, zero_sub, neg_neg]
    have hlow := gaussianReal_Ioo_ge hz
    have hup := gaussianReal_Icc_le hz
    have hmono : (gaussianReal 0 1).real (Ioo (-z) z) ≤ (gaussianReal 0 1).real (Icc (-z) z) :=
      measureReal_mono Ioo_subset_Icc_self
    refine ⟨?_, ?_⟩
    · have : 2 * gaussDensityZero * (-z - (-z) ^ 2 / 2) ≤ -(2 * gaussDensityZero * z) := by
        have : 0 ≤ z ^ 2 / 2 := by positivity
        nlinarith
      linarith
    · rcases le_or_gt z 2 with hz2 | hz2
      · have : 2 * gaussDensityZero * (z - z ^ 2 / 2) ≤ gaussDensityZero * (2 * z - z ^ 3 / 3) := by
          have h3 : z ^ 3 / 3 ≤ z ^ 2 := by nlinarith [sq_nonneg z]
          nlinarith
        have e : 2 * gaussDensityZero * (-z + (-z) ^ 2 / 2)
            = -(2 * gaussDensityZero * (z - z ^ 2 / 2)) := by ring
        rw [e]
        linarith
      · have e : 2 * gaussDensityZero * (-z + (-z) ^ 2 / 2)
            = 2 * gaussDensityZero * (z * (z - 2) / 2) := by ring
        have : 0 ≤ 2 * gaussDensityZero * (z * (z - 2) / 2) := by
          have : 0 ≤ z * (z - 2) := by nlinarith
          positivity
        rw [e]
        linarith [hnn (Ioo (-z) z)]

/-- For `τ > 0`: `E lossSign(x + τ G) = ψ(x/τ)`. -/
theorem integral_lossSign_scaled {τ : ℝ} (hτ : 0 < τ) (x : ℝ) :
    ∫ g, lossSign (x + τ * g) ∂(gaussianReal 0 1) = gaussSignMean (x / τ) := by
  unfold gaussSignMean
  congr 1
  funext g
  unfold lossSign
  have e : x + τ * g = τ * (x / τ + g) := by field_simp
  rw [e]
  by_cases h : x / τ + g < 0
  · have : τ * (x / τ + g) < 0 := mul_neg_of_pos_of_neg hτ h
    simp [h, this]
  · have : ¬ τ * (x / τ + g) < 0 := by
      push Not at h ⊢
      exact mul_nonneg hτ.le h
    simp [h, this]

/-- **The signed bound.**  For a sign `s ∈ {±1}`, `τ > 0` and real `x`:
`2 c₀ (s x/τ - x²/(2τ²)) ≤ s ψ(x/τ)`. -/
theorem sign_mul_gaussSignMean_ge {s : ℝ} (hs : s = 1 ∨ s = -1) {τ : ℝ} (hτ : 0 < τ) (x : ℝ) :
    2 * gaussDensityZero * (s * x / τ - x ^ 2 / (2 * τ ^ 2)) ≤ s * gaussSignMean (x / τ) := by
  obtain ⟨hlo, hhi⟩ := gaussSignMean_bounds (x / τ)
  have e : (x / τ) ^ 2 / 2 = x ^ 2 / (2 * τ ^ 2) := by field_simp
  rcases hs with rfl | rfl
  · rw [e] at hlo
    have : 1 * x / τ = x / τ := by ring
    rw [this, one_mul]
    exact hlo
  · rw [e] at hhi
    have : -1 * x / τ - x ^ 2 / (2 * τ ^ 2) = -(x / τ + x ^ 2 / (2 * τ ^ 2)) := by ring
    rw [this]
    nlinarith

end LossOnlyTraceability.TwoLoss


==> anc/lean/LossOnlyTraceability/TwoLoss/PairedGame.lean <==
import LossOnlyTraceability.TwoLoss.GaussianSign
import LossOnlyTraceability.FairBitInequality
import LossOnlyTraceability.InformationDirections
import LossOnlyTraceability.BitEncoder
import LossOnlyTraceability.PriorAveragedLowerBound

/-! The paired membership game, abstract layer.

**Game.**  Pair `i` has two candidates; the selection bit `U_i` says which one was trained on
(`U_i = true`: candidate 1).  An observer sees `O` and plays a *soft decision*
`δ_i(O) ∈ [-1, 1]`: it guesses `U_i = false` with probability `(1 + δ_i)/2` and `U_i = true`
with probability `(1 - δ_i)/2`.  A deterministic test `T_i : O ↦ Bool` is the case
`δ_i = if T_i then -1 else 1` (`testDecision`), and any test randomized by independent coins is
a soft decision.  Its average success probability is
`pairedSuccess = (1/n) ∑_i E[(1 + σ_i δ_i(O))/2]`, `σ_i = 1 - 2U_i` (`signOfBit`), which is
`(1/n) ∑_i P(T_i(O) = U_i)` for a deterministic test (`pairedSuccess_testDecision`).  The
advantage is `pairedSuccess - 1/2 = (1/(2n)) ∑_i E σ_i δ_i(O)` (`pairedSuccess_eq`); for a fair
bit it is `(1/(2n)) ∑_i (TPR_i - FPR_i)`, half of the membership advantage of Yeom et al.

**Defence.**  For independent fair bits and every measurable soft decision on an
observation in a standard Borel space, `pairedSuccess ≤ 1/2 + √(ln 2 · I(O; U)/(2n))`
(`pairedSuccess_le_sqrt`, fair-bit inequality + data processing + superadditivity +
Cauchy-Schwarz).  For `O = (Y, Z̃)` with `U ⊥ Z̃`, `I(O; U) = Is(Y)` (`mutualInfo_pair_eq_releaseInfoS`).

**Attack.**  For a release `X` and Gaussian noise `G` with `(U, X) ⊥ G`:
* the clipped decoder `δ_i = clip((X_i + τG_i)/h)` has
  `∑_i E σ_i δ_i ≥ A/h - (V_X + nτ²)/(4h²)` (`sum_integral_sign_mul_clip_noisy_ge`);
* the lower-loss test `δ_i = lossSign(X_i + τG_i)` ("the candidate with the smaller noisy loss
  was trained on") has `∑_i E σ_i δ_i ≥ 2c₀ (A/τ - V_X/(2τ²))` for `τ > 0`
  (`sum_integral_sign_mul_lossSign_noisy_ge`),
with `A = ∑_i E σ_i X_i`, `V_X = ∑_i E X_i²`, `c₀ = 1/√(2π)`. -/

noncomputable section

namespace LossOnlyTraceability.TwoLoss

open MeasureTheory ProbabilityTheory
open scoped BigOperators ENNReal
open LossOnlyTraceability

section Game

variable {Ω β : Type*} [MeasurableSpace Ω] [MeasurableSpace β] {n : ℕ}

/-- The average success probability of the soft decisions `δ i` on the observation `O`. -/
def pairedSuccess (P : Measure Ω) (U : Ω → Fin n → Bool) (O : Ω → β) (δ : Fin n → β → ℝ) : ℝ :=
  (1 / (n : ℝ)) * ∑ i, ∫ ω, (1 + signOfBit (fun ω => U ω i) ω * δ i (O ω)) / 2 ∂P

/-- The soft decision of a deterministic test (`T i o = true`: "candidate 1 was trained on"). -/
def testDecision (T : Fin n → β → Bool) (i : Fin n) (o : β) : ℝ := if T i o then -1 else 1

theorem measurable_testDecision {T : Fin n → β → Bool} (hT : ∀ i, Measurable (T i)) (i : Fin n) :
    Measurable (testDecision T i) := by
  unfold testDecision
  exact Measurable.ite ((hT i) (measurableSet_singleton true)) measurable_const measurable_const

theorem abs_testDecision_le (T : Fin n → β → Bool) (i : Fin n) (o : β) :
    |testDecision T i o| ≤ 1 := by
  unfold testDecision
  split_ifs <;> norm_num

omit [MeasurableSpace β] in
theorem abs_signOfBit_eq_one (U : Ω → Bool) (ω : Ω) : |signOfBit U ω| = 1 := by
  unfold signOfBit
  split_ifs <;> norm_num

omit [MeasurableSpace β] in
theorem signOfBit_eq_one_or (U : Ω → Bool) (ω : Ω) : signOfBit U ω = 1 ∨ signOfBit U ω = -1 := by
  unfold signOfBit
  split_ifs
  · exact Or.inr rfl
  · exact Or.inl rfl

/-- A bounded measurable soft decision composed with a measurable observation, times a sign, is
integrable. -/
theorem integrable_sign_mul_decision (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {O : Ω → β} (hU : Measurable U) (hO : Measurable O)
    {δ : Fin n → β → ℝ} (hδm : ∀ i, Measurable (δ i)) (hδ1 : ∀ i o, |δ i o| ≤ 1) (i : Fin n) :
    Integrable (fun ω => signOfBit (fun ω => U ω i) ω * δ i (O ω)) P := by
  have hUi : Measurable fun ω => U ω i := (measurable_pi_apply i).comp hU
  have hm : Measurable fun ω => signOfBit (fun ω => U ω i) ω * δ i (O ω) :=
    (measurable_signOfBit _ hUi).mul ((hδm i).comp hO)
  refine (integrable_const (1 : ℝ)).mono' hm.aestronglyMeasurable (ae_of_all _ fun ω => ?_)
  rw [Real.norm_eq_abs, abs_mul, abs_signOfBit_eq_one, one_mul]
  exact hδ1 i (O ω)

/-- **Success of a deterministic test.** -/
theorem pairedSuccess_testDecision (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {O : Ω → β} (hU : Measurable U) (hO : Measurable O)
    {T : Fin n → β → Bool} (hT : ∀ i, Measurable (T i)) :
    pairedSuccess P U O (testDecision T) = (1 / (n : ℝ)) * ∑ i, P.real {ω | T i (O ω) = U ω i} := by
  unfold pairedSuccess
  congr 1
  refine Finset.sum_congr rfl fun i _ => ?_
  have hUi : Measurable fun ω => U ω i := (measurable_pi_apply i).comp hU
  have hS : MeasurableSet {ω | T i (O ω) = U ω i} :=
    measurableSet_eq_fun ((hT i).comp hO) hUi
  have hpt : ∀ ω, (1 + signOfBit (fun ω => U ω i) ω * testDecision T i (O ω)) / 2
      = Set.indicator {ω | T i (O ω) = U ω i} (fun _ => (1 : ℝ)) ω := by
    intro ω
    simp only [testDecision, signOfBit, Set.indicator, Set.mem_setOf_eq]
    rcases Bool.eq_false_or_eq_true (T i (O ω)) with h1 | h1 <;>
      rcases Bool.eq_false_or_eq_true (U ω i) with h2 | h2 <;> simp [h1, h2] <;> norm_num
  rw [integral_congr_ae (Filter.Eventually.of_forall hpt), integral_indicator_const _ hS]
  simp

/-- **The advantage identity:** `pairedSuccess = 1/2 + (1/(2n)) ∑_i E σ_i δ_i(O)`. -/
theorem pairedSuccess_eq (P : Measure Ω) [IsProbabilityMeasure P] (hn : 0 < n)
    {U : Ω → Fin n → Bool} {O : Ω → β} (hU : Measurable U) (hO : Measurable O)
    {δ : Fin n → β → ℝ} (hδm : ∀ i, Measurable (δ i)) (hδ1 : ∀ i o, |δ i o| ≤ 1) :
    pairedSuccess P U O δ
      = 1 / 2 + (1 / (2 * n)) * ∑ i, ∫ ω, signOfBit (fun ω => U ω i) ω * δ i (O ω) ∂P := by
  have hn0 : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  have hcoord : ∀ i, ∫ ω, (1 + signOfBit (fun ω => U ω i) ω * δ i (O ω)) / 2 ∂P
      = 1 / 2 + (1 / 2) * ∫ ω, signOfBit (fun ω => U ω i) ω * δ i (O ω) ∂P := by
    intro i
    have hI := integrable_sign_mul_decision P hU hO hδm hδ1 i
    rw [integral_div, integral_add (integrable_const 1) hI, integral_const]
    simp
    ring
  unfold pairedSuccess
  rw [Finset.sum_congr rfl fun i _ => hcoord i, Finset.sum_add_distrib, Finset.sum_const,
    Finset.card_univ, Fintype.card_fin, ← Finset.mul_sum]
  field_simp
  ring

/-- **The defence bound.**  For independent fair selection bits and every measurable soft decision
with values in `[-1, 1]` on an observation `O` in a standard Borel space:
`pairedSuccess ≤ 1/2 + √(ln 2 · I(O; U)/(2n))`. -/
theorem pairedSuccess_le_sqrt [StandardBorelSpace β] [Nonempty β] (P : Measure Ω)
    [IsProbabilityMeasure P] (hn : 0 < n) {U : Ω → Fin n → Bool} {O : Ω → β}
    (hU : Measurable U) (hO : Measurable O) (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    {δ : Fin n → β → ℝ} (hδm : ∀ i, Measurable (δ i)) (hδ1 : ∀ i o, |δ i o| ≤ 1) :
    pairedSuccess P U O δ ≤ 1 / 2 + Real.sqrt (Real.log 2 * mutualInfo P O U / (2 * n)) := by
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  set a : Fin n → ℝ := fun i => mutualInfo P O (fun ω => U ω i) with ha_def
  have ha0 : ∀ i, 0 ≤ a i := fun i => mutualInfo_nonneg _ _ _
  have hsum : ∑ i, a i ≤ mutualInfo P O U := selection_bits_superadditive P hU hO hbits hfair
  have hcoord : ∀ i, ∫ ω, signOfBit (fun ω => U ω i) ω * δ i (O ω) ∂P
      ≤ Real.sqrt (2 * Real.log 2 * a i) := by
    intro i
    have hUi : Measurable fun ω => U ω i := (measurable_pi_apply i).comp hU
    have hB : Measurable fun ω => δ i (O ω) := (hδm i).comp hO
    have hB2 : MemLp (fun ω => δ i (O ω)) 2 P :=
      MemLp.of_bound hB.aestronglyMeasurable 1
        (ae_of_all _ fun ω => by simpa [Real.norm_eq_abs] using hδ1 i (O ω))
    have hfb := fair_bit_moment_bound_second_moment P (fun ω => U ω i) (fun ω => δ i (O ω))
      hUi hB (hfair i) hB2
    have hB2le : ∫ ω, (δ i (O ω)) ^ 2 ∂P ≤ 1 := by
      have hpt : ∀ ω, (δ i (O ω)) ^ 2 ≤ 1 := fun ω => by
        have h1 := hδ1 i (O ω)
        nlinarith [abs_nonneg (δ i (O ω)), sq_abs (δ i (O ω))]
      calc ∫ ω, (δ i (O ω)) ^ 2 ∂P ≤ ∫ _ω, (1 : ℝ) ∂P :=
            integral_mono_of_nonneg (ae_of_all _ fun ω => sq_nonneg _) (integrable_const 1)
              (ae_of_all _ hpt)
        _ = 1 := by simp
    have hB2nn : 0 ≤ ∫ ω, (δ i (O ω)) ^ 2 ∂P := integral_nonneg fun ω => sq_nonneg _
    have hdp : mutualInfo P (fun ω => δ i (O ω)) (fun ω => U ω i) ≤ a i := by
      have hfin : mutualInfoNats P O (fun ω => U ω i) ≠ ⊤ := by
        rw [mutualInfoNats_symm P hUi hO]
        exact mutualInfoNats_ne_top_of_fair_bit P hUi hO (hfair i)
      exact mutualInfo_comp_left_le P hO hUi (hδm i) hfin
    have hI0 : 0 ≤ mutualInfo P (fun ω => δ i (O ω)) (fun ω => U ω i) := mutualInfo_nonneg _ _ _
    have hsq : (∫ ω, signOfBit (fun ω => U ω i) ω * δ i (O ω) ∂P) ^ 2 ≤ 2 * Real.log 2 * a i := by
      calc (∫ ω, signOfBit (fun ω => U ω i) ω * δ i (O ω) ∂P) ^ 2
          ≤ 2 * Real.log 2 * (∫ ω, (δ i (O ω)) ^ 2 ∂P)
              * mutualInfo P (fun ω => δ i (O ω)) (fun ω => U ω i) := hfb
        _ ≤ 2 * Real.log 2 * 1 * a i := by
            have h2 : 0 ≤ 2 * Real.log 2 := by positivity
            have := mul_le_mul hB2le hdp hI0 zero_le_one
            nlinarith
        _ = 2 * Real.log 2 * a i := by ring
    exact (le_abs_self _).trans (Real.abs_le_sqrt hsq)
  -- Cauchy-Schwarz over the pairs
  have hCS : (∑ i, Real.sqrt (2 * Real.log 2 * a i)) ^ 2
      ≤ (n : ℝ) * (2 * Real.log 2 * mutualInfo P O U) := by
    have h := Finset.sum_mul_sq_le_sq_mul_sq Finset.univ (fun _ : Fin n => (1 : ℝ))
      (fun i => Real.sqrt (2 * Real.log 2 * a i))
    simp only [one_mul, one_pow, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
      nsmul_eq_mul, mul_one] at h
    have hsq : ∀ i, Real.sqrt (2 * Real.log 2 * a i) ^ 2 = 2 * Real.log 2 * a i := fun i =>
      Real.sq_sqrt (by have := ha0 i; positivity)
    simp only [hsq] at h
    have : ∑ i, 2 * Real.log 2 * a i ≤ 2 * Real.log 2 * mutualInfo P O U := by
      rw [← Finset.mul_sum]
      exact mul_le_mul_of_nonneg_left hsum (by positivity)
    calc (∑ i, Real.sqrt (2 * Real.log 2 * a i)) ^ 2 ≤ (n : ℝ) * ∑ i, 2 * Real.log 2 * a i := h
      _ ≤ (n : ℝ) * (2 * Real.log 2 * mutualInfo P O U) :=
          mul_le_mul_of_nonneg_left this hn'.le
  have hSnn : 0 ≤ ∑ i, Real.sqrt (2 * Real.log 2 * a i) :=
    Finset.sum_nonneg fun i _ => Real.sqrt_nonneg _
  have hsumsqrt : ∑ i, Real.sqrt (2 * Real.log 2 * a i)
      ≤ Real.sqrt ((n : ℝ) * (2 * Real.log 2 * mutualInfo P O U)) :=
    (le_abs_self _).trans (Real.abs_le_sqrt hCS)
  have hI0 : 0 ≤ mutualInfo P O U := mutualInfo_nonneg _ _ _
  have e : Real.sqrt (Real.log 2 * mutualInfo P O U / (2 * n))
      = (1 / (2 * n)) * Real.sqrt ((n : ℝ) * (2 * Real.log 2 * mutualInfo P O U)) := by
    have hrw : Real.log 2 * mutualInfo P O U / (2 * n)
        = (1 / (2 * n)) ^ 2 * ((n : ℝ) * (2 * Real.log 2 * mutualInfo P O U)) := by
      field_simp
    rw [hrw, Real.sqrt_mul (by positivity), Real.sqrt_sq (by positivity)]
  rw [pairedSuccess_eq P hn hU hO hδm hδ1, e]
  have hpos : 0 ≤ 1 / (2 * (n : ℝ)) := by positivity
  have hstep : ∑ i, ∫ ω, signOfBit (fun ω => U ω i) ω * δ i (O ω) ∂P
      ≤ Real.sqrt ((n : ℝ) * (2 * Real.log 2 * mutualInfo P O U)) :=
    (Finset.sum_le_sum fun i _ => hcoord i).trans hsumsqrt
  linarith [mul_le_mul_of_nonneg_left hstep hpos]

/-- For `O = (Y, Z̃)` with `U ⊥ Z̃`, the information of the observation is the strong direction:
`I((Y, Z̃); U) = Is(Y)`. -/
theorem mutualInfo_pair_eq_releaseInfoS {γ δ' : Type*} [MeasurableSpace γ] [MeasurableSpace δ']
    (P : Measure Ω) [IsProbabilityMeasure P] {Y : Ω → Fin n → δ'} {U : Ω → Fin n → Bool}
    {Zt : Ω → γ} (hY : Measurable Y) (hU : Measurable U) (hZt : Measurable Zt)
    (hUZ : IndepFun U Zt P) :
    mutualInfo P (fun ω => (Y ω, Zt ω)) U = releaseInfoS P Y U Zt := by
  rw [releaseInfoS, condMutualInfo, mutualInfo_eq_zero_of_indepFun P hU hZt hUZ, sub_zero,
    mutualInfo_symm P hU (hY.prodMk hZt)]

end Game

section Attack

variable {Ω : Type*} [MeasurableSpace Ω] {n : ℕ}

/-- The noise keeps the signed moment and adds `τ²` to the raw energy, coordinate by coordinate. -/
theorem noisy_coordinate_moments (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {X G : Ω → Fin n → ℝ} {τ : ℝ} (hU : Measurable U) (hX : Measurable X)
    (hG : Measurable G) (hX2 : ∀ i, MemLp (fun ω => X ω i) 2 P)
    (hindep : IndepFun (fun ω => (U ω, X ω)) G P)
    (hGcoord : ∀ i, P.map (fun ω => G ω i) = gaussianReal 0 1) (i : Fin n) :
    ∫ ω, signOfBit (fun ω' => U ω' i) ω * (X ω i + τ * G ω i) ∂P
        = ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P ∧
      ∫ ω, (X ω i + τ * G ω i) ^ 2 ∂P = (∫ ω, X ω i ^ 2 ∂P) + τ ^ 2 := by
  have hUi : Measurable fun ω => U ω i := (measurable_pi_apply i).comp hU
  have hXi : Measurable fun ω => X ω i := (measurable_pi_apply i).comp hX
  have hGi : Measurable fun ω => G ω i := (measurable_pi_apply i).comp hG
  obtain ⟨hG2, hGmean, hGsq⟩ := gaussian_noise_standard_moments P hGi (hGcoord i)
  have hsgL : MemLp (signOfBit fun ω => U ω i) 2 P := memLp_signOfBit P hUi
  have hsgm : Measurable (signOfBit fun ω => U ω i) := measurable_signOfBit _ hUi
  have hsgG : IndepFun (signOfBit fun ω => U ω i) (fun ω => G ω i) P :=
    hindep.comp
      (measurable_signOfBit (fun q : (Fin n → Bool) × (Fin n → ℝ) => q.1 i)
        ((measurable_pi_apply i).comp measurable_fst))
      (measurable_pi_apply i)
  have hXG : IndepFun (fun ω => X ω i) (fun ω => G ω i) P :=
    hindep.comp ((measurable_pi_apply i).comp measurable_snd) (measurable_pi_apply i)
  have hsgGzero : ∫ ω, signOfBit (fun ω' => U ω' i) ω * G ω i ∂P = 0 := by
    rw [hsgG.integral_fun_mul_eq_mul_integral hsgm.aestronglyMeasurable
      hGi.aestronglyMeasurable, hGmean, mul_zero]
  have hXGzero : ∫ ω, X ω i * G ω i ∂P = 0 := by
    rw [hXG.integral_fun_mul_eq_mul_integral hXi.aestronglyMeasurable
      hGi.aestronglyMeasurable, hGmean, mul_zero]
  refine ⟨?_, ?_⟩
  · have h1 : Integrable (fun ω => signOfBit (fun ω' => U ω' i) ω * X ω i) P :=
      integrable_mul_of_memLp_two P hsgL (hX2 i)
    have h2 : Integrable (fun ω => signOfBit (fun ω' => U ω' i) ω * G ω i) P :=
      integrable_mul_of_memLp_two P hsgL hG2
    have hpt : (fun ω => signOfBit (fun ω' => U ω' i) ω * (X ω i + τ * G ω i))
        = fun ω => signOfBit (fun ω' => U ω' i) ω * X ω i
            + τ * (signOfBit (fun ω' => U ω' i) ω * G ω i) := by
      funext ω; ring
    rw [hpt, integral_add h1 (h2.const_mul τ), integral_const_mul, hsgGzero, mul_zero, add_zero]
  · have hXX : Integrable (fun ω => X ω i ^ 2) P := (hX2 i).integrable_sq
    have hGG : Integrable (fun ω => G ω i ^ 2) P := hG2.integrable_sq
    have hXGint : Integrable (fun ω => X ω i * G ω i) P :=
      integrable_mul_of_memLp_two P (hX2 i) hG2
    have hcross : Integrable (fun ω => 2 * τ * (X ω i * G ω i)) P := hXGint.const_mul (2 * τ)
    have hnoise : Integrable (fun ω => τ ^ 2 * G ω i ^ 2) P := hGG.const_mul (τ ^ 2)
    have hfirst : Integrable (fun ω => X ω i ^ 2 + 2 * τ * (X ω i * G ω i)) P := hXX.add hcross
    have hpt : (fun ω => (X ω i + τ * G ω i) ^ 2)
        = fun ω => X ω i ^ 2 + 2 * τ * (X ω i * G ω i) + τ ^ 2 * G ω i ^ 2 := by
      funext ω; ring
    rw [hpt, integral_add hfirst hnoise, integral_add hXX hcross, integral_const_mul,
      integral_const_mul, hXGzero, hGsq]
    ring

/-- **The attack, moment form: the clipped decoder on the noisy release.**
`∑_i E σ_i clip((X_i + τ G_i)/h) ≥ (1/h) ∑_i E σ_i X_i - (1/(4h²)) (∑_i E X_i² + n τ²)`. -/
theorem sum_integral_sign_mul_clip_noisy_ge (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {X G : Ω → Fin n → ℝ} {τ h : ℝ} (hh : 0 < h) (hU : Measurable U)
    (hX : Measurable X) (hG : Measurable G) (hX2 : ∀ i, MemLp (fun ω => X ω i) 2 P)
    (hindep : IndepFun (fun ω => (U ω, X ω)) G P)
    (hGcoord : ∀ i, P.map (fun ω => G ω i) = gaussianReal 0 1) :
    (1 / h) * (∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P)
        - (1 / (4 * h ^ 2)) * ((∑ i, ∫ ω, X ω i ^ 2 ∂P) + n * τ ^ 2)
      ≤ ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * clipUnit ((X ω i + τ * G ω i) / h) ∂P := by
  have hstep : ∀ i : Fin n,
      (1 / h) * (∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P)
          - (1 / (4 * h ^ 2)) * ((∫ ω, X ω i ^ 2 ∂P) + τ ^ 2)
        ≤ ∫ ω, signOfBit (fun ω' => U ω' i) ω * clipUnit ((X ω i + τ * G ω i) / h) ∂P := by
    intro i
    obtain ⟨hA, hV⟩ := noisy_coordinate_moments P hU hX hG hX2 hindep hGcoord (τ := τ) i
    have hUi : Measurable fun ω => U ω i := (measurable_pi_apply i).comp hU
    have hXi : Measurable fun ω => X ω i := (measurable_pi_apply i).comp hX
    have hGi : Measurable fun ω => G ω i := (measurable_pi_apply i).comp hG
    obtain ⟨hG2, -, -⟩ := gaussian_noise_standard_moments P hGi (hGcoord i)
    have hY2 : MemLp (fun ω => X ω i + τ * G ω i) 2 P := (hX2 i).add (hG2.const_mul τ)
    have hYm : Measurable fun ω => X ω i + τ * G ω i := hXi.add (hGi.const_mul τ)
    have hsgn := integrable_signOfBit_mul P (fun ω => U ω i) (fun ω => X ω i + τ * G ω i) hUi
      (hY2.integrable one_le_two)
    have hint1 : Integrable
        (fun ω => (1 / h) * (signOfBit (fun ω' => U ω' i) ω * (X ω i + τ * G ω i))
          - (1 / (4 * h ^ 2)) * (X ω i + τ * G ω i) ^ 2) P :=
      (hsgn.const_mul _).sub (hY2.integrable_sq.const_mul _)
    have hm2 : Measurable fun ω => signOfBit (fun ω' => U ω' i) ω
        * clipUnit ((X ω i + τ * G ω i) / h) :=
      (measurable_signOfBit _ hUi).mul (measurable_clipUnit.comp (hYm.div_const h))
    have hint2 : Integrable (fun ω => signOfBit (fun ω' => U ω' i) ω
        * clipUnit ((X ω i + τ * G ω i) / h)) P := by
      refine (integrable_const (1 : ℝ)).mono' hm2.aestronglyMeasurable (ae_of_all _ fun ω => ?_)
      rw [Real.norm_eq_abs, abs_mul, abs_signOfBit_eq_one, one_mul]
      exact abs_clipUnit_le_one _
    have hptwise : ∀ ω,
        (1 / h) * (signOfBit (fun ω' => U ω' i) ω * (X ω i + τ * G ω i))
            - (1 / (4 * h ^ 2)) * (X ω i + τ * G ω i) ^ 2
          ≤ signOfBit (fun ω' => U ω' i) ω * clipUnit ((X ω i + τ * G ω i) / h) := by
      intro ω
      set y := X ω i + τ * G ω i
      have hs : |signOfBit (fun ω' => U ω' i) ω| = 1 := abs_signOfBit_eq_one _ ω
      have hb := abs_div_sub_clip_le hh y
      have hprod : |signOfBit (fun ω' => U ω' i) ω * (clipUnit (y / h) - y / h)|
          ≤ y ^ 2 / (4 * h ^ 2) := by
        rw [abs_mul, hs, one_mul, abs_sub_comm]
        exact hb
      have hlow := (abs_le.mp hprod).1
      have hring : signOfBit (fun ω' => U ω' i) ω * (clipUnit (y / h) - y / h)
          = signOfBit (fun ω' => U ω' i) ω * clipUnit (y / h)
            - (1 / h) * (signOfBit (fun ω' => U ω' i) ω * y) := by ring
      have hdiv : y ^ 2 / (4 * h ^ 2) = (1 / (4 * h ^ 2)) * y ^ 2 := by ring
      rw [hring, hdiv] at hlow
      linarith
    have hmono := integral_mono hint1 hint2 hptwise
    rw [integral_sub (hsgn.const_mul _) (hY2.integrable_sq.const_mul _), integral_const_mul,
      integral_const_mul, hA, hV] at hmono
    exact hmono
  have hsum := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
  rw [Finset.sum_sub_distrib, ← Finset.mul_sum, ← Finset.mul_sum, Finset.sum_add_distrib,
    Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at hsum
  exact hsum

/-- `|ψ(y)| ≤ 1`. -/
theorem abs_gaussSignMean_le (y : ℝ) : |gaussSignMean y| ≤ 1 := by
  unfold gaussSignMean
  have := norm_integral_le_of_norm_le_const (μ := gaussianReal 0 1)
    (f := fun g => lossSign (y + g)) (C := 1)
    (ae_of_all _ fun g => by rw [Real.norm_eq_abs]; exact abs_lossSign_le _)
  simpa [Real.norm_eq_abs] using this

/-- **The attack, moment form: the lower-loss test on the noisy release.**  For `τ > 0`:
`∑_i E σ_i lossSign(X_i + τ G_i) ≥ 2c₀ ((1/τ) ∑_i E σ_i X_i - (1/(2τ²)) ∑_i E X_i²)`. -/
theorem sum_integral_sign_mul_lossSign_noisy_ge (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {X G : Ω → Fin n → ℝ} {τ : ℝ} (hτ : 0 < τ) (hU : Measurable U)
    (hX : Measurable X) (hG : Measurable G) (hX2 : ∀ i, MemLp (fun ω => X ω i) 2 P)
    (hindep : IndepFun (fun ω => (U ω, X ω)) G P)
    (hGcoord : ∀ i, P.map (fun ω => G ω i) = gaussianReal 0 1) :
    2 * gaussDensityZero * ((1 / τ) * (∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P)
        - (1 / (2 * τ ^ 2)) * (∑ i, ∫ ω, X ω i ^ 2 ∂P))
      ≤ ∑ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * lossSign (X ω i + τ * G ω i) ∂P := by
  have hc := gaussDensityZero_pos
  have hstep : ∀ i : Fin n,
      2 * gaussDensityZero * ((1 / τ) * (∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P)
          - (1 / (2 * τ ^ 2)) * (∫ ω, X ω i ^ 2 ∂P))
        ≤ ∫ ω, signOfBit (fun ω' => U ω' i) ω * lossSign (X ω i + τ * G ω i) ∂P := by
    intro i
    classical
    have hUi : Measurable fun ω => U ω i := (measurable_pi_apply i).comp hU
    have hXi : Measurable fun ω => X ω i := (measurable_pi_apply i).comp hX
    have hGi : Measurable fun ω => G ω i := (measurable_pi_apply i).comp hG
    have hbit : Measurable fun z : ((Fin n → Bool) × (Fin n → ℝ)) × ℝ => z.1.1 i :=
      (measurable_pi_apply i).comp (measurable_fst.comp measurable_fst)
    have hrel : Measurable fun z : ((Fin n → Bool) × (Fin n → ℝ)) × ℝ => z.1.2 i :=
      (measurable_pi_apply i).comp (measurable_snd.comp measurable_fst)
    have hbitA : Measurable fun a : (Fin n → Bool) × (Fin n → ℝ) => a.1 i :=
      (measurable_pi_apply i).comp measurable_fst
    have hrelA : Measurable fun a : (Fin n → Bool) × (Fin n → ℝ) => a.2 i :=
      (measurable_pi_apply i).comp measurable_snd
    have hFmeas : Measurable fun z : ((Fin n → Bool) × (Fin n → ℝ)) × ℝ =>
        (if z.1.1 i then (-1 : ℝ) else 1) * lossSign (z.1.2 i + τ * z.2) := by
      have hset1 : MeasurableSet {z : ((Fin n → Bool) × (Fin n → ℝ)) × ℝ | z.1.1 i = true} :=
        hbit (measurableSet_singleton true)
      exact (Measurable.ite hset1 measurable_const measurable_const).mul
        (measurable_lossSign.comp (hrel.add (measurable_snd.const_mul τ)))
    have hGmeas : Measurable fun a : (Fin n → Bool) × (Fin n → ℝ) =>
        (if a.1 i then (-1 : ℝ) else 1) * gaussSignMean (a.2 i / τ) := by
      have hset1 : MeasurableSet {a : (Fin n → Bool) × (Fin n → ℝ) | a.1 i = true} :=
        hbitA (measurableSet_singleton true)
      exact (Measurable.ite hset1 measurable_const measurable_const).mul
        (measurable_gaussSignMean.comp (hrelA.div_const τ))
    have hC : ∀ z : ((Fin n → Bool) × (Fin n → ℝ)) × ℝ,
        |(if z.1.1 i then (-1 : ℝ) else 1) * lossSign (z.1.2 i + τ * z.2)| ≤ 1 := by
      intro z
      rw [abs_mul, abs_lossSign]
      have h1 : |(if z.1.1 i then (-1 : ℝ) else 1)| = 1 := by split <;> norm_num
      rw [h1]
      norm_num
    have hinner : ∀ a : (Fin n → Bool) × (Fin n → ℝ),
        ∫ r, ((if a.1 i then (-1 : ℝ) else 1) * lossSign (a.2 i + τ * r))
          ∂(P.map (fun ω => G ω i))
          = (if a.1 i then (-1 : ℝ) else 1) * gaussSignMean (a.2 i / τ) := by
      intro a
      rw [hGcoord i, integral_const_mul, integral_lossSign_scaled hτ]
    have hindi : IndepFun (fun ω => (U ω, X ω)) (fun ω => G ω i) P :=
      hindep.comp measurable_id (measurable_pi_apply i)
    have hkey := integral_indepFun_pair_eq P (W := fun ω => (U ω, X ω))
      (Rv := fun ω => G ω i)
      (F := fun z => (if z.1.1 i then (-1 : ℝ) else 1) * lossSign (z.1.2 i + τ * z.2))
      (G := fun a => (if a.1 i then (-1 : ℝ) else 1) * gaussSignMean (a.2 i / τ))
      (C := 1) (hU.prodMk hX) hGi hindi hFmeas hGmeas hC hinner
    have hkey' : ∫ ω, signOfBit (fun ω' => U ω' i) ω * lossSign (X ω i + τ * G ω i) ∂P
        = ∫ ω, signOfBit (fun ω' => U ω' i) ω * gaussSignMean (X ω i / τ) ∂P := by
      simpa [signOfBit] using hkey
    rw [hkey']
    -- the pointwise signed bound, integrated
    have hsgL : MemLp (signOfBit fun ω => U ω i) 2 P := memLp_signOfBit P hUi
    have h1 : Integrable (fun ω => signOfBit (fun ω' => U ω' i) ω * X ω i) P :=
      integrable_mul_of_memLp_two P hsgL (hX2 i)
    have h2 : Integrable (fun ω => X ω i ^ 2) P := (hX2 i).integrable_sq
    have hint1 : Integrable (fun ω => 2 * gaussDensityZero *
        ((1 / τ) * (signOfBit (fun ω' => U ω' i) ω * X ω i)
          - (1 / (2 * τ ^ 2)) * X ω i ^ 2)) P :=
      ((h1.const_mul _).sub (h2.const_mul _)).const_mul _
    have hm2 : Measurable fun ω => signOfBit (fun ω' => U ω' i) ω * gaussSignMean (X ω i / τ) :=
      (measurable_signOfBit _ hUi).mul (measurable_gaussSignMean.comp (hXi.div_const τ))
    have hint2 : Integrable (fun ω => signOfBit (fun ω' => U ω' i) ω
        * gaussSignMean (X ω i / τ)) P := by
      refine (integrable_const (1 : ℝ)).mono' hm2.aestronglyMeasurable (ae_of_all _ fun ω => ?_)
      rw [Real.norm_eq_abs, abs_mul, abs_signOfBit_eq_one, one_mul]
      exact abs_gaussSignMean_le _
    have hpt : ∀ ω, 2 * gaussDensityZero *
        ((1 / τ) * (signOfBit (fun ω' => U ω' i) ω * X ω i) - (1 / (2 * τ ^ 2)) * X ω i ^ 2)
        ≤ signOfBit (fun ω' => U ω' i) ω * gaussSignMean (X ω i / τ) := by
      intro ω
      have hb := sign_mul_gaussSignMean_ge (signOfBit_eq_one_or (fun ω' => U ω' i) ω) hτ (X ω i)
      have e : (1 / τ) * (signOfBit (fun ω' => U ω' i) ω * X ω i) - (1 / (2 * τ ^ 2)) * X ω i ^ 2
          = signOfBit (fun ω' => U ω' i) ω * X ω i / τ - X ω i ^ 2 / (2 * τ ^ 2) := by
        field_simp
      rw [e]
      exact hb
    have hmono := integral_mono hint1 hint2 hpt
    rw [integral_const_mul, integral_sub (h1.const_mul _) (h2.const_mul _), integral_const_mul,
      integral_const_mul] at hmono
    exact hmono
  have hsum := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
  rw [← Finset.mul_sum, Finset.sum_sub_distrib, ← Finset.mul_sum, ← Finset.mul_sum] at hsum
  exact hsum

end Attack

section Arithmetic

/-- **The attack constant and the choice between the two tests, arithmetic.**  With `m > 0`,
`v ≥ 1` (use `max v₀ 1`), `t = τ/ε ≥ 0`, `c_adv = min{m/(2√(2π)), m⁴/(2v(m² + v))}`:
if `t ≤ v/m` then `m²/(2(v + t²)) ≥ c_adv/√(1+t²)`, and if `t ≥ v/m` then
`2c₀ (m/t - v/(2t²))/2 ≥ c_adv/√(1+t²)`. -/
def pairedAttackConstant (m v : ℝ) : ℝ :=
  min (m * gaussDensityZero / 2) (m ^ 4 / (2 * v * (m ^ 2 + v)))

theorem pairedAttackConstant_pos {m v : ℝ} (hm : 0 < m) (hv : 0 < v) :
    0 < pairedAttackConstant m v := by
  have := gaussDensityZero_pos
  unfold pairedAttackConstant
  exact lt_min (by positivity) (by positivity)

theorem clip_branch_ge {m v t : ℝ} (hm : 0 < m) (hv : 0 < v) (ht0 : 0 ≤ t) (ht : t ≤ v / m) :
    pairedAttackConstant m v / Real.sqrt (1 + t ^ 2) ≤ m ^ 2 / (2 * (v + t ^ 2)) := by
  have hs1 : 1 ≤ Real.sqrt (1 + t ^ 2) := by
    rw [Real.one_le_sqrt]; nlinarith [sq_nonneg t]
  have hspos : 0 < Real.sqrt (1 + t ^ 2) := lt_of_lt_of_le one_pos hs1
  have hc := pairedAttackConstant_pos hm hv
  have h1 : pairedAttackConstant m v / Real.sqrt (1 + t ^ 2) ≤ pairedAttackConstant m v :=
    div_le_self hc.le hs1
  have h2 : pairedAttackConstant m v ≤ m ^ 4 / (2 * v * (m ^ 2 + v)) := min_le_right _ _
  have ht2 : t ^ 2 ≤ (v / m) ^ 2 := pow_le_pow_left₀ ht0 ht 2
  have h3 : m ^ 4 / (2 * v * (m ^ 2 + v)) ≤ m ^ 2 / (2 * (v + t ^ 2)) := by
    rw [div_le_div_iff₀ (by positivity) (by positivity)]
    have e : (v / m) ^ 2 = v ^ 2 / m ^ 2 := by rw [div_pow]
    rw [e] at ht2
    have hm2 : 0 < m ^ 2 := by positivity
    have ht2' : t ^ 2 * m ^ 2 ≤ v ^ 2 := by
      rw [le_div_iff₀ hm2] at ht2; linarith
    nlinarith [sq_nonneg m, sq_nonneg t, mul_pos hm2 hv]
  linarith

theorem lowerLoss_branch_ge {m v t : ℝ} (hm : 0 < m) (hv : 0 < v) (ht : v / m ≤ t) :
    pairedAttackConstant m v / Real.sqrt (1 + t ^ 2)
      ≤ gaussDensityZero * (m / t - v / (2 * t ^ 2)) := by
  have hc0 := gaussDensityZero_pos
  have htpos : 0 < t := lt_of_lt_of_le (by positivity) ht
  have hs : t ≤ Real.sqrt (1 + t ^ 2) := by
    calc t = Real.sqrt (t ^ 2) := (Real.sqrt_sq htpos.le).symm
      _ ≤ Real.sqrt (1 + t ^ 2) := Real.sqrt_le_sqrt (by linarith)
  have hspos : 0 < Real.sqrt (1 + t ^ 2) := lt_of_lt_of_le htpos hs
  have hc := pairedAttackConstant_pos hm hv
  have h2 : pairedAttackConstant m v ≤ m * gaussDensityZero / 2 := min_le_left _ _
  -- m/t - v/(2t²) ≥ m/(2t) since v ≤ m t
  have hvt : v ≤ m * t := by rw [div_le_iff₀ hm] at ht; linarith
  have hkey : m / (2 * t) ≤ m / t - v / (2 * t ^ 2) := by
    rw [div_sub_div _ _ htpos.ne' (by positivity), le_div_iff₀ (by positivity)]
    rw [div_mul_eq_mul_div, div_le_iff₀ (by positivity)]
    nlinarith [mul_pos hm htpos, sq_nonneg t]
  calc pairedAttackConstant m v / Real.sqrt (1 + t ^ 2)
      ≤ (m * gaussDensityZero / 2) / t := by
        rw [div_le_div_iff₀ hspos htpos]
        nlinarith [mul_le_mul h2 hs htpos.le (by positivity)]
    _ = gaussDensityZero * (m / (2 * t)) := by field_simp
    _ ≤ gaussDensityZero * (m / t - v / (2 * t ^ 2)) := mul_le_mul_of_nonneg_left hkey hc0.le

end Arithmetic

end LossOnlyTraceability.TwoLoss


==> anc/lean/LossOnlyTraceability/TwoLoss/PairedGameExtras.lean <==
import LossOnlyTraceability.TwoLoss.PairedGameNative

/-! Two complements to the paired membership game.

* `success_sub_half_eq_tpr_sub_fpr`: for a fair bit `U` and a measurable guess `Û`, the success
  advantage is half the gap between true- and false-positive rates of the test
  "flag candidate 0" (`Û = false`): `P(Û = U) - 1/2 = (TPR - FPR)/2`, with
  `TPR = P(Û = false | U = false)` and `FPR = P(Û = false | U = true)`.  So the paired-game
  advantage is half of the membership advantage `TPR - FPR` of Yeom et al.
* `twoLoss_defence_of_information_le`: at a law where the per-candidate information obeys
  `Is(Y) ≤ C n/(1 + (τ/ε)²)` (as the upper bound for the per-candidate observer gives,
  `native_two_loss_upper_regime`), every measurable soft test on `O_Y` has
  `Adv_p ≤ √(ln 2 · C/2)/√(1 + (τ/ε)²)`. -/

noncomputable section

namespace LossOnlyTraceability.TwoLoss

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal NNReal
open LossOnlyTraceability LossOnlyTraceability.Observer

section Rates

variable {Ω : Type*} [MeasurableSpace Ω]

/-- **Advantage = (TPR − FPR)/2** for a fair bit and a measurable guess. -/
theorem success_sub_half_eq_tpr_sub_fpr (P : Measure Ω) [IsProbabilityMeasure P]
    {U Uh : Ω → Bool} (hU : Measurable U) (hUh : Measurable Uh)
    (hfair : P (U ⁻¹' {true}) = 1 / 2) :
    P.real {ω | Uh ω = U ω} - 1 / 2
      = (P.real {ω | Uh ω = false ∧ U ω = false} / P.real {ω | U ω = false}
          - P.real {ω | Uh ω = false ∧ U ω = true} / P.real {ω | U ω = true}) / 2 := by
  have hT : MeasurableSet {ω | U ω = true} := hU (measurableSet_singleton true)
  have hF : MeasurableSet {ω | U ω = false} := hU (measurableSet_singleton false)
  have hHT : MeasurableSet {ω | Uh ω = true} := hUh (measurableSet_singleton true)
  have hHF : MeasurableSet {ω | Uh ω = false} := hUh (measurableSet_singleton false)
  have hPT : P.real {ω | U ω = true} = 1 / 2 := by
    have : {ω | U ω = true} = U ⁻¹' {true} := rfl
    rw [this, Measure.real, hfair]
    norm_num
  have hcompl : {ω | U ω = false} = {ω | U ω = true}ᶜ := by
    ext ω
    simp
  have hPF : P.real {ω | U ω = false} = 1 / 2 := by
    rw [hcompl, measureReal_compl hT, measureReal_univ_eq_one, hPT]
    norm_num
  -- the partition identities
  have hA : {ω | Uh ω = U ω}
      = {ω | Uh ω = false ∧ U ω = false} ∪ {ω | Uh ω = true ∧ U ω = true} := by
    ext ω
    simp only [Set.mem_setOf_eq, Set.mem_union]
    rcases Bool.eq_false_or_eq_true (Uh ω) with h1 | h1 <;>
      rcases Bool.eq_false_or_eq_true (U ω) with h2 | h2 <;> simp [h1, h2]
  have hdisj1 : Disjoint {ω | Uh ω = false ∧ U ω = false} {ω | Uh ω = true ∧ U ω = true} := by
    rw [Set.disjoint_left]
    intro ω h1 h2
    simp only [Set.mem_setOf_eq] at h1 h2
    exact Bool.false_ne_true (h1.1.symm.trans h2.1)
  have hTsplit : {ω | U ω = true}
      = {ω | Uh ω = false ∧ U ω = true} ∪ {ω | Uh ω = true ∧ U ω = true} := by
    ext ω
    simp only [Set.mem_setOf_eq, Set.mem_union]
    rcases Bool.eq_false_or_eq_true (Uh ω) with h1 | h1 <;>
      rcases Bool.eq_false_or_eq_true (U ω) with h2 | h2 <;> simp [h1, h2]
  have hdisj2 : Disjoint {ω | Uh ω = false ∧ U ω = true} {ω | Uh ω = true ∧ U ω = true} := by
    rw [Set.disjoint_left]
    intro ω h1 h2
    simp only [Set.mem_setOf_eq] at h1 h2
    exact Bool.false_ne_true (h1.1.symm.trans h2.1)
  have hm11 : MeasurableSet {ω | Uh ω = true ∧ U ω = true} := hHT.inter hT
  have hPA : P.real {ω | Uh ω = U ω}
      = P.real {ω | Uh ω = false ∧ U ω = false} + P.real {ω | Uh ω = true ∧ U ω = true} := by
    rw [hA, measureReal_union hdisj1 hm11]
  have hPT' : P.real {ω | U ω = true}
      = P.real {ω | Uh ω = false ∧ U ω = true} + P.real {ω | Uh ω = true ∧ U ω = true} := by
    rw [hTsplit, measureReal_union hdisj2 hm11]
  rw [hPA, hPF, hPT]
  rw [hPT] at hPT'
  field_simp
  linarith

end Rates

section Native

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The defence for the per-candidate observer, given an information bound of the form
`C n/(1 + (τ/ε)²)`.**
If at the law `D_p` the per-candidate strong information is at most `C n/(1 + (τ/ε)²)`, then
every measurable soft test on `O_Y` has `Adv_p ≤ √(ln 2 · C/2)/√(1 + (τ/ε)²)`. -/
theorem twoLoss_defence_of_information_le (hn : 0 < n) {φ : ℝ → ℝ} (hφm : Measurable φ)
    {g : EuclideanSpace ℝ (Fin d) → ℝ} (hgm : Measurable g)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2) (τ : ℝ) {p : Fin d → ℝ}
    (hp : p ∈ productCube d) {C ε : ℝ} (hC : 0 ≤ C)
    (hinfo : twoLossInformation InfoDirection.strong μR μG φ g A G2 τ (signProductLaw d p)
      ≤ C * (n / (1 + (τ / ε) ^ 2)))
    {δ : Fin n → (Fin n → ℝ × ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ}
    (hδm : ∀ i, Measurable (δ i)) (hδ1 : ∀ i o, |δ i o| ≤ 1) :
    twoLossAdvantage μR μG φ g A G2 τ δ p
      ≤ Real.sqrt (Real.log 2 * C / 2) / Real.sqrt (1 + (τ / ε) ^ 2) := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  refine (twoLoss_defence μR μG hn hφm hgm hA hG2 τ hp hδm hδ1).trans ?_
  rw [← sqrt_info_ratio hn' hC]
  refine Real.sqrt_le_sqrt ?_
  have hl : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have h2n : 0 < 2 * (n : ℝ) := by positivity
  exact div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_left hinfo hl) h2n.le

end Native

end LossOnlyTraceability.TwoLoss


==> anc/lean/LossOnlyTraceability/TwoLoss/PairedGameNative.lean <==
import LossOnlyTraceability.MainTheorem
import LossOnlyTraceability.Observer.TwoLoss
import LossOnlyTraceability.TwoLoss.PairedGame

/-! The paired membership game on the model of Theorem 3.

Observations (the observer always sees the supersample `Z̃` of all `2n` candidates):
* `O_Δ = (X + τG, Z̃)`, the noisy loss differences (`lossDiffObservation`);
* `O_Y = (Y, Z̃)`, the per-candidate noisy regularized losses of the two-loss observer
  (`Observer/TwoLoss`; `twoLossObservation`, `Y = twoLossRelease`).

For a soft test `δ` (values in `[-1,1]`, `PairedGame`), the advantage at the law `D_p` is
`Adv_p(δ) = pairedSuccess - 1/2` (`lossDiffAdvantage`, `twoLossAdvantage`); it is
`(1/(2n)) ∑_i (TPR_i - FPR_i)`, half of Yeom et al.'s membership advantage.

* **Defence** (`lossDiff_defence`, `native_paired_defence`, `twoLoss_defence`): at every `p` of
  the cube and for every measurable soft test, `Adv_p ≤ √(ln 2 · Is_p/(2n))`, hence under the
  hypotheses of Theorem 3, `Adv_p ≤ √(ln 2 · C₁/2) · (1 + (τ/ε)²)^{-1/2}` for `O_Δ`.
* **Attack** (`native_paired_attack`): for every accurate learner of Theorem 3's class and every
  `τ ≥ 0`, the better of the clipped decoder `clip((X_i+τG_i)/h)` with `h = (V + nτ²)/(2M)` and
  the lower-loss test `lossSign(X_i + τG_i)` — the choice depends only on `τ/ε` and the class
  constants (`pairedAttackTest`) — has prior-averaged advantage
  `E_{p∼Π_κ} Adv_p ≥ c_adv (1 + (τ/ε)²)^{-1/2}` and hence the same lower bound for
  `sup_p Adv_p`, with `c_adv = pairedAttackConstant (m₁/2) (max v₀ 1) > 0`.
* **Per-candidate observer** (`native_two_loss_paired_attack`): the same tests applied to the
  pair differences `Y_{i,1} - Y_{i,0} = X_i + √2 τ G'_i` give
  `c_adv (1 + 2(τ/ε)²)^{-1/2} ≥ (c_adv/√2)(1 + (τ/ε)²)^{-1/2}`. -/

noncomputable section

namespace LossOnlyTraceability.TwoLoss

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace ENNReal NNReal
open LossOnlyTraceability LossOnlyTraceability.Observer

section Native

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The loss-difference observation `O_Δ = (X + τ G, Z̃)`. -/
def lossDiffObservation (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (Gf : Ng → Fin n → ℝ) (τ : ℝ) (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) :=
  (nativeReleaseVector φ A ω + τ • Gf (superNoiseSeed ω), superData ω)

/-- The paired-game advantage at `D_p` of the soft test `δ` on `O_Δ`. -/
def lossDiffAdvantage (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (Gf : Ng → Fin n → ℝ) (τ : ℝ)
    (δ : Fin n → (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ)
    (p : Fin d → ℝ) : ℝ :=
  pairedSuccess (superMeasure n (signProductLaw d p) μR μG) superBits
    (lossDiffObservation φ A Gf τ) δ - 1 / 2

/-- The clipped decoder with scale `h` on the loss differences. -/
def clipTest (h : ℝ) :
    Fin n → (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ :=
  fun i o => clipUnit (o.1 i / h)

/-- The lower-loss test: `U_i = true` ("candidate 1 was trained on") iff the noisy loss of
candidate 1 is the smaller one, i.e. `X_i + τ G_i < 0`. -/
def lowerLossTest :
    Fin n → (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ :=
  fun i o => lossSign (o.1 i)

theorem measurable_clipTest (h : ℝ) (i : Fin n) :
    Measurable (clipTest (d := d) h i) := by
  have h1 : Measurable fun o : (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) => o.1 i :=
    (measurable_pi_apply i).comp measurable_fst
  show Measurable fun o : (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
    clipUnit (o.1 i / h)
  exact measurable_clipUnit.comp (h1.div_const h)

theorem measurable_lowerLossTest (i : Fin n) :
    Measurable (lowerLossTest (d := d) (n := n) i) := by
  have h1 : Measurable fun o : (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) => o.1 i :=
    (measurable_pi_apply i).comp measurable_fst
  show Measurable fun o : (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
    lossSign (o.1 i)
  exact measurable_lossSign.comp h1

theorem measurable_lossDiffObservation {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (τ : ℝ) :
    Measurable (lossDiffObservation φ A Gf τ :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) := by
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  exact (hX.add (hG.const_smul τ)).prodMk measurable_superData

/-- **The defence, information form, loss-difference observer.**  At every law of the cube and
for every measurable soft test: `Adv_p ≤ √(ln 2 · Is_{D_p}(X + τ G)/(2n))`. -/
theorem lossDiff_defence (hn : 0 < n) {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (τ : ℝ) {p : Fin d → ℝ}
    (hp : p ∈ productCube d)
    {δ : Fin n → (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ}
    (hδm : ∀ i, Measurable (δ i)) (hδ1 : ∀ i o, |δ i o| ≤ 1) :
    lossDiffAdvantage μR μG φ A Gf τ δ p
      ≤ Real.sqrt (Real.log 2 * nativeNoisyInformation InfoDirection.strong μR μG φ A Gf τ p
          / (2 * n)) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  have hY : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeReleaseVector φ A ω + τ • Gf (superNoiseSeed ω) := hX.add (hG.const_smul τ)
  have h := pairedSuccess_le_sqrt (superMeasure n (signProductLaw d p) μR μG) hn
    measurable_superBits (measurable_lossDiffObservation hφm hA hGf τ)
    (iIndepFun_superBits (signProductLaw d p) μR μG) (superBits_fair (signProductLaw d p) μR μG)
    hδm hδ1
  have hI : mutualInfo (superMeasure n (signProductLaw d p) μR μG)
      (lossDiffObservation φ A Gf τ) superBits
      = nativeNoisyInformation InfoDirection.strong μR μG φ A Gf τ p :=
    mutualInfo_pair_eq_releaseInfoS (superMeasure n (signProductLaw d p) μR μG) hY
      measurable_superBits measurable_superData
      (indepFun_superBits_superData (signProductLaw d p) μR μG)
  unfold lossDiffAdvantage
  rw [← hI]
  linarith

/-- `√(ln 2 · (C n/(1+t²))/(2n)) = √(ln 2 · C/2)/√(1+t²)`. -/
theorem sqrt_info_ratio {C N t : ℝ} (hN : 0 < N) (hC : 0 ≤ C) :
    Real.sqrt (Real.log 2 * (C * (N / (1 + t ^ 2))) / (2 * N))
      = Real.sqrt (Real.log 2 * C / 2) / Real.sqrt (1 + t ^ 2) := by
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have h1 : 0 < 1 + t ^ 2 := by positivity
  rw [← Real.sqrt_div' _ h1.le]
  congr 1
  field_simp

/-- **The defence, loss-difference observer, Theorem 3's regime.**  Under the hypotheses of
Theorem 3, at every `p` of the cube and for every measurable soft test on `O_Δ`, every real `τ`:
`Adv_p ≤ √(ln 2 · C₁/2) · (1 + (τ/ε)²)^{-1/2}`. -/
theorem native_paired_defence
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (τ : ℝ)
    {p : Fin d → ℝ} (hp : p ∈ productCube d)
    {δ : Fin n → (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ}
    (hδm : ∀ i, Measurable (δ i)) (hδ1 : ∀ i o, |δ i o| ≤ 1) :
    lossDiffAdvantage μR μG φ A Gf τ δ p
      ≤ Real.sqrt (Real.log 2 * mainUpperConstant a r L H cm / 2)
          / Real.sqrt (1 + (τ / ε) ^ 2) := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  obtain ⟨hn, hdn, hv0, hv1, -, -, hD⟩ :=
    main_recipe_orders (L := L) hr ha hb hB hH hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hlog : 0 < 2 * Real.log 2 := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    linarith
  have hd0 : 0 ≤ mainResidualRate a r L H cm := by
    have hc := matrixEnergyC_pos
    have hAr : 0 < a ^ (1 / r) := Real.rpow_pos_of_pos ha _
    unfold mainResidualRate
    positivity
  obtain ⟨-, hQn, hQτ⟩ := main_information_upper_bound μR μG hd hn hφ hφm hg hgm hε hv0 hv1
    A hA hA1 hacc hGf hGlaw InfoDirection.strong τ hp
  have hup := main_upper_algebra hn' hε hlog hd0 (nativeResidualBudget_nonneg ha hε n d) hD hQn hQτ
  have hC1 : 0 ≤ mainUpperConstant a r L H cm :=
    le_trans zero_le_one (one_le_mainUpperConstant ha hcm)
  have hup' : nativeNoisyInformation InfoDirection.strong μR μG φ A Gf τ p
      ≤ mainUpperConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
    unfold mainUpperConstant
    exact hup
  have hdef := lossDiff_defence μR μG hn hφm hA hGf τ hp hδm hδ1
  refine hdef.trans ?_
  rw [← sqrt_info_ratio hn' hC1]
  refine Real.sqrt_le_sqrt ?_
  have hl : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have h2n : 0 < 2 * (n : ℝ) := by positivity
  exact div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_left hup' hl) h2n.le

/-- The advantage of a bounded measurable soft test on `O_Δ` is `(1/(2n)) ∑_i E σ_i δ_i`. -/
theorem lossDiffAdvantage_eq (hn : 0 < n) {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (τ : ℝ) {p : Fin d → ℝ}
    (hp : p ∈ productCube d)
    {δ : Fin n → (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ}
    (hδm : ∀ i, Measurable (δ i)) (hδ1 : ∀ i o, |δ i o| ≤ 1) :
    lossDiffAdvantage μR μG φ A Gf τ δ p
      = (1 / (2 * n)) * ∑ i, ∫ ω, signOfBit (fun ω => superBits ω i) ω
          * δ i (lossDiffObservation φ A Gf τ ω) ∂(superMeasure n (signProductLaw d p) μR μG) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  unfold lossDiffAdvantage
  rw [pairedSuccess_eq _ hn measurable_superBits (measurable_lossDiffObservation hφm hA hGf τ)
    hδm hδ1]
  ring

/-- `Adv_p ≤ 1/2`. -/
theorem lossDiffAdvantage_le_half (hn : 0 < n) {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (τ : ℝ) {p : Fin d → ℝ}
    (hp : p ∈ productCube d)
    {δ : Fin n → (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ}
    (hδm : ∀ i, Measurable (δ i)) (hδ1 : ∀ i o, |δ i o| ≤ 1) :
    lossDiffAdvantage μR μG φ A Gf τ δ p ≤ 1 / 2 := by
  haveI := isProbabilityMeasure_signProductLaw hp
  rw [lossDiffAdvantage_eq μR μG hn hφm hA hGf τ hp hδm hδ1]
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hb : ∀ i, ∫ ω, signOfBit (fun ω => superBits ω i) ω
      * δ i (lossDiffObservation φ A Gf τ ω) ∂(superMeasure n (signProductLaw d p) μR μG) ≤ 1 := by
    intro i
    have := norm_integral_le_of_norm_le_const
      (μ := superMeasure n (signProductLaw d p) μR μG)
      (f := fun ω => signOfBit (fun ω => superBits ω i) ω * δ i (lossDiffObservation φ A Gf τ ω))
      (C := 1) (ae_of_all _ fun ω => by
        rw [Real.norm_eq_abs, abs_mul, abs_signOfBit_eq_one, one_mul]
        exact hδ1 i _)
    rw [Real.norm_eq_abs] at this
    simpa using (le_abs_self _).trans this
  have hs : ∑ i, ∫ ω, signOfBit (fun ω => superBits ω i) ω
      * δ i (lossDiffObservation φ A Gf τ ω) ∂(superMeasure n (signProductLaw d p) μR μG)
        ≤ n := by
    calc _ ≤ ∑ _i : Fin n, (1 : ℝ) := Finset.sum_le_sum fun i _ => hb i
      _ = n := by simp
  rw [div_mul_eq_mul_div, one_mul, div_le_div_iff₀ (by positivity) (by norm_num)]
  linarith

/-- The per-law signed budget and energy of the loss-difference release. -/
def nativeSignedMoment (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) (p : Fin d → ℝ) : ℝ :=
  ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
    ∂(superMeasure n (signProductLaw d p) μR μG)

def nativeEnergyMoment (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) (p : Fin d → ℝ) : ℝ :=
  ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG)

/-- Square integrability of the loss-difference release at a law of the cube. -/
theorem memLp_nativeRelease (hd : 0 < d) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {p : Fin d → ℝ} (hp : p ∈ productCube d) (i : Fin n) :
    MemLp (fun ω => nativeReleaseVector φ A ω i) 2
      (superMeasure n (signProductLaw d p) μR μG) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hbound := nativeLossRelease_ae_abs_le μR μG hd hC hA1 hp
  refine MemLp.of_bound ((measurable_pi_apply i).comp hX).aestronglyMeasurable (2 * C) ?_
  filter_upwards [hbound] with ω hω
  rw [Real.norm_eq_abs]
  exact hω i

/-- **The clipped decoder at one law (moment form).** -/
theorem lossDiff_clip_advantage_ge (hd : 0 < d) (hn : 0 < n) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (τ : ℝ) {h : ℝ}
    (hh : 0 < h) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    (1 / (2 * n)) * ((1 / h) * nativeSignedMoment μR μG φ A p
        - (1 / (4 * h ^ 2)) * (nativeEnergyMoment μR μG φ A p + n * τ ^ 2))
      ≤ lossDiffAdvantage μR μG φ A Gf τ (clipTest h) p := by
  haveI := isProbabilityMeasure_signProductLaw hp
  rw [lossDiffAdvantage_eq μR μG hn hφm hA hGf τ hp (measurable_clipTest h)
    (fun i o => abs_clipUnit_le_one _)]
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  obtain ⟨-, hcoord, -, hindep⟩ := nativeNoise_facts μR μG (signProductLaw d p) hφm hA hGf hGlaw
  have hkey := sum_integral_sign_mul_clip_noisy_ge (superMeasure n (signProductLaw d p) μR μG)
    (τ := τ) hh measurable_superBits hX hG (memLp_nativeRelease μR μG hd hφ hφm hA hA1 hp)
    hindep hcoord
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hpos : 0 ≤ 1 / (2 * (n : ℝ)) := by positivity
  have heq : ∀ i, ∫ ω, signOfBit (fun ω => superBits ω i) ω
      * clipTest h i (lossDiffObservation φ A Gf τ ω) ∂(superMeasure n (signProductLaw d p) μR μG)
      = ∫ ω, signOfBit (fun ω' => superBits ω' i) ω
          * clipUnit ((nativeReleaseVector φ A ω i + τ * Gf (superNoiseSeed ω) i) / h)
          ∂(superMeasure n (signProductLaw d p) μR μG) := by
    intro i
    rfl
  rw [Finset.sum_congr rfl fun i _ => heq i]
  exact mul_le_mul_of_nonneg_left hkey hpos

/-- **The lower-loss test at one law (moment form).**  For `τ > 0`. -/
theorem lossDiff_lowerLoss_advantage_ge (hd : 0 < d) (hn : 0 < n) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) {τ : ℝ} (hτ : 0 < τ)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    (gaussDensityZero / n) * ((1 / τ) * nativeSignedMoment μR μG φ A p
        - (1 / (2 * τ ^ 2)) * nativeEnergyMoment μR μG φ A p)
      ≤ lossDiffAdvantage μR μG φ A Gf τ lowerLossTest p := by
  haveI := isProbabilityMeasure_signProductLaw hp
  rw [lossDiffAdvantage_eq μR μG hn hφm hA hGf τ hp measurable_lowerLossTest
    (fun i o => abs_lossSign_le _)]
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  obtain ⟨-, hcoord, -, hindep⟩ := nativeNoise_facts μR μG (signProductLaw d p) hφm hA hGf hGlaw
  have hkey := sum_integral_sign_mul_lossSign_noisy_ge
    (superMeasure n (signProductLaw d p) μR μG) hτ measurable_superBits hX hG
    (memLp_nativeRelease μR μG hd hφ hφm hA hA1 hp) hindep hcoord
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hpos : 0 ≤ 1 / (2 * (n : ℝ)) := by positivity
  have heq : ∀ i, ∫ ω, signOfBit (fun ω => superBits ω i) ω
      * lowerLossTest i (lossDiffObservation φ A Gf τ ω)
        ∂(superMeasure n (signProductLaw d p) μR μG)
      = ∫ ω, signOfBit (fun ω' => superBits ω' i) ω
          * lossSign (nativeReleaseVector φ A ω i + τ * Gf (superNoiseSeed ω) i)
          ∂(superMeasure n (signProductLaw d p) μR μG) := by
    intro i
    rfl
  rw [Finset.sum_congr rfl fun i _ => heq i]
  have h2 := mul_le_mul_of_nonneg_left hkey hpos
  have e : (gaussDensityZero / n) * ((1 / τ) * nativeSignedMoment μR μG φ A p
        - (1 / (2 * τ ^ 2)) * nativeEnergyMoment μR μG φ A p)
      = 1 / (2 * n) * (2 * gaussDensityZero * ((1 / τ) * (∑ i, ∫ ω,
          signOfBit (fun ω' => superBits ω' i) ω * nativeReleaseVector φ A ω i
            ∂(superMeasure n (signProductLaw d p) μR μG))
          - (1 / (2 * τ ^ 2)) * (∑ i, ∫ ω, nativeReleaseVector φ A ω i ^ 2
            ∂(superMeasure n (signProductLaw d p) μR μG)))) := by
    have hS : nativeSignedMoment μR μG φ A p = ∑ i, ∫ ω,
        signOfBit (fun ω' => superBits ω' i) ω * nativeReleaseVector φ A ω i
          ∂(superMeasure n (signProductLaw d p) μR μG) := rfl
    have hV : nativeEnergyMoment μR μG φ A p = ∑ i, ∫ ω, nativeReleaseVector φ A ω i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG) := rfl
    rw [hS, hV]
    ring
  rw [e]
  exact h2


/-- **The attack test of the paired membership game.**  With `t = τ/ε`: the lower-loss test if
`t ≥ v/m`, and otherwise the clipped decoder with scale `h = (ε² v + τ²)/(2 ε m)`.  It depends
only on `ε`, `τ` and the class constants `m`, `v`. -/
def pairedAttackTest (ε τ m v : ℝ) :
    Fin n → (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ :=
  if v / m ≤ τ / ε then lowerLossTest else clipTest ((ε ^ 2 * v + τ ^ 2) / (2 * ε * m))

theorem measurable_pairedAttackTest (ε τ m v : ℝ) (i : Fin n) :
    Measurable (pairedAttackTest (d := d) ε τ m v i) := by
  unfold pairedAttackTest
  split_ifs
  · exact measurable_lowerLossTest i
  · exact measurable_clipTest _ i

theorem abs_pairedAttackTest_le (ε τ m v : ℝ) (i : Fin n)
    (o : (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d))) :
    |pairedAttackTest ε τ m v i o| ≤ 1 := by
  unfold pairedAttackTest
  split_ifs
  · exact abs_lossSign_le _
  · exact abs_clipUnit_le_one _

/-- **The attack, loss-difference observer, prior-averaged.**  Under the hypotheses of
Theorem 3, for every learner of the class and every `τ ≥ 0`, the attack test
`pairedAttackTest ε τ m v` with `m = m₁/2`, `v = max v₀ 1` has
`c_adv (1 + (τ/ε)²)^{-1/2} ≤ E_{p∼Π_κ} Adv_p ≤ sup_{p ∈ [-1,1]^d} Adv_p`,
`c_adv = pairedAttackConstant m v > 0`. -/
theorem native_paired_attack
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) {τ : ℝ} (hτ : 0 ≤ τ) :
    pairedAttackConstant (mainSignalRate b B r cp / 2) (max (mainEnergyRate a b B r L cm) 1)
          / Real.sqrt (1 + (τ / ε) ^ 2)
        ≤ ∫ p, lossDiffAdvantage μR μG φ A Gf τ
            (pairedAttackTest ε τ (mainSignalRate b B r cp / 2)
              (max (mainEnergyRate a b B r L cm) 1)) p ∂(prior (nativeKappa b B r ε) d) ∧
      (∫ p, lossDiffAdvantage μR μG φ A Gf τ
            (pairedAttackTest ε τ (mainSignalRate b B r cp / 2)
              (max (mainEnergyRate a b B r L cm) 1)) p ∂(prior (nativeKappa b B r ε) d))
        ≤ ⨆ p : productCube d, lossDiffAdvantage μR μG φ A Gf τ
            (pairedAttackTest ε τ (mainSignalRate b B r cp / 2)
              (max (mainEnergyRate a b B r L cm) 1)) p := by
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  have hr := hg.two_le
  have ha := hg.a_pos
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  obtain ⟨hn, hdn, hv0, hv1, hM, hV, -⟩ :=
    main_recipe_orders (L := L) hr ha hb hB hH hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  set m := mainSignalRate b B r cp / 2 with hm_def
  set v := max (mainEnergyRate a b B r L cm) 1 with hv_def
  have hsG := mainScaleRoot_pos hb hB hr
  have hm : 0 < m := by rw [hm_def]; unfold mainSignalRate; positivity
  have hv : 0 < v := lt_of_lt_of_le one_pos (le_max_right _ _)
  set T := pairedAttackTest (d := d) (n := n) ε τ m v with hT_def
  have hTm : ∀ i, Measurable (T i) := fun i => measurable_pairedAttackTest ε τ m v i
  have hT1 : ∀ i o, |T i o| ≤ 1 := fun i o => abs_pairedAttackTest_le ε τ m v i o
  -- the prior
  have hκ : 0 < nativeKappa b B r ε := by
    have h1 : 1 < (nativePriorVariance b B r ε)⁻¹ := one_lt_inv₀ hv0 |>.2 hv1
    rw [nativeKappa]
    linarith
  haveI := isProbabilityMeasure_prior hκ d
  have hC : ∀ᵐ p ∂(prior (nativeKappa b B r ε) d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact fun k => Set.Ioo_subset_Icc_self (hp k)
  obtain ⟨h1, h2, -⟩ := finite_native_budgets_unconditional μR μG hd hφ hφm hg hgm hε hv0 hv1
    A hA hA1 hacc
  have h1' : nativeSignedBudget a b B r ε H n d
      ≤ ∫ p, nativeSignedMoment μR μG φ A p ∂(prior (nativeKappa b B r ε) d) := h1
  have h2' : (∫ p, nativeEnergyMoment μR μG φ A p ∂(prior (nativeKappa b B r ε) d))
      ≤ nativeEnergyBudget a b B r ε L n d := h2
  have hMpos : 0 < nativeSignedBudget a b B r ε H n d := lt_of_lt_of_le (by positivity) hM
  have hSint : Integrable (fun p => nativeSignedMoment μR μG φ A p)
      (prior (nativeKappa b B r ε) d) := by
    by_contra hni
    rw [integral_undef hni] at h1'
    linarith
  have hVint : Integrable (fun p => nativeEnergyMoment μR μG φ A p)
      (prior (nativeKappa b B r ε) d) :=
    integrable_native_energy μR μG hd hκ hφ hφm hA hA1
  have hSge : (n : ℝ) * ε * m ≤ ∫ p, nativeSignedMoment μR μG φ A p ∂(prior (nativeKappa b B r ε) d) :=
    hM.trans h1'
  have hVle : (∫ p, nativeEnergyMoment μR μG φ A p ∂(prior (nativeKappa b B r ε) d))
      ≤ (n : ℝ) * ε ^ 2 * v :=
    h2'.trans (hV.trans (mul_le_mul_of_nonneg_left (le_max_left _ _) (by positivity)))
  -- integrability of the advantage in `p`
  have hsum_int : Integrable (fun p => (1 / (2 * (n : ℝ))) * ∑ i, ∫ ω,
      signOfBit (fun ω => superBits ω i) ω * T i (lossDiffObservation φ A Gf τ ω)
        ∂(superMeasure n (signProductLaw d p) μR μG)) (prior (nativeKappa b B r ε) d) := by
    refine (integrable_finsetSum _ fun i _ => ?_).const_mul _
    have hbit : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        superBits ω i := (measurable_pi_apply i).comp measurable_superBits
    refine nativeKernel_integral_integrable μR μG hκ hd
      (f := fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        signOfBit (fun ω => superBits ω i) x.2 * T i (lossDiffObservation φ A Gf τ x.2))
      (((measurable_signOfBit _ hbit).comp measurable_snd).mul
        ((hTm i).comp ((measurable_lossDiffObservation hφm hA hGf τ).comp measurable_snd)))
      (C := 1) fun x _ => ?_
    rw [abs_mul, abs_signOfBit_eq_one, one_mul]
    exact hT1 i _
  have hAdvInt : Integrable (fun p => lossDiffAdvantage μR μG φ A Gf τ T p)
      (prior (nativeKappa b B r ε) d) := by
    refine hsum_int.congr ?_
    filter_upwards [hC] with p hp
    exact (lossDiffAdvantage_eq μR μG hn hφm hA hGf τ hp hTm hT1).symm
  have hbdd : BddAbove (Set.range fun p : productCube d =>
      lossDiffAdvantage μR μG φ A Gf τ T p) := by
    refine ⟨1 / 2, ?_⟩
    rintro _ ⟨p, rfl⟩
    exact lossDiffAdvantage_le_half μR μG hn hφm hA hGf τ p.2 hTm hT1
  refine ⟨?_, integral_le_of_le_on_cube _ hC hAdvInt fun p hp => le_ciSup hbdd ⟨p, hp⟩⟩
  -- the two branches
  have htnn : 0 ≤ τ / ε := div_nonneg hτ hε.le
  by_cases hbr : v / m ≤ τ / ε
  · -- lower-loss branch
    have hTeq : T = lowerLossTest := by rw [hT_def]; unfold pairedAttackTest; rw [if_pos hbr]
    have htpos : 0 < τ / ε := lt_of_lt_of_le (by positivity) hbr
    have hτpos : 0 < τ := by
      rcases hτ.lt_or_eq with h | h
      · exact h
      · rw [← h, zero_div] at htpos; exact absurd htpos (lt_irrefl 0)
    set ℓ : (Fin d → ℝ) → ℝ := fun p => (gaussDensityZero / n) *
      ((1 / τ) * nativeSignedMoment μR μG φ A p - (1 / (2 * τ ^ 2)) * nativeEnergyMoment μR μG φ A p)
      with hℓ_def
    have hℓint : Integrable ℓ (prior (nativeKappa b B r ε) d) :=
      ((hSint.const_mul _).sub (hVint.const_mul _)).const_mul _
    have hℓle : ∫ p, ℓ p ∂(prior (nativeKappa b B r ε) d)
        ≤ ∫ p, lossDiffAdvantage μR μG φ A Gf τ T p ∂(prior (nativeKappa b B r ε) d) := by
      refine integral_mono_ae hℓint hAdvInt ?_
      filter_upwards [hC] with p hp
      rw [hTeq]
      exact lossDiff_lowerLoss_advantage_ge μR μG hd hn hφ hφm hA hA1 hGf hGlaw hτpos hp
    have hℓval : ∫ p, ℓ p ∂(prior (nativeKappa b B r ε) d)
        = (gaussDensityZero / n) *
          ((1 / τ) * ∫ p, nativeSignedMoment μR μG φ A p ∂(prior (nativeKappa b B r ε) d)
            - (1 / (2 * τ ^ 2)) * ∫ p, nativeEnergyMoment μR μG φ A p
              ∂(prior (nativeKappa b B r ε) d)) := by
      simp only [hℓ_def]
      rw [integral_const_mul, integral_sub (hSint.const_mul _) (hVint.const_mul _),
        integral_const_mul, integral_const_mul]
    have hc0 := gaussDensityZero_pos
    have hlow : gaussDensityZero * (m / (τ / ε) - v / (2 * (τ / ε) ^ 2))
        ≤ ∫ p, ℓ p ∂(prior (nativeKappa b B r ε) d) := by
      rw [hℓval]
      have hεne : ε ≠ 0 := hε.ne'
      have hτne : τ ≠ 0 := hτpos.ne'
      have hnne : (n : ℝ) ≠ 0 := hn'.ne'
      have e : gaussDensityZero * (m / (τ / ε) - v / (2 * (τ / ε) ^ 2))
          = (gaussDensityZero / n) * ((1 / τ) * ((n : ℝ) * ε * m)
            - (1 / (2 * τ ^ 2)) * ((n : ℝ) * ε ^ 2 * v)) := by
        first | (field_simp; ring) | field_simp | ring
      rw [e]
      have hA1' : (1 / τ) * ((n : ℝ) * ε * m)
          ≤ (1 / τ) * ∫ p, nativeSignedMoment μR μG φ A p ∂(prior (nativeKappa b B r ε) d) :=
        mul_le_mul_of_nonneg_left hSge (by positivity)
      have hV1' : (1 / (2 * τ ^ 2)) * ∫ p, nativeEnergyMoment μR μG φ A p
            ∂(prior (nativeKappa b B r ε) d)
          ≤ (1 / (2 * τ ^ 2)) * ((n : ℝ) * ε ^ 2 * v) :=
        mul_le_mul_of_nonneg_left hVle (by positivity)
      have hpos : 0 ≤ gaussDensityZero / (n : ℝ) := by positivity
      exact mul_le_mul_of_nonneg_left (by linarith) hpos
    exact (lowerLoss_branch_ge hm hv hbr).trans (hlow.trans hℓle)
  · -- clipped-decoder branch
    have hbr' : τ / ε ≤ v / m := (not_le.mp hbr).le
    set h := (ε ^ 2 * v + τ ^ 2) / (2 * ε * m) with hh_def
    have hh : 0 < h := by rw [hh_def]; positivity
    have hTeq : T = clipTest h := by rw [hT_def]; unfold pairedAttackTest; rw [if_neg hbr]
    set ℓ : (Fin d → ℝ) → ℝ := fun p => (1 / (2 * n)) * ((1 / h) * nativeSignedMoment μR μG φ A p
        - (1 / (4 * h ^ 2)) * (nativeEnergyMoment μR μG φ A p + n * τ ^ 2)) with hℓ_def
    have hℓint : Integrable ℓ (prior (nativeKappa b B r ε) d) :=
      ((hSint.const_mul _).sub ((hVint.add (integrable_const _)).const_mul _)).const_mul _
    have hℓle : ∫ p, ℓ p ∂(prior (nativeKappa b B r ε) d)
        ≤ ∫ p, lossDiffAdvantage μR μG φ A Gf τ T p ∂(prior (nativeKappa b B r ε) d) := by
      refine integral_mono_ae hℓint hAdvInt ?_
      filter_upwards [hC] with p hp
      rw [hTeq]
      exact lossDiff_clip_advantage_ge μR μG hd hn hφ hφm hA hA1 hGf hGlaw τ hh hp
    have hℓval : ∫ p, ℓ p ∂(prior (nativeKappa b B r ε) d)
        = (1 / (2 * n)) *
          ((1 / h) * ∫ p, nativeSignedMoment μR μG φ A p ∂(prior (nativeKappa b B r ε) d)
            - (1 / (4 * h ^ 2)) * ((∫ p, nativeEnergyMoment μR μG φ A p
              ∂(prior (nativeKappa b B r ε) d)) + n * τ ^ 2)) := by
      have hVc : Integrable (fun p => nativeEnergyMoment μR μG φ A p + n * τ ^ 2)
          (prior (nativeKappa b B r ε) d) := hVint.add (integrable_const _)
      simp only [hℓ_def]
      rw [integral_const_mul, integral_sub (hSint.const_mul _) (hVc.const_mul _),
        integral_const_mul, integral_const_mul, integral_add hVint (integrable_const _),
        integral_const]
      simp
    have hlow : m ^ 2 / (2 * (v + (τ / ε) ^ 2)) ≤ ∫ p, ℓ p ∂(prior (nativeKappa b B r ε) d) := by
      rw [hℓval]
      have hεne : ε ≠ 0 := hε.ne'
      have hmne : m ≠ 0 := hm.ne'
      have hnne : (n : ℝ) ≠ 0 := hn'.ne'
      have hden : ε ^ 2 * v + τ ^ 2 ≠ 0 := by positivity
      have hden2 : v + (τ / ε) ^ 2 ≠ 0 := by positivity
      have e : m ^ 2 / (2 * (v + (τ / ε) ^ 2))
          = (1 / (2 * n)) * ((1 / h) * ((n : ℝ) * ε * m)
            - (1 / (4 * h ^ 2)) * ((n : ℝ) * ε ^ 2 * v + n * τ ^ 2)) := by
        rw [hh_def]
        first | (field_simp; ring) | field_simp | ring
      rw [e]
      have hA1' : (1 / h) * ((n : ℝ) * ε * m)
          ≤ (1 / h) * ∫ p, nativeSignedMoment μR μG φ A p ∂(prior (nativeKappa b B r ε) d) :=
        mul_le_mul_of_nonneg_left hSge (by positivity)
      have hV1' : (1 / (4 * h ^ 2)) * ((∫ p, nativeEnergyMoment μR μG φ A p
            ∂(prior (nativeKappa b B r ε) d)) + n * τ ^ 2)
          ≤ (1 / (4 * h ^ 2)) * ((n : ℝ) * ε ^ 2 * v + n * τ ^ 2) :=
        mul_le_mul_of_nonneg_left (by linarith) (by positivity)
      have hpos : 0 ≤ 1 / (2 * (n : ℝ)) := by positivity
      exact mul_le_mul_of_nonneg_left (by linarith) hpos
    exact (clip_branch_ge hm hv htnn hbr').trans (hlow.trans hℓle)

/-! ### The per-candidate observer `O_Y` -/

/-- The per-candidate observation `O_Y = (Y, Z̃)`, `Y = twoLossRelease`. -/
def twoLossObservation (φ : ℝ → ℝ) (g : EuclideanSpace ℝ (Fin d) → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (G2 : Ng → Fin n → ℝ × ℝ) (τ : ℝ) (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    (Fin n → ℝ × ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) :=
  (twoLossRelease φ g A G2 τ ω, superData ω)

/-- The paired-game advantage at `D_p` of a soft test on `O_Y`. -/
def twoLossAdvantage (φ : ℝ → ℝ) (g : EuclideanSpace ℝ (Fin d) → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (G2 : Ng → Fin n → ℝ × ℝ) (τ : ℝ)
    (δ : Fin n → (Fin n → ℝ × ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ)
    (p : Fin d → ℝ) : ℝ :=
  pairedSuccess (superMeasure n (signProductLaw d p) μR μG) superBits
    (twoLossObservation φ g A G2 τ) δ - 1 / 2

/-- A test on the loss differences, applied to the pair differences `Y_{i,1} - Y_{i,0}` of the
per-candidate release. -/
def pairDiffTest (δ : Fin n → (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ) :
    Fin n → (Fin n → ℝ × ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ :=
  fun i o => δ i (fun j => (o.1 j).2 - (o.1 j).1, o.2)

theorem measurable_twoLossObservation {φ : ℝ → ℝ} (hφm : Measurable φ)
    {g : EuclideanSpace ℝ (Fin d) → ℝ} (hgm : Measurable g)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2) (τ : ℝ) :
    Measurable (twoLossObservation φ g A G2 τ :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) :=
  (measurable_twoLossRelease hφm hgm hA hG2 τ).prodMk measurable_superData

/-- The per-candidate advantage of a pair-difference test is the loss-difference advantage at
noise `√2 τ` with the noise `G' = pairNoiseDiff G₂`. -/
theorem twoLossAdvantage_pairDiffTest (φ : ℝ → ℝ) (g : EuclideanSpace ℝ (Fin d) → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (G2 : Ng → Fin n → ℝ × ℝ) (τ : ℝ)
    (δ : Fin n → (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ) (p : Fin d → ℝ) :
    twoLossAdvantage μR μG φ g A G2 τ (pairDiffTest δ) p
      = lossDiffAdvantage μR μG φ A (pairNoiseDiff G2) (Real.sqrt 2 * τ) δ p := by
  have hpt : ∀ i ω, pairDiffTest δ i (twoLossObservation φ g A G2 τ ω)
      = δ i (lossDiffObservation φ A (pairNoiseDiff G2) (Real.sqrt 2 * τ) ω) := by
    intro i ω
    simp only [pairDiffTest, twoLossObservation, lossDiffObservation]
    rw [pairDiff_twoLossRelease φ g A G2 τ ω]
  unfold twoLossAdvantage lossDiffAdvantage pairedSuccess
  simp only [hpt]

/-- **The defence, information form, per-candidate observer.** -/
theorem twoLoss_defence (hn : 0 < n) {φ : ℝ → ℝ} (hφm : Measurable φ)
    {g : EuclideanSpace ℝ (Fin d) → ℝ} (hgm : Measurable g)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2) (τ : ℝ) {p : Fin d → ℝ}
    (hp : p ∈ productCube d)
    {δ : Fin n → (Fin n → ℝ × ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ}
    (hδm : ∀ i, Measurable (δ i)) (hδ1 : ∀ i o, |δ i o| ≤ 1) :
    twoLossAdvantage μR μG φ g A G2 τ δ p
      ≤ Real.sqrt (Real.log 2 * twoLossInformation InfoDirection.strong μR μG φ g A G2 τ
          (signProductLaw d p) / (2 * n)) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hY := measurable_twoLossRelease (Rr := Rr) hφm hgm hA hG2 τ
  have h := pairedSuccess_le_sqrt (superMeasure n (signProductLaw d p) μR μG) hn
    measurable_superBits (measurable_twoLossObservation hφm hgm hA hG2 τ)
    (iIndepFun_superBits (signProductLaw d p) μR μG) (superBits_fair (signProductLaw d p) μR μG)
    hδm hδ1
  have hI : mutualInfo (superMeasure n (signProductLaw d p) μR μG)
      (twoLossObservation φ g A G2 τ) superBits
      = twoLossInformation InfoDirection.strong μR μG φ g A G2 τ (signProductLaw d p) :=
    mutualInfo_pair_eq_releaseInfoS (superMeasure n (signProductLaw d p) μR μG) hY
      measurable_superBits measurable_superData
      (indepFun_superBits_superData (signProductLaw d p) μR μG)
  unfold twoLossAdvantage
  rw [← hI]
  linarith

/-- `c/√(1 + 2t²) ≥ (c/√2)/√(1 + t²)` for `c ≥ 0`. -/
theorem div_sqrt_two_noise {c t : ℝ} (hc : 0 ≤ c) :
    c / Real.sqrt 2 / Real.sqrt (1 + t ^ 2) ≤ c / Real.sqrt (1 + 2 * t ^ 2) := by
  have h1 : 0 < Real.sqrt (1 + 2 * t ^ 2) := Real.sqrt_pos.2 (by positivity)
  rw [div_div, ← Real.sqrt_mul (by norm_num : (0 : ℝ) ≤ 2)]
  exact div_le_div_of_nonneg_left hc h1 (Real.sqrt_le_sqrt (by nlinarith [sq_nonneg t]))

/-- **The attack, per-candidate observer, prior-averaged.**  Under the hypotheses of
Theorem 3, with noise `G₂` of the law of `2n` independent standard Gaussians, every learner of the
class and every `τ ≥ 0`: the attack test applied to the pair differences has
`(c_adv/√2)(1 + (τ/ε)²)^{-1/2} ≤ E_{p∼Π_κ} Adv_p(O_Y) ≤ sup_p Adv_p(O_Y)`. -/
theorem native_two_loss_paired_attack
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2)
    (hG2law : μG.map G2 = Measure.pi fun _ : Fin n => (gaussianReal 0 1).prod (gaussianReal 0 1))
    {τ : ℝ} (hτ : 0 ≤ τ) :
    pairedAttackConstant (mainSignalRate b B r cp / 2) (max (mainEnergyRate a b B r L cm) 1)
          / Real.sqrt 2 / Real.sqrt (1 + (τ / ε) ^ 2)
        ≤ ∫ p, twoLossAdvantage μR μG φ g A G2 τ
            (pairDiffTest (pairedAttackTest ε (Real.sqrt 2 * τ) (mainSignalRate b B r cp / 2)
              (max (mainEnergyRate a b B r L cm) 1))) p ∂(prior (nativeKappa b B r ε) d) ∧
      (∫ p, twoLossAdvantage μR μG φ g A G2 τ
            (pairDiffTest (pairedAttackTest ε (Real.sqrt 2 * τ) (mainSignalRate b B r cp / 2)
              (max (mainEnergyRate a b B r L cm) 1))) p ∂(prior (nativeKappa b B r ε) d))
        ≤ ⨆ p : productCube d, twoLossAdvantage μR μG φ g A G2 τ
            (pairDiffTest (pairedAttackTest ε (Real.sqrt 2 * τ) (mainSignalRate b B r cp / 2)
              (max (mainEnergyRate a b B r L cm) 1))) p := by
  have hGf := measurable_pairNoiseDiff hG2
  have hGlaw := map_pairNoiseDiff μG hG2 hG2law
  have hτ' : 0 ≤ Real.sqrt 2 * τ := mul_nonneg (Real.sqrt_nonneg _) hτ
  have hmain := native_paired_attack μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl hGf
    hGlaw hτ'
  simp_rw [twoLossAdvantage_pairDiffTest]
  refine ⟨?_, hmain.2⟩
  refine le_trans ?_ hmain.1
  have hc : 0 ≤ pairedAttackConstant (mainSignalRate b B r cp / 2)
      (max (mainEnergyRate a b B r L cm) 1) := by
    have hsG := mainScaleRoot_pos hφ.slope_pos hg.B_pos hg.two_le
    have hm : 0 < mainSignalRate b B r cp / 2 := by unfold mainSignalRate; positivity
    exact (pairedAttackConstant_pos hm (lt_of_lt_of_le one_pos (le_max_right _ _))).le
  rw [sqrt_two_mul_div_sq]
  exact div_sqrt_two_noise hc

end Native

end LossOnlyTraceability.TwoLoss


==> anc/lean/LossOnlyTraceability/TwoLoss/PairedGameTwoLossLaw.lean <==
import LossOnlyTraceability.TwoLoss.PairedGameExtras
import LossOnlyTraceability.TwoLoss.TwoLossLaw

/-! **The paired membership game, two-sided, for both observers.**

Under the hypotheses of Theorem 3 (`native_loss_information_law`), with `t = τ/ε`,
`c_adv = pairedAttackConstant (m₁/2) (max v₀ 1)` and advantages of soft tests
(`Adv = success − 1/2 = (TPR − FPR)/2`):

* `native_lossDiff_paired_game_law` (observer `O_Δ = (X + τ G, Z̃)`, every `τ ≥ 0`):
  `c_adv/√(1+t²) ≤ E_{p∼Π_κ} Adv_p(T*)` for the explicit test `T*` (lower-loss test or clipped
  decoder, chosen from `t` and the class constants only), and every measurable test at every law
  of the cube has `Adv_p ≤ √(ln 2 · C₁/2)/√(1+t²)`;
* `native_two_loss_paired_defence`, `native_two_loss_paired_game_law` (observer
  `O_Y = (Y, Z̃)`, `0 ≤ τ ≤ √n ε`): `(c_adv/√2)/√(1+t²) ≤ E_{p∼Π_κ} Adv_p(T*_Y)` and every
  measurable test at every law has `Adv_p ≤ √(ln 2 · C_Y/2)/√(1+t²)`, with the constant `C_Y`
  of the upper bound for the per-candidate observer (`twoLossRegimeConstant`). -/

noncomputable section

namespace LossOnlyTraceability.TwoLoss

open MeasureTheory ProbabilityTheory InformationTheory
open scoped BigOperators InnerProductSpace ENNReal NNReal
open LossOnlyTraceability.Observer

section GameLaw

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

theorem one_le_twoLossRegimeConstant (a r L H cm : ℝ) : 0 ≤ twoLossRegimeConstant a r L H cm := by
  unfold twoLossRegimeConstant twoLossUpperConstant
  have := le_max_left (1 : ℝ) (mainResidualRate a r L H cm / Real.log 2 + 1
    + Real.logb 2 (twoLossLaplaceConstant * (1 + twoLossC3 a r L H cm)))
  linarith

/-- **The defence for the per-candidate observer:** for `0 ≤ τ ≤ √n ε`, every
measurable soft test on `O_Y` at every law of the cube has
`Adv_p ≤ √(ln 2 · C_Y/2)/√(1 + (τ/ε)²)`. -/
theorem native_two_loss_paired_defence
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2)
    (hG2law : μG.map G2 = Measure.pi fun _ : Fin n => (gaussianReal 0 1).prod (gaussianReal 0 1))
    {τ : ℝ} (hτ0 : 0 ≤ τ) (hτ1 : τ ≤ Real.sqrt n * ε) {p : Fin d → ℝ} (hp : p ∈ productCube d)
    {δ : Fin n → (Fin n → ℝ × ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ}
    (hδm : ∀ i, Measurable (δ i)) (hδ1 : ∀ i o, |δ i o| ≤ 1) :
    twoLossAdvantage μR μG φ g A G2 τ δ p
      ≤ Real.sqrt (Real.log 2 * twoLossRegimeConstant a r L H cm / 2)
          / Real.sqrt (1 + (τ / ε) ^ 2) := by
  obtain ⟨hn, -, -⟩ := two_loss_regime_inputs (Lg := Lg) hφ hg hcm hcp hε hε0 hn1 hn2 hdim
  have hinfo := native_two_loss_upper_regime μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim
    hAcl hG2 hG2law InfoDirection.strong hτ0 hτ1 hp
  exact twoLoss_defence_of_information_le μR μG hn hφm hgm hAcl.1 hG2 τ hp
    (one_le_twoLossRegimeConstant a r L H cm) hinfo hδm hδ1

/-- **The two-sided paired game for the per-candidate observer**, `0 ≤ τ ≤ √n ε`: the explicit
pair-difference test attains `(c_adv/√2)/√(1+(τ/ε)²)` prior-averaged, and no measurable test
exceeds `√(ln 2 · C_Y/2)/√(1+(τ/ε)²)` at any law of the cube. -/
theorem native_two_loss_paired_game_law
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2)
    (hG2law : μG.map G2 = Measure.pi fun _ : Fin n => (gaussianReal 0 1).prod (gaussianReal 0 1))
    {τ : ℝ} (hτ0 : 0 ≤ τ) (hτ1 : τ ≤ Real.sqrt n * ε) :
    pairedAttackConstant (mainSignalRate b B r cp / 2) (max (mainEnergyRate a b B r L cm) 1)
          / Real.sqrt 2 / Real.sqrt (1 + (τ / ε) ^ 2)
        ≤ ∫ p, twoLossAdvantage μR μG φ g A G2 τ
            (pairDiffTest (pairedAttackTest ε (Real.sqrt 2 * τ) (mainSignalRate b B r cp / 2)
              (max (mainEnergyRate a b B r L cm) 1))) p ∂(prior (nativeKappa b B r ε) d) ∧
      ∀ p ∈ productCube d,
        ∀ δ : Fin n → (Fin n → ℝ × ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ,
          (∀ i, Measurable (δ i)) → (∀ i o, |δ i o| ≤ 1) →
          twoLossAdvantage μR μG φ g A G2 τ δ p
            ≤ Real.sqrt (Real.log 2 * twoLossRegimeConstant a r L H cm / 2)
                / Real.sqrt (1 + (τ / ε) ^ 2) :=
  ⟨(native_two_loss_paired_attack μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl hG2
      hG2law hτ0).1,
    fun _ hp _ hδm hδ1 => native_two_loss_paired_defence μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1
      hn2 hdim hAcl hG2 hG2law hτ0 hτ1 hp hδm hδ1⟩

/-- **The two-sided paired game for the loss-difference observer**, every `τ ≥ 0`: the explicit
test attains `c_adv/√(1+(τ/ε)²)` prior-averaged, and no measurable test exceeds
`√(ln 2 · C₁/2)/√(1+(τ/ε)²)` at any law of the cube. -/
theorem native_lossDiff_paired_game_law
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) {τ : ℝ} (hτ : 0 ≤ τ) :
    pairedAttackConstant (mainSignalRate b B r cp / 2) (max (mainEnergyRate a b B r L cm) 1)
          / Real.sqrt (1 + (τ / ε) ^ 2)
        ≤ ∫ p, lossDiffAdvantage μR μG φ A Gf τ
            (pairedAttackTest ε τ (mainSignalRate b B r cp / 2)
              (max (mainEnergyRate a b B r L cm) 1)) p ∂(prior (nativeKappa b B r ε) d) ∧
      ∀ p ∈ productCube d,
        ∀ δ : Fin n → (Fin n → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) → ℝ,
          (∀ i, Measurable (δ i)) → (∀ i o, |δ i o| ≤ 1) →
          lossDiffAdvantage μR μG φ A Gf τ δ p
            ≤ Real.sqrt (Real.log 2 * mainUpperConstant a r L H cm / 2)
                / Real.sqrt (1 + (τ / ε) ^ 2) :=
  ⟨(native_paired_attack μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl hGf hGlaw hτ).1,
    fun _ hp _ hδm hδ1 => native_paired_defence μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim
      hAcl hGf hGlaw τ hp hδm hδ1⟩

end GameLaw

end LossOnlyTraceability.TwoLoss


==> anc/lean/LossOnlyTraceability/TwoLoss/RankOneChannel.lean <==
import LossOnlyTraceability.TwoLoss.RankOneGeneric
import Mathlib.Analysis.SpecialFunctions.Log.Base

/-! The two-loss observer, upper half: **the Gaussian channel with one distinguished
direction.**

Let `W : Ω → ℝ^{k+1}` be a measurable release, `Y = W + τ N` with `N ∼ N(0, I_{k+1})` independent
of `((U, Z̃), W)`, `U` independent fair bits, `a` a measurable centre map of the side information
`Z̃`, `v` a unit vector, and `u = W − a(Z̃)`.  Then, in bits,

`I(U; Y | Z̃) ≤ (k/(2 ln 2)) ln(1 + E‖u_⊥‖²/(k τ²)) + min{ log₂(c_L (1 + E|⟪v,u⟫|/τ)),
  (1/(2 ln 2)) ln(1 + E⟪v,u⟫²/τ²) }`

with `c_L = √(2e/π)` and `‖u_⊥‖² = ‖u‖² − ⟪v,u⟫²` (`condMutualInfo_rankOne_le`).  The first
branch uses a Laplace reference in the direction `v` (`condMutualInfo_rotated_laplace_le`), the
second a Gaussian one (`condMutualInfo_rotated_gauss_le`); both use Gaussian references of
variance `τ² + E‖u_⊥‖²/k` in the `k` orthogonal directions, after a rotation taking `v` to `e₀`. -/

noncomputable section

namespace LossOnlyTraceability.TwoLoss

open MeasureTheory ProbabilityTheory InformationTheory
open scoped BigOperators InnerProductSpace ENNReal NNReal

section Scalars

/-- `c_L = √(2e/π)`, the constant of the Laplace reference. -/
def laplaceRefConstant : ℝ := Real.sqrt (2 * Real.exp 1 / Real.pi)

theorem laplaceRefConstant_pos : 0 < laplaceRefConstant := by
  unfold laplaceRefConstant
  have : 0 < 2 * Real.exp 1 / Real.pi := by positivity
  exact Real.sqrt_pos.2 this

/-- The Laplace-coordinate budget is nonnegative: `ln(2β) + τ/β − ln(2πeτ²)/2 ≥ 0`. -/
theorem laplace_budget_nonneg {τ β : ℝ} (hτ : 0 < τ) (hβ : 0 < β) :
    0 ≤ Real.log (2 * β) + τ / β - Real.log (2 * Real.pi * Real.exp 1 * τ ^ 2) / 2 := by
  -- `ln x + 1/x ≥ 1` at `x = β/τ`, and `ln 2 + 1/2 ≥ ln(2π)/2` since `2e ≥ π`
  have hx : 0 < β / τ := div_pos hβ hτ
  have h1 : Real.log (τ / β) ≤ τ / β - 1 := Real.log_le_sub_one_of_pos (div_pos hτ hβ)
  have hlogτβ : Real.log (τ / β) = Real.log τ - Real.log β := Real.log_div hτ.ne' hβ.ne'
  have hsplit : Real.log (2 * Real.pi * Real.exp 1 * τ ^ 2)
      = Real.log 2 + Real.log Real.pi + 1 + 2 * Real.log τ := by
    rw [Real.log_mul (by positivity) (by positivity), Real.log_mul (by positivity) (by positivity),
      Real.log_mul (by positivity) (by positivity), Real.log_exp, Real.log_pow]
    push_cast
    ring
  have h2β : Real.log (2 * β) = Real.log 2 + Real.log β := Real.log_mul (by norm_num) hβ.ne'
  -- `ln π ≤ ln 2 + 1`, i.e. `π ≤ 2e`
  have hpi : Real.log Real.pi ≤ Real.log 2 + 1 := by
    have hπ : Real.pi ≤ 2 * Real.exp 1 := by
      have h4 := Real.pi_le_four
      have he : (1 : ℝ) + 1 ≤ Real.exp 1 := Real.add_one_le_exp 1
      linarith
    have := Real.log_le_log Real.pi_pos hπ
    rw [Real.log_mul (by norm_num) (Real.exp_pos 1).ne', Real.log_exp] at this
    exact this
  rw [hsplit, h2β]
  linarith

/-- `ln(2β) + 1 − ln(2πeτ²)/2 = ln(c_L β/τ)`. -/
theorem laplace_budget_eq {τ β : ℝ} (hτ : 0 < τ) (hβ : 0 < β) :
    Real.log (2 * β) + 1 - Real.log (2 * Real.pi * Real.exp 1 * τ ^ 2) / 2
      = Real.log (laplaceRefConstant * (β / τ)) := by
  have hsplit : Real.log (2 * Real.pi * Real.exp 1 * τ ^ 2)
      = Real.log 2 + Real.log Real.pi + 1 + 2 * Real.log τ := by
    rw [Real.log_mul (by positivity) (by positivity), Real.log_mul (by positivity) (by positivity),
      Real.log_mul (by positivity) (by positivity), Real.log_exp, Real.log_pow]
    push_cast
    ring
  have h2β : Real.log (2 * β) = Real.log 2 + Real.log β := Real.log_mul (by norm_num) hβ.ne'
  have hc : Real.log laplaceRefConstant = (Real.log 2 + 1 - Real.log Real.pi) / 2 := by
    unfold laplaceRefConstant
    rw [Real.log_sqrt (by positivity), Real.log_div (by positivity) Real.pi_pos.ne',
      Real.log_mul (by norm_num) (Real.exp_pos 1).ne', Real.log_exp]
  rw [Real.log_mul laplaceRefConstant_pos.ne' (div_pos hβ hτ).ne', hc,
    Real.log_div hβ.ne' hτ.ne', hsplit, h2β]
  ring

end Scalars

section Budget

variable {Ω : Type*} [MeasurableSpace Ω]

/-- The Gaussian coordinates' average budget: with `λ = v + D₁/k`,
`E ∑_i ((v + t_i²)/(2λ) − 1/2 + ln(λ/v)/2) ≤ (k/2) ln(1 + D₁/(k v))`, and the summand is
nonnegative and integrable. -/
theorem gauss_tail_budget (P : Measure Ω) [IsProbabilityMeasure P] {k : ℕ} (hk : 0 < k)
    {t : Ω → Fin k → ℝ} {D₁ : ℝ} {v lam : ℝ≥0} (hvne : v ≠ 0) (hlamne : lam ≠ 0)
    (hlam : (lam : ℝ) = v + D₁ / k)
    (hint : Integrable (fun ω => ∑ i, t ω i ^ 2) P) (hD₁ : ∫ ω, ∑ i, t ω i ^ 2 ∂P ≤ D₁) :
    (∀ ω, 0 ≤ ∑ i : Fin k, (((v : ℝ) + t ω i ^ 2) / (2 * lam) - 1 / 2
        + Real.log ((lam : ℝ) / v) / 2)) ∧
      Integrable (fun ω => ∑ i : Fin k, (((v : ℝ) + t ω i ^ 2) / (2 * lam) - 1 / 2
        + Real.log ((lam : ℝ) / v) / 2)) P ∧
      ∫ ω, ∑ i : Fin k, (((v : ℝ) + t ω i ^ 2) / (2 * lam) - 1 / 2
        + Real.log ((lam : ℝ) / v) / 2) ∂P
        ≤ (k / 2) * Real.log (1 + D₁ / (k * v)) := by
  have hk0 : (0 : ℝ) < k := by exact_mod_cast hk
  have hv0 : (0 : ℝ) < v := lt_of_le_of_ne v.2 (fun h => hvne (NNReal.coe_eq_zero.1 h.symm))
  have hl0 : (0 : ℝ) < lam := lt_of_le_of_ne lam.2 (fun h => hlamne (NNReal.coe_eq_zero.1 h.symm))
  have hpt : ∀ ω, ∑ i : Fin k, (((v : ℝ) + t ω i ^ 2) / (2 * lam) - 1 / 2
        + Real.log ((lam : ℝ) / v) / 2)
      = (∑ i, t ω i ^ 2) / (2 * lam)
        + k * ((v : ℝ) / (2 * lam) - 1 / 2 + Real.log ((lam : ℝ) / v) / 2) := by
    intro ω
    have : ∀ i : Fin k, ((v : ℝ) + t ω i ^ 2) / (2 * lam) - 1 / 2 + Real.log ((lam : ℝ) / v) / 2
        = t ω i ^ 2 / (2 * lam) + ((v : ℝ) / (2 * lam) - 1 / 2 + Real.log ((lam : ℝ) / v) / 2) :=
      fun i => by ring
    rw [Finset.sum_congr rfl fun i _ => this i, Finset.sum_add_distrib, ← Finset.sum_div,
      Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  refine ⟨fun ω => Finset.sum_nonneg fun i _ => gaussian_kl_term_nonneg (sq_nonneg _) hvne hlamne,
    ?_, ?_⟩
  · exact ((hint.div_const _).add (integrable_const _)).congr
      (Filter.Eventually.of_forall fun ω => (hpt ω).symm)
  · rw [integral_congr_ae (Filter.Eventually.of_forall hpt),
      integral_add (hint.div_const _) (integrable_const _), integral_div, integral_const]
    simp only [probReal_univ, smul_eq_mul, one_mul]
    have h1 : (∫ ω, ∑ i, t ω i ^ 2 ∂P) / (2 * lam) ≤ D₁ / (2 * lam) :=
      div_le_div_of_nonneg_right hD₁ (mul_pos two_pos hl0).le
    have hkl : (k : ℝ) * lam = k * v + D₁ := by
      rw [hlam, mul_add, mul_div_cancel₀ _ hk0.ne']
    have h2 : D₁ / (2 * (lam : ℝ)) + k * ((v : ℝ) / (2 * lam) - 1 / 2) = 0 := by
      have e : D₁ / (2 * (lam : ℝ)) + k * ((v : ℝ) / (2 * lam) - 1 / 2)
          = (D₁ + k * v - k * lam) / (2 * lam) := by
        field_simp
        ring
      rw [e, show D₁ + (k : ℝ) * v - k * lam = 0 by linarith [hkl], zero_div]
    have h3 : (lam : ℝ) / v = 1 + D₁ / (k * v) := by
      rw [hlam, add_div, div_self hv0.ne', div_div]
    rw [h3]
    have e : (∫ ω, ∑ i, t ω i ^ 2 ∂P) / (2 * lam)
          + k * ((v : ℝ) / (2 * lam) - 1 / 2 + Real.log (1 + D₁ / (k * v)) / 2)
        = ((∫ ω, ∑ i, t ω i ^ 2 ∂P) / (2 * lam) - D₁ / (2 * lam))
          + (D₁ / (2 * (lam : ℝ)) + k * ((v : ℝ) / (2 * lam) - 1 / 2))
          + (k / 2) * Real.log (1 + D₁ / (k * v)) := by ring
    rw [e, h2]
    linarith

/-- The Laplace coordinate's average budget: with `β = D₂ + τ`,
`E[ln(2β) + (|t₀| + τ)/β − ln(2πeτ²)/2] ≤ ln(c_L(1 + D₂/τ))`, nonnegative and integrable. -/
theorem laplace_head_budget (P : Measure Ω) [IsProbabilityMeasure P] {t0 : Ω → ℝ}
    {τ D₂ β : ℝ} (hτ : 0 < τ) (hβ : β = D₂ + τ) (hD₂0 : 0 ≤ D₂)
    (hint : Integrable (fun ω => |t0 ω|) P) (hD₂ : ∫ ω, |t0 ω| ∂P ≤ D₂) :
    (∀ ω, 0 ≤ Real.log (2 * β) + (|t0 ω| + τ) / β
        - Real.log (2 * Real.pi * Real.exp 1 * τ ^ 2) / 2) ∧
      Integrable (fun ω => Real.log (2 * β) + (|t0 ω| + τ) / β
        - Real.log (2 * Real.pi * Real.exp 1 * τ ^ 2) / 2) P ∧
      ∫ ω, (Real.log (2 * β) + (|t0 ω| + τ) / β
        - Real.log (2 * Real.pi * Real.exp 1 * τ ^ 2) / 2) ∂P
        ≤ Real.log (laplaceRefConstant * (1 + D₂ / τ)) := by
  have hβ0 : 0 < β := by rw [hβ]; linarith
  refine ⟨fun ω => ?_, ?_, ?_⟩
  · have h0 := laplace_budget_nonneg hτ hβ0
    have : τ / β ≤ (|t0 ω| + τ) / β :=
      div_le_div_of_nonneg_right (by linarith [abs_nonneg (t0 ω)]) hβ0.le
    linarith
  · have hfun : (fun ω => Real.log (2 * β) + (|t0 ω| + τ) / β
        - Real.log (2 * Real.pi * Real.exp 1 * τ ^ 2) / 2)
        = fun ω => (Real.log (2 * β) + τ / β - Real.log (2 * Real.pi * Real.exp 1 * τ ^ 2) / 2)
          + β⁻¹ * |t0 ω| := by
      funext ω
      ring
    rw [hfun]
    exact (integrable_const _).add (hint.const_mul _)
  · have hfun : (fun ω => Real.log (2 * β) + (|t0 ω| + τ) / β
        - Real.log (2 * Real.pi * Real.exp 1 * τ ^ 2) / 2)
        = fun ω => (Real.log (2 * β) + τ / β - Real.log (2 * Real.pi * Real.exp 1 * τ ^ 2) / 2)
          + β⁻¹ * |t0 ω| := by
      funext ω
      ring
    rw [hfun, integral_add (integrable_const _) (hint.const_mul _), integral_const,
      integral_const_mul]
    simp only [probReal_univ, smul_eq_mul, one_mul]
    have hstep : ((∫ ω, |t0 ω| ∂P) + τ) / β ≤ 1 := by
      rw [div_le_one hβ0, hβ]
      linarith
    have hid := laplace_budget_eq hτ hβ0
    have hβτ : β / τ = 1 + D₂ / τ := by
      rw [hβ, add_div, div_self hτ.ne']
      ring
    rw [hβτ] at hid
    have hstep' : τ / β + β⁻¹ * ∫ ω, |t0 ω| ∂P ≤ 1 := by
      have : τ / β + β⁻¹ * ∫ ω, |t0 ω| ∂P = ((∫ ω, |t0 ω| ∂P) + τ) / β := by ring
      rw [this]
      exact hstep
    linarith

/-- The Gaussian head coordinate's average budget: with `w₀ = v + S`,
`E[(v + t₀²)/(2w₀) − 1/2 + ln(w₀/v)/2] ≤ (1/2) ln(1 + S/v)`, nonnegative and integrable. -/
theorem gauss_head_budget (P : Measure Ω) [IsProbabilityMeasure P] {t0 : Ω → ℝ} {S : ℝ}
    {v w₀ : ℝ≥0} (hvne : v ≠ 0) (hw₀ne : w₀ ≠ 0) (hw₀ : (w₀ : ℝ) = v + S)
    (hint : Integrable (fun ω => t0 ω ^ 2) P) (hS : ∫ ω, t0 ω ^ 2 ∂P ≤ S) :
    (∀ ω, 0 ≤ ((v : ℝ) + t0 ω ^ 2) / (2 * w₀) - 1 / 2 + Real.log ((w₀ : ℝ) / v) / 2) ∧
      Integrable (fun ω => ((v : ℝ) + t0 ω ^ 2) / (2 * w₀) - 1 / 2
        + Real.log ((w₀ : ℝ) / v) / 2) P ∧
      ∫ ω, (((v : ℝ) + t0 ω ^ 2) / (2 * w₀) - 1 / 2 + Real.log ((w₀ : ℝ) / v) / 2) ∂P
        ≤ (1 / 2) * Real.log (1 + S / v) := by
  have hv0 : (0 : ℝ) < v := lt_of_le_of_ne v.2 (fun h => hvne (NNReal.coe_eq_zero.1 h.symm))
  have hw0 : (0 : ℝ) < w₀ := lt_of_le_of_ne w₀.2 (fun h => hw₀ne (NNReal.coe_eq_zero.1 h.symm))
  refine ⟨fun ω => gaussian_kl_term_nonneg (sq_nonneg _) hvne hw₀ne, ?_, ?_⟩
  · have hfun : (fun ω => ((v : ℝ) + t0 ω ^ 2) / (2 * w₀) - 1 / 2 + Real.log ((w₀ : ℝ) / v) / 2)
        = fun ω => ((v : ℝ) / (2 * w₀) - 1 / 2 + Real.log ((w₀ : ℝ) / v) / 2)
          + (2 * (w₀ : ℝ))⁻¹ * t0 ω ^ 2 := by
      funext ω
      ring
    rw [hfun]
    exact (integrable_const _).add (hint.const_mul _)
  · have hfun : (fun ω => ((v : ℝ) + t0 ω ^ 2) / (2 * w₀) - 1 / 2 + Real.log ((w₀ : ℝ) / v) / 2)
        = fun ω => ((v : ℝ) / (2 * w₀) - 1 / 2 + Real.log ((w₀ : ℝ) / v) / 2)
          + (2 * (w₀ : ℝ))⁻¹ * t0 ω ^ 2 := by
      funext ω
      ring
    rw [hfun, integral_add (integrable_const _) (hint.const_mul _), integral_const,
      integral_const_mul]
    simp only [probReal_univ, smul_eq_mul, one_mul]
    have h1 : (v : ℝ) / (2 * w₀) + (2 * (w₀ : ℝ))⁻¹ * ∫ ω, t0 ω ^ 2 ∂P ≤ 1 / 2 := by
      have e : (v : ℝ) / (2 * w₀) + (2 * (w₀ : ℝ))⁻¹ * ∫ ω, t0 ω ^ 2 ∂P
          = ((v : ℝ) + ∫ ω, t0 ω ^ 2 ∂P) / (2 * w₀) := by ring
      rw [e, div_le_iff₀ (mul_pos two_pos hw0), hw₀]
      linarith
    have h2 : (w₀ : ℝ) / v = 1 + S / v := by
      rw [hw₀, add_div, div_self hv0.ne']
    rw [h2]
    linarith

end Budget

section Rotated

variable {Ω γ : Type*} [MeasurableSpace Ω] [MeasurableSpace γ]

/-- **The rotated channel bound, Laplace first coordinate (bits).**  The first coordinate carries
a first-moment budget `E|X₀ − a₀| ≤ D₂`, the remaining `k` coordinates a squared budget `D₁`. -/
theorem condMutualInfo_rotated_laplace_le [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω)
    [IsProbabilityMeasure P] {n k : ℕ} (hk : 0 < k) {U : Ω → Fin n → Bool} {Zt : Ω → γ}
    {X G : Ω → Fin (k + 1) → ℝ} {a : γ → Fin (k + 1) → ℝ} {τ D₁ D₂ : ℝ} (hτ : 0 < τ)
    (hU : Measurable U) (hZt : Measurable Zt) (hX : Measurable X) (hG : Measurable G)
    (ha : Measurable a)
    (hGlaw : P.map G = Measure.pi fun _ : Fin (k + 1) => gaussianReal 0 1)
    (hindep : IndepFun (fun ω => ((U ω, Zt ω), X ω)) G P)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hint0 : Integrable (fun ω => |X ω 0 - a (Zt ω) 0|) P)
    (hint1 : Integrable (fun ω => ∑ i : Fin k, (X ω i.succ - a (Zt ω) i.succ) ^ 2) P)
    (hD₂ : ∫ ω, |X ω 0 - a (Zt ω) 0| ∂P ≤ D₂)
    (hD₁ : ∫ ω, ∑ i : Fin k, (X ω i.succ - a (Zt ω) i.succ) ^ 2 ∂P ≤ D₁) :
    condMutualInfo P U (fun ω => X ω + τ • G ω) Zt
      ≤ ((k : ℝ) / (2 * Real.log 2)) * Real.log (1 + D₁ / (k * τ ^ 2))
        + Real.logb 2 (laplaceRefConstant * (1 + D₂ / τ)) := by
  have hk0 : (0 : ℝ) < k := by exact_mod_cast hk
  have hD₂0 : 0 ≤ D₂ :=
    le_trans (integral_nonneg (f := fun ω => |X ω 0 - a (Zt ω) 0|) fun ω => abs_nonneg _) hD₂
  have hD₁0 : 0 ≤ D₁ :=
    le_trans (integral_nonneg (f := fun ω => ∑ i : Fin k, (X ω i.succ - a (Zt ω) i.succ) ^ 2)
      fun ω => Finset.sum_nonneg fun i _ => sq_nonneg _) hD₁
  obtain ⟨v, hv⟩ : ∃ v : ℝ≥0, (v : ℝ) = τ ^ 2 := ⟨⟨τ ^ 2, sq_nonneg τ⟩, rfl⟩
  have hv0 : (0 : ℝ) < v := by rw [hv]; positivity
  have hvne : v ≠ 0 := fun h => (ne_of_gt hv0) (by rw [h, NNReal.coe_zero])
  obtain ⟨β, hβdef⟩ : ∃ β : ℝ, β = D₂ + τ := ⟨_, rfl⟩
  have hβ : 0 < β := by rw [hβdef]; linarith
  obtain ⟨lam, hlamv⟩ : ∃ lam : ℝ≥0, (lam : ℝ) = τ ^ 2 + D₁ / k :=
    ⟨⟨τ ^ 2 + D₁ / k, add_nonneg (sq_nonneg τ) (div_nonneg hD₁0 hk0.le)⟩, rfl⟩
  have hlam0 : (0 : ℝ) < lam := by rw [hlamv]; positivity
  have hlamne : lam ≠ 0 := fun h => (ne_of_gt hlam0) (by rw [h, NNReal.coe_zero])
  haveI := isMarkovKernel_rankOneLaplaceKernel ha hβ hlamne
  obtain ⟨hL0, hLint, hLle⟩ := laplace_head_budget P (t0 := fun ω => X ω 0 - a (Zt ω) 0)
    hτ hβdef hD₂0 hint0 hD₂
  obtain ⟨hG0, hGint, hGle⟩ := gauss_tail_budget P hk
    (t := fun ω i => X ω i.succ - a (Zt ω) i.succ) hvne hlamne (by rw [hlamv, hv]) hint1 hD₁
  have hρ : Measurable fun q : (γ × (Fin (k + 1) → ℝ)) × (Fin (k + 1) → ℝ) =>
      rankOneLaplaceDensity (a q.1.1) q.1.2 β lam v q.2 := by
    have h := (measurable_rankOneLaplaceDensity (k := k) β lam v).comp
      (((ha.comp (measurable_fst.comp measurable_fst)).prodMk
        (measurable_snd.comp measurable_fst)).prodMk measurable_snd)
    simpa only [Function.comp_def] using h
  have hdens : ∀ z x, (Measure.pi fun i => gaussianReal (x i) v)
      = (rankOneLaplaceKernel a β lam z).withDensity
          (fun y => rankOneLaplaceDensity (a (z, x).1) (z, x).2 β lam v y) := by
    intro z x
    rw [rankOneLaplaceKernel_apply ha hβ hlamne z]
    exact pi_gaussianReal_eq_withDensity_rankOneLaplace x (a z) hvne hβ hlamne
  have hpt : ∀ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v)
      (rankOneLaplaceKernel a β lam (Zt ω))
      ≤ ENNReal.ofReal ((Real.log (2 * β) + (|X ω 0 - a (Zt ω) 0| + τ) / β
          - Real.log (2 * Real.pi * Real.exp 1 * τ ^ 2) / 2)
        + ∑ i : Fin k, (((v : ℝ) + (X ω i.succ - a (Zt ω) i.succ) ^ 2) / (2 * lam) - 1 / 2
          + Real.log ((lam : ℝ) / v) / 2)) := by
    intro ω
    rw [rankOneLaplaceKernel_apply ha hβ hlamne (Zt ω)]
    exact klDiv_pi_gaussian_rankOneLaplace_le (X ω) (a (Zt ω)) hv hτ hβ hlamne
  have hB := add_le_add hLle hGle
  rw [← integral_add hLint hGint] at hB
  have hmain := condMutualInfo_le_of_reference P hU hZt hX hG hv hvne hGlaw hindep hbits hfair
    (rankOneLaplaceKernel a β lam) hρ hdens
    (F := fun ω => (Real.log (2 * β) + (|X ω 0 - a (Zt ω) 0| + τ) / β
          - Real.log (2 * Real.pi * Real.exp 1 * τ ^ 2) / 2)
        + ∑ i : Fin k, (((v : ℝ) + (X ω i.succ - a (Zt ω) i.succ) ^ 2) / (2 * lam) - 1 / 2
          + Real.log ((lam : ℝ) / v) / 2))
    (B := Real.log (laplaceRefConstant * (1 + D₂ / τ)) + (k / 2) * Real.log (1 + D₁ / (k * v)))
    (fun ω => add_nonneg (hL0 ω) (hG0 ω)) (hLint.add hGint) hpt hB
  refine hmain.trans (le_of_eq ?_)
  rw [Real.logb, hv]
  ring

/-- **The rotated channel bound, Gaussian first coordinate (bits).**  The first coordinate carries
a second-moment budget `E(X₀ − a₀)² ≤ S`, the remaining `k` coordinates a squared budget `D₁`. -/
theorem condMutualInfo_rotated_gauss_le [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω)
    [IsProbabilityMeasure P] {n k : ℕ} (hk : 0 < k) {U : Ω → Fin n → Bool} {Zt : Ω → γ}
    {X G : Ω → Fin (k + 1) → ℝ} {a : γ → Fin (k + 1) → ℝ} {τ D₁ S : ℝ} (hτ : 0 < τ)
    (hU : Measurable U) (hZt : Measurable Zt) (hX : Measurable X) (hG : Measurable G)
    (ha : Measurable a)
    (hGlaw : P.map G = Measure.pi fun _ : Fin (k + 1) => gaussianReal 0 1)
    (hindep : IndepFun (fun ω => ((U ω, Zt ω), X ω)) G P)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hint0 : Integrable (fun ω => (X ω 0 - a (Zt ω) 0) ^ 2) P)
    (hint1 : Integrable (fun ω => ∑ i : Fin k, (X ω i.succ - a (Zt ω) i.succ) ^ 2) P)
    (hS : ∫ ω, (X ω 0 - a (Zt ω) 0) ^ 2 ∂P ≤ S)
    (hD₁ : ∫ ω, ∑ i : Fin k, (X ω i.succ - a (Zt ω) i.succ) ^ 2 ∂P ≤ D₁) :
    condMutualInfo P U (fun ω => X ω + τ • G ω) Zt
      ≤ ((k : ℝ) / (2 * Real.log 2)) * Real.log (1 + D₁ / (k * τ ^ 2))
        + (1 / (2 * Real.log 2)) * Real.log (1 + S / τ ^ 2) := by
  have hk0 : (0 : ℝ) < k := by exact_mod_cast hk
  have hS0 : 0 ≤ S :=
    le_trans (integral_nonneg (f := fun ω => (X ω 0 - a (Zt ω) 0) ^ 2) fun ω => sq_nonneg _) hS
  have hD₁0 : 0 ≤ D₁ :=
    le_trans (integral_nonneg (f := fun ω => ∑ i : Fin k, (X ω i.succ - a (Zt ω) i.succ) ^ 2)
      fun ω => Finset.sum_nonneg fun i _ => sq_nonneg _) hD₁
  obtain ⟨v, hv⟩ : ∃ v : ℝ≥0, (v : ℝ) = τ ^ 2 := ⟨⟨τ ^ 2, sq_nonneg τ⟩, rfl⟩
  have hv0 : (0 : ℝ) < v := by rw [hv]; positivity
  have hvne : v ≠ 0 := fun h => (ne_of_gt hv0) (by rw [h, NNReal.coe_zero])
  obtain ⟨w₀, hw₀v⟩ : ∃ w₀ : ℝ≥0, (w₀ : ℝ) = τ ^ 2 + S :=
    ⟨⟨τ ^ 2 + S, add_nonneg (sq_nonneg τ) hS0⟩, rfl⟩
  have hw₀0 : (0 : ℝ) < w₀ := by rw [hw₀v]; positivity
  have hw₀ne : w₀ ≠ 0 := fun h => (ne_of_gt hw₀0) (by rw [h, NNReal.coe_zero])
  obtain ⟨lam, hlamv⟩ : ∃ lam : ℝ≥0, (lam : ℝ) = τ ^ 2 + D₁ / k :=
    ⟨⟨τ ^ 2 + D₁ / k, add_nonneg (sq_nonneg τ) (div_nonneg hD₁0 hk0.le)⟩, rfl⟩
  have hlam0 : (0 : ℝ) < lam := by rw [hlamv]; positivity
  have hlamne : lam ≠ 0 := fun h => (ne_of_gt hlam0) (by rw [h, NNReal.coe_zero])
  haveI := isMarkovKernel_rankOneGaussKernel ha hw₀ne hlamne
  obtain ⟨hT0, hTint, hTle⟩ := gauss_head_budget P (t0 := fun ω => X ω 0 - a (Zt ω) 0)
    hvne hw₀ne (by rw [hw₀v, hv]) hint0 hS
  obtain ⟨hG0, hGint, hGle⟩ := gauss_tail_budget P hk
    (t := fun ω i => X ω i.succ - a (Zt ω) i.succ) hvne hlamne (by rw [hlamv, hv]) hint1 hD₁
  have hρ : Measurable fun q : (γ × (Fin (k + 1) → ℝ)) × (Fin (k + 1) → ℝ) =>
      rankOneGaussDensity (a q.1.1) q.1.2 w₀ lam v q.2 := by
    have h := (measurable_rankOneGaussDensity (k := k) w₀ lam v).comp
      (((ha.comp (measurable_fst.comp measurable_fst)).prodMk
        (measurable_snd.comp measurable_fst)).prodMk measurable_snd)
    simpa only [Function.comp_def] using h
  have hdens : ∀ z x, (Measure.pi fun i => gaussianReal (x i) v)
      = (rankOneGaussKernel a w₀ lam z).withDensity
          (fun y => rankOneGaussDensity (a (z, x).1) (z, x).2 w₀ lam v y) := by
    intro z x
    rw [rankOneGaussKernel_apply ha hw₀ne hlamne z]
    exact pi_gaussianReal_eq_withDensity_rankOneGauss x (a z) hvne hw₀ne hlamne
  have hpt : ∀ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v)
      (rankOneGaussKernel a w₀ lam (Zt ω))
      ≤ ENNReal.ofReal ((((v : ℝ) + (X ω 0 - a (Zt ω) 0) ^ 2) / (2 * w₀) - 1 / 2
            + Real.log ((w₀ : ℝ) / v) / 2)
        + ∑ i : Fin k, (((v : ℝ) + (X ω i.succ - a (Zt ω) i.succ) ^ 2) / (2 * lam) - 1 / 2
          + Real.log ((lam : ℝ) / v) / 2)) := by
    intro ω
    rw [rankOneGaussKernel_apply ha hw₀ne hlamne (Zt ω)]
    exact (klDiv_pi_gaussian_rankOneGauss_eq (X ω) (a (Zt ω)) hvne hw₀ne hlamne).le
  have hB := add_le_add hTle hGle
  rw [← integral_add hTint hGint] at hB
  have hmain := condMutualInfo_le_of_reference P hU hZt hX hG hv hvne hGlaw hindep hbits hfair
    (rankOneGaussKernel a w₀ lam) hρ hdens
    (F := fun ω => ((((v : ℝ) + (X ω 0 - a (Zt ω) 0) ^ 2) / (2 * w₀) - 1 / 2
            + Real.log ((w₀ : ℝ) / v) / 2)
        + ∑ i : Fin k, (((v : ℝ) + (X ω i.succ - a (Zt ω) i.succ) ^ 2) / (2 * lam) - 1 / 2
          + Real.log ((lam : ℝ) / v) / 2)))
    (B := (1 / 2) * Real.log (1 + S / v) + (k / 2) * Real.log (1 + D₁ / (k * v)))
    (fun ω => add_nonneg (hT0 ω) (hG0 ω)) (hTint.add hGint) hpt hB
  refine hmain.trans (le_of_eq ?_)
  rw [hv]
  ring

end Rotated

section RankOne

variable {Ω γ : Type*} [MeasurableSpace Ω] [MeasurableSpace γ]

/-- **The rank-one Gaussian channel, bits.**  With `u = W − a(Z̃)`, a unit vector `v`,
budgets `E(‖u‖² − ⟪v,u⟫²) ≤ D₁`, `E|⟪v,u⟫| ≤ D₂`, `E⟪v,u⟫² ≤ S`:
`I(U; W + τ N | Z̃) ≤ (k/(2 ln 2)) ln(1 + D₁/(k τ²))
  + min{ log₂(c_L(1 + D₂/τ)), (1/(2 ln 2)) ln(1 + S/τ²) }`. -/
theorem condMutualInfo_rankOne_le [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω)
    [IsProbabilityMeasure P] {n k : ℕ} (hk : 0 < k) {U : Ω → Fin n → Bool} {Zt : Ω → γ}
    {W N : Ω → Fin (k + 1) → ℝ} {a : γ → Fin (k + 1) → ℝ}
    (v : EuclideanSpace ℝ (Fin (k + 1))) (hv : ‖v‖ = 1) {τ D₁ D₂ S : ℝ} (hτ : 0 < τ)
    (hU : Measurable U) (hZt : Measurable Zt) (hW : Measurable W) (hN : Measurable N)
    (ha : Measurable a)
    (hNlaw : P.map N = Measure.pi fun _ : Fin (k + 1) => gaussianReal 0 1)
    (hindep : IndepFun (fun ω => ((U ω, Zt ω), W ω)) N P)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hintS : Integrable (fun ω => ∑ j, (W ω j - a (Zt ω) j) ^ 2) P)
    (hint1 : Integrable (fun ω => |⟪v, WithLp.toLp 2 (W ω - a (Zt ω))⟫_ℝ|) P)
    (hint2 : Integrable (fun ω => ⟪v, WithLp.toLp 2 (W ω - a (Zt ω))⟫_ℝ ^ 2) P)
    (hD₁ : ∫ ω, (∑ j, (W ω j - a (Zt ω) j) ^ 2
      - ⟪v, WithLp.toLp 2 (W ω - a (Zt ω))⟫_ℝ ^ 2) ∂P ≤ D₁)
    (hD₂ : ∫ ω, |⟪v, WithLp.toLp 2 (W ω - a (Zt ω))⟫_ℝ| ∂P ≤ D₂)
    (hS : ∫ ω, ⟪v, WithLp.toLp 2 (W ω - a (Zt ω))⟫_ℝ ^ 2 ∂P ≤ S) :
    condMutualInfo P U (fun ω => W ω + τ • N ω) Zt
      ≤ ((k : ℝ) / (2 * Real.log 2)) * Real.log (1 + D₁ / (k * τ ^ 2))
        + min (Real.logb 2 (laplaceRefConstant * (1 + D₂ / τ)))
            ((1 / (2 * Real.log 2)) * Real.log (1 + S / τ ^ 2)) := by
  obtain ⟨O, hO⟩ := exists_iso_to_single v hv
  obtain ⟨hrot, hlaw, hind⟩ := condMutualInfo_le_rotate P τ hU hZt hW hN hbits hfair hNlaw
    hindep O
  have hOm := measurable_isoCoord O
  set X : Ω → Fin (k + 1) → ℝ := fun ω => isoCoord O (W ω) with hXdef
  set G : Ω → Fin (k + 1) → ℝ := fun ω => isoCoord O (N ω) with hGdef
  set a' : γ → Fin (k + 1) → ℝ := fun z => isoCoord O (a z) with ha'def
  have hX : Measurable X := hOm.comp hW
  have hG : Measurable G := hOm.comp hN
  have ha' : Measurable a' := hOm.comp ha
  have hdiff : ∀ ω, (fun j => X ω j - a' (Zt ω) j) = isoCoord O (W ω - a (Zt ω)) := by
    intro ω
    rw [isoCoord_sub]
    rfl
  have hc0 : ∀ ω, X ω 0 - a' (Zt ω) 0 = ⟪v, WithLp.toLp 2 (W ω - a (Zt ω))⟫_ℝ := by
    intro ω
    have h1 : X ω 0 - a' (Zt ω) 0 = isoCoord O (W ω - a (Zt ω)) 0 := congrFun (hdiff ω) 0
    rw [h1, isoCoord_zero_eq_inner v O hO]
  have hcs : ∀ ω, ∑ i : Fin k, (X ω i.succ - a' (Zt ω) i.succ) ^ 2
      = ∑ j, (W ω j - a (Zt ω) j) ^ 2 - ⟪v, WithLp.toLp 2 (W ω - a (Zt ω))⟫_ℝ ^ 2 := by
    intro ω
    have h1 : ∀ i : Fin k, X ω i.succ - a' (Zt ω) i.succ = isoCoord O (W ω - a (Zt ω)) i.succ :=
      fun i => congrFun (hdiff ω) i.succ
    simp_rw [h1]
    rw [sum_sq_isoCoord_succ v O hO]
    rfl
  have hf1 : (fun ω => |X ω 0 - a' (Zt ω) 0|)
      = fun ω => |⟪v, WithLp.toLp 2 (W ω - a (Zt ω))⟫_ℝ| := funext fun ω => by rw [hc0 ω]
  have hf2 : (fun ω => (X ω 0 - a' (Zt ω) 0) ^ 2)
      = fun ω => ⟪v, WithLp.toLp 2 (W ω - a (Zt ω))⟫_ℝ ^ 2 := funext fun ω => by rw [hc0 ω]
  have hf3 : (fun ω => ∑ i : Fin k, (X ω i.succ - a' (Zt ω) i.succ) ^ 2)
      = fun ω => ∑ j, (W ω j - a (Zt ω) j) ^ 2
          - ⟪v, WithLp.toLp 2 (W ω - a (Zt ω))⟫_ℝ ^ 2 := funext fun ω => hcs ω
  have hint0L : Integrable (fun ω => |X ω 0 - a' (Zt ω) 0|) P := by
    rw [hf1]; exact hint1
  have hint0G : Integrable (fun ω => (X ω 0 - a' (Zt ω) 0) ^ 2) P := by
    rw [hf2]; exact hint2
  have hintT : Integrable (fun ω => ∑ i : Fin k, (X ω i.succ - a' (Zt ω) i.succ) ^ 2) P := by
    rw [hf3]; exact hintS.sub hint2
  have hD₂' : ∫ ω, |X ω 0 - a' (Zt ω) 0| ∂P ≤ D₂ := by
    rw [hf1]; exact hD₂
  have hS' : ∫ ω, (X ω 0 - a' (Zt ω) 0) ^ 2 ∂P ≤ S := by
    rw [hf2]; exact hS
  have hD₁' : ∫ ω, ∑ i : Fin k, (X ω i.succ - a' (Zt ω) i.succ) ^ 2 ∂P ≤ D₁ := by
    rw [hf3]; exact hD₁
  have hL := condMutualInfo_rotated_laplace_le P hk hτ hU hZt hX hG ha' hlaw hind hbits hfair
    hint0L hintT hD₂' hD₁'
  have hGa := condMutualInfo_rotated_gauss_le P hk hτ hU hZt hX hG ha' hlaw hind hbits hfair
    hint0G hintT hS' hD₁'
  refine hrot.trans ?_
  rw [← min_add_add_left]
  exact le_min hL hGa

end RankOne

end LossOnlyTraceability.TwoLoss


==> anc/lean/LossOnlyTraceability/TwoLoss/RankOneGeneric.lean <==
import LossOnlyTraceability.TwoLoss.RankOneReference
import LossOnlyTraceability.TwoLoss.Rotation

/-! The two-loss observer, upper half: the channel bound with an arbitrary density reference kernel,
and the reduction of a rank-one channel to rotated coordinates.

* `condMutualInfo_le_of_reference`: for a release `X + τ G` with `G ∼ N(0, I_m)` independent of
  `((U, Z̃), X)`, independent fair bits `U`, and any Markov reference kernel `Q` from the side
  information such that each `N(x, τ² I_m)` has an explicit jointly measurable density against
  `Q(z)`: if `KL(N(X(ω), τ² I) ‖ Q(Z̃(ω))) ≤ F(ω)` pointwise with `F ≥ 0` integrable and
  `E F ≤ B`, then `I(U; X + τ G | Z̃) ≤ B / ln 2` bits (golden formula + data processing).
* `condMutualInfo_le_rotate`: rotating the release coordinates by a linear isometry does not
  decrease the conditional information, and the rotated noise is again `N(0, I_m)` and
  independent of the rotated release. -/

noncomputable section

namespace LossOnlyTraceability.TwoLoss

open MeasureTheory ProbabilityTheory InformationTheory
open scoped BigOperators InnerProductSpace ENNReal NNReal

section Generic

variable {Ω γ : Type*} [MeasurableSpace Ω] [MeasurableSpace γ]

/-- **The channel bound at an arbitrary density reference kernel (bits).** -/
theorem condMutualInfo_le_of_reference [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω)
    [IsProbabilityMeasure P] {n m : ℕ} {U : Ω → Fin n → Bool} {Zt : Ω → γ}
    {X G : Ω → Fin m → ℝ} {τ : ℝ} {v : ℝ≥0} (hU : Measurable U) (hZt : Measurable Zt)
    (hX : Measurable X) (hG : Measurable G) (hv : (v : ℝ) = τ ^ 2) (hvne : v ≠ 0)
    (hGlaw : P.map G = Measure.pi fun _ : Fin m => gaussianReal 0 1)
    (hindep : IndepFun (fun ω => ((U ω, Zt ω), X ω)) G P)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (Qk : Kernel γ (Fin m → ℝ)) [IsMarkovKernel Qk]
    {ρ : (γ × (Fin m → ℝ)) × (Fin m → ℝ) → ℝ≥0∞} (hρ : Measurable ρ)
    (hdens : ∀ z x, (Measure.pi fun i => gaussianReal (x i) v)
      = (Qk z).withDensity (fun y => ρ ((z, x), y)))
    {F : Ω → ℝ} {B : ℝ} (hF0 : ∀ ω, 0 ≤ F ω) (hFint : Integrable F P)
    (hpt : ∀ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v) (Qk (Zt ω))
      ≤ ENNReal.ofReal (F ω))
    (hB : ∫ ω, F ω ∂P ≤ B) :
    condMutualInfo P U (fun ω => X ω + τ • G ω) Zt ≤ B / Real.log 2 := by
  have hY : Measurable fun ω => X ω + τ • G ω := hX.add (hG.const_smul τ)
  have hK := klDiv_jointLaw_le_lintegral_of_density P hU hZt hX hG hv hvne hGlaw hindep Qk hρ
    hdens
  have hint : (∫⁻ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v) (Qk (Zt ω)) ∂P)
      ≤ ENNReal.ofReal B := by
    calc (∫⁻ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v) (Qk (Zt ω)) ∂P)
        ≤ ∫⁻ ω, ENNReal.ofReal (F ω) ∂P := lintegral_mono hpt
      _ = ENNReal.ofReal (∫ ω, F ω ∂P) :=
          (ofReal_integral_eq_lintegral_ofReal hFint (Filter.Eventually.of_forall hF0)).symm
      _ ≤ ENNReal.ofReal B := ENNReal.ofReal_le_ofReal hB
  have hbound := hK.trans hint
  have hQfin : klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω))
      (jointLaw P U Zt ⊗ₘ Qk.comap Prod.snd measurable_snd) ≠ ⊤ :=
    ne_top_of_le_ne_top ENNReal.ofReal_ne_top hbound
  have hc0 : ((1 : ℝ≥0∞) / 2) ^ n ≠ 0 := pow_ne_zero _ (by norm_num)
  have hc1 : ((1 : ℝ≥0∞) / 2) ^ n ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
  have hctop : ((1 : ℝ≥0∞) / 2) ^ n ≠ ⊤ := ENNReal.pow_ne_top (by norm_num)
  have hfin : mutualInfoNats P U Zt ≠ ⊤ :=
    mutualInfoNats_ne_top_of_uniform P hU hZt hc0 hc1 hctop
      (measure_preimage_bits P hU hbits hfair)
  have hstep := condMutualInfo_le_klDiv_compProd P hU hZt hY Qk hfin hQfin
  have hB0 : 0 ≤ B := (integral_nonneg hF0).trans hB
  have htoReal := ENNReal.toReal_le_of_le_ofReal hB0 hbound
  have hlog : (0 : ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  exact hstep.trans (div_le_div_of_nonneg_right htoReal hlog.le)

end Generic

end LossOnlyTraceability.TwoLoss


==> anc/lean/LossOnlyTraceability/TwoLoss/RankOneReference.lean <==
import LossOnlyTraceability.TransferTheorem

/-! The two-loss observer: rank-one reference kernels with a Laplace coordinate.

This module proves the following.

* The Laplace law `laplaceReal c β` on `ℝ`, with density `exp (-|x - c| / β) / (2 β)` against
  Lebesgue measure, is a probability measure for `β > 0` (`isProbabilityMeasure_laplaceReal`),
  and has explicit densities against a recentred Laplace law (`laplaceReal_eq_withDensity`) and
  against the standard Gaussian; a nondegenerate Gaussian has the explicit density
  `(laplacePDF c β)⁻¹ * gaussianPDF s v` against `laplaceReal c β`
  (`gaussianReal_eq_withDensity_laplaceReal`).
* The Gaussian-versus-Laplace divergence bound in nats (`klDiv_gaussianReal_laplaceReal_le`):
  for `v = τ²`, `τ > 0`, `β > 0`,
  `KL(N(s, τ²) ‖ Laplace(c, β)) ≤ log (2β) + (|s - c| + τ)/β - log (2 π e τ²)/2`.
* The rank-one reference laws on `Fin (k+1) → ℝ` (a Laplace coordinate `0` and Gaussian
  coordinates `i.succ`) and the all-Gaussian analogue with a distinguished variance `w₀` on
  coordinate `0`, the corresponding Markov kernels over an arbitrary measurable centre map
  (`rankOneLaplaceKernel`, `rankOneGaussKernel`, with their `_apply` and `isMarkovKernel_` lemmas),
  and their per-point divergences from `N(x, τ² I)` in nats: an upper bound for the Laplace
  reference (`klDiv_pi_gaussian_rankOneLaplace_le`) and the exact value for the Gaussian one
  (`klDiv_pi_gaussian_rankOneGauss_eq`).
* Explicit jointly measurable densities of `N(x, v I)` against both rank-one references
  (`pi_gaussianReal_eq_withDensity_rankOneLaplace`, `pi_gaussianReal_eq_withDensity_rankOneGauss`
  and the measurability lemmas).
* The variational step for a general Markov reference kernel given by a jointly measurable density
  (`klDiv_jointLaw_le_lintegral_of_density`), generalizing
  `klDiv_jointLaw_le_lintegral_gaussian`, and its two instances for the rank-one kernels
  (`klDiv_jointLaw_le_lintegral_rankOneLaplace`, `klDiv_jointLaw_le_lintegral_rankOneGauss`). -/

noncomputable section

namespace LossOnlyTraceability.TwoLoss

open MeasureTheory ProbabilityTheory InformationTheory
open scoped BigOperators InnerProductSpace ENNReal NNReal

section Laplace

/-- The real Laplace density with centre `c` and scale `β`. -/
def laplacePDFReal (c β x : ℝ) : ℝ := Real.exp (-|x - c| / β) / (2 * β)

/-- The Laplace density as an extended nonnegative real. -/
def laplacePDF (c β x : ℝ) : ℝ≥0∞ := ENNReal.ofReal (laplacePDFReal c β x)

/-- The Laplace law with centre `c` and scale `β` on `ℝ`. -/
def laplaceReal (c β : ℝ) : Measure ℝ := volume.withDensity (laplacePDF c β)

theorem laplacePDFReal_pos (c : ℝ) {β : ℝ} (hβ : 0 < β) (x : ℝ) : 0 < laplacePDFReal c β x := by
  unfold laplacePDFReal
  positivity

theorem laplacePDF_pos (c : ℝ) {β : ℝ} (hβ : 0 < β) (x : ℝ) : 0 < laplacePDF c β x := by
  unfold laplacePDF
  exact ENNReal.ofReal_pos.mpr (laplacePDFReal_pos c hβ x)

theorem laplacePDF_ne_top (c β x : ℝ) : laplacePDF c β x ≠ ⊤ := ENNReal.ofReal_ne_top

theorem toReal_laplacePDF (c : ℝ) {β : ℝ} (hβ : 0 < β) (x : ℝ) :
    (laplacePDF c β x).toReal = laplacePDFReal c β x :=
  ENNReal.toReal_ofReal (laplacePDFReal_pos c hβ x).le

theorem measurable_laplacePDF_uncurry (β : ℝ) :
    Measurable fun p : ℝ × ℝ => laplacePDF p.1 β p.2 := by
  have h : Continuous fun p : ℝ × ℝ => laplacePDFReal p.1 β p.2 := by
    unfold laplacePDFReal
    exact (Real.continuous_exp.comp
      ((continuous_snd.sub continuous_fst).abs.neg.div_const β)).div_const _
  exact ENNReal.measurable_ofReal.comp h.measurable

/-- A Laplace density with a measurably varying centre evaluated at a measurably varying point. -/
theorem measurable_laplacePDF_comp {α : Type*} [MeasurableSpace α] {f g : α → ℝ}
    (hf : Measurable f) (hg : Measurable g) (β : ℝ) :
    Measurable fun p => laplacePDF (f p) β (g p) := by
  have h := (measurable_laplacePDF_uncurry β).comp (hf.prodMk hg)
  simpa only [Function.comp_def] using h

theorem measurable_laplacePDF (c β : ℝ) : Measurable (laplacePDF c β) := by
  have h := measurable_laplacePDF_comp (measurable_const (a := c)) (measurable_id' (α := ℝ)) β
  exact h

/-- A Gaussian density with a measurably varying mean evaluated at a measurably varying point. -/
theorem measurable_gaussianPDF_comp {α : Type*} [MeasurableSpace α] {f g : α → ℝ}
    (hf : Measurable f) (hg : Measurable g) (v : ℝ≥0) :
    Measurable fun p => gaussianPDF (f p) v (g p) :=
  measurable_uncurry_gaussianPDF.comp (hf.prodMk (measurable_const.prodMk hg))

theorem log_laplacePDFReal (c : ℝ) {β : ℝ} (hβ : 0 < β) (x : ℝ) :
    Real.log (laplacePDFReal c β x) = -|x - c| / β - Real.log (2 * β) := by
  unfold laplacePDFReal
  rw [Real.log_div (Real.exp_ne_zero _) (by positivity), Real.log_exp]

/-- `∫ exp (-|x - c| / β) dx = 2 β`. -/
theorem integral_exp_neg_abs_div (c : ℝ) {β : ℝ} (hβ : 0 < β) :
    ∫ x, Real.exp (-|x - c| / β) = 2 * β := by
  have h1 : ∫ x, Real.exp (-|x - c| / β) = ∫ x, Real.exp (-|x| / β) :=
    integral_sub_right_eq_self (fun x => Real.exp (-|x| / β)) c
  have h2 : ∫ x, Real.exp (-|x| / β) = 2 * ∫ x in Set.Ioi (0 : ℝ), Real.exp (-x / β) :=
    integral_comp_abs (f := fun x => Real.exp (-x / β))
  have h3 : ∫ x in Set.Ioi (0 : ℝ), Real.exp (-x / β) = β := by
    have hfun : (fun x : ℝ => Real.exp (-x / β)) = fun x => Real.exp ((-β⁻¹) * x) := by
      funext x
      congr 1
      ring
    rw [hfun, integral_exp_mul_Ioi (neg_lt_zero.mpr (inv_pos.mpr hβ)) 0, mul_zero,
      Real.exp_zero, neg_div_neg_eq, one_div, inv_inv]
  rw [h1, h2, h3]

theorem integral_laplacePDFReal (c : ℝ) {β : ℝ} (hβ : 0 < β) :
    ∫ x, laplacePDFReal c β x = 1 := by
  unfold laplacePDFReal
  rw [integral_div, integral_exp_neg_abs_div c hβ]
  have : (2 * β) ≠ 0 := by positivity
  exact div_self this

theorem integrable_laplacePDFReal (c : ℝ) {β : ℝ} (hβ : 0 < β) :
    Integrable (laplacePDFReal c β) :=
  Integrable.of_integral_ne_zero (by rw [integral_laplacePDFReal c hβ]; exact one_ne_zero)

/-- The Laplace law is a probability measure. -/
theorem isProbabilityMeasure_laplaceReal (c : ℝ) {β : ℝ} (hβ : 0 < β) :
    IsProbabilityMeasure (laplaceReal c β) := by
  constructor
  rw [laplaceReal, withDensity_apply _ MeasurableSet.univ, Measure.restrict_univ]
  unfold laplacePDF
  rw [← ofReal_integral_eq_lintegral_ofReal (integrable_laplacePDFReal c hβ)
    (ae_of_all _ fun x => (laplacePDFReal_pos c hβ x).le), integral_laplacePDFReal c hβ,
    ENNReal.ofReal_one]

/-- Changing the reference density of a `withDensity` measure. -/
theorem withDensity_eq_withDensity_ratio {α : Type*} [MeasurableSpace α] (μ : Measure α)
    {p q : α → ℝ≥0∞} (hp : Measurable p) (hq : Measurable q) (hq0 : ∀ x, q x ≠ 0)
    (hqt : ∀ x, q x ≠ ⊤) :
    μ.withDensity p = (μ.withDensity q).withDensity (fun y => (q y)⁻¹ * p y) := by
  rw [← withDensity_mul μ hq (g := fun y => (q y)⁻¹ * p y) (hq.inv.mul hp)]
  congr 1
  funext y
  simp only [Pi.mul_apply]
  rw [← mul_assoc, ENNReal.mul_inv_cancel (hq0 y) (hqt y), one_mul]

/-- A Laplace law has an explicit density against a recentred Laplace law. -/
theorem laplaceReal_eq_withDensity' (c c' : ℝ) {β : ℝ} (hβ : 0 < β) :
    laplaceReal c β
      = (laplaceReal c' β).withDensity (fun y => (laplacePDF c' β y)⁻¹ * laplacePDF c β y) :=
  withDensity_eq_withDensity_ratio volume (measurable_laplacePDF c β) (measurable_laplacePDF c' β)
    (fun x => (laplacePDF_pos c' hβ x).ne') (fun x => laplacePDF_ne_top c' β x)

theorem laplaceReal_eq_withDensity (c : ℝ) {β : ℝ} (hβ : 0 < β) :
    laplaceReal c β
      = (laplaceReal 0 β).withDensity (fun y => (laplacePDF 0 β y)⁻¹ * laplacePDF c β y) :=
  laplaceReal_eq_withDensity' c 0 hβ

/-- A Laplace law has an explicit density against the standard Gaussian. -/
theorem laplaceReal_eq_withDensity_gaussianReal (c β : ℝ) :
    laplaceReal c β
      = (gaussianReal 0 1).withDensity (fun y => (gaussianPDF 0 1 y)⁻¹ * laplacePDF c β y) := by
  rw [gaussianReal_of_var_ne_zero 0 one_ne_zero]
  exact withDensity_eq_withDensity_ratio volume (measurable_laplacePDF c β)
    (measurable_gaussianPDF 0 1) (fun x => (gaussianPDF_pos 0 one_ne_zero x).ne')
    (fun _ => gaussianPDF_ne_top)

/-- A nondegenerate Gaussian has an explicit density against a Laplace law. -/
theorem gaussianReal_eq_withDensity_laplaceReal (s c : ℝ) {v : ℝ≥0} (hv : v ≠ 0) {β : ℝ}
    (hβ : 0 < β) :
    gaussianReal s v
      = (laplaceReal c β).withDensity (fun y => (laplacePDF c β y)⁻¹ * gaussianPDF s v y) := by
  rw [gaussianReal_of_var_ne_zero s hv]
  exact withDensity_eq_withDensity_ratio volume (measurable_gaussianPDF s v)
    (measurable_laplacePDF c β) (fun x => (laplacePDF_pos c hβ x).ne')
    (fun x => laplacePDF_ne_top c β x)

end Laplace

section GaussLaplaceKL

/-- The pointwise log-likelihood ratio of `N(s, v)` against `Laplace(c, β)`. -/
def gaussLaplaceLlr (s c β : ℝ) (v : ℝ≥0) (x : ℝ) : ℝ :=
  -(Real.log (2 * Real.pi * v) / 2) - (x - s) ^ 2 / (2 * v) + (|x - c| / β + Real.log (2 * β))

/-- The divergence of a Gaussian from a Laplace law is `ENNReal.ofReal K` for a nonnegative real
`K` bounded by the explicit Gaussian-versus-Laplace bound. -/
theorem klDiv_gaussianReal_laplaceReal_bound (s c : ℝ) {τ β : ℝ} {v : ℝ≥0}
    (hv : (v : ℝ) = τ ^ 2) (hτ : 0 < τ) (hβ : 0 < β) :
    ∃ K : ℝ, 0 ≤ K ∧
      K ≤ Real.log (2 * β) + (|s - c| + τ) / β
        - Real.log (2 * Real.pi * Real.exp 1 * τ ^ 2) / 2 ∧
      klDiv (gaussianReal s v) (laplaceReal c β) = ENNReal.ofReal K := by
  haveI := isProbabilityMeasure_laplaceReal c hβ
  have hv0 : (0 : ℝ) < v := by rw [hv]; positivity
  have hvne : v ≠ 0 := by
    intro h
    rw [h] at hv0
    simp at hv0
  have hdens := gaussianReal_eq_withDensity_laplaceReal s c hvne hβ
  have hρm : Measurable fun y => (laplacePDF c β y)⁻¹ * gaussianPDF s v y :=
    (measurable_laplacePDF c β).inv.mul (measurable_gaussianPDF s v)
  have hac : gaussianReal s v ≪ laplaceReal c β := by
    rw [hdens]
    exact withDensity_absolutelyContinuous _ _
  have hrn : (gaussianReal s v).rnDeriv (laplaceReal c β)
      =ᵐ[gaussianReal s v] fun y => (laplacePDF c β y)⁻¹ * gaussianPDF s v y := by
    have h := Measure.rnDeriv_withDensity (laplaceReal c β) hρm
    rw [← hdens] at h
    exact hac.ae_eq h
  have hllr : llr (gaussianReal s v) (laplaceReal c β)
      =ᵐ[gaussianReal s v] gaussLaplaceLlr s c β v := by
    filter_upwards [hrn] with x hx
    have hp1 : 0 < gaussianPDFReal s v x := gaussianPDFReal_pos s v x hvne
    have hp2 : 0 < laplacePDFReal c β x := laplacePDFReal_pos c hβ x
    have htoReal : ((laplacePDF c β x)⁻¹ * gaussianPDF s v x).toReal
        = gaussianPDFReal s v x / laplacePDFReal c β x := by
      rw [ENNReal.toReal_mul, ENNReal.toReal_inv, toReal_laplacePDF c hβ, toReal_gaussianPDF]
      ring
    rw [llr, hx, htoReal, Real.log_div hp1.ne' hp2.ne', log_gaussianPDFReal s hvne,
      log_laplacePDFReal c hβ, gaussLaplaceLlr]
    ring
  have hint1 : Integrable (fun x : ℝ => |x - c|) (gaussianReal s v) := by
    have h1 : MemLp (fun x : ℝ => x) 1 (gaussianReal s v) := by
      have h0 : MemLp (fun x : ℝ => x) ((1 : ℝ≥0) : ℝ≥0∞) (gaussianReal s v) :=
        memLp_id_gaussianReal 1
      simpa using h0
    exact ((memLp_one_iff_integrable.mp h1).sub (integrable_const c)).abs
  have hi1 := integrable_sub_sq_gaussianReal s s v
  have hLint : Integrable (gaussLaplaceLlr s c β v) (gaussianReal s v) := by
    unfold gaussLaplaceLlr
    exact ((integrable_const _).sub (hi1.div_const _)).add
      ((hint1.div_const _).add (integrable_const _))
  have hint : Integrable (llr (gaussianReal s v) (laplaceReal c β)) (gaussianReal s v) :=
    (integrable_congr hllr).mpr hLint
  have hI : ∫ x, gaussLaplaceLlr s c β v x ∂(gaussianReal s v)
      = -(Real.log (2 * Real.pi * v) / 2) - (v : ℝ) / (2 * v)
        + ((∫ x, |x - c| ∂(gaussianReal s v)) / β + Real.log (2 * β)) := by
    unfold gaussLaplaceLlr
    have hA : Integrable
        (fun x : ℝ => -(Real.log (2 * Real.pi * v) / 2) - (x - s) ^ 2 / (2 * (v : ℝ)))
        (gaussianReal s v) := (integrable_const _).sub (hi1.div_const _)
    have hB : Integrable (fun x : ℝ => |x - c| / β + Real.log (2 * β)) (gaussianReal s v) :=
      (hint1.div_const _).add (integrable_const _)
    rw [integral_add hA hB,
      integral_sub (integrable_const _) (hi1.div_const _),
      integral_add (hint1.div_const _) (integrable_const _)]
    simp only [integral_div, integral_const, probReal_univ, smul_eq_mul, one_mul]
    rw [integral_sub_sq_gaussianReal s s v, sub_self, zero_pow two_ne_zero, add_zero]
  have habs : ∫ x, |x - c| ∂(gaussianReal s v) ≤ |s - c| + τ := by
    have hpt : ∀ x : ℝ, |x - c| ≤ (|s - c| + τ / 2) + (x - s) ^ 2 / (2 * τ) := by
      intro x
      have h1 : |x - c| ≤ |x - s| + |s - c| := abs_sub_le x s c
      have h2 : 2 * τ * |x - s| ≤ τ ^ 2 + (x - s) ^ 2 := by
        nlinarith [sq_nonneg (|x - s| - τ), sq_abs (x - s)]
      have h3 : |x - s| ≤ τ / 2 + (x - s) ^ 2 / (2 * τ) := by
        rw [div_add_div _ _ (by norm_num : (2 : ℝ) ≠ 0) (by positivity : (2 * τ) ≠ 0),
          le_div_iff₀ (by positivity)]
        nlinarith [h2]
      linarith
    have hint2 : Integrable (fun x : ℝ => (|s - c| + τ / 2) + (x - s) ^ 2 / (2 * τ))
        (gaussianReal s v) := (integrable_const _).add (hi1.div_const _)
    calc ∫ x, |x - c| ∂(gaussianReal s v)
        ≤ ∫ x, ((|s - c| + τ / 2) + (x - s) ^ 2 / (2 * τ)) ∂(gaussianReal s v) :=
          integral_mono hint1 hint2 hpt
      _ = (|s - c| + τ / 2) + ((v : ℝ) + (s - s) ^ 2) / (2 * τ) := by
          rw [integral_add (integrable_const _) (hi1.div_const _), integral_const, integral_div,
            integral_sub_sq_gaussianReal]
          simp
      _ = |s - c| + τ := by
          rw [hv, sub_self, zero_pow two_ne_zero, add_zero, pow_two,
            mul_div_mul_right τ 2 hτ.ne']
          ring
  have hK0 := integral_llr_add_sub_measure_univ_nonneg hac hint
  refine ⟨∫ x, llr (gaussianReal s v) (laplaceReal c β) x ∂(gaussianReal s v)
      + (laplaceReal c β).real Set.univ - (gaussianReal s v).real Set.univ, hK0, ?_,
      klDiv_of_ac_of_integrable hac hint⟩
  rw [integral_congr_ae hllr, hI]
  simp only [probReal_univ]
  have hlog : Real.log (2 * Real.pi * Real.exp 1 * τ ^ 2) = Real.log (2 * Real.pi * v) + 1 := by
    rw [hv, show 2 * Real.pi * Real.exp 1 * τ ^ 2 = (2 * Real.pi * τ ^ 2) * Real.exp 1 by ring,
      Real.log_mul (by positivity) (Real.exp_ne_zero 1), Real.log_exp]
  rw [hlog]
  have hdiv : (∫ x, |x - c| ∂(gaussianReal s v)) / β ≤ (|s - c| + τ) / β :=
    div_le_div_of_nonneg_right habs hβ.le
  have hvv : (v : ℝ) / (2 * v) = 1 / 2 := by
    rw [div_mul_eq_div_div_swap, div_self hv0.ne']
  rw [hvv]
  linarith

/-- **Gaussian-versus-Laplace divergence bound** (nats): for `v = τ²`, `τ > 0`, `β > 0`,
`KL(N(s, τ²) ‖ Laplace(c, β)) ≤ log (2β) + (|s - c| + τ)/β - log (2 π e τ²)/2`. -/
theorem klDiv_gaussianReal_laplaceReal_le (s c : ℝ) {τ β : ℝ} {v : ℝ≥0}
    (hv : (v : ℝ) = τ ^ 2) (hτ : 0 < τ) (hβ : 0 < β) :
    klDiv (gaussianReal s v) (laplaceReal c β)
      ≤ ENNReal.ofReal (Real.log (2 * β) + (|s - c| + τ) / β
          - Real.log (2 * Real.pi * Real.exp 1 * τ ^ 2) / 2) := by
  obtain ⟨K, _, hK, heq⟩ := klDiv_gaussianReal_laplaceReal_bound s c hv hτ hβ
  rw [heq]
  exact ENNReal.ofReal_le_ofReal hK

end GaussLaplaceKL

section ConsProducts

variable {k : ℕ}

/-- A `Fin.cons` family of probability measures consists of probability measures. -/
theorem isProbabilityMeasure_cons (μ0 : Measure ℝ) (μs : Fin k → Measure ℝ)
    [IsProbabilityMeasure μ0] [∀ i, IsProbabilityMeasure (μs i)] :
    ∀ i, IsProbabilityMeasure ((Fin.cons μ0 μs : Fin (k + 1) → Measure ℝ) i) := by
  intro i
  refine Fin.cases ?_ (fun j => ?_) i
  · simpa using (inferInstance : IsProbabilityMeasure μ0)
  · simpa using (inferInstance : IsProbabilityMeasure (μs j))

/-- A product of a `Fin.cons` family of measures with densities against a `Fin.cons` family of
probability measures has the product density. -/
theorem pi_cons_eq_withDensity (ν0 : Measure ℝ) (νs : Fin k → Measure ℝ)
    [IsProbabilityMeasure ν0] [∀ i, IsProbabilityMeasure (νs i)]
    (μ0 : Measure ℝ) (μs : Fin k → Measure ℝ)
    [IsProbabilityMeasure μ0] [∀ i, IsProbabilityMeasure (μs i)]
    (g0 : ℝ → ℝ≥0∞) (gs : Fin k → ℝ → ℝ≥0∞) (hg0 : Measurable g0)
    (hgs : ∀ i, Measurable (gs i)) (h0 : μ0 = ν0.withDensity g0)
    (hs : ∀ i, μs i = (νs i).withDensity (gs i)) :
    Measure.pi (Fin.cons μ0 μs : Fin (k + 1) → Measure ℝ)
      = (Measure.pi (Fin.cons ν0 νs : Fin (k + 1) → Measure ℝ)).withDensity
          (fun y => g0 (y 0) * ∏ i : Fin k, gs i (y i.succ)) := by
  haveI := isProbabilityMeasure_cons ν0 νs
  have hg : ∀ i, Measurable ((Fin.cons g0 gs : Fin (k + 1) → ℝ → ℝ≥0∞) i) := by
    intro i
    refine Fin.cases ?_ (fun j => ?_) i
    · simpa using hg0
    · simpa using hgs j
  have heq : ∀ i, (Fin.cons μ0 μs : Fin (k + 1) → Measure ℝ) i
      = ((Fin.cons ν0 νs : Fin (k + 1) → Measure ℝ) i).withDensity
          ((Fin.cons g0 gs : Fin (k + 1) → ℝ → ℝ≥0∞) i) := by
    intro i
    refine Fin.cases ?_ (fun j => ?_) i
    · simpa using h0
    · simpa using hs j
  haveI : ∀ i, IsProbabilityMeasure (((Fin.cons ν0 νs : Fin (k + 1) → Measure ℝ) i).withDensity
      ((Fin.cons g0 gs : Fin (k + 1) → ℝ → ℝ≥0∞) i)) := by
    intro i
    rw [← heq i]
    exact isProbabilityMeasure_cons μ0 μs i
  rw [show (Fin.cons μ0 μs : Fin (k + 1) → Measure ℝ)
      = fun i => ((Fin.cons ν0 νs : Fin (k + 1) → Measure ℝ) i).withDensity
          ((Fin.cons g0 gs : Fin (k + 1) → ℝ → ℝ≥0∞) i) from funext heq,
    measure_pi_withDensity (Fin.cons ν0 νs : Fin (k + 1) → Measure ℝ)
      (Fin.cons g0 gs : Fin (k + 1) → ℝ → ℝ≥0∞) hg]
  congr 1
  funext y
  rw [Fin.prod_univ_succ]
  simp only [Fin.cons_zero, Fin.cons_succ]

/-- The constant standard Gaussian family written as a `Fin.cons` family. -/
theorem const_gaussian_eq_cons :
    (fun _ : Fin (k + 1) => gaussianReal 0 1)
      = (Fin.cons (gaussianReal 0 1) (fun _ : Fin k => gaussianReal 0 1)
          : Fin (k + 1) → Measure ℝ) := by
  funext i
  refine Fin.cases ?_ (fun j => ?_) i <;> simp

/-- A coordinatewise Gaussian family written as a `Fin.cons` family. -/
theorem gaussian_family_eq_cons (x : Fin (k + 1) → ℝ) (v : ℝ≥0) :
    (fun i => gaussianReal (x i) v)
      = (Fin.cons (gaussianReal (x 0) v) (fun i : Fin k => gaussianReal (x i.succ) v)
          : Fin (k + 1) → Measure ℝ) := by
  funext i
  refine Fin.cases ?_ (fun j => ?_) i <;> simp

end ConsProducts

section RankOneMeasures

variable {k : ℕ}

/-- The rank-one Laplace reference law: a Laplace coordinate `0` with centre `x 0` and scale `β`,
and independent Gaussian coordinates `i.succ` with means `x i.succ` and variance `lam`. -/
def rankOneLaplaceMeasure (x : Fin (k + 1) → ℝ) (β : ℝ) (lam : ℝ≥0) :
    Measure (Fin (k + 1) → ℝ) :=
  Measure.pi (Fin.cons (laplaceReal (x 0) β) (fun i : Fin k => gaussianReal (x i.succ) lam)
    : Fin (k + 1) → Measure ℝ)

/-- The rank-one Gaussian reference law: variance `w₀` on coordinate `0` and `lam` on the
coordinates `i.succ`, means `x`. -/
def rankOneGaussMeasure (x : Fin (k + 1) → ℝ) (w₀ lam : ℝ≥0) : Measure (Fin (k + 1) → ℝ) :=
  Measure.pi (Fin.cons (gaussianReal (x 0) w₀) (fun i : Fin k => gaussianReal (x i.succ) lam)
    : Fin (k + 1) → Measure ℝ)

theorem isProbabilityMeasure_rankOneLaplaceMeasure (x : Fin (k + 1) → ℝ) {β : ℝ} (hβ : 0 < β)
    (lam : ℝ≥0) : IsProbabilityMeasure (rankOneLaplaceMeasure x β lam) := by
  haveI := isProbabilityMeasure_laplaceReal (x 0) hβ
  haveI := isProbabilityMeasure_cons (laplaceReal (x 0) β)
    (fun i : Fin k => gaussianReal (x i.succ) lam)
  unfold rankOneLaplaceMeasure
  infer_instance

theorem isProbabilityMeasure_rankOneGaussMeasure (x : Fin (k + 1) → ℝ) (w₀ lam : ℝ≥0) :
    IsProbabilityMeasure (rankOneGaussMeasure x w₀ lam) := by
  haveI := isProbabilityMeasure_cons (gaussianReal (x 0) w₀)
    (fun i : Fin k => gaussianReal (x i.succ) lam)
  unfold rankOneGaussMeasure
  infer_instance

end RankOneMeasures

section RankOneKernels

variable {γ : Type*} [MeasurableSpace γ] {k : ℕ}

/-- The density of `rankOneLaplaceMeasure (a z) β lam` against the standard Gaussian product. -/
def rankOneLaplaceKernelDensity (a : γ → Fin (k + 1) → ℝ) (β : ℝ) (lam : ℝ≥0) (z : γ)
    (y : Fin (k + 1) → ℝ) : ℝ≥0∞ :=
  ((gaussianPDF 0 1 (y 0))⁻¹ * laplacePDF (a z 0) β (y 0))
    * ∏ i : Fin k, (gaussianPDF 0 1 (y i.succ))⁻¹ * gaussianPDF (a z i.succ) lam (y i.succ)

/-- The density of `rankOneGaussMeasure (a z) w₀ lam` against the standard Gaussian product. -/
def rankOneGaussKernelDensity (a : γ → Fin (k + 1) → ℝ) (w₀ lam : ℝ≥0) (z : γ)
    (y : Fin (k + 1) → ℝ) : ℝ≥0∞ :=
  ((gaussianPDF 0 1 (y 0))⁻¹ * gaussianPDF (a z 0) w₀ (y 0))
    * ∏ i : Fin k, (gaussianPDF 0 1 (y i.succ))⁻¹ * gaussianPDF (a z i.succ) lam (y i.succ)

/-- The rank-one Laplace reference kernel `z ↦ rankOneLaplaceMeasure (a z) β lam`, realized as the
standard Gaussian product reweighted by an explicit product density. -/
def rankOneLaplaceKernel (a : γ → Fin (k + 1) → ℝ) (β : ℝ) (lam : ℝ≥0) :
    Kernel γ (Fin (k + 1) → ℝ) :=
  Kernel.withDensity (Kernel.const γ (Measure.pi fun _ : Fin (k + 1) => gaussianReal 0 1))
    (rankOneLaplaceKernelDensity a β lam)

/-- The rank-one Gaussian reference kernel `z ↦ rankOneGaussMeasure (a z) w₀ lam`. -/
def rankOneGaussKernel (a : γ → Fin (k + 1) → ℝ) (w₀ lam : ℝ≥0) : Kernel γ (Fin (k + 1) → ℝ) :=
  Kernel.withDensity (Kernel.const γ (Measure.pi fun _ : Fin (k + 1) => gaussianReal 0 1))
    (rankOneGaussKernelDensity a w₀ lam)

theorem measurable_rankOneLaplaceKernelDensity {a : γ → Fin (k + 1) → ℝ} (ha : Measurable a)
    (β : ℝ) (lam : ℝ≥0) : Measurable (Function.uncurry (rankOneLaplaceKernelDensity a β lam)) := by
  have h0 : Measurable fun p : γ × (Fin (k + 1) → ℝ) => p.2 0 :=
    (measurable_pi_apply 0).comp measurable_snd
  have ha0 : Measurable fun p : γ × (Fin (k + 1) → ℝ) => a p.1 0 :=
    (measurable_pi_apply 0).comp (ha.comp measurable_fst)
  have hc : Measurable fun _ : γ × (Fin (k + 1) → ℝ) => (0 : ℝ) := measurable_const
  show Measurable fun p : γ × (Fin (k + 1) → ℝ) =>
    ((gaussianPDF 0 1 (p.2 0))⁻¹ * laplacePDF (a p.1 0) β (p.2 0))
      * ∏ i : Fin k, (gaussianPDF 0 1 (p.2 i.succ))⁻¹ * gaussianPDF (a p.1 i.succ) lam (p.2 i.succ)
  refine ((measurable_gaussianPDF_comp hc h0 1).inv.mul
    (measurable_laplacePDF_comp ha0 h0 β)).mul (Finset.measurable_prod _ fun i _ => ?_)
  have hi : Measurable fun p : γ × (Fin (k + 1) → ℝ) => p.2 i.succ :=
    (measurable_pi_apply i.succ).comp measurable_snd
  have hai : Measurable fun p : γ × (Fin (k + 1) → ℝ) => a p.1 i.succ :=
    (measurable_pi_apply i.succ).comp (ha.comp measurable_fst)
  exact (measurable_gaussianPDF_comp hc hi 1).inv.mul (measurable_gaussianPDF_comp hai hi lam)

theorem measurable_rankOneGaussKernelDensity {a : γ → Fin (k + 1) → ℝ} (ha : Measurable a)
    (w₀ lam : ℝ≥0) : Measurable (Function.uncurry (rankOneGaussKernelDensity a w₀ lam)) := by
  have h0 : Measurable fun p : γ × (Fin (k + 1) → ℝ) => p.2 0 :=
    (measurable_pi_apply 0).comp measurable_snd
  have ha0 : Measurable fun p : γ × (Fin (k + 1) → ℝ) => a p.1 0 :=
    (measurable_pi_apply 0).comp (ha.comp measurable_fst)
  have hc : Measurable fun _ : γ × (Fin (k + 1) → ℝ) => (0 : ℝ) := measurable_const
  show Measurable fun p : γ × (Fin (k + 1) → ℝ) =>
    ((gaussianPDF 0 1 (p.2 0))⁻¹ * gaussianPDF (a p.1 0) w₀ (p.2 0))
      * ∏ i : Fin k, (gaussianPDF 0 1 (p.2 i.succ))⁻¹ * gaussianPDF (a p.1 i.succ) lam (p.2 i.succ)
  refine ((measurable_gaussianPDF_comp hc h0 1).inv.mul
    (measurable_gaussianPDF_comp ha0 h0 w₀)).mul (Finset.measurable_prod _ fun i _ => ?_)
  have hi : Measurable fun p : γ × (Fin (k + 1) → ℝ) => p.2 i.succ :=
    (measurable_pi_apply i.succ).comp measurable_snd
  have hai : Measurable fun p : γ × (Fin (k + 1) → ℝ) => a p.1 i.succ :=
    (measurable_pi_apply i.succ).comp (ha.comp measurable_fst)
  exact (measurable_gaussianPDF_comp hc hi 1).inv.mul (measurable_gaussianPDF_comp hai hi lam)

/-- The rank-one Laplace reference kernel takes the intended values. -/
theorem rankOneLaplaceKernel_apply {a : γ → Fin (k + 1) → ℝ} {β : ℝ} {lam : ℝ≥0}
    (ha : Measurable a) (hβ : 0 < β) (hlam : lam ≠ 0) (z : γ) :
    rankOneLaplaceKernel a β lam z = rankOneLaplaceMeasure (a z) β lam := by
  rw [rankOneLaplaceKernel, Kernel.withDensity_apply _ (measurable_rankOneLaplaceKernelDensity ha β lam),
    Kernel.const_apply, const_gaussian_eq_cons]
  unfold rankOneLaplaceMeasure
  haveI := isProbabilityMeasure_laplaceReal (a z 0) hβ
  have hg0 : Measurable fun t => (gaussianPDF 0 1 t)⁻¹ * laplacePDF (a z 0) β t :=
    (measurable_gaussianPDF 0 1).inv.mul (measurable_laplacePDF _ β)
  have hgs : ∀ i : Fin k,
      Measurable fun t => (gaussianPDF 0 1 t)⁻¹ * gaussianPDF (a z i.succ) lam t :=
    fun i => (measurable_gaussianPDF 0 1).inv.mul (measurable_gaussianPDF _ lam)
  exact (pi_cons_eq_withDensity (gaussianReal 0 1) (fun _ : Fin k => gaussianReal 0 1)
    (laplaceReal (a z 0) β) (fun i : Fin k => gaussianReal (a z i.succ) lam)
    (fun t => (gaussianPDF 0 1 t)⁻¹ * laplacePDF (a z 0) β t)
    (fun i t => (gaussianPDF 0 1 t)⁻¹ * gaussianPDF (a z i.succ) lam t) hg0 hgs
    (laplaceReal_eq_withDensity_gaussianReal (a z 0) β)
    (fun i => gaussianReal_eq_withDensity (a z i.succ) 0 hlam one_ne_zero)).symm

/-- The rank-one Gaussian reference kernel takes the intended values. -/
theorem rankOneGaussKernel_apply {a : γ → Fin (k + 1) → ℝ} {w₀ lam : ℝ≥0}
    (ha : Measurable a) (hw₀ : w₀ ≠ 0) (hlam : lam ≠ 0) (z : γ) :
    rankOneGaussKernel a w₀ lam z = rankOneGaussMeasure (a z) w₀ lam := by
  rw [rankOneGaussKernel, Kernel.withDensity_apply _ (measurable_rankOneGaussKernelDensity ha w₀ lam),
    Kernel.const_apply, const_gaussian_eq_cons]
  unfold rankOneGaussMeasure
  have hg0 : Measurable fun t => (gaussianPDF 0 1 t)⁻¹ * gaussianPDF (a z 0) w₀ t :=
    (measurable_gaussianPDF 0 1).inv.mul (measurable_gaussianPDF _ w₀)
  have hgs : ∀ i : Fin k,
      Measurable fun t => (gaussianPDF 0 1 t)⁻¹ * gaussianPDF (a z i.succ) lam t :=
    fun i => (measurable_gaussianPDF 0 1).inv.mul (measurable_gaussianPDF _ lam)
  exact (pi_cons_eq_withDensity (gaussianReal 0 1) (fun _ : Fin k => gaussianReal 0 1)
    (gaussianReal (a z 0) w₀) (fun i : Fin k => gaussianReal (a z i.succ) lam)
    (fun t => (gaussianPDF 0 1 t)⁻¹ * gaussianPDF (a z 0) w₀ t)
    (fun i t => (gaussianPDF 0 1 t)⁻¹ * gaussianPDF (a z i.succ) lam t) hg0 hgs
    (gaussianReal_eq_withDensity (a z 0) 0 hw₀ one_ne_zero)
    (fun i => gaussianReal_eq_withDensity (a z i.succ) 0 hlam one_ne_zero)).symm

theorem isMarkovKernel_rankOneLaplaceKernel {a : γ → Fin (k + 1) → ℝ} {β : ℝ} {lam : ℝ≥0}
    (ha : Measurable a) (hβ : 0 < β) (hlam : lam ≠ 0) :
    IsMarkovKernel (rankOneLaplaceKernel a β lam) := by
  refine ⟨fun z => ?_⟩
  rw [rankOneLaplaceKernel_apply ha hβ hlam z]
  exact isProbabilityMeasure_rankOneLaplaceMeasure (a z) hβ lam

theorem isMarkovKernel_rankOneGaussKernel {a : γ → Fin (k + 1) → ℝ} {w₀ lam : ℝ≥0}
    (ha : Measurable a) (hw₀ : w₀ ≠ 0) (hlam : lam ≠ 0) :
    IsMarkovKernel (rankOneGaussKernel a w₀ lam) := by
  refine ⟨fun z => ?_⟩
  rw [rankOneGaussKernel_apply ha hw₀ hlam z]
  exact isProbabilityMeasure_rankOneGaussMeasure (a z) w₀ lam

end RankOneKernels

section PerPointDivergence

variable {k : ℕ}

/-- **Per-point divergence from the rank-one Laplace reference** (nats). -/
theorem klDiv_pi_gaussian_rankOneLaplace_le (x a : Fin (k + 1) → ℝ) {τ β : ℝ} {v lam : ℝ≥0}
    (hv : (v : ℝ) = τ ^ 2) (hτ : 0 < τ) (hβ : 0 < β) (hlam : lam ≠ 0) :
    klDiv (Measure.pi fun i => gaussianReal (x i) v) (rankOneLaplaceMeasure a β lam)
      ≤ ENNReal.ofReal ((Real.log (2 * β) + (|x 0 - a 0| + τ) / β
            - Real.log (2 * Real.pi * Real.exp 1 * τ ^ 2) / 2)
          + ∑ i : Fin k, (((v : ℝ) + (x i.succ - a i.succ) ^ 2) / (2 * lam) - 1 / 2
            + Real.log ((lam : ℝ) / v) / 2)) := by
  have hv0 : (0 : ℝ) < v := by rw [hv]; positivity
  have hvne : v ≠ 0 := by
    intro h
    rw [h] at hv0
    simp at hv0
  haveI := isProbabilityMeasure_laplaceReal (a 0) hβ
  haveI := isProbabilityMeasure_cons (laplaceReal (a 0) β)
    (fun i : Fin k => gaussianReal (a i.succ) lam)
  unfold rankOneLaplaceMeasure
  rw [klDiv_pi, Fin.sum_univ_succ]
  simp only [Fin.cons_zero, Fin.cons_succ]
  obtain ⟨K, hK0, hKle, hKeq⟩ := klDiv_gaussianReal_laplaceReal_bound (x 0) (a 0) hv hτ hβ
  rw [hKeq]
  simp_rw [klDiv_gaussianReal _ _ hvne hlam]
  have hS : 0 ≤ ∑ i : Fin k, (((v : ℝ) + (x i.succ - a i.succ) ^ 2) / (2 * lam) - 1 / 2
      + Real.log ((lam : ℝ) / v) / 2) :=
    Finset.sum_nonneg fun i _ => gaussian_kl_term_nonneg (sq_nonneg _) hvne hlam
  rw [← ENNReal.ofReal_sum_of_nonneg (fun i _ => gaussian_kl_term_nonneg (sq_nonneg _) hvne hlam),
    ← ENNReal.ofReal_add hK0 hS]
  exact ENNReal.ofReal_le_ofReal (by linarith)

/-- **Per-point divergence from the rank-one Gaussian reference** (nats), exact. -/
theorem klDiv_pi_gaussian_rankOneGauss_eq (x a : Fin (k + 1) → ℝ) {v w₀ lam : ℝ≥0}
    (hvne : v ≠ 0) (hw₀ : w₀ ≠ 0) (hlam : lam ≠ 0) :
    klDiv (Measure.pi fun i => gaussianReal (x i) v) (rankOneGaussMeasure a w₀ lam)
      = ENNReal.ofReal ((((v : ℝ) + (x 0 - a 0) ^ 2) / (2 * w₀) - 1 / 2
            + Real.log ((w₀ : ℝ) / v) / 2)
          + ∑ i : Fin k, (((v : ℝ) + (x i.succ - a i.succ) ^ 2) / (2 * lam) - 1 / 2
            + Real.log ((lam : ℝ) / v) / 2)) := by
  haveI := isProbabilityMeasure_cons (gaussianReal (a 0) w₀)
    (fun i : Fin k => gaussianReal (a i.succ) lam)
  unfold rankOneGaussMeasure
  rw [klDiv_pi, Fin.sum_univ_succ]
  simp only [Fin.cons_zero, Fin.cons_succ]
  rw [klDiv_gaussianReal (x 0) (a 0) hvne hw₀]
  simp_rw [klDiv_gaussianReal _ _ hvne hlam]
  have hS : 0 ≤ ∑ i : Fin k, (((v : ℝ) + (x i.succ - a i.succ) ^ 2) / (2 * lam) - 1 / 2
      + Real.log ((lam : ℝ) / v) / 2) :=
    Finset.sum_nonneg fun i _ => gaussian_kl_term_nonneg (sq_nonneg _) hvne hlam
  rw [← ENNReal.ofReal_sum_of_nonneg (fun i _ => gaussian_kl_term_nonneg (sq_nonneg _) hvne hlam),
    ← ENNReal.ofReal_add (gaussian_kl_term_nonneg (sq_nonneg _) hvne hw₀) hS]

end PerPointDivergence

section Densities

variable {k : ℕ}

/-- The density of `N(x, v I)` against the rank-one Laplace reference centred at `a`. -/
def rankOneLaplaceDensity (a x : Fin (k + 1) → ℝ) (β : ℝ) (lam v : ℝ≥0) (y : Fin (k + 1) → ℝ) :
    ℝ≥0∞ :=
  ((laplacePDF (a 0) β (y 0))⁻¹ * gaussianPDF (x 0) v (y 0))
    * ∏ i : Fin k, (gaussianPDF (a i.succ) lam (y i.succ))⁻¹ * gaussianPDF (x i.succ) v (y i.succ)

/-- The density of `N(x, v I)` against the rank-one Gaussian reference centred at `a`. -/
def rankOneGaussDensity (a x : Fin (k + 1) → ℝ) (w₀ lam v : ℝ≥0) (y : Fin (k + 1) → ℝ) : ℝ≥0∞ :=
  ((gaussianPDF (a 0) w₀ (y 0))⁻¹ * gaussianPDF (x 0) v (y 0))
    * ∏ i : Fin k, (gaussianPDF (a i.succ) lam (y i.succ))⁻¹ * gaussianPDF (x i.succ) v (y i.succ)

theorem pi_gaussianReal_eq_withDensity_rankOneLaplace (x a : Fin (k + 1) → ℝ) {β : ℝ}
    {v lam : ℝ≥0} (hv : v ≠ 0) (hβ : 0 < β) (hlam : lam ≠ 0) :
    (Measure.pi fun i => gaussianReal (x i) v)
      = (rankOneLaplaceMeasure a β lam).withDensity
          (fun y => rankOneLaplaceDensity a x β lam v y) := by
  haveI := isProbabilityMeasure_laplaceReal (a 0) hβ
  rw [gaussian_family_eq_cons x v]
  unfold rankOneLaplaceMeasure
  have hg0 : Measurable fun t => (laplacePDF (a 0) β t)⁻¹ * gaussianPDF (x 0) v t :=
    (measurable_laplacePDF _ β).inv.mul (measurable_gaussianPDF _ v)
  have hgs : ∀ i : Fin k,
      Measurable fun t => (gaussianPDF (a i.succ) lam t)⁻¹ * gaussianPDF (x i.succ) v t :=
    fun i => (measurable_gaussianPDF _ lam).inv.mul (measurable_gaussianPDF _ v)
  exact pi_cons_eq_withDensity (laplaceReal (a 0) β) (fun i : Fin k => gaussianReal (a i.succ) lam)
    (gaussianReal (x 0) v) (fun i : Fin k => gaussianReal (x i.succ) v)
    (fun t => (laplacePDF (a 0) β t)⁻¹ * gaussianPDF (x 0) v t)
    (fun i t => (gaussianPDF (a i.succ) lam t)⁻¹ * gaussianPDF (x i.succ) v t) hg0 hgs
    (gaussianReal_eq_withDensity_laplaceReal (x 0) (a 0) hv hβ)
    (fun i => gaussianReal_eq_withDensity (x i.succ) (a i.succ) hv hlam)

theorem pi_gaussianReal_eq_withDensity_rankOneGauss (x a : Fin (k + 1) → ℝ)
    {v w₀ lam : ℝ≥0} (hv : v ≠ 0) (hw₀ : w₀ ≠ 0) (hlam : lam ≠ 0) :
    (Measure.pi fun i => gaussianReal (x i) v)
      = (rankOneGaussMeasure a w₀ lam).withDensity
          (fun y => rankOneGaussDensity a x w₀ lam v y) := by
  rw [gaussian_family_eq_cons x v]
  unfold rankOneGaussMeasure
  have hg0 : Measurable fun t => (gaussianPDF (a 0) w₀ t)⁻¹ * gaussianPDF (x 0) v t :=
    (measurable_gaussianPDF _ w₀).inv.mul (measurable_gaussianPDF _ v)
  have hgs : ∀ i : Fin k,
      Measurable fun t => (gaussianPDF (a i.succ) lam t)⁻¹ * gaussianPDF (x i.succ) v t :=
    fun i => (measurable_gaussianPDF _ lam).inv.mul (measurable_gaussianPDF _ v)
  exact pi_cons_eq_withDensity (gaussianReal (a 0) w₀) (fun i : Fin k => gaussianReal (a i.succ) lam)
    (gaussianReal (x 0) v) (fun i : Fin k => gaussianReal (x i.succ) v)
    (fun t => (gaussianPDF (a 0) w₀ t)⁻¹ * gaussianPDF (x 0) v t)
    (fun i t => (gaussianPDF (a i.succ) lam t)⁻¹ * gaussianPDF (x i.succ) v t) hg0 hgs
    (gaussianReal_eq_withDensity (x 0) (a 0) hv hw₀)
    (fun i => gaussianReal_eq_withDensity (x i.succ) (a i.succ) hv hlam)

theorem measurable_rankOneLaplaceDensity (β : ℝ) (lam v : ℝ≥0) :
    Measurable fun q : ((Fin (k + 1) → ℝ) × (Fin (k + 1) → ℝ)) × (Fin (k + 1) → ℝ) =>
      rankOneLaplaceDensity q.1.1 q.1.2 β lam v q.2 := by
  have hy : ∀ j : Fin (k + 1), Measurable
      fun q : ((Fin (k + 1) → ℝ) × (Fin (k + 1) → ℝ)) × (Fin (k + 1) → ℝ) => q.2 j :=
    fun j => (measurable_pi_apply j).comp measurable_snd
  have ha : ∀ j : Fin (k + 1), Measurable
      fun q : ((Fin (k + 1) → ℝ) × (Fin (k + 1) → ℝ)) × (Fin (k + 1) → ℝ) => q.1.1 j :=
    fun j => (measurable_pi_apply j).comp (measurable_fst.comp measurable_fst)
  have hx : ∀ j : Fin (k + 1), Measurable
      fun q : ((Fin (k + 1) → ℝ) × (Fin (k + 1) → ℝ)) × (Fin (k + 1) → ℝ) => q.1.2 j :=
    fun j => (measurable_pi_apply j).comp (measurable_snd.comp measurable_fst)
  unfold rankOneLaplaceDensity
  exact ((measurable_laplacePDF_comp (ha 0) (hy 0) β).inv.mul
    (measurable_gaussianPDF_comp (hx 0) (hy 0) v)).mul (Finset.measurable_prod _ fun i _ =>
      (measurable_gaussianPDF_comp (ha i.succ) (hy i.succ) lam).inv.mul
        (measurable_gaussianPDF_comp (hx i.succ) (hy i.succ) v))

theorem measurable_rankOneGaussDensity (w₀ lam v : ℝ≥0) :
    Measurable fun q : ((Fin (k + 1) → ℝ) × (Fin (k + 1) → ℝ)) × (Fin (k + 1) → ℝ) =>
      rankOneGaussDensity q.1.1 q.1.2 w₀ lam v q.2 := by
  have hy : ∀ j : Fin (k + 1), Measurable
      fun q : ((Fin (k + 1) → ℝ) × (Fin (k + 1) → ℝ)) × (Fin (k + 1) → ℝ) => q.2 j :=
    fun j => (measurable_pi_apply j).comp measurable_snd
  have ha : ∀ j : Fin (k + 1), Measurable
      fun q : ((Fin (k + 1) → ℝ) × (Fin (k + 1) → ℝ)) × (Fin (k + 1) → ℝ) => q.1.1 j :=
    fun j => (measurable_pi_apply j).comp (measurable_fst.comp measurable_fst)
  have hx : ∀ j : Fin (k + 1), Measurable
      fun q : ((Fin (k + 1) → ℝ) × (Fin (k + 1) → ℝ)) × (Fin (k + 1) → ℝ) => q.1.2 j :=
    fun j => (measurable_pi_apply j).comp (measurable_snd.comp measurable_fst)
  unfold rankOneGaussDensity
  exact ((measurable_gaussianPDF_comp (ha 0) (hy 0) w₀).inv.mul
    (measurable_gaussianPDF_comp (hx 0) (hy 0) v)).mul (Finset.measurable_prod _ fun i _ =>
      (measurable_gaussianPDF_comp (ha i.succ) (hy i.succ) lam).inv.mul
        (measurable_gaussianPDF_comp (hx i.succ) (hy i.succ) v))

end Densities

section VariationalStep

/-- **The variational step with a general Markov reference kernel given by a density.**  For a
release `X` with `m` real coordinates, standard Gaussian noise `G ∼ N(0, I_m)` independent of
`(U, Z̃, X)`, and a Markov reference kernel `Qk` such that every `N(x, τ² I_m)` has the jointly
measurable density `y ↦ ρ ((z, x), y)` against `Qk z`, the divergence of the joint law of
`((U, Z̃), X + τ G)` from the reference composition product is at most the average divergence
between `N(X, τ² I_m)` and `Qk Z̃`. -/
theorem klDiv_jointLaw_le_lintegral_of_density {Ω γ : Type*} [MeasurableSpace Ω]
    [MeasurableSpace γ] [StandardBorelSpace γ] [Nonempty γ]
    (P : Measure Ω) [IsProbabilityMeasure P] {n m : ℕ} {U : Ω → Fin n → Bool} {Zt : Ω → γ}
    {X G : Ω → Fin m → ℝ} {τ : ℝ} {v : ℝ≥0}
    (hU : Measurable U) (hZt : Measurable Zt) (hX : Measurable X) (hG : Measurable G)
    (hv : (v : ℝ) = τ ^ 2) (hvne : v ≠ 0)
    (hGlaw : P.map G = Measure.pi fun _ : Fin m => gaussianReal 0 1)
    (hindep : IndepFun (fun ω => ((U ω, Zt ω), X ω)) G P)
    (Qk : Kernel γ (Fin m → ℝ)) [IsMarkovKernel Qk]
    {ρ : (γ × (Fin m → ℝ)) × (Fin m → ℝ) → ℝ≥0∞} (hρ : Measurable ρ)
    (hdens : ∀ z x, (Measure.pi fun i => gaussianReal (x i) v)
      = (Qk z).withDensity (fun y => ρ ((z, x), y))) :
    klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω))
        (jointLaw P U Zt ⊗ₘ Qk.comap Prod.snd measurable_snd)
      ≤ ∫⁻ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v) (Qk (Zt ω)) ∂P := by
  classical
  have hW : Measurable fun ω => (U ω, Zt ω) := hU.prodMk hZt
  have hV : Measurable fun ω => ((U ω, Zt ω), X ω) := hW.prodMk hX
  have hY : Measurable fun ω => X ω + τ • G ω := hX.add (hG.const_smul τ)
  set V : Ω → ((Fin n → Bool) × γ) × (Fin m → ℝ) := fun ω => ((U ω, Zt ω), X ω) with hVdef
  set μV : Measure (((Fin n → Bool) × γ) × (Fin m → ℝ)) := P.map V with hμVdef
  haveI : IsProbabilityMeasure μV := Measure.isProbabilityMeasure_map hV.aemeasurable
  set K₁ : Kernel (((Fin n → Bool) × γ) × (Fin m → ℝ)) (Fin m → ℝ) :=
    gaussianPiKernel (fun q => q.2) v with hK1def
  haveI hM1 : IsMarkovKernel K₁ := isMarkovKernel_gaussianPiKernel measurable_snd hvne
  set K₂ : Kernel (((Fin n → Bool) × γ) × (Fin m → ℝ)) (Fin m → ℝ) :=
    (Qk.comap Prod.snd measurable_snd).comap Prod.fst measurable_fst with hK2def
  have hK1val : ∀ q, K₁ q = Measure.pi fun i => gaussianReal (q.2 i) v := fun q =>
    gaussianPiKernel_apply measurable_snd hvne q
  have hK2val : ∀ q, K₂ q = Qk q.1.2 := by
    intro q
    rw [hK2def, Kernel.comap_apply, Kernel.comap_apply]
  -- the forgetful map from `((U, Z̃), X)` to `(U, Z̃)`
  have hF : Measurable fun q : (((Fin n → Bool) × γ) × (Fin m → ℝ)) × (Fin m → ℝ) =>
      (q.1.1, q.2) := (measurable_fst.comp measurable_fst).prodMk measurable_snd
  -- step 1: the joint law of `(V, Y)` is the composition product with the Gaussian kernel
  have hVG : P.map (fun ω => (V ω, G ω)) = μV.prod (P.map G) :=
    (indepFun_iff_map_prod_eq_prod_map_map hV.aemeasurable hG.aemeasurable).mp hindep
  have hshift : Measurable (Function.uncurry
      (fun (q : ((Fin n → Bool) × γ) × (Fin m → ℝ)) (g : Fin m → ℝ) => q.2 + τ • g)) :=
    (measurable_snd.comp measurable_fst).add (measurable_snd.const_smul τ)
  have hstep1 : jointLaw P V (fun ω => X ω + τ • G ω) = μV ⊗ₘ K₁ := by
    have hcomp : (fun ω => (V ω, X ω + τ • G ω))
        = (fun q : (((Fin n → Bool) × γ) × (Fin m → ℝ)) × (Fin m → ℝ) => (q.1, q.1.2 + τ • q.2))
          ∘ (fun ω => (V ω, G ω)) := rfl
    have hPhim : Measurable fun q : (((Fin n → Bool) × γ) × (Fin m → ℝ)) × (Fin m → ℝ) =>
        (q.1, q.1.2 + τ • q.2) :=
      measurable_fst.prodMk
        ((measurable_snd.comp measurable_fst).add (measurable_snd.const_smul τ))
    rw [jointLaw, hcomp, ← Measure.map_map hPhim (hV.prodMk hG), hVG, hGlaw]
    refine map_prod_eq_compProd μV _ hshift K₁ fun q => ?_
    rw [hK1val q]
    exact (map_shift_scale_pi_gaussianReal q.2 τ hv).symm
  -- step 2: forgetting `X` in the joint law
  have hstep2 : (jointLaw P V (fun ω => X ω + τ • G ω)).map (fun q => (q.1.1, q.2))
      = jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω) := by
    rw [jointLaw, jointLaw, Measure.map_map hF (hV.prodMk hY)]
    rfl
  -- step 3: forgetting `X` in the reference measure
  have hstep3 : (μV ⊗ₘ K₂).map (fun q => (q.1.1, q.2))
      = jointLaw P U Zt ⊗ₘ Qk.comap Prod.snd measurable_snd := by
    rw [hK2def, map_compProd_comap μV measurable_fst (Qk.comap Prod.snd measurable_snd), hμVdef,
      Measure.map_map measurable_fst hV]
    rfl
  -- step 4: data processing
  have hdp : klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω))
      (jointLaw P U Zt ⊗ₘ Qk.comap Prod.snd measurable_snd) ≤ klDiv (μV ⊗ₘ K₁) (μV ⊗ₘ K₂) := by
    rw [← hstep2, ← hstep3, hstep1]
    exact klDiv_map_le _ _ hF
  -- step 5: the divergence of the composition products is the average of the fibre divergences
  have hdens' : ∀ q : ((Fin n → Bool) × γ) × (Fin m → ℝ),
      K₁ q = (K₂ q).withDensity (fun y => ρ ((q.1.2, q.2), y)) := by
    intro q
    rw [hK1val q, hK2val q]
    exact hdens q.1.2 q.2
  have hfm : Measurable fun p : (((Fin n → Bool) × γ) × (Fin m → ℝ)) × (Fin m → ℝ) =>
      ρ ((p.1.1.2, p.1.2), p.2) :=
    hρ.comp (((measurable_snd.comp (measurable_fst.comp measurable_fst)).prodMk
      (measurable_snd.comp measurable_fst)).prodMk measurable_snd)
  have hstep5 : klDiv (μV ⊗ₘ K₁) (μV ⊗ₘ K₂) = ∫⁻ q, klDiv (K₁ q) (K₂ q) ∂μV :=
    klDiv_compProd_right_eq_lintegral_of_density μV K₁ K₂ hfm hdens'
  -- step 6: transporting the average back to the sample space (no measurability needed)
  have hstep6 : (∫⁻ q, klDiv (K₁ q) (K₂ q) ∂μV) ≤ ∫⁻ ω, klDiv (K₁ (V ω)) (K₂ (V ω)) ∂P := by
    rw [hμVdef]
    exact lintegral_map_le _ _
  have hfinal : (∫⁻ ω, klDiv (K₁ (V ω)) (K₂ (V ω)) ∂P)
      = ∫⁻ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v) (Qk (Zt ω)) ∂P := by
    refine lintegral_congr fun ω => ?_
    rw [hK1val (V ω), hK2val (V ω)]
  calc klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω))
        (jointLaw P U Zt ⊗ₘ Qk.comap Prod.snd measurable_snd)
      ≤ klDiv (μV ⊗ₘ K₁) (μV ⊗ₘ K₂) := hdp
    _ = ∫⁻ q, klDiv (K₁ q) (K₂ q) ∂μV := hstep5
    _ ≤ ∫⁻ ω, klDiv (K₁ (V ω)) (K₂ (V ω)) ∂P := hstep6
    _ = ∫⁻ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v) (Qk (Zt ω)) ∂P := hfinal

/-- The variational step at the rank-one Laplace reference kernel. -/
theorem klDiv_jointLaw_le_lintegral_rankOneLaplace {Ω γ : Type*} [MeasurableSpace Ω]
    [MeasurableSpace γ] [StandardBorelSpace γ] [Nonempty γ]
    (P : Measure Ω) [IsProbabilityMeasure P] {n k : ℕ} {U : Ω → Fin n → Bool} {Zt : Ω → γ}
    {X G : Ω → Fin (k + 1) → ℝ} {a : γ → Fin (k + 1) → ℝ} {τ β : ℝ} {v lam : ℝ≥0}
    (hU : Measurable U) (hZt : Measurable Zt) (hX : Measurable X) (hG : Measurable G)
    (ha : Measurable a) (hv : (v : ℝ) = τ ^ 2) (hvne : v ≠ 0) (hβ : 0 < β) (hlam : lam ≠ 0)
    (hGlaw : P.map G = Measure.pi fun _ : Fin (k + 1) => gaussianReal 0 1)
    (hindep : IndepFun (fun ω => ((U ω, Zt ω), X ω)) G P) :
    klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω))
        (jointLaw P U Zt ⊗ₘ (rankOneLaplaceKernel a β lam).comap Prod.snd measurable_snd)
      ≤ ∫⁻ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v)
          (rankOneLaplaceMeasure (a (Zt ω)) β lam) ∂P := by
  haveI := isMarkovKernel_rankOneLaplaceKernel ha hβ hlam
  have hρ : Measurable fun q : (γ × (Fin (k + 1) → ℝ)) × (Fin (k + 1) → ℝ) =>
      rankOneLaplaceDensity (a q.1.1) q.1.2 β lam v q.2 := by
    have h := (measurable_rankOneLaplaceDensity (k := k) β lam v).comp
      (((ha.comp (measurable_fst.comp measurable_fst)).prodMk
        (measurable_snd.comp measurable_fst)).prodMk measurable_snd)
    simpa only [Function.comp_def] using h
  have hdens : ∀ z x, (Measure.pi fun i => gaussianReal (x i) v)
      = (rankOneLaplaceKernel a β lam z).withDensity
          (fun y => rankOneLaplaceDensity (a z) x β lam v y) := by
    intro z x
    rw [rankOneLaplaceKernel_apply ha hβ hlam z]
    exact pi_gaussianReal_eq_withDensity_rankOneLaplace x (a z) hvne hβ hlam
  refine (klDiv_jointLaw_le_lintegral_of_density P hU hZt hX hG hv hvne hGlaw hindep
    (rankOneLaplaceKernel a β lam) hρ hdens).trans (le_of_eq ?_)
  refine lintegral_congr fun ω => ?_
  rw [rankOneLaplaceKernel_apply ha hβ hlam]

/-- The variational step at the rank-one Gaussian reference kernel. -/
theorem klDiv_jointLaw_le_lintegral_rankOneGauss {Ω γ : Type*} [MeasurableSpace Ω]
    [MeasurableSpace γ] [StandardBorelSpace γ] [Nonempty γ]
    (P : Measure Ω) [IsProbabilityMeasure P] {n k : ℕ} {U : Ω → Fin n → Bool} {Zt : Ω → γ}
    {X G : Ω → Fin (k + 1) → ℝ} {a : γ → Fin (k + 1) → ℝ} {τ : ℝ} {v w₀ lam : ℝ≥0}
    (hU : Measurable U) (hZt : Measurable Zt) (hX : Measurable X) (hG : Measurable G)
    (ha : Measurable a) (hv : (v : ℝ) = τ ^ 2) (hvne : v ≠ 0) (hw₀ : w₀ ≠ 0) (hlam : lam ≠ 0)
    (hGlaw : P.map G = Measure.pi fun _ : Fin (k + 1) => gaussianReal 0 1)
    (hindep : IndepFun (fun ω => ((U ω, Zt ω), X ω)) G P) :
    klDiv (jointLaw P (fun ω => (U ω, Zt ω)) (fun ω => X ω + τ • G ω))
        (jointLaw P U Zt ⊗ₘ (rankOneGaussKernel a w₀ lam).comap Prod.snd measurable_snd)
      ≤ ∫⁻ ω, klDiv (Measure.pi fun i => gaussianReal (X ω i) v)
          (rankOneGaussMeasure (a (Zt ω)) w₀ lam) ∂P := by
  haveI := isMarkovKernel_rankOneGaussKernel ha hw₀ hlam
  have hρ : Measurable fun q : (γ × (Fin (k + 1) → ℝ)) × (Fin (k + 1) → ℝ) =>
      rankOneGaussDensity (a q.1.1) q.1.2 w₀ lam v q.2 := by
    have h := (measurable_rankOneGaussDensity (k := k) w₀ lam v).comp
      (((ha.comp (measurable_fst.comp measurable_fst)).prodMk
        (measurable_snd.comp measurable_fst)).prodMk measurable_snd)
    simpa only [Function.comp_def] using h
  have hdens : ∀ z x, (Measure.pi fun i => gaussianReal (x i) v)
      = (rankOneGaussKernel a w₀ lam z).withDensity
          (fun y => rankOneGaussDensity (a z) x w₀ lam v y) := by
    intro z x
    rw [rankOneGaussKernel_apply ha hw₀ hlam z]
    exact pi_gaussianReal_eq_withDensity_rankOneGauss x (a z) hvne hw₀ hlam
  refine (klDiv_jointLaw_le_lintegral_of_density P hU hZt hX hG hv hvne hGlaw hindep
    (rankOneGaussKernel a w₀ lam) hρ hdens).trans (le_of_eq ?_)
  refine lintegral_congr fun ω => ?_
  rw [rankOneGaussKernel_apply ha hw₀ hlam]

end VariationalStep

end LossOnlyTraceability.TwoLoss


==> anc/lean/LossOnlyTraceability/TwoLoss/Rotation.lean <==
import LossOnlyTraceability.ConditionalInformation
import LossOnlyTraceability.SelectionBits
import Mathlib.Probability.Distributions.Gaussian.Multivariate
import Mathlib.Analysis.InnerProductSpace.Projection.Reflection

/-! The two-loss observer, upper half: rotations of the release coordinates.

A linear isometry `O` of `EuclideanSpace ℝ ι` acts on coordinate vectors `ι → ℝ` by
`isoCoord O x = O x` (read in coordinates).  This module proves:

* `map_isoCoord_pi_gaussianReal`: the i.i.d. standard Gaussian vector is invariant,
  `(N(0,1)^{⊗ι}).map (isoCoord O) = N(0,1)^{⊗ι}` (rotation invariance, from Mathlib's
  `stdGaussian_map` and `map_pi_eq_stdGaussian`);
* `exists_iso_to_single`: for a unit vector `v` of `EuclideanSpace ℝ (Fin (k+1))` there is a linear
  isometry (a reflection) with `O v = e₀`;
* `isoCoord_zero_eq_inner`, `sum_sq_isoCoord_succ`: for such `O`, the first rotated coordinate of
  `u` is `⟪v, u⟫` and the squares of the remaining ones sum to `‖u‖² − ⟪v, u⟫²`;
* `condMutualInfo_le_rotate`: rotating the coordinates of a noisy release `W + τ N` does not
  decrease `I(U; · | Z̃)`, and the rotated noise is again `N(0, I_m)`, independent of the rotated
  release.

Nothing here is specific to loss releases; these are the rotation facts used by the rank-one channel
bound (`RankOneChannel.lean`). -/

noncomputable section

namespace LossOnlyTraceability.TwoLoss

open MeasureTheory ProbabilityTheory InformationTheory
open scoped BigOperators InnerProductSpace ENNReal NNReal

section Rotation

variable {ι : Type*} [Fintype ι]

/-- A linear isometry of `EuclideanSpace ℝ ι`, read in coordinates `ι → ℝ`. -/
def isoCoord (O : EuclideanSpace ℝ ι ≃ₗᵢ[ℝ] EuclideanSpace ℝ ι) (x : ι → ℝ) : ι → ℝ :=
  WithLp.ofLp (O (WithLp.toLp 2 x))

theorem continuous_isoCoord (O : EuclideanSpace ℝ ι ≃ₗᵢ[ℝ] EuclideanSpace ℝ ι) :
    Continuous (isoCoord O) := by
  unfold isoCoord
  fun_prop

theorem measurable_isoCoord (O : EuclideanSpace ℝ ι ≃ₗᵢ[ℝ] EuclideanSpace ℝ ι) :
    Measurable (isoCoord O) :=
  (continuous_isoCoord O).measurable

theorem isoCoord_add (O : EuclideanSpace ℝ ι ≃ₗᵢ[ℝ] EuclideanSpace ℝ ι) (x y : ι → ℝ) :
    isoCoord O (x + y) = isoCoord O x + isoCoord O y := by
  unfold isoCoord
  rw [WithLp.toLp_add, map_add, WithLp.ofLp_add]

theorem isoCoord_sub (O : EuclideanSpace ℝ ι ≃ₗᵢ[ℝ] EuclideanSpace ℝ ι) (x y : ι → ℝ) :
    isoCoord O (x - y) = isoCoord O x - isoCoord O y := by
  unfold isoCoord
  rw [WithLp.toLp_sub, map_sub, WithLp.ofLp_sub]

theorem isoCoord_smul (O : EuclideanSpace ℝ ι ≃ₗᵢ[ℝ] EuclideanSpace ℝ ι) (c : ℝ) (x : ι → ℝ) :
    isoCoord O (c • x) = c • isoCoord O x := by
  unfold isoCoord
  rw [WithLp.toLp_smul, map_smul, WithLp.ofLp_smul]

theorem isoCoord_symm_isoCoord (O : EuclideanSpace ℝ ι ≃ₗᵢ[ℝ] EuclideanSpace ℝ ι) (x : ι → ℝ) :
    isoCoord O.symm (isoCoord O x) = x := by
  unfold isoCoord
  simp

/-- **Rotation invariance of the i.i.d. standard Gaussian vector.** -/
theorem map_isoCoord_pi_gaussianReal (O : EuclideanSpace ℝ ι ≃ₗᵢ[ℝ] EuclideanSpace ℝ ι) :
    (Measure.pi fun _ : ι => gaussianReal 0 1).map (isoCoord O)
      = Measure.pi fun _ : ι => gaussianReal 0 1 := by
  have hto : Measurable (WithLp.toLp 2 : (ι → ℝ) → EuclideanSpace ℝ ι) :=
    (PiLp.continuous_toLp 2 fun _ : ι => ℝ).measurable
  have hof : Measurable (WithLp.ofLp : EuclideanSpace ℝ ι → ι → ℝ) :=
    (PiLp.continuous_ofLp 2 fun _ : ι => ℝ).measurable
  have hO : Measurable O := O.continuous.measurable
  have hcomp : isoCoord O = (WithLp.ofLp : EuclideanSpace ℝ ι → ι → ℝ) ∘ O ∘ WithLp.toLp 2 := rfl
  have hid : (Measure.pi fun _ : ι => gaussianReal 0 1)
      = ((Measure.pi fun _ : ι => gaussianReal 0 1).map (WithLp.toLp 2)).map WithLp.ofLp := by
    rw [Measure.map_map hof hto]
    have : (WithLp.ofLp ∘ WithLp.toLp 2 : (ι → ℝ) → ι → ℝ) = id := rfl
    rw [this, Measure.map_id]
  rw [hcomp, ← Measure.map_map hof (hO.comp hto), ← Measure.map_map hO hto,
    map_pi_eq_stdGaussian, stdGaussian_map, hid, map_pi_eq_stdGaussian]

end Rotation

section RankOne

variable {k : ℕ}

/-- **A linear isometry sending a unit vector to the first basis vector** (a reflection). -/
theorem exists_iso_to_single (v : EuclideanSpace ℝ (Fin (k + 1))) (hv : ‖v‖ = 1) :
    ∃ O : EuclideanSpace ℝ (Fin (k + 1)) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin (k + 1)),
      O v = EuclideanSpace.single 0 1 := by
  refine ⟨Submodule.reflection (ℝ ∙ (v - EuclideanSpace.single 0 1))ᗮ, Submodule.reflection_sub ?_⟩
  rw [hv, EuclideanSpace.norm_single]
  simp

/-- The first rotated coordinate is the component along `v`. -/
theorem isoCoord_zero_eq_inner (v : EuclideanSpace ℝ (Fin (k + 1)))
    (O : EuclideanSpace ℝ (Fin (k + 1)) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin (k + 1)))
    (hO : O v = EuclideanSpace.single 0 1) (u : Fin (k + 1) → ℝ) :
    isoCoord O u 0 = ⟪v, WithLp.toLp 2 u⟫_ℝ := by
  have h1 : isoCoord O u 0 = ⟪EuclideanSpace.single (0 : Fin (k + 1)) (1 : ℝ), O (WithLp.toLp 2 u)⟫_ℝ := by
    rw [EuclideanSpace.inner_single_left]
    simp [isoCoord]
  rw [h1, ← hO, LinearIsometryEquiv.inner_map_map]

/-- The squares of the remaining rotated coordinates sum to `‖u‖² − ⟪v, u⟫²`. -/
theorem sum_sq_isoCoord_succ (v : EuclideanSpace ℝ (Fin (k + 1)))
    (O : EuclideanSpace ℝ (Fin (k + 1)) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin (k + 1)))
    (hO : O v = EuclideanSpace.single 0 1) (u : Fin (k + 1) → ℝ) :
    ∑ i : Fin k, isoCoord O u i.succ ^ 2 = ∑ j, u j ^ 2 - ⟪v, WithLp.toLp 2 u⟫_ℝ ^ 2 := by
  have hnorm : ∑ j, isoCoord O u j ^ 2 = ∑ j, u j ^ 2 := by
    have h1 : ‖O (WithLp.toLp 2 u)‖ ^ 2 = ‖(WithLp.toLp 2 u : EuclideanSpace ℝ (Fin (k + 1)))‖ ^ 2 := by
      rw [LinearIsometryEquiv.norm_map]
    rw [EuclideanSpace.real_norm_sq_eq, EuclideanSpace.real_norm_sq_eq] at h1
    simpa [isoCoord] using h1
  rw [Fin.sum_univ_succ, isoCoord_zero_eq_inner v O hO u] at hnorm
  linarith

end RankOne

section RotateRelease

variable {Ω γ : Type*} [MeasurableSpace Ω] [MeasurableSpace γ]

/-- **Rotating the release coordinates.** For a linear isometry `O`, the conditional information
of `W + τ N` is at most that of the rotated release `O W + τ O N`; the rotated noise is again
`N(0, I_m)` and independent of `((U, Z̃), O W)`. -/
theorem condMutualInfo_le_rotate [StandardBorelSpace γ] [Nonempty γ] (P : Measure Ω)
    [IsProbabilityMeasure P] {n m : ℕ} {U : Ω → Fin n → Bool} {Zt : Ω → γ}
    {W N : Ω → Fin m → ℝ} (τ : ℝ) (hU : Measurable U) (hZt : Measurable Zt)
    (hW : Measurable W) (hN : Measurable N)
    (hbits : iIndepFun (fun i ω => U ω i) P)
    (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hNlaw : P.map N = Measure.pi fun _ : Fin m => gaussianReal 0 1)
    (hindep : IndepFun (fun ω => ((U ω, Zt ω), W ω)) N P)
    (O : EuclideanSpace ℝ (Fin m) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin m)) :
    condMutualInfo P U (fun ω => W ω + τ • N ω) Zt
        ≤ condMutualInfo P U (fun ω => isoCoord O (W ω) + τ • isoCoord O (N ω)) Zt ∧
      P.map (fun ω => isoCoord O (N ω)) = Measure.pi (fun _ : Fin m => gaussianReal 0 1) ∧
      IndepFun (fun ω => ((U ω, Zt ω), isoCoord O (W ω))) (fun ω => isoCoord O (N ω)) P := by
  have hOm := measurable_isoCoord O
  have hOsm := measurable_isoCoord O.symm
  refine ⟨?_, ?_, ?_⟩
  · have hc0 : ((1 : ℝ≥0∞) / 2) ^ n ≠ 0 := pow_ne_zero _ (by norm_num)
    have hc1 : ((1 : ℝ≥0∞) / 2) ^ n ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
    have hctop : ((1 : ℝ≥0∞) / 2) ^ n ≠ ⊤ := ENNReal.pow_ne_top (by norm_num)
    have hV : Measurable fun ω => isoCoord O (W ω) + τ • isoCoord O (N ω) :=
      (hOm.comp hW).add ((hOm.comp hN).const_smul τ)
    have h := condMutualInfo_comp_le_of_uniform P hU hV hZt
      (f := fun q : (Fin m → ℝ) × γ => isoCoord O.symm q.1) (hOsm.comp measurable_fst)
      hc0 hc1 hctop (measure_preimage_bits P hU hbits hfair)
    have heq : (fun ω => (fun q : (Fin m → ℝ) × γ => isoCoord O.symm q.1)
        (isoCoord O (W ω) + τ • isoCoord O (N ω), Zt ω)) = fun ω => W ω + τ • N ω := by
      funext ω
      simp only
      rw [← isoCoord_smul, ← isoCoord_add, isoCoord_symm_isoCoord]
    rw [heq] at h
    exact h
  · have hc : (fun ω => isoCoord O (N ω)) = isoCoord O ∘ N := rfl
    rw [hc, ← Measure.map_map hOm hN, hNlaw, map_isoCoord_pi_gaussianReal]
  · exact hindep.comp (φ := fun q : ((Fin n → Bool) × γ) × (Fin m → ℝ) => (q.1, isoCoord O q.2))
      (ψ := isoCoord O) (measurable_fst.prodMk (hOm.comp measurable_snd)) hOm

end RotateRelease

end LossOnlyTraceability.TwoLoss


==> anc/lean/LossOnlyTraceability/TwoLoss/TwoLossArith.lean <==
import LossOnlyTraceability.MainTheorem
import Mathlib.Analysis.SpecialFunctions.Log.Base
import Mathlib.Analysis.Complex.ExponentialBounds

/-! The two-loss observer: the real-number arithmetic behind the upper bound for the per-candidate
observer in Theorem 3's regime (`TwoLossLaw`).

Write `c_L = √(2e/π)` (`twoLossLaplaceConstant`), `t = τ/ε`, and
`C_Y = 2 max{1, d₀/ln 2 + 1 + log₂(c_L(1+c₃))}` (`twoLossUpperConstant`),
`C'_Y = 2 max{1, d₀/ln 2}` (`twoLossUpperConstantAll`).  This file proves, for real parameters:

* (A0) `1 < c_L` (`one_lt_twoLossLaplaceConstant`); the numeric bounds `c_L < 1.316` and
  `log₂ c_L < 0.4` are in the separate module `TwoLossArithNumeric` (they need `π > 3.14`);
* (A1) the bulk bound: for `N ≥ 1`, `τ > 0`, `0 ≤ D ≤ d₀ N ε²`,
  `((2N-1)/(2 ln 2)) ln(1 + 2D/((2N-1)τ²)) ≤ (d₀/ln 2)·(N ε²/τ²)` (`twoLoss_bulk_le`);
* (A2) the regime law: if `Q ≤ N` and, for `τ > 0`,
  `Q ≤ ((2N-1)/(2 ln 2)) ln(1 + 2D/((2N-1)τ²)) + min{log₂(c_L(1 + m_Y/τ)), (1/(2 ln 2)) ln(1 + s_Y/τ²)}`,
  with `0 ≤ D ≤ d₀ N ε²` and `0 ≤ m_Y ≤ c₃ √N ε`, then `Q ≤ C_Y · N/(1+t²)` for every
  `0 ≤ τ ≤ √N ε` (`twoLoss_regime_le`);
* (A3) the all-`τ` form: under the same inputs and `0 ≤ s_Y ≤ c₄ N ε`, for every `τ > 0`,
  `Q ≤ C'_Y · N/(1+t²) + min{log₂(c_L(1 + c₃√N ε/τ)), c₄ N ε/(2 ln 2 · τ²)}`
  (`twoLoss_allTau_le`);
* (A4) the two moment inputs: for `H ≥ 0`, `0 < ε ≤ 1`, `d ≥ 32/ε`, `0 ≤ D ≤ d₀ N ε²`,
  `L_g + L ≥ 0`, `N ≥ 1`:
  `√(2N)(ε + H/(2d)) + √(2D) ≤ (√2(1 + H/64) + √(2d₀)) √N ε` and
  `4N·2(L_g+L)(ε + H/(2d)) + 4D ≤ (8(L_g+L)(1 + H/64) + 4d₀) N ε` (`twoLoss_moment_inputs`);
* (A5) in the regime of Theorem 3 (`r ≥ 2`, `0 < ε ≤ ε₀ = mainThreshold`,
  `d ≥ C max{n, ε^{-2/q}}` with `C = mainDimensionConstant`): `ε ≤ 1` and `32/ε ≤ d`
  (`twoLoss_regime_facts`).

(A1)–(A4) are pure real arithmetic; only (A5) uses the definitions of Theorem 3's constants
(`mainThreshold`, `mainDimensionConstant`). -/

noncomputable section

namespace LossOnlyTraceability.TwoLoss

open MeasureTheory ProbabilityTheory InformationTheory
open scoped BigOperators InnerProductSpace ENNReal NNReal

/-! ### (A0) Constants -/

/-- The Laplace constant `c_L = √(2e/π)`. -/
def twoLossLaplaceConstant : ℝ := Real.sqrt (2 * Real.exp 1 / Real.pi)

/-- The regime constant `C_Y = 2 max{1, d₀/ln 2 + 1 + log₂(c_L(1+c₃))}`. -/
def twoLossUpperConstant (d₀ c₃ : ℝ) : ℝ :=
  2 * max 1 (d₀ / Real.log 2 + 1 + Real.logb 2 (twoLossLaplaceConstant * (1 + c₃)))

/-- The all-`τ` constant `C'_Y = 2 max{1, d₀/ln 2}`. -/
def twoLossUpperConstantAll (d₀ : ℝ) : ℝ := 2 * max 1 (d₀ / Real.log 2)

theorem twoLossLaplaceConstant_pos : 0 < twoLossLaplaceConstant := by
  unfold twoLossLaplaceConstant
  apply Real.sqrt_pos.2
  have := Real.exp_pos 1
  have := Real.pi_pos
  positivity

theorem one_lt_twoLossLaplaceConstant : 1 < twoLossLaplaceConstant := by
  have h : 1 < 2 * Real.exp 1 / Real.pi := by
    rw [one_lt_div Real.pi_pos]
    have := Real.exp_one_gt_d9
    have := Real.pi_le_four
    linarith
  have h2 := Real.sqrt_lt_sqrt zero_le_one h
  rwa [Real.sqrt_one] at h2

/-! ### Elementary helpers -/

/-- `log₂ x ≤ x²` for `x > 0` (from `ln x ≤ x - 1` and `ln 2 > 1/2`). -/
theorem twoLoss_logb_two_le_sq {x : ℝ} (hx : 0 < x) : Real.logb 2 x ≤ x ^ 2 := by
  have hl2 := Real.log_two_gt_d9
  have hl : 0 < Real.log 2 := by linarith
  rw [Real.logb, div_le_iff₀ hl]
  have h1 := Real.log_le_sub_one_of_pos hx
  have h2 := mul_le_mul_of_nonneg_left hl2.le (sq_nonneg x)
  nlinarith [sq_nonneg (x - 1), sq_nonneg x]

/-- For `0 ≤ u ≤ 1`, `N ≤ 2 N/(1+u)`. -/
theorem twoLoss_le_two_mul_div_one_add {N u : ℝ} (hN : 0 ≤ N) (hu0 : 0 ≤ u) (hu1 : u ≤ 1) :
    N ≤ 2 * (N / (1 + u)) := by
  rw [← mul_div_assoc, le_div_iff₀ (by linarith)]
  nlinarith

/-- For `u ≥ 1`, `N/u ≤ 2 N/(1+u)`. -/
theorem twoLoss_div_le_two_mul_div_one_add {N u : ℝ} (hN : 0 ≤ N) (hu1 : 1 ≤ u) :
    N / u ≤ 2 * (N / (1 + u)) := by
  rw [← mul_div_assoc, div_le_div_iff₀ (by linarith) (by linarith)]
  nlinarith

/-- `N ε²/τ² = N/(τ/ε)²`. -/
theorem twoLoss_mul_sq_div_sq_eq (N ε τ : ℝ) : N * ε ^ 2 / τ ^ 2 = N / (τ / ε) ^ 2 := by
  rw [div_pow, div_div_eq_mul_div]

/-- For `0 < ε ≤ τ`, `1 ≤ (τ/ε)²`. -/
theorem twoLoss_one_le_ratio_sq {ε τ : ℝ} (hε : 0 < ε) (hετ : ε ≤ τ) : 1 ≤ (τ / ε) ^ 2 := by
  have h : 1 ≤ τ / ε := (one_le_div hε).2 hετ
  nlinarith

/-- For `0 ≤ τ ≤ ε`, `(τ/ε)² ≤ 1`. -/
theorem twoLoss_ratio_sq_le_one {ε τ : ℝ} (hε : 0 < ε) (hτ0 : 0 ≤ τ) (hτε : τ ≤ ε) :
    (τ / ε) ^ 2 ≤ 1 := by
  have h1 : τ / ε ≤ 1 := (div_le_one hε).2 hτε
  have h0 : 0 ≤ τ / ε := div_nonneg hτ0 hε.le
  nlinarith

/-! ### (A1) The bulk term -/

/-- **(A1)** The bulk term: `((2N-1)/(2 ln 2)) ln(1 + 2D/((2N-1)τ²)) ≤ (d₀/ln 2)(N ε²/τ²)`. -/
theorem twoLoss_bulk_le {N τ D d₀ ε : ℝ} (hN : 1 ≤ N) (hτ : 0 < τ) (hD0 : 0 ≤ D)
    (hD : D ≤ d₀ * N * ε ^ 2) :
    ((2 * N - 1) / (2 * Real.log 2)) * Real.log (1 + 2 * D / ((2 * N - 1) * τ ^ 2))
      ≤ d₀ / Real.log 2 * (N * ε ^ 2 / τ ^ 2) := by
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hm : 0 < 2 * N - 1 := by linarith
  have hτ2 : 0 < τ ^ 2 := pow_pos hτ 2
  have hden : 0 < (2 * N - 1) * τ ^ 2 := mul_pos hm hτ2
  have hx0 : 0 ≤ 2 * D / ((2 * N - 1) * τ ^ 2) := div_nonneg (by linarith) hden.le
  have hlog : Real.log (1 + 2 * D / ((2 * N - 1) * τ ^ 2)) ≤ 2 * D / ((2 * N - 1) * τ ^ 2) := by
    have := Real.log_le_sub_one_of_pos
      (by linarith : (0 : ℝ) < 1 + 2 * D / ((2 * N - 1) * τ ^ 2))
    linarith
  have hc0 : 0 ≤ (2 * N - 1) / (2 * Real.log 2) := div_nonneg hm.le (by linarith)
  have hne1 : (2 * N - 1) ≠ 0 := hm.ne'
  have hne2 : Real.log 2 ≠ 0 := hl2.ne'
  have hne3 : τ ≠ 0 := hτ.ne'
  calc ((2 * N - 1) / (2 * Real.log 2)) * Real.log (1 + 2 * D / ((2 * N - 1) * τ ^ 2))
      ≤ ((2 * N - 1) / (2 * Real.log 2)) * (2 * D / ((2 * N - 1) * τ ^ 2)) :=
        mul_le_mul_of_nonneg_left hlog hc0
    _ = D / (Real.log 2 * τ ^ 2) := by field_simp
    _ ≤ d₀ * N * ε ^ 2 / (Real.log 2 * τ ^ 2) :=
        div_le_div_of_nonneg_right hD (mul_pos hl2 hτ2).le
    _ = d₀ / Real.log 2 * (N * ε ^ 2 / τ ^ 2) := by field_simp

/-! ### (A2) The regime law, `0 ≤ τ ≤ √N ε` -/

/-- **(A2)** The regime law: from the cap `Q ≤ N` and the explicit bound (for `τ > 0`),
`Q ≤ C_Y · N/(1+(τ/ε)²)` for every `0 ≤ τ ≤ √N ε`. -/
theorem twoLoss_regime_le {N ε τ d₀ c₃ D mY sY Q : ℝ} (hN : 1 ≤ N) (hε : 0 < ε)
    (hτ0 : 0 ≤ τ) (hτ1 : τ ≤ Real.sqrt N * ε) (hd₀ : 0 ≤ d₀) (hc₃ : 0 ≤ c₃) (hD0 : 0 ≤ D)
    (hD : D ≤ d₀ * N * ε ^ 2) (hmY0 : 0 ≤ mY) (hmY : mY ≤ c₃ * Real.sqrt N * ε)
    (hcap : Q ≤ N)
    (hbd : 0 < τ → Q ≤ ((2 * N - 1) / (2 * Real.log 2)) *
        Real.log (1 + 2 * D / ((2 * N - 1) * τ ^ 2)) +
      min (Real.logb 2 (twoLossLaplaceConstant * (1 + mY / τ)))
        ((1 / (2 * Real.log 2)) * Real.log (1 + sY / τ ^ 2))) :
    Q ≤ twoLossUpperConstant d₀ c₃ * (N / (1 + (τ / ε) ^ 2)) := by
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hcL := one_lt_twoLossLaplaceConstant
  have hcLpos : 0 < twoLossLaplaceConstant := by linarith
  have hL1 : 1 < twoLossLaplaceConstant * (1 + c₃) := by nlinarith
  have hL0 : 0 < Real.logb 2 (twoLossLaplaceConstant * (1 + c₃)) :=
    Real.logb_pos (by norm_num) hL1
  have hdl : 0 ≤ d₀ / Real.log 2 := div_nonneg hd₀ hl2.le
  have hmaxR := le_max_right (1 : ℝ)
    (d₀ / Real.log 2 + 1 + Real.logb 2 (twoLossLaplaceConstant * (1 + c₃)))
  have hmaxL := le_max_left (1 : ℝ)
    (d₀ / Real.log 2 + 1 + Real.logb 2 (twoLossLaplaceConstant * (1 + c₃)))
  have hN0 : 0 < N := by linarith
  have hu0 : 0 ≤ (τ / ε) ^ 2 := sq_nonneg _
  have hF0 : 0 ≤ N / (1 + (τ / ε) ^ 2) := div_nonneg hN0.le (by linarith)
  unfold twoLossUpperConstant
  rcases le_or_gt τ ε with hτε | hετ
  · -- `τ ≤ ε`: the cap
    have h2 := twoLoss_le_two_mul_div_one_add hN0.le hu0 (twoLoss_ratio_sq_le_one hε hτ0 hτε)
    have h3 := mul_le_mul_of_nonneg_right hmaxL hF0
    nlinarith
  · -- `ε < τ ≤ √N ε`: bulk plus the Laplace branch
    have hτ : 0 < τ := hε.trans hετ
    have hsN : 0 ≤ Real.sqrt N := Real.sqrt_nonneg N
    have hsN2 : Real.sqrt N ^ 2 = N := Real.sq_sqrt hN0.le
    have hx1 : 1 ≤ Real.sqrt N * ε / τ := by rw [le_div_iff₀ hτ]; linarith
    have hx2 : (Real.sqrt N * ε / τ) ^ 2 = N * ε ^ 2 / τ ^ 2 := by
      rw [div_pow, mul_pow, hsN2]
    have hbulk := twoLoss_bulk_le hN hτ hD0 hD
    have hmYτ : mY / τ ≤ c₃ * (Real.sqrt N * ε / τ) := by
      rw [← mul_div_assoc, ← mul_assoc]
      exact div_le_div_of_nonneg_right hmY hτ.le
    have hmYτ0 : 0 ≤ mY / τ := div_nonneg hmY0 hτ.le
    have hA : Real.logb 2 (twoLossLaplaceConstant * (1 + mY / τ))
        ≤ (Real.logb 2 (twoLossLaplaceConstant * (1 + c₃)) + 1) * (Real.sqrt N * ε / τ) ^ 2 := by
      have hxpos : 0 < Real.sqrt N * ε / τ := by linarith
      have h1 : twoLossLaplaceConstant * (1 + mY / τ)
          ≤ twoLossLaplaceConstant * (1 + c₃) * (Real.sqrt N * ε / τ) := by
        have : 1 + mY / τ ≤ (1 + c₃) * (Real.sqrt N * ε / τ) := by nlinarith
        rw [mul_assoc]
        exact mul_le_mul_of_nonneg_left this hcLpos.le
      have hpos : 0 < twoLossLaplaceConstant * (1 + mY / τ) := mul_pos hcLpos (by linarith)
      have hsq1 : 1 ≤ (Real.sqrt N * ε / τ) ^ 2 := by nlinarith
      have e1 := mul_le_mul_of_nonneg_left hsq1 hL0.le
      have e2 := twoLoss_logb_two_le_sq hxpos
      calc Real.logb 2 (twoLossLaplaceConstant * (1 + mY / τ))
          ≤ Real.logb 2 (twoLossLaplaceConstant * (1 + c₃) * (Real.sqrt N * ε / τ)) :=
            Real.logb_le_logb_of_le (by norm_num) hpos h1
        _ = Real.logb 2 (twoLossLaplaceConstant * (1 + c₃)) + Real.logb 2 (Real.sqrt N * ε / τ) :=
            Real.logb_mul (lt_trans zero_lt_one hL1).ne' hxpos.ne'
        _ ≤ _ := by nlinarith
    have hmin := min_le_left (Real.logb 2 (twoLossLaplaceConstant * (1 + mY / τ)))
      ((1 / (2 * Real.log 2)) * Real.log (1 + sY / τ ^ 2))
    have hQ := hbd hτ
    have hu1 := twoLoss_one_le_ratio_sq hε hετ.le
    have hxF : (Real.sqrt N * ε / τ) ^ 2 ≤ 2 * (N / (1 + (τ / ε) ^ 2)) := by
      rw [hx2, twoLoss_mul_sq_div_sq_eq]
      exact twoLoss_div_le_two_mul_div_one_add hN0.le hu1
    have hK0 : 0 ≤ d₀ / Real.log 2 + 1 + Real.logb 2 (twoLossLaplaceConstant * (1 + c₃)) := by
      linarith
    have hQx : Q ≤ (d₀ / Real.log 2 + 1 + Real.logb 2 (twoLossLaplaceConstant * (1 + c₃)))
        * (Real.sqrt N * ε / τ) ^ 2 := by
      rw [hx2] at hA ⊢
      nlinarith
    have h4 := mul_le_mul_of_nonneg_left hxF hK0
    have h5 := mul_le_mul_of_nonneg_right hmaxR
      (by linarith : (0 : ℝ) ≤ 2 * (N / (1 + (τ / ε) ^ 2)))
    linarith

/-! ### (A3) The all-`τ` form -/

/-- **(A3)** The all-`τ` form: for every `τ > 0`,
`Q ≤ C'_Y · N/(1+(τ/ε)²) + min{log₂(c_L(1 + c₃√N ε/τ)), c₄ N ε/(2 ln 2 · τ²)}`. -/
theorem twoLoss_allTau_le {N ε τ d₀ c₃ c₄ D mY sY Q : ℝ} (hN : 1 ≤ N) (hε : 0 < ε)
    (hτ : 0 < τ) (hd₀ : 0 ≤ d₀) (hD0 : 0 ≤ D) (hD : D ≤ d₀ * N * ε ^ 2) (hmY0 : 0 ≤ mY)
    (hmY : mY ≤ c₃ * Real.sqrt N * ε) (hsY0 : 0 ≤ sY) (hsY : sY ≤ c₄ * N * ε)
    (hc₃ : 0 ≤ c₃) (hc₄ : 0 ≤ c₄) (hcap : Q ≤ N)
    (hbd : 0 < τ → Q ≤ ((2 * N - 1) / (2 * Real.log 2)) *
        Real.log (1 + 2 * D / ((2 * N - 1) * τ ^ 2)) +
      min (Real.logb 2 (twoLossLaplaceConstant * (1 + mY / τ)))
        ((1 / (2 * Real.log 2)) * Real.log (1 + sY / τ ^ 2))) :
    Q ≤ twoLossUpperConstantAll d₀ * (N / (1 + (τ / ε) ^ 2)) +
      min (Real.logb 2 (twoLossLaplaceConstant * (1 + c₃ * Real.sqrt N * ε / τ)))
        (c₄ * N * ε / (2 * Real.log 2 * τ ^ 2)) := by
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hcL := one_lt_twoLossLaplaceConstant
  have hcLpos : 0 < twoLossLaplaceConstant := by linarith
  have hN0 : 0 < N := by linarith
  have hτ2 : 0 < τ ^ 2 := pow_pos hτ 2
  have hmτ : mY / τ ≤ c₃ * Real.sqrt N * ε / τ := div_le_div_of_nonneg_right hmY hτ.le
  have hmτ0 : 0 ≤ mY / τ := div_nonneg hmY0 hτ.le
  have hA : Real.logb 2 (twoLossLaplaceConstant * (1 + mY / τ))
      ≤ Real.logb 2 (twoLossLaplaceConstant * (1 + c₃ * Real.sqrt N * ε / τ)) :=
    Real.logb_le_logb_of_le (by norm_num) (mul_pos hcLpos (by linarith))
      (mul_le_mul_of_nonneg_left (by linarith) hcLpos.le)
  have hB : (1 / (2 * Real.log 2)) * Real.log (1 + sY / τ ^ 2)
      ≤ c₄ * N * ε / (2 * Real.log 2 * τ ^ 2) := by
    have hs0 : 0 ≤ sY / τ ^ 2 := div_nonneg hsY0 hτ2.le
    have h1 : Real.log (1 + sY / τ ^ 2) ≤ sY / τ ^ 2 := by
      have := Real.log_le_sub_one_of_pos (by linarith : (0 : ℝ) < 1 + sY / τ ^ 2)
      linarith
    have h2 : sY / τ ^ 2 ≤ c₄ * N * ε / τ ^ 2 := div_le_div_of_nonneg_right hsY hτ2.le
    calc (1 / (2 * Real.log 2)) * Real.log (1 + sY / τ ^ 2)
        ≤ (1 / (2 * Real.log 2)) * (c₄ * N * ε / τ ^ 2) :=
          mul_le_mul_of_nonneg_left (h1.trans h2) (div_nonneg zero_le_one (by linarith))
      _ = c₄ * N * ε / (2 * Real.log 2 * τ ^ 2) := by
          rw [one_div_mul_eq_div, div_div, mul_comm (τ ^ 2)]
  have hmin := min_le_min hA hB
  have hsN : 0 ≤ Real.sqrt N := Real.sqrt_nonneg N
  have hA0 : 0 ≤ Real.logb 2 (twoLossLaplaceConstant * (1 + c₃ * Real.sqrt N * ε / τ)) := by
    have h0 : 0 ≤ c₃ * Real.sqrt N * ε / τ :=
      div_nonneg (mul_nonneg (mul_nonneg hc₃ hsN) hε.le) hτ.le
    have h1 : 1 < twoLossLaplaceConstant * (1 + c₃ * Real.sqrt N * ε / τ) := by nlinarith
    exact (Real.logb_pos (by norm_num) h1).le
  have hB0 : 0 ≤ c₄ * N * ε / (2 * Real.log 2 * τ ^ 2) :=
    div_nonneg (mul_nonneg (mul_nonneg hc₄ hN0.le) hε.le) (mul_pos (by linarith) hτ2).le
  have hmin0 := le_min hA0 hB0
  have hdl : 0 ≤ d₀ / Real.log 2 := div_nonneg hd₀ hl2.le
  have hmaxR := le_max_right (1 : ℝ) (d₀ / Real.log 2)
  have hmaxL := le_max_left (1 : ℝ) (d₀ / Real.log 2)
  have hu0 : 0 ≤ (τ / ε) ^ 2 := sq_nonneg _
  have hF0 : 0 ≤ N / (1 + (τ / ε) ^ 2) := div_nonneg hN0.le (by linarith)
  unfold twoLossUpperConstantAll
  rcases le_or_gt τ ε with hτε | hετ
  · have h2 := twoLoss_le_two_mul_div_one_add hN0.le hu0 (twoLoss_ratio_sq_le_one hε hτ.le hτε)
    have h3 := mul_le_mul_of_nonneg_right hmaxL hF0
    nlinarith
  · have hbulk := twoLoss_bulk_le hN hτ hD0 hD
    have hQ := hbd hτ
    have hu1 := twoLoss_one_le_ratio_sq hε hετ.le
    have hxF : N * ε ^ 2 / τ ^ 2 ≤ 2 * (N / (1 + (τ / ε) ^ 2)) := by
      rw [twoLoss_mul_sq_div_sq_eq]
      exact twoLoss_div_le_two_mul_div_one_add hN0.le hu1
    have h4 := mul_le_mul_of_nonneg_left hxF hdl
    have h5 := mul_le_mul_of_nonneg_right hmaxR
      (by linarith : (0 : ℝ) ≤ 2 * (N / (1 + (τ / ε) ^ 2)))
    nlinarith

/-! ### (A4) The two moment inputs -/

/-- **(A4)** The two moment inputs `m_Y ≤ c₃ √N ε` and `s_Y ≤ c₄ N ε`, with
`c₃ = √2(1 + H/64) + √(2d₀)` and `c₄ = 8(L_g+L)(1 + H/64) + 4d₀`. -/
theorem twoLoss_moment_inputs {N ε H d D d₀ Lg L : ℝ} (hH : 0 ≤ H) (hε : 0 < ε)
    (hd : 32 / ε ≤ d) (hD0 : 0 ≤ D) (hD : D ≤ d₀ * N * ε ^ 2) (hε1 : ε ≤ 1)
    (hLL : 0 ≤ Lg + L) (hN : 1 ≤ N) :
    Real.sqrt (2 * N) * (ε + H / (2 * d)) + Real.sqrt (2 * D)
        ≤ (Real.sqrt 2 * (1 + H / 64) + Real.sqrt (2 * d₀)) * Real.sqrt N * ε ∧
      4 * N * (2 * (Lg + L) * (ε + H / (2 * d))) + 4 * D
        ≤ (8 * (Lg + L) * (1 + H / 64) + 4 * d₀) * N * ε := by
  have hN0 : 0 < N := by linarith
  have hdpos : 0 < d := lt_of_lt_of_le (div_pos (by norm_num) hε) hd
  have hed32 : 32 ≤ d * ε := by rwa [div_le_iff₀ hε] at hd
  have hHd : H / (2 * d) ≤ H * ε / 64 := by
    rw [div_le_iff₀ (by linarith)]
    nlinarith
  have hed : ε + H / (2 * d) ≤ ε * (1 + H / 64) := by linarith
  have hNe : 0 < N * ε ^ 2 := mul_pos hN0 (pow_pos hε 2)
  have hd₀ : 0 ≤ d₀ := by
    rcases lt_or_ge d₀ 0 with h | h
    · have : d₀ * (N * ε ^ 2) < 0 := mul_neg_of_neg_of_pos h hNe
      nlinarith
    · exact h
  constructor
  · have h1 : Real.sqrt (2 * N) = Real.sqrt 2 * Real.sqrt N := Real.sqrt_mul (by norm_num) N
    have h2 : Real.sqrt (2 * D) ≤ Real.sqrt (2 * d₀) * Real.sqrt N * ε := by
      have e : Real.sqrt (2 * d₀ * N * ε ^ 2) = Real.sqrt (2 * d₀) * Real.sqrt N * ε := by
        rw [Real.sqrt_mul (mul_nonneg (mul_nonneg (by norm_num) hd₀) hN0.le),
          Real.sqrt_mul (mul_nonneg (by norm_num) hd₀), Real.sqrt_sq hε.le]
      rw [← e]
      exact Real.sqrt_le_sqrt (by linarith)
    rw [h1]
    have hsN : 0 ≤ Real.sqrt 2 * Real.sqrt N :=
      mul_nonneg (Real.sqrt_nonneg 2) (Real.sqrt_nonneg N)
    have h3 := mul_le_mul_of_nonneg_left hed hsN
    nlinarith
  · have h3 := mul_le_mul_of_nonneg_left hed
      (mul_nonneg (mul_nonneg (by norm_num : (0 : ℝ) ≤ 8) hN0.le) hLL)
    have h4 : D ≤ d₀ * N * ε := by
      have := mul_le_mul_of_nonneg_left hε1 (mul_nonneg (mul_nonneg hd₀ hN0.le) hε.le)
      nlinarith
    nlinarith

/-! ### (A5) Regime facts from the hypotheses of Theorem 3 -/

/-- **(A5)** In the regime of Theorem 3 (`r ≥ 2`, `0 < ε ≤ ε₀`, `d ≥ C max{n, ε^{-2/q}}`):
`ε ≤ 1` and `32/ε ≤ d`.  Only these hypotheses are used (no positivity of `b`, `B` is needed:
`C = mainDimensionConstant ≥ 32`, and `ε^{-2/q} ≥ ε^{-1}` since `2/q ≥ 1` and `ε ≤ 1`). -/
theorem twoLoss_regime_facts {a b B r H cm cp ε : ℝ} {n d : ℕ} (hr : 2 ≤ r) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d) :
    ε ≤ 1 ∧ 32 / ε ≤ (d : ℝ) := by
  have hε1 : ε ≤ 1 := hε0.trans ((min_le_left _ _).trans (min_le_left _ _))
  refine ⟨hε1, ?_⟩
  obtain ⟨hq1, hq2, -⟩ := main_exponent_facts hr
  have hq0 : 0 < powerDualExponent r := by linarith
  have hexp : -(2 / powerDualExponent r) ≤ -1 := by
    have : 1 ≤ 2 / powerDualExponent r := by rw [le_div_iff₀ hq0]; linarith
    linarith
  have hpow : ε ^ (-1 : ℝ) ≤ ε ^ (-(2 / powerDualExponent r)) :=
    Real.rpow_le_rpow_of_exponent_ge hε hε1 hexp
  rw [Real.rpow_neg_one] at hpow
  have hC : 32 ≤ mainDimensionConstant b B r := by
    unfold mainDimensionConstant
    have := le_max_left (1 : ℝ) ((nativeSlope b B r / 4) ^ (2 / powerDualExponent r))
    linarith
  have hM := le_max_right (n : ℝ) (ε ^ (-(2 / powerDualExponent r)))
  have hpos : 0 < ε ^ (-(2 / powerDualExponent r)) := Real.rpow_pos_of_pos hε _
  calc 32 / ε = 32 * ε⁻¹ := div_eq_mul_inv _ _
    _ ≤ 32 * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) := by linarith
    _ ≤ mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) :=
        mul_le_mul_of_nonneg_right hC (hpos.le.trans hM)
    _ ≤ d := hdim

end LossOnlyTraceability.TwoLoss


==> anc/lean/LossOnlyTraceability/TwoLoss/TwoLossArithNumeric.lean <==
import LossOnlyTraceability.TwoLoss.TwoLossArith
import Mathlib.Analysis.Real.Pi.Bounds

/-! The two-loss observer: numeric bounds on the Laplace constant.

For `c_L = √(2e/π)` (`twoLossLaplaceConstant`): `c_L < 1.316` (`twoLossLaplaceConstant_lt`) and
`log₂ c_L < 0.4` (`logb_two_twoLossLaplaceConstant_lt`).  They follow from `e < 2.7182818286`
and `π > 3.14`.  This module is separate from `TwoLossArith` because it imports Mathlib's
`π` bounds (`Mathlib.Analysis.Real.Pi.Bounds`); nothing else depends on it. -/

noncomputable section

namespace LossOnlyTraceability.TwoLoss

open MeasureTheory ProbabilityTheory InformationTheory
open scoped BigOperators InnerProductSpace ENNReal NNReal

theorem twoLossLaplaceConstant_lt : twoLossLaplaceConstant < 1.316 := by
  have h : 2 * Real.exp 1 / Real.pi < (1.316 : ℝ) ^ 2 := by
    rw [div_lt_iff₀ Real.pi_pos]
    have := Real.exp_one_lt_d9
    have := Real.pi_gt_d2
    have e : (1.316 : ℝ) ^ 2 = 1.731856 := by norm_num
    rw [e]
    linarith
  have h2 := Real.sqrt_lt_sqrt (by have := Real.exp_pos 1; have := Real.pi_pos; positivity) h
  unfold twoLossLaplaceConstant
  rwa [Real.sqrt_sq (by norm_num : (0 : ℝ) ≤ 1.316)] at h2

theorem logb_two_twoLossLaplaceConstant_lt : Real.logb 2 twoLossLaplaceConstant < 0.4 := by
  have hc := twoLossLaplaceConstant_pos
  have hlt := twoLossLaplaceConstant_lt
  have h5 : twoLossLaplaceConstant ^ 5 < 4 := by
    have h1 : twoLossLaplaceConstant ^ 5 < (1.316 : ℝ) ^ 5 :=
      pow_lt_pow_left₀ hlt hc.le (by norm_num)
    have h' : (1.316 : ℝ) ^ 5 < 4 := by norm_num
    linarith
  have hlog : Real.log (twoLossLaplaceConstant ^ 5) < Real.log (2 ^ 2) := by
    have e : (2 : ℝ) ^ 2 = 4 := by norm_num
    rw [e]
    exact Real.log_lt_log (pow_pos hc 5) h5
  rw [Real.log_pow, Real.log_pow] at hlog
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  rw [Real.logb, div_lt_iff₀ hl2]
  push_cast at hlog
  linarith

end LossOnlyTraceability.TwoLoss


==> anc/lean/LossOnlyTraceability/TwoLoss/TwoLossDecomposition.lean <==
import LossOnlyTraceability.Observer.TwoLoss
import LossOnlyTraceability.NativeBudgetsAssembly

/-! The two-loss observer: the exact per-candidate decomposition and its budgets at one law.

Setting: the supersample model `superMeasure n D μR μG`, the learner output
`θ̂ = superLearner A ω` and the candidates `Z_{j,i} = superPoint j i ω` (`j : Bool`).  Fix a
reference parameter `θ*` and a vector `μ`, and put

* the common mode `κ = [g(θ̂) - g(θ*)] + [φ(⟪θ̂, μ⟫) - φ(⟪θ*, μ⟫)]` (`twoLossCommonMode`);
* the residual `ρ_{j,i} = [φ(⟪θ̂, Z_{j,i}⟫) - φ(⟪θ̂, μ⟫)] - [φ(⟪θ*, Z_{j,i}⟫) - φ(⟪θ*, μ⟫)]`
  (`twoLossResidual`).

Proved here:

* the identity: for every `ω, j, i`,
  `g(θ̂) + φ(⟪θ̂, Z_{j,i}⟫) = (g(θ*) + φ(⟪θ*, Z_{j,i}⟫)) + κ + ρ_{j,i}`
  (`twoLoss_loss_decomposition`);
* the pointwise bound on the common mode: under Assumption 2 (`NativeLinkClass`,
  `NativeRegularizerClass`), for a proper learner,
  `‖θ*‖ ≤ 1` and `‖μ‖ ≤ 1`: `|κ| ≤ (L_g + L)‖θ̂ - θ*‖ ≤ 2(L_g + L)` at every `ω`
  (`abs_twoLossCommonMode_le_mul`, `abs_twoLossCommonMode_le`); `g` is `L_g`-Lipschitz on the
  unit ball (`regularizer_abs_sub_le`);
* the Jensen gap of the link under a sign product law `D_p` lies in
  `[0, H‖θ‖²/(2d)]` on the unit ball: `φ(⟪θ, μ_p⟫) ≤ E_p φ(⟪θ, Z⟫) ≤ φ(⟪θ, μ_p⟫) + H‖θ‖²/(2d)`
  (`link_le_integral_link`, `integral_link_le_link_add`);
* the residual budget: for `p ∈ [-1,1]^d`, `d ≥ 1`, `μ = μ_p = priorMean p`, a constrained
  population minimizer `θ* = θ_p^*` of `F_p` and a jointly measurable proper learner that is
  `ε`-accurate at this single law `D_p` (`hacc`; no accuracy at other laws is assumed):
  `E_p ∑_i ∑_j ρ_{j,i}² ≤ 2 D` with `D = nativeResidualBudget a r ε L H n d`
  (`twoLossResidual_budget`; per candidate side `j`, `E_p ∑_i ρ_{j,i}² ≤ D`,
  `twoLossResidual_budget_side`).  The route is the pointwise residual bound
  `sum_sq_residual_le` with the second point `μ_p`, the Lemma 9 tail `matrix_energy_tail` of the
  centred candidate matrix `B_j` (rows `Z_{j,i} - μ_p`), weakened from `(K, s)` to `(2K, 2s)`,
  the one-law error bound `native_super_error_sq_le` and `native_residual_budget`;
* the first moment of the common mode: in the same setting `E_p|κ| ≤ ε + H/(2d)`
  (`twoLossCommonMode_abs_integral_le`): `κ` is the excess risk `F_p(θ̂) - F_p(θ_p^*) ≥ 0` minus
  the difference of two Jensen-gap terms;
* the second moment of the common mode:
  `E_p κ² ≤ min{2(L_g + L)(ε + H/(2d)), (L_g + L)² w}` with `w = nativeErrorScale a r ε`
  (`twoLossCommonMode_sq_integral_le`);
* measurability of `κ` and `ρ_{j,i}` in `ω` and integrability of `κ`, `|κ|`, `κ²`. -/

noncomputable section

namespace LossOnlyTraceability.TwoLoss

open MeasureTheory ProbabilityTheory InformationTheory
open scoped BigOperators InnerProductSpace ENNReal NNReal Matrix.Norms.L2Operator

/-! ### Definitions and the identity -/

section Defs

variable {d n : ℕ} {Rr Ng : Type*}

/-- The common mode `κ = [g(θ̂) - g(θ*)] + [φ(⟪θ̂, μ⟫) - φ(⟪θ*, μ⟫)]` of the `2n` per-candidate
losses (the same scalar for all candidates). -/
def twoLossCommonMode (φ : ℝ → ℝ) (g : EuclideanSpace ℝ (Fin d) → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (θs μ : EuclideanSpace ℝ (Fin d)) (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : ℝ :=
  (g (superLearner A ω) - g θs) + (φ ⟪superLearner A ω, μ⟫_ℝ - φ ⟪θs, μ⟫_ℝ)

/-- The per-candidate residual
`ρ_{j,i} = [φ(⟪θ̂, Z_{j,i}⟫) - φ(⟪θ̂, μ⟫)] - [φ(⟪θ*, Z_{j,i}⟫) - φ(⟪θ*, μ⟫)]`. -/
def twoLossResidual (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (θs μ : EuclideanSpace ℝ (Fin d)) (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)
    (j : Bool) (i : Fin n) : ℝ :=
  (φ ⟪superLearner A ω, superPoint j i ω⟫_ℝ - φ ⟪superLearner A ω, μ⟫_ℝ)
    - (φ ⟪θs, superPoint j i ω⟫_ℝ - φ ⟪θs, μ⟫_ℝ)

/-- **The per-candidate decomposition.** `f(θ̂, Z_{j,i}) = f(θ*, Z_{j,i}) + κ + ρ_{j,i}` with
`f(θ, z) = g(θ) + φ(⟪θ, z⟫)`. -/
theorem twoLoss_loss_decomposition (φ : ℝ → ℝ) (g : EuclideanSpace ℝ (Fin d) → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (θs μ : EuclideanSpace ℝ (Fin d)) (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)
    (j : Bool) (i : Fin n) :
    g (superLearner A ω) + φ ⟪superLearner A ω, superPoint j i ω⟫_ℝ
      = (g θs + φ ⟪θs, superPoint j i ω⟫_ℝ) + twoLossCommonMode φ g A θs μ ω
        + twoLossResidual φ A θs μ ω j i := by
  unfold twoLossCommonMode twoLossResidual
  ring

end Defs

/-! ### Measurability -/

section Measurability

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

theorem measurable_twoLossCommonMode {φ : ℝ → ℝ} (hφm : Measurable φ)
    {g : EuclideanSpace ℝ (Fin d) → ℝ} (hgm : Measurable g)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (θs μ : EuclideanSpace ℝ (Fin d)) :
    Measurable (twoLossCommonMode φ g A θs μ :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ) := by
  have hθ : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  show Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
    (g (superLearner A ω) - g θs) + (φ ⟪superLearner A ω, μ⟫_ℝ - φ ⟪θs, μ⟫_ℝ)
  exact ((hgm.comp hθ).sub measurable_const).add
    ((hφm.comp (measurable_inner_native hθ measurable_const)).sub measurable_const)

theorem measurable_twoLossResidual {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (θs μ : EuclideanSpace ℝ (Fin d)) (j : Bool) (i : Fin n) :
    Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      twoLossResidual φ A θs μ ω j i := by
  have hθ : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  show Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
    (φ ⟪superLearner A ω, superPoint j i ω⟫_ℝ - φ ⟪superLearner A ω, μ⟫_ℝ)
      - (φ ⟪θs, superPoint j i ω⟫_ℝ - φ ⟪θs, μ⟫_ℝ)
  exact ((hφm.comp (measurable_inner_native hθ (measurable_superPoint j i))).sub
    (hφm.comp (measurable_inner_native hθ measurable_const))).sub
    ((hφm.comp (measurable_inner_native measurable_const (measurable_superPoint j i))).sub
      measurable_const)

end Measurability

/-! ### Lipschitz bounds and the pointwise bound on the common mode -/

section Lipschitz

variable {d : ℕ}

/-- The Lipschitz constant `L_g` of the regularizer is nonnegative. -/
theorem regularizer_lipschitz_nonneg {g : EuclideanSpace ℝ (Fin d) → ℝ}
    {a B r Lg : ℝ} (hg : NativeRegularizerClass g a B r Lg) : 0 ≤ Lg :=
  (norm_nonneg _).trans (hg.grad_le 0 (by simp))

/-- **The regularizer is `L_g`-Lipschitz on the unit ball** (mean value theorem with
`sup_W ‖∇g‖ ≤ L_g`). -/
theorem regularizer_abs_sub_le {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg : ℝ}
    (hg : NativeRegularizerClass g a B r Lg) {x y : EuclideanSpace ℝ (Fin d)}
    (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) : |g x - g y| ≤ Lg * ‖x - y‖ := by
  obtain ⟨δ, hδ, -, hcd⟩ := hg.nbhd
  have hmem : ∀ z : EuclideanSpace ℝ (Fin d), ‖z‖ ≤ 1 →
      z ∈ Metric.closedBall (0 : EuclideanSpace ℝ (Fin d)) 1 := fun z hz => by
    rw [Metric.mem_closedBall, dist_zero_right]
    exact hz
  have hdiff : ∀ z ∈ Metric.closedBall (0 : EuclideanSpace ℝ (Fin d)) 1,
      DifferentiableAt ℝ g z := by
    intro z hz
    rw [Metric.mem_closedBall, dist_zero_right] at hz
    have hzb : z ∈ Metric.ball (0 : EuclideanSpace ℝ (Fin d)) (1 + δ) := by
      rw [Metric.mem_ball, dist_zero_right]
      linarith
    exact ((hcd.differentiableOn one_ne_zero) z hzb).differentiableAt
      (Metric.isOpen_ball.mem_nhds hzb)
  have hbound : ∀ z ∈ Metric.closedBall (0 : EuclideanSpace ℝ (Fin d)) 1,
      ‖fderiv ℝ g z‖ ≤ Lg := by
    intro z hz
    rw [Metric.mem_closedBall, dist_zero_right] at hz
    have h := hg.grad_le z hz
    rw [gradient, LinearIsometryEquiv.norm_map] at h
    exact h
  have h := (convex_closedBall (0 : EuclideanSpace ℝ (Fin d)) 1).norm_image_sub_le_of_norm_fderiv_le
    hdiff hbound (hmem y hy) (hmem x hx)
  rwa [Real.norm_eq_abs] at h

/-- The link is `L`-Lipschitz on `[-1,1]`. -/
theorem link_abs_sub_le {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) {s t : ℝ}
    (hs : s ∈ Set.Icc (-1 : ℝ) 1) (ht : t ∈ Set.Icc (-1 : ℝ) 1) : |φ s - φ t| ≤ L * |s - t| := by
  have h := (convex_Icc (-1 : ℝ) 1).norm_image_sub_le_of_norm_deriv_le (f := φ) (C := L)
    (fun x hx => (hφ.differentiableAt hx).1)
    (fun x hx => by rw [Real.norm_eq_abs]; exact hφ.deriv_le x hx) ht hs
  simpa only [Real.norm_eq_abs] using h

/-- **The common-mode bound, deterministic form.** For `θ̂, θ*, μ` in the unit ball,
`|[g(θ̂) - g(θ*)] + [φ(⟪θ̂, μ⟫) - φ(⟪θ*, μ⟫)]| ≤ (L_g + L)‖θ̂ - θ*‖`. -/
theorem abs_commonMode_le {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H)
    {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg : ℝ} (hg : NativeRegularizerClass g a B r Lg)
    {θh θs μ : EuclideanSpace ℝ (Fin d)} (hθh : ‖θh‖ ≤ 1) (hθs : ‖θs‖ ≤ 1) (hμ : ‖μ‖ ≤ 1) :
    |(g θh - g θs) + (φ ⟪θh, μ⟫_ℝ - φ ⟪θs, μ⟫_ℝ)| ≤ (Lg + L) * ‖θh - θs‖ := by
  have hL0 := hφ.lip_nonneg
  have h1 := regularizer_abs_sub_le hg hθh hθs
  have h2 := link_abs_sub_le hφ (native_margin_mem_Icc hθh hμ) (native_margin_mem_Icc hθs hμ)
  have h3 : |⟪θh, μ⟫_ℝ - ⟪θs, μ⟫_ℝ| ≤ ‖θh - θs‖ := by
    rw [← inner_sub_left]
    refine (abs_real_inner_le_norm _ _).trans ?_
    exact mul_le_of_le_one_right (norm_nonneg _) hμ
  calc |(g θh - g θs) + (φ ⟪θh, μ⟫_ℝ - φ ⟪θs, μ⟫_ℝ)|
      ≤ |g θh - g θs| + |φ ⟪θh, μ⟫_ℝ - φ ⟪θs, μ⟫_ℝ| := abs_add_le _ _
    _ ≤ Lg * ‖θh - θs‖ + L * ‖θh - θs‖ :=
        add_le_add h1 (h2.trans (mul_le_mul_of_nonneg_left h3 hL0))
    _ = (Lg + L) * ‖θh - θs‖ := by ring

end Lipschitz

section CommonModeBound

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg : ℝ}
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

omit [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- **The common-mode bound.** `|κ| ≤ (L_g + L)‖θ̂ - θ*‖` at every `ω`, for a proper learner and
`θ*, μ` in the unit ball. -/
theorem abs_twoLossCommonMode_le_mul (hφ : NativeLinkClass φ b L H)
    (hg : NativeRegularizerClass g a B r Lg) (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    {θs μ : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1) (hμ : ‖μ‖ ≤ 1)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    |twoLossCommonMode φ g A θs μ ω| ≤ (Lg + L) * ‖superLearner A ω - θs‖ :=
  abs_commonMode_le hφ hg (show ‖superLearner A ω‖ ≤ 1 from hA1 _ _) hθs hμ

omit [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- **The common-mode bound, uniform form.** `|κ| ≤ 2(L_g + L)` at every `ω`, for a proper
learner and `θ*, μ` in the unit ball. -/
theorem abs_twoLossCommonMode_le (hφ : NativeLinkClass φ b L H)
    (hg : NativeRegularizerClass g a B r Lg) (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    {θs μ : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1) (hμ : ‖μ‖ ≤ 1)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    |twoLossCommonMode φ g A θs μ ω| ≤ 2 * (Lg + L) := by
  have h := abs_twoLossCommonMode_le_mul (Ng := Ng) hφ hg hA1 hθs hμ ω
  have he := (native_error_norm_le_two _ _ (show ‖superLearner A ω‖ ≤ 1 from hA1 _ _) hθs).2
  have hLg := regularizer_lipschitz_nonneg hg
  have hL0 := hφ.lip_nonneg
  have h2 : (Lg + L) * ‖superLearner A ω - θs‖ ≤ (Lg + L) * 2 :=
    mul_le_mul_of_nonneg_left he (by linarith)
  linarith

/-- Integrability of `κ`, `|κ|` and `κ²` under any finite measure on the supersample space. -/
theorem integrable_twoLossCommonMode (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {θs μ : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hμ : ‖μ‖ ≤ 1) (P : Measure (SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n))
    [IsFiniteMeasure P] :
    Integrable (twoLossCommonMode φ g A θs μ) P ∧
      Integrable (fun ω => |twoLossCommonMode φ g A θs μ ω|) P ∧
      Integrable (fun ω => twoLossCommonMode φ g A θs μ ω ^ 2) P := by
  have hm := measurable_twoLossCommonMode (Ng := Ng) hφm hgm hA θs μ
  have hb := abs_twoLossCommonMode_le (Ng := Ng) hφ hg hA1 hθs hμ
  have hκ : Integrable (twoLossCommonMode φ g A θs μ) P :=
    Integrable.of_bound hm.aestronglyMeasurable (2 * (Lg + L))
      (Filter.Eventually.of_forall fun ω => by rw [Real.norm_eq_abs]; exact hb ω)
  refine ⟨hκ, hκ.abs, ?_⟩
  refine Integrable.of_bound (hm.pow_const 2).aestronglyMeasurable ((2 * (Lg + L)) ^ 2)
    (Filter.Eventually.of_forall fun ω => ?_)
  rw [Real.norm_eq_abs, abs_pow]
  exact pow_le_pow_left₀ (abs_nonneg _) (hb ω) 2

end CommonModeBound

/-! ### The Jensen gap of the link under a sign product law -/

section JensenGap

variable {d : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {φ : ℝ → ℝ} {b L H : ℝ}

/-- **Jensen.** `φ(⟪θ, μ_p⟫) ≤ E_p φ(⟪θ, Z⟫)` on the unit ball. -/
theorem link_le_integral_link (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    φ ⟪θ, priorMean p⟫_ℝ ≤ ∫ z, φ ⟪θ, z⟫_ℝ ∂D := by
  have hmem : ∀ᵐ z ∂D, ⟪θ, z⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := by
    filter_upwards [hD.norm_le_one hd] with z hz
    exact native_margin_mem_Icc hθ hz
  have h := hφ.convexOn_margin.map_integral_le hφ.continuousOn_margin isClosed_Icc hmem
    (integrable_inner_data hD θ) (integrable_link_inner hφ hφm hD hd hθ)
  rwa [integral_inner_data hD θ] at h

/-- **Taylor.** `E_p φ(⟪θ, Z⟫) ≤ φ(⟪θ, μ_p⟫) + H‖θ‖²/(2d)` on the unit ball: `φ'' ≤ H` on
`[-1,1]`, `E_p⟪θ, Z⟫ = ⟪θ, μ_p⟫` and `E_p⟪θ, Z⟫² ≤ ⟪θ, μ_p⟫² + ‖θ‖²/d`. -/
theorem integral_link_le_link_add (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    (∫ z, φ ⟪θ, z⟫_ℝ ∂D) ≤ φ ⟪θ, priorMean p⟫_ℝ + H * ‖θ‖ ^ 2 / (2 * (d : ℝ)) := by
  have hmI : ⟪θ, priorMean p⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 :=
    native_margin_mem_Icc hθ (hD.norm_priorMean_le_one hd)
  have hI := integrable_link_inner hφ hφm hD hd hθ
  have hIs := integrable_inner_data hD θ
  have hIs2 := native_integrable_inner_sq_of_sign_law hD hd θ
  have hpt : ∀ᵐ z ∂D, φ ⟪θ, z⟫_ℝ
      ≤ (φ ⟪θ, priorMean p⟫_ℝ - deriv φ ⟪θ, priorMean p⟫_ℝ * ⟪θ, priorMean p⟫_ℝ
          + H * ⟪θ, priorMean p⟫_ℝ ^ 2 / 2)
        + (deriv φ ⟪θ, priorMean p⟫_ℝ - H * ⟪θ, priorMean p⟫_ℝ) * ⟪θ, z⟫_ℝ
        + H / 2 * ⟪θ, z⟫_ℝ ^ 2 := by
    filter_upwards [hD.norm_le_one hd] with z hz
    have h := native_descent_bound (φ := φ) (dφ := deriv φ) (H := H) (x := ⟪θ, priorMean p⟫_ℝ)
      (y := ⟪θ, z⟫_ℝ) (fun t ht => hφ.hasDerivAt ht) hφ.deriv_continuousOn hφ.deriv_lipschitz
      hφ.curv_nonneg hmI (native_margin_mem_Icc hθ hz)
    have e : φ ⟪θ, priorMean p⟫_ℝ + deriv φ ⟪θ, priorMean p⟫_ℝ * (⟪θ, z⟫_ℝ - ⟪θ, priorMean p⟫_ℝ)
          + H * (⟪θ, z⟫_ℝ - ⟪θ, priorMean p⟫_ℝ) ^ 2 / 2
        = (φ ⟪θ, priorMean p⟫_ℝ - deriv φ ⟪θ, priorMean p⟫_ℝ * ⟪θ, priorMean p⟫_ℝ
            + H * ⟪θ, priorMean p⟫_ℝ ^ 2 / 2)
          + (deriv φ ⟪θ, priorMean p⟫_ℝ - H * ⟪θ, priorMean p⟫_ℝ) * ⟪θ, z⟫_ℝ
          + H / 2 * ⟪θ, z⟫_ℝ ^ 2 := by ring
    linarith
  have hI01 : Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
      (φ ⟪θ, priorMean p⟫_ℝ - deriv φ ⟪θ, priorMean p⟫_ℝ * ⟪θ, priorMean p⟫_ℝ
          + H * ⟪θ, priorMean p⟫_ℝ ^ 2 / 2)
        + (deriv φ ⟪θ, priorMean p⟫_ℝ - H * ⟪θ, priorMean p⟫_ℝ) * ⟪θ, z⟫_ℝ) D :=
    (integrable_const _).add (hIs.const_mul _)
  have hI2 : Integrable (fun z : EuclideanSpace ℝ (Fin d) => H / 2 * ⟪θ, z⟫_ℝ ^ 2) D :=
    hIs2.const_mul _
  have hR : Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
      (φ ⟪θ, priorMean p⟫_ℝ - deriv φ ⟪θ, priorMean p⟫_ℝ * ⟪θ, priorMean p⟫_ℝ
          + H * ⟪θ, priorMean p⟫_ℝ ^ 2 / 2)
        + (deriv φ ⟪θ, priorMean p⟫_ℝ - H * ⟪θ, priorMean p⟫_ℝ) * ⟪θ, z⟫_ℝ
        + H / 2 * ⟪θ, z⟫_ℝ ^ 2) D := hI01.add hI2
  have hmono := integral_mono_ae hI hR hpt
  rw [integral_add hI01 hI2, integral_add (integrable_const _) (hIs.const_mul _), integral_const,
    integral_const_mul, integral_const_mul, integral_inner_data hD θ] at hmono
  simp only [probReal_univ, smul_eq_mul, one_mul] at hmono
  have hsq := native_integral_inner_sq_le_of_sign_law hD hd θ
  have hH0 := hφ.curv_nonneg
  have h2 : H / 2 * ∫ z, ⟪θ, z⟫_ℝ ^ 2 ∂D
      ≤ H / 2 * (⟪θ, priorMean p⟫_ℝ ^ 2 + ‖θ‖ ^ 2 / (d : ℝ)) :=
    mul_le_mul_of_nonneg_left hsq (by linarith)
  have e2 : H / 2 * (⟪θ, priorMean p⟫_ℝ ^ 2 + ‖θ‖ ^ 2 / (d : ℝ))
      = H / 2 * ⟪θ, priorMean p⟫_ℝ ^ 2 + H * ‖θ‖ ^ 2 / (2 * (d : ℝ)) := by ring
  have e3 : (φ ⟪θ, priorMean p⟫_ℝ - deriv φ ⟪θ, priorMean p⟫_ℝ * ⟪θ, priorMean p⟫_ℝ
          + H * ⟪θ, priorMean p⟫_ℝ ^ 2 / 2)
        + (deriv φ ⟪θ, priorMean p⟫_ℝ - H * ⟪θ, priorMean p⟫_ℝ) * ⟪θ, priorMean p⟫_ℝ
      = φ ⟪θ, priorMean p⟫_ℝ - H / 2 * ⟪θ, priorMean p⟫_ℝ ^ 2 := by ring
  linarith

/-- The Jensen gap bound in the form used for the common mode: on the unit ball,
`E_p φ(⟪θ, Z⟫) ≤ φ(⟪θ, μ_p⟫) + H/(2d)`. -/
theorem integral_link_le_link_add_of_ball (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) (hd : 0 < d) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) :
    (∫ z, φ ⟪θ, z⟫_ℝ ∂D) ≤ φ ⟪θ, priorMean p⟫_ℝ + H / (2 * (d : ℝ)) := by
  have h := integral_link_le_link_add hφ hφm hD hd hθ
  have hH0 := hφ.curv_nonneg
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  have hθ2 : ‖θ‖ ^ 2 ≤ 1 := by nlinarith [norm_nonneg θ]
  have h1 : H * ‖θ‖ ^ 2 ≤ H := mul_le_of_le_one_right hH0 hθ2
  have h2 : H * ‖θ‖ ^ 2 / (2 * (d : ℝ)) ≤ H / (2 * (d : ℝ)) :=
    div_le_div_of_nonneg_right h1 (by positivity)
  linarith

end JensenGap

/-! ### The budgets at one law -/

section Budgets

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {φ : ℝ → ℝ} {b L H : ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {a B r Lg ε : ℝ}
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

/-- **The first absolute moment of the common mode at one law.** For `p ∈ [-1,1]^d`,
a constrained minimizer `θ_p^*` of `F_p` on the unit ball and a proper measurable learner that is
`ε`-accurate at `D_p`: `E_p|κ| ≤ ε + H/(2d)`. -/
theorem twoLossCommonMode_abs_integral_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hd : 0 < d)
    {p : Fin d → ℝ} (hp : p ∈ productCube d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ (signProductLaw d p) θs
        ≤ nativePopulationObjective g φ (signProductLaw d p) θ)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
        ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε) :
    ∫ ω, |twoLossCommonMode φ g A θs (priorMean p) ω|
        ∂(superMeasure n (signProductLaw d p) μR μG)
      ≤ ε + H / (2 * (d : ℝ)) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  have hμ1 : ‖priorMean p‖ ≤ 1 := hD.norm_priorMean_le_one hd
  have hpt : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      |twoLossCommonMode φ g A θs (priorMean p) ω|
        ≤ (nativePopulationObjective g φ (signProductLaw d p) (superLearner A ω)
          - nativePopulationObjective g φ (signProductLaw d p) θs) + H / (2 * (d : ℝ)) := by
    intro ω
    have hθh : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
    have hmn := hmin _ hθh
    rw [nativePopulationObjective_eq hφ hφm hD hd hθh,
      nativePopulationObjective_eq hφ hφm hD hd hθs] at hmn ⊢
    have j1 := link_le_integral_link hφ hφm hD hd hθh
    have j2 := integral_link_le_link_add_of_ball hφ hφm hD hd hθh
    have j3 := link_le_integral_link hφ hφm hD hd hθs
    have j4 := integral_link_le_link_add_of_ball hφ hφm hD hd hθs
    unfold twoLossCommonMode
    rw [abs_le]
    constructor <;> linarith
  have hFint := integrable_super_objective μR μG hφ hφm hg hgm hD hd hA hA1
  have hsub : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativePopulationObjective g φ (signProductLaw d p) (superLearner A ω)
        - nativePopulationObjective g φ (signProductLaw d p) θs)
      (superMeasure n (signProductLaw d p) μR μG) := hFint.sub (integrable_const _)
  have hRint : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (nativePopulationObjective g φ (signProductLaw d p) (superLearner A ω)
        - nativePopulationObjective g φ (signProductLaw d p) θs) + H / (2 * (d : ℝ)))
      (superMeasure n (signProductLaw d p) μR μG) := hsub.add (integrable_const _)
  have habs := (integrable_twoLossCommonMode hφ hφm hg hgm hA hA1 hθs hμ1
    (superMeasure n (signProductLaw d p) μR μG)).2.1
  have hmono := integral_mono habs hRint hpt
  rw [integral_add hsub (integrable_const _), integral_sub hFint (integrable_const _),
    integral_const, integral_const] at hmono
  simp only [probReal_univ, smul_eq_mul, one_mul] at hmono
  have hacc' := native_super_objective_le μR μG hφm hgm hA (hacc θs hθs) (Ng := Ng)
  linarith

/-- **The second moment of the common mode at one law.** In the setting of
`twoLossCommonMode_abs_integral_le`:
`E_p κ² ≤ min{2(L_g + L)(ε + H/(2d)), (L_g + L)² w}` with `w = nativeErrorScale a r ε`. -/
theorem twoLossCommonMode_sq_integral_le (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hd : 0 < d)
    {p : Fin d → ℝ} (hp : p ∈ productCube d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ (signProductLaw d p) θs
        ≤ nativePopulationObjective g φ (signProductLaw d p) θ)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
        ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε) :
    ∫ ω, twoLossCommonMode φ g A θs (priorMean p) ω ^ 2
        ∂(superMeasure n (signProductLaw d p) μR μG)
      ≤ min (2 * (Lg + L) * (ε + H / (2 * (d : ℝ))))
          ((Lg + L) ^ 2 * nativeErrorScale a r ε) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  have hμ1 : ‖priorMean p‖ ≤ 1 := hD.norm_priorMean_le_one hd
  have hLg := regularizer_lipschitz_nonneg hg
  have hL0 := hφ.lip_nonneg
  obtain ⟨-, habs, hsq⟩ := integrable_twoLossCommonMode hφ hφm hg hgm hA hA1 hθs hμ1
    (superMeasure n (signProductLaw d p) μR μG)
  have hb := abs_twoLossCommonMode_le (Ng := Ng) hφ hg hA1 hθs hμ1
  have hbm := abs_twoLossCommonMode_le_mul (Ng := Ng) hφ hg hA1 hθs hμ1
  refine le_min ?_ ?_
  · have hpt : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
        twoLossCommonMode φ g A θs (priorMean p) ω ^ 2
          ≤ 2 * (Lg + L) * |twoLossCommonMode φ g A θs (priorMean p) ω| := by
      intro ω
      rw [← sq_abs]
      have h0 := abs_nonneg (twoLossCommonMode φ g A θs (priorMean p) ω)
      have h1 := hb ω
      nlinarith
    have hmono := integral_mono hsq (habs.const_mul (2 * (Lg + L))) hpt
    rw [integral_const_mul] at hmono
    have h1 := twoLossCommonMode_abs_integral_le μR μG hφ hφm hg hgm hd hp hA hA1 hθs hmin hacc
    have h2 := mul_le_mul_of_nonneg_left h1 (by linarith : (0 : ℝ) ≤ 2 * (Lg + L))
    linarith
  · have hth : Measurable (superLearner A :
        SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
      measurable_superLearner hA
    have herr : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        ‖superLearner A ω - θs‖ ^ 2) (superMeasure n (signProductLaw d p) μR μG) := by
      refine Integrable.of_bound ((hth.sub_const θs).norm.pow_const 2).aestronglyMeasurable 4
        (Filter.Eventually.of_forall fun ω => ?_)
      have he := native_error_norm_le_two _ _ (show ‖superLearner A ω‖ ≤ 1 from hA1 _ _) hθs
      rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
      nlinarith [he.1, he.2]
    have hpt : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
        twoLossCommonMode φ g A θs (priorMean p) ω ^ 2
          ≤ (Lg + L) ^ 2 * ‖superLearner A ω - θs‖ ^ 2 := by
      intro ω
      rw [← sq_abs, ← mul_pow]
      exact pow_le_pow_left₀ (abs_nonneg _) (hbm ω) 2
    have hmono := integral_mono hsq (herr.const_mul ((Lg + L) ^ 2)) hpt
    rw [integral_const_mul] at hmono
    have hw := native_super_error_sq_le μR μG hφ hφm hg hgm hD hd hA hA1 hθs hmin
      (hacc θs hθs) (Ng := Ng)
    have h2 := mul_le_mul_of_nonneg_left hw (sq_nonneg (Lg + L))
    linarith

/-- **The residual budget for one candidate side `j`.** In the setting of
`twoLossCommonMode_abs_integral_le` with `ε > 0`:
`E_p ∑_i ρ_{j,i}² ≤ D = nativeResidualBudget a r ε L H n d`, and the sum is integrable. -/
theorem twoLossResidual_budget_side (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε) (hd : 0 < d)
    {p : Fin d → ℝ} (hp : p ∈ productCube d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ (signProductLaw d p) θs
        ≤ nativePopulationObjective g φ (signProductLaw d p) θ)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
        ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    (j : Bool) :
    Integrable (fun ω => ∑ i, twoLossResidual φ A θs (priorMean p) ω j i ^ 2)
        (superMeasure n (signProductLaw d p) μR μG) ∧
      ∫ ω, ∑ i, twoLossResidual φ A θs (priorMean p) ω j i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG)
        ≤ nativeResidualBudget a r ε L H n d := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  have hμ1 : ‖priorMean p‖ ≤ 1 := hD.norm_priorMean_le_one hd
  have hball := superPoint_norm_le_one (n := n) (signProductLaw d p) μR μG (hD.norm_le_one hd)
  -- the link
  have hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (deriv φ t) t := fun t ht =>
    hφ.hasDerivAt ht
  have hcont := hφ.deriv_continuousOn
  have hHb := hφ.deriv_lipschitz
  have hH0 := hφ.curv_nonneg
  have hL0 := hφ.lip_nonneg
  have hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L := hφ.deriv_le
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  have hth1 : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  -- the centred candidate matrix `B_j` and its Lemma 9 tail
  have hZm : ∀ i k, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (superPoint j i ω : EuclideanSpace ℝ (Fin d)) k := fun i k =>
    (measurable_euclidean_coord k).comp (measurable_superPoint j i)
  have hCopm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖entryMatrix (fun i k ω => (superPoint j i ω : EuclideanSpace ℝ (Fin d)) k
        - p k / Real.sqrt d) ω‖ ^ 2 :=
    measurable_opNorm_sq_entryMatrix fun i k => (hZm i k).sub measurable_const
  have htail : ∀ u : ℝ, 0 ≤ u →
      ((superMeasure n (signProductLaw d p) μR μG) {ω | 2 * matrixEnergyK ((n : ℝ) / d)
          + 2 * matrixEnergyS d * u < ‖entryMatrix (fun i k ω =>
            (superPoint j i ω : EuclideanSpace ℝ (Fin d)) k - p k / Real.sqrt d) ω‖ ^ 2}).toReal
        ≤ Real.exp (-u) := by
    intro u hu
    have hind := iIndepFun_superPoint_coord (n := n) μR μG hD
    have hjinj : Function.Injective fun q : Fin n × Fin d =>
        (((j, q.1), q.2) : (Bool × Fin n) × Fin d) := by
      intro x y h
      have h1 : x.1 = y.1 := congrArg (fun q : (Bool × Fin n) × Fin d => q.1.2) h
      have h2 : x.2 = y.2 := congrArg (fun q : (Bool × Fin n) × Fin d => q.2) h
      exact Prod.ext h1 h2
    have hZind : iIndepFun (fun (q : Fin n × Fin d)
        (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) =>
          (superPoint j q.1 ω : EuclideanSpace ℝ (Fin d)) q.2)
        (superMeasure n (signProductLaw d p) μR μG) := hind.precomp hjinj
    have hZb : ∀ i k, ∀ᵐ ω ∂(superMeasure n (signProductLaw d p) μR μG),
        (superPoint j i ω : EuclideanSpace ℝ (Fin d)) k
          ∈ Set.Icc (-(1 / Real.sqrt d)) (1 / Real.sqrt d) := fun i k =>
      superPoint_coord_sign μR μG hD j i k
    have hZc : ∀ i k, ∫ ω, (superPoint j i ω : EuclideanSpace ℝ (Fin d)) k
        ∂(superMeasure n (signProductLaw d p) μR μG) = p k / Real.sqrt d := fun i k =>
      superPoint_coord_integral μR μG hD j i k
    -- the pair coordinates (only needed to call `matrix_energy_tail`)
    have hginj : Function.Injective fun q : Fin 2 × Fin n × Fin d =>
        (((decide (q.1 = 1), q.2.1), q.2.2) : (Bool × Fin n) × Fin d) := by
      intro x y h
      simp only [Prod.mk.injEq] at h
      obtain ⟨⟨h1, h2⟩, h3⟩ := h
      refine Prod.ext ?_ (Prod.ext h2 h3)
      have hx := x.1.isLt
      have hy := y.1.isLt
      rcases x with ⟨⟨x1, _⟩, _⟩
      rcases y with ⟨⟨y1, _⟩, _⟩
      interval_cases x1 <;> interval_cases y1 <;> simp_all
    have hZs : iIndepFun (fun q : Fin 2 × Fin n × Fin d => nativePairCoord q.1 q.2.1 q.2.2)
        (superMeasure n (signProductLaw d p) μR μG) := hind.precomp hginj
    have hpm : ∀ c i k, Measurable (nativePairCoord c i k :
        SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ) := fun c i k =>
      (measurable_euclidean_coord k).comp (measurable_superPoint _ i)
    have hpb : ∀ c i k, ∀ᵐ ω ∂(superMeasure n (signProductLaw d p) μR μG),
        nativePairCoord c i k ω ∈ Set.Icc (-(1 / Real.sqrt d)) (1 / Real.sqrt d) :=
      fun c i k => superPoint_coord_sign _ _ hD _ i k
    have hpc : ∀ c i k, ∫ ω, nativePairCoord c i k ω
        ∂(superMeasure n (signProductLaw d p) μR μG) = p k / Real.sqrt d := fun c i k =>
      superPoint_coord_integral _ _ hD _ i k
    have hall := matrix_energy_tail (fun k => p k / Real.sqrt d)
      (fun i k ω => (superPoint j i ω : EuclideanSpace ℝ (Fin d)) k) nativePairCoord
      hZm hZind hZb hZc hpm hZs hpb hpc
    have hK0 := matrixEnergyK_ratio_nonneg n d
    have hs0 := matrixEnergyS_nonneg d
    refine le_trans (measureReal_mono ?_) (hall.2.2.1 u hu)
    intro ω hω
    simp only [Set.mem_setOf_eq] at hω ⊢
    refine lt_of_le_of_lt ?_ hω
    nlinarith [mul_nonneg hs0 hu]
  -- the pointwise residual bound
  have hres : ∀ᵐ ω ∂(superMeasure n (signProductLaw d p) μR μG),
      (∑ i, twoLossResidual φ A θs (priorMean p) ω j i ^ 2)
        ≤ (L + H) ^ 2 * (‖entryMatrix (fun i k ω =>
            (superPoint j i ω : EuclideanSpace ℝ (Fin d)) k - p k / Real.sqrt d) ω‖ ^ 2
          * ‖superLearner A ω - θs‖ ^ 2) := by
    filter_upwards [hball] with ω hω
    have hop : ∀ θ : EuclideanSpace ℝ (Fin d),
        (∑ i, ⟪θ, superPoint j i ω - priorMean p⟫_ℝ ^ 2)
          ≤ ‖entryMatrix (fun i k ω =>
            (superPoint j i ω : EuclideanSpace ℝ (Fin d)) k - p k / Real.sqrt d) ω‖ ^ 2
            * ‖θ‖ ^ 2 := fun θ =>
      sum_inner_pair_sq_le_opNorm_sq (fun ω i => superPoint j i ω) (fun _ _ => priorMean p) ω θ
    exact sum_sq_residual_le (φ := φ) (dφ := deriv φ) (L := L) (H := H)
      (Cn := ‖entryMatrix (fun i k ω =>
        (superPoint j i ω : EuclideanSpace ℝ (Fin d)) k - p k / Real.sqrt d) ω‖)
      hderiv hcont hLb hHb hL0 hH0 (norm_nonneg _) θs (superLearner A ω) hθs (hA1 _ _)
      (fun i => superPoint j i ω) (fun _ => priorMean p) (fun i => hω j i) (fun _ => hμ1) hop
  -- integrability
  have hResm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, twoLossResidual φ A θs (priorMean p) ω j i ^ 2 :=
    Finset.measurable_sum _ fun i _ =>
      (measurable_twoLossResidual hφm hA θs (priorMean p) j i).pow_const 2
  have hResint : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, twoLossResidual φ A θs (priorMean p) ω j i ^ 2)
      (superMeasure n (signProductLaw d p) μR μG) := by
    refine Integrable.of_bound hResm.aestronglyMeasurable (n * (4 * Cφ) ^ 2) ?_
    filter_upwards [hball] with ω hω
    rw [Real.norm_eq_abs]
    refine abs_sum_fin_le_mul fun i => ?_
    have hm1 := native_margin_mem_Icc (show ‖superLearner A ω‖ ≤ 1 from hA1 _ _) (hω j i)
    have hm0 := native_margin_mem_Icc (show ‖superLearner A ω‖ ≤ 1 from hA1 _ _) hμ1
    have hs1 := native_margin_mem_Icc hθs (hω j i)
    have hs0 := native_margin_mem_Icc hθs hμ1
    have hb4 : |twoLossResidual φ A θs (priorMean p) ω j i| ≤ 4 * Cφ := by
      unfold twoLossResidual
      have e1 := hCφ _ hm1
      have e2 := hCφ _ hm0
      have e3 := hCφ _ hs1
      have e4 := hCφ _ hs0
      rw [abs_le] at e1 e2 e3 e4 ⊢
      constructor <;> linarith [e1.1, e1.2, e2.1, e2.2, e3.1, e3.2, e4.1, e4.2]
    rw [abs_pow]
    exact pow_le_pow_left₀ (abs_nonneg _) hb4 2
  refine ⟨hResint, ?_⟩
  exact native_residual_budget (μ := superMeasure n (signProductLaw d p) μR μG)
    (a := a) (r := r) (ε := ε) (L := L) (H := H) (n := n) (d := d)
    (fun ω => ∑ i, twoLossResidual φ A θs (priorMean p) ω j i ^ 2)
    (fun ω => ‖entryMatrix (fun i k ω =>
      (superPoint j i ω : EuclideanSpace ℝ (Fin d)) k - p k / Real.sqrt d) ω‖ ^ 2)
    (fun ω => ‖superLearner A ω - θs‖) hres hResint (by linarith)
    (Filter.Eventually.of_forall fun ω => sq_nonneg _) hCopm.aemeasurable htail
    (Filter.Eventually.of_forall fun ω => native_error_norm_le_two _ _ (hA1 _ _) hθs)
    ((hth1.sub_const θs).norm.pow_const 2).aemeasurable
    (native_super_error_sq_le μR μG hφ hφm hg hgm hD hd hA hA1 hθs hmin (hacc θs hθs))
    (nativeErrorScale_nonneg (div_nonneg hε.le hg.a_pos.le))

/-- **The residual budget at one law.** For `p ∈ [-1,1]^d`, `d ≥ 1`, `ε > 0`, a
constrained minimizer `θ_p^*` of `F_p` on the unit ball and a proper measurable learner that is
`ε`-accurate at `D_p`: the residual energy `∑_i ∑_j ρ_{j,i}²` is integrable and
`E_p ∑_i ∑_j ρ_{j,i}² ≤ 2 D` with `D = nativeResidualBudget a r ε L H n d`. -/
theorem twoLossResidual_budget (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hε : 0 < ε) (hd : 0 < d)
    {p : Fin d → ℝ} (hp : p ∈ productCube d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ (signProductLaw d p) θs
        ≤ nativePopulationObjective g φ (signProductLaw d p) θ)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
        ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε) :
    Integrable (fun ω => ∑ i, ∑ j : Bool, twoLossResidual φ A θs (priorMean p) ω j i ^ 2)
        (superMeasure n (signProductLaw d p) μR μG) ∧
      ∫ ω, ∑ i, ∑ j : Bool, twoLossResidual φ A θs (priorMean p) ω j i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG)
        ≤ 2 * nativeResidualBudget a r ε L H n d := by
  obtain ⟨hI1, hB1⟩ :=
    twoLossResidual_budget_side μR μG hφ hφm hg hgm hε hd hp hA hA1 hθs hmin hacc true
  obtain ⟨hI0, hB0⟩ :=
    twoLossResidual_budget_side μR μG hφ hφm hg hgm hε hd hp hA hA1 hθs hmin hacc false
  have heq : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ i, ∑ j : Bool, twoLossResidual φ A θs (priorMean p) ω j i ^ 2)
      = fun ω => (∑ i, twoLossResidual φ A θs (priorMean p) ω true i ^ 2)
          + ∑ i, twoLossResidual φ A θs (priorMean p) ω false i ^ 2 := by
    funext ω
    rw [← Finset.sum_add_distrib]
    exact Finset.sum_congr rfl fun i _ => Fintype.sum_bool _
  rw [heq]
  refine ⟨hI1.add hI0, ?_⟩
  rw [integral_add hI1 hI0]
  linarith

end Budgets

end LossOnlyTraceability.TwoLoss


==> anc/lean/LossOnlyTraceability/TwoLoss/TwoLossFlatten.lean <==
import LossOnlyTraceability.Observer.TwoLoss

/-! The two-loss observer, upper half: the per-candidate release as one vector of `2n` noisy losses.

For an enumeration `e : Fin (k+1) ≃ Fin n × Bool` of the `2n` candidates, `pairFlatten e` sends
the pair release `(Y_{0,i}, Y_{1,i})_i` to the vector `(Y_{e(j)})_j ∈ ℝ^{k+1}`; `pairUnflatten e`
inverts it.  This module proves:

* `map_pairFlatten_pi_gaussian`: `2n` i.i.d. standard Gaussians, flattened, are `N(0, I_{k+1})`;
* `twoLossInformation_le_flat`: in every direction `Q ∈ {Ii, Ij, Is}` and at every data law, the
  information of the two-loss observer is at most `I(U; W + τ N | Z̃)` for the flattened
  noise-free loss vector `W_j = g(θ̂) + φ(⟪θ̂, Z_{e(j)}⟫)` and the flattened noise `N`, which is
  `N(0, I_{k+1})` and independent of `((U, Z̃), W)`;
* `flat_perp_le`, `flat_inner_abs_le`, `flat_inner_sq_le`: for `u_j = c + r_j` and
  `v = (1/√m)·1`, `‖u‖² − ⟪v,u⟫² ≤ ‖r‖²`, `|⟪v,u⟫| ≤ √m |c| + ‖r‖`, `⟪v,u⟫² ≤ 2m c² + 2‖r‖²`;
* `integral_sqrt_le_sqrt_integral`: `E √R ≤ √(E R)` for integrable `R ≥ 0`. -/

noncomputable section

namespace LossOnlyTraceability.TwoLoss

open MeasureTheory ProbabilityTheory InformationTheory
open scoped BigOperators InnerProductSpace ENNReal NNReal
open LossOnlyTraceability.Observer

section Flatten

variable {n k : ℕ}

/-- The `b`-coordinate of a pair (`false ↦` first, `true ↦` second). -/
def pairCoord (b : Bool) (q : ℝ × ℝ) : ℝ := if b then q.2 else q.1

theorem measurable_pairCoord (b : Bool) : Measurable (pairCoord b) := by
  cases b
  · exact measurable_fst
  · exact measurable_snd

/-- Flatten a pair release along the enumeration `e`. -/
def pairFlatten (e : Fin (k + 1) ≃ Fin n × Bool) (y : Fin n → ℝ × ℝ) : Fin (k + 1) → ℝ :=
  fun j => pairCoord (e j).2 (y (e j).1)

/-- Unflatten a vector of `2n` values into pairs. -/
def pairUnflatten (e : Fin (k + 1) ≃ Fin n × Bool) (x : Fin (k + 1) → ℝ) : Fin n → ℝ × ℝ :=
  fun i => (x (e.symm (i, false)), x (e.symm (i, true)))

theorem pairUnflatten_pairFlatten (e : Fin (k + 1) ≃ Fin n × Bool) (y : Fin n → ℝ × ℝ) :
    pairUnflatten e (pairFlatten e y) = y := by
  funext i
  simp [pairUnflatten, pairFlatten, pairCoord]

theorem measurable_pairFlatten (e : Fin (k + 1) ≃ Fin n × Bool) :
    Measurable (pairFlatten e) :=
  measurable_pi_lambda _ fun j => (measurable_pairCoord (e j).2).comp (measurable_pi_apply _)

theorem measurable_pairUnflatten (e : Fin (k + 1) ≃ Fin n × Bool) :
    Measurable (pairUnflatten e) :=
  measurable_pi_lambda _ fun i =>
    (measurable_pi_apply (e.symm (i, false))).prodMk (measurable_pi_apply (e.symm (i, true)))

/-- **Flattened i.i.d. Gaussian pairs are i.i.d. Gaussian.** -/
theorem map_pairFlatten_pi_gaussian (e : Fin (k + 1) ≃ Fin n × Bool) :
    (Measure.pi fun _ : Fin n => (gaussianReal 0 1).prod (gaussianReal 0 1)).map (pairFlatten e)
      = Measure.pi fun _ : Fin (k + 1) => gaussianReal 0 1 := by
  symm
  refine Measure.pi_eq fun s hs => ?_
  rw [Measure.map_apply (measurable_pairFlatten e) (MeasurableSet.univ_pi hs)]
  have hpre : pairFlatten e ⁻¹' Set.univ.pi s
      = Set.univ.pi fun i => s (e.symm (i, false)) ×ˢ s (e.symm (i, true)) := by
    ext y
    simp only [Set.mem_preimage, Set.mem_univ_pi, Set.mem_prod, pairFlatten]
    constructor
    · intro h i
      refine ⟨?_, ?_⟩
      · simpa [pairCoord] using h (e.symm (i, false))
      · simpa [pairCoord] using h (e.symm (i, true))
    · intro h j
      obtain ⟨h1, h2⟩ := h (e j).1
      rcases hb : (e j).2 with _ | _
      · have hj : e.symm ((e j).1, false) = j := by
          rw [← hb]
          simp
        rw [hj] at h1
        simpa [pairCoord, hb] using h1
      · have hj : e.symm ((e j).1, true) = j := by
          rw [← hb]
          simp
        rw [hj] at h2
        simpa [pairCoord, hb] using h2
  rw [hpre, Measure.pi_pi]
  simp_rw [Measure.prod_prod]
  rw [← Equiv.prod_comp e.symm (fun j => gaussianReal 0 1 (s j)), Fintype.prod_prod_type]
  refine Finset.prod_congr rfl fun i _ => ?_
  rw [Fintype.prod_bool, mul_comm]

end Flatten

section Algebra

/-- `‖c·1 + r‖² − ⟪v, c·1 + r⟫² ≤ ‖r‖²` for `v = (1/√m)·1`. -/
theorem flat_perp_le {m : ℕ} (hm : 0 < m) (c : ℝ) (r : Fin m → ℝ) :
    ∑ j, (c + r j) ^ 2 - ((1 / Real.sqrt m) * ∑ j, (c + r j)) ^ 2 ≤ ∑ j, r j ^ 2 := by
  have hm0 : (0 : ℝ) < m := by exact_mod_cast hm
  have hs : Real.sqrt m ^ 2 = m := Real.sq_sqrt hm0.le
  have hsne : Real.sqrt m ≠ 0 := (Real.sqrt_pos.2 hm0).ne'
  set S := ∑ j, r j with hS
  have h1 : ∑ j, (c + r j) ^ 2 = m * c ^ 2 + 2 * c * S + ∑ j, r j ^ 2 := by
    have : ∀ j, (c + r j) ^ 2 = c ^ 2 + 2 * c * r j + r j ^ 2 := fun j => by ring
    simp_rw [this, Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_const,
      Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    rw [hS]
  have h2 : ∑ j, (c + r j) = m * c + S := by
    rw [Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
      nsmul_eq_mul]
  have h3 : ((1 / Real.sqrt m) * (m * c + S)) ^ 2 = m * c ^ 2 + 2 * c * S + S ^ 2 / m := by
    rw [mul_pow, div_pow, hs]
    field_simp
    ring
  rw [h1, h2, h3]
  have : 0 ≤ S ^ 2 / m := by positivity
  linarith

/-- `|⟪v, c·1 + r⟫| ≤ √m |c| + ‖r‖` for `v = (1/√m)·1`. -/
theorem flat_inner_abs_le {m : ℕ} (hm : 0 < m) (c : ℝ) (r : Fin m → ℝ) :
    |(1 / Real.sqrt m) * ∑ j, (c + r j)| ≤ Real.sqrt m * |c| + Real.sqrt (∑ j, r j ^ 2) := by
  have hm0 : (0 : ℝ) < m := by exact_mod_cast hm
  have hsq : 0 < Real.sqrt m := Real.sqrt_pos.2 hm0
  have hs : Real.sqrt m ^ 2 = m := Real.sq_sqrt hm0.le
  set S := ∑ j, r j with hS
  have h2 : ∑ j, (c + r j) = m * c + S := by
    rw [Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
      nsmul_eq_mul]
  have hcs : S ^ 2 ≤ m * ∑ j, r j ^ 2 := by
    have := Finset.sum_mul_sq_le_sq_mul_sq Finset.univ (fun _ : Fin m => (1 : ℝ)) r
    simpa [hS] using this
  have hSabs : |S| ≤ Real.sqrt m * Real.sqrt (∑ j, r j ^ 2) := by
    rw [← Real.sqrt_mul hm0.le]
    exact Real.abs_le_sqrt hcs
  have heq : (1 / Real.sqrt m) * (m * c + S) = Real.sqrt m * c + S / Real.sqrt m := by
    field_simp
    rw [hs]
  rw [h2, heq]
  calc |Real.sqrt m * c + S / Real.sqrt m| ≤ |Real.sqrt m * c| + |S / Real.sqrt m| := abs_add_le _ _
    _ = Real.sqrt m * |c| + |S| / Real.sqrt m := by
        rw [abs_mul, abs_of_pos hsq, abs_div, abs_of_pos hsq]
    _ ≤ Real.sqrt m * |c| + Real.sqrt (∑ j, r j ^ 2) := by
        have : |S| / Real.sqrt m ≤ Real.sqrt (∑ j, r j ^ 2) := by
          rw [div_le_iff₀ hsq]
          linarith [hSabs]
        linarith

/-- `⟪v, c·1 + r⟫² ≤ 2m c² + 2‖r‖²` for `v = (1/√m)·1`. -/
theorem flat_inner_sq_le {m : ℕ} (hm : 0 < m) (c : ℝ) (r : Fin m → ℝ) :
    ((1 / Real.sqrt m) * ∑ j, (c + r j)) ^ 2 ≤ 2 * m * c ^ 2 + 2 * ∑ j, r j ^ 2 := by
  have hm0 : (0 : ℝ) < m := by exact_mod_cast hm
  have hsq : 0 < Real.sqrt m := Real.sqrt_pos.2 hm0
  have hs : Real.sqrt m ^ 2 = m := Real.sq_sqrt hm0.le
  set S := ∑ j, r j with hS
  have h2 : ∑ j, (c + r j) = m * c + S := by
    rw [Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
      nsmul_eq_mul]
  have hcs : S ^ 2 ≤ m * ∑ j, r j ^ 2 := by
    have := Finset.sum_mul_sq_le_sq_mul_sq Finset.univ (fun _ : Fin m => (1 : ℝ)) r
    simpa [hS] using this
  have heq : ((1 / Real.sqrt m) * (m * c + S)) ^ 2 = m * c ^ 2 + 2 * c * S + S ^ 2 / m := by
    rw [mul_pow, div_pow, hs]
    field_simp
    ring
  rw [h2, heq]
  have hS2 : S ^ 2 / m ≤ ∑ j, r j ^ 2 := by
    rw [div_le_iff₀ hm0]
    linarith
  nlinarith [sq_nonneg (Real.sqrt m * c - S / Real.sqrt m), sq_nonneg c, sq_nonneg S,
    two_mul_le_add_sq (Real.sqrt m * c) (S / Real.sqrt m),
    show (Real.sqrt m * c) * (S / Real.sqrt m) = c * S by field_simp,
    show (Real.sqrt m * c) ^ 2 = m * c ^ 2 by rw [mul_pow, hs],
    show (S / Real.sqrt m) ^ 2 = S ^ 2 / m by rw [div_pow, hs]]

/-- **`E √R ≤ √(E R)`** for an integrable `R ≥ 0` on a probability space. -/
theorem integral_sqrt_le_sqrt_integral {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω)
    [IsProbabilityMeasure P] {R : Ω → ℝ} (hR0 : ∀ ω, 0 ≤ R ω) (hR : Integrable R P) :
    ∫ ω, Real.sqrt (R ω) ∂P ≤ Real.sqrt (∫ ω, R ω ∂P) := by
  have hsm : AEStronglyMeasurable (fun ω => Real.sqrt (R ω)) P :=
    Real.continuous_sqrt.comp_aestronglyMeasurable hR.aestronglyMeasurable
  have hsint : Integrable (fun ω => Real.sqrt (R ω)) P := by
    refine ((integrable_const (1 : ℝ)).add hR).mono' hsm (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.sqrt_nonneg _)]
    have h1 := Real.sqrt_le_sqrt (le_add_of_nonneg_left zero_le_one : R ω ≤ 1 + R ω)
    have h2 : Real.sqrt (1 + R ω) ≤ 1 + R ω := by
      rw [Real.sqrt_le_left (by linarith [hR0 ω])]
      nlinarith [hR0 ω]
    simp only [Pi.add_apply]
    linarith
  have hcs := LossOnlyTraceability.sq_integral_le_mul_of_sq_le_mul P (fun ω => Real.sqrt (R ω)) R
    (fun _ => (1 : ℝ)) hsint hR (integrable_const 1) hR0 (fun _ => zero_le_one)
    (fun ω => by rw [Real.sq_sqrt (hR0 ω), mul_one])
  simp only [integral_const, probReal_univ, smul_eq_mul, mul_one] at hcs
  exact (le_abs_self _).trans (Real.abs_le_sqrt hcs)

end Algebra

section Observer

variable {d n k : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

/-- The flattened noise-free loss vector `W_j = g(θ̂) + φ(⟪θ̂, Z_{e(j)}⟫)`. -/
def twoLossFlatLoss (φ : ℝ → ℝ) (g : EuclideanSpace ℝ (Fin d) → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (e : Fin (k + 1) ≃ Fin n × Bool)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : Fin (k + 1) → ℝ :=
  fun j => g (superLearner A ω) + φ ⟪superLearner A ω, superPoint (e j).2 (e j).1 ω⟫_ℝ

/-- The flattened noise. -/
def twoLossFlatNoise (G2 : Ng → Fin n → ℝ × ℝ) (e : Fin (k + 1) ≃ Fin n × Bool)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : Fin (k + 1) → ℝ :=
  pairFlatten e (G2 (superNoiseSeed ω))

omit [MeasurableSpace Rr] [MeasurableSpace Ng] in
theorem pairFlatten_twoLossRelease (φ : ℝ → ℝ) (g : EuclideanSpace ℝ (Fin d) → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (G2 : Ng → Fin n → ℝ × ℝ) (τ : ℝ) (e : Fin (k + 1) ≃ Fin n × Bool)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    pairFlatten e (twoLossRelease φ g A G2 τ ω)
      = twoLossFlatLoss φ g A e ω + τ • twoLossFlatNoise G2 e ω := by
  funext j
  simp only [pairFlatten, twoLossRelease, twoLossFlatLoss, twoLossFlatNoise, Pi.add_apply,
    Pi.smul_apply, smul_eq_mul]
  rcases (e j).2 with _ | _ <;> simp [pairCoord]

theorem measurable_twoLossFlatLoss {φ : ℝ → ℝ} (hφm : Measurable φ)
    {g : EuclideanSpace ℝ (Fin d) → ℝ} (hgm : Measurable g)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (e : Fin (k + 1) ≃ Fin n × Bool) :
    Measurable (twoLossFlatLoss φ g A e :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Fin (k + 1) → ℝ) := by
  have hθ : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  exact measurable_pi_lambda _ fun j => (hgm.comp hθ).add
    (hφm.comp (measurable_inner_native hθ (measurable_superPoint (e j).2 (e j).1)))

theorem measurable_twoLossFlatNoise {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2)
    (e : Fin (k + 1) ≃ Fin n × Bool) :
    Measurable (twoLossFlatNoise G2 e :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Fin (k + 1) → ℝ) :=
  (measurable_pairFlatten e).comp (hG2.comp measurable_superNoiseSeed)

variable (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The two-loss observer through the flattened release.**  At every data law and in every
direction, `Q^{two-loss}_D(τ) ≤ I(U; W + τ N | Z̃)` for the flattened loss vector `W` and noise
`N`; the noise is `N(0, I_{k+1})` and independent of `((U, Z̃), W)`. -/
theorem twoLossInformation_le_flat {φ : ℝ → ℝ} (hφm : Measurable φ)
    {g : EuclideanSpace ℝ (Fin d) → ℝ} (hgm : Measurable g)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2)
    (hG2law : μG.map G2 = Measure.pi fun _ : Fin n => (gaussianReal 0 1).prod (gaussianReal 0 1))
    (e : Fin (k + 1) ≃ Fin n × Bool) (Q : InfoDirection) (τ : ℝ)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] :
    twoLossInformation Q μR μG φ g A G2 τ D
        ≤ condMutualInfo (superMeasure n D μR μG) superBits
            (fun ω => twoLossFlatLoss φ g A e ω + τ • twoLossFlatNoise G2 e ω) superData ∧
      (superMeasure n D μR μG).map (twoLossFlatNoise G2 e)
        = Measure.pi (fun _ : Fin (k + 1) => gaussianReal 0 1) ∧
      IndepFun (fun ω => ((superBits ω, superData ω), twoLossFlatLoss φ g A e ω))
        (twoLossFlatNoise G2 e) (superMeasure n D μR μG) := by
  set P := superMeasure n D μR μG with hP
  have hY := measurable_twoLossRelease (Rr := Rr) hφm hgm hA hG2 τ
  have hbits := iIndepFun_superBits (n := n) D μR μG
  have hfair := superBits_fair (n := n) D μR μG
  have hUZ := indepFun_superBits_superData (n := n) D μR μG
  have hU := (measurable_superBits : Measurable (superBits :
    SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Fin n → Bool))
  have hZt := (measurable_superData : Measurable (superData :
    SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Bool × Fin n → EuclideanSpace ℝ (Fin d)))
  refine ⟨?_, ?_, ?_⟩
  · -- the direction hierarchy: every direction is at most the strong one
    have hS : twoLossInformation Q μR μG φ g A G2 τ D
        ≤ releaseInfoS P (twoLossRelease φ g A G2 τ) superBits superData := by
      cases Q with
      | individual =>
          exact (releaseInfoI_le_releaseInfoJ P hY hU hbits hfair).trans
            (releaseInfoJ_le_releaseInfoS P hY hU hZt hbits hfair hUZ)
      | joint => exact releaseInfoJ_le_releaseInfoS P hY hU hZt hbits hfair hUZ
      | strong => exact le_rfl
    refine hS.trans ?_
    have hc0 : ((1 : ℝ≥0∞) / 2) ^ n ≠ 0 := pow_ne_zero _ (by norm_num)
    have hc1 : ((1 : ℝ≥0∞) / 2) ^ n ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
    have hctop : ((1 : ℝ≥0∞) / 2) ^ n ≠ ⊤ := ENNReal.pow_ne_top (by norm_num)
    have hV : Measurable fun ω => twoLossFlatLoss φ g A e ω + τ • twoLossFlatNoise G2 e ω :=
      (measurable_twoLossFlatLoss hφm hgm hA e).add
        ((measurable_twoLossFlatNoise hG2 e).const_smul τ)
    have h := condMutualInfo_comp_le_of_uniform P hU hV hZt
      (f := fun q : (Fin (k + 1) → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
        pairUnflatten e q.1) ((measurable_pairUnflatten e).comp measurable_fst)
      hc0 hc1 hctop (measure_preimage_bits P hU hbits hfair)
    have heq : (fun ω => (fun q : (Fin (k + 1) → ℝ) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
        pairUnflatten e q.1) (twoLossFlatLoss φ g A e ω + τ • twoLossFlatNoise G2 e ω,
          superData ω)) = twoLossRelease φ g A G2 τ := by
      funext ω
      simp only
      rw [← pairFlatten_twoLossRelease, pairUnflatten_pairFlatten]
    rw [heq] at h
    exact h
  · have hseed : P.map (superNoiseSeed :
        SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Ng) = μG := by
      have e' : (superNoiseSeed : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Ng)
          = Prod.snd := rfl
      rw [e', hP, superMeasure, Measure.map_snd_prod, measure_univ, one_smul]
    have hc : twoLossFlatNoise G2 e
        = pairFlatten e ∘ G2 ∘ (superNoiseSeed :
          SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Ng) := rfl
    rw [hc, ← Measure.map_map (measurable_pairFlatten e) (hG2.comp measurable_superNoiseSeed),
      ← Measure.map_map hG2 measurable_superNoiseSeed, hseed, hG2law,
      map_pairFlatten_pi_gaussian]
  · have hbase := indepFun_superNoise (n := n) D μR μG hA
      (g := pairFlatten e ∘ G2) ((measurable_pairFlatten e).comp hG2)
    have hψ : Measurable fun t : (Fin n → Bool) × EuclideanSpace ℝ (Fin d) ×
        (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
        ((t.1, t.2.2), fun j : Fin (k + 1) => g t.2.1 + φ ⟪t.2.1, t.2.2 ((e j).2, (e j).1)⟫_ℝ) :=
      (measurable_fst.prodMk (measurable_snd.comp measurable_snd)).prodMk
        (measurable_pi_lambda _ fun j => (hgm.comp (measurable_fst.comp measurable_snd)).add
          (hφm.comp (measurable_inner_native (measurable_fst.comp measurable_snd)
            ((measurable_pi_apply _).comp (measurable_snd.comp measurable_snd)))))
    exact hbase.comp hψ measurable_id

end Observer

end LossOnlyTraceability.TwoLoss


==> anc/lean/LossOnlyTraceability/TwoLoss/TwoLossLaw.lean <==
import LossOnlyTraceability.TwoLoss.TwoLossUpper
import LossOnlyTraceability.TwoLoss.TwoLossArith

/-! **The per-candidate (two-loss) observer in Theorem 3's regime**: the upper bound and the
two-sided law.

Under the hypotheses of Theorem 3 (`native_loss_information_law`), with `C_Y`
(`twoLossRegimeConstant`), `c₃`, `c₄` built from Theorem 3's residual rate `d₀`:

* `native_two_loss_upper_regime`: at every `p ∈ [-1,1]^d`, for `0 ≤ τ ≤ √n ε`,
  `Q_{D_p}(Y) ≤ C_Y n/(1 + (τ/ε)²)`;
* `native_two_loss_law`: for `0 ≤ τ ≤ √n ε`,
  `(c₁/2) n/(1 + (τ/ε)²) ≤ sup_p Q_{D_p}(Y) ≤ C_Y n/(1 + (τ/ε)²)` (the lower half is
  `native_two_loss_lower_law`, which also holds prior-averaged:
  `native_two_loss_lower_law_prior_averaged`);
* `native_two_loss_upper_allTau`: at every `p` and every `τ > 0`,
  `Q_{D_p}(Y) ≤ C'_Y n/(1+(τ/ε)²) + min{log₂(c_L(1 + c₃√n ε/τ)), c₄ n ε/(2 ln 2 τ²)}` with
  `C'_Y = 2 max{1, d₀/ln 2}`;
* `native_two_loss_upper_all`: at every `p` and every `τ > 0`,
  `Q_{D_p}(Y) ≤ C_Y n/(1+(τ/ε)²) + min{log₂(c_L(1 + c₃)), c₄ n ε/(2 ln 2 τ²)}`, an additive
  `O(min{1, n ε/τ²})`; and the supremum forms of both. -/

noncomputable section

namespace LossOnlyTraceability.TwoLoss

open MeasureTheory ProbabilityTheory InformationTheory
open scoped BigOperators InnerProductSpace ENNReal NNReal
open LossOnlyTraceability.Observer

section Constants

/-- `c₃ = √2 (1 + H/64) + √(2 d₀)`. -/
def twoLossC3 (a r L H cm : ℝ) : ℝ :=
  Real.sqrt 2 * (1 + H / 64) + Real.sqrt (2 * mainResidualRate a r L H cm)

/-- `c₄ = 8 (L_g + L)(1 + H/64) + 4 d₀`. -/
def twoLossC4 (a r L H cm Lg : ℝ) : ℝ :=
  8 * (Lg + L) * (1 + H / 64) + 4 * mainResidualRate a r L H cm

/-- `C_Y = 2 max{1, d₀/ln 2 + 1 + log₂(c_L(1 + c₃))}`. -/
def twoLossRegimeConstant (a r L H cm : ℝ) : ℝ :=
  twoLossUpperConstant (mainResidualRate a r L H cm) (twoLossC3 a r L H cm)

/-- `C'_Y = 2 max{1, d₀/ln 2}`. -/
def twoLossAllTauConstant (a r L H cm : ℝ) : ℝ :=
  twoLossUpperConstantAll (mainResidualRate a r L H cm)

theorem laplaceRefConstant_eq : laplaceRefConstant = twoLossLaplaceConstant := rfl

theorem mainResidualRate_nonneg' {a r L H cm : ℝ} (ha : 0 < a) (hcm : 0 < cm) :
    0 ≤ mainResidualRate a r L H cm := by
  have hc := matrixEnergyC_pos
  have hAr : 0 < a ^ (1 / r) := Real.rpow_pos_of_pos ha _
  unfold mainResidualRate
  positivity

end Constants

section Law

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The common inputs of the regime statements: orders of `D`, `m_Y`, `s_Y`. -/
theorem two_loss_regime_inputs
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hg : NativeRegularizerClass g a B r Lg)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d) :
    0 < n ∧ 0 < d ∧ (1 : ℝ) ≤ n ∧
      0 ≤ nativeResidualBudget a r ε L H n d ∧
      nativeResidualBudget a r ε L H n d ≤ mainResidualRate a r L H cm * n * ε ^ 2 ∧
      0 ≤ twoLossCommonBudget a r ε L H n d ∧
      twoLossCommonBudget a r ε L H n d ≤ twoLossC3 a r L H cm * Real.sqrt n * ε ∧
      0 ≤ twoLossCommonEnergy a r ε L H Lg n d ∧
      twoLossCommonEnergy a r ε L H Lg n d ≤ twoLossC4 a r L H cm Lg * n * ε := by
  have hr := hg.two_le
  have ha := hg.a_pos
  have hH := hφ.curv_nonneg
  obtain ⟨hn, h32, -, -, -, -, hD⟩ :=
    main_recipe_orders (L := L) hr ha hφ.slope_pos hg.B_pos hH hcm hcp hε hε0 hn1 hn2 hdim
  have hd : 0 < d := by omega
  obtain ⟨hε1, hdε⟩ := twoLoss_regime_facts hr hε hε0 hdim
  have hN : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hD0 := nativeResidualBudget_nonneg ha hε (L := L) (H := H) (r := r) n d
  have hD' : nativeResidualBudget a r ε L H n d ≤ mainResidualRate a r L H cm * n * ε ^ 2 := by
    linarith
  have hLg : 0 ≤ Lg := regularizer_lipschitz_nonneg hg
  have hL : 0 ≤ L := hφ.lip_nonneg
  have hLL : 0 ≤ Lg + L := by linarith
  obtain ⟨hm1, hm2⟩ := twoLoss_moment_inputs (N := (n : ℝ)) (d₀ := mainResidualRate a r L H cm)
    (Lg := Lg) (L := L) hH hε hdε hD0 hD' hε1 hLL hN
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  have hmY0 : 0 ≤ twoLossCommonBudget a r ε L H n d := by
    unfold twoLossCommonBudget
    positivity
  have hw0 : 0 ≤ nativeErrorScale a r ε :=
    le_min (by norm_num) (Real.rpow_nonneg (div_nonneg hε.le ha.le) _)
  have hmin0 : 0 ≤ min (2 * (Lg + L) * (ε + H / (2 * d))) ((Lg + L) ^ 2 * nativeErrorScale a r ε) :=
    le_min (by positivity) (by positivity)
  refine ⟨hn, hd, hN, hD0, hD', hmY0, ?_, ?_, ?_⟩
  · unfold twoLossCommonBudget twoLossC3
    linarith
  · unfold twoLossCommonEnergy
    positivity
  · unfold twoLossCommonEnergy twoLossC4
    have hmin : min (2 * (Lg + L) * (ε + H / (2 * d))) ((Lg + L) ^ 2 * nativeErrorScale a r ε)
        ≤ 2 * (Lg + L) * (ε + H / (2 * d)) := min_le_left _ _
    have h4n : (0 : ℝ) ≤ 4 * n := by positivity
    nlinarith [mul_le_mul_of_nonneg_left hmin h4n]

/-- **The per-candidate upper bound, at every law of the cube:**
`Q_{D_p}(Y) ≤ C_Y n/(1+(τ/ε)²)` for `0 ≤ τ ≤ √n ε`. -/
theorem native_two_loss_upper_regime
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2)
    (hG2law : μG.map G2 = Measure.pi fun _ : Fin n => (gaussianReal 0 1).prod (gaussianReal 0 1))
    (Q : InfoDirection) {τ : ℝ} (hτ0 : 0 ≤ τ) (hτ1 : τ ≤ Real.sqrt n * ε)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    twoLossInformation Q μR μG φ g A G2 τ (signProductLaw d p)
      ≤ twoLossRegimeConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
  obtain ⟨hn, hd, hN, hD0, hD, hmY0, hmY, -, -⟩ :=
    two_loss_regime_inputs (Lg := Lg) hφ hg hcm hcp hε hε0 hn1 hn2 hdim
  haveI := isProbabilityMeasure_signProductLaw hp
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  have hcap := twoLossInformation_le_card μR μG hφm hgm hA hG2 Q τ (signProductLaw d p)
  have hbd : 0 < τ → twoLossInformation Q μR μG φ g A G2 τ (signProductLaw d p)
      ≤ ((2 * (n : ℝ) - 1) / (2 * Real.log 2)) *
          Real.log (1 + 2 * nativeResidualBudget a r ε L H n d / ((2 * (n : ℝ) - 1) * τ ^ 2))
        + min (Real.logb 2 (twoLossLaplaceConstant * (1 + twoLossCommonBudget a r ε L H n d / τ)))
            ((1 / (2 * Real.log 2)) *
              Real.log (1 + twoLossCommonEnergy a r ε L H Lg n d / τ ^ 2)) := by
    intro hτ
    have h := native_two_loss_upper_explicit μR μG hφ hφm hg hgm hε hn hd hA hA1 hp
      (hacc p hp) hG2 hG2law Q hτ
    unfold twoLossExplicitBound at h
    rw [← laplaceRefConstant_eq]
    exact h.trans (min_le_right _ _)
  have hd₀ := mainResidualRate_nonneg' (r := r) (L := L) (H := H) hg.a_pos hcm
  have hc₃ : 0 ≤ twoLossC3 a r L H cm := by
    have := hφ.curv_nonneg
    unfold twoLossC3; positivity
  exact twoLoss_regime_le hN hε hτ0 hτ1 hd₀ hc₃ hD0 (by linarith) hmY0 hmY hcap hbd

/-- **The two-sided law for the per-candidate observer**, `0 ≤ τ ≤ √n ε`:
`(c₁/2) n/(1+(τ/ε)²) ≤ sup_p Q_{D_p}(Y) ≤ C_Y n/(1+(τ/ε)²)`. -/
theorem native_two_loss_law
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2)
    (hG2law : μG.map G2 = Measure.pi fun _ : Fin n => (gaussianReal 0 1).prod (gaussianReal 0 1))
    (Q : InfoDirection) {τ : ℝ} (hτ0 : 0 ≤ τ) (hτ1 : τ ≤ Real.sqrt n * ε) :
    mainLowerConstant a b B r L cm cp / 2 * (n / (1 + (τ / ε) ^ 2))
        ≤ ⨆ p : productCube d, twoLossInformation Q μR μG φ g A G2 τ (signProductLaw d p) ∧
      ⨆ p : productCube d, twoLossInformation Q μR μG φ g A G2 τ (signProductLaw d p)
        ≤ twoLossRegimeConstant a r L H cm * (n / (1 + (τ / ε) ^ 2)) := by
  refine ⟨(native_two_loss_lower_law μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim hAcl hG2
    hG2law Q τ).2, ?_⟩
  haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
  exact ciSup_le fun p => native_two_loss_upper_regime μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1
    hn2 hdim hAcl hG2 hG2law Q hτ0 hτ1 p.2

/-- **The per-candidate upper bound, all `τ > 0`, with the all-`τ` constant `C'_Y`**, at every law:
`Q ≤ C'_Y n/(1+(τ/ε)²) + min{log₂(c_L(1 + c₃√n ε/τ)), c₄ n ε/(2 ln 2 τ²)}`. -/
theorem native_two_loss_upper_allTau
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2)
    (hG2law : μG.map G2 = Measure.pi fun _ : Fin n => (gaussianReal 0 1).prod (gaussianReal 0 1))
    (Q : InfoDirection) {τ : ℝ} (hτ : 0 < τ) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    twoLossInformation Q μR μG φ g A G2 τ (signProductLaw d p)
      ≤ twoLossAllTauConstant a r L H cm * (n / (1 + (τ / ε) ^ 2))
        + min (Real.logb 2 (twoLossLaplaceConstant *
            (1 + twoLossC3 a r L H cm * Real.sqrt n * ε / τ)))
          (twoLossC4 a r L H cm Lg * n * ε / (2 * Real.log 2 * τ ^ 2)) := by
  obtain ⟨hn, hd, hN, hD0, hD, hmY0, hmY, hsY0, hsY⟩ :=
    two_loss_regime_inputs (Lg := Lg) hφ hg hcm hcp hε hε0 hn1 hn2 hdim
  haveI := isProbabilityMeasure_signProductLaw hp
  obtain ⟨hA, hA1, hacc⟩ := hAcl
  have hcap := twoLossInformation_le_card μR μG hφm hgm hA hG2 Q τ (signProductLaw d p)
  have hbd : 0 < τ → twoLossInformation Q μR μG φ g A G2 τ (signProductLaw d p)
      ≤ ((2 * (n : ℝ) - 1) / (2 * Real.log 2)) *
          Real.log (1 + 2 * nativeResidualBudget a r ε L H n d / ((2 * (n : ℝ) - 1) * τ ^ 2))
        + min (Real.logb 2 (twoLossLaplaceConstant * (1 + twoLossCommonBudget a r ε L H n d / τ)))
            ((1 / (2 * Real.log 2)) *
              Real.log (1 + twoLossCommonEnergy a r ε L H Lg n d / τ ^ 2)) := by
    intro hτ'
    have h := native_two_loss_upper_explicit μR μG hφ hφm hg hgm hε hn hd hA hA1 hp
      (hacc p hp) hG2 hG2law Q hτ'
    unfold twoLossExplicitBound at h
    rw [← laplaceRefConstant_eq]
    exact h.trans (min_le_right _ _)
  have hd₀ := mainResidualRate_nonneg' (r := r) (L := L) (H := H) hg.a_pos hcm
  have hc₃ : 0 ≤ twoLossC3 a r L H cm := by
    have := hφ.curv_nonneg
    unfold twoLossC3; positivity
  have hLL : 0 ≤ Lg + L := by
    linarith [regularizer_lipschitz_nonneg hg, hφ.lip_nonneg]
  have hc₄ : 0 ≤ twoLossC4 a r L H cm Lg := by
    unfold twoLossC4
    have := hφ.curv_nonneg
    positivity
  exact twoLoss_allTau_le hN hε hτ hd₀ hD0 (by linarith) hmY0 hmY hsY0 hsY hc₃ hc₄ hcap hbd

/-- **The per-candidate upper bound, all `τ > 0`, additive `O(min{1, n ε/τ²})`**, at every law:
`Q ≤ C_Y n/(1+(τ/ε)²) + min{log₂(c_L(1 + c₃)), c₄ n ε/(2 ln 2 τ²)}`. -/
theorem native_two_loss_upper_all
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {cm cp ε : ℝ} (hcm : 0 < cm) (hcp : 0 < cp) (hε : 0 < ε)
    (hε0 : ε ≤ mainThreshold a b B r H cm cp)
    (hn1 : cm * ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hn2 : (n : ℝ) ≤ cp * ε ^ (-(2 / powerDualExponent r)))
    (hdim : mainDimensionConstant b B r * max (n : ℝ) (ε ^ (-(2 / powerDualExponent r))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε)
    {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2)
    (hG2law : μG.map G2 = Measure.pi fun _ : Fin n => (gaussianReal 0 1).prod (gaussianReal 0 1))
    (Q : InfoDirection) {τ : ℝ} (hτ : 0 < τ) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    twoLossInformation Q μR μG φ g A G2 τ (signProductLaw d p)
      ≤ twoLossRegimeConstant a r L H cm * (n / (1 + (τ / ε) ^ 2))
        + min (Real.logb 2 (twoLossLaplaceConstant * (1 + twoLossC3 a r L H cm)))
          (twoLossC4 a r L H cm Lg * n * ε / (2 * Real.log 2 * τ ^ 2)) := by
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hc₃ : 0 ≤ twoLossC3 a r L H cm := by
    have := hφ.curv_nonneg
    unfold twoLossC3; positivity
  have hcL := one_lt_twoLossLaplaceConstant
  have hmin0 : 0 ≤ min (Real.logb 2 (twoLossLaplaceConstant * (1 + twoLossC3 a r L H cm)))
      (twoLossC4 a r L H cm Lg * n * ε / (2 * Real.log 2 * τ ^ 2)) := by
    refine le_min (Real.logb_nonneg (by norm_num) (by nlinarith)) ?_
    have hLL : 0 ≤ Lg + L := by
      linarith [regularizer_lipschitz_nonneg hg, hφ.lip_nonneg]
    have hc₄ : 0 ≤ twoLossC4 a r L H cm Lg := by
      unfold twoLossC4
      have := hφ.curv_nonneg
      have := mainResidualRate_nonneg' (r := r) (L := L) (H := H) hg.a_pos hcm
      positivity
    positivity
  rcases le_or_gt τ (Real.sqrt n * ε) with hτ1 | hτ1
  · have h := native_two_loss_upper_regime μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim
      hAcl hG2 hG2law Q hτ.le hτ1 hp
    linarith
  · have h := native_two_loss_upper_allTau μR μG hφ hφm hg hgm hcm hcp hε hε0 hn1 hn2 hdim
      hAcl hG2 hG2law Q hτ hp
    -- `C'_Y ≤ C_Y`, and `c₃ √n ε/τ ≤ c₃` for `τ ≥ √n ε`
    have hCC : twoLossAllTauConstant a r L H cm ≤ twoLossRegimeConstant a r L H cm := by
      unfold twoLossAllTauConstant twoLossRegimeConstant twoLossUpperConstantAll
        twoLossUpperConstant
      have hlog : 0 ≤ Real.logb 2 (twoLossLaplaceConstant * (1 + twoLossC3 a r L H cm)) :=
        Real.logb_nonneg (by norm_num) (by nlinarith)
      have : max 1 (mainResidualRate a r L H cm / Real.log 2)
          ≤ max 1 (mainResidualRate a r L H cm / Real.log 2 + 1
            + Real.logb 2 (twoLossLaplaceConstant * (1 + twoLossC3 a r L H cm))) :=
        max_le_max le_rfl (by linarith)
      linarith
    have hx : twoLossC3 a r L H cm * Real.sqrt n * ε / τ ≤ twoLossC3 a r L H cm := by
      rw [div_le_iff₀ hτ, mul_assoc]
      exact mul_le_mul_of_nonneg_left hτ1.le hc₃
    have hlogmono : Real.logb 2 (twoLossLaplaceConstant *
          (1 + twoLossC3 a r L H cm * Real.sqrt n * ε / τ))
        ≤ Real.logb 2 (twoLossLaplaceConstant * (1 + twoLossC3 a r L H cm)) := by
      have hpos : 0 < twoLossLaplaceConstant * (1 + twoLossC3 a r L H cm * Real.sqrt n * ε / τ) := by
        have : 0 ≤ twoLossC3 a r L H cm * Real.sqrt n * ε / τ := by positivity
        nlinarith
      exact Real.logb_le_logb_of_le (by norm_num) hpos (by nlinarith)
    have hminmono := min_le_min_right
      (twoLossC4 a r L H cm Lg * n * ε / (2 * Real.log 2 * τ ^ 2)) hlogmono
    have hnn : (0 : ℝ) ≤ n / (1 + (τ / ε) ^ 2) := by positivity
    nlinarith [mul_le_mul_of_nonneg_right hCC hnn]

end Law

end LossOnlyTraceability.TwoLoss


==> anc/lean/LossOnlyTraceability/TwoLoss/TwoLossLinkUpper.lean <==
import LossOnlyTraceability.TwoLoss.TwoLossUpper
import LossOnlyTraceability.TwoLoss.TwoLossFlatten

/-! **The explicit upper bound for the unregularized per-candidate release.**

Loss-threshold membership attacks read the data-fit loss alone.  For the release
`Y_{j,i} = φ(⟪θ̂, Z_{j,i}⟫) + τ G_{j,i}` (`twoLossInformation` with release regularizer `0`),
under Assumption 2 and for every proper, measurable learner that is `ε`-accurate at `D_p` for the
*regularized* objective, every direction and every `τ > 0`:

`Q_{D_p}(Y) ≤ min{ n, ((2n−1)/(2 ln 2)) ln(1 + 2D/((2n−1)τ²)) + Γ'(τ) }`,
`Γ'(τ) = min{ log₂(c_L (1 + m'_Y/τ)), (1/(2 ln 2)) ln(1 + s'_Y/τ²) }`,

with `m'_Y = √(2n) L √w + √(2D)` and `s'_Y = 4n L² w + 4D` (`native_two_loss_link_upper_explicit`).
Here the common mode is `κ_φ = φ(⟪θ̂, μ_p⟫) − φ(⟪θ*_p, μ_p⟫)`, with `|κ_φ| ≤ L‖θ̂ − θ*_p‖` and
hence `E|κ_φ| ≤ L√w`, `E κ_φ² ≤ L² w` (`linkCommonMode_budgets`); the residual is the same as for
the regularized release (`TwoLossUpper`). -/

noncomputable section

namespace LossOnlyTraceability.TwoLoss

open MeasureTheory ProbabilityTheory InformationTheory
open scoped BigOperators InnerProductSpace ENNReal NNReal
open LossOnlyTraceability.Observer

section Constants

/-- `m'_Y = √(2n) L √w + √(2D)`. -/
def twoLossLinkCommonBudget (a r ε L H : ℝ) (n d : ℕ) : ℝ :=
  Real.sqrt (2 * n) * (L * Real.sqrt (nativeErrorScale a r ε))
    + Real.sqrt (2 * nativeResidualBudget a r ε L H n d)

/-- `s'_Y = 4n L² w + 4D`. -/
def twoLossLinkCommonEnergy (a r ε L H : ℝ) (n d : ℕ) : ℝ :=
  4 * n * (L ^ 2 * nativeErrorScale a r ε) + 4 * nativeResidualBudget a r ε L H n d

/-- The explicit bound for the unregularized release. -/
def twoLossLinkExplicitBound (a r ε L H τ : ℝ) (n d : ℕ) : ℝ :=
  min (n : ℝ)
    (((2 * (n : ℝ) - 1) / (2 * Real.log 2)) *
        Real.log (1 + 2 * nativeResidualBudget a r ε L H n d / ((2 * (n : ℝ) - 1) * τ ^ 2))
      + min (Real.logb 2 (laplaceRefConstant * (1 + twoLossLinkCommonBudget a r ε L H n d / τ)))
          ((1 / (2 * Real.log 2)) * Real.log (1 + twoLossLinkCommonEnergy a r ε L H n d / τ ^ 2)))

end Constants

section LinkCommon

variable {d n : ℕ} {Rr Ng : Type*}

/-- `|κ_φ| ≤ L‖θ̂ − θ*‖` for the unregularized common mode. -/
theorem abs_linkCommonMode_le {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {θs μ : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hμ : ‖μ‖ ≤ 1) (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    |twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs μ ω| ≤ L * ‖superLearner A ω - θs‖ := by
  have hθ : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
  have h1 := native_margin_mem_Icc hθ hμ
  have h2 := native_margin_mem_Icc hθs hμ
  have h := link_abs_sub_le hφ h1 h2
  have hcs : |⟪superLearner A ω, μ⟫_ℝ - ⟪θs, μ⟫_ℝ| ≤ ‖superLearner A ω - θs‖ := by
    rw [← inner_sub_left]
    calc |⟪superLearner A ω - θs, μ⟫_ℝ| ≤ ‖superLearner A ω - θs‖ * ‖μ‖ :=
          abs_real_inner_le_norm _ _
      _ ≤ ‖superLearner A ω - θs‖ * 1 := mul_le_mul_of_nonneg_left hμ (norm_nonneg _)
      _ = ‖superLearner A ω - θs‖ := mul_one _
  have heq : twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs μ ω
      = φ ⟪superLearner A ω, μ⟫_ℝ - φ ⟪θs, μ⟫_ℝ := by
    unfold twoLossCommonMode
    ring
  rw [heq]
  exact h.trans (mul_le_mul_of_nonneg_left hcs hφ.lip_nonneg)

end LinkCommon

section LinkUpper

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The unregularized common mode's budgets at one law:** integrability,
`E|κ_φ| ≤ L√w` and `E κ_φ² ≤ L² w`. -/
theorem linkCommonMode_budgets
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hd : 0 < d)
    {p : Fin d → ℝ} (hp : p ∈ productCube d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {θs : EuclideanSpace ℝ (Fin d)} (hθs : ‖θs‖ ≤ 1)
    (hmin : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      nativePopulationObjective g φ (signProductLaw d p) θs
        ≤ nativePopulationObjective g φ (signProductLaw d p) θ)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
        ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε) :
    Integrable (fun ω => |twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω|)
        (superMeasure n (signProductLaw d p) μR μG) ∧
      Integrable (fun ω => twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω ^ 2)
        (superMeasure n (signProductLaw d p) μR μG) ∧
      ∫ ω, |twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω|
          ∂(superMeasure n (signProductLaw d p) μR μG)
        ≤ L * Real.sqrt (nativeErrorScale a r ε) ∧
      ∫ ω, twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG)
        ≤ L ^ 2 * nativeErrorScale a r ε := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  have hμ1 : ‖priorMean p‖ ≤ 1 := hD.norm_priorMean_le_one hd
  have hL : 0 ≤ L := hφ.lip_nonneg
  have hw := native_super_error_sq_le μR μG hφ hφm hg hgm hD hd hA hA1 hθs hmin (hacc θs hθs)
  have hθm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_superLearner hA
  have hem : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A ω - θs‖ := (hθm.sub_const θs).norm
  have hκm := measurable_twoLossCommonMode (Ng := Ng) hφm (measurable_const (a := (0 : ℝ)))
    hA θs (priorMean p)
  have hb := abs_linkCommonMode_le (Ng := Ng) hφ hA1 hθs hμ1
  have he2 : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      ‖superLearner A ω - θs‖ ≤ 2 := fun ω =>
    (native_error_norm_le_two _ _ (show ‖superLearner A ω‖ ≤ 1 from hA1 _ _) hθs).2
  have hR0 : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      0 ≤ ‖superLearner A ω - θs‖ ^ 2 := fun ω => sq_nonneg _
  have hRint : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A ω - θs‖ ^ 2) (superMeasure n (signProductLaw d p) μR μG) := by
    refine Integrable.of_bound (hem.pow_const 2).aestronglyMeasurable 4
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    nlinarith [he2 ω, norm_nonneg (superLearner A ω - θs)]
  have heint : Integrable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ‖superLearner A ω - θs‖) (superMeasure n (signProductLaw d p) μR μG) := by
    refine Integrable.of_bound hem.aestronglyMeasurable 2
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (norm_nonneg _)]
    exact he2 ω
  have hκ1 : Integrable (fun ω => |twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω|)
      (superMeasure n (signProductLaw d p) μR μG) := by
    refine (heint.const_mul L).mono' hκm.abs.aestronglyMeasurable
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_abs]
    exact hb ω
  have hκ2 : Integrable (fun ω => twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω ^ 2)
      (superMeasure n (signProductLaw d p) μR μG) := by
    refine (hRint.const_mul (L ^ 2)).mono' (hκm.pow_const 2).aestronglyMeasurable
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    have h := hb ω
    have h0 := abs_nonneg (twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω)
    calc twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω ^ 2
        = |twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω| ^ 2 := (sq_abs _).symm
      _ ≤ (L * ‖superLearner A ω - θs‖) ^ 2 := pow_le_pow_left₀ h0 h 2
      _ = L ^ 2 * ‖superLearner A ω - θs‖ ^ 2 := by ring
  refine ⟨hκ1, hκ2, ?_, ?_⟩
  · have h1 := integral_mono hκ1 (heint.const_mul L) hb
    rw [integral_const_mul] at h1
    have hsq : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => ‖superLearner A ω - θs‖)
        = fun ω => Real.sqrt (‖superLearner A ω - θs‖ ^ 2) := by
      funext ω
      rw [Real.sqrt_sq (norm_nonneg _)]
    have h2 : ∫ ω, ‖superLearner A ω - θs‖ ∂(superMeasure n (signProductLaw d p) μR μG)
        ≤ Real.sqrt (nativeErrorScale a r ε) := by
      rw [hsq]
      exact (integral_sqrt_le_sqrt_integral _ hR0 hRint).trans (Real.sqrt_le_sqrt hw)
    exact h1.trans (mul_le_mul_of_nonneg_left h2 hL)
  · have hpt : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
        twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω ^ 2
          ≤ L ^ 2 * ‖superLearner A ω - θs‖ ^ 2 := by
      intro ω
      have h := hb ω
      have h0 := abs_nonneg (twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω)
      calc twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω ^ 2
          = |twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω| ^ 2 := (sq_abs _).symm
        _ ≤ (L * ‖superLearner A ω - θs‖) ^ 2 := pow_le_pow_left₀ h0 h 2
        _ = L ^ 2 * ‖superLearner A ω - θs‖ ^ 2 := by ring
    have h1 := integral_mono hκ2 (hRint.const_mul (L ^ 2)) hpt
    rw [integral_const_mul] at h1
    exact h1.trans (mul_le_mul_of_nonneg_left hw (sq_nonneg L))

/-- **The unregularized per-candidate release** `φ(⟪θ̂, Z_{j,i}⟫) + τ G_{j,i}` (the observable of
loss-threshold attacks): explicit upper bound at every law. -/
theorem native_two_loss_link_upper_explicit
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {ε : ℝ} (hε : 0 < ε) (hn : 0 < n) (hd : 0 < d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {p : Fin d → ℝ} (hp : p ∈ productCube d)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
        ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2)
    (hG2law : μG.map G2 = Measure.pi fun _ : Fin n => (gaussianReal 0 1).prod (gaussianReal 0 1))
    (Q : InfoDirection) {τ : ℝ} (hτ : 0 < τ) :
    twoLossInformation Q μR μG φ (fun _ => (0 : ℝ)) A G2 τ (signProductLaw d p)
      ≤ twoLossLinkExplicitBound a r ε L H τ n d := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hDp := isSignProductLaw_signProductLaw hp
  obtain ⟨θs, hθs, hmin⟩ := exists_nativePopulationMinimizer hφ hφm hg hDp hd
  have hμ1 : ‖priorMean p‖ ≤ 1 := hDp.norm_priorMean_le_one hd
  obtain ⟨k, hkdef⟩ : ∃ k : ℕ, k = 2 * n - 1 := ⟨_, rfl⟩
  have hk0 : 0 < k := by omega
  have hkR : (k : ℝ) = 2 * (n : ℝ) - 1 := by
    rw [hkdef, Nat.cast_sub (by omega)]
    push_cast
    ring
  have hmR : ((k + 1 : ℕ) : ℝ) = 2 * (n : ℝ) := by
    push_cast
    rw [hkR]
    ring
  have hcard : Fintype.card (Fin (k + 1)) = Fintype.card (Fin n × Bool) := by
    simp only [Fintype.card_fin, Fintype.card_prod, Fintype.card_bool]
    omega
  obtain ⟨e⟩ : Nonempty (Fin (k + 1) ≃ Fin n × Bool) := ⟨Fintype.equivOfCardEq hcard⟩
  obtain ⟨hflat, hlaw, hind⟩ :=
    twoLossInformation_le_flat μR μG hφm (measurable_const (a := (0 : ℝ))) hA hG2 hG2law e Q τ (signProductLaw d p)
  have haf := measurable_twoLossFlatCentre hφm (fun _ => (0 : ℝ)) θs e
  have hv := norm_flatDirection (Nat.succ_pos k)
  -- measurability
  have hWm : Measurable (twoLossFlatLoss φ (fun _ => (0 : ℝ)) A e :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Fin (k + 1) → ℝ) :=
    measurable_twoLossFlatLoss hφm (measurable_const (a := (0 : ℝ))) hA e
  have hNm := measurable_twoLossFlatNoise (Rr := Rr) (d := d) hG2 e
  have hum : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      twoLossFlatLoss φ (fun _ => (0 : ℝ)) A e ω - twoLossFlatCentre φ (fun _ => (0 : ℝ)) θs e (superData ω) :=
    hWm.sub (haf.comp measurable_superData)
  -- the budgets of one law
  obtain ⟨hRint, hRle⟩ := twoLossResidual_budget μR μG hφ hφm hg hgm hε hd hp hA hA1 hθs hmin
    hacc
  obtain ⟨hκ1int, hκ2int, hκabs, hκsq⟩ := linkCommonMode_budgets μR μG hφ hφm hg hgm hd hp hA hA1
    hθs hmin hacc
  have hRint' : Integrable (fun ω => ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2)
      (superMeasure n (signProductLaw d p) μR μG) :=
    hRint.congr (Filter.Eventually.of_forall fun ω =>
      (sum_sq_twoLossFlatResidual φ A θs (priorMean p) e ω).symm)
  have hRle' : ∫ ω, ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2
      ∂(superMeasure n (signProductLaw d p) μR μG) ≤ 2 * nativeResidualBudget a r ε L H n d := by
    rw [integral_congr_ae (Filter.Eventually.of_forall
      (sum_sq_twoLossFlatResidual φ A θs (priorMean p) e))]
    exact hRle
  have hR0 : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      0 ≤ ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2 :=
    fun ω => Finset.sum_nonneg fun j _ => sq_nonneg _
  -- pointwise algebra
  have hperp : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      ∑ j, (twoLossFlatLoss φ (fun _ => (0 : ℝ)) A e ω - twoLossFlatCentre φ (fun _ => (0 : ℝ)) θs e (superData ω)) j ^ 2
      - ⟪flatDirection (k + 1), WithLp.toLp 2
          (twoLossFlatLoss φ (fun _ => (0 : ℝ)) A e ω - twoLossFlatCentre φ (fun _ => (0 : ℝ)) θs e (superData ω))⟫_ℝ ^ 2
      ≤ ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2 := by
    intro ω
    rw [inner_flatDirection, twoLossFlat_decomposition φ (fun _ => (0 : ℝ)) A θs (priorMean p) e ω]
    exact flat_perp_le (Nat.succ_pos k) _ _
  have habs : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      |⟪flatDirection (k + 1), WithLp.toLp 2
          (twoLossFlatLoss φ (fun _ => (0 : ℝ)) A e ω - twoLossFlatCentre φ (fun _ => (0 : ℝ)) θs e (superData ω))⟫_ℝ|
      ≤ Real.sqrt ((k + 1 : ℕ) : ℝ) * |twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω|
        + Real.sqrt (∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2) := by
    intro ω
    rw [inner_flatDirection, twoLossFlat_decomposition φ (fun _ => (0 : ℝ)) A θs (priorMean p) e ω]
    exact flat_inner_abs_le (Nat.succ_pos k) _ _
  have hsq : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      ⟪flatDirection (k + 1), WithLp.toLp 2
          (twoLossFlatLoss φ (fun _ => (0 : ℝ)) A e ω - twoLossFlatCentre φ (fun _ => (0 : ℝ)) θs e (superData ω))⟫_ℝ ^ 2
      ≤ 2 * ((k + 1 : ℕ) : ℝ) * twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω ^ 2
        + 2 * ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2 := by
    intro ω
    rw [inner_flatDirection, twoLossFlat_decomposition φ (fun _ => (0 : ℝ)) A θs (priorMean p) e ω]
    exact flat_inner_sq_le (Nat.succ_pos k) _ _
  have hSS : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      ∑ j, (twoLossFlatLoss φ (fun _ => (0 : ℝ)) A e ω - twoLossFlatCentre φ (fun _ => (0 : ℝ)) θs e (superData ω)) j ^ 2
      ≤ 2 * ((k + 1 : ℕ) : ℝ) * twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω ^ 2
        + 2 * ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2 := by
    intro ω
    rw [twoLossFlat_decomposition φ (fun _ => (0 : ℝ)) A θs (priorMean p) e ω]
    have hpt : ∀ j, (twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω
        + twoLossFlatResidual φ A θs (priorMean p) e ω j) ^ 2
        ≤ 2 * twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω ^ 2
          + 2 * twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2 := fun j => by
      nlinarith [sq_nonneg (twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω
        - twoLossFlatResidual φ A θs (priorMean p) e ω j)]
    calc ∑ j, (twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω
          + twoLossFlatResidual φ A θs (priorMean p) e ω j) ^ 2
        ≤ ∑ j, (2 * twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω ^ 2
          + 2 * twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2) :=
          Finset.sum_le_sum fun j _ => hpt j
      _ = 2 * ((k + 1 : ℕ) : ℝ) * twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω ^ 2
          + 2 * ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2 := by
          rw [Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
            nsmul_eq_mul, ← Finset.mul_sum]
          push_cast
          ring
  -- integrability of the three budgets
  have hsqrtint : Integrable
      (fun ω => Real.sqrt (∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2))
      (superMeasure n (signProductLaw d p) μR μG) := by
    refine ((integrable_const (1 : ℝ)).add hRint').mono'
      (Real.continuous_sqrt.comp_aestronglyMeasurable hRint'.aestronglyMeasurable)
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.sqrt_nonneg _)]
    have h1 := Real.sqrt_le_sqrt (le_add_of_nonneg_left zero_le_one :
      ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2
        ≤ 1 + ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2)
    have h2 : Real.sqrt (1 + ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2)
        ≤ 1 + ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2 := by
      rw [Real.sqrt_le_left (by linarith [hR0 ω])]
      nlinarith [hR0 ω]
    simp only [Pi.add_apply]
    linarith
  have hdom2 : Integrable (fun ω =>
      2 * ((k + 1 : ℕ) : ℝ) * twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω ^ 2
        + 2 * ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2)
      (superMeasure n (signProductLaw d p) μR μG) :=
    (hκ2int.const_mul _).add (hRint'.const_mul 2)
  have hintS : Integrable (fun ω => ∑ j,
      (twoLossFlatLoss φ (fun _ => (0 : ℝ)) A e ω - twoLossFlatCentre φ (fun _ => (0 : ℝ)) θs e (superData ω)) j ^ 2)
      (superMeasure n (signProductLaw d p) μR μG) := by
    refine hdom2.mono' ?_ (Filter.Eventually.of_forall fun ω => ?_)
    · exact (Finset.measurable_sum _ fun j _ =>
        ((measurable_pi_apply j).comp hum).pow_const 2).aestronglyMeasurable
    · rw [Real.norm_eq_abs, abs_of_nonneg (Finset.sum_nonneg fun j _ => sq_nonneg _)]
      exact hSS ω
  have hinm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪flatDirection (k + 1), WithLp.toLp 2
        (twoLossFlatLoss φ (fun _ => (0 : ℝ)) A e ω - twoLossFlatCentre φ (fun _ => (0 : ℝ)) θs e (superData ω))⟫_ℝ := by
    have hc : Continuous fun x : Fin (k + 1) → ℝ =>
        ⟪flatDirection (k + 1), WithLp.toLp 2 x⟫_ℝ := by fun_prop
    exact hc.measurable.comp hum
  have hint1 : Integrable (fun ω => |⟪flatDirection (k + 1), WithLp.toLp 2
      (twoLossFlatLoss φ (fun _ => (0 : ℝ)) A e ω - twoLossFlatCentre φ (fun _ => (0 : ℝ)) θs e (superData ω))⟫_ℝ|)
      (superMeasure n (signProductLaw d p) μR μG) := by
    refine ((hκ1int.const_mul (Real.sqrt ((k + 1 : ℕ) : ℝ))).add hsqrtint).mono'
      hinm.abs.aestronglyMeasurable (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_abs]
    exact habs ω
  have hint2 : Integrable (fun ω => ⟪flatDirection (k + 1), WithLp.toLp 2
      (twoLossFlatLoss φ (fun _ => (0 : ℝ)) A e ω - twoLossFlatCentre φ (fun _ => (0 : ℝ)) θs e (superData ω))⟫_ℝ ^ 2)
      (superMeasure n (signProductLaw d p) μR μG) := by
    refine hdom2.mono' (hinm.pow_const 2).aestronglyMeasurable
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    exact hsq ω
  -- the three budgets
  have hD₁ := (integral_mono (hintS.sub hint2) hRint' hperp).trans hRle'
  have hsqrtle := (integral_sqrt_le_sqrt_integral (superMeasure n (signProductLaw d p) μR μG) hR0
    hRint').trans (Real.sqrt_le_sqrt hRle')
  have hD₂ : ∫ ω, |⟪flatDirection (k + 1), WithLp.toLp 2
      (twoLossFlatLoss φ (fun _ => (0 : ℝ)) A e ω - twoLossFlatCentre φ (fun _ => (0 : ℝ)) θs e (superData ω))⟫_ℝ|
        ∂(superMeasure n (signProductLaw d p) μR μG)
      ≤ twoLossLinkCommonBudget a r ε L H n d := by
    have hdom1 : Integrable (fun ω =>
        Real.sqrt ((k + 1 : ℕ) : ℝ) * |twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω|
          + Real.sqrt (∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2))
        (superMeasure n (signProductLaw d p) μR μG) :=
      (hκ1int.const_mul (Real.sqrt ((k + 1 : ℕ) : ℝ))).add hsqrtint
    have h1 := integral_mono hint1 hdom1 habs
    rw [integral_add (hκ1int.const_mul _) hsqrtint, integral_const_mul] at h1
    have h2 : Real.sqrt ((k + 1 : ℕ) : ℝ) * ∫ ω, |twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs
        (priorMean p) ω| ∂(superMeasure n (signProductLaw d p) μR μG)
        ≤ Real.sqrt (2 * n) * (L * Real.sqrt (nativeErrorScale a r ε)) := by
      rw [hmR]
      exact mul_le_mul_of_nonneg_left hκabs (Real.sqrt_nonneg _)
    unfold twoLossLinkCommonBudget
    linarith
  have hS : ∫ ω, ⟪flatDirection (k + 1), WithLp.toLp 2
      (twoLossFlatLoss φ (fun _ => (0 : ℝ)) A e ω - twoLossFlatCentre φ (fun _ => (0 : ℝ)) θs e (superData ω))⟫_ℝ ^ 2
        ∂(superMeasure n (signProductLaw d p) μR μG)
      ≤ twoLossLinkCommonEnergy a r ε L H n d := by
    have h1 := integral_mono hint2 hdom2 hsq
    rw [integral_add (hκ2int.const_mul _) (hRint'.const_mul 2), integral_const_mul,
      integral_const_mul] at h1
    have h2 : 2 * ((k + 1 : ℕ) : ℝ) * ∫ ω, twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs
        (priorMean p) ω ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG)
        ≤ 4 * n * (L ^ 2 * nativeErrorScale a r ε) := by
      rw [hmR]
      have h4 : (0 : ℝ) ≤ 2 * (2 * (n : ℝ)) := by positivity
      calc 2 * (2 * (n : ℝ)) * ∫ ω, twoLossCommonMode φ (fun _ => (0 : ℝ)) A θs (priorMean p) ω ^ 2
            ∂(superMeasure n (signProductLaw d p) μR μG)
          ≤ 2 * (2 * (n : ℝ)) * (L ^ 2 * nativeErrorScale a r ε) :=
            mul_le_mul_of_nonneg_left hκsq h4
        _ = 4 * n * (L ^ 2 * nativeErrorScale a r ε) := by ring
    unfold twoLossLinkCommonEnergy
    linarith
  -- the rank-one Gaussian channel
  have hmain := condMutualInfo_rankOne_le (superMeasure n (signProductLaw d p) μR μG) hk0
    (flatDirection (k + 1)) hv hτ measurable_superBits measurable_superData hWm hNm haf hlaw hind
    (iIndepFun_superBits (n := n) (signProductLaw d p) μR μG)
    (superBits_fair (n := n) (signProductLaw d p) μR μG) hintS hint1 hint2 hD₁ hD₂ hS
  have hcap := twoLossInformation_le_card μR μG hφm (measurable_const (a := (0 : ℝ))) hA hG2 Q τ (signProductLaw d p)
  unfold twoLossLinkExplicitBound
  refine le_min hcap (hflat.trans (hmain.trans (le_of_eq ?_)))
  rw [hkR]

end LinkUpper

end LossOnlyTraceability.TwoLoss


==> anc/lean/LossOnlyTraceability/TwoLoss/TwoLossUpper.lean <==
import LossOnlyTraceability.TwoLoss.RankOneChannel
import LossOnlyTraceability.TwoLoss.TwoLossFlatten
import LossOnlyTraceability.TwoLoss.TwoLossDecomposition

/-! **The per-candidate (two-loss) observer: explicit upper bound at every law of the cube.**

Under Assumption 2, for every proper, measurable learner that is `ε`-accurate at the single law
`D_p` (`p ∈ [-1,1]^d`), every direction `Q ∈ {Ii, Ij, Is}` and every `τ > 0`, the release
`Y_{j,i} = f(θ̂, Z_{j,i}) + τ G_{j,i}` (regularized losses, `2n` i.i.d. standard Gaussians, observer
conditioning on all candidates) satisfies

`Q_{D_p}(Y) ≤ min{ n, ((2n−1)/(2 ln 2)) ln(1 + 2D/((2n−1)τ²)) + Γ(τ) }`,
`Γ(τ) = min{ log₂(c_L (1 + m_Y/τ)), (1/(2 ln 2)) ln(1 + s_Y/τ²) }`,

with `c_L = √(2e/π)`, `D = nativeResidualBudget a r ε L H n d`,
`m_Y = √(2n)(ε + H/(2d)) + √(2D)` (`twoLossCommonBudget`) and
`s_Y = 4n min{2(L_g+L)(ε + H/(2d)), (L_g+L)² w} + 4D`, `w = nativeErrorScale a r ε`
(`twoLossCommonEnergy`) — `native_two_loss_upper_explicit`.

Proof: flatten the `2n` noisy losses (`twoLossInformation_le_flat`), centre them at the reference
losses `f(θ_p^*, Z_{j,i})`, split the centred vector into the common mode `κ·1` and the residual `ρ`
(`twoLoss_loss_decomposition`), bound `E‖u_⊥‖² ≤ E‖ρ‖² ≤ 2D`, `E|⟪v,u⟫| ≤ m_Y`, `E⟪v,u⟫² ≤ s_Y`
for `v = 1/√(2n)` (`flat_*`, `twoLossResidual_budget`, `twoLossCommonMode_abs_integral_le`,
`twoLossCommonMode_sq_integral_le`) and apply the rank-one Gaussian channel bound
(`condMutualInfo_rankOne_le`). -/

noncomputable section

namespace LossOnlyTraceability.TwoLoss

open MeasureTheory ProbabilityTheory InformationTheory
open scoped BigOperators InnerProductSpace ENNReal NNReal
open LossOnlyTraceability.Observer

section Constants

/-- `m_Y = √(2n)(ε + H/(2d)) + √(2D)`. -/
def twoLossCommonBudget (a r ε L H : ℝ) (n d : ℕ) : ℝ :=
  Real.sqrt (2 * n) * (ε + H / (2 * d)) + Real.sqrt (2 * nativeResidualBudget a r ε L H n d)

/-- `s_Y = 4n min{2(L_g+L)(ε + H/(2d)), (L_g+L)² w} + 4D`. -/
def twoLossCommonEnergy (a r ε L H Lg : ℝ) (n d : ℕ) : ℝ :=
  4 * n * min (2 * (Lg + L) * (ε + H / (2 * d))) ((Lg + L) ^ 2 * nativeErrorScale a r ε)
    + 4 * nativeResidualBudget a r ε L H n d

/-- The explicit bound for the per-candidate observer. -/
def twoLossExplicitBound (a r ε L H Lg τ : ℝ) (n d : ℕ) : ℝ :=
  min (n : ℝ)
    (((2 * (n : ℝ) - 1) / (2 * Real.log 2)) *
        Real.log (1 + 2 * nativeResidualBudget a r ε L H n d / ((2 * (n : ℝ) - 1) * τ ^ 2))
      + min (Real.logb 2 (laplaceRefConstant * (1 + twoLossCommonBudget a r ε L H n d / τ)))
          ((1 / (2 * Real.log 2)) * Real.log (1 + twoLossCommonEnergy a r ε L H Lg n d / τ ^ 2)))

end Constants

section FlatDefs

variable {d n k : ℕ} {Rr Ng : Type*}

/-- The flattened reference losses `f(θ*, Z_{e(j)})`, a function of the supersample. -/
def twoLossFlatCentre (φ : ℝ → ℝ) (g : EuclideanSpace ℝ (Fin d) → ℝ)
    (θs : EuclideanSpace ℝ (Fin d)) (e : Fin (k + 1) ≃ Fin n × Bool)
    (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) : Fin (k + 1) → ℝ :=
  fun j => g θs + φ ⟪θs, z ((e j).2, (e j).1)⟫_ℝ

/-- The flattened per-candidate residual `ρ_{e(j)}`. -/
def twoLossFlatResidual (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (θs μ : EuclideanSpace ℝ (Fin d)) (e : Fin (k + 1) ≃ Fin n × Bool)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) : Fin (k + 1) → ℝ :=
  fun j => twoLossResidual φ A θs μ ω (e j).2 (e j).1

/-- The unit all-ones direction `v = (1/√m)·1` of `ℝ^m`. -/
def flatDirection (m : ℕ) : EuclideanSpace ℝ (Fin m) :=
  WithLp.toLp 2 (fun _ => 1 / Real.sqrt (m : ℝ))

theorem norm_flatDirection {m : ℕ} (hm : 0 < m) : ‖flatDirection m‖ = 1 := by
  have hm0 : (0 : ℝ) < m := by exact_mod_cast hm
  have h2 : ‖flatDirection m‖ ^ 2 = 1 := by
    rw [EuclideanSpace.real_norm_sq_eq]
    simp only [flatDirection, PiLp.toLp_apply, Finset.sum_const, Finset.card_univ,
      Fintype.card_fin, nsmul_eq_mul, div_pow, one_pow, Real.sq_sqrt hm0.le]
    field_simp
  have h0 : 0 ≤ ‖flatDirection m‖ := norm_nonneg _
  nlinarith [sq_nonneg (‖flatDirection m‖ - 1), sq_nonneg (‖flatDirection m‖ + 1)]

theorem inner_flatDirection {m : ℕ} (x : Fin m → ℝ) :
    ⟪flatDirection m, WithLp.toLp 2 x⟫_ℝ = (1 / Real.sqrt (m : ℝ)) * ∑ j, x j := by
  simp only [flatDirection, PiLp.inner_apply, PiLp.toLp_apply, RCLike.inner_apply, conj_trivial,
    Finset.mul_sum]
  exact Finset.sum_congr rfl fun j _ => mul_comm _ _

theorem measurable_twoLossFlatCentre {φ : ℝ → ℝ} (hφm : Measurable φ)
    (g : EuclideanSpace ℝ (Fin d) → ℝ) (θs : EuclideanSpace ℝ (Fin d))
    (e : Fin (k + 1) ≃ Fin n × Bool) : Measurable (twoLossFlatCentre φ g θs e) :=
  measurable_pi_lambda _ fun j => measurable_const.add
    (hφm.comp (measurable_inner_native measurable_const (measurable_pi_apply _)))

theorem twoLossFlat_decomposition (φ : ℝ → ℝ) (g : EuclideanSpace ℝ (Fin d) → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (θs μ : EuclideanSpace ℝ (Fin d)) (e : Fin (k + 1) ≃ Fin n × Bool)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    twoLossFlatLoss φ g A e ω - twoLossFlatCentre φ g θs e (superData ω)
      = fun j => twoLossCommonMode φ g A θs μ ω + twoLossFlatResidual φ A θs μ e ω j := by
  funext j
  have h := twoLoss_loss_decomposition φ g A θs μ ω (e j).2 (e j).1
  simp only [Pi.sub_apply, twoLossFlatLoss, twoLossFlatCentre, twoLossFlatResidual]
  have hz : superData ω ((e j).2, (e j).1) = superPoint (e j).2 (e j).1 ω := rfl
  rw [hz, h]
  ring

theorem sum_sq_twoLossFlatResidual (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (θs μ : EuclideanSpace ℝ (Fin d)) (e : Fin (k + 1) ≃ Fin n × Bool)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    ∑ j, twoLossFlatResidual φ A θs μ e ω j ^ 2
      = ∑ i, ∑ b : Bool, twoLossResidual φ A θs μ ω b i ^ 2 := by
  simp only [twoLossFlatResidual]
  rw [Equiv.sum_comp e (fun q : Fin n × Bool => twoLossResidual φ A θs μ ω q.2 q.1 ^ 2),
    Fintype.sum_prod_type]

end FlatDefs

section Upper

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The per-candidate observer, explicit upper bound at every law.** -/
theorem native_two_loss_upper_explicit
    {φ : ℝ → ℝ} {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g)
    {ε : ℝ} (hε : 0 < ε) (hn : 0 < n) (hd : 0 < d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {p : Fin d → ℝ} (hp : p ∈ productCube d)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
        ≤ nativePopulationObjective g φ (signProductLaw d p) θ + ε)
    {G2 : Ng → Fin n → ℝ × ℝ} (hG2 : Measurable G2)
    (hG2law : μG.map G2 = Measure.pi fun _ : Fin n => (gaussianReal 0 1).prod (gaussianReal 0 1))
    (Q : InfoDirection) {τ : ℝ} (hτ : 0 < τ) :
    twoLossInformation Q μR μG φ g A G2 τ (signProductLaw d p)
      ≤ twoLossExplicitBound a r ε L H Lg τ n d := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hDp := isSignProductLaw_signProductLaw hp
  obtain ⟨θs, hθs, hmin⟩ := exists_nativePopulationMinimizer hφ hφm hg hDp hd
  have hμ1 : ‖priorMean p‖ ≤ 1 := hDp.norm_priorMean_le_one hd
  obtain ⟨k, hkdef⟩ : ∃ k : ℕ, k = 2 * n - 1 := ⟨_, rfl⟩
  have hk0 : 0 < k := by omega
  have hkR : (k : ℝ) = 2 * (n : ℝ) - 1 := by
    rw [hkdef, Nat.cast_sub (by omega)]
    push_cast
    ring
  have hmR : ((k + 1 : ℕ) : ℝ) = 2 * (n : ℝ) := by
    push_cast
    rw [hkR]
    ring
  have hcard : Fintype.card (Fin (k + 1)) = Fintype.card (Fin n × Bool) := by
    simp only [Fintype.card_fin, Fintype.card_prod, Fintype.card_bool]
    omega
  obtain ⟨e⟩ : Nonempty (Fin (k + 1) ≃ Fin n × Bool) := ⟨Fintype.equivOfCardEq hcard⟩
  obtain ⟨hflat, hlaw, hind⟩ :=
    twoLossInformation_le_flat μR μG hφm hgm hA hG2 hG2law e Q τ (signProductLaw d p)
  have haf := measurable_twoLossFlatCentre hφm g θs e
  have hv := norm_flatDirection (Nat.succ_pos k)
  -- measurability
  have hWm : Measurable (twoLossFlatLoss φ g A e :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Fin (k + 1) → ℝ) :=
    measurable_twoLossFlatLoss hφm hgm hA e
  have hNm := measurable_twoLossFlatNoise (Rr := Rr) (d := d) hG2 e
  have hum : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      twoLossFlatLoss φ g A e ω - twoLossFlatCentre φ g θs e (superData ω) :=
    hWm.sub (haf.comp measurable_superData)
  -- the budgets of one law
  obtain ⟨hRint, hRle⟩ := twoLossResidual_budget μR μG hφ hφm hg hgm hε hd hp hA hA1 hθs hmin
    hacc
  have hκabs := twoLossCommonMode_abs_integral_le μR μG hφ hφm hg hgm hd hp hA hA1 hθs hmin hacc
  have hκsq := twoLossCommonMode_sq_integral_le μR μG hφ hφm hg hgm hd hp hA hA1 hθs hmin hacc
  obtain ⟨-, hκ1int, hκ2int⟩ := integrable_twoLossCommonMode hφ hφm hg hgm hA hA1 hθs hμ1
    (superMeasure n (signProductLaw d p) μR μG)
  have hRint' : Integrable (fun ω => ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2)
      (superMeasure n (signProductLaw d p) μR μG) :=
    hRint.congr (Filter.Eventually.of_forall fun ω =>
      (sum_sq_twoLossFlatResidual φ A θs (priorMean p) e ω).symm)
  have hRle' : ∫ ω, ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2
      ∂(superMeasure n (signProductLaw d p) μR μG) ≤ 2 * nativeResidualBudget a r ε L H n d := by
    rw [integral_congr_ae (Filter.Eventually.of_forall
      (sum_sq_twoLossFlatResidual φ A θs (priorMean p) e))]
    exact hRle
  have hR0 : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      0 ≤ ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2 :=
    fun ω => Finset.sum_nonneg fun j _ => sq_nonneg _
  -- pointwise algebra
  have hperp : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      ∑ j, (twoLossFlatLoss φ g A e ω - twoLossFlatCentre φ g θs e (superData ω)) j ^ 2
      - ⟪flatDirection (k + 1), WithLp.toLp 2
          (twoLossFlatLoss φ g A e ω - twoLossFlatCentre φ g θs e (superData ω))⟫_ℝ ^ 2
      ≤ ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2 := by
    intro ω
    rw [inner_flatDirection, twoLossFlat_decomposition φ g A θs (priorMean p) e ω]
    exact flat_perp_le (Nat.succ_pos k) _ _
  have habs : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      |⟪flatDirection (k + 1), WithLp.toLp 2
          (twoLossFlatLoss φ g A e ω - twoLossFlatCentre φ g θs e (superData ω))⟫_ℝ|
      ≤ Real.sqrt ((k + 1 : ℕ) : ℝ) * |twoLossCommonMode φ g A θs (priorMean p) ω|
        + Real.sqrt (∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2) := by
    intro ω
    rw [inner_flatDirection, twoLossFlat_decomposition φ g A θs (priorMean p) e ω]
    exact flat_inner_abs_le (Nat.succ_pos k) _ _
  have hsq : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      ⟪flatDirection (k + 1), WithLp.toLp 2
          (twoLossFlatLoss φ g A e ω - twoLossFlatCentre φ g θs e (superData ω))⟫_ℝ ^ 2
      ≤ 2 * ((k + 1 : ℕ) : ℝ) * twoLossCommonMode φ g A θs (priorMean p) ω ^ 2
        + 2 * ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2 := by
    intro ω
    rw [inner_flatDirection, twoLossFlat_decomposition φ g A θs (priorMean p) e ω]
    exact flat_inner_sq_le (Nat.succ_pos k) _ _
  have hSS : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      ∑ j, (twoLossFlatLoss φ g A e ω - twoLossFlatCentre φ g θs e (superData ω)) j ^ 2
      ≤ 2 * ((k + 1 : ℕ) : ℝ) * twoLossCommonMode φ g A θs (priorMean p) ω ^ 2
        + 2 * ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2 := by
    intro ω
    rw [twoLossFlat_decomposition φ g A θs (priorMean p) e ω]
    have hpt : ∀ j, (twoLossCommonMode φ g A θs (priorMean p) ω
        + twoLossFlatResidual φ A θs (priorMean p) e ω j) ^ 2
        ≤ 2 * twoLossCommonMode φ g A θs (priorMean p) ω ^ 2
          + 2 * twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2 := fun j => by
      nlinarith [sq_nonneg (twoLossCommonMode φ g A θs (priorMean p) ω
        - twoLossFlatResidual φ A θs (priorMean p) e ω j)]
    calc ∑ j, (twoLossCommonMode φ g A θs (priorMean p) ω
          + twoLossFlatResidual φ A θs (priorMean p) e ω j) ^ 2
        ≤ ∑ j, (2 * twoLossCommonMode φ g A θs (priorMean p) ω ^ 2
          + 2 * twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2) :=
          Finset.sum_le_sum fun j _ => hpt j
      _ = 2 * ((k + 1 : ℕ) : ℝ) * twoLossCommonMode φ g A θs (priorMean p) ω ^ 2
          + 2 * ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2 := by
          rw [Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
            nsmul_eq_mul, ← Finset.mul_sum]
          push_cast
          ring
  -- integrability of the three budgets
  have hsqrtint : Integrable
      (fun ω => Real.sqrt (∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2))
      (superMeasure n (signProductLaw d p) μR μG) := by
    refine ((integrable_const (1 : ℝ)).add hRint').mono'
      (Real.continuous_sqrt.comp_aestronglyMeasurable hRint'.aestronglyMeasurable)
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.sqrt_nonneg _)]
    have h1 := Real.sqrt_le_sqrt (le_add_of_nonneg_left zero_le_one :
      ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2
        ≤ 1 + ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2)
    have h2 : Real.sqrt (1 + ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2)
        ≤ 1 + ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2 := by
      rw [Real.sqrt_le_left (by linarith [hR0 ω])]
      nlinarith [hR0 ω]
    simp only [Pi.add_apply]
    linarith
  have hdom2 : Integrable (fun ω =>
      2 * ((k + 1 : ℕ) : ℝ) * twoLossCommonMode φ g A θs (priorMean p) ω ^ 2
        + 2 * ∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2)
      (superMeasure n (signProductLaw d p) μR μG) :=
    (hκ2int.const_mul _).add (hRint'.const_mul 2)
  have hintS : Integrable (fun ω => ∑ j,
      (twoLossFlatLoss φ g A e ω - twoLossFlatCentre φ g θs e (superData ω)) j ^ 2)
      (superMeasure n (signProductLaw d p) μR μG) := by
    refine hdom2.mono' ?_ (Filter.Eventually.of_forall fun ω => ?_)
    · exact (Finset.measurable_sum _ fun j _ =>
        ((measurable_pi_apply j).comp hum).pow_const 2).aestronglyMeasurable
    · rw [Real.norm_eq_abs, abs_of_nonneg (Finset.sum_nonneg fun j _ => sq_nonneg _)]
      exact hSS ω
  have hinm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪flatDirection (k + 1), WithLp.toLp 2
        (twoLossFlatLoss φ g A e ω - twoLossFlatCentre φ g θs e (superData ω))⟫_ℝ := by
    have hc : Continuous fun x : Fin (k + 1) → ℝ =>
        ⟪flatDirection (k + 1), WithLp.toLp 2 x⟫_ℝ := by fun_prop
    exact hc.measurable.comp hum
  have hint1 : Integrable (fun ω => |⟪flatDirection (k + 1), WithLp.toLp 2
      (twoLossFlatLoss φ g A e ω - twoLossFlatCentre φ g θs e (superData ω))⟫_ℝ|)
      (superMeasure n (signProductLaw d p) μR μG) := by
    refine ((hκ1int.const_mul (Real.sqrt ((k + 1 : ℕ) : ℝ))).add hsqrtint).mono'
      hinm.abs.aestronglyMeasurable (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_abs]
    exact habs ω
  have hint2 : Integrable (fun ω => ⟪flatDirection (k + 1), WithLp.toLp 2
      (twoLossFlatLoss φ g A e ω - twoLossFlatCentre φ g θs e (superData ω))⟫_ℝ ^ 2)
      (superMeasure n (signProductLaw d p) μR μG) := by
    refine hdom2.mono' (hinm.pow_const 2).aestronglyMeasurable
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    exact hsq ω
  -- the three budgets
  have hD₁ := (integral_mono (hintS.sub hint2) hRint' hperp).trans hRle'
  have hsqrtle := (integral_sqrt_le_sqrt_integral (superMeasure n (signProductLaw d p) μR μG) hR0
    hRint').trans (Real.sqrt_le_sqrt hRle')
  have hD₂ : ∫ ω, |⟪flatDirection (k + 1), WithLp.toLp 2
      (twoLossFlatLoss φ g A e ω - twoLossFlatCentre φ g θs e (superData ω))⟫_ℝ|
        ∂(superMeasure n (signProductLaw d p) μR μG)
      ≤ twoLossCommonBudget a r ε L H n d := by
    have hdom1 : Integrable (fun ω =>
        Real.sqrt ((k + 1 : ℕ) : ℝ) * |twoLossCommonMode φ g A θs (priorMean p) ω|
          + Real.sqrt (∑ j, twoLossFlatResidual φ A θs (priorMean p) e ω j ^ 2))
        (superMeasure n (signProductLaw d p) μR μG) :=
      (hκ1int.const_mul (Real.sqrt ((k + 1 : ℕ) : ℝ))).add hsqrtint
    have h1 := integral_mono hint1 hdom1 habs
    rw [integral_add (hκ1int.const_mul _) hsqrtint, integral_const_mul] at h1
    have h2 : Real.sqrt ((k + 1 : ℕ) : ℝ) * ∫ ω, |twoLossCommonMode φ g A θs (priorMean p) ω|
        ∂(superMeasure n (signProductLaw d p) μR μG)
        ≤ Real.sqrt (2 * n) * (ε + H / (2 * d)) := by
      rw [hmR]
      exact mul_le_mul_of_nonneg_left hκabs (Real.sqrt_nonneg _)
    unfold twoLossCommonBudget
    linarith
  have hS : ∫ ω, ⟪flatDirection (k + 1), WithLp.toLp 2
      (twoLossFlatLoss φ g A e ω - twoLossFlatCentre φ g θs e (superData ω))⟫_ℝ ^ 2
        ∂(superMeasure n (signProductLaw d p) μR μG)
      ≤ twoLossCommonEnergy a r ε L H Lg n d := by
    have h1 := integral_mono hint2 hdom2 hsq
    rw [integral_add (hκ2int.const_mul _) (hRint'.const_mul 2), integral_const_mul,
      integral_const_mul] at h1
    have h2 : 2 * ((k + 1 : ℕ) : ℝ) * ∫ ω, twoLossCommonMode φ g A θs (priorMean p) ω ^ 2
        ∂(superMeasure n (signProductLaw d p) μR μG)
        ≤ 4 * n * min (2 * (Lg + L) * (ε + H / (2 * d)))
            ((Lg + L) ^ 2 * nativeErrorScale a r ε) := by
      rw [hmR]
      have h4 : (0 : ℝ) ≤ 2 * (2 * (n : ℝ)) := by positivity
      calc 2 * (2 * (n : ℝ)) * ∫ ω, twoLossCommonMode φ g A θs (priorMean p) ω ^ 2
            ∂(superMeasure n (signProductLaw d p) μR μG)
          ≤ 2 * (2 * (n : ℝ)) * min (2 * (Lg + L) * (ε + H / (2 * d)))
            ((Lg + L) ^ 2 * nativeErrorScale a r ε) := mul_le_mul_of_nonneg_left hκsq h4
        _ = 4 * n * min (2 * (Lg + L) * (ε + H / (2 * d)))
            ((Lg + L) ^ 2 * nativeErrorScale a r ε) := by ring
    unfold twoLossCommonEnergy
    linarith
  -- the rank-one Gaussian channel
  have hmain := condMutualInfo_rankOne_le (superMeasure n (signProductLaw d p) μR μG) hk0
    (flatDirection (k + 1)) hv hτ measurable_superBits measurable_superData hWm hNm haf hlaw hind
    (iIndepFun_superBits (n := n) (signProductLaw d p) μR μG)
    (superBits_fair (n := n) (signProductLaw d p) μR μG) hintS hint1 hint2 hD₁ hD₂ hS
  have hcap := twoLossInformation_le_card μR μG hφm hgm hA hG2 Q τ (signProductLaw d p)
  unfold twoLossExplicitBound
  refine le_min hcap (hflat.trans (hmain.trans (le_of_eq ?_)))
  rw [hkR]

end Upper

end LossOnlyTraceability.TwoLoss


==> anc/lean/LossOnlyTraceability/UniformGeneralization.lean <==
import LossOnlyTraceability.RoundingGapLoss
import LossOnlyTraceability.UnregularizedSGDNative
import Mathlib.Topology.Order.Compact

/-! Uniform expected generalization for any Lipschitz link on unit margins: the bound `4L/√n` of
Corollary 5(i), proved in Appendix F.1.
The supremum is an actual compact supremum over the closed parameter ball;
its continuity and integrability are proved rather than assumed. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section CompactSup
variable {T X : Type*} [TopologicalSpace T] [CompactSpace T] [Nonempty T]

def compactSup (f : T → ℝ) : ℝ := sSup (Set.range f)

theorem compactSup_attained {f : T → ℝ} (hf : Continuous f) :
    ∃ t, compactSup f = f t := by
  obtain ⟨t, _, ht⟩ := isCompact_univ.exists_sSup_image_eq Set.univ_nonempty hf.continuousOn
  exact ⟨t, by simpa [compactSup] using ht⟩

omit [Nonempty T] in
theorem le_compactSup {f : T → ℝ} (hf : Continuous f) (t : T) : f t ≤ compactSup f :=
  le_csSup (by simpa using isCompact_univ.bddAbove_image hf.continuousOn) ⟨t, rfl⟩

theorem compactSup_le {f : T → ℝ} (hf : Continuous f) {C : ℝ} (h : ∀ t, f t ≤ C) :
    compactSup f ≤ C := by
  obtain ⟨t, ht⟩ := compactSup_attained hf
  rw [ht]
  exact h t

omit [Nonempty T] in
theorem continuous_compactSup [TopologicalSpace X] {f : X → T → ℝ}
    (hf : Continuous (Function.uncurry f)) : Continuous (fun x => compactSup (f x)) := by
  simpa [compactSup] using isCompact_univ.continuous_sSup hf
theorem compactSup_const_mul {f : T → ℝ} (hf : Continuous f) {c : ℝ} (hc : 0 ≤ c) :
    compactSup (fun t => c * f t) = c * compactSup f := by
  apply le_antisymm
  · exact compactSup_le (continuous_const.mul hf) (fun t => mul_le_mul_of_nonneg_left (le_compactSup hf t) hc)
  · obtain ⟨t, ht⟩ := compactSup_attained hf
    rw [ht]
    exact le_compactSup (continuous_const.mul hf) t
end CompactSup

theorem integral_comp_preserving {A B : Type*} [MeasurableSpace A] [MeasurableSpace B]
    {μ : Measure A} {ν : Measure B} {f : A → B} {g : B → ℝ}
    (hf : MeasurePreserving f μ ν) (hg : AEStronglyMeasurable g ν) :
    (∫ x, g (f x) ∂μ) = ∫ y, g y ∂ν := by
  have h := integral_map hf.measurable.aemeasurable (f := g) (by rwa [hf.map_eq])
  rw [hf.map_eq] at h
  exact h.symm


section Geometry
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [ProperSpace E]
  {n : ℕ} {φ : ℝ → ℝ} {L : ℝ}

instance : Nonempty (GapBall E) := ⟨⟨0, by simp⟩⟩

def centeredMarginLoss (φ : ℝ → ℝ) (θ z : GapBall E) : ℝ := φ ⟪(θ : E), (z : E)⟫_ℝ - φ 0

omit [ProperSpace E] in
theorem gapBall_margin (θ z : GapBall E) : ⟪(θ : E), (z : E)⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := by
  exact abs_le.mp ((abs_real_inner_le_norm _ _).trans
    (mul_le_one₀ (norm_gapBall_le θ) (norm_nonneg _) (norm_gapBall_le z)))

omit [ProperSpace E] in
theorem continuous_centeredMarginLoss (hφ : Continuous φ) :
    Continuous (Function.uncurry (centeredMarginLoss (E := E) φ)) := by
  unfold centeredMarginLoss
  fun_prop

theorem abs_centeredMarginLoss_le
    (hlip : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ y ∈ Set.Icc (-1 : ℝ) 1,
      |φ x - φ y| ≤ L * |x - y|) (hL : 0 ≤ L) (θ z : GapBall E) :
    |centeredMarginLoss φ θ z| ≤ L := by
  have h := hlip _ (gapBall_margin θ z) 0 (by norm_num)
  simp only [sub_zero] at h
  exact h.trans (mul_le_of_le_one_right hL (abs_le.mpr (gapBall_margin θ z)))

/-- Generic finite signed selection bound, for either sign of a centered link. -/
theorem signed_centered_sum_le (hL : 0 ≤ L)
    (hlip : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ y ∈ Set.Icc (-1 : ℝ) 1,
      |φ x - φ y| ≤ L * |x - y|)
    (c : ℝ) (hc : |c| ≤ 1) (a : Fin n → GapBall E)
    (τ : (Fin n → Bool) → GapBall E) :
    ∑ ε, ∑ j, roundingSign (ε j) * (c * centeredMarginLoss φ (τ ε) (a j))
      ≤ L * (2 ^ n * Real.sqrt n) := by
  have hl : ∀ i, ∀ t ∈ (Set.univ : Set (GapBall E)), ∀ s ∈ (Set.univ : Set (GapBall E)),
      |c * (φ ⟪(t : E), (a i : E)⟫_ℝ - φ 0) - c * (φ ⟪(s : E), (a i : E)⟫_ℝ - φ 0)|
        ≤ L * |⟪(t : E), (a i : E)⟫_ℝ - ⟪(s : E), (a i : E)⟫_ℝ| := by
    intro i t _ s _
    rw [← mul_sub, sub_sub_sub_cancel_right, abs_mul]
    exact (mul_le_mul_of_nonneg_right hc (abs_nonneg _)).trans (by
      simpa using hlip _ (gapBall_margin t (a i)) _ (gapBall_margin s (a i)))
  have hB : ∀ ε : Fin n → Bool, ∀ t ∈ (Set.univ : Set (GapBall E)),
      L * ∑ i, roundingSign (ε i) * ⟪(t : E), (a i : E)⟫_ℝ
        ≤ L * ‖∑ j, roundingSign (ε j) • (a j : E)‖ := by
    intro ε t _
    have he : ∑ i, roundingSign (ε i) * ⟪(t : E), (a i : E)⟫_ℝ =
        ⟪(t : E), ∑ i, roundingSign (ε i) • (a i : E)⟫_ℝ := by
      simp [inner_sum, real_inner_smul_right]
    rw [he]
    exact mul_le_mul_of_nonneg_left ((real_inner_le_norm _ _).trans
      (mul_le_of_le_one_left (norm_nonneg _) (norm_gapBall_le t))) hL
  have h := rademacher_contraction Set.univ (fun (i : Fin n) (t : GapBall E) => ⟪(t : E), (a i : E)⟫_ℝ)
    (fun _ y => c * (φ y - φ 0)) L hl
    (fun ε => L * ‖∑ j, roundingSign (ε j) • (a j : E)‖) hB τ (fun _ => Set.mem_univ _)
  calc
    _ ≤ ∑ ε : Fin n → Bool, L * ‖∑ j, roundingSign (ε j) • (a j : E)‖ := h
    _ = L * ∑ ε : Fin n → Bool, ‖∑ j, roundingSign (ε j) • (a j : E)‖ := by rw [Finset.mul_sum]
    _ ≤ L * (2 ^ n * Real.sqrt n) := mul_le_mul_of_nonneg_left
      (sum_norm_signed_sum_le (fun j => (a j : E)) (fun j => norm_gapBall_le _)) hL

def positiveGhostGap (φ : ℝ → ℝ) (q : (Fin n → GapBall E) × (Fin n → GapBall E)) : ℝ :=
  compactSup (fun θ => ∑ i, (centeredMarginLoss φ θ (q.1 i) - centeredMarginLoss φ θ (q.2 i)))

def samplePairSwap (ε : Fin n → Bool) (q : (Fin n → GapBall E) × (Fin n → GapBall E)) :=
  ((fun i => if ε i then q.2 i else q.1 i), (fun i => if ε i then q.1 i else q.2 i))

theorem continuous_positiveGhostGap (hφ : Continuous φ) :
    Continuous (positiveGhostGap (E := E) (n := n) φ) := by
  apply continuous_compactSup
  unfold centeredMarginLoss
  fun_prop

theorem positiveGhostGap_nonneg (hφ : Continuous φ) (q : (Fin n → GapBall E) × (Fin n → GapBall E)) :
    0 ≤ positiveGhostGap φ q := by
  have h := le_compactSup (f := fun θ => ∑ i,
    (centeredMarginLoss φ θ (q.1 i) - centeredMarginLoss φ θ (q.2 i)))
    (by unfold centeredMarginLoss; fun_prop) (⟨0, by simp⟩ : GapBall E)
  simpa [centeredMarginLoss, positiveGhostGap] using h

theorem positiveGhostGap_le (hφ : Continuous φ) (hL : 0 ≤ L)
    (hlip : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ y ∈ Set.Icc (-1 : ℝ) 1,
      |φ x - φ y| ≤ L * |x - y|) (q : (Fin n → GapBall E) × (Fin n → GapBall E)) :
    positiveGhostGap φ q ≤ 2 * n * L := by
  apply compactSup_le (by unfold centeredMarginLoss; fun_prop)
  intro θ
  calc
    _ ≤ ∑ i : Fin n, (2 * L) := by
      apply Finset.sum_le_sum
      intro i _
      have h1 := abs_centeredMarginLoss_le hlip hL θ (q.1 i)
      have h2 := abs_centeredMarginLoss_le hlip hL θ (q.2 i)
      linarith [le_abs_self (centeredMarginLoss φ θ (q.1 i)), neg_abs_le (centeredMarginLoss φ θ (q.2 i))]
    _ = _ := by simp; ring

/-- Pointwise symmetrized compact-supremum bound. -/
theorem sum_positiveGhostGap_swap_le (hφ : Continuous φ) (hL : 0 ≤ L)
    (hlip : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ y ∈ Set.Icc (-1 : ℝ) 1,
      |φ x - φ y| ≤ L * |x - y|) (q : (Fin n → GapBall E) × (Fin n → GapBall E)) :
    ∑ ε : Fin n → Bool, positiveGhostGap φ (samplePairSwap ε q) ≤ 2 * L * (2 ^ n * Real.sqrt n) := by
  classical
  have hm : ∀ ε : Fin n → Bool, ∃ θ, positiveGhostGap φ (samplePairSwap ε q) =
      ∑ i, (centeredMarginLoss φ θ ((samplePairSwap ε q).1 i) -
        centeredMarginLoss φ θ ((samplePairSwap ε q).2 i)) := fun ε =>
    compactSup_attained (by unfold centeredMarginLoss; fun_prop)
  choose τ hτ using hm
  have he : ∑ ε : Fin n → Bool, positiveGhostGap φ (samplePairSwap ε q) =
      (∑ ε, ∑ i, roundingSign (ε i) * ((1 : ℝ) * centeredMarginLoss φ (τ ε) (q.1 i))) +
      (∑ ε, ∑ i, roundingSign (ε i) * ((-1 : ℝ) * centeredMarginLoss φ (τ ε) (q.2 i))) := by
    rw [← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro ε _
    rw [hτ, ← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro i _
    cases h : ε i <;> simp [samplePairSwap, roundingSign, h] <;> ring
  rw [he]
  linarith [signed_centered_sum_le hL hlip 1 (by norm_num) q.1 τ,
    signed_centered_sum_le hL hlip (-1) (by norm_num) q.2 τ]
end Geometry

section Probability
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [ProperSpace E]
  [MeasurableSpace E] [BorelSpace E] {n : ℕ}

omit [InnerProductSpace ℝ E] in
theorem measurePreserving_samplePairSwap (μ : Measure (GapBall E)) [IsProbabilityMeasure μ]
    (ε : Fin n → Bool) : MeasurePreserving (samplePairSwap ε)
      ((Measure.pi fun _ : Fin n => μ).prod (Measure.pi fun _ : Fin n => μ))
      ((Measure.pi fun _ : Fin n => μ).prod (Measure.pi fun _ : Fin n => μ)) := by
  let e := MeasurableEquiv.arrowProdEquivProdArrow (GapBall E) (GapBall E) (Fin n)
  have hp := measurePreserving_arrowProdEquivProdArrow (GapBall E) (GapBall E) (Fin n)
    (fun _ => μ) (fun _ => μ)
  have hs : ∀ i, MeasurePreserving (fun p : GapBall E × GapBall E => if ε i then p.swap else p)
      (μ.prod μ) (μ.prod μ) := by
    intro i
    cases ε i
    · exact ⟨measurable_id, by simp⟩
    · simpa using (Measure.measurePreserving_swap (μ := μ) (ν := μ))
  have hh := hp.comp ((measurePreserving_pi _ _ hs).comp (hp.symm e))
  convert hh using 1
  funext q
  apply Prod.ext <;> funext i <;> cases h : ε i <;> simp [samplePairSwap, e,
    MeasurableEquiv.arrowProdEquivProdArrow, Equiv.arrowProdEquivProdArrow, h]


variable {φ : ℝ → ℝ} {L : ℝ}

theorem integrable_positiveGhostGap (μ : Measure (GapBall E)) [IsProbabilityMeasure μ]
    (hφ : Continuous φ) (hL : 0 ≤ L)
    (hlip : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ y ∈ Set.Icc (-1 : ℝ) 1,
      |φ x - φ y| ≤ L * |x - y|) :
    Integrable (positiveGhostGap (n := n) φ)
      ((Measure.pi fun _ : Fin n => μ).prod (Measure.pi fun _ : Fin n => μ)) := by
  apply Integrable.mono' (integrable_const (2 * (n : ℝ) * L))
    (continuous_positiveGhostGap hφ).measurable.aestronglyMeasurable
  filter_upwards with q
  rw [Real.norm_eq_abs, abs_of_nonneg (positiveGhostGap_nonneg hφ q)]
  exact positiveGhostGap_le hφ hL hlip q

theorem integral_positiveGhostGap_le (μ : Measure (GapBall E)) [IsProbabilityMeasure μ]
    (hφ : Continuous φ) (hL : 0 ≤ L)
    (hlip : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ y ∈ Set.Icc (-1 : ℝ) 1,
      |φ x - φ y| ≤ L * |x - y|) :
    (∫ q, positiveGhostGap (n := n) φ q
      ∂((Measure.pi fun _ : Fin n => μ).prod (Measure.pi fun _ : Fin n => μ)))
      ≤ 2 * L * Real.sqrt n := by
  let ν := (Measure.pi fun _ : Fin n => μ).prod (Measure.pi fun _ : Fin n => μ)
  have hi := integrable_positiveGhostGap (n := n) μ hφ hL hlip
  have hswap (ε : Fin n → Bool) :
      (∫ q, positiveGhostGap φ (samplePairSwap ε q) ∂ν) = ∫ q, positiveGhostGap φ q ∂ν :=
    integral_comp_preserving (measurePreserving_samplePairSwap μ ε)
      (continuous_positiveGhostGap hφ).measurable.aestronglyMeasurable
  have his (ε : Fin n → Bool) : Integrable (fun q => positiveGhostGap φ (samplePairSwap ε q)) ν :=
    (measurePreserving_samplePairSwap μ ε).integrable_comp_of_integrable hi
  have he : (2 : ℝ) ^ n * (∫ q, positiveGhostGap φ q ∂ν) =
      ∫ q, ∑ ε : Fin n → Bool, positiveGhostGap φ (samplePairSwap ε q) ∂ν := by
    rw [integral_finsetSum _ fun ε _ => his ε]
    simp_rw [hswap]
    rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, card_signPatterns]
  have hb := integral_mono (integrable_finsetSum _ fun ε _ => his ε)
    (integrable_const (2 * L * (2 ^ n * Real.sqrt n)))
    (fun q => sum_positiveGhostGap_swap_le hφ hL hlip q)
  rw [← he] at hb
  simp only [integral_const, probReal_univ, smul_eq_mul, one_mul] at hb
  exact le_of_mul_le_mul_left (hb.trans_eq (by ring)) (by positivity : (0 : ℝ) < 2 ^ n)

def summedUniformGap (μ : Measure (GapBall E)) (φ : ℝ → ℝ) (s : Fin n → GapBall E) : ℝ :=
  compactSup (fun θ => |(n : ℝ) * (∫ z, centeredMarginLoss φ θ z ∂μ) -
    ∑ i, centeredMarginLoss φ θ (s i)|)

theorem integrable_centeredMarginLoss (μ : Measure (GapBall E)) [IsProbabilityMeasure μ]
    (hφ : Continuous φ) (hL : 0 ≤ L)
    (hlip : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ y ∈ Set.Icc (-1 : ℝ) 1,
      |φ x - φ y| ≤ L * |x - y|) (θ : GapBall E) :
    Integrable (centeredMarginLoss φ θ) μ := by
  apply Integrable.mono' (integrable_const L)
    ((continuous_centeredMarginLoss hφ).comp (continuous_const.prodMk continuous_id)).measurable.aestronglyMeasurable
  exact Filter.Eventually.of_forall fun z => by
    rw [Real.norm_eq_abs]
    exact abs_centeredMarginLoss_le hlip hL θ z

theorem continuous_populationCenteredLoss (μ : Measure (GapBall E)) [IsProbabilityMeasure μ]
    (hφ : Continuous φ) (hL : 0 ≤ L)
    (hlip : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ y ∈ Set.Icc (-1 : ℝ) 1,
      |φ x - φ y| ≤ L * |x - y|) :
    Continuous (fun θ => ∫ z, centeredMarginLoss φ θ z ∂μ) := by
  apply continuous_of_dominated (bound := fun _ => L)
  · intro θ
    exact (integrable_centeredMarginLoss μ hφ hL hlip θ).aestronglyMeasurable
  · intro θ
    filter_upwards with z
    rw [Real.norm_eq_abs]
    exact abs_centeredMarginLoss_le hlip hL θ z
  · exact integrable_const L
  · filter_upwards with z
    exact (continuous_centeredMarginLoss hφ).comp (continuous_id.prodMk continuous_const)

theorem continuous_summedUniformGap (μ : Measure (GapBall E)) [IsProbabilityMeasure μ]
    (hφ : Continuous φ) (hL : 0 ≤ L)
    (hlip : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ y ∈ Set.Icc (-1 : ℝ) 1,
      |φ x - φ y| ≤ L * |x - y|) :
    Continuous (summedUniformGap (n := n) μ φ) := by
  have hp := continuous_populationCenteredLoss μ hφ hL hlip
  apply continuous_compactSup
  apply Continuous.abs
  apply Continuous.sub
  · exact continuous_const.mul (hp.comp continuous_snd)
  · unfold centeredMarginLoss
    fun_prop

omit [BorelSpace E] in
theorem abs_populationCenteredLoss_le (μ : Measure (GapBall E)) [IsProbabilityMeasure μ]
    (hL : 0 ≤ L)
    (hlip : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ y ∈ Set.Icc (-1 : ℝ) 1,
      |φ x - φ y| ≤ L * |x - y|) (θ : GapBall E) :
    |∫ z, centeredMarginLoss φ θ z ∂μ| ≤ L := by
  have h := norm_integral_le_of_norm_le_const (μ := μ) (C := L)
    (Filter.Eventually.of_forall fun z => by
      rw [Real.norm_eq_abs]; exact abs_centeredMarginLoss_le hlip hL θ z)
  simpa using h

theorem integrable_summedUniformGap (μ : Measure (GapBall E)) [IsProbabilityMeasure μ]
    (hφ : Continuous φ) (hL : 0 ≤ L)
    (hlip : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ y ∈ Set.Icc (-1 : ℝ) 1,
      |φ x - φ y| ≤ L * |x - y|) :
    Integrable (summedUniformGap (n := n) μ φ) (Measure.pi fun _ : Fin n => μ) := by
  apply Integrable.mono' (integrable_const (2 * (n : ℝ) * L))
    (continuous_summedUniformGap μ hφ hL hlip).measurable.aestronglyMeasurable
  filter_upwards with s
  obtain ⟨θ, he⟩ := compactSup_attained (f := fun θ : GapBall E =>
    |(n : ℝ) * (∫ z, centeredMarginLoss φ θ z ∂μ) - ∑ i, centeredMarginLoss φ θ (s i)|)
    (by
      apply Continuous.abs
      apply Continuous.sub
      · exact continuous_const.mul (continuous_populationCenteredLoss μ hφ hL hlip)
      · unfold centeredMarginLoss; fun_prop)
  change ‖compactSup _‖ ≤ _
  rw [he, Real.norm_eq_abs, abs_abs]
  calc
    _ ≤ |(n : ℝ) * (∫ z, centeredMarginLoss φ θ z ∂μ)| + |∑ i, centeredMarginLoss φ θ (s i)| := abs_sub _ _
    _ ≤ (n : ℝ) * L + ∑ i : Fin n, L := by
      apply add_le_add
      · rw [abs_mul, abs_of_nonneg (Nat.cast_nonneg _)]
        exact mul_le_mul_of_nonneg_left (abs_populationCenteredLoss_le μ hL hlip θ) (Nat.cast_nonneg _)
      · exact (Finset.abs_sum_le_sum_abs _ _).trans
          (Finset.sum_le_sum fun i _ => abs_centeredMarginLoss_le hlip hL θ (s i))
    _ = _ := by simp; ring


/-- Jensen/ghost comparison for the actual supremum; no measurable selection is used. -/
theorem summedUniformGap_le_ghost (μ : Measure (GapBall E)) [IsProbabilityMeasure μ]
    (hφ : Continuous φ) (hL : 0 ≤ L)
    (hlip : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ y ∈ Set.Icc (-1 : ℝ) 1,
      |φ x - φ y| ≤ L * |x - y|) (s : Fin n → GapBall E) :
    summedUniformGap μ φ s ≤ ∫ t, (positiveGhostGap φ (s, t) + positiveGhostGap φ (t, s))
      ∂(Measure.pi fun _ : Fin n => μ) := by
  let ν := Measure.pi fun _ : Fin n => μ
  have hpi : Continuous (fun θ : GapBall E => ∫ z, centeredMarginLoss φ θ z ∂μ) :=
    continuous_populationCenteredLoss μ hφ hL hlip
  apply compactSup_le (by
    apply Continuous.abs
    apply Continuous.sub
    · exact continuous_const.mul hpi
    · unfold centeredMarginLoss; fun_prop)
  intro θ
  have hi := integrable_centeredMarginLoss μ hφ hL hlip θ
  have hic (i : Fin n) : Integrable (fun t : Fin n → GapBall E => centeredMarginLoss φ θ (t i)) ν :=
    (measurePreserving_eval (fun _ : Fin n => μ) i).integrable_comp_of_integrable hi
  have hie (i : Fin n) : (∫ t : Fin n → GapBall E, centeredMarginLoss φ θ (t i) ∂ν) =
      ∫ z, centeredMarginLoss φ θ z ∂μ :=
    integral_comp_preserving (measurePreserving_eval (fun _ : Fin n => μ) i) hi.aestronglyMeasurable
  have hicd (i : Fin n) : Integrable (fun t : Fin n → GapBall E => centeredMarginLoss φ θ (t i) - centeredMarginLoss φ θ (s i)) ν :=
    (hic i).sub (integrable_const _)
  have hid : Integrable (fun t : Fin n → GapBall E =>
      ∑ i, (centeredMarginLoss φ θ (t i) - centeredMarginLoss φ θ (s i))) ν :=
    integrable_finsetSum _ fun i _ => (hic i).sub (integrable_const _)
  have he : (n : ℝ) * (∫ z, centeredMarginLoss φ θ z ∂μ) - ∑ i, centeredMarginLoss φ θ (s i) =
      ∫ t : Fin n → GapBall E, ∑ i, (centeredMarginLoss φ θ (t i) - centeredMarginLoss φ θ (s i)) ∂ν := by
    rw [integral_finsetSum _ fun i _ => hicd i]
    simp_rw [integral_sub (hic _) (integrable_const _), hie]
    simp [Finset.sum_sub_distrib]
  have hG : Integrable (fun t : Fin n → GapBall E => positiveGhostGap φ (s, t) + positiveGhostGap φ (t, s)) ν := by
    apply Integrable.mono' (integrable_const (4 * (n : ℝ) * L))
      (((continuous_positiveGhostGap hφ).comp (continuous_const.prodMk continuous_id)).add
        ((continuous_positiveGhostGap hφ).comp (continuous_id.prodMk continuous_const))).measurable.aestronglyMeasurable
    filter_upwards with t
    change ‖positiveGhostGap φ (s,t) + positiveGhostGap φ (t,s)‖ ≤ _
    rw [Real.norm_eq_abs, abs_of_nonneg (add_nonneg (positiveGhostGap_nonneg hφ _) (positiveGhostGap_nonneg hφ _))]
    linarith [positiveGhostGap_le hφ hL hlip (s,t), positiveGhostGap_le hφ hL hlip (t,s)]
  rw [he]
  calc
    _ ≤ ∫ t : Fin n → GapBall E, |∑ i, (centeredMarginLoss φ θ (t i) - centeredMarginLoss φ θ (s i))| ∂ν :=
      abs_integral_le_integral_abs
    _ ≤ _ := integral_mono hid.abs hG fun t => by
      have hp := le_compactSup (f := fun θ : GapBall E => ∑ i,
        (centeredMarginLoss φ θ (t i) - centeredMarginLoss φ θ (s i)))
        (by unfold centeredMarginLoss; fun_prop) θ
      have hm := le_compactSup (f := fun θ : GapBall E => ∑ i,
        (centeredMarginLoss φ θ (s i) - centeredMarginLoss φ θ (t i)))
        (by unfold centeredMarginLoss; fun_prop) θ
      change _ ≤ positiveGhostGap φ (t,s) at hp
      change _ ≤ positiveGhostGap φ (s,t) at hm
      have he' : (∑ i, (centeredMarginLoss φ θ (s i) - centeredMarginLoss φ θ (t i))) =
          -(∑ i, (centeredMarginLoss φ θ (t i) - centeredMarginLoss φ θ (s i))) := by
        rw [← Finset.sum_neg_distrib]
        apply Finset.sum_congr rfl
        intro i _
        ring
      rw [he'] at hm
      apply abs_le.mpr
      constructor <;> linarith [positiveGhostGap_nonneg hφ (s,t), positiveGhostGap_nonneg hφ (t,s)]

/-- The unnormalized uniform expected gap is at most `4 L sqrt n`. -/
theorem integral_summedUniformGap_le (μ : Measure (GapBall E)) [IsProbabilityMeasure μ]
    (hφ : Continuous φ) (hL : 0 ≤ L)
    (hlip : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ y ∈ Set.Icc (-1 : ℝ) 1,
      |φ x - φ y| ≤ L * |x - y|) :
    (∫ s, summedUniformGap (n := n) μ φ s ∂(Measure.pi fun _ : Fin n => μ)) ≤ 4 * L * Real.sqrt n := by
  let ν := Measure.pi fun _ : Fin n => μ
  have hi := integrable_positiveGhostGap (n := n) μ hφ hL hlip
  have hs : Integrable (fun q => positiveGhostGap φ q.swap) (ν.prod ν) :=
    (Measure.measurePreserving_swap (μ := ν) (ν := ν)).integrable_comp_of_integrable hi
  have he := integral_comp_preserving (Measure.measurePreserving_swap (μ := ν) (ν := ν)) hi.aestronglyMeasurable
  have hb := integral_mono (integrable_summedUniformGap μ hφ hL hlip)
    (hi.add hs).integral_prod_left (fun s => summedUniformGap_le_ghost μ hφ hL hlip s)
  have hprod := integral_prod (f := fun q => positiveGhostGap φ q + positiveGhostGap φ q.swap) (hi.add hs)
  simp only [Pi.add_apply] at hb
  rw [← hprod, integral_add hi hs, he] at hb
  linarith [integral_positiveGhostGap_le (n := n) μ hφ hL hlip]


/-- **Uniform expected generalization.** This is the compact supremum over all
parameters in the closed unit ball, for an arbitrary iid unit-ball data law. -/
theorem uniform_expected_generalization (μ : Measure (GapBall E)) [IsProbabilityMeasure μ]
    (hn : 0 < n) (hφ : Continuous φ) (hL : 0 ≤ L)
    (hlip : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ y ∈ Set.Icc (-1 : ℝ) 1,
      |φ x - φ y| ≤ L * |x - y|) :
    (∫ s : Fin n → GapBall E, compactSup (fun θ : GapBall E =>
      |(∫ z : GapBall E, φ ⟪(θ : E), (z : E)⟫_ℝ ∂μ) -
        (n : ℝ)⁻¹ * ∑ i, φ ⟪(θ : E), (s i : E)⟫_ℝ|)
      ∂(Measure.pi fun _ : Fin n => μ)) ≤ 4 * L / Real.sqrt n := by
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  have hp := continuous_populationCenteredLoss μ hφ hL hlip
  have he (s : Fin n → GapBall E) :
      compactSup (fun θ : GapBall E => |(∫ z : GapBall E, φ ⟪(θ : E), (z : E)⟫_ℝ ∂μ) -
        (n : ℝ)⁻¹ * ∑ i, φ ⟪(θ : E), (s i : E)⟫_ℝ|) = (n : ℝ)⁻¹ * summedUniformGap μ φ s := by
    have hfun (θ : GapBall E) : |(∫ z : GapBall E, φ ⟪(θ : E), (z : E)⟫_ℝ ∂μ) -
        (n : ℝ)⁻¹ * ∑ i, φ ⟪(θ : E), (s i : E)⟫_ℝ| =
        (n : ℝ)⁻¹ * |(n : ℝ) * (∫ z, centeredMarginLoss φ θ z ∂μ) - ∑ i, centeredMarginLoss φ θ (s i)| := by
      have hi := integrable_centeredMarginLoss μ hφ hL hlip θ
      have hir : Integrable (fun z : GapBall E => φ ⟪(θ : E), (z : E)⟫_ℝ) μ := by
        exact (hi.add (integrable_const (φ 0))).congr (Filter.Eventually.of_forall fun z => by
          simp [centeredMarginLoss])
      have hpop : (∫ z, centeredMarginLoss φ θ z ∂μ) =
          (∫ z : GapBall E, φ ⟪(θ : E), (z : E)⟫_ℝ ∂μ) - φ 0 := by
        rw [show centeredMarginLoss φ θ = (fun z : GapBall E => φ ⟪(θ : E), (z : E)⟫_ℝ - φ 0) from rfl,
          integral_sub hir (integrable_const _)]
        simp
      rw [hpop]
      simp only [centeredMarginLoss, Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
        Fintype.card_fin, nsmul_eq_mul]
      conv_rhs => rw [← abs_of_nonneg (inv_nonneg.mpr hnR.le), ← abs_mul]
      congr 1
      field_simp
      ring
    simp_rw [hfun]
    exact compactSup_const_mul (by
      apply Continuous.abs
      apply Continuous.sub
      · exact continuous_const.mul hp
      · unfold centeredMarginLoss; fun_prop) (inv_nonneg.mpr hnR.le)
  simp_rw [he]
  rw [integral_const_mul]
  have hb := mul_le_mul_of_nonneg_left (integral_summedUniformGap_le (n := n) μ hφ hL hlip) (inv_nonneg.mpr hnR.le)
  apply hb.trans_eq
  have hs : 0 < Real.sqrt n := Real.sqrt_pos.mpr hnR
  have hs2 := Real.sq_sqrt hnR.le
  field_simp
  nlinarith

/-- For a link of Assumption 2 only its conditions on `[-1, 1]` are needed; no regularity or
measurability outside the unit-margin interval is used. -/
theorem native_uniform_expected_generalization {b H : ℝ}
    (μ : Measure (GapBall E)) [IsProbabilityMeasure μ] (hn : 0 < n)
    (hφ : NativeLinkClass φ b L H) :
    (∫ s : Fin n → GapBall E, compactSup (fun θ : GapBall E =>
      |(∫ z : GapBall E, φ ⟪(θ : E), (z : E)⟫_ℝ ∂μ) -
        (n : ℝ)⁻¹ * ∑ i, φ ⟪(θ : E), (s i : E)⟫_ℝ|)
      ∂(Measure.pi fun _ : Fin n => μ)) ≤ 4 * L / Real.sqrt n := by
  have hlip : ∀ x ∈ Set.Icc (-1 : ℝ) 1, ∀ y ∈ Set.Icc (-1 : ℝ) 1,
      |unitMarginLink φ x - unitMarginLink φ y| ≤ L * |x - y| := by
    intro x hx y hy
    rw [unitMarginLink_eq hx, unitMarginLink_eq hy]
    have h := (convex_Icc (-1 : ℝ) 1).norm_image_sub_le_of_norm_deriv_le
      (fun t ht => (hφ.differentiableAt ht).1)
      (fun t ht => by simpa only [Real.norm_eq_abs] using hφ.deriv_le t ht) hy hx
    simpa only [Real.norm_eq_abs] using h
  have h := uniform_expected_generalization μ hn (continuous_unitMarginLink hφ) hφ.lip_nonneg hlip
  simpa only [unitMarginLink_eq (gapBall_margin _ _)] using h


/-- A data-independent parameter penalty cancels exactly from the gap. -/
theorem population_empirical_regularizer_cancel {Ω : Type*} [MeasurableSpace Ω]
    (μ : Measure Ω) [IsProbabilityMeasure μ] (hn : 0 < n) (g : ℝ)
    {f : Ω → ℝ} (hf : Integrable f μ) (s : Fin n → Ω) :
    (∫ z, g + f z ∂μ) - (n : ℝ)⁻¹ * ∑ i, (g + f (s i)) =
      (∫ z, f z ∂μ) - (n : ℝ)⁻¹ * ∑ i, f (s i) := by
  have hnR : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  rw [integral_add (integrable_const _) hf]
  simp only [integral_const, probReal_univ, smul_eq_mul, one_mul,
    Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  field_simp
  ring

/-- The full regularized objective `g(θ) + φ(⟪θ, z⟫)` has the same uniform bound `4L/√n`
(Corollary 5(i), Appendix F.1).
The regularizer is arbitrary and data-independent; it cancels pointwise. -/
theorem native_uniform_expected_generalization_regularized {b H : ℝ}
    (μ : Measure (GapBall E)) [IsProbabilityMeasure μ] (hn : 0 < n)
    (hφ : NativeLinkClass φ b L H) (g : E → ℝ) :
    (∫ s : Fin n → GapBall E, compactSup (fun θ : GapBall E =>
      |(∫ z : GapBall E, (g θ + φ ⟪(θ : E), (z : E)⟫_ℝ) ∂μ) -
        (n : ℝ)⁻¹ * ∑ i, (g θ + φ ⟪(θ : E), (s i : E)⟫_ℝ)|)
      ∂(Measure.pi fun _ : Fin n => μ)) ≤ 4 * L / Real.sqrt n := by
  have hi (θ : GapBall E) : Integrable (fun z : GapBall E => φ ⟪(θ : E), (z : E)⟫_ℝ) μ := by
    obtain ⟨C, hC⟩ := hφ.exists_bound
    have hc : Continuous (fun z : GapBall E => φ ⟪(θ : E), (z : E)⟫_ℝ) := by
      have h : Continuous (fun z : GapBall E => unitMarginLink φ ⟪(θ : E), (z : E)⟫_ℝ) :=
        (continuous_unitMarginLink hφ).comp (by fun_prop)
      simpa only [unitMarginLink_eq (gapBall_margin _ _)] using h
    apply Integrable.mono' (integrable_const C) hc.measurable.aestronglyMeasurable
    filter_upwards with z
    rw [Real.norm_eq_abs]
    exact hC _ (gapBall_margin θ z)
  simp_rw [population_empirical_regularizer_cancel μ hn _ (hi _)]
  exact native_uniform_expected_generalization μ hn hφ

end Probability
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/UnregularizedNativeBudgets.lean <==
import LossOnlyTraceability.UnregularizedNativeEnergy
import LossOnlyTraceability.UnregularizedNativeSigned

/-! Finite budgets of the loss-difference release at zero regularizer. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

def unregSignedBudget (b ε H κ : ℝ) (n d : ℕ) : ℝ :=
  b * κ * unregAlignment b ε H κ d - H * Real.sqrt ((n : ℝ) * (1 / (κ + 1)))
    - H * matrixEnergyK ((n : ℝ) / d) / 2

def unregEnergyBudget (L : ℝ) (n d : ℕ) : ℝ :=
  L ^ 2 * (matrixEnergyK ((n : ℝ) / d) + (n : ℝ) / d)

section Budgets
variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The exact signed budget `M₀` from accuracy, properness, and the link assumptions of
Assumption 2. -/
theorem unreg_budgets_signed_part (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective (fun _ => 0) φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective (fun _ => 0) φ (signProductLaw d p) θ + ε)
    {κ : ℝ} (hκ : 0 < κ) :
    unregSignedBudget b ε H κ n d
      ≤ ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d) := by
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  -- the link
  have hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (deriv φ t) t := fun t ht =>
    hφ.hasDerivAt ht
  have hcont := hφ.deriv_continuousOn
  have hHb := hφ.deriv_lipschitz
  have hH0 := hφ.curv_nonneg
  have hL0 := hφ.lip_nonneg
  have hLb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, |deriv φ t| ≤ L := hφ.deriv_le
  have hzero : deriv φ 0 = -b := by linarith [hφ.slope_eq]
  have hb := hφ.slope_pos
  obtain ⟨Cφ, hCφ⟩ := hφ.exists_bound
  have hCφ0 : 0 ≤ Cφ := le_trans (abs_nonneg _) (hCφ 0 NativeLinkClass.zero_mem_margin)
  -- measurability on the mixture space
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have htr := fun i => measurable_joint_train (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hgh := fun i => measurable_joint_ghost (Rr := Rr) (Ng := Ng) (d := d) (n := n) i
  have hZ : ∀ (c : Bool) (i : Fin n), Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superPoint c i x.2 :=
    fun c i => (measurable_superPoint c i).comp measurable_snd
  have hmm := measurable_inner_native hth hμ
  have hsTr : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((htr i).sub hμ)
  have hsGh : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    fun i => measurable_inner_native hth ((hgh i).sub hμ)
  have hghm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ :=
    fun i => measurable_inner_native hth (hgh i)
  have hXm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i := fun i =>
    (hφm.comp (measurable_inner_native hth (hZ true i))).sub
      (hφm.comp (measurable_inner_native hth (hZ false i)))
  have hsgnm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng
      n =>
      nativeSelectorSign x.2 i := by
    intro i
    have hbit : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        superBits x.2 i := (measurable_pi_apply i).comp (measurable_superBits.comp measurable_snd)
    exact Measurable.ite (hbit (measurableSet_singleton true)) measurable_const measurable_const
  -- pointwise bounds on the good event
  have hmargin : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → ∀ (c : Bool) (i : Fin n),
        ⟪superLearner A x.2, superPoint c i x.2⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := fun x hx c i =>
    native_margin_mem_Icc (hA1 _ _) (hx.2 c i)
  have hXC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x → |nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    unfold nativeLossRelease
    have h1 := hCφ _ (hmargin x hx true i)
    have h2 := hCφ _ (hmargin x hx false i)
    calc |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ
          - φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ|
        ≤ |φ ⟪superLearner A x.2, superPoint true i x.2⟫_ℝ|
          + |φ ⟪superLearner A x.2, superPoint false i x.2⟫_ℝ| := abs_sub _ _
      _ ≤ 2 * Cφ := by linarith
  have hsgnabs : ∀ (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) i,
      |nativeSelectorSign ω i| = 1 := by
    intro ω i
    unfold nativeSelectorSign
    split_ifs <;> simp
  have hDC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i| ≤ 2 * Cφ := by
    intro i x hx
    rw [abs_mul, hsgnabs, one_mul]
    exact hXC i x hx
  have hsTrC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_train i) (hx.norm_priorMean hd)
  have hsGhC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ| ≤ 2 :=
    fun i x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_ghost i) (hx.norm_priorMean hd)
  have hmmC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 1 := fun x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_priorMean hd)
  have hghC : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ 1 := fun i x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_ghost i)
  have hgood := nativeJoint_ae_good (n := n) μR μG hκ hd
  have hint : ∀ {f : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ},
      Measurable f → ∀ {C : ℝ}, (∀ x, NativeGood x → |f x| ≤ C) →
        Integrable f (nativeJointMeasure κ n d μR μG) := fun hf _ hC =>
    nativeJoint_integrable μR μG hκ hd hf hC
  have hsqC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → |∑ i, ⟪superLearner A x.2,
        trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2| ≤ n * 4 := by
    intro x hx
    apply abs_sum_fin_le_mul
    intro i
    rw [abs_of_nonneg (sq_nonneg _)]
    simpa only [sq_abs, show (2 : ℝ) ^ 2 = 4 by norm_num] using pow_le_pow_left₀ (abs_nonneg _) (hsTrC i x hx) 2
  have hsqm := Finset.measurable_sum Finset.univ fun i _ => (hsTr i).pow_const 2
  have hsqint := hint hsqm hsqC
  have henergy : (∫ x, ∑ i, ⟪superLearner A x.2,
      trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ ^ 2
        ∂nativeJointMeasure κ n d μR μG) ≤ matrixEnergyK ((n : ℝ) / d) := by
    rw [nativeJoint_integral_eq μR μG hκ hd hsqm hsqC]
    haveI := isProbabilityMeasure_prior hκ d
    have h := integral_mono_of_nonneg
      (Filter.Eventually.of_forall fun p => integral_nonneg fun ω => Finset.sum_nonneg fun i _ => sq_nonneg _)
      (integrable_const (matrixEnergyK ((n : ℝ) / d))) (by
        filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
        have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
        haveI := isProbabilityMeasure_signProductLaw hpI
        exact unreg_super_training_energy μR μG (isSignProductLaw_signProductLaw hpI) hd hA hA1)
    simpa using h
  have hYint := hint (hmm.mul (Finset.measurable_sum Finset.univ fun i _ => hsTr i)) (C := n * 2)
    (fun x hx => by
      simp only [Pi.mul_apply]
      rw [abs_mul]
      have h := mul_le_mul (hmmC x hx) (abs_sum_fin_le_mul fun i => hsTrC i x hx)
        (abs_nonneg _) (by norm_num : (0 : ℝ) ≤ 1)
      simpa only [one_mul] using h)
  have he (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
      (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ)
        = ⟪superLearner A x.2, unregCenteredSum x⟫_ℝ := by
    rw [unregCenteredSum, inner_sum]
  have hcross : (∫ x, |(deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) *
      ∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ|
        ∂nativeJointMeasure κ n d μR μG) ≤ H * Real.sqrt ((n : ℝ) * (1 / (κ + 1))) := by
    have h := integral_mono_of_nonneg (f := fun x => |(deriv φ ⟪superLearner A x.2, priorMean x.1⟫_ℝ + b) *
      ∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ|)
      (Filter.Eventually.of_forall fun x => abs_nonneg _)
      (hYint.abs.const_mul H) (by
        filter_upwards [hgood] with x hx
        have ht := abs_shifted_deriv_le hHb hzero
          (native_margin_mem_Icc (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _) (hx.norm_priorMean hd))
        simp only [Pi.mul_apply]
        rw [abs_mul, abs_mul, ← mul_assoc]
        exact mul_le_mul_of_nonneg_right ht (abs_nonneg _))
    rw [integral_const_mul] at h
    simp only [Pi.mul_apply] at h
    simp_rw [he] at h
    simpa only [he] using h.trans (mul_le_mul_of_nonneg_left (unreg_joint_cross_moment μR μG hκ hd hA hA1) hH0)
  -- the remaining supersample steps
  have hmem : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG),
      ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 ∧
      ∀ i, ⟪superLearner A x.2, priorMean x.1⟫_ℝ
        + ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ
          ∈ Set.Icc (-1 : ℝ) 1 := by
    filter_upwards [hgood] with x hx
    refine ⟨native_margin_mem_Icc (hA1 _ _) (hx.norm_priorMean hd), fun i => ?_⟩
    rw [inner_sub_right, add_sub_cancel]
    exact native_margin_mem_Icc (hA1 _ _) (hx.norm_train i)
  have hrelease : ∀ᵐ x ∂(nativeJointMeasure κ n d μR μG), ∀ i,
      nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i
        = φ ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ
          - φ (⟪superLearner A x.2, priorMean x.1⟫_ℝ + ⟪superLearner A x.2,
            trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ) := by
    refine Filter.Eventually.of_forall fun x i => ?_
    rw [inner_sub_right, add_sub_cancel]
    exact nativeSelectorSign_mul_release φ A x.2 i
  have hDm : ∀ i, Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i := fun i => (hsgnm i).mul (hXm i)
  have hφgh : ∀ (i : Fin n) (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      NativeGood x →
      |φ ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ| ≤ Cφ := fun i x hx =>
    hCφ _ (native_margin_mem_Icc (hA1 _ _) (hx.norm_ghost i))
  have hsigned := unreg_signed_moment_budget (μ := nativeJointMeasure κ n d μR μG)
    (b := b) (H := H) (κ := κ) (A0 := unregAlignment b ε H κ d)
    (K := matrixEnergyK ((n : ℝ) / d)) (v := 1 / (κ + 1)) (n := n) φ (deriv φ)
    (fun x i => nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i)
    (fun x i => ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ)
    (fun x i => ⟪superLearner A x.2, ghostPoint superPoint superBits i x.2⟫_ℝ)
    (fun x => ⟪superLearner A x.2, priorMean x.1⟫_ℝ)
    hderiv hcont hHb hH0 hmem hrelease
    (hint (Finset.measurable_sum _ fun i _ => hDm i) (C := n * (2 * Cφ))
      fun x hx => abs_sum_fin_le_mul fun i => hDC i x hx)
    (fun i => hint (hDm i) (hDC i))
    (fun i => hint (hφm.comp (hghm i)) (hφgh i))
    (hint (Finset.measurable_sum _ fun i _ => hφm.comp (hghm i)) (C := n * Cφ)
      fun x hx => abs_sum_fin_le_mul fun i => hφgh i x hx)
    (hint (hφm.comp hmm) (C := Cφ) fun x hx =>
      hCφ _ (native_margin_mem_Icc (hA1 _ _) (hx.norm_priorMean hd)))
    (hint (Finset.measurable_sum _ fun i _ => hsTr i) (C := n * 2)
      fun x hx => abs_sum_fin_le_mul fun i => hsTrC i x hx)
    (fun i => hint (hsTr i) (hsTrC i)) hsqint
    (hint (((measurable_deriv φ).comp hmm).mul (Finset.measurable_sum _ fun i _ => hsTr i))
      (C := L * (n * 2)) fun x hx => by
        have hmI := native_margin_mem_Icc (show ‖superLearner A x.2‖ ≤ 1 from hA1 _ _)
            (hx.norm_priorMean hd)
        rw [abs_mul]
        exact mul_le_mul (hLb _ hmI) (abs_sum_fin_le_mul fun i => hsTrC i x hx) (abs_nonneg _)
          hL0)
    (fun i => native_joint_ghost_jensen μR μG hκ hd hφ hφm hA hA1 i)
    (fun i => native_joint_ghost_center μR μG hκ hd hA hA1 i)
    (hint hmm hmmC) (fun i => hint (hghm i) (hghC i))
    (native_joint_fingerprint μR μG hκ hd hA hA1) hκ.le
    (mul_le_mul_of_nonneg_left (unreg_joint_alignment μR μG hκ hd hφ hφm hA hA1 hacc) hb.le)
    hcross henergy
  rw [nativeJoint_sum_integral_eq μR μG hκ hd hDm hDC] at hsigned
  exact hsigned

/-- The raw energy bound averaged over the prior. It requires only properness. -/
theorem unreg_budgets_energy_part {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    (∫ p, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
        ∂superMeasure n (signProductLaw d p) μR μG ∂prior κ d) ≤ unregEnergyBudget L n d := by
  haveI := isProbabilityMeasure_prior hκ d
  have h := integral_mono_of_nonneg
    (Filter.Eventually.of_forall fun p => Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _)
    (integrable_const (unregEnergyBudget L n d)) (by
      filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
      have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
      haveI := isProbabilityMeasure_signProductLaw hpI
      exact unreg_super_release_energy μR μG (isSignProductLaw_signProductLaw hpI) hd hφ hφm hA hA1)
  simpa using h

/-- The complete finite budgets at zero regularizer: `M₀`, `V₀`, and the same
uniform energy cap `D₀` with the zero reference. No sign is imposed on `M₀`. -/
theorem unreg_finite_budgets {κ ε : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective (fun _ => 0) φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective (fun _ => 0) φ (signProductLaw d p) θ + ε) :
    (unregSignedBudget b ε H κ n d ≤ ∫ p, ∑ i, ∫ ω,
      nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂superMeasure n (signProductLaw d p) μR μG ∂prior κ d) ∧
    ((∫ p, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
      ∂superMeasure n (signProductLaw d p) μR μG ∂prior κ d) ≤ unregEnergyBudget L n d) ∧
    (∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      (∑ i, ∫ ω, (nativeLossRelease φ A ω i - 0) ^ 2
        ∂superMeasure n (signProductLaw d p) μR μG) ≤ unregEnergyBudget L n d) := by
  refine ⟨unreg_budgets_signed_part μR μG hd hφ hφm A hA hA1 hacc hκ,
    unreg_budgets_energy_part μR μG hκ hd hφ hφm hA hA1, fun p hp => ?_⟩
  haveI := isProbabilityMeasure_signProductLaw hp
  simpa only [sub_zero, unregEnergyBudget] using
    unreg_super_release_energy μR μG (isSignProductLaw_signProductLaw hp) hd hφ hφm hA hA1

end Budgets
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/UnregularizedNativeCalibration.lean <==
import LossOnlyTraceability.NativeBudgetsAssemblySupersample

/-! Calibration for a genuinely unregularized loss. No positive growth or
coercivity hypothesis is imposed on the zero regularizer. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-- Unit direction, with value zero at the origin. -/
def unregComparisonPoint {d : ℕ} (μ : EuclideanSpace ℝ (Fin d)) := ‖μ‖⁻¹ • μ

theorem norm_unregComparisonPoint_le_one {d : ℕ} (μ : EuclideanSpace ℝ (Fin d)) :
    ‖unregComparisonPoint μ‖ ≤ 1 := by
  by_cases h : μ = 0
  · simp [unregComparisonPoint, h]
  · have hnorm : ‖μ‖ ≠ 0 := norm_ne_zero_iff.2 h
    simp [unregComparisonPoint, norm_smul, hnorm]

theorem inner_unregComparisonPoint {d : ℕ} (μ : EuclideanSpace ℝ (Fin d)) :
    ⟪unregComparisonPoint μ, μ⟫_ℝ = ‖μ‖ := by
  by_cases h : μ = 0
  · simp [unregComparisonPoint, h]
  · have hnorm : ‖μ‖ ≠ 0 := norm_ne_zero_iff.2 h
    simp only [unregComparisonPoint, real_inner_smul_left, real_inner_self_eq_norm_sq]
    field_simp

/-- The exact finite alignment value at zero regularizer. -/
def unregAlignment (b ε H κ : ℝ) (d : ℕ) : ℝ :=
  Real.sqrt (1 / (κ + 1)) / Real.sqrt (1 + 1 / (d * (1 / (κ + 1)))) - ε / b
    - H / (2 * b) * (1 / (κ + 1) + 1 / d)

/-- The `q = 1` lower prior moment in the square-root form used at the endpoint. -/
theorem unreg_prior_norm_lower {κ : ℝ} {d : ℕ} (hκ : 0 < κ) (hd : 0 < d) :
    Real.sqrt (1 / (κ + 1)) / Real.sqrt (1 + 1 / (d * (1 / (κ + 1))))
      ≤ ∫ p, ‖priorMean p‖ ∂prior κ d := by
  have h := integral_prior_norm_priorMean_rpow_low hκ hd (q := 1) le_rfl (by norm_num)
  norm_num only [Real.rpow_one, one_div] at h
  rw [Real.rpow_neg (by positivity),
    ← Real.sqrt_eq_rpow, ← Real.sqrt_eq_rpow] at h
  simpa only [one_div, div_eq_mul_inv, one_mul] using h

section PerLaw
variable {d n : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {φ : ℝ → ℝ} {b L H ε : ℝ}
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

/-- Comparison against the unit mean direction yields the endpoint's per-law calibration. -/
theorem unreg_super_alignment (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hD : IsSignProductLaw d p D) (hd : 0 < d)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      (∫ q, nativePopulationObjective (fun _ => 0) φ D (A q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod μR))
          ≤ nativePopulationObjective (fun _ => 0) φ D θ + ε) :
    b * ‖priorMean p‖ - ε - H / 2 * (‖priorMean p‖ ^ 2 + 1 / d)
      ≤ b * ∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ ∂superMeasure n D μR μG := by
  have hμ1 := hD.norm_priorMean_le_one hd
  have hth := measurable_superLearner (Ng := Ng) hA
  have hmm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A ω, priorMean p⟫_ℝ :=
    measurable_inner_native hth measurable_const
  have hmint : Integrable (fun ω => ⟪superLearner A ω, priorMean p⟫_ℝ)
      (superMeasure n D μR μG) :=
    Integrable.of_bound hmm.aestronglyMeasurable 1 (Filter.Eventually.of_forall fun ω => by
      rw [Real.norm_eq_abs]
      exact abs_inner_le_one_native (hA1 _ _) hμ1)
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hFm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativePopulationObjective (fun _ => 0) φ D (superLearner A ω) :=
    (measurable_nativePopulationObjective (g := fun _ => 0) hφm measurable_const D).comp hth
  have hFint : Integrable (fun ω => nativePopulationObjective (fun _ => 0) φ D
      (superLearner A ω)) (superMeasure n D μR μG) := by
    apply Integrable.of_bound hFm.aestronglyMeasurable C
    filter_upwards with ω
    rw [Real.norm_eq_abs, nativePopulationObjective_eq (θ := superLearner A ω) hφ hφm hD hd (hA1 _ _), zero_add]
    have h := norm_integral_le_of_norm_le_const (μ := D)
      (f := fun z => φ ⟪superLearner A ω, z⟫_ℝ) (C := C) (by
        filter_upwards [hD.norm_le_one hd] with z hz
        rw [Real.norm_eq_abs]
        exact hC _ (native_margin_mem_Icc (hA1 _ _) hz))
    simpa only [Real.norm_eq_abs, probReal_univ, mul_one] using h
  have hlower : φ 0 - b * (∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ
      ∂superMeasure n D μR μG) ≤ ∫ ω, nativePopulationObjective (fun _ => 0) φ D
        (superLearner A ω) ∂superMeasure n D μR μG := by
    have hI : Integrable (fun ω => φ 0 - b * ⟪superLearner A ω, priorMean p⟫_ℝ)
        (superMeasure n D μR μG) := (integrable_const (φ 0)).sub (hmint.const_mul b)
    have h := integral_mono hI hFint (fun ω => by
      simpa only [add_zero, superLearner] using (nativePopulationObjective_lower (g := fun _ => 0)
        (θ := superLearner A ω)
        hφ hφm hD hd (hA1 _ _)))
    rw [integral_sub (integrable_const _) (hmint.const_mul b), integral_const_mul] at h
    simpa using h
  set θc := unregComparisonPoint (priorMean p)
  have hc1 : ‖θc‖ ≤ 1 := norm_unregComparisonPoint_le_one _
  have hci : ⟪θc, priorMean p⟫_ℝ = ‖priorMean p‖ := inner_unregComparisonPoint _
  have hcomp := nativePopulationObjective_decomp (g := fun _ => 0) hφ hφm hD hd hc1
  have hcurv := integral_link_remainder_le hφ hφm hD hd hc1
  rw [hci] at hcomp hcurv
  have hnorm : ‖θc‖ ^ 2 ≤ 1 := by nlinarith [norm_nonneg θc]
  have hdiv : ‖θc‖ ^ 2 / (d : ℝ) ≤ 1 / d :=
    div_le_div_of_nonneg_right hnorm (Nat.cast_nonneg _)
  have hH := hφ.curv_nonneg
  have hacc' := native_super_objective_le μR μG hφm measurable_const hA (hacc θc hc1)
  nlinarith

end PerLaw

section Prior
variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {φ : ℝ → ℝ} {b L H ε κ : ℝ}
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

/-- The endpoint alignment `A₀` holds on the actual prior/supersample joint law. -/
theorem unreg_joint_alignment (hκ : 0 < κ) (hd : 0 < d)
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective (fun _ => 0) φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective (fun _ => 0) φ (signProductLaw d p) θ + ε) :
    unregAlignment b ε H κ d ≤
      ∫ x, ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂nativeJointMeasure κ n d μR μG := by
  haveI := isProbabilityMeasure_prior hκ d
  have hb := hφ.slope_pos
  have hmm := measurable_inner_native (measurable_joint_learner (Ng := Ng) hA)
    (measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d))
  have hC : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      NativeGood x → |⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 1 :=
    fun x hx => abs_inner_le_one_native (hA1 _ _) (hx.norm_priorMean hd)
  have hm := nativeKernel_integral_integrable μR μG hκ hd hmm hC
  have hN : Integrable (fun p : Fin d → ℝ => ‖priorMean p‖) (prior κ d) :=
    integrable_of_continuous_prior hκ (continuous_norm_priorMean hd)
  have hS : Integrable (fun p : Fin d → ℝ => ‖priorMean p‖ ^ 2) (prior κ d) :=
    integrable_of_continuous_prior hκ ((continuous_norm_priorMean hd).pow 2)
  have hP : Integrable (fun p : Fin d → ℝ => ‖priorMean p‖ ^ 2 + 1 / d) (prior κ d) :=
    hS.add (integrable_const (1 / (d : ℝ)))
  have hB : Integrable (fun p : Fin d → ℝ => b * ‖priorMean p‖ - ε) (prior κ d) :=
    (hN.const_mul b).sub (integrable_const ε)
  have hF := ((hN.const_mul b).sub (integrable_const ε)).sub (hP.const_mul (H / 2))
  have hmono : (∫ p, b * ‖priorMean p‖ - ε - H / 2 * (‖priorMean p‖ ^ 2 + 1 / d)
      ∂prior κ d) ≤ ∫ p, b * (∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ
        ∂superMeasure n (signProductLaw d p) μR μG) ∂prior κ d := by
    apply integral_mono_ae hF (hm.const_mul b)
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
    haveI := isProbabilityMeasure_signProductLaw hpI
    exact unreg_super_alignment μR μG hφ hφm (isSignProductLaw_signProductLaw hpI)
      hd hA hA1 (hacc p hpI)
  rw [integral_sub hB (hP.const_mul (H / 2)),
    integral_sub (hN.const_mul b) (integrable_const ε), integral_const_mul, integral_const_mul,
    integral_add hS (integrable_const _), integral_prior_norm_priorMean_sq hκ hd] at hmono
  simp only [integral_const, probReal_univ, one_smul, integral_const_mul] at hmono
  rw [← nativeJoint_integral_eq μR μG hκ hd hmm hC] at hmono
  have hNlower := mul_le_mul_of_nonneg_left (unreg_prior_norm_lower hκ hd) hb.le
  apply le_of_mul_le_mul_left (a := b) _ hb
  have he : b * unregAlignment b ε H κ d =
      b * (Real.sqrt (1 / (κ + 1)) / Real.sqrt (1 + 1 / (d * (1 / (κ + 1)))))
        - ε - H / 2 * (1 / (κ + 1) + 1 / d) := by
    unfold unregAlignment
    field_simp
  rw [he]
  linarith

end Prior
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/UnregularizedNativeEncoder.lean <==
import LossOnlyTraceability.UnregularizedNativeBudgets
import LossOnlyTraceability.SharpQuarticCertificate

/-! The complete one-bit encoder of the loss-difference release at the unregularized endpoint. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-- Positivity of the unregularized raw-energy budget for a nonempty sample. -/
theorem unregEnergyBudget_pos {n d : ℕ} {φ : ℝ → ℝ} {b L H : ℝ}
    (hn : 0 < n) (hd : 0 < d) (hφ : NativeLinkClass φ b L H) :
    0 < unregEnergyBudget L n d := by
  have hbL := hφ.deriv_le 0 NativeLinkClass.zero_mem_margin
  have he : deriv φ 0 = -b := by linarith [hφ.slope_eq]
  rw [he, abs_neg, abs_of_pos hφ.slope_pos] at hbL
  have hL : 0 < L := hφ.slope_pos.trans_le hbL
  have hK := matrixEnergyK_nonneg (ρ := (n : ℝ) / d) (by positivity)
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hd0 : (0 : ℝ) < d := by exact_mod_cast hd
  unfold unregEnergyBudget
  positivity

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- A fixed per-pair encoder with threshold `V₀/(2M₀)` gives prior-averaged guarantees on
the success probability, the individual information and the joint information.
The uniform encoder coordinates are fresh randomness independent of the learner. -/
theorem unreg_encoder (hd : 0 < d) (hn : 0 < n) {κ ε b L H : ℝ}
    {φ : ℝ → ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ) (hκ : 0 < κ) (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective (fun _ => 0) φ (signProductLaw d p)
          (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective (fun _ => 0) φ (signProductLaw d p) θ + ε)
    {Rf : Ng → Fin n → ℝ} (hRf : Measurable Rf)
    (hRlaw : ∀ i : Fin n, μG.map (fun g => Rf g i) = volume.restrict (Set.Icc (0 : ℝ) 1))
    (hM0 : 0 < unregSignedBudget b ε H κ n d) :
    (1 / 2 + unregSignedBudget b ε H κ n d ^ 2
          / (2 * (n : ℝ) * unregEnergyBudget L n d)
        ≤ (1 / (n : ℝ)) * ∑ i : Fin n, ∫ p,
            (superMeasure n (signProductLaw d p) μR μG).real {ω | signDecoder
              (bitEncoder (unregEnergyBudget L n d
                  / (2 * unregSignedBudget b ε H κ n d))
                (nativeReleaseVector φ A) (fun ω => Rf (superNoiseSeed ω)) i ω)
              = superBits ω i} ∂(prior (κ) d))
      ∧ ((n : ℝ) * fanoJ (unregSignedBudget b ε H κ n d ^ 2
            / ((n : ℝ) * unregEnergyBudget L n d))
          ≤ ∫ p, releaseInfoI (superMeasure n (signProductLaw d p) μR μG)
              (bitTranscript (unregEnergyBudget L n d
                  / (2 * unregSignedBudget b ε H κ n d))
                (nativeReleaseVector φ A) (fun ω => Rf (superNoiseSeed ω)))
              superBits ∂(prior (κ) d))
      ∧ ((n : ℝ) * fanoJ (unregSignedBudget b ε H κ n d ^ 2
            / ((n : ℝ) * unregEnergyBudget L n d))
          ≤ ∫ p, releaseInfoJ (superMeasure n (signProductLaw d p) μR μG)
              (bitTranscript (unregEnergyBudget L n d
                  / (2 * unregSignedBudget b ε H κ n d))
                (nativeReleaseVector φ A) (fun ω => Rf (superNoiseSeed ω)))
              superBits ∂(prior (κ) d)) := by
  classical
  obtain ⟨h1, h2, -⟩ := unreg_finite_budgets μR μG hκ hd hφ hφm hA hA1 hacc
  have hV0 := unregEnergyBudget_pos hn hd hφ
  haveI := isProbabilityMeasure_prior hκ d
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hX : Measurable (nativeReleaseVector φ A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Fin n → ℝ) :=
    measurable_nativeReleaseVector hφm hA
  have hR : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Rf (superNoiseSeed ω) := hRf.comp measurable_superNoiseSeed
  have hU : Measurable (superBits : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Fin n → Bool) :=
    measurable_superBits
  have hXb : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1) → ∀ i,
        |nativeReleaseVector φ A ω i| ≤ 2 * C :=
    fun ω hω i => by
      have hθ : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
      have h1 := hC _ (native_margin_mem_Icc hθ (hω true i))
      have h2 := hC _ (native_margin_mem_Icc hθ (hω false i))
      change |φ _ - φ _| ≤ 2 * C
      exact (abs_sub _ _).trans (by linarith)
  have hPapp : ∀ p, nativeSuperKernel n d μR μG p
      = superMeasure n (signProductLaw d (nativeClip p)) μR μG := nativeSuperKernel_apply μR μG
  have hfair : ∀ p, ∀ i, (nativeSuperKernel n d μR μG p)
      ((fun ω => superBits ω i) ⁻¹' {true}) = 1 / 2 := by
    intro p i
    rw [hPapp]
    haveI := isProbabilityMeasure_signProductLaw (nativeClip_mem p)
    exact superBits_fair _ μR μG i
  have hbits : ∀ p, iIndepFun (fun i ω => superBits ω i) (nativeSuperKernel n d μR μG p) := by
    intro p
    rw [hPapp]
    haveI := isProbabilityMeasure_signProductLaw (nativeClip_mem p)
    exact iIndepFun_superBits _ μR μG
  have hrel : Measurable fun t : (Fin n → Bool) × EuclideanSpace ℝ (Fin d) ×
      (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      (t.1, fun i : Fin n => φ ⟪t.2.1, t.2.2 (true, i)⟫_ℝ
        - φ ⟪t.2.1, t.2.2 (false, i)⟫_ℝ) :=
    measurable_fst.prodMk (measurable_pi_lambda _ fun i =>
      (hφm.comp (measurable_inner_native (measurable_fst.comp measurable_snd)
        ((measurable_pi_apply (true, i)).comp (measurable_snd.comp measurable_snd)))).sub
      (hφm.comp (measurable_inner_native (measurable_fst.comp measurable_snd)
        ((measurable_pi_apply (false, i)).comp (measurable_snd.comp measurable_snd)))))
  have hindepR : ∀ p, ∀ i : Fin n,
      IndepFun (fun ω => (superBits ω, nativeReleaseVector φ A ω))
        (fun ω => Rf (superNoiseSeed ω) i) (nativeSuperKernel n d μR μG p) := by
    intro p i
    rw [hPapp]
    haveI := isProbabilityMeasure_signProductLaw (nativeClip_mem p)
    exact (indepFun_superNoise _ μR μG hA ((measurable_pi_apply i).comp hRf)).comp hrel
      measurable_id
  have hlawR : ∀ p, ∀ i : Fin n,
      (nativeSuperKernel n d μR μG p).map (fun ω => Rf (superNoiseSeed ω) i)
        = volume.restrict (Set.Icc (0 : ℝ) 1) := by
    intro p i
    rw [hPapp]
    haveI := isProbabilityMeasure_signProductLaw (nativeClip_mem p)
    have hseed : (superMeasure n (signProductLaw d (nativeClip p)) μR μG).map
        (superNoiseSeed : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Ng) = μG := by
      have e : (superNoiseSeed : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → Ng)
          = Prod.snd := rfl
      rw [e, superMeasure, Measure.map_snd_prod, measure_univ, one_smul]
    have e : (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => Rf (superNoiseSeed ω) i)
        = (fun g => Rf g i) ∘ superNoiseSeed := rfl
    have hRi : Measurable fun g => Rf g i := (measurable_pi_apply i).comp hRf
    rw [e, ← Measure.map_map hRi measurable_superNoiseSeed, hseed, hRlaw i]
  have hXi : ∀ i : Fin n, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeReleaseVector φ A ω i := fun i => (measurable_pi_apply i).comp hX
  have hXint : ∀ p, ∀ i : Fin n, Integrable (fun ω => nativeReleaseVector φ A ω i)
      (nativeSuperKernel n d μR μG p) := fun p i =>
    Integrable.of_bound (hXi i).aestronglyMeasurable (2 * C) (by
      filter_upwards [nativeSuperKernel_ae_ball (n := n) μR μG hd p] with ω hω
      rw [Real.norm_eq_abs]
      exact hXb ω hω i)
  have hsqb : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1) → ∀ i,
        |nativeReleaseVector φ A ω i ^ 2| ≤ (2 * C) ^ 2 := fun ω hω i => by
    rw [abs_pow]
    exact pow_le_pow_left₀ (abs_nonneg _) (hXb ω hω i) 2
  have hXsq : ∀ p, ∀ i : Fin n, Integrable (fun ω => nativeReleaseVector φ A ω i ^ 2)
      (nativeSuperKernel n d μR μG p) := fun p i =>
    Integrable.of_bound ((hXi i).pow_const 2).aestronglyMeasurable ((2 * C) ^ 2) (by
      filter_upwards [nativeSuperKernel_ae_ball (n := n) μR μG hd p] with ω hω
      rw [Real.norm_eq_abs]
      exact hsqb ω hω i)
  have hXabs : ∀ i : Fin n, Integrable (fun p => ∫ ω, |nativeReleaseVector φ A ω i|
      ∂(nativeSuperKernel n d μR μG p)) (prior (κ) d) := fun i =>
    sharp_kernel_integral_integrable μR μG hd _ (hXi i).abs (C := 2 * C)
      (fun ω hω => by rw [abs_abs]; exact hXb ω hω i)
  have hVi : ∀ i : Fin n, Integrable (fun p => ∫ ω, nativeReleaseVector φ A ω i ^ 2
      ∂(nativeSuperKernel n d μR μG p)) (prior (κ) d) := fun i =>
    sharp_kernel_integral_integrable μR μG hd _ ((hXi i).pow_const 2) (C := (2 * C) ^ 2)
      (fun ω hω => hsqb ω hω i)
  have hsign : ∀ i : Fin n, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeSelectorSign ω i * nativeLossRelease φ A ω i := fun i =>
    (measurable_signOfBit _ ((measurable_pi_apply i).comp hU)).mul (hXi i)
  have hsignb : ∀ i (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n),
      (∀ (b : Bool) (j : Fin n), ‖superPoint b j ω‖ ≤ 1) →
        |nativeSelectorSign ω i * nativeLossRelease φ A ω i| ≤ 2 * C := by
    intro i ω hω
    have hs : |nativeSelectorSign ω i| = 1 := by
      unfold nativeSelectorSign
      split_ifs <;> norm_num
    rw [abs_mul, hs, one_mul]
    exact hXb ω hω i
  have hM : unregSignedBudget b ε H κ n d ≤ ∑ i : Fin n, ∫ p,
      (∫ ω, signOfBit (fun ω' => superBits ω' i) ω * nativeReleaseVector φ A ω i
        ∂(nativeSuperKernel n d μR μG p)) ∂(prior (κ) d) :=
    h1.trans (le_of_eq (sharp_prior_sum_integral_eq μR μG hd hκ hsign hsignb))
  have hV : (∑ i : Fin n, ∫ p, (∫ ω, nativeReleaseVector φ A ω i ^ 2
      ∂(nativeSuperKernel n d μR μG p)) ∂(prior (κ) d))
        ≤ unregEnergyBudget L n d :=
    (le_of_eq (sharp_prior_sum_integral_eq μR μG hd hκ (fun i => (hXi i).pow_const 2)
      fun i ω hω => hsqb ω hω i).symm).trans h2
  obtain ⟨c1, c2, c3⟩ := bit_encoder_prior_averaged (prior (κ) d)
    (nativeSuperKernel n d μR μG) hn hM0 hV0 hU hX hR hfair hbits hindepR hlawR hXint hXsq
    hXabs hVi hM hV
  have hae : ∀ᵐ p ∂(prior (κ) d),
      nativeSuperKernel n d μR μG p = superMeasure n (signProductLaw d p) μR μG := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact nativeSuperKernel_apply_of_mem μR μG fun k => Set.Ioo_subset_Icc_self (hp k)
  refine ⟨c1.trans (le_of_eq ?_), c2.trans (le_of_eq ?_), c3.trans (le_of_eq ?_)⟩
  · congr 1
    refine Finset.sum_congr rfl fun i _ => integral_congr_ae ?_
    filter_upwards [hae] with p hp
    rw [hp]
  · refine integral_congr_ae ?_
    filter_upwards [hae] with p hp
    rw [hp]
  · refine integral_congr_ae ?_
    filter_upwards [hae] with p hp
    rw [hp]

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/UnregularizedNativeEncoderLaw.lean <==
import LossOnlyTraceability.UnregularizedNativeEncoderScaling

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal
variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- A constant positive number of bits per sample is witnessed by the fixed per-pair
encoder of the loss-difference release. This assembles the prior kernel, actual finite budgets, and the
small-error regime; its constant is independent of error, samples, and dimension. -/
theorem unreg_encoder_law (hd : 0 < d) (hn : 0 < n) {ε b L H N : ℝ}
    {φ : ℝ → ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ) (hH : 0 ≤ H) (hN : 0 ≤ N)
    (hε : 0 < ε) (hsmall : ε ≤ unregErrorThreshold b H N)
    (hdim : 32 * b ^ 2 ≤ (d : ℝ) * ε ^ 2) (hnd : 32 * n ≤ d)
    (hnN : (n : ℝ) * ε ^ 2 ≤ N) (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective (fun _ => 0) φ (signProductLaw d p)
          (A q.1 q.2) ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective (fun _ => 0) φ (signProductLaw d p) θ + ε)
    {Rf : Ng → Fin n → ℝ} (hRf : Measurable Rf)
    (hRlaw : ∀ i : Fin n, μG.map (fun g => Rf g i) = volume.restrict (Set.Icc (0 : ℝ) 1))
 :
    0 < fanoJ (unregBitConstant b L N) ∧
    (n : ℝ) * fanoJ (unregBitConstant b L N) ≤
      ∫ p, releaseInfoI (superMeasure n (signProductLaw d p) μR μG)
        (bitTranscript (unregEnergyBudget L n d /
          (2 * unregSignedBudget b ε H (unregKappa b ε) n d))
          (nativeReleaseVector φ A) (fun ω => Rf (superNoiseSeed ω)))
        superBits ∂prior (unregKappa b ε) d ∧
    (n : ℝ) * fanoJ (unregBitConstant b L N) ≤
      ∫ p, releaseInfoJ (superMeasure n (signProductLaw d p) μR μG)
        (bitTranscript (unregEnergyBudget L n d /
          (2 * unregSignedBudget b ε H (unregKappa b ε) n d))
          (nativeReleaseVector φ A) (fun ω => Rf (superNoiseSeed ω)))
        superBits ∂prior (unregKappa b ε) d := by
  have hb := hφ.slope_pos
  obtain ⟨hk, -, hm, -⟩ := unreg_endpoint_budgets (L := L) hb hH hN hε hsmall hdim hnd hnN
  have hm0 : 0 < unregSignedBudget b ε H (unregKappa b ε) n d :=
    (by positivity : 0 < b ^ 2 / (32 * ε)).trans_le hm
  have hv0 := unregEnergyBudget_pos hn hd hφ
  obtain ⟨hc0, hcr⟩ := unreg_bit_ratio_lower hb hH hN hε hsmall hdim hnd hnN hn hv0
  obtain ⟨h1, h2, h3⟩ := unreg_encoder μR μG hd hn hφ hφm hk A hA hA1 hacc hRf hRlaw hm0
  haveI := isProbabilityMeasure_prior hk d
  let success (i : Fin n) (p : Fin d → ℝ) : ℝ :=
    (superMeasure n (signProductLaw d p) μR μG).real {ω | signDecoder
      (bitEncoder (unregEnergyBudget L n d / (2 * unregSignedBudget b ε H (unregKappa b ε) n d))
        (nativeReleaseVector φ A) (fun ω => Rf (superNoiseSeed ω)) i ω) = superBits ω i}
  have hs : ∀ i, (∫ p, success i p ∂prior (unregKappa b ε) d) ≤ 1 := by
    intro i
    have h := integral_mono_of_nonneg (f := success i)
      (Filter.Eventually.of_forall fun p => measureReal_nonneg)
      (integrable_const (1 : ℝ)) (by
        filter_upwards [prior_ae_mem_Ioo hk d] with p hp
        haveI := isProbabilityMeasure_signProductLaw (fun k => Set.Ioo_subset_Icc_self (hp k))
        exact measureReal_le_one (μ := superMeasure n (signProductLaw d p) μR μG))
    simpa using h
  have hsum : (∑ i, ∫ p, success i p ∂prior (unregKappa b ε) d) ≤ (n : ℝ) := by
    simpa using Finset.sum_le_sum (fun i (_ : i ∈ Finset.univ) => hs i)
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hmean : (1 / (n : ℝ)) * ∑ i, ∫ p, success i p ∂prior (unregKappa b ε) d ≤ 1 := by
    have h := mul_le_mul_of_nonneg_left hsum (by positivity : 0 ≤ 1 / (n : ℝ))
    simpa [hn0.ne'] using h
  have he : unregSignedBudget b ε H (unregKappa b ε) n d ^ 2 /
      (2 * (n : ℝ) * unregEnergyBudget L n d) =
      (unregSignedBudget b ε H (unregKappa b ε) n d ^ 2 /
        ((n : ℝ) * unregEnergyBudget L n d)) / 2 := by ring
  have hr1 : unregSignedBudget b ε H (unregKappa b ε) n d ^ 2 /
      ((n : ℝ) * unregEnergyBudget L n d) ≤ 1 := by
    change 1 / 2 + _ ≤ (1 / (n : ℝ)) * ∑ i, ∫ p, success i p ∂prior (unregKappa b ε) d at h1
    rw [he] at h1
    linarith
  obtain ⟨hf0, hf⟩ := unreg_fano_constant_lower hc0 hcr hr1
  have hf' := mul_le_mul_of_nonneg_left hf hn0.le
  exact ⟨hf0, hf'.trans h2, hf'.trans h3⟩

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/UnregularizedNativeEncoderScaling.lean <==
import LossOnlyTraceability.UnregularizedNativeEncoder
import LossOnlyTraceability.UnregularizedNativeThreshold

noncomputable section
namespace LossOnlyTraceability

/-- The fixed positive correlation constant in the endpoint one-bit conclusion. -/
def unregBitConstant (b L N : ℝ) : ℝ := b ^ 4 / (3072 * N * L ^ 2)

/-- The finite budgets at zero regularizer have a uniformly positive one-bit ratio. -/
theorem unreg_bit_ratio_lower {b H L N ε : ℝ} {n d : ℕ}
    (hb : 0 < b) (hH : 0 ≤ H) (hN : 0 ≤ N) (hε : 0 < ε)
    (hsmall : ε ≤ unregErrorThreshold b H N)
    (hdim : 32 * b ^ 2 ≤ (d : ℝ) * ε ^ 2) (hnd : 32 * n ≤ d)
    (hnN : (n : ℝ) * ε ^ 2 ≤ N) (hn : 0 < n)
    (hV : 0 < unregEnergyBudget L n d) :
    0 < unregBitConstant b L N ∧ unregBitConstant b L N ≤
      unregSignedBudget b ε H (unregKappa b ε) n d ^ 2 /
        ((n : ℝ) * unregEnergyBudget L n d) := by
  obtain ⟨-, -, hm, hv⟩ := unreg_endpoint_budgets (L := L) hb hH hN hε hsmall hdim hnd hnN
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hN0 : 0 < N := (mul_pos hn0 (sq_pos_of_pos hε)).trans_le hnN
  have hL2 : 0 < L ^ 2 := by linarith
  have hden : 0 < 3072 * N * L ^ 2 := by positivity
  refine ⟨by unfold unregBitConstant; positivity, ?_⟩
  unfold unregBitConstant
  apply (div_le_div_iff₀ hden (mul_pos hn0 hV)).2
  have hs := pow_le_pow_left₀ (by positivity : 0 ≤ b ^ 2 / (32 * ε)) hm 2
  have he : (b ^ 2 / (32 * ε)) ^ 2 * ε ^ 2 = b ^ 4 / 1024 := by
    field_simp
    ring
  have hs' := mul_le_mul_of_nonneg_right hs (sq_nonneg ε)
  rw [he] at hs'
  have hv' := mul_le_mul_of_nonneg_right hv (mul_nonneg hn0.le (sq_nonneg ε))
  have hn' := mul_le_mul_of_nonneg_right hnN (mul_nonneg (by norm_num : (0 : ℝ) ≤ 3) hL2.le)
  have hNV : (n : ℝ) * unregEnergyBudget L n d * ε ^ 2 ≤ 3 * N * L ^ 2 := by nlinarith only [hv', hn']
  have h1 := mul_le_mul_of_nonneg_right hs' (mul_pos hn0 hV).le
  have h2 := mul_le_mul_of_nonneg_right hNV
    (sq_nonneg (unregSignedBudget b ε H (unregKappa b ε) n d))
  nlinarith only [h1, h2]

/-- The entropy deficit is strictly positive at every positive correlation. -/
theorem unreg_fanoJ_pos {t : ℝ} (ht : 0 < t) : 0 < fanoJ t := by
  have hl : 0 < Real.log 2 := Real.log_pos (by norm_num)
  unfold fanoJ
  apply sub_pos.mpr
  apply (div_lt_one hl).2
  apply Real.binEntropy_lt_log_two.2
  linarith

/-- Once the encoder's success bound supplies its ratio at most one, the finite
Fano term dominates the fixed positive endpoint constant. -/
theorem unreg_fano_constant_lower {b L N ratio : ℝ}
    (hc : 0 < unregBitConstant b L N) (hcr : unregBitConstant b L N ≤ ratio)
    (hr1 : ratio ≤ 1) :
    0 < fanoJ (unregBitConstant b L N) ∧ fanoJ (unregBitConstant b L N) ≤ fanoJ ratio :=
  ⟨unreg_fanoJ_pos hc, fanoJ_monotoneOn ⟨hc.le, hcr.trans hr1⟩ ⟨hc.le.trans hcr, hr1⟩ hcr⟩

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/UnregularizedNativeEndpoint.lean <==
import LossOnlyTraceability.UnregularizedNativeInformation
import LossOnlyTraceability.UnregularizedNativeThreshold
import LossOnlyTraceability.MainTheoremInformation

/-! Finite information transfer at the unregularized endpoint. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal
variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The endpoint noise law, with constants independent of the error, sample size,
and dimension. The positive threshold handles every nonnegative curvature. -/
theorem unreg_endpoint_information_lower (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H ε N : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hH : 0 ≤ H) (hN : 0 ≤ N) (hε : 0 < ε)
    (hsmall : ε ≤ unregErrorThreshold b H N)
    (hdim : 32 * b ^ 2 ≤ (d : ℝ) * ε ^ 2) (hnd : 32 * n ≤ d)
    (hnN : (n : ℝ) * ε ^ 2 ≤ N)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective (fun _ => 0) φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective (fun _ => 0) φ (signProductLaw d p) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    b ^ 4 ≤ 2048 * Real.log 2 * (3 * L ^ 2 * ε ^ 2 + N * τ ^ 2) *
      nativeWorstInformation Q μR μG φ A Gf τ := by
  have hb := hφ.slope_pos
  obtain ⟨hk, -, hm, hv⟩ := unreg_endpoint_budgets (L := L) hφ.slope_pos hH hN hε hsmall hdim hnd hnN
  have hm0 : 0 < unregSignedBudget b ε H (unregKappa b ε) n d :=
    (by positivity : 0 < b ^ 2 / (32 * ε)).trans_le hm
  have h := unreg_information_lower_bound μR μG hd hφ hφm hk A hA hA1 hacc hGf hGlaw hm0 Q τ
  have hI0 := (nativeWorstInformation_facts μR μG hφm hA hGf Q τ).2.1
  have hl : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have hs := pow_le_pow_left₀ (by positivity : 0 ≤ b ^ 2 / (32 * ε)) hm 2
  have hh := mul_le_mul_of_nonneg_right (hs.trans h) (sq_nonneg ε)
  have heq : (b ^ 2 / (32 * ε)) ^ 2 * ε ^ 2 = b ^ 4 / 1024 := by
    field_simp
    ring
  rw [heq] at hh
  have hVN : (unregEnergyBudget L n d + (n : ℝ) * τ ^ 2) * ε ^ 2 ≤
      3 * L ^ 2 * ε ^ 2 + N * τ ^ 2 := by
    have h1 := mul_le_mul_of_nonneg_right hv (sq_nonneg ε)
    have h2 := mul_le_mul_of_nonneg_right hnN (sq_nonneg τ)
    nlinarith
  have hmono := mul_le_mul_of_nonneg_left hVN
    (mul_nonneg (mul_nonneg (by norm_num : (0 : ℝ) ≤ 2) hl) hI0)
  nlinarith

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/UnregularizedNativeEnergy.lean <==
import LossOnlyTraceability.UnregularizedNativeMoments
import LossOnlyTraceability.NativeBudgetsAssembly

/-! Exact mean matrix energy and unregularized release energy. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal Matrix.Norms.L2Operator

/-- Raw energy from centered training/ghost margins, with a fixed energy cap. -/
theorem unreg_raw_energy_of_margins {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω}
    {n d : ℕ} {L K : ℝ} (X sTr sGh : Ω → Fin n → ℝ)
    (hX : ∀ᵐ ω ∂μ, ∀ i, |X ω i| ≤ L * |sTr ω i - sGh ω i|)
    (hXint : ∀ i, Integrable (fun ω => X ω i ^ 2) μ)
    (hsL : ∀ i, MemLp (fun ω => sTr ω i) 2 μ)
    (hgL : ∀ i, MemLp (fun ω => sGh ω i) 2 μ)
    (hcross : ∀ i, (∫ ω, sTr ω i * sGh ω i ∂μ) = 0)
    (hghost : ∀ i, (∫ ω, sGh ω i ^ 2 ∂μ) ≤ 1 / (d : ℝ))
    (henergy : (∫ ω, ∑ i, sTr ω i ^ 2 ∂μ) ≤ K) :
    (∑ i, ∫ ω, X ω i ^ 2 ∂μ) ≤ L ^ 2 * (K + (n : ℝ) / d) := by
  have hsgint : ∀ i, Integrable (fun ω => sTr ω i * sGh ω i) μ := by
    intro i
    have hb : Integrable (fun ω => (sTr ω i ^ 2 + sGh ω i ^ 2) / 2) μ :=
      ((hsL i).integrable_sq.add (hgL i).integrable_sq).div_const 2
    refine Integrable.mono' hb
      ((hsL i).aestronglyMeasurable.mul (hgL i).aestronglyMeasurable) ?_
    filter_upwards with ω
    rw [Real.norm_eq_abs, abs_mul]
    nlinarith [sq_nonneg (|sTr ω i| - |sGh ω i|), abs_nonneg (sTr ω i), abs_nonneg (sGh ω i),
      sq_abs (sTr ω i), sq_abs (sGh ω i)]
  have hdiff : ∀ i, (∫ ω, (sTr ω i - sGh ω i) ^ 2 ∂μ)
      = (∫ ω, sTr ω i ^ 2 ∂μ) + ∫ ω, sGh ω i ^ 2 ∂μ := by
    intro i
    have hpt : (∫ ω, (sTr ω i - sGh ω i) ^ 2 ∂μ)
        = ∫ ω, (sTr ω i ^ 2 - 2 * (sTr ω i * sGh ω i) + sGh ω i ^ 2) ∂μ :=
      integral_congr_ae (Filter.Eventually.of_forall fun ω => by ring)
    have h1 : Integrable (fun ω => sTr ω i ^ 2 - 2 * (sTr ω i * sGh ω i)) μ :=
      (hsL i).integrable_sq.sub ((hsgint i).const_mul 2)
    rw [hpt, integral_add h1 (hgL i).integrable_sq,
      integral_sub (hsL i).integrable_sq ((hsgint i).const_mul 2), integral_const_mul, hcross i]
    ring
  have hstep : ∀ i, (∫ ω, X ω i ^ 2 ∂μ)
      ≤ L ^ 2 * ((∫ ω, sTr ω i ^ 2 ∂μ) + ∫ ω, sGh ω i ^ 2 ∂μ) := by
    intro i
    have hsub : MemLp (fun ω => sTr ω i - sGh ω i) 2 μ := (hsL i).sub (hgL i)
    have hmono : (∫ ω, X ω i ^ 2 ∂μ) ≤ ∫ ω, L ^ 2 * (sTr ω i - sGh ω i) ^ 2 ∂μ := by
      refine integral_mono_ae (hXint i) (hsub.integrable_sq.const_mul _) ?_
      filter_upwards [hX] with ω hω
      have h := hω i
      nlinarith [sq_abs (X ω i), abs_nonneg (X ω i), abs_nonneg (sTr ω i - sGh ω i),
        sq_abs (sTr ω i - sGh ω i), sq_nonneg L, h]
    rw [integral_const_mul, hdiff i] at hmono
    exact hmono
  have hsum : (∑ i, ∫ ω, X ω i ^ 2 ∂μ)
      ≤ L ^ 2 * ((∑ i, ∫ ω, sTr ω i ^ 2 ∂μ) + ∑ i, ∫ ω, sGh ω i ^ 2 ∂μ) := by
    have h := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
    calc (∑ i, ∫ ω, X ω i ^ 2 ∂μ)
        ≤ ∑ i, L ^ 2 * ((∫ ω, sTr ω i ^ 2 ∂μ) + ∫ ω, sGh ω i ^ 2 ∂μ) := h
      _ = L ^ 2 * ((∑ i, ∫ ω, sTr ω i ^ 2 ∂μ) + ∑ i, ∫ ω, sGh ω i ^ 2 ∂μ) := by
          rw [← Finset.mul_sum, Finset.sum_add_distrib]
  have htrain : (∑ i, ∫ ω, sTr ω i ^ 2 ∂μ) ≤ K := by
    rw [← integral_finsetSum _ fun i _ => (hsL i).integrable_sq]
    exact henergy
  have hghostsum : (∑ i, ∫ ω, sGh ω i ^ 2 ∂μ) ≤ (n : ℝ) / d := by
    have h := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hghost i
    simpa only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul,
      mul_one_div] using h
  exact hsum.trans (mul_le_mul_of_nonneg_left (add_le_add htrain hghostsum) (sq_nonneg L))

section PerLaw
variable {d n : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The expectation bound `E ‖B_tr‖²_op ≤ K₀(n/d)` from the proof of Lemma 9 (Appendix B.2),
on the supersample. -/
theorem unreg_training_matrix_mean (hD : IsSignProductLaw d p D) :
    Integrable (fun ω => nativeJointTrainOp (p, ω)) (superMeasure n D μR μG) ∧
      (∫ ω, nativeJointTrainOp (p, ω) ∂superMeasure n D μR μG)
        ≤ matrixEnergyK ((n : ℝ) / d) := by
  have htm : ∀ i k, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (trainingPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k := fun i k =>
    (measurable_euclidean_coord k).comp
      (measurable_trainingPoint (fun b j => measurable_superPoint b j) measurable_superBits i)
  have hZ : iIndepFun (fun (q : Fin n × Fin d) (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n)
      => (trainingPoint superPoint superBits q.1 ω : EuclideanSpace ℝ (Fin d)) q.2)
      (superMeasure n D μR μG) :=
    iIndepFun_comp_measurePreserving (π := fun ω i => trainingPoint superPoint superBits i ω)
      ⟨measurable_superTraining, trainingSet_law D μR μG⟩
      (fun q : Fin n × Fin d => (measurable_euclidean_coord q.2).comp (measurable_pi_apply q.1))
      hD.iIndepFun_pi_coord
  have hZb : ∀ i k, ∀ᵐ ω ∂(superMeasure n D μR μG),
      (trainingPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k
        ∈ Set.Icc (-(1 / Real.sqrt d)) (1 / Real.sqrt d) := by
    intro i k
    have hmap : ∀ᵐ z ∂((superMeasure n D μR μG).map (trainingPoint superPoint superBits i :
        SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _)),
        z k ∈ Set.Icc (-(1 / Real.sqrt d)) (1 / Real.sqrt d) := by
      rw [trainingPoint_law_native D μR μG i]
      filter_upwards [hD.sign] with z hz
      have h0 : 0 ≤ 1 / Real.sqrt d := by positivity
      rcases hz k with h | h <;> rw [h] <;> constructor <;> linarith
    exact ae_of_ae_map (measurable_trainingPoint (fun b j => measurable_superPoint b j)
      measurable_superBits i).aemeasurable hmap
  have hZc : ∀ i k, ∫ ω, (trainingPoint superPoint superBits i ω : EuclideanSpace ℝ (Fin d)) k
      ∂(superMeasure n D μR μG) = p k / Real.sqrt d := by
    intro i k
    have h := integral_map (μ := superMeasure n D μR μG)
      (measurable_trainingPoint (fun b j => measurable_superPoint b j) measurable_superBits
        i).aemeasurable (measurable_euclidean_coord k).aestronglyMeasurable
    rw [trainingPoint_law_native D μR μG i, hD.mean k] at h
    exact h.symm
  have hBm := fun i k => (htm i k).sub (measurable_const (a := p k / Real.sqrt d))
  have hBind := hZ.comp (fun q x => x - p q.2 / Real.sqrt d)
    (fun _ => measurable_id.sub measurable_const)
  have hBsub := fun i k => hasSubgaussianMGF_centered_feature (htm i k) (hZb i k) (hZc i k)
  obtain ⟨hi, he, _⟩ := opNorm_sq_entryMatrix_energy_tail hBm hBind hBsub
  simpa only [nativeJointTrainOp, priorMean_apply, entryMatrix, Pi.sub_apply] using And.intro hi he

/-- Properness turns the exact matrix mean bound into a training-margin energy bound. -/
theorem unreg_super_training_energy (hD : IsSignProductLaw d p D) (hd : 0 < d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    (∫ ω, ∑ i, ⟪superLearner A ω,
      trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ ^ 2 ∂superMeasure n D μR μG)
      ≤ matrixEnergyK ((n : ℝ) / d) := by
  have hth := measurable_superLearner (Ng := Ng) hA
  have hs (i : Fin n) : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ :=
    measurable_inner_native hth ((measurable_trainingPoint
      (fun b j => measurable_superPoint b j) measurable_superBits i).sub measurable_const)
  have hall : ∀ᵐ ω ∂superMeasure n D μR μG, ∀ i : Fin n,
      ‖trainingPoint superPoint superBits i ω‖ ≤ 1 :=
    ae_all_iff.2 (fun i => ae_norm_trainingPoint_le_one μR μG hD hd i)
  have hS : Integrable (fun ω => ∑ i, ⟪superLearner A ω,
      trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ ^ 2) (superMeasure n D μR μG) := by
    apply Integrable.of_bound (Finset.measurable_sum _ fun i _ => (hs i).pow_const 2).aestronglyMeasurable
      (n * 4 : ℝ)
    filter_upwards [hall] with ω hω
    rw [Real.norm_eq_abs]
    apply abs_sum_fin_le_mul
    intro i
    have h := abs_inner_sub_le_two (show ‖superLearner A ω‖ ≤ 1 from hA1 _ _) (hω i)
      (hD.norm_priorMean_le_one hd)
    rw [abs_of_nonneg (sq_nonneg _)]
    have hh := pow_le_pow_left₀ (abs_nonneg _) h 2
    simpa only [sq_abs, show (2 : ℝ) ^ 2 = 4 by norm_num] using hh
  obtain ⟨hKi, hK⟩ := unreg_training_matrix_mean μR μG hD
  refine (integral_mono hS hKi fun ω => ?_).trans hK
  have h := sum_sq_joint_train_margin_le A (p, ω)
  have ht : ‖superLearner A ω‖ ^ 2 ≤ 1 := by
    have ht : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
    nlinarith [norm_nonneg (superLearner A ω)]
  have hK0 : 0 ≤ nativeJointTrainOp (p, ω) := sq_nonneg _
  exact h.trans (by nlinarith)

/-- The endpoint raw release cap holds at every product law, so zero is also a valid
joint reference with the same energy budget. -/
theorem unreg_super_release_energy (hD : IsSignProductLaw d p D) (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    (∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂superMeasure n D μR μG)
      ≤ L ^ 2 * (matrixEnergyK ((n : ℝ) / d) + (n : ℝ) / d) := by
  have hth := measurable_superLearner (Ng := Ng) hA
  have hball := superPoint_norm_le_one (n := n) D μR μG (hD.norm_le_one hd)
  have hμ1 := hD.norm_priorMean_le_one hd
  have hsm (i : Fin n) : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ :=
    measurable_inner_native hth ((measurable_trainingPoint
      (fun c j => measurable_superPoint c j) measurable_superBits i).sub measurable_const)
  have hgm (i : Fin n) : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A ω, ghostPoint superPoint superBits i ω - priorMean p⟫_ℝ :=
    measurable_inner_native hth ((measurable_ghostPoint_super i).sub measurable_const)
  have hsL (i : Fin n) : MemLp (fun ω =>
      ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ) 2
        (superMeasure n D μR μG) := by
    apply MemLp.of_bound (hsm i).aestronglyMeasurable 2
    filter_upwards [ae_norm_trainingPoint_le_one μR μG hD hd i] with ω hω
    rw [Real.norm_eq_abs]
    exact abs_inner_sub_le_two (hA1 _ _) hω hμ1
  have hgL (i : Fin n) : MemLp (fun ω =>
      ⟪superLearner A ω, ghostPoint superPoint superBits i ω - priorMean p⟫_ℝ) 2
        (superMeasure n D μR μG) := by
    apply MemLp.of_bound (hgm i).aestronglyMeasurable 2
    filter_upwards [ae_norm_ghostPoint_le_one μR μG hD hd i] with ω hω
    rw [Real.norm_eq_abs]
    exact abs_inner_sub_le_two (hA1 _ _) hω hμ1
  have hXm (i : Fin n) : Measurable (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A ω i) :=
    (hφm.comp (measurable_inner_native hth (measurable_superPoint true i))).sub
      (hφm.comp (measurable_inner_native hth (measurable_superPoint false i)))
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hXC (i : Fin n) : ∀ᵐ ω ∂superMeasure n D μR μG, |nativeLossRelease φ A ω i| ≤ 2 * C := by
    filter_upwards [hball] with ω hω
    have h1 := hC _ (native_margin_mem_Icc (show ‖superLearner A ω‖ ≤ 1 from hA1 _ _) (hω true i))
    have h0 := hC _ (native_margin_mem_Icc (show ‖superLearner A ω‖ ≤ 1 from hA1 _ _) (hω false i))
    exact (abs_sub _ _).trans (by linarith)
  have hXi (i : Fin n) : Integrable (fun ω => nativeLossRelease φ A ω i ^ 2)
      (superMeasure n D μR μG) := by
    apply Integrable.of_bound ((hXm i).pow_const 2).aestronglyMeasurable ((2 * C) ^ 2)
    filter_upwards [hXC i] with ω hω
    rw [Real.norm_eq_abs, abs_pow]
    exact pow_le_pow_left₀ (abs_nonneg _) hω 2
  have hX : ∀ᵐ ω ∂superMeasure n D μR μG, ∀ i,
      |nativeLossRelease φ A ω i| ≤ L *
        |⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ -
          ⟪superLearner A ω, ghostPoint superPoint superBits i ω - priorMean p⟫_ℝ| := by
    filter_upwards [hball] with ω hω i
    have he : ⟪superLearner A ω, trainingPoint superPoint superBits i ω - priorMean p⟫_ℝ -
        ⟪superLearner A ω, ghostPoint superPoint superBits i ω - priorMean p⟫_ℝ =
        ⟪superLearner A ω, trainingPoint superPoint superBits i ω⟫_ℝ -
          ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ := by
      rw [inner_sub_right, inner_sub_right]; ring
    rw [he, abs_train_sub_ghost_margin]
    exact abs_link_sub_le_mul_abs (fun t ht => hφ.hasDerivAt ht) hφ.deriv_le
      (native_margin_mem_Icc (hA1 _ _) (hω true i))
      (native_margin_mem_Icc (hA1 _ _) (hω false i))
  have htn : MemLp (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => ‖superLearner A ω‖)
      2 (superMeasure n D μR μG) := by
    apply MemLp.of_bound hth.norm.aestronglyMeasurable 1
    exact Filter.Eventually.of_forall fun ω => by
      have ht : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
      simpa only [norm_norm] using ht
  have htn1 : (∫ ω, ‖superLearner A ω‖ ^ 2 ∂superMeasure n D μR μG) ≤ 1 := by
    have h := integral_mono htn.integrable_sq (integrable_const (1 : ℝ)) (fun ω => by
      have ht : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
      nlinarith [norm_nonneg (superLearner A ω)])
    simpa using h
  exact unreg_raw_energy_of_margins _ _ _ hX hXi hsL hgL
    (fun i => integral_train_mul_ghost_margin μR μG hD hd hA hA1 i)
    (fun i => (integral_ghost_margin_sq_le μR μG hD hd hA hA1 i).trans (by
      simpa only [mul_one] using mul_le_mul_of_nonneg_left htn1 (by positivity : 0 ≤ 1 / (d : ℝ))))
    (unreg_super_training_energy μR μG hD hd hA hA1)

end PerLaw
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/UnregularizedNativeInformation.lean <==
import LossOnlyTraceability.UnregularizedNativeBudgets
import LossOnlyTraceability.MainTheoremInformation

/-! Finite information transfer at the unregularized endpoint. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal
variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- Actual unregularized finite budgets imply the Gaussian-channel lower bound
for every information direction and every real noise level. -/
theorem unreg_information_lower_bound (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H ε κ : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hκ : 0 < κ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective (fun _ => 0) φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective (fun _ => 0) φ (signProductLaw d p) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (hM0 : 0 < unregSignedBudget b ε H κ n d) (Q : InfoDirection) (τ : ℝ) :
    unregSignedBudget b ε H κ n d ^ 2
      ≤ 2 * Real.log 2 * (unregEnergyBudget L n d + n * τ ^ 2)
        * nativeWorstInformation Q μR μG φ A Gf τ := by
  obtain ⟨h1, h2, -⟩ := unreg_finite_budgets μR μG hκ hd hφ hφm hA hA1 hacc
  haveI := isProbabilityMeasure_prior hκ d
  have hC : ∀ᵐ p ∂(prior (κ) d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact fun k => Set.Ioo_subset_Icc_self (hp k)
  obtain ⟨-, hS0, -, hle⟩ := nativeWorstInformation_facts μR μG hφm hA hGf Q τ
  have hlog : (0 : ℝ) ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  refine sq_le_of_prior_moments (prior (κ) d) hC hlog (by positivity) hS0
    (fun p hp => native_channel_inequality μR μG hd hφ hφm hA hA1 hGf hGlaw τ hp)
    (fun p _ => Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _)
    (fun p hp => (nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ hp).1.trans (hle p hp))
    (integrable_native_energy μR μG hd hκ hφ hφm hA hA1) hM0 h1 h2

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/UnregularizedNativeLaw.lean <==
import LossOnlyTraceability.UnregularizedNativeEndpoint
import LossOnlyTraceability.UnregularizedNativeProfile
import LossOnlyTraceability.MainTheoremInformation

/-! Finite information transfer at the unregularized endpoint. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal
variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The complete endpoint noise profile `Θ((ε² + τ²)⁻¹)`, for every
accurate proper learner and every information direction, at a fixed sample ratio.
Both constants are independent of `ε`, `τ`, `n`, and `d`. -/
theorem unreg_native_noise_law (hd : 0 < d) (hn : 0 < n)
    {φ : ℝ → ℝ} {b L H ε N : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hH : 0 ≤ H) (hN : 0 ≤ N) (hε : 0 < ε)
    (hsmall : ε ≤ unregErrorThreshold b H N)
    (hdim : 32 * b ^ 2 ≤ (d : ℝ) * ε ^ 2) (hnd : 32 * n ≤ d)
    (hnN : (n : ℝ) * ε ^ 2 ≤ N)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective (fun _ => 0) φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective (fun _ => 0) φ (signProductLaw d p) θ + ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    0 < b ^ 4 / (2048 * Real.log 2 * max (3 * L ^ 2) N) ∧
    (b ^ 4 / (2048 * Real.log 2 * max (3 * L ^ 2) N)) / (ε ^ 2 + τ ^ 2) ≤
      nativeWorstInformation Q μR μG φ A Gf τ ∧
    nativeWorstInformation Q μR μG φ A Gf τ ≤
      (N + 3 * L ^ 2 / (2 * Real.log 2)) / (ε ^ 2 + τ ^ 2) := by
  have hb := hφ.slope_pos
  have hbL := hφ.deriv_le 0 NativeLinkClass.zero_mem_margin
  have he : deriv φ 0 = -b := by linarith [hφ.slope_eq]
  rw [he, abs_neg, abs_of_pos hφ.slope_pos] at hbL
  have hL : 0 < L := hφ.slope_pos.trans_le hbL
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hmax : 0 < max (3 * L ^ 2) N := lt_of_lt_of_le (by positivity) (le_max_left _ _)
  have hC : 0 < 2048 * Real.log 2 * max (3 * L ^ 2) N := by positivity
  have hden : 0 < ε ^ 2 + τ ^ 2 := by positivity
  refine ⟨by positivity, ?_, unreg_worst_information_upper_profile μR μG hd hn hφ hφm hε hnd hnN
    hA hA1 hGf hGlaw Q τ⟩
  have h := unreg_endpoint_information_lower μR μG hd hφ hφm hH hN hε hsmall hdim hnd hnN
    A hA hA1 hacc hGf hGlaw Q τ
  have hI0 := (nativeWorstInformation_facts μR μG hφm hA hGf Q τ).2.1
  have h1 := mul_le_mul_of_nonneg_right (le_max_left (3 * L ^ 2) N) (sq_nonneg ε)
  have h2 := mul_le_mul_of_nonneg_right (le_max_right (3 * L ^ 2) N) (sq_nonneg τ)
  have hsum : 3 * L ^ 2 * ε ^ 2 + N * τ ^ 2 ≤ max (3 * L ^ 2) N * (ε ^ 2 + τ ^ 2) := by
    nlinarith only [h1, h2]
  have hmono := mul_le_mul_of_nonneg_left hsum
    (mul_nonneg (mul_nonneg (by norm_num : (0 : ℝ) ≤ 2048) hlog.le) hI0)
  apply (div_le_iff₀ hden).2
  apply (div_le_iff₀ hC).2
  nlinarith only [h, hmono]

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/UnregularizedNativeMoments.lean <==
import LossOnlyTraceability.UnregularizedNativeCalibration

/-! Properness and the exact centered-sample second moment at the unregularized endpoint. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

variable {d n : ℕ} {Rr Ng : Type*}

def unregCenteredSum (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
    EuclideanSpace ℝ (Fin d) :=
  ∑ i, (trainingPoint superPoint superBits i x.2 - priorMean x.1)

theorem norm_unregCenteredSum_le (hd : 0 < d)
    (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) (hx : NativeGood x) :
    ‖unregCenteredSum x‖ ≤ 2 * n := by
  calc ‖unregCenteredSum x‖ ≤ ∑ i : Fin n,
        ‖trainingPoint superPoint superBits i x.2 - priorMean x.1‖ := norm_sum_le _ _
    _ ≤ ∑ _i : Fin n, (2 : ℝ) := Finset.sum_le_sum fun i _ =>
      (norm_sub_le _ _).trans (by linarith [hx.norm_train i, hx.norm_priorMean hd])
    _ = 2 * n := by simp [mul_comm]

section Measurable
variable [MeasurableSpace Rr] [MeasurableSpace Ng]

theorem measurable_unregCenteredSum : Measurable (unregCenteredSum :
    (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) :=
  Finset.measurable_sum _ fun i _ =>
    (measurable_joint_train i).sub measurable_joint_priorMean

variable (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The centered sum second moment before prior averaging. -/
theorem unreg_super_centered_sum_sq {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
    [IsProbabilityMeasure D] (hD : IsSignProductLaw d p D) (hd : 0 < d) :
    (∫ ω, ‖unregCenteredSum (p, ω)‖ ^ 2 ∂superMeasure n D μR μG)
      = n * (1 - ‖priorMean p‖ ^ 2) := by
  have hf : Measurable fun z : Fin n → EuclideanSpace ℝ (Fin d) =>
      ‖∑ i, (z i - priorMean p)‖ ^ 2 := by fun_prop
  have h := integral_map (μ := superMeasure n D μR μG)
    measurable_superTraining.aemeasurable hf.aestronglyMeasurable
  rw [trainingSet_law D μR μG] at h
  exact h.symm.trans (hD.integral_norm_sum_sub_mean_sq hd n)

/-- The full joint prior/sample second moment is bounded by `n`. -/
theorem unreg_joint_centered_sum_sq {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d) :
    (∫ x, ‖unregCenteredSum x‖ ^ 2 ∂nativeJointMeasure κ n d μR μG) ≤ n := by
  haveI := isProbabilityMeasure_prior hκ d
  have h := nativeJoint_integral_le_prior μR μG hκ hd
    (measurable_unregCenteredSum.norm.pow_const 2)
    (C := (2 * n : ℝ) ^ 2) (fun x hx => by
      rw [abs_of_nonneg (sq_nonneg _)]
      exact pow_le_pow_left₀ (norm_nonneg _) (norm_unregCenteredSum_le hd x hx) 2)
    (integrable_const (n : ℝ)) (fun p hp => by
      have hpI : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1 := fun k => Set.Ioo_subset_Icc_self (hp k)
      haveI := isProbabilityMeasure_signProductLaw hpI
      rw [unreg_super_centered_sum_sq μR μG (isSignProductLaw_signProductLaw hpI) hd]
      nlinarith [mul_nonneg (Nat.cast_nonneg n) (sq_nonneg ‖priorMean p‖)])
  simpa using h

/-- The second prior moment is the same after adjoining the supersample. -/
theorem unreg_joint_prior_mean_sq {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d) :
    (∫ x, ‖priorMean x.1‖ ^ 2 ∂nativeJointMeasure κ n d μR μG) = 1 / (κ + 1) := by
  rw [nativeJoint_integral_eq μR μG hκ hd (measurable_joint_priorMean.norm.pow_const 2)
    (C := 1) (fun x hx => by
      rw [abs_of_nonneg (sq_nonneg _)]
      nlinarith [hx.norm_priorMean hd, norm_nonneg (priorMean x.1)])]
  have he : (fun p : Fin d → ℝ => ∫ _ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      ‖priorMean p‖ ^ 2 ∂superMeasure n (signProductLaw d p) μR μG)
      =ᵐ[prior κ d] (fun p => ‖priorMean p‖ ^ 2) := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    haveI := isProbabilityMeasure_signProductLaw (fun k => Set.Ioo_subset_Icc_self (hp k))
    simp
  rw [integral_congr_ae he, integral_prior_norm_priorMean_sq hκ hd]

/-- The expected norm of the centered sum is at most `√n`. -/
theorem unreg_joint_centered_sum_norm {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d) :
    (∫ x, ‖unregCenteredSum x‖ ∂nativeJointMeasure κ n d μR μG) ≤ Real.sqrt n := by
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  have hG : MemLp (fun x => ‖unregCenteredSum x‖) 2 (nativeJointMeasure κ n d μR μG) := by
    apply MemLp.of_bound measurable_unregCenteredSum.norm.aestronglyMeasurable (2 * n : ℝ)
    filter_upwards [nativeJoint_ae_good μR μG hκ hd] with x hx
    simpa only [norm_norm] using norm_unregCenteredSum_le hd x hx
  have hY := nativeJoint_integrable (n := n) (d := d) μR μG hκ hd measurable_unregCenteredSum.norm
    (fun x hx => by simpa only [abs_norm] using norm_unregCenteredSum_le hd x hx)
  have hF : MemLp (fun _x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      (1 : ℝ)) 2 (nativeJointMeasure κ n d μR μG) := memLp_const 1
  have h := integral_abs_le_mul_sqrt_mul_sqrt _ _ _ _ hY hF hG (cn := 1) (by norm_num)
    (Filter.Eventually.of_forall fun x => by simp) (Qb := 1) (by simp)
    (unreg_joint_centered_sum_sq μR μG hκ hd)
  simpa only [abs_norm, one_mul, Real.sqrt_one] using h

/-- Properness gives the cross moment `E|m Σsᵢ| ≤ √(nv)` without a growth regularizer. -/
theorem unreg_joint_cross_moment {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    (∫ x, |⟪superLearner A x.2, priorMean x.1⟫_ℝ *
        ⟪superLearner A x.2, unregCenteredSum x⟫_ℝ| ∂nativeJointMeasure κ n d μR μG)
      ≤ Real.sqrt ((n : ℝ) * (1 / (κ + 1))) := by
  haveI := isProbabilityMeasure_nativeJointMeasure (n := n) μR μG (d := d) hκ
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have hYm : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, priorMean x.1⟫_ℝ * ⟪superLearner A x.2, unregCenteredSum x⟫_ℝ :=
    (measurable_inner_native hth hμ).mul (measurable_inner_native hth measurable_unregCenteredSum)
  have hpt (x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) :
      |⟪superLearner A x.2, priorMean x.1⟫_ℝ * ⟪superLearner A x.2, unregCenteredSum x⟫_ℝ|
        ≤ ‖priorMean x.1‖ * ‖unregCenteredSum x‖ := by
    have hinner (y : EuclideanSpace ℝ (Fin d)) : |⟪superLearner A x.2, y⟫_ℝ| ≤ ‖y‖ :=
      (abs_real_inner_le_norm _ _).trans (by
        have ht : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
        nlinarith [norm_nonneg y])
    rw [abs_mul]
    exact mul_le_mul (hinner _) (hinner _) (abs_nonneg _) (norm_nonneg _)
  have hY := nativeJoint_integrable μR μG hκ hd hYm (C := 2 * n) (fun x hx =>
    (hpt x).trans ((by nlinarith [hx.norm_priorMean hd, norm_nonneg (unregCenteredSum x)] :
      ‖priorMean x.1‖ * ‖unregCenteredSum x‖ ≤ ‖unregCenteredSum x‖).trans
        (norm_unregCenteredSum_le hd x hx)))
  have hF : MemLp (fun x => ‖priorMean x.1‖) 2 (nativeJointMeasure κ n d μR μG) := by
    apply MemLp.of_bound hμ.norm.aestronglyMeasurable 1
    filter_upwards [nativeJoint_ae_good μR μG hκ hd] with x hx
    simpa only [norm_norm] using hx.norm_priorMean hd
  have hG : MemLp (fun x => ‖unregCenteredSum x‖) 2 (nativeJointMeasure κ n d μR μG) := by
    apply MemLp.of_bound measurable_unregCenteredSum.norm.aestronglyMeasurable (2 * n : ℝ)
    filter_upwards [nativeJoint_ae_good μR μG hκ hd] with x hx
    simpa only [norm_norm] using norm_unregCenteredSum_le hd x hx
  have h := integral_abs_le_mul_sqrt_mul_sqrt _ _ _ _ hY hF hG (cn := 1) (by norm_num)
    (Filter.Eventually.of_forall fun x => by simpa only [one_mul] using hpt x)
    (unreg_joint_prior_mean_sq μR μG hκ hd).le (unreg_joint_centered_sum_sq μR μG hκ hd)
  rw [one_mul, ← Real.sqrt_mul (by positivity), mul_comm (1 / (κ + 1)) (n : ℝ)] at h
  exact h

/-- Fingerprinting and properness bound the signed centered-sum representation by `√n`. -/
theorem unreg_fingerprint_sample_bound {κ : ℝ} (hκ : 0 < κ) (hd : 0 < d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    κ * (∫ x, ⟪superLearner A x.2, priorMean x.1⟫_ℝ ∂nativeJointMeasure κ n d μR μG)
      ≤ Real.sqrt n := by
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have hs (i : Fin n) : Measurable fun x : (Fin d → ℝ) ×
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ :=
    measurable_inner_native hth ((measurable_joint_train i).sub hμ)
  have hsi (i : Fin n) := nativeJoint_integrable μR μG hκ hd (hs i) (C := 2)
    (fun x hx => abs_inner_sub_le_two (hA1 _ _) (hx.norm_train i) (hx.norm_priorMean hd))
  have he : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      (∑ i, ⟪superLearner A x.2, trainingPoint superPoint superBits i x.2 - priorMean x.1⟫_ℝ)
        = ⟪superLearner A x.2, unregCenteredSum x⟫_ℝ := by
    intro x
    rw [unregCenteredSum, inner_sum]
  have hinner : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
      |⟪superLearner A x.2, unregCenteredSum x⟫_ℝ| ≤ ‖unregCenteredSum x‖ := fun x =>
    (abs_real_inner_le_norm _ _).trans (by
      have ht : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
      nlinarith [norm_nonneg (unregCenteredSum x)])
  have hIi := nativeJoint_integrable μR μG hκ hd
    (measurable_inner_native hth measurable_unregCenteredSum) (C := 2 * n)
    (fun x hx => (hinner x).trans (norm_unregCenteredSum_le hd x hx))
  have hNi := nativeJoint_integrable (n := n) (d := d) μR μG hκ hd measurable_unregCenteredSum.norm
    (fun x hx => by simpa only [abs_norm] using norm_unregCenteredSum_le hd x hx)
  have hfp := native_joint_fingerprint μR μG hκ hd hA hA1
  rw [← integral_finsetSum _ (fun i _ => hsi i)] at hfp
  simp_rw [he] at hfp
  rw [← hfp]
  exact (integral_mono hIi hNi fun x => (le_abs_self _).trans (hinner x)).trans
    (unreg_joint_centered_sum_norm μR μG hκ hd)

/-- Finite sample-size necessity. A negative calibration value is clipped at zero before squaring. -/
theorem unreg_sample_necessity {κ b L H ε : ℝ} {φ : ℝ → ℝ} (hκ : 0 < κ) (hd : 0 < d)
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective (fun _ => 0) φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective (fun _ => 0) φ (signProductLaw d p) θ + ε) :
    (max 0 (κ * unregAlignment b ε H κ d)) ^ 2 ≤ n := by
  have hc := mul_le_mul_of_nonneg_left
    (unreg_joint_alignment μR (Measure.dirac ()) hκ hd hφ hφm hA hA1 hacc) hκ.le
  have hu := unreg_fingerprint_sample_bound μR (Measure.dirac ()) hκ hd hA hA1
  have hm : max 0 (κ * unregAlignment b ε H κ d) ≤ Real.sqrt n :=
    max_le (Real.sqrt_nonneg _) (hc.trans hu)
  have hs := pow_le_pow_left₀ (le_max_left 0 _) hm 2
  simpa only [Real.sq_sqrt (Nat.cast_nonneg n)] using hs

end Measurable
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/UnregularizedNativeProfile.lean <==
import LossOnlyTraceability.UnregularizedNativeUpper
import LossOnlyTraceability.UnregularizedNativeScaling

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal
variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The matching endpoint upper profile, with a constant independent of error,
noise, sample size, and dimension. It applies to every proper learner. -/
theorem unreg_information_upper_profile (hd : 0 < d) (hn : 0 < n)
    {φ : ℝ → ℝ} {b L H N ε : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hε : 0 < ε) (hnd : 32 * n ≤ d) (hnN : (n : ℝ) * ε ^ 2 ≤ N)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q μR μG φ A Gf τ p ≤
      (N + 3 * L ^ 2 / (2 * Real.log 2)) / (ε ^ 2 + τ ^ 2) := by
  obtain ⟨-, hSn, hSτ⟩ := unreg_information_upper_bound μR μG hd hn hφ hφm hA hA1 hGf hGlaw Q τ hp
  have hE := unreg_energy_scaling (L := L) hd hnd
  have hE0 : 0 ≤ unregEnergyBudget L n d := by
    unfold unregEnergyBudget
    exact mul_nonneg (sq_nonneg _) (add_nonneg (matrixEnergyK_nonneg (by positivity)) (by positivity))
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hnoise : nativeNoisyInformation Q μR μG φ A Gf τ p * τ ^ 2 ≤
      3 * L ^ 2 / (2 * Real.log 2) := by
    rcases eq_or_ne τ 0 with ht | ht
    · rw [ht, zero_pow two_ne_zero, mul_zero]
      positivity
    · have ht2 : 0 < τ ^ 2 := sq_pos_of_ne_zero ht
      have hln := Real.log_le_sub_one_of_pos
        (by positivity : 0 < 1 + unregEnergyBudget L n d / ((n : ℝ) * τ ^ 2))
      have hln' : Real.log (1 + unregEnergyBudget L n d / ((n : ℝ) * τ ^ 2)) ≤
          unregEnergyBudget L n d / ((n : ℝ) * τ ^ 2) := by linarith
      have h1 := ((hSτ ht).trans (min_le_right _ _)).trans
        (mul_le_mul_of_nonneg_left hln' (by positivity))
      have h2 := mul_le_mul_of_nonneg_right h1 (sq_nonneg τ)
      have he : ((n : ℝ) / (2 * Real.log 2) *
          (unregEnergyBudget L n d / ((n : ℝ) * τ ^ 2))) * τ ^ 2 =
          unregEnergyBudget L n d / (2 * Real.log 2) := by field_simp
      rw [he] at h2
      exact h2.trans (div_le_div_of_nonneg_right hE (by positivity))
  apply (le_div_iff₀ (show 0 < ε ^ 2 + τ ^ 2 by positivity)).2
  have hs := (mul_le_mul_of_nonneg_right hSn (sq_nonneg ε)).trans hnN
  nlinarith

/-- The same profile bounds the worst distribution in the product family. -/
theorem unreg_worst_information_upper_profile (hd : 0 < d) (hn : 0 < n)
    {φ : ℝ → ℝ} {b L H N ε : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hε : 0 < ε) (hnd : 32 * n ≤ d) (hnN : (n : ℝ) * ε ^ 2 ≤ N)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    nativeWorstInformation Q μR μG φ A Gf τ ≤
      (N + 3 * L ^ 2 / (2 * Real.log 2)) / (ε ^ 2 + τ ^ 2) := by
  haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
  apply ciSup_le
  intro p
  exact unreg_information_upper_profile μR μG hd hn hφ hφm hε hnd hnN hA hA1 hGf hGlaw Q τ p.2

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/UnregularizedNativeSampleLower.lean <==
import LossOnlyTraceability.UnregularizedNativeThreshold

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal
variable {d n : ℕ} {Rr : Type*} [MeasurableSpace Rr]
  (μR : Measure Rr) [IsProbabilityMeasure μR]

/-- Sample necessity in the endpoint regime, from the properness/fingerprinting
bound rather than a generic statistical lower bound. -/
theorem unreg_endpoint_sample_necessity (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H ε N : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hH : 0 ≤ H) (hN : 0 ≤ N) (hε : 0 < ε)
    (hsmall : ε ≤ unregErrorThreshold b H N)
    (hdim : 32 * b ^ 2 ≤ (d : ℝ) * ε ^ 2) (hnd : 32 * n ≤ d)
    (hnN : (n : ℝ) * ε ^ 2 ≤ N)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1)
    (hacc : ∀ p : Fin d → ℝ, (∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) →
      ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
        (∫ q, nativePopulationObjective (fun _ => 0) φ (signProductLaw d p) (A q.1 q.2)
          ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR))
          ≤ nativePopulationObjective (fun _ => 0) φ (signProductLaw d p) θ + ε)
 : b ^ 2 ≤ 1024 * (n : ℝ) * ε ^ 2 := by
  have hb := hφ.slope_pos
  obtain ⟨hk, -, hm, -⟩ := unreg_endpoint_budgets (L := L) hb hH hN hε hsmall hdim hnd hnN
  have hK := matrixEnergyK_nonneg (ρ := (n : ℝ) / d) (by positivity)
  have hM : unregSignedBudget b ε H (unregKappa b ε) n d ≤
      b * unregKappa b ε * unregAlignment b ε H (unregKappa b ε) d := by
    unfold unregSignedBudget
    have h1 := mul_nonneg hH (Real.sqrt_nonneg ((n : ℝ) * (1 / (unregKappa b ε + 1))))
    have h2 := mul_nonneg hH hK
    linarith
  have ha : b / (32 * ε) ≤ unregKappa b ε * unregAlignment b ε H (unregKappa b ε) d := by
    apply le_of_mul_le_mul_left (a := b) _ hb
    calc
      b * (b / (32 * ε)) = b ^ 2 / (32 * ε) := by ring
      _ ≤ _ := by simpa only [mul_assoc] using hm.trans hM
  have hmax := ha.trans (le_max_right 0 _)
  have hs := pow_le_pow_left₀ (by positivity : 0 ≤ b / (32 * ε)) hmax 2
  have hn' := unreg_sample_necessity μR hk hd hφ hφm hA hA1 hacc
  have hh := mul_le_mul_of_nonneg_right (hs.trans hn') (sq_nonneg ε)
  have he : (b / (32 * ε)) ^ 2 * ε ^ 2 = b ^ 2 / 1024 := by field_simp; ring
  rw [he] at hh
  nlinarith only [hh]

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/UnregularizedNativeScaling.lean <==
import LossOnlyTraceability.UnregularizedNativeBudgets

/-! Explicit small-error gates for the unregularized endpoint. -/
noncomputable section
namespace LossOnlyTraceability

def unregPriorVariance (b ε : ℝ) : ℝ := 4 * ε ^ 2 / b ^ 2

def unregKappa (b ε : ℝ) : ℝ := b ^ 2 / (4 * ε ^ 2) - 1

/-- A direct quantitative form of the bound `M₀ = Ω(ε⁻¹)`.
The two small-error gates are scalar inequalities in the link constants and
sample ratio; they hold for sufficiently small error when `n ε² ≤ N`. -/
theorem unreg_budget_scaling {b ε H N : ℝ} {n d : ℕ}
    (hb : 0 < b) (hε : 0 < ε) (hεb : ε ≤ b / 4) (hH : 0 ≤ H) (hN : 0 ≤ N)
    (hd : 0 < d) (hnd : 32 * n ≤ d)
    (hdv : 128 ≤ (d : ℝ) * unregPriorVariance b ε)
    (hnN : (n : ℝ) * ε ^ 2 ≤ N)
    (hcurv : H * (unregPriorVariance b ε + 1 / d) ≤ ε / 2)
    (hsmall : ε * H * (2 * Real.sqrt N / b + 2) ≤ b ^ 2 / 32) :
    0 < unregKappa b ε ∧
    ε / (2 * b) ≤ unregAlignment b ε H (unregKappa b ε) d ∧
    b ^ 2 / (32 * ε) ≤ unregSignedBudget b ε H (unregKappa b ε) n d := by
  have hb2 : 0 < b ^ 2 := sq_pos_of_pos hb
  have he2 : 0 < ε ^ 2 := sq_pos_of_pos hε
  have hv : 0 < unregPriorVariance b ε := by unfold unregPriorVariance; positivity
  have hk : 0 < unregKappa b ε := by
    unfold unregKappa
    have : 1 < b ^ 2 / (4 * ε ^ 2) := (lt_div_iff₀ (by positivity)).2 (by nlinarith)
    linarith
  have hvar : 1 / (unregKappa b ε + 1) = unregPriorVariance b ε := by
    unfold unregKappa unregPriorVariance
    field_simp
    ring
  have hsqrtv : Real.sqrt (unregPriorVariance b ε) = 2 * ε / b := by
    apply (Real.sqrt_eq_iff_eq_sq hv.le (by positivity)).2
    unfold unregPriorVariance
    field_simp
    ring
  have hdv0 : 0 < (d : ℝ) * unregPriorVariance b ε := by positivity
  have hinv : 1 / ((d : ℝ) * unregPriorVariance b ε) ≤ 1 / 128 := by
    exact one_div_le_one_div_of_le (by norm_num) hdv
  have hs0 : 0 < Real.sqrt (1 + 1 / ((d : ℝ) * unregPriorVariance b ε)) := by positivity
  have hs : Real.sqrt (1 + 1 / ((d : ℝ) * unregPriorVariance b ε)) ≤ 8 / 7 := by
    apply (Real.sqrt_le_iff).2
    constructor
    · norm_num
    · linarith
  have hratio : 7 * ε / (4 * b) ≤ Real.sqrt (unregPriorVariance b ε) /
      Real.sqrt (1 + 1 / ((d : ℝ) * unregPriorVariance b ε)) := by
    rw [hsqrtv, le_div_iff₀ hs0]
    have hmul := mul_le_mul_of_nonneg_left hs (show 0 ≤ 7 * ε / (4 * b) by positivity)
    calc
      _ ≤ (7 * ε / (4 * b)) * (8 / 7) := hmul
      _ = 2 * ε / b := by ring
  have hcurv' : H / (2 * b) * (unregPriorVariance b ε + 1 / d) ≤ ε / (4 * b) := by
    apply (le_div_iff₀ (show 0 < 4 * b by positivity)).2
    have heq : H / (2 * b) * (unregPriorVariance b ε + 1 / d) * (4 * b) =
        2 * (H * (unregPriorVariance b ε + 1 / d)) := by field_simp; ring
    rw [heq]
    linarith
  have hA : ε / (2 * b) ≤ unregAlignment b ε H (unregKappa b ε) d := by
    unfold unregAlignment
    rw [hvar]
    calc
      _ = 7 * ε / (4 * b) - ε / b - ε / (4 * b) := by ring
      _ ≤ _ := sub_le_sub (sub_le_sub_right hratio _) hcurv'
  have hκlower : b ^ 2 / (8 * ε ^ 2) ≤ unregKappa b ε := by
    unfold unregKappa
    apply (div_le_iff₀ (show 0 < 8 * ε ^ 2 by positivity)).2
    have heq : (b ^ 2 / (4 * ε ^ 2) - 1) * (8 * ε ^ 2) = 2 * b ^ 2 - 8 * ε ^ 2 := by
      field_simp
      ring
    rw [heq]
    nlinarith
  have hlead : b ^ 2 / (16 * ε) ≤ b * unregKappa b ε * unregAlignment b ε H (unregKappa b ε) d := by
    have h := mul_le_mul hκlower hA (by positivity : 0 ≤ ε / (2 * b)) hk.le
    have h' := mul_le_mul_of_nonneg_left h hb.le
    calc
      _ = b * (b ^ 2 / (8 * ε ^ 2) * (ε / (2 * b))) := by field_simp; ring
      _ ≤ _ := by simpa only [mul_assoc] using h'
  have hnv : (n : ℝ) * unregPriorVariance b ε ≤ (2 * Real.sqrt N / b) ^ 2 := by
    have hsN := Real.sq_sqrt hN
    unfold unregPriorVariance
    field_simp
    nlinarith
  have hcross : Real.sqrt ((n : ℝ) * unregPriorVariance b ε) ≤ 2 * Real.sqrt N / b :=
    (Real.sqrt_le_iff).2 ⟨by positivity, hnv⟩
  have hK : matrixEnergyK ((n : ℝ) / d) ≤ 4 := by
    have := (matrix_energy_constant_bound hnd).1
    have := matrixEnergyK_one_div_thirty_two_lt
    linarith
  have herr : H * Real.sqrt ((n : ℝ) * unregPriorVariance b ε) +
      H * matrixEnergyK ((n : ℝ) / d) / 2 ≤ b ^ 2 / (32 * ε) := by
    apply (le_div_iff₀ (show 0 < 32 * ε by positivity)).2
    have hc := mul_le_mul_of_nonneg_left hcross hH
    have hke := mul_le_mul_of_nonneg_left hK hH
    have hsum : H * Real.sqrt ((n : ℝ) * unregPriorVariance b ε) +
        H * matrixEnergyK ((n : ℝ) / d) / 2 ≤ H * (2 * Real.sqrt N / b + 2) := by nlinarith
    have hm := mul_le_mul_of_nonneg_right hsum hε.le
    nlinarith
  refine ⟨hk, hA, ?_⟩
  unfold unregSignedBudget
  rw [hvar]
  have heq : b ^ 2 / (16 * ε) = 2 * (b ^ 2 / (32 * ε)) := by ring
  linarith

/-- Both raw and zero-reference residual energies remain bounded independently
of the error, sample size, and dimension in the stated aspect-ratio range. -/
theorem unreg_energy_scaling {L : ℝ} {n d : ℕ} (hd : 0 < d) (hnd : 32 * n ≤ d) :
    unregEnergyBudget L n d ≤ 3 * L ^ 2 := by
  have hK := (matrix_energy_constant_bound hnd).1
  have hK' := matrixEnergyK_one_div_thirty_two_lt
  have hr : (n : ℝ) / d ≤ 1 / 32 := by
    apply (div_le_iff₀ (by exact_mod_cast hd : (0 : ℝ) < d)).2
    have hh : 32 * (n : ℝ) ≤ d := by exact_mod_cast hnd
    linarith
  unfold unregEnergyBudget
  have hh : matrixEnergyK ((n : ℝ) / d) + (n : ℝ) / d ≤ 3 := by linarith
  nlinarith [sq_nonneg L]

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/UnregularizedNativeSigned.lean <==
import LossOnlyTraceability.NativeBudgetsSigned

/-! The signed-moment algebra with general calibration, cross-moment, and energy parameters.
This separates the unregularized endpoint from positive-coercivity recipes. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped BigOperators ENNReal
variable {Ω : Type*} [MeasurableSpace Ω]

/-- General signed budget, retaining the sign of the finite calibration value. -/
theorem unreg_signed_moment_budget {b H κ A0 K v : ℝ} {n : ℕ} {μ : Measure Ω}
    [IsProbabilityMeasure μ] (φ dφ : ℝ → ℝ) (Delta sTr : Ω → Fin n → ℝ)
    (gh : Ω → Fin n → ℝ) (mm : Ω → ℝ)
    (hderiv : ∀ t ∈ Set.Icc (-1 : ℝ) 1, HasDerivAt φ (dφ t) t)
    (hcont : ContinuousOn dφ (Set.Icc (-1 : ℝ) 1))
    (hHb : ∀ t ∈ Set.Icc (-1 : ℝ) 1, ∀ u ∈ Set.Icc (-1 : ℝ) 1, |dφ t - dφ u| ≤ H * |t - u|)
    (hH0 : 0 ≤ H)
    (hmem : ∀ᵐ ω ∂μ, mm ω ∈ Set.Icc (-1 : ℝ) 1 ∧
      ∀ i, mm ω + sTr ω i ∈ Set.Icc (-1 : ℝ) 1)
    (hrelease : ∀ᵐ ω ∂μ, ∀ i, Delta ω i = φ (gh ω i) - φ (mm ω + sTr ω i))
    (hDeltaint : Integrable (fun ω => ∑ i, Delta ω i) μ)
    (hDeltaeach : ∀ i, Integrable (fun ω => Delta ω i) μ)
    (hghint : ∀ i, Integrable (fun ω => φ (gh ω i)) μ)
    (hghsum : Integrable (fun ω => ∑ i, φ (gh ω i)) μ)
    (hmmint : Integrable (fun ω => φ (mm ω)) μ)
    (hssum : Integrable (fun ω => ∑ i, sTr ω i) μ)
    (hseach : ∀ i, Integrable (fun ω => sTr ω i) μ)
    (hsqint : Integrable (fun ω => ∑ i, sTr ω i ^ 2) μ)
    (hduint : Integrable (fun ω => dφ (mm ω) * ∑ i, sTr ω i) μ)
    (hjensen : ∀ i, (∫ ω, φ (mm ω) + b * mm ω ∂μ) ≤ ∫ ω, φ (gh ω i) + b * gh ω i ∂μ)
    (hcenter : ∀ i, (∫ ω, gh ω i ∂μ) = ∫ ω, mm ω ∂μ)
    (hmmL : Integrable mm μ)
    (hghL : ∀ i, Integrable (fun ω => gh ω i) μ)
    (hfp : (∑ i, ∫ ω, sTr ω i ∂μ) = κ * ∫ ω, mm ω ∂μ)
    (hkappa : 0 ≤ κ)
    (hcal : (b * A0) ≤ b * ∫ ω, mm ω ∂μ)
    (hcross : (∫ ω, |(dφ (mm ω) + b) * ∑ i, sTr ω i| ∂μ)
      ≤ H * Real.sqrt ((n : ℝ) * v))
    (henergy : (∫ ω, ∑ i, sTr ω i ^ 2 ∂μ) ≤ K) :
    b * κ * A0 - H * Real.sqrt ((n : ℝ) * v) - H * K / 2 ≤ ∑ i, ∫ ω, Delta ω i ∂μ := by
  have htaylor : ∀ᵐ ω ∂μ, (∑ i, Delta ω i)
      ≥ (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω) - dφ (mm ω) * (∑ i, sTr ω i)
        - H / 2 * ∑ i, sTr ω i ^ 2 := by
    filter_upwards [hmem, hrelease] with ω hmemω hrel
    have hstep : ∀ i : Fin n, Delta ω i
        ≥ φ (gh ω i) - φ (mm ω) - dφ (mm ω) * sTr ω i - H / 2 * sTr ω i ^ 2 := by
      intro i
      have hdesc := native_descent_bound (φ := φ) (dφ := dφ) (H := H) (x := mm ω)
        (y := mm ω + sTr ω i) hderiv hcont hHb hH0 hmemω.1 (hmemω.2 i)
      have hsimp : mm ω + sTr ω i - mm ω = sTr ω i := by ring
      rw [hsimp] at hdesc
      rw [hrel i]
      linarith [hdesc]
    have hsum := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
    have hexp : (∑ i : Fin n, (φ (gh ω i) - φ (mm ω) - dφ (mm ω) * sTr ω i
        - H / 2 * sTr ω i ^ 2))
        = (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω) - dφ (mm ω) * (∑ i, sTr ω i)
          - H / 2 * ∑ i, sTr ω i ^ 2 := by
      rw [Finset.sum_sub_distrib, Finset.sum_sub_distrib, Finset.sum_sub_distrib,
        ← Finset.mul_sum, ← Finset.mul_sum, Finset.sum_const, Finset.card_univ,
        Fintype.card_fin, nsmul_eq_mul]
    rw [hexp] at hsum
    exact hsum
  have hintRHS : Integrable (fun ω => (∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) μ :=
    ((hghsum.sub (hmmint.const_mul _)).sub hduint).sub (hsqint.const_mul _)
  have hmain : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      ≤ ∫ ω, ∑ i, Delta ω i ∂μ :=
    integral_mono_ae hintRHS hDeltaint htaylor
  have hsub1 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      = (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
          - dφ (mm ω) * (∑ i, sTr ω i)) ∂μ) - ∫ ω, (H / 2 * ∑ i, sTr ω i ^ 2) ∂μ :=
    integral_sub ((hghsum.sub (hmmint.const_mul _)).sub hduint) (hsqint.const_mul _)
  have hsub2 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i)) ∂μ)
      = (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)) ∂μ)
        - ∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ :=
    integral_sub (hghsum.sub (hmmint.const_mul _)) hduint
  have hsub3 : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)) ∂μ)
      = (∫ ω, ∑ i, φ (gh ω i) ∂μ) - ∫ ω, (n : ℝ) * φ (mm ω) ∂μ :=
    integral_sub hghsum (hmmint.const_mul _)
  have hcm1 : (∫ ω, (n : ℝ) * φ (mm ω) ∂μ) = (n : ℝ) * ∫ ω, φ (mm ω) ∂μ :=
    integral_const_mul _ _
  have hcm2 : (∫ ω, (H / 2 * ∑ i, sTr ω i ^ 2) ∂μ) = H / 2 * ∫ ω, ∑ i, sTr ω i ^ 2 ∂μ :=
    integral_const_mul _ _
  have hfs : (∫ ω, ∑ i, φ (gh ω i) ∂μ) = ∑ i, ∫ ω, φ (gh ω i) ∂μ :=
    integral_finsetSum _ fun i _ => hghint i
  have hsplitint : (∫ ω, ((∑ i, φ (gh ω i)) - (n : ℝ) * φ (mm ω)
      - dφ (mm ω) * (∑ i, sTr ω i) - H / 2 * ∑ i, sTr ω i ^ 2) ∂μ)
      = (∑ i, ∫ ω, φ (gh ω i) ∂μ) - (n : ℝ) * ∫ ω, φ (mm ω) ∂μ
        - (∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ) - H / 2 * ∫ ω, ∑ i, sTr ω i ^ 2 ∂μ := by
    rw [hsub1, hsub2, hsub3, hcm1, hcm2, hfs]
  have hjen : (n : ℝ) * (∫ ω, φ (mm ω) ∂μ) ≤ ∑ i, ∫ ω, φ (gh ω i) ∂μ := by
    have hstep : ∀ i : Fin n, (∫ ω, φ (mm ω) ∂μ) ≤ ∫ ω, φ (gh ω i) ∂μ := by
      intro i
      have h := hjensen i
      rw [integral_add hmmint (hmmL.const_mul b), integral_add (hghint i) ((hghL i).const_mul b),
        integral_const_mul, integral_const_mul, hcenter i] at h
      linarith [h]
    have := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hstep i
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at this
    exact this
  have hdusplit : (∫ ω, dφ (mm ω) * (∑ i, sTr ω i) ∂μ)
      = (∫ ω, (dφ (mm ω) + b) * (∑ i, sTr ω i) ∂μ) - b * ∫ ω, ∑ i, sTr ω i ∂μ := by
    have hrw : (fun ω => (dφ (mm ω) + b) * (∑ i, sTr ω i))
        = fun ω => dφ (mm ω) * (∑ i, sTr ω i) + b * ∑ i, sTr ω i := by
      funext ω; ring
    rw [hrw, integral_add hduint (hssum.const_mul b), integral_const_mul]
    ring
  have hcrossle : (∫ ω, (dφ (mm ω) + b) * (∑ i, sTr ω i) ∂μ)
      ≤ H * Real.sqrt ((n : ℝ) * v) := by
    refine le_trans ?_ hcross
    exact le_trans (le_abs_self _) abs_integral_le_integral_abs
  have hsumss : (∫ ω, ∑ i, sTr ω i ∂μ) = κ * ∫ ω, mm ω ∂μ := by
    rw [integral_finsetSum _ fun i _ => hseach i]
    exact hfp
  have hsignal : κ * (b * A0)
      ≤ b * ∫ ω, ∑ i, sTr ω i ∂μ := by
    rw [hsumss]
    have h : κ * (b * A0)
        ≤ κ * (b * ∫ ω, mm ω ∂μ) :=
      mul_le_mul_of_nonneg_left hcal hkappa
    linarith [h]
  have hDeltaeq : (∫ ω, ∑ i, Delta ω i ∂μ) = ∑ i, ∫ ω, Delta ω i ∂μ :=
    integral_finsetSum _ fun i _ => hDeltaeach i
  rw [hsplitint, hdusplit] at hmain
  rw [hDeltaeq] at hmain
  linarith [hmain, hjen, hcrossle, hsignal,
    mul_le_mul_of_nonneg_left henergy (by linarith : (0 : ℝ) ≤ H / 2)]

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/UnregularizedNativeThreshold.lean <==
import LossOnlyTraceability.UnregularizedNativeScaling

noncomputable section
namespace LossOnlyTraceability

/-- A positive error threshold depending only on the link and the upper sample ratio. -/
def unregErrorThreshold (b H N : ℝ) : ℝ :=
  min (b / 4) (min (b ^ 2 / (16 * (H + 1)))
    (b ^ 2 / (32 * (H + 1) * (2 * Real.sqrt N / b + 2))))

theorem unregErrorThreshold_pos {b H N : ℝ} (hb : 0 < b) (hH : 0 ≤ H) :
    0 < unregErrorThreshold b H N := by
  unfold unregErrorThreshold
  positivity

/-- The dimension range `32 b² ≤ d ε²` and a fixed positive threshold discharge
all scalar gates, including the zero-curvature case `H = 0`. -/
theorem unreg_small_error_gates {b H N ε : ℝ} {d : ℕ}
    (hb : 0 < b) (hH : 0 ≤ H) (hε : 0 < ε)
    (hsmall : ε ≤ unregErrorThreshold b H N)
    (hdim : 32 * b ^ 2 ≤ (d : ℝ) * ε ^ 2) :
    ε ≤ b / 4 ∧ 0 < d ∧ 128 ≤ (d : ℝ) * unregPriorVariance b ε ∧
    H * (unregPriorVariance b ε + 1 / d) ≤ ε / 2 ∧
    ε * H * (2 * Real.sqrt N / b + 2) ≤ b ^ 2 / 32 := by
  have hb2 := sq_pos_of_pos hb
  have hd : (0 : ℝ) < d := by
    by_contra h
    have he : (d : ℝ) = 0 := le_antisymm (le_of_not_gt h) (Nat.cast_nonneg d)
    rw [he, zero_mul] at hdim
    nlinarith
  have h1 := hsmall.trans (min_le_left _ _)
  have h2 := hsmall.trans ((min_le_right _ _).trans (min_le_left _ _))
  have h3 := hsmall.trans ((min_le_right _ _).trans (min_le_right _ _))
  have hh2 : ε * (16 * (H + 1)) ≤ b ^ 2 := (le_div_iff₀ (by positivity)).1 h2
  have hh3 : ε * (32 * (H + 1) * (2 * Real.sqrt N / b + 2)) ≤ b ^ 2 :=
    (le_div_iff₀ (by positivity)).1 h3
  have hvdim : 128 ≤ (d : ℝ) * unregPriorVariance b ε := by
    unfold unregPriorVariance
    rw [← mul_div_assoc]
    apply (le_div_iff₀ hb2).2
    nlinarith
  have hinv : 1 / (d : ℝ) ≤ ε ^ 2 / b ^ 2 := by
    apply (div_le_div_iff₀ hd hb2).2
    nlinarith
  have hc : H * (unregPriorVariance b ε + 1 / d) ≤ ε / 2 := by
    have hs : unregPriorVariance b ε + 1 / d ≤ 5 * ε ^ 2 / b ^ 2 := by
      unfold unregPriorVariance
      calc
        _ ≤ 4 * ε ^ 2 / b ^ 2 + ε ^ 2 / b ^ 2 := add_le_add le_rfl hinv
        _ = _ := by ring
    have hm := mul_le_mul_of_nonneg_left hs hH
    apply hm.trans
    rw [← mul_div_assoc]
    apply (div_le_iff₀ hb2).2
    have hp := mul_le_mul_of_nonneg_right hh2 hε.le
    nlinarith only [hp, mul_nonneg hH (sq_nonneg ε)]
  have he : ε * H * (2 * Real.sqrt N / b + 2) ≤ b ^ 2 / 32 := by
    have hh : 0 ≤ ε * (2 * Real.sqrt N / b + 2) := by positivity
    nlinarith only [hh3, hh]
  exact ⟨h1, by exact_mod_cast hd, hvdim, hc, he⟩

/-- Uniform positive signal and bounded energies for every sufficiently small
error in the endpoint regime `32 b² ≤ d ε²`, `32 n ≤ d`, `n ε² ≤ N`. -/
theorem unreg_endpoint_budgets {b H L N ε : ℝ} {n d : ℕ}
    (hb : 0 < b) (hH : 0 ≤ H) (hN : 0 ≤ N) (hε : 0 < ε)
    (hsmall : ε ≤ unregErrorThreshold b H N)
    (hdim : 32 * b ^ 2 ≤ (d : ℝ) * ε ^ 2) (hnd : 32 * n ≤ d)
    (hnN : (n : ℝ) * ε ^ 2 ≤ N) :
    0 < unregKappa b ε ∧
    ε / (2 * b) ≤ unregAlignment b ε H (unregKappa b ε) d ∧
    b ^ 2 / (32 * ε) ≤ unregSignedBudget b ε H (unregKappa b ε) n d ∧
    unregEnergyBudget L n d ≤ 3 * L ^ 2 := by
  obtain ⟨he, hd, hv, hc, hs⟩ := unreg_small_error_gates hb hH hε hsmall hdim
  obtain ⟨hk, ha, hm⟩ := unreg_budget_scaling hb hε he hH hN hd hnd hv hnN hc hs
  exact ⟨hk, ha, hm, unreg_energy_scaling hd hnd⟩

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/UnregularizedNativeUpper.lean <==
import LossOnlyTraceability.UnregularizedNativeInformation

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal
variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The zero-reference upper channel bound holds for every proper learner at
the unregularized endpoint; accuracy is not needed for this direction. -/
theorem unreg_information_upper_bound (hd : 0 < d) (hn : 0 < n)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    0 ≤ nativeNoisyInformation Q μR μG φ A Gf τ p ∧
      nativeNoisyInformation Q μR μG φ A Gf τ p ≤ n ∧
      (τ ≠ 0 → nativeNoisyInformation Q μR μG φ A Gf τ p ≤
        min (n : ℝ) (((n : ℝ) / (2 * Real.log 2)) *
          Real.log (1 + unregEnergyBudget L n d / (n * τ ^ 2)))) := by
  obtain ⟨-, hQ0, hQS, hQn⟩ := nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ hp
  refine ⟨hQ0, hQn, fun hτ => hQS.trans ?_⟩
  haveI := isProbabilityMeasure_signProductLaw hp
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  obtain ⟨hmap, -, hindep, -⟩ := nativeNoise_facts μR μG (signProductLaw d p) hφm hA hGf hGlaw
  have hbound := nativeLossRelease_ae_abs_le μR μG hd hC hA1 hp
  have hX2 : ∀ i, MemLp (fun ω => nativeReleaseVector φ A ω i) 2
      (superMeasure n (signProductLaw d p) μR μG) := by
    intro i
    refine MemLp.of_bound ((measurable_pi_apply i).comp hX).aestronglyMeasurable (2 * C) ?_
    filter_upwards [hbound] with ω hω
    rw [Real.norm_eq_abs]
    exact hω i
  have hi : ∀ i, Integrable (fun ω => nativeReleaseVector φ A ω i ^ 2)
      (superMeasure n (signProductLaw d p) μR μG) := fun i => (hX2 i).integrable_sq
  have hint : Integrable (fun ω => ∑ i, (nativeReleaseVector φ A ω i - 0) ^ 2)
      (superMeasure n (signProductLaw d p) μR μG) := by
    simpa only [sub_zero] using integrable_finsetSum Finset.univ (fun i _ => hi i)
  have hD : (∫ ω, ∑ i, (nativeReleaseVector φ A ω i - 0) ^ 2
      ∂superMeasure n (signProductLaw d p) μR μG) ≤ unregEnergyBudget L n d := by
    simp only [sub_zero]
    rw [integral_finsetSum _ (fun i _ => hi i)]
    exact unreg_super_release_energy μR μG (isSignProductLaw_signProductLaw hp) hd hφ hφm hA hA1
  have hD0 : 0 ≤ unregEnergyBudget L n d :=
    le_trans (integral_nonneg fun ω => Finset.sum_nonneg fun i _ => sq_nonneg _) hD
  have hvne : (⟨τ ^ 2, sq_nonneg τ⟩ : ℝ≥0) ≠ 0 := by
    intro h
    apply hτ
    have h2 : τ ^ 2 = 0 := congrArg (fun x : ℝ≥0 => (x : ℝ)) h
    exact pow_eq_zero_iff two_ne_zero |>.1 h2
  exact release_information_upper_bound (superMeasure n (signProductLaw d p) μR μG) hn
    measurable_superBits measurable_superData hX hG (measurable_const (a := fun _ : Fin n => (0 : ℝ)))
    (v := ⟨τ ^ 2, sq_nonneg τ⟩)
    (w := ⟨τ ^ 2 + unregEnergyBudget L n d / n, by positivity⟩) rfl hvne rfl hmap
    hindep (iIndepFun_superBits (n := n) (signProductLaw d p) μR μG)
    (superBits_fair (n := n) (signProductLaw d p) μR μG)
    (indepFun_superBits_superData (n := n) (signProductLaw d p) μR μG) hint hD

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/UnregularizedSGD.lean <==
import LossOnlyTraceability.SampleComplexityEpochStep
import LossOnlyTraceability.SampleComplexityAttainable

/-! One epoch of projected SGD attains the unregularized `L / sqrt n` accuracy.
The proof constructs the learner and derives fresh-sample independence from the iid law. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal
variable {d : ℕ} {𝒵 : Type*} [MeasurableSpace 𝒵]

/-- The standard convex Lipschitz rate, with the exact step size and pre-update averaging. -/
theorem projected_sgd_sqrt_rate
    {f : EuclideanSpace ℝ (Fin d) → 𝒵 → ℝ}
    {grad : EuclideanSpace ℝ (Fin d) → 𝒵 → EuclideanSpace ℝ (Fin d)} {L Mf : ℝ}
    (hL : 0 < L) (hfm : StronglyMeasurable (Function.uncurry f))
    (hgm : Measurable (Function.uncurry grad))
    (hfb : ∀ x z, ‖x‖ ≤ 1 → |f x z| ≤ Mf)
    (hgrad : ∀ x z, ‖x‖ ≤ 1 → ‖grad x z‖ ≤ L)
    (hconv : ∀ x y z, ‖x‖ ≤ 1 → ‖y‖ ≤ 1 → f x z + ⟪grad x z, y - x⟫_ℝ ≤ f y z)
    {n : ℕ} (hn : 0 < n) :
    ∃ A : (Fin n → 𝒵) → EuclideanSpace ℝ (Fin d), Measurable A ∧
      (∀ s, ‖A s‖ ≤ 1) ∧
      (∀ (D : Measure 𝒵) [IsProbabilityMeasure D] (θ : EuclideanSpace ℝ (Fin d)),
        ‖θ‖ ≤ 1 → (∫ s, epochPopulationRisk D f (A s) ∂(Measure.pi fun _ : Fin n => D))
          - epochPopulationRisk D f θ ≤ L / Real.sqrt n) := by
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  have hs : 0 < Real.sqrt n := Real.sqrt_pos.2 hnR
  let η := 1 / (L * Real.sqrt n)
  have hη : 0 < η := by dsimp [η]; positivity
  have result : ∃ A : (Fin (0 + n) → 𝒵) → EuclideanSpace ℝ (Fin d), Measurable A ∧
      (∀ s, ‖A s‖ ≤ 1) ∧
      (∀ (D : Measure 𝒵) [IsProbabilityMeasure D] (θ : EuclideanSpace ℝ (Fin d)),
        ‖θ‖ ≤ 1 → (∫ s, epochPopulationRisk D f (A s) ∂(Measure.pi fun _ : Fin (0 + n) => D))
          - epochPopulationRisk D f θ ≤ L / Real.sqrt n) := by
    refine ⟨epochLearner grad η hn (fun _ : Fin 0 → 𝒵 => 0),
      measurable_epochLearner hgm hn measurable_const,
      fun _ => norm_sgdAverage_le_one (by simp) n, ?_⟩
    intro D _ θ hθ
    let P := Measure.pi fun _ : Fin (0 + n) => D
    let samp : (Fin (0 + n) → 𝒵) → ℕ → 𝒵 := fun s k => s (freshIndex 0 n hn k)
    have hzm : ∀ k, Measurable fun s => samp s k := fun _ => measurable_pi_apply _
    have hsm : Measurable (fun _ : Fin (0 + n) → 𝒵 => (0 : EuclideanSpace ℝ (Fin d))) := measurable_const
    have hunb : ∀ t ∈ Finset.range n,
        (∫ s, f (sgdIterate grad η (samp s) 0 t) (samp s t) ∂P) =
          ∫ s, epochPopulationRisk D f (sgdIterate grad η (samp s) 0 t) ∂P := by
      intro t ht
      exact integral_loss_of_indepFun hfm hfb (measurable_sgdIterate hgm hsm hzm t)
        (fun _ => norm_sgdIterate_le_one (by simp) t) (hzm t) (map_eval_pi_eq D _)
        (indepFun_sgdIterate_fresh D hgm hn (A := fun _ : Fin 0 → 𝒵 => 0)
          measurable_const (Finset.mem_range.1 ht))
    have hfresh : ∀ t ∈ Finset.range n,
        (∫ s, f θ (samp s t) ∂P) = epochPopulationRisk D f θ := by
      intro t _
      have hfθ : StronglyMeasurable fun z => f θ z :=
        (hfm.measurable.comp (measurable_const.prodMk measurable_id)).stronglyMeasurable
      rw [epochPopulationRisk, ← map_eval_pi_eq D (freshIndex 0 n hn t),
        integral_map (measurable_pi_apply _).aemeasurable hfθ.aestronglyMeasurable]
    have hR : (∫ _s, ‖(0 : EuclideanSpace ℝ (Fin d)) - θ‖ ^ 2 ∂P) ≤ 1 := by
      simp only [zero_sub, norm_neg, integral_const, probReal_univ, smul_eq_mul, one_mul]
      nlinarith [norm_nonneg θ]
    have hep := epoch_expected_excess_le (P := P) (D := D) (T := n) (η := η)
      (G₀ := L) (Mf := Mf) (R := 1) (start := fun _ => 0) (samp := samp) (θstar := θ)
      hn hη hfm hgm hsm hzm hfb (fun _ => by simp) hθ hgrad hconv hunb hfresh hR
    have halg : 1 / (2 * η * n) + η * L ^ 2 / 2 = L / Real.sqrt n := by
      dsimp [η]
      field_simp
      nlinarith [Real.sq_sqrt hnR.le]
    exact hep.trans_eq halg
  generalize hlen : 0 + n = m at result
  have heq : m = n := hlen.symm.trans (Nat.zero_add n)
  clear hlen
  subst m
  exact result
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/UnregularizedSGDNative.lean <==
import LossOnlyTraceability.UnregularizedSGD

/-! The projected-SGD upper bound at the unregularized endpoint, for every link of Assumption 2.
Only the regularity of the link on the margin interval is required; a continuous clipped extension is
used outside the margin interval to define the learner on all samples. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-- A continuous extension obtained by clipping the scalar argument to the margin interval. -/
def unitMarginLink (φ : ℝ → ℝ) (t : ℝ) : ℝ := φ (max (-1) (min 1 t))

theorem unitMarginLink_eq {φ : ℝ → ℝ} {t : ℝ} (ht : t ∈ Set.Icc (-1 : ℝ) 1) :
    unitMarginLink φ t = φ t := by
  simp [unitMarginLink, min_eq_right ht.2, max_eq_right ht.1]

theorem continuous_unitMarginLink {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) : Continuous (unitMarginLink φ) := by
  apply hφ.continuousOn_margin.comp_continuous
  · fun_prop
  · intro t
    exact ⟨le_max_left _ _, max_le (by norm_num) (min_le_left _ _)⟩

/-- A proper, measurable projected-SGD learner attains `L/sqrt n` against every
unit-ball competitor and every probability law supported in the unit ball. -/
theorem unregularized_native_sgd_accuracy {d n : ℕ} {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hn : 0 < n) :
    ∃ A : (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d),
      Measurable A ∧ (∀ s, ‖A s‖ ≤ 1) ∧
      ∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
        (∀ᵐ z ∂D, ‖z‖ ≤ 1) → ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
          (∫ s, nativePopulationObjective (fun _ => 0) φ D (A s)
            ∂(Measure.pi fun _ : Fin n => D))
            ≤ nativePopulationObjective (fun _ => 0) φ D θ + L / Real.sqrt n := by
  let f := nativeClippedLoss (fun _ : EuclideanSpace ℝ (Fin d) => 0) (unitMarginLink φ)
  let grad := nativeClippedGrad (fun _ : EuclideanSpace ℝ (Fin d) => 0) φ
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hf (x z : EuclideanSpace ℝ (Fin d)) (hx : ‖x‖ ≤ 1) :
      f x z = φ ⟪x, ballProjection z⟫_ℝ := by
    simp only [f, nativeClippedLoss, zero_add, unitMarginLink_eq (clipped_margin_mem_Icc hx z)]
  have hg (x z : EuclideanSpace ℝ (Fin d)) :
      grad x z = deriv φ ⟪x, ballProjection z⟫_ℝ • ballProjection z := by
    simp [grad, nativeClippedGrad, gradient_fun_const]
  obtain ⟨A, hA, hAn, hacc⟩ := projected_sgd_sqrt_rate (f := f) (grad := grad) (Mf := C)
    hφ.lip_pos (stronglyMeasurable_nativeClippedLoss (continuous_unitMarginLink hφ).measurable
      measurable_const) (measurable_nativeClippedGrad _ φ)
    (fun x z hx => by rw [hf x z hx]; exact hC _ (clipped_margin_mem_Icc hx z))
    (fun x z hx => by
      rw [hg, norm_smul, Real.norm_eq_abs]
      exact (mul_le_mul (hφ.deriv_le _ (clipped_margin_mem_Icc hx z))
        (norm_ballProjection_le_one z) (norm_nonneg _) hφ.lip_nonneg).trans_eq (mul_one _))
    (fun x y z hx hy => by
      rw [hf x z hx, hf y z hy, hg, real_inner_smul_left, inner_sub_right]
      simpa only [real_inner_comm] using
        nativeLink_tangent_le_at hφ (clipped_margin_mem_Icc hx z) (clipped_margin_mem_Icc hy z)) hn
  refine ⟨A, hA, hAn, fun D _ hD θ hθ => ?_⟩
  have heq (x : EuclideanSpace ℝ (Fin d)) (hx : ‖x‖ ≤ 1) :
      epochPopulationRisk D f x = nativePopulationObjective (fun _ => 0) φ D x := by
    unfold epochPopulationRisk nativePopulationObjective
    apply integral_congr_ae
    filter_upwards [hD] with z hz
    rw [hf x z hx, ballProjection_of_norm_le_one hz]
    simp
  have hh := hacc D θ hθ
  rw [heq θ hθ] at hh
  have hint : (∫ s, epochPopulationRisk D f (A s) ∂(Measure.pi fun _ : Fin n => D)) =
      ∫ s, nativePopulationObjective (fun _ => 0) φ D (A s) ∂(Measure.pi fun _ : Fin n => D) :=
    integral_congr_ae (Filter.Eventually.of_forall fun s => heq (A s) (hAn s))
  rw [hint] at hh
  linarith
/-- The target-accuracy form: `n*eps^2 >= L^2` suffices, with no positive regularizer. -/
theorem unregularized_native_sgd_target {d n : ℕ} {φ : ℝ → ℝ} {b L H ε : ℝ}
    (hφ : NativeLinkClass φ b L H) (hε : 0 < ε) (hN : L ^ 2 ≤ n * ε ^ 2) :
    ∃ A : (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d),
      Measurable A ∧ (∀ s, ‖A s‖ ≤ 1) ∧
      ∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
        (∀ᵐ z ∂D, ‖z‖ ≤ 1) → ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
          (∫ s, nativePopulationObjective (fun _ => 0) φ D (A s)
            ∂(Measure.pi fun _ : Fin n => D))
            ≤ nativePopulationObjective (fun _ => 0) φ D θ + ε := by
  have hn : 0 < n := by
    apply Nat.pos_of_ne_zero
    intro hz
    subst n
    norm_num at hN
    nlinarith [sq_pos_of_pos hφ.lip_pos]
  obtain ⟨A, hA, hAn, hacc⟩ := unregularized_native_sgd_accuracy hφ hn
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  have hscale : L / Real.sqrt n ≤ ε := by
    apply (div_le_iff₀ (Real.sqrt_pos.2 hnR)).2
    apply (sq_le_sq₀ hφ.lip_pos.le (by positivity)).1
    rw [mul_pow, Real.sq_sqrt hnR.le]
    nlinarith [hN]
  exact ⟨A, hA, hAn, fun D _ hD θ hθ => (hacc D hD θ hθ).trans (by linarith [hscale])⟩

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/Unsaturated/AbsCertificate.lean <==
import LossOnlyTraceability.PriorAveragedLowerBound
import LossOnlyTraceability.MainTheoremInformation

/-! A per-pair certificate controls the sum of the ABSOLUTE per-pair signed
moments, `(∑ᵢ |E σᵢ Xᵢ|)² ≤ 2 ln 2 (∑ᵢ E Xᵢ² + n τ²) Ii(X + τ G)`.  The proof is the proof of
`sq_signed_moment_le_noisy_information` with the final coordinatewise Cauchy-Schwarz applied to
`|aᵢ|` instead of `aᵢ`. -/

noncomputable section
namespace LossOnlyTraceability
namespace Unsaturated

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section FixedLaw

variable {Ω : Type*} [MeasurableSpace Ω] {n : ℕ}

theorem sum_abs_signed_moment_le_noisy_information (P : Measure Ω) [IsProbabilityMeasure P]
    {U : Ω → Fin n → Bool} {X G : Ω → Fin n → ℝ} {τ : ℝ} (hU : Measurable U) (hX : Measurable X)
    (hG : Measurable G) (hfair : ∀ i, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hX2 : ∀ i, MemLp (fun ω => X ω i) 2 P) (hG2 : ∀ i, MemLp (fun ω => G ω i) 2 P)
    (hindep : IndepFun (fun ω => (U ω, X ω)) G P) (hGmean : ∀ i, ∫ ω, G ω i ∂P = 0)
    (hGsq : ∀ i, ∫ ω, G ω i ^ 2 ∂P = 1) :
    (∑ i, |∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P|) ^ 2
      ≤ 2 * Real.log 2 * ((∑ i, ∫ ω, X ω i ^ 2 ∂P) + n * τ ^ 2)
        * releaseInfoI P (fun ω => X ω + τ • G ω) U := by
  have hlog : (0 : ℝ) ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  have hUi : ∀ i, Measurable fun ω => U ω i := fun i => (measurable_pi_apply i).comp hU
  have hXi : ∀ i, Measurable fun ω => X ω i := fun i => (measurable_pi_apply i).comp hX
  have hGi : ∀ i, Measurable fun ω => G ω i := fun i => (measurable_pi_apply i).comp hG
  have hYim : ∀ i, Measurable fun ω => X ω i + τ * G ω i := fun i =>
    (hXi i).add ((hGi i).const_mul τ)
  have hY2 : ∀ i, MemLp (fun ω => X ω i + τ * G ω i) 2 P := fun i =>
    (hX2 i).add ((hG2 i).const_mul τ)
  have hsgL : ∀ i, MemLp (signOfBit fun ω => U ω i) 2 P := fun i => memLp_signOfBit P (hUi i)
  have hsgm : ∀ i, Measurable (signOfBit fun ω => U ω i) := fun i =>
    measurable_signOfBit _ (hUi i)
  -- the noise is independent of the signs and of the release, coordinate by coordinate
  have hsgG : ∀ i, IndepFun (signOfBit fun ω => U ω i) (fun ω => G ω i) P := by
    intro i
    exact hindep.comp
      (measurable_signOfBit (fun q : (Fin n → Bool) × (Fin n → ℝ) => q.1 i)
        ((measurable_pi_apply i).comp measurable_fst))
      (measurable_pi_apply i)
  have hXG : ∀ i, IndepFun (fun ω => X ω i) (fun ω => G ω i) P := fun i =>
    hindep.comp ((measurable_pi_apply i).comp measurable_snd) (measurable_pi_apply i)
  have hsgGzero : ∀ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * G ω i ∂P = 0 := by
    intro i
    rw [(hsgG i).integral_fun_mul_eq_mul_integral (hsgm i).aestronglyMeasurable
      (hGi i).aestronglyMeasurable, hGmean i, mul_zero]
  have hXGzero : ∀ i, ∫ ω, X ω i * G ω i ∂P = 0 := by
    intro i
    rw [(hXG i).integral_fun_mul_eq_mul_integral (hXi i).aestronglyMeasurable
      (hGi i).aestronglyMeasurable, hGmean i, mul_zero]
  -- the signed moment is the same with and without the noise
  have hAeq : ∀ i, ∫ ω, signOfBit (fun ω' => U ω' i) ω * (X ω i + τ * G ω i) ∂P
      = ∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P := by
    intro i
    have h1 : Integrable (fun ω => signOfBit (fun ω' => U ω' i) ω * X ω i) P :=
      integrable_mul_of_memLp_two P (hsgL i) (hX2 i)
    have h2 : Integrable (fun ω => signOfBit (fun ω' => U ω' i) ω * G ω i) P :=
      integrable_mul_of_memLp_two P (hsgL i) (hG2 i)
    have hpt : (fun ω => signOfBit (fun ω' => U ω' i) ω * (X ω i + τ * G ω i))
        = fun ω => signOfBit (fun ω' => U ω' i) ω * X ω i
            + τ * (signOfBit (fun ω' => U ω' i) ω * G ω i) := by
      funext ω; ring
    rw [hpt, integral_add h1 (h2.const_mul τ), integral_const_mul, hsgGzero i, mul_zero, add_zero]
  -- the raw energy increases by exactly `τ²` in every coordinate
  have hVeq : ∀ i, ∫ ω, (X ω i + τ * G ω i) ^ 2 ∂P = (∫ ω, X ω i ^ 2 ∂P) + τ ^ 2 := by
    intro i
    have hXX : Integrable (fun ω => X ω i ^ 2) P := (hX2 i).integrable_sq
    have hGG : Integrable (fun ω => G ω i ^ 2) P := (hG2 i).integrable_sq
    have hXGint : Integrable (fun ω => X ω i * G ω i) P :=
      integrable_mul_of_memLp_two P (hX2 i) (hG2 i)
    have hcross : Integrable (fun ω => 2 * τ * (X ω i * G ω i)) P := hXGint.const_mul (2 * τ)
    have hnoise : Integrable (fun ω => τ ^ 2 * G ω i ^ 2) P := hGG.const_mul (τ ^ 2)
    have hfirst : Integrable (fun ω => X ω i ^ 2 + 2 * τ * (X ω i * G ω i)) P := hXX.add hcross
    have hpt : (fun ω => (X ω i + τ * G ω i) ^ 2)
        = fun ω => X ω i ^ 2 + 2 * τ * (X ω i * G ω i) + τ ^ 2 * G ω i ^ 2 := by
      funext ω; ring
    rw [hpt, integral_add hfirst hnoise, integral_add hXX hcross, integral_const_mul,
      integral_const_mul, hXGzero i, hGsq i]
    ring
  -- the fair-bit inequality in every coordinate
  have hYc : ∀ i : Fin n, (fun ω => (X ω + τ • G ω) i) = fun ω => X ω i + τ * G ω i := by
    intro i; funext ω; simp
  have hcoord : ∀ i : Fin n, (∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P) ^ 2
      ≤ 2 * Real.log 2 * ((∫ ω, X ω i ^ 2 ∂P) + τ ^ 2)
        * mutualInfo P (fun ω => (X ω + τ • G ω) i) (fun ω => U ω i) := by
    intro i
    rw [hYc i]
    calc (∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P) ^ 2
        = (∫ ω, signOfBit (fun ω' => U ω' i) ω * (X ω i + τ * G ω i) ∂P) ^ 2 := by
          rw [hAeq i]
      _ ≤ 2 * Real.log 2 * (∫ ω, (X ω i + τ * G ω i) ^ 2 ∂P)
            * mutualInfo P (fun ω => X ω i + τ * G ω i) (fun ω => U ω i) :=
          fair_bit_moment_bound_second_moment P (fun ω => U ω i)
            (fun ω => X ω i + τ * G ω i) (hUi i) (hYim i) (hfair i) (hY2 i)
      _ = 2 * Real.log 2 * ((∫ ω, X ω i ^ 2 ∂P) + τ ^ 2)
            * mutualInfo P (fun ω => X ω i + τ * G ω i) (fun ω => U ω i) := by
          rw [hVeq i]
  -- Cauchy-Schwarz across the coordinates
  have hvnn : ∀ i : Fin n, (0 : ℝ) ≤ (∫ ω, X ω i ^ 2 ∂P) + τ ^ 2 := by
    intro i
    have h1 : (0 : ℝ) ≤ ∫ ω, X ω i ^ 2 ∂P := integral_nonneg fun ω => sq_nonneg _
    have h2 : (0 : ℝ) ≤ τ ^ 2 := sq_nonneg τ
    linarith
  have hwnn : ∀ i : Fin n,
      (0 : ℝ) ≤ mutualInfo P (fun ω => (X ω + τ • G ω) i) (fun ω => U ω i) := fun i =>
    mutualInfo_nonneg P _ _
  have hVb : (∑ i : Fin n, ((∫ ω, X ω i ^ 2 ∂P) + τ ^ 2))
      ≤ (∑ i, ∫ ω, X ω i ^ 2 ∂P) + n * τ ^ 2 := by
    rw [Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  have hWb : (∑ i : Fin n, mutualInfo P (fun ω => (X ω + τ • G ω) i) (fun ω => U ω i))
      ≤ releaseInfoI P (fun ω => X ω + τ • G ω) U := le_of_eq rfl
  exact sq_sum_le_of_coordinate_bounds
    (fun i => |∫ ω, signOfBit (fun ω' => U ω' i) ω * X ω i ∂P|)
    (fun i => (∫ ω, X ω i ^ 2 ∂P) + τ ^ 2)
    (fun i => mutualInfo P (fun ω => (X ω + τ • G ω) i) (fun ω => U ω i))
    hlog hvnn hwnn (fun i => by rw [sq_abs]; exact hcoord i) hVb hWb


end FixedLaw

section Model

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The absolute per-pair bound at one law of the cube (loss-difference release).**  For every measurable proper learner,
`(∑ᵢ |E_p σᵢ Xᵢ|)² ≤ 2 ln 2 (∑ᵢ E_p Xᵢ² + n τ²) Ii_{D_p}(X + τ G)`. -/
theorem native_abs_channel_inequality (hd : 0 < d) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (τ : ℝ)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    (∑ i, |∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG)|) ^ 2
      ≤ 2 * Real.log 2 * ((∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG)) + n * τ ^ 2)
        * nativeNoisyInformation InfoDirection.individual μR μG φ A Gf τ p := by
  haveI := isProbabilityMeasure_signProductLaw hp
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hX := measurable_nativeReleaseVector (Ng := Ng) hφm hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  obtain ⟨-, hcoord, -, hindep⟩ := nativeNoise_facts μR μG (signProductLaw d p) hφm hA hGf hGlaw
  have hGi : ∀ i : Fin n, Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      Gf (superNoiseSeed ω) i := fun i => (measurable_pi_apply i).comp hG
  have hmom := fun i => gaussian_noise_standard_moments
    (superMeasure n (signProductLaw d p) μR μG) (hGi i) (hcoord i)
  have hbound := nativeLossRelease_ae_abs_le μR μG hd hC hA1 hp
  have hX2 : ∀ i, MemLp (fun ω => nativeReleaseVector φ A ω i) 2
      (superMeasure n (signProductLaw d p) μR μG) := by
    intro i
    refine MemLp.of_bound ((measurable_pi_apply i).comp hX).aestronglyMeasurable (2 * C) ?_
    filter_upwards [hbound] with ω hω
    rw [Real.norm_eq_abs]
    exact hω i
  exact sum_abs_signed_moment_le_noisy_information (superMeasure n (signProductLaw d p) μR μG)
    measurable_superBits hX hG (superBits_fair (n := n) (signProductLaw d p) μR μG) hX2
    (fun i => (hmom i).1) hindep (fun i => (hmom i).2.1) (fun i => (hmom i).2.2)

end Model

end Unsaturated
end LossOnlyTraceability



==> anc/lean/LossOnlyTraceability/Unsaturated/BestCertificates.lean <==
import LossOnlyTraceability.Unsaturated.MinimaxTightness
import LossOnlyTraceability.Unsaturated.EnergyFloor

/-! **The best certificates over an accurate class, two-sided**, and **tightness on a set of laws
of constant prior mass**, for the two closed minimax problems of the oversampling regime: the
power-linear problem (affine link, regularizer `‖θ‖^r/r`) and the quartic logistic problem.

* `abs_gen_le_infoFree`: the information-free certificate is valid at every law,
  `|gen_p| ≤ √(V_p/n)`; hence `E_Π gen_p ≤ E_Π √(V_p/n) ≤ √(E_Π V_p / n)`.
* The best certificates (every-learner lower bounds plus one witness, and the infimum form): for every class
  `𝒜` of accurate learners containing the minimax learner `A*`, every `Q` and every real `τ`,
  `σ m ε/n ≤ inf_𝒜 E_Π gen ≤ inf_𝒜 E_Π B^Q(τ) ≤ C_B m ε/n` and
  `√(c_V m ε²/n) ≤ inf_𝒜 √(E_Π V/n) ≤ √(ν m ε²/n)`.  The information-free side is stated for
  `√(E_Π V_p/n)`, the information-free Cauchy-Schwarz bound on the prior-averaged gap (Jensen goes
  the wrong way for the prior mean of the per-law certificate).
* Tightness on a set of laws of constant prior mass: for `A*`,
  `Π{p : m₀/2 ≤ gen_p ∧ B^Q_p(τ) ≤ 4√2 β₀²/m₀} ≥ (7/8)(m₀/(2β₀))²` with
  `m₀ = σ m ε/n` and `β₀ = C_B m ε/n` (Paley-Zygmund plus Chebyshev; the constant is tiny). -/

noncomputable section
namespace LossOnlyTraceability
namespace Unsaturated

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section InfoFree

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The information-free certificate is valid at every law:** `|gen_p| ≤ √(V_p/n)`
(`|E σᵢXᵢ| ≤ √(E Xᵢ²)` and Cauchy-Schwarz over the pairs). -/
theorem abs_gen_le_infoFree (hd : 0 < d) (hn : 0 < n) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ) (g : EuclideanSpace ℝ (Fin d) → ℝ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    |nativeGen g φ μR A p| ≤ Real.sqrt (nativeEnergy μR μG φ A p / n) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  have hbound := nativeLossRelease_ae_abs_le μR μG hd hC hA1 hp
  have hpair : ∀ i : Fin n, (∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
      ∂(superMeasure n (signProductLaw d p) μR μG)) ^ 2
      ≤ ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG) := by
    intro i
    have hbit : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        superBits ω i := (measurable_pi_apply i).comp measurable_superBits
    have hsm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        nativeSelectorSign ω i :=
      Measurable.ite (hbit (measurableSet_singleton true)) measurable_const measurable_const
    have hXm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        nativeLossRelease φ A ω i :=
      (measurable_pi_apply i).comp (measurable_nativeReleaseVector (Ng := Ng) hφm hA)
    have hs1 : ∀ ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n,
        nativeSelectorSign ω i ^ 2 = 1 := by
      intro ω
      unfold nativeSelectorSign
      split_ifs <;> norm_num
    have hXint : Integrable (fun ω => nativeLossRelease φ A ω i ^ 2)
        (superMeasure n (signProductLaw d p) μR μG) := by
      refine Integrable.of_bound (hXm.pow_const 2).aestronglyMeasurable ((2 * C) ^ 2) ?_
      filter_upwards [hbound] with ω hω
      rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
      have h0 : 0 ≤ 2 * C := (abs_nonneg _).trans (hω i)
      nlinarith [abs_nonneg (nativeLossRelease φ A ω i), sq_abs (nativeLossRelease φ A ω i), hω i]
    have hSint : Integrable (fun ω => nativeSelectorSign ω i * nativeLossRelease φ A ω i)
        (superMeasure n (signProductLaw d p) μR μG) := by
      refine Integrable.of_bound (hsm.mul hXm).aestronglyMeasurable (2 * C) ?_
      filter_upwards [hbound] with ω hω
      have hs : |nativeSelectorSign ω i| = 1 := by
        unfold nativeSelectorSign
        split_ifs <;> simp
      rw [Real.norm_eq_abs, abs_mul, hs, one_mul]
      exact hω i
    have h := sq_integral_le_mul_of_sq_le_mul (superMeasure n (signProductLaw d p) μR μG)
      (fun ω => nativeSelectorSign ω i * nativeLossRelease φ A ω i)
      (fun ω => nativeLossRelease φ A ω i ^ 2) (fun _ => (1 : ℝ)) hSint hXint
      (integrable_const 1) (fun _ => sq_nonneg _) (fun _ => zero_le_one)
      (fun ω => by
        show (nativeSelectorSign ω i * nativeLossRelease φ A ω i) ^ 2
          ≤ nativeLossRelease φ A ω i ^ 2 * 1
        rw [mul_pow, hs1, one_mul, mul_one])
    simp only [integral_const, probReal_univ, smul_eq_mul, mul_one] at h
    exact h
  -- `S_p² ≤ n V_p`
  have hS2 : nativeSigned μR μG φ A p ^ 2 ≤ n * nativeEnergy μR μG φ A p := by
    unfold nativeSigned nativeEnergy
    have hcs := Finset.sum_mul_sq_le_sq_mul_sq Finset.univ
      (fun i : Fin n => ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG)) (fun _ => (1 : ℝ))
    simp only [mul_one, one_pow, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
      nsmul_eq_mul] at hcs
    calc (∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
          ∂(superMeasure n (signProductLaw d p) μR μG)) ^ 2
        ≤ (∑ i, (∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
          ∂(superMeasure n (signProductLaw d p) μR μG)) ^ 2) * n := hcs
      _ ≤ (∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG)) * n :=
          mul_le_mul_of_nonneg_right (Finset.sum_le_sum fun i _ => hpair i) (Nat.cast_nonneg n)
      _ = n * ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG) := by ring
  have hg := native_gen_eq_div μR μG hd hn hφ hφm g hA hA1 hp
  have hsq : nativeGen g φ μR A p ^ 2 ≤ nativeEnergy μR μG φ A p / n := by
    rw [hg, div_pow, div_le_div_iff₀ (by positivity) hnR]
    nlinarith [hS2, nativeEnergy_nonneg μR μG φ A p]
  exact Real.abs_le_sqrt hsq

/-- **The information-free Cauchy-Schwarz bound on the prior-averaged gap:**
`E_Π gen_p ≤ E_Π √(V_p/n) ≤ √(E_Π V_p / n)`. -/
theorem integral_gen_le_infoFree (hd : 0 < d) (hn : 0 < n) {κ : ℝ} (hκ : 0 < κ) {φ : ℝ → ℝ}
    {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (g : EuclideanSpace ℝ (Fin d) → ℝ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    ∫ p, nativeGen g φ μR A p ∂(prior κ d)
        ≤ ∫ p, Real.sqrt (nativeEnergy μR μG φ A p / n) ∂(prior κ d) ∧
      ∫ p, Real.sqrt (nativeEnergy μR μG φ A p / n) ∂(prior κ d)
        ≤ Real.sqrt ((∫ p, nativeEnergy μR μG φ A p ∂(prior κ d)) / n) := by
  haveI := isProbabilityMeasure_prior hκ d
  obtain ⟨hsint, hJ⟩ := integral_sqrt_energy_le μR μG hd hκ hφ hφm hA hA1
  have hgenint := integrable_nativeGen μR hd hn hκ hφ hφm g hA hA1
  refine ⟨integral_mono_ae hgenint hsint ?_, hJ⟩
  filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
  exact (le_abs_self _).trans (abs_gen_le_infoFree μR μG hd hn hφ hφm g hA hA1
    (fun k => Set.Ioo_subset_Icc_self (hp k)))

/-- `B^Q_p(τ)²` is integrable over the prior; it is `n⁻² · 2 ln 2 (V_p + nτ²) Q_p(τ)` a.s. -/
theorem integrable_ldCertificate_sq (hd : 0 < d) {κ : ℝ} (hκ : 0 < κ) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (Q : InfoDirection) (τ : ℝ) :
    Integrable (fun p => ldCertificate Q μR μG φ A Gf τ p ^ 2) (prior κ d) ∧
      ∫ p, ldCertificate Q μR μG φ A Gf τ p ^ 2 ∂(prior κ d)
        = ((n : ℝ)⁻¹) ^ 2 * ∫ p, 2 * Real.log 2 * (nativeEnergy μR μG φ A p + n * τ ^ 2)
          * nativeNoisyInformation Q μR μG φ A Gf τ p ∂(prior κ d) := by
  obtain ⟨hh, h0⟩ := integrable_certificate_sq μR μG hd hκ hφ hφm hA hA1 hGf Q τ
  have hae : (fun p => ldCertificate Q μR μG φ A Gf τ p ^ 2) =ᵐ[prior κ d]
      fun p => ((n : ℝ)⁻¹) ^ 2 * (2 * Real.log 2 * (nativeEnergy μR μG φ A p + n * τ ^ 2)
        * nativeNoisyInformation Q μR μG φ A Gf τ p) := by
    filter_upwards [h0] with p hp
    unfold ldCertificate
    rw [mul_pow, Real.sq_sqrt hp]
  refine ⟨(hh.const_mul _).congr hae.symm, ?_⟩
  rw [integral_congr_ae hae, integral_const_mul]

end InfoFree

section Mass

/-- **Paley-Zygmund plus Chebyshev.** On a probability space, if `g ≤ b` and `b ≥ 0` a.s.,
`0 < m₀ ≤ E g` and `E b² ≤ β₀²` (`β₀ ≥ 0`), then the event
`{m₀/2 ≤ g ∧ b ≤ 4√2 β₀²/m₀}` is null-measurable and has probability at least
`(7/8)(m₀/(2β₀))²`. -/
theorem measure_mass_of_moments {α : Type*} [MeasurableSpace α] (μ : Measure α)
    [IsProbabilityMeasure μ] {g b : α → ℝ} (hg : Integrable g μ) (hb : Integrable b μ)
    (hb2 : Integrable (fun x => b x ^ 2) μ) (hgb : ∀ᵐ x ∂μ, g x ≤ b x)
    (hb0 : ∀ᵐ x ∂μ, 0 ≤ b x) {m₀ β₀ : ℝ} (hm₀ : 0 < m₀) (hβ₀ : 0 ≤ β₀)
    (hmean : m₀ ≤ ∫ x, g x ∂μ) (hsq : ∫ x, b x ^ 2 ∂μ ≤ β₀ ^ 2) :
    NullMeasurableSet {x | m₀ / 2 ≤ g x ∧ b x ≤ 4 * Real.sqrt 2 * β₀ ^ 2 / m₀} μ ∧
      7 / 8 * (m₀ / (2 * β₀)) ^ 2
        ≤ μ.real {x | m₀ / 2 ≤ g x ∧ b x ≤ 4 * Real.sqrt 2 * β₀ ^ 2 / m₀} := by
  set t := 4 * Real.sqrt 2 * β₀ ^ 2 / m₀ with htdef
  set S := {x | m₀ / 2 ≤ g x} with hSdef
  set T := toMeasurable μ S with hTdef
  have hT : MeasurableSet T := measurableSet_toMeasurable μ S
  have hST : S ⊆ T := subset_toMeasurable μ S
  have hμT : μ.real T = μ.real S := by
    simp only [Measure.real, hTdef, measure_toMeasurable]
  -- step 1: `g ≤ m₀/2 + 1_T b` a.s.
  have hpt : ∀ᵐ x ∂μ, g x ≤ m₀ / 2 + T.indicator b x := by
    filter_upwards [hgb, hb0] with x hx1 hx2
    by_cases hxT : x ∈ T
    · rw [Set.indicator_of_mem hxT]
      linarith
    · rw [Set.indicator_of_notMem hxT]
      have hxS : x ∉ S := fun h => hxT (hST h)
      simp only [hSdef, Set.mem_setOf_eq, not_le] at hxS
      linarith
  have hbT : Integrable (T.indicator b) μ := hb.indicator hT
  have hint1 : m₀ ≤ m₀ / 2 + ∫ x, T.indicator b x ∂μ := by
    have hsI : Integrable (fun x => m₀ / 2 + T.indicator b x) μ := (integrable_const _).add hbT
    have h := integral_mono_ae hg hsI hpt
    rw [integral_add (integrable_const _) hbT, integral_const, probReal_univ, one_smul] at h
    linarith
  -- step 2: Cauchy-Schwarz, `(E 1_T b)² ≤ E b² · μ(T)`
  have hwint : Integrable (T.indicator fun _ => (1 : ℝ)) μ := (integrable_const 1).indicator hT
  have hcs := sq_integral_le_mul_of_sq_le_mul μ (T.indicator b) (fun x => b x ^ 2)
    (T.indicator fun _ => (1 : ℝ)) hbT hb2 hwint (fun _ => sq_nonneg _)
    (fun x => by
      by_cases hx : x ∈ T
      · rw [Set.indicator_of_mem hx]; norm_num
      · rw [Set.indicator_of_notMem hx])
    (fun x => by
      by_cases hx : x ∈ T
      · rw [Set.indicator_of_mem hx, Set.indicator_of_mem hx, mul_one]
      · rw [Set.indicator_of_notMem hx, Set.indicator_of_notMem hx, mul_zero]
        norm_num)
  rw [integral_indicator_const 1 hT, smul_eq_mul, mul_one] at hcs
  have hmT : 0 ≤ μ.real T := measureReal_nonneg
  have hhalf : (m₀ / 2) ^ 2 ≤ β₀ ^ 2 * μ.real T := by
    have h1 : m₀ / 2 ≤ ∫ x, T.indicator b x ∂μ := by linarith
    have h2 : (m₀ / 2) ^ 2 ≤ (∫ x, T.indicator b x ∂μ) ^ 2 :=
      pow_le_pow_left₀ (by positivity) h1 2
    calc (m₀ / 2) ^ 2 ≤ (∫ x, T.indicator b x ∂μ) ^ 2 := h2
      _ ≤ (∫ x, b x ^ 2 ∂μ) * μ.real T := hcs
      _ ≤ β₀ ^ 2 * μ.real T := mul_le_mul_of_nonneg_right hsq hmT
  have hβpos : 0 < β₀ := by
    rcases hβ₀.lt_or_eq with h | h
    · exact h
    · exfalso
      rw [← h] at hhalf
      have : 0 < (m₀ / 2) ^ 2 := by positivity
      nlinarith
  have hS1 : (m₀ / (2 * β₀)) ^ 2 ≤ μ.real S := by
    rw [← hμT, div_pow, mul_pow, div_le_iff₀ (by positivity)]
    nlinarith [hhalf]
  -- step 3: Chebyshev for `b`
  have htpos : 0 < t := by rw [htdef]; positivity
  set U := {x | t < b x} with hUdef
  have hU : μ.real U ≤ β₀ ^ 2 / t ^ 2 := by
    have hmk := mul_meas_ge_le_integral_of_nonneg (Filter.Eventually.of_forall
      fun x => sq_nonneg (b x)) hb2 (t ^ 2)
    have hsub : U ⊆ {x | t ^ 2 ≤ b x ^ 2} := by
      intro x hx
      simp only [hUdef, Set.mem_setOf_eq] at hx
      simp only [Set.mem_setOf_eq]
      nlinarith
    have hmono : μ.real U ≤ μ.real {x | t ^ 2 ≤ b x ^ 2} := measureReal_mono hsub (measure_ne_top μ _)
    rw [le_div_iff₀ (by positivity)]
    nlinarith [hmk, hsq]
  have ht2 : β₀ ^ 2 / t ^ 2 = (m₀ / (2 * β₀)) ^ 2 / 8 := by
    rw [htdef, div_pow, mul_pow, mul_pow, Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2)]
    field_simp
    ring
  -- step 4: intersection
  have hcover : S ⊆ {x | m₀ / 2 ≤ g x ∧ b x ≤ t} ∪ U := by
    intro x hx
    by_cases hbx : b x ≤ t
    · exact Or.inl ⟨hx, hbx⟩
    · exact Or.inr (lt_of_not_ge hbx)
  have hunion := (measureReal_mono hcover (measure_ne_top μ _)).trans (measureReal_union_le _ _)
  refine ⟨?_, ?_⟩
  · have h1 : NullMeasurableSet (g ⁻¹' Set.Ici (m₀ / 2)) μ :=
      hg.aemeasurable.nullMeasurable measurableSet_Ici
    have h2 : NullMeasurableSet (b ⁻¹' Set.Iic t) μ :=
      hb.aemeasurable.nullMeasurable measurableSet_Iic
    exact h1.inter h2
  · rw [ht2] at hU
    linarith

end Mass

section BPower

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The squared certificate of the power-linear minimax learner, every `Q`, every real `τ`:
`E_Π 2 ln 2 (V_p + nτ²) Q_p(τ) ≤ 2 ln 2 · C_up · max{ν,1} · (m ε)²`. -/
theorem oversampling_certificate_sq_le_dir {r ε Dp : ℝ} (hr : 2 ≤ r) (hε : 0 < ε)
    (hε0 : ε ≤ oversamplingLowerThreshold 1 (1 / r) r)
    (hnm : ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hnacc : 2 * (powerBregmanConstant r / ε) ^ (2 / powerDualExponent r) ≤ n)
    (hdn : 32 * n ≤ d) (hdD : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    ∫ p, 2 * Real.log 2 * (nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) p + n * τ ^ 2)
        * nativeNoisyInformation Q (gaussianSeedLaw d) μG (fun t : ℝ => -t)
          (oversamplingLearner r (oversamplingNoiseScale r ε)) Gf τ p
        ∂(prior (nativeKappa 1 (1 / r) r ε) d)
      ≤ 2 * Real.log 2 * (oversamplingPowerUpperConstant r Dp
          * max (oversamplingEnergyRate (oversamplingCurvature r) 1 (1 / r) r 1) 1)
        * (ε ^ (-(2 / powerDualExponent r)) * ε) ^ 2 := by
  have hr0 : (0 : ℝ) < r := by linarith
  set m := ε ^ (-(2 / powerDualExponent r)) with hmdef
  have hm0 : 0 < m := Real.rpow_pos_of_pos hε _
  have hn' : (0 : ℝ) < n := lt_of_lt_of_le hm0 hnm
  have hn0 : 0 < n := by exact_mod_cast hn'
  have hd : 0 < d := by omega
  obtain ⟨hv0, hv1, -, -⟩ := oversampling_recipe_orders (L := 1)
    (a := oversamplingCurvature r) (b := 1) (B := 1 / r) hr (oversamplingCurvature_pos hr0)
    one_pos (by norm_num) (by positivity) hε hε0 hnm hdn
  have hκ : 0 < nativeKappa 1 (1 / r) r ε := by
    unfold nativeKappa
    have h := (one_lt_inv₀ hv0).2 hv1
    linarith
  have hmem := oversamplingLearner_mem_accurate (n := n) hr hε hd hnacc
  have hV := oversampling_minimax_energy_le μG hr hε hε0 hnm hnacc hdn
  set ν := oversamplingEnergyRate (oversamplingCurvature r) 1 (1 / r) r 1 with hνdef
  set Cup := oversamplingPowerUpperConstant r Dp with hCupdef
  set U := Cup * (m / (1 + n / m * (τ / ε) ^ 2)) with hUdef
  have hcap : ∀ p ∈ productCube d, nativeNoisyInformation Q (gaussianSeedLaw d) μG
      (fun t : ℝ => -t) (oversamplingLearner r (oversamplingNoiseScale r ε)) Gf τ p ≤ U :=
    fun p hp => oversampling_upper_bound_power μG hr hε hn0 hdn hdD hGf hGlaw Q τ hp
  have hCup0 : 0 ≤ Cup := by
    have hc0 := hcap 0 (zero_mem_productCube d)
    have hI0 := (nativeNoisyInformation_bounds (gaussianSeedLaw d) μG measurable_neg hmem.1 hGf
      Q τ (zero_mem_productCube d)).2.1
    have hfrac : 0 < m / (1 + n / m * (τ / ε) ^ 2) := div_pos hm0 (by positivity)
    by_contra hneg
    have hneg' := lt_of_not_ge hneg
    nlinarith [mul_neg_of_neg_of_pos hneg' hfrac]
  have hU0 : 0 ≤ U := mul_nonneg hCup0 (div_nonneg hm0.le (by positivity))
  have hν : 0 ≤ ν := by
    have hE0 : 0 ≤ ∫ p, nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) p
        ∂(prior (nativeKappa 1 (1 / r) r ε) d) :=
      integral_nonneg fun p => nativeEnergy_nonneg _ _ _ _ p
    have hme2 : 0 < m * ε ^ 2 := by positivity
    by_contra hneg
    have hneg' := lt_of_not_ge hneg
    nlinarith [mul_neg_of_neg_of_pos hneg' hme2]
  have hsq := certificate_sq_integral_le_of_cap_dir (gaussianSeedLaw d) μG hd boundaryLink_class
    measurable_neg hmem.1 hmem.2.1 hGf hκ Q τ hU0 hcap
  have halg := capped_energy_product_le (C := Cup) (m := m) (ε := ε) (ν := ν) (nn := n) (τ := τ)
    hCup0 hm0 hε hν (by positivity)
  calc _ ≤ _ := hsq
    _ ≤ 2 * Real.log 2 * ((ν * (m * ε ^ 2)) + n * τ ^ 2) * U := by
        apply mul_le_mul_of_nonneg_right _ hU0
        apply mul_le_mul_of_nonneg_left _ two_log_two_nonneg
        linarith
    _ = 2 * Real.log 2 * ((ν * (m * ε ^ 2) + n * τ ^ 2) * U) := by ring
    _ ≤ 2 * Real.log 2 * (Cup * max ν 1 * (m * ε) ^ 2) :=
        mul_le_mul_of_nonneg_left halg two_log_two_nonneg
    _ = 2 * Real.log 2 * (Cup * max ν 1) * (m * ε) ^ 2 := by ring

/-- **Tightness on a set of laws of constant prior mass, power-linear problem.** For the minimax learner, every `Q` and every real `τ`, with
`m₀ = σ m ε/n` and `β₀ = C_B m ε/n`, `C_B = √(2 ln 2 · C_up · max{ν,1})`:
`Π{p : m₀/2 ≤ gen_p ∧ B^Q_p(τ) ≤ 4√2 β₀²/m₀} ≥ (7/8)(m₀/(2β₀))²` (and the event is
null-measurable). On this event `B^Q_p(τ)/gen_p ≤ 8√2 (β₀/m₀)²`. -/
theorem unsaturated_constant_mass_power {r ε Dp : ℝ} (hr : 2 ≤ r) (hε : 0 < ε)
    (hε0 : ε ≤ oversamplingLowerThreshold 1 (1 / r) r)
    (hnm : ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hnacc : 2 * (powerBregmanConstant r / ε) ^ (2 / powerDualExponent r) ≤ n)
    (hdn : 32 * n ≤ d) (hdD : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    NullMeasurableSet {p | oversamplingSignalRate 1 (1 / r) r
          * (ε ^ (-(2 / powerDualExponent r)) * ε / n) / 2
          ≤ nativeGen (n := n) (boundaryRegularizer r) (fun t : ℝ => -t) (gaussianSeedLaw d)
            (oversamplingLearner r (oversamplingNoiseScale r ε)) p ∧
        ldCertificate (n := n) Q (gaussianSeedLaw d) μG (fun t : ℝ => -t)
            (oversamplingLearner r (oversamplingNoiseScale r ε)) Gf τ p
          ≤ 4 * Real.sqrt 2 * (Real.sqrt (2 * Real.log 2 * (oversamplingPowerUpperConstant r Dp
              * max (oversamplingEnergyRate (oversamplingCurvature r) 1 (1 / r) r 1) 1))
              * (ε ^ (-(2 / powerDualExponent r)) * ε / n)) ^ 2
            / (oversamplingSignalRate 1 (1 / r) r * (ε ^ (-(2 / powerDualExponent r)) * ε / n))}
        (prior (nativeKappa 1 (1 / r) r ε) d) ∧
      7 / 8 * (oversamplingSignalRate 1 (1 / r) r * (ε ^ (-(2 / powerDualExponent r)) * ε / n)
          / (2 * (Real.sqrt (2 * Real.log 2 * (oversamplingPowerUpperConstant r Dp
              * max (oversamplingEnergyRate (oversamplingCurvature r) 1 (1 / r) r 1) 1))
              * (ε ^ (-(2 / powerDualExponent r)) * ε / n)))) ^ 2
        ≤ (prior (nativeKappa 1 (1 / r) r ε) d).real {p | oversamplingSignalRate 1 (1 / r) r
          * (ε ^ (-(2 / powerDualExponent r)) * ε / n) / 2
          ≤ nativeGen (n := n) (boundaryRegularizer r) (fun t : ℝ => -t) (gaussianSeedLaw d)
            (oversamplingLearner r (oversamplingNoiseScale r ε)) p ∧
        ldCertificate (n := n) Q (gaussianSeedLaw d) μG (fun t : ℝ => -t)
            (oversamplingLearner r (oversamplingNoiseScale r ε)) Gf τ p
          ≤ 4 * Real.sqrt 2 * (Real.sqrt (2 * Real.log 2 * (oversamplingPowerUpperConstant r Dp
              * max (oversamplingEnergyRate (oversamplingCurvature r) 1 (1 / r) r 1) 1))
              * (ε ^ (-(2 / powerDualExponent r)) * ε / n)) ^ 2
            / (oversamplingSignalRate 1 (1 / r) r
              * (ε ^ (-(2 / powerDualExponent r)) * ε / n))} := by
  have hr0 : (0 : ℝ) < r := by linarith
  set m := ε ^ (-(2 / powerDualExponent r)) with hmdef
  have hm0 : 0 < m := Real.rpow_pos_of_pos hε _
  have hn' : (0 : ℝ) < n := lt_of_lt_of_le hm0 hnm
  have hn0 : 0 < n := by exact_mod_cast hn'
  have hd : 0 < d := by omega
  obtain ⟨hv0, hv1, -, -⟩ := oversampling_recipe_orders (L := 1)
    (a := oversamplingCurvature r) (b := 1) (B := 1 / r) hr (oversamplingCurvature_pos hr0)
    one_pos (by norm_num) (by positivity) hε hε0 hnm hdn
  have hκ : 0 < nativeKappa 1 (1 / r) r ε := by
    unfold nativeKappa
    have h := (one_lt_inv₀ hv0).2 hv1
    linarith
  haveI := isProbabilityMeasure_prior hκ d
  have hmem := oversamplingLearner_mem_accurate (n := n) hr hε hd hnacc
  have hσ : 0 < oversamplingSignalRate 1 (1 / r) r := by
    unfold oversamplingSignalRate
    have := mainScaleRoot_pos (b := 1) (B := 1 / r) one_pos (by positivity) hr
    positivity
  obtain ⟨hlow, -, -⟩ := unsaturated_every_learner_power (gaussianSeedLaw d) μG hr hε hε0 hnm
    hdn hmem hGf hGlaw Q τ
  have hK := oversampling_certificate_sq_le_dir μG hr hε hε0 hnm hnacc hdn hdD hGf hGlaw Q τ
  obtain ⟨hB2int, hB2val⟩ := integrable_ldCertificate_sq (gaussianSeedLaw d) μG hd hκ
    boundaryLink_class measurable_neg hmem.1 hmem.2.1 hGf Q τ
  set CB := Real.sqrt (2 * Real.log 2 * (oversamplingPowerUpperConstant r Dp
    * max (oversamplingEnergyRate (oversamplingCurvature r) 1 (1 / r) r 1) 1)) with hCBdef
  have hKnn : 0 ≤ 2 * Real.log 2 * (oversamplingPowerUpperConstant r Dp
      * max (oversamplingEnergyRate (oversamplingCurvature r) 1 (1 / r) r 1) 1) := by
    have hh0 := (integrable_certificate_sq (gaussianSeedLaw d) μG hd hκ boundaryLink_class
      measurable_neg hmem.1 hmem.2.1 hGf Q τ).2
    have hI0 : 0 ≤ ∫ p, 2 * Real.log 2 * (nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) p + n * τ ^ 2)
        * nativeNoisyInformation Q (gaussianSeedLaw d) μG (fun t : ℝ => -t)
          (oversamplingLearner r (oversamplingNoiseScale r ε)) Gf τ p
        ∂(prior (nativeKappa 1 (1 / r) r ε) d) := integral_nonneg_of_ae hh0
    have hme : 0 < (m * ε) ^ 2 := by positivity
    by_contra hneg
    have hneg' := lt_of_not_ge hneg
    nlinarith [mul_neg_of_neg_of_pos hneg' hme]
  have hsq : ∫ p, ldCertificate (n := n) Q (gaussianSeedLaw d) μG (fun t : ℝ => -t)
      (oversamplingLearner r (oversamplingNoiseScale r ε)) Gf τ p ^ 2
      ∂(prior (nativeKappa 1 (1 / r) r ε) d) ≤ (CB * (m * ε / n)) ^ 2 := by
    rw [hB2val]
    have e : (CB * (m * ε / n)) ^ 2 = ((n : ℝ)⁻¹) ^ 2 * (2 * Real.log 2
        * (oversamplingPowerUpperConstant r Dp
          * max (oversamplingEnergyRate (oversamplingCurvature r) 1 (1 / r) r 1) 1)
        * (m * ε) ^ 2) := by
      rw [hCBdef, mul_pow, Real.sq_sqrt hKnn]
      field_simp
    rw [e]
    exact mul_le_mul_of_nonneg_left hK (by positivity)
  have hgenint := integrable_nativeGen (gaussianSeedLaw d) hd hn0 hκ boundaryLink_class
    measurable_neg (boundaryRegularizer r) hmem.1 hmem.2.1
  have hBint := integrable_ldCertificate (gaussianSeedLaw d) μG hd hκ boundaryLink_class
    measurable_neg hmem.1 hmem.2.1 hGf Q τ
  have hgb : ∀ᵐ p ∂(prior (nativeKappa 1 (1 / r) r ε) d),
      nativeGen (n := n) (boundaryRegularizer r) (fun t : ℝ => -t) (gaussianSeedLaw d)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) p
      ≤ ldCertificate (n := n) Q (gaussianSeedLaw d) μG (fun t : ℝ => -t)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) Gf τ p := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact (le_abs_self _).trans (abs_gen_le_ldCertificate (gaussianSeedLaw d) μG hd hn0
      boundaryLink_class measurable_neg (boundaryRegularizer r) hmem.1 hmem.2.1 hGf hGlaw Q τ
      (fun k => Set.Ioo_subset_Icc_self (hp k)))
  have hb0 : ∀ᵐ p ∂(prior (nativeKappa 1 (1 / r) r ε) d),
      0 ≤ ldCertificate (n := n) Q (gaussianSeedLaw d) μG (fun t : ℝ => -t)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) Gf τ p :=
    Filter.Eventually.of_forall fun p => by
      unfold ldCertificate
      positivity
  exact measure_mass_of_moments (prior (nativeKappa 1 (1 / r) r ε) d) hgenint hBint hB2int hgb
    hb0 (by positivity) (by positivity) hlow hsq

/-- **The best certificates over an accurate class, two-sided, power-linear problem.**  For every set
`𝒜` of learners of the accurate class (Gaussian seeds) containing the minimax learner `A*`, every
`Q` and every real `τ`:
* every `A ∈ 𝒜`: `σ m ε/n ≤ E_Π gen^A ≤ E_Π B^{A,Q}_p(τ)`, `E_Π gen^A ≤ √(E_Π V^A/n)` and
  `c_V m ε² ≤ E_Π V^A`, `c_V = 2 σ / D₊` (`ℓ = b = 1`);
* the witness `A*`: `E_Π B^{A*,Q}_p(τ) ≤ C_B m ε/n` and `E_Π V^{A*} ≤ ν m ε²`;
* hence (infimum form) `σ m ε/n ≤ ⨅_𝒜 E_Π B^Q ≤ C_B m ε/n` and
  `√(c_V m ε²/n) ≤ ⨅_𝒜 √(E_Π V/n) ≤ √(ν m ε²/n)`. -/
theorem best_certificate_power {r ε Dp : ℝ} (hr : 2 ≤ r) (hε : 0 < ε)
    (hε0 : ε ≤ oversamplingLowerThreshold 1 (1 / r) r)
    (hnm : ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hnacc : 2 * (powerBregmanConstant r / ε) ^ (2 / powerDualExponent r) ≤ n)
    (hdn : 32 * n ≤ d) (hdD : (d : ℝ) ≤ Dp * n)
    (hm6 : 6 * mainScaleRoot 1 (1 / r) r ^ 2 ≤ ε ^ (-(2 / powerDualExponent r)))
    (𝒜 : Set ((Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)))
    (h𝒜 : 𝒜 ⊆ nativeAccurateLearners n d (gaussianSeedLaw d) (fun t : ℝ => -t)
      (boundaryRegularizer r) ε)
    (hstar : oversamplingLearner r (oversamplingNoiseScale r ε) ∈ 𝒜)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    (∀ A ∈ 𝒜,
      oversamplingSignalRate 1 (1 / r) r * (ε ^ (-(2 / powerDualExponent r)) * ε / n)
          ≤ ∫ p, nativeGen (n := n) (boundaryRegularizer r) (fun t : ℝ => -t) (gaussianSeedLaw d) A p
            ∂(prior (nativeKappa 1 (1 / r) r ε) d) ∧
        ∫ p, nativeGen (n := n) (boundaryRegularizer r) (fun t : ℝ => -t) (gaussianSeedLaw d) A p
            ∂(prior (nativeKappa 1 (1 / r) r ε) d)
          ≤ ∫ p, ldCertificate (n := n) Q (gaussianSeedLaw d) μG (fun t : ℝ => -t) A Gf τ p
            ∂(prior (nativeKappa 1 (1 / r) r ε) d) ∧
        ∫ p, nativeGen (n := n) (boundaryRegularizer r) (fun t : ℝ => -t) (gaussianSeedLaw d) A p
            ∂(prior (nativeKappa 1 (1 / r) r ε) d)
          ≤ Real.sqrt ((∫ p, nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t) A p
            ∂(prior (nativeKappa 1 (1 / r) r ε) d)) / n) ∧
        2 * oversamplingSignalRate 1 (1 / r) r / Dp * (ε ^ (-(2 / powerDualExponent r)) * ε ^ 2)
          ≤ ∫ p, nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t) A p
            ∂(prior (nativeKappa 1 (1 / r) r ε) d)) ∧
    ∫ p, ldCertificate (n := n) Q (gaussianSeedLaw d) μG (fun t : ℝ => -t)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) Gf τ p
        ∂(prior (nativeKappa 1 (1 / r) r ε) d)
      ≤ Real.sqrt (2 * Real.log 2 * (oversamplingPowerUpperConstant r Dp
          * max (oversamplingEnergyRate (oversamplingCurvature r) 1 (1 / r) r 1) 1))
        * (ε ^ (-(2 / powerDualExponent r)) * ε / n) ∧
    ∫ p, nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) p
        ∂(prior (nativeKappa 1 (1 / r) r ε) d)
      ≤ oversamplingEnergyRate (oversamplingCurvature r) 1 (1 / r) r 1
        * (ε ^ (-(2 / powerDualExponent r)) * ε ^ 2) ∧
    (oversamplingSignalRate 1 (1 / r) r * (ε ^ (-(2 / powerDualExponent r)) * ε / n)
        ≤ ⨅ A : 𝒜, ∫ p, ldCertificate (n := n) Q (gaussianSeedLaw d) μG (fun t : ℝ => -t)
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ p
          ∂(prior (nativeKappa 1 (1 / r) r ε) d) ∧
      (⨅ A : 𝒜, ∫ p, ldCertificate (n := n) Q (gaussianSeedLaw d) μG (fun t : ℝ => -t)
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ p
          ∂(prior (nativeKappa 1 (1 / r) r ε) d))
        ≤ Real.sqrt (2 * Real.log 2 * (oversamplingPowerUpperConstant r Dp
          * max (oversamplingEnergyRate (oversamplingCurvature r) 1 (1 / r) r 1) 1))
          * (ε ^ (-(2 / powerDualExponent r)) * ε / n)) ∧
    (Real.sqrt (2 * oversamplingSignalRate 1 (1 / r) r / Dp
          * (ε ^ (-(2 / powerDualExponent r)) * ε ^ 2) / n)
        ≤ ⨅ A : 𝒜, Real.sqrt ((∫ p, nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t)
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) p
          ∂(prior (nativeKappa 1 (1 / r) r ε) d)) / n) ∧
      (⨅ A : 𝒜, Real.sqrt ((∫ p, nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t)
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) p
          ∂(prior (nativeKappa 1 (1 / r) r ε) d)) / n))
        ≤ Real.sqrt (oversamplingEnergyRate (oversamplingCurvature r) 1 (1 / r) r 1
          * (ε ^ (-(2 / powerDualExponent r)) * ε ^ 2) / n)) := by
  have hr0 : (0 : ℝ) < r := by linarith
  have hmpos : 0 < ε ^ (-(2 / powerDualExponent r)) := Real.rpow_pos_of_pos hε _
  have hn' : (0 : ℝ) < n := lt_of_lt_of_le hmpos hnm
  have hn0 : 0 < n := by exact_mod_cast hn'
  have hd : 0 < d := by omega
  obtain ⟨hv0, hv1, -, -⟩ := oversampling_recipe_orders (L := 1)
    (a := oversamplingCurvature r) (b := 1) (B := 1 / r) hr (oversamplingCurvature_pos hr0)
    one_pos (by norm_num) (by positivity) hε hε0 hnm hdn
  have hκ : 0 < nativeKappa 1 (1 / r) r ε := by
    unfold nativeKappa
    have h := (one_lt_inv₀ hv0).2 hv1
    linarith
  haveI := isProbabilityMeasure_prior hκ d
  obtain ⟨hε1, -⟩ := le_min_iff.1 hε0
  -- the every-learner part
  have hall : ∀ A ∈ 𝒜,
      oversamplingSignalRate 1 (1 / r) r * (ε ^ (-(2 / powerDualExponent r)) * ε / n)
          ≤ ∫ p, nativeGen (n := n) (boundaryRegularizer r) (fun t : ℝ => -t) (gaussianSeedLaw d) A p
            ∂(prior (nativeKappa 1 (1 / r) r ε) d) ∧
        ∫ p, nativeGen (n := n) (boundaryRegularizer r) (fun t : ℝ => -t) (gaussianSeedLaw d) A p
            ∂(prior (nativeKappa 1 (1 / r) r ε) d)
          ≤ ∫ p, ldCertificate (n := n) Q (gaussianSeedLaw d) μG (fun t : ℝ => -t) A Gf τ p
            ∂(prior (nativeKappa 1 (1 / r) r ε) d) ∧
        ∫ p, nativeGen (n := n) (boundaryRegularizer r) (fun t : ℝ => -t) (gaussianSeedLaw d) A p
            ∂(prior (nativeKappa 1 (1 / r) r ε) d)
          ≤ Real.sqrt ((∫ p, nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t) A p
            ∂(prior (nativeKappa 1 (1 / r) r ε) d)) / n) ∧
        2 * oversamplingSignalRate 1 (1 / r) r / Dp * (ε ^ (-(2 / powerDualExponent r)) * ε ^ 2)
          ≤ ∫ p, nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t) A p
            ∂(prior (nativeKappa 1 (1 / r) r ε) d) := by
    intro A hA
    have hAcl := h𝒜 hA
    obtain ⟨h1, h2, h3⟩ := unsaturated_every_learner_power (gaussianSeedLaw d) μG hr hε hε0 hnm
      hdn hAcl hGf hGlaw Q τ
    obtain ⟨hif1, hif2⟩ := integral_gen_le_infoFree (gaussianSeedLaw d) μG hd hn0 hκ
      boundaryLink_class measurable_neg (boundaryRegularizer r) hAcl.1 hAcl.2.1
    have hfloor := native_energy_floor_rate (gaussianSeedLaw d) μG hd boundaryLink_class
      measurable_neg (oversamplingRegularizer_class hr) (measurable_boundaryRegularizer r)
      zero_le_one neg_link_coLipschitz hε (by norm_num) hε0
      (by simp only [mul_zero, zero_mul, zero_add, div_one]; exact hε1) hnm hdn hdD hm6 hAcl
    refine ⟨h1, h2.trans h3, hif1.trans hif2, ?_⟩
    have e : 2 * oversamplingSignalRate 1 (1 / r) r / Dp
        = 2 * 1 ^ 2 * oversamplingSignalRate 1 (1 / r) r / (Dp * 1 ^ 2) := by ring
    rw [e]
    exact hfloor
  have hBstar := unsaturated_minimax_certificate_power μG hr hε hε0 hnm hnacc hdn hdD hGf hGlaw
    Q τ
  have hVstar := oversampling_minimax_energy_le μG hr hε hε0 hnm hnacc hdn
  refine ⟨hall, hBstar, hVstar, ?_, ?_⟩
  · haveI : Nonempty 𝒜 := ⟨⟨_, hstar⟩⟩
    have hbdd : BddBelow (Set.range fun A : 𝒜 => ∫ p, ldCertificate (n := n) Q (gaussianSeedLaw d) μG
        (fun t : ℝ => -t)
        (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ p
        ∂(prior (nativeKappa 1 (1 / r) r ε) d)) := by
      refine ⟨oversamplingSignalRate 1 (1 / r) r * (ε ^ (-(2 / powerDualExponent r)) * ε / n), ?_⟩
      rintro _ ⟨A, rfl⟩
      obtain ⟨h1, h2, -, -⟩ := hall A A.2
      exact h1.trans h2
    refine ⟨le_ciInf fun A => ?_, (ciInf_le hbdd ⟨_, hstar⟩).trans hBstar⟩
    obtain ⟨h1, h2, -, -⟩ := hall A A.2
    exact h1.trans h2
  · haveI : Nonempty 𝒜 := ⟨⟨_, hstar⟩⟩
    have hbdd : BddBelow (Set.range fun A : 𝒜 => Real.sqrt ((∫ p, nativeEnergy (n := n) (gaussianSeedLaw d)
        μG (fun t : ℝ => -t)
        (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) p
        ∂(prior (nativeKappa 1 (1 / r) r ε) d)) / n)) := by
      refine ⟨0, ?_⟩
      rintro _ ⟨A, rfl⟩
      exact Real.sqrt_nonneg _
    refine ⟨le_ciInf fun A => ?_, (ciInf_le hbdd ⟨_, hstar⟩).trans ?_⟩
    · obtain ⟨-, -, -, h4⟩ := hall A A.2
      exact Real.sqrt_le_sqrt (div_le_div_of_nonneg_right h4 hn'.le)
    · exact Real.sqrt_le_sqrt (div_le_div_of_nonneg_right hVstar hn'.le)

end BPower

section BNative

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The squared certificate of the quartic logistic minimax learner, every `Q`, every real `τ`. -/
theorem nativeOs_certificate_sq_le_dir {ε Dp : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hε0 : ε ≤ nativeOsLowerThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4))
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n)
    (hdim : mainDimensionConstant (1 / 2) (1 / 4) 4 *
      max (n : ℝ) (ε ^ (-(2 / powerDualExponent 4))) ≤ d)
    (hdD : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    ∫ p, 2 * Real.log 2 * (nativeEnergy (n := n) (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) p + n * τ ^ 2)
        * nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
          (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
        ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)
      ≤ 2 * Real.log 2 * (2 * max (zeroNoiseCapConstant * Dp) nativeOsNoiseConstant
          * max (oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound) 1)
        * (ε ^ (-(3 / 2 : ℝ)) * ε) ^ 2 := by
  set m := ε ^ (-(3 / 2 : ℝ)) with hmdef
  have hm0 : 0 < m := Real.rpow_pos_of_pos hε _
  have hn' : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
  have hn0 : 0 < n := by exact_mod_cast hn'
  obtain ⟨hdn, hv0, hv1, -, -⟩ := nativeOs_recipe_orders_general
    (L := logisticUnitSlopeBound) (a := 1 / 16) (b := 1 / 2) (B := 1 / 4) (r := 4) (H := 1 / 4)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) hε hε0 hn0 hdim
  have hd : 0 < d := by omega
  have hκ : 0 < nativeKappa (1 / 2) (1 / 4) 4 ε := by
    unfold nativeKappa
    have h := (one_lt_inv₀ hv0).2 hv1
    linarith
  have hmem := nativeOsLearner_mem_accurate (n := n) (d := d) hε hε4 hn hd
  have hV := nativeOs_minimax_energy_le μG hε hε4 hε0 hn hdim
  set ν := oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound with hνdef
  set Cup := 2 * max (zeroNoiseCapConstant * Dp) nativeOsNoiseConstant with hCupdef
  set U := Cup * (m / (1 + n / m * (τ / ε) ^ 2)) with hUdef
  have hcap : ∀ p ∈ productCube d, nativeNoisyInformation Q (gaussianSeedLaw d) μG
      logisticLoss (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p ≤ U :=
    fun p hp => nativeOs_upper_all_tau μG hε hε4 hn hdn hdD hGf hGlaw Q τ hp
  have hCup0 : 0 ≤ Cup := by
    have hc0 := hcap 0 (zero_mem_productCube d)
    have hI0 := (nativeNoisyInformation_bounds (gaussianSeedLaw d) μG
      sharp_measurable_logisticLoss hmem.1 hGf Q τ (zero_mem_productCube d)).2.1
    have hfrac : 0 < m / (1 + n / m * (τ / ε) ^ 2) := div_pos hm0 (by positivity)
    by_contra hneg
    have hneg' := lt_of_not_ge hneg
    nlinarith [mul_neg_of_neg_of_pos hneg' hfrac]
  have hU0 : 0 ≤ U := mul_nonneg hCup0 (div_nonneg hm0.le (by positivity))
  have hν : 0 ≤ ν := by
    have hE0 : 0 ≤ ∫ p, nativeEnergy (n := n) (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) p ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) :=
      integral_nonneg fun p => nativeEnergy_nonneg _ _ _ _ p
    have hme2 : 0 < m * ε ^ 2 := by positivity
    by_contra hneg
    have hneg' := lt_of_not_ge hneg
    nlinarith [mul_neg_of_neg_of_pos hneg' hme2]
  have hsq := certificate_sq_integral_le_of_cap_dir (gaussianSeedLaw d) μG hd
    sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss hmem.1 hmem.2.1 hGf hκ Q τ
    hU0 hcap
  have halg := capped_energy_product_le (C := Cup) (m := m) (ε := ε) (ν := ν) (nn := n) (τ := τ)
    hCup0 hm0 hε hν (by positivity)
  calc _ ≤ _ := hsq
    _ ≤ 2 * Real.log 2 * ((ν * (m * ε ^ 2)) + n * τ ^ 2) * U := by
        apply mul_le_mul_of_nonneg_right _ hU0
        apply mul_le_mul_of_nonneg_left _ two_log_two_nonneg
        linarith
    _ = 2 * Real.log 2 * ((ν * (m * ε ^ 2) + n * τ ^ 2) * U) := by ring
    _ ≤ 2 * Real.log 2 * (Cup * max ν 1 * (m * ε) ^ 2) :=
        mul_le_mul_of_nonneg_left halg two_log_two_nonneg
    _ = 2 * Real.log 2 * (Cup * max ν 1) * (m * ε) ^ 2 := by ring

/-- **Tightness on a set of laws of constant prior mass, quartic logistic problem.** -/
theorem unsaturated_constant_mass_native {ε Dp : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hε0 : ε ≤ nativeOsLowerThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4))
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n)
    (hdim : mainDimensionConstant (1 / 2) (1 / 4) 4 *
      max (n : ℝ) (ε ^ (-(2 / powerDualExponent 4))) ≤ d)
    (hdD : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    NullMeasurableSet {p | oversamplingSignalRate (1 / 2) (1 / 4) 4 / 2
          * (ε ^ (-(3 / 2 : ℝ)) * ε / n) / 2
          ≤ nativeGen (n := n) quarticPotential logisticLoss (gaussianSeedLaw d)
            (nativeOsLearner 0 (nativeOsNoiseScale ε)) p ∧
        ldCertificate (n := n) Q (gaussianSeedLaw d) μG logisticLoss
            (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
          ≤ 4 * Real.sqrt 2 * (Real.sqrt (2 * Real.log 2 * (2 * max (zeroNoiseCapConstant * Dp)
              nativeOsNoiseConstant * max (oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4
                logisticUnitSlopeBound) 1)) * (ε ^ (-(3 / 2 : ℝ)) * ε / n)) ^ 2
            / (oversamplingSignalRate (1 / 2) (1 / 4) 4 / 2 * (ε ^ (-(3 / 2 : ℝ)) * ε / n))}
        (prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) ∧
      7 / 8 * (oversamplingSignalRate (1 / 2) (1 / 4) 4 / 2 * (ε ^ (-(3 / 2 : ℝ)) * ε / n)
          / (2 * (Real.sqrt (2 * Real.log 2 * (2 * max (zeroNoiseCapConstant * Dp)
              nativeOsNoiseConstant * max (oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4
                logisticUnitSlopeBound) 1)) * (ε ^ (-(3 / 2 : ℝ)) * ε / n)))) ^ 2
        ≤ (prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d).real {p | oversamplingSignalRate
            (1 / 2) (1 / 4) 4 / 2 * (ε ^ (-(3 / 2 : ℝ)) * ε / n) / 2
          ≤ nativeGen (n := n) quarticPotential logisticLoss (gaussianSeedLaw d)
            (nativeOsLearner 0 (nativeOsNoiseScale ε)) p ∧
        ldCertificate (n := n) Q (gaussianSeedLaw d) μG logisticLoss
            (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
          ≤ 4 * Real.sqrt 2 * (Real.sqrt (2 * Real.log 2 * (2 * max (zeroNoiseCapConstant * Dp)
              nativeOsNoiseConstant * max (oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4
                logisticUnitSlopeBound) 1)) * (ε ^ (-(3 / 2 : ℝ)) * ε / n)) ^ 2
            / (oversamplingSignalRate (1 / 2) (1 / 4) 4 / 2
              * (ε ^ (-(3 / 2 : ℝ)) * ε / n))} := by
  set m := ε ^ (-(3 / 2 : ℝ)) with hmdef
  have hm0 : 0 < m := Real.rpow_pos_of_pos hε _
  have hn' : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
  have hn0 : 0 < n := by exact_mod_cast hn'
  obtain ⟨hdn, hv0, hv1, -, -⟩ := nativeOs_recipe_orders_general
    (L := logisticUnitSlopeBound) (a := 1 / 16) (b := 1 / 2) (B := 1 / 4) (r := 4) (H := 1 / 4)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) hε hε0 hn0 hdim
  have hd : 0 < d := by omega
  have hκ : 0 < nativeKappa (1 / 2) (1 / 4) 4 ε := by
    unfold nativeKappa
    have h := (one_lt_inv₀ hv0).2 hv1
    linarith
  haveI := isProbabilityMeasure_prior hκ d
  have hmem := nativeOsLearner_mem_accurate (n := n) (d := d) hε hε4 hn hd
  have hσ : 0 < oversamplingSignalRate (1 / 2) (1 / 4) 4 := by
    unfold oversamplingSignalRate
    have := mainScaleRoot_pos (b := 1 / 2) (B := 1 / 4) (r := 4) (by norm_num) (by norm_num)
      (by norm_num)
    positivity
  obtain ⟨hlow, -, -⟩ := unsaturated_every_learner_native (gaussianSeedLaw d) μG hε hε0 hn0
    hdim hmem hGf hGlaw Q τ
  have hK := nativeOs_certificate_sq_le_dir μG hε hε4 hε0 hn hdim hdD hGf hGlaw Q τ
  obtain ⟨hB2int, hB2val⟩ := integrable_ldCertificate_sq (gaussianSeedLaw d) μG hd hκ
    sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss hmem.1 hmem.2.1 hGf Q τ
  set CB := Real.sqrt (2 * Real.log 2 * (2 * max (zeroNoiseCapConstant * Dp)
    nativeOsNoiseConstant * max (oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4
      logisticUnitSlopeBound) 1)) with hCBdef
  have hKnn : 0 ≤ 2 * Real.log 2 * (2 * max (zeroNoiseCapConstant * Dp)
      nativeOsNoiseConstant * max (oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4
        logisticUnitSlopeBound) 1) := by
    have hh0 := (integrable_certificate_sq (gaussianSeedLaw d) μG hd hκ
      sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss hmem.1 hmem.2.1 hGf Q τ).2
    have hI0 : 0 ≤ ∫ p, 2 * Real.log 2 * (nativeEnergy (n := n) (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) p + n * τ ^ 2)
        * nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
          (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
        ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) := integral_nonneg_of_ae hh0
    have hme : 0 < (m * ε) ^ 2 := by positivity
    by_contra hneg
    have hneg' := lt_of_not_ge hneg
    nlinarith [mul_neg_of_neg_of_pos hneg' hme]
  have hsq : ∫ p, ldCertificate (n := n) Q (gaussianSeedLaw d) μG logisticLoss
      (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p ^ 2
      ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) ≤ (CB * (m * ε / n)) ^ 2 := by
    rw [hB2val]
    have e : (CB * (m * ε / n)) ^ 2 = ((n : ℝ)⁻¹) ^ 2 * (2 * Real.log 2
        * (2 * max (zeroNoiseCapConstant * Dp) nativeOsNoiseConstant
          * max (oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound) 1)
        * (m * ε) ^ 2) := by
      rw [hCBdef, mul_pow, Real.sq_sqrt hKnn]
      field_simp
    rw [e]
    exact mul_le_mul_of_nonneg_left hK (by positivity)
  have hgenint := integrable_nativeGen (gaussianSeedLaw d) hd hn0 hκ
    sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss quarticPotential hmem.1
    hmem.2.1
  have hBint := integrable_ldCertificate (gaussianSeedLaw d) μG hd hκ
    sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss hmem.1 hmem.2.1 hGf Q τ
  have hgb : ∀ᵐ p ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d),
      nativeGen (n := n) quarticPotential logisticLoss (gaussianSeedLaw d)
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) p
      ≤ ldCertificate (n := n) Q (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact (le_abs_self _).trans (abs_gen_le_ldCertificate (gaussianSeedLaw d) μG hd hn0
      sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss quarticPotential hmem.1
      hmem.2.1 hGf hGlaw Q τ (fun k => Set.Ioo_subset_Icc_self (hp k)))
  have hb0 : ∀ᵐ p ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d),
      0 ≤ ldCertificate (n := n) Q (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p :=
    Filter.Eventually.of_forall fun p => by
      unfold ldCertificate
      positivity
  exact measure_mass_of_moments (prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) hgenint hBint
    hB2int hgb hb0 (by positivity) (by positivity) hlow hsq

/-- **The best certificates over an accurate class, two-sided** (quartic
logistic problem, Gaussian seeds; `ℓ = (1 + e)⁻¹`, `b = 1/2`, so `c_V = 2 ℓ² σ / (D₊ b²)`). -/
theorem best_certificate_native {ε Dp : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hε0 : ε ≤ nativeOsLowerThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4))
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n)
    (hdim : mainDimensionConstant (1 / 2) (1 / 4) 4 *
      max (n : ℝ) (ε ^ (-(2 / powerDualExponent 4))) ≤ d)
    (hdD : (d : ℝ) ≤ Dp * n)
    (hm6 : 6 * mainScaleRoot (1 / 2) (1 / 4) 4 ^ 2 ≤ ε ^ (-(3 / 2 : ℝ)))
    (𝒜 : Set ((Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)))
    (h𝒜 : 𝒜 ⊆ nativeAccurateLearners n d (gaussianSeedLaw d) logisticLoss quarticPotential ε)
    (hstar : nativeOsLearner 0 (nativeOsNoiseScale ε) ∈ 𝒜)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    (∀ A ∈ 𝒜,
      oversamplingSignalRate (1 / 2) (1 / 4) 4 / 2 * (ε ^ (-(3 / 2 : ℝ)) * ε / n)
          ≤ ∫ p, nativeGen (n := n) quarticPotential logisticLoss (gaussianSeedLaw d) A p
            ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) ∧
        ∫ p, nativeGen (n := n) quarticPotential logisticLoss (gaussianSeedLaw d) A p
            ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)
          ≤ ∫ p, ldCertificate (n := n) Q (gaussianSeedLaw d) μG logisticLoss A Gf τ p
            ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) ∧
        ∫ p, nativeGen (n := n) quarticPotential logisticLoss (gaussianSeedLaw d) A p
            ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)
          ≤ Real.sqrt ((∫ p, nativeEnergy (n := n) (gaussianSeedLaw d) μG logisticLoss A p
            ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)) / n) ∧
        2 * ((1 + Real.exp 1)⁻¹) ^ 2 * oversamplingSignalRate (1 / 2) (1 / 4) 4
            / (Dp * (1 / 2) ^ 2) * (ε ^ (-(3 / 2 : ℝ)) * ε ^ 2)
          ≤ ∫ p, nativeEnergy (n := n) (gaussianSeedLaw d) μG logisticLoss A p
            ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)) ∧
    ∫ p, ldCertificate (n := n) Q (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
        ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)
      ≤ Real.sqrt (2 * Real.log 2 * (2 * max (zeroNoiseCapConstant * Dp) nativeOsNoiseConstant
          * max (oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound) 1))
        * (ε ^ (-(3 / 2 : ℝ)) * ε / n) ∧
    ∫ p, nativeEnergy (n := n) (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) p ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)
      ≤ oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound
        * (ε ^ (-(3 / 2 : ℝ)) * ε ^ 2) ∧
    (oversamplingSignalRate (1 / 2) (1 / 4) 4 / 2 * (ε ^ (-(3 / 2 : ℝ)) * ε / n)
        ≤ ⨅ A : 𝒜, ∫ p, ldCertificate Q (gaussianSeedLaw d) μG logisticLoss
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ p
          ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) ∧
      (⨅ A : 𝒜, ∫ p, ldCertificate Q (gaussianSeedLaw d) μG logisticLoss
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ p
          ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d))
        ≤ Real.sqrt (2 * Real.log 2 * (2 * max (zeroNoiseCapConstant * Dp) nativeOsNoiseConstant
          * max (oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound) 1))
          * (ε ^ (-(3 / 2 : ℝ)) * ε / n)) ∧
    (Real.sqrt (2 * ((1 + Real.exp 1)⁻¹) ^ 2 * oversamplingSignalRate (1 / 2) (1 / 4) 4
          / (Dp * (1 / 2) ^ 2) * (ε ^ (-(3 / 2 : ℝ)) * ε ^ 2) / n)
        ≤ ⨅ A : 𝒜, Real.sqrt ((∫ p, nativeEnergy (gaussianSeedLaw d) μG logisticLoss
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) p
          ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)) / n) ∧
      (⨅ A : 𝒜, Real.sqrt ((∫ p, nativeEnergy (gaussianSeedLaw d) μG logisticLoss
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) p
          ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)) / n))
        ≤ Real.sqrt (oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound
          * (ε ^ (-(3 / 2 : ℝ)) * ε ^ 2) / n)) := by
  have hq := two_div_powerDualExponent_four
  have hmpos : 0 < ε ^ (-(3 / 2 : ℝ)) := Real.rpow_pos_of_pos hε _
  have hn' : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
  have hn0 : 0 < n := by exact_mod_cast hn'
  obtain ⟨hdn, hv0, hv1, -, -⟩ := nativeOs_recipe_orders_general
    (L := logisticUnitSlopeBound) (a := 1 / 16) (b := 1 / 2) (B := 1 / 4) (r := 4) (H := 1 / 4)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) hε hε0 hn0 hdim
  have hd : 0 < d := by omega
  have hκ : 0 < nativeKappa (1 / 2) (1 / 4) 4 ε := by
    unfold nativeKappa
    have h := (one_lt_inv₀ hv0).2 hv1
    linarith
  haveI := isProbabilityMeasure_prior hκ d
  obtain ⟨hεo, hεrest⟩ := le_min_iff.1 hε0
  obtain ⟨hεγ, -⟩ := le_min_iff.1 hεrest
  have hnm : ε ^ (-(2 / powerDualExponent 4)) ≤ n := by
    rw [hq]
    linarith
  have hm6' : 6 * mainScaleRoot (1 / 2) (1 / 4) 4 ^ 2 ≤ ε ^ (-(2 / powerDualExponent 4)) := by
    rw [hq]
    exact hm6
  have hall : ∀ A ∈ 𝒜,
      oversamplingSignalRate (1 / 2) (1 / 4) 4 / 2 * (ε ^ (-(3 / 2 : ℝ)) * ε / n)
          ≤ ∫ p, nativeGen quarticPotential logisticLoss (gaussianSeedLaw d) A p
            ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) ∧
        ∫ p, nativeGen quarticPotential logisticLoss (gaussianSeedLaw d) A p
            ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)
          ≤ ∫ p, ldCertificate Q (gaussianSeedLaw d) μG logisticLoss A Gf τ p
            ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) ∧
        ∫ p, nativeGen quarticPotential logisticLoss (gaussianSeedLaw d) A p
            ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)
          ≤ Real.sqrt ((∫ p, nativeEnergy (gaussianSeedLaw d) μG logisticLoss A p
            ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)) / n) ∧
        2 * ((1 + Real.exp 1)⁻¹) ^ 2 * oversamplingSignalRate (1 / 2) (1 / 4) 4
            / (Dp * (1 / 2) ^ 2) * (ε ^ (-(3 / 2 : ℝ)) * ε ^ 2)
          ≤ ∫ p, nativeEnergy (gaussianSeedLaw d) μG logisticLoss A p
            ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) := by
    intro A hA
    have hAcl := h𝒜 hA
    obtain ⟨h1, h2, h3⟩ := unsaturated_every_learner_native (gaussianSeedLaw d) μG hε hε0 hn0
      hdim hAcl hGf hGlaw Q τ
    obtain ⟨hif1, hif2⟩ := integral_gen_le_infoFree (gaussianSeedLaw d) μG hd hn0 hκ
      sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss quarticPotential hAcl.1
      hAcl.2.1
    have hfloor := native_energy_floor_rate (gaussianSeedLaw d) μG hd
      sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss
      sharp_quarticPotential_nativeRegularizerClass sharp_measurable_quarticPotential
      (by positivity) logistic_coLipschitz hε (by norm_num) hεo hεγ hnm hdn hdD hm6' hAcl
    rw [hq] at hfloor
    exact ⟨h1, h2.trans h3, hif1.trans hif2, hfloor⟩
  have hBstar := unsaturated_minimax_certificate_native μG hε hε4 hε0 hn hdim hdD hGf hGlaw Q τ
  have hVstar := nativeOs_minimax_energy_le μG hε hε4 hε0 hn hdim
  refine ⟨hall, hBstar, hVstar, ?_, ?_⟩
  · haveI : Nonempty 𝒜 := ⟨⟨_, hstar⟩⟩
    have hbdd : BddBelow (Set.range fun A : 𝒜 => ∫ p, ldCertificate Q (gaussianSeedLaw d) μG
        logisticLoss
        (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ p
        ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)) := by
      refine ⟨oversamplingSignalRate (1 / 2) (1 / 4) 4 / 2 * (ε ^ (-(3 / 2 : ℝ)) * ε / n), ?_⟩
      rintro _ ⟨A, rfl⟩
      obtain ⟨h1, h2, -, -⟩ := hall A A.2
      exact h1.trans h2
    refine ⟨le_ciInf fun A => ?_, (ciInf_le hbdd ⟨_, hstar⟩).trans hBstar⟩
    obtain ⟨h1, h2, -, -⟩ := hall A A.2
    exact h1.trans h2
  · haveI : Nonempty 𝒜 := ⟨⟨_, hstar⟩⟩
    have hbdd : BddBelow (Set.range fun A : 𝒜 => Real.sqrt ((∫ p, nativeEnergy (gaussianSeedLaw d)
        μG logisticLoss
        (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) p
        ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)) / n)) := by
      refine ⟨0, ?_⟩
      rintro _ ⟨A, rfl⟩
      exact Real.sqrt_nonneg _
    refine ⟨le_ciInf fun A => ?_, (ciInf_le hbdd ⟨_, hstar⟩).trans ?_⟩
    · obtain ⟨-, -, -, h4⟩ := hall A A.2
      exact Real.sqrt_le_sqrt (div_le_div_of_nonneg_right h4 hn'.le)
    · exact Real.sqrt_le_sqrt (div_le_div_of_nonneg_right hVstar hn'.le)

end BNative

end Unsaturated
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/Unsaturated/BetaInverseMoment.lean <==
import LossOnlyTraceability.BetaPrior

/-! The beta-prior inverse moment `E[t²/(1-t²)] = 1/(κ-2)` for `κ > 2`, a step of the averaged
energy floor. -/

noncomputable section
namespace LossOnlyTraceability
namespace Unsaturated

open MeasureTheory

/-- On `(-1,1)` the density at `κ` is `(1 - t²)` times the density at `κ - 2`. -/
theorem betaLikeDensity_eq_mul_shift {κ t : ℝ} (ht : t ∈ Set.Ioo (-1 : ℝ) 1) :
    betaLikeDensity κ t = (1 - t ^ 2) * betaLikeDensity (κ - 2) t := by
  have h1 := one_sub_sq_pos ht
  rw [betaLikeDensity_of_mem ht, betaLikeDensity_of_mem ht,
    show κ / 2 - 1 = ((κ - 2) / 2 - 1) + 1 by ring, Real.rpow_add h1, Real.rpow_one]
  ring

/-- **Beta-prior inverse moment.** For `κ > 2`, `∫ t²/(1-t²) dΠ_κ = 1/(κ-2)`. -/
theorem priorCoord_inverse_moment {κ : ℝ} (hκ : 2 < κ) :
    ∫ t, t ^ 2 / (1 - t ^ 2) ∂priorCoord κ = 1 / (κ - 2) := by
  have hκ0 : 0 < κ := by linarith
  have hκ' : 0 < κ - 2 := by linarith
  -- the integrand against the density at κ is `t²` against the density at κ - 2
  have hcongr : ∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 2 / (1 - t ^ 2) * betaLikeDensity κ t
      = ∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 2 * betaLikeDensity (κ - 2) t := by
    refine setIntegral_congr_fun measurableSet_Ioo fun t ht => ?_
    have h1 := one_sub_sq_pos ht
    rw [betaLikeDensity_eq_mul_shift ht]
    field_simp
  -- the second moment at κ - 2
  have hsq := integral_priorCoord_sq hκ'
  rw [integral_priorCoord hκ'] at hsq
  -- the total mass at κ in terms of the mass at κ - 2
  have hmass : ∫ t, betaLikeDensity κ t
      = (∫ t, betaLikeDensity (κ - 2) t)
        - ∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 2 * betaLikeDensity (κ - 2) t := by
    rw [integral_betaLikeDensity_eq_setIntegral κ,
      integral_betaLikeDensity_eq_setIntegral (κ - 2)]
    have hI1 : IntegrableOn (betaLikeDensity (κ - 2)) (Set.Ioo (-1 : ℝ) 1) volume :=
      integrableOn_betaLikeDensity hκ'
    have hI2 : IntegrableOn (fun t : ℝ => t ^ 2 * betaLikeDensity (κ - 2) t)
        (Set.Ioo (-1 : ℝ) 1) volume := integrableOn_mul_betaLikeDensity hκ' (continuous_pow 2)
    rw [← integral_sub hI1 hI2]
    refine setIntegral_congr_fun measurableSet_Ioo fun t ht => ?_
    rw [betaLikeDensity_eq_mul_shift ht]
    ring
  have hZ' : 0 < ∫ t, betaLikeDensity (κ - 2) t := integral_betaLikeDensity_pos hκ'
  rw [integral_priorCoord hκ0, hcongr]
  unfold betaLikeNormalizer at hsq ⊢
  rw [hmass]
  set Z' := ∫ t, betaLikeDensity (κ - 2) t with hZ'def
  set I2 := ∫ t in Set.Ioo (-1 : ℝ) 1, t ^ 2 * betaLikeDensity (κ - 2) t with hI2def
  have hI2 : I2 = Z' / (κ - 1) := by
    have hk1 : κ - 2 + 1 = κ - 1 := by ring
    rw [hk1] at hsq
    have hZne : Z' ≠ 0 := hZ'.ne'
    field_simp at hsq ⊢
    linarith
  have hk1 : 0 < κ - 1 := by linarith
  rw [hI2]
  have hden : Z' - Z' / (κ - 1) = Z' * (κ - 2) / (κ - 1) := by
    field_simp
    ring
  rw [hden]
  field_simp

end Unsaturated
end LossOnlyTraceability



==> anc/lean/LossOnlyTraceability/Unsaturated/Certificate.lean <==
import LossOnlyTraceability.Unsaturated.GapIdentity
import LossOnlyTraceability.Unsaturated.AbsCertificate
import LossOnlyTraceability.MainPriorIntegrability
import LossOnlyTraceability.NativeBudgetsAssemblyLaw

/-! The certificate layer: the gap, the moments of the release and the rms-scaled certificate.

* `nativeGen g φ μR A p` is the expected generalization gap
  `gen_p = E_{S ∼ D_p^n, R ∼ μR}[F_{D_p}(θ̂) - F̂_S(θ̂)]` of the regularized objective
  `f(θ, z) = g(θ) + φ⟪θ, z⟫`, with `θ̂ = A(S, R)`;
* `nativeSigned`, `nativeEnergy` are `S_p = ∑ᵢ E_p σᵢ Xᵢ` and `V_p = ∑ᵢ E_p Xᵢ²`;
* `ldCertificate Q … τ p` is the rms-scaled loss-difference certificate
  `B^Q_p(τ) = n⁻¹ √(2 ln 2 (V_p + n τ²) Q_{D_p}(X + τ G))`.

Proved here: the gap identity (`n gen_p = S_p`, the regularizer cancels), the validity of the
certificate (`∑ᵢ |E σᵢ Xᵢ| ≤ n B^Q_p(τ)`, hence `|gen_p| ≤ B^Q_p(τ)`, for every direction `Q`),
the exact factorization at `τ = 0`, prior integrability of `p ↦ gen_p`, `p ↦ B^Q_p(τ)`,
`p ↦ √(V_p/n)`, and the Jensen step `E_Π B ≤ n⁻¹ √(E_Π n² B²)`. -/

noncomputable section
namespace LossOnlyTraceability
namespace Unsaturated

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Defs

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]

/-- The empirical objective `F̂_S(θ) = n⁻¹ ∑ᵢ (g(θ) + φ⟪θ, Sᵢ⟫)`. -/
def nativeEmpiricalObjective (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ)
    (S : Fin n → EuclideanSpace ℝ (Fin d)) (θ : EuclideanSpace ℝ (Fin d)) : ℝ :=
  (n : ℝ)⁻¹ * ∑ i, (g θ + φ ⟪θ, S i⟫_ℝ)

/-- The expected generalization gap `gen_p = E[F_{D_p}(θ̂) - F̂_S(θ̂)]`, `S ∼ D_p^n`, `R ∼ μR`,
`θ̂ = A(S, R)`. -/
def nativeGen (g : EuclideanSpace ℝ (Fin d) → ℝ) (φ : ℝ → ℝ) (μR : Measure Rr)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (p : Fin d → ℝ) : ℝ :=
  ∫ q, (nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
      - nativeEmpiricalObjective g φ q.1 (A q.1 q.2))
    ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR)

/-- The signed moment `S_p = ∑ᵢ E_p σᵢ Xᵢ` of the loss-difference release. -/
def nativeSigned (μR : Measure Rr) (μG : Measure Ng) (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (p : Fin d → ℝ) : ℝ :=
  ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
    ∂(superMeasure n (signProductLaw d p) μR μG)

/-- The raw energy `V_p = ∑ᵢ E_p Xᵢ²` of the loss-difference release. -/
def nativeEnergy (μR : Measure Rr) (μG : Measure Ng) (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (p : Fin d → ℝ) : ℝ :=
  ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG)

/-- The rms-scaled loss-difference certificate
`B^Q_p(τ) = n⁻¹ √(2 ln 2 (V_p + n τ²) Q_{D_p}(X + τ G))`. -/
def ldCertificate (Q : InfoDirection) (μR : Measure Rr) (μG : Measure Ng) (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (Gf : Ng → Fin n → ℝ) (τ : ℝ) (p : Fin d → ℝ) : ℝ :=
  (n : ℝ)⁻¹ * Real.sqrt (2 * Real.log 2 * (nativeEnergy μR μG φ A p + n * τ ^ 2)
    * nativeNoisyInformation Q μR μG φ A Gf τ p)

end Defs

section Elementary

/-- `√(xy) ≤ (x + y)/2` for `x, y ≥ 0`. -/
theorem sqrt_mul_le_half_add {x y : ℝ} (hx : 0 ≤ x) (hy : 0 ≤ y) :
    Real.sqrt (x * y) ≤ (x + y) / 2 := by
  rw [Real.sqrt_mul hx]
  nlinarith [sq_nonneg (Real.sqrt x - Real.sqrt y), Real.sq_sqrt hx, Real.sq_sqrt hy]

/-- `n⁻¹ √(K (m ε)²) = √K · (m ε / n)` for `m ε ≥ 0`. -/
theorem inv_mul_sqrt_mul_sq {K x nn : ℝ} (hx : 0 ≤ x) :
    nn⁻¹ * Real.sqrt (K * x ^ 2) = Real.sqrt K * (x / nn) := by
  rw [Real.sqrt_mul' K (sq_nonneg x), Real.sqrt_sq hx]
  ring

/-- **Jensen for the square root on a probability space.** -/
theorem integral_sqrt_le_sqrt_integral {α : Type*} [MeasurableSpace α] (μ : Measure α)
    [IsProbabilityMeasure μ] {h : α → ℝ} (hh : Integrable h μ) (h0 : ∀ᵐ x ∂μ, 0 ≤ h x) :
    Integrable (fun x => Real.sqrt (h x)) μ ∧
      ∫ x, Real.sqrt (h x) ∂μ ≤ Real.sqrt (∫ x, h x ∂μ) := by
  have hpint : Integrable (fun x => max (h x) 0) μ := hh.pos_part
  have hsq : ∀ x, Real.sqrt (h x) = Real.sqrt (max (h x) 0) := by
    intro x
    by_cases hx : 0 ≤ h x
    · rw [max_eq_left hx]
    · have hx' : h x < 0 := lt_of_not_ge hx
      rw [max_eq_right hx'.le, Real.sqrt_zero, Real.sqrt_eq_zero_of_nonpos hx'.le]
  have hfint : Integrable (fun x => Real.sqrt (h x)) μ := by
    refine Integrable.mono' (hpint.add (integrable_const 1))
      (Real.continuous_sqrt.comp_aestronglyMeasurable hh.aestronglyMeasurable) ?_
    filter_upwards with x
    show ‖Real.sqrt (h x)‖ ≤ max (h x) 0 + 1
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.sqrt_nonneg _), hsq x]
    have hm : 0 ≤ max (h x) 0 := le_max_right _ _
    nlinarith [Real.sq_sqrt hm, Real.sqrt_nonneg (max (h x) 0),
      sq_nonneg (Real.sqrt (max (h x) 0) - 1)]
  refine ⟨hfint, ?_⟩
  have hcs := sq_integral_le_mul_of_sq_le_mul μ (fun x => Real.sqrt (h x))
    (fun x => max (h x) 0) (fun _ => (1 : ℝ)) hfint hpint (integrable_const 1)
    (fun x => le_max_right _ _) (fun _ => zero_le_one)
    (fun x => by
      show Real.sqrt (h x) ^ 2 ≤ max (h x) 0 * 1
      rw [hsq x, Real.sq_sqrt (le_max_right _ _), mul_one])
  have hpeq : ∫ x, max (h x) 0 ∂μ = ∫ x, h x ∂μ := by
    refine integral_congr_ae ?_
    filter_upwards [h0] with x hx
    exact max_eq_left hx
  simp only [integral_const, probReal_univ, smul_eq_mul, mul_one] at hcs
  rw [hpeq] at hcs
  exact le_trans (le_abs_self _) (Real.abs_le_sqrt hcs)

end Elementary

section Lemmas

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

omit [IsProbabilityMeasure μR] [IsProbabilityMeasure μG] in
theorem nativeEnergy_nonneg (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (p : Fin d → ℝ) : 0 ≤ nativeEnergy μR μG φ A p :=
  Finset.sum_nonneg fun _ _ => integral_nonneg fun _ => sq_nonneg _

theorem two_log_two_nonneg : (0 : ℝ) ≤ 2 * Real.log 2 := by
  have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
  linarith

/-- **The gap identity: `n · gen_p = S_p`.** For every measurable proper learner, every link
of Assumption 2, every regularizer `g` (no condition: it cancels pointwise) and every law of the
cube, the expected generalization gap of `f = g + φ⟪·,·⟫` times `n` is the signed moment of the
loss-difference release. -/
theorem native_gen_identity (hd : 0 < d) (hn : 0 < n) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ) (g : EuclideanSpace ℝ (Fin d) → ℝ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    (n : ℝ) * nativeGen g φ μR A p = nativeSigned μR μG φ A p := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  have hnR : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  have hpt : ∀ q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr,
      nativePopulationObjective g φ (signProductLaw d p) (A q.1 q.2)
        - nativeEmpiricalObjective g φ q.1 (A q.1 q.2)
      = (∫ z, φ ⟪A q.1 q.2, z⟫_ℝ ∂(signProductLaw d p))
        - (n : ℝ)⁻¹ * ∑ i, φ ⟪A q.1 q.2, q.1 i⟫_ℝ := by
    intro q
    have hint := integrable_link_inner hφ hφm hD hd (hA1 q.1 q.2)
    unfold nativePopulationObjective nativeEmpiricalObjective
    rw [integral_add (integrable_const _) hint, integral_const, probReal_univ, one_smul,
      Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul,
      mul_add, ← mul_assoc, inv_mul_cancel₀ hnR, one_mul]
    ring
  have hFc : Continuous fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      ⟪q.1, q.2⟫_ℝ := continuous_fst.inner continuous_snd
  have hFm : Measurable fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      φ ⟪q.1, q.2⟫_ℝ := hφm.comp hFc.measurable
  have hPm : Measurable fun t : EuclideanSpace ℝ (Fin d) =>
      ∫ z, φ ⟪t, z⟫_ℝ ∂(signProductLaw d p) :=
    (hFm.stronglyMeasurable.integral_prod_right').measurable
  have hGm : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr =>
      (∫ z, φ ⟪A q.1 q.2, z⟫_ℝ ∂(signProductLaw d p))
        - (n : ℝ)⁻¹ * ∑ i, φ ⟪A q.1 q.2, q.1 i⟫_ℝ := by
    refine (hPm.comp hA).sub (measurable_const.mul ?_)
    refine Finset.measurable_sum _ fun i _ => ?_
    exact hFm.comp (hA.prodMk ((measurable_pi_apply i).comp measurable_fst))
  have hgen : nativeGen g φ μR A p = ∫ q, ((∫ z, φ ⟪A q.1 q.2, z⟫_ℝ ∂(signProductLaw d p))
      - (n : ℝ)⁻¹ * ∑ i, φ ⟪A q.1 q.2, q.1 i⟫_ℝ)
      ∂((Measure.pi fun _ : Fin n => signProductLaw d p).prod μR) := by
    unfold nativeGen
    exact integral_congr_ae (Filter.Eventually.of_forall hpt)
  have h1 := integral_superTraining_superSeed (n := n) (signProductLaw d p) μR μG hGm
  have h2 := native_signed_eq_gap μR μG hD hd hn hφ hφm hA hA1
  calc (n : ℝ) * nativeGen g φ μR A p
      = (n : ℝ) * ∫ ω, ((∫ z, φ ⟪superLearner A ω, z⟫_ℝ ∂(signProductLaw d p))
          - (n : ℝ)⁻¹ * ∑ i, φ ⟪superLearner A ω, trainingPoint superPoint superBits i ω⟫_ℝ)
          ∂(superMeasure n (signProductLaw d p) μR μG) := by
        rw [hgen]
        congr 1
        exact h1.symm
    _ = nativeSigned μR μG φ A p := h2.symm

/-- `gen_p = S_p / n` at every law of the cube. -/
theorem native_gen_eq_div (hd : 0 < d) (hn : 0 < n) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ) (g : EuclideanSpace ℝ (Fin d) → ℝ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeGen g φ μR A p = nativeSigned μR μG φ A p / n := by
  have hnR : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  rw [← native_gen_identity μR μG hd hn hφ hφm g hA hA1 hp]
  field_simp

/-- **The certificate bounds the absolute per-pair signed moments.** For every direction `Q ∈ {Ii, Ij, Is}` and every real `τ`,
`∑ᵢ |E_p σᵢ Xᵢ| ≤ n B^Q_p(τ)`. -/
theorem sum_abs_signed_le_ldCertificate (hd : 0 < d) (hn : 0 < n) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    (τ : ℝ) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    ∑ i, |∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG)|
      ≤ n * ldCertificate Q μR μG φ A Gf τ p := by
  have hN := native_abs_channel_inequality μR μG hd hφ hφm hA hA1 hGf hGlaw τ hp
  have hIQ := (nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ hp).1
  have hfac : 0 ≤ 2 * Real.log 2 * (nativeEnergy μR μG φ A p + n * τ ^ 2) :=
    mul_nonneg two_log_two_nonneg (add_nonneg (nativeEnergy_nonneg μR μG φ A p) (by positivity))
  have hsq : (∑ i, |∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG)|) ^ 2
      ≤ 2 * Real.log 2 * (nativeEnergy μR μG φ A p + n * τ ^ 2)
        * nativeNoisyInformation Q μR μG φ A Gf τ p :=
    hN.trans (mul_le_mul_of_nonneg_left hIQ hfac)
  have hnR : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  unfold ldCertificate
  rw [← mul_assoc, mul_inv_cancel₀ hnR, one_mul]
  exact le_trans (le_abs_self _) (Real.abs_le_sqrt hsq)

omit [IsProbabilityMeasure μR] [IsProbabilityMeasure μG] in
/-- `|S_p| ≤ ∑ᵢ |E_p σᵢ Xᵢ|`. -/
theorem abs_nativeSigned_le_sum_abs (φ : ℝ → ℝ)
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)) (p : Fin d → ℝ) :
    |nativeSigned μR μG φ A p| ≤ ∑ i, |∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG)| := by
  unfold nativeSigned
  exact Finset.abs_sum_le_sum_abs _ _

/-- **Validity of the certificate: `|gen_p| ≤ B^Q_p(τ)`** for every measurable proper learner, every
regularizer, every `Q ∈ {Ii, Ij, Is}`, every real `τ` and every law of the cube. At `τ = 0` and
`Q = Ii` this is the second-moment bound of Section 4. -/
theorem abs_gen_le_ldCertificate (hd : 0 < d) (hn : 0 < n) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ) (g : EuclideanSpace ℝ (Fin d) → ℝ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    (τ : ℝ) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    |nativeGen g φ μR A p| ≤ ldCertificate Q μR μG φ A Gf τ p := by
  have hG := native_gen_identity μR μG hd hn hφ hφm g hA hA1 hp
  have hS := sum_abs_signed_le_ldCertificate μR μG hd hn hφ hφm hA hA1 hGf hGlaw Q τ hp
  have htri := abs_nativeSigned_le_sum_abs μR μG φ A p
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have hmul : (n : ℝ) * |nativeGen g φ μR A p| ≤ n * ldCertificate Q μR μG φ A Gf τ p := by
    have e : (n : ℝ) * |nativeGen g φ μR A p| = |nativeSigned μR μG φ A p| := by
      rw [← hG, abs_mul, abs_of_pos hnpos]
    rw [e]
    exact htri.trans hS
  exact le_of_mul_le_mul_left hmul hnpos

/-- The certificate is monotone in the information direction: `B^{Ii} ≤ B^Q`. -/
theorem ldCertificate_individual_le {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    ldCertificate InfoDirection.individual μR μG φ A Gf τ p
      ≤ ldCertificate Q μR μG φ A Gf τ p := by
  have hIQ := (nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ hp).1
  have hfac : 0 ≤ 2 * Real.log 2 * (nativeEnergy μR μG φ A p + n * τ ^ 2) :=
    mul_nonneg two_log_two_nonneg (add_nonneg (nativeEnergy_nonneg μR μG φ A p) (by positivity))
  unfold ldCertificate
  exact mul_le_mul_of_nonneg_left (Real.sqrt_le_sqrt (mul_le_mul_of_nonneg_left hIQ hfac))
    (by positivity)

/-- **The exact factorization at `τ = 0`:**
`B_p(0) = √(2 ln 2 · Ii_{D_p}(X)/n) · √(V_p/n)`. -/
theorem ldCertificate_zero_eq (hn : 0 < n) {φ : ℝ → ℝ}
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    {Gf : Ng → Fin n → ℝ} {p : Fin d → ℝ}
    (hI0 : 0 ≤ nativeNoisyInformation InfoDirection.individual μR μG φ A Gf 0 p) :
    ldCertificate InfoDirection.individual μR μG φ A Gf 0 p
      = Real.sqrt (2 * Real.log 2 * nativeNoisyInformation InfoDirection.individual μR μG φ A
          Gf 0 p / n) * Real.sqrt (nativeEnergy μR μG φ A p / n) := by
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
  have ha : 0 ≤ 2 * Real.log 2 * nativeNoisyInformation InfoDirection.individual μR μG φ A Gf 0 p :=
    mul_nonneg two_log_two_nonneg hI0
  unfold ldCertificate
  rw [← Real.sqrt_mul (div_nonneg ha hnpos.le), div_mul_div_comm, Real.sqrt_div' _
    (mul_nonneg hnpos.le hnpos.le), Real.sqrt_mul_self hnpos.le, div_eq_inv_mul]
  congr 2
  ring

/-- The signed moment is integrable over the prior. -/
theorem integrable_nativeSigned (hd : 0 < d) {κ : ℝ} (hκ : 0 < κ) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    Integrable (fun p => nativeSigned μR μG φ A p) (prior κ d) := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  unfold nativeSigned
  refine integrable_finsetSum _ fun i _ => ?_
  have hbit : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superBits ω i :=
    (measurable_pi_apply i).comp measurable_superBits
  have hsm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeSelectorSign ω i :=
    Measurable.ite (hbit (measurableSet_singleton true)) measurable_const measurable_const
  have hXi : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A ω i :=
    (measurable_pi_apply i).comp (measurable_nativeReleaseVector (Ng := Ng) hφm hA)
  refine nativeKernel_integral_integrable μR μG hκ hd
    (f := fun x => nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i)
    ((hsm.comp measurable_snd).mul (hXi.comp measurable_snd)) (C := 2 * C) ?_
  rintro x ⟨-, hball⟩
  have hθ : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
  have h1 := abs_le.1 (hC _ (native_margin_mem_Icc hθ (hball true i)))
  have h2 := abs_le.1 (hC _ (native_margin_mem_Icc hθ (hball false i)))
  have hX : |nativeLossRelease φ A x.2 i| ≤ 2 * C := by
    unfold nativeLossRelease
    exact abs_le.2 ⟨by linarith [h1.1, h2.2], by linarith [h1.2, h2.1]⟩
  have hs : |nativeSelectorSign x.2 i| = 1 := by
    unfold nativeSelectorSign
    split_ifs <;> simp
  rw [abs_mul, hs, one_mul]
  exact hX

/-- The generalization gap is integrable over the prior (it is `S_p / n` almost surely). -/
theorem integrable_nativeGen (hd : 0 < d) (hn : 0 < n) {κ : ℝ} (hκ : 0 < κ) {φ : ℝ → ℝ}
    {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (g : EuclideanSpace ℝ (Fin d) → ℝ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    Integrable (fun p => nativeGen g φ μR A p) (prior κ d) := by
  refine ((integrable_nativeSigned μR (Measure.dirac () : Measure Unit) hd hκ hφ hφm hA
    hA1).div_const (n : ℝ)).congr ?_
  filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
  exact (native_gen_eq_div μR (Measure.dirac () : Measure Unit) hd hn hφ hφm g hA hA1
    (fun k => Set.Ioo_subset_Icc_self (hp k))).symm

/-- The prior average of the gap is the prior average of the signed moment divided by `n`. -/
theorem integral_nativeGen_eq (hd : 0 < d) (hn : 0 < n) {κ : ℝ} (hκ : 0 < κ) {φ : ℝ → ℝ}
    {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (g : EuclideanSpace ℝ (Fin d) → ℝ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    ∫ p, nativeGen g φ μR A p ∂(prior κ d)
      = (∫ p, nativeSigned μR μG φ A p ∂(prior κ d)) / n := by
  rw [← integral_div]
  refine integral_congr_ae ?_
  filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
  exact native_gen_eq_div μR μG hd hn hφ hφm g hA hA1 (fun k => Set.Ioo_subset_Icc_self (hp k))

/-- The squared certificate `n² B^Q_p(τ)² = 2 ln 2 (V_p + nτ²) Q_p(τ)` is integrable over the prior
and almost surely nonnegative. -/
theorem integrable_certificate_sq (hd : 0 < d) {κ : ℝ} (hκ : 0 < κ) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (Q : InfoDirection) (τ : ℝ) :
    Integrable (fun p => 2 * Real.log 2 * (nativeEnergy μR μG φ A p + n * τ ^ 2)
      * nativeNoisyInformation Q μR μG φ A Gf τ p) (prior κ d) ∧
    ∀ᵐ p ∂(prior κ d), 0 ≤ 2 * Real.log 2 * (nativeEnergy μR μG φ A p + n * τ ^ 2)
      * nativeNoisyInformation Q μR μG φ A Gf τ p := by
  haveI := isProbabilityMeasure_prior hκ d
  have hV : Integrable (fun p => nativeEnergy μR μG φ A p) (prior κ d) :=
    integrable_native_energy μR μG hd hκ hφ hφm hA hA1
  have hI : Integrable (fun p => nativeNoisyInformation Q μR μG φ A Gf τ p) (prior κ d) :=
    integrable_nativeNoisyInformation μR μG hκ hφm hA hGf Q τ
  have hbd : Integrable (fun p => 2 * Real.log 2 * (nativeEnergy μR μG φ A p + n * τ ^ 2)
      * (n : ℝ)) (prior κ d) :=
    ((hV.add (integrable_const _)).const_mul (2 * Real.log 2)).mul_const _
  have hm1 : AEStronglyMeasurable
      (fun p => 2 * Real.log 2 * (nativeEnergy μR μG φ A p + n * τ ^ 2)) (prior κ d) :=
    ((hV.add (integrable_const ((n : ℝ) * τ ^ 2))).const_mul (2 * Real.log 2)).aestronglyMeasurable
  refine ⟨Integrable.mono' hbd ?_ ?_, ?_⟩
  · exact hm1.mul hI.aestronglyMeasurable
  · filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    have hpc : p ∈ productCube d := fun k => Set.Ioo_subset_Icc_self (hp k)
    obtain ⟨-, hQ0, -, hQn⟩ := nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ hpc
    have hx0 : 0 ≤ 2 * Real.log 2 * (nativeEnergy μR μG φ A p + n * τ ^ 2) :=
      mul_nonneg two_log_two_nonneg
        (add_nonneg (nativeEnergy_nonneg μR μG φ A p) (by positivity))
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg hx0 hQ0)]
    exact mul_le_mul_of_nonneg_left hQn hx0
  · filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    have hpc : p ∈ productCube d := fun k => Set.Ioo_subset_Icc_self (hp k)
    have hQ0 := (nativeNoisyInformation_bounds μR μG hφm hA hGf Q τ hpc).2.1
    exact mul_nonneg (mul_nonneg two_log_two_nonneg
      (add_nonneg (nativeEnergy_nonneg μR μG φ A p) (by positivity))) hQ0

/-- **Measurability and integrability of `p ↦ B^Q_p(τ)`** over the prior. -/
theorem integrable_ldCertificate (hd : 0 < d) {κ : ℝ} (hκ : 0 < κ) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (Q : InfoDirection) (τ : ℝ) :
    Integrable (fun p => ldCertificate Q μR μG φ A Gf τ p) (prior κ d) := by
  haveI := isProbabilityMeasure_prior hκ d
  obtain ⟨hh, h0⟩ := integrable_certificate_sq μR μG hd hκ hφ hφm hA hA1 hGf Q τ
  have hs := (integral_sqrt_le_sqrt_integral (prior κ d) hh h0).1
  exact hs.const_mul ((n : ℝ)⁻¹)

/-- **The Jensen step, `E_Π B^Q_p(τ) ≤ n⁻¹ √(E_Π n² B^Q_p(τ)²)`:** if the prior average of the
squared certificate `2 ln 2 (V_p + nτ²) Q_p(τ)` is at most `K`, then `E_Π B^Q_p(τ) ≤ n⁻¹ √K`. -/
theorem integral_ldCertificate_le (hd : 0 < d) {κ : ℝ} (hκ : 0 < κ) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (Q : InfoDirection) (τ : ℝ) {K : ℝ}
    (hK : ∫ p, 2 * Real.log 2 * (nativeEnergy μR μG φ A p + n * τ ^ 2)
      * nativeNoisyInformation Q μR μG φ A Gf τ p ∂(prior κ d) ≤ K) :
    ∫ p, ldCertificate Q μR μG φ A Gf τ p ∂(prior κ d) ≤ (n : ℝ)⁻¹ * Real.sqrt K := by
  haveI := isProbabilityMeasure_prior hκ d
  obtain ⟨hh, h0⟩ := integrable_certificate_sq μR μG hd hκ hφ hφm hA hA1 hGf Q τ
  have hJ := (integral_sqrt_le_sqrt_integral (prior κ d) hh h0).2
  unfold ldCertificate
  rw [integral_const_mul]
  exact mul_le_mul_of_nonneg_left (hJ.trans (Real.sqrt_le_sqrt hK)) (by positivity)

/-- The information-free certificate `√(V_p/n)` is integrable over the prior, and
`E_Π √(V_p/n) ≤ √(E_Π V_p / n)` (Jensen). -/
theorem integral_sqrt_energy_le (hd : 0 < d) {κ : ℝ} (hκ : 0 < κ) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    Integrable (fun p => Real.sqrt (nativeEnergy μR μG φ A p / n)) (prior κ d) ∧
      ∫ p, Real.sqrt (nativeEnergy μR μG φ A p / n) ∂(prior κ d)
        ≤ Real.sqrt ((∫ p, nativeEnergy μR μG φ A p ∂(prior κ d)) / n) := by
  haveI := isProbabilityMeasure_prior hκ d
  have hV : Integrable (fun p => nativeEnergy μR μG φ A p) (prior κ d) :=
    integrable_native_energy μR μG hd hκ hφ hφm hA hA1
  have h := integral_sqrt_le_sqrt_integral (prior κ d) (hV.div_const (n : ℝ))
    (Filter.Eventually.of_forall fun p => div_nonneg (nativeEnergy_nonneg μR μG φ A p)
      (Nat.cast_nonneg n))
  rw [integral_div] at h
  exact h

/-- **The squared certificate under a per-law information cap, every direction `Q`.**  If
`Q_p(τ) ≤ U` at every law of the cube, then
`E_Π 2 ln 2 (V_p + nτ²) Q_p(τ) ≤ 2 ln 2 (E_Π V_p + nτ²) U`. -/
theorem certificate_sq_integral_le_of_cap_dir (hd : 0 < d) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    {κ U : ℝ} (hκ : 0 < κ) (Q : InfoDirection) (τ : ℝ) (hU0 : 0 ≤ U)
    (hcap : ∀ p ∈ productCube d, nativeNoisyInformation Q μR μG φ A Gf τ p ≤ U) :
    ∫ p, 2 * Real.log 2 * (nativeEnergy μR μG φ A p + n * τ ^ 2)
        * nativeNoisyInformation Q μR μG φ A Gf τ p ∂(prior κ d)
      ≤ 2 * Real.log 2 * ((∫ p, nativeEnergy μR μG φ A p ∂(prior κ d)) + n * τ ^ 2) * U := by
  haveI := isProbabilityMeasure_prior hκ d
  have hVint : Integrable (fun p => nativeEnergy μR μG φ A p) (prior κ d) :=
    integrable_native_energy μR μG hd hκ hφ hφm hA hA1
  obtain ⟨-, hnn⟩ := integrable_certificate_sq μR μG hd hκ hφ hφm hA hA1 hGf Q τ
  have hdom : ∀ᵐ p ∂(prior κ d),
      2 * Real.log 2 * (nativeEnergy μR μG φ A p + n * τ ^ 2)
        * nativeNoisyInformation Q μR μG φ A Gf τ p
      ≤ 2 * Real.log 2 * (nativeEnergy μR μG φ A p + n * τ ^ 2) * U := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    have hpc : p ∈ productCube d := fun k => Set.Ioo_subset_Icc_self (hp k)
    exact mul_le_mul_of_nonneg_left (hcap p hpc)
      (mul_nonneg two_log_two_nonneg
        (add_nonneg (nativeEnergy_nonneg μR μG φ A p) (by positivity)))
  have hgint : Integrable (fun p => 2 * Real.log 2 * (nativeEnergy μR μG φ A p + n * τ ^ 2) * U)
      (prior κ d) :=
    ((hVint.add (integrable_const _)).const_mul (2 * Real.log 2)).mul_const U
  have hstep := integral_mono_of_nonneg hnn hgint hdom
  have hgval : ∫ p, 2 * Real.log 2 * (nativeEnergy μR μG φ A p + n * τ ^ 2) * U ∂(prior κ d)
      = 2 * Real.log 2 * ((∫ p, nativeEnergy μR μG φ A p ∂(prior κ d)) + n * τ ^ 2) * U := by
    rw [integral_mul_const, integral_const_mul, integral_add hVint (integrable_const _)]
    simp
  rw [hgval] at hstep
  exact hstep

end Lemmas

end Unsaturated
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/Unsaturated/CertificateMeasurability.lean <==
import LossOnlyTraceability.Unsaturated.Certificate

/-! Measurability of the certificate in the law parameter.

With `clip` the coordinatewise clipping to the cube (`nativeClip`), the maps
`p ↦ V_{clip p}`, `p ↦ S_{clip p}` and `p ↦ B^Q_{clip p}(τ)` are Borel measurable on `ℝ^d`, for every
direction `Q` and every real `τ`, and they agree with `p ↦ V_p`, `S_p`, `B^Q_p(τ)` on the cube,
hence almost surely under every beta prior. This is the measurability behind the prior averages
and the Jensen step `E_Π B ≤ n⁻¹ √(E_Π n² B²)`. -/

noncomputable section
namespace LossOnlyTraceability
namespace Unsaturated

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- `p ↦ V_{clip p}` is measurable. -/
theorem measurable_nativeEnergy_clip {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) :
    Measurable (fun p => nativeEnergy μR μG φ A (nativeClip p)) := by
  unfold nativeEnergy
  refine Finset.measurable_sum _ fun i _ => ?_
  have hXi : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A ω i :=
    (measurable_pi_apply i).comp (measurable_nativeReleaseVector (Ng := Ng) hφm hA)
  have hf : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A x.2 i ^ 2 := (hXi.comp measurable_snd).pow_const 2
  have h : StronglyMeasurable fun p => ∫ ω, nativeLossRelease φ A ω i ^ 2
      ∂(nativeSuperKernel n d μR μG p) := hf.stronglyMeasurable.integral_kernel_prod_right'
  have e : (fun p => ∫ ω, nativeLossRelease φ A ω i ^ 2
      ∂(superMeasure n (signProductLaw d (nativeClip p)) μR μG))
      = fun p => ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(nativeSuperKernel n d μR μG p) := by
    funext p
    rw [nativeSuperKernel_apply]
  rw [e]
  exact h.measurable

/-- `p ↦ S_{clip p}` is measurable. -/
theorem measurable_nativeSigned_clip {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2) :
    Measurable (fun p => nativeSigned μR μG φ A (nativeClip p)) := by
  unfold nativeSigned
  refine Finset.measurable_sum _ fun i _ => ?_
  have hbit : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n => superBits ω i :=
    (measurable_pi_apply i).comp measurable_superBits
  have hsm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeSelectorSign ω i :=
    Measurable.ite (hbit (measurableSet_singleton true)) measurable_const measurable_const
  have hXi : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeLossRelease φ A ω i :=
    (measurable_pi_apply i).comp (measurable_nativeReleaseVector (Ng := Ng) hφm hA)
  have hf : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      nativeSelectorSign x.2 i * nativeLossRelease φ A x.2 i :=
    (hsm.comp measurable_snd).mul (hXi.comp measurable_snd)
  have h : StronglyMeasurable fun p => ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
      ∂(nativeSuperKernel n d μR μG p) := hf.stronglyMeasurable.integral_kernel_prod_right'
  have e : (fun p => ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
      ∂(superMeasure n (signProductLaw d (nativeClip p)) μR μG))
      = fun p => ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(nativeSuperKernel n d μR μG p) := by
    funext p
    rw [nativeSuperKernel_apply]
  rw [e]
  exact h.measurable

/-- **Measurability of the certificate:** `p ↦ B^Q_{clip p}(τ)` is Borel measurable for every
direction `Q` and every real `τ`. -/
theorem measurable_ldCertificate_clip {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ) :
    Measurable (fun p => ldCertificate Q μR μG φ A Gf τ (nativeClip p)) := by
  have hV := measurable_nativeEnergy_clip μR μG hφm hA
  have hI := measurable_nativeNoisyInformation_clip μR μG hφm hA hGf Q τ
  have hin : Measurable fun p => 2 * Real.log 2 * (nativeEnergy μR μG φ A (nativeClip p) + n * τ ^ 2)
      * nativeNoisyInformation Q μR μG φ A Gf τ (nativeClip p) :=
    (measurable_const.mul (hV.add measurable_const)).mul hI
  exact measurable_const.mul (Real.continuous_sqrt.measurable.comp hin)

/-- On the cube the clipped certificate is the certificate. -/
theorem ldCertificate_clip_of_mem {φ : ℝ → ℝ}
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    {Gf : Ng → Fin n → ℝ} (Q : InfoDirection) (τ : ℝ) {p : Fin d → ℝ}
    (hp : ∀ k, p k ∈ Set.Icc (-1 : ℝ) 1) :
    ldCertificate Q μR μG φ A Gf τ (nativeClip p) = ldCertificate Q μR μG φ A Gf τ p := by
  rw [nativeClip_of_mem hp]

/-- **Almost-sure measurability under the prior:** `p ↦ B^Q_p(τ)` is almost everywhere equal to a
Borel measurable function under every beta prior; in particular it is a.e. measurable. -/
theorem aemeasurable_ldCertificate {φ : ℝ → ℝ} (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ) {κ : ℝ}
    (hκ : 0 < κ) :
    AEMeasurable (fun p => ldCertificate Q μR μG φ A Gf τ p) (prior κ d) := by
  refine ⟨fun p => ldCertificate Q μR μG φ A Gf τ (nativeClip p),
    measurable_ldCertificate_clip μR μG hφm hA hGf Q τ, ?_⟩
  filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
  exact (ldCertificate_clip_of_mem μR μG Q τ fun k => Set.Ioo_subset_Icc_self (hp k)).symm

end Unsaturated
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/Unsaturated/EnergyFloor.lean <==
import LossOnlyTraceability.Unsaturated.GapIdentity
import LossOnlyTraceability.Unsaturated.BetaInverseMoment
import LossOnlyTraceability.GeneralLinkOversampling
import LossOnlyTraceability.MainTheorem
import LossOnlyTraceability.LogisticLipschitz
import LossOnlyTraceability.OversamplingLawLower

/-! The energy floor of every accurate learner.

* (E0) the exact sign-law variance `E_p ⟪θ, Z - μ_p⟫² = ∑_k θ_k² (1 - p_k²)/d`
  (`sign_law_centered_inner_sq_eq`), hence `E_p (⟪θ, Z⟫ - c)² ≥ ∑_k θ_k² (1 - p_k²)/d`;
* (E1) pointwise: for an `ℓ`-co-Lipschitz link on `[-1,1]`,
  `V_p ≥ ℓ² (n/d) E_p ∑_k θ̂_k² (1 - p_k²)` (`native_energy_floor_pointwise`);
* (E2) is `priorCoord_inverse_moment` (`BetaInverseMoment.lean`);
* (E3) averaged: if `κ > 2` and `E_Π ⟪θ̂, μ_p⟫ ≥ A₀ > 0`, then
  `E_Π V_p ≥ ℓ² (n/d) (κ - 2) A₀²` (`native_energy_floor_averaged`);
* (E4) in the oversampling regime every accurate learner has
  `E_Π V_p ≥ c_V m_ε ε²`, `c_V = 2 ℓ² σ_G / (D₊ b²)` (`native_energy_floor_rate`), with the
  calibration level `A_φ ≥ 2ε` extracted as `nativeAlignment_ge_two_eps`;
* the co-Lipschitz constants of the two closed problems: `1` for the affine link and
  `(1 + e)⁻¹` for the logistic link. -/

noncomputable section
namespace LossOnlyTraceability
namespace Unsaturated

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Variance

variable {d : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}

/-- **(E0) The exact sign-law variance.** `E_p ⟪θ, Z - μ_p⟫² = (∑_k θ_k² (1 - p_k²))/d`. -/
theorem sign_law_centered_inner_sq_eq [IsProbabilityMeasure D] (hD : IsSignProductLaw d p D)
    (hd : 0 < d) (θ : EuclideanSpace ℝ (Fin d)) :
    ∫ z, ⟪θ, z - priorMean p⟫_ℝ ^ 2 ∂D = (∑ k, θ k ^ 2 * (1 - p k ^ 2)) / (d : ℝ) := by
  have hball := hD.norm_le_one hd
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  have hmk : ∀ k, |priorMean p k| ≤ ‖priorMean p‖ := fun k => by
    have := PiLp.norm_apply_le (priorMean p) k
    rwa [Real.norm_eq_abs] at this
  have hcoord : ∀ z : EuclideanSpace ℝ (Fin d), ⟪θ, z - priorMean p⟫_ℝ ^ 2
      = ∑ k, ∑ l, (θ k * θ l) * ((z k - priorMean p k) * (z l - priorMean p l)) := by
    intro z
    have hlin : ⟪θ, z - priorMean p⟫_ℝ = ∑ k, θ k * (z k - priorMean p k) := by
      rw [real_inner_eq_sum_apply]
      exact Finset.sum_congr rfl fun k _ => by simp
    rw [hlin, sq, Finset.sum_mul_sum]
    exact Finset.sum_congr rfl fun k _ => Finset.sum_congr rfl fun l _ => by ring
  have hterm : ∀ k l : Fin d,
      Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
        (θ k * θ l) * ((z k - priorMean p k) * (z l - priorMean p l))) D := by
    intro k l
    refine integrable_of_unit_ball_bound hball
      ((((measurable_euclidean_coord k).sub measurable_const).mul
        ((measurable_euclidean_coord l).sub measurable_const)).const_mul _)
      (|θ k * θ l| * ((1 + ‖priorMean p‖) * (1 + ‖priorMean p‖))) fun z hz => ?_
    have hk : |z k - priorMean p k| ≤ 1 + ‖priorMean p‖ :=
      (abs_sub _ _).trans (by
        have := abs_coord_le_one_of_norm_le_one hz k
        linarith [hmk k])
    have hl : |z l - priorMean p l| ≤ 1 + ‖priorMean p‖ :=
      (abs_sub _ _).trans (by
        have := abs_coord_le_one_of_norm_le_one hz l
        linarith [hmk l])
    rw [abs_mul]
    refine mul_le_mul_of_nonneg_left ?_ (abs_nonneg _)
    rw [abs_mul]
    exact mul_le_mul hk hl (abs_nonneg _) (by positivity)
  have hIcoord : ∀ k : Fin d, Integrable (fun z : EuclideanSpace ℝ (Fin d) => z k) D :=
    fun k => hD.integrable_coord hd k
  have hIcsq : ∀ k : Fin d, Integrable (fun z : EuclideanSpace ℝ (Fin d) => z k ^ 2) D := by
    intro k
    refine Integrable.of_bound ((measurable_euclidean_coord k).pow_const 2).aestronglyMeasurable
      (1 / (d : ℝ)) ?_
    filter_upwards [hD.sq_coord] with z hz
    rw [Real.norm_eq_abs, hz k, abs_of_nonneg (by positivity)]
  have hcoordsq : ∀ k : Fin d, (∫ z, (z : EuclideanSpace ℝ (Fin d)) k ^ 2 ∂D) = 1 / (d : ℝ) := by
    intro k
    have h : (∫ z, (z : EuclideanSpace ℝ (Fin d)) k ^ 2 ∂D) = ∫ _z, (1 / (d : ℝ)) ∂D := by
      refine integral_congr_ae ?_
      filter_upwards [hD.sq_coord] with z hz
      exact hz k
    rw [h, integral_const]
    simp
  have hcentered : ∀ k : Fin d,
      (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - priorMean p k) ∂D) = 0 := by
    intro k
    rw [integral_sub (hIcoord k) (integrable_const _), hD.integral_coord k, integral_const]
    simp
  have hcov : ∀ k l : Fin d,
      (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - priorMean p k)
        * ((z : EuclideanSpace ℝ (Fin d)) l - priorMean p l) ∂D)
      = if k = l then 1 / (d : ℝ) - priorMean p k ^ 2 else 0 := by
    intro k l
    by_cases hkl : k = l
    · subst hkl
      rw [if_pos rfl]
      have hexp : ∀ z : EuclideanSpace ℝ (Fin d), (z k - priorMean p k) * (z k - priorMean p k)
          = z k ^ 2 - 2 * priorMean p k * z k + priorMean p k ^ 2 := fun z => by ring
      have hA1 : Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
          z k ^ 2 - 2 * priorMean p k * z k) D := (hIcsq k).sub ((hIcoord k).const_mul _)
      simp only [hexp]
      rw [integral_add hA1 (integrable_const _),
        integral_sub (hIcsq k) ((hIcoord k).const_mul _), integral_const_mul,
        hcoordsq k, hD.integral_coord k, integral_const]
      simp only [smul_eq_mul, probReal_univ, one_mul]
      ring
    · rw [if_neg hkl]
      have hind : IndepFun (fun z : EuclideanSpace ℝ (Fin d) => z k - priorMean p k)
          (fun z : EuclideanSpace ℝ (Fin d) => z l - priorMean p l) D :=
        (hD.indep.indepFun hkl).comp (measurable_id.sub measurable_const)
          (measurable_id.sub measurable_const)
      rw [hind.integral_fun_mul_eq_mul_integral
        (((hIcoord k).sub (integrable_const _)).aestronglyMeasurable)
        (((hIcoord l).sub (integrable_const _)).aestronglyMeasurable),
        hcentered k, zero_mul]
  have hsum : (∫ z, ⟪θ, z - priorMean p⟫_ℝ ^ 2 ∂D)
      = ∑ k, ∑ l, (θ k * θ l) *
        (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - priorMean p k)
          * ((z : EuclideanSpace ℝ (Fin d)) l - priorMean p l) ∂D) := by
    simp only [hcoord]
    rw [integral_finsetSum _ fun k _ =>
      integrable_finsetSum _ fun l _ => hterm k l]
    refine Finset.sum_congr rfl fun k _ => ?_
    rw [integral_finsetSum _ fun l _ => hterm k l]
    exact Finset.sum_congr rfl fun l _ => integral_const_mul _ _
  rw [hsum]
  have hdiag : ∀ k : Fin d, (∑ l, (θ k * θ l) *
      (∫ z, ((z : EuclideanSpace ℝ (Fin d)) k - priorMean p k)
        * ((z : EuclideanSpace ℝ (Fin d)) l - priorMean p l) ∂D))
      = θ k ^ 2 * (1 / (d : ℝ) - priorMean p k ^ 2) := by
    intro k
    simp only [hcov, mul_ite, mul_zero]
    rw [Finset.sum_ite_eq Finset.univ k
      (fun l => (θ k * θ l) * (1 / (d : ℝ) - priorMean p k ^ 2))]
    simp [sq]
  simp only [hdiag]
  rw [Finset.sum_div]
  refine Finset.sum_congr rfl fun k _ => ?_
  have hm2 : priorMean p k ^ 2 = p k ^ 2 / d := by
    rw [priorMean_apply, div_pow, Real.sq_sqrt (Nat.cast_nonneg d)]
  rw [hm2, div_sub_div_same, ← mul_div_assoc]

/-- **(E0′)** For every constant `c`, `E_p (⟪θ, Z⟫ - c)² ≥ (∑_k θ_k² (1 - p_k²))/d`. -/
theorem sign_law_inner_sub_const_sq_ge [IsProbabilityMeasure D] (hD : IsSignProductLaw d p D)
    (hd : 0 < d) (θ : EuclideanSpace ℝ (Fin d)) (c : ℝ) :
    (∑ k, θ k ^ 2 * (1 - p k ^ 2)) / (d : ℝ) ≤ ∫ z, (⟪θ, z⟫_ℝ - c) ^ 2 ∂D := by
  have hball := hD.norm_le_one hd
  have hIlin : Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z - priorMean p⟫_ℝ) D := by
    refine integrable_of_unit_ball_bound hball
      (by fun_prop : Continuous fun z : EuclideanSpace ℝ (Fin d) =>
        ⟪θ, z - priorMean p⟫_ℝ).measurable
      (‖θ‖ * (1 + ‖priorMean p‖)) fun z hz => ?_
    refine (abs_real_inner_le_norm _ _).trans ?_
    exact mul_le_mul_of_nonneg_left ((norm_sub_le _ _).trans (by linarith)) (norm_nonneg _)
  have hIsq : Integrable (fun z : EuclideanSpace ℝ (Fin d) => ⟪θ, z - priorMean p⟫_ℝ ^ 2) D := by
    refine integrable_of_unit_ball_bound hball
      (by fun_prop : Continuous fun z : EuclideanSpace ℝ (Fin d) =>
        ⟪θ, z - priorMean p⟫_ℝ ^ 2).measurable
      ((‖θ‖ * (1 + ‖priorMean p‖)) ^ 2) fun z hz => ?_
    have h1 : |⟪θ, z - priorMean p⟫_ℝ| ≤ ‖θ‖ * (1 + ‖priorMean p‖) := by
      refine (abs_real_inner_le_norm _ _).trans ?_
      exact mul_le_mul_of_nonneg_left ((norm_sub_le _ _).trans (by linarith)) (norm_nonneg _)
    rw [abs_of_nonneg (sq_nonneg _)]
    nlinarith [abs_nonneg (⟪θ, z - priorMean p⟫_ℝ), sq_abs (⟪θ, z - priorMean p⟫_ℝ),
      mul_nonneg (norm_nonneg θ) (by positivity : (0:ℝ) ≤ 1 + ‖priorMean p‖)]
  have hzero : (∫ z, ⟪θ, z - priorMean p⟫_ℝ ∂D) = 0 := hD.integral_inner_sub_mean hd θ
  have hpt : ∀ z : EuclideanSpace ℝ (Fin d), (⟪θ, z⟫_ℝ - c) ^ 2
      = ⟪θ, z - priorMean p⟫_ℝ ^ 2 + 2 * (⟪θ, priorMean p⟫_ℝ - c) * ⟪θ, z - priorMean p⟫_ℝ
        + (⟪θ, priorMean p⟫_ℝ - c) ^ 2 := by
    intro z
    rw [inner_sub_right]
    ring
  have hI1 : Integrable (fun z : EuclideanSpace ℝ (Fin d) =>
      ⟪θ, z - priorMean p⟫_ℝ ^ 2 + 2 * (⟪θ, priorMean p⟫_ℝ - c) * ⟪θ, z - priorMean p⟫_ℝ) D :=
    hIsq.add (hIlin.const_mul _)
  have hval : (∫ z, (⟪θ, z⟫_ℝ - c) ^ 2 ∂D)
      = (∫ z, ⟪θ, z - priorMean p⟫_ℝ ^ 2 ∂D) + (⟪θ, priorMean p⟫_ℝ - c) ^ 2 := by
    have hfun : (fun z : EuclideanSpace ℝ (Fin d) => (⟪θ, z⟫_ℝ - c) ^ 2)
        = fun z : EuclideanSpace ℝ (Fin d) =>
          ⟪θ, z - priorMean p⟫_ℝ ^ 2 + 2 * (⟪θ, priorMean p⟫_ℝ - c) * ⟪θ, z - priorMean p⟫_ℝ
            + (⟪θ, priorMean p⟫_ℝ - c) ^ 2 := funext hpt
    rw [hfun, integral_add hI1 (integrable_const _),
      integral_add hIsq (hIlin.const_mul _), integral_const_mul, hzero, integral_const]
    simp only [probReal_univ, smul_eq_mul, one_mul, mul_zero, add_zero]
  rw [hval, sign_law_centered_inner_sq_eq hD hd θ]
  nlinarith [sq_nonneg (⟪θ, priorMean p⟫_ℝ - c)]

end Variance

section Floor

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The weighted learner energy `W_p = E_p ∑_k θ̂_k² (1 - p_k²)`. -/
def weightedLearnerEnergy
    (A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
    (p : Fin d → ℝ) : ℝ :=
  ∫ ω, ∑ k, (superLearner A ω) k ^ 2 * (1 - p k ^ 2) ∂(superMeasure n (signProductLaw d p) μR μG)

omit [MeasurableSpace Rr] [MeasurableSpace Ng] in
/-- On the cube, `0 ≤ ∑_k θ_k² (1 - p_k²) ≤ ‖θ‖²`. -/
theorem weighted_sq_bounds {p : Fin d → ℝ} (hp : p ∈ productCube d)
    (θ : EuclideanSpace ℝ (Fin d)) :
    0 ≤ ∑ k, θ k ^ 2 * (1 - p k ^ 2) ∧ ∑ k, θ k ^ 2 * (1 - p k ^ 2) ≤ ‖θ‖ ^ 2 := by
  have hw : ∀ k, 0 ≤ 1 - p k ^ 2 ∧ 1 - p k ^ 2 ≤ 1 := by
    intro k
    have h1 := (hp k).1
    have h2 := (hp k).2
    constructor <;> nlinarith [sq_nonneg (p k)]
  refine ⟨Finset.sum_nonneg fun k _ => mul_nonneg (sq_nonneg _) (hw k).1, ?_⟩
  rw [EuclideanSpace.real_norm_sq_eq]
  exact Finset.sum_le_sum fun k _ => by
    nlinarith [sq_nonneg (θ k), (hw k).1, (hw k).2]

/-- **(E1) The pointwise energy floor.** For a link of Assumption 2 that is `ℓ`-co-Lipschitz on
`[-1,1]` (`ℓ |s - t| ≤ |φ s - φ t|`), every measurable proper learner and every law of the cube:
`ℓ² (n/d) E_p ∑_k θ̂_k² (1 - p_k²) ≤ V_p = ∑ᵢ E_p Xᵢ²`. -/
theorem native_energy_floor_pointwise (hd : 0 < d) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ) {ℓ : ℝ} (hℓ : 0 ≤ ℓ)
    (hco : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, ℓ * |s - t| ≤ |φ s - φ t|)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    ℓ ^ 2 * ((n : ℝ) / d) * weightedLearnerEnergy μR μG A p
      ≤ ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hthm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) := measurable_superLearner hA
  -- the weight function `G θ = (∑_k θ_k² (1 - p_k²))/d`
  have hGm : Measurable fun θ : EuclideanSpace ℝ (Fin d) => (∑ k, θ k ^ 2 * (1 - p k ^ 2)) / (d : ℝ) :=
    (Finset.measurable_sum _ fun k _ =>
      ((measurable_euclidean_coord k).pow_const 2).mul measurable_const).div_const _
  have hGb : ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
      |(∑ k, θ k ^ 2 * (1 - p k ^ 2)) / (d : ℝ)| ≤ 1 := by
    intro θ hθ
    obtain ⟨h0, h1⟩ := weighted_sq_bounds hp θ
    have hθ2 : ‖θ‖ ^ 2 ≤ 1 := by nlinarith [norm_nonneg θ]
    have hd1 : (1 : ℝ) ≤ d := by exact_mod_cast hd
    rw [abs_of_nonneg (div_nonneg h0 hdR.le), div_le_one hdR]
    linarith
  have hGint : Integrable (fun ω => (∑ k, (superLearner A ω) k ^ 2 * (1 - p k ^ 2)) / (d : ℝ))
      (superMeasure n (signProductLaw d p) μR μG) := by
    refine Integrable.of_bound (hGm.comp hthm).aestronglyMeasurable 1 ?_
    filter_upwards with ω
    rw [Real.norm_eq_abs]
    exact hGb _ (hA1 _ _)
  have hpair : ∀ i : Fin n,
      ℓ ^ 2 * ∫ ω, (∑ k, (superLearner A ω) k ^ 2 * (1 - p k ^ 2)) / (d : ℝ)
          ∂(superMeasure n (signProductLaw d p) μR μG)
        ≤ ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG) := by
    intro i
    have hgm := measurable_ghostPoint_super (d := d) (n := n) (Rr := Rr) (Ng := Ng) i
    have htm : Measurable (trainingPoint superPoint superBits i :
        SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
      measurable_trainingPoint (Z := superPoint)
        (fun b j => measurable_superPoint (E := EuclideanSpace ℝ (Fin d)) (Rr := Rr) (Ng := Ng)
          b j) measurable_superBits i
    have hXm : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
        nativeLossRelease φ A ω i :=
      (measurable_pi_apply i).comp (measurable_nativeReleaseVector (Ng := Ng) hφm hA)
    have hgb := ae_norm_ghostPoint_le_one μR μG hD hd i
    have htb := ae_norm_trainingPoint_le_one μR μG hD hd i
    -- the squared margin difference
    set Δ : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → ℝ := fun ω =>
      (⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
        - ⟪superLearner A ω, trainingPoint superPoint superBits i ω⟫_ℝ) ^ 2 with hΔdef
    have hΔm : Measurable Δ :=
      ((measurable_inner_native hthm hgm).sub (measurable_inner_native hthm htm)).pow_const 2
    have hΔb : ∀ᵐ ω ∂(superMeasure n (signProductLaw d p) μR μG), |Δ ω| ≤ 4 := by
      filter_upwards [hgb, htb] with ω hg ht
      have h1' : |⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ| ≤ 1 :=
        abs_inner_le_one_native (hA1 _ _) hg
      have h2' : |⟪superLearner A ω, trainingPoint superPoint superBits i ω⟫_ℝ| ≤ 1 :=
        abs_inner_le_one_native (hA1 _ _) ht
      have h1 := abs_le.1 h1'
      have h2 := abs_le.1 h2'
      have hsq : (⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
          - ⟪superLearner A ω, trainingPoint superPoint superBits i ω⟫_ℝ) ^ 2 ≤ 4 := by nlinarith
      exact (abs_of_nonneg (sq_nonneg _)).trans_le hsq
    have hΔint : Integrable Δ (superMeasure n (signProductLaw d p) μR μG) :=
      Integrable.of_bound hΔm.aestronglyMeasurable 4 (by
        filter_upwards [hΔb] with ω hω
        rwa [Real.norm_eq_abs])
    have hXint : Integrable (fun ω => nativeLossRelease φ A ω i ^ 2)
        (superMeasure n (signProductLaw d p) μR μG) := by
      refine Integrable.of_bound (hXm.pow_const 2).aestronglyMeasurable ((2 * C) ^ 2) ?_
      filter_upwards [nativeLossRelease_ae_abs_le μR μG hd hC hA1 hp] with ω hω
      rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
      have h0 : 0 ≤ 2 * C := (abs_nonneg _).trans (hω i)
      nlinarith [abs_nonneg (nativeLossRelease φ A ω i), sq_abs (nativeLossRelease φ A ω i), hω i]
    -- step (a): `Xᵢ² ≥ ℓ² Δ` almost surely
    have hstepA : ℓ ^ 2 * ∫ ω, Δ ω ∂(superMeasure n (signProductLaw d p) μR μG)
        ≤ ∫ ω, nativeLossRelease φ A ω i ^ 2 ∂(superMeasure n (signProductLaw d p) μR μG) := by
      rw [← integral_const_mul]
      refine integral_mono_ae (hΔint.const_mul _) hXint ?_
      filter_upwards [hgb, htb] with ω hg ht
      have hsel := selector_mul_release_eq (A := A) φ ω i
      have hsig : nativeSelectorSign ω i ^ 2 = 1 := by
        unfold nativeSelectorSign
        split_ifs <;> norm_num
      have hX2 : nativeLossRelease φ A ω i ^ 2
          = (φ ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
            - φ ⟪superLearner A ω, trainingPoint superPoint superBits i ω⟫_ℝ) ^ 2 := by
        rw [← hsel, mul_pow, hsig, one_mul]
      have hmg : ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
          ∈ Set.Icc (-1 : ℝ) 1 := margin_mem_Icc_of_norm_le (hA1 _ _) hg
      have hmt : ⟪superLearner A ω, trainingPoint superPoint superBits i ω⟫_ℝ
          ∈ Set.Icc (-1 : ℝ) 1 := margin_mem_Icc_of_norm_le (hA1 _ _) ht
      have hco' := hco _ hmg _ hmt
      have hl0 : 0 ≤ ℓ * |⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
          - ⟪superLearner A ω, trainingPoint superPoint superBits i ω⟫_ℝ| :=
        mul_nonneg hℓ (abs_nonneg _)
      have hsq := pow_le_pow_left₀ hl0 hco' 2
      rw [mul_pow, sq_abs, sq_abs] at hsq
      show ℓ ^ 2 * Δ ω ≤ nativeLossRelease φ A ω i ^ 2
      rw [hX2]
      exact hsq
    -- step (b): `E Δ ≥ E G(θ̂)` by independence of the ghost from `(θ̂, S)`
    have hstepB : ∫ ω, (∑ k, (superLearner A ω) k ^ 2 * (1 - p k ^ 2)) / (d : ℝ)
          ∂(superMeasure n (signProductLaw d p) μR μG)
        ≤ ∫ ω, Δ ω ∂(superMeasure n (signProductLaw d p) μR μG) := by
      set F : (EuclideanSpace ℝ (Fin d) × (Fin n → EuclideanSpace ℝ (Fin d)))
          × EuclideanSpace ℝ (Fin d) → ℝ := fun q =>
        (⟪q.1.1, q.2⟫_ℝ - ⟪q.1.1, q.1.2 i⟫_ℝ) ^ 2 - (∑ k, q.1.1 k ^ 2 * (1 - p k ^ 2)) / (d : ℝ)
        with hFdef
      have hFc : Measurable F := by
        have h1 : Continuous fun q : (EuclideanSpace ℝ (Fin d) × (Fin n → EuclideanSpace ℝ (Fin d)))
            × EuclideanSpace ℝ (Fin d) => (⟪q.1.1, q.2⟫_ℝ - ⟪q.1.1, q.1.2 i⟫_ℝ) ^ 2 :=
          ((continuous_fst.fst.inner continuous_snd).sub
            (continuous_fst.fst.inner ((continuous_apply i).comp continuous_fst.snd))).pow 2
        exact h1.measurable.sub (hGm.comp measurable_fst.fst)
      have hXm2 := measurable_superLearnerTraining (Rr := Rr) (Ng := Ng) hA
      have hind := indepFun_superLearnerTraining_ghostPoint (D := signProductLaw d p) μR μG hA i
      have hint : Integrable (fun ω => F (superLearnerTraining A ω,
          ghostPoint superPoint superBits i ω)) (superMeasure n (signProductLaw d p) μR μG) := by
        have e : (fun ω => F (superLearnerTraining A ω, ghostPoint superPoint superBits i ω))
            = fun ω => Δ ω - (∑ k, (superLearner A ω) k ^ 2 * (1 - p k ^ 2)) / (d : ℝ) := by
          funext ω
          rfl
        rw [e]
        exact hΔint.sub hGint
      have hsplit := integral_of_indepFun_pair hXm2 hgm hind hFc.aestronglyMeasurable hint
      rw [ghostPoint_law (signProductLaw d p) μR μG i] at hsplit
      have hinner : ∀ x : EuclideanSpace ℝ (Fin d) × (Fin n → EuclideanSpace ℝ (Fin d)),
          0 ≤ ∫ y, F (x, y) ∂(signProductLaw d p) := by
        intro x
        have hball := hD.norm_le_one hd
        have hsqint : Integrable (fun y : EuclideanSpace ℝ (Fin d) =>
            (⟪x.1, y⟫_ℝ - ⟪x.1, x.2 i⟫_ℝ) ^ 2) (signProductLaw d p) := by
          refine integrable_of_unit_ball_bound hball
            (by fun_prop : Continuous fun y : EuclideanSpace ℝ (Fin d) =>
              (⟪x.1, y⟫_ℝ - ⟪x.1, x.2 i⟫_ℝ) ^ 2).measurable
            ((‖x.1‖ + |⟪x.1, x.2 i⟫_ℝ|) ^ 2) fun y hy => ?_
          have h1 : |⟪x.1, y⟫_ℝ| ≤ ‖x.1‖ := by
            refine (abs_real_inner_le_norm _ _).trans ?_
            nlinarith [norm_nonneg x.1, norm_nonneg y]
          have h2 : |⟪x.1, y⟫_ℝ - ⟪x.1, x.2 i⟫_ℝ| ≤ ‖x.1‖ + |⟪x.1, x.2 i⟫_ℝ| :=
            (abs_sub _ _).trans (by linarith)
          rw [abs_of_nonneg (sq_nonneg _)]
          have h3 := pow_le_pow_left₀ (abs_nonneg _) h2 2
          rwa [sq_abs] at h3
        have hval : ∫ y, F (x, y) ∂(signProductLaw d p)
            = (∫ y, (⟪x.1, y⟫_ℝ - ⟪x.1, x.2 i⟫_ℝ) ^ 2 ∂(signProductLaw d p))
              - (∑ k, x.1 k ^ 2 * (1 - p k ^ 2)) / (d : ℝ) := by
          show ∫ y, ((⟪x.1, y⟫_ℝ - ⟪x.1, x.2 i⟫_ℝ) ^ 2
              - (∑ k, x.1 k ^ 2 * (1 - p k ^ 2)) / (d : ℝ)) ∂(signProductLaw d p) = _
          rw [integral_sub hsqint (integrable_const _), integral_const]
          simp
        rw [hval, sub_nonneg]
        exact sign_law_inner_sub_const_sq_ge hD hd x.1 _
      have hnonneg : 0 ≤ ∫ ω, F (superLearnerTraining A ω, ghostPoint superPoint superBits i ω)
          ∂(superMeasure n (signProductLaw d p) μR μG) := by
        rw [hsplit]
        exact integral_nonneg fun x => hinner x
      have e2 : ∫ ω, F (superLearnerTraining A ω, ghostPoint superPoint superBits i ω)
          ∂(superMeasure n (signProductLaw d p) μR μG)
          = (∫ ω, Δ ω ∂(superMeasure n (signProductLaw d p) μR μG))
            - ∫ ω, (∑ k, (superLearner A ω) k ^ 2 * (1 - p k ^ 2)) / (d : ℝ)
              ∂(superMeasure n (signProductLaw d p) μR μG) := by
        rw [← integral_sub hΔint hGint]
        rfl
      rw [e2] at hnonneg
      linarith
    calc ℓ ^ 2 * ∫ ω, (∑ k, (superLearner A ω) k ^ 2 * (1 - p k ^ 2)) / (d : ℝ)
          ∂(superMeasure n (signProductLaw d p) μR μG)
        ≤ ℓ ^ 2 * ∫ ω, Δ ω ∂(superMeasure n (signProductLaw d p) μR μG) :=
          mul_le_mul_of_nonneg_left hstepB (sq_nonneg ℓ)
      _ ≤ _ := hstepA
  have hsum := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hpair i
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at hsum
  have hW : ∫ ω, (∑ k, (superLearner A ω) k ^ 2 * (1 - p k ^ 2)) / (d : ℝ)
      ∂(superMeasure n (signProductLaw d p) μR μG)
      = weightedLearnerEnergy μR μG A p / d := by
    unfold weightedLearnerEnergy
    rw [integral_div]
  rw [hW] at hsum
  calc ℓ ^ 2 * ((n : ℝ) / d) * weightedLearnerEnergy μR μG A p
      = (n : ℝ) * (ℓ ^ 2 * (weightedLearnerEnergy μR μG A p / d)) := by ring
    _ ≤ _ := hsum

/-- The weighted learner energy is integrable over the prior. -/
theorem integrable_weightedLearnerEnergy (hd : 0 < d) {κ : ℝ} (hκ : 0 < κ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) :
    Integrable (fun p => weightedLearnerEnergy μR μG A p) (prior κ d) := by
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hf : Measurable fun x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n =>
      ∑ k, (superLearner A x.2) k ^ 2 * (1 - x.1 k ^ 2) :=
    Finset.measurable_sum _ fun k _ =>
      (((measurable_euclidean_coord k).comp hth).pow_const 2).mul
        (measurable_const.sub ((measurable_pi_apply k).comp measurable_fst |>.pow_const 2))
  refine nativeKernel_integral_integrable μR μG hκ hd hf (C := 1) ?_
  rintro x ⟨hx1, -⟩
  obtain ⟨h0, h1⟩ := weighted_sq_bounds (d := d) hx1 (superLearner A x.2)
  have hθ : ‖superLearner A x.2‖ ≤ 1 := hA1 _ _
  rw [abs_of_nonneg h0]
  nlinarith [norm_nonneg (superLearner A x.2)]

/-- The prior integral of `∑_k p_k²/(1 - p_k²)` is `d/(κ - 2)` for `κ > 2`. -/
theorem integral_prior_inverse_moment_sum {κ : ℝ} (hκ : 2 < κ) (d : ℕ) :
    Integrable (fun p : Fin d → ℝ => ∑ k, p k ^ 2 / (1 - p k ^ 2)) (prior κ d) ∧
      ∫ p, ∑ k, p k ^ 2 / (1 - p k ^ 2) ∂(prior κ d) = d / (κ - 2) := by
  have hκ0 : 0 < κ := by linarith
  have hκ2 : 0 < κ - 2 := by linarith
  haveI := isProbabilityMeasure_priorCoord hκ0
  have hg : Measurable fun t : ℝ => t ^ 2 / (1 - t ^ 2) :=
    (measurable_id.pow_const 2).div (measurable_const.sub (measurable_id.pow_const 2))
  have hcoordI : Integrable (fun t : ℝ => t ^ 2 / (1 - t ^ 2)) (priorCoord κ) :=
    Integrable.of_integral_ne_zero (by
      rw [priorCoord_inverse_moment hκ]
      exact (one_div_pos.2 hκ2).ne')
  have hmp : ∀ k : Fin d, MeasurePreserving (fun p : Fin d → ℝ => p k) (prior κ d)
      (priorCoord κ) := fun k => measurePreserving_eval (fun _ : Fin d => priorCoord κ) k
  have hk : ∀ k : Fin d, Integrable (fun p : Fin d → ℝ => p k ^ 2 / (1 - p k ^ 2)) (prior κ d) :=
    fun k => (hmp k).integrable_comp_of_integrable hcoordI
  have hkval : ∀ k : Fin d, ∫ p, p k ^ 2 / (1 - p k ^ 2) ∂(prior κ d) = 1 / (κ - 2) := by
    intro k
    have h := integral_map (μ := prior κ d) (hmp k).measurable.aemeasurable
      (f := fun t : ℝ => t ^ 2 / (1 - t ^ 2)) hg.aestronglyMeasurable
    rw [(hmp k).map_eq, priorCoord_inverse_moment hκ] at h
    exact h.symm
  refine ⟨integrable_finsetSum _ fun k _ => hk k, ?_⟩
  rw [integral_finsetSum _ fun k _ => hk k]
  simp only [hkval, Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  ring

/-- The weighted Cauchy-Schwarz step, one coordinate. -/
theorem two_mul_le_weighted {θk pk l : ℝ} {d : ℕ} (hd : 0 < d) (hl : 0 < l)
    (hpk : pk ∈ Set.Ioo (-1 : ℝ) 1) :
    2 * (θk * (pk / Real.sqrt d)) ≤ l * (θk ^ 2 * (1 - pk ^ 2))
      + (1 / d) * (pk ^ 2 / (1 - pk ^ 2)) / l := by
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  have hw : 0 < 1 - pk ^ 2 := one_sub_sq_pos hpk
  have hsd : Real.sqrt d ^ 2 = d := Real.sq_sqrt (Nat.cast_nonneg d)
  have hs0 : 0 < Real.sqrt d := Real.sqrt_pos.2 hdR
  have hlw : 0 < l * (1 - pk ^ 2) := mul_pos hl hw
  have e : (1 / d) * (pk ^ 2 / (1 - pk ^ 2)) / l
      = (pk / Real.sqrt d) ^ 2 / (l * (1 - pk ^ 2)) := by
    rw [div_pow, hsd]
    field_simp
    try ring
  rw [e]
  have hsq : 0 ≤ (l * (1 - pk ^ 2) * θk - pk / Real.sqrt d) ^ 2 / (l * (1 - pk ^ 2)) :=
    div_nonneg (sq_nonneg _) hlw.le
  have e2 : (l * (1 - pk ^ 2) * θk - pk / Real.sqrt d) ^ 2 / (l * (1 - pk ^ 2))
      = l * (θk ^ 2 * (1 - pk ^ 2)) + (pk / Real.sqrt d) ^ 2 / (l * (1 - pk ^ 2))
        - 2 * (θk * (pk / Real.sqrt d)) := by
    field_simp
    try ring
  linarith

/-- The weighted Cauchy-Schwarz step: for `p ∈ (-1,1)^d` and `λ > 0`,
`2 ⟪θ, μ_p⟫ ≤ λ ∑_k θ_k² (1 - p_k²) + d⁻¹ (∑_k p_k²/(1 - p_k²))/λ`. -/
theorem two_inner_priorMean_le {d : ℕ} (hd : 0 < d) (θ : EuclideanSpace ℝ (Fin d))
    {p : Fin d → ℝ} (hp : ∀ k, p k ∈ Set.Ioo (-1 : ℝ) 1) {l : ℝ} (hl : 0 < l) :
    2 * ⟪θ, priorMean p⟫_ℝ ≤ l * (∑ k, θ k ^ 2 * (1 - p k ^ 2))
      + (1 / d) * (∑ k, p k ^ 2 / (1 - p k ^ 2)) / l := by
  rw [real_inner_eq_sum_apply, Finset.mul_sum, Finset.mul_sum, Finset.mul_sum, Finset.sum_div,
    ← Finset.sum_add_distrib]
  simp only [priorMean_apply]
  exact Finset.sum_le_sum fun k _ => two_mul_le_weighted hd hl (hp k)

/-- **(E3) The averaged energy floor.** For `κ > 2`, a link of Assumption 2 that is
`ℓ`-co-Lipschitz on `[-1,1]`, a measurable proper learner and `0 < A₀ ≤ E_Π ⟪θ̂, μ_p⟫`:
`ℓ² (n/d) (κ - 2) A₀² ≤ E_Π V_p`. -/
theorem native_energy_floor_averaged (hd : 0 < d) {κ : ℝ} (hκ : 2 < κ) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ) {ℓ : ℝ} (hℓ : 0 ≤ ℓ)
    (hco : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, ℓ * |s - t| ≤ |φ s - φ t|)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {A₀ : ℝ} (hA₀ : 0 < A₀)
    (hal : A₀ ≤ ∫ p, (∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ
      ∂(superMeasure n (signProductLaw d p) μR μG)) ∂(prior κ d)) :
    ℓ ^ 2 * ((n : ℝ) / d) * ((κ - 2) * A₀ ^ 2)
      ≤ ∫ p, (∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
        ∂(superMeasure n (signProductLaw d p) μR μG)) ∂(prior κ d) := by
  have hκ0 : 0 < κ := by linarith
  have hκ2 : 0 < κ - 2 := by linarith
  haveI := isProbabilityMeasure_prior hκ0 d
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  have hth := measurable_joint_learner (Ng := Ng) hA
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have hm1 := measurable_inner_native hth hμ
  have hC1 : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 1 := fun x hx =>
    abs_inner_le_one_native (hA1 _ _) (hx.norm_priorMean hd)
  have hm0int : Integrable (fun p => ∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ
      ∂(superMeasure n (signProductLaw d p) μR μG)) (prior κ d) :=
    nativeKernel_integral_integrable μR μG hκ0 hd hm1 hC1
  have hWint := integrable_weightedLearnerEnergy μR μG hd hκ0 hA hA1
  have hVint := integrable_native_energy μR μG hd hκ0 hφ hφm hA hA1
  obtain ⟨hRint, hRval⟩ := integral_prior_inverse_moment_sum hκ d
  -- the pointwise weighted Cauchy-Schwarz, integrated over the supersample law
  have hlaw : ∀ l : ℝ, 0 < l → ∀ᵐ p ∂(prior κ d),
      2 * (∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ ∂(superMeasure n (signProductLaw d p) μR μG))
        ≤ l * weightedLearnerEnergy μR μG A p
          + (1 / d) * (∑ k, p k ^ 2 / (1 - p k ^ 2)) / l := by
    intro l hl
    filter_upwards [prior_ae_mem_Ioo hκ0 d] with p hp
    have hpc : p ∈ productCube d := fun k => Set.Ioo_subset_Icc_self (hp k)
    haveI := isProbabilityMeasure_signProductLaw hpc
    have hthm : Measurable (superLearner A :
        SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) := measurable_superLearner hA
    have hmuP : ‖priorMean p‖ ≤ 1 :=
      (isSignProductLaw_signProductLaw hpc).norm_priorMean_le_one hd
    have hI1 : Integrable (fun ω => ⟪superLearner A ω, priorMean p⟫_ℝ)
        (superMeasure n (signProductLaw d p) μR μG) := by
      refine Integrable.of_bound (measurable_inner_native hthm
        measurable_const).aestronglyMeasurable 1 ?_
      filter_upwards with ω
      rw [Real.norm_eq_abs]
      exact abs_inner_le_one_native (hA1 _ _) hmuP
    have hI2 : Integrable (fun ω => ∑ k, (superLearner A ω) k ^ 2 * (1 - p k ^ 2))
        (superMeasure n (signProductLaw d p) μR μG) := by
      refine Integrable.of_bound (Finset.measurable_sum _ fun k _ =>
        (((measurable_euclidean_coord k).comp hthm).pow_const 2).mul
          measurable_const).aestronglyMeasurable 1 ?_
      filter_upwards with ω
      obtain ⟨h0, h1⟩ := weighted_sq_bounds hpc (superLearner A ω)
      have hθ : ‖superLearner A ω‖ ≤ 1 := hA1 _ _
      rw [Real.norm_eq_abs, abs_of_nonneg h0]
      nlinarith [norm_nonneg (superLearner A ω)]
    have hsumI : Integrable (fun ω => l * (∑ k, (superLearner A ω) k ^ 2 * (1 - p k ^ 2))
        + (1 / d) * (∑ k, p k ^ 2 / (1 - p k ^ 2)) / l)
        (superMeasure n (signProductLaw d p) μR μG) :=
      (hI2.const_mul l).add (integrable_const _)
    have hmono := integral_mono (hI1.const_mul 2) hsumI
      (fun ω => two_inner_priorMean_le hd (superLearner A ω) hp hl)
    rw [integral_const_mul, integral_add (hI2.const_mul l) (integrable_const _),
      integral_const_mul, integral_const, probReal_univ, one_smul] at hmono
    exact hmono
  -- integrate over the prior
  have hamgm : ∀ l : ℝ, 0 < l →
      2 * A₀ ≤ l * (∫ p, weightedLearnerEnergy μR μG A p ∂(prior κ d)) + (1 / (κ - 2)) / l := by
    intro l hl
    have hsumI : Integrable (fun p => l * weightedLearnerEnergy μR μG A p
        + (1 / d) * (∑ k, p k ^ 2 / (1 - p k ^ 2)) / l) (prior κ d) :=
      (hWint.const_mul l).add ((hRint.const_mul (1 / (d : ℝ))).div_const l)
    have hmono := integral_mono_ae (hm0int.const_mul 2) hsumI (hlaw l hl)
    rw [integral_const_mul, integral_add (hWint.const_mul l)
      ((hRint.const_mul (1 / (d : ℝ))).div_const l), integral_const_mul, integral_div,
      integral_const_mul, hRval] at hmono
    have e : (1 / (d : ℝ)) * ((d : ℝ) / (κ - 2)) = 1 / (κ - 2) := by
      field_simp
    rw [e] at hmono
    linarith
  have hW0 : 0 ≤ ∫ p, weightedLearnerEnergy μR μG A p ∂(prior κ d) := by
    refine integral_nonneg_of_ae ?_
    filter_upwards [prior_ae_mem_Ioo hκ0 d] with p hp
    have hpc : p ∈ productCube d := fun k => Set.Ioo_subset_Icc_self (hp k)
    exact integral_nonneg fun ω => (weighted_sq_bounds hpc (superLearner A ω)).1
  have hsq := sq_le_mul_of_forall_amgm hA₀ hW0 (one_div_pos.2 hκ2).le hamgm
  -- `A₀² ≤ E W /(κ - 2)`, so `(κ - 2) A₀² ≤ E W`
  have hWlow : (κ - 2) * A₀ ^ 2 ≤ ∫ p, weightedLearnerEnergy μR μG A p ∂(prior κ d) := by
    have := mul_le_mul_of_nonneg_left hsq hκ2.le
    have e : (κ - 2) * ((∫ p, weightedLearnerEnergy μR μG A p ∂(prior κ d)) * (1 / (κ - 2)))
        = ∫ p, weightedLearnerEnergy μR μG A p ∂(prior κ d) := by
      field_simp
    linarith
  -- integrate (E1)
  have hE1 : ∫ p, ℓ ^ 2 * ((n : ℝ) / d) * weightedLearnerEnergy μR μG A p ∂(prior κ d)
      ≤ ∫ p, (∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
        ∂(superMeasure n (signProductLaw d p) μR μG)) ∂(prior κ d) := by
    refine integral_mono_ae (hWint.const_mul _) hVint ?_
    filter_upwards [prior_ae_mem_Ioo hκ0 d] with p hp
    exact native_energy_floor_pointwise μR μG hd hφ hφm hℓ hco hA hA1
      (fun k => Set.Ioo_subset_Icc_self (hp k))
  rw [integral_const_mul] at hE1
  have hc0 : 0 ≤ ℓ ^ 2 * ((n : ℝ) / d) := by positivity
  calc ℓ ^ 2 * ((n : ℝ) / d) * ((κ - 2) * A₀ ^ 2)
      ≤ ℓ ^ 2 * ((n : ℝ) / d) * ∫ p, weightedLearnerEnergy μR μG A p ∂(prior κ d) :=
        mul_le_mul_of_nonneg_left hWlow hc0
    _ ≤ _ := hE1

end Floor

section Recipe

/-- The prior variance of the recipe is at most `1/2` for `ε ≤ min{1, β/8}`. -/
theorem nativePriorVariance_le_half {b B r ε : ℝ} (hr : 2 ≤ r) (hb : 0 < b) (hB : 0 < B)
    (hε : 0 < ε) (hε1 : ε ≤ oversamplingLowerThreshold b B r) :
    nativePriorVariance b B r ε ≤ 1 / 2 := by
  obtain ⟨hq1, hq2, -⟩ := main_exponent_facts hr
  have hq0 : 0 < powerDualExponent r := by linarith
  have hγ₁ := mainScaleGamma_pos hb hB hr
  have hβγ := nativeSlope_mul_mainScaleGamma hb hB hr
  obtain ⟨-, hεβ⟩ := le_min_iff.1 hε1
  have hγε : mainScaleGamma b B r * ε ≤ 1 / 2 := by
    calc mainScaleGamma b B r * ε ≤ mainScaleGamma b B r * (nativeSlope b B r / 8) :=
          mul_le_mul_of_nonneg_left hεβ hγ₁.le
      _ = nativeSlope b B r * mainScaleGamma b B r / 8 := by ring
      _ = 1 / 2 := by rw [hβγ]; norm_num
  rw [nativePriorVariance, four_mul_div_nativeSlope]
  have h1 : (1 : ℝ) ≤ 2 / powerDualExponent r := by rw [le_div_iff₀ hq0]; linarith
  calc (mainScaleGamma b B r * ε) ^ (2 / powerDualExponent r)
      ≤ (mainScaleGamma b B r * ε) ^ (1 : ℝ) :=
        Real.rpow_le_rpow_of_exponent_ge (by positivity) (by linarith) h1
    _ ≤ 1 / 2 := by rw [Real.rpow_one]; exact hγε

/-- `d v ≥ 32` from `n ≥ m_ε`, `d ≥ 32 n` and `b ≤ 4` (so that `s_G ≥ 1`). -/
theorem nativePriorVariance_dim_ge {b B r ε : ℝ} {n d : ℕ} (hr : 2 ≤ r) (hb : 0 < b)
    (hb4 : b ≤ 4) (hB : 0 < B) (hε : 0 < ε) (hnm : ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hdn : 32 * n ≤ d) :
    32 ≤ (d : ℝ) * nativePriorVariance b B r ε := by
  have hsG1 := one_le_mainScaleRoot hb hB hr hb4
  have hv := nativePriorVariance_eq_sq hb hB hr hε.le
  have hm := rpow_neg_two_div_eq hε.le (powerDualExponent r)
  rw [hm] at hnm
  have hS : 0 < ε ^ (1 / powerDualExponent r) := Real.rpow_pos_of_pos hε _
  have hnS : 1 ≤ (n : ℝ) * (ε ^ (1 / powerDualExponent r)) ^ 2 := by
    rw [div_le_iff₀ (by positivity)] at hnm
    linarith
  have hdn' : 32 * (n : ℝ) ≤ d := by exact_mod_cast hdn
  have hdS2 : 32 ≤ (d : ℝ) * (ε ^ (1 / powerDualExponent r)) ^ 2 := by
    nlinarith [mul_le_mul_of_nonneg_right hdn' (sq_nonneg (ε ^ (1 / powerDualExponent r)))]
  rw [hv]
  have h1 : (ε ^ (1 / powerDualExponent r)) ^ 2
      ≤ (mainScaleRoot b B r * ε ^ (1 / powerDualExponent r)) ^ 2 := by
    rw [mul_pow]
    nlinarith [pow_le_pow_left₀ zero_le_one hsG1 2, sq_nonneg (ε ^ (1 / powerDualExponent r))]
  have hd0 : (0 : ℝ) ≤ d := Nat.cast_nonneg d
  nlinarith

/-- **The calibration level is at least `2ε`** (extracted from the proof of
`nativeOs_recipe_orders_general`): for `ε ≤ min{1, β/8}`, `ε ≤ 1/(4Hγ₁² + 1)` and `d v ≥ 32`,
`A_φ ≥ 2ε`. -/
theorem nativeAlignment_ge_two_eps {b B r H ε : ℝ} {d : ℕ} (hr : 2 ≤ r) (hb : 0 < b)
    (hB : 0 < B) (hH : 0 ≤ H) (hε : 0 < ε) (hε1 : ε ≤ oversamplingLowerThreshold b B r)
    (hεγ : ε ≤ 1 / (4 * H * mainScaleGamma b B r ^ 2 + 1))
    (hdv : 32 ≤ (d : ℝ) * nativePriorVariance b B r ε) :
    2 * ε ≤ nativeAlignment b B r ε H d := by
  obtain ⟨hq1, hq2, -⟩ := main_exponent_facts hr
  have hq0 : 0 < powerDualExponent r := by linarith
  have hγ₁ := mainScaleGamma_pos hb hB hr
  have hβγ := nativeSlope_mul_mainScaleGamma hb hB hr
  obtain ⟨ht0, ht1⟩ := nativeMargin_pos_le_one hb hB hr
  have hv := nativePriorVariance_eq_sq hb hB hr hε.le
  have hsG := mainScaleRoot_pos hb hB hr
  have hS : 0 < ε ^ (1 / powerDualExponent r) := Real.rpow_pos_of_pos hε _
  have hv0 : 0 < nativePriorVariance b B r ε := by rw [hv]; positivity
  have hvle := nativePriorVariance_le_half hr hb hB hε hε1
  have hdpos : (0 : ℝ) < d := by
    by_contra h
    have h' : (d : ℝ) ≤ 0 := not_lt.1 h
    nlinarith
  have hd64 : 64 ≤ (d : ℝ) := by nlinarith
  have hd2 : 2 / (d : ℝ) ≤ 1 := by rw [div_le_one hdpos]; linarith
  have hf2 : (1 + 2 / (d : ℝ)) ^ (powerDualExponent r / 2) ≤ 2 :=
    (one_add_rpow_le_self (by positivity) (by linarith)).trans (by linarith)
  have hP : nativePopulationPenalty b B r ε H d ≤ 2 * H * mainScaleGamma b B r ^ 2 * ε ^ 2 := by
    rw [nativePopulationPenalty, Real.rpow_sub_one hv0.ne',
      nativePriorVariance_rpow_q hb hB hr hε.le]
    calc _ ≤ 2 * H * (mainScaleGamma b B r * ε) ^ 2 :=
          main_population_penalty_le hH (pow_le_one₀ ht0.le ht1) (sq_nonneg _) hv0
            (Real.rpow_nonneg (by positivity) _) hf2 hdv
      _ = 2 * H * mainScaleGamma b B r ^ 2 * ε ^ 2 := by ring
  have hg : 32 / 33 ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε)) ^
      (-(powerDualExponent r) / 2) := by
    have hy : 0 ≤ 1 / ((d : ℝ) * nativePriorVariance b B r ε) := by positivity
    have hy32 : 1 / ((d : ℝ) * nativePriorVariance b B r ε) ≤ 1 / 32 := by
      rw [div_le_div_iff₀ (by positivity) (by norm_num)]
      linarith
    have hinv : (32 : ℝ) / 33 ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε))⁻¹ := by
      rw [le_inv_comm₀ (by norm_num) (by positivity)]
      calc 1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε) ≤ 1 + 1 / 32 := by linarith
        _ = (32 / 33 : ℝ)⁻¹ := by norm_num
    calc (32 : ℝ) / 33 ≤ (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε))⁻¹ := hinv
      _ = (1 + 1 / ((d : ℝ) * nativePriorVariance b B r ε)) ^ (-1 : ℝ) :=
          (Real.rpow_neg_one _).symm
      _ ≤ _ := Real.rpow_le_rpow_of_exponent_le (by linarith) (by linarith)
  have hcondγ := mul_le_of_le_div_add_one (by positivity) hε.le hεγ
  have hHε : 2 * H * mainScaleGamma b B r ^ 2 * ε ≤ 1 / 2 := by linarith
  rw [nativeAlignment, nativePriorVariance_rpow_half hb hB hr hε.le]
  exact main_alignment_ge hβγ hε hg hP hHε

/-- `κ - 2 ≥ m_ε σ_G / 2` once `m_ε ≥ 6 s_G²` (the recipe, `σ_G = s_G⁻²`). -/
theorem nativeKappa_sub_two_ge {b B r ε : ℝ} (hr : 2 ≤ r) (hb : 0 < b) (hB : 0 < B)
    (hε : 0 < ε) (hm6 : 6 * mainScaleRoot b B r ^ 2 ≤ ε ^ (-(2 / powerDualExponent r))) :
    ε ^ (-(2 / powerDualExponent r)) * oversamplingSignalRate b B r / 2
      ≤ nativeKappa b B r ε - 2 := by
  have hv := nativePriorVariance_eq_sq hb hB hr hε.le
  have hm := rpow_neg_two_div_eq hε.le (powerDualExponent r)
  have hsG := mainScaleRoot_pos hb hB hr
  have hS : 0 < ε ^ (1 / powerDualExponent r) := Real.rpow_pos_of_pos hε _
  rw [hm] at hm6
  unfold nativeKappa oversamplingSignalRate
  rw [hv, hm]
  have e : ((mainScaleRoot b B r * ε ^ (1 / powerDualExponent r)) ^ 2)⁻¹
      = 1 / (ε ^ (1 / powerDualExponent r)) ^ 2 * (1 / mainScaleRoot b B r ^ 2) := by
    field_simp
  rw [e]
  have hs2 : 0 < mainScaleRoot b B r ^ 2 := by positivity
  have h3 : 3 ≤ 1 / (ε ^ (1 / powerDualExponent r)) ^ 2 * (1 / mainScaleRoot b B r ^ 2) / 2 := by
    rw [le_div_iff₀ (by norm_num : (0 : ℝ) < 2)]
    calc (3 : ℝ) * 2 = 6 * mainScaleRoot b B r ^ 2 * (1 / mainScaleRoot b B r ^ 2) := by
          rw [mul_assoc, mul_one_div_cancel hs2.ne']
          norm_num
      _ ≤ 1 / (ε ^ (1 / powerDualExponent r)) ^ 2 * (1 / mainScaleRoot b B r ^ 2) :=
          mul_le_mul_of_nonneg_right hm6 (by positivity)
  linarith

end Recipe

section Rate

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **(E4) The energy floor at the oversampling rate, every accurate learner.**  Under
Assumption 2 with slope `0 < b ≤ 4`, a link that is `ℓ`-co-Lipschitz on `[-1,1]`,
`0 < ε ≤ min{1, β/8}`, `ε ≤ 1/(4Hγ₁² + 1)`, `m_ε ≤ n`, `32 n ≤ d ≤ D₊ n` and `m_ε ≥ 6 s_G²`,
every learner of the class `nativeAccurateLearners` has, under the prior of the recipe,
`E_Π V_p ≥ c_V m_ε ε²` with `c_V = 2 ℓ² σ_G / (D₊ b²)`. -/
theorem native_energy_floor_rate (hd : 0 < d) {φ : ℝ → ℝ}
    {g : EuclideanSpace ℝ (Fin d) → ℝ} {b L H a B r Lg ε ℓ Dp : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hg : NativeRegularizerClass g a B r Lg) (hgm : Measurable g) (hℓ : 0 ≤ ℓ)
    (hco : ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1, ℓ * |s - t| ≤ |φ s - φ t|)
    (hε : 0 < ε) (hb4 : b ≤ 4) (hε1 : ε ≤ oversamplingLowerThreshold b B r)
    (hεγ : ε ≤ 1 / (4 * H * mainScaleGamma b B r ^ 2 + 1))
    (hnm : ε ^ (-(2 / powerDualExponent r)) ≤ n) (hdn : 32 * n ≤ d) (hdD : (d : ℝ) ≤ Dp * n)
    (hm6 : 6 * mainScaleRoot b B r ^ 2 ≤ ε ^ (-(2 / powerDualExponent r)))
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR φ g ε) :
    2 * ℓ ^ 2 * oversamplingSignalRate b B r / (Dp * b ^ 2)
        * (ε ^ (-(2 / powerDualExponent r)) * ε ^ 2)
      ≤ ∫ p, (∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
        ∂(superMeasure n (signProductLaw d p) μR μG)) ∂(prior (nativeKappa b B r ε) d) := by
  have hr := hg.two_le
  have hB := hg.B_pos
  have hb := hφ.slope_pos
  have hH := hφ.curv_nonneg
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  have hm0 : 0 < ε ^ (-(2 / powerDualExponent r)) := Real.rpow_pos_of_pos hε _
  have hnR : (0 : ℝ) < n := lt_of_lt_of_le hm0 hnm
  have hDp : 0 < Dp := by
    by_contra h
    have h' : Dp ≤ 0 := not_lt.1 h
    nlinarith
  have hdv := nativePriorVariance_dim_ge hr hb hb4 hB hε hnm hdn
  have hAφ := nativeAlignment_ge_two_eps (d := d) hr hb hB hH hε hε1 hεγ hdv
  have hvle := nativePriorVariance_le_half hr hb hB hε hε1
  have hv0 : 0 < nativePriorVariance b B r ε := by
    rw [nativePriorVariance_eq_sq hb hB hr hε.le]
    have := mainScaleRoot_pos hb hB hr
    have : 0 < ε ^ (1 / powerDualExponent r) := Real.rpow_pos_of_pos hε _
    positivity
  have hκσ := nativeKappa_sub_two_ge hr hb hB hε hm6
  have hσ : 0 < oversamplingSignalRate b B r := by
    unfold oversamplingSignalRate
    have := mainScaleRoot_pos hb hB hr
    positivity
  have hκ2 : 2 < nativeKappa b B r ε := by
    have : 0 < ε ^ (-(2 / powerDualExponent r)) * oversamplingSignalRate b B r / 2 := by
      positivity
    linarith
  have hκ0 : 0 < nativeKappa b B r ε := by linarith
  have hvκ : nativePriorVariance b B r ε = 1 / (nativeKappa b B r ε + 1) := by
    rw [nativeKappa, sub_add_cancel, one_div, inv_inv]
  -- calibration on the mixture, then as an iterated integral
  have hcal := native_joint_alignment μR μG hκ0 hd hφ hφm hg hgm hAcl.1 hAcl.2.1 hAcl.2.2 hvκ
  have hth := measurable_joint_learner (Ng := Ng) hAcl.1
  have hμ := measurable_joint_priorMean (Rr := Rr) (Ng := Ng) (n := n) (d := d)
  have hm1 := measurable_inner_native hth hμ
  have hC1 : ∀ x : (Fin d → ℝ) × SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n, NativeGood x →
      |⟪superLearner A x.2, priorMean x.1⟫_ℝ| ≤ 1 := fun x hx =>
    abs_inner_le_one_native (hAcl.2.1 _ _) (hx.norm_priorMean hd)
  have hcal' : nativeAlignment b B r ε H d ≤ b * ∫ p, (∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ
      ∂(superMeasure n (signProductLaw d p) μR μG)) ∂(prior (nativeKappa b B r ε) d) := by
    rw [nativeJoint_integral_eq μR μG hκ0 hd hm1 hC1] at hcal
    exact hcal
  have hA₀ : 2 * ε / b ≤ ∫ p, (∫ ω, ⟪superLearner A ω, priorMean p⟫_ℝ
      ∂(superMeasure n (signProductLaw d p) μR μG)) ∂(prior (nativeKappa b B r ε) d) := by
    rw [div_le_iff₀ hb]
    linarith
  have hfloor := native_energy_floor_averaged μR μG hd hκ2 hφ hφm hℓ hco hAcl.1 hAcl.2.1
    (by positivity : 0 < 2 * ε / b) hA₀
  -- compare the constants
  have hnd : 1 / Dp ≤ (n : ℝ) / d := by
    rw [div_le_div_iff₀ hDp hdR]
    linarith
  have hcmp : 2 * ℓ ^ 2 * oversamplingSignalRate b B r / (Dp * b ^ 2)
      * (ε ^ (-(2 / powerDualExponent r)) * ε ^ 2)
      = ℓ ^ 2 * (1 / Dp) * ((ε ^ (-(2 / powerDualExponent r)) * oversamplingSignalRate b B r / 2)
        * (2 * ε / b) ^ 2) := by
    field_simp
    try ring
  rw [hcmp]
  refine le_trans ?_ hfloor
  have hℓ2 : 0 ≤ ℓ ^ 2 := sq_nonneg ℓ
  have hA2 : 0 ≤ (2 * ε / b) ^ 2 := sq_nonneg _
  have hmσ : 0 ≤ ε ^ (-(2 / powerDualExponent r)) * oversamplingSignalRate b B r / 2 := by
    positivity
  calc ℓ ^ 2 * (1 / Dp) * ((ε ^ (-(2 / powerDualExponent r)) * oversamplingSignalRate b B r / 2)
        * (2 * ε / b) ^ 2)
      ≤ ℓ ^ 2 * ((n : ℝ) / d) * ((ε ^ (-(2 / powerDualExponent r))
          * oversamplingSignalRate b B r / 2) * (2 * ε / b) ^ 2) :=
        mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hnd hℓ2) (mul_nonneg hmσ hA2)
    _ ≤ ℓ ^ 2 * ((n : ℝ) / d) * ((nativeKappa b B r ε - 2) * (2 * ε / b) ^ 2) :=
        mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_right hκσ hA2) (by positivity)

end Rate

section CoLipschitz

/-- The affine link `φ(t) = -t` is `1`-co-Lipschitz. -/
theorem neg_link_coLipschitz :
    ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1,
      1 * |s - t| ≤ |(fun u : ℝ => -u) s - (fun u : ℝ => -u) t| := by
  intro s _ t _
  show 1 * |s - t| ≤ |-s - -t|
  rw [one_mul, show -s - -t = -(s - t) by ring, abs_neg]

/-- The logistic link is `(1 + e)⁻¹`-co-Lipschitz on `[-1,1]` (mean value theorem, since
`|φ'(c)| = (1 + e^c)⁻¹ ≥ (1 + e)⁻¹` for `c ≤ 1`). -/
theorem logistic_coLipschitz :
    ∀ s ∈ Set.Icc (-1 : ℝ) 1, ∀ t ∈ Set.Icc (-1 : ℝ) 1,
      (1 + Real.exp 1)⁻¹ * |s - t| ≤ |logisticLoss s - logisticLoss t| := by
  have key : ∀ a b : ℝ, a < b → b ≤ 1 →
      (1 + Real.exp 1)⁻¹ * (b - a) ≤ |logisticLoss b - logisticLoss a| := by
    intro a b hab hb1
    obtain ⟨c, hc, hcd⟩ := exists_hasDerivAt_eq_slope logisticLoss logisticSlope hab
      (fun x _ => (hasDerivAt_logisticLoss x).continuousAt.continuousWithinAt)
      (fun x _ => hasDerivAt_logisticLoss x)
    have hba : 0 < b - a := by linarith
    have heq : logisticLoss b - logisticLoss a = logisticSlope c * (b - a) := by
      rw [hcd, div_mul_cancel₀ _ hba.ne']
    rw [heq, abs_mul, abs_of_pos hba]
    apply mul_le_mul_of_nonneg_right _ hba.le
    have hslope : logisticSlope c = -(1 + Real.exp c)⁻¹ := rfl
    rw [hslope, abs_neg, abs_of_pos (by positivity)]
    apply inv_anti₀ (by positivity)
    have : Real.exp c ≤ Real.exp 1 := Real.exp_le_exp.2 (by linarith [hc.2])
    linarith
  intro s hs t ht
  rcases lt_trichotomy s t with h | h | h
  · have := key s t h ht.2
    rw [abs_sub_comm s t, abs_of_pos (by linarith : (0 : ℝ) < t - s),
      abs_sub_comm (logisticLoss s)]
    exact this
  · subst h
    simp
  · have := key t s h hs.2
    rw [abs_of_pos (by linarith : (0 : ℝ) < s - t)]
    exact this

end CoLipschitz

end Unsaturated
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/Unsaturated/GapIdentity.lean <==
import LossOnlyTraceability.NativeFingerprintTransport
import LossOnlyTraceability.NativeBudgetsAssembly

/-! The gap identity: at a sign product law, the signed moment of pair `i` equals
the expected population-minus-training link loss of the learner,
`E σᵢ Xᵢ = E[Φ_D(θ̂) - φ⟪θ̂, Z_{Uᵢ,i}⟫]` with `Φ_D(θ) = E_{Z∼D} φ⟪θ, Z⟫`; summed over the pairs,
`∑ᵢ E σᵢ Xᵢ = n · E[Φ_D(θ̂) - n⁻¹ ∑ᵢ φ⟪θ̂, Z_{Uᵢ,i}⟫]`, i.e. `S_p = n gen_p` (the regularizer
cancels in `gen_p`). -/

noncomputable section
namespace LossOnlyTraceability
namespace Unsaturated

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

variable {d n : ℕ} {p : Fin d → ℝ} {D : Measure (EuclideanSpace ℝ (Fin d))}
  [IsProbabilityMeasure D] {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]
  {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}

/-- Pointwise, `σᵢ Xᵢ = φ(ghost margin) - φ(training margin)`. -/
theorem selector_mul_release_eq (φ : ℝ → ℝ)
    (ω : SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n) (i : Fin n) :
    nativeSelectorSign ω i * nativeLossRelease φ A ω i
      = φ ⟪superLearner A ω, ghostPoint superPoint superBits i ω⟫_ℝ
        - φ ⟪superLearner A ω, trainingPoint superPoint superBits i ω⟫_ℝ := by
  unfold nativeSelectorSign nativeLossRelease ghostPoint trainingPoint
  cases h : superBits ω i <;> (simp [h]; try ring)

theorem margin_mem_Icc_of_norm_le {t z : EuclideanSpace ℝ (Fin d)} (ht : ‖t‖ ≤ 1)
    (hz : ‖z‖ ≤ 1) : ⟪t, z⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := by
  have h := abs_real_inner_le_norm t z
  have h2 : |⟪t, z⟫_ℝ| ≤ 1 := by
    nlinarith [norm_nonneg t, norm_nonneg z, abs_nonneg ⟪t, z⟫_ℝ]
  exact ⟨by linarith [neg_abs_le ⟪t, z⟫_ℝ], by linarith [le_abs_self ⟪t, z⟫_ℝ]⟩

/-- **The gap identity, one pair.** -/
theorem native_pair_signed_eq_gap (hD : IsSignProductLaw d p D) (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hth : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n) :
    ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i ∂(superMeasure n D μR μG)
      = ∫ ω, ((∫ z, φ ⟪superLearner A ω, z⟫_ℝ ∂D)
          - φ ⟪superLearner A ω, trainingPoint superPoint superBits i ω⟫_ℝ)
          ∂(superMeasure n D μR μG) := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hthm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) := measurable_superLearner hA
  have hgm := measurable_ghostPoint_super (d := d) (n := n) (Rr := Rr) (Ng := Ng) i
  have htm : Measurable (trainingPoint superPoint superBits i :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_trainingPoint (Z := superPoint)
      (fun b j => measurable_superPoint (E := EuclideanSpace ℝ (Fin d)) (Rr := Rr) (Ng := Ng) b j)
      measurable_superBits i
  have hFc : Continuous fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      ⟪q.1, q.2⟫_ℝ := continuous_fst.inner continuous_snd
  have hFm : Measurable fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      φ ⟪q.1, q.2⟫_ℝ := hφm.comp hFc.measurable
  have hGint : Integrable (fun ω => φ ⟪superLearner A ω,
      ghostPoint superPoint superBits i ω⟫_ℝ) (superMeasure n D μR μG) := by
    refine Integrable.of_bound (hFm.comp (hthm.prodMk hgm)).aestronglyMeasurable C ?_
    filter_upwards [ae_norm_ghostPoint_le_one μR μG hD hd i] with ω hg
    rw [Real.norm_eq_abs]
    exact hC _ (margin_mem_Icc_of_norm_le (hth _ _) hg)
  have hTint : Integrable (fun ω => φ ⟪superLearner A ω,
      trainingPoint superPoint superBits i ω⟫_ℝ) (superMeasure n D μR μG) := by
    refine Integrable.of_bound (hFm.comp (hthm.prodMk htm)).aestronglyMeasurable C ?_
    filter_upwards [ae_norm_trainingPoint_le_one μR μG hD hd i] with ω hg
    rw [Real.norm_eq_abs]
    exact hC _ (margin_mem_Icc_of_norm_le (hth _ _) hg)
  have hmemD : ∀ t : EuclideanSpace ℝ (Fin d), ‖t‖ ≤ 1 →
      ∀ᵐ z ∂D, ⟪t, z⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := by
    intro t ht
    filter_upwards [norm_eq_one_of_sign_law hD hd] with z hz
    exact margin_mem_Icc_of_norm_le ht (le_of_eq hz)
  have hPm : Measurable fun t : EuclideanSpace ℝ (Fin d) => ∫ z, φ ⟪t, z⟫_ℝ ∂D :=
    (hFm.stronglyMeasurable.integral_prod_right').measurable
  have hPint : Integrable (fun ω => ∫ z, φ ⟪superLearner A ω, z⟫_ℝ ∂D)
      (superMeasure n D μR μG) := by
    refine Integrable.of_bound (hPm.comp hthm).aestronglyMeasurable C ?_
    filter_upwards with ω
    have hb : ‖∫ z, φ ⟪superLearner A ω, z⟫_ℝ ∂D‖ ≤ C * D.real Set.univ :=
      norm_integral_le_of_norm_le_const (by
        filter_upwards [hmemD _ (hth _ _)] with z hz
        rw [Real.norm_eq_abs]
        exact hC _ hz)
    rwa [probReal_univ, mul_one] at hb
  have hR := integral_of_indepFun_pair hthm hgm (indepFun_superLearner_ghostPoint D μR μG hA i)
    (F := fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) => φ ⟪q.1, q.2⟫_ℝ)
    hFm.aestronglyMeasurable hGint
  rw [ghostPoint_law D μR μG i] at hR
  have hL : ∫ ω, (∫ z, φ ⟪superLearner A ω, z⟫_ℝ ∂D) ∂(superMeasure n D μR μG)
      = ∫ t, (∫ z, φ ⟪t, z⟫_ℝ ∂D) ∂((superMeasure n D μR μG).map (superLearner A)) :=
    (integral_map hthm.aemeasurable hPm.aestronglyMeasurable).symm
  simp_rw [selector_mul_release_eq]
  rw [integral_sub hGint hTint, integral_sub hPint hTint, hR, hL]

/-- The population link risk of the learner is integrable. -/
theorem integrable_population_link (hD : IsSignProductLaw d p D) (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hth : ∀ x r, ‖A x r‖ ≤ 1) :
    Integrable (fun ω => ∫ z, φ ⟪superLearner A ω, z⟫_ℝ ∂D) (superMeasure n D μR μG) := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hthm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) := measurable_superLearner hA
  have hFm : Measurable fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      φ ⟪q.1, q.2⟫_ℝ := hφm.comp (continuous_fst.inner continuous_snd).measurable
  have hPm : Measurable fun t : EuclideanSpace ℝ (Fin d) => ∫ z, φ ⟪t, z⟫_ℝ ∂D :=
    (hFm.stronglyMeasurable.integral_prod_right').measurable
  refine Integrable.of_bound (hPm.comp hthm).aestronglyMeasurable C ?_
  filter_upwards with ω
  have hb : ‖∫ z, φ ⟪superLearner A ω, z⟫_ℝ ∂D‖ ≤ C * D.real Set.univ :=
    norm_integral_le_of_norm_le_const (by
      filter_upwards [norm_eq_one_of_sign_law hD hd] with z hz
      rw [Real.norm_eq_abs]
      exact hC _ (margin_mem_Icc_of_norm_le (hth _ _) (le_of_eq hz)))
  rwa [probReal_univ, mul_one] at hb

/-- The training link loss of pair `i` is integrable. -/
theorem integrable_training_link (hD : IsSignProductLaw d p D) (hd : 0 < d)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hth : ∀ x r, ‖A x r‖ ≤ 1) (i : Fin n) :
    Integrable (fun ω => φ ⟪superLearner A ω, trainingPoint superPoint superBits i ω⟫_ℝ)
      (superMeasure n D μR μG) := by
  obtain ⟨C, hC⟩ := hφ.exists_bound
  have hthm : Measurable (superLearner A :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → _) := measurable_superLearner hA
  have htm : Measurable (trainingPoint superPoint superBits i :
      SuperSpace (EuclideanSpace ℝ (Fin d)) Rr Ng n → EuclideanSpace ℝ (Fin d)) :=
    measurable_trainingPoint (Z := superPoint)
      (fun b j => measurable_superPoint (E := EuclideanSpace ℝ (Fin d)) (Rr := Rr) (Ng := Ng) b j)
      measurable_superBits i
  have hFm : Measurable fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      φ ⟪q.1, q.2⟫_ℝ := hφm.comp (continuous_fst.inner continuous_snd).measurable
  refine Integrable.of_bound (hFm.comp (hthm.prodMk htm)).aestronglyMeasurable C ?_
  filter_upwards [ae_norm_trainingPoint_le_one μR μG hD hd i] with ω hg
  rw [Real.norm_eq_abs]
  exact hC _ (margin_mem_Icc_of_norm_le (hth _ _) hg)

/-- **The gap identity, summed: `S_p = n · gen_p`** (link part; the regularizer cancels in `gen_p`). -/
theorem native_signed_eq_gap (hD : IsSignProductLaw d p D) (hd : 0 < d) (hn : 0 < n)
    {φ : ℝ → ℝ} {b L H : ℝ} (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hth : ∀ x r, ‖A x r‖ ≤ 1) :
    ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i ∂(superMeasure n D μR μG)
      = n * ∫ ω, ((∫ z, φ ⟪superLearner A ω, z⟫_ℝ ∂D)
          - (n : ℝ)⁻¹ * ∑ i, φ ⟪superLearner A ω, trainingPoint superPoint superBits i ω⟫_ℝ)
          ∂(superMeasure n D μR μG) := by
  have hpair : ∀ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
      ∂(superMeasure n D μR μG) = ∫ ω, ((∫ z, φ ⟪superLearner A ω, z⟫_ℝ ∂D)
          - φ ⟪superLearner A ω, trainingPoint superPoint superBits i ω⟫_ℝ)
          ∂(superMeasure n D μR μG) :=
    fun i => native_pair_signed_eq_gap μR μG hD hd hφ hφm hA hth i
  rw [Finset.sum_congr rfl fun i _ => hpair i]
  have hP := integrable_population_link μR μG hD hd hφ hφm hA hth
  have hT := fun i => integrable_training_link μR μG hD hd hφ hφm hA hth i
  have hPT : ∀ i, Integrable (fun ω => (∫ z, φ ⟪superLearner A ω, z⟫_ℝ ∂D)
      - φ ⟪superLearner A ω, trainingPoint superPoint superBits i ω⟫_ℝ)
      (superMeasure n D μR μG) := fun i => hP.sub (hT i)
  rw [← integral_finset_sum _ fun i _ => hPT i, ← integral_const_mul]
  congr 1
  funext ω
  have hn' : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  rw [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul,
    mul_sub, ← mul_assoc, mul_inv_cancel₀ hn', one_mul]

end Unsaturated
end LossOnlyTraceability



==> anc/lean/LossOnlyTraceability/Unsaturated/MinimaxTightness.lean <==
import LossOnlyTraceability.Unsaturated.Certificate
import LossOnlyTraceability.Unsaturated.Tightness
import LossOnlyTraceability.Unsaturated.PointwiseSeparation
import LossOnlyTraceability.Unsaturated.NativeTightness
import LossOnlyTraceability.Unsaturated.NativePointwiseSeparation

/-! **Tightness of the rms-scaled certificate where the information is not saturated**, for the
two closed minimax problems of the oversampling regime:

* the power-linear problem (the oversampling minimax law for power-linear losses): affine link
  `φ(t) = -t`, regularizer `‖θ‖^r/r`, minimax learner
  `oversamplingLearner r (oversamplingNoiseScale r ε)`;
* the quartic logistic problem (the oversampling law for quartic logistic ERM): logistic link,
  quartic regularizer, minimax learner
  `nativeOsLearner 0 (nativeOsNoiseScale ε)` (objective-perturbed ERM).

With `m = ε^{-2/q}`, `gen_p` the expected generalization gap (`nativeGen`), `V_p` the raw energy
(`nativeEnergy`) and `B^Q_p(τ)` the rms-scaled loss-difference certificate (`ldCertificate`), all
under the beta prior `Π = prior (nativeKappa b B r ε) d`:

* (i) every accurate learner: `σ m ε/n ≤ E_Π gen_p ≤ E_Π |gen_p| ≤ E_Π B^Q_p(τ)` for every `Q` and
  every real `τ`;
* (ii) the minimax learner: `E_Π B^Q_p(τ) ≤ √(2 ln 2 · C_up · max{ν,1}) · m ε/n` for every `Q` and
  every real `τ` (Jensen `E √ ≤ √ E` included);
* (iii) the minimax learner, at every law of the cube:
  `|gen_p| ≤ √(2 ln 2 · C_up · m/n) · √(V_p/n)`; integrated:
  `σ m ε/n ≤ √(2 ln 2 C_up m/n) · E_Π √(V_p/n)`, `E_Π √(V_p/n) ≤ √(E_Π V_p/n)` and
  `E_Π V_p ≤ ν m ε²`. -/

noncomputable section
namespace LossOnlyTraceability
namespace Unsaturated

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Power

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Every accurate learner, power-linear problem** (any seed law), every `Q`, every real `τ`:
`σ m ε/n ≤ E_Π gen_p ≤ E_Π |gen_p| ≤ E_Π B^Q_p(τ)`, `σ = oversamplingSignalRate 1 (1/r) r`. -/
theorem unsaturated_every_learner_power {r ε : ℝ} (hr : 2 ≤ r) (hε : 0 < ε)
    (hε0 : ε ≤ oversamplingLowerThreshold 1 (1 / r) r)
    (hnm : ε ^ (-(2 / powerDualExponent r)) ≤ n) (hdn : 32 * n ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR (fun t : ℝ => -t) (boundaryRegularizer r) ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    oversamplingSignalRate 1 (1 / r) r * (ε ^ (-(2 / powerDualExponent r)) * ε / n)
        ≤ ∫ p, nativeGen (boundaryRegularizer r) (fun t : ℝ => -t) μR A p
          ∂(prior (nativeKappa 1 (1 / r) r ε) d) ∧
      ∫ p, nativeGen (boundaryRegularizer r) (fun t : ℝ => -t) μR A p
          ∂(prior (nativeKappa 1 (1 / r) r ε) d)
        ≤ ∫ p, |nativeGen (boundaryRegularizer r) (fun t : ℝ => -t) μR A p|
          ∂(prior (nativeKappa 1 (1 / r) r ε) d) ∧
      ∫ p, |nativeGen (boundaryRegularizer r) (fun t : ℝ => -t) μR A p|
          ∂(prior (nativeKappa 1 (1 / r) r ε) d)
        ≤ ∫ p, ldCertificate Q μR μG (fun t : ℝ => -t) A Gf τ p
          ∂(prior (nativeKappa 1 (1 / r) r ε) d) := by
  have hr0 : (0 : ℝ) < r := by linarith
  have hmpos : 0 < ε ^ (-(2 / powerDualExponent r)) := Real.rpow_pos_of_pos hε _
  have hn' : (0 : ℝ) < n := lt_of_lt_of_le hmpos hnm
  have hn0 : 0 < n := by exact_mod_cast hn'
  have hd : 0 < d := by omega
  obtain ⟨hv0, hv1, hM, -⟩ := oversampling_recipe_orders (L := 1)
    (a := oversamplingCurvature r) (b := 1) (B := 1 / r) hr (oversamplingCurvature_pos hr0)
    one_pos (by norm_num) (by positivity) hε hε0 hnm hdn
  obtain ⟨h1, -, -⟩ := finite_native_budgets_unconditional μR μG hd
    boundaryLink_class measurable_neg (oversamplingRegularizer_class hr)
    (measurable_boundaryRegularizer r) hε hv0 hv1 A hAcl.1 hAcl.2.1 hAcl.2.2
  have hκ : 0 < nativeKappa 1 (1 / r) r ε := by
    unfold nativeKappa
    have h := (one_lt_inv₀ hv0).2 hv1
    linarith
  haveI := isProbabilityMeasure_prior hκ d
  have hgenint := integrable_nativeGen μR hd hn0 hκ boundaryLink_class measurable_neg
    (boundaryRegularizer r) hAcl.1 hAcl.2.1
  have hBint := integrable_ldCertificate μR μG hd hκ boundaryLink_class measurable_neg hAcl.1
    hAcl.2.1 hGf Q τ
  have hgenval := integral_nativeGen_eq μR μG hd hn0 hκ boundaryLink_class measurable_neg
    (boundaryRegularizer r) hAcl.1 hAcl.2.1
  refine ⟨?_, ?_, ?_⟩
  · rw [hgenval, le_div_iff₀ hn']
    calc oversamplingSignalRate 1 (1 / r) r * (ε ^ (-(2 / powerDualExponent r)) * ε / n) * n
        = ε ^ (-(2 / powerDualExponent r)) * ε * oversamplingSignalRate 1 (1 / r) r := by
          rw [mul_assoc, div_mul_cancel₀ _ hn'.ne']
          ring
      _ ≤ _ := le_trans hM h1
  · exact integral_mono hgenint hgenint.abs fun p => le_abs_self _
  · refine integral_mono_ae hgenint.abs hBint ?_
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact abs_gen_le_ldCertificate μR μG hd hn0 boundaryLink_class measurable_neg
      (boundaryRegularizer r) hAcl.1 hAcl.2.1 hGf hGlaw Q τ
      (fun k => Set.Ioo_subset_Icc_self (hp k))

/-- The energy budget of the power-linear minimax learner at the oversampling rate:
`E_Π V_p ≤ ν m ε²`, `ν = oversamplingEnergyRate (oversamplingCurvature r) 1 (1/r) r 1`. -/
theorem oversampling_minimax_energy_le {r ε : ℝ} (hr : 2 ≤ r) (hε : 0 < ε)
    (hε0 : ε ≤ oversamplingLowerThreshold 1 (1 / r) r)
    (hnm : ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hnacc : 2 * (powerBregmanConstant r / ε) ^ (2 / powerDualExponent r) ≤ n)
    (hdn : 32 * n ≤ d) :
    ∫ p, nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) p
        ∂(prior (nativeKappa 1 (1 / r) r ε) d)
      ≤ oversamplingEnergyRate (oversamplingCurvature r) 1 (1 / r) r 1
        * (ε ^ (-(2 / powerDualExponent r)) * ε ^ 2) := by
  have hr0 : (0 : ℝ) < r := by linarith
  have hd : 0 < d := by
    have hmpos : 0 < ε ^ (-(2 / powerDualExponent r)) := Real.rpow_pos_of_pos hε _
    have hn' : (0 : ℝ) < n := lt_of_lt_of_le hmpos hnm
    have hn0 : 0 < n := by exact_mod_cast hn'
    omega
  obtain ⟨hv0, hv1, -, hV⟩ := oversampling_recipe_orders (L := 1)
    (a := oversamplingCurvature r) (b := 1) (B := 1 / r) hr (oversamplingCurvature_pos hr0)
    one_pos (by norm_num) (by positivity) hε hε0 hnm hdn
  have hmem := oversamplingLearner_mem_accurate (n := n) hr hε hd hnacc
  obtain ⟨-, h2, -⟩ := finite_native_budgets_unconditional (gaussianSeedLaw d) μG hd
    boundaryLink_class measurable_neg (oversamplingRegularizer_class hr)
    (measurable_boundaryRegularizer r) hε hv0 hv1
    (oversamplingLearner r (oversamplingNoiseScale r ε)) hmem.1 hmem.2.1 hmem.2.2
  have h := le_trans h2 hV
  unfold nativeEnergy
  linarith

/-- **The power-linear minimax learner, every `Q ∈ {Ii, Ij, Is}`, every real `τ`:**
`E_Π B^Q_p(τ) ≤ √(2 ln 2 · C_up · max{ν,1}) · m ε/n`, with the Jensen step `E √ ≤ √ E` and the
measurability of `p ↦ B^Q_p(τ)` included. -/
theorem unsaturated_minimax_certificate_power {r ε Dp : ℝ} (hr : 2 ≤ r) (hε : 0 < ε)
    (hε0 : ε ≤ oversamplingLowerThreshold 1 (1 / r) r)
    (hnm : ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hnacc : 2 * (powerBregmanConstant r / ε) ^ (2 / powerDualExponent r) ≤ n)
    (hdn : 32 * n ≤ d) (hdD : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    ∫ p, ldCertificate (n := n) Q (gaussianSeedLaw d) μG (fun t : ℝ => -t)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) Gf τ p
        ∂(prior (nativeKappa 1 (1 / r) r ε) d)
      ≤ Real.sqrt (2 * Real.log 2 * (oversamplingPowerUpperConstant r Dp
          * max (oversamplingEnergyRate (oversamplingCurvature r) 1 (1 / r) r 1) 1))
        * (ε ^ (-(2 / powerDualExponent r)) * ε / n) := by
  have hr0 : (0 : ℝ) < r := by linarith
  set m := ε ^ (-(2 / powerDualExponent r)) with hmdef
  have hm0 : 0 < m := Real.rpow_pos_of_pos hε _
  have hn' : (0 : ℝ) < n := lt_of_lt_of_le hm0 hnm
  have hn0 : 0 < n := by exact_mod_cast hn'
  have hd : 0 < d := by omega
  obtain ⟨hv0, hv1, -, -⟩ := oversampling_recipe_orders (L := 1)
    (a := oversamplingCurvature r) (b := 1) (B := 1 / r) hr (oversamplingCurvature_pos hr0)
    one_pos (by norm_num) (by positivity) hε hε0 hnm hdn
  have hκ : 0 < nativeKappa 1 (1 / r) r ε := by
    unfold nativeKappa
    have h := (one_lt_inv₀ hv0).2 hv1
    linarith
  have hmem := oversamplingLearner_mem_accurate (n := n) hr hε hd hnacc
  have hV := oversampling_minimax_energy_le μG hr hε hε0 hnm hnacc hdn
  set ν := oversamplingEnergyRate (oversamplingCurvature r) 1 (1 / r) r 1 with hνdef
  set Cup := oversamplingPowerUpperConstant r Dp with hCupdef
  set U := Cup * (m / (1 + n / m * (τ / ε) ^ 2)) with hUdef
  have hcap : ∀ p ∈ productCube d, nativeNoisyInformation Q (gaussianSeedLaw d) μG
      (fun t : ℝ => -t) (oversamplingLearner r (oversamplingNoiseScale r ε)) Gf τ p ≤ U :=
    fun p hp => oversampling_upper_bound_power μG hr hε hn0 hdn hdD hGf hGlaw Q τ hp
  have hCup0 : 0 ≤ Cup := by
    have hc0 := hcap 0 (zero_mem_productCube d)
    have hI0 := (nativeNoisyInformation_bounds (gaussianSeedLaw d) μG measurable_neg hmem.1 hGf
      Q τ (zero_mem_productCube d)).2.1
    have hfrac : 0 < m / (1 + n / m * (τ / ε) ^ 2) := div_pos hm0 (by positivity)
    by_contra hneg
    have hneg' := lt_of_not_ge hneg
    nlinarith [mul_neg_of_neg_of_pos hneg' hfrac]
  have hU0 : 0 ≤ U := mul_nonneg hCup0 (div_nonneg hm0.le (by positivity))
  have hν : 0 ≤ ν := by
    have hE0 : 0 ≤ ∫ p, nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) p
        ∂(prior (nativeKappa 1 (1 / r) r ε) d) :=
      integral_nonneg fun p => nativeEnergy_nonneg _ _ _ _ p
    have hme2 : 0 < m * ε ^ 2 := by positivity
    by_contra hneg
    have hneg' := lt_of_not_ge hneg
    nlinarith [mul_neg_of_neg_of_pos hneg' hme2]
  have hsq := certificate_sq_integral_le_of_cap_dir (gaussianSeedLaw d) μG hd boundaryLink_class
    measurable_neg hmem.1 hmem.2.1 hGf hκ Q τ hU0 hcap
  have halg := capped_energy_product_le (C := Cup) (m := m) (ε := ε) (ν := ν) (nn := n) (τ := τ)
    hCup0 hm0 hε hν (by positivity)
  have hK : ∫ p, 2 * Real.log 2 * (nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) p + n * τ ^ 2)
        * nativeNoisyInformation Q (gaussianSeedLaw d) μG (fun t : ℝ => -t)
          (oversamplingLearner r (oversamplingNoiseScale r ε)) Gf τ p
        ∂(prior (nativeKappa 1 (1 / r) r ε) d)
      ≤ 2 * Real.log 2 * (Cup * max ν 1) * (m * ε) ^ 2 := by
    calc _ ≤ _ := hsq
      _ ≤ 2 * Real.log 2 * ((ν * (m * ε ^ 2)) + n * τ ^ 2) * U := by
          apply mul_le_mul_of_nonneg_right _ hU0
          apply mul_le_mul_of_nonneg_left _ two_log_two_nonneg
          linarith
      _ = 2 * Real.log 2 * ((ν * (m * ε ^ 2) + n * τ ^ 2) * U) := by ring
      _ ≤ 2 * Real.log 2 * (Cup * max ν 1 * (m * ε) ^ 2) :=
          mul_le_mul_of_nonneg_left halg two_log_two_nonneg
      _ = 2 * Real.log 2 * (Cup * max ν 1) * (m * ε) ^ 2 := by ring
  have hJ := integral_ldCertificate_le (gaussianSeedLaw d) μG hd hκ boundaryLink_class
    measurable_neg hmem.1 hmem.2.1 hGf Q τ hK
  rw [inv_mul_sqrt_mul_sq (by positivity)] at hJ
  exact hJ

/-- **Pointwise separation for the power-linear minimax learner.** At every law of the
cube, `|gen_p| ≤ √(2 ln 2 · C_up · m/n) · √(V_p/n)`. -/
theorem unsaturated_pointwise_power {r ε Dp : ℝ} (hr : 2 ≤ r) (hε : 0 < ε) (hn0 : 0 < n)
    (hnacc : 2 * (powerBregmanConstant r / ε) ^ (2 / powerDualExponent r) ≤ n)
    (hdn : 32 * n ≤ d) (hdD : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    |nativeGen (n := n) (boundaryRegularizer r) (fun t : ℝ => -t) (gaussianSeedLaw d)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) p|
      ≤ Real.sqrt (2 * Real.log 2 * oversamplingPowerUpperConstant r Dp
          * ε ^ (-(2 / powerDualExponent r)) / n)
        * Real.sqrt (nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t)
          (oversamplingLearner r (oversamplingNoiseScale r ε)) p / n) := by
  have hd : 0 < d := by omega
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn0
  have hmem := oversamplingLearner_mem_accurate (n := n) hr hε hd hnacc
  have hg := native_gen_eq_div (gaussianSeedLaw d) μG hd hn0 boundaryLink_class measurable_neg
    (boundaryRegularizer r) hmem.1 hmem.2.1 hp
  have hS := oversampling_gap_sq_le_capped_energy μG hr hε hn0 hnacc hdn hdD hGf hGlaw hp
  have hV0 := nativeEnergy_nonneg (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t)
    (oversamplingLearner r (oversamplingNoiseScale r ε)) p
  have hsq : nativeGen (n := n) (boundaryRegularizer r) (fun t : ℝ => -t) (gaussianSeedLaw d)
      (oversamplingLearner r (oversamplingNoiseScale r ε)) p ^ 2
      ≤ 2 * Real.log 2 * oversamplingPowerUpperConstant r Dp
          * ε ^ (-(2 / powerDualExponent r)) / n
        * (nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t)
          (oversamplingLearner r (oversamplingNoiseScale r ε)) p / n) := by
    rw [hg, div_pow]
    have e : 2 * Real.log 2 * oversamplingPowerUpperConstant r Dp
          * ε ^ (-(2 / powerDualExponent r)) / n
        * (nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t)
          (oversamplingLearner r (oversamplingNoiseScale r ε)) p / n)
        = 2 * Real.log 2 * (oversamplingPowerUpperConstant r Dp
            * ε ^ (-(2 / powerDualExponent r)))
          * nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t)
            (oversamplingLearner r (oversamplingNoiseScale r ε)) p / (n : ℝ) ^ 2 := by
      field_simp
    rw [e]
    exact div_le_div_of_nonneg_right hS (by positivity)
  rw [← Real.sqrt_mul' _ (div_nonneg hV0 hn'.le)]
  exact Real.abs_le_sqrt hsq

/-- **Pointwise separation integrated, power-linear problem.** For the minimax learner:
`σ m ε/n ≤ √(2 ln 2 · C_up · m/n) · E_Π √(V_p/n)` (the information-free certificate overshoots the
forced gap by `√(n/(2 ln 2 C_up m))` on average), `E_Π √(V_p/n) ≤ √(E_Π V_p/n)`, and
`E_Π V_p ≤ ν m ε²`. -/
theorem unsaturated_separation_power {r ε Dp : ℝ} (hr : 2 ≤ r) (hε : 0 < ε)
    (hε0 : ε ≤ oversamplingLowerThreshold 1 (1 / r) r)
    (hnm : ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hnacc : 2 * (powerBregmanConstant r / ε) ^ (2 / powerDualExponent r) ≤ n)
    (hdn : 32 * n ≤ d) (hdD : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) :
    oversamplingSignalRate 1 (1 / r) r * (ε ^ (-(2 / powerDualExponent r)) * ε / n)
        ≤ Real.sqrt (2 * Real.log 2 * oversamplingPowerUpperConstant r Dp
            * ε ^ (-(2 / powerDualExponent r)) / n)
          * ∫ p, Real.sqrt (nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t)
            (oversamplingLearner r (oversamplingNoiseScale r ε)) p / n)
            ∂(prior (nativeKappa 1 (1 / r) r ε) d) ∧
      ∫ p, Real.sqrt (nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t)
          (oversamplingLearner r (oversamplingNoiseScale r ε)) p / n)
          ∂(prior (nativeKappa 1 (1 / r) r ε) d)
        ≤ Real.sqrt ((∫ p, nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t)
          (oversamplingLearner r (oversamplingNoiseScale r ε)) p
          ∂(prior (nativeKappa 1 (1 / r) r ε) d)) / n) ∧
      ∫ p, nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t)
          (oversamplingLearner r (oversamplingNoiseScale r ε)) p
          ∂(prior (nativeKappa 1 (1 / r) r ε) d)
        ≤ oversamplingEnergyRate (oversamplingCurvature r) 1 (1 / r) r 1
          * (ε ^ (-(2 / powerDualExponent r)) * ε ^ 2) := by
  have hr0 : (0 : ℝ) < r := by linarith
  have hmpos : 0 < ε ^ (-(2 / powerDualExponent r)) := Real.rpow_pos_of_pos hε _
  have hn' : (0 : ℝ) < n := lt_of_lt_of_le hmpos hnm
  have hn0 : 0 < n := by exact_mod_cast hn'
  have hd : 0 < d := by omega
  obtain ⟨hv0, hv1, -, -⟩ := oversampling_recipe_orders (L := 1)
    (a := oversamplingCurvature r) (b := 1) (B := 1 / r) hr (oversamplingCurvature_pos hr0)
    one_pos (by norm_num) (by positivity) hε hε0 hnm hdn
  have hκ : 0 < nativeKappa 1 (1 / r) r ε := by
    unfold nativeKappa
    have h := (one_lt_inv₀ hv0).2 hv1
    linarith
  haveI := isProbabilityMeasure_prior hκ d
  have hmem := oversamplingLearner_mem_accurate (n := n) hr hε hd hnacc
  obtain ⟨hlow, hmid, -⟩ := unsaturated_every_learner_power (gaussianSeedLaw d) μG hr hε hε0 hnm
    hdn hmem hGf hGlaw InfoDirection.individual 0
  obtain ⟨hsint, hJ⟩ := integral_sqrt_energy_le (gaussianSeedLaw d) μG hd hκ boundaryLink_class
    measurable_neg hmem.1 hmem.2.1
  have hgenint := integrable_nativeGen (gaussianSeedLaw d) hd hn0 hκ boundaryLink_class
    measurable_neg (boundaryRegularizer r) hmem.1 hmem.2.1
  have hpt : ∫ p, |nativeGen (n := n) (boundaryRegularizer r) (fun t : ℝ => -t) (gaussianSeedLaw d)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) p|
        ∂(prior (nativeKappa 1 (1 / r) r ε) d)
      ≤ ∫ p, Real.sqrt (2 * Real.log 2 * oversamplingPowerUpperConstant r Dp
          * ε ^ (-(2 / powerDualExponent r)) / n)
        * Real.sqrt (nativeEnergy (n := n) (gaussianSeedLaw d) μG (fun t : ℝ => -t)
          (oversamplingLearner r (oversamplingNoiseScale r ε)) p / n)
        ∂(prior (nativeKappa 1 (1 / r) r ε) d) := by
    refine integral_mono_ae hgenint.abs (hsint.const_mul _) ?_
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact unsaturated_pointwise_power μG hr hε hn0 hnacc hdn hdD hGf hGlaw
      (fun k => Set.Ioo_subset_Icc_self (hp k))
  rw [integral_const_mul] at hpt
  exact ⟨hlow.trans (hmid.trans hpt), hJ,
    oversampling_minimax_energy_le μG hr hε hε0 hnm hnacc hdn⟩

end Power

section Native

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The dual exponent of the quartic regularizer: `2/q = 3/2`. -/
theorem two_div_powerDualExponent_four : (2 : ℝ) / powerDualExponent 4 = 3 / 2 := by
  unfold powerDualExponent
  norm_num

/-- **Every accurate learner** of the quartic logistic problem (any seed
law), every `Q`, every real `τ`: `(σ/2) m ε/n ≤ E_Π gen_p ≤ E_Π |gen_p| ≤ E_Π B^Q_p(τ)`, with
`m = ε^{-3/2}` and `σ = oversamplingSignalRate (1/2) (1/4) 4`. -/
theorem unsaturated_every_learner_native {ε : ℝ} (hε : 0 < ε)
    (hε0 : ε ≤ nativeOsLowerThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4)) (hn0 : 0 < n)
    (hdim : mainDimensionConstant (1 / 2) (1 / 4) 4 *
      max (n : ℝ) (ε ^ (-(2 / powerDualExponent 4))) ≤ d)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hAcl : A ∈ nativeAccurateLearners n d μR logisticLoss quarticPotential ε)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    oversamplingSignalRate (1 / 2) (1 / 4) 4 / 2 * (ε ^ (-(3 / 2 : ℝ)) * ε / n)
        ≤ ∫ p, nativeGen quarticPotential logisticLoss μR A p
          ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) ∧
      ∫ p, nativeGen quarticPotential logisticLoss μR A p
          ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)
        ≤ ∫ p, |nativeGen quarticPotential logisticLoss μR A p|
          ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) ∧
      ∫ p, |nativeGen quarticPotential logisticLoss μR A p|
          ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)
        ≤ ∫ p, ldCertificate Q μR μG logisticLoss A Gf τ p
          ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) := by
  have hq := two_div_powerDualExponent_four
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn0
  obtain ⟨hdn, hv0, hv1, hM, -⟩ := nativeOs_recipe_orders_general
    (L := logisticUnitSlopeBound) (a := 1 / 16) (b := 1 / 2) (B := 1 / 4) (r := 4) (H := 1 / 4)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) hε hε0 hn0 hdim
  rw [hq] at hM
  have hd : 0 < d := by omega
  have hκ : 0 < nativeKappa (1 / 2) (1 / 4) 4 ε := by
    unfold nativeKappa
    have h := (one_lt_inv₀ hv0).2 hv1
    linarith
  have hvκ : nativePriorVariance (1 / 2) (1 / 4) 4 ε
      = 1 / (nativeKappa (1 / 2) (1 / 4) 4 ε + 1) := by
    rw [nativeKappa, sub_add_cancel, div_inv_eq_mul, one_mul]
  have hsig := nativeOs_budgets_signed_part_general_local μR μG hd
    sharp_logisticLoss_nativeLinkClass sharp_quarticPotential_nativeRegularizerClass hε
    A hAcl.1 hAcl.2.1 hAcl.2.2 hκ hvκ rfl
  haveI := isProbabilityMeasure_prior hκ d
  have hgenint := integrable_nativeGen μR hd hn0 hκ sharp_logisticLoss_nativeLinkClass
    sharp_measurable_logisticLoss quarticPotential hAcl.1 hAcl.2.1
  have hBint := integrable_ldCertificate μR μG hd hκ sharp_logisticLoss_nativeLinkClass
    sharp_measurable_logisticLoss hAcl.1 hAcl.2.1 hGf Q τ
  have hgenval := integral_nativeGen_eq μR μG hd hn0 hκ sharp_logisticLoss_nativeLinkClass
    sharp_measurable_logisticLoss quarticPotential hAcl.1 hAcl.2.1
  refine ⟨?_, ?_, ?_⟩
  · rw [hgenval, le_div_iff₀ hn']
    calc oversamplingSignalRate (1 / 2) (1 / 4) 4 / 2 * (ε ^ (-(3 / 2 : ℝ)) * ε / n) * n
        = ε ^ (-(3 / 2 : ℝ)) * ε * (oversamplingSignalRate (1 / 2) (1 / 4) 4 / 2) := by
          rw [mul_assoc, div_mul_cancel₀ _ hn'.ne']
          ring
      _ ≤ _ := le_trans hM hsig
  · exact integral_mono hgenint hgenint.abs fun p => le_abs_self _
  · refine integral_mono_ae hgenint.abs hBint ?_
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact abs_gen_le_ldCertificate μR μG hd hn0 sharp_logisticLoss_nativeLinkClass
      sharp_measurable_logisticLoss quarticPotential hAcl.1 hAcl.2.1 hGf hGlaw Q τ
      (fun k => Set.Ioo_subset_Icc_self (hp k))

/-- The energy budget of the quartic logistic minimax learner: `E_Π V_p ≤ ν m ε²`. -/
theorem nativeOs_minimax_energy_le {ε : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hε0 : ε ≤ nativeOsLowerThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4))
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n)
    (hdim : mainDimensionConstant (1 / 2) (1 / 4) 4 *
      max (n : ℝ) (ε ^ (-(2 / powerDualExponent 4))) ≤ d) :
    ∫ p, nativeEnergy (n := n) (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) p ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)
      ≤ oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound
        * (ε ^ (-(3 / 2 : ℝ)) * ε ^ 2) := by
  have hq := two_div_powerDualExponent_four
  have hmpos : 0 < ε ^ (-(3 / 2 : ℝ)) := Real.rpow_pos_of_pos hε _
  have hn' : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
  have hn0 : 0 < n := by exact_mod_cast hn'
  obtain ⟨hdn, hv0, hv1, -, hV⟩ := nativeOs_recipe_orders_general
    (L := logisticUnitSlopeBound) (a := 1 / 16) (b := 1 / 2) (B := 1 / 4) (r := 4) (H := 1 / 4)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) hε hε0 hn0 hdim
  rw [hq] at hV
  have hd : 0 < d := by omega
  have hmem := nativeOsLearner_mem_accurate (n := n) (d := d) hε hε4 hn hd
  obtain ⟨-, h2, -⟩ := finite_native_budgets_unconditional (gaussianSeedLaw d) μG hd
    sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss
    sharp_quarticPotential_nativeRegularizerClass sharp_measurable_quarticPotential hε hv0 hv1
    (nativeOsLearner 0 (nativeOsNoiseScale ε)) hmem.1 hmem.2.1 hmem.2.2
  have h := le_trans h2 hV
  unfold nativeEnergy
  linarith

/-- **The quartic logistic minimax learner, every `Q`, every real `τ`:**
`E_Π B^Q_p(τ) ≤ √(2 ln 2 · C_up · max{ν,1}) · m ε/n`, `C_up = 2 max{C₀ D₊, C₁}`. -/
theorem unsaturated_minimax_certificate_native {ε Dp : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hε0 : ε ≤ nativeOsLowerThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4))
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n)
    (hdim : mainDimensionConstant (1 / 2) (1 / 4) 4 *
      max (n : ℝ) (ε ^ (-(2 / powerDualExponent 4))) ≤ d)
    (hdD : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    ∫ p, ldCertificate (n := n) Q (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
        ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)
      ≤ Real.sqrt (2 * Real.log 2 * (2 * max (zeroNoiseCapConstant * Dp) nativeOsNoiseConstant
          * max (oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound) 1))
        * (ε ^ (-(3 / 2 : ℝ)) * ε / n) := by
  have hq := two_div_powerDualExponent_four
  set m := ε ^ (-(3 / 2 : ℝ)) with hmdef
  have hm0 : 0 < m := Real.rpow_pos_of_pos hε _
  have hn' : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
  have hn0 : 0 < n := by exact_mod_cast hn'
  obtain ⟨hdn, hv0, hv1, -, -⟩ := nativeOs_recipe_orders_general
    (L := logisticUnitSlopeBound) (a := 1 / 16) (b := 1 / 2) (B := 1 / 4) (r := 4) (H := 1 / 4)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) hε hε0 hn0 hdim
  have hd : 0 < d := by omega
  have hκ : 0 < nativeKappa (1 / 2) (1 / 4) 4 ε := by
    unfold nativeKappa
    have h := (one_lt_inv₀ hv0).2 hv1
    linarith
  have hmem := nativeOsLearner_mem_accurate (n := n) (d := d) hε hε4 hn hd
  have hV := nativeOs_minimax_energy_le μG hε hε4 hε0 hn hdim
  set ν := oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound with hνdef
  set Cup := 2 * max (zeroNoiseCapConstant * Dp) nativeOsNoiseConstant with hCupdef
  set U := Cup * (m / (1 + n / m * (τ / ε) ^ 2)) with hUdef
  have hcap : ∀ p ∈ productCube d, nativeNoisyInformation Q (gaussianSeedLaw d) μG
      logisticLoss (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p ≤ U :=
    fun p hp => nativeOs_upper_all_tau μG hε hε4 hn hdn hdD hGf hGlaw Q τ hp
  have hCup0 : 0 ≤ Cup := by
    have hc0 := hcap 0 (zero_mem_productCube d)
    have hI0 := (nativeNoisyInformation_bounds (gaussianSeedLaw d) μG
      sharp_measurable_logisticLoss hmem.1 hGf Q τ (zero_mem_productCube d)).2.1
    have hfrac : 0 < m / (1 + n / m * (τ / ε) ^ 2) := div_pos hm0 (by positivity)
    by_contra hneg
    have hneg' := lt_of_not_ge hneg
    nlinarith [mul_neg_of_neg_of_pos hneg' hfrac]
  have hU0 : 0 ≤ U := mul_nonneg hCup0 (div_nonneg hm0.le (by positivity))
  have hν : 0 ≤ ν := by
    have hE0 : 0 ≤ ∫ p, nativeEnergy (n := n) (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) p ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) :=
      integral_nonneg fun p => nativeEnergy_nonneg _ _ _ _ p
    have hme2 : 0 < m * ε ^ 2 := by positivity
    by_contra hneg
    have hneg' := lt_of_not_ge hneg
    nlinarith [mul_neg_of_neg_of_pos hneg' hme2]
  have hsq := certificate_sq_integral_le_of_cap_dir (gaussianSeedLaw d) μG hd
    sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss hmem.1 hmem.2.1 hGf hκ Q τ
    hU0 hcap
  have halg := capped_energy_product_le (C := Cup) (m := m) (ε := ε) (ν := ν) (nn := n) (τ := τ)
    hCup0 hm0 hε hν (by positivity)
  have hK : ∫ p, 2 * Real.log 2 * (nativeEnergy (n := n) (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) p + n * τ ^ 2)
        * nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
          (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
        ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)
      ≤ 2 * Real.log 2 * (Cup * max ν 1) * (m * ε) ^ 2 := by
    calc _ ≤ _ := hsq
      _ ≤ 2 * Real.log 2 * ((ν * (m * ε ^ 2)) + n * τ ^ 2) * U := by
          apply mul_le_mul_of_nonneg_right _ hU0
          apply mul_le_mul_of_nonneg_left _ two_log_two_nonneg
          linarith
      _ = 2 * Real.log 2 * ((ν * (m * ε ^ 2) + n * τ ^ 2) * U) := by ring
      _ ≤ 2 * Real.log 2 * (Cup * max ν 1 * (m * ε) ^ 2) :=
          mul_le_mul_of_nonneg_left halg two_log_two_nonneg
      _ = 2 * Real.log 2 * (Cup * max ν 1) * (m * ε) ^ 2 := by ring
  have hJ := integral_ldCertificate_le (gaussianSeedLaw d) μG hd hκ
    sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss hmem.1 hmem.2.1 hGf Q τ hK
  rw [inv_mul_sqrt_mul_sq (by positivity)] at hJ
  exact hJ

/-- **Pointwise separation for the quartic logistic minimax learner**:
`|gen_p| ≤ √(2 ln 2 · C_up · m/n) · √(V_p/n)` at every law of the cube. -/
theorem unsaturated_pointwise_native {ε Dp : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) (hdn : 32 * n ≤ d) (hdD : (d : ℝ) ≤ Dp * n)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    |nativeGen (n := n) quarticPotential logisticLoss (gaussianSeedLaw d)
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) p|
      ≤ Real.sqrt (2 * Real.log 2 * (2 * max (zeroNoiseCapConstant * Dp) nativeOsNoiseConstant)
          * ε ^ (-(3 / 2 : ℝ)) / n)
        * Real.sqrt (nativeEnergy (n := n) (gaussianSeedLaw d) μG logisticLoss
          (nativeOsLearner 0 (nativeOsNoiseScale ε)) p / n) := by
  have hn' : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
  have hn0 : 0 < n := by exact_mod_cast hn'
  have hd : 0 < d := by omega
  have hmem := nativeOsLearner_mem_accurate (n := n) (d := d) hε hε4 hn hd
  have hg := native_gen_eq_div (gaussianSeedLaw d) μG hd hn0 sharp_logisticLoss_nativeLinkClass
    sharp_measurable_logisticLoss quarticPotential hmem.1 hmem.2.1 hp
  have hS := nativeOs_gap_sq_le_capped_energy μG hε hε4 hn hdn hdD hGf hGlaw hp
  have hV0 := nativeEnergy_nonneg (n := n) (gaussianSeedLaw d) μG logisticLoss
    (nativeOsLearner 0 (nativeOsNoiseScale ε)) p
  have hsq : nativeGen (n := n) quarticPotential logisticLoss (gaussianSeedLaw d)
      (nativeOsLearner 0 (nativeOsNoiseScale ε)) p ^ 2
      ≤ 2 * Real.log 2 * (2 * max (zeroNoiseCapConstant * Dp) nativeOsNoiseConstant)
          * ε ^ (-(3 / 2 : ℝ)) / n
        * (nativeEnergy (n := n) (gaussianSeedLaw d) μG logisticLoss
          (nativeOsLearner 0 (nativeOsNoiseScale ε)) p / n) := by
    rw [hg, div_pow]
    have e : 2 * Real.log 2 * (2 * max (zeroNoiseCapConstant * Dp) nativeOsNoiseConstant)
          * ε ^ (-(3 / 2 : ℝ)) / n
        * (nativeEnergy (n := n) (gaussianSeedLaw d) μG logisticLoss
          (nativeOsLearner 0 (nativeOsNoiseScale ε)) p / n)
        = 2 * Real.log 2 * (2 * max (zeroNoiseCapConstant * Dp) nativeOsNoiseConstant
            * ε ^ (-(3 / 2 : ℝ)))
          * nativeEnergy (n := n) (gaussianSeedLaw d) μG logisticLoss
            (nativeOsLearner 0 (nativeOsNoiseScale ε)) p / (n : ℝ) ^ 2 := by
      field_simp
    rw [e]
    exact div_le_div_of_nonneg_right hS (by positivity)
  rw [← Real.sqrt_mul' _ (div_nonneg hV0 hn'.le)]
  exact Real.abs_le_sqrt hsq

/-- **Pointwise separation integrated, quartic logistic problem.** -/
theorem unsaturated_separation_native {ε Dp : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hε0 : ε ≤ nativeOsLowerThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4))
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n)
    (hdim : mainDimensionConstant (1 / 2) (1 / 4) 4 *
      max (n : ℝ) (ε ^ (-(2 / powerDualExponent 4))) ≤ d)
    (hdD : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) :
    oversamplingSignalRate (1 / 2) (1 / 4) 4 / 2 * (ε ^ (-(3 / 2 : ℝ)) * ε / n)
        ≤ Real.sqrt (2 * Real.log 2 * (2 * max (zeroNoiseCapConstant * Dp) nativeOsNoiseConstant)
            * ε ^ (-(3 / 2 : ℝ)) / n)
          * ∫ p, Real.sqrt (nativeEnergy (n := n) (gaussianSeedLaw d) μG logisticLoss
            (nativeOsLearner 0 (nativeOsNoiseScale ε)) p / n)
            ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) ∧
      ∫ p, Real.sqrt (nativeEnergy (n := n) (gaussianSeedLaw d) μG logisticLoss
          (nativeOsLearner 0 (nativeOsNoiseScale ε)) p / n)
          ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)
        ≤ Real.sqrt ((∫ p, nativeEnergy (n := n) (gaussianSeedLaw d) μG logisticLoss
          (nativeOsLearner 0 (nativeOsNoiseScale ε)) p
          ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)) / n) ∧
      ∫ p, nativeEnergy (n := n) (gaussianSeedLaw d) μG logisticLoss
          (nativeOsLearner 0 (nativeOsNoiseScale ε)) p
          ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)
        ≤ oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound
          * (ε ^ (-(3 / 2 : ℝ)) * ε ^ 2) := by
  have hq := two_div_powerDualExponent_four
  have hmpos : 0 < ε ^ (-(3 / 2 : ℝ)) := Real.rpow_pos_of_pos hε _
  have hn' : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
  have hn0 : 0 < n := by exact_mod_cast hn'
  obtain ⟨hdn, hv0, hv1, -, -⟩ := nativeOs_recipe_orders_general
    (L := logisticUnitSlopeBound) (a := 1 / 16) (b := 1 / 2) (B := 1 / 4) (r := 4) (H := 1 / 4)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) hε hε0 hn0 hdim
  have hd : 0 < d := by omega
  have hκ : 0 < nativeKappa (1 / 2) (1 / 4) 4 ε := by
    unfold nativeKappa
    have h := (one_lt_inv₀ hv0).2 hv1
    linarith
  haveI := isProbabilityMeasure_prior hκ d
  have hmem := nativeOsLearner_mem_accurate (n := n) (d := d) hε hε4 hn hd
  obtain ⟨hlow, hmid, -⟩ := unsaturated_every_learner_native (gaussianSeedLaw d) μG hε hε0 hn0
    hdim hmem hGf hGlaw InfoDirection.individual 0
  obtain ⟨hsint, hJ⟩ := integral_sqrt_energy_le (gaussianSeedLaw d) μG hd hκ
    sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss hmem.1 hmem.2.1
  have hgenint := integrable_nativeGen (gaussianSeedLaw d) hd hn0 hκ
    sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss quarticPotential hmem.1
    hmem.2.1
  have hpt : ∫ p, |nativeGen (n := n) quarticPotential logisticLoss (gaussianSeedLaw d)
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) p|
        ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d)
      ≤ ∫ p, Real.sqrt (2 * Real.log 2 * (2 * max (zeroNoiseCapConstant * Dp)
          nativeOsNoiseConstant) * ε ^ (-(3 / 2 : ℝ)) / n)
        * Real.sqrt (nativeEnergy (n := n) (gaussianSeedLaw d) μG logisticLoss
          (nativeOsLearner 0 (nativeOsNoiseScale ε)) p / n)
        ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) := by
    refine integral_mono_ae hgenint.abs (hsint.const_mul _) ?_
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact unsaturated_pointwise_native μG hε hε4 hn hdn hdD hGf hGlaw
      (fun k => Set.Ioo_subset_Icc_self (hp k))
  rw [integral_const_mul] at hpt
  exact ⟨hlow.trans (hmid.trans hpt), hJ, nativeOs_minimax_energy_le μG hε hε4 hε0 hn hdim⟩

end Native

end Unsaturated
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/Unsaturated/NativePointwiseSeparation.lean <==
import LossOnlyTraceability.ZeroNoiseCap
import LossOnlyTraceability.NativeOversamplingAccuracy
import LossOnlyTraceability.SharpQuarticClass
import LossOnlyTraceability.MainTheoremInformation

/-! Pointwise separation for the quartic logistic minimax learner: at every law of the cube,
`S_p² ≤ 2 ln 2 · C_up m_ε · V_p` with `m_ε = ε^{-3/2}`, i.e. the information-free certificate
`sqrt(V_p/n)` exceeds `|gen_p|` by at least `sqrt(n/(2 ln 2 C_up m_ε))`. -/

noncomputable section
namespace LossOnlyTraceability
namespace Unsaturated

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Pointwise separation, quartic logistic minimax learner.** -/
theorem nativeOs_gap_sq_le_capped_energy {ε Dp : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) (hdn : 32 * n ≤ d) (hdD : (d : ℝ) ≤ Dp * n)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    (∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease logisticLoss
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) ω i
        ∂(superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG)) ^ 2
      ≤ 2 * Real.log 2 * (2 * max (zeroNoiseCapConstant * Dp) nativeOsNoiseConstant
          * ε ^ (-(3 / 2 : ℝ)))
        * ∑ i, ∫ ω, nativeLossRelease logisticLoss
            (nativeOsLearner 0 (nativeOsNoiseScale ε)) ω i ^ 2
            ∂(superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG) := by
  have hn' : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
  have hn0 : 0 < n := by exact_mod_cast hn'
  have hd : 0 < d := by omega
  have hmem := nativeOsLearner_mem_accurate (n := n) (d := d) hε hε4 hn hd
  have hc := native_channel_inequality (gaussianSeedLaw d) μG hd
    sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss hmem.1 hmem.2.1 hGf hGlaw 0 hp
  have hcap := nativeOs_upper_all_tau μG hε hε4 hn hdn hdD hGf hGlaw InfoDirection.individual 0 hp
  have hcap' : nativeNoisyInformation InfoDirection.individual (gaussianSeedLaw d) μG
      logisticLoss (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf 0 p
      ≤ 2 * max (zeroNoiseCapConstant * Dp) nativeOsNoiseConstant * ε ^ (-(3 / 2 : ℝ)) := by
    have hsimp : ε ^ (-(3 / 2 : ℝ)) / (1 + n / ε ^ (-(3 / 2 : ℝ)) * (0 / ε) ^ 2)
        = ε ^ (-(3 / 2 : ℝ)) := by simp
    rw [hsimp] at hcap
    exact hcap
  set V := ∑ i, ∫ ω, nativeLossRelease logisticLoss
      (nativeOsLearner 0 (nativeOsNoiseScale ε)) ω i ^ 2
      ∂(superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG) with hVdef
  have hV0 : 0 ≤ V := Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _
  have hlog : 0 ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  have hz : (n : ℝ) * (0 : ℝ) ^ 2 = 0 := by simp
  rw [hz, add_zero] at hc
  calc _ ≤ 2 * Real.log 2 * V * nativeNoisyInformation InfoDirection.individual
          (gaussianSeedLaw d) μG logisticLoss (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf 0 p := hc
    _ ≤ 2 * Real.log 2 * V * (2 * max (zeroNoiseCapConstant * Dp) nativeOsNoiseConstant *
          ε ^ (-(3 / 2 : ℝ))) :=
        mul_le_mul_of_nonneg_left hcap' (mul_nonneg hlog hV0)
    _ = _ := by ring

end Unsaturated
end LossOnlyTraceability



==> anc/lean/LossOnlyTraceability/Unsaturated/NativeTightness.lean <==
import LossOnlyTraceability.OversamplingLawTheorem
import LossOnlyTraceability.MainTheoremInformation
import LossOnlyTraceability.NativeBudgetsAssembly
import LossOnlyTraceability.ZeroNoiseCap
import LossOnlyTraceability.NativeOversamplingAccuracy
import LossOnlyTraceability.SharpQuarticClass
import LossOnlyTraceability.GeneralLinkOversampling
import LossOnlyTraceability.Unsaturated.Tightness

/-! The prior-averaged signed-moment lower bound and squared-certificate upper bound for the
quartic logistic minimax learner (objective-perturbed ERM), uniform in τ. -/

noncomputable section
namespace LossOnlyTraceability
namespace Unsaturated

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Generic squared-certificate bound from a per-law information cap.** -/
theorem certificate_sq_integral_le_of_cap (hd : 0 < d) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    {κ U : ℝ} (hκ : 0 < κ) (τ : ℝ) (hU0 : 0 ≤ U)
    (hcap : ∀ p ∈ productCube d,
      nativeNoisyInformation InfoDirection.individual μR μG φ A Gf τ p ≤ U) :
    (∫ p, 2 * Real.log 2 * ((∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
        ∂(superMeasure n (signProductLaw d p) μR μG)) + n * τ ^ 2)
        * nativeNoisyInformation InfoDirection.individual μR μG φ A Gf τ p ∂(prior κ d))
      ≤ 2 * Real.log 2 * ((∫ p, ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
          ∂(superMeasure n (signProductLaw d p) μR μG) ∂(prior κ d)) + n * τ ^ 2) * U := by
  haveI := isProbabilityMeasure_prior hκ d
  set Vp : (Fin d → ℝ) → ℝ := fun p => ∑ i, ∫ ω, nativeLossRelease φ A ω i ^ 2
      ∂(superMeasure n (signProductLaw d p) μR μG) with hVpdef
  have hVint : Integrable Vp (prior κ d) :=
    integrable_native_energy μR μG hd hκ hφ hφm hA hA1
  have hVnn : ∀ p, 0 ≤ Vp p := fun p =>
    Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _
  have hlog : 0 ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  have hdom : ∀ᵐ p ∂(prior κ d),
      2 * Real.log 2 * (Vp p + n * τ ^ 2) * nativeNoisyInformation InfoDirection.individual
        μR μG φ A Gf τ p ≤ 2 * Real.log 2 * (Vp p + n * τ ^ 2) * U := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    have hpc : p ∈ productCube d := fun k => Set.Ioo_subset_Icc_self (hp k)
    exact mul_le_mul_of_nonneg_left (hcap p hpc)
      (mul_nonneg hlog (add_nonneg (hVnn p) (by positivity)))
  have hnn : ∀ᵐ p ∂(prior κ d), 0 ≤
      2 * Real.log 2 * (Vp p + n * τ ^ 2) * nativeNoisyInformation InfoDirection.individual
        μR μG φ A Gf τ p := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    have hpc : p ∈ productCube d := fun k => Set.Ioo_subset_Icc_self (hp k)
    have hI := (nativeNoisyInformation_bounds μR μG hφm hA hGf
      InfoDirection.individual τ hpc).2.1
    exact mul_nonneg (mul_nonneg hlog (add_nonneg (hVnn p) (by positivity))) hI
  have hgint : Integrable (fun p => 2 * Real.log 2 * (Vp p + n * τ ^ 2) * U) (prior κ d) :=
    (((hVint.add (integrable_const _)).const_mul (2 * Real.log 2)).mul_const U)
  have hstep := integral_mono_of_nonneg hnn hgint hdom
  have hgval : ∫ p, 2 * Real.log 2 * (Vp p + n * τ ^ 2) * U ∂(prior κ d)
      = 2 * Real.log 2 * ((∫ p, Vp p ∂(prior κ d)) + n * τ ^ 2) * U := by
    rw [integral_mul_const, integral_const_mul, integral_add hVint (integrable_const _)]
    simp
  rw [hgval] at hstep
  exact hstep

/-- **The signed-moment lower bound and the squared-certificate upper bound for the quartic
logistic minimax learner**, prior `Π = prior (nativeKappa (1/2) (1/4) 4 ε) d`, every real `τ`. -/
theorem nativeOs_unsaturated_tightness {ε Dp : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hε0 : ε ≤ nativeOsLowerThreshold (1 / 16) (1 / 2) (1 / 4) 4 (1 / 4))
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n)
    (hdim : mainDimensionConstant (1 / 2) (1 / 4) 4 *
      max (n : ℝ) (ε ^ (-(2 / powerDualExponent 4))) ≤ d)
    (hdD : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (τ : ℝ) :
    ε ^ (-(3 / 2 : ℝ)) * ε * (oversamplingSignalRate (1 / 2) (1 / 4) 4 / 2)
        ≤ ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease logisticLoss
          (nativeOsLearner 0 (nativeOsNoiseScale ε)) ω i
          ∂(superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG)
          ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) ∧
    (∫ p, 2 * Real.log 2 * ((∑ i, ∫ ω, nativeLossRelease logisticLoss
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) ω i ^ 2
        ∂(superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG)) + n * τ ^ 2)
        * nativeNoisyInformation InfoDirection.individual (gaussianSeedLaw d) μG
          logisticLoss (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
        ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d))
      ≤ 2 * Real.log 2 * (2 * max (zeroNoiseCapConstant * Dp) nativeOsNoiseConstant *
          max (oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound) 1 *
          (ε ^ (-(3 / 2 : ℝ)) * ε) ^ 2) := by
  have hq : (2 : ℝ) / powerDualExponent 4 = 3 / 2 := by
    unfold powerDualExponent
    norm_num
  rw [hq] at hdim
  have hmpos : 0 < ε ^ (-(3 / 2 : ℝ)) := Real.rpow_pos_of_pos hε _
  have hn' : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
  have hn0 : 0 < n := by exact_mod_cast hn'
  obtain ⟨hdn, hv0, hv1, hM, hV⟩ := nativeOs_recipe_orders_general
    (L := logisticUnitSlopeBound) (a := 1 / 16) (b := 1 / 2) (B := 1 / 4) (r := 4) (H := 1 / 4)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) hε hε0 hn0
    (by rw [hq]; exact hdim)
  rw [hq] at hM hV
  have hd : 0 < d := by omega
  have hmem := nativeOsLearner_mem_accurate (n := n) (d := d) hε hε4 hn hd
  have hκ : 0 < nativeKappa (1 / 2) (1 / 4) 4 ε := by
    unfold nativeKappa
    have h := (one_lt_inv₀ hv0).2 hv1
    linarith
  have hvκ : nativePriorVariance (1 / 2) (1 / 4) 4 ε = 1 / (nativeKappa (1 / 2) (1 / 4) 4 ε + 1) := by
    unfold nativeKappa
    field_simp
    ring
  have hsig := nativeOs_budgets_signed_part_general_local (gaussianSeedLaw d) μG hd
    sharp_logisticLoss_nativeLinkClass sharp_quarticPotential_nativeRegularizerClass hε
    (nativeOsLearner 0 (nativeOsNoiseScale ε)) hmem.1 hmem.2.1 hmem.2.2 hκ hvκ rfl
  obtain ⟨-, h2, -⟩ := finite_native_budgets_unconditional (gaussianSeedLaw d) μG hd
    sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss
    sharp_quarticPotential_nativeRegularizerClass sharp_measurable_quarticPotential hε hv0 hv1
    (nativeOsLearner 0 (nativeOsNoiseScale ε)) hmem.1 hmem.2.1 hmem.2.2
  refine ⟨le_trans hM hsig, ?_⟩
  set Cup := 2 * max (zeroNoiseCapConstant * Dp) nativeOsNoiseConstant with hCupdef
  set m := ε ^ (-(3 / 2 : ℝ)) with hmdef
  set U := Cup * (m / (1 + n / m * (τ / ε) ^ 2)) with hUdef
  have hcap : ∀ p ∈ productCube d, nativeNoisyInformation InfoDirection.individual
      (gaussianSeedLaw d) μG logisticLoss (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p ≤ U :=
    fun p hp => nativeOs_upper_all_tau μG hε hε4 hn hdn hdD hGf hGlaw InfoDirection.individual τ hp
  have hCup0 : 0 ≤ Cup := by
    have hc0 := hcap 0 (zero_mem_productCube d)
    have hI0 := (nativeNoisyInformation_bounds (gaussianSeedLaw d) μG sharp_measurable_logisticLoss
      hmem.1 hGf InfoDirection.individual τ (zero_mem_productCube d)).2.1
    have hfrac : 0 < m / (1 + n / m * (τ / ε) ^ 2) := div_pos hmpos (by positivity)
    by_contra hneg
    have hneg' := lt_of_not_ge hneg
    nlinarith [mul_neg_of_neg_of_pos hneg' hfrac]
  have hU0 : 0 ≤ U := mul_nonneg hCup0 (div_nonneg hmpos.le (by positivity))
  have hstep := certificate_sq_integral_le_of_cap (gaussianSeedLaw d) μG hd
    sharp_logisticLoss_nativeLinkClass sharp_measurable_logisticLoss hmem.1 hmem.2.1 hGf hκ τ hU0 hcap
  have hVbound := le_trans h2 hV
  have hme2 : 0 < m * ε ^ 2 := by positivity
  have hν : 0 ≤ oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound := by
    have hE0 : 0 ≤ ∫ p, ∑ i, ∫ ω, nativeLossRelease logisticLoss
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) ω i ^ 2
        ∂(superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG)
        ∂(prior (nativeKappa (1 / 2) (1 / 4) 4 ε) d) :=
      integral_nonneg fun p => Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _
    by_contra hneg
    have hneg' := lt_of_not_ge hneg
    nlinarith [mul_neg_of_pos_of_neg hme2 hneg']
  have halg := capped_energy_product_le (C := Cup) (m := m) (ε := ε)
    (ν := oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4 logisticUnitSlopeBound) (nn := n)
    (τ := τ) hCup0 hmpos hε hν (by positivity)
  have hlog : 0 ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  calc _ ≤ _ := hstep
    _ ≤ 2 * Real.log 2 * ((oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4
          logisticUnitSlopeBound * (m * ε ^ 2)) + n * τ ^ 2) * U := by
        apply mul_le_mul_of_nonneg_right _ hU0
        apply mul_le_mul_of_nonneg_left _ hlog
        nlinarith [hVbound]
    _ = 2 * Real.log 2 * ((oversamplingEnergyRate (1 / 16) (1 / 2) (1 / 4) 4
          logisticUnitSlopeBound * (m * ε ^ 2) + n * τ ^ 2) * U) := by ring
    _ ≤ _ := mul_le_mul_of_nonneg_left halg hlog

end Unsaturated
end LossOnlyTraceability



==> anc/lean/LossOnlyTraceability/Unsaturated/PointwiseSeparation.lean <==
import LossOnlyTraceability.OversamplingLawTheorem
import LossOnlyTraceability.MainTheoremInformation

/-! Pointwise separation for the power-linear minimax learner: at every law of the cube the
signed moment `S_p = n gen_p` obeys `S_p² ≤ 2 ln 2 · C_up m_ε · V_p`, that is
`|gen_p| ≤ sqrt(2 ln 2 C_up m_ε / n) · sqrt(V_p / n)`: the information-free certificate
`sqrt(V_p/n)` exceeds the gap by at least `sqrt(n/(2 ln 2 C_up m_ε))`. -/

noncomputable section
namespace LossOnlyTraceability
namespace Unsaturated

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Pointwise separation, power-linear minimax learner.** -/
theorem oversampling_gap_sq_le_capped_energy {r ε Dp : ℝ} (hr : 2 ≤ r) (hε : 0 < ε)
    (hn0 : 0 < n) (hnacc : 2 * (powerBregmanConstant r / ε) ^ (2 / powerDualExponent r) ≤ n)
    (hdn : 32 * n ≤ d) (hdD : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    (∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease (fun t : ℝ => -t)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) ω i
        ∂(superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG)) ^ 2
      ≤ 2 * Real.log 2 * (oversamplingPowerUpperConstant r Dp * ε ^ (-(2 / powerDualExponent r)))
        * ∑ i, ∫ ω, nativeLossRelease (fun t : ℝ => -t)
            (oversamplingLearner r (oversamplingNoiseScale r ε)) ω i ^ 2
            ∂(superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG) := by
  have hd : 0 < d := by omega
  have hmem := oversamplingLearner_mem_accurate (n := n) hr hε hd hnacc
  have hc := native_channel_inequality (gaussianSeedLaw d) μG hd boundaryLink_class
    measurable_neg hmem.1 hmem.2.1 hGf hGlaw 0 hp
  have hcap := oversampling_upper_bound_power μG hr hε hn0 hdn hdD hGf hGlaw
    InfoDirection.individual 0 hp
  have hm0 : 0 < ε ^ (-(2 / powerDualExponent r)) := Real.rpow_pos_of_pos hε _
  have hcap' : nativeNoisyInformation InfoDirection.individual (gaussianSeedLaw d) μG
      (fun t : ℝ => -t) (oversamplingLearner r (oversamplingNoiseScale r ε)) Gf 0 p
      ≤ oversamplingPowerUpperConstant r Dp * ε ^ (-(2 / powerDualExponent r)) := by
    have hsimp : ε ^ (-(2 / powerDualExponent r)) /
        (1 + n / ε ^ (-(2 / powerDualExponent r)) * (0 / ε) ^ 2)
          = ε ^ (-(2 / powerDualExponent r)) := by
      simp
    rw [hsimp] at hcap
    exact hcap
  set V := ∑ i, ∫ ω, nativeLossRelease (fun t : ℝ => -t)
      (oversamplingLearner r (oversamplingNoiseScale r ε)) ω i ^ 2
      ∂(superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG) with hVdef
  have hV0 : 0 ≤ V := Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _
  have hlog : 0 ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  have hz : (n : ℝ) * (0 : ℝ) ^ 2 = 0 := by simp
  rw [hz, add_zero] at hc
  calc _ ≤ 2 * Real.log 2 * V * nativeNoisyInformation InfoDirection.individual
          (gaussianSeedLaw d) μG (fun t : ℝ => -t)
          (oversamplingLearner r (oversamplingNoiseScale r ε)) Gf 0 p := hc
    _ ≤ 2 * Real.log 2 * V * (oversamplingPowerUpperConstant r Dp *
          ε ^ (-(2 / powerDualExponent r))) :=
        mul_le_mul_of_nonneg_left hcap' (mul_nonneg hlog hV0)
    _ = _ := by ring

end Unsaturated
end LossOnlyTraceability



==> anc/lean/LossOnlyTraceability/Unsaturated/PositionSigned.lean <==
import LossOnlyTraceability.Unsaturated.PositionSignedSupersample
import LossOnlyTraceability.Unsaturated.Certificate
import LossOnlyTraceability.OversamplingLawLower
import LossOnlyTraceability.OversamplingLawRegularizer
import LossOnlyTraceability.PriorMoments

/-! # No per-pair certificate is tight for every accurate learner

Setting: the power-linear loss at `r = 2`, i.e. `f(θ, z) = ‖θ‖²/2 − ⟪θ, z⟫` (link `φ(t) = −t`, regularizer
`boundaryRegularizer 2`), `m_ε = 1/ε`, the beta prior `Π = prior (nativeKappa 1 (1/2) 2 ε) d`
(prior variance `v = 16 ε`), `n` even, `ε n ≥ 1`, `ε ≤ 1/320`.

* Every per-pair certificate controls the ABSOLUTE per-pair moments:
  `∑ᵢ |E_p σᵢ Xᵢ| ≤ n B^Q_p(τ)` (`sum_abs_signed_le_ldCertificate`).
* The position-signed learner `θ̂ = Π_W(∑ⱼ (1 + ρ sⱼ) Zⱼ / n)`, `ρ = ρ_ε = min{√(2εn − 1), 1/(144ε)}`,
  is accurate on every law on the unit ball, and
  - at every law of the cube: `n B^Q_p(τ) ≥ ρ (1 − ‖μ_p‖² − 8 π_p)` and
    `|n gen_p − (1 − ‖μ_p‖²)| ≤ 8 ρ π_p`, `π_p = ‖μ_p‖² + (1 + ρ²)/n`;
  - prior-averaged: `n E_Π B^Q_p(τ) ≥ ρ (1 − 160 ε)`, `n E_Π |gen_p| ≤ 1 + 144 ρ ε ≤ 2`, hence
    `E_Π B^Q_p(τ) ≥ ¼ min{√(εn), 1/(144ε)} · E_Π |gen_p|` for every `Q ∈ {Ii, Ij, Is}` and every
    real `τ`;
  - under the dimension condition `32 n ≤ d`: `E_Π gen_p ≥ 1/(16 n)` (the every-learner
    signed budget for power-linear losses), so `1/(16n) ≤ E_Π gen_p ≤ E_Π |gen_p| ≤ 2/n`: the gap is `Θ(1/n)`.
  - at the zero-mean law: `n B^Q_0(τ) ≥ ρ (1 − 16 ε)` and `|n gen_0 − 1| ≤ 16 ρ ε`.
* Self-contained variant (`propositionC_self_contained`, no dimension condition): with
  `ρ'_ε = min{√(2εn − 1), 1/(288ε)}`, `9/(20n) ≤ E_Π gen_p ≤ E_Π |gen_p| ≤ 3/(2n)` and
  `E_Π B^Q_p(τ) ≥ ⅓ min{√(εn), 1/(288ε)} · E_Π |gen_p|`, from the self-contained lower bound
  `n E_Π gen_p ≥ 1 − 16ε − 144ρε` (`signedLearner_prior_gap_lower`).

The factor `¼ min{√(εn), 1/(144ε)}` exceeds one only for `ε < 1/576` and `εn > 16`; these are
order statements with crude constants. -/

noncomputable section
namespace LossOnlyTraceability
namespace Unsaturated

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

section Recipe

theorem powerDualExponent_two_eq : powerDualExponent 2 = 2 := by
  norm_num [powerDualExponent]

theorem nativeMargin_one_half_two : nativeMargin 1 (1 / 2) 2 = 1 / 2 := by
  rw [nativeMargin]
  norm_num

theorem nativeSlope_one_half_two : nativeSlope 1 (1 / 2) 2 = 1 / 4 := by
  rw [nativeSlope, nativeMargin_one_half_two, powerDualExponent_two_eq]
  norm_num

/-- At `r = 2` the prior variance of the recipe is `v = 16 ε`. -/
theorem nativePriorVariance_one_half_two (ε : ℝ) :
    nativePriorVariance 1 (1 / 2) 2 ε = 16 * ε := by
  rw [nativePriorVariance, nativeSlope_one_half_two, powerDualExponent_two_eq,
    show (2 : ℝ) / 2 = 1 by norm_num, Real.rpow_one]
  ring

theorem oversamplingLowerThreshold_one_half_two :
    oversamplingLowerThreshold 1 (1 / 2) 2 = 1 / 32 := by
  rw [oversamplingLowerThreshold, nativeSlope_one_half_two, min_eq_right (by norm_num)]
  norm_num

/-- At `r = 2` the oversampling signal rate for power-linear losses is `σ_G = 1/16`. -/
theorem oversamplingSignalRate_one_half_two : oversamplingSignalRate 1 (1 / 2) 2 = 1 / 16 := by
  have h : ((4 : ℝ) / (1 / 4)) ^ ((1 : ℝ) / 2) = 4 := by
    rw [show ((4 : ℝ) / (1 / 4)) = 4 ^ (2 : ℕ) by norm_num, ← Real.rpow_natCast,
      ← Real.rpow_mul (show (0 : ℝ) ≤ 4 by norm_num)]
    norm_num
  rw [oversamplingSignalRate, mainScaleRoot, mainScaleGamma, nativeSlope_one_half_two,
    powerDualExponent_two_eq, h]
  norm_num

theorem nativeKappa_one_half_two_pos {ε : ℝ} (hε : 0 < ε) (hε16 : 16 * ε < 1) :
    0 < nativeKappa 1 (1 / 2) 2 ε := by
  rw [nativeKappa, nativePriorVariance_one_half_two]
  have h := (one_lt_inv₀ (by positivity : (0 : ℝ) < 16 * ε)).2 hε16
  linarith

/-- `E_Π ‖μ_p‖² = 16 ε` for the prior at `r = 2`. -/
theorem integral_prior_one_half_two_norm_priorMean_sq {ε : ℝ} (hε : 0 < ε) (hε16 : 16 * ε < 1)
    {d : ℕ} (hd : 0 < d) :
    ∫ p, ‖priorMean p‖ ^ 2 ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) = 16 * ε := by
  rw [integral_prior_norm_priorMean_sq (nativeKappa_one_half_two_pos hε hε16) hd, nativeKappa,
    nativePriorVariance_one_half_two, sub_add_cancel, one_div, inv_inv]

end Recipe

/-- The parameter `ρ_ε = min{√(2εn − 1), 1/(144 ε)}` of the position-signed learner. -/
def propCRho (ε : ℝ) (n : ℕ) : ℝ := min (Real.sqrt (2 * ε * n - 1)) (1 / (144 * ε))

theorem propCRho_facts {n : ℕ} {ε : ℝ} (hε : 0 < ε) (hε144 : ε ≤ 1 / 144) (hεn : 1 ≤ ε * n) :
    1 ≤ propCRho ε n ∧ 1 + propCRho ε n ^ 2 ≤ 2 * ε * n ∧ propCRho ε n ≤ 1 / (144 * ε) ∧
      min (Real.sqrt (ε * n)) (1 / (144 * ε)) ≤ propCRho ε n := by
  have hs1 : 1 ≤ Real.sqrt (2 * ε * n - 1) := by
    calc (1 : ℝ) = Real.sqrt 1 := Real.sqrt_one.symm
      _ ≤ Real.sqrt (2 * ε * n - 1) := Real.sqrt_le_sqrt (by linarith)
  have h144 : 1 ≤ 1 / (144 * ε) := by
    rw [le_div_iff₀ (by positivity)]
    linarith
  refine ⟨le_min hs1 h144, ?_, min_le_right _ _, ?_⟩
  · have h0 : 0 ≤ propCRho ε n := le_trans zero_le_one (le_min hs1 h144)
    have hle : propCRho ε n ≤ Real.sqrt (2 * ε * n - 1) := min_le_left _ _
    have hsq : propCRho ε n ^ 2 ≤ Real.sqrt (2 * ε * n - 1) ^ 2 := pow_le_pow_left₀ h0 hle 2
    rw [Real.sq_sqrt (show (0 : ℝ) ≤ 2 * ε * n - 1 by linarith)] at hsq
    linarith
  · exact min_le_min (Real.sqrt_le_sqrt (by linarith)) le_rfl

variable {d n : ℕ} {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **Every per-pair certificate sees the absolute per-pair moments.**
For every measurable proper learner, every link of Assumption 2, every law of the cube, every
direction `Q ∈ {Ii, Ij, Is}` and every real `τ`: `∑ᵢ |E_p σᵢ Xᵢ| ≤ n B^Q_p(τ)`.  (The same statement as
`sum_abs_signed_le_ldCertificate` of `Certificate`.) -/
theorem propositionC_per_pair (hd : 0 < d) (hn0 : 0 < n) {φ : ℝ → ℝ} {b L H : ℝ}
    (hφ : NativeLinkClass φ b L H) (hφm : Measurable φ)
    {A : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d)}
    (hA : Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => A q.1 q.2)
    (hA1 : ∀ x r, ‖A x r‖ ≤ 1) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    (τ : ℝ) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    ∑ i, |∫ ω, nativeSelectorSign ω i * nativeLossRelease φ A ω i
        ∂(superMeasure n (signProductLaw d p) μR μG)|
      ≤ n * ldCertificate Q μR μG φ A Gf τ p :=
  sum_abs_signed_le_ldCertificate μR μG hd hn0 hφ hφm hA hA1 hGf hGlaw Q τ hp

/-- **The certificate at every law of the cube.**  For every direction `Q` and every real
`τ`: `n B^Q_p(τ) ≥ ρ (1 − ‖μ_p‖² − 8 π_p)` and `|n gen_p − (1 − ‖μ_p‖²)| ≤ 8 ρ π_p`, with
`π_p = ‖μ_p‖² + (1 + ρ²)/n` and `gen_p` the expected generalization gap of
`f(θ, z) = ‖θ‖²/2 − ⟪θ, z⟫` (regularizer included). -/
theorem signedLearner_certificate_per_law (hd : 0 < d) (hn0 : 0 < n) (hn : Even n) {ρ : ℝ}
    (hρ : 1 ≤ ρ) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    (τ : ℝ) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    ρ * (1 - ‖priorMean p‖ ^ 2 - 8 * (‖priorMean p‖ ^ 2 + (1 + ρ ^ 2) / n))
        ≤ n * ldCertificate Q μR μG (fun t : ℝ => -t) (signedLearner (d := d) (n := n) ρ) Gf τ p ∧
      |n * nativeGen (boundaryRegularizer 2) (fun t : ℝ => -t) μR (signedLearner (d := d) (n := n) ρ) p
          - (1 - ‖priorMean p‖ ^ 2)|
        ≤ 8 * ρ * (‖priorMean p‖ ^ 2 + (1 + ρ ^ 2) / n) := by
  obtain ⟨h1, h2⟩ := signedLearner_per_law μR μG hd hn0 hn hρ hp
  refine ⟨h1.trans (sum_abs_signed_le_ldCertificate μR μG hd hn0 boundaryLink_class measurable_neg
    (measurable_signedLearner ρ) (norm_signedLearner_le ρ) hGf hGlaw Q τ hp), ?_⟩
  rw [native_gen_identity μR μG hd hn0 boundaryLink_class measurable_neg (boundaryRegularizer 2)
    (measurable_signedLearner ρ) (norm_signedLearner_le ρ) hp]
  exact h2

/-- **The zero-mean law.**  If `(1 + ρ²)/n ≤ 2ε`: `n B^Q_0(τ) ≥ ρ (1 − 16 ε)` and
`|n gen_0 − 1| ≤ 16 ρ ε`. -/
theorem signedLearner_zero_law (hd : 0 < d) (hn0 : 0 < n) (hn : Even n) {ε ρ : ℝ}
    (hρ : 1 ≤ ρ) (hacc : 1 + ρ ^ 2 ≤ 2 * ε * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    (τ : ℝ) :
    ρ * (1 - 16 * ε) ≤ n * ldCertificate Q μR μG (fun t : ℝ => -t) (signedLearner (d := d) (n := n) ρ) Gf τ 0 ∧
      |n * nativeGen (boundaryRegularizer 2) (fun t : ℝ => -t) μR (signedLearner (d := d) (n := n) ρ) 0 - 1|
        ≤ 16 * ρ * ε := by
  obtain ⟨h1, h2⟩ := signedLearner_certificate_per_law μR μG hd hn0 hn hρ hGf hGlaw Q τ
    (zero_mem_productCube d)
  have h0 : ‖priorMean (0 : Fin d → ℝ)‖ ^ 2 = 0 := by
    rw [norm_priorMean_sq hd]
    simp
  rw [h0] at h1 h2
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn0
  have hc : (1 + ρ ^ 2) / (n : ℝ) ≤ 2 * ε := by
    rw [div_le_iff₀ hn']
    linarith
  have hρ0 : (0 : ℝ) ≤ ρ := by linarith
  have hρc := mul_le_mul_of_nonneg_left hc hρ0
  generalize (1 + ρ ^ 2) / (n : ℝ) = c at h1 h2 hρc
  simp only [sub_zero, zero_add] at h1 h2
  constructor <;> nlinarith

/-- **Prior averages.**  With `Π` the prior at `r = 2` (`E_Π ‖μ_p‖² = 16 ε`),
`ρ ≥ 1` and `1 + ρ² ≤ 2 ε n`, for every direction `Q` and every real `τ`:
`n E_Π B^Q_p(τ) ≥ ρ (1 − 160 ε)` and `n E_Π |gen_p| ≤ 1 + 144 ρ ε`. -/
theorem signedLearner_prior_bounds (hd : 0 < d) (hn0 : 0 < n) (hn : Even n) {ε ρ : ℝ}
    (hε : 0 < ε) (hε16 : 16 * ε < 1) (hρ : 1 ≤ ρ) (hacc : 1 + ρ ^ 2 ≤ 2 * ε * n)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    (τ : ℝ) :
    ρ * (1 - 160 * ε) ≤ n * ∫ p, ldCertificate Q μR μG (fun t : ℝ => -t) (signedLearner (d := d) (n := n) ρ) Gf τ p
        ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) ∧
      n * ∫ p, |nativeGen (boundaryRegularizer 2) (fun t : ℝ => -t) μR (signedLearner (d := d) (n := n) ρ) p|
        ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) ≤ 1 + 144 * ρ * ε := by
  have hκ := nativeKappa_one_half_two_pos hε hε16
  haveI := isProbabilityMeasure_prior hκ d
  have hm2 := integral_prior_one_half_two_norm_priorMean_sq hε hε16 hd
  have hm2int : Integrable (fun p : Fin d → ℝ => ‖priorMean p‖ ^ 2)
      (prior (nativeKappa 1 (1 / 2) 2 ε) d) := by
    by_contra h
    rw [integral_undef h] at hm2
    linarith
  have hcube : ∀ᵐ p ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact fun k => Set.Ioo_subset_Icc_self (hp k)
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn0
  have hc : (1 + ρ ^ 2) / (n : ℝ) ≤ 2 * ε := by
    rw [div_le_iff₀ hn']
    linarith
  have hρ0 : (0 : ℝ) ≤ ρ := by linarith
  have hρc := mul_le_mul_of_nonneg_left hc hρ0
  constructor
  · have hBint := (integrable_ldCertificate μR μG hd hκ boundaryLink_class measurable_neg
      (measurable_signedLearner ρ) (norm_signedLearner_le ρ) hGf Q τ).const_mul (n : ℝ)
    have hLint : Integrable (fun p : Fin d → ℝ => ρ * (1 - 8 * ((1 + ρ ^ 2) / n))
        - 9 * ρ * ‖priorMean p‖ ^ 2) (prior (nativeKappa 1 (1 / 2) 2 ε) d) :=
      (integrable_const _).sub (hm2int.const_mul _)
    have hmono := integral_mono_ae hLint hBint (by
      filter_upwards [hcube] with p hp
      have h := (signedLearner_certificate_per_law μR μG hd hn0 hn hρ hGf hGlaw Q τ hp).1
      linarith)
    rw [integral_sub (integrable_const _) (hm2int.const_mul _)] at hmono
    simp only [integral_const_mul, integral_const, probReal_univ, one_smul, hm2] at hmono
    generalize (1 + ρ ^ 2) / (n : ℝ) = c at hmono hρc
    linarith
  · have hUint : Integrable (fun p : Fin d → ℝ => 1 + 8 * ρ * ((1 + ρ ^ 2) / n)
        + 8 * ρ * ‖priorMean p‖ ^ 2) (prior (nativeKappa 1 (1 / 2) 2 ε) d) :=
      (integrable_const _).add (hm2int.const_mul _)
    have hmono := integral_mono_of_nonneg
      (Filter.Eventually.of_forall fun p => abs_nonneg
        ((n : ℝ) * nativeGen (boundaryRegularizer 2) (fun t : ℝ => -t) μR (signedLearner (d := d) (n := n) ρ) p))
      hUint (by
        filter_upwards [hcube] with p hp
        have h := (signedLearner_certificate_per_law μR μG hd hn0 hn hρ hGf hGlaw Q τ hp).2
        have hv0 : 0 ≤ 1 - ‖priorMean p‖ ^ 2 := by
          rw [← integral_norm_sub_priorMean_sq hd hp]
          exact integral_nonneg fun z => sq_nonneg _
        have hm0 : 0 ≤ ‖priorMean p‖ ^ 2 := sq_nonneg _
        have habs := abs_sub_abs_le_abs_sub
          ((n : ℝ) * nativeGen (boundaryRegularizer 2) (fun t : ℝ => -t) μR (signedLearner (d := d) (n := n) ρ) p)
          (1 - ‖priorMean p‖ ^ 2)
        rw [abs_of_nonneg hv0] at habs
        linarith)
    have heq : ∫ p, |(n : ℝ) * nativeGen (boundaryRegularizer 2) (fun t : ℝ => -t) μR
          (signedLearner (d := d) (n := n) ρ) p| ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)
        = n * ∫ p, |nativeGen (boundaryRegularizer 2) (fun t : ℝ => -t) μR (signedLearner (d := d) (n := n) ρ) p|
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) := by
      rw [← integral_const_mul]
      refine integral_congr_ae (Filter.Eventually.of_forall fun p => ?_)
      simp only
      rw [abs_mul, abs_of_pos hn']
    rw [heq, integral_add (integrable_const _) (hm2int.const_mul _), integral_const_mul, hm2]
      at hmono
    simp only [integral_const, probReal_univ, one_smul] at hmono
    generalize (1 + ρ ^ 2) / (n : ℝ) = c at hmono hρc
    linarith

/-- **Prior averages, self-contained lower side of the gap** (no dimension condition):
`n E_Π gen_p ≥ 1 − 16 ε − 144 ρ ε`.  It is informative only for `ρ < (1 − 16ε)/(144ε)`. -/
theorem signedLearner_prior_gap_lower (hd : 0 < d) (hn0 : 0 < n) (hn : Even n) {ε ρ : ℝ}
    (hε : 0 < ε) (hε16 : 16 * ε < 1) (hρ : 1 ≤ ρ) (hacc : 1 + ρ ^ 2 ≤ 2 * ε * n)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) :
    1 - 16 * ε - 144 * ρ * ε
      ≤ n * ∫ p, nativeGen (boundaryRegularizer 2) (fun t : ℝ => -t) μR (signedLearner (d := d) (n := n) ρ) p
        ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) := by
  have hκ := nativeKappa_one_half_two_pos hε hε16
  haveI := isProbabilityMeasure_prior hκ d
  have hm2 := integral_prior_one_half_two_norm_priorMean_sq hε hε16 hd
  have hm2int : Integrable (fun p : Fin d → ℝ => ‖priorMean p‖ ^ 2)
      (prior (nativeKappa 1 (1 / 2) 2 ε) d) := by
    by_contra h
    rw [integral_undef h] at hm2
    linarith
  have hcube : ∀ᵐ p ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d), p ∈ productCube d := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    exact fun k => Set.Ioo_subset_Icc_self (hp k)
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn0
  have hc : (1 + ρ ^ 2) / (n : ℝ) ≤ 2 * ε := by
    rw [div_le_iff₀ hn']
    linarith
  have hρ0 : (0 : ℝ) ≤ ρ := by linarith
  have hρc := mul_le_mul_of_nonneg_left hc hρ0
  have hGint := (integrable_nativeGen μR hd hn0 hκ boundaryLink_class measurable_neg
    (boundaryRegularizer 2) (measurable_signedLearner ρ) (norm_signedLearner_le ρ)).const_mul
    (n : ℝ)
  have hLint : Integrable (fun p : Fin d → ℝ => (1 - 8 * ρ * ((1 + ρ ^ 2) / n))
      - (1 + 8 * ρ) * ‖priorMean p‖ ^ 2) (prior (nativeKappa 1 (1 / 2) 2 ε) d) :=
    (integrable_const _).sub (hm2int.const_mul _)
  have hmono := integral_mono_ae hLint hGint (by
    filter_upwards [hcube] with p hp
    have h := (signedLearner_certificate_per_law μR μG hd hn0 hn hρ hGf hGlaw
      InfoDirection.individual 0 hp).2
    have h2 := neg_abs_le ((n : ℝ) * nativeGen (boundaryRegularizer 2) (fun t : ℝ => -t) μR
      (signedLearner (d := d) (n := n) ρ) p - (1 - ‖priorMean p‖ ^ 2))
    nlinarith)
  rw [integral_sub (integrable_const _) (hm2int.const_mul _)] at hmono
  simp only [integral_const_mul, integral_const, probReal_univ, one_smul, hm2] at hmono
  generalize (1 + ρ ^ 2) / (n : ℝ) = c at hmono hρc
  nlinarith

/-- **The gap lower half for `32 n ≤ d`** (the every-learner signed budget for power-linear losses
at `r = 2`, from the `nativeOs`/`oversampling` recipe): if `ε ≤ 1/32`, `ε n ≥ 1` and `32 n ≤ d`, the position-signed
learner (an accurate learner) has `E_Π S_p ≥ m_ε ε σ_G = 1/16`. -/
theorem signedLearner_signed_lower (hd : 0 < d) (hn0 : 0 < n) (hn : Even n) {ε ρ : ℝ}
    (hε : 0 < ε) (hε0 : ε ≤ 1 / 32) (hεn : 1 ≤ ε * n) (hdn : 32 * n ≤ d)
    (hacc : 1 + ρ ^ 2 ≤ 2 * ε * n) :
    1 / 16 ≤ ∫ p, nativeSigned μR μG (fun t : ℝ => -t) (signedLearner (d := d) (n := n) ρ) p
      ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn0
  have hacc' : (1 + ρ ^ 2) / (2 * n) ≤ ε := by
    rw [div_le_iff₀ (by positivity)]
    linarith
  have hmem := signedLearner_mem_accurate (d := d) μR hd hn0 hn hacc'
  have hm : ε ^ (-(2 / powerDualExponent 2)) ≤ n := by
    rw [powerDualExponent_two_eq, show -((2 : ℝ) / 2) = -1 by norm_num, Real.rpow_neg_one]
    calc ε⁻¹ = ε⁻¹ * 1 := (mul_one _).symm
      _ ≤ ε⁻¹ * (ε * n) := mul_le_mul_of_nonneg_left hεn (inv_nonneg.2 hε.le)
      _ = n := by rw [← mul_assoc, inv_mul_cancel₀ hε.ne', one_mul]
  obtain ⟨hv0, hv1, hM, -⟩ := oversampling_recipe_orders (L := 1) (a := oversamplingCurvature 2)
    (b := 1) (B := 1 / 2) (r := 2) le_rfl (oversamplingCurvature_pos (by norm_num)) one_pos
    (by norm_num) (by norm_num) hε (by rw [oversamplingLowerThreshold_one_half_two]; exact hε0) hm
    hdn
  obtain ⟨h1, -, -⟩ := finite_native_budgets_unconditional μR μG hd boundaryLink_class
    measurable_neg (oversamplingRegularizer_class (r := 2) le_rfl) (measurable_boundaryRegularizer 2)
    hε hv0 hv1 (signedLearner (d := d) (n := n) ρ) hmem.1 hmem.2.1 hmem.2.2
  have hval : ε ^ (-(2 / powerDualExponent 2)) * ε * oversamplingSignalRate 1 (1 / 2) 2
      = 1 / 16 := by
    rw [powerDualExponent_two_eq, oversamplingSignalRate_one_half_two,
      show -((2 : ℝ) / 2) = -1 by norm_num, Real.rpow_neg_one, inv_mul_cancel₀ hε.ne']
    norm_num
  have h := le_trans hM h1
  rw [hval] at h
  exact h

/-- **No learner-uniform tightness.**  The power-linear problem at `r = 2`
(`φ(t) = −t`, `g = ‖θ‖²/2`), `n` even, `0 < ε ≤ 1/320`, `ε n ≥ 1`, noise `G = G_f(R_G) ∼ N(0, I_n)`,
any seed law.  The position-signed learner with `ρ_ε = min{√(2εn − 1), 1/(144ε)}`:
1. belongs to the accurate class `nativeAccurateLearners` at `r = 2`;
2. is `ε`-accurate on every law on the unit ball;
3. has prior-averaged certificate `E_Π B^Q_p(τ) ≥ ¼ min{√(εn), 1/(144ε)} · E_Π |gen_p|` for every
   `Q ∈ {Ii, Ij, Is}` and every real `τ` (`√(εn) = √(n/m_ε)`, `1/(144ε) = m_ε/144`);
4. has `E_Π |gen_p| ≤ 2/n`;
5. under `32 n ≤ d`, has `E_Π gen_p ≥ 1/(16 n)`. -/
theorem propositionC (hd : 0 < d) (hn0 : 0 < n) (hn : Even n) {ε : ℝ} (hε : 0 < ε)
    (hε320 : ε ≤ 1 / 320) (hεn : 1 ≤ ε * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) :
    (signedLearner (d := d) (n := n) (propCRho ε n) :
        (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
        ∈ nativeAccurateLearners n d μR (fun t : ℝ => -t) (boundaryRegularizer 2) ε ∧
      (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
        (∀ᵐ z ∂D, ‖z‖ ≤ 1) → ∀ θ : EuclideanSpace ℝ (Fin d), ‖θ‖ ≤ 1 →
          (∫ q, powerLinearRisk 2 D (signedLearner (propCRho ε n) q.1 q.2)
            ∂((Measure.pi fun _ : Fin n => D).prod μR)) ≤ powerLinearRisk 2 D θ + ε) ∧
      (∀ (Q : InfoDirection) (τ : ℝ),
        1 / 4 * min (Real.sqrt (ε * n)) (1 / (144 * ε))
            * ∫ p, |nativeGen (boundaryRegularizer 2) (fun t : ℝ => -t) μR
                (signedLearner (d := d) (n := n) (propCRho ε n)) p| ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)
          ≤ ∫ p, ldCertificate Q μR μG (fun t : ℝ => -t) (signedLearner (d := d) (n := n) (propCRho ε n)) Gf τ p
              ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)) ∧
      (∫ p, |nativeGen (boundaryRegularizer 2) (fun t : ℝ => -t) μR
          (signedLearner (d := d) (n := n) (propCRho ε n)) p| ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) ≤ 2 / n) ∧
      (32 * n ≤ d → 1 / (16 * n) ≤ ∫ p, nativeGen (boundaryRegularizer 2) (fun t : ℝ => -t) μR
          (signedLearner (d := d) (n := n) (propCRho ε n)) p ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)) := by
  obtain ⟨hρ1, hacc, hρ144, hmin⟩ := propCRho_facts (n := n) hε (by linarith) hεn
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn0
  have hacc' : (1 + propCRho ε n ^ 2) / (2 * n) ≤ ε := by
    rw [div_le_iff₀ (by positivity)]
    linarith
  have hκ := nativeKappa_one_half_two_pos hε (by linarith)
  have h144 : propCRho ε n * (144 * ε) ≤ 1 := (le_div_iff₀ (by positivity)).1 hρ144
  have hIG0 : 0 ≤ ∫ p, |nativeGen (boundaryRegularizer 2) (fun t : ℝ => -t) μR
      (signedLearner (d := d) (n := n) (propCRho ε n)) p| ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) :=
    integral_nonneg fun p => abs_nonneg _
  have hG := (signedLearner_prior_bounds μR μG hd hn0 hn hε (by linarith) hρ1 hacc hGf hGlaw
    InfoDirection.individual 0).2
  have hIG : (n : ℝ) * ∫ p, |nativeGen (boundaryRegularizer 2) (fun t : ℝ => -t) μR
      (signedLearner (d := d) (n := n) (propCRho ε n)) p| ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) ≤ 2 := by
    linarith
  refine ⟨signedLearner_mem_accurate μR hd hn0 hn hacc',
    fun D _ hD θ hθ => signedLearner_all_distributions μR hn0 hn hacc' D hD θ hθ,
    fun Q τ => ?_, ?_, fun hdn => ?_⟩
  · have hB := (signedLearner_prior_bounds μR μG hd hn0 hn hε (by linarith) hρ1 hacc hGf hGlaw
      Q τ).1
    set IB := ∫ p, ldCertificate Q μR μG (fun t : ℝ => -t) (signedLearner (d := d) (n := n) (propCRho ε n)) Gf τ p
      ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) with hIBdef
    set IG := ∫ p, |nativeGen (boundaryRegularizer 2) (fun t : ℝ => -t) μR
      (signedLearner (d := d) (n := n) (propCRho ε n)) p| ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) with hIGdef
    set ρ := propCRho ε n with hρdef
    have hρε := mul_le_mul_of_nonneg_left hε320 (by linarith : (0 : ℝ) ≤ ρ)
    have hIB : ρ / 2 ≤ n * IB := by linarith
    have hstep : n * (1 / 4 * ρ * IG) ≤ n * IB := by
      have := mul_le_mul_of_nonneg_left hIG (by linarith : (0 : ℝ) ≤ ρ / 4)
      linarith
    calc 1 / 4 * min (Real.sqrt (ε * n)) (1 / (144 * ε)) * IG ≤ 1 / 4 * ρ * IG :=
          mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hmin (by norm_num)) hIG0
      _ ≤ IB := le_of_mul_le_mul_left hstep hn'
  · rw [le_div_iff₀ hn']
    linarith
  · have hS := signedLearner_signed_lower μR μG hd hn0 hn (ρ := propCRho ε n) hε (by linarith)
      hεn hdn hacc
    rw [integral_nativeGen_eq μR μG hd hn0 hκ boundaryLink_class measurable_neg
      (boundaryRegularizer 2) (measurable_signedLearner _) (norm_signedLearner_le _)]
    calc 1 / (16 * (n : ℝ)) = (1 / 16) / n := by rw [div_div]
      _ ≤ (∫ p, nativeSigned μR μG (fun t : ℝ => -t) (signedLearner (d := d) (n := n) (propCRho ε n)) p
            ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)) / n := by gcongr

/-- The parameter `ρ'_ε = min{√(2εn − 1), 1/(288 ε)}` of the self-contained variant. -/
def propCRhoHalf (ε : ℝ) (n : ℕ) : ℝ := min (Real.sqrt (2 * ε * n - 1)) (1 / (288 * ε))

theorem propCRhoHalf_facts {n : ℕ} {ε : ℝ} (hε : 0 < ε) (hε288 : ε ≤ 1 / 288) (hεn : 1 ≤ ε * n) :
    1 ≤ propCRhoHalf ε n ∧ 1 + propCRhoHalf ε n ^ 2 ≤ 2 * ε * n ∧
      propCRhoHalf ε n ≤ 1 / (288 * ε) ∧
      min (Real.sqrt (ε * n)) (1 / (288 * ε)) ≤ propCRhoHalf ε n := by
  have hs1 : 1 ≤ Real.sqrt (2 * ε * n - 1) := by
    calc (1 : ℝ) = Real.sqrt 1 := Real.sqrt_one.symm
      _ ≤ Real.sqrt (2 * ε * n - 1) := Real.sqrt_le_sqrt (by linarith)
  have h288 : 1 ≤ 1 / (288 * ε) := by
    rw [le_div_iff₀ (by positivity)]
    linarith
  refine ⟨le_min hs1 h288, ?_, min_le_right _ _, ?_⟩
  · have h0 : 0 ≤ propCRhoHalf ε n := le_trans zero_le_one (le_min hs1 h288)
    have hle : propCRhoHalf ε n ≤ Real.sqrt (2 * ε * n - 1) := min_le_left _ _
    have hsq : propCRhoHalf ε n ^ 2 ≤ Real.sqrt (2 * ε * n - 1) ^ 2 := pow_le_pow_left₀ h0 hle 2
    rw [Real.sq_sqrt (show (0 : ℝ) ≤ 2 * ε * n - 1 by linarith)] at hsq
    linarith
  · exact min_le_min (Real.sqrt_le_sqrt (by linarith)) le_rfl

/-- **No learner-uniform tightness, self-contained variant (no dimension condition).**  With
`ρ'_ε = min{√(2εn − 1), 1/(288ε)}`, the position-signed learner is `ε`-accurate on every law on the
unit ball, has `9/(20n) ≤ E_Π gen_p` and `E_Π |gen_p| ≤ 3/(2n)`, and
`E_Π B^Q_p(τ) ≥ ⅓ min{√(εn), 1/(288ε)} · E_Π |gen_p|` for every `Q` and every real `τ`. -/
theorem propositionC_self_contained (hd : 0 < d) (hn0 : 0 < n) (hn : Even n) {ε : ℝ}
    (hε : 0 < ε) (hε320 : ε ≤ 1 / 320) (hεn : 1 ≤ ε * n) {Gf : Ng → Fin n → ℝ}
    (hGf : Measurable Gf) (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) :
    (signedLearner (d := d) (n := n) (propCRhoHalf ε n) :
        (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
        ∈ nativeAccurateLearners n d μR (fun t : ℝ => -t) (boundaryRegularizer 2) ε ∧
      (∀ (Q : InfoDirection) (τ : ℝ),
        1 / 3 * min (Real.sqrt (ε * n)) (1 / (288 * ε))
            * ∫ p, |nativeGen (boundaryRegularizer 2) (fun t : ℝ => -t) μR
                (signedLearner (d := d) (n := n) (propCRhoHalf ε n)) p|
                ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)
          ≤ ∫ p, ldCertificate Q μR μG (fun t : ℝ => -t)
              (signedLearner (d := d) (n := n) (propCRhoHalf ε n)) Gf τ p
              ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d)) ∧
      9 / (20 * n) ≤ ∫ p, nativeGen (boundaryRegularizer 2) (fun t : ℝ => -t) μR
          (signedLearner (d := d) (n := n) (propCRhoHalf ε n)) p
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) ∧
      ∫ p, |nativeGen (boundaryRegularizer 2) (fun t : ℝ => -t) μR
          (signedLearner (d := d) (n := n) (propCRhoHalf ε n)) p|
          ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) ≤ 3 / (2 * n) := by
  obtain ⟨hρ1, hacc, hρ288, hmin⟩ := propCRhoHalf_facts (n := n) hε (by linarith) hεn
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn0
  have hacc' : (1 + propCRhoHalf ε n ^ 2) / (2 * n) ≤ ε := by
    rw [div_le_iff₀ (by positivity)]
    linarith
  have h288 : propCRhoHalf ε n * (288 * ε) ≤ 1 := (le_div_iff₀ (by positivity)).1 hρ288
  have hIG0 : 0 ≤ ∫ p, |nativeGen (boundaryRegularizer 2) (fun t : ℝ => -t) μR
      (signedLearner (d := d) (n := n) (propCRhoHalf ε n)) p|
      ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) :=
    integral_nonneg fun p => abs_nonneg _
  have hG := (signedLearner_prior_bounds μR μG hd hn0 hn hε (by linarith) hρ1 hacc hGf hGlaw
    InfoDirection.individual 0).2
  have hIG : (n : ℝ) * ∫ p, |nativeGen (boundaryRegularizer 2) (fun t : ℝ => -t) μR
      (signedLearner (d := d) (n := n) (propCRhoHalf ε n)) p|
      ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) ≤ 3 / 2 := by
    linarith
  have hL := signedLearner_prior_gap_lower μR μG hd hn0 hn hε (by linarith) hρ1 hacc hGf hGlaw
  refine ⟨signedLearner_mem_accurate μR hd hn0 hn hacc', fun Q τ => ?_, ?_, ?_⟩
  · have hB := (signedLearner_prior_bounds μR μG hd hn0 hn hε (by linarith) hρ1 hacc hGf hGlaw
      Q τ).1
    set IB := ∫ p, ldCertificate Q μR μG (fun t : ℝ => -t)
      (signedLearner (d := d) (n := n) (propCRhoHalf ε n)) Gf τ p
      ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) with hIBdef
    set IG := ∫ p, |nativeGen (boundaryRegularizer 2) (fun t : ℝ => -t) μR
      (signedLearner (d := d) (n := n) (propCRhoHalf ε n)) p|
      ∂(prior (nativeKappa 1 (1 / 2) 2 ε) d) with hIGdef
    set ρ := propCRhoHalf ε n with hρdef
    have hρε := mul_le_mul_of_nonneg_left hε320 (by linarith : (0 : ℝ) ≤ ρ)
    have hIB : ρ / 2 ≤ n * IB := by linarith
    have hstep : n * (1 / 3 * ρ * IG) ≤ n * IB := by
      have := mul_le_mul_of_nonneg_left hIG (by linarith : (0 : ℝ) ≤ ρ / 3)
      linarith
    calc 1 / 3 * min (Real.sqrt (ε * n)) (1 / (288 * ε)) * IG ≤ 1 / 3 * ρ * IG :=
          mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hmin (by norm_num)) hIG0
      _ ≤ IB := le_of_mul_le_mul_left hstep hn'
  · rw [div_le_iff₀ (by positivity)]
    nlinarith
  · rw [le_div_iff₀ (by positivity)]
    linarith

end Unsaturated
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/Unsaturated/PositionSignedProduct.lean <==
import LossOnlyTraceability.Unsaturated.PositionSignedProjection
import LossOnlyTraceability.SecondMoment
import LossOnlyTraceability.PowerMapAccuracy
import LossOnlyTraceability.OversamplingLawLearner
import Mathlib.MeasureTheory.Function.SpecialFunctions.Inner

/-! The position-signed learner, product-space part.  For a probability law `D` on the closed unit ball with mean
`μ` and total variance `v = E‖Z − μ‖²`, `n` independent draws `x = (x_j)` and real weights `w` with
`∑ⱼ wⱼ = 1`, the projected weighted average `θ̂ = Π_W(∑ⱼ wⱼ xⱼ)` satisfies, for every `i`,

  `|E⟪θ̂, xᵢ − μ⟫ − wᵢ v| ≤ 8 |wᵢ| (‖μ‖² + (∑ⱼ wⱼ²) v)`   (leave-one-out-by-the-mean),

and `E[F_D(θ̂) − min_W F_D] ≤ ½ (∑ⱼ wⱼ²) v` at `r = 2` (weighted accuracy). -/

noncomputable section
namespace LossOnlyTraceability
namespace Unsaturated

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

variable {d n : ℕ}

theorem measurable_fun_const_smul {α : Type*} [MeasurableSpace α]
    {f : α → EuclideanSpace ℝ (Fin d)} (hf : Measurable f) (c : ℝ) :
    Measurable fun x => c • f x :=
  (measurable_const (a := c)).smul hf

/-- The centered coordinate `x ↦ x j − μ` is measurable. -/
theorem measurable_coord_sub (μ : EuclideanSpace ℝ (Fin d)) (j : Fin n) :
    Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) => x j - μ := by
  have h : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) => x j := measurable_pi_apply j
  exact h.sub_const μ

/-- `μ + ∑ⱼ uⱼ (yⱼ − μ)`. -/
def centeredCombo (u : Fin n → ℝ) (μ : EuclideanSpace ℝ (Fin d))
    (y : Fin n → EuclideanSpace ℝ (Fin d)) : EuclideanSpace ℝ (Fin d) :=
  μ + ∑ j, u j • (y j - μ)

/-- With `∑ⱼ wⱼ = 1`, `∑ⱼ wⱼ xⱼ = μ + ∑ⱼ wⱼ (xⱼ − μ)`. -/
theorem sum_smul_eq_centeredCombo {w : Fin n → ℝ} (hw : ∑ j, w j = 1)
    (μ : EuclideanSpace ℝ (Fin d)) (x : Fin n → EuclideanSpace ℝ (Fin d)) :
    ∑ j, w j • x j = centeredCombo w μ x := by
  unfold centeredCombo
  simp only [smul_sub, Finset.sum_sub_distrib, ← Finset.sum_smul, hw, one_smul]
  abel

/-- Replacing the `i`-th point by the mean is the same as zeroing the `i`-th weight. -/
theorem centeredCombo_update (w : Fin n → ℝ) (μ : EuclideanSpace ℝ (Fin d))
    (x : Fin n → EuclideanSpace ℝ (Fin d)) (i : Fin n) :
    centeredCombo w μ (Function.update x i μ) = centeredCombo (Function.update w i 0) μ x := by
  unfold centeredCombo
  congr 1
  refine Finset.sum_congr rfl fun j _ => ?_
  by_cases hj : j = i
  · rw [hj]
    simp
  · simp [hj]

/-- `a − b = wᵢ (xᵢ − μ)` for `a` the full and `b` the leave-one-out-by-the-mean combination. -/
theorem centeredCombo_sub_update (w : Fin n → ℝ) (μ : EuclideanSpace ℝ (Fin d))
    (x : Fin n → EuclideanSpace ℝ (Fin d)) (i : Fin n) :
    centeredCombo w μ x - centeredCombo w μ (Function.update x i μ) = w i • (x i - μ) := by
  unfold centeredCombo
  rw [add_sub_add_left_eq_sub, ← Finset.sum_sub_distrib, Finset.sum_eq_single i]
  · simp
  · intro j _ hj
    simp [hj]
  · intro h
    exact absurd (Finset.mem_univ i) h

theorem measurable_centeredCombo (u : Fin n → ℝ) (μ : EuclideanSpace ℝ (Fin d)) :
    Measurable (fun x : Fin n → EuclideanSpace ℝ (Fin d) => centeredCombo u μ x) := by
  unfold centeredCombo
  exact measurable_const.add (Finset.measurable_sum Finset.univ fun j _ =>
    measurable_fun_const_smul (measurable_coord_sub μ j) (u j))

/-- `‖μ + ∑ⱼ uⱼ (xⱼ − μ)‖ ≤ 1 + 2 ∑ⱼ |uⱼ|` on the unit ball. -/
theorem norm_centeredCombo_le (u : Fin n → ℝ) {μ : EuclideanSpace ℝ (Fin d)} (hμ : ‖μ‖ ≤ 1)
    {x : Fin n → EuclideanSpace ℝ (Fin d)} (hx : ∀ j, ‖x j‖ ≤ 1) :
    ‖centeredCombo u μ x‖ ≤ 1 + 2 * ∑ j, |u j| := by
  unfold centeredCombo
  have hterm : ∀ j, ‖u j • (x j - μ)‖ ≤ |u j| * 2 := by
    intro j
    rw [norm_smul, Real.norm_eq_abs]
    have h1 : ‖x j - μ‖ ≤ 2 := by
      calc ‖x j - μ‖ ≤ ‖x j‖ + ‖μ‖ := norm_sub_le _ _
        _ ≤ 2 := by linarith [hx j]
    exact mul_le_mul_of_nonneg_left h1 (abs_nonneg _)
  calc ‖μ + ∑ j, u j • (x j - μ)‖ ≤ ‖μ‖ + ‖∑ j, u j • (x j - μ)‖ := norm_add_le _ _
    _ ≤ 1 + ∑ j, |u j| * 2 :=
        add_le_add hμ ((norm_sum_le _ _).trans (Finset.sum_le_sum fun j _ => hterm j))
    _ = 1 + 2 * ∑ j, |u j| := by rw [← Finset.sum_mul]; ring

section Product

variable (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]

/-- Integrals of functions of one coordinate of `D^n`. -/
theorem integral_pi_coord {G : Type*} [NormedAddCommGroup G] [NormedSpace ℝ G]
    {g : EuclideanSpace ℝ (Fin d) → G} (hg : AEStronglyMeasurable g D) (j : Fin n) :
    ∫ x, g (x j) ∂(Measure.pi fun _ : Fin n => D) = ∫ z, g z ∂D := by
  have hmap : (Measure.pi fun _ : Fin n => D).map (fun x => x j) = D :=
    (measurePreserving_eval (fun _ : Fin n => D) j).map_eq
  have h := integral_map (μ := Measure.pi fun _ : Fin n => D)
    (φ := fun x : Fin n → EuclideanSpace ℝ (Fin d) => x j) (measurable_pi_apply j).aemeasurable
    (f := g) (by rw [hmap]; exact hg)
  rw [hmap] at h
  exact h.symm

/-- Coordinates of `D^n` lie in the unit ball almost surely. -/
theorem ae_pi_coord_norm_le (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) :
    ∀ᵐ x ∂(Measure.pi fun _ : Fin n => D), ∀ j, ‖x j‖ ≤ 1 :=
  ae_all_iff.2 fun j => (measurePreserving_eval (fun _ : Fin n => D) j).quasiMeasurePreserving.ae hD

theorem norm_integral_id_le_one (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) : ‖∫ z, z ∂D‖ ≤ 1 := by
  simpa using norm_integral_le_of_norm_le_const (μ := D) hD

/-- The sample with coordinate `i` replaced by the constant `μ` is independent of coordinate `i`. -/
theorem indepFun_update_coord (μ : EuclideanSpace ℝ (Fin d)) (i : Fin n) :
    IndepFun (fun x : Fin n → EuclideanSpace ℝ (Fin d) => Function.update x i μ)
      (fun x => x i) (Measure.pi fun _ : Fin n => D) := by
  have hpi : iIndepFun (fun (j : Fin n) (x : Fin n → EuclideanSpace ℝ (Fin d)) => x j)
      (Measure.pi fun _ : Fin n => D) :=
    iIndepFun_pi (X := fun _ => id) fun _ => aemeasurable_id
  have hST : Disjoint (Finset.univ.erase i) ({i} : Finset (Fin n)) := by
    simp [Finset.disjoint_singleton_right]
  have hfin := hpi.indepFun_finset _ _ hST fun j => measurable_pi_apply j
  let G : (↥(Finset.univ.erase i) → EuclideanSpace ℝ (Fin d)) →
      Fin n → EuclideanSpace ℝ (Fin d) :=
    fun v j => if h : j = i then μ else v ⟨j, Finset.mem_erase.2 ⟨h, Finset.mem_univ j⟩⟩
  have hG : Measurable G := by
    refine measurable_pi_lambda _ fun j => ?_
    by_cases h : j = i
    · simp only [G, dif_pos h]
      exact measurable_const
    · simp only [G, dif_neg h]
      exact measurable_pi_apply _
  have hcomp := hfin.comp hG
    (measurable_pi_apply (⟨i, Finset.mem_singleton_self i⟩ : ↥({i} : Finset (Fin n))))
  have heq : (fun x : Fin n → EuclideanSpace ℝ (Fin d) => Function.update x i μ)
      = G ∘ fun x (j : ↥(Finset.univ.erase i)) => x j := by
    funext x j
    by_cases h : j = i
    · rw [h]
      simp [G]
    · simp [G, h]
  rw [heq]
  exact hcomp

/-- Coordinates of `D^n` are integrable, with mean `μ`. -/
theorem integrable_pi_coord (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (j : Fin n) :
    Integrable (fun x : Fin n → EuclideanSpace ℝ (Fin d) => x j)
      (Measure.pi fun _ : Fin n => D) := by
  refine Integrable.of_bound (measurable_pi_apply j).aestronglyMeasurable 1 ?_
  filter_upwards [ae_pi_coord_norm_le D hD] with x hx using hx j

theorem integral_pi_coord_centered (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (j : Fin n) :
    ∫ x, (x j - ∫ z, z ∂D) ∂(Measure.pi fun _ : Fin n => D) = 0 := by
  rw [integral_sub (integrable_pi_coord D hD j) (integrable_const _),
    integral_pi_coord D (g := fun z => z) aestronglyMeasurable_id j]
  simp only [integral_const, probReal_univ, one_smul, sub_self]

/-- **Leave-one-out orthogonality.**  If `F` is measurable and `F(x^{(i←μ)})` is integrable, then
`E⟪F(x^{(i←μ)}), xᵢ − μ⟫ = 0`, `μ` the mean of `D`. -/
theorem integral_inner_update_centered_eq_zero (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (i : Fin n)
    {F : (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d)} (hF : Measurable F)
    (hFint : Integrable (fun x => F (Function.update x i (∫ z, z ∂D)))
      (Measure.pi fun _ : Fin n => D)) :
    ∫ x, ⟪F (Function.update x i (∫ z, z ∂D)), x i - ∫ z, z ∂D⟫_ℝ
      ∂(Measure.pi fun _ : Fin n => D) = 0 := by
  have hind : IndepFun (fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
      F (Function.update x i (∫ z, z ∂D))) (fun x => x i - ∫ z, z ∂D)
      (Measure.pi fun _ : Fin n => D) :=
    (indepFun_update_coord D (∫ z, z ∂D) i).comp hF (measurable_id.sub_const _)
  have hYint : Integrable (fun x : Fin n → EuclideanSpace ℝ (Fin d) => x i - ∫ z, z ∂D)
      (Measure.pi fun _ : Fin n => D) :=
    (integrable_pi_coord D hD i).sub (integrable_const _)
  have h0 := integral_inner_eq_zero_of_indep_centered (Measure.pi fun _ : Fin n => D)
    (fun x => x i - ∫ z, z ∂D) (fun x => F (Function.update x i (∫ z, z ∂D))) hYint hFint
    hind.symm (integral_pi_coord_centered D hD i)
  refine (integral_congr_ae (Filter.Eventually.of_forall fun x => ?_)).trans h0
  exact real_inner_comm _ _

/-- **Second moment of a centered combination.** `E‖∑ⱼ uⱼ(xⱼ − μ)‖² = (∑ⱼ uⱼ²) v`. -/
theorem integral_norm_sum_centered_sq (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (u : Fin n → ℝ) :
    ∫ x, ‖∑ j, u j • (x j - ∫ z, z ∂D)‖ ^ 2 ∂(Measure.pi fun _ : Fin n => D)
      = (∑ j, u j ^ 2) * ∫ z, ‖z - ∫ z', z' ∂D‖ ^ 2 ∂D := by
  set μ := ∫ z, z ∂D with hμdef
  set P := Measure.pi fun _ : Fin n => D with hPdef
  have hμ1 : ‖μ‖ ≤ 1 := norm_integral_id_le_one D hD
  have hall := ae_pi_coord_norm_le (n := n) D hD
  set X : Fin n → (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d) :=
    fun j x => u j • (x j - μ) with hXdef
  have hXm : ∀ j, Measurable (X j) := fun j =>
    measurable_fun_const_smul (measurable_coord_sub μ j) (u j)
  have hXb : ∀ j, ∀ᵐ x ∂P, ‖X j x‖ ≤ |u j| * 2 := by
    intro j
    filter_upwards [hall] with x hx
    rw [hXdef, norm_smul, Real.norm_eq_abs]
    have h1 : ‖x j - μ‖ ≤ 2 := by
      calc ‖x j - μ‖ ≤ ‖x j‖ + ‖μ‖ := norm_sub_le _ _
        _ ≤ 2 := by linarith [hx j]
    exact mul_le_mul_of_nonneg_left h1 (abs_nonneg _)
  have hXint : ∀ j, Integrable (X j) P := fun j =>
    Integrable.of_bound (hXm j).aestronglyMeasurable _ (hXb j)
  have hinner : ∀ j k, Integrable (fun x => ⟪X j x, X k x⟫_ℝ) P := by
    intro j k
    refine Integrable.of_bound ((hXm j).inner (hXm k)).aestronglyMeasurable
      ((|u j| * 2) * (|u k| * 2)) ?_
    filter_upwards [hXb j, hXb k] with x hj hk
    rw [Real.norm_eq_abs]
    calc |⟪X j x, X k x⟫_ℝ| ≤ ‖X j x‖ * ‖X k x‖ := abs_real_inner_le_norm _ _
      _ ≤ (|u j| * 2) * (|u k| * 2) :=
          mul_le_mul hj hk (norm_nonneg _) (by positivity)
  have hmean : ∀ j, ∫ x, X j x ∂P = 0 := by
    intro j
    rw [hXdef]
    simp only
    rw [integral_smul, integral_pi_coord_centered D hD j, smul_zero]
  have hindep : Pairwise fun j k => IndepFun (X j) (X k) P := by
    have hpi : iIndepFun (fun (j : Fin n) (x : Fin n → EuclideanSpace ℝ (Fin d)) => x j) P :=
      iIndepFun_pi (X := fun _ => id) fun _ => aemeasurable_id
    intro j k hjk
    exact (hpi.indepFun hjk).comp (measurable_fun_const_smul (measurable_id.sub_const μ) (u j))
      (measurable_fun_const_smul (measurable_id.sub_const μ) (u k))
  have hsum := integral_norm_sum_sq_of_indep_centered P X hXint hinner hmean hindep
  rw [hsum, Finset.sum_mul]
  refine Finset.sum_congr rfl fun j _ => ?_
  have hpt : ∀ x : Fin n → EuclideanSpace ℝ (Fin d),
      ‖X j x‖ ^ (2 : ℕ) = u j ^ 2 * ‖x j - μ‖ ^ 2 := by
    intro x
    rw [hXdef]
    simp only
    rw [norm_smul, Real.norm_eq_abs, mul_pow, sq_abs]
  simp_rw [hpt]
  rw [integral_const_mul]
  congr 1
  exact integral_pi_coord D (g := fun z => ‖z - μ‖ ^ 2)
    ((measurable_id.sub_const μ).norm.pow_const 2).aestronglyMeasurable j

/-- **Second moment of `μ + ∑ⱼ uⱼ(xⱼ − μ)`.** It equals `‖μ‖² + (∑ⱼ uⱼ²) v`. -/
theorem integral_norm_centeredCombo_sq (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) (u : Fin n → ℝ) :
    ∫ x, ‖centeredCombo u (∫ z, z ∂D) x‖ ^ 2 ∂(Measure.pi fun _ : Fin n => D)
      = ‖∫ z, z ∂D‖ ^ 2 + (∑ j, u j ^ 2) * ∫ z, ‖z - ∫ z', z' ∂D‖ ^ 2 ∂D := by
  set μ := ∫ z, z ∂D with hμdef
  set P := Measure.pi fun _ : Fin n => D with hPdef
  have hμ1 : ‖μ‖ ≤ 1 := norm_integral_id_le_one D hD
  have hall := ae_pi_coord_norm_le (n := n) D hD
  set C : (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d) :=
    fun x => ∑ j, u j • (x j - μ) with hCdef
  have hCm : Measurable C := Finset.measurable_sum Finset.univ fun j _ =>
    measurable_fun_const_smul (measurable_coord_sub μ j) (u j)
  have hCb : ∀ᵐ x ∂P, ‖C x‖ ≤ 2 * ∑ j, |u j| := by
    filter_upwards [hall] with x hx
    have hterm : ∀ j, ‖u j • (x j - μ)‖ ≤ |u j| * 2 := by
      intro j
      rw [norm_smul, Real.norm_eq_abs]
      have h1 : ‖x j - μ‖ ≤ 2 := by
        calc ‖x j - μ‖ ≤ ‖x j‖ + ‖μ‖ := norm_sub_le _ _
          _ ≤ 2 := by linarith [hx j]
      exact mul_le_mul_of_nonneg_left h1 (abs_nonneg _)
    calc ‖C x‖ ≤ ∑ j, ‖u j • (x j - μ)‖ := norm_sum_le _ _
      _ ≤ ∑ j, |u j| * 2 := Finset.sum_le_sum fun j _ => hterm j
      _ = 2 * ∑ j, |u j| := by rw [← Finset.sum_mul]; ring
  have hCint : Integrable C P := Integrable.of_bound hCm.aestronglyMeasurable _ hCb
  have hC2int : Integrable (fun x => ‖C x‖ ^ 2) P := by
    refine Integrable.of_bound (hCm.norm.pow_const 2).aestronglyMeasurable
      ((2 * ∑ j, |u j|) ^ 2) ?_
    filter_upwards [hCb] with x hx
    rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
    exact pow_le_pow_left₀ (norm_nonneg _) hx 2
  have hXint : ∀ j, Integrable (fun x : Fin n → EuclideanSpace ℝ (Fin d) => u j • (x j - μ)) P := by
    intro j
    refine Integrable.of_bound (measurable_fun_const_smul (measurable_coord_sub μ j)
      (u j)).aestronglyMeasurable (|u j| * 2) ?_
    filter_upwards [hall] with x hx
    rw [norm_smul, Real.norm_eq_abs]
    have h1 : ‖x j - μ‖ ≤ 2 := by
      calc ‖x j - μ‖ ≤ ‖x j‖ + ‖μ‖ := norm_sub_le _ _
        _ ≤ 2 := by linarith [hx j]
    exact mul_le_mul_of_nonneg_left h1 (abs_nonneg _)
  have hCmean : ∫ x, C x ∂P = 0 := by
    rw [hCdef]
    simp only
    rw [integral_finsetSum _ fun j _ => hXint j]
    refine Finset.sum_eq_zero fun j _ => ?_
    rw [integral_smul, integral_pi_coord_centered D hD j, smul_zero]
  have hpt : ∀ x, ‖centeredCombo u μ x‖ ^ 2 = ‖μ‖ ^ 2 + 2 * ⟪μ, C x⟫_ℝ + ‖C x‖ ^ 2 := by
    intro x
    rw [centeredCombo, norm_add_sq_real]
  simp_rw [hpt]
  have hin : Integrable (fun x => 2 * ⟪μ, C x⟫_ℝ) P := (hCint.const_inner μ).const_mul 2
  have h12 : Integrable (fun x => ‖μ‖ ^ 2 + 2 * ⟪μ, C x⟫_ℝ) P := (integrable_const _).add hin
  rw [integral_add h12 hC2int, integral_add (integrable_const _) hin,
    integral_const_mul, integral_inner hCint, hCmean, inner_zero_right, mul_zero, add_zero,
    integral_norm_sum_centered_sq D hD u]
  simp only [integral_const, probReal_univ, one_smul]
  rfl

/-- **The leave-one-out-by-the-mean estimate.**  With `∑ⱼ wⱼ = 1`, `μ` the mean and `v` the total
variance of `D`: `|E⟪Π_W(∑ⱼ wⱼ xⱼ), xᵢ − μ⟫ − wᵢ v| ≤ 8 |wᵢ| (‖μ‖² + (∑ⱼ wⱼ²) v)`. -/
theorem abs_integral_inner_clipped_sub_le (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) {w : Fin n → ℝ}
    (hw : ∑ j, w j = 1) (i : Fin n) :
    |(∫ x, ⟪clippedPowerMap 2 (∑ j, w j • x j), x i - ∫ z, z ∂D⟫_ℝ
        ∂(Measure.pi fun _ : Fin n => D)) - w i * ∫ z, ‖z - ∫ z', z' ∂D‖ ^ 2 ∂D|
      ≤ 8 * |w i| * (‖∫ z, z ∂D‖ ^ 2 + (∑ j, w j ^ 2) * ∫ z, ‖z - ∫ z', z' ∂D‖ ^ 2 ∂D) := by
  set μ := ∫ z, z ∂D with hμdef
  set P := Measure.pi fun _ : Fin n => D with hPdef
  set v := ∫ z, ‖z - μ‖ ^ 2 ∂D with hvdef
  have hμ1 : ‖μ‖ ≤ 1 := norm_integral_id_le_one D hD
  have hall := ae_pi_coord_norm_le (n := n) D hD
  have hv0 : 0 ≤ v := integral_nonneg fun z => sq_nonneg _
  set w0 : Fin n → ℝ := Function.update w i 0 with hw0def
  -- the full and the leave-one-out combinations
  set a : (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d) :=
    fun x => centeredCombo w μ x with hadef
  set b : (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d) :=
    fun x => centeredCombo w0 μ x with hbdef
  set Y : (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d) :=
    fun x => x i - μ with hYdef
  have ham : Measurable a := measurable_centeredCombo w μ
  have hbm : Measurable b := measurable_centeredCombo w0 μ
  have hYm : Measurable Y := measurable_coord_sub μ i
  have hbupd : ∀ x, b x = centeredCombo w μ (Function.update x i μ) := fun x =>
    (centeredCombo_update w μ x i).symm
  have hab : ∀ x, a x - b x = w i • Y x := by
    intro x
    rw [hbupd]
    exact centeredCombo_sub_update w μ x i
  have hsumw : ∀ x : Fin n → EuclideanSpace ℝ (Fin d), ∑ j, w j • x j = a x := fun x =>
    sum_smul_eq_centeredCombo hw μ x
  have hYb : ∀ᵐ x ∂P, ‖Y x‖ ≤ 2 := by
    filter_upwards [hall] with x hx
    calc ‖x i - μ‖ ≤ ‖x i‖ + ‖μ‖ := norm_sub_le _ _
      _ ≤ 2 := by linarith [hx i]
  have hab_b : ∀ᵐ x ∂P, ‖a x‖ ≤ 1 + 2 * ∑ j, |w j| := by
    filter_upwards [hall] with x hx using norm_centeredCombo_le w hμ1 hx
  have hbb : ∀ᵐ x ∂P, ‖b x‖ ≤ 1 + 2 * ∑ j, |w0 j| := by
    filter_upwards [hall] with x hx using norm_centeredCombo_le w0 hμ1 hx
  -- pointwise decomposition `⟪Π a, Y⟫ = ⟪Π b, Y⟫ + wᵢ ‖Y‖² − ⟪ψ a − ψ b, Y⟫`
  have hdecomp : ∀ x, ⟪clippedPowerMap 2 (a x), Y x⟫_ℝ
      = ⟪clippedPowerMap 2 (b x), Y x⟫_ℝ + w i * ‖Y x‖ ^ 2
        - ⟪ballResidual (a x) - ballResidual (b x), Y x⟫_ℝ := by
    intro x
    have h1 := clippedPowerMap_two_sub (a x) (b x)
    have h2 : clippedPowerMap 2 (a x) = clippedPowerMap 2 (b x)
        + (w i • Y x - (ballResidual (a x) - ballResidual (b x))) := by
      rw [← hab x, ← h1]
      abel
    rw [h2, inner_add_left, inner_sub_left, real_inner_smul_left, real_inner_self_eq_norm_sq]
    ring
  -- integrability of the three pieces
  have hT1int : Integrable (fun x => ⟪clippedPowerMap 2 (b x), Y x⟫_ℝ) P := by
    refine Integrable.of_bound ((((measurable_clippedPowerMap 2).comp hbm)).inner hYm
      ).aestronglyMeasurable 2 ?_
    filter_upwards [hYb] with x hx
    rw [Real.norm_eq_abs]
    calc |⟪clippedPowerMap 2 (b x), Y x⟫_ℝ| ≤ ‖clippedPowerMap 2 (b x)‖ * ‖Y x‖ :=
          abs_real_inner_le_norm _ _
      _ ≤ 1 * 2 := mul_le_mul (norm_clippedPowerMap_two_le_one _) hx (norm_nonneg _) zero_le_one
      _ = 2 := one_mul 2
  have hT2int : Integrable (fun x => w i * ‖Y x‖ ^ 2) P := by
    refine (Integrable.of_bound (hYm.norm.pow_const 2).aestronglyMeasurable 4 ?_).const_mul _
    filter_upwards [hYb] with x hx
    rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
    nlinarith [norm_nonneg (Y x)]
  have hψm : Measurable fun x => ballResidual (a x) - ballResidual (b x) := by
    have hres : Measurable (ballResidual : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d)) :=
      measurable_id.sub (measurable_clippedPowerMap 2)
    exact (hres.comp ham).sub (hres.comp hbm)
  set K : ℝ := (1 + 2 * ∑ j, |w j|) ^ 2 + (1 + 2 * ∑ j, |w0 j|) ^ 2 with hKdef
  have hptb : ∀ᵐ x ∂P, |⟪ballResidual (a x) - ballResidual (b x), Y x⟫_ℝ|
      ≤ 4 * |w i| * (‖a x‖ ^ 2 + ‖b x‖ ^ 2) := by
    filter_upwards [hYb] with x hx
    have h := abs_inner_ballResidual_sub_le (a x) (b x) (Y x)
    rw [hab x, norm_smul, Real.norm_eq_abs] at h
    have hY2 : ‖Y x‖ * ‖Y x‖ ≤ 4 := by nlinarith [norm_nonneg (Y x)]
    calc |⟪ballResidual (a x) - ballResidual (b x), Y x⟫_ℝ|
        ≤ |w i| * ‖Y x‖ * ‖Y x‖ * (‖a x‖ ^ 2 + ‖b x‖ ^ 2) := h
      _ = |w i| * (‖Y x‖ * ‖Y x‖) * (‖a x‖ ^ 2 + ‖b x‖ ^ 2) := by ring
      _ ≤ |w i| * 4 * (‖a x‖ ^ 2 + ‖b x‖ ^ 2) := by
          apply mul_le_mul_of_nonneg_right _ (by positivity)
          exact mul_le_mul_of_nonneg_left hY2 (abs_nonneg _)
      _ = 4 * |w i| * (‖a x‖ ^ 2 + ‖b x‖ ^ 2) := by ring
  have ha2int : Integrable (fun x => ‖a x‖ ^ 2) P := by
    refine Integrable.of_bound (ham.norm.pow_const 2).aestronglyMeasurable
      ((1 + 2 * ∑ j, |w j|) ^ 2) ?_
    filter_upwards [hab_b] with x hx
    rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
    exact pow_le_pow_left₀ (norm_nonneg _) hx 2
  have hb2int : Integrable (fun x => ‖b x‖ ^ 2) P := by
    refine Integrable.of_bound (hbm.norm.pow_const 2).aestronglyMeasurable
      ((1 + 2 * ∑ j, |w0 j|) ^ 2) ?_
    filter_upwards [hbb] with x hx
    rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
    exact pow_le_pow_left₀ (norm_nonneg _) hx 2
  have hRint : Integrable (fun x => 4 * |w i| * (‖a x‖ ^ 2 + ‖b x‖ ^ 2)) P :=
    (ha2int.add hb2int).const_mul _
  have hT3int : Integrable (fun x => ⟪ballResidual (a x) - ballResidual (b x), Y x⟫_ℝ) P := by
    refine hRint.mono' (hψm.inner hYm).aestronglyMeasurable ?_
    filter_upwards [hptb] with x hx
    rwa [Real.norm_eq_abs]
  -- the three integrals
  have hI1 : ∫ x, ⟪clippedPowerMap 2 (b x), Y x⟫_ℝ ∂P = 0 := by
    have hFm : Measurable fun y : Fin n → EuclideanSpace ℝ (Fin d) =>
        clippedPowerMap 2 (centeredCombo w μ y) :=
      (measurable_clippedPowerMap 2).comp (measurable_centeredCombo w μ)
    have hFint : Integrable (fun x => clippedPowerMap 2 (centeredCombo w μ
        (Function.update x i μ))) P := by
      have hfun : (fun x => clippedPowerMap 2 (centeredCombo w μ (Function.update x i μ)))
          = fun x => clippedPowerMap 2 (b x) := funext fun x => by rw [hbupd x]
      rw [hfun]
      refine Integrable.of_bound
        ((measurable_clippedPowerMap 2).comp hbm).aestronglyMeasurable 1 ?_
      filter_upwards with x
      exact norm_clippedPowerMap_two_le_one _
    have h := integral_inner_update_centered_eq_zero D hD i hFm hFint
    refine (integral_congr_ae (Filter.Eventually.of_forall fun x => ?_)).trans h
    simp only [hYdef, hbupd]
    rfl
  have hI2 : ∫ x, w i * ‖Y x‖ ^ 2 ∂P = w i * v := by
    rw [integral_const_mul]
    congr 1
    exact integral_pi_coord D (g := fun z => ‖z - μ‖ ^ 2)
      ((measurable_id.sub_const μ).norm.pow_const 2).aestronglyMeasurable i
  have ha2 : ∫ x, ‖a x‖ ^ 2 ∂P = ‖μ‖ ^ 2 + (∑ j, w j ^ 2) * v :=
    integral_norm_centeredCombo_sq D hD w
  have hb2 : ∫ x, ‖b x‖ ^ 2 ∂P = ‖μ‖ ^ 2 + (∑ j, w0 j ^ 2) * v :=
    integral_norm_centeredCombo_sq D hD w0
  have hw0le : ∑ j, w0 j ^ 2 ≤ ∑ j, w j ^ 2 := by
    refine Finset.sum_le_sum fun j _ => ?_
    by_cases hj : j = i
    · rw [hj, hw0def, Function.update_self]
      simp only [ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, zero_pow]
      exact sq_nonneg _
    · rw [hw0def, Function.update_of_ne hj]
  have hI3 : |∫ x, ⟪ballResidual (a x) - ballResidual (b x), Y x⟫_ℝ ∂P|
      ≤ 8 * |w i| * (‖μ‖ ^ 2 + (∑ j, w j ^ 2) * v) := by
    calc |∫ x, ⟪ballResidual (a x) - ballResidual (b x), Y x⟫_ℝ ∂P|
        ≤ ∫ x, |⟪ballResidual (a x) - ballResidual (b x), Y x⟫_ℝ| ∂P :=
          abs_integral_le_integral_abs
      _ ≤ ∫ x, 4 * |w i| * (‖a x‖ ^ 2 + ‖b x‖ ^ 2) ∂P :=
          integral_mono_ae hT3int.abs hRint hptb
      _ = 4 * |w i| * ((‖μ‖ ^ 2 + (∑ j, w j ^ 2) * v) + (‖μ‖ ^ 2 + (∑ j, w0 j ^ 2) * v)) := by
          rw [integral_const_mul, integral_add ha2int hb2int, ha2, hb2]
      _ ≤ 4 * |w i| * ((‖μ‖ ^ 2 + (∑ j, w j ^ 2) * v) + (‖μ‖ ^ 2 + (∑ j, w j ^ 2) * v)) := by
          apply mul_le_mul_of_nonneg_left _ (by positivity)
          have := mul_le_mul_of_nonneg_right hw0le hv0
          linarith
      _ = 8 * |w i| * (‖μ‖ ^ 2 + (∑ j, w j ^ 2) * v) := by ring
  -- assemble
  have hmain : ∫ x, ⟪clippedPowerMap 2 (∑ j, w j • x j), x i - μ⟫_ℝ ∂P
      = w i * v - ∫ x, ⟪ballResidual (a x) - ballResidual (b x), Y x⟫_ℝ ∂P := by
    have hcongr : ∫ x, ⟪clippedPowerMap 2 (∑ j, w j • x j), x i - μ⟫_ℝ ∂P
        = ∫ x, (⟪clippedPowerMap 2 (b x), Y x⟫_ℝ + w i * ‖Y x‖ ^ 2
          - ⟪ballResidual (a x) - ballResidual (b x), Y x⟫_ℝ) ∂P := by
      refine integral_congr_ae (Filter.Eventually.of_forall fun x => ?_)
      simp only
      rw [hsumw x]
      exact hdecomp x
    have hT12int : Integrable (fun x => ⟪clippedPowerMap 2 (b x), Y x⟫_ℝ + w i * ‖Y x‖ ^ 2) P :=
      hT1int.add hT2int
    rw [hcongr, integral_sub hT12int hT3int, integral_add hT1int hT2int, hI1, hI2,
      zero_add]
  rw [hmain, sub_sub_cancel_left, abs_neg]
  exact hI3

/-- **Weighted accuracy at `r = 2`.**  With `∑ⱼ wⱼ = 1`,
`E[F_D(Π_W(∑ⱼ wⱼ xⱼ)) − min_W F_D] ≤ ½ (∑ⱼ wⱼ²) v`. -/
theorem integral_powerLinearRisk_clipped_weighted_sub_le (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1)
    {w : Fin n → ℝ} (hw : ∑ j, w j = 1) :
    ∫ x, (powerLinearRisk 2 D (clippedPowerMap 2 (∑ j, w j • x j))
        - sInf (powerLinearRisk 2 D '' Metric.closedBall 0 1)) ∂(Measure.pi fun _ : Fin n => D)
      ≤ 1 / 2 * ((∑ j, w j ^ 2) * ∫ z, ‖z - ∫ z', z' ∂D‖ ^ 2 ∂D) := by
  set μ := ∫ z, z ∂D with hμdef
  set P := Measure.pi fun _ : Fin n => D with hPdef
  have hint : Integrable (fun z => z) D := by
    refine (integrable_const (1 : ℝ)).mono' aestronglyMeasurable_id ?_
    filter_upwards [hD] with z hz using hz
  have hμ1 : ‖μ‖ ≤ 1 := norm_integral_id_le_one D hD
  have hall := ae_pi_coord_norm_le (n := n) D hD
  have hq : powerDualExponent 2 = 2 := by norm_num [powerDualExponent]
  have hc : powerBregmanConstant 2 = 1 / 2 := by
    rw [powerBregmanConstant, hq]
    norm_num
  set C : (Fin n → EuclideanSpace ℝ (Fin d)) → EuclideanSpace ℝ (Fin d) :=
    fun x => ∑ j, w j • (x j - μ) with hCdef
  have hpt : ∀ x : Fin n → EuclideanSpace ℝ (Fin d),
      powerLinearRisk 2 D (clippedPowerMap 2 (∑ j, w j • x j))
        - sInf (powerLinearRisk 2 D '' Metric.closedBall 0 1) ≤ 1 / 2 * ‖C x‖ ^ 2 := by
    intro x
    have h := powerLinearRisk_clippedPowerMap_sub_le (r := 2) le_rfl hint (∑ j, w j • x j)
    rw [hc, hq, Real.rpow_two] at h
    have he : μ - ∑ j, w j • x j = -C x := by
      rw [sum_smul_eq_centeredCombo hw μ x, centeredCombo, hCdef]
      abel
    rwa [← hμdef, he, norm_neg] at h
  have hFm : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
      powerLinearRisk 2 D (clippedPowerMap 2 (∑ j, w j • x j))
        - sInf (powerLinearRisk 2 D '' Metric.closedBall 0 1) :=
    ((measurable_powerLinearRisk hint).comp ((measurable_clippedPowerMap 2).comp
      (Finset.measurable_sum Finset.univ fun j _ =>
        measurable_fun_const_smul (measurable_pi_apply j) (w j)))).sub_const _
  have hmin := isLeast_powerLinearRisk (r := 2) (by norm_num) hint
  have hnn : ∀ x : Fin n → EuclideanSpace ℝ (Fin d),
      0 ≤ powerLinearRisk 2 D (clippedPowerMap 2 (∑ j, w j • x j))
        - sInf (powerLinearRisk 2 D '' Metric.closedBall 0 1) := by
    intro x
    rw [hmin.csInf_eq, sub_nonneg]
    exact hmin.2 ⟨_, by simpa using norm_clippedPowerMap_two_le_one (∑ j, w j • x j), rfl⟩
  have hCm : Measurable C := Finset.measurable_sum Finset.univ fun j _ =>
    measurable_fun_const_smul (measurable_coord_sub μ j) (w j)
  have hCb : ∀ᵐ x ∂P, ‖C x‖ ≤ 2 * ∑ j, |w j| := by
    filter_upwards [hall] with x hx
    have hterm : ∀ j, ‖w j • (x j - μ)‖ ≤ |w j| * 2 := by
      intro j
      rw [norm_smul, Real.norm_eq_abs]
      have h1 : ‖x j - μ‖ ≤ 2 := by
        calc ‖x j - μ‖ ≤ ‖x j‖ + ‖μ‖ := norm_sub_le _ _
          _ ≤ 2 := by linarith [hx j]
      exact mul_le_mul_of_nonneg_left h1 (abs_nonneg _)
    calc ‖C x‖ ≤ ∑ j, ‖w j • (x j - μ)‖ := norm_sum_le _ _
      _ ≤ ∑ j, |w j| * 2 := Finset.sum_le_sum fun j _ => hterm j
      _ = 2 * ∑ j, |w j| := by rw [← Finset.sum_mul]; ring
  have hC2int : Integrable (fun x => 1 / 2 * ‖C x‖ ^ 2) P := by
    refine (Integrable.of_bound (hCm.norm.pow_const 2).aestronglyMeasurable
      ((2 * ∑ j, |w j|) ^ 2) ?_).const_mul _
    filter_upwards [hCb] with x hx
    rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
    exact pow_le_pow_left₀ (norm_nonneg _) hx 2
  calc ∫ x, (powerLinearRisk 2 D (clippedPowerMap 2 (∑ j, w j • x j))
        - sInf (powerLinearRisk 2 D '' Metric.closedBall 0 1)) ∂P
      ≤ ∫ x, 1 / 2 * ‖C x‖ ^ 2 ∂P :=
        integral_mono_of_nonneg (Filter.Eventually.of_forall hnn) hC2int
          (Filter.Eventually.of_forall hpt)
    _ = 1 / 2 * ((∑ j, w j ^ 2) * ∫ z, ‖z - μ‖ ^ 2 ∂D) := by
        rw [integral_const_mul, hCdef]
        simp only
        rw [integral_norm_sum_centered_sq D hD w]

end Product

end Unsaturated
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/Unsaturated/PositionSignedProjection.lean <==
import LossOnlyTraceability.PowerMap

/-! The position-signed learner, geometric part.  At `r = 2` the clipped dual map `T_2 = Π_W` is the metric
projection onto the closed unit ball `W`.  We record: `Π_W` is the identity on `W`; the residual
`ψ(y) = y − Π_W(y)` vanishes on `W` and is `1`-Lipschitz (firm nonexpansiveness of `Π_W`); and the
pointwise bound behind the leave-one-out-by-the-mean argument,
`|⟪ψ a − ψ b, y⟫| ≤ ‖a − b‖ ‖y‖ (‖a‖² + ‖b‖²)`. -/

noncomputable section
namespace LossOnlyTraceability
namespace Unsaturated

open scoped InnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- At `r = 2` the gradient of `‖θ‖²/2` is the identity. -/
theorem powerGradient_two_eq (a : E) : powerGradient 2 a = a := by
  simp [powerGradient]

/-- `Π_W(y) = y` on the closed unit ball. -/
theorem clippedPowerMap_two_of_norm_le_one {y : E} (hy : ‖y‖ ≤ 1) :
    clippedPowerMap 2 y = y := by
  have h : powerDualExponent 2 - 2 = 0 := by norm_num [powerDualExponent]
  simp only [clippedPowerMap, if_pos hy, h, Real.rpow_zero, one_smul]

/-- The residual of the projection onto the unit ball, `ψ(y) = y − Π_W(y)`. -/
def ballResidual (y : E) : E := y - clippedPowerMap 2 y

/-- `ψ = 0` on the closed unit ball. -/
theorem ballResidual_of_norm_le_one {y : E} (hy : ‖y‖ ≤ 1) : ballResidual y = 0 := by
  rw [ballResidual, clippedPowerMap_two_of_norm_le_one hy, sub_self]

/-- `Π_W(a) − Π_W(b) = (a − b) − (ψ a − ψ b)`. -/
theorem clippedPowerMap_two_sub (a b : E) :
    clippedPowerMap 2 a - clippedPowerMap 2 b = (a - b) - (ballResidual a - ballResidual b) := by
  simp only [ballResidual]
  abel

/-- Firm nonexpansiveness of `Π_W`: `‖Π a − Π b‖² ≤ ⟪a − b, Π a − Π b⟫`. -/
theorem norm_sq_clippedPowerMap_two_sub_le (a b : E) :
    ‖clippedPowerMap 2 a - clippedPowerMap 2 b‖ ^ 2
      ≤ ⟪a - b, clippedPowerMap 2 a - clippedPowerMap 2 b⟫_ℝ := by
  have h := inner_powerGradient_clippedPowerMap_le (r := 2) (by norm_num) a b
  rw [powerGradient_two_eq, powerGradient_two_eq, real_inner_self_eq_norm_sq] at h
  exact h

/-- **`ψ` is `1`-Lipschitz.** -/
theorem norm_ballResidual_sub_le (a b : E) : ‖ballResidual a - ballResidual b‖ ≤ ‖a - b‖ := by
  have hf := norm_sq_clippedPowerMap_two_sub_le a b
  set u := clippedPowerMap 2 a - clippedPowerMap 2 b with hu
  have he : ballResidual a - ballResidual b = (a - b) - u := by
    rw [hu, ballResidual, ballResidual]
    abel
  have hsq : ‖ballResidual a - ballResidual b‖ ^ 2 ≤ ‖a - b‖ ^ 2 := by
    rw [he, norm_sub_sq_real]
    nlinarith [sq_nonneg ‖u‖]
  nlinarith [norm_nonneg (ballResidual a - ballResidual b), norm_nonneg (a - b)]

/-- **The pointwise leave-one-out bound.** `|⟪ψ a − ψ b, y⟫| ≤ ‖a − b‖ ‖y‖ (‖a‖² + ‖b‖²)`: the left
side vanishes when `a, b ∈ W`, and otherwise `‖a‖² + ‖b‖² ≥ 1` and `ψ` is `1`-Lipschitz. -/
theorem abs_inner_ballResidual_sub_le (a b y : E) :
    |⟪ballResidual a - ballResidual b, y⟫_ℝ| ≤ ‖a - b‖ * ‖y‖ * (‖a‖ ^ 2 + ‖b‖ ^ 2) := by
  by_cases h : ‖a‖ ≤ 1 ∧ ‖b‖ ≤ 1
  · rw [ballResidual_of_norm_le_one h.1, ballResidual_of_norm_le_one h.2, sub_self,
      inner_zero_left, abs_zero]
    positivity
  · have hone : 1 ≤ ‖a‖ ^ 2 + ‖b‖ ^ 2 := by
      rcases not_and_or.1 h with ha | hb
      · have ha' := not_le.1 ha
        nlinarith [sq_nonneg ‖b‖, norm_nonneg a]
      · have hb' := not_le.1 hb
        nlinarith [sq_nonneg ‖a‖, norm_nonneg b]
    calc |⟪ballResidual a - ballResidual b, y⟫_ℝ|
        ≤ ‖ballResidual a - ballResidual b‖ * ‖y‖ := abs_real_inner_le_norm _ _
      _ ≤ ‖a - b‖ * ‖y‖ :=
          mul_le_mul_of_nonneg_right (norm_ballResidual_sub_le a b) (norm_nonneg y)
      _ = ‖a - b‖ * ‖y‖ * 1 := (mul_one _).symm
      _ ≤ ‖a - b‖ * ‖y‖ * (‖a‖ ^ 2 + ‖b‖ ^ 2) :=
          mul_le_mul_of_nonneg_left hone (mul_nonneg (norm_nonneg _) (norm_nonneg _))

/-- `‖Π_W(y)‖ ≤ 1`. -/
theorem norm_clippedPowerMap_two_le_one (y : E) : ‖clippedPowerMap 2 y‖ ≤ 1 :=
  norm_clippedPowerMap_le_one (by norm_num) y

end Unsaturated
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/Unsaturated/PositionSignedSupersample.lean <==
import LossOnlyTraceability.Unsaturated.PositionSignedProduct
import LossOnlyTraceability.Unsaturated.GapIdentity
import LossOnlyTraceability.MainTheorem
import LossOnlyTraceability.MainTheoremInformation
import LossOnlyTraceability.BoundaryComplete
import LossOnlyTraceability.BoundaryReleaseModel

/-! The position-signed learner on the supersample.  With `n` even, the position
signs `sⱼ = +1` for `j < n/2` and `sⱼ = −1` otherwise, and `ρ ≥ 1`, the learner

  `θ̂ = Π_W(∑ⱼ wⱼ Zⱼ)`,  `wⱼ = (1 + ρ sⱼ)/n`

(deterministic, `Π_W = T_2` the projection onto the unit ball) is measurable, proper and accurate on
every law on the unit ball as soon as `(1 + ρ²)/(2n) ≤ ε`, and at every law `D_p` of
the cube its per-pair signed moments satisfy

  `ρ (1 − ‖μ_p‖² − 8 π_p) ≤ ∑ᵢ |E_p σᵢ Xᵢ|`,  `|∑ᵢ E_p σᵢ Xᵢ − (1 − ‖μ_p‖²)| ≤ 8 ρ π_p`,

with `π_p = ‖μ_p‖² + (1 + ρ²)/n`, for the affine link `φ(t) = −t` at `r = 2`. -/

noncomputable section
namespace LossOnlyTraceability
namespace Unsaturated

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

section Signs

variable {n : ℕ}

/-- The position signs `sⱼ = +1` for `j < n/2` and `sⱼ = −1` otherwise. -/
def positionSign (n : ℕ) (j : Fin n) : ℝ := if (j : ℕ) < n / 2 then 1 else -1

/-- The weights `wⱼ = (1 + ρ sⱼ)/n`. -/
def signedWeight (n : ℕ) (ρ : ℝ) (j : Fin n) : ℝ := (1 + ρ * positionSign n j) / n

theorem positionSign_sq (j : Fin n) : positionSign n j ^ 2 = 1 := by
  unfold positionSign
  split_ifs <;> norm_num

theorem abs_positionSign (j : Fin n) : |positionSign n j| = 1 := by
  unfold positionSign
  split_ifs <;> norm_num

/-- For even `n` the position signs sum to zero. -/
theorem sum_positionSign (hn : Even n) : ∑ j : Fin n, positionSign n j = 0 := by
  obtain ⟨k, rfl⟩ := hn
  have hk : (k + k) / 2 = k := by omega
  have hfin : ∑ j : Fin (k + k), positionSign (k + k) j
      = ∑ j ∈ Finset.range (k + k), (if j < k then (1 : ℝ) else -1) := by
    rw [← Fin.sum_univ_eq_sum_range]
    refine Finset.sum_congr rfl fun j _ => ?_
    simp only [positionSign, hk]
  rw [hfin, Finset.sum_range_add]
  show (∑ j ∈ Finset.range k, (if j < k then (1 : ℝ) else -1))
      + (∑ j ∈ Finset.range k, (if k + j < k then (1 : ℝ) else -1)) = 0
  have h1 : ∀ j ∈ Finset.range k, (if j < k then (1 : ℝ) else -1) = 1 := fun j hj =>
    if_pos (Finset.mem_range.1 hj)
  have h2 : ∀ j ∈ Finset.range k, (if k + j < k then (1 : ℝ) else -1) = -1 := fun j _ =>
    if_neg (by omega)
  rw [Finset.sum_congr rfl h1, Finset.sum_congr rfl h2]
  simp

/-- `∑ⱼ wⱼ = 1`. -/
theorem sum_signedWeight (hn0 : 0 < n) (hn : Even n) (ρ : ℝ) :
    ∑ j, signedWeight n ρ j = 1 := by
  have hn' : (n : ℝ) ≠ 0 := by exact_mod_cast hn0.ne'
  unfold signedWeight
  rw [← Finset.sum_div, Finset.sum_add_distrib, ← Finset.mul_sum, sum_positionSign hn]
  simp [hn']

/-- `∑ⱼ sⱼ wⱼ = ρ`. -/
theorem sum_positionSign_mul_signedWeight (hn0 : 0 < n) (hn : Even n) (ρ : ℝ) :
    ∑ j, positionSign n j * signedWeight n ρ j = ρ := by
  have hn' : (n : ℝ) ≠ 0 := by exact_mod_cast hn0.ne'
  have hpt : ∀ j, positionSign n j * signedWeight n ρ j = (positionSign n j + ρ) / n := by
    intro j
    unfold signedWeight
    rw [mul_div_assoc']
    congr 1
    linear_combination ρ * positionSign_sq j
  rw [Finset.sum_congr rfl fun j _ => hpt j, ← Finset.sum_div, Finset.sum_add_distrib,
    sum_positionSign hn]
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, zero_add]
  exact mul_div_cancel_left₀ ρ hn'

/-- `∑ⱼ |wⱼ| = ρ` for `ρ ≥ 1`. -/
theorem sum_abs_signedWeight (hn0 : 0 < n) (hn : Even n) {ρ : ℝ} (hρ : 1 ≤ ρ) :
    ∑ j, |signedWeight n ρ j| = ρ := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn0
  have hpt : ∀ j, |signedWeight n ρ j| = (ρ + positionSign n j) / n := by
    intro j
    unfold signedWeight positionSign
    rw [abs_div, abs_of_pos hn']
    split_ifs
    · rw [abs_of_nonneg (show (0 : ℝ) ≤ 1 + ρ * 1 by linarith)]
      ring
    · rw [abs_of_nonpos (show 1 + ρ * -1 ≤ (0 : ℝ) by linarith)]
      ring
  rw [Finset.sum_congr rfl fun j _ => hpt j, ← Finset.sum_div, Finset.sum_add_distrib,
    sum_positionSign hn]
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, add_zero]
  exact mul_div_cancel_left₀ ρ hn'.ne'

/-- `∑ⱼ wⱼ² = (1 + ρ²)/n`. -/
theorem sum_signedWeight_sq (hn0 : 0 < n) (hn : Even n) (ρ : ℝ) :
    ∑ j, signedWeight n ρ j ^ 2 = (1 + ρ ^ 2) / n := by
  have hn' : (n : ℝ) ≠ 0 := by exact_mod_cast hn0.ne'
  have hpt : ∀ j, signedWeight n ρ j ^ 2
      = ((1 + ρ ^ 2) + 2 * ρ * positionSign n j) / (n : ℝ) ^ 2 := by
    intro j
    unfold signedWeight
    rw [div_pow]
    congr 1
    linear_combination ρ ^ 2 * positionSign_sq j
  rw [Finset.sum_congr rfl fun j _ => hpt j, ← Finset.sum_div, Finset.sum_add_distrib,
    ← Finset.mul_sum, sum_positionSign hn]
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, mul_zero,
    add_zero]
  rw [div_eq_div_iff (pow_ne_zero 2 hn') hn']
  ring

end Signs

variable {d n : ℕ}

/-- **The position-signed learner** `θ̂ = Π_W(∑ⱼ wⱼ Zⱼ)`, `wⱼ = (1 + ρ sⱼ)/n`.  It is
deterministic: it ignores its seed. -/
def signedLearner {Rr : Type*} (ρ : ℝ) (x : Fin n → EuclideanSpace ℝ (Fin d)) (_ : Rr) :
    EuclideanSpace ℝ (Fin d) :=
  clippedPowerMap 2 (∑ j, signedWeight n ρ j • x j)

theorem measurable_signedLearner {Rr : Type*} [MeasurableSpace Rr] (ρ : ℝ) :
    Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × Rr => signedLearner ρ q.1 q.2 :=
  (measurable_clippedPowerMap 2).comp (Finset.measurable_sum Finset.univ fun j _ =>
    measurable_fun_const_smul ((measurable_pi_apply j).comp measurable_fst) _)

theorem norm_signedLearner_le {Rr : Type*} (ρ : ℝ) (x : Fin n → EuclideanSpace ℝ (Fin d))
    (r : Rr) : ‖signedLearner ρ x r‖ ≤ 1 :=
  norm_clippedPowerMap_two_le_one _

section Accuracy

variable {Rr : Type*} [MeasurableSpace Rr] (μR : Measure Rr) [IsProbabilityMeasure μR]

/-- **Accuracy on every law on the unit ball.**  If `(1 + ρ²)/(2n) ≤ ε`, then
`E[F_D(θ̂)] ≤ F_D(θ) + ε` for every `θ ∈ W` and every law `D` on the unit ball. -/
theorem signedLearner_all_distributions (hn0 : 0 < n) (hn : Even n) {ρ ε : ℝ}
    (hacc : (1 + ρ ^ 2) / (2 * n) ≤ ε)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D] (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1)
    (θ : EuclideanSpace ℝ (Fin d)) (hθ : ‖θ‖ ≤ 1) :
    (∫ q, powerLinearRisk 2 D (signedLearner ρ q.1 q.2)
        ∂((Measure.pi fun _ : Fin n => D).prod μR))
      ≤ powerLinearRisk 2 D θ + ε := by
  set P := Measure.pi fun _ : Fin n => D with hPdef
  have hw := sum_signedWeight hn0 hn ρ
  have hint : Integrable (fun z => z) D := by
    refine (integrable_const (1 : ℝ)).mono' aestronglyMeasurable_id ?_
    filter_upwards [hD] with z hz using hz
  have hmin := isLeast_powerLinearRisk (r := 2) (by norm_num) hint
  have hexc := integral_powerLinearRisk_clipped_weighted_sub_le D hD hw
  -- the total variance is at most one
  have hv1 : ∫ z, ‖z - ∫ z', z' ∂D‖ ^ 2 ∂D ≤ 1 := by
    have hsq : Integrable (fun z : EuclideanSpace ℝ (Fin d) => ‖z‖ ^ (2 : ℕ)) D := by
      refine Integrable.of_bound (measurable_norm.pow_const 2).aestronglyMeasurable 1 ?_
      filter_upwards [hD] with z hz
      rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
      nlinarith [norm_nonneg z]
    have h : ∫ z, ‖z - ∫ z', z' ∂D‖ ^ 2 ∂D ≤ ∫ z, ‖z‖ ^ 2 ∂D :=
      integral_norm_sub_mean_sq_le D (fun z => z) hint hsq
    have h2 : ∫ z, ‖z‖ ^ 2 ∂D ≤ 1 := by
      have := integral_mono_ae hsq (integrable_const (1 : ℝ)) (by
        filter_upwards [hD] with z hz
        nlinarith [norm_nonneg z])
      simpa using this
    exact h.trans h2
  have hbound : 1 / 2 * ((∑ j, signedWeight n ρ j ^ 2) * ∫ z, ‖z - ∫ z', z' ∂D‖ ^ 2 ∂D)
      ≤ ε := by
    rw [sum_signedWeight_sq hn0 hn ρ]
    have h0 : 0 ≤ (1 + ρ ^ 2) / (n : ℝ) := by positivity
    calc 1 / 2 * ((1 + ρ ^ 2) / n * ∫ z, ‖z - ∫ z', z' ∂D‖ ^ 2 ∂D)
        ≤ 1 / 2 * ((1 + ρ ^ 2) / n * 1) := by gcongr
      _ = (1 + ρ ^ 2) / (2 * n) := by ring
      _ ≤ ε := hacc
  have hRm : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
      powerLinearRisk 2 D (clippedPowerMap 2 (∑ j, signedWeight n ρ j • x j)) :=
    (measurable_powerLinearRisk hint).comp ((measurable_clippedPowerMap 2).comp
      (Finset.measurable_sum Finset.univ fun j _ => measurable_fun_const_smul (measurable_pi_apply j) _))
  have hμ1 : ‖∫ z, z ∂D‖ ≤ 1 := norm_integral_id_le_one D hD
  have hRb : ∀ x : Fin n → EuclideanSpace ℝ (Fin d),
      ‖powerLinearRisk 2 D (clippedPowerMap 2 (∑ j, signedWeight n ρ j • x j))‖ ≤ 1 / 2 + 1 := by
    intro x
    set θ' := clippedPowerMap 2 (∑ j, signedWeight n ρ j • x j)
    have h1 : ‖θ'‖ ≤ 1 := norm_clippedPowerMap_two_le_one _
    rw [powerLinearRisk_eq hint, Real.norm_eq_abs]
    have h2 : ‖θ'‖ ^ (2 : ℝ) ≤ 1 := Real.rpow_le_one (norm_nonneg _) h1 (by norm_num)
    have h3 : 0 ≤ ‖θ'‖ ^ (2 : ℝ) := Real.rpow_nonneg (norm_nonneg _) _
    have h4 : |⟪θ', ∫ z, z ∂D⟫_ℝ| ≤ 1 := by
      calc |⟪θ', ∫ z, z ∂D⟫_ℝ| ≤ ‖θ'‖ * ‖∫ z, z ∂D‖ := abs_real_inner_le_norm _ _
        _ ≤ 1 * 1 := mul_le_mul h1 hμ1 (norm_nonneg _) zero_le_one
        _ = 1 := one_mul 1
    rw [abs_le] at h4 ⊢
    constructor <;> linarith [h4.1, h4.2]
  have hRint : Integrable (fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
      powerLinearRisk 2 D (clippedPowerMap 2 (∑ j, signedWeight n ρ j • x j))) P :=
    Integrable.of_bound hRm.aestronglyMeasurable _ (Filter.Eventually.of_forall hRb)
  have hfst : ∫ q, powerLinearRisk 2 D (signedLearner ρ q.1 q.2) ∂(P.prod μR)
      = ∫ x, powerLinearRisk 2 D (clippedPowerMap 2 (∑ j, signedWeight n ρ j • x j)) ∂P := by
    have hmap : (P.prod μR).map Prod.fst = P := (measurePreserving_fst (μ := P) (ν := μR)).map_eq
    have h := integral_map (μ := P.prod μR) (φ := Prod.fst) measurable_fst.aemeasurable
      (f := fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
        powerLinearRisk 2 D (clippedPowerMap 2 (∑ j, signedWeight n ρ j • x j)))
      (by rw [hmap]; exact hRm.aestronglyMeasurable)
    rw [hmap] at h
    exact h.symm
  have hsplit : ∫ x, (powerLinearRisk 2 D (clippedPowerMap 2 (∑ j, signedWeight n ρ j • x j))
      - sInf (powerLinearRisk 2 D '' Metric.closedBall 0 1)) ∂P
      = (∫ x, powerLinearRisk 2 D (clippedPowerMap 2 (∑ j, signedWeight n ρ j • x j)) ∂P)
        - sInf (powerLinearRisk 2 D '' Metric.closedBall 0 1) := by
    rw [integral_sub hRint (integrable_const _)]
    simp only [integral_const, probReal_univ, one_smul]
  have hθmin : sInf (powerLinearRisk 2 D '' Metric.closedBall 0 1) ≤ powerLinearRisk 2 D θ := by
    rw [hmin.csInf_eq]
    exact hmin.2 ⟨θ, by simpa using hθ, rfl⟩
  rw [hfst]
  rw [hsplit] at hexc
  linarith [hexc, hbound, hθmin]

/-- **The position-signed learner belongs to the accurate class** of the power-linear problem at `r = 2`
(measurable, proper, `ε`-accurate on the product family) whenever `(1 + ρ²)/(2n) ≤ ε`, for every
seed law. -/
theorem signedLearner_mem_accurate (hd : 0 < d) (hn0 : 0 < n) (hn : Even n) {ρ ε : ℝ}
    (hacc : (1 + ρ ^ 2) / (2 * n) ≤ ε) :
    (signedLearner ρ : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
      ∈ nativeAccurateLearners n d μR (fun t : ℝ => -t) (boundaryRegularizer 2) ε := by
  refine ⟨measurable_signedLearner ρ, fun x r => norm_signedLearner_le ρ x r,
    fun p hp θ hθ => ?_⟩
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := (isSignProductLaw_signProductLaw hp).norm_le_one hd
  simp only [nativePopulationObjective_boundary]
  exact signedLearner_all_distributions μR hn0 hn hacc (signProductLaw d p) hD θ hθ

end Accuracy

section Supersample

variable {Rr Ng : Type*} [MeasurableSpace Rr] [MeasurableSpace Ng]
  (μR : Measure Rr) [IsProbabilityMeasure μR] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The mean of `D_p` is `μ_p = p/√d`. -/
theorem integral_signProductLaw_id (hd : 0 < d) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    ∫ z, z ∂(signProductLaw d p) = priorMean p := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  have hint : Integrable (fun z : EuclideanSpace ℝ (Fin d) => z) (signProductLaw d p) :=
    Integrable.of_bound aestronglyMeasurable_id 1 (hD.norm_le_one hd)
  refine ext_inner_left ℝ fun t => ?_
  rw [← integral_inner hint t, integral_inner_data hD t]

/-- The total variance of `D_p` is `1 − ‖μ_p‖²` (every draw is a unit vector). -/
theorem integral_norm_sub_priorMean_sq (hd : 0 < d) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    ∫ z, ‖z - priorMean p‖ ^ 2 ∂(signProductLaw d p) = 1 - ‖priorMean p‖ ^ 2 := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  have hint : Integrable (fun z : EuclideanSpace ℝ (Fin d) => z) (signProductLaw d p) :=
    Integrable.of_bound aestronglyMeasurable_id 1 (hD.norm_le_one hd)
  have hsq : Integrable (fun z : EuclideanSpace ℝ (Fin d) => ‖z‖ ^ (2 : ℕ))
      (signProductLaw d p) := by
    refine Integrable.of_bound (measurable_norm.pow_const 2).aestronglyMeasurable 1 ?_
    filter_upwards [hD.norm_le_one hd] with z hz
    rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
    nlinarith [norm_nonneg z]
  have h : ∫ z, ‖z - ∫ z', z' ∂(signProductLaw d p)‖ ^ 2 ∂(signProductLaw d p)
      = ∫ z, ‖z‖ ^ 2 ∂(signProductLaw d p) - ‖∫ z', z' ∂(signProductLaw d p)‖ ^ 2 :=
    integral_norm_sub_mean_sq _ (fun z => z) hint hsq
  rw [integral_signProductLaw_id hd hp] at h
  rw [h]
  have h1 : ∫ z, ‖z‖ ^ 2 ∂(signProductLaw d p) = 1 := by
    rw [integral_congr_ae (g := fun _ => (1 : ℝ)) (by
      filter_upwards [norm_eq_one_of_sign_law hD hd] with z hz
      rw [hz, one_pow])]
    simp
  rw [h1]

/-- **The per-pair signed moment of the position-signed learner is a product-space integral:**
`E_p σᵢ Xᵢ = E_{D_p^n}⟪θ̂, Zᵢ − μ_p⟫` (ghost independence, the gap identity, and the law of the training
tuple). -/
theorem signedLearner_pair_signed_eq (hd : 0 < d) {p : Fin d → ℝ} (hp : p ∈ productCube d)
    (ρ : ℝ) (i : Fin n) :
    ∫ ω, nativeSelectorSign ω i * nativeLossRelease (fun t : ℝ => -t)
        (signedLearner ρ : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
        ω i ∂(superMeasure n (signProductLaw d p) μR μG)
      = ∫ x, ⟪clippedPowerMap 2 (∑ j, signedWeight n ρ j • x j), x i - priorMean p⟫_ℝ
          ∂(Measure.pi fun _ : Fin n => signProductLaw d p) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := isSignProductLaw_signProductLaw hp
  rw [native_pair_signed_eq_gap μR μG hD hd boundaryLink_class measurable_neg
    (measurable_signedLearner ρ) (fun x r => norm_signedLearner_le ρ x r) i]
  have hF : Measurable fun x : Fin n → EuclideanSpace ℝ (Fin d) =>
      ⟪clippedPowerMap 2 (∑ j, signedWeight n ρ j • x j), x i - priorMean p⟫_ℝ :=
    ((measurable_clippedPowerMap 2).comp (Finset.measurable_sum Finset.univ fun j _ =>
      measurable_fun_const_smul (measurable_pi_apply j) _)).inner (measurable_coord_sub (priorMean p) i)
  rw [← integral_trainingSet (signProductLaw d p) μR μG hF]
  refine integral_congr_ae (Filter.Eventually.of_forall fun ω => ?_)
  simp only [integral_neg, integral_inner_data hD, superLearner, signedLearner, inner_sub_right]
  ring

/-- **Per-pair estimate** at every law of the cube:
`|E_p σᵢ Xᵢ − wᵢ (1 − ‖μ_p‖²)| ≤ 8 |wᵢ| (‖μ_p‖² + ((1 + ρ²)/n)(1 − ‖μ_p‖²))`. -/
theorem signedLearner_pair_bound (hd : 0 < d) (hn0 : 0 < n) (hn : Even n) {p : Fin d → ℝ}
    (hp : p ∈ productCube d) (ρ : ℝ) (i : Fin n) :
    |(∫ ω, nativeSelectorSign ω i * nativeLossRelease (fun t : ℝ => -t)
        (signedLearner ρ : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
        ω i ∂(superMeasure n (signProductLaw d p) μR μG))
        - signedWeight n ρ i * (1 - ‖priorMean p‖ ^ 2)|
      ≤ 8 * |signedWeight n ρ i|
        * (‖priorMean p‖ ^ 2 + (1 + ρ ^ 2) / n * (1 - ‖priorMean p‖ ^ 2)) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hD := (isSignProductLaw_signProductLaw hp).norm_le_one hd
  have hcore := abs_integral_inner_clipped_sub_le (signProductLaw d p) hD
    (sum_signedWeight hn0 hn ρ) i
  rw [integral_signProductLaw_id hd hp, integral_norm_sub_priorMean_sq hd hp,
    sum_signedWeight_sq hn0 hn ρ] at hcore
  rw [signedLearner_pair_signed_eq μR μG hd hp ρ i]
  exact hcore

/-- **The signed moments at every law of the cube.**  With `π_p = ‖μ_p‖² + (1 + ρ²)/n`:
`ρ (1 − ‖μ_p‖² − 8 π_p) ≤ ∑ᵢ |E_p σᵢ Xᵢ|` and `|∑ᵢ E_p σᵢ Xᵢ − (1 − ‖μ_p‖²)| ≤ 8 ρ π_p`. -/
theorem signedLearner_per_law (hd : 0 < d) (hn0 : 0 < n) (hn : Even n) {ρ : ℝ} (hρ : 1 ≤ ρ)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    ρ * (1 - ‖priorMean p‖ ^ 2 - 8 * (‖priorMean p‖ ^ 2 + (1 + ρ ^ 2) / n))
        ≤ ∑ i, |∫ ω, nativeSelectorSign ω i * nativeLossRelease (fun t : ℝ => -t)
          (signedLearner ρ : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
          ω i ∂(superMeasure n (signProductLaw d p) μR μG)| ∧
      |(∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease (fun t : ℝ => -t)
          (signedLearner ρ : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
          ω i ∂(superMeasure n (signProductLaw d p) μR μG)) - (1 - ‖priorMean p‖ ^ 2)|
        ≤ 8 * ρ * (‖priorMean p‖ ^ 2 + (1 + ρ ^ 2) / n) := by
  set a : Fin n → ℝ := fun i => ∫ ω, nativeSelectorSign ω i * nativeLossRelease (fun t : ℝ => -t)
      (signedLearner ρ : (Fin n → EuclideanSpace ℝ (Fin d)) → Rr → EuclideanSpace ℝ (Fin d))
      ω i ∂(superMeasure n (signProductLaw d p) μR μG) with hadef
  have hb : ∀ i, |a i - signedWeight n ρ i * (1 - ‖priorMean p‖ ^ 2)|
      ≤ 8 * |signedWeight n ρ i|
        * (‖priorMean p‖ ^ 2 + (1 + ρ ^ 2) / n * (1 - ‖priorMean p‖ ^ 2)) := fun i =>
    signedLearner_pair_bound μR μG hd hn0 hn hp ρ i
  show ρ * (1 - ‖priorMean p‖ ^ 2 - 8 * (‖priorMean p‖ ^ 2 + (1 + ρ ^ 2) / n))
      ≤ ∑ i, |a i| ∧
    |(∑ i, a i) - (1 - ‖priorMean p‖ ^ 2)| ≤ 8 * ρ * (‖priorMean p‖ ^ 2 + (1 + ρ ^ 2) / n)
  have hv0 : 0 ≤ 1 - ‖priorMean p‖ ^ 2 := by
    rw [← integral_norm_sub_priorMean_sq hd hp]
    exact integral_nonneg fun z => sq_nonneg _
  have hm0 : 0 ≤ ‖priorMean p‖ ^ 2 := sq_nonneg _
  have hc0 : 0 ≤ (1 + ρ ^ 2) / (n : ℝ) := by positivity
  have hsw := sum_abs_signedWeight hn0 hn hρ
  have hsw1 := sum_signedWeight hn0 hn ρ
  have hssw := sum_positionSign_mul_signedWeight hn0 hn ρ
  generalize (1 + ρ ^ 2) / (n : ℝ) = c at hb hc0 ⊢
  generalize ‖priorMean p‖ ^ 2 = m at hb hv0 hm0 ⊢
  have hππ' : m + c * (1 - m) ≤ m + c := by nlinarith
  have hρ0 : (0 : ℝ) ≤ ρ := by linarith
  have hρπ := mul_le_mul_of_nonneg_left hππ' hρ0
  constructor
  · have hpt : ∀ i, positionSign n i * signedWeight n ρ i * (1 - m)
        - 8 * |signedWeight n ρ i| * (m + c * (1 - m)) ≤ |a i| := by
      intro i
      have h1 : |positionSign n i * (a i - signedWeight n ρ i * (1 - m))|
          = |a i - signedWeight n ρ i * (1 - m)| := by
        rw [abs_mul, abs_positionSign, one_mul]
      have h2 := neg_abs_le (positionSign n i * (a i - signedWeight n ρ i * (1 - m)))
      have h3 : positionSign n i * a i ≤ |a i| := by
        calc positionSign n i * a i ≤ |positionSign n i * a i| := le_abs_self _
          _ = |a i| := by rw [abs_mul, abs_positionSign, one_mul]
      have h4 := hb i
      linarith
    have hsum := Finset.sum_le_sum fun i (_ : i ∈ Finset.univ) => hpt i
    rw [Finset.sum_sub_distrib] at hsum
    have e1 : ∑ i, positionSign n i * signedWeight n ρ i * (1 - m) = ρ * (1 - m) := by
      rw [← Finset.sum_mul, hssw]
    have e2 : ∑ i, 8 * |signedWeight n ρ i| * (m + c * (1 - m)) = 8 * ρ * (m + c * (1 - m)) := by
      rw [← Finset.sum_mul, ← Finset.mul_sum, hsw]
    rw [e1, e2] at hsum
    linarith
  · have hdiff : (∑ i, a i) - (1 - m) = ∑ i, (a i - signedWeight n ρ i * (1 - m)) := by
      rw [Finset.sum_sub_distrib, ← Finset.sum_mul, hsw1, one_mul]
    rw [hdiff]
    calc |∑ i, (a i - signedWeight n ρ i * (1 - m))|
        ≤ ∑ i, |a i - signedWeight n ρ i * (1 - m)| := Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ i, 8 * |signedWeight n ρ i| * (m + c * (1 - m)) := Finset.sum_le_sum fun i _ => hb i
      _ = 8 * ρ * (m + c * (1 - m)) := by rw [← Finset.sum_mul, ← Finset.mul_sum, hsw]
      _ ≤ 8 * ρ * (m + c) := by linarith

end Supersample

end Unsaturated
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/Unsaturated/Tightness.lean <==
import LossOnlyTraceability.OversamplingLawTheorem
import LossOnlyTraceability.MainTheoremInformation
import LossOnlyTraceability.NativeBudgetsAssembly

/-! The certificate bound for the power-linear minimax learner: the prior average of the
squared certificate `n² B_p(τ)² = 2 ln 2 (V_p + n τ²) Ii_{D_p}(X + τ G)` is at most
`2 ln 2 · C_up · max{ν, 1} · (m_ε ε)²` for EVERY real `τ`, given the energy budget
`E_Π V_p ≤ ν m_ε ε²`. -/

noncomputable section
namespace LossOnlyTraceability
namespace Unsaturated

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-- The τ-uniform algebra: `(ν m ε² + n τ²) · C m/(1 + (n/m)(τ/ε)²) ≤ C max{ν,1} (m ε)²`. -/
theorem capped_energy_product_le {C m ε ν nn τ : ℝ} (hC : 0 ≤ C) (hm : 0 < m) (hε : 0 < ε)
    (hν : 0 ≤ ν) (hn : 0 ≤ nn) :
    (ν * (m * ε ^ 2) + nn * τ ^ 2) * (C * (m / (1 + nn / m * (τ / ε) ^ 2)))
      ≤ C * max ν 1 * (m * ε) ^ 2 := by
  set x := nn / m * (τ / ε) ^ 2 with hxdef
  have hx0 : 0 ≤ x := by positivity
  have h1x : 0 < 1 + x := by linarith
  have hnτ : nn * τ ^ 2 = x * (m * ε ^ 2) := by
    rw [hxdef]
    field_simp
  have key : ν + x ≤ max ν 1 * (1 + x) := by
    have h1 := le_max_left ν 1
    have h2 := le_max_right ν 1
    nlinarith
  have eq1 : (ν * (m * ε ^ 2) + nn * τ ^ 2) * (C * (m / (1 + x))) * (1 + x)
      = C * m ^ 2 * ε ^ 2 * (ν + x) := by
    rw [hnτ]
    field_simp
  have eq2 : C * max ν 1 * (m * ε) ^ 2 * (1 + x) = C * m ^ 2 * ε ^ 2 * (max ν 1 * (1 + x)) := by
    ring
  have hmain : C * m ^ 2 * ε ^ 2 * (ν + x) ≤ C * m ^ 2 * ε ^ 2 * (max ν 1 * (1 + x)) :=
    mul_le_mul_of_nonneg_left key (by positivity)
  exact le_of_mul_le_mul_right (by rw [eq1, eq2]; exact hmain) h1x

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The certificate bound, squared-certificate form, power-linear minimax learner.**  For every prior
`Π_κ` (`κ > 0`) and every real `τ`, the prior average of `2 ln 2 (V_p + n τ²) Ii_{D_p}(X + τG)` is at
most `2 ln 2 (E_Π V_p + n τ²) U(τ)`, and, if `E_Π V_p ≤ ν m_ε ε²`, at most
`2 ln 2 · C_up · max{ν,1} · (m_ε ε)²`, uniformly in `τ`. -/
theorem oversampling_certificate_sq_integral_le {r ε Dp κ ν : ℝ} (hr : 2 ≤ r) (hε : 0 < ε)
    (hn0 : 0 < n) (hnacc : 2 * (powerBregmanConstant r / ε) ^ (2 / powerDualExponent r) ≤ n)
    (hdn : 32 * n ≤ d) (hdD : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (hκ : 0 < κ)
    (hν : 0 ≤ ν)
    (hV : (∫ p, ∑ i, ∫ ω, nativeLossRelease (fun t : ℝ => -t)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) ω i ^ 2
        ∂(superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG) ∂(prior κ d))
      ≤ ν * (ε ^ (-(2 / powerDualExponent r)) * ε ^ 2)) (τ : ℝ) :
    (∫ p, 2 * Real.log 2 * ((∑ i, ∫ ω, nativeLossRelease (fun t : ℝ => -t)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) ω i ^ 2
        ∂(superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG)) + n * τ ^ 2)
        * nativeNoisyInformation InfoDirection.individual (gaussianSeedLaw d) μG
          (fun t : ℝ => -t) (oversamplingLearner r (oversamplingNoiseScale r ε)) Gf τ p
        ∂(prior κ d))
      ≤ 2 * Real.log 2 * (oversamplingPowerUpperConstant r Dp * max ν 1 *
          (ε ^ (-(2 / powerDualExponent r)) * ε) ^ 2) := by
  have hd : 0 < d := by omega
  have hmem := oversamplingLearner_mem_accurate (n := n) hr hε hd hnacc
  haveI := isProbabilityMeasure_prior hκ d
  set m := ε ^ (-(2 / powerDualExponent r)) with hmdef
  have hm0 : 0 < m := Real.rpow_pos_of_pos hε _
  set U := oversamplingPowerUpperConstant r Dp * (m / (1 + n / m * (τ / ε) ^ 2)) with hUdef
  set Vp : (Fin d → ℝ) → ℝ := fun p => ∑ i, ∫ ω, nativeLossRelease (fun t : ℝ => -t)
      (oversamplingLearner r (oversamplingNoiseScale r ε)) ω i ^ 2
      ∂(superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG) with hVpdef
  have hVint : Integrable Vp (prior κ d) :=
    integrable_native_energy (gaussianSeedLaw d) μG hd hκ boundaryLink_class measurable_neg
      hmem.1 hmem.2.1
  have hVnn : ∀ p, 0 ≤ Vp p := fun p =>
    Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _
  have hlog : 0 ≤ 2 * Real.log 2 := by
    have := Real.log_nonneg (by norm_num : (1 : ℝ) ≤ 2)
    linarith
  have hCup : 0 ≤ oversamplingPowerUpperConstant r Dp := by
    have hcap0 := oversampling_upper_bound_power μG hr hε hn0 hdn hdD hGf hGlaw
      InfoDirection.individual 0 (zero_mem_productCube d)
    have hI0 := (nativeNoisyInformation_bounds (gaussianSeedLaw d) μG measurable_neg hmem.1 hGf
      InfoDirection.individual 0 (zero_mem_productCube d)).2.1
    have hsimp : m / (1 + n / m * (0 / ε) ^ 2) = m := by simp
    rw [← hmdef, hsimp] at hcap0
    by_contra hneg
    have hneg' := lt_of_not_ge hneg
    nlinarith [mul_neg_of_neg_of_pos hneg' hm0]
  -- the integrand is dominated by `2 ln 2 (V_p + n τ²) U` at every law of the cube
  have hdom : ∀ᵐ p ∂(prior κ d),
      2 * Real.log 2 * (Vp p + n * τ ^ 2) * nativeNoisyInformation InfoDirection.individual
        (gaussianSeedLaw d) μG (fun t : ℝ => -t)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) Gf τ p
      ≤ 2 * Real.log 2 * (Vp p + n * τ ^ 2) * U := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    have hpc : p ∈ productCube d := fun k => Set.Ioo_subset_Icc_self (hp k)
    have hcap := oversampling_upper_bound_power μG hr hε hn0 hdn hdD hGf hGlaw
      InfoDirection.individual τ hpc
    exact mul_le_mul_of_nonneg_left hcap
      (mul_nonneg hlog (add_nonneg (hVnn p) (by positivity)))
  have hnn : ∀ᵐ p ∂(prior κ d), 0 ≤
      2 * Real.log 2 * (Vp p + n * τ ^ 2) * nativeNoisyInformation InfoDirection.individual
        (gaussianSeedLaw d) μG (fun t : ℝ => -t)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) Gf τ p := by
    filter_upwards [prior_ae_mem_Ioo hκ d] with p hp
    have hpc : p ∈ productCube d := fun k => Set.Ioo_subset_Icc_self (hp k)
    have hI := (nativeNoisyInformation_bounds (gaussianSeedLaw d) μG measurable_neg hmem.1 hGf
      InfoDirection.individual τ hpc).2.1
    exact mul_nonneg (mul_nonneg hlog (add_nonneg (hVnn p) (by positivity))) hI
  have hgint : Integrable (fun p => 2 * Real.log 2 * (Vp p + n * τ ^ 2) * U) (prior κ d) :=
    (((hVint.add (integrable_const _)).const_mul (2 * Real.log 2)).mul_const U)
  have hstep := integral_mono_of_nonneg hnn hgint hdom
  have hgval : ∫ p, 2 * Real.log 2 * (Vp p + n * τ ^ 2) * U ∂(prior κ d)
      = 2 * Real.log 2 * ((∫ p, Vp p ∂(prior κ d)) + n * τ ^ 2) * U := by
    rw [integral_mul_const, integral_const_mul, integral_add hVint (integrable_const _)]
    simp
  rw [hgval] at hstep
  have halg := capped_energy_product_le (C := oversamplingPowerUpperConstant r Dp) (m := m)
    (ε := ε) (ν := ν) (nn := n) (τ := τ) hCup hm0 hε hν (by positivity)
  have hU0 : 0 ≤ U := by
    rw [hUdef]
    exact mul_nonneg hCup (div_nonneg hm0.le (by positivity))
  calc _ ≤ 2 * Real.log 2 * ((∫ p, Vp p ∂(prior κ d)) + n * τ ^ 2) * U := hstep
    _ ≤ 2 * Real.log 2 * ((ν * (m * ε ^ 2)) + n * τ ^ 2) * U := by
        apply mul_le_mul_of_nonneg_right _ hU0
        apply mul_le_mul_of_nonneg_left _ hlog
        linarith
    _ = 2 * Real.log 2 * ((ν * (m * ε ^ 2) + n * τ ^ 2) * U) := by ring
    _ ≤ 2 * Real.log 2 * (oversamplingPowerUpperConstant r Dp * max ν 1 * (m * ε) ^ 2) :=
        mul_le_mul_of_nonneg_left halg hlog


/-- **The signed-moment lower bound and the squared-certificate upper bound for the power-linear
minimax learner, with the prior of the recipe.**  In the
regime of `oversampling_recipe_orders` (`ε ≤ oversamplingLowerThreshold 1 (1/r) r`, `m_ε ≤ n`,
`32 n ≤ d ≤ D₊ n`) and the accuracy condition of the smoothed learner, for every real `τ`:
the prior-averaged signed moment `E_Π S_p = n E_Π gen_p` is at least `σ m_ε ε`, and the prior
average of the squared certificate `n² B_p(τ)²` is at most `2 ln 2 C_up max{ν,1} (m_ε ε)²`, with
`σ = oversamplingSignalRate 1 (1/r) r` and `ν = oversamplingEnergyRate a_r 1 (1/r) r 1`. -/
theorem oversampling_unsaturated_tightness_power {r ε Dp : ℝ} (hr : 2 ≤ r) (hε : 0 < ε)
    (hε0 : ε ≤ oversamplingLowerThreshold 1 (1 / r) r)
    (hnm : ε ^ (-(2 / powerDualExponent r)) ≤ n)
    (hnacc : 2 * (powerBregmanConstant r / ε) ^ (2 / powerDualExponent r) ≤ n)
    (hdn : 32 * n ≤ d) (hdD : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (τ : ℝ) :
    ε ^ (-(2 / powerDualExponent r)) * ε * oversamplingSignalRate 1 (1 / r) r
        ≤ ∫ p, ∑ i, ∫ ω, nativeSelectorSign ω i * nativeLossRelease (fun t : ℝ => -t)
          (oversamplingLearner r (oversamplingNoiseScale r ε)) ω i
          ∂(superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG)
          ∂(prior (nativeKappa 1 (1 / r) r ε) d) ∧
    (∫ p, 2 * Real.log 2 * ((∑ i, ∫ ω, nativeLossRelease (fun t : ℝ => -t)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) ω i ^ 2
        ∂(superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG)) + n * τ ^ 2)
        * nativeNoisyInformation InfoDirection.individual (gaussianSeedLaw d) μG
          (fun t : ℝ => -t) (oversamplingLearner r (oversamplingNoiseScale r ε)) Gf τ p
        ∂(prior (nativeKappa 1 (1 / r) r ε) d))
      ≤ 2 * Real.log 2 * (oversamplingPowerUpperConstant r Dp *
          max (oversamplingEnergyRate (oversamplingCurvature r) 1 (1 / r) r 1) 1 *
          (ε ^ (-(2 / powerDualExponent r)) * ε) ^ 2) := by
  have hr0 : (0 : ℝ) < r := by linarith
  have hmpos : 0 < ε ^ (-(2 / powerDualExponent r)) := Real.rpow_pos_of_pos hε _
  have hn' : (0 : ℝ) < n := lt_of_lt_of_le hmpos hnm
  have hn0 : 0 < n := by exact_mod_cast hn'
  have hd : 0 < d := by omega
  obtain ⟨hv0, hv1, hM, hV⟩ := oversampling_recipe_orders (L := 1)
    (a := oversamplingCurvature r) (b := 1) (B := 1 / r) hr (oversamplingCurvature_pos hr0)
    one_pos (by norm_num) (by positivity) hε hε0 hnm hdn
  have hmem := oversamplingLearner_mem_accurate (n := n) hr hε hd hnacc
  obtain ⟨h1, h2, -⟩ := finite_native_budgets_unconditional (gaussianSeedLaw d) μG hd
    boundaryLink_class measurable_neg (oversamplingRegularizer_class hr)
    (measurable_boundaryRegularizer r) hε hv0 hv1
    (oversamplingLearner r (oversamplingNoiseScale r ε)) hmem.1 hmem.2.1 hmem.2.2
  have hκ : 0 < nativeKappa 1 (1 / r) r ε := by
    unfold nativeKappa
    have h := (one_lt_inv₀ hv0).2 hv1
    linarith
  refine ⟨le_trans hM h1, ?_⟩
  have hE0 : 0 ≤ ∫ p, ∑ i, ∫ ω, nativeLossRelease (fun t : ℝ => -t)
        (oversamplingLearner r (oversamplingNoiseScale r ε)) ω i ^ 2
        ∂(superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG)
        ∂(prior (nativeKappa 1 (1 / r) r ε) d) :=
    integral_nonneg fun p => Finset.sum_nonneg fun i _ => integral_nonneg fun ω => sq_nonneg _
  have hVbound := le_trans h2 hV
  have hme2 : 0 < ε ^ (-(2 / powerDualExponent r)) * ε ^ 2 := by positivity
  have hν : 0 ≤ oversamplingEnergyRate (oversamplingCurvature r) 1 (1 / r) r 1 := by
    by_contra hneg
    have hneg' := lt_of_not_ge hneg
    nlinarith [mul_neg_of_pos_of_neg hme2 hneg']
  exact oversampling_certificate_sq_integral_le μG hr hε hn0 hnacc hdn hdD hGf hGlaw hκ hν
    (by nlinarith [hVbound]) τ

end Unsaturated
end LossOnlyTraceability



==> anc/lean/LossOnlyTraceability/WeightedQuarticObjective.lean <==
import LossOnlyTraceability.NativeMinimizer
import LossOnlyTraceability.LogisticCurvature
import Mathlib.Analysis.InnerProductSpace.PiL2
import Mathlib.Tactic.Module

/-! The deterministic analysis of the weighted quartic logistic objective behind the information
bound for quartic logistic ERM on a fixed supersample (`NativeSwap`).  For weights `w ∈ [0,1]^n`
and data `Z_{0,i}, Z_{1,i}` in the unit ball of `EuclideanSpace ℝ (Fin d)`, the objective
`F_w(θ) = ‖θ‖⁴/4 + (1/n) ∑ i ((1 − w_i) φ(⟪θ, Z_{0,i}⟫) + w_i φ(⟪θ, Z_{1,i}⟫))`
is the quartic logistic objective with weights `(1 − w_i)/n` and `w_i/n` on the `2n` points.
The module proves `s₋ ≤ ‖μ_w‖ ≤ s₊`, existence and uniqueness of the minimizer `θ_w`, the
first-order condition `‖θ_w‖² θ_w + ∑ W_k u'(⟪θ_w, z_k⟫) z_k = μ_w / 2` with `φ' = −1/2 + u'`,
the radius bounds `R₋ ≤ ‖θ_w‖ ≤ R₊ ≤ 2^{−1/3} < 1`, and the Hessian bounds
`R₋² ‖v‖² ≤ ⟪∇²F_w(θ_w) v, v⟫ ≤ Q ‖v‖²` with `Q = 3 R₊² + Λ/4`, the Hessian being the Fréchet
derivative of the gradient.  The data are only assumed to lie in the unit ball, not to be unit
vectors. -/

noncomputable section

namespace LossOnlyTraceability

open scoped InnerProductSpace BigOperators ENNReal

section ResidualSlope

/-- The residual slope `u'(t) = φ'(t) + 1/2` of the logistic loss. -/
def logisticResidualSlope (t : ℝ) : ℝ := logisticSlope t + 1 / 2

/-- The residual slope vanishes at the origin: `u'(0) = 0`. -/
theorem logisticResidualSlope_zero : logisticResidualSlope 0 = 0 := by
  simp only [logisticResidualSlope, logisticSlope, Real.exp_zero]
  norm_num

/-- The derivative of the residual slope is the logistic curvature, so `u'' ∈ [0, 1/4]`. -/
theorem hasDerivAt_logisticResidualSlope (t : ℝ) :
    HasDerivAt logisticResidualSlope (logisticCurvature t) t :=
  (hasDerivAt_logisticSlope t).add_const _

/-- By the mean value theorem, `u'(t) = a t` for some `a ∈ [0, 1/4]`. -/
theorem exists_logisticResidualSlope_eq_mul (t : ℝ) :
    ∃ a : ℝ, 0 ≤ a ∧ a ≤ 1 / 4 ∧ logisticResidualSlope t = a * t := by
  have hcont : ∀ a b : ℝ, ContinuousOn logisticResidualSlope (Set.Icc a b) := fun a b x _ =>
    (hasDerivAt_logisticResidualSlope x).continuousAt.continuousWithinAt
  rcases lt_trichotomy t 0 with ht | ht | ht
  · obtain ⟨ξ, _, hξ⟩ := exists_hasDerivAt_eq_slope logisticResidualSlope logisticCurvature ht
      (hcont t 0) (fun x _ => hasDerivAt_logisticResidualSlope x)
    refine ⟨logisticCurvature ξ, logisticCurvature_nonneg ξ, logisticCurvature_le_quarter ξ, ?_⟩
    rw [hξ, logisticResidualSlope_zero]
    have : (0 : ℝ) - t ≠ 0 := by linarith
    field_simp
    ring
  · subst ht
    exact ⟨0, le_rfl, by norm_num, by rw [logisticResidualSlope_zero]; ring⟩
  · obtain ⟨ξ, _, hξ⟩ := exists_hasDerivAt_eq_slope logisticResidualSlope logisticCurvature ht
      (hcont 0 t) (fun x _ => hasDerivAt_logisticResidualSlope x)
    refine ⟨logisticCurvature ξ, logisticCurvature_nonneg ξ, logisticCurvature_le_quarter ξ, ?_⟩
    rw [hξ, logisticResidualSlope_zero]
    have : t - 0 ≠ 0 := by linarith
    field_simp
    ring

/-- The residual slope is `1/4`-Lipschitz at the origin: `|u'(t)| ≤ |t|/4`. -/
theorem abs_logisticResidualSlope_le (t : ℝ) : |logisticResidualSlope t| ≤ |t| / 4 := by
  obtain ⟨a, ha0, ha1, h⟩ := exists_logisticResidualSlope_eq_mul t
  rw [h, abs_mul, abs_of_nonneg ha0]
  nlinarith [abs_nonneg t]

/-- The residual slope has the sign of its argument: `0 ≤ u'(t) t`. -/
theorem logisticResidualSlope_mul_self_nonneg (t : ℝ) : 0 ≤ logisticResidualSlope t * t := by
  obtain ⟨a, ha0, _, h⟩ := exists_logisticResidualSlope_eq_mul t
  rw [h]
  nlinarith [sq_nonneg t]

end ResidualSlope

section GeneralFamily

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] {N : ℕ}

/-- **First-order condition in residual form.**  At an unconstrained local minimizer `θ` of the
quartic logistic objective with weights `W` on points `z`,
`‖θ‖² θ + ∑ k W_k u'(⟪θ, z_k⟫) z_k = (1/2) ∑ k W_k z_k`; no sign condition on the weights is
used. -/
theorem quarticLogistic_first_order_residual [CompleteSpace E] (W : Fin N → ℝ) (z : Fin N → E)
    (θ : E) (hmin : IsLocalMin (quarticLogisticObjective W z) θ) :
    (‖θ‖ ^ 2) • θ + ∑ k, (W k * logisticResidualSlope ⟪θ, z k⟫_ℝ) • z k
      = (1 / 2 : ℝ) • ∑ k, W k • z k := by
  have h := quarticLogisticGradient_zero_at_localMin W z θ hmin
  simp only [quarticLogisticGradient, quarticMap, logisticGradient] at h
  have hs : ∀ k, (W k * logisticSlope ⟪θ, z k⟫_ℝ) • z k
      = (W k * logisticResidualSlope ⟪θ, z k⟫_ℝ) • z k - (1 / 2 : ℝ) • (W k • z k) := by
    intro k
    simp only [logisticResidualSlope]
    module
  simp_rw [hs, Finset.sum_sub_distrib, ← Finset.smul_sum] at h
  rw [← sub_eq_zero, ← h]
  abel

/-- **The cubic upper bound on the radius.**  If `θ` satisfies the residual first-order condition
with nonnegative weights and right-hand side `μ/2`, then `‖θ‖³ ≤ ‖μ‖/2`. -/
theorem norm_cube_le_of_first_order (W : Fin N → ℝ) (z : Fin N → E) (θ μ : E)
    (hW : ∀ k, 0 ≤ W k)
    (hfoc : (‖θ‖ ^ 2) • θ + ∑ k, (W k * logisticResidualSlope ⟪θ, z k⟫_ℝ) • z k
      = (1 / 2 : ℝ) • μ) :
    ‖θ‖ ^ 3 ≤ ‖μ‖ / 2 := by
  have hin := congrArg (fun v => ⟪v, θ⟫_ℝ) hfoc
  simp only [inner_add_left, real_inner_smul_left, sum_inner, real_inner_self_eq_norm_sq] at hin
  have hS : 0 ≤ ∑ k, W k * logisticResidualSlope ⟪θ, z k⟫_ℝ * ⟪z k, θ⟫_ℝ := by
    refine Finset.sum_nonneg fun k _ => ?_
    rw [real_inner_comm, mul_assoc]
    exact mul_nonneg (hW k) (logisticResidualSlope_mul_self_nonneg _)
  have hcs : ⟪μ, θ⟫_ℝ ≤ ‖μ‖ * ‖θ‖ := real_inner_le_norm μ θ
  have h4 : ‖θ‖ ^ 2 * ‖θ‖ ^ 2 ≤ 1 / 2 * (‖μ‖ * ‖θ‖) := by nlinarith
  rcases (norm_nonneg θ).eq_or_lt with h0 | hpos
  · rw [← h0]
    have := norm_nonneg μ
    norm_num
    linarith
  · have h5 : ‖θ‖ * ‖θ‖ ^ 3 ≤ ‖θ‖ * (‖μ‖ / 2) := by nlinarith
    exact le_of_mul_le_mul_left h5 hpos

/-- **The weighted curvature term is small.**  For nonnegative weights with the second-moment bound
`∑ k W_k ⟪z_k, v⟫² ≤ Λ ‖v‖²` and `0 ≤ Λ`, the residual term `∑ k W_k u'(⟪θ, z_k⟫) z_k` has norm at
most `Λ ‖θ‖ / 4`. -/
theorem norm_residual_sum_le (W : Fin N → ℝ) (z : Fin N → E) (θ : E) {Λ : ℝ}
    (hW : ∀ k, 0 ≤ W k) (hΛ0 : 0 ≤ Λ) (hΛ : ∀ v : E, ∑ k, W k * ⟪z k, v⟫_ℝ ^ 2 ≤ Λ * ‖v‖ ^ 2) :
    ‖∑ k, (W k * logisticResidualSlope ⟪θ, z k⟫_ℝ) • z k‖ ≤ Λ * ‖θ‖ / 4 := by
  obtain ⟨h, hh⟩ : ∃ h : E, h = ∑ k, (W k * logisticResidualSlope ⟪θ, z k⟫_ℝ) • z k := ⟨_, rfl⟩
  rw [← hh]
  have hh2 : ‖h‖ ^ 2 = ∑ k, W k * logisticResidualSlope ⟪θ, z k⟫_ℝ * ⟪z k, h⟫_ℝ := by
    rw [← real_inner_self_eq_norm_sq]
    nth_rewrite 1 [hh]
    rw [sum_inner]
    simp only [real_inner_smul_left]
  set A := ∑ k, W k * |⟪θ, z k⟫_ℝ| * |⟪z k, h⟫_ℝ| with hA
  have hle : ‖h‖ ^ 2 ≤ A / 4 := by
    rw [hh2, hA, Finset.sum_div]
    refine Finset.sum_le_sum fun k _ => ?_
    have h1 := abs_logisticResidualSlope_le ⟪θ, z k⟫_ℝ
    calc W k * logisticResidualSlope ⟪θ, z k⟫_ℝ * ⟪z k, h⟫_ℝ
        ≤ |W k * logisticResidualSlope ⟪θ, z k⟫_ℝ * ⟪z k, h⟫_ℝ| := le_abs_self _
      _ = W k * |logisticResidualSlope ⟪θ, z k⟫_ℝ| * |⟪z k, h⟫_ℝ| := by
          rw [abs_mul, abs_mul, abs_of_nonneg (hW k)]
      _ ≤ W k * (|⟪θ, z k⟫_ℝ| / 4) * |⟪z k, h⟫_ℝ| := by
          gcongr
          exact hW k
      _ = W k * |⟪θ, z k⟫_ℝ| * |⟪z k, h⟫_ℝ| / 4 := by ring
  have hA0 : 0 ≤ A := Finset.sum_nonneg fun k _ =>
    mul_nonneg (mul_nonneg (hW k) (abs_nonneg _)) (abs_nonneg _)
  have hcs : A ^ 2 ≤ (∑ k, W k * ⟪z k, θ⟫_ℝ ^ 2) * ∑ k, W k * ⟪z k, h⟫_ℝ ^ 2 := by
    refine Finset.sum_sq_le_sum_mul_sum_of_sq_le_mul _
      (fun k _ => mul_nonneg (hW k) (sq_nonneg _)) (fun k _ => mul_nonneg (hW k) (sq_nonneg _))
      fun k _ => le_of_eq ?_
    rw [real_inner_comm (z k) θ]
    have e1 : |⟪z k, θ⟫_ℝ| ^ 2 = ⟪z k, θ⟫_ℝ ^ 2 := sq_abs _
    have e2 : |⟪z k, h⟫_ℝ| ^ 2 = ⟪z k, h⟫_ℝ ^ 2 := sq_abs _
    calc (W k * |⟪z k, θ⟫_ℝ| * |⟪z k, h⟫_ℝ|) ^ 2
        = W k * W k * |⟪z k, θ⟫_ℝ| ^ 2 * |⟪z k, h⟫_ℝ| ^ 2 := by ring
      _ = W k * ⟪z k, θ⟫_ℝ ^ 2 * (W k * ⟪z k, h⟫_ℝ ^ 2) := by rw [e1, e2]; ring
  have hb1 := hΛ θ
  have hb2 := hΛ h
  have hS1 : 0 ≤ ∑ k, W k * ⟪z k, θ⟫_ℝ ^ 2 :=
    Finset.sum_nonneg fun k _ => mul_nonneg (hW k) (sq_nonneg _)
  have hS2 : 0 ≤ ∑ k, W k * ⟪z k, h⟫_ℝ ^ 2 :=
    Finset.sum_nonneg fun k _ => mul_nonneg (hW k) (sq_nonneg _)
  have hA2 : A ^ 2 ≤ (Λ * ‖θ‖ ^ 2) * (Λ * ‖h‖ ^ 2) :=
    hcs.trans (mul_le_mul hb1 hb2 hS2 (by positivity))
  have hfour : (‖h‖ ^ 2) ^ 2 ≤ (Λ * ‖θ‖ / 4) ^ 2 * ‖h‖ ^ 2 := by
    have hsq : (‖h‖ ^ 2) ^ 2 ≤ (A / 4) ^ 2 := pow_le_pow_left₀ (sq_nonneg _) hle 2
    calc (‖h‖ ^ 2) ^ 2 ≤ (A / 4) ^ 2 := hsq
      _ = A ^ 2 / 16 := by ring
      _ ≤ (Λ * ‖θ‖ ^ 2) * (Λ * ‖h‖ ^ 2) / 16 := by linarith
      _ = (Λ * ‖θ‖ / 4) ^ 2 * ‖h‖ ^ 2 := by ring
  have hB : 0 ≤ Λ * ‖θ‖ / 4 := by positivity
  by_contra hcon
  push Not at hcon
  have hpos : 0 < ‖h‖ := lt_of_le_of_lt hB hcon
  have hsq : (Λ * ‖θ‖ / 4) ^ 2 < ‖h‖ ^ 2 := pow_lt_pow_left₀ hcon hB two_ne_zero
  have hh2pos : 0 < ‖h‖ ^ 2 := by positivity
  nlinarith

/-- **The cubic lower bound on `‖μ‖`.**  Under the residual first-order condition with nonnegative
weights and the second-moment bound with constant `Λ ≥ 0`, `‖μ‖/2 ≤ ‖θ‖³ + Λ ‖θ‖ / 4`. -/
theorem half_norm_le_of_first_order (W : Fin N → ℝ) (z : Fin N → E) (θ μ : E) {Λ : ℝ}
    (hW : ∀ k, 0 ≤ W k) (hΛ0 : 0 ≤ Λ) (hΛ : ∀ v : E, ∑ k, W k * ⟪z k, v⟫_ℝ ^ 2 ≤ Λ * ‖v‖ ^ 2)
    (hfoc : (‖θ‖ ^ 2) • θ + ∑ k, (W k * logisticResidualSlope ⟪θ, z k⟫_ℝ) • z k
      = (1 / 2 : ℝ) • μ) :
    ‖μ‖ / 2 ≤ ‖θ‖ ^ 3 + Λ * ‖θ‖ / 4 := by
  have hres := norm_residual_sum_le W z θ hW hΛ0 hΛ
  have h1 : ‖(1 / 2 : ℝ) • μ‖ = ‖μ‖ / 2 := by
    rw [norm_smul, Real.norm_of_nonneg (by norm_num)]
    ring
  have h2 : ‖(‖θ‖ ^ 2) • θ‖ = ‖θ‖ ^ 3 := by
    rw [norm_smul, Real.norm_of_nonneg (sq_nonneg _)]
    ring
  rw [← h1, ← hfoc]
  calc ‖(‖θ‖ ^ 2) • θ + ∑ k, (W k * logisticResidualSlope ⟪θ, z k⟫_ℝ) • z k‖
      ≤ ‖(‖θ‖ ^ 2) • θ‖ + ‖∑ k, (W k * logisticResidualSlope ⟪θ, z k⟫_ℝ) • z k‖ :=
        norm_add_le _ _
    _ ≤ ‖θ‖ ^ 3 + Λ * ‖θ‖ / 4 := by rw [h2]; linarith

/-- **The Hessian of the quartic logistic objective**, as an explicit continuous linear map:
`v ↦ ‖x‖² v + 2 ⟪x, v⟫ x + ∑ k W_k φ''(⟪x, z_k⟫) ⟪z_k, v⟫ z_k`. -/
def quarticLogisticHessian (W : Fin N → ℝ) (z : Fin N → E) (x : E) : E →L[ℝ] E :=
  (‖x‖ ^ 2) • ContinuousLinearMap.id ℝ E + (2 • innerSL ℝ x).smulRight x
    + ∑ k, ((W k * logisticCurvature ⟪x, z k⟫_ℝ) • innerSL ℝ (z k)).smulRight (z k)

/-- The gradient of the quartic logistic objective has Fréchet derivative
`quarticLogisticHessian` at every point, for arbitrary real weights. -/
theorem hasFDerivAt_quarticLogisticGradient (W : Fin N → ℝ) (z : Fin N → E) (x : E) :
    HasFDerivAt (quarticLogisticGradient W z) (quarticLogisticHessian W z x) x := by
  have h1 : HasFDerivAt (fun y : E => (‖y‖ ^ 2) • y)
      ((‖x‖ ^ 2) • ContinuousLinearMap.id ℝ E + (2 • innerSL ℝ x).smulRight x) x :=
    (hasStrictFDerivAt_norm_sq x).hasFDerivAt.smul (hasFDerivAt_id x)
  have h2 : ∀ k ∈ (Finset.univ : Finset (Fin N)),
      HasFDerivAt (fun y : E => (W k * logisticSlope ⟪y, z k⟫_ℝ) • z k)
        (((W k * logisticCurvature ⟪x, z k⟫_ℝ) • innerSL ℝ (z k)).smulRight (z k)) x := by
    intro k _
    have hlin : HasFDerivAt (fun u : E => ⟪u, z k⟫_ℝ) (innerSL ℝ (z k)) x := by
      simpa only [coe_innerSL_apply, real_inner_comm (z k)] using
        (innerSL ℝ (z k)).hasFDerivAt (x := x)
    have hs := ((hasDerivAt_logisticSlope ⟪x, z k⟫_ℝ).comp_hasFDerivAt x hlin).const_mul (W k)
    have hs2 : HasFDerivAt (fun y : E => W k * logisticSlope ⟪y, z k⟫_ℝ)
        ((W k * logisticCurvature ⟪x, z k⟫_ℝ) • innerSL ℝ (z k)) x := by
      have e : (W k * logisticCurvature ⟪x, z k⟫_ℝ) • innerSL ℝ (z k)
          = W k • logisticCurvature ⟪x, z k⟫_ℝ • innerSL ℝ (z k) := by rw [smul_smul]
      rw [e]
      exact hs
    exact hs2.smul_const (z k)
  have h3 := h1.add (HasFDerivAt.fun_sum h2)
  convert h3 using 1 <;> rfl

/-- The quadratic form of the Hessian:
`⟪∇²F(x) v, v⟫ = ‖x‖² ‖v‖² + 2 ⟪x, v⟫² + ∑ k W_k φ''(⟪x, z_k⟫) ⟪z_k, v⟫²`. -/
theorem inner_quarticLogisticHessian (W : Fin N → ℝ) (z : Fin N → E) (x v : E) :
    ⟪quarticLogisticHessian W z x v, v⟫_ℝ
      = ‖x‖ ^ 2 * ‖v‖ ^ 2 + 2 * ⟪x, v⟫_ℝ ^ 2
        + ∑ k, W k * logisticCurvature ⟪x, z k⟫_ℝ * ⟪z k, v⟫_ℝ ^ 2 := by
  simp only [quarticLogisticHessian, FunLike.coe_add, FunLike.coe_smul,
    Pi.add_apply, Pi.smul_apply, FunLike.coe_sum, Finset.sum_apply,
    ContinuousLinearMap.id_apply, ContinuousLinearMap.smulRight_apply,
    inner_add_left, sum_inner, real_inner_smul_left, real_inner_self_eq_norm_sq,
    innerSL_apply_apply,
    smul_eq_mul]
  rw [real_inner_comm v x]
  congr 1
  · ring
  · refine Finset.sum_congr rfl fun k _ => ?_
    rw [real_inner_comm v (z k)]
    ring

/-- **Hessian bounds at a point of controlled radius.**  For nonnegative weights with the
second-moment bound `∑ k W_k ⟪z_k, v⟫² ≤ Λ ‖v‖²`, and `0 ≤ Rlo ≤ ‖x‖ ≤ Rhi`, the Hessian quadratic
form satisfies `Rlo² ‖v‖² ≤ ⟪∇²F(x) v, v⟫ ≤ (3 Rhi² + Λ/4) ‖v‖²`. -/
theorem quarticLogisticHessian_bounds (W : Fin N → ℝ) (z : Fin N → E) (x : E) {Λ Rlo Rhi : ℝ}
    (hW : ∀ k, 0 ≤ W k) (hΛ : ∀ v : E, ∑ k, W k * ⟪z k, v⟫_ℝ ^ 2 ≤ Λ * ‖v‖ ^ 2)
    (hRlo : 0 ≤ Rlo) (hlo : Rlo ≤ ‖x‖) (hhi : ‖x‖ ≤ Rhi) (v : E) :
    Rlo ^ 2 * ‖v‖ ^ 2 ≤ ⟪quarticLogisticHessian W z x v, v⟫_ℝ
      ∧ ⟪quarticLogisticHessian W z x v, v⟫_ℝ ≤ (3 * Rhi ^ 2 + Λ / 4) * ‖v‖ ^ 2 := by
  rw [inner_quarticLogisticHessian]
  have hsum0 : 0 ≤ ∑ k, W k * logisticCurvature ⟪x, z k⟫_ℝ * ⟪z k, v⟫_ℝ ^ 2 :=
    Finset.sum_nonneg fun k _ =>
      mul_nonneg (mul_nonneg (hW k) (logisticCurvature_nonneg _)) (sq_nonneg _)
  have hsum1 : ∑ k, W k * logisticCurvature ⟪x, z k⟫_ℝ * ⟪z k, v⟫_ℝ ^ 2
      ≤ (1 / 4) * ∑ k, W k * ⟪z k, v⟫_ℝ ^ 2 := by
    rw [Finset.mul_sum]
    refine Finset.sum_le_sum fun k _ => ?_
    have h1 := logisticCurvature_le_quarter ⟪x, z k⟫_ℝ
    have h2 : 0 ≤ W k * ⟪z k, v⟫_ℝ ^ 2 := mul_nonneg (hW k) (sq_nonneg _)
    nlinarith
  have hx2 : Rlo ^ 2 ≤ ‖x‖ ^ 2 := pow_le_pow_left₀ hRlo hlo 2
  have hx3 : ‖x‖ ^ 2 ≤ Rhi ^ 2 := pow_le_pow_left₀ (norm_nonneg x) hhi 2
  have hinner : ⟪x, v⟫_ℝ ^ 2 ≤ ‖x‖ ^ 2 * ‖v‖ ^ 2 := by
    have h := abs_real_inner_le_norm x v
    have h' : |⟪x, v⟫_ℝ| ^ 2 ≤ (‖x‖ * ‖v‖) ^ 2 := pow_le_pow_left₀ (abs_nonneg _) h 2
    rw [sq_abs] at h'
    linarith [h', mul_pow ‖x‖ ‖v‖ 2]
  have hv2 : 0 ≤ ‖v‖ ^ 2 := sq_nonneg _
  have hΛv := hΛ v
  constructor
  · nlinarith [sq_nonneg ⟪x, v⟫_ℝ]
  · nlinarith

end GeneralFamily

section CubicRadius

/-- The equation `R³ + (Λ/4) R = s/2` has exactly one nonnegative solution when `Λ ≥ 0` and
`s ≥ 0`. -/
theorem existsUnique_cubicRadius {Λ s : ℝ} (hΛ : 0 ≤ Λ) (hs : 0 ≤ s) :
    ∃! R : ℝ, 0 ≤ R ∧ R ^ 3 + Λ / 4 * R = s / 2 := by
  set f : ℝ → ℝ := fun r => r ^ 3 + Λ / 4 * r with hf
  have hcont : ContinuousOn f (Set.Icc 0 (1 + s / 2)) := by
    apply Continuous.continuousOn
    fun_prop
  have hb : 0 ≤ 1 + s / 2 := by linarith
  have hf0 : f 0 ≤ s / 2 := by simp [hf]; linarith
  have hf1 : s / 2 ≤ f (1 + s / 2) := by
    simp only [hf]
    have hb1 : 1 ≤ 1 + s / 2 := by linarith
    have hq : 1 + s / 2 ≤ (1 + s / 2) ^ 2 := by nlinarith
    have h1 : 1 + s / 2 ≤ (1 + s / 2) ^ 3 := by nlinarith
    have h2 : 0 ≤ Λ / 4 * (1 + s / 2) := by positivity
    linarith
  obtain ⟨R, hR, hRf⟩ := intermediate_value_Icc hb hcont ⟨hf0, hf1⟩
  refine ⟨R, ⟨hR.1, hRf⟩, ?_⟩
  rintro S ⟨hS0, hS⟩
  have hRf' : R ^ 3 + Λ / 4 * R = s / 2 := hRf
  by_contra hne
  rcases lt_or_gt_of_ne hne with hlt | hlt
  · have h3 : S ^ 3 < R ^ 3 := pow_lt_pow_left₀ hlt hS0 (by norm_num)
    have h4 : Λ / 4 * S ≤ Λ / 4 * R := mul_le_mul_of_nonneg_left hlt.le (by positivity)
    linarith
  · have h3 : R ^ 3 < S ^ 3 := pow_lt_pow_left₀ hlt hR.1 (by norm_num)
    have h4 : Λ / 4 * R ≤ Λ / 4 * S := mul_le_mul_of_nonneg_left hlt.le (by positivity)
    linarith

/-- The nonnegative root of `R³ + (Λ/4) R = s/2` (defined as `0` when none exists, which does not
happen for `Λ ≥ 0` and `s ≥ 0`). -/
def cubicRadius (Λ s : ℝ) : ℝ :=
  haveI := Classical.propDecidable (∃ R : ℝ, 0 ≤ R ∧ R ^ 3 + Λ / 4 * R = s / 2)
  if h : ∃ R : ℝ, 0 ≤ R ∧ R ^ 3 + Λ / 4 * R = s / 2 then h.choose else 0

/-- For `Λ ≥ 0` and `s ≥ 0`, `cubicRadius Λ s` is a nonnegative root of `R³ + (Λ/4) R = s/2`. -/
theorem cubicRadius_spec {Λ s : ℝ} (hΛ : 0 ≤ Λ) (hs : 0 ≤ s) :
    0 ≤ cubicRadius Λ s ∧ cubicRadius Λ s ^ 3 + Λ / 4 * cubicRadius Λ s = s / 2 := by
  have h : ∃ R : ℝ, 0 ≤ R ∧ R ^ 3 + Λ / 4 * R = s / 2 :=
    (existsUnique_cubicRadius hΛ hs).exists
  rw [cubicRadius, dif_pos h]
  exact h.choose_spec

/-- **The radius sandwich from the two cubic inequalities.**  If `t ≥ 0`, `t³ ≤ a/2`,
`a/2 ≤ t³ + Λ t/4`, `sm ≤ a ≤ sp`, `Λ ≥ 0`, and `R` solves `R³ + (Λ/4) R = sm/2`, then
`R ≤ t ≤ (sp/2)^{1/3}`. -/
theorem radius_sandwich {t a sm sp Λ R : ℝ} (ht : 0 ≤ t) (hup : t ^ 3 ≤ a / 2)
    (hlow : a / 2 ≤ t ^ 3 + Λ * t / 4) (hsm : sm ≤ a) (hsp : a ≤ sp) (hΛ : 0 ≤ Λ)
    (hRroot : R ^ 3 + Λ / 4 * R = sm / 2) :
    R ≤ t ∧ t ≤ (sp / 2) ^ (1 / 3 : ℝ) := by
  constructor
  · by_contra hcon
    push Not at hcon
    have h3 : t ^ 3 < R ^ 3 := pow_lt_pow_left₀ hcon ht (by norm_num)
    have h4 : Λ * t / 4 ≤ Λ / 4 * R := by nlinarith
    linarith
  · have h3 : t ^ 3 ≤ sp / 2 := by linarith
    have hthird : (1 / 3 : ℝ) = ((3 : ℕ) : ℝ)⁻¹ := by norm_num
    calc t = (t ^ 3) ^ (((3 : ℕ) : ℝ)⁻¹) := (Real.pow_rpow_inv_natCast ht (by norm_num)).symm
      _ ≤ (sp / 2) ^ (((3 : ℕ) : ℝ)⁻¹) :=
          Real.rpow_le_rpow (pow_nonneg ht 3) h3 (by norm_num)
      _ = (sp / 2) ^ (1 / 3 : ℝ) := by rw [hthird]

end CubicRadius

section SwapObjective

variable {d n : ℕ}

local notation "Eucl" => EuclideanSpace ℝ (Fin d)

/-- The `2n` points `Z_{0,1}, …, Z_{0,n}, Z_{1,1}, …, Z_{1,n}` as one family. -/
def swapPoints (Z0 Z1 : Fin n → Eucl) : Fin (n + n) → Eucl := Fin.append Z0 Z1

/-- The weights `(1 − w_i)/n` on `Z_{0,i}` and `w_i/n` on `Z_{1,i}`. -/
def swapWeights (w : Fin n → ℝ) : Fin (n + n) → ℝ :=
  Fin.append (fun i => (1 - w i) / n) (fun i => w i / n)

/-- The weighted objective
`F_w(θ) = ‖θ‖⁴/4 + (1/n) ∑ i ((1 − w_i) φ(⟪θ, Z_{0,i}⟫) + w_i φ(⟪θ, Z_{1,i}⟫))`. -/
def weightedQuarticObjective (Z0 Z1 : Fin n → Eucl) (w : Fin n → ℝ) (θ : Eucl) : ℝ :=
  ‖θ‖ ^ 4 / 4 + (1 / n : ℝ) * ∑ i, ((1 - w i) * logisticLoss ⟪θ, Z0 i⟫_ℝ
    + w i * logisticLoss ⟪θ, Z1 i⟫_ℝ)

/-- The centre `m = (1/(2n)) ∑_{j,i} Z_{j,i}`. -/
def swapCentre (Z0 Z1 : Fin n → Eucl) : Eucl := (1 / (2 * n) : ℝ) • ∑ i, (Z0 i + Z1 i)

/-- The weighted mean `μ_w = (1/n) ∑ i ((1 − w_i) Z_{0,i} + w_i Z_{1,i})`. -/
def swapWeightedMean (Z0 Z1 : Fin n → Eucl) (w : Fin n → ℝ) : Eucl :=
  (1 / n : ℝ) • ∑ i, ((1 - w i) • Z0 i + w i • Z1 i)

/-- The map `v ↦ Cᵀ v = ∑ i v_i δ_i` with `δ_i = Z_{1,i} − Z_{0,i}`, the transpose of the matrix `C`
with rows `δ_i`. -/
def swapDiffMap (Z0 Z1 : Fin n → Eucl) : EuclideanSpace ℝ (Fin n) →L[ℝ] Eucl :=
  ∑ i, (EuclideanSpace.proj i).smulRight (Z1 i - Z0 i)

/-- `c = ‖C‖_op`, computed as the operator norm of `Cᵀ` (which is equal to that of `C`). -/
def swapDiffNorm (Z0 Z1 : Fin n → Eucl) : ℝ := ‖swapDiffMap Z0 Z1‖

/-- `ρ = c / (2 √n)`. -/
def swapRho (Z0 Z1 : Fin n → Eucl) : ℝ := swapDiffNorm Z0 Z1 / (2 * Real.sqrt n)

/-- `s₋ = (‖m‖ − ρ)₊`. -/
def swapSMinus (Z0 Z1 : Fin n → Eucl) : ℝ := max (‖swapCentre Z0 Z1‖ - swapRho Z0 Z1) 0

/-- `s₊ = min{1, ‖m‖ + ρ}`. -/
def swapSPlus (Z0 Z1 : Fin n → Eucl) : ℝ := min 1 (‖swapCentre Z0 Z1‖ + swapRho Z0 Z1)

/-- The map `v ↦ Z v = (⟪Z_{j,i}, v⟫)_{j,i}` for the `2n × d` matrix `Z` with rows `Z_{j,i}`. -/
def swapDataMap (Z0 Z1 : Fin n → Eucl) : Eucl →L[ℝ] EuclideanSpace ℝ (Fin (n + n)) :=
  (EuclideanSpace.equiv (Fin (n + n)) ℝ).symm.toContinuousLinearMap.comp
    (ContinuousLinearMap.pi fun k => innerSL ℝ (swapPoints Z0 Z1 k))

/-- `Λ = min{1, ‖Z‖²_op / n}`. -/
def swapLambda (Z0 Z1 : Fin n → Eucl) : ℝ := min 1 (‖swapDataMap Z0 Z1‖ ^ 2 / n)

/-- `R₊ = (s₊/2)^{1/3}`. -/
def swapUpperRadius (Z0 Z1 : Fin n → Eucl) : ℝ := (swapSPlus Z0 Z1 / 2) ^ (1 / 3 : ℝ)

/-- `R₋`, the nonnegative root of `R³ + (Λ/4) R = s₋/2`. -/
def swapLowerRadius (Z0 Z1 : Fin n → Eucl) : ℝ := cubicRadius (swapLambda Z0 Z1) (swapSMinus Z0 Z1)

/-- `Q = 3 R₊² + Λ/4`. -/
def swapCurvatureBound (Z0 Z1 : Fin n → Eucl) : ℝ :=
  3 * swapUpperRadius Z0 Z1 ^ 2 + swapLambda Z0 Z1 / 4

/-- The weighted objective is the quartic logistic objective with weights `swapWeights w`
on the points `swapPoints Z0 Z1`. -/
theorem weightedQuarticObjective_eq (Z0 Z1 : Fin n → Eucl) (w : Fin n → ℝ) (θ : Eucl) :
    weightedQuarticObjective Z0 Z1 w θ
      = quarticLogisticObjective (swapWeights w) (swapPoints Z0 Z1) θ := by
  simp only [weightedQuarticObjective, quarticLogisticObjective, quarticPotential, logisticRisk,
    Fin.sum_univ_add, swapWeights, swapPoints, Fin.append_left, Fin.append_right,
    Finset.sum_add_distrib]
  rw [mul_add, Finset.mul_sum, Finset.mul_sum]
  congr 2 <;> refine Finset.sum_congr rfl fun i _ => ?_ <;> ring

/-- The weighted sum of the points is the weighted mean `μ_w`. -/
theorem sum_swapWeights_smul (Z0 Z1 : Fin n → Eucl) (w : Fin n → ℝ) :
    ∑ k, swapWeights w k • swapPoints Z0 Z1 k = swapWeightedMean Z0 Z1 w := by
  simp only [Fin.sum_univ_add, swapWeights, swapPoints, Fin.append_left, Fin.append_right,
    swapWeightedMean, Finset.smul_sum, smul_add, Finset.sum_add_distrib, smul_smul]
  congr 1 <;> refine Finset.sum_congr rfl fun i _ => ?_ <;> congr 1 <;> ring

/-- Weights in `[0,1]` give nonnegative swap weights. -/
theorem swapWeights_nonneg {w : Fin n → ℝ} (hw0 : ∀ i, 0 ≤ w i) (hw1 : ∀ i, w i ≤ 1)
    (k : Fin (n + n)) : 0 ≤ swapWeights w k := by
  refine Fin.addCases (fun i => ?_) (fun i => ?_) k
  · simp only [swapWeights, Fin.append_left]
    have := hw1 i
    exact div_nonneg (by linarith) (Nat.cast_nonneg n)
  · simp only [swapWeights, Fin.append_right]
    exact div_nonneg (hw0 i) (Nat.cast_nonneg n)

/-- Weights in `[0,1]` give swap weights at most `1/n`. -/
theorem swapWeights_le {w : Fin n → ℝ} (hw0 : ∀ i, 0 ≤ w i) (hw1 : ∀ i, w i ≤ 1)
    (k : Fin (n + n)) : swapWeights w k ≤ 1 / n := by
  refine Fin.addCases (fun i => ?_) (fun i => ?_) k
  · simp only [swapWeights, Fin.append_left]
    have := hw0 i
    exact div_le_div_of_nonneg_right (by linarith) (Nat.cast_nonneg n)
  · simp only [swapWeights, Fin.append_right]
    exact div_le_div_of_nonneg_right (hw1 i) (Nat.cast_nonneg n)

/-- For `n > 0` the swap weights sum to one. -/
theorem sum_swapWeights (hn : 0 < n) (w : Fin n → ℝ) : ∑ k, swapWeights w k = 1 := by
  have hn0 : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  simp only [Fin.sum_univ_add, swapWeights, Fin.append_left, Fin.append_right,
    ← Finset.sum_add_distrib]
  have h : ∀ i : Fin n, (1 - w i) / n + w i / n = 1 / n := fun i => by ring
  simp only [h, Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  field_simp

/-- Unit-ball data give unit-ball swap points. -/
theorem norm_swapPoints_le {Z0 Z1 : Fin n → Eucl} (hZ0 : ∀ i, ‖Z0 i‖ ≤ 1)
    (hZ1 : ∀ i, ‖Z1 i‖ ≤ 1) (k : Fin (n + n)) : ‖swapPoints Z0 Z1 k‖ ≤ 1 := by
  refine Fin.addCases (fun i => ?_) (fun i => ?_) k
  · simpa only [swapPoints, Fin.append_left] using hZ0 i
  · simpa only [swapPoints, Fin.append_right] using hZ1 i

/-- The mean identity `μ_w = m + Cᵀ(w − ½)/n`. -/
theorem swapWeightedMean_eq (Z0 Z1 : Fin n → Eucl) (w : Fin n → ℝ) :
    swapWeightedMean Z0 Z1 w
      = swapCentre Z0 Z1 + (1 / n : ℝ) • swapDiffMap Z0 Z1
          ((EuclideanSpace.equiv (Fin n) ℝ).symm fun i => w i - 1 / 2) := by
  have hC : swapDiffMap Z0 Z1 ((EuclideanSpace.equiv (Fin n) ℝ).symm fun i => w i - 1 / 2)
      = ∑ i, (w i - 1 / 2) • (Z1 i - Z0 i) := by
    simp [swapDiffMap]
  have hterm : ∀ i, (1 - w i) • Z0 i + w i • Z1 i
      = (1 / 2 : ℝ) • (Z0 i + Z1 i) + (w i - 1 / 2) • (Z1 i - Z0 i) := fun i => by module
  rw [hC, swapWeightedMean, swapCentre, Finset.sum_congr rfl fun i _ => hterm i,
    Finset.sum_add_distrib, ← Finset.smul_sum, smul_add, smul_smul]
  congr 2
  ring

/-- **The mean lies within `ρ` of the centre.**  For `n > 0` and weights in `[0,1]`,
`‖μ_w − m‖ ≤ ρ = c/(2√n)`. -/
theorem norm_swapWeightedMean_sub_centre_le (hn : 0 < n) (Z0 Z1 : Fin n → Eucl) {w : Fin n → ℝ}
    (hw0 : ∀ i, 0 ≤ w i) (hw1 : ∀ i, w i ≤ 1) :
    ‖swapWeightedMean Z0 Z1 w - swapCentre Z0 Z1‖ ≤ swapRho Z0 Z1 := by
  set v : EuclideanSpace ℝ (Fin n) := (EuclideanSpace.equiv (Fin n) ℝ).symm fun i => w i - 1 / 2
    with hv
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hvsq : ‖v‖ ^ 2 ≤ n / 4 := by
    rw [EuclideanSpace.real_norm_sq_eq]
    have h : ∀ i, (v i) ^ 2 ≤ 1 / 4 := by
      intro i
      simp only [hv]
      change (w i - 1 / 2) ^ 2 ≤ 1 / 4
      nlinarith [hw0 i, hw1 i]
    calc ∑ i, (v i) ^ 2 ≤ ∑ _i : Fin n, (1 / 4 : ℝ) := Finset.sum_le_sum fun i _ => h i
      _ = n / 4 := by simp; ring
  have hsq : Real.sqrt n ^ 2 = n := Real.sq_sqrt hn0.le
  have hsqrt0 : 0 < Real.sqrt n := Real.sqrt_pos.mpr hn0
  have hvle : ‖v‖ ≤ Real.sqrt n / 2 := by
    have h2 : ‖v‖ ^ 2 ≤ (Real.sqrt n / 2) ^ 2 := by
      calc ‖v‖ ^ 2 ≤ n / 4 := hvsq
        _ = (Real.sqrt n / 2) ^ 2 := by rw [div_pow, hsq]; ring
    exact (pow_le_pow_iff_left₀ (norm_nonneg v) (by positivity) two_ne_zero).mp h2
  rw [swapWeightedMean_eq, ← hv, add_sub_cancel_left, norm_smul,
    Real.norm_of_nonneg (by positivity), swapRho, swapDiffNorm]
  have hop : ‖swapDiffMap Z0 Z1 v‖ ≤ ‖swapDiffMap Z0 Z1‖ * ‖v‖ :=
    (swapDiffMap Z0 Z1).le_opNorm v
  have hc0 : 0 ≤ ‖swapDiffMap Z0 Z1‖ := norm_nonneg _
  calc 1 / (n : ℝ) * ‖swapDiffMap Z0 Z1 v‖ ≤ 1 / n * (‖swapDiffMap Z0 Z1‖ * (Real.sqrt n / 2)) := by
        gcongr
        exact hop.trans (mul_le_mul_of_nonneg_left hvle hc0)
    _ = ‖swapDiffMap Z0 Z1‖ / (2 * Real.sqrt n) := by
        field_simp
        rw [hsq]
        ring

/-- **`s₋ ≤ ‖μ_w‖ ≤ s₊`.**  For `n > 0`, data in the unit ball and weights in `[0,1]`. -/
theorem swap_mean_norm_bounds (hn : 0 < n) {Z0 Z1 : Fin n → Eucl} (hZ0 : ∀ i, ‖Z0 i‖ ≤ 1)
    (hZ1 : ∀ i, ‖Z1 i‖ ≤ 1) {w : Fin n → ℝ} (hw0 : ∀ i, 0 ≤ w i) (hw1 : ∀ i, w i ≤ 1) :
    swapSMinus Z0 Z1 ≤ ‖swapWeightedMean Z0 Z1 w‖
      ∧ ‖swapWeightedMean Z0 Z1 w‖ ≤ swapSPlus Z0 Z1 := by
  have hd := norm_swapWeightedMean_sub_centre_le hn Z0 Z1 hw0 hw1
  have htri1 : ‖swapCentre Z0 Z1‖ ≤ ‖swapWeightedMean Z0 Z1 w‖
      + ‖swapWeightedMean Z0 Z1 w - swapCentre Z0 Z1‖ := by
    have := norm_sub_le (swapWeightedMean Z0 Z1 w) (swapWeightedMean Z0 Z1 w - swapCentre Z0 Z1)
    simpa using this
  have htri2 : ‖swapWeightedMean Z0 Z1 w‖ ≤ ‖swapCentre Z0 Z1‖
      + ‖swapWeightedMean Z0 Z1 w - swapCentre Z0 Z1‖ := by
    have := norm_add_le (swapCentre Z0 Z1) (swapWeightedMean Z0 Z1 w - swapCentre Z0 Z1)
    simpa using this
  have hone : ‖swapWeightedMean Z0 Z1 w‖ ≤ 1 := by
    rw [← sum_swapWeights_smul]
    calc ‖∑ k, swapWeights w k • swapPoints Z0 Z1 k‖
        ≤ ∑ k, ‖swapWeights w k • swapPoints Z0 Z1 k‖ := norm_sum_le _ _
      _ ≤ ∑ k, swapWeights w k := by
          refine Finset.sum_le_sum fun k _ => ?_
          rw [norm_smul, Real.norm_of_nonneg (swapWeights_nonneg hw0 hw1 k)]
          have := norm_swapPoints_le hZ0 hZ1 k
          have := swapWeights_nonneg hw0 hw1 k
          nlinarith
      _ = 1 := sum_swapWeights hn w
  refine ⟨max_le (by linarith) (norm_nonneg _), le_min hone (by linarith)⟩

/-- **The weighted second-moment bound.**  For `n > 0`, data in the unit ball and weights in
`[0,1]`, `∑ k W_k ⟪z_k, v⟫² ≤ Λ ‖v‖²` with `Λ = min{1, ‖Z‖²_op / n}`. -/
theorem swap_second_moment_le (hn : 0 < n) {Z0 Z1 : Fin n → Eucl} (hZ0 : ∀ i, ‖Z0 i‖ ≤ 1)
    (hZ1 : ∀ i, ‖Z1 i‖ ≤ 1) {w : Fin n → ℝ} (hw0 : ∀ i, 0 ≤ w i) (hw1 : ∀ i, w i ≤ 1)
    (v : Eucl) :
    ∑ k, swapWeights w k * ⟪swapPoints Z0 Z1 k, v⟫_ℝ ^ 2 ≤ swapLambda Z0 Z1 * ‖v‖ ^ 2 := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hdata : ‖swapDataMap Z0 Z1 v‖ ^ 2 = ∑ k, ⟪swapPoints Z0 Z1 k, v⟫_ℝ ^ 2 := by
    rw [EuclideanSpace.real_norm_sq_eq]
    simp [swapDataMap]
  have hb1 : ∑ k, swapWeights w k * ⟪swapPoints Z0 Z1 k, v⟫_ℝ ^ 2 ≤ 1 * ‖v‖ ^ 2 := by
    calc ∑ k, swapWeights w k * ⟪swapPoints Z0 Z1 k, v⟫_ℝ ^ 2
        ≤ ∑ k, swapWeights w k * ‖v‖ ^ 2 := by
          refine Finset.sum_le_sum fun k _ => ?_
          refine mul_le_mul_of_nonneg_left ?_ (swapWeights_nonneg hw0 hw1 k)
          have h := abs_real_inner_le_norm (swapPoints Z0 Z1 k) v
          have hz := norm_swapPoints_le hZ0 hZ1 k
          have h' : |⟪swapPoints Z0 Z1 k, v⟫_ℝ| ≤ ‖v‖ := by
            nlinarith [norm_nonneg v, norm_nonneg (swapPoints Z0 Z1 k)]
          have h'' := pow_le_pow_left₀ (abs_nonneg _) h' 2
          rwa [sq_abs] at h''
      _ = 1 * ‖v‖ ^ 2 := by rw [← Finset.sum_mul, sum_swapWeights hn w]
  have hb2 : ∑ k, swapWeights w k * ⟪swapPoints Z0 Z1 k, v⟫_ℝ ^ 2
      ≤ ‖swapDataMap Z0 Z1‖ ^ 2 / n * ‖v‖ ^ 2 := by
    calc ∑ k, swapWeights w k * ⟪swapPoints Z0 Z1 k, v⟫_ℝ ^ 2
        ≤ ∑ k, 1 / (n : ℝ) * ⟪swapPoints Z0 Z1 k, v⟫_ℝ ^ 2 :=
          Finset.sum_le_sum fun k _ =>
            mul_le_mul_of_nonneg_right (swapWeights_le hw0 hw1 k) (sq_nonneg _)
      _ = 1 / n * ‖swapDataMap Z0 Z1 v‖ ^ 2 := by rw [hdata, Finset.mul_sum]
      _ ≤ 1 / n * (‖swapDataMap Z0 Z1‖ * ‖v‖) ^ 2 := by
          gcongr
          exact (swapDataMap Z0 Z1).le_opNorm v
      _ = ‖swapDataMap Z0 Z1‖ ^ 2 / n * ‖v‖ ^ 2 := by ring
  rw [swapLambda, min_mul_of_nonneg _ _ (sq_nonneg _)]
  exact le_min hb1 hb2

/-- `Λ ≥ 0`. -/
theorem swapLambda_nonneg (Z0 Z1 : Fin n → Eucl) : 0 ≤ swapLambda Z0 Z1 :=
  le_min zero_le_one (by positivity)

/-- `s₋ ≥ 0`. -/
theorem swapSMinus_nonneg (Z0 Z1 : Fin n → Eucl) : 0 ≤ swapSMinus Z0 Z1 := le_max_right _ _

/-- `R₊ ≤ 2^{−1/3} < 1`, stated as `R₊ ≤ (1/2)^{1/3}` and `(1/2)^{1/3} < 1`. -/
theorem swapUpperRadius_le (Z0 Z1 : Fin n → Eucl) :
    swapUpperRadius Z0 Z1 ≤ (1 / 2 : ℝ) ^ (1 / 3 : ℝ) ∧ (1 / 2 : ℝ) ^ (1 / 3 : ℝ) < 1 := by
  have hrho : 0 ≤ swapRho Z0 Z1 := by
    unfold swapRho swapDiffNorm
    positivity
  have hsp0 : 0 ≤ swapSPlus Z0 Z1 := le_min zero_le_one (by positivity)
  have hsp1 : swapSPlus Z0 Z1 ≤ 1 := min_le_left _ _
  refine ⟨Real.rpow_le_rpow (by positivity) (by linarith) (by norm_num), ?_⟩
  exact Real.rpow_lt_one (by norm_num) (by norm_num) (by norm_num)

/-- **Existence and uniqueness of the weighted minimizer.**  For weights in `[0,1]` the weighted
objective has exactly one global minimizer on `EuclideanSpace ℝ (Fin d)`. -/
theorem weightedQuarticObjective_existsUnique_minimizer (Z0 Z1 : Fin n → Eucl) {w : Fin n → ℝ}
    (hw0 : ∀ i, 0 ≤ w i) (hw1 : ∀ i, w i ≤ 1) :
    ∃! θ : Eucl, ∀ x : Eucl,
      weightedQuarticObjective Z0 Z1 w θ ≤ weightedQuarticObjective Z0 Z1 w x := by
  have hfun : weightedQuarticObjective Z0 Z1 w
      = quarticLogisticObjective (swapWeights w) (swapPoints Z0 Z1) :=
    funext fun θ => weightedQuarticObjective_eq Z0 Z1 w θ
  rw [hfun]
  exact quarticLogistic_exists_unique_minimizer _ _ (swapWeights_nonneg hw0 hw1)

/-- **Analysis of the weighted minimizer (deterministic part of the fixed-supersample bound).**
For `n > 0`,
data `Z_{j,i}` in the unit ball, weights `w ∈ [0,1]^n` and any global minimizer `θ` of `F_w`:
`s₋ ≤ ‖μ_w‖ ≤ s₊`; the gradient vanishes and the first-order condition
`‖θ‖² θ + ∑ k W_k u'(⟪θ, z_k⟫) z_k = μ_w / 2` holds; `R₋ ≤ ‖θ‖ ≤ R₊ ≤ (1/2)^{1/3} < 1`; and the
Hessian `∇²F_w(θ)`, the derivative of the gradient at `θ`, satisfies
`R₋² ‖v‖² ≤ ⟪∇²F_w(θ) v, v⟫ ≤ Q ‖v‖²` for all `v`, with `Q = 3 R₊² + Λ/4`.  Here `c` is the operator
norm of `v ↦ Cᵀ v`, `‖Z‖_op` that of `v ↦ Z v`, and the data are only assumed to lie in the unit
ball. -/
theorem weighted_quartic_minimizer_analysis (hn : 0 < n) {Z0 Z1 : Fin n → Eucl}
    (hZ0 : ∀ i, ‖Z0 i‖ ≤ 1) (hZ1 : ∀ i, ‖Z1 i‖ ≤ 1) {w : Fin n → ℝ} (hw0 : ∀ i, 0 ≤ w i)
    (hw1 : ∀ i, w i ≤ 1) {θ : Eucl}
    (hmin : ∀ x : Eucl, weightedQuarticObjective Z0 Z1 w θ ≤ weightedQuarticObjective Z0 Z1 w x) :
    (swapSMinus Z0 Z1 ≤ ‖swapWeightedMean Z0 Z1 w‖ ∧ ‖swapWeightedMean Z0 Z1 w‖ ≤ swapSPlus Z0 Z1)
      ∧ quarticLogisticGradient (swapWeights w) (swapPoints Z0 Z1) θ = 0
      ∧ (‖θ‖ ^ 2) • θ + ∑ k, (swapWeights w k
            * logisticResidualSlope ⟪θ, swapPoints Z0 Z1 k⟫_ℝ) • swapPoints Z0 Z1 k
          = (1 / 2 : ℝ) • swapWeightedMean Z0 Z1 w
      ∧ swapLowerRadius Z0 Z1 ≤ ‖θ‖ ∧ ‖θ‖ ≤ swapUpperRadius Z0 Z1
      ∧ swapUpperRadius Z0 Z1 ≤ (1 / 2 : ℝ) ^ (1 / 3 : ℝ) ∧ (1 / 2 : ℝ) ^ (1 / 3 : ℝ) < 1
      ∧ HasFDerivAt (quarticLogisticGradient (swapWeights w) (swapPoints Z0 Z1))
          (quarticLogisticHessian (swapWeights w) (swapPoints Z0 Z1) θ) θ
      ∧ ∀ v : Eucl,
          swapLowerRadius Z0 Z1 ^ 2 * ‖v‖ ^ 2
              ≤ ⟪quarticLogisticHessian (swapWeights w) (swapPoints Z0 Z1) θ v, v⟫_ℝ
            ∧ ⟪quarticLogisticHessian (swapWeights w) (swapPoints Z0 Z1) θ v, v⟫_ℝ
              ≤ swapCurvatureBound Z0 Z1 * ‖v‖ ^ 2 := by
  have hmean := swap_mean_norm_bounds hn hZ0 hZ1 hw0 hw1
  have hW := swapWeights_nonneg hw0 hw1
  have hΛ0 := swapLambda_nonneg Z0 Z1
  have hΛ : ∀ v : Eucl, ∑ k, swapWeights w k * ⟪swapPoints Z0 Z1 k, v⟫_ℝ ^ 2
      ≤ swapLambda Z0 Z1 * ‖v‖ ^ 2 := swap_second_moment_le hn hZ0 hZ1 hw0 hw1
  have hlocal : IsLocalMin (quarticLogisticObjective (swapWeights w) (swapPoints Z0 Z1)) θ := by
    refine Filter.Eventually.of_forall fun x => ?_
    have h := hmin x
    rwa [weightedQuarticObjective_eq, weightedQuarticObjective_eq] at h
  have hgrad := quarticLogisticGradient_zero_at_localMin _ _ θ hlocal
  have hfoc := quarticLogistic_first_order_residual _ _ θ hlocal
  rw [sum_swapWeights_smul] at hfoc
  have hup := norm_cube_le_of_first_order _ _ θ _ hW hfoc
  have hlow := half_norm_le_of_first_order _ _ θ _ hW hΛ0 hΛ hfoc
  have hroot := cubicRadius_spec hΛ0 (swapSMinus_nonneg Z0 Z1)
  have hsand := radius_sandwich (norm_nonneg θ) hup hlow hmean.1 hmean.2 hΛ0 hroot.2
  have hR := swapUpperRadius_le Z0 Z1
  refine ⟨hmean, hgrad, hfoc, hsand.1, hsand.2, hR.1, hR.2,
    hasFDerivAt_quarticLogisticGradient _ _ θ, fun v => ?_⟩
  exact quarticLogisticHessian_bounds _ _ θ hW hΛ hroot.1 hsand.1 hsand.2 v

end SwapObjective

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/WeightedTail.lean <==
import Mathlib.MeasureTheory.Integral.Layercake
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp

/-! Dependent weighted tails: the expectation `E[N W]` of an exponentially tailed nonnegative
`N` against a bounded nonnegative weight `W` is controlled by `T̄_A(w; K, s)` without any
independence between `N` and `W` (Lemma 10, where `T̄_A(w; K, s)` is written `T_ω̄(w; K0, K1)`
with `ω̄ = A`, `K0 = K`, `K1 = s`). -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators

variable {Ω : Type*} [MeasurableSpace Ω]

/-- The bound `T̄_A(w; K, s) = w (K + s (1 + log (A / w)))`, with the value `0` at `w = 0`. -/
def weightedTailBound (A w K s : ℝ) : ℝ :=
  if w = 0 then 0 else w * (K + s * (1 + Real.log (A / w)))

/-- The bound vanishes at `w = 0`. -/
theorem weightedTailBound_zero (A K s : ℝ) : weightedTailBound A 0 K s = 0 := by
  simp [weightedTailBound]

/-- For `w ≠ 0` the bound is the closed formula `w (K + s (1 + log (A / w)))`. -/
theorem weightedTailBound_of_ne_zero {A w K s : ℝ} (hw : w ≠ 0) :
    weightedTailBound A w K s = w * (K + s * (1 + Real.log (A / w))) := by
  simp [weightedTailBound, hw]

/-- Pointwise truncation: for `0 ≤ W ≤ A` and any threshold `t`, `N W ≤ t W + A (N - t)₊`. -/
theorem mul_le_truncation_add (N W A t : ℝ) (hW0 : 0 ≤ W) (hWA : W ≤ A) :
    N * W ≤ t * W + A * max (N - t) 0 := by
  rcases le_or_gt N t with h | h
  · have h1 : N * W ≤ t * W := mul_le_mul_of_nonneg_right h hW0
    have h2 : 0 ≤ A * max (N - t) 0 := mul_nonneg (hW0.trans hWA) (le_max_right _ _)
    linarith
  · rw [max_eq_left (by linarith)]
    have h3 : (N - t) * W ≤ (N - t) * A := mul_le_mul_of_nonneg_left hWA (by linarith)
    calc N * W = t * W + (N - t) * W := by ring
      _ ≤ t * W + (N - t) * A := by linarith
      _ = t * W + A * (N - t) := by ring

/-- With slope `s = 0`, the tail bound `P(N > K) ≤ e^{-u}` for every `u ≥ 0` forces
`N ≤ K` almost surely on a finite measure space. -/
theorem ae_le_of_tail_zero (μ : Measure Ω) [IsFiniteMeasure μ] (N : Ω → ℝ) (K : ℝ)
    (htail : ∀ u : ℝ, 0 ≤ u → (μ {ω | K + 0 * u < N ω}).toReal ≤ Real.exp (-u)) :
    ∀ᵐ ω ∂μ, N ω ≤ K := by
  have hle : (μ {ω | K < N ω}).toReal ≤ 0 := by
    refine ge_of_tendsto Real.tendsto_exp_neg_atTop_nhds_zero ?_
    filter_upwards [Filter.eventually_ge_atTop (0 : ℝ)] with u hu
    simpa using htail u hu
  have hzero : μ {ω | K < N ω} = 0 := by
    have h := (ENNReal.toReal_eq_zero_iff _).1 (le_antisymm hle ENNReal.toReal_nonneg)
    exact h.resolve_right (measure_ne_top μ _)
  rw [ae_iff]
  simpa only [not_le] using hzero

/-- For `s > 0`, `t ≥ K` and `x ≥ 0`, the tail bound gives
`μ {N > t + x} ≤ e^{-(t - K)/s} e^{-x/s}` as an `ℝ≥0∞` inequality. -/
theorem measure_lt_le_ofReal_exp (μ : Measure Ω) [IsFiniteMeasure μ] (N : Ω → ℝ) (K s : ℝ)
    (hs : 0 < s)
    (htail : ∀ u : ℝ, 0 ≤ u → (μ {ω | K + s * u < N ω}).toReal ≤ Real.exp (-u))
    (t x : ℝ) (ht : K ≤ t) (hx : 0 ≤ x) :
    μ {ω | t + x < N ω} ≤
      ENNReal.ofReal (Real.exp (-((t - K) / s)) * Real.exp (-(x / s))) := by
  have hu : 0 ≤ (t - K) / s + x / s :=
    add_nonneg (div_nonneg (sub_nonneg.2 ht) hs.le) (div_nonneg hx hs.le)
  have hKs : K + s * ((t - K) / s + x / s) = t + x := by
    field_simp
    ring
  have h := htail _ hu
  rw [hKs] at h
  have hexp : Real.exp (-((t - K) / s)) * Real.exp (-(x / s)) =
      Real.exp (-((t - K) / s + x / s)) := by
    rw [← Real.exp_add]
    congr 1
    ring
  rw [hexp]
  exact (ENNReal.le_ofReal_iff_toReal_le (measure_ne_top μ _) (Real.exp_pos _).le).2 h

/-- Tail integration for `s > 0`: the layer-cake formula and the exponential tail give
`∫⁻ (N - t)₊ ≤ s e^{-(t - K)/s}` for every threshold `t ≥ K`. -/
theorem lintegral_posPart_le_of_tail_pos (μ : Measure Ω) [IsFiniteMeasure μ] (N : Ω → ℝ)
    (hNm : AEMeasurable N μ) (K s : ℝ) (hs : 0 < s)
    (htail : ∀ u : ℝ, 0 ≤ u → (μ {ω | K + s * u < N ω}).toReal ≤ Real.exp (-u))
    (t : ℝ) (ht : K ≤ t) :
    ∫⁻ ω, ENNReal.ofReal (max (N ω - t) 0) ∂μ ≤
      ENNReal.ofReal (s * Real.exp (-((t - K) / s))) := by
  have hmble : AEMeasurable (fun ω => max (N ω - t) 0) μ :=
    (hNm.sub aemeasurable_const).max aemeasurable_const
  rw [lintegral_eq_lintegral_meas_lt μ
    (Filter.Eventually.of_forall fun ω => le_max_right (N ω - t) 0) hmble]
  set c : ℝ := Real.exp (-((t - K) / s)) with hc
  have hg : ∀ x : ℝ, 0 ≤ c * Real.exp (-(x / s)) := fun x => by positivity
  have hfun : (fun x : ℝ => c * Real.exp (-(x / s))) = fun x => c * Real.exp (-s⁻¹ * x) := by
    funext x
    rw [show -(x / s) = -s⁻¹ * x by ring]
  have hneg : -s⁻¹ < 0 := neg_neg_of_pos (inv_pos.2 hs)
  have hint : IntegrableOn (fun x : ℝ => c * Real.exp (-(x / s))) (Set.Ioi 0) := by
    rw [hfun]
    exact (integrableOn_exp_mul_Ioi hneg 0).const_mul c
  calc ∫⁻ x in Set.Ioi (0 : ℝ), μ {a | x < max (N a - t) 0}
      ≤ ∫⁻ x in Set.Ioi (0 : ℝ), ENNReal.ofReal (c * Real.exp (-(x / s))) := by
        refine setLIntegral_mono' measurableSet_Ioi fun x hx => ?_
        have hx' : 0 < x := Set.mem_Ioi.1 hx
        have hset : {a | x < max (N a - t) 0} = {a | t + x < N a} := by
          ext a
          simp only [Set.mem_setOf_eq, lt_max_iff, not_lt.2 hx'.le, or_false]
          constructor <;> intro h <;> linarith
        rw [hset]
        exact measure_lt_le_ofReal_exp μ N K s hs htail t x ht hx'.le
    _ = ENNReal.ofReal (∫ x in Set.Ioi (0 : ℝ), c * Real.exp (-(x / s))) := by
        rw [ofReal_integral_eq_lintegral_ofReal hint (Filter.Eventually.of_forall fun x => hg x)]
    _ = ENNReal.ofReal (s * c) := by
        congr 1
        rw [hfun, integral_const_mul, integral_exp_mul_Ioi hneg 0, mul_zero, Real.exp_zero,
          neg_div_neg_eq, one_div, inv_inv, mul_comm]

/-- Tail integration for `s ≥ 0`: `∫⁻ (N - t)₊ ≤ s e^{-(t - K)/s}` for every `t ≥ K`, where the
`s = 0` case reads `∫⁻ (N - t)₊ = 0` because then `N ≤ K ≤ t` almost surely. -/
theorem lintegral_posPart_le_of_tail (μ : Measure Ω) [IsFiniteMeasure μ] (N : Ω → ℝ)
    (hNm : AEMeasurable N μ) (K s : ℝ) (hs : 0 ≤ s)
    (htail : ∀ u : ℝ, 0 ≤ u → (μ {ω | K + s * u < N ω}).toReal ≤ Real.exp (-u))
    (t : ℝ) (ht : K ≤ t) :
    ∫⁻ ω, ENNReal.ofReal (max (N ω - t) 0) ∂μ ≤
      ENNReal.ofReal (s * Real.exp (-((t - K) / s))) := by
  rcases hs.lt_or_eq with hs' | hs'
  · exact lintegral_posPart_le_of_tail_pos μ N hNm K s hs' htail t ht
  · subst hs'
    have hae := ae_le_of_tail_zero μ N K htail
    have h0 : ∫⁻ ω, ENNReal.ofReal (max (N ω - t) 0) ∂μ = ∫⁻ _ω, (0 : ENNReal) ∂μ := by
      apply lintegral_congr_ae
      filter_upwards [hae] with ω hω
      rw [max_eq_right (by linarith), ENNReal.ofReal_zero]
    rw [h0, lintegral_zero]
    exact bot_le

/-- A nonnegative `N` with the exponential tail `P(N > K + s u) ≤ e^{-u}` (`u ≥ 0`, `K, s ≥ 0`)
is integrable on a finite measure space; integrability is derived, not assumed. -/
theorem integrable_of_exponential_tail (μ : Measure Ω) [IsFiniteMeasure μ] (N : Ω → ℝ)
    (hN : ∀ᵐ ω ∂μ, 0 ≤ N ω) (hNm : AEMeasurable N μ) (K s : ℝ) (hK : 0 ≤ K) (hs : 0 ≤ s)
    (htail : ∀ u : ℝ, 0 ≤ u → (μ {ω | K + s * u < N ω}).toReal ≤ Real.exp (-u)) :
    Integrable N μ := by
  refine ⟨hNm.aestronglyMeasurable, ?_⟩
  rw [hasFiniteIntegral_iff_ofReal hN]
  have hpt : ∀ ω, ENNReal.ofReal (N ω) ≤
      ENNReal.ofReal K + ENNReal.ofReal (max (N ω - K) 0) := by
    intro ω
    rw [← ENNReal.ofReal_add hK (le_max_right _ _)]
    exact ENNReal.ofReal_le_ofReal (by linarith [le_max_left (N ω - K) 0])
  have h1 := lintegral_posPart_le_of_tail μ N hNm K s hs htail K le_rfl
  calc ∫⁻ ω, ENNReal.ofReal (N ω) ∂μ
      ≤ ∫⁻ ω, (ENNReal.ofReal K + ENNReal.ofReal (max (N ω - K) 0)) ∂μ :=
        lintegral_mono hpt
    _ = ENNReal.ofReal K * μ Set.univ + ∫⁻ ω, ENNReal.ofReal (max (N ω - K) 0) ∂μ := by
        rw [lintegral_add_left' aemeasurable_const, lintegral_const]
    _ < ⊤ := ENNReal.add_lt_top.2
        ⟨ENNReal.mul_lt_top ENNReal.ofReal_lt_top (measure_lt_top μ _),
          lt_of_le_of_lt h1 ENNReal.ofReal_lt_top⟩

/-- The product `N W` is integrable when `N` has the exponential tail and `W` is almost surely
bounded by `A` in absolute value (`0 ≤ W ≤ A`); nothing is assumed about their dependence. -/
theorem integrable_mul_of_exponential_tail (μ : Measure Ω) [IsFiniteMeasure μ] (N W : Ω → ℝ)
    (hN : ∀ᵐ ω ∂μ, 0 ≤ N ω) (hNm : AEMeasurable N μ) (K s A : ℝ) (hK : 0 ≤ K) (hs : 0 ≤ s)
    (htail : ∀ u : ℝ, 0 ≤ u → (μ {ω | K + s * u < N ω}).toReal ≤ Real.exp (-u))
    (hW : ∀ᵐ ω ∂μ, 0 ≤ W ω ∧ W ω ≤ A) (hWm : AEMeasurable W μ) :
    Integrable (fun ω => N ω * W ω) μ := by
  have hNint := integrable_of_exponential_tail μ N hN hNm K s hK hs htail
  have hbound : ∀ᵐ ω ∂μ, ‖W ω‖ ≤ A := by
    filter_upwards [hW] with ω hω
    rw [Real.norm_eq_abs, abs_le]
    constructor <;> linarith [hω.1, hω.2]
  have h := hNint.bdd_mul hWm.aestronglyMeasurable hbound
  exact h.congr (Filter.Eventually.of_forall fun ω => mul_comm (W ω) (N ω))

/-- Lemma 10 (dependent weighted tails): on a probability space, if `N ≥ 0` almost surely with
`P(N > K + s u) ≤ e^{-u}` for every `u ≥ 0` (`K, s ≥ 0`), `0 ≤ W ≤ A` almost surely with
`A > 0`, and `E W ≤ w ≤ A` with `w ≥ 0`, then `E[N W] ≤ T̄_A(w; K, s)`; no independence
between `N` and `W` is assumed and the integrability of `N W` is derived from the tail. -/
theorem weighted_tail_bound (μ : Measure Ω) [IsProbabilityMeasure μ] (N W : Ω → ℝ)
    (A w K s : ℝ)
    (hN : ∀ᵐ ω ∂μ, 0 ≤ N ω) (hNm : AEMeasurable N μ)
    (htail : ∀ u : ℝ, 0 ≤ u → (μ {ω | K + s * u < N ω}).toReal ≤ Real.exp (-u))
    (hK : 0 ≤ K) (hs : 0 ≤ s)
    (hW : ∀ᵐ ω ∂μ, 0 ≤ W ω ∧ W ω ≤ A) (hWm : AEMeasurable W μ) (hA : 0 < A)
    (hw : (∫ ω, W ω ∂μ) ≤ w) (hw0 : 0 ≤ w) (hwA : w ≤ A) :
    ∫ ω, N ω * W ω ∂μ ≤ weightedTailBound A w K s := by
  have hWint : Integrable W μ := by
    refine Integrable.of_bound hWm.aestronglyMeasurable A ?_
    filter_upwards [hW] with ω hω
    rw [Real.norm_eq_abs, abs_le]
    constructor <;> linarith [hω.1, hω.2]
  rcases hw0.lt_or_eq with hwpos | hw0'
  · rw [weightedTailBound_of_ne_zero hwpos.ne']
    set t : ℝ := K + s * Real.log (A / w) with ht_def
    have hlog : 0 ≤ Real.log (A / w) := Real.log_nonneg ((one_le_div hwpos).2 hwA)
    have htK : K ≤ t := by
      rw [ht_def]
      linarith [mul_nonneg hs hlog]
    have ht0 : 0 ≤ t := hK.trans htK
    have hNint := integrable_of_exponential_tail μ N hN hNm K s hK hs htail
    have hNWint := integrable_mul_of_exponential_tail μ N W hN hNm K s A hK hs htail hW hWm
    have hpos_int : Integrable (fun ω => max (N ω - t) 0) μ :=
      (hNint.sub (integrable_const t)).pos_part
    have hpt : ∀ᵐ ω ∂μ, N ω * W ω ≤ t * W ω + A * max (N ω - t) 0 := by
      filter_upwards [hW] with ω hω
      exact mul_le_truncation_add (N ω) (W ω) A t hω.1 hω.2
    have hsw : s * Real.exp (-((t - K) / s)) = s * (w / A) := by
      rcases hs.lt_or_eq with hs' | hs'
      · have hq : (t - K) / s = Real.log (A / w) := by
          rw [ht_def, add_sub_cancel_left, mul_div_cancel_left₀ _ hs'.ne']
        rw [hq, Real.exp_neg, Real.exp_log (div_pos hA hwpos), inv_div]
      · rw [← hs']
        simp
    have htail_int : ∫ ω, max (N ω - t) 0 ∂μ ≤ s * (w / A) := by
      rw [integral_eq_lintegral_of_nonneg_ae
        (Filter.Eventually.of_forall fun ω => le_max_right (N ω - t) 0)
        hpos_int.aestronglyMeasurable]
      have h := lintegral_posPart_le_of_tail μ N hNm K s hs htail t htK
      rw [← hsw]
      exact ENNReal.toReal_le_of_le_ofReal (mul_nonneg hs (Real.exp_pos _).le) h
    calc ∫ ω, N ω * W ω ∂μ
        ≤ ∫ ω, (t * W ω + A * max (N ω - t) 0) ∂μ :=
          integral_mono_ae hNWint ((hWint.const_mul t).add (hpos_int.const_mul A)) hpt
      _ = t * ∫ ω, W ω ∂μ + A * ∫ ω, max (N ω - t) 0 ∂μ := by
          rw [integral_add (hWint.const_mul t) (hpos_int.const_mul A), integral_const_mul,
            integral_const_mul]
      _ ≤ t * w + A * (s * (w / A)) :=
          add_le_add (mul_le_mul_of_nonneg_left hw ht0)
            (mul_le_mul_of_nonneg_left htail_int hA.le)
      _ = w * (K + s * (1 + Real.log (A / w))) := by
          rw [ht_def]
          field_simp
          ring
  · subst hw0'
    rw [weightedTailBound_zero]
    have hWnn : 0 ≤ᵐ[μ] W := hW.mono fun ω hω => hω.1
    have hWzero : W =ᵐ[μ] 0 := by
      rw [← integral_eq_zero_iff_of_nonneg_ae hWnn hWint]
      exact le_antisymm hw (integral_nonneg_of_ae hWnn)
    have hNW : (fun ω => N ω * W ω) =ᵐ[μ] 0 := by
      filter_upwards [hWzero] with ω hω
      rw [Pi.zero_apply] at hω ⊢
      rw [hω, mul_zero]
    rw [integral_congr_ae hNW]
    simp

/-- The bound `w ↦ T̄_A(w; K, s)` is nondecreasing on `[0, A]` when `K ≥ 0` and `s ≥ 0`, so an
upper bound on `E W` may be substituted for `E W` in Lemma 10. -/
theorem weightedTailBound_mono_w {A K s : ℝ} (hA : 0 < A) (hK : 0 ≤ K) (hs : 0 ≤ s) :
    MonotoneOn (fun w => weightedTailBound A w K s) (Set.Icc 0 A) := by
  intro w₁ hw₁ w₂ hw₂ h12
  show weightedTailBound A w₁ K s ≤ weightedTailBound A w₂ K s
  rcases hw₁.1.lt_or_eq with h1 | h1
  · have h2 : 0 < w₂ := h1.trans_le h12
    rw [weightedTailBound_of_ne_zero h1.ne', weightedTailBound_of_ne_zero h2.ne']
    have hL2 : 0 ≤ Real.log (A / w₂) := Real.log_nonneg ((one_le_div h2).2 hw₂.2)
    have hlogdiff : Real.log (A / w₂) - Real.log (A / w₁) = Real.log (w₁ / w₂) := by
      rw [Real.log_div hA.ne' h2.ne', Real.log_div hA.ne' h1.ne', Real.log_div h1.ne' h2.ne']
      ring
    have hineq : 1 - (w₁ / w₂)⁻¹ ≤ Real.log (w₁ / w₂) :=
      Real.one_sub_inv_le_log_of_pos (div_pos h1 h2)
    rw [inv_div] at hineq
    have hmul : w₁ * (1 - w₂ / w₁) ≤ w₁ * (Real.log (A / w₂) - Real.log (A / w₁)) := by
      rw [hlogdiff]
      exact mul_le_mul_of_nonneg_left hineq h1.le
    have hmul' : w₁ * (1 - w₂ / w₁) = w₁ - w₂ := by
      field_simp
    rw [hmul'] at hmul
    have h3 : s * (w₁ - w₂) ≤ s * (w₁ * (Real.log (A / w₂) - Real.log (A / w₁))) :=
      mul_le_mul_of_nonneg_left hmul hs
    nlinarith [mul_nonneg hK (sub_nonneg.2 h12),
      mul_nonneg hs (mul_nonneg (sub_nonneg.2 h12) hL2)]
  · rw [← h1, weightedTailBound_zero]
    rcases hw₂.1.lt_or_eq with h2 | h2
    · rw [weightedTailBound_of_ne_zero h2.ne']
      have hL2 : 0 ≤ Real.log (A / w₂) := Real.log_nonneg ((one_le_div h2).2 hw₂.2)
      exact mul_nonneg h2.le (add_nonneg hK (mul_nonneg hs (add_nonneg zero_le_one hL2)))
    · rw [← h2, weightedTailBound_zero]

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/WeightedTailAverage.lean <==
import LossOnlyTraceability.WeightedTail
import Mathlib.Analysis.Convex.Integral
import Mathlib.Analysis.SpecialFunctions.Log.NegMulLog

/-! Averaging the localized weighted-tail bound.

For `A = 1`, the bound is an affine function plus `s * negMulLog`.  Its
concavity therefore lets a field-dependent second moment be averaged before
the weighted-tail bound is evaluated. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory

/-- The `A = 1` weighted-tail bound, including at `w = 0`, is an affine term
plus `s` times Shannon's `negMulLog`. -/
theorem weightedTailBound_one_eq_negMulLog (w K s : ℝ) :
    weightedTailBound 1 w K s = (K + s) * w + s * Real.negMulLog w := by
  by_cases hw : w = 0
  · subst w
    simp [weightedTailBound_zero]
  · rw [weightedTailBound_of_ne_zero hw]
    unfold Real.negMulLog
    rw [one_div, Real.log_inv]
    ring

/-- A measurable `[0,1]`-valued function and its `negMulLog` transform are
integrable on a probability space. -/
theorem integrable_weight_and_negMulLog {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] (w : Ω → ℝ) (hw : Measurable w)
    (hwb : ∀ ω, 0 ≤ w ω ∧ w ω ≤ 1) :
    Integrable w P ∧ Integrable (fun ω => Real.negMulLog (w ω)) P := by
  have hwI : Integrable w P := by
    refine Integrable.of_bound hw.aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun ω => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (hwb ω).1]
    exact (hwb ω).2
  have hnI : Integrable (fun ω => Real.negMulLog (w ω)) P := by
    refine Integrable.of_bound
      (Real.continuous_negMulLog.measurable.comp hw).aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun ω => ?_)
    have hn0 := Real.negMulLog_nonneg (hwb ω).1 (hwb ω).2
    have hn1 := Real.negMulLog_le_one_sub_self (hwb ω).1
    rw [Real.norm_eq_abs, abs_of_nonneg hn0]
    linarith [hwb ω]
  exact ⟨hwI, hnI⟩

theorem integrable_weightedTailBound_one {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] (w : Ω → ℝ) (hw : Measurable w)
    (hwb : ∀ ω, 0 ≤ w ω ∧ w ω ≤ 1) (K s : ℝ) :
    Integrable (fun ω => weightedTailBound 1 (w ω) K s) P := by
  obtain ⟨hwI, hnI⟩ := integrable_weight_and_negMulLog P w hw hwb
  exact ((hwI.const_mul (K + s)).add (hnI.const_mul s)).congr
    (Filter.Eventually.of_forall fun ω => (weightedTailBound_one_eq_negMulLog _ _ _).symm)

/-- A measurable `[0,1]`-valued field of localized weights satisfies Jensen's
inequality for the weighted-tail bound.  The zero-weight endpoint is included. -/
theorem integral_weightedTailBound_le_weightedTailBound_integral
    {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω) [IsProbabilityMeasure P]
    (w : Ω → ℝ) (hw : Measurable w) (hwb : ∀ ω, 0 ≤ w ω ∧ w ω ≤ 1)
    (K s : ℝ) (hs : 0 ≤ s) :
    (∫ ω, weightedTailBound 1 (w ω) K s ∂P) ≤
      weightedTailBound 1 (∫ ω, w ω ∂P) K s := by
  obtain ⟨hwI, hnI⟩ := integrable_weight_and_negMulLog P w hw hwb
  have hJ : (∫ ω, Real.negMulLog (w ω) ∂P) ≤
      Real.negMulLog (∫ ω, w ω ∂P) := by
    have hj := Real.concaveOn_negMulLog.le_map_integral
      Real.continuous_negMulLog.continuousOn isClosed_Ici
      (Filter.Eventually.of_forall fun ω => (hwb ω).1) hwI
      (by
        change Integrable (fun ω => Real.negMulLog (w ω)) P
        exact hnI)
    exact hj
  simp_rw [weightedTailBound_one_eq_negMulLog]
  rw [integral_add (hwI.const_mul (K + s)) (hnI.const_mul s),
    integral_const_mul, integral_const_mul]
  exact add_le_add le_rfl (mul_le_mul_of_nonneg_left hJ hs)

/-- Jensen followed by monotonicity: any deterministic upper bound `W ≤ 1` on
the average localized weight may be substituted after averaging. -/
theorem integral_weightedTailBound_le_of_integral_le
    {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω) [IsProbabilityMeasure P]
    (w : Ω → ℝ) (hw : Measurable w) (hwb : ∀ ω, 0 ≤ w ω ∧ w ω ≤ 1)
    (W K s : ℝ) (hW : (∫ ω, w ω ∂P) ≤ W) (hW0 : 0 ≤ W) (hW1 : W ≤ 1)
    (hK : 0 ≤ K) (hs : 0 ≤ s) :
    (∫ ω, weightedTailBound 1 (w ω) K s ∂P) ≤ weightedTailBound 1 W K s := by
  obtain ⟨hwI, _⟩ := integrable_weight_and_negMulLog P w hw hwb
  have hmean0 : 0 ≤ ∫ ω, w ω ∂P := integral_nonneg fun ω => (hwb ω).1
  have hmean1 : (∫ ω, w ω ∂P) ≤ 1 := by
    have hi : (∫ ω, w ω ∂P) ≤ ∫ _ω, (1 : ℝ) ∂P :=
      integral_mono hwI (integrable_const _) fun ω => (hwb ω).2
    simpa using hi
  exact (integral_weightedTailBound_le_weightedTailBound_integral P w hw hwb K s hs).trans
    (weightedTailBound_mono_w one_pos hK hs
      ⟨hmean0, hmean1⟩ ⟨hW0, hW1⟩ hW)

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroNoiseCap.lean <==
import LossOnlyTraceability.ZeroNoiseCapBound
import LossOnlyTraceability.NativeOversamplingTheorem
import LossOnlyTraceability.CurvatureTransitionNoise

/-! The zero-noise cap: the second entry `C₀ (d/n) m_ε + ψ` of the upper bound of the oversampling
law for quartic logistic ERM, and the same entry of the upper bound of the curvature-transition law
uniformly in `λ ∈ [0, 1]`; and the resulting two-sided oversampling law for quartic logistic ERM
for every `τ ≥ 0`, with explicit constants.

* `zeroNoiseCapConstant = (25 K_C* P*/2 + 125/32)/ln 2` with `K_C* = 2 K(1/32) + 2 s(32)` (Lemma 9)
  and `P* = zeroCapPairConst 1 (5/4)`; this is the constant `C₀` of the second entry (no numerical
  bound on it is proved in this module; the sharper coefficient `paperZeroNoiseCapConstant`, below
  `79`, is in `ZeroNoiseCapConstants`), and the additive constant `ψ` is absorbed into `C₀`
  (`zeroNoiseCapPsi = 0`).
* `zeroCap_information_le_budget`: for `λ ≥ 0`, `0 < η ≤ 1`, `n ≥ 1`, `32 n ≤ d`, every product law,
  every `Q ∈ {Ii, Ij, Is}`, every measurable noise map and every real `τ` (in particular `τ = 0`):
  `Q_{D_p}(X + τ G) ≤ C₀ (d/n) m` with `m = 1/(25 η²)`.
* `nativeOs_zero_noise_cap` (oversampling law for quartic logistic ERM): the same at
  `η = ε^{3/4}/5`, `m = m_ε = ε^{-3/2}`, `0 < ε ≤ 1/4`.
* `nativeOs_second_entry`: the second entry in the form `C₀ (d/n) m_ε + ψ`.
* `ct_zero_noise_cap` (curvature-transition law): the same for the learner `f_λ` at `η_{λ,ε}` with
  `m = m_{λ,ε}`, uniformly in `λ ∈ [0, 1]`, `0 < ε ≤ 1`.
* `nativeOs_upper_all_tau` and `ct_upper_all_tau`: with `d ≤ D₊ n`, the combined upper bound
  `Q_{D_p}(X + τ G) ≤ 2 max{C₀ D₊, C₁} m/(1 + (n/m)(τ/ε)²)` for every real `τ`.
* `nativeOs_law`: the two-sided oversampling law for quartic logistic ERM,
  `c m_ε/(1 + x) ≤ inf_A sup_p Q ≤ C m_ε/(1 + x)`,
  `x = (n/m_ε)(τ/ε)²`, for every real `τ` (including `τ = 0`), with `C = 2 max{C₀ D₊, C₁}`
  depending only on `D₊`. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section Constant

/-- The zero-noise cap constant `C₀ = (25 K_C* P*/2 + 125/32)/ln 2`. -/
def zeroNoiseCapConstant : ℝ :=
  (25 * (2 * matrixEnergyK (1 / 32) + 2 * matrixEnergyS 32) * zeroCapPairConst 1 (5 / 4) / 2
    + 125 / 32) / Real.log 2

/-- The additive constant `ψ` of the second entry; the cap is proved with `ψ = 0`. -/
def zeroNoiseCapPsi : ℝ := 0

theorem zeroNoiseCapConstant_nonneg : 0 ≤ zeroNoiseCapConstant := by
  unfold zeroNoiseCapConstant
  have h1 := matrixEnergyK_ratio_nonneg 1 32
  have h2 := matrixEnergyS_nonneg 32
  have hK : 0 ≤ matrixEnergyK (1 / 32) := by simpa using h1
  have hP : 0 ≤ zeroCapPairConst 1 (5 / 4) := by unfold zeroCapPairConst; positivity
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  positivity

/-- `P_η ≤ P*` for `0 < η ≤ 1`. -/
theorem zeroCapPairConst_le_star {η : ℝ} (hη : 0 < η) (hη1 : η ≤ 1) :
    zeroCapPairConst η (5 / (4 * η ^ 2)) ≤ zeroCapPairConst 1 (5 / 4) := by
  unfold zeroCapPairConst
  have e : η ^ 2 * (5 / (4 * η ^ 2)) = 5 / 4 := by field_simp
  rw [e]
  have : η ^ 2 ≤ 1 := pow_le_one₀ hη.le hη1
  norm_num
  linarith

/-- `K_C ≤ K_C*` for `32 n ≤ d` and `n ≥ 1`. -/
theorem pairEnergyConstant_le_star {n d : ℕ} (hn : 0 < n) (hdn : 32 * n ≤ d) :
    2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d
      ≤ 2 * matrixEnergyK (1 / 32) + 2 * matrixEnergyS 32 := by
  obtain ⟨hK, -⟩ := matrix_energy_constant_bound hdn
  have hs : matrixEnergyS d ≤ matrixEnergyS 32 := by
    unfold matrixEnergyS
    have hc := matrixEnergyC_pos
    have hd32 : (32 : ℝ) ≤ d := by
      have h1 : (1 : ℝ) ≤ n := by exact_mod_cast hn
      have h2 : (32 * n : ℝ) ≤ d := by exact_mod_cast hdn
      linarith
    apply div_le_div_of_nonneg_left (by norm_num) (by positivity)
    exact mul_le_mul_of_nonneg_left (by exact_mod_cast hd32) hc.le
  linarith

end Constant

section Cap

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- **The zero-noise cap at a general scale.**  For `λ ≥ 0`, `0 < η ≤ 1`, `n ≥ 1`, `32 n ≤ d`, every
`p ∈ [-1,1]^d`, every `Q ∈ {Ii, Ij, Is}`, every measurable noise map `G_f` and every real `τ`:
`Q_{D_p}(X + τ G) ≤ C₀ (d/n) m` with `m = 1/(25 η²)`, for the objective-perturbed learner. -/
theorem zeroCap_information_le_budget {lam : ℝ} (hlam : 0 ≤ lam) {η : ℝ} (hη : 0 < η)
    (hη1 : η ≤ 1) (hn : 0 < n) (hdn : 32 * n ≤ d) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (Q : InfoDirection) (τ : ℝ) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss (nativeOsLearner lam η) Gf τ p
      ≤ zeroNoiseCapConstant * ((d / n : ℝ) * (1 / (25 * η ^ 2))) := by
  have h := zeroCap_information_le μG hlam hη hη1 hn hdn hGf Q τ hp
  refine h.trans ?_
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hd' : (32 * n : ℝ) ≤ d := by exact_mod_cast hdn
  have hdpos : (0 : ℝ) < d := by linarith
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  set KC := 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d with hKC
  set KS := 2 * matrixEnergyK (1 / 32) + 2 * matrixEnergyS 32 with hKS
  set P := zeroCapPairConst η (5 / (4 * η ^ 2)) with hP
  set PS := zeroCapPairConst 1 (5 / 4) with hPS
  set m := 1 / (25 * η ^ 2) with hm
  have hm0 : 0 < m := by positivity
  have hKC0 : 0 ≤ KC := by
    have := matrixEnergyK_ratio_nonneg n d
    have := matrixEnergyS_nonneg d
    rw [hKC]; linarith
  have hP0 : 0 ≤ P := by rw [hP]; unfold zeroCapPairConst; positivity
  have hKCle : KC ≤ KS := pairEnergyConstant_le_star hn hdn
  have hPle : P ≤ PS := zeroCapPairConst_le_star hη hη1
  have hdn' : (32 : ℝ) ≤ d / n := by rw [le_div_iff₀ hn0]; linarith
  have e : (n / 2 : ℝ) * (KC * d * P / (n ^ 2 * η ^ 2) + 10 / (n * η ^ 2))
      = 25 * KC * P / 2 * ((d / n) * m) + 125 * m := by
    rw [hm]; field_simp; ring
  rw [e, div_le_iff₀ hlog]
  unfold zeroNoiseCapConstant
  rw [← hKS, ← hPS]
  have hdm : 0 ≤ (d / n : ℝ) * m := by positivity
  have h1 : 25 * KC * P / 2 * ((d / n) * m) ≤ 25 * KS * PS / 2 * ((d / n) * m) := by
    have : KC * P ≤ KS * PS := mul_le_mul hKCle hPle hP0 (hKC0.trans hKCle)
    have := mul_le_mul_of_nonneg_right this hdm
    nlinarith
  have h2 : 125 * m ≤ 125 / 32 * ((d / n) * m) := by
    have := mul_le_mul_of_nonneg_right hdn' hm0.le
    nlinarith
  have e2 : (25 * KS * PS / 2 + 125 / 32) / Real.log 2 * ((d / n) * m) * Real.log 2
      = 25 * KS * PS / 2 * ((d / n) * m) + 125 / 32 * ((d / n) * m) := by
    field_simp
  rw [e2]
  linarith

/-- **The zero-noise cap of the oversampling law for quartic logistic ERM (the second entry of
its upper bound).**  For
`0 < ε ≤ 1/4`, `n ≥ 1`, `32 n ≤ d`, every `p ∈ [-1,1]^d`, `Q ∈ {Ii, Ij, Is}`, every measurable noise
map and every real `τ` (in particular `τ = 0`), the learner `nativeOsLearner 0 (ε^{3/4}/5)` has
`Q_{D_p}(X + τ G) ≤ C₀ (d/n) m_ε` with `m_ε = ε^{-3/2}`. -/
theorem nativeOs_zero_noise_cap {ε : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4) (hn : 0 < n)
    (hdn : 32 * n ≤ d) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
      ≤ zeroNoiseCapConstant * ((d / n : ℝ) * ε ^ (-(3 / 2 : ℝ))) := by
  have hη : 0 < nativeOsNoiseScale ε := by unfold nativeOsNoiseScale; positivity
  have hη1 : nativeOsNoiseScale ε ≤ 1 := by
    unfold nativeOsNoiseScale
    have : ε ^ (3 / 4 : ℝ) ≤ 1 := Real.rpow_le_one hε.le (by linarith) (by norm_num)
    linarith
  have h := zeroCap_information_le_budget μG (le_refl 0) hη hη1 hn hdn hGf Q τ hp
  have hm : 1 / (25 * nativeOsNoiseScale ε ^ 2) = ε ^ (-(3 / 2 : ℝ)) := by
    unfold nativeOsNoiseScale
    rw [div_pow, ← Real.rpow_natCast, ← Real.rpow_mul hε.le, Real.rpow_neg hε.le]
    norm_num
  rwa [hm] at h

/-- **The second entry of the upper bound of the oversampling law for quartic logistic ERM, in the
form `C₀ (d/n) m_ε + ψ`.**  Under the hypotheses of `nativeOs_zero_noise_cap`:
`Q_{D_p}(X + τ G) ≤ C₀ (d/n) m_ε + ψ` with
`C₀ = zeroNoiseCapConstant` and `ψ = zeroNoiseCapPsi`. -/
theorem nativeOs_second_entry {ε : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4) (hn : 0 < n)
    (hdn : 32 * n ≤ d) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
      ≤ zeroNoiseCapConstant * ((d / n : ℝ) * ε ^ (-(3 / 2 : ℝ))) + zeroNoiseCapPsi := by
  rw [zeroNoiseCapPsi, add_zero]
  exact nativeOs_zero_noise_cap μG hε hε4 hn hdn hGf Q τ hp

/-- **The zero-noise cap of the curvature-transition law (the middle entry of its upper bound),
uniformly in `λ ∈ [0, 1]`.**
For `0 ≤ λ ≤ 1`, `0 < ε ≤ 1`, `n ≥ 1`, `32 n ≤ d`, every `p ∈ [-1,1]^d`, `Q ∈ {Ii, Ij, Is}`, every
measurable noise map and every real `τ`, the learner for `f_λ` at `η_{λ,ε}` has
`Q_{D_p}(X + τ G) ≤ C₀ (d/n) m_{λ,ε}`. -/
theorem ct_zero_noise_cap {lam ε : ℝ} (hlam : 0 ≤ lam) (hlam1 : lam ≤ 1) (hε : 0 < ε)
    (hε1 : ε ≤ 1) (hn : 0 < n) (hdn : 32 * n ≤ d) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (Q : InfoDirection) (τ : ℝ) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner lam (ctNoiseScale lam ε)) Gf τ p
      ≤ zeroNoiseCapConstant * ((d / n : ℝ) * ctBudget lam ε) := by
  have hρ := ctRadius_pos hlam hε
  have hη : 0 < ctNoiseScale lam ε := by unfold ctNoiseScale; positivity
  have hη2 := ctNoiseScale_sq hlam hε
  have hρ4 := ctRadius_pow_four_le hlam hε
  have hρ2 : ctRadius lam ε ^ 2 ≤ 1 := by
    by_contra hc
    push Not at hc
    have : 1 < (ctRadius lam ε ^ 2) ^ 2 := by nlinarith
    have e : (ctRadius lam ε ^ 2) ^ 2 = ctRadius lam ε ^ 4 := by ring
    linarith
  have hη1 : ctNoiseScale lam ε ≤ 1 := by
    have h : ctNoiseScale lam ε ^ 2 ≤ 1 := by
      rw [hη2]
      have : ε * (lam + ctRadius lam ε ^ 2) ≤ 1 * 2 :=
        mul_le_mul hε1 (by linarith) (by positivity) (by norm_num)
      linarith
    nlinarith
  have h := zeroCap_information_le_budget μG hlam hη hη1 hn hdn hGf Q τ hp
  have hm : 1 / (25 * ctNoiseScale lam ε ^ 2) = ctBudget lam ε := by
    rw [hη2, ctBudget]
    have : 0 < lam + ctRadius lam ε ^ 2 := by positivity
    field_simp
  rwa [hm] at h

end Cap

section AllTau

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- `min`-type combination: if `Q ≤ a m` when `x < 1` and `Q ≤ b m/x` when `x ≥ 1` (`x ≥ 0`,
`a, b, m ≥ 0`), then `Q ≤ 2 max{a, b} m/(1 + x)`. -/
theorem le_two_max_div_of_cases {Qv a b m x : ℝ} (ha : 0 ≤ a) (hb : 0 ≤ b) (hm : 0 ≤ m)
    (hx : 0 ≤ x) (h1 : x < 1 → Qv ≤ a * m) (h2 : 1 ≤ x → Qv ≤ b * (m / x)) :
    Qv ≤ 2 * max a b * (m / (1 + x)) := by
  have hmx : 0 ≤ m / (1 + x) := by positivity
  rcases lt_or_ge x 1 with hlt | hge
  · refine (h1 hlt).trans ?_
    have hm2 : m ≤ 2 * (m / (1 + x)) := by
      rw [mul_div_assoc', le_div_iff₀ (by linarith)]; nlinarith
    calc a * m ≤ max a b * (2 * (m / (1 + x))) :=
          mul_le_mul (le_max_left a b) hm2 hm (le_trans ha (le_max_left a b))
      _ = 2 * max a b * (m / (1 + x)) := by ring
  · refine (h2 hge).trans ?_
    have hxpos : 0 < x := by linarith
    have hm2 : m / x ≤ 2 * (m / (1 + x)) := by
      rw [mul_div_assoc', div_le_div_iff₀ hxpos (by linarith)]; nlinarith
    calc b * (m / x) ≤ max a b * (2 * (m / (1 + x))) :=
          mul_le_mul (le_max_right a b) hm2 (by positivity) (le_trans hb (le_max_right a b))
      _ = 2 * max a b * (m / (1 + x)) := by ring

/-- **The upper bound of the oversampling law for quartic logistic ERM, for every `τ`.**  For
`0 < ε ≤ 1/4`, `n ≥ 8 m_ε`,
`32 n ≤ d ≤ D₊ n`, Gaussian noise `G ∼ N(0, I_n)`, every `p ∈ [-1,1]^d`, `Q ∈ {Ii, Ij, Is}` and
every real `τ`: `Q_{D_p}(X + τ G) ≤ 2 max{C₀ D₊, C₁} m_ε/(1 + (n/m_ε)(τ/ε)²)`. -/
theorem nativeOs_upper_all_tau {ε : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) (hdn : 32 * n ≤ d) {Dp : ℝ} (hdD : (d : ℝ) ≤ Dp * n)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    (τ : ℝ) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
      ≤ 2 * max (zeroNoiseCapConstant * Dp) nativeOsNoiseConstant
          * (ε ^ (-(3 / 2 : ℝ)) / (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2)) := by
  have hm : 0 < ε ^ (-(3 / 2 : ℝ)) := Real.rpow_pos_of_pos hε _
  have hn0' : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hn
  have hn0 : 0 < n := by exact_mod_cast hn0'
  have hC0 := zeroNoiseCapConstant_nonneg
  have hC1 := nativeOsNoiseConstant_nonneg
  have hdn' : (d : ℝ) / n ≤ Dp := by rw [div_le_iff₀ hn0']; exact hdD
  have hDp : 0 ≤ Dp := by
    have : (0 : ℝ) ≤ d / n := by positivity
    linarith
  refine le_two_max_div_of_cases (mul_nonneg hC0 hDp) hC1 hm.le (by positivity) (fun _ => ?_)
    (fun hx => ?_)
  · have h := nativeOs_zero_noise_cap μG hε hε4 hn0 hdn hGf Q τ hp
    refine h.trans ?_
    have : (d / n : ℝ) * ε ^ (-(3 / 2 : ℝ)) ≤ Dp * ε ^ (-(3 / 2 : ℝ)) :=
      mul_le_mul_of_nonneg_right hdn' hm.le
    calc zeroNoiseCapConstant * ((d / n : ℝ) * ε ^ (-(3 / 2 : ℝ)))
        ≤ zeroNoiseCapConstant * (Dp * ε ^ (-(3 / 2 : ℝ))) := mul_le_mul_of_nonneg_left this hC0
      _ = zeroNoiseCapConstant * Dp * ε ^ (-(3 / 2 : ℝ)) := by ring
  · have hτ0 : τ ≠ 0 := by
      intro h; rw [h] at hx; simp at hx; linarith
    have h := nativeOs_third_entry μG hε hε4 hn hdn hGf hGlaw Q hτ0 hp
    refine h.trans (le_of_eq ?_)
    have hτ2 : τ ^ 2 ≠ 0 := by positivity
    congr 1
    rw [div_pow]
    field_simp

/-- **The two-sided oversampling law for quartic logistic ERM, for every `τ`.**  For
`0 < ε ≤ min{1/4, ε₀}`, `n ≥ 8 m_ε`,
`32 n ≤ d ≤ D₊ n`, Gaussian noise, every set `𝒜` of measurable, proper learners that are
`ε`-accurate on the product family and contain the perturbed learner, every `Q ∈ {Ii, Ij, Is}` and
every real `τ` (including `τ = 0`):
`c m_ε/(1 + x) ≤ inf_{A ∈ 𝒜} sup_p Q_{D_p}(X_A + τ G) ≤ 2 max{C₀ D₊, C₁} m_ε/(1 + x)`,
`x = (n/m_ε)(τ/ε)²`, with the absolute constants `c = nativeOsLowerConstant`,
`C₀ = zeroNoiseCapConstant`, `C₁ = nativeOsNoiseConstant`; the upper bound is attained by the
perturbed learner at every `τ` simultaneously. -/
theorem nativeOs_law {ε : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hε0 : ε ≤ nativeOsQuarticThreshold) (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) (hdn : 32 * n ≤ d)
    {Dp : ℝ} (hdD : (d : ℝ) ≤ Dp * n)
    (𝒜 : Set ((Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)))
    (h𝒜 : 𝒜 ⊆ nativeAccurateLearners n d (gaussianSeedLaw d) logisticLoss
      (boundaryRegularizer 4) ε)
    (hmem : nativeOsLearner 0 (nativeOsNoiseScale ε) ∈ 𝒜)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1)
    (Q : InfoDirection) (τ : ℝ) :
    nativeOsLowerConstant * (ε ^ (-(3 / 2 : ℝ)) / (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2))
        ≤ ⨅ A : 𝒜, nativeWorstInformation Q (gaussianSeedLaw d) μG logisticLoss
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ ∧
      (⨅ A : 𝒜, nativeWorstInformation Q (gaussianSeedLaw d) μG logisticLoss
          (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ)
        ≤ 2 * max (zeroNoiseCapConstant * Dp) nativeOsNoiseConstant
          * (ε ^ (-(3 / 2 : ℝ)) / (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2)) := by
  have hm : 0 < ε ^ (-(3 / 2 : ℝ)) := Real.rpow_pos_of_pos hε _
  have hn1 : ε ^ (-(3 / 2 : ℝ)) ≤ n := by linarith
  have hlow : ∀ A : 𝒜, nativeOsLowerConstant * (ε ^ (-(3 / 2 : ℝ))
      / (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2))
      ≤ nativeWorstInformation Q (gaussianSeedLaw d) μG logisticLoss
        (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ :=
    fun A => nativeOs_lower_bound (gaussianSeedLaw d) μG hε hε0 hn1 hdn (h𝒜 A.2) hGf hGlaw Q τ
  haveI : Nonempty 𝒜 := ⟨⟨_, hmem⟩⟩
  refine ⟨le_ciInf hlow, ?_⟩
  have hbdd : BddBelow (Set.range fun A : 𝒜 => nativeWorstInformation Q (gaussianSeedLaw d) μG
      logisticLoss
      (A : (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) Gf τ) := by
    refine ⟨nativeOsLowerConstant * (ε ^ (-(3 / 2 : ℝ))
      / (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2)), ?_⟩
    rintro _ ⟨A, rfl⟩
    exact hlow A
  refine (ciInf_le hbdd ⟨_, hmem⟩).trans ?_
  haveI : Nonempty (productCube d) := ⟨⟨0, zero_mem_productCube d⟩⟩
  exact ciSup_le fun p => nativeOs_upper_all_tau μG hε hε4 hn hdn hdD hGf hGlaw Q τ p.2

/-- **The upper bound of the curvature-transition law for every `τ`, uniformly in
`λ ∈ [0, 1]`.**  For `0 ≤ λ ≤ 1`,
`0 < ε ≤ 1`, `n ≥ 1`, `32 n ≤ d ≤ D₊ n`, Gaussian noise, every `p ∈ [-1,1]^d`,
`Q ∈ {Ii, Ij, Is}` and every real `τ`, the learner for `f_λ` at `η_{λ,ε}` has
`Q_{D_p}(X + τ G) ≤ 2 max{C₀ D₊, C₁'} m_{λ,ε}/(1 + (n/m_{λ,ε})(τ/ε)²)`. -/
theorem ct_upper_all_tau {lam ε : ℝ} (hlam : 0 ≤ lam) (hlam1 : lam ≤ 1) (hε : 0 < ε)
    (hε1 : ε ≤ 1) (hn : 0 < n) (hdn : 32 * n ≤ d) {Dp : ℝ} (hdD : (d : ℝ) ≤ Dp * n)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) (Q : InfoDirection)
    (τ : ℝ) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner lam (ctNoiseScale lam ε)) Gf τ p
      ≤ 2 * max (zeroNoiseCapConstant * Dp) ctNoiseConstant
          * (ctBudget lam ε / (1 + n / ctBudget lam ε * (τ / ε) ^ 2)) := by
  have hρ := ctRadius_pos hlam hε
  have hm : 0 < ctBudget lam ε := by unfold ctBudget; positivity
  have hn0' : (0 : ℝ) < n := by exact_mod_cast hn
  have hC0 := zeroNoiseCapConstant_nonneg
  have hC1 := ctNoiseConstant_nonneg
  have hdn' : (d : ℝ) / n ≤ Dp := by rw [div_le_iff₀ hn0']; exact hdD
  have hDp : 0 ≤ Dp := by
    have : (0 : ℝ) ≤ d / n := by positivity
    linarith
  refine le_two_max_div_of_cases (mul_nonneg hC0 hDp) hC1 hm.le (by positivity) (fun _ => ?_)
    (fun hx => ?_)
  · have h := ct_zero_noise_cap μG hlam hlam1 hε hε1 hn hdn hGf Q τ hp
    refine h.trans ?_
    have : (d / n : ℝ) * ctBudget lam ε ≤ Dp * ctBudget lam ε :=
      mul_le_mul_of_nonneg_right hdn' hm.le
    calc zeroNoiseCapConstant * ((d / n : ℝ) * ctBudget lam ε)
        ≤ zeroNoiseCapConstant * (Dp * ctBudget lam ε) := mul_le_mul_of_nonneg_left this hC0
      _ = zeroNoiseCapConstant * Dp * ctBudget lam ε := by ring
  · have hτ0 : τ ≠ 0 := by
      intro h; rw [h] at hx; simp at hx; linarith
    have h := ct_third_entry μG hlam hlam1 hε hε1 hn hdn hGf hGlaw Q hτ0 hp
    refine h.trans (le_of_eq ?_)
    have hτ2 : τ ^ 2 ≠ 0 := by positivity
    congr 1
    rw [div_pow]
    field_simp

end AllTau

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroNoiseCapBound.lean <==
import LossOnlyTraceability.ZeroNoiseCapInfo
import LossOnlyTraceability.MainTheoremInformation
import LossOnlyTraceability.OversamplingLawNoise

/-! The zero-noise cap of the oversampling law for quartic logistic ERM and of the
curvature-transition law (for `λ ∈ [0, 1]`), at a general perturbation scale.

For `λ ≥ 0`, `0 < η ≤ 1`, `n ≥ 1`, `32 n ≤ d`, every `p ∈ [-1,1]^d`, every `Q ∈ {Ii, Ij, Is}`,
every measurable noise `G = G_f(R_G)` (of any law) and every real `τ`, the objective-perturbed
learner `θ̂ = Π_W(θ̂_b)`, `b = (η/√d) g`, satisfies (`zeroCap_information_le`)

`Q_{D_p}(X + τ G) ≤ (n/2) (K_C d P_η/(n² η²) + 10/(n η²))/ln 2`,

with `K_C = 2 K(n/d) + 2 s(d)` the pair-energy bound of Lemma 9 and
`P_η = zeroCapPairConst η (5/(4η²))`.  The proof: data processing
(`Q ≤ Is(X + τG) ≤ I(X; U | Z̃) ≤ I(θ̂_b; U | Z̃)`), the variational bound with the reference mask
(`zeroCap_condMutualInfo_le`), the explicit per-pair divergence bound, the averages
`E_U |J| = n/2` over the mask and `E ‖C‖²_op ≤ K_C` over the supersample. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal

section MaskCount

variable {n : ℕ}

/-- The number of selected ghosts `|J(u)| = #{i : u_i = true}` has cube average `n/2`. -/
theorem cubeAverage_card_true :
    cubeAverage (fun u : Fin n → Bool => ((Finset.univ.filter fun i => u i = true).card : ℝ))
      = n / 2 := by
  have e : ∀ u : Fin n → Bool, ((Finset.univ.filter fun i => u i = true).card : ℝ)
      = signForm (n / 2) (fun _ => -1 / 2) u := by
    intro u
    rw [Finset.card_filter, signForm]
    push_cast
    rw [show (n : ℝ) / 2 = ∑ _i : Fin n, (1 / 2 : ℝ) by
      rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]; ring,
      ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun i _ => ?_
    cases u i <;> simp [rademacherSign] <;> norm_num
  rw [cubeAverage_congr e, cubeAverage_signForm]

end MaskCount

section Average

variable {d n : ℕ}

/-- The energy bound for the reference comparison: for `x = (Z_{u_i,i})_i` and `x' = (Z_{0,i})_i`,
`∑_i ⟪v, x'_i - x_i⟫² ≤ ‖C‖²_op ‖v‖²`. -/
theorem zeroCap_pair_energy (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) (u : Fin n → Bool)
    (v : EuclideanSpace ℝ (Fin d)) :
    ∑ i, ⟪v, nativeOsTrain z (zeroCapRefMask n) i - nativeOsTrain z u i⟫_ℝ ^ 2
      ≤ oversamplingPairEnergy z * ‖v‖ ^ 2 := by
  have h := sum_inner_pair_sq_le_opNorm_sq (Ω := Bool × Fin n → EuclideanSpace ℝ (Fin d))
    (fun w i => w (true, i)) (fun w i => w (false, i)) z v
  refine le_trans (Finset.sum_le_sum fun i _ => ?_) h
  simp only [nativeOsTrain, zeroCapRefMask]
  cases u i
  · simp only [sub_self, inner_zero_right]
    nlinarith [sq_nonneg ⟪v, z (true, i) - z (false, i)⟫_ℝ]
  · rw [show z (false, i) - z (true, i) = -(z (true, i) - z (false, i)) by abel, inner_neg_right,
      neg_sq]

/-- **The averaged divergence.**  For `λ ≥ 0`, `0 < η ≤ 1`, `n ≥ 1`, `32 n ≤ d` and `p ∈ [-1,1]^d`:
`E_U E_{Z̃} KL(law(θ̂_b | U, Z̃) ‖ law(θ̂_b | u₀, Z̃)) ≤ (n/2) (K_C d P_η/(n² η²) + 10/(n η²))`. -/
theorem zeroCap_lintegral_klDiv_le {lam : ℝ} (hlam : 0 ≤ lam) {η : ℝ} (hη : 0 < η) (hη1 : η ≤ 1)
    (hn : 0 < n) (hdn : 32 * n ≤ d) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    ∫⁻ u, ∫⁻ z, klDiv (zeroCapMaskKernel (n := n) (d := d) lam η (u, z))
        (zeroCapMaskKernel lam η (zeroCapRefMask n, z))
        ∂(Measure.pi fun _ : Bool × Fin n => signProductLaw d p)
        ∂(Measure.pi fun _ : Fin n => fairBool)
      ≤ ENNReal.ofReal ((n / 2 : ℝ) * ((2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d)
          * d * zeroCapPairConst η (5 / (4 * η ^ 2)) / (n ^ 2 * η ^ 2) + 10 / (n * η ^ 2))) := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hDsp := isSignProductLaw_signProductLaw hp
  have hd : 0 < d := by omega
  have hd3 : 2 * n + 3 ≤ d := by omega
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  set KC := 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d with hKC
  set P := zeroCapPairConst η (5 / (4 * η ^ 2)) with hPdef
  have hP0 : 0 ≤ P := by rw [hPdef]; unfold zeroCapPairConst; positivity
  set α : ℝ := d * P / (n ^ 2 * η ^ 2) with hα
  set β : ℝ := 10 / (n * η ^ 2) with hβ
  have hα0 : 0 ≤ α := by positivity
  have hβ0 : 0 ≤ β := by positivity
  -- the unit-ball property of the supersample
  have hball := hDsp.norm_le_one hd
  have hball_pi : ∀ᵐ z ∂(Measure.pi fun _ : Bool × Fin n => signProductLaw d p),
      ∀ q, ‖z q‖ ≤ 1 :=
    ae_all_iff.2 fun q => (measurePreserving_eval (fun _ : Bool × Fin n => signProductLaw d p)
      q).quasiMeasurePreserving.ae hball
  -- the per-pair bound
  have hpair : ∀ u : Fin n → Bool, ∀ z : Bool × Fin n → EuclideanSpace ℝ (Fin d),
      (∀ q, ‖z q‖ ≤ 1) →
      klDiv (zeroCapMaskKernel (n := n) (d := d) lam η (u, z))
          (zeroCapMaskKernel lam η (zeroCapRefMask n, z))
        ≤ ENNReal.ofReal (((Finset.univ.filter fun i => u i = true).card : ℝ)
            * (α * oversamplingPairEnergy z + β)) := by
    intro u z hz
    rw [zeroCapMaskKernel_apply hlam, zeroCapMaskKernel_apply hlam]
    obtain ⟨hcm, hcpos, hi1, hi2, hm1, hm2⟩ := zeroCap_floor_moments (n := n) hlam hη hd3 z
    have hΦ := zeroCapFloorScale_le hn hdn hη hη1
    set J := Finset.univ.filter fun i => u i = true with hJdef
    have hJ : ∀ i ∉ J, nativeOsTrain z u i = nativeOsTrain z (zeroCapRefMask n) i := by
      intro i hi
      simp only [hJdef, Finset.mem_filter, Finset.mem_univ, true_and, Bool.not_eq_true] at hi
      simp [nativeOsTrain, zeroCapRefMask, hi]
    have h := klDiv_map_nativeOsMinimizer_le_explicit hd hη hη1 hlam J hJ
      (fun i => hz _) (fun i => hz _) (oversamplingPairEnergy_nonneg z)
      (zeroCap_pair_energy z u) hcm hcpos
      (fun g => nativeOsCurvatureFloor_le lam z _ u)
      (fun g => nativeOsCurvatureFloor_le lam z _ (zeroCapRefMask n)) hi1 hi2
      (A₁ := 20 / η ^ 2) (A₂ := 5 / (4 * η ^ 2))
      (by have e : (20 : ℝ) / η ^ 2 = 2 * (10 / η ^ 2) := by ring
          linarith) (by
        calc _ ≤ zeroCapFloorScale n d η / 8 := hm2
          _ ≤ 10 / η ^ 2 / 8 := by
            have := div_le_div_of_nonneg_right hΦ (by norm_num : (0 : ℝ) ≤ 8)
            exact this
          _ = 5 / (4 * η ^ 2) := by field_simp; ring)
    refine h.trans (ENNReal.ofReal_le_ofReal (le_of_eq ?_))
    rw [← hPdef, hα, hβ]
    field_simp
    ring
  -- the pair energy on the product law
  have hEm : Measurable fun z : Bool × Fin n → EuclideanSpace ℝ (Fin d) =>
      ENNReal.ofReal (oversamplingPairEnergy z) :=
    ENNReal.measurable_ofReal.comp measurable_oversamplingPairEnergy
  have hE : ∫⁻ z, ENNReal.ofReal (oversamplingPairEnergy z)
      ∂(Measure.pi fun _ : Bool × Fin n => signProductLaw d p) ≤ ENNReal.ofReal KC := by
    obtain ⟨hNint, hNval⟩ := oversampling_pairEnergy_integral_le (n := n)
      (Measure.dirac (0 : ℝ)) (gaussianSeedLaw d) hp
    have hmp := measurePreserving_superData (n := n) (signProductLaw d p) (gaussianSeedLaw d)
      (Measure.dirac (0 : ℝ))
    rw [← hmp.lintegral_comp hEm, ← ofReal_integral_eq_lintegral_ofReal hNint
      (Filter.Eventually.of_forall fun ω => oversamplingPairEnergy_nonneg _)]
    exact ENNReal.ofReal_le_ofReal hNval
  -- integrate over the supersample
  have hz : ∀ u : Fin n → Bool, ∫⁻ z, klDiv (zeroCapMaskKernel (n := n) (d := d) lam η (u, z))
        (zeroCapMaskKernel lam η (zeroCapRefMask n, z))
        ∂(Measure.pi fun _ : Bool × Fin n => signProductLaw d p)
      ≤ ENNReal.ofReal (((Finset.univ.filter fun i => u i = true).card : ℝ) * (α * KC + β)) := by
    intro u
    set Jc : ℝ := ((Finset.univ.filter fun i => u i = true).card : ℝ) with hJc
    have hJc0 : 0 ≤ Jc := Nat.cast_nonneg _
    calc ∫⁻ z, klDiv (zeroCapMaskKernel (n := n) (d := d) lam η (u, z))
          (zeroCapMaskKernel lam η (zeroCapRefMask n, z))
          ∂(Measure.pi fun _ : Bool × Fin n => signProductLaw d p)
        ≤ ∫⁻ z, (ENNReal.ofReal (Jc * α) * ENNReal.ofReal (oversamplingPairEnergy z)
            + ENNReal.ofReal (Jc * β)) ∂(Measure.pi fun _ : Bool × Fin n => signProductLaw d p) := by
          refine lintegral_mono_ae ?_
          filter_upwards [hball_pi] with z hzb
          refine (hpair u z hzb).trans (le_of_eq ?_)
          rw [← ENNReal.ofReal_mul (by positivity), ← ENNReal.ofReal_add
            (mul_nonneg (by positivity) (oversamplingPairEnergy_nonneg z)) (by positivity)]
          congr 1; ring
      _ = ENNReal.ofReal (Jc * α) * ∫⁻ z, ENNReal.ofReal (oversamplingPairEnergy z)
            ∂(Measure.pi fun _ : Bool × Fin n => signProductLaw d p) + ENNReal.ofReal (Jc * β) := by
          rw [lintegral_add_right _ measurable_const, lintegral_const_mul _ hEm, lintegral_const,
            measure_univ, mul_one]
      _ ≤ ENNReal.ofReal (Jc * α) * ENNReal.ofReal KC + ENNReal.ofReal (Jc * β) := by gcongr
      _ = ENNReal.ofReal (Jc * (α * KC + β)) := by
          have hKC0 : 0 ≤ KC := by
            have := matrixEnergyK_ratio_nonneg n d
            have := matrixEnergyS_nonneg d
            rw [hKC]; linarith
          rw [← ENNReal.ofReal_mul (by positivity), ← ENNReal.ofReal_add (by positivity)
            (by positivity)]
          congr 1; ring
  -- integrate over the mask
  have hKC0 : 0 ≤ KC := by
    have := matrixEnergyK_ratio_nonneg n d
    have := matrixEnergyS_nonneg d
    rw [hKC]; linarith
  calc ∫⁻ u, ∫⁻ z, klDiv (zeroCapMaskKernel (n := n) (d := d) lam η (u, z))
        (zeroCapMaskKernel lam η (zeroCapRefMask n, z))
        ∂(Measure.pi fun _ : Bool × Fin n => signProductLaw d p)
        ∂(Measure.pi fun _ : Fin n => fairBool)
      ≤ ∫⁻ u, ENNReal.ofReal (((Finset.univ.filter fun i => u i = true).card : ℝ) * (α * KC + β))
          ∂(Measure.pi fun _ : Fin n => fairBool) := lintegral_mono hz
    _ = ENNReal.ofReal (cubeAverage fun u : Fin n → Bool =>
          ((Finset.univ.filter fun i => u i = true).card : ℝ) * (α * KC + β)) :=
        lintegral_pi_fairBool_ofReal _ fun u => by positivity
    _ = ENNReal.ofReal ((n / 2 : ℝ) * (KC * d * P / (n ^ 2 * η ^ 2) + 10 / (n * η ^ 2))) := by
        congr 1
        rw [show (fun u : Fin n → Bool => ((Finset.univ.filter fun i => u i = true).card : ℝ)
            * (α * KC + β)) = fun u => (α * KC + β)
              * ((Finset.univ.filter fun i => u i = true).card : ℝ) by
          funext u; ring, cubeAverage_const_mul, cubeAverage_card_true, hα, hβ]
        ring

end Average

section Chain

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The loss-difference release as a function of the unprojected minimizer and the supersample:
`r(θ, z)_i = φ(⟪Π_W θ, z_{1,i}⟫) - φ(⟪Π_W θ, z_{0,i}⟫)`. -/
def zeroCapReleaseMap (q : EuclideanSpace ℝ (Fin d) × (Bool × Fin n → EuclideanSpace ℝ (Fin d))) :
    Fin n → ℝ := fun i =>
  logisticLoss ⟪ballProjection q.1, q.2 (true, i)⟫_ℝ - logisticLoss ⟪ballProjection q.1, q.2 (false, i)⟫_ℝ

theorem measurable_zeroCapReleaseMap :
    Measurable (zeroCapReleaseMap (d := d) (n := n)) := by
  have hlog : Measurable logisticLoss := by unfold logisticLoss; fun_prop
  have hpr : Measurable fun q : EuclideanSpace ℝ (Fin d) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      ballProjection q.1 := measurable_ballProjection.comp measurable_fst
  refine measurable_pi_lambda _ fun i => ?_
  have hin : Measurable fun q : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d) =>
      ⟪q.1, q.2⟫_ℝ := continuous_inner.measurable
  have h1 := hin.comp (hpr.prodMk ((measurable_pi_apply (true, i)).comp measurable_snd))
  have h0 := hin.comp (hpr.prodMk ((measurable_pi_apply (false, i)).comp measurable_snd))
  exact (hlog.comp h1).sub (hlog.comp h0)

/-- **The zero-noise cap at a general scale.**  For `λ ≥ 0`, `0 < η ≤ 1`, `n ≥ 1`, `32 n ≤ d`, every
`p ∈ [-1,1]^d`, every `Q ∈ {Ii, Ij, Is}`, every measurable noise map `G_f` (of any law) and every
real `τ`: `Q_{D_p}(X + τ G) ≤ (n/2) (K_C d P_η/(n² η²) + 10/(n η²))/ln 2` for the objective-perturbed
learner, with `K_C = 2 K(n/d) + 2 s(d)` and `P_η = zeroCapPairConst η (5/(4η²))`. -/
theorem zeroCap_information_le {lam : ℝ} (hlam : 0 ≤ lam) {η : ℝ} (hη : 0 < η) (hη1 : η ≤ 1)
    (hn : 0 < n) (hdn : 32 * n ≤ d) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (Q : InfoDirection) (τ : ℝ) {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss (nativeOsLearner lam η) Gf τ p
      ≤ (n / 2 : ℝ) * ((2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d)
          * d * zeroCapPairConst η (5 / (4 * η ^ 2)) / (n ^ 2 * η ^ 2) + 10 / (n * η ^ 2))
        / Real.log 2 := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hlog : Measurable logisticLoss := by unfold logisticLoss; fun_prop
  have hA := measurable_nativeOsLearner (n := n) (d := d) hlam η
  -- step 1: `Q ≤ Is`
  have h1 := (nativeNoisyInformation_bounds (gaussianSeedLaw d) μG hlog hA hGf Q τ hp).2.2.1
  -- step 2: the noise
  have hbits := iIndepFun_superBits (n := n) (signProductLaw d p) (gaussianSeedLaw d) μG
  have hfair := superBits_fair (n := n) (signProductLaw d p) (gaussianSeedLaw d) μG
  have hRm := measurable_nativeOsRelease (n := n) (d := d) hlam η
  have hX : Measurable (nativeReleaseVector logisticLoss (nativeOsLearner lam η) :
      SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n → Fin n → ℝ) :=
    measurable_nativeReleaseVector hlog hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  have hFb : Measurable fun b : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × ((Fin n → Bool)
      × (Fin d → ℝ)) => (b.2.1, nativeOsRelease lam η b.1 b.2.1 b.2.2, b.1) :=
    (measurable_fst.comp measurable_snd).prodMk (hRm.prodMk measurable_fst)
  have hnoise0 := indepFun_superBase_superNoise (n := n) (signProductLaw d p) (gaussianSeedLaw d) μG
    hFb hGf
  have hnoise : IndepFun (fun ω => (superBits ω,
      nativeReleaseVector logisticLoss (nativeOsLearner lam η) ω, superData ω))
      (fun ω => Gf (superNoiseSeed ω)) (superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG) :=
    hnoise0
  have h2 := releaseInfoS_noisy_le (superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG) τ
    hX hG measurable_superBits measurable_superData hbits hfair hnoise
  -- step 3: the release is a function of the unprojected minimizer
  have hF := measurable_zeroCapMinimizerMap (n := n) (d := d) hlam η
  have hW : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      (superBits ω, superData ω) := measurable_superBits.prodMk measurable_superData
  have hθ0 := hF.comp (hW.prodMk measurable_superSeed)
  have hθ : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      zeroCapMinimizerMap (n := n) (d := d) lam η (superBits ω, superData ω) (superSeed ω) := hθ0
  have hXeq : (nativeReleaseVector logisticLoss (nativeOsLearner lam η) :
      SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n → Fin n → ℝ)
      = fun ω => zeroCapReleaseMap
          (zeroCapMinimizerMap (n := n) (d := d) lam η (superBits ω, superData ω) (superSeed ω),
            superData ω) := by
    funext ω i
    rfl
  have h3 := condMutualInfo_release_le_model
    (superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG) hθ measurable_superData
    measurable_superBits (measurable_zeroCapReleaseMap (d := d) (n := n)) hbits hfair
  rw [← hXeq] at h3
  -- step 4: the variational bound and the average
  have hav := zeroCap_lintegral_klDiv_le hlam hη hη1 hn hdn hp
  have hfin : ∫⁻ u, ∫⁻ z, klDiv (zeroCapMaskKernel (n := n) (d := d) lam η (u, z))
      (zeroCapMaskKernel lam η (zeroCapRefMask n, z))
      ∂(Measure.pi fun _ : Bool × Fin n => signProductLaw d p)
      ∂(Measure.pi fun _ : Fin n => fairBool) ≠ ⊤ := ne_top_of_le_ne_top ENNReal.ofReal_ne_top hav
  have h4 := zeroCap_condMutualInfo_le μG (signProductLaw d p) hlam η hfin
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hval : 0 ≤ (n / 2 : ℝ) * ((2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d)
      * d * zeroCapPairConst η (5 / (4 * η ^ 2)) / (n ^ 2 * η ^ 2) + 10 / (n * η ^ 2)) := by
    have := matrixEnergyK_ratio_nonneg n d
    have := matrixEnergyS_nonneg d
    have hP0 : 0 ≤ zeroCapPairConst η (5 / (4 * η ^ 2)) := by unfold zeroCapPairConst; positivity
    have : 0 ≤ 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d := by linarith
    positivity
  have h5 := div_le_div_of_nonneg_right (ENNReal.toReal_le_of_le_ofReal hval hav) hlog2.le
  exact h1.trans (h2.trans (h3.trans (h4.trans h5)))

end Chain

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroNoiseCapComplete.lean <==
import LossOnlyTraceability.ZeroNoiseCapSharpBound
import LossOnlyTraceability.NativeOversamplingComplete
import LossOnlyTraceability.CurvatureTransitionComplete

/-! The complete upper bounds of the oversampling law for quartic logistic ERM and of the
curvature-transition law, with the sharp zero-noise coefficient, certified numerical constants,
and the all-noise profile. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

/-- Nonnegativity of the sharp zero-noise coefficient. -/
theorem paperZeroNoiseCapConstant_nonneg {η : ℝ} (hη : 0 ≤ η) (n d : ℕ) :
    0 ≤ paperZeroNoiseCapConstant η n d := by
  have hK : 0 ≤ 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d :=
    le_trans (by norm_num) (paper_pair_matrix_ge_two n d)
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  unfold paperZeroNoiseCapConstant
  positivity

/-- Algebra combining the numerical cap and the inverse-noise-square bound. -/
theorem paper_upper_profile {I C₀ C₁ m ε τ Dp : ℝ} {n d : ℕ}
    (hC₀ : 0 ≤ C₀) (hC₁ : 0 ≤ C₁) (hm : 0 < m) (hε : 0 < ε) (hn : 0 < n)
    (hdD : (d : ℝ) ≤ Dp * n)
    (hcap : I ≤ C₀ * ((d / n : ℝ) * m))
    (hnoise : τ ≠ 0 → I ≤ C₁ * (m ^ 2 * ε ^ 2 / (n * τ ^ 2))) :
    I ≤ 2 * max (C₀ * Dp) C₁ * (m / (1 + n / m * (τ / ε) ^ 2)) := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hdn : (d : ℝ) / n ≤ Dp := (div_le_iff₀ hn0).2 hdD
  have hDp : 0 ≤ Dp := le_trans (by positivity) hdn
  refine le_two_max_div_of_cases (mul_nonneg hC₀ hDp) hC₁ hm.le (by positivity)
    (fun _ => ?_) (fun hx => ?_)
  · refine hcap.trans ?_
    calc C₀ * ((d / n : ℝ) * m) ≤ C₀ * (Dp * m) :=
          mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_right hdn hm.le) hC₀
      _ = C₀ * Dp * m := by ring
  · have hτ : τ ≠ 0 := by intro h; rw [h] at hx; simp at hx; linarith
    refine (hnoise hτ).trans_eq ?_
    congr 1
    rw [div_pow]
    field_simp

/-- A profile with coefficients independent of the sample size, target error, and dimension. -/
theorem paper_upper_profile_uniform {I C₀ C₁ B m ε τ Dp : ℝ} {n d : ℕ}
    (hC₀ : C₀ ≤ 79) (hC₁ : C₁ ≤ B) (hB : 0 ≤ B) (hm : 0 < m) (hε : 0 < ε) (hn : 0 < n)
    (hdD : (d : ℝ) ≤ Dp * n)
    (hcap : I ≤ C₀ * ((d / n : ℝ) * m))
    (hnoise : τ ≠ 0 → I ≤ C₁ * (m ^ 2 * ε ^ 2 / (n * τ ^ 2))) :
    I ≤ 2 * max (79 * Dp) B * (m / (1 + n / m * (τ / ε) ^ 2)) := by
  apply paper_upper_profile (by norm_num) hB hm hε hn hdD
  · exact hcap.trans (mul_le_mul_of_nonneg_right hC₀ (by positivity))
  · intro hτ
    exact (hnoise hτ).trans (mul_le_mul_of_nonneg_right hC₁ (by positivity))

section Complete
variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- The full upper conclusion of the oversampling law for quartic logistic ERM, with the exact
`C₀ < 79`, `C₁ < 264`, and `ψ = 0`. -/
theorem nativeOs_upper_complete_paper {ε : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) (hdn : 32 * n ≤ d) {Dp : ℝ} (hdD : (d : ℝ) ≤ Dp * n)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) :
    paperZeroNoiseCapConstant (nativeOsNoiseScale ε) n d < 79 ∧
      nativeOsNoiseConstant < 264 ∧
      (Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
        nativeOsLearner 0 (nativeOsNoiseScale ε) q.1 q.2) ∧
      (∀ (x : Fin n → EuclideanSpace ℝ (Fin d)) (g : Fin d → ℝ),
        ‖nativeOsLearner 0 (nativeOsNoiseScale ε) x g‖ ≤ 1) ∧
      (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
        (∀ᵐ z ∂D, ‖z‖ ≤ 1) → ∀ θ : EuclideanSpace ℝ (Fin d),
          (∫ q, populationQuarticRisk D (nativeOsLearner 0 (nativeOsNoiseScale ε) q.1 q.2)
            ∂((Measure.pi fun _ : Fin n => D).prod (gaussianSeedLaw d)))
            ≤ populationQuarticRisk D θ + ε) ∧
      (∀ (Q : InfoDirection) (τ : ℝ) {p : Fin d → ℝ}, p ∈ productCube d →
        nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
            (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
          ≤ min (n : ℝ) (paperZeroNoiseCapConstant (nativeOsNoiseScale ε) n d * ((d / n : ℝ) * ε ^ (-(3 / 2 : ℝ))))) ∧
      (∀ (Q : InfoDirection) {τ : ℝ}, τ ≠ 0 → ∀ {p : Fin d → ℝ}, p ∈ productCube d →
        nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
            (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
          ≤ nativeOsNoiseConstant * ((ε ^ (-(3 / 2 : ℝ))) ^ 2 * ε ^ 2 / (n * τ ^ 2))) ∧
      (∀ (Q : InfoDirection) (τ : ℝ) {p : Fin d → ℝ}, p ∈ productCube d →
        nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
            (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
          ≤ 2 * max (79 * Dp + 1) 264
            * (ε ^ (-(3 / 2 : ℝ)) / (1 + n / ε ^ (-(3 / 2 : ℝ)) * (τ / ε) ^ 2))) := by
  have hm : 0 < ε ^ (-(3 / 2 : ℝ)) := Real.rpow_pos_of_pos hε _
  obtain ⟨hη, hηmax, hn64⟩ := nativeOs_paper_scale_bounds hε hε4 hn
  have hn0 : 0 < n := by omega
  obtain ⟨h1, h2, h3, h4, h5⟩ := nativeOs_upper_clauses μG hε hε4 hn hdn hGf hGlaw
  have hc := paperZeroNoiseCapConstant_lt_79 hη.le hηmax hn64 hdn
  refine ⟨hc, nativeOsNoiseConstant_lt_264, h1, h2, h3,
    fun Q τ p hp => le_min (h4 Q τ hp)
      (nativeOs_zero_noise_cap_paper μG hε hε4 hn hdn hGf Q τ hp).1,
    h5, fun Q τ p hp => ?_⟩
  have h := paper_upper_profile_uniform hc.le nativeOsNoiseConstant_lt_264.le
    (by norm_num) hm hε hn0 hdD
    (nativeOs_zero_noise_cap_paper μG hε hε4 hn hdn hGf Q τ hp).1
    (fun hτ => h5 Q hτ hp)
  exact h.trans (two_max_div_le_add_one hm.le (by positivity))

/-- The full upper conclusion of the curvature-transition law, uniformly in curvature, with `C₀ < 79`,
`C₁′ < 1051`, and `ψ = 0`. -/
theorem ct_upper_complete_paper {lam ε : ℝ} (hlam : 0 ≤ lam) (hlam1 : lam ≤ 1) (hε : 0 < ε)
    (hε0 : ε ≤ ctLowerThreshold) (hn : 24 * ctBudget lam ε ≤ n) (hdn : 32 * n ≤ d) {Dp : ℝ}
    (hdD : (d : ℝ) ≤ Dp * n) {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf)
    (hGlaw : μG.map Gf = Measure.pi fun _ : Fin n => gaussianReal 0 1) :
    paperZeroNoiseCapConstant (ctNoiseScale lam ε) n d < 79 ∧
      ctNoiseConstant < 1051 ∧
      (Measurable fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × (Fin d → ℝ) =>
        nativeOsLearner lam (ctNoiseScale lam ε) q.1 q.2) ∧
      (∀ (x : Fin n → EuclideanSpace ℝ (Fin d)) (g : Fin d → ℝ),
        ‖nativeOsLearner lam (ctNoiseScale lam ε) x g‖ ≤ 1) ∧
      (∀ (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D],
        (∀ᵐ z ∂D, ‖z‖ ≤ 1) → ∀ θ : EuclideanSpace ℝ (Fin d),
          (∫ q, ctPopRisk D lam (nativeOsLearner lam (ctNoiseScale lam ε) q.1 q.2)
            ∂((Measure.pi fun _ : Fin n => D).prod (gaussianSeedLaw d)))
            ≤ ctPopRisk D lam θ + ε) ∧
      (nativeOsLearner lam (ctNoiseScale lam ε) :
          (Fin n → EuclideanSpace ℝ (Fin d)) → (Fin d → ℝ) → EuclideanSpace ℝ (Fin d))
        ∈ nativeAccurateLearners n d (gaussianSeedLaw d) logisticLoss (ctRegularizer lam) ε ∧
      (∀ (Q : InfoDirection) (τ : ℝ) {p : Fin d → ℝ}, p ∈ productCube d →
        nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
            (nativeOsLearner lam (ctNoiseScale lam ε)) Gf τ p
          ≤ min (n : ℝ) (paperZeroNoiseCapConstant (ctNoiseScale lam ε) n d * ((d / n : ℝ) * ctBudget lam ε))) ∧
      (∀ (Q : InfoDirection) {τ : ℝ}, τ ≠ 0 → ∀ {p : Fin d → ℝ}, p ∈ productCube d →
        nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
            (nativeOsLearner lam (ctNoiseScale lam ε)) Gf τ p
          ≤ ctNoiseConstant * (ctBudget lam ε ^ 2 * ε ^ 2 / (n * τ ^ 2))) ∧
      (∀ (Q : InfoDirection) (τ : ℝ) {p : Fin d → ℝ}, p ∈ productCube d →
        nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
            (nativeOsLearner lam (ctNoiseScale lam ε)) Gf τ p
          ≤ 2 * max (79 * Dp + 1) 1051
            * (ctBudget lam ε / (1 + n / ctBudget lam ε * (τ / ε) ^ 2))) := by
  have hε0' : ε ≤ 1 / 25000 := hε0
  obtain ⟨hη, hηmax, hn64⟩ := ct_paper_scale_bounds hlam hlam1 hε hε0' hn
  have hn0 : 0 < n := by omega
  have hρ := ctRadius_pos hlam hε
  have hm : 0 < ctBudget lam ε := by unfold ctBudget; positivity
  obtain ⟨h1, h2, h3, h4, h5, h6, _⟩ :=
    ct_upper_complete μG hlam hlam1 hε hε0 hn hdn hdD hGf hGlaw
  have hc := paperZeroNoiseCapConstant_lt_79 hη.le hηmax hn64 hdn
  refine ⟨hc, ctNoiseConstant_lt_1051, h1, h2, h3, h4,
    fun Q τ p hp => le_min ((h5 Q τ hp).trans (min_le_left _ _))
      (ct_zero_noise_cap_paper μG hlam hlam1 hε hε0' hn hdn hGf Q τ hp).1,
    h6, fun Q τ p hp => ?_⟩
  have h := paper_upper_profile_uniform hc.le ctNoiseConstant_lt_1051.le
    (by norm_num) hm hε hn0 hdD
    (ct_zero_noise_cap_paper μG hlam hlam1 hε hε0' hn hdn hGf Q τ hp).1
    (fun hτ => h6 Q hτ hp)
  exact h.trans (two_max_div_le_add_one hm.le (by positivity))

end Complete
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroNoiseCapConstants.lean <==
import LossOnlyTraceability.OversamplingNoiseConstants

/-! Scalar endgame for the sharp zero-noise bound. These results contain no information-theoretic
premises beyond the displayed scalar bound, and can be applied to the separately established
symmetrized-KL estimate. -/

noncomputable section
namespace LossOnlyTraceability

/-- The sharp zero-noise coefficient `C₀ = 25 (1 + (1 + η)/16) K_C/(2 ln 2)`, with the pair-matrix
factor `K_C = 2 K(n/d) + 2 s(d)` at the given sample size and dimension. -/
def paperZeroNoiseCapConstant (η : ℝ) (n d : ℕ) : ℝ :=
  25 * (1 + (1 + η) / 16) *
    (2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d) / (2 * Real.log 2)

/-- Algebraic absorption of the sharp symmetrized pair bound into the coefficient `C₀`.
The additive remainder is absorbed with `ψ = 0`. -/
theorem zeroCap_paper_algebra {η KC : ℝ} {n d : ℕ} (hη : 0 < η) (hn : 0 < n)
    (hnd : 32 * n ≤ d) (hKC : 2 ≤ KC) :
    ((n : ℝ) / 4) * (KC * d * (21 / 10) / (n ^ 2 * η ^ 2) + 3 / (2 * n * η ^ 2)) / Real.log 2
      ≤ (25 * (1 + (1 + η) / 16) * KC / (2 * Real.log 2)) *
        ((d / n : ℝ) * (1 / (25 * η ^ 2))) := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hdn : (32 : ℝ) * n ≤ d := by exact_mod_cast hnd
  have hratio : (32 : ℝ) ≤ d / n := (le_div_iff₀ hn0).2 hdn
  have hprod : (64 : ℝ) ≤ KC * ((d : ℝ) / n) := by
    calc (64 : ℝ) = 2 * 32 := by norm_num
      _ ≤ 2 * ((d : ℝ) / n) := mul_le_mul_of_nonneg_left hratio (by norm_num)
      _ ≤ KC * ((d : ℝ) / n) := mul_le_mul_of_nonneg_right hKC (by positivity)
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hleft : ((n : ℝ) / 4) * (KC * d * (21 / 10) / (n ^ 2 * η ^ 2) +
      3 / (2 * n * η ^ 2)) / Real.log 2 =
      (21 / 40 * (KC * ((d : ℝ) / n)) + 3 / 8) / (η ^ 2 * Real.log 2) := by
    field_simp
    ring
  have hright : (25 * (1 + (1 + η) / 16) * KC / (2 * Real.log 2)) *
      ((d / n : ℝ) * (1 / (25 * η ^ 2))) =
      ((17 + η) / 32 * (KC * ((d : ℝ) / n))) / (η ^ 2 * Real.log 2) := by
    field_simp
    ring
  rw [hleft, hright]
  apply div_le_div_of_nonneg_right _ (by positivity)
  have hηprod : 0 ≤ η * (KC * ((d : ℝ) / n)) := mul_nonneg hη.le (by linarith)
  nlinarith

/-- A universal lower bound on the actual pair-matrix coefficient. -/
theorem paper_pair_matrix_ge_two (n d : ℕ) :
    2 ≤ 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d := by
  have hK0 : 1 ≤ matrixEnergyK 0 := by
    have hlog := qc_log_forty_bounds.1
    unfold matrixEnergyK matrixEnergyC
    norm_num
    linarith
  have hK := hK0.trans (matrixEnergyK_mono (by positivity : (0 : ℝ) ≤ (n : ℝ) / d))
  have hs := matrixEnergyS_nonneg d
  linarith

/-- The pair-matrix factor satisfies `K_C < 4.07` when `n ≥ 64` and `32 n ≤ d`. -/
theorem paper_pair_matrix_lt_407 {n d : ℕ} (hn : 64 ≤ n) (hnd : 32 * n ≤ d) :
    2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d < 4.07 := by
  have hd : 2048 ≤ d := by omega
  have hK := (matrix_energy_constant_bound hnd).1
  have hK' := matrixEnergyK_one_div_thirty_two_lt
  have hs : matrixEnergyS d ≤ matrixEnergyS 2048 := by
    unfold matrixEnergyS
    apply div_le_div_of_nonneg_left (by norm_num)
      (mul_pos matrixEnergyC_pos (by norm_num))
    exact mul_le_mul_of_nonneg_left (by exact_mod_cast hd) matrixEnergyC_pos.le
  unfold matrixEnergyS matrixEnergyC at hs ⊢
  norm_num at hs ⊢
  linarith

/-- The sharp zero-noise coefficient is below `79` for `0 ≤ η ≤ 0.071`, `n ≥ 64` and
`32 n ≤ d`. -/
theorem paperZeroNoiseCapConstant_lt_79 {η : ℝ} {n d : ℕ} (hη : 0 ≤ η)
    (hη1 : η ≤ 71 / 1000) (hn : 64 ≤ n) (hnd : 32 * n ≤ d) :
    paperZeroNoiseCapConstant η n d < 79 := by
  have hηsmall : η ≤ 0.071 := by norm_num at hη1 ⊢; exact hη1
  have h := zero_noise_coefficient_lt_79 hη hηsmall (paper_pair_matrix_lt_407 hn hnd).le
  convert h using 1
  unfold paperZeroNoiseCapConstant
  ring

/-- Any information quantity bounded by the sharp pair expression is at most `C₀ (d/n) m` with
`m = 1/(25 η²)`. -/
theorem zeroCap_le_paper_coefficient {Q η : ℝ} {n d : ℕ} (hη : 0 < η)
    (hn : 0 < n) (hnd : 32 * n ≤ d)
    (hQ : Q ≤ ((n : ℝ) / 4) *
      ((2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d) * d * (21 / 10) /
        (n ^ 2 * η ^ 2) + 3 / (2 * n * η ^ 2)) / Real.log 2) :
    Q ≤ paperZeroNoiseCapConstant η n d * ((d / n : ℝ) * (1 / (25 * η ^ 2))) :=
  hQ.trans (zeroCap_paper_algebra hη hn hnd (paper_pair_matrix_ge_two n d))

/-- The sample and perturbation scales of the oversampling law for quartic logistic ERM
(`0 < ε ≤ 1/4`, `n ≥ 8 ε^{-3/2}`) lie in the numerical regime of the sharp cap. -/
theorem nativeOs_paper_scale_bounds {ε : ℝ} {n : ℕ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) :
    0 < nativeOsNoiseScale ε ∧ nativeOsNoiseScale ε ≤ 71 / 1000 ∧ 64 ≤ n := by
  have hp3 : ε ^ 3 ≤ (1 / 4 : ℝ) ^ 3 := pow_le_pow_left₀ hε.le hε4 3
  have h32 : ε ^ (3 / 2 : ℝ) ≤ 1 / 8 := by
    exact qc_rpow_le_of_pow_le (x := ε) (q := 1 / 8) hε.le (by norm_num) 3 2
      (by norm_num) (by norm_num at hp3 ⊢; linarith)
  have hm8 : 8 ≤ ε ^ (-(3 / 2 : ℝ)) := by
    rw [Real.rpow_neg hε.le, ← one_div]
    exact (le_div_iff₀ (Real.rpow_pos_of_pos hε _)).2 (by linarith)
  have h34 : ε ^ (3 / 4 : ℝ) ≤ 0.355 := by
    exact qc_rpow_le_of_pow_le (x := ε) (q := 0.355) hε.le (by norm_num) 3 4
      (by norm_num) (by norm_num at hp3 ⊢; linarith)
  refine ⟨by unfold nativeOsNoiseScale; positivity, ?_, ?_⟩
  · unfold nativeOsNoiseScale
    linarith
  · have : (64 : ℝ) ≤ n := by linarith
    exact_mod_cast this

/-- The scales of the curvature-transition law lie in the same numerical regime. -/
theorem ct_paper_scale_bounds {lam ε : ℝ} {n : ℕ} (hlam : 0 ≤ lam) (hlam1 : lam ≤ 1)
    (hε : 0 < ε) (hε0 : ε ≤ 1 / 25000) (hn : 24 * ctBudget lam ε ≤ n) :
    0 < ctNoiseScale lam ε ∧ ctNoiseScale lam ε ≤ 71 / 1000 ∧ 64 ≤ n := by
  have hρ := ctRadius_pos hlam hε
  have hρ4 := ctRadius_pow_four_le hlam hε
  have hρ2 : ctRadius lam ε ^ 2 ≤ 1 := by nlinarith [sq_nonneg (ctRadius lam ε ^ 2 - 1)]
  have hW0 : 0 < lam + ctRadius lam ε ^ 2 := by positivity
  have hW2 : lam + ctRadius lam ε ^ 2 ≤ 2 := by linarith
  have hden : ε * (lam + ctRadius lam ε ^ 2) ≤ 2 * ε := by nlinarith
  have hm4 : 4 ≤ ctBudget lam ε := by
    unfold ctBudget
    apply (le_div_iff₀ (mul_pos hε hW0)).2
    nlinarith
  have hη : 0 < ctNoiseScale lam ε := by unfold ctNoiseScale; positivity
  refine ⟨hη, ?_, ?_⟩
  · have hs := ctNoiseScale_sq hlam hε
    nlinarith
  · have : (64 : ℝ) ≤ n := by linarith
    exact_mod_cast this

/-- The budget normalization `1/(25 η²) = ε^{-3/2}` of the oversampling law for quartic logistic
ERM, used by the exact-coefficient cap. -/
theorem nativeOs_paper_budget_identity {ε : ℝ} (hε : 0 < ε) :
    1 / (25 * nativeOsNoiseScale ε ^ 2) = ε ^ (-(3 / 2 : ℝ)) := by
  unfold nativeOsNoiseScale
  rw [div_pow, ← Real.rpow_natCast, ← Real.rpow_mul hε.le, Real.rpow_neg hε.le]
  norm_num

/-- Curvature-transition budget normalization used by the exact-coefficient cap. -/
theorem ct_paper_budget_identity {lam ε : ℝ} (hlam : 0 ≤ lam) (hε : 0 < ε) :
    1 / (25 * ctNoiseScale lam ε ^ 2) = ctBudget lam ε := by
  rw [ctNoiseScale_sq hlam hε]
  unfold ctBudget
  congr 1
  ring

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroNoiseCapDensity.lean <==
import LossOnlyTraceability.ZeroNoiseCapGaussian
import LossOnlyTraceability.ZeroNoiseCapHessian

/-! The Lebesgue density of the perturbed minimizer, for the zero-noise cap of the oversampling law
for quartic logistic ERM: by the change of variables `θ = G_u⁻¹(-b)`, the conditional law of `θ̂_b`
given the mask `u` has the Lebesgue density `p_u(θ) = φ_β(G_u(θ)) det H_u(θ)`.

For `d ≥ 1`, `η > 0`, `λ ≥ 0` and training points `x : Fin n → ℝ^d`, the law of
`θ̂_b = G_x⁻¹(-b)`, `b = (η/√d) g`, `g ∼ N(0, I_d)`, is
`volume.withDensity (φ_β(G_x(θ)) |det H_x(θ)|)` (`map_nativeOsMinimizer_eq_withDensity`).  The
proof applies the change of variables formula of Mathlib to the injective differentiable map
`θ ↦ -G_x(θ)`, which is the inverse of `b ↦ θ̂_b`; no invertibility of the derivative is needed. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section MinimizerDensity

variable {d n : ℕ}

/-- The density `φ_β(G_x(θ)) |det H_x(θ)|` of the perturbed minimizer. -/
def zeroCapDensity (d : ℕ) (η lam : ℝ) (x : Fin n → EuclideanSpace ℝ (Fin d))
    (θ : EuclideanSpace ℝ (Fin d)) : ℝ :=
  zeroCapGaussDensity d η (nativeOsGradMap lam x θ) * |(zeroCapHessian lam x θ).det|

theorem zeroCapGaussDensity_neg (d : ℕ) (η : ℝ) (b : EuclideanSpace ℝ (Fin d)) :
    zeroCapGaussDensity d η (-b) = zeroCapGaussDensity d η b := by
  simp [zeroCapGaussDensity]

theorem zeroCapDensity_nonneg (hd : 0 < d) {η : ℝ} (hη : 0 < η) (lam : ℝ)
    (x : Fin n → EuclideanSpace ℝ (Fin d)) (θ : EuclideanSpace ℝ (Fin d)) :
    0 ≤ zeroCapDensity d η lam x θ :=
  mul_nonneg (zeroCapGaussDensity_pos hd hη _).le (abs_nonneg _)

/-- The density is positive wherever `λ + ‖θ‖² > 0`. -/
theorem zeroCapDensity_pos (hd : 0 < d) {η : ℝ} (hη : 0 < η) {lam : ℝ}
    (x : Fin n → EuclideanSpace ℝ (Fin d)) {θ : EuclideanSpace ℝ (Fin d)}
    (hc : 0 < lam + ‖θ‖ ^ 2) : 0 < zeroCapDensity d η lam x θ :=
  mul_pos (zeroCapGaussDensity_pos hd hη _) (abs_pos.2 (det_zeroCapHessian_pos x hc).ne')

/-- The Hessian is continuous in `θ`. -/
theorem continuous_zeroCapHessian (lam : ℝ) (x : Fin n → EuclideanSpace ℝ (Fin d)) :
    Continuous (zeroCapHessian lam x) := by
  unfold zeroCapHessian zeroCapRankOne
  have hc : Continuous logisticCurvature :=
    continuous_iff_continuousAt.2 fun t => (hasDerivAt_logisticCurvature t).continuousAt
  fun_prop

theorem measurable_zeroCapDensity (d : ℕ) (η lam : ℝ) (x : Fin n → EuclideanSpace ℝ (Fin d)) :
    Measurable (zeroCapDensity d η lam x) := by
  have hG : Continuous (nativeOsGradMap lam x) := by
    have h := fun θ => (hasFDerivAt_nativeOsGradMap lam x θ).continuousAt
    exact continuous_iff_continuousAt.2 h
  have hdet : Continuous fun θ => (zeroCapHessian lam x θ).det :=
    (ContinuousLinearMap.continuous_det).comp (continuous_zeroCapHessian lam x)
  exact ((measurable_zeroCapGaussDensity d η).comp hG.measurable).mul
    (continuous_abs.comp hdet).measurable

/-- `det(-A) = (-1)^{dim} det A`, so `|det(-A)| = |det A|`. -/
theorem abs_det_neg {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [FiniteDimensional ℝ E] (A : E →L[ℝ] E) : |(-A).det| = |A.det| := by
  have e : (-A) = (-1 : ℝ) • A := by simp
  rw [e, ContinuousLinearMap.det, ContinuousLinearMap.coe_smul, LinearMap.det_smul, abs_mul,
    abs_pow, abs_neg, abs_one, one_pow, one_mul]

/-- The perturbed minimizer is continuous in the perturbation. -/
theorem continuous_nativeOsMinimizer_right {lam : ℝ} (hlam : 0 ≤ lam)
    (x : Fin n → EuclideanSpace ℝ (Fin d)) : Continuous (nativeOsMinimizer lam x) := by
  have h := continuous_nativeOsMinimizer (E := EuclideanSpace ℝ (Fin d)) (n := n) hlam
  have h2 : Continuous fun b : EuclideanSpace ℝ (Fin d) =>
      ((x, b) : (Fin n → EuclideanSpace ℝ (Fin d)) × EuclideanSpace ℝ (Fin d)) :=
    continuous_const.prodMk continuous_id
  exact Continuous.congr (h.comp h2) fun b => rfl

/-- **The density of the perturbed minimizer.**  For `d ≥ 1`, `η > 0`, `λ ≥ 0` and any training
tuple `x`, the law of `θ̂_b` with `b = (η/√d) g`, `g ∼ N(0, I_d)`, is
`volume.withDensity (φ_β(G_x(θ)) |det H_x(θ)|)`. -/
theorem map_nativeOsMinimizer_eq_withDensity (hd : 0 < d) {η : ℝ} (hη : 0 < η) {lam : ℝ}
    (hlam : 0 ≤ lam) (x : Fin n → EuclideanSpace ℝ (Fin d)) :
    (gaussianSeedLaw d).map (fun g => nativeOsMinimizer lam x (nativeOsPerturbation η g))
      = volume.withDensity fun θ => ENNReal.ofReal (zeroCapDensity d η lam x θ) := by
  have hFc : Continuous (nativeOsMinimizer lam x) := by
    exact continuous_nativeOsMinimizer_right hlam x
  have hFN : ∀ θ, nativeOsMinimizer lam x (-nativeOsGradMap lam x θ) = θ := fun θ =>
    nativeOsMinimizer_eq_of_root hlam (by simp)
  have hNF : ∀ b, -nativeOsGradMap lam x (nativeOsMinimizer lam x b) = b := fun b => by
    rw [nativeOsMinimizer_spec hlam x b, neg_neg]
  have hcomp : (fun g => nativeOsMinimizer lam x (nativeOsPerturbation η g))
      = nativeOsMinimizer lam x ∘ nativeOsPerturbation η := rfl
  rw [hcomp, ← Measure.map_map hFc.measurable (measurable_nativeOsPerturbation η),
    map_nativeOsPerturbation_eq_withDensity hd hη]
  have hinj : Set.InjOn (fun θ => -nativeOsGradMap lam x θ) Set.univ := fun a _ b _ h => by
    rw [← hFN a, ← hFN b]; exact congrArg (nativeOsMinimizer lam x) h
  ext A hA
  rw [Measure.map_apply hFc.measurable hA, withDensity_apply _ (hFc.measurable hA),
    withDensity_apply _ hA]
  have hpre : nativeOsMinimizer lam x ⁻¹' A = (fun θ => -nativeOsGradMap lam x θ) '' A := by
    ext b
    constructor
    · intro hb; exact ⟨nativeOsMinimizer lam x b, hb, hNF b⟩
    · rintro ⟨θ, hθ, rfl⟩
      show nativeOsMinimizer lam x (-nativeOsGradMap lam x θ) ∈ A
      rw [hFN]; exact hθ
  rw [hpre, lintegral_image_eq_lintegral_abs_det_fderiv_mul volume hA
    (f := fun θ => -nativeOsGradMap lam x θ) (f' := fun θ => -zeroCapHessian lam x θ)
    (fun θ _ => (hasFDerivAt_nativeOsGradMap lam x θ).fun_neg.hasFDerivWithinAt)
    (hinj.mono (Set.subset_univ A))]
  refine lintegral_congr fun θ => ?_
  rw [abs_det_neg, ← ENNReal.ofReal_mul (abs_nonneg _)]
  congr 1
  rw [zeroCapDensity, zeroCapGaussDensity_neg]
  ring

/-- The law of the perturbed minimizer is a probability measure. -/
theorem isProbabilityMeasure_zeroCapDensity (hd : 0 < d) {η : ℝ} (hη : 0 < η) {lam : ℝ}
    (hlam : 0 ≤ lam) (x : Fin n → EuclideanSpace ℝ (Fin d)) :
    IsProbabilityMeasure (volume.withDensity fun θ => ENNReal.ofReal (zeroCapDensity d η lam x θ)) := by
  rw [← map_nativeOsMinimizer_eq_withDensity hd hη hlam x]
  have hFc : Continuous (nativeOsMinimizer lam x) := by
    exact continuous_nativeOsMinimizer_right hlam x
  haveI : IsProbabilityMeasure (gaussianSeedLaw d) := by
    unfold gaussianSeedLaw; infer_instance
  exact Measure.isProbabilityMeasure_map
    (hFc.measurable.comp (measurable_nativeOsPerturbation η)).aemeasurable

end MinimizerDensity

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroNoiseCapFloor.lean <==
import LossOnlyTraceability.ZeroNoiseCapPairKL
import LossOnlyTraceability.NativeOversamplingNoise

/-! Real-valued inverse moments of the curvature floor, for the zero-noise cap of the oversampling
law for quartic logistic ERM (the lower norm bound `‖θ̂_b‖³ ≥ ‖P b‖` and the inverse moments of
`‖P b‖`), with the mixed regularizer of the curvature-transition law.

For `λ ≥ 0`, `η > 0`, `d ≥ 2n + 3` and every supersample `z`, the curvature floor
`c(g) = min_v (λ + ‖θ̂_v(b)‖²)` at `b = (η/√d) g` (`nativeOsCurvatureFloor`) is measurable, positive
almost surely, has integrable `c⁻¹` and `c⁻²`, and (`zeroCap_floor_moments`)

`E c⁻¹ ≤ 2 Φ`, `E c⁻² ≤ Φ/8`, `Φ = 8 (2ηa/3 + 1/(3η²)) + (η²a/3 + 2/(3η))/2`,

with `a = d/((d - 2n - 2) η²)` (`nativeOsInverseMoment`); for `32 n ≤ d`, `n ≥ 1` and `η ≤ 1`,
`Φ ≤ 10/η²` (`zeroCapFloorScale_le`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section FloorMoments

variable {d n : ℕ}

/-- **From an extended inverse moment bound to real moments.**  For a measurable `c ≥ 0` with
`∫⁻ (8 x² + x/2) ≤ Φ`, `x = (ofReal c)⁻¹`: `c > 0` a.e., `c⁻¹` and `c⁻²` are integrable,
`E c⁻¹ ≤ 2Φ` and `E c⁻² ≤ Φ/8`. -/
theorem real_moments_of_lintegral_inv {α : Type*} [MeasurableSpace α] {μ : Measure α}
    {c : α → ℝ} (hcm : Measurable c) (hc0 : ∀ a, 0 ≤ c a) {Φ : ℝ} (hΦ : 0 ≤ Φ)
    (h : ∫⁻ a, (8 * (ENNReal.ofReal (c a))⁻¹ ^ 2 + (ENNReal.ofReal (c a))⁻¹ / 2) ∂μ
      ≤ ENNReal.ofReal Φ) :
    (∀ᵐ a ∂μ, 0 < c a) ∧ Integrable (fun a => (c a)⁻¹) μ ∧ Integrable (fun a => (c a)⁻¹ ^ 2) μ ∧
      ∫ a, (c a)⁻¹ ∂μ ≤ 2 * Φ ∧ ∫ a, (c a)⁻¹ ^ 2 ∂μ ≤ Φ / 8 := by
  set x : α → ℝ≥0∞ := fun a => (ENNReal.ofReal (c a))⁻¹ with hx
  have hxm : Measurable x := (ENNReal.measurable_ofReal.comp hcm).inv
  have h1 : ∫⁻ a, x a ∂μ ≤ 2 * ENNReal.ofReal Φ := by
    have hle : ∀ a, x a ≤ 2 * (8 * x a ^ 2 + x a / 2) := by
      intro a
      calc x a = 2 * (x a / 2) := by rw [ENNReal.mul_div_cancel (by norm_num) (by norm_num)]
        _ ≤ 2 * (8 * x a ^ 2 + x a / 2) := by gcongr; exact le_add_self
    calc ∫⁻ a, x a ∂μ ≤ ∫⁻ a, 2 * (8 * x a ^ 2 + x a / 2) ∂μ := lintegral_mono hle
      _ = 2 * ∫⁻ a, (8 * x a ^ 2 + x a / 2) ∂μ := by
          have hm : Measurable fun a => 8 * x a ^ 2 + x a / 2 :=
            ((hxm.pow_const 2).const_mul 8).add (hxm.div_const 2)
          exact lintegral_const_mul _ hm
      _ ≤ 2 * ENNReal.ofReal Φ := by gcongr
  have h2 : ∫⁻ a, x a ^ 2 ∂μ ≤ ENNReal.ofReal Φ / 8 := by
    have hle : ∀ a, x a ^ 2 ≤ (8 * x a ^ 2 + x a / 2) / 8 := by
      intro a
      rw [ENNReal.le_div_iff_mul_le (by norm_num) (by norm_num), mul_comm]
      exact le_self_add
    calc ∫⁻ a, x a ^ 2 ∂μ ≤ ∫⁻ a, (8 * x a ^ 2 + x a / 2) / 8 ∂μ := lintegral_mono hle
      _ = (∫⁻ a, (8 * x a ^ 2 + x a / 2) ∂μ) / 8 := by
          have e : ∀ a, (8 * x a ^ 2 + x a / 2) / 8 = 8⁻¹ * (8 * x a ^ 2 + x a / 2) :=
            fun a => ENNReal.div_eq_inv_mul
          simp_rw [e]
          have hm : Measurable fun a => 8 * x a ^ 2 + x a / 2 :=
            ((hxm.pow_const 2).const_mul 8).add (hxm.div_const 2)
          rw [lintegral_const_mul _ hm, ENNReal.div_eq_inv_mul]
      _ ≤ ENNReal.ofReal Φ / 8 := by gcongr
  have hfin : ∫⁻ a, x a ∂μ ≠ ⊤ := ne_top_of_le_ne_top (by finiteness) h1
  have hae : ∀ᵐ a ∂μ, x a < ⊤ := ae_lt_top hxm hfin
  have hpos : ∀ᵐ a ∂μ, 0 < c a := by
    filter_upwards [hae] with a ha
    by_contra hc
    have : c a = 0 := le_antisymm (not_lt.1 hc) (hc0 a)
    simp [hx, this] at ha
  have hx1 : ∀ᵐ a ∂μ, x a = ENNReal.ofReal ((c a)⁻¹) := by
    filter_upwards [hpos] with a ha
    rw [hx, ENNReal.ofReal_inv_of_pos ha]
  have hx2 : ∀ᵐ a ∂μ, x a ^ 2 = ENNReal.ofReal ((c a)⁻¹ ^ 2) := by
    filter_upwards [hx1] with a ha
    rw [ha, ENNReal.ofReal_pow (inv_nonneg.2 (hc0 a))]
  have hnn1 : ∀ a, 0 ≤ (c a)⁻¹ := fun a => inv_nonneg.2 (hc0 a)
  have hnn2 : ∀ a, 0 ≤ (c a)⁻¹ ^ 2 := fun a => sq_nonneg _
  have hm1 : Measurable fun a => (c a)⁻¹ := hcm.inv
  have hm2 : Measurable fun a => (c a)⁻¹ ^ 2 := hcm.inv.pow_const 2
  have hl1 : ∫⁻ a, ENNReal.ofReal ((c a)⁻¹) ∂μ ≤ 2 * ENNReal.ofReal Φ := by
    rw [← lintegral_congr_ae hx1]; exact h1
  have hl2 : ∫⁻ a, ENNReal.ofReal ((c a)⁻¹ ^ 2) ∂μ ≤ ENNReal.ofReal Φ / 8 := by
    rw [← lintegral_congr_ae hx2]; exact h2
  have hi1 : Integrable (fun a => (c a)⁻¹) μ := by
    refine ⟨hm1.aestronglyMeasurable, ?_⟩
    rw [hasFiniteIntegral_iff_ofReal (Filter.Eventually.of_forall hnn1)]
    exact lt_of_le_of_lt hl1 (by finiteness)
  have hi2 : Integrable (fun a => (c a)⁻¹ ^ 2) μ := by
    refine ⟨hm2.aestronglyMeasurable, ?_⟩
    rw [hasFiniteIntegral_iff_ofReal (Filter.Eventually.of_forall hnn2)]
    refine lt_of_le_of_lt hl2 ?_
    exact ENNReal.div_lt_top (by finiteness) (by norm_num)
  refine ⟨hpos, hi1, hi2, ?_, ?_⟩
  · rw [integral_eq_lintegral_of_nonneg_ae (Filter.Eventually.of_forall hnn1)
      hm1.aestronglyMeasurable]
    have : 2 * ENNReal.ofReal Φ = ENNReal.ofReal (2 * Φ) := by
      rw [ENNReal.ofReal_mul (by norm_num)]; simp
    rw [this] at hl1
    exact ENNReal.toReal_le_of_le_ofReal (by positivity) hl1
  · rw [integral_eq_lintegral_of_nonneg_ae (Filter.Eventually.of_forall hnn2)
      hm2.aestronglyMeasurable]
    have : ENNReal.ofReal Φ / 8 = ENNReal.ofReal (Φ / 8) := by
      rw [ENNReal.ofReal_div_of_pos (by norm_num)]; simp
    rw [this] at hl2
    exact ENNReal.toReal_le_of_le_ofReal (by positivity) hl2

/-- The floor-moment scale `Φ = 8 (2ηa/3 + 1/(3η²)) + (η²a/3 + 2/(3η))/2` at `s = r = η`. -/
def zeroCapFloorScale (n d : ℕ) (η : ℝ) : ℝ :=
  8 * (2 * η * nativeOsInverseMoment n d η / 3 + 1 / (3 * η ^ 2))
    + (η ^ 2 * nativeOsInverseMoment n d η / 3 + 2 / (3 * η)) / 2

/-- **The floor moments.**  For `λ ≥ 0`, `η > 0`, `d ≥ 2n + 3` and every supersample `z`, the
floor `c(g)` at `b = (η/√d) g` is measurable, nonnegative, positive a.s., has integrable `c⁻¹` and
`c⁻²`, `E c⁻¹ ≤ 2Φ` and `E c⁻² ≤ Φ/8` with `Φ = zeroCapFloorScale n d η`. -/
theorem zeroCap_floor_moments {lam η : ℝ} (hlam : 0 ≤ lam) (hη : 0 < η) (hd : 2 * n + 3 ≤ d)
    (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) :
    Measurable (fun g => nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)) ∧
      (∀ᵐ g ∂(gaussianSeedLaw d), 0 < nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)) ∧
      Integrable (fun g => (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g))⁻¹)
        (gaussianSeedLaw d) ∧
      Integrable (fun g => (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g))⁻¹ ^ 2)
        (gaussianSeedLaw d) ∧
      ∫ g, (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g))⁻¹ ∂(gaussianSeedLaw d)
        ≤ 2 * zeroCapFloorScale n d η ∧
      ∫ g, (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g))⁻¹ ^ 2 ∂(gaussianSeedLaw d)
        ≤ zeroCapFloorScale n d η / 8 := by
  have hcm : Measurable (fun g => nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)) := by
    have h := (measurable_nativeOsCurvatureFloor (n := n) (d := d) hlam).comp
      ((measurable_const (a := z)).prodMk (measurable_nativeOsPerturbation (d := d) η))
    exact h
  have hc0 : ∀ g, 0 ≤ nativeOsCurvatureFloor lam z (nativeOsPerturbation η g) := fun g =>
    hlam.trans (lam_le_nativeOsCurvatureFloor lam z _)
  have ha := nativeOsInverseMoment_pos hd hη
  have hΦ : 0 ≤ zeroCapFloorScale n d η := by unfold zeroCapFloorScale; positivity
  have h := nativeOs_floor_moment_le_param hlam hη hd z hη hη
  obtain ⟨h1, h2, h3, h4, h5⟩ := real_moments_of_lintegral_inv hcm hc0 hΦ h
  exact ⟨hcm, h1, h2, h3, h4, h5⟩

/-- For `32 n ≤ d`, `n ≥ 1` and `0 < η ≤ 1`: `Φ ≤ 10/η²`. -/
theorem zeroCapFloorScale_le (hn : 0 < n) (hdn : 32 * n ≤ d) {η : ℝ} (hη : 0 < η) (hη1 : η ≤ 1) :
    zeroCapFloorScale n d η ≤ 10 / η ^ 2 := by
  have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hd' : (32 * n : ℝ) ≤ d := by exact_mod_cast hdn
  have hden : 7 / 8 * (d : ℝ) ≤ (d : ℝ) - 2 * n - 2 := by linarith
  have hdpos : (0 : ℝ) < d := by linarith
  have hdd : 0 < (d : ℝ) - 2 * n - 2 := by linarith
  have ha : nativeOsInverseMoment n d η ≤ 8 / 7 / η ^ 2 := by
    unfold nativeOsInverseMoment
    rw [div_le_div_iff₀ (by positivity) (by positivity)]
    nlinarith [sq_nonneg η]
  have ha0 : 0 ≤ nativeOsInverseMoment n d η := by unfold nativeOsInverseMoment; positivity
  have hη2 : η ^ 2 ≤ 1 := pow_le_one₀ hη.le hη1
  have e1 : 2 * η * nativeOsInverseMoment n d η / 3 ≤ 16 / 21 / η ^ 2 := by
    have h1 : η * nativeOsInverseMoment n d η ≤ η * (8 / 7 / η ^ 2) :=
      mul_le_mul_of_nonneg_left ha hη.le
    have e : η * (8 / 7 / η ^ 2) = 8 / 7 / η := by field_simp
    rw [e] at h1
    have h2 : 8 / 7 / η ≤ 8 / 7 / η ^ 2 := by
      apply div_le_div_of_nonneg_left (by norm_num) (by positivity)
      nlinarith
    have e5 : 2 * η * nativeOsInverseMoment n d η / 3 = 2 / 3 * (η * nativeOsInverseMoment n d η) := by
      ring
    have e6 : (16 / 21 : ℝ) / η ^ 2 = 2 / 3 * (8 / 7 / η ^ 2) := by ring
    rw [e5, e6]
    linarith
  have e2 : η ^ 2 * nativeOsInverseMoment n d η / 3 ≤ 8 / 21 / η ^ 2 := by
    have h1 : η ^ 2 * nativeOsInverseMoment n d η ≤ η ^ 2 * (8 / 7 / η ^ 2) :=
      mul_le_mul_of_nonneg_left ha (by positivity)
    have e : η ^ 2 * (8 / 7 / η ^ 2) = 8 / 7 := by field_simp
    rw [e] at h1
    have h2 : (8 / 7 : ℝ) ≤ 8 / 7 / η ^ 2 := by
      rw [le_div_iff₀ (by positivity)]; nlinarith
    have e6 : (8 / 21 : ℝ) / η ^ 2 = 1 / 3 * (8 / 7 / η ^ 2) := by ring
    rw [e6]
    linarith
  have e3 : 2 / (3 * η) ≤ 2 / 3 / η ^ 2 := by
    rw [div_le_div_iff₀ (by positivity) (by positivity)]
    nlinarith
  unfold zeroCapFloorScale
  have e4 : 1 / (3 * η ^ 2) = 1 / 3 / η ^ 2 := by field_simp
  rw [e4]
  have : 8 * (16 / 21 / η ^ 2 + 1 / 3 / η ^ 2) + (8 / 21 / η ^ 2 + 2 / 3 / η ^ 2) / 2
      = (195 / 21) / η ^ 2 := by field_simp; ring
  have h10 : (195 / 21 : ℝ) / η ^ 2 ≤ 10 / η ^ 2 :=
    div_le_div_of_nonneg_right (by norm_num) (by positivity)
  nlinarith

end FloorMoments

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroNoiseCapGaussian.lean <==
import LossOnlyTraceability.NativeOversamplingGaussian
import Mathlib.MeasureTheory.Integral.Pi
import Mathlib.MeasureTheory.Measure.Haar.InnerProductSpace

/-! The Lebesgue density of the objective perturbation `b = (η/√d) g`, `g ∼ N(0, I_d)`, of the
oversampling law for quartic logistic ERM and of the curvature-transition law, on
`EuclideanSpace ℝ (Fin d)`, for the zero-noise cap: `φ_β` is the `N(0, β² I_d)` density,
`β² = η²/d`.

* `gaussianSeedLaw_eq_withDensity`: the standard Gaussian seed law on `Fin d → ℝ` has the product
  density `∏_i φ(g_i)` against Lebesgue measure;
* `map_withDensity_eq_of_inverse`: pushing a density forward by a measurable bijection whose image
  of the reference measure is `c` times the target reference;
* `map_nativeOsPerturbation_eq_withDensity`: for `d ≥ 1` and `η > 0`, the law of `b` is
  `volume.withDensity (C_{d,η} exp(-‖b‖²/(2 β²)))` with `β = η/√d` and the explicit normalizing
  constant `C_{d,η} = (β^d)⁻¹ (2π)^{-d/2}` (`zeroCapGaussConst`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section SeedDensity

/-- The standard Gaussian seed law has the product density against Lebesgue measure. -/
theorem gaussianSeedLaw_eq_withDensity (d : ℕ) :
    gaussianSeedLaw d
      = volume.withDensity fun g : Fin d → ℝ => ENNReal.ofReal (∏ i, gaussianPDFReal 0 1 (g i)) := by
  unfold gaussianSeedLaw
  refine Measure.pi_eq (μ := fun _ : Fin d => gaussianReal 0 1) fun s hs => ?_
  have hpi : MeasurableSet (Set.univ.pi s) := MeasurableSet.univ_pi hs
  have hind : ∀ x : Fin d → ℝ,
      (Set.univ.pi s).indicator (fun x : Fin d → ℝ => ENNReal.ofReal (∏ i, gaussianPDFReal 0 1 (x i)))
        x = ENNReal.ofReal (∏ i, (s i).indicator (gaussianPDFReal 0 1) (x i)) := by
    intro x
    by_cases hx : x ∈ Set.univ.pi s
    · rw [Set.indicator_of_mem hx]
      congr 1
      refine Finset.prod_congr rfl fun i _ => ?_
      rw [Set.indicator_of_mem (hx i (Set.mem_univ i))]
    · rw [Set.indicator_of_notMem hx]
      obtain ⟨j, hj⟩ : ∃ j, x j ∉ s j := by
        by_contra hcon
        exact hx fun i _ => not_not.mp fun h => hcon ⟨i, h⟩
      rw [Finset.prod_eq_zero (Finset.mem_univ j) (Set.indicator_of_notMem hj _)]
      simp
  have hint : ∀ i, Integrable ((s i).indicator (gaussianPDFReal 0 1)) (volume : Measure ℝ) :=
    fun i => (integrable_gaussianPDFReal 0 1).indicator (hs i)
  have hnn : ∀ i y, 0 ≤ (s i).indicator (gaussianPDFReal 0 1) y := fun i y =>
    Set.indicator_nonneg (fun y _ => gaussianPDFReal_nonneg 0 1 y) y
  rw [withDensity_apply _ hpi, ← lintegral_indicator hpi]
  simp_rw [hind]
  have hprod : Integrable (fun x : Fin d → ℝ => ∏ i, (s i).indicator (gaussianPDFReal 0 1) (x i))
      (volume : Measure (Fin d → ℝ)) := by
    rw [volume_pi]; exact Integrable.fintype_prod hint
  rw [← ofReal_integral_eq_lintegral_ofReal hprod
    (Filter.Eventually.of_forall fun x => Finset.prod_nonneg fun i _ => hnn i (x i))]
  rw [integral_fintype_prod_volume_eq_prod, ENNReal.ofReal_prod_of_nonneg
    (fun i _ => integral_nonneg (hnn i))]
  refine Finset.prod_congr rfl fun i _ => ?_
  rw [gaussianReal_apply 0 one_ne_zero, integral_indicator (hs i),
    ofReal_integral_eq_lintegral_ofReal (integrable_gaussianPDFReal 0 1).integrableOn
      (Filter.Eventually.of_forall fun y => gaussianPDFReal_nonneg 0 1 y)]
  rfl

end SeedDensity

section MapDensity

variable {α β : Type*} [MeasurableSpace α] [MeasurableSpace β]

/-- Pushing a density forward by a measurable bijection `L` with measurable inverse `K`, when
`L` carries the reference measure `μ` to `c • ν`. -/
theorem map_withDensity_eq_of_inverse {μ : Measure α} {ν : Measure β} {L : α → β} {K : β → α}
    (hL : Measurable L) (hK : Measurable K) (hKL : ∀ a, K (L a) = a) {c : ℝ≥0∞}
    (hmap : μ.map L = c • ν) {F : α → ℝ≥0∞} (hF : Measurable F) :
    (μ.withDensity F).map L = ν.withDensity fun b => c * F (K b) := by
  ext s hs
  rw [Measure.map_apply hL hs, withDensity_apply _ (hL hs), withDensity_apply _ hs]
  have e0 : ∫⁻ b in s, c * F (K b) ∂ν = c * ∫⁻ b in s, (F ∘ K) b ∂ν :=
    lintegral_const_mul c (hF.comp hK)
  rw [e0]
  have e : ∫⁻ a in L ⁻¹' s, F a ∂μ = ∫⁻ a in L ⁻¹' s, (F ∘ K) (L a) ∂μ := by
    refine lintegral_congr fun a => ?_
    simp [hKL a]
  rw [e, ← setLIntegral_map hs (hF.comp hK) hL, hmap, Measure.restrict_smul, lintegral_smul_measure]
  rfl

end MapDensity

section PerturbationDensity

variable {d : ℕ}

/-- The normalizing constant `C_{d,η} = (β^d)⁻¹ (2π)^{-d/2}` of the perturbation density,
`β = η/√d`. -/
def zeroCapGaussConst (d : ℕ) (η : ℝ) : ℝ :=
  ((η / Real.sqrt d) ^ d)⁻¹ * ((Real.sqrt (2 * Real.pi))⁻¹) ^ d

/-- The Lebesgue density `C_{d,η} exp(-‖b‖²/(2 β²))` of the perturbation, `β = η/√d`. -/
def zeroCapGaussDensity (d : ℕ) (η : ℝ) (b : EuclideanSpace ℝ (Fin d)) : ℝ :=
  zeroCapGaussConst d η * Real.exp (-‖b‖ ^ 2 / (2 * (η / Real.sqrt d) ^ 2))

theorem zeroCapGaussConst_pos (hd : 0 < d) {η : ℝ} (hη : 0 < η) : 0 < zeroCapGaussConst d η := by
  unfold zeroCapGaussConst
  have : 0 < Real.sqrt d := Real.sqrt_pos.2 (by exact_mod_cast hd)
  have : 0 < Real.sqrt (2 * Real.pi) := Real.sqrt_pos.2 (by positivity)
  positivity

theorem zeroCapGaussDensity_pos (hd : 0 < d) {η : ℝ} (hη : 0 < η) (b : EuclideanSpace ℝ (Fin d)) :
    0 < zeroCapGaussDensity d η b :=
  mul_pos (zeroCapGaussConst_pos hd hη) (Real.exp_pos _)

theorem measurable_zeroCapGaussDensity (d : ℕ) (η : ℝ) :
    Measurable (zeroCapGaussDensity d η) := by
  unfold zeroCapGaussDensity
  fun_prop

/-- **The perturbation density.**  For `d ≥ 1` and `η > 0`, the law of `b = (η/√d) g` under the
standard Gaussian seed law is `volume.withDensity (C_{d,η} exp(-‖b‖²/(2 β²)))`, `β = η/√d`. -/
theorem map_nativeOsPerturbation_eq_withDensity (hd : 0 < d) {η : ℝ} (hη : 0 < η) :
    (gaussianSeedLaw d).map (nativeOsPerturbation η)
      = volume.withDensity fun b => ENNReal.ofReal (zeroCapGaussDensity d η b) := by
  set s := η / Real.sqrt d with hs
  have hsd : 0 < Real.sqrt d := Real.sqrt_pos.2 (by exact_mod_cast hd)
  have hs0 : 0 < s := div_pos hη hsd
  set K : EuclideanSpace ℝ (Fin d) → (Fin d → ℝ) := fun b => WithLp.ofLp (s⁻¹ • b) with hKdef
  have hL : Measurable (nativeOsPerturbation (d := d) η) := measurable_nativeOsPerturbation η
  have hK : Measurable K := by
    rw [hKdef]
    exact (PiLp.continuous_ofLp 2 _).measurable.comp (measurable_const_smul _)
  have hKL : ∀ g, K (nativeOsPerturbation η g) = g := by
    intro g
    simp only [hKdef, nativeOsPerturbation, ← hs, smul_smul, inv_mul_cancel₀ hs0.ne', one_smul]
  have hmap : (volume : Measure (Fin d → ℝ)).map (nativeOsPerturbation η)
      = ENNReal.ofReal (|s ^ d|⁻¹) • (volume : Measure (EuclideanSpace ℝ (Fin d))) := by
    have e : nativeOsPerturbation (d := d) η = (fun b : EuclideanSpace ℝ (Fin d) => s • b)
        ∘ (WithLp.toLp 2 : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) := by
      funext g; rfl
    rw [e, ← Measure.map_map (measurable_const_smul s) (PiLp.volume_preserving_toLp (Fin d)).measurable,
      (PiLp.volume_preserving_toLp (Fin d)).map_eq, Measure.map_addHaar_smul _ hs0.ne',
      finrank_euclideanSpace_fin, abs_inv]
  have hFm : Measurable fun g : Fin d → ℝ => ENNReal.ofReal (∏ i, gaussianPDFReal 0 1 (g i)) := by
    refine ENNReal.measurable_ofReal.comp (Finset.measurable_prod _ fun i _ => ?_)
    exact (measurable_gaussianPDFReal 0 1).comp (measurable_pi_apply i)
  rw [gaussianSeedLaw_eq_withDensity, map_withDensity_eq_of_inverse hL hK hKL hmap hFm]
  refine withDensity_congr_ae (Filter.Eventually.of_forall fun b => ?_)
  simp only
  rw [← ENNReal.ofReal_mul (by positivity)]
  congr 1
  -- the product of the coordinate densities
  have hprod : ∏ i, gaussianPDFReal 0 1 (K b i)
      = ((Real.sqrt (2 * Real.pi))⁻¹) ^ d * Real.exp (-(∑ i, K b i ^ 2) / 2) := by
    simp only [gaussianPDFReal, NNReal.coe_one, mul_one, sub_zero]
    rw [Finset.prod_mul_distrib, Finset.prod_const, Finset.card_univ, Fintype.card_fin,
      ← Real.exp_sum, ← Finset.sum_div, Finset.sum_neg_distrib]
  have hsum : ∑ i, K b i ^ 2 = ‖b‖ ^ 2 / s ^ 2 := by
    rw [EuclideanSpace.norm_sq_eq]
    simp only [hKdef, WithLp.ofLp_smul, Pi.smul_apply, smul_eq_mul, Real.norm_eq_abs,
      sq_abs, mul_pow, inv_pow]
    rw [← Finset.mul_sum]
    field_simp
  rw [hprod, hsum]
  unfold zeroCapGaussDensity zeroCapGaussConst
  rw [← hs, abs_of_pos (pow_pos hs0 d)]
  have : -(‖b‖ ^ 2 / s ^ 2) / 2 = -‖b‖ ^ 2 / (2 * s ^ 2) := by field_simp
  rw [this]
  ring

end PerturbationDensity

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroNoiseCapHessian.lean <==
import LossOnlyTraceability.ZeroNoiseCapRankOne
import LossOnlyTraceability.NativeOversamplingObjective
import LossOnlyTraceability.LogisticCurvature

/-! The Hessian of the perturbed objective and its deterministic bounds, for the zero-noise cap of
the oversampling law for quartic logistic ERM, with the mixed regularizer `g_λ` of the
curvature-transition law.

For training points `x : Fin n → E` the gradient map `G_x(θ) = λθ + ‖θ‖²θ + ĝ_x(θ)` has the
derivative (`hasFDerivAt_nativeOsGradMap`)

`H_x(θ) = (λ + ‖θ‖²) I + 2 θ ⊗ θ + n⁻¹ ∑_i φ''(⟪θ, x_i⟫) x_i ⊗ x_i` (`zeroCapHessian`),

which is `(λ + ‖θ‖²)`-coercive with positive determinant when `λ + ‖θ‖² > 0`.  For two training
sets that agree outside a set `J` of indices, with points in the unit ball:

* `log_det_zeroCapHessian_sub_le`: `log det H_x(θ) - log det H_{x'}(θ) ≤ |J|/(4 n (λ + ‖θ‖²))`
  (rank-one determinant bounds);
* `norm_nativeOsEmpiricalGradient_sub_le_pair`: the gradient-difference bound, with an energy
  bound `∑_i ⟪v, x'_i - x_i⟫² ≤ K ‖v‖²` (`K ≥ 0`): `‖ĝ_{x'}(θ) - ĝ_x(θ)‖ ≤ √(|J| K) (1 + ‖θ‖/4)/n`;
* `norm_zeroCapHessian_sub_apply_le`: the Hessian-difference bound in operator form,
  `‖(H_{x'}(θ) - H_x(θ)) v‖ ≤ √(|J| K) (2 + ‖θ‖) ‖v‖/(4n)`;
* `norm_gradDiff_sub_le`: the difference `Δ = ĝ_{x'} - ĝ_x` is Lipschitz on the ball of radius `R`
  with constant `√(|J| K) (2 + R)/(4n)` (mean value inequality). -/

noncomputable section

namespace LossOnlyTraceability

open scoped InnerProductSpace BigOperators

section LogisticCurvatureLipschitz

/-- The derivative of the logistic curvature `φ''(t) = e^t/(1 + e^t)²`. -/
theorem hasDerivAt_logisticCurvature (t : ℝ) :
    HasDerivAt logisticCurvature
      (Real.exp t * (1 - Real.exp t) / (1 + Real.exp t) ^ 3) t := by
  have h1 : (1 + Real.exp t) ^ 2 ≠ 0 := by positivity
  have hd := (Real.hasDerivAt_exp t).div (((Real.hasDerivAt_exp t).const_add 1).pow 2) h1
  show HasDerivAt (fun t => Real.exp t / (1 + Real.exp t) ^ 2) _ t
  refine hd.congr_deriv ?_
  have he := Real.exp_pos t
  simp only [Pi.pow_apply]
  field_simp
  ring

/-- `|φ'''| ≤ 1/4`. -/
theorem abs_deriv_logisticCurvature_le (t : ℝ) :
    |Real.exp t * (1 - Real.exp t) / (1 + Real.exp t) ^ 3| ≤ 1 / 4 := by
  have he := Real.exp_pos t
  rw [abs_div, abs_of_pos (by positivity : (0 : ℝ) < (1 + Real.exp t) ^ 3),
    div_le_iff₀ (by positivity)]
  rw [abs_mul, abs_of_pos he]
  have h1 : |1 - Real.exp t| ≤ 1 + Real.exp t := by
    rw [abs_le]; constructor <;> linarith
  have h2 : Real.exp t * |1 - Real.exp t| ≤ Real.exp t * (1 + Real.exp t) :=
    mul_le_mul_of_nonneg_left h1 he.le
  nlinarith [sq_nonneg (Real.exp t - 1), abs_nonneg (1 - Real.exp t)]

/-- The logistic curvature is `1/4`-Lipschitz: `|φ''(s) - φ''(t)| ≤ |s - t|/4`. -/
theorem abs_logisticCurvature_sub_le (s t : ℝ) :
    |logisticCurvature s - logisticCurvature t| ≤ |s - t| / 4 := by
  have h := Convex.norm_image_sub_le_of_norm_hasDerivWithin_le
    (f := logisticCurvature) (C := 1 / 4) (s := Set.univ)
    (fun x _ => (hasDerivAt_logisticCurvature x).hasDerivWithinAt)
    (fun x _ => by rw [Real.norm_eq_abs]; exact abs_deriv_logisticCurvature_le x)
    convex_univ (Set.mem_univ t) (Set.mem_univ s)
  simp only [Real.norm_eq_abs] at h
  linarith

end LogisticCurvatureLipschitz

section Hessian

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] {n : ℕ}

/-- The Hessian `H_x(θ) = (λ + ‖θ‖²) I + 2 θ ⊗ θ + n⁻¹ ∑_i φ''(⟪θ, x_i⟫) x_i ⊗ x_i` of the perturbed
objective. -/
def zeroCapHessian (lam : ℝ) (x : Fin n → E) (θ : E) : E →L[ℝ] E :=
  ((lam + ‖θ‖ ^ 2) • 1 + (2 : ℝ) • zeroCapRankOne θ θ)
    + ∑ i, ((n : ℝ)⁻¹ * logisticCurvature ⟪θ, x i⟫_ℝ) • zeroCapRankOne (x i) (x i)

theorem zeroCapHessian_apply (lam : ℝ) (x : Fin n → E) (θ v : E) :
    zeroCapHessian lam x θ v = (lam + ‖θ‖ ^ 2) • v + (2 * ⟪θ, v⟫_ℝ) • θ
      + ∑ i, ((n : ℝ)⁻¹ * logisticCurvature ⟪θ, x i⟫_ℝ * ⟪x i, v⟫_ℝ) • x i := by
  simp only [zeroCapHessian, ContinuousLinearMap.add_apply, ContinuousLinearMap.smul_apply,
    ContinuousLinearMap.one_apply, zeroCapRankOne_apply, ContinuousLinearMap.sum_apply, smul_smul]

/-- **The derivative of the gradient map**: `D G_x(θ) = H_x(θ)`. -/
theorem hasFDerivAt_nativeOsGradMap (lam : ℝ) (x : Fin n → E) (θ : E) :
    HasFDerivAt (nativeOsGradMap lam x) (zeroCapHessian lam x θ) θ := by
  have h1 : HasFDerivAt (fun y : E => lam • y) (lam • (1 : E →L[ℝ] E)) θ :=
    (hasFDerivAt_id θ).const_smul lam
  have h2 : HasFDerivAt (fun y : E => (‖y‖ ^ 2 : ℝ) • y)
      ((‖θ‖ ^ 2 : ℝ) • (1 : E →L[ℝ] E) + (2 • innerSL ℝ θ).smulRight θ) θ :=
    ((hasStrictFDerivAt_norm_sq θ).hasFDerivAt).smul (hasFDerivAt_id θ)
  have h3 : ∀ i, HasFDerivAt (fun y : E => ((n : ℝ)⁻¹ * logisticSlope ⟪y, x i⟫_ℝ) • x i)
      (((n : ℝ)⁻¹ * logisticCurvature ⟪θ, x i⟫_ℝ) • zeroCapRankOne (x i) (x i)) θ := by
    intro i
    have hin : HasFDerivAt (fun y : E => ⟪y, x i⟫_ℝ) (innerSL ℝ (x i)) θ := by
      have := (innerSL ℝ (x i)).hasFDerivAt (x := θ)
      convert this using 1
      funext y
      simp [real_inner_comm]
    have hs := ((hasDerivAt_logisticSlope ⟪θ, x i⟫_ℝ).comp_hasFDerivAt θ hin).const_mul
      (n : ℝ)⁻¹
    have hv := hs.smul_const (x i)
    refine hv.congr_fderiv ?_
    ext v
    simp only [zeroCapRankOne_apply, ContinuousLinearMap.smul_apply,
      ContinuousLinearMap.smulRight_apply, innerSL_apply_apply, smul_smul, smul_eq_mul]
  have h4 : HasFDerivAt (nativeOsEmpiricalGradient x)
      (∑ i, ((n : ℝ)⁻¹ * logisticCurvature ⟪θ, x i⟫_ℝ) • zeroCapRankOne (x i) (x i)) θ := by
    have := HasFDerivAt.fun_sum (u := Finset.univ) (fun i _ => h3 i)
    convert this using 1
    funext y
    simp [nativeOsEmpiricalGradient, logisticGradient]
  have h5 := (h1.add h2).add h4
  convert h5 using 1
  · funext y
    simp [nativeOsGradMap, quarticMap]
  · ext v
    simp only [zeroCapHessian, ContinuousLinearMap.add_apply, ContinuousLinearMap.smul_apply,
      ContinuousLinearMap.one_apply, zeroCapRankOne_apply, ContinuousLinearMap.smulRight_apply,
      ContinuousLinearMap.coe_smul', Pi.smul_apply, innerSL_apply_apply, add_smul, smul_eq_mul,
      nsmul_eq_mul]
    push_cast
    rw [smul_smul]
    abel

/-- `H_x(θ)` is `(λ + ‖θ‖²)`-coercive. -/
theorem zeroCapHessian_coercive (lam : ℝ) (x : Fin n → E) (θ v : E) :
    (lam + ‖θ‖ ^ 2) * ‖v‖ ^ 2 ≤ ⟪zeroCapHessian lam x θ v, v⟫_ℝ := by
  rw [zeroCapHessian_apply]
  simp only [inner_add_left, real_inner_smul_left, real_inner_self_eq_norm_sq, sum_inner]
  have h1 : 0 ≤ 2 * ⟪θ, v⟫_ℝ * ⟪θ, v⟫_ℝ := by nlinarith [sq_nonneg ⟪θ, v⟫_ℝ]
  have h2 : 0 ≤ ∑ i, (n : ℝ)⁻¹ * logisticCurvature ⟪θ, x i⟫_ℝ * ⟪x i, v⟫_ℝ * ⟪x i, v⟫_ℝ := by
    refine Finset.sum_nonneg fun i _ => ?_
    have h3 := logisticCurvature_nonneg ⟪θ, x i⟫_ℝ
    have h4 : 0 ≤ ⟪x i, v⟫_ℝ * ⟪x i, v⟫_ℝ := mul_self_nonneg _
    have h5 : 0 ≤ (n : ℝ)⁻¹ := by positivity
    have := mul_nonneg (mul_nonneg h5 h3) h4
    linarith [this]
  have e1 : ⟪v, θ⟫_ℝ = ⟪θ, v⟫_ℝ := real_inner_comm _ _
  have e2 : ∀ i, ⟪v, x i⟫_ℝ = ⟪x i, v⟫_ℝ := fun i => real_inner_comm _ _
  linarith

end Hessian

section Determinant

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [FiniteDimensional ℝ E]
  {n : ℕ}

/-- The common part `(λ + ‖θ‖²) I + 2 θ ⊗ θ` is coercive with positive determinant. -/
theorem zeroCapHessian_base_facts {c : ℝ} (hc : 0 < c) (θ : E) :
    (∀ v, c * ‖v‖ ^ 2 ≤ ⟪(c • (1 : E →L[ℝ] E) + (2 : ℝ) • zeroCapRankOne θ θ) v, v⟫_ℝ) ∧
      0 < (c • (1 : E →L[ℝ] E) + (2 : ℝ) • zeroCapRankOne θ θ).det := by
  have hM := zeroCap_coercive_smul_one (E := E) c
  have hdet : 0 < (c • (1 : E →L[ℝ] E)).det := by
    rw [det_smul_one_zeroCap]; positivity
  obtain ⟨h1, -⟩ := det_add_zeroCapRankOne_bounds hc (by norm_num : (0 : ℝ) ≤ 2) hM hdet θ
  exact ⟨zeroCap_coercive_add (by norm_num) hM θ, lt_of_lt_of_le hdet h1⟩

/-- The Hessian has positive determinant when `λ + ‖θ‖² > 0`. -/
theorem det_zeroCapHessian_pos {lam : ℝ} (x : Fin n → E) {θ : E} (hc : 0 < lam + ‖θ‖ ^ 2) :
    0 < (zeroCapHessian lam x θ).det := by
  classical
  obtain ⟨hB, hBdet⟩ := zeroCapHessian_base_facts (E := E) hc θ
  obtain ⟨-, h1, -⟩ := det_add_sum_zeroCapRankOne_bounds hc hB hBdet
    (fun i => (n : ℝ)⁻¹ * logisticCurvature ⟪θ, x i⟫_ℝ) x Finset.univ
    (fun i _ => mul_nonneg (by positivity) (logisticCurvature_nonneg _))
  exact lt_of_lt_of_le hBdet h1

/-- **The log-determinant comparison.**  For training sets `x, x'` in the unit ball that agree
outside `J`, and `λ + ‖θ‖² > 0`:
`log det H_x(θ) - log det H_{x'}(θ) ≤ |J|/(4 n (λ + ‖θ‖²))`. -/
theorem log_det_zeroCapHessian_sub_le {lam : ℝ} {x x' : Fin n → E} (J : Finset (Fin n))
    (hJ : ∀ i ∉ J, x i = x' i) (hx : ∀ i, ‖x i‖ ≤ 1) {θ : E} (hc : 0 < lam + ‖θ‖ ^ 2) :
    Real.log (zeroCapHessian lam x θ).det - Real.log (zeroCapHessian lam x' θ).det
      ≤ J.card / (4 * n * (lam + ‖θ‖ ^ 2)) := by
  classical
  set c := lam + ‖θ‖ ^ 2 with hcdef
  set a : Fin n → ℝ := fun i => (n : ℝ)⁻¹ * logisticCurvature ⟪θ, x i⟫_ℝ with ha
  set a' : Fin n → ℝ := fun i => (n : ℝ)⁻¹ * logisticCurvature ⟪θ, x' i⟫_ℝ with ha'
  have ha0 : ∀ i, 0 ≤ a i := fun i => mul_nonneg (by positivity) (logisticCurvature_nonneg _)
  have ha0' : ∀ i, 0 ≤ a' i := fun i => mul_nonneg (by positivity) (logisticCurvature_nonneg _)
  obtain ⟨hB0, hB0det⟩ := zeroCapHessian_base_facts (E := E) hc θ
  set B0 := c • (1 : E →L[ℝ] E) + (2 : ℝ) • zeroCapRankOne θ θ with hB0def
  obtain ⟨hB, hBlo, -⟩ := det_add_sum_zeroCapRankOne_bounds hc hB0 hB0det a x Jᶜ
    (fun i _ => ha0 i)
  set B := B0 + ∑ i ∈ Jᶜ, a i • zeroCapRankOne (x i) (x i) with hBdef
  have hBdet : 0 < B.det := lt_of_lt_of_le hB0det hBlo
  have hsplit : ∀ (y : Fin n → E) (b : Fin n → ℝ), (∑ i, b i • zeroCapRankOne (y i) (y i))
      = ∑ i ∈ Jᶜ, b i • zeroCapRankOne (y i) (y i) + ∑ i ∈ J, b i • zeroCapRankOne (y i) (y i) :=
    fun y b => (Finset.sum_compl_add_sum J _).symm
  have hHx : zeroCapHessian lam x θ = B + ∑ i ∈ J, a i • zeroCapRankOne (x i) (x i) := by
    rw [zeroCapHessian, hsplit x a, hBdef, hB0def]; abel
  have hHx' : zeroCapHessian lam x' θ = B + ∑ i ∈ J, a' i • zeroCapRankOne (x' i) (x' i) := by
    rw [zeroCapHessian, hsplit x' a', hBdef, hB0def]
    have : ∑ i ∈ Jᶜ, a' i • zeroCapRankOne (x' i) (x' i)
        = ∑ i ∈ Jᶜ, a i • zeroCapRankOne (x i) (x i) := by
      refine Finset.sum_congr rfl fun i hi => ?_
      have hxi := hJ i (Finset.mem_compl.1 hi)
      simp only [ha, ha', hxi]
    rw [this]; abel
  obtain ⟨-, -, hup⟩ := det_add_sum_zeroCapRankOne_bounds hc hB hBdet a x J (fun i _ => ha0 i)
  obtain ⟨-, hlo', -⟩ := det_add_sum_zeroCapRankOne_bounds hc hB hBdet a' x' J
    (fun i _ => ha0' i)
  rw [← hHx] at hup
  rw [← hHx'] at hlo'
  have hpos := det_zeroCapHessian_pos (lam := lam) x hc
  have hpos' := det_zeroCapHessian_pos (lam := lam) x' hc
  have hprod : 0 < ∏ i ∈ J, (1 + a i * (‖x i‖ ^ 2 / c)) :=
    Finset.prod_pos fun i _ => by have := ha0 i; positivity
  have hl1 : Real.log (zeroCapHessian lam x θ).det
      ≤ Real.log B.det + ∑ i ∈ J, Real.log (1 + a i * (‖x i‖ ^ 2 / c)) := by
    rw [← Real.log_prod (fun i _ => by have := ha0 i; positivity), ← Real.log_mul hBdet.ne'
      hprod.ne']
    exact Real.log_le_log hpos hup
  have hl2 : Real.log B.det ≤ Real.log (zeroCapHessian lam x' θ).det :=
    Real.log_le_log hBdet hlo'
  have hl3 : ∑ i ∈ J, Real.log (1 + a i * (‖x i‖ ^ 2 / c)) ≤ ∑ _i ∈ J, 1 / (4 * n * c) := by
    refine Finset.sum_le_sum fun i _ => ?_
    have hai := ha0 i
    refine (Real.log_le_sub_one_of_pos (by positivity)).trans ?_
    have hk : logisticCurvature ⟪θ, x i⟫_ℝ ≤ 1 / 4 := logisticCurvature_le_quarter _
    have hxi : ‖x i‖ ^ 2 ≤ 1 := by
      have := hx i
      have := norm_nonneg (x i)
      nlinarith
    rcases Nat.eq_zero_or_pos n with hn | hn
    · subst hn; exact (Fin.elim0 i)
    have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
    have hk0 := logisticCurvature_nonneg ⟪θ, x i⟫_ℝ
    have hq : logisticCurvature ⟪θ, x i⟫_ℝ * ‖x i‖ ^ 2 ≤ 1 / 4 := by nlinarith
    have e : 1 + a i * (‖x i‖ ^ 2 / c) - 1
        = (logisticCurvature ⟪θ, x i⟫_ℝ * ‖x i‖ ^ 2) * (1 / (n * c)) := by
      simp only [ha]; field_simp; ring
    rw [e]
    calc (logisticCurvature ⟪θ, x i⟫_ℝ * ‖x i‖ ^ 2) * (1 / (n * c))
        ≤ 1 / 4 * (1 / (n * c)) := mul_le_mul_of_nonneg_right hq (by positivity)
      _ = 1 / (4 * n * c) := by field_simp
  have hsum : ∑ _i ∈ J, 1 / (4 * n * c) = J.card / (4 * n * c) := by
    rw [Finset.sum_const, nsmul_eq_mul]; ring
  linarith

end Determinant

section PairBounds

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] {n : ℕ}

/-- **Energy duality.**  If `∑_i ⟪v, d_i⟫² ≤ K ‖v‖²` for all `v`, then
`‖∑_i α_i d_i‖² ≤ K ∑_i α_i²`. -/
theorem norm_sum_smul_sq_le_of_energy {ι : Type*} [Fintype ι] {d : ι → E} {K : ℝ} (hK0 : 0 ≤ K)
    (hK : ∀ v, ∑ i, ⟪v, d i⟫_ℝ ^ 2 ≤ K * ‖v‖ ^ 2) (α : ι → ℝ) :
    ‖∑ i, α i • d i‖ ^ 2 ≤ K * ∑ i, α i ^ 2 := by
  set s := ∑ i, α i • d i with hs
  have h1 : ‖s‖ ^ 2 = ∑ i, α i * ⟪s, d i⟫_ℝ := by
    rw [← real_inner_self_eq_norm_sq]
    conv_lhs => rw [hs, inner_sum]
    simp only [inner_smul_right]
    rw [← hs]
  have h2 : (∑ i, α i * ⟪s, d i⟫_ℝ) ^ 2 ≤ (∑ i, α i ^ 2) * ∑ i, ⟪s, d i⟫_ℝ ^ 2 :=
    Finset.sum_mul_sq_le_sq_mul_sq _ _ _
  have h3 := hK s
  have hA : 0 ≤ ∑ i, α i ^ 2 := Finset.sum_nonneg fun i _ => sq_nonneg _
  rw [← h1] at h2
  have h4 : (‖s‖ ^ 2) ^ 2 ≤ (∑ i, α i ^ 2) * (K * ‖s‖ ^ 2) :=
    h2.trans (mul_le_mul_of_nonneg_left h3 hA)
  rcases (sq_nonneg ‖s‖).eq_or_lt with h0 | hpos
  · rw [← h0]
    positivity
  · have : ‖s‖ ^ 2 * ‖s‖ ^ 2 ≤ (K * ∑ i, α i ^ 2) * ‖s‖ ^ 2 := by nlinarith
    exact le_of_mul_le_mul_right this hpos

/-- `∑_{i ∈ J} |⟪w, d_i⟫| ≤ √(|J| K) ‖w‖` under the energy bound. -/
theorem sum_abs_inner_le_of_energy {ι : Type*} [Fintype ι] {d : ι → E} {K : ℝ} (hK0 : 0 ≤ K)
    (hK : ∀ v, ∑ i, ⟪v, d i⟫_ℝ ^ 2 ≤ K * ‖v‖ ^ 2) (J : Finset ι) (w : E) :
    ∑ i ∈ J, |⟪w, d i⟫_ℝ| ≤ Real.sqrt (J.card * K) * ‖w‖ := by
  have h1 := Finset.sum_mul_sq_le_sq_mul_sq J (fun _ => (1 : ℝ)) (fun i => |⟪w, d i⟫_ℝ|)
  simp only [one_mul, one_pow, Finset.sum_const, nsmul_eq_mul, mul_one, sq_abs] at h1
  have h2 : ∑ i ∈ J, ⟪w, d i⟫_ℝ ^ 2 ≤ ∑ i, ⟪w, d i⟫_ℝ ^ 2 :=
    Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ J) fun i _ _ => sq_nonneg _
  have hc : (0 : ℝ) ≤ J.card := Nat.cast_nonneg _
  have h3 : (∑ i ∈ J, |⟪w, d i⟫_ℝ|) ^ 2 ≤ (Real.sqrt (J.card * K) * ‖w‖) ^ 2 := by
    rw [mul_pow, Real.sq_sqrt (by positivity)]
    calc (∑ i ∈ J, |⟪w, d i⟫_ℝ|) ^ 2 ≤ J.card * ∑ i ∈ J, ⟪w, d i⟫_ℝ ^ 2 := h1
      _ ≤ J.card * (K * ‖w‖ ^ 2) := mul_le_mul_of_nonneg_left (h2.trans (hK w)) hc
      _ = J.card * K * ‖w‖ ^ 2 := by ring
  have hnn : 0 ≤ Real.sqrt (J.card * K) * ‖w‖ := by positivity
  exact abs_le_of_sq_le_sq' h3 hnn |>.2

/-- **The gradient-difference bound**: for training sets in the unit ball that agree outside `J`, with
`∑_i ⟪v, x'_i - x_i⟫² ≤ K ‖v‖²`: `‖ĝ_{x'}(θ) - ĝ_x(θ)‖ ≤ √(|J| K) (1 + ‖θ‖/4)/n`. -/
theorem norm_nativeOsEmpiricalGradient_sub_le_pair {x x' : Fin n → E} (J : Finset (Fin n))
    (hJ : ∀ i ∉ J, x i = x' i) (hx : ∀ i, ‖x i‖ ≤ 1) {K : ℝ} (hK0 : 0 ≤ K)
    (hK : ∀ v, ∑ i, ⟪v, x' i - x i⟫_ℝ ^ 2 ≤ K * ‖v‖ ^ 2) (θ : E) :
    ‖nativeOsEmpiricalGradient x' θ - nativeOsEmpiricalGradient x θ‖
      ≤ Real.sqrt (J.card * K) * (1 + ‖θ‖ / 4) / n := by
  classical
  rcases Nat.eq_zero_or_pos n with hn | hn
  · subst hn; simp [nativeOsEmpiricalGradient, logisticGradient]
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  set A := ∑ i, (if i ∈ J then logisticSlope ⟪θ, x' i⟫_ℝ else 0) • (x' i - x i) with hA
  set B := ∑ i, (logisticSlope ⟪θ, x' i⟫_ℝ - logisticSlope ⟪θ, x i⟫_ℝ) • x i with hB
  have e : nativeOsEmpiricalGradient x' θ - nativeOsEmpiricalGradient x θ = (n : ℝ)⁻¹ • (A + B) := by
    simp only [nativeOsEmpiricalGradient, logisticGradient, hA, hB, smul_add, Finset.smul_sum,
      ← Finset.sum_sub_distrib, ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun i _ => ?_
    by_cases hi : i ∈ J
    · simp only [hi, if_true, smul_sub, sub_smul, smul_smul, mul_comm]
      abel
    · simp only [hi, if_false, zero_smul, zero_add, hJ i hi, sub_self, smul_zero]
  have hAn : ‖A‖ ≤ Real.sqrt (J.card * K) := by
    have h := norm_sum_smul_sq_le_of_energy hK0 hK
      (fun i => if i ∈ J then logisticSlope ⟪θ, x' i⟫_ℝ else 0)
    have hs : ∑ i, (if i ∈ J then logisticSlope ⟪θ, x' i⟫_ℝ else 0) ^ 2 ≤ J.card := by
      rw [← Finset.sum_filter_add_sum_filter_not Finset.univ (· ∈ J)]
      have h1 : ∑ i ∈ Finset.univ.filter (· ∈ J),
          (if i ∈ J then logisticSlope ⟪θ, x' i⟫_ℝ else 0) ^ 2 ≤ ∑ _i ∈ J, (1 : ℝ) := by
        rw [Finset.filter_mem_eq_inter, Finset.univ_inter]
        refine Finset.sum_le_sum fun i hi => ?_
        simp only [hi, if_true]
        have := abs_logisticSlope_le_one ⟪θ, x' i⟫_ℝ
        nlinarith [abs_nonneg (logisticSlope ⟪θ, x' i⟫_ℝ), sq_abs (logisticSlope ⟪θ, x' i⟫_ℝ)]
      have h2 : ∑ i ∈ Finset.univ.filter (fun i => ¬ i ∈ J),
          (if i ∈ J then logisticSlope ⟪θ, x' i⟫_ℝ else 0) ^ 2 = 0 := by
        refine Finset.sum_eq_zero fun i hi => ?_
        simp only [Finset.mem_filter] at hi
        simp [hi.2]
      rw [h2, add_zero]
      simpa using h1
    have h3 : ‖A‖ ^ 2 ≤ (Real.sqrt (J.card * K)) ^ 2 := by
      rw [Real.sq_sqrt (by positivity)]
      calc ‖A‖ ^ 2 ≤ K * ∑ i, (if i ∈ J then logisticSlope ⟪θ, x' i⟫_ℝ else 0) ^ 2 := h
        _ ≤ K * J.card := mul_le_mul_of_nonneg_left hs hK0
        _ = J.card * K := by ring
    exact abs_le_of_sq_le_sq' h3 (Real.sqrt_nonneg _) |>.2
  have hBn : ‖B‖ ≤ Real.sqrt (J.card * K) * ‖θ‖ / 4 := by
    have h1 : ‖B‖ ≤ ∑ i ∈ J, |⟪θ, x' i - x i⟫_ℝ| / 4 := by
      refine (norm_sum_le _ _).trans ?_
      rw [← Finset.sum_subset (Finset.subset_univ J) (fun i _ hi => by
        simp [hJ i hi])]
      refine Finset.sum_le_sum fun i _ => ?_
      rw [norm_smul, Real.norm_eq_abs]
      have h2 := abs_logisticSlope_sub_le_quarter ⟪θ, x' i⟫_ℝ ⟪θ, x i⟫_ℝ
      rw [← inner_sub_right] at h2
      have h3 := hx i
      calc |logisticSlope ⟪θ, x' i⟫_ℝ - logisticSlope ⟪θ, x i⟫_ℝ| * ‖x i‖
          ≤ |⟪θ, x' i - x i⟫_ℝ| / 4 * 1 :=
            mul_le_mul h2 h3 (norm_nonneg _) (by positivity)
        _ = |⟪θ, x' i - x i⟫_ℝ| / 4 := by ring
    have h2 := sum_abs_inner_le_of_energy hK0 hK J θ
    rw [← Finset.sum_div] at h1
    linarith
  rw [e, norm_smul, Real.norm_eq_abs, abs_of_pos (inv_pos.2 hn0)]
  have := (norm_add_le A B).trans (add_le_add hAn hBn)
  calc (n : ℝ)⁻¹ * ‖A + B‖ ≤ (n : ℝ)⁻¹ * (Real.sqrt (J.card * K)
        + Real.sqrt (J.card * K) * ‖θ‖ / 4) := mul_le_mul_of_nonneg_left this (by positivity)
    _ = Real.sqrt (J.card * K) * (1 + ‖θ‖ / 4) / n := by field_simp

/-- Sums over all indices of terms vanishing outside `J` are sums over `J`. -/
theorem sum_eq_sum_of_vanish {f : Fin n → ℝ} (J : Finset (Fin n)) (hf : ∀ i ∉ J, f i = 0) :
    ∑ i, f i = ∑ i ∈ J, f i :=
  (Finset.sum_subset (Finset.subset_univ J) fun i _ hi => hf i hi).symm

/-- **The Hessian-difference bound in operator form**: for training sets `x, x'` in the unit ball
that agree outside `J`, with `∑_i ⟪v, x'_i - x_i⟫² ≤ K ‖v‖²`:
`‖(H_{x'}(ϑ) - H_x(ϑ)) v‖ ≤ √(|J| K) (2 + ‖ϑ‖) ‖v‖/(4n)`. -/
theorem norm_zeroCapHessian_sub_apply_le (lam : ℝ) {x x' : Fin n → E} (J : Finset (Fin n))
    (hJ : ∀ i ∉ J, x i = x' i) (hx : ∀ i, ‖x i‖ ≤ 1) (hx' : ∀ i, ‖x' i‖ ≤ 1) {K : ℝ}
    (hK0 : 0 ≤ K) (hK : ∀ v, ∑ i, ⟪v, x' i - x i⟫_ℝ ^ 2 ≤ K * ‖v‖ ^ 2) (ϑ v : E) :
    ‖(zeroCapHessian lam x' ϑ - zeroCapHessian lam x ϑ) v‖
      ≤ Real.sqrt (J.card * K) * (2 + ‖ϑ‖) * ‖v‖ / (4 * n) := by
  classical
  rcases Nat.eq_zero_or_pos n with hn | hn
  · subst hn
    simp [zeroCapHessian]
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  set q : E → ℝ := fun y => logisticCurvature ⟪ϑ, y⟫_ℝ with hq
  set T1 := ∑ i, (if i ∈ J then q (x' i) * ⟪x' i, v⟫_ℝ else 0) • (x' i - x i) with hT1
  set T2 := ∑ i, (q (x' i) * ⟪x' i - x i, v⟫_ℝ) • x i with hT2
  set T3 := ∑ i, ((q (x' i) - q (x i)) * ⟪x i, v⟫_ℝ) • x i with hT3
  have e : (zeroCapHessian lam x' ϑ - zeroCapHessian lam x ϑ) v = (n : ℝ)⁻¹ • (T1 + T2 + T3) := by
    rw [ContinuousLinearMap.sub_apply, zeroCapHessian_apply, zeroCapHessian_apply]
    simp only [hT1, hT2, hT3, smul_add, Finset.smul_sum, ← Finset.sum_add_distrib]
    rw [add_sub_add_left_eq_sub, ← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl fun i _ => ?_
    by_cases hi : i ∈ J
    · simp only [hi, if_true, hq, inner_sub_left]
      module
    · simp only [hi, if_false, zero_smul, hJ i hi, sub_self, inner_zero_left, mul_zero,
        smul_zero, zero_add, zero_mul]
  have hq0 : ∀ y, 0 ≤ q y := fun y => logisticCurvature_nonneg _
  have hq4 : ∀ y, q y ≤ 1 / 4 := fun y => logisticCurvature_le_quarter _
  set S := Real.sqrt (J.card * K) with hS
  have hS0 : 0 ≤ S := Real.sqrt_nonneg _
  -- T1
  have hT1n : ‖T1‖ ≤ S * ‖v‖ / 4 := by
    have h := norm_sum_smul_sq_le_of_energy hK0 hK
      (fun i => if i ∈ J then q (x' i) * ⟪x' i, v⟫_ℝ else 0)
    have hs : ∑ i, (if i ∈ J then q (x' i) * ⟪x' i, v⟫_ℝ else 0) ^ 2
        ≤ J.card * (‖v‖ / 4) ^ 2 := by
      rw [sum_eq_sum_of_vanish J (fun i hi => by simp [hi])]
      calc ∑ i ∈ J, (if i ∈ J then q (x' i) * ⟪x' i, v⟫_ℝ else 0) ^ 2
          ≤ ∑ _i ∈ J, (‖v‖ / 4) ^ 2 := by
            refine Finset.sum_le_sum fun i hi => ?_
            simp only [hi, if_true]
            have h1 : |⟪x' i, v⟫_ℝ| ≤ ‖v‖ := by
              refine (abs_real_inner_le_norm _ _).trans ?_
              have := hx' i
              nlinarith [norm_nonneg v]
            have h2 : |q (x' i) * ⟪x' i, v⟫_ℝ| ≤ ‖v‖ / 4 := by
              rw [abs_mul, abs_of_nonneg (hq0 _)]
              have := hq4 (x' i)
              nlinarith [abs_nonneg ⟪x' i, v⟫_ℝ, norm_nonneg v, hq0 (x' i)]
            have := sq_le_sq' (abs_le.1 h2).1 (abs_le.1 h2).2
            linarith
        _ = J.card * (‖v‖ / 4) ^ 2 := by rw [Finset.sum_const, nsmul_eq_mul]
    have h3 : ‖T1‖ ^ 2 ≤ (S * ‖v‖ / 4) ^ 2 := by
      rw [div_pow, mul_pow, hS, Real.sq_sqrt (by positivity)]
      calc ‖T1‖ ^ 2 ≤ K * (J.card * (‖v‖ / 4) ^ 2) := h.trans (mul_le_mul_of_nonneg_left hs hK0)
        _ = J.card * K * ‖v‖ ^ 2 / 4 ^ 2 := by ring
    exact abs_le_of_sq_le_sq' h3 (by positivity) |>.2
  -- T2
  have hT2n : ‖T2‖ ≤ S * ‖v‖ / 4 := by
    have h1 : ‖T2‖ ≤ ∑ i, |⟪v, x' i - x i⟫_ℝ| / 4 := by
      refine (norm_sum_le _ _).trans (Finset.sum_le_sum fun i _ => ?_)
      rw [norm_smul, Real.norm_eq_abs, abs_mul, abs_of_nonneg (hq0 _), real_inner_comm]
      have := hq4 (x' i)
      have := hx i
      have := hq0 (x' i)
      have ha := abs_nonneg ⟪v, x' i - x i⟫_ℝ
      calc q (x' i) * |⟪v, x' i - x i⟫_ℝ| * ‖x i‖ ≤ 1 / 4 * |⟪v, x' i - x i⟫_ℝ| * 1 := by
            gcongr
        _ = |⟪v, x' i - x i⟫_ℝ| / 4 := by ring
    rw [sum_eq_sum_of_vanish J (fun i hi => by simp [hJ i hi]), ← Finset.sum_div] at h1
    have h2 := sum_abs_inner_le_of_energy hK0 hK J v
    linarith
  -- T3
  have hT3n : ‖T3‖ ≤ S * ‖ϑ‖ * ‖v‖ / 4 := by
    have h1 : ‖T3‖ ≤ ∑ i, |⟪ϑ, x' i - x i⟫_ℝ| / 4 * ‖v‖ := by
      refine (norm_sum_le _ _).trans (Finset.sum_le_sum fun i _ => ?_)
      rw [norm_smul, Real.norm_eq_abs, abs_mul]
      have h2 := abs_logisticCurvature_sub_le ⟪ϑ, x' i⟫_ℝ ⟪ϑ, x i⟫_ℝ
      rw [← inner_sub_right] at h2
      have h3 : |⟪x i, v⟫_ℝ| ≤ ‖v‖ := by
        refine (abs_real_inner_le_norm _ _).trans ?_
        have := hx i
        nlinarith [norm_nonneg v]
      have h4 := hx i
      calc |q (x' i) - q (x i)| * |⟪x i, v⟫_ℝ| * ‖x i‖
          ≤ |⟪ϑ, x' i - x i⟫_ℝ| / 4 * ‖v‖ * 1 := by
            gcongr
        _ = |⟪ϑ, x' i - x i⟫_ℝ| / 4 * ‖v‖ := by ring
    rw [sum_eq_sum_of_vanish J (fun i hi => by simp [hJ i hi]), ← Finset.sum_mul,
      ← Finset.sum_div] at h1
    have h2 := sum_abs_inner_le_of_energy hK0 hK J ϑ
    have h5 : (∑ i ∈ J, |⟪ϑ, x' i - x i⟫_ℝ|) / 4 * ‖v‖ ≤ S * ‖ϑ‖ / 4 * ‖v‖ := by gcongr
    linarith
  rw [e, norm_smul, Real.norm_eq_abs, abs_of_pos (inv_pos.2 hn0)]
  have := (norm_add₃_le (a := T1) (b := T2) (c := T3)).trans
    (add_le_add (add_le_add hT1n hT2n) hT3n)
  calc (n : ℝ)⁻¹ * ‖T1 + T2 + T3‖ ≤ (n : ℝ)⁻¹ * (S * ‖v‖ / 4 + S * ‖v‖ / 4 + S * ‖ϑ‖ * ‖v‖ / 4) :=
        mul_le_mul_of_nonneg_left this (by positivity)
    _ = S * (2 + ‖ϑ‖) * ‖v‖ / (4 * n) := by field_simp; ring

/-- **The Lipschitz bound for `Δ = ĝ_{x'} - ĝ_x`** on the ball of radius `R`: under the hypotheses of
`norm_zeroCapHessian_sub_apply_le`, for `‖ϑ₁‖, ‖ϑ₂‖ ≤ R`,
`‖Δ(ϑ₁) - Δ(ϑ₂)‖ ≤ √(|J| K) (2 + R)/(4n) ‖ϑ₁ - ϑ₂‖`. -/
theorem norm_gradDiff_sub_le {x x' : Fin n → E} (J : Finset (Fin n))
    (hJ : ∀ i ∉ J, x i = x' i) (hx : ∀ i, ‖x i‖ ≤ 1) (hx' : ∀ i, ‖x' i‖ ≤ 1) {K : ℝ}
    (hK0 : 0 ≤ K) (hK : ∀ v, ∑ i, ⟪v, x' i - x i⟫_ℝ ^ 2 ≤ K * ‖v‖ ^ 2) {R : ℝ} {ϑ₁ ϑ₂ : E}
    (h1 : ‖ϑ₁‖ ≤ R) (h2 : ‖ϑ₂‖ ≤ R) :
    ‖(nativeOsEmpiricalGradient x' ϑ₁ - nativeOsEmpiricalGradient x ϑ₁)
        - (nativeOsEmpiricalGradient x' ϑ₂ - nativeOsEmpiricalGradient x ϑ₂)‖
      ≤ Real.sqrt (J.card * K) * (2 + R) / (4 * n) * ‖ϑ₁ - ϑ₂‖ := by
  set f : E → E := fun ϑ => nativeOsGradMap 0 x' ϑ - nativeOsGradMap 0 x ϑ with hf
  have hfe : ∀ ϑ, f ϑ = nativeOsEmpiricalGradient x' ϑ - nativeOsEmpiricalGradient x ϑ := by
    intro ϑ; simp only [hf, nativeOsGradMap]; abel
  have hder : ∀ ϑ ∈ Metric.closedBall (0 : E) R, HasFDerivWithinAt f
      (zeroCapHessian 0 x' ϑ - zeroCapHessian 0 x ϑ) (Metric.closedBall (0 : E) R) ϑ :=
    fun ϑ _ => ((hasFDerivAt_nativeOsGradMap 0 x' ϑ).sub
      (hasFDerivAt_nativeOsGradMap 0 x ϑ)).hasFDerivWithinAt
  have hbound : ∀ ϑ ∈ Metric.closedBall (0 : E) R,
      ‖zeroCapHessian 0 x' ϑ - zeroCapHessian 0 x ϑ‖
        ≤ Real.sqrt (J.card * K) * (2 + R) / (4 * n) := by
    intro ϑ hϑ
    have hϑR : ‖ϑ‖ ≤ R := by simpa using hϑ
    have hR0 : 0 ≤ R := (norm_nonneg ϑ).trans hϑR
    refine ContinuousLinearMap.opNorm_le_bound _ (by positivity) fun v => ?_
    refine (norm_zeroCapHessian_sub_apply_le 0 J hJ hx hx' hK0 hK ϑ v).trans ?_
    rcases Nat.eq_zero_or_pos n with hn | hn
    · subst hn; simp
    have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
    rw [div_mul_eq_mul_div]
    gcongr
  have hm1 : ϑ₁ ∈ Metric.closedBall (0 : E) R := by simpa using h1
  have hm2 : ϑ₂ ∈ Metric.closedBall (0 : E) R := by simpa using h2
  have h := (convex_closedBall (0 : E) R).norm_image_sub_le_of_norm_hasFDerivWithin_le hder hbound
    hm2 hm1
  rw [hfe, hfe] at h
  exact h

end PairBounds

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroNoiseCapInfo.lean <==
import LossOnlyTraceability.ZeroNoiseCapFloor
import LossOnlyTraceability.InformationVariational
import LossOnlyTraceability.ConditionalKLIntegral
import LossOnlyTraceability.TransferTheorem

/-! The model information of the perturbed minimizer as an average of pairwise divergences, for the
zero-noise cap of the oversampling law for quartic logistic ERM, with the mixed regularizer of the
curvature-transition law.

On the supersample model, the unprojected perturbed minimizer `θ̂_b = G_{x_U}⁻¹(-b)` with
`x_U = (Z_{U_i, i})_i` and `b = (η/√d) g` (`zeroCapMinimizerMap`) satisfies
(`zeroCap_condMutualInfo_le`)

`I(U; θ̂_b | Z̃) ≤ (1/ln 2) E_{U, Z̃} KL(law(θ̂_b | U, Z̃) ‖ law(θ̂_b | u₀, Z̃))`

for the fixed reference mask `u₀ = (false, …, false)`: the variational inequality of
`InformationVariational` with the reference kernel `z ↦ law(θ̂_b | u₀, z)`, the disintegration of
the joint law over the independent seed, and the integral form of the divergence of composition
products. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal

section Kernels

variable {d n : ℕ}

/-- The perturbed minimizer on the supersample `w.2` with mask `w.1` and seed `g`. -/
def zeroCapMinimizerMap (lam η : ℝ)
    (w : (Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d))) (g : Fin d → ℝ) :
    EuclideanSpace ℝ (Fin d) :=
  nativeOsMinimizer lam (nativeOsTrain w.2 w.1) (nativeOsPerturbation η g)

theorem measurable_zeroCapMinimizerMap {lam : ℝ} (hlam : 0 ≤ lam) (η : ℝ) :
    Measurable fun q : ((Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d))) × (Fin d → ℝ) =>
      zeroCapMinimizerMap (n := n) (d := d) lam η q.1 q.2 := by
  have hc := (continuous_nativeOsMinimizer (E := EuclideanSpace ℝ (Fin d)) (n := n)
    hlam).measurable
  have htr : Measurable fun q : ((Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)))
      × (Fin d → ℝ) => nativeOsTrain q.1.2 q.1.1 :=
    (measurable_nativeOsTrain (n := n)).comp
      ((measurable_snd.comp measurable_fst).prodMk (measurable_fst.comp measurable_fst))
  have hb : Measurable fun q : ((Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)))
      × (Fin d → ℝ) => nativeOsPerturbation η q.2 :=
    (measurable_nativeOsPerturbation η).comp measurable_snd
  have e : (fun q : ((Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d))) × (Fin d → ℝ) =>
      zeroCapMinimizerMap (n := n) (d := d) lam η q.1 q.2)
      = (fun q : (Fin n → EuclideanSpace ℝ (Fin d)) × EuclideanSpace ℝ (Fin d) =>
          nativeOsMinimizer lam q.1 q.2)
        ∘ (fun q : ((Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d))) × (Fin d → ℝ) =>
          (nativeOsTrain q.1.2 q.1.1, nativeOsPerturbation η q.2)) := by
    funext q
    simp only [zeroCapMinimizerMap, Function.comp_apply]
  rw [e]
  exact hc.comp (htr.prodMk hb)

/-- The kernel `w ↦ law(θ̂_b | mask w.1, supersample w.2)`. -/
def zeroCapMaskKernel (lam η : ℝ) :
    Kernel ((Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d))) (EuclideanSpace ℝ (Fin d)) :=
  Kernel.map (Kernel.deterministic id measurable_id ×ₖ Kernel.const _ (gaussianSeedLaw d))
    (fun q => zeroCapMinimizerMap lam η q.1 q.2)

theorem zeroCapMaskKernel_apply {lam : ℝ} (hlam : 0 ≤ lam) (η : ℝ)
    (w : (Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d))) :
    zeroCapMaskKernel lam η w = (gaussianSeedLaw d).map (zeroCapMinimizerMap lam η w) := by
  rw [zeroCapMaskKernel, Kernel.map_apply _ (measurable_zeroCapMinimizerMap hlam η),
    Kernel.prod_apply, Kernel.deterministic_apply, Kernel.const_apply, Measure.dirac_prod,
    Measure.map_map (measurable_zeroCapMinimizerMap hlam η) measurable_prodMk_left]
  rfl

/-- The mask kernel is Markov for `λ ≥ 0`. -/
theorem isMarkovKernel_zeroCapMaskKernel {lam : ℝ} (hlam : 0 ≤ lam) (η : ℝ) :
    IsMarkovKernel (zeroCapMaskKernel (n := n) (d := d) lam η) := by
  unfold zeroCapMaskKernel
  exact Kernel.IsMarkovKernel.map _ (measurable_zeroCapMinimizerMap hlam η)

end Kernels

section Variational

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]
  (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]

/-- The reference mask `u₀ = (false, …, false)`: the training set of the first supersample row. -/
def zeroCapRefMask (n : ℕ) : Fin n → Bool := fun _ => false

/-- **The model information as an average of pairwise divergences.**  For `λ ≥ 0`, any `η`, and a
data law `D`, on the supersample model with the Gaussian seed: if the averaged divergence is finite,
`I(U; θ̂_b | Z̃) ≤ (1/ln 2) E_U E_{Z̃} KL(law(θ̂_b | U, Z̃) ‖ law(θ̂_b | u₀, Z̃))` in bits. -/
theorem zeroCap_condMutualInfo_le {lam : ℝ} (hlam : 0 ≤ lam) (η : ℝ)
    (hfin : ∫⁻ u, ∫⁻ z, klDiv (zeroCapMaskKernel (n := n) (d := d) lam η (u, z))
        (zeroCapMaskKernel lam η (zeroCapRefMask n, z)) ∂(Measure.pi fun _ : Bool × Fin n => D)
        ∂(Measure.pi fun _ : Fin n => fairBool) ≠ ⊤) :
    condMutualInfo (superMeasure n D (gaussianSeedLaw d) μG) superBits
        (fun ω => zeroCapMinimizerMap lam η (superBits ω, superData ω) (superSeed ω)) superData
      ≤ (∫⁻ u, ∫⁻ z, klDiv (zeroCapMaskKernel (n := n) (d := d) lam η (u, z))
          (zeroCapMaskKernel lam η (zeroCapRefMask n, z)) ∂(Measure.pi fun _ : Bool × Fin n => D)
          ∂(Measure.pi fun _ : Fin n => fairBool)).toReal / Real.log 2 := by
  have hF := measurable_zeroCapMinimizerMap (n := n) (d := d) hlam η
  haveI : IsMarkovKernel (zeroCapMaskKernel (n := n) (d := d) lam η) :=
    isMarkovKernel_zeroCapMaskKernel hlam η
  have hr : Measurable fun z : Bool × Fin n → EuclideanSpace ℝ (Fin d) => (zeroCapRefMask n, z) :=
    measurable_const.prodMk measurable_id
  generalize hQ : (zeroCapMaskKernel (n := n) (d := d) lam η).comap
    (fun z : Bool × Fin n → EuclideanSpace ℝ (Fin d) => (zeroCapRefMask n, z)) hr = Q
  have hQapp : ∀ z, Q z = zeroCapMaskKernel (n := n) (d := d) lam η (zeroCapRefMask n, z) := by
    intro z; rw [← hQ, Kernel.comap_apply]
  haveI : IsMarkovKernel Q := by rw [← hQ]; infer_instance
  generalize hP : superMeasure n D (gaussianSeedLaw d) μG = P
  haveI : IsProbabilityMeasure P := by rw [← hP]; unfold superMeasure; infer_instance
  have hW : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      (superBits ω, superData ω) := measurable_superBits.prodMk measurable_superData
  have hY0 := hF.comp (hW.prodMk measurable_superSeed)
  have hY : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      zeroCapMinimizerMap (n := n) (d := d) lam η (superBits ω, superData ω) (superSeed ω) := hY0
  generalize hμW : P.map (fun ω => (superBits ω, superData ω)) = μW
  haveI : IsProbabilityMeasure μW := by rw [← hμW]; exact Measure.isProbabilityMeasure_map hW.aemeasurable
  -- the joint law disintegrates over the independent seed
  have hWS : P.map (fun ω => ((superBits ω, superData ω), superSeed ω))
      = μW.prod (gaussianSeedLaw d) := by
    have h := (indepFun_iff_map_prod_eq_prod_map_map hW.aemeasurable
      measurable_superSeed.aemeasurable).mp (indepFun_superBitsData_superSeed (n := n) D (gaussianSeedLaw d) μG)
    rw [hP, hμW] at h
    rw [h, ← hP, (measurePreserving_superSeed (n := n) D (gaussianSeedLaw d) μG).map_eq]
  have hjoint : jointLaw P (fun ω => (superBits ω, superData ω))
      (fun ω => zeroCapMinimizerMap (n := n) (d := d) lam η (superBits ω, superData ω) (superSeed ω))
      = μW ⊗ₘ zeroCapMaskKernel (n := n) (d := d) lam η := by
    have hm : Measurable fun q : ((Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)))
        × (Fin d → ℝ) => (q.1, zeroCapMinimizerMap (n := n) (d := d) lam η q.1 q.2) :=
      measurable_fst.prodMk hF
    rw [jointLaw, show (fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
        ((superBits ω, superData ω),
          zeroCapMinimizerMap (n := n) (d := d) lam η (superBits ω, superData ω) (superSeed ω)))
        = (fun q : ((Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d))) × (Fin d → ℝ) =>
            (q.1, zeroCapMinimizerMap (n := n) (d := d) lam η q.1 q.2))
          ∘ (fun ω => ((superBits ω, superData ω), superSeed ω)) from rfl,
      ← Measure.map_map hm (hW.prodMk measurable_superSeed), hWS]
    exact map_prod_eq_compProd (f := zeroCapMinimizerMap (n := n) (d := d) lam η) μW
      (gaussianSeedLaw d) hF _
      fun w => zeroCapMaskKernel_apply hlam η w
  have hJ2 : jointLaw P superBits superData = μW := by rw [← hμW]; rfl
  -- the divergence of the composition products
  have hKLeq : klDiv (jointLaw P (fun ω => (superBits ω, superData ω))
      (fun ω => zeroCapMinimizerMap (n := n) (d := d) lam η (superBits ω, superData ω) (superSeed ω)))
      (jointLaw P superBits superData ⊗ₘ Q.comap Prod.snd measurable_snd)
      = ∫⁻ w, klDiv (zeroCapMaskKernel (n := n) (d := d) lam η w) (Q w.2) ∂μW := by
    rw [hjoint, hJ2, klDiv_compProd_right_eq_lintegral_general μW _ (Q.comap Prod.snd measurable_snd)]
    simp only [Kernel.comap_apply]
  -- the base law is the product of the fair bits and the supersample law
  have hμWe : μW = (Measure.pi fun _ : Fin n => fairBool).prod (Measure.pi fun _ : Bool × Fin n => D) := by
    have h := (indepFun_iff_map_prod_eq_prod_map_map measurable_superBits.aemeasurable
      measurable_superData.aemeasurable).mp
      (indepFun_superBits_superData (n := n) D (gaussianSeedLaw d) μG)
    rw [hP, hμW] at h
    rw [h, ← hP, (measurePreserving_superBits (n := n) D (gaussianSeedLaw d) μG).map_eq,
      (measurePreserving_superData (n := n) D (gaussianSeedLaw d) μG).map_eq]
  have hmeas : Measurable fun w : (Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
      klDiv (zeroCapMaskKernel (n := n) (d := d) lam η w) (Q w.2) :=
    measurable_klDiv_kernel _ (Q.comap Prod.snd measurable_snd)
  have hiter : ∫⁻ w, klDiv (zeroCapMaskKernel (n := n) (d := d) lam η w) (Q w.2) ∂μW
      = ∫⁻ u, ∫⁻ z, klDiv (zeroCapMaskKernel (n := n) (d := d) lam η (u, z))
          (zeroCapMaskKernel (n := n) (d := d) lam η (zeroCapRefMask n, z))
          ∂(Measure.pi fun _ : Bool × Fin n => D) ∂(Measure.pi fun _ : Fin n => fairBool) := by
    rw [hμWe, lintegral_prod _ hmeas.aemeasurable]
    simp only [hQapp]
  -- the variational inequality
  have hbits := iIndepFun_superBits (n := n) D (gaussianSeedLaw d) μG
  have hfair := superBits_fair (n := n) D (gaussianSeedLaw d) μG
  rw [hP] at hbits hfair
  have hc0 : ((1 : ℝ≥0∞) / 2) ^ n ≠ 0 := pow_ne_zero _ (by norm_num)
  have hc1 : ((1 : ℝ≥0∞) / 2) ^ n ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
  have hctop : ((1 : ℝ≥0∞) / 2) ^ n ≠ ⊤ := ENNReal.pow_ne_top (by norm_num)
  have hfinUZ : mutualInfoNats P superBits superData ≠ ⊤ :=
    mutualInfoNats_ne_top_of_uniform P measurable_superBits measurable_superData hc0 hc1 hctop
      (measure_preimage_bits P measurable_superBits hbits hfair)
  have hQfin : klDiv (jointLaw P (fun ω => (superBits ω, superData ω))
      (fun ω => zeroCapMinimizerMap (n := n) (d := d) lam η (superBits ω, superData ω) (superSeed ω)))
      (jointLaw P superBits superData ⊗ₘ Q.comap Prod.snd measurable_snd) ≠ ⊤ := by
    rw [hKLeq, hiter]; exact hfin
  have h := condMutualInfo_le_klDiv_compProd P measurable_superBits measurable_superData hY Q
    hfinUZ hQfin
  rw [hKLeq, hiter] at h
  exact h

end Variational

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroNoiseCapKL.lean <==
import Mathlib.InformationTheory.KullbackLeibler.Basic

/-! A symmetrized upper bound for the Kullback-Leibler divergence between two laws with densities,
used for the zero-noise cap of the oversampling law for quartic logistic ERM.

For probability measures `p = μ.withDensity ρ₁` and `q = μ.withDensity ρ₂` whose densities are
`μ`-a.e. positive, with the log-density difference `L = log ρ₁ - log ρ₂` integrable under both:

`KL(p ‖ q) ≤ ∫ L dp - ∫ L dq`   (`klDiv_le_ofReal_integral_sub`),

because `∫ L dp = KL(p ‖ q)` and `-∫ L dq = KL(q ‖ p) ≥ 0`.  With this symmetrization no Gaussian
integration by parts is needed: the first-order Jacobian term is controlled by the log-determinant
comparison instead of cancelling exactly. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory InformationTheory
open scoped ENNReal

section SymmetrizedKL

variable {α : Type*} [MeasurableSpace α] (μ : Measure α) [SigmaFinite μ]

/-- The log-likelihood ratio of two a.e.-positive densities is the log-density difference, almost
everywhere with respect to the first law. -/
theorem llr_withDensity_ae_eq {ρ₁ ρ₂ : α → ℝ} (h₁ : Measurable ρ₁) (h₂ : Measurable ρ₂)
    (hpos : ∀ᵐ a ∂μ, 0 < ρ₁ a ∧ 0 < ρ₂ a)
    [IsFiniteMeasure (μ.withDensity fun a => ENNReal.ofReal (ρ₂ a))] :
    (μ.withDensity fun a => ENNReal.ofReal (ρ₁ a))
        ≪ (μ.withDensity fun a => ENNReal.ofReal (ρ₂ a)) ∧
      llr (μ.withDensity fun a => ENNReal.ofReal (ρ₁ a))
          (μ.withDensity fun a => ENNReal.ofReal (ρ₂ a))
        =ᵐ[μ.withDensity fun a => ENNReal.ofReal (ρ₁ a)]
          fun a => Real.log (ρ₁ a) - Real.log (ρ₂ a) := by
  set p := μ.withDensity fun a => ENNReal.ofReal (ρ₁ a) with hp
  set q := μ.withDensity fun a => ENNReal.ofReal (ρ₂ a) with hq
  set r : α → ℝ≥0∞ := fun a => ENNReal.ofReal (ρ₁ a / ρ₂ a) with hr
  have hrm : Measurable r := ENNReal.measurable_ofReal.comp (h₁.div h₂)
  have hqm : Measurable fun a => ENNReal.ofReal (ρ₂ a) := ENNReal.measurable_ofReal.comp h₂
  have hpq : p = q.withDensity r := by
    rw [hq, ← withDensity_mul μ hqm hrm, hp]
    refine withDensity_congr_ae ?_
    filter_upwards [hpos] with a ha
    simp only [Pi.mul_apply, hr]
    rw [← ENNReal.ofReal_mul ha.2.le]
    congr 1
    field_simp [ha.2.ne']
  have hac : p ≪ q := by rw [hpq]; exact withDensity_absolutelyContinuous _ _
  refine ⟨hac, ?_⟩
  have hrn : p.rnDeriv q =ᵐ[q] r := by rw [hpq]; exact Measure.rnDeriv_withDensity q hrm
  have hposq : ∀ᵐ a ∂q, 0 < ρ₁ a ∧ 0 < ρ₂ a := (withDensity_absolutelyContinuous μ _) hpos
  have hq' : ∀ᵐ a ∂q, llr p q a = Real.log (ρ₁ a) - Real.log (ρ₂ a) := by
    filter_upwards [hrn, hposq] with a ha hpa
    rw [llr_def]
    simp only
    rw [ha, hr, ENNReal.toReal_ofReal (div_nonneg hpa.1.le hpa.2.le),
      Real.log_div hpa.1.ne' hpa.2.ne']
  exact hac hq'

/-- **The symmetrized divergence bound.**  For probability measures `p = μ.withDensity ρ₁`,
`q = μ.withDensity ρ₂` with measurable, `μ`-a.e. positive densities and `L = log ρ₁ - log ρ₂`
integrable under `p` and `q`: `KL(p ‖ q) ≤ ∫ L dp - ∫ L dq`. -/
theorem klDiv_le_ofReal_integral_sub {ρ₁ ρ₂ : α → ℝ} (h₁ : Measurable ρ₁) (h₂ : Measurable ρ₂)
    (hpos : ∀ᵐ a ∂μ, 0 < ρ₁ a ∧ 0 < ρ₂ a)
    [IsProbabilityMeasure (μ.withDensity fun a => ENNReal.ofReal (ρ₁ a))]
    [IsProbabilityMeasure (μ.withDensity fun a => ENNReal.ofReal (ρ₂ a))]
    (hLp : Integrable (fun a => Real.log (ρ₁ a) - Real.log (ρ₂ a))
      (μ.withDensity fun a => ENNReal.ofReal (ρ₁ a)))
    (hLq : Integrable (fun a => Real.log (ρ₁ a) - Real.log (ρ₂ a))
      (μ.withDensity fun a => ENNReal.ofReal (ρ₂ a))) :
    klDiv (μ.withDensity fun a => ENNReal.ofReal (ρ₁ a))
        (μ.withDensity fun a => ENNReal.ofReal (ρ₂ a))
      ≤ ENNReal.ofReal ((∫ a, Real.log (ρ₁ a) - Real.log (ρ₂ a)
          ∂(μ.withDensity fun a => ENNReal.ofReal (ρ₁ a)))
        - ∫ a, Real.log (ρ₁ a) - Real.log (ρ₂ a)
          ∂(μ.withDensity fun a => ENNReal.ofReal (ρ₂ a))) := by
  set p := μ.withDensity fun a => ENNReal.ofReal (ρ₁ a) with hp
  set q := μ.withDensity fun a => ENNReal.ofReal (ρ₂ a) with hq
  set L : α → ℝ := fun a => Real.log (ρ₁ a) - Real.log (ρ₂ a) with hL
  obtain ⟨hac, hllr⟩ := llr_withDensity_ae_eq μ h₁ h₂ hpos
  have hpos' : ∀ᵐ a ∂μ, 0 < ρ₂ a ∧ 0 < ρ₁ a := by
    filter_upwards [hpos] with a ha using ⟨ha.2, ha.1⟩
  obtain ⟨hac', hllr'⟩ := llr_withDensity_ae_eq μ h₂ h₁ hpos'
  have hint : Integrable (llr p q) p := hLp.congr hllr.symm
  have hint' : Integrable (llr q p) q := by
    refine hLq.neg.congr ?_
    filter_upwards [hllr'] with a ha
    rw [ha]; simp [hL]
  have e1 : (klDiv p q).toReal = ∫ a, L a ∂p := by
    rw [toReal_klDiv hac hint, integral_congr_ae hllr]
    simp only [measureReal_univ_eq_one, add_sub_cancel_right]
    rfl
  have e2 : (klDiv q p).toReal = -∫ a, L a ∂q := by
    rw [toReal_klDiv hac' hint', integral_congr_ae hllr', ← integral_neg]
    simp only [measureReal_univ_eq_one, add_sub_cancel_right]
    congr 1
    funext a
    simp [hL]
  have hne : klDiv p q ≠ ⊤ := klDiv_ne_top hac hint
  have h0 : 0 ≤ -∫ a, L a ∂q := by rw [← e2]; exact ENNReal.toReal_nonneg
  rw [← ENNReal.ofReal_toReal hne, e1]
  exact ENNReal.ofReal_le_ofReal (by linarith)

end SymmetrizedKL

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroNoiseCapMoments.lean <==
import LossOnlyTraceability.NativeOversamplingGaussian
import Mathlib.Probability.Distributions.Gaussian.Multivariate
import Mathlib.Probability.Distributions.Gaussian.Fernique
import Mathlib.MeasureTheory.Integral.Pi
import Mathlib.Analysis.MeanInequalitiesPow

/-! Polynomial moments of the objective perturbation `b = (η/√d) g`, `g ∼ N(0, I_d)`, for the
zero-noise cap of the oversampling law for quartic logistic ERM.

* `integrable_norm_nativeOsPerturbation_pow`: `‖b‖^k` is integrable for every `k` (Fernique's
  theorem for the standard Gaussian of `ℝ^d`);
* `integral_pow_gaussianReal_le`: `E g^{2j} ≤ 2 (2j)! e^{1/2}` for a standard Gaussian (from
  `|y|^m/m! ≤ e^{|y|} ≤ e^y + e^{-y}` and the moment generating function);
* `integral_norm_nativeOsPerturbation_pow_le`: `E ‖b‖^{2j} ≤ 2 (2j)! e^{1/2} η^{2j}` for `j ≥ 1`
  (power-mean inequality `(∑ g_i²)^j ≤ d^{j-1} ∑ g_i^{2j}`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal Nat

section PerturbationMoments

variable {d : ℕ}

/-- **All polynomial moments of the perturbation are finite.** -/
theorem integrable_norm_nativeOsPerturbation_pow (η : ℝ) (k : ℕ) :
    Integrable (fun g => ‖nativeOsPerturbation (d := d) η g‖ ^ k) (gaussianSeedLaw d) := by
  haveI : IsProbabilityMeasure (gaussianSeedLaw d) := by unfold gaussianSeedLaw; infer_instance
  rcases Nat.eq_zero_or_pos k with rfl | hk
  · simp
  have hstd : Integrable (fun v : EuclideanSpace ℝ (Fin d) => ‖v‖ ^ k)
      (stdGaussian (EuclideanSpace ℝ (Fin d))) :=
    (IsGaussian.memLp_id (stdGaussian (EuclideanSpace ℝ (Fin d))) k (by simp)).integrable_norm_pow
      hk.ne'
  have hmap : (gaussianSeedLaw d).map (WithLp.toLp 2) = stdGaussian (EuclideanSpace ℝ (Fin d)) :=
    map_pi_eq_stdGaussian
  have htoLp : Measurable (WithLp.toLp 2 : (Fin d → ℝ) → EuclideanSpace ℝ (Fin d)) :=
    (PiLp.continuous_toLp 2 _).measurable
  rw [← hmap] at hstd
  have h2 := (integrable_map_measure (by fun_prop) htoLp.aemeasurable).1 hstd
  have e : (fun g => ‖nativeOsPerturbation (d := d) η g‖ ^ k)
      = fun g => |η / Real.sqrt d| ^ k * (‖WithLp.toLp 2 g‖ ^ k) := by
    funext g
    rw [nativeOsPerturbation, norm_smul, Real.norm_eq_abs, mul_pow]
  rw [e]
  exact h2.const_mul _

/-- **Gaussian absolute moments.**  `E |g|^m ≤ 2 m! e^{1/2}` for `g ∼ N(0, 1)`. -/
theorem integral_abs_pow_gaussianReal_le (m : ℕ) :
    ∫ y, |y| ^ m ∂(gaussianReal 0 1) ≤ 2 * (m ! : ℝ) * Real.exp (1 / 2) := by
  have hexp : ∀ t : ℝ, ∫ y, Real.exp (t * y) ∂(gaussianReal 0 1) = Real.exp (t ^ 2 / 2) := by
    intro t
    have h := congrFun (mgf_id_gaussianReal (μ := 0) (v := 1)) t
    simp only [mgf, id] at h
    rw [h]; congr 1; push_cast; ring
  have hi : ∀ t : ℝ, Integrable (fun y => Real.exp (t * y)) (gaussianReal 0 1) :=
    fun t => integrable_exp_mul_gaussianReal t
  have hpt : ∀ y : ℝ, |y| ^ m ≤ (m ! : ℝ) * (Real.exp (1 * y) + Real.exp ((-1) * y)) := by
    intro y
    have h2 : |y| ^ m / m ! ≤ Real.exp |y| := Real.pow_div_factorial_le_exp |y| (abs_nonneg y) m
    have h3 : Real.exp |y| ≤ Real.exp (1 * y) + Real.exp ((-1) * y) := by
      rcases le_total 0 y with hy | hy
      · rw [abs_of_nonneg hy, one_mul]; linarith [Real.exp_pos (-1 * y)]
      · rw [abs_of_nonpos hy, neg_one_mul]; linarith [Real.exp_pos (1 * y)]
    have hf : (0 : ℝ) < m ! := by exact_mod_cast Nat.factorial_pos m
    rw [div_le_iff₀ hf] at h2
    nlinarith
  have hint : Integrable (fun y : ℝ => (m ! : ℝ) * (Real.exp (1 * y) + Real.exp ((-1) * y)))
      (gaussianReal 0 1) := ((hi 1).add (hi (-1))).const_mul _
  have hmon : ∫ y, |y| ^ m ∂(gaussianReal 0 1)
      ≤ ∫ y, (m ! : ℝ) * (Real.exp (1 * y) + Real.exp ((-1) * y)) ∂(gaussianReal 0 1) :=
    integral_mono_of_nonneg (Filter.Eventually.of_forall fun y => by positivity) hint
      (Filter.Eventually.of_forall hpt)
  refine hmon.trans (le_of_eq ?_)
  rw [integral_const_mul, integral_add (hi 1) (hi (-1)), hexp, hexp]
  norm_num
  ring

/-- `|g_k|^m` is integrable under the seed law. -/
theorem integrable_abs_pow_coord (m : ℕ) (k : Fin d) :
    Integrable (fun g : Fin d → ℝ => |g k| ^ m) (gaussianSeedLaw d) := by
  unfold gaussianSeedLaw
  have h : Integrable (fun y : ℝ => |y| ^ m) (gaussianReal 0 1) := by
    rcases Nat.eq_zero_or_pos m with rfl | hm
    · simp
    have := (memLp_id_gaussianReal (μ := 0) (v := 1) (m : ℝ≥0)).integrable_norm_pow hm.ne'
    simpa [Real.norm_eq_abs] using this
  exact integrable_comp_eval (μ := fun _ : Fin d => gaussianReal 0 1) h

/-- **Even moments of the perturbation.**  For `d ≥ 1` and `j ≥ 1`:
`E ‖b‖^{2j} ≤ 2 (2j)! e^{1/2} η^{2j}`. -/
theorem integral_norm_nativeOsPerturbation_pow_le (hd : 0 < d) (η : ℝ) {j : ℕ} (hj : 1 ≤ j) :
    ∫ g, ‖nativeOsPerturbation (d := d) η g‖ ^ (2 * j) ∂(gaussianSeedLaw d)
      ≤ 2 * ((2 * j) ! : ℝ) * Real.exp (1 / 2) * η ^ (2 * j) := by
  haveI : IsProbabilityMeasure (gaussianSeedLaw d) := by unfold gaussianSeedLaw; infer_instance
  have hd' : (0 : ℝ) < d := by exact_mod_cast hd
  obtain ⟨i, rfl⟩ : ∃ i, j = i + 1 := ⟨j - 1, by omega⟩
  -- the power-mean bound
  have hpt : ∀ g : Fin d → ℝ, ‖nativeOsPerturbation (d := d) η g‖ ^ (2 * (i + 1))
      ≤ (η ^ 2 / d) ^ (i + 1) * (d : ℝ) ^ i * ∑ k, |g k| ^ (2 * (i + 1)) := by
    intro g
    have h1 : ‖nativeOsPerturbation (d := d) η g‖ ^ (2 * (i + 1))
        = (η ^ 2 / d) ^ (i + 1) * (∑ k, g k ^ 2) ^ (i + 1) := by
      rw [pow_mul, norm_nativeOsPerturbation_sq hd, mul_pow]
    have h2 := Real.pow_arith_mean_le_arith_mean_pow Finset.univ (fun _ : Fin d => (d : ℝ)⁻¹)
      (fun k => g k ^ 2) (fun k _ => by positivity)
      (by rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]; field_simp)
      (fun k _ => sq_nonneg _) (i + 1)
    rw [← Finset.mul_sum, ← Finset.mul_sum, mul_pow] at h2
    have h3 : ∀ k, (g k ^ 2) ^ (i + 1) = |g k| ^ (2 * (i + 1)) := fun k => by
      rw [← sq_abs, ← pow_mul]
    simp only [h3] at h2
    have h4 : (∑ k, g k ^ 2) ^ (i + 1) ≤ (d : ℝ) ^ i * ∑ k, |g k| ^ (2 * (i + 1)) := by
      have hm := mul_le_mul_of_nonneg_left h2 (by positivity : (0 : ℝ) ≤ (d : ℝ) ^ (i + 1))
      have e1 : (d : ℝ) ^ (i + 1) * ((d : ℝ)⁻¹ ^ (i + 1) * (∑ k, g k ^ 2) ^ (i + 1))
          = (∑ k, g k ^ 2) ^ (i + 1) := by
        rw [← mul_assoc, ← mul_pow, mul_inv_cancel₀ hd'.ne', one_pow, one_mul]
      have e2 : (d : ℝ) ^ (i + 1) * ((d : ℝ)⁻¹ * ∑ k, |g k| ^ (2 * (i + 1)))
          = (d : ℝ) ^ i * ∑ k, |g k| ^ (2 * (i + 1)) := by
        rw [← mul_assoc, pow_succ, mul_assoc ((d : ℝ) ^ i), mul_inv_cancel₀ hd'.ne', mul_one]
      rw [e1, e2] at hm
      exact hm
    rw [h1, mul_assoc]
    exact mul_le_mul_of_nonneg_left h4 (by positivity)
  have hint : Integrable (fun g : Fin d → ℝ =>
      (η ^ 2 / d) ^ (i + 1) * (d : ℝ) ^ i * ∑ k, |g k| ^ (2 * (i + 1))) (gaussianSeedLaw d) :=
    (integrable_finsetSum _ fun k _ => integrable_abs_pow_coord _ k).const_mul _
  refine (integral_mono (integrable_norm_nativeOsPerturbation_pow η _) hint hpt).trans ?_
  rw [integral_const_mul, integral_finsetSum _ fun k _ => integrable_abs_pow_coord _ k]
  have hk : ∀ k : Fin d, ∫ g, |g k| ^ (2 * (i + 1)) ∂(gaussianSeedLaw d)
      ≤ 2 * ((2 * (i + 1)) ! : ℝ) * Real.exp (1 / 2) := by
    intro k
    unfold gaussianSeedLaw
    rw [integral_comp_eval (μ := fun _ : Fin d => gaussianReal 0 1)
      (f := fun y : ℝ => |y| ^ (2 * (i + 1))) (by fun_prop)]
    exact integral_abs_pow_gaussianReal_le _
  have hsum : ∑ k : Fin d, ∫ g, |g k| ^ (2 * (i + 1)) ∂(gaussianSeedLaw d)
      ≤ d * (2 * ((2 * (i + 1)) ! : ℝ) * Real.exp (1 / 2)) := by
    refine (Finset.sum_le_sum fun k _ => hk k).trans (le_of_eq ?_)
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  have hc : 0 ≤ (η ^ 2 / d) ^ (i + 1) * (d : ℝ) ^ i := by positivity
  calc (η ^ 2 / d) ^ (i + 1) * (d : ℝ) ^ i * ∑ k : Fin d, ∫ g, |g k| ^ (2 * (i + 1)) ∂(gaussianSeedLaw d)
      ≤ (η ^ 2 / d) ^ (i + 1) * (d : ℝ) ^ i * (d * (2 * ((2 * (i + 1)) ! : ℝ) * Real.exp (1 / 2))) :=
        mul_le_mul_of_nonneg_left hsum hc
    _ = 2 * ((2 * (i + 1)) ! : ℝ) * Real.exp (1 / 2) * η ^ (2 * (i + 1)) := by
        rw [div_pow, pow_mul]
        field_simp
        ring

end PerturbationMoments

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroNoiseCapPair.lean <==
import LossOnlyTraceability.ZeroNoiseCapDensity
import LossOnlyTraceability.ZeroNoiseCapKL
import LossOnlyTraceability.NativeOversamplingLearner

/-! The pointwise log-density comparison for two training sets, the core of the zero-noise cap of
the oversampling law for quartic logistic ERM, with the mixed regularizer of the
curvature-transition law.

For training tuples `x, x'` in the unit ball that agree outside `J`, with the energy bound
`∑_i ⟪v, x'_i - x_i⟫² ≤ K ‖v‖²`, write `L = log p_x - log p_{x'}` for the log-density difference of
the two minimizer laws (`zeroCapLogRatio`), `θ = θ̂_x(b)`, `θ' = θ̂_{x'}(b)`, `t = ‖b‖`, `β = η/√d`.
If `0 < c ≤ λ + ‖θ‖²` and `c ≤ λ + ‖θ'‖²`:

* `zeroCapLogRatio_sub_le`:
  `L(θ) - L(θ') ≤ |J| K/(n² β²) [(5 + t)²/16 + t (3 + t)(5 + t)/(16 c)] + |J|/(2 n c)`;
* `abs_zeroCapLogRatio_root_le`: for `θ̂ = θ̂_x(b)` or `θ̂_{x'}(b)` with `0 < c ≤ λ + ‖θ̂‖²` and
  `D = √(|J| K) (5 + t)/(4n)`: `|L(θ̂)| ≤ (D² + 2 t D) d/(2 η²) + |J|/(4 n c)` (integrability).

The proof evaluates the log densities at the roots (`G_x(θ) = -b`, `G_{x'}(θ') = -b`), bounds the
Gaussian terms with the gradient-difference bound, the Lipschitz bound for `Δ = ĝ_{x'} - ĝ_x` and
the monotone sensitivity of the roots, and the determinant terms with the rank-one log-determinant
comparison. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section LogRatio

variable {d n : ℕ}

/-- The log-density difference `L(θ) = log p_x(θ) - log p_{x'}(θ)` of two minimizer laws. -/
def zeroCapLogRatio (d : ℕ) (η lam : ℝ) (x x' : Fin n → EuclideanSpace ℝ (Fin d))
    (θ : EuclideanSpace ℝ (Fin d)) : ℝ :=
  Real.log (zeroCapDensity d η lam x θ) - Real.log (zeroCapDensity d η lam x' θ)

theorem measurable_zeroCapLogRatio (d : ℕ) (η lam : ℝ) (x x' : Fin n → EuclideanSpace ℝ (Fin d)) :
    Measurable (zeroCapLogRatio d η lam x x') :=
  (Real.measurable_log.comp (measurable_zeroCapDensity d η lam x)).sub
    (Real.measurable_log.comp (measurable_zeroCapDensity d η lam x'))

/-- The log density at a point with `λ + ‖θ‖² > 0`. -/
theorem log_zeroCapDensity_eq (hd : 0 < d) {η : ℝ} (hη : 0 < η) {lam : ℝ}
    (x : Fin n → EuclideanSpace ℝ (Fin d)) {θ : EuclideanSpace ℝ (Fin d)}
    (hc : 0 < lam + ‖θ‖ ^ 2) :
    Real.log (zeroCapDensity d η lam x θ)
      = Real.log (zeroCapGaussConst d η)
        - ‖nativeOsGradMap lam x θ‖ ^ 2 / (2 * (η / Real.sqrt d) ^ 2)
        + Real.log (zeroCapHessian lam x θ).det := by
  have hC := zeroCapGaussConst_pos hd hη
  have hD := det_zeroCapHessian_pos x hc
  rw [zeroCapDensity, zeroCapGaussDensity, abs_of_pos hD, Real.log_mul (by positivity) hD.ne',
    Real.log_mul hC.ne' (Real.exp_pos _).ne', Real.log_exp]
  ring

/-- The log-density difference in terms of the two gradient maps. -/
theorem zeroCapLogRatio_eq (hd : 0 < d) {η : ℝ} (hη : 0 < η) {lam : ℝ}
    (x x' : Fin n → EuclideanSpace ℝ (Fin d)) {θ : EuclideanSpace ℝ (Fin d)}
    (hc : 0 < lam + ‖θ‖ ^ 2) :
    zeroCapLogRatio d η lam x x' θ
      = (‖nativeOsGradMap lam x' θ‖ ^ 2 - ‖nativeOsGradMap lam x θ‖ ^ 2)
          / (2 * (η / Real.sqrt d) ^ 2)
        + (Real.log (zeroCapHessian lam x θ).det - Real.log (zeroCapHessian lam x' θ).det) := by
  rw [zeroCapLogRatio, log_zeroCapDensity_eq hd hη x hc, log_zeroCapDensity_eq hd hη x' hc]
  ring

/-- `G_{x'} = G_x + (ĝ_{x'} - ĝ_x)`. -/
theorem nativeOsGradMap_eq_add_gradDiff (lam : ℝ) (x x' : Fin n → EuclideanSpace ℝ (Fin d))
    (θ : EuclideanSpace ℝ (Fin d)) :
    nativeOsGradMap lam x' θ
      = nativeOsGradMap lam x θ + (nativeOsEmpiricalGradient x' θ - nativeOsEmpiricalGradient x θ) := by
  simp only [nativeOsGradMap]; abel

/-- A root of `G_x = -b` for training points in the unit ball has `‖θ‖ ≤ 1 + ‖b‖`. -/
theorem norm_nativeOsMinimizer_le_one_add {lam : ℝ} (hlam : 0 ≤ lam)
    {x : Fin n → EuclideanSpace ℝ (Fin d)} (hx : ∀ i, ‖x i‖ ≤ 1) (b : EuclideanSpace ℝ (Fin d)) :
    ‖nativeOsMinimizer lam x b‖ ≤ 1 + ‖b‖ := by
  have h := nativeOsMinimizer_norm_cube_le hlam hx b
  have hb := norm_nonneg b
  set t := ‖nativeOsMinimizer lam x b‖
  by_contra hcon
  push Not at hcon
  have h1 : 1 < t := by linarith
  have ht2 : 1 ≤ t ^ 2 := by nlinarith
  have : t ≤ t ^ 3 := by
    calc t = t * 1 := by ring
      _ ≤ t * t ^ 2 := mul_le_mul_of_nonneg_left ht2 (by linarith)
      _ = t ^ 3 := by ring
  linarith

end LogRatio

section PairBound

variable {d n : ℕ}

/-- The common hypotheses of the pair bounds are abbreviated by the following two norm facts. -/
theorem norm_gradDiff_le_of_root {lam : ℝ} (hlam : 0 ≤ lam)
    {x x' : Fin n → EuclideanSpace ℝ (Fin d)} (J : Finset (Fin n)) (hJ : ∀ i ∉ J, x i = x' i)
    (hx : ∀ i, ‖x i‖ ≤ 1) {K : ℝ} (hK0 : 0 ≤ K)
    (hK : ∀ v, ∑ i, ⟪v, x' i - x i⟫_ℝ ^ 2 ≤ K * ‖v‖ ^ 2) {y : Fin n → EuclideanSpace ℝ (Fin d)}
    (hy : ∀ i, ‖y i‖ ≤ 1) (b : EuclideanSpace ℝ (Fin d)) :
    ‖nativeOsEmpiricalGradient x' (nativeOsMinimizer lam y b)
        - nativeOsEmpiricalGradient x (nativeOsMinimizer lam y b)‖
      ≤ Real.sqrt (J.card * K) * (5 + ‖b‖) / (4 * n) := by
  have h := norm_nativeOsEmpiricalGradient_sub_le_pair J hJ hx hK0 hK (nativeOsMinimizer lam y b)
  have hn := norm_nativeOsMinimizer_le_one_add hlam hy b
  refine h.trans ?_
  rcases Nat.eq_zero_or_pos n with h0 | hpos
  · subst h0; simp
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hpos
  rw [div_le_div_iff₀ hn0 (by positivity)]
  have hS := Real.sqrt_nonneg (J.card * K)
  have : 1 + ‖nativeOsMinimizer lam y b‖ / 4 ≤ (5 + ‖b‖) / 4 := by linarith
  have := mul_le_mul_of_nonneg_left this hS
  nlinarith

/-- **The pointwise pair bound.**  For `d ≥ 1`, `η > 0`, `λ ≥ 0`, training tuples `x, x'` in the
unit ball agreeing outside `J` with `∑_i ⟪v, x'_i - x_i⟫² ≤ K ‖v‖²` (`K ≥ 0`), a perturbation `b`
and `0 < c ≤ λ + ‖θ‖², λ + ‖θ'‖²` for `θ = θ̂_x(b)`, `θ' = θ̂_{x'}(b)`, `t = ‖b‖`:
`L(θ) - L(θ') ≤ |J| K d/(n² η²) [(5 + t)²/16 + t (3 + t)(5 + t)/(16 c)] + |J|/(2 n c)`. -/
theorem zeroCapLogRatio_sub_le (hd : 0 < d) {η : ℝ} (hη : 0 < η) {lam : ℝ} (hlam : 0 ≤ lam)
    {x x' : Fin n → EuclideanSpace ℝ (Fin d)} (J : Finset (Fin n)) (hJ : ∀ i ∉ J, x i = x' i)
    (hx : ∀ i, ‖x i‖ ≤ 1) (hx' : ∀ i, ‖x' i‖ ≤ 1) {K : ℝ} (hK0 : 0 ≤ K)
    (hK : ∀ v, ∑ i, ⟪v, x' i - x i⟫_ℝ ^ 2 ≤ K * ‖v‖ ^ 2) (b : EuclideanSpace ℝ (Fin d)) {c : ℝ}
    (hc0 : 0 < c) (hc : c ≤ lam + ‖nativeOsMinimizer lam x b‖ ^ 2)
    (hc' : c ≤ lam + ‖nativeOsMinimizer lam x' b‖ ^ 2) :
    zeroCapLogRatio d η lam x x' (nativeOsMinimizer lam x b)
        - zeroCapLogRatio d η lam x x' (nativeOsMinimizer lam x' b)
      ≤ J.card * K * d / (n ^ 2 * η ^ 2)
          * ((5 + ‖b‖) ^ 2 / 16 + ‖b‖ * (3 + ‖b‖) * (5 + ‖b‖) / (16 * c))
        + J.card / (2 * n * c) := by
  classical
  rcases Nat.eq_zero_or_pos n with hn | hn
  · subst hn
    have hJ0 : J = ∅ := Finset.eq_empty_of_forall_notMem fun i => Fin.elim0 i
    have hxx : x = x' := funext fun i => Fin.elim0 i
    subst hxx
    simp [zeroCapLogRatio, hJ0]
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  set θ := nativeOsMinimizer lam x b with hθdef
  set θ' := nativeOsMinimizer lam x' b with hθ'def
  have hroot : nativeOsGradMap lam x θ = -b := nativeOsMinimizer_spec hlam x b
  have hroot' : nativeOsGradMap lam x' θ' = -b := nativeOsMinimizer_spec hlam x' b
  set Δ : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d) :=
    fun ϑ => nativeOsEmpiricalGradient x' ϑ - nativeOsEmpiricalGradient x ϑ with hΔ
  have hpos : 0 < lam + ‖θ‖ ^ 2 := lt_of_lt_of_le hc0 hc
  have hpos' : 0 < lam + ‖θ'‖ ^ 2 := lt_of_lt_of_le hc0 hc'
  set β2 := (η / Real.sqrt d) ^ 2 with hβ2
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hβ2e : β2 = η ^ 2 / d := by rw [hβ2, div_pow, Real.sq_sqrt hdpos.le]
  have hβ0 : 0 < β2 := by rw [hβ2e]; positivity
  -- evaluation at the two roots
  have e1 : zeroCapLogRatio d η lam x x' θ
      = (‖Δ θ‖ ^ 2 - 2 * ⟪b, Δ θ⟫_ℝ) / (2 * β2)
        + (Real.log (zeroCapHessian lam x θ).det - Real.log (zeroCapHessian lam x' θ).det) := by
    rw [zeroCapLogRatio_eq hd hη x x' hpos, nativeOsGradMap_eq_add_gradDiff lam x x' θ, hroot]
    congr 2
    rw [show -b + Δ θ = Δ θ - b by abel, norm_sub_sq_real, norm_neg, real_inner_comm (Δ θ) b]
    ring
  have e2 : zeroCapLogRatio d η lam x x' θ'
      = (-‖Δ θ'‖ ^ 2 - 2 * ⟪b, Δ θ'⟫_ℝ) / (2 * β2)
        + (Real.log (zeroCapHessian lam x θ').det - Real.log (zeroCapHessian lam x' θ').det) := by
    rw [zeroCapLogRatio_eq hd hη x x' hpos']
    have hx'x : nativeOsGradMap lam x θ' = -b - Δ θ' := by
      have h := nativeOsGradMap_eq_add_gradDiff lam x x' θ'
      rw [hroot'] at h
      rw [eq_sub_iff_add_eq]
      exact h.symm
    rw [hroot', hx'x]
    congr 2
    rw [show -b - Δ θ' = -(b + Δ θ') by abel, norm_neg, norm_neg, norm_add_sq_real]
    ring
  -- the Gaussian terms
  set S := Real.sqrt (J.card * K) with hS
  have hS0 : 0 ≤ S := Real.sqrt_nonneg _
  have hSS : S ^ 2 = J.card * K := Real.sq_sqrt (by positivity)
  set t := ‖b‖ with ht
  have ht0 : 0 ≤ t := norm_nonneg b
  set D := S * (5 + t) / (4 * n) with hD
  have hD0 : 0 ≤ D := by positivity
  have hΔθ : ‖Δ θ‖ ≤ D := norm_gradDiff_le_of_root hlam J hJ hx hK0 hK hx b
  have hΔθ' : ‖Δ θ'‖ ≤ D := norm_gradDiff_le_of_root hlam J hJ hx hK0 hK hx' b
  -- the cross term
  have hnθ : ‖θ‖ ≤ 1 + t := norm_nativeOsMinimizer_le_one_add hlam hx b
  have hnθ' : ‖θ'‖ ≤ 1 + t := norm_nativeOsMinimizer_le_one_add hlam hx' b
  have hlip := norm_gradDiff_sub_le J hJ hx hx' hK0 hK hnθ' hnθ
  have hsens := nativeOs_root_sensitivity_avg hroot hroot'
  have hsens' : c * ‖θ - θ'‖ ≤ D := by
    have h1 : c ≤ lam + (‖θ‖ ^ 2 + ‖θ'‖ ^ 2) / 2 := by linarith
    calc c * ‖θ - θ'‖ ≤ (lam + (‖θ‖ ^ 2 + ‖θ'‖ ^ 2) / 2) * ‖θ - θ'‖ :=
          mul_le_mul_of_nonneg_right h1 (norm_nonneg _)
      _ ≤ ‖Δ θ'‖ := hsens
      _ ≤ D := hΔθ'
  have hdist : ‖θ - θ'‖ ≤ D / c := by rw [le_div_iff₀ hc0]; linarith
  have hcross : ⟪b, Δ θ'⟫_ℝ - ⟪b, Δ θ⟫_ℝ ≤ t * (S * (2 + (1 + t)) / (4 * n)) * (D / c) := by
    rw [← inner_sub_right]
    have hA : 0 ≤ S * (2 + (1 + t)) / (4 * n) := by positivity
    calc ⟪b, Δ θ' - Δ θ⟫_ℝ ≤ ‖b‖ * ‖Δ θ' - Δ θ‖ := real_inner_le_norm _ _
      _ ≤ t * (S * (2 + (1 + t)) / (4 * n) * ‖θ' - θ‖) := mul_le_mul_of_nonneg_left hlip ht0
      _ ≤ t * (S * (2 + (1 + t)) / (4 * n) * (D / c)) := by
          rw [norm_sub_rev θ' θ]
          exact mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left hdist hA) ht0
      _ = t * (S * (2 + (1 + t)) / (4 * n)) * (D / c) := by ring
  -- the determinant terms
  have hJ' : ∀ i ∉ J, x' i = x i := fun i hi => (hJ i hi).symm
  have hl1 := log_det_zeroCapHessian_sub_le (lam := lam) J hJ hx hpos
  have hl2 := log_det_zeroCapHessian_sub_le (lam := lam) J hJ' hx' hpos'
  have hl1' : Real.log (zeroCapHessian lam x θ).det - Real.log (zeroCapHessian lam x' θ).det
      ≤ J.card / (4 * n * c) := by
    refine hl1.trans ?_
    exact div_le_div_of_nonneg_left (by positivity) (by positivity)
      (mul_le_mul_of_nonneg_left hc (by positivity))
  have hl2' : Real.log (zeroCapHessian lam x' θ').det - Real.log (zeroCapHessian lam x θ').det
      ≤ J.card / (4 * n * c) := by
    refine hl2.trans ?_
    exact div_le_div_of_nonneg_left (by positivity) (by positivity)
      (mul_le_mul_of_nonneg_left hc' (by positivity))
  -- assembly
  rw [e1, e2]
  have hsq : ‖Δ θ‖ ^ 2 + ‖Δ θ'‖ ^ 2 ≤ 2 * D ^ 2 := by
    have := pow_le_pow_left₀ (norm_nonneg _) hΔθ 2
    have := pow_le_pow_left₀ (norm_nonneg _) hΔθ' 2
    linarith
  have hmain : (‖Δ θ‖ ^ 2 - 2 * ⟪b, Δ θ⟫_ℝ) / (2 * β2) - (-‖Δ θ'‖ ^ 2 - 2 * ⟪b, Δ θ'⟫_ℝ) / (2 * β2)
      = (‖Δ θ‖ ^ 2 + ‖Δ θ'‖ ^ 2) / (2 * β2) + (⟪b, Δ θ'⟫_ℝ - ⟪b, Δ θ⟫_ℝ) / β2 := by
    field_simp; ring
  have hG : (‖Δ θ‖ ^ 2 + ‖Δ θ'‖ ^ 2) / (2 * β2) + (⟪b, Δ θ'⟫_ℝ - ⟪b, Δ θ⟫_ℝ) / β2
      ≤ J.card * K * d / (n ^ 2 * η ^ 2)
          * ((5 + t) ^ 2 / 16 + t * (3 + t) * (5 + t) / (16 * c)) := by
    have h1 : (‖Δ θ‖ ^ 2 + ‖Δ θ'‖ ^ 2) / (2 * β2) ≤ 2 * D ^ 2 / (2 * β2) :=
      div_le_div_of_nonneg_right hsq (by positivity)
    have h2 : (⟪b, Δ θ'⟫_ℝ - ⟪b, Δ θ⟫_ℝ) / β2
        ≤ t * (S * (2 + (1 + t)) / (4 * n)) * (D / c) / β2 :=
      div_le_div_of_nonneg_right hcross hβ0.le
    have h3 : 2 * D ^ 2 / (2 * β2) + t * (S * (2 + (1 + t)) / (4 * n)) * (D / c) / β2
        = J.card * K * d / (n ^ 2 * η ^ 2)
          * ((5 + t) ^ 2 / 16 + t * (3 + t) * (5 + t) / (16 * c)) := by
      rw [hD, hβ2e]
      have hS2 : S * S = J.card * K := by rw [← sq]; exact hSS
      field_simp
      rw [hSS]
      ring
    linarith
  have hdet : J.card / (4 * n * c) + J.card / (4 * n * c) = J.card / (2 * n * c) := by
    field_simp; ring
  linarith

/-- The absolute log-density difference at any point with `0 < c ≤ λ + ‖θ‖²`:
`|L(θ)| ≤ |‖G_{x'}(θ)‖² - ‖G_x(θ)‖²|/(2 β²) + |J|/(4 n c)`. -/
theorem abs_zeroCapLogRatio_le_aux (hd : 0 < d) {η : ℝ} (hη : 0 < η) {lam : ℝ}
    {x x' : Fin n → EuclideanSpace ℝ (Fin d)} (J : Finset (Fin n)) (hJ : ∀ i ∉ J, x i = x' i)
    (hx : ∀ i, ‖x i‖ ≤ 1) (hx' : ∀ i, ‖x' i‖ ≤ 1) {θ : EuclideanSpace ℝ (Fin d)} {c : ℝ}
    (hc0 : 0 < c) (hc : c ≤ lam + ‖θ‖ ^ 2) :
    |zeroCapLogRatio d η lam x x' θ|
      ≤ |‖nativeOsGradMap lam x' θ‖ ^ 2 - ‖nativeOsGradMap lam x θ‖ ^ 2|
          / (2 * (η / Real.sqrt d) ^ 2) + J.card / (4 * n * c) := by
  have hpos : 0 < lam + ‖θ‖ ^ 2 := lt_of_lt_of_le hc0 hc
  have hJ' : ∀ i ∉ J, x' i = x i := fun i hi => (hJ i hi).symm
  have hl1 := log_det_zeroCapHessian_sub_le (lam := lam) J hJ hx hpos
  have hl2 := log_det_zeroCapHessian_sub_le (lam := lam) J hJ' hx' hpos
  have hmono : (J.card : ℝ) / (4 * n * (lam + ‖θ‖ ^ 2)) ≤ J.card / (4 * n * c) := by
    rcases Nat.eq_zero_or_pos n with hn | hn
    · subst hn; simp
    have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
    exact div_le_div_of_nonneg_left (by positivity) (by positivity)
      (mul_le_mul_of_nonneg_left hc (by positivity))
  have hdet : |Real.log (zeroCapHessian lam x θ).det - Real.log (zeroCapHessian lam x' θ).det|
      ≤ J.card / (4 * n * c) := by
    rw [abs_le]; constructor <;> linarith
  rw [zeroCapLogRatio_eq hd hη x x' hpos]
  refine (abs_add_le _ _).trans (add_le_add ?_ hdet)
  rw [abs_div, abs_of_pos (by
    have : 0 < Real.sqrt d := Real.sqrt_pos.2 (by exact_mod_cast hd)
    positivity : (0 : ℝ) < 2 * (η / Real.sqrt d) ^ 2)]

/-- **The integrability bound at the roots.**  Under the hypotheses of `zeroCapLogRatio_sub_le`,
for `y ∈ {x, x'}` (given as `G_y(θ̂_y(b)) = -b` with `y` equal to `x` or `x'`) and
`0 < c ≤ λ + ‖θ̂_y(b)‖²`, with `D = √(|J| K) (5 + t)/(4n)`, `t = ‖b‖`:
`|L(θ̂_y(b))| ≤ (D² + 2 t D) d/(2 η²) + |J|/(4 n c)`. -/
theorem abs_zeroCapLogRatio_root_le (hd : 0 < d) {η : ℝ} (hη : 0 < η) {lam : ℝ} (hlam : 0 ≤ lam)
    {x x' : Fin n → EuclideanSpace ℝ (Fin d)} (J : Finset (Fin n)) (hJ : ∀ i ∉ J, x i = x' i)
    (hx : ∀ i, ‖x i‖ ≤ 1) (hx' : ∀ i, ‖x' i‖ ≤ 1) {K : ℝ} (hK0 : 0 ≤ K)
    (hK : ∀ v, ∑ i, ⟪v, x' i - x i⟫_ℝ ^ 2 ≤ K * ‖v‖ ^ 2) {y : Fin n → EuclideanSpace ℝ (Fin d)}
    (hy : y = x ∨ y = x') (b : EuclideanSpace ℝ (Fin d)) {c : ℝ} (hc0 : 0 < c)
    (hc : c ≤ lam + ‖nativeOsMinimizer lam y b‖ ^ 2) :
    |zeroCapLogRatio d η lam x x' (nativeOsMinimizer lam y b)|
      ≤ ((Real.sqrt (J.card * K) * (5 + ‖b‖) / (4 * n)) ^ 2
          + 2 * ‖b‖ * (Real.sqrt (J.card * K) * (5 + ‖b‖) / (4 * n))) * d / (2 * η ^ 2)
        + J.card / (4 * n * c) := by
  set θ := nativeOsMinimizer lam y b with hθ
  have hyb : ∀ i, ‖y i‖ ≤ 1 := by rcases hy with rfl | rfl <;> assumption
  have hroot : nativeOsGradMap lam y θ = -b := nativeOsMinimizer_spec hlam y b
  set Δ := nativeOsEmpiricalGradient x' θ - nativeOsEmpiricalGradient x θ with hΔ
  set D := Real.sqrt (J.card * K) * (5 + ‖b‖) / (4 * n) with hD
  have hΔD : ‖Δ‖ ≤ D := norm_gradDiff_le_of_root hlam J hJ hx hK0 hK hyb b
  have hsplit := nativeOsGradMap_eq_add_gradDiff lam x x' θ
  have hkey : |‖nativeOsGradMap lam x' θ‖ ^ 2 - ‖nativeOsGradMap lam x θ‖ ^ 2|
      ≤ ‖Δ‖ ^ 2 + 2 * ‖b‖ * ‖Δ‖ := by
    rcases hy with rfl | rfl
    · rw [hsplit, hroot, show -b + Δ = Δ - b by abel, norm_sub_sq_real, norm_neg]
      have := real_inner_le_norm Δ b
      have := neg_le_of_abs_le (abs_real_inner_le_norm Δ b)
      rw [abs_le]; constructor <;> nlinarith [norm_nonneg Δ, norm_nonneg b]
    · have hx0 : nativeOsGradMap lam x θ = -b - Δ := by
        rw [eq_sub_iff_add_eq, ← hroot]; exact hsplit.symm
      rw [hroot, hx0, show -b - Δ = -(b + Δ) by abel, norm_neg, norm_neg, norm_add_sq_real]
      have := real_inner_le_norm b Δ
      have := neg_le_of_abs_le (abs_real_inner_le_norm b Δ)
      rw [abs_le]; constructor <;> nlinarith [norm_nonneg Δ, norm_nonneg b]
  have hdpos : (0 : ℝ) < d := by exact_mod_cast hd
  have hβ2e : (η / Real.sqrt d) ^ 2 = η ^ 2 / d := by rw [div_pow, Real.sq_sqrt hdpos.le]
  refine (abs_zeroCapLogRatio_le_aux hd hη J hJ hx hx' hc0 hc).trans (add_le_add ?_ le_rfl)
  rw [hβ2e]
  have hD0 : 0 ≤ D := le_trans (norm_nonneg _) hΔD
  have h2 : ‖Δ‖ ^ 2 + 2 * ‖b‖ * ‖Δ‖ ≤ D ^ 2 + 2 * ‖b‖ * D := by
    have := pow_le_pow_left₀ (norm_nonneg _) hΔD 2
    have := mul_le_mul_of_nonneg_left hΔD (by positivity : (0 : ℝ) ≤ 2 * ‖b‖)
    linarith
  calc |‖nativeOsGradMap lam x' θ‖ ^ 2 - ‖nativeOsGradMap lam x θ‖ ^ 2| / (2 * (η ^ 2 / d))
      ≤ (D ^ 2 + 2 * ‖b‖ * D) / (2 * (η ^ 2 / d)) :=
        div_le_div_of_nonneg_right (hkey.trans h2) (by positivity)
    _ = (D ^ 2 + 2 * ‖b‖ * D) * d / (2 * η ^ 2) := by field_simp

end PairBound

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroNoiseCapPairKL.lean <==
import LossOnlyTraceability.ZeroNoiseCapPair
import LossOnlyTraceability.ZeroNoiseCapMoments

/-! The divergence between the minimizer laws of two training sets, integrated over the objective
perturbation: the per-pair form of the zero-noise cap of the oversampling law for quartic logistic
ERM, with the mixed regularizer of the curvature-transition law.

For `d ≥ 1`, `η > 0`, `λ ≥ 0`, training tuples `x, x'` in the unit ball agreeing outside `J` with
`∑_i ⟪v, x'_i - x_i⟫² ≤ K ‖v‖²`, and a measurable lower curvature floor `c(g) > 0` (a.s.) below
`λ + ‖θ̂_x(b)‖²` and `λ + ‖θ̂_{x'}(b)‖²` with `E c⁻¹, E c⁻² < ∞`
(`klDiv_map_nativeOsMinimizer_le`):

`KL(law θ̂_x ‖ law θ̂_{x'}) ≤ E_g [|J| K d/(n² η²) ((5 + t)²/16 + t(3 + t)(5 + t)/(16 c))
  + |J|/(2 n c)]`, `t = ‖b‖`,

and, for `0 < η ≤ 1` and `E c⁻¹ ≤ A₁`, `E c⁻² ≤ A₂` (`klDiv_map_nativeOsMinimizer_le_explicit`),

`KL ≤ |J| K d/(n² η²) · zeroCapPairConst η A₂ + |J| A₁/(2n)` with
`zeroCapPairConst η A₂ = (50 + 2η²)/16 + (3 (225 + 64 M₂ + M₃)/2 + η² A₂/2)/16`,
`M₂ = 48 e^{1/2}`, `M₃ = 1440 e^{1/2}` (the Gaussian moment bounds of `ZeroNoiseCapMoments`). -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal Nat

section PolyMoments

variable {d : ℕ}

/-- `(A + ‖b‖)^k` is integrable for every constant `A` and `k`. -/
theorem integrable_const_add_norm_pow (η A : ℝ) (k : ℕ) :
    Integrable (fun g => (A + ‖nativeOsPerturbation (d := d) η g‖) ^ k) (gaussianSeedLaw d) := by
  have e : (fun g => (A + ‖nativeOsPerturbation (d := d) η g‖) ^ k)
      = fun g => ∑ m ∈ Finset.range (k + 1),
          ‖nativeOsPerturbation (d := d) η g‖ ^ m * A ^ (k - m) * (k.choose m : ℝ) := by
    funext g; rw [add_comm, add_pow]
  rw [e]
  exact integrable_finsetSum _ fun m _ =>
    ((integrable_norm_nativeOsPerturbation_pow η m).mul_const _).mul_const _

end PolyMoments

section PairKL

variable {d n : ℕ}

/-- The integrand of the pair bound. -/
def zeroCapPairIntegrand (d n : ℕ) (η Jc K t c : ℝ) : ℝ :=
  Jc * K * d / (n ^ 2 * η ^ 2) * ((5 + t) ^ 2 / 16 + t * (3 + t) * (5 + t) / (16 * c))
    + Jc / (2 * n * c)

/-- **The per-pair divergence bound.**  Under the hypotheses above (`d ≥ 1`, `η > 0`, `λ ≥ 0`,
training tuples in the unit ball agreeing outside `J`, the energy bound with `K ≥ 0`, and a
measurable floor `c` with `0 < c` a.s., `c ≤ λ + ‖θ̂_x(b)‖²`, `c ≤ λ + ‖θ̂_{x'}(b)‖²`, `c⁻¹` and
`c⁻²` integrable): `KL(law θ̂_x ‖ law θ̂_{x'}) ≤ E_g[integrand]`. -/
theorem klDiv_map_nativeOsMinimizer_le (hd : 0 < d) {η : ℝ} (hη : 0 < η) {lam : ℝ}
    (hlam : 0 ≤ lam) {x x' : Fin n → EuclideanSpace ℝ (Fin d)} (J : Finset (Fin n))
    (hJ : ∀ i ∉ J, x i = x' i) (hx : ∀ i, ‖x i‖ ≤ 1) (hx' : ∀ i, ‖x' i‖ ≤ 1) {K : ℝ}
    (hK0 : 0 ≤ K) (hK : ∀ v, ∑ i, ⟪v, x' i - x i⟫_ℝ ^ 2 ≤ K * ‖v‖ ^ 2)
    {c : (Fin d → ℝ) → ℝ} (hcm : Measurable c) (hcpos : ∀ᵐ g ∂(gaussianSeedLaw d), 0 < c g)
    (hcx : ∀ g, c g ≤ lam + ‖nativeOsMinimizer lam x (nativeOsPerturbation η g)‖ ^ 2)
    (hcx' : ∀ g, c g ≤ lam + ‖nativeOsMinimizer lam x' (nativeOsPerturbation η g)‖ ^ 2)
    (hi1 : Integrable (fun g => (c g)⁻¹) (gaussianSeedLaw d))
    (hi2 : Integrable (fun g => (c g)⁻¹ ^ 2) (gaussianSeedLaw d)) :
    klDiv ((gaussianSeedLaw d).map fun g => nativeOsMinimizer lam x (nativeOsPerturbation η g))
        ((gaussianSeedLaw d).map fun g => nativeOsMinimizer lam x' (nativeOsPerturbation η g))
      ≤ ENNReal.ofReal (∫ g, zeroCapPairIntegrand d n η J.card K
          ‖nativeOsPerturbation (d := d) η g‖ (c g) ∂(gaussianSeedLaw d)) := by
  classical
  set γ := gaussianSeedLaw d with hγ
  haveI : IsProbabilityMeasure γ := by rw [hγ]; unfold gaussianSeedLaw; infer_instance
  have hb : Measurable (nativeOsPerturbation (d := d) η) := measurable_nativeOsPerturbation η
  have ht : Measurable fun g => ‖nativeOsPerturbation (d := d) η g‖ := hb.norm
  have hFx : Measurable fun g => nativeOsMinimizer lam x (nativeOsPerturbation η g) :=
    (continuous_nativeOsMinimizer_right hlam x).measurable.comp hb
  have hFx' : Measurable fun g => nativeOsMinimizer lam x' (nativeOsPerturbation η g) :=
    (continuous_nativeOsMinimizer_right hlam x').measurable.comp hb
  have hlaw := map_nativeOsMinimizer_eq_withDensity hd hη hlam x
  have hlaw' := map_nativeOsMinimizer_eq_withDensity hd hη hlam x'
  haveI := isProbabilityMeasure_zeroCapDensity hd hη hlam x
  haveI := isProbabilityMeasure_zeroCapDensity hd hη hlam x'
  set L := zeroCapLogRatio d η lam x x' with hL
  have hLm : Measurable L := measurable_zeroCapLogRatio d η lam x x'
  -- positivity of the densities off the origin
  have hpos : ∀ᵐ θ ∂(volume : Measure (EuclideanSpace ℝ (Fin d))),
      0 < zeroCapDensity d η lam x θ ∧ 0 < zeroCapDensity d η lam x' θ := by
    have h0 : (volume : Measure (EuclideanSpace ℝ (Fin d))) {0} = 0 := by
      have hne : (⊥ : Submodule ℝ (EuclideanSpace ℝ (Fin d))) ≠ ⊤ := by
        intro h
        have : Module.finrank ℝ (⊥ : Submodule ℝ (EuclideanSpace ℝ (Fin d)))
            = Module.finrank ℝ (EuclideanSpace ℝ (Fin d)) := by rw [h, finrank_top]
        rw [finrank_bot, finrank_euclideanSpace_fin] at this
        omega
      have := Measure.addHaar_submodule (volume : Measure (EuclideanSpace ℝ (Fin d))) ⊥ hne
      simpa using this
    have hae : ∀ᵐ θ ∂(volume : Measure (EuclideanSpace ℝ (Fin d))), θ ≠ 0 :=
      measure_eq_zero_iff_ae_notMem.1 h0
    filter_upwards [hae] with θ hθ
    have hc : 0 < lam + ‖θ‖ ^ 2 := by
      have : 0 < ‖θ‖ := norm_pos_iff.2 hθ
      positivity
    exact ⟨zeroCapDensity_pos hd hη x hc, zeroCapDensity_pos hd hη x' hc⟩
  -- the dominating functions
  set S := Real.sqrt (J.card * K) with hS
  have hS0 : 0 ≤ S := Real.sqrt_nonneg _
  have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  set C1 : ℝ := (S ^ 2 / (16 * n ^ 2) + S / (2 * n)) * d / (2 * η ^ 2) with hC1
  set C2 : ℝ := J.card / (4 * n) with hC2
  have hdom : ∀ y : Fin n → EuclideanSpace ℝ (Fin d), (y = x ∨ y = x') →
      Integrable (fun g => L (nativeOsMinimizer lam y (nativeOsPerturbation η g))) γ := by
    intro y hy
    have hyb : ∀ i, ‖y i‖ ≤ 1 := by rcases hy with rfl | rfl <;> assumption
    have hcy : ∀ g, c g ≤ lam + ‖nativeOsMinimizer lam y (nativeOsPerturbation η g)‖ ^ 2 := by
      rcases hy with rfl | rfl <;> assumption
    have hFy : Measurable fun g => nativeOsMinimizer lam y (nativeOsPerturbation η g) :=
      (continuous_nativeOsMinimizer_right hlam y).measurable.comp hb
    have hmaj : Integrable (fun g => C1 * (5 + ‖nativeOsPerturbation (d := d) η g‖) ^ 2
        + C2 * (c g)⁻¹) γ :=
      ((integrable_const_add_norm_pow η 5 2).const_mul C1).add (hi1.const_mul C2)
    refine hmaj.mono' (hLm.comp hFy).aestronglyMeasurable ?_
    filter_upwards [hcpos] with g hg
    have h := abs_zeroCapLogRatio_root_le hd hη hlam J hJ hx hx' hK0 hK hy
      (nativeOsPerturbation η g) hg (hcy g)
    rw [Real.norm_eq_abs]
    refine h.trans (le_of_eq_of_le rfl ?_)
    set t := ‖nativeOsPerturbation (d := d) η g‖ with ht
    have ht0 : 0 ≤ t := norm_nonneg _
    rcases Nat.eq_zero_or_pos n with hn | hn
    · subst hn
      simp [hC1, hC2]
    have hnp : (0 : ℝ) < n := by exact_mod_cast hn
    have hpoly : (S * (5 + t) / (4 * n)) ^ 2 + 2 * t * (S * (5 + t) / (4 * n))
        ≤ (S ^ 2 / (16 * n ^ 2) + S / (2 * n)) * (5 + t) ^ 2 := by
      have h1 : t * (5 + t) ≤ (5 + t) ^ 2 := by nlinarith
      have h2 : 2 * t * (S * (5 + t) / (4 * n)) = S / (2 * n) * (t * (5 + t)) := by
        field_simp; ring
      have h3 : (S * (5 + t) / (4 * n)) ^ 2 = S ^ 2 / (16 * n ^ 2) * (5 + t) ^ 2 := by
        field_simp; ring
      rw [h2, h3, add_mul]
      have : S / (2 * n) * (t * (5 + t)) ≤ S / (2 * n) * (5 + t) ^ 2 :=
        mul_le_mul_of_nonneg_left h1 (by positivity)
      linarith
    have hd0 : (0 : ℝ) < d := by exact_mod_cast hd
    have hA : ((S * (5 + t) / (4 * n)) ^ 2 + 2 * t * (S * (5 + t) / (4 * n))) * d / (2 * η ^ 2)
        ≤ C1 * (5 + t) ^ 2 := by
      rw [hC1]
      have := mul_le_mul_of_nonneg_right hpoly (by positivity : (0 : ℝ) ≤ d / (2 * η ^ 2))
      calc ((S * (5 + t) / (4 * n)) ^ 2 + 2 * t * (S * (5 + t) / (4 * n))) * d / (2 * η ^ 2)
          = ((S * (5 + t) / (4 * n)) ^ 2 + 2 * t * (S * (5 + t) / (4 * n)))
              * (d / (2 * η ^ 2)) := by ring
        _ ≤ (S ^ 2 / (16 * n ^ 2) + S / (2 * n)) * (5 + t) ^ 2 * (d / (2 * η ^ 2)) := this
        _ = (S ^ 2 / (16 * n ^ 2) + S / (2 * n)) * d / (2 * η ^ 2) * (5 + t) ^ 2 := by ring
    have hB : (J.card : ℝ) / (4 * n * c g) = C2 * (c g)⁻¹ := by
      rw [hC2]; field_simp
    rw [hB]
    linarith
  -- the divergence bound
  have hLx := hdom x (Or.inl rfl)
  have hLx' := hdom x' (Or.inr rfl)
  have hLpx : Integrable L (γ.map fun g => nativeOsMinimizer lam x (nativeOsPerturbation η g)) :=
    (integrable_map_measure hLm.aestronglyMeasurable hFx.aemeasurable).2 hLx
  have hLpx' : Integrable L (γ.map fun g => nativeOsMinimizer lam x' (nativeOsPerturbation η g)) :=
    (integrable_map_measure hLm.aestronglyMeasurable hFx'.aemeasurable).2 hLx'
  have hKL := klDiv_le_ofReal_integral_sub (volume : Measure (EuclideanSpace ℝ (Fin d)))
    (measurable_zeroCapDensity d η lam x) (measurable_zeroCapDensity d η lam x') hpos
    (by rw [← hlaw]; exact hLpx) (by rw [← hlaw']; exact hLpx')
  rw [← hlaw, ← hlaw'] at hKL
  refine hKL.trans (ENNReal.ofReal_le_ofReal ?_)
  have e1 : ∫ θ, Real.log (zeroCapDensity d η lam x θ) - Real.log (zeroCapDensity d η lam x' θ)
        ∂(γ.map fun g => nativeOsMinimizer lam x (nativeOsPerturbation η g))
      = ∫ g, L (nativeOsMinimizer lam x (nativeOsPerturbation η g)) ∂γ :=
    integral_map hFx.aemeasurable hLm.aestronglyMeasurable
  have e2 : ∫ θ, Real.log (zeroCapDensity d η lam x θ) - Real.log (zeroCapDensity d η lam x' θ)
        ∂(γ.map fun g => nativeOsMinimizer lam x' (nativeOsPerturbation η g))
      = ∫ g, L (nativeOsMinimizer lam x' (nativeOsPerturbation η g)) ∂γ :=
    integral_map hFx'.aemeasurable hLm.aestronglyMeasurable
  rw [e1, e2, ← integral_sub hLx hLx']
  -- integrability of the integrand
  have hint : Integrable (fun g => zeroCapPairIntegrand d n η J.card K
      ‖nativeOsPerturbation (d := d) η g‖ (c g)) γ := by
    have hP : Integrable (fun g => ‖nativeOsPerturbation (d := d) η g‖
        * (3 + ‖nativeOsPerturbation (d := d) η g‖) * (5 + ‖nativeOsPerturbation (d := d) η g‖)
        / (16 * c g)) γ := by
      have hmaj : Integrable (fun g => ((5 + ‖nativeOsPerturbation (d := d) η g‖) ^ 6
          + (c g)⁻¹ ^ 2) / 32) γ :=
        ((integrable_const_add_norm_pow η 5 6).add hi2).div_const _
      refine hmaj.mono' (Measurable.aestronglyMeasurable (by fun_prop)) ?_
      refine Filter.Eventually.of_forall fun g => ?_
      set t := ‖nativeOsPerturbation (d := d) η g‖
      have ht0 : 0 ≤ t := norm_nonneg _
      have hP0 : 0 ≤ t * (3 + t) * (5 + t) := by positivity
      have e : t * (3 + t) * (5 + t) / (16 * c g) = t * (3 + t) * (5 + t) * (c g)⁻¹ * 16⁻¹ := by
        ring
      rw [Real.norm_eq_abs, e, abs_mul, abs_mul, abs_of_nonneg hP0]
      have hP5 : t * (3 + t) * (5 + t) ≤ (5 + t) ^ 3 := by
        have h1 : t * (3 + t) ≤ (5 + t) * (5 + t) := by nlinarith
        calc t * (3 + t) * (5 + t) ≤ (5 + t) * (5 + t) * (5 + t) :=
              mul_le_mul_of_nonneg_right h1 (by positivity)
          _ = (5 + t) ^ 3 := by ring
      have hamgm : (5 + t) ^ 3 * |(c g)⁻¹| ≤ ((5 + t) ^ 6 + (c g)⁻¹ ^ 2) / 2 := by
        have := sq_nonneg ((5 + t) ^ 3 - |(c g)⁻¹|)
        have e : |(c g)⁻¹| ^ 2 = (c g)⁻¹ ^ 2 := sq_abs _
        nlinarith
      rw [abs_of_pos (by norm_num : (0 : ℝ) < 16⁻¹)]
      have : t * (3 + t) * (5 + t) * |(c g)⁻¹| ≤ (5 + t) ^ 3 * |(c g)⁻¹| :=
        mul_le_mul_of_nonneg_right hP5 (abs_nonneg _)
      nlinarith
    have hQ : Integrable (fun g => (J.card : ℝ) / (2 * n * c g)) γ := by
      have : (fun g => (J.card : ℝ) / (2 * n * c g)) = fun g => (J.card / (2 * n)) * (c g)⁻¹ := by
        funext g; rw [div_mul_eq_div_div, div_eq_mul_inv]
      rw [this]; exact hi1.const_mul _
    have h5 : Integrable (fun g => (5 + ‖nativeOsPerturbation (d := d) η g‖) ^ 2 / 16) γ :=
      (integrable_const_add_norm_pow η 5 2).div_const _
    exact ((h5.add hP).const_mul _).add hQ
  refine integral_mono_ae (hLx.sub hLx') hint ?_
  filter_upwards [hcpos] with g hg
  exact zeroCapLogRatio_sub_le hd hη hlam J hJ hx hx' hK0 hK (nativeOsPerturbation η g) hg
    (hcx g) (hcx' g)


/-- The pair integrand is integrable for a measurable `c` with `c⁻¹, c⁻²` integrable. -/
theorem integrable_zeroCapPairIntegrand (Jc K η : ℝ) {c : (Fin d → ℝ) → ℝ} (hcm : Measurable c)
    (hi1 : Integrable (fun g => (c g)⁻¹) (gaussianSeedLaw d))
    (hi2 : Integrable (fun g => (c g)⁻¹ ^ 2) (gaussianSeedLaw d)) :
    Integrable (fun g => zeroCapPairIntegrand d n η Jc K ‖nativeOsPerturbation (d := d) η g‖ (c g))
      (gaussianSeedLaw d) := by
  have hb : Measurable (nativeOsPerturbation (d := d) η) := measurable_nativeOsPerturbation η
  have ht : Measurable fun g => ‖nativeOsPerturbation (d := d) η g‖ := hb.norm
  have hP : Integrable (fun g => ‖nativeOsPerturbation (d := d) η g‖
      * (3 + ‖nativeOsPerturbation (d := d) η g‖) * (5 + ‖nativeOsPerturbation (d := d) η g‖)
      / (16 * c g)) (gaussianSeedLaw d) := by
    have hmaj : Integrable (fun g => ((5 + ‖nativeOsPerturbation (d := d) η g‖) ^ 6
        + (c g)⁻¹ ^ 2) / 32) (gaussianSeedLaw d) :=
      ((integrable_const_add_norm_pow η 5 6).add hi2).div_const _
    refine hmaj.mono' (Measurable.aestronglyMeasurable (by fun_prop)) ?_
    refine Filter.Eventually.of_forall fun g => ?_
    set t := ‖nativeOsPerturbation (d := d) η g‖
    have ht0 : 0 ≤ t := norm_nonneg _
    have hP0 : 0 ≤ t * (3 + t) * (5 + t) := by positivity
    have e : t * (3 + t) * (5 + t) / (16 * c g) = t * (3 + t) * (5 + t) * (c g)⁻¹ * 16⁻¹ := by
      ring
    rw [Real.norm_eq_abs, e, abs_mul, abs_mul, abs_of_nonneg hP0]
    have hP5 : t * (3 + t) * (5 + t) ≤ (5 + t) ^ 3 := by
      have h1 : t * (3 + t) ≤ (5 + t) * (5 + t) := by nlinarith
      calc t * (3 + t) * (5 + t) ≤ (5 + t) * (5 + t) * (5 + t) :=
            mul_le_mul_of_nonneg_right h1 (by positivity)
        _ = (5 + t) ^ 3 := by ring
    have hamgm : (5 + t) ^ 3 * |(c g)⁻¹| ≤ ((5 + t) ^ 6 + (c g)⁻¹ ^ 2) / 2 := by
      have := sq_nonneg ((5 + t) ^ 3 - |(c g)⁻¹|)
      have e : |(c g)⁻¹| ^ 2 = (c g)⁻¹ ^ 2 := sq_abs _
      nlinarith
    rw [abs_of_pos (by norm_num : (0 : ℝ) < 16⁻¹)]
    have : t * (3 + t) * (5 + t) * |(c g)⁻¹| ≤ (5 + t) ^ 3 * |(c g)⁻¹| :=
      mul_le_mul_of_nonneg_right hP5 (abs_nonneg _)
    nlinarith
  have hQ : Integrable (fun g => Jc / (2 * n * c g)) (gaussianSeedLaw d) := by
    have : (fun g => Jc / (2 * n * c g)) = fun g => (Jc / (2 * n)) * (c g)⁻¹ := by
      funext g; rw [div_mul_eq_div_div, div_eq_mul_inv]
    rw [this]; exact hi1.const_mul _
  have h5 : Integrable (fun g => (5 + ‖nativeOsPerturbation (d := d) η g‖) ^ 2 / 16)
      (gaussianSeedLaw d) :=
    (integrable_const_add_norm_pow η 5 2).div_const _
  exact ((h5.add hP).const_mul _).add hQ

/-- The per-pair constant `(50 + 2η²)/16 + (3 (225 + 64 M₂ + M₃)/2 + η² A₂/2)/16` with the Gaussian
moment constants `M₂ = 48 e^{1/2}`, `M₃ = 1440 e^{1/2}`. -/
def zeroCapPairConst (η A₂ : ℝ) : ℝ :=
  (50 + 2 * η ^ 2) / 16
    + (3 * (225 + 64 * (48 * Real.exp (1 / 2)) + 1440 * Real.exp (1 / 2)) / 2 + η ^ 2 * A₂ / 2) / 16

/-- **The explicit pair integral.**  For `d ≥ 1`, `0 < η ≤ 1`, `J_c, K ≥ 0` and a measurable `c`
with `c⁻¹, c⁻²` integrable, `E c⁻¹ ≤ A₁`, `E c⁻² ≤ A₂`:
`E_g[integrand] ≤ J_c K d/(n² η²) · zeroCapPairConst η A₂ + J_c A₁/(2n)`. -/
theorem integral_zeroCapPairIntegrand_le (hd : 0 < d) {η : ℝ} (hη : 0 < η) (hη1 : η ≤ 1)
    {Jc K : ℝ} (hJc : 0 ≤ Jc) (hK0 : 0 ≤ K) {c : (Fin d → ℝ) → ℝ} (hcm : Measurable c)
    (hi1 : Integrable (fun g => (c g)⁻¹) (gaussianSeedLaw d))
    (hi2 : Integrable (fun g => (c g)⁻¹ ^ 2) (gaussianSeedLaw d)) {A₁ A₂ : ℝ}
    (h1 : ∫ g, (c g)⁻¹ ∂(gaussianSeedLaw d) ≤ A₁) (h2 : ∫ g, (c g)⁻¹ ^ 2 ∂(gaussianSeedLaw d) ≤ A₂) :
    ∫ g, zeroCapPairIntegrand d n η Jc K ‖nativeOsPerturbation (d := d) η g‖ (c g)
        ∂(gaussianSeedLaw d)
      ≤ Jc * K * d / (n ^ 2 * η ^ 2) * zeroCapPairConst η A₂ + Jc * A₁ / (2 * n) := by
  set γ := gaussianSeedLaw d with hγ
  haveI : IsProbabilityMeasure γ := by rw [hγ]; unfold gaussianSeedLaw; infer_instance
  set B := Jc * K * d / (n ^ 2 * η ^ 2) with hB
  have hB0 : 0 ≤ B := by positivity
  set T : (Fin d → ℝ) → ℝ := fun g => ‖nativeOsPerturbation (d := d) η g‖ with hT
  set a1 : ℝ := B * (2 / 16) + B * (3 * 225 / (32 * η ^ 2)) with ha1
  set a2 : ℝ := B * (3 * 64 / (32 * η ^ 2)) with ha2
  set a3 : ℝ := B * (3 / (32 * η ^ 2)) with ha3
  set a4 : ℝ := B * (η ^ 2 / 32) with ha4
  set a5 : ℝ := Jc / (2 * n) with ha5
  have ha10 : 0 ≤ a1 := by positivity
  have ha20 : 0 ≤ a2 := by positivity
  have ha30 : 0 ≤ a3 := by positivity
  have ha40 : 0 ≤ a4 := by positivity
  have ha50 : 0 ≤ a5 := by positivity
  set M : (Fin d → ℝ) → ℝ := fun g =>
    B * (50 / 16) + a1 * T g ^ 2 + a2 * T g ^ 4 + a3 * T g ^ 6 + a4 * (c g)⁻¹ ^ 2
      + a5 * (c g)⁻¹ with hM
  have hpt : ∀ g, zeroCapPairIntegrand d n η Jc K (T g) (c g) ≤ M g := by
    intro g
    have ht0 : 0 ≤ T g := norm_nonneg _
    set t := T g
    set y := (c g)⁻¹
    have hP : t * (3 + t) * (5 + t) / (16 * c g) = (t * (3 + t) * (5 + t)) * y / 16 := by
      simp only [y]; ring
    have hamgm : (t * (3 + t) * (5 + t)) * y
        ≤ (t * (3 + t) * (5 + t)) ^ 2 / (2 * η ^ 2) + η ^ 2 * y ^ 2 / 2 := by
      have h := sq_nonneg (t * (3 + t) * (5 + t) / η - η * y)
      have e : (t * (3 + t) * (5 + t) / η - η * y) ^ 2
          = (t * (3 + t) * (5 + t)) ^ 2 / η ^ 2 - 2 * ((t * (3 + t) * (5 + t)) * y)
            + η ^ 2 * y ^ 2 := by
        field_simp; ring
      rw [e] at h
      have e2 : (t * (3 + t) * (5 + t)) ^ 2 / (2 * η ^ 2)
          = (t * (3 + t) * (5 + t)) ^ 2 / η ^ 2 / 2 := by
        field_simp
      rw [e2]; linarith
    have hsq : (t * (3 + t) * (5 + t)) ^ 2 ≤ 3 * (225 * t ^ 2 + 64 * t ^ 4 + t ^ 6) := by
      have e : t * (3 + t) * (5 + t) = 15 * t + 8 * t ^ 2 + t ^ 3 := by ring
      rw [e]
      nlinarith [sq_nonneg (15 * t - 8 * t ^ 2), sq_nonneg (15 * t - t ^ 3),
        sq_nonneg (8 * t ^ 2 - t ^ 3)]
    have h5 : (5 + t) ^ 2 ≤ 50 + 2 * t ^ 2 := by nlinarith [sq_nonneg (5 - t)]
    have hQ : Jc / (2 * n * c g) = a5 * y := by
      simp only [y, ha5]; rw [div_mul_eq_div_div, div_eq_mul_inv]
    rw [zeroCapPairIntegrand, hP, hQ]
    have h6 : (t * (3 + t) * (5 + t)) ^ 2 / (2 * η ^ 2)
        ≤ 3 * (225 * t ^ 2 + 64 * t ^ 4 + t ^ 6) / (2 * η ^ 2) :=
      div_le_div_of_nonneg_right hsq (by positivity)
    have hin : (5 + t) ^ 2 / 16 + t * (3 + t) * (5 + t) * y / 16
        ≤ (50 + 2 * t ^ 2) / 16
          + (3 * (225 * t ^ 2 + 64 * t ^ 4 + t ^ 6) / (2 * η ^ 2) + η ^ 2 * y ^ 2 / 2) / 16 := by
      linarith
    have hmul := mul_le_mul_of_nonneg_left hin hB0
    have e3 : B * ((50 + 2 * t ^ 2) / 16
          + (3 * (225 * t ^ 2 + 64 * t ^ 4 + t ^ 6) / (2 * η ^ 2) + η ^ 2 * y ^ 2 / 2) / 16)
        = B * (50 / 16) + a1 * t ^ 2 + a2 * t ^ 4 + a3 * t ^ 6 + a4 * y ^ 2 := by
      simp only [ha1, ha2, ha3, ha4]; field_simp; ring
    simp only [hM]
    linarith
  -- integrability and integrals
  have hT2 := integrable_norm_nativeOsPerturbation_pow (d := d) η 2
  have hT4 := integrable_norm_nativeOsPerturbation_pow (d := d) η 4
  have hT6 := integrable_norm_nativeOsPerturbation_pow (d := d) η 6
  have hint := integrable_zeroCapPairIntegrand (n := n) Jc K η hcm hi1 hi2
  have i1 : Integrable (fun g => B * (50 / 16) + a1 * T g ^ 2) γ :=
    (integrable_const _).add (hT2.const_mul _)
  have i2 : Integrable (fun g => B * (50 / 16) + a1 * T g ^ 2 + a2 * T g ^ 4) γ :=
    i1.add (hT4.const_mul _)
  have i3 : Integrable (fun g => B * (50 / 16) + a1 * T g ^ 2 + a2 * T g ^ 4 + a3 * T g ^ 6) γ :=
    i2.add (hT6.const_mul _)
  have i4 : Integrable (fun g => B * (50 / 16) + a1 * T g ^ 2 + a2 * T g ^ 4 + a3 * T g ^ 6
      + a4 * (c g)⁻¹ ^ 2) γ := i3.add (hi2.const_mul _)
  have hMi : Integrable M γ := i4.add (hi1.const_mul _)
  have hIM : ∫ g, M g ∂γ = B * (50 / 16) + a1 * ∫ g, T g ^ 2 ∂γ + a2 * ∫ g, T g ^ 4 ∂γ
      + a3 * ∫ g, T g ^ 6 ∂γ + a4 * ∫ g, (c g)⁻¹ ^ 2 ∂γ + a5 * ∫ g, (c g)⁻¹ ∂γ := by
    simp only [hM]
    rw [integral_add i4 (hi1.const_mul _), integral_add i3 (hi2.const_mul _),
      integral_add i2 (hT6.const_mul _), integral_add i1 (hT4.const_mul _),
      integral_add (integrable_const _) (hT2.const_mul _), integral_const, integral_const_mul,
      integral_const_mul, integral_const_mul, integral_const_mul, integral_const_mul]
    simp only [integral_const, measureReal_univ_eq_one, smul_eq_mul, one_mul]
    rfl
  -- the Gaussian moments
  have hE2 : ∫ g, T g ^ 2 ∂γ = η ^ 2 := (integral_norm_sq_nativeOsPerturbation hd η).2
  have hE4 : ∫ g, T g ^ 4 ∂γ ≤ 48 * Real.exp (1 / 2) * η ^ 4 := by
    have h := integral_norm_nativeOsPerturbation_pow_le hd η (j := 2) (by norm_num)
    norm_num [Nat.factorial] at h
    simp only [hT]
    linarith
  have hE6 : ∫ g, T g ^ 6 ∂γ ≤ 1440 * Real.exp (1 / 2) * η ^ 6 := by
    have h := integral_norm_nativeOsPerturbation_pow_le hd η (j := 3) (by norm_num)
    norm_num [Nat.factorial] at h
    simp only [hT]
    linarith
  have he : 0 < Real.exp (1 / 2) := Real.exp_pos _
  have hη2 : η ^ 2 ≤ 1 := pow_le_one₀ hη.le hη1
  have hη4 : η ^ 4 ≤ η ^ 2 := by
    calc η ^ 4 = η ^ 2 * η ^ 2 := by ring
      _ ≤ 1 * η ^ 2 := mul_le_mul_of_nonneg_right hη2 (sq_nonneg _)
      _ = η ^ 2 := one_mul _
  have hstep : ∫ g, zeroCapPairIntegrand d n η Jc K (T g) (c g) ∂γ
      ≤ B * (50 / 16) + a1 * η ^ 2 + a2 * (48 * Real.exp (1 / 2) * η ^ 4)
        + a3 * (1440 * Real.exp (1 / 2) * η ^ 6) + a4 * A₂ + a5 * A₁ := by
    refine (integral_mono hint hMi hpt).trans (le_of_eq_of_le hIM ?_)
    rw [hE2]
    have := mul_le_mul_of_nonneg_left hE4 ha20
    have := mul_le_mul_of_nonneg_left hE6 ha30
    have := mul_le_mul_of_nonneg_left h2 ha40
    have := mul_le_mul_of_nonneg_left h1 ha50
    linarith
  have e1 : a1 * η ^ 2 = B * (2 / 16) * η ^ 2 + B * (675 / 32) := by
    simp only [ha1]; field_simp; ring
  have e2 : a2 * (48 * Real.exp (1 / 2) * η ^ 4) = B * (288 * Real.exp (1 / 2)) * η ^ 2 := by
    simp only [ha2]; field_simp; ring
  have e3 : a3 * (1440 * Real.exp (1 / 2) * η ^ 6) = B * (135 * Real.exp (1 / 2)) * η ^ 4 := by
    simp only [ha3]; field_simp; ring
  have e4 : a4 * A₂ = B * (η ^ 2 * A₂ / 32) := by simp only [ha4]; ring
  have e5 : a5 * A₁ = Jc * A₁ / (2 * n) := by simp only [ha5]; ring
  have e6 : B * zeroCapPairConst η A₂ = B * (50 / 16) + B * (2 / 16) * η ^ 2 + B * (675 / 32)
      + B * (288 * Real.exp (1 / 2)) + B * (135 * Real.exp (1 / 2)) + B * (η ^ 2 * A₂ / 32) := by
    unfold zeroCapPairConst; ring
  have f1 : B * (288 * Real.exp (1 / 2)) * η ^ 2 ≤ B * (288 * Real.exp (1 / 2)) :=
    mul_le_of_le_one_right (by positivity) hη2
  have f2 : B * (135 * Real.exp (1 / 2)) * η ^ 4 ≤ B * (135 * Real.exp (1 / 2)) :=
    mul_le_of_le_one_right (by positivity) (hη4.trans hη2)
  rw [e6]
  simp only [hT] at hstep
  linarith


/-- **The explicit per-pair divergence bound.**  Under the hypotheses of
`klDiv_map_nativeOsMinimizer_le`, with moreover `η ≤ 1`, `E c⁻¹ ≤ A₁` and `E c⁻² ≤ A₂`:
`KL(law θ̂_x ‖ law θ̂_{x'}) ≤ |J| K d/(n² η²) · zeroCapPairConst η A₂ + |J| A₁/(2n)`. -/
theorem klDiv_map_nativeOsMinimizer_le_explicit (hd : 0 < d) {η : ℝ} (hη : 0 < η) (hη1 : η ≤ 1)
    {lam : ℝ} (hlam : 0 ≤ lam) {x x' : Fin n → EuclideanSpace ℝ (Fin d)} (J : Finset (Fin n))
    (hJ : ∀ i ∉ J, x i = x' i) (hx : ∀ i, ‖x i‖ ≤ 1) (hx' : ∀ i, ‖x' i‖ ≤ 1) {K : ℝ}
    (hK0 : 0 ≤ K) (hK : ∀ v, ∑ i, ⟪v, x' i - x i⟫_ℝ ^ 2 ≤ K * ‖v‖ ^ 2)
    {c : (Fin d → ℝ) → ℝ} (hcm : Measurable c) (hcpos : ∀ᵐ g ∂(gaussianSeedLaw d), 0 < c g)
    (hcx : ∀ g, c g ≤ lam + ‖nativeOsMinimizer lam x (nativeOsPerturbation η g)‖ ^ 2)
    (hcx' : ∀ g, c g ≤ lam + ‖nativeOsMinimizer lam x' (nativeOsPerturbation η g)‖ ^ 2)
    (hi1 : Integrable (fun g => (c g)⁻¹) (gaussianSeedLaw d))
    (hi2 : Integrable (fun g => (c g)⁻¹ ^ 2) (gaussianSeedLaw d)) {A₁ A₂ : ℝ}
    (h1 : ∫ g, (c g)⁻¹ ∂(gaussianSeedLaw d) ≤ A₁) (h2 : ∫ g, (c g)⁻¹ ^ 2 ∂(gaussianSeedLaw d) ≤ A₂) :
    klDiv ((gaussianSeedLaw d).map fun g => nativeOsMinimizer lam x (nativeOsPerturbation η g))
        ((gaussianSeedLaw d).map fun g => nativeOsMinimizer lam x' (nativeOsPerturbation η g))
      ≤ ENNReal.ofReal (J.card * K * d / (n ^ 2 * η ^ 2) * zeroCapPairConst η A₂
          + J.card * A₁ / (2 * n)) :=
  (klDiv_map_nativeOsMinimizer_le hd hη hlam J hJ hx hx' hK0 hK hcm hcpos hcx hcx' hi1 hi2).trans
    (ENNReal.ofReal_le_ofReal (integral_zeroCapPairIntegrand_le hd hη hη1 (Nat.cast_nonneg _) hK0
      hcm hi1 hi2 h1 h2))

end PairKL

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroNoiseCapRankOne.lean <==
import Mathlib.Analysis.InnerProductSpace.PiL2
import Mathlib.LinearAlgebra.Matrix.SchurComplement
import Mathlib.Topology.Algebra.Module.Determinant

/-! Rank-one determinant bounds for the zero-noise cap of the oversampling law for quartic logistic
ERM.

On a finite-dimensional real inner product space `E`, write `w ⊗ y` for the rank-one map
`v ↦ ⟪w, v⟫ y` (`(innerSL ℝ w).smulRight y`).

* `det_one_add_zeroCapRankOne`: `det(1 + w ⊗ y) = 1 + ⟪w, y⟫` (the matrix determinant identity);
* a map `M` is `c`-coercive if `c ‖v‖² ≤ ⟪M v, v⟫` for all `v`; a `c`-coercive map with `c > 0` is
  surjective, and for `M y = w`: `0 ≤ ⟪w, y⟫ ≤ ‖w‖²/c`;
* `det_add_zeroCapRankOne_bounds`: for a `c`-coercive `M` with `det M > 0` and `a ≥ 0`,
  `det M ≤ det(M + a w ⊗ w) ≤ det M (1 + a ‖w‖²/c)`, and `M + a w ⊗ w` is again `c`-coercive with
  positive determinant;
* `det_add_sum_zeroCapRankOne_bounds`: the same for finitely many rank-one additions, with the
  product `∏ (1 + a_i ‖w_i‖²/c)`. -/

noncomputable section

namespace LossOnlyTraceability

open scoped InnerProductSpace BigOperators

section RankOne

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [FiniteDimensional ℝ E]

/-- The rank-one map `w ⊗ y : v ↦ ⟪w, v⟫ y`. -/
def zeroCapRankOne (w y : E) : E →L[ℝ] E := (innerSL ℝ w).smulRight y

omit [FiniteDimensional ℝ E] in
theorem zeroCapRankOne_apply (w y v : E) : zeroCapRankOne w y v = ⟪w, v⟫_ℝ • y := rfl

/-- The matrix determinant identity at the identity map: `det(1 + w ⊗ y) = 1 + ⟪w, y⟫`. -/
theorem det_one_add_zeroCapRankOne (w y : E) :
    (1 + zeroCapRankOne w y).det = 1 + ⟪w, y⟫_ℝ := by
  classical
  set b := stdOrthonormalBasis ℝ E with hb
  set B := b.toBasis with hB
  have hmat : LinearMap.toMatrix B B ((1 + zeroCapRankOne w y : E →L[ℝ] E) : E →ₗ[ℝ] E)
      = 1 + Matrix.replicateCol Unit (fun i => ⟪b i, y⟫_ℝ)
          * Matrix.replicateRow Unit (fun j => ⟪w, b j⟫_ℝ) := by
    ext i j
    rw [LinearMap.toMatrix_apply]
    have h1 : (((1 + zeroCapRankOne w y : E →L[ℝ] E) : E →ₗ[ℝ] E) (B j))
        = b j + ⟪w, b j⟫_ℝ • y := by
      simp [hB, zeroCapRankOne_apply]
    rw [h1, hB, OrthonormalBasis.coe_toBasis_repr_apply, map_add, map_smul]
    simp only [WithLp.ofLp_add, WithLp.ofLp_smul, Pi.add_apply, Pi.smul_apply,
      OrthonormalBasis.repr_self, smul_eq_mul, Matrix.add_apply, Matrix.mul_apply,
      Matrix.replicateCol_apply, Matrix.replicateRow_apply, Finset.univ_unique,
      Finset.sum_singleton, Matrix.one_apply, OrthonormalBasis.repr_apply_apply]
    simp
    ring
  rw [ContinuousLinearMap.det, ← LinearMap.det_toMatrix B, hmat,
    Matrix.det_one_add_replicateCol_mul_replicateRow]
  rw [dotProduct]
  congr 1
  rw [← b.sum_inner_mul_inner w y]

/-- A `c`-coercive map with `c > 0` is surjective. -/
theorem surjective_of_zeroCap_coercive {c : ℝ} (hc : 0 < c) {M : E →L[ℝ] E}
    (hM : ∀ v, c * ‖v‖ ^ 2 ≤ ⟪M v, v⟫_ℝ) : Function.Surjective M := by
  have hinj : Function.Injective (M : E →ₗ[ℝ] E) := by
    rw [← LinearMap.ker_eq_bot, LinearMap.ker_eq_bot']
    intro v hv
    have h := hM v
    have hv' : M v = 0 := hv
    rw [hv', inner_zero_left] at h
    have : ‖v‖ ^ 2 ≤ 0 := by nlinarith
    have : ‖v‖ = 0 := by nlinarith [norm_nonneg v]
    exact norm_eq_zero.1 this
  exact LinearMap.injective_iff_surjective.1 hinj

omit [FiniteDimensional ℝ E] in
/-- For a `c`-coercive `M` with `c > 0` and `M y = w`: `0 ≤ ⟪w, y⟫ ≤ ‖w‖²/c`. -/
theorem inner_bounds_of_zeroCap_coercive {c : ℝ} (hc : 0 < c) {M : E →L[ℝ] E}
    (hM : ∀ v, c * ‖v‖ ^ 2 ≤ ⟪M v, v⟫_ℝ) {w y : E} (hy : M y = w) :
    0 ≤ ⟪w, y⟫_ℝ ∧ ⟪w, y⟫_ℝ ≤ ‖w‖ ^ 2 / c := by
  have h1 := hM y
  rw [hy] at h1
  have h2 : ⟪w, y⟫_ℝ ≤ ‖w‖ * ‖y‖ := real_inner_le_norm w y
  refine ⟨le_trans (by positivity) h1, ?_⟩
  rw [le_div_iff₀ hc]
  have hy0 := norm_nonneg y
  have hw0 := norm_nonneg w
  have h3 : c * ‖y‖ ≤ ‖w‖ := by
    rcases hy0.eq_or_lt with h | h
    · rw [← h]; simp
    · nlinarith
  nlinarith

omit [FiniteDimensional ℝ E] in
/-- Adding `a w ⊗ w` with `a ≥ 0` preserves `c`-coercivity. -/
theorem zeroCap_coercive_add {c a : ℝ} (ha : 0 ≤ a) {M : E →L[ℝ] E}
    (hM : ∀ v, c * ‖v‖ ^ 2 ≤ ⟪M v, v⟫_ℝ) (w : E) (v : E) :
    c * ‖v‖ ^ 2 ≤ ⟪(M + a • zeroCapRankOne w w) v, v⟫_ℝ := by
  have h := hM v
  simp only [ContinuousLinearMap.add_apply, ContinuousLinearMap.smul_apply, zeroCapRankOne_apply,
    inner_add_left, inner_smul_left, RCLike.conj_to_real]
  have : 0 ≤ a * (⟪w, v⟫_ℝ * ⟪w, v⟫_ℝ) := mul_nonneg ha (mul_self_nonneg _)
  linarith

/-- The matrix determinant identity: for `M y = w`, `det(M + a w ⊗ w) = det M (1 + a ⟪w, y⟫)`. -/
theorem det_add_zeroCapRankOne {M : E →L[ℝ] E} {w y : E} (hy : M y = w) (a : ℝ) :
    (M + a • zeroCapRankOne w w).det = M.det * (1 + a * ⟪w, y⟫_ℝ) := by
  have e : M + a • zeroCapRankOne w w = M.comp (1 + zeroCapRankOne w (a • y)) := by
    ext v
    simp only [ContinuousLinearMap.add_apply, ContinuousLinearMap.smul_apply, zeroCapRankOne_apply,
      ContinuousLinearMap.comp_apply, ContinuousLinearMap.one_apply, map_add, map_smul, hy]
    rw [smul_smul, smul_smul, mul_comm]
  rw [e, ContinuousLinearMap.det, ContinuousLinearMap.toLinearMap_comp, LinearMap.det_comp,
    ← ContinuousLinearMap.det, ← ContinuousLinearMap.det, det_one_add_zeroCapRankOne,
    inner_smul_right]

/-- **One rank-one step.**  For a `c`-coercive `M` (`c > 0`) with `det M > 0` and `a ≥ 0`:
`det M ≤ det(M + a w ⊗ w) ≤ det M (1 + a ‖w‖²/c)`. -/
theorem det_add_zeroCapRankOne_bounds {c a : ℝ} (hc : 0 < c) (ha : 0 ≤ a) {M : E →L[ℝ] E}
    (hM : ∀ v, c * ‖v‖ ^ 2 ≤ ⟪M v, v⟫_ℝ) (hdet : 0 < M.det) (w : E) :
    M.det ≤ (M + a • zeroCapRankOne w w).det ∧
      (M + a • zeroCapRankOne w w).det ≤ M.det * (1 + a * (‖w‖ ^ 2 / c)) := by
  obtain ⟨y, hy⟩ := surjective_of_zeroCap_coercive hc hM w
  obtain ⟨h0, h1⟩ := inner_bounds_of_zeroCap_coercive hc hM hy
  rw [det_add_zeroCapRankOne hy a]
  constructor
  · have : 0 ≤ a * ⟪w, y⟫_ℝ := mul_nonneg ha h0
    nlinarith
  · have : a * ⟪w, y⟫_ℝ ≤ a * (‖w‖ ^ 2 / c) := mul_le_mul_of_nonneg_left h1 ha
    nlinarith

/-- **Finitely many rank-one steps.**  For a `c`-coercive `M` (`c > 0`) with `det M > 0`, a finite
set `s` and coefficients `a_i ≥ 0` on `s`, the map `N = M + ∑_{i ∈ s} a_i w_i ⊗ w_i` is `c`-coercive
and `det M ≤ det N ≤ det M ∏_{i ∈ s} (1 + a_i ‖w_i‖²/c)`. -/
theorem det_add_sum_zeroCapRankOne_bounds {ι : Type*} [DecidableEq ι] {c : ℝ} (hc : 0 < c)
    {M : E →L[ℝ] E} (hM : ∀ v, c * ‖v‖ ^ 2 ≤ ⟪M v, v⟫_ℝ) (hdet : 0 < M.det) (a : ι → ℝ)
    (w : ι → E) (s : Finset ι) (ha : ∀ i ∈ s, 0 ≤ a i) :
    (∀ v, c * ‖v‖ ^ 2 ≤ ⟪(M + ∑ i ∈ s, a i • zeroCapRankOne (w i) (w i)) v, v⟫_ℝ) ∧
      M.det ≤ (M + ∑ i ∈ s, a i • zeroCapRankOne (w i) (w i)).det ∧
      (M + ∑ i ∈ s, a i • zeroCapRankOne (w i) (w i)).det
        ≤ M.det * ∏ i ∈ s, (1 + a i * (‖w i‖ ^ 2 / c)) := by
  induction s using Finset.induction_on with
  | empty => simpa using hM
  | insert j s hj ih =>
    obtain ⟨hN, hlo, hhi⟩ := ih fun i hi => ha i (Finset.mem_insert_of_mem hi)
    have haj : 0 ≤ a j := ha j (Finset.mem_insert_self j s)
    have e : M + ∑ i ∈ insert j s, a i • zeroCapRankOne (w i) (w i)
        = (M + ∑ i ∈ s, a i • zeroCapRankOne (w i) (w i)) + a j • zeroCapRankOne (w j) (w j) := by
      rw [Finset.sum_insert hj]; abel
    have hNdet : 0 < (M + ∑ i ∈ s, a i • zeroCapRankOne (w i) (w i)).det := lt_of_lt_of_le hdet hlo
    obtain ⟨h1, h2⟩ := det_add_zeroCapRankOne_bounds hc haj hN hNdet (w j)
    rw [e, Finset.prod_insert hj]
    refine ⟨zeroCap_coercive_add haj hN (w j), hlo.trans h1, h2.trans ?_⟩
    have hf : 0 ≤ 1 + a j * (‖w j‖ ^ 2 / c) := by positivity
    calc (M + ∑ i ∈ s, a i • zeroCapRankOne (w i) (w i)).det * (1 + a j * (‖w j‖ ^ 2 / c))
        ≤ (M.det * ∏ i ∈ s, (1 + a i * (‖w i‖ ^ 2 / c))) * (1 + a j * (‖w j‖ ^ 2 / c)) :=
          mul_le_mul_of_nonneg_right hhi hf
      _ = M.det * ((1 + a j * (‖w j‖ ^ 2 / c)) * ∏ i ∈ s, (1 + a i * (‖w i‖ ^ 2 / c))) := by ring

omit [FiniteDimensional ℝ E] in
/-- A positive multiple of the identity is coercive. -/
theorem zeroCap_coercive_smul_one (c : ℝ) (v : E) :
    c * ‖v‖ ^ 2 ≤ ⟪((c • 1 : E →L[ℝ] E)) v, v⟫_ℝ := by
  simp [real_inner_smul_left]

omit [FiniteDimensional ℝ E] in
/-- `det(c • 1) = c^{dim E}`. -/
theorem det_smul_one_zeroCap (c : ℝ) :
    ((c • 1 : E →L[ℝ] E)).det = c ^ Module.finrank ℝ E := by
  rw [ContinuousLinearMap.det]
  simp [LinearMap.det_smul]

end RankOne

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroNoiseCapSharpBound.lean <==
import LossOnlyTraceability.ZeroNoiseCapBound
import LossOnlyTraceability.ZeroNoiseCapSymmetric
import LossOnlyTraceability.ZeroNoiseCapConstants
import LossOnlyTraceability.ZeroNoiseCapSharpFloor
import LossOnlyTraceability.ZeroNoiseCapSharpPair
import LossOnlyTraceability.ZeroNoiseCapSymmetricPair

/-! The sharp zero-noise cap: arbitrary mask-pair comparison, fair-mask averaging,
and the data-processing chain to the noisy loss release. -/

noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal

/-- Number of coordinates on which two masks differ. -/
def zeroCapDisagreementCard {n : ℕ} (u u' : Fin n → Bool) : ℝ :=
  (Finset.univ.filter fun i => u i ≠ u' i).card

/-- For any fixed mask, an independent fair mask differs in `n/2` positions on average. -/
theorem cubeAverage_disagreement_card {n : ℕ} (u : Fin n → Bool) :
    cubeAverage (zeroCapDisagreementCard u) = n / 2 := by
  have e : ∀ u', zeroCapDisagreementCard u u' =
      signForm (n / 2) (fun i => -(rademacherSign (u i)) / 2) u' := by
    intro u'
    rw [zeroCapDisagreementCard, Finset.card_filter, signForm]
    push_cast
    rw [show (n : ℝ) / 2 = ∑ _i : Fin n, (1 / 2 : ℝ) by
      rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]; ring,
      ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun i _ => ?_
    cases u i <;> cases u' i <;> simp [rademacherSign] <;> norm_num
  rw [cubeAverage_congr e, cubeAverage_signForm]

/-- The pair-energy inequality applies to any two masks. -/
theorem zeroCap_pair_energy_arbitrary {n d : ℕ}
    (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) (u u' : Fin n → Bool)
    (v : EuclideanSpace ℝ (Fin d)) :
    ∑ i, ⟪v, nativeOsTrain z u' i - nativeOsTrain z u i⟫_ℝ ^ 2
      ≤ oversamplingPairEnergy z * ‖v‖ ^ 2 := by
  have h := sum_inner_pair_sq_le_opNorm_sq (Ω := Bool × Fin n → EuclideanSpace ℝ (Fin d))
    (fun w i => w (true, i)) (fun w i => w (false, i)) z v
  refine le_trans (Finset.sum_le_sum fun i _ => ?_) h
  simp only [nativeOsTrain]
  cases u i <;> cases u' i <;> simp [inner_sub_right] <;>
    nlinarith [sq_nonneg (⟪v, z (true, i)⟫_ℝ - ⟪v, z (false, i)⟫_ℝ)]

/-- The sharp symmetric comparison, with the common supersample curvature floor. -/
theorem zeroCap_paper_pair_bound {n d : ℕ} {lam η : ℝ}
    (hlam : 0 ≤ lam) (hη : 0 < η) (hηmax : η ≤ 71 / 1000)
    (hn : 64 ≤ n) (hdn : 32 * n ≤ d)
    (u u' : Fin n → Bool) (z : Bool × Fin n → EuclideanSpace ℝ (Fin d))
    (hz : ∀ q, ‖z q‖ ≤ 1) :
    klDiv (zeroCapMaskKernel lam η (u, z)) (zeroCapMaskKernel lam η (u', z)) +
        klDiv (zeroCapMaskKernel lam η (u', z)) (zeroCapMaskKernel lam η (u, z))
      ≤ ENNReal.ofReal (zeroCapDisagreementCard u u' *
        (d * (21 / 10) / (n ^ 2 * η ^ 2) * oversamplingPairEnergy z + 3 / (2 * n * η ^ 2))) := by
  classical
  have hd : 0 < d := by omega
  have hd3 : 2 * n + 3 ≤ d := by omega
  obtain ⟨hcm, hcpos, hi1, hi2, hm1, hm2⟩ := zeroCap_sharp_floor_moments hlam hη hd3 z
  have hs := zeroCapSharpFloorScale_scaled hn hdn hη hηmax
  have h1 := (mul_le_mul_of_nonneg_left hm1 (sq_nonneg η)).trans hs.2
  have h2 := (mul_le_mul_of_nonneg_left hm2 (sq_nonneg η)).trans hs.1
  set J := Finset.univ.filter fun i => u i ≠ u' i with hJdef
  have hJ : ∀ i ∉ J, nativeOsTrain z u i = nativeOsTrain z u' i := by
    intro i hi
    have hui : u i = u' i := by simpa only [hJdef, Finset.mem_filter,
      Finset.mem_univ, true_and, not_not] using hi
    simp [nativeOsTrain, hui]
  have h := klDiv_add_map_nativeOsMinimizer_le hd hη hlam J hJ
    (fun i => hz _) (fun i => hz _) (oversamplingPairEnergy_nonneg z)
    (zeroCap_pair_energy_arbitrary z u u') hcm hcpos
    (fun g => nativeOsCurvatureFloor_le lam z _ u)
    (fun g => nativeOsCurvatureFloor_le lam z _ u') hi1 hi2
  have hi := integral_zeroCapPairIntegrand_le_sharp (n := n) hd hη hηmax (Nat.cast_nonneg J.card)
    (oversamplingPairEnergy_nonneg z) hcm hi1 hi2 h1 h2
  simp only [zeroCapMaskKernel_apply hlam]
  refine h.trans ((ENNReal.ofReal_le_ofReal hi).trans_eq ?_)
  congr 1
  dsimp only [J, zeroCapDisagreementCard]
  ring

section Averaging
variable {n d : ℕ} {Ng : Type*} [MeasurableSpace Ng]
  (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- Integration of a sharp symmetric mask-pair bound gives the `n/4` information coefficient. -/
theorem zeroCap_condMutualInfo_le_of_symmetric_mask_bound {lam η : ℝ}
    (hlam : 0 ≤ lam) (hη : 0 < η) (hn : 64 ≤ n) (hdn : 32 * n ≤ d)
    {p : Fin d → ℝ} (hp : p ∈ productCube d)
    (hpair : ∀ (u u' : Fin n → Bool) (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)),
      (∀ q, ‖z q‖ ≤ 1) →
      klDiv (zeroCapMaskKernel lam η (u, z)) (zeroCapMaskKernel lam η (u', z)) +
          klDiv (zeroCapMaskKernel lam η (u', z)) (zeroCapMaskKernel lam η (u, z))
        ≤ ENNReal.ofReal (zeroCapDisagreementCard u u' *
          (d * (21 / 10) / (n ^ 2 * η ^ 2) * oversamplingPairEnergy z + 3 / (2 * n * η ^ 2)))) :
    condMutualInfo (superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG) superBits
      (fun ω => zeroCapMinimizerMap lam η (superBits ω, superData ω) (superSeed ω)) superData
      ≤ ((n : ℝ) / 4) * ((2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d) * d *
        (21 / 10) / (n ^ 2 * η ^ 2) + 3 / (2 * n * η ^ 2)) / Real.log 2 := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hDsp := isSignProductLaw_signProductLaw hp
  haveI : IsMarkovKernel (zeroCapMaskKernel (n := n) (d := d) lam η) :=
    isMarkovKernel_zeroCapMaskKernel hlam η
  have hd : 0 < d := by omega
  set KC := 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d with hKC
  set α : ℝ := d * (21 / 10) / (n ^ 2 * η ^ 2) with hα
  set β : ℝ := 3 / (2 * n * η ^ 2) with hβ
  have hα0 : 0 ≤ α := by positivity
  have hβ0 : 0 ≤ β := by positivity
  have hKC0 : 0 ≤ KC := (by linarith [paper_pair_matrix_ge_two n d] :
    0 ≤ 2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d)
  have hball := hDsp.norm_le_one hd
  have hball_pi : ∀ᵐ z ∂(Measure.pi fun _ : Bool × Fin n => signProductLaw d p),
      ∀ q, ‖z q‖ ≤ 1 := ae_all_iff.2 fun q =>
    (measurePreserving_eval (fun _ : Bool × Fin n => signProductLaw d p) q).quasiMeasurePreserving.ae hball
  have hEm : Measurable fun z : Bool × Fin n → EuclideanSpace ℝ (Fin d) =>
      ENNReal.ofReal (oversamplingPairEnergy z) :=
    ENNReal.measurable_ofReal.comp measurable_oversamplingPairEnergy
  have hE : ∫⁻ z, ENNReal.ofReal (oversamplingPairEnergy z)
      ∂(Measure.pi fun _ : Bool × Fin n => signProductLaw d p) ≤ ENNReal.ofReal KC := by
    obtain ⟨hNint, hNval⟩ := oversampling_pairEnergy_integral_le (n := n)
      (Measure.dirac (0 : ℝ)) (gaussianSeedLaw d) hp
    have hmp := measurePreserving_superData (n := n) (signProductLaw d p) (gaussianSeedLaw d)
      (Measure.dirac (0 : ℝ))
    rw [← hmp.lintegral_comp hEm, ← ofReal_integral_eq_lintegral_ofReal hNint
      (Filter.Eventually.of_forall fun ω => oversamplingPairEnergy_nonneg _)]
    exact ENNReal.ofReal_le_ofReal hNval
  have hm (u u' : Fin n → Bool) : Measurable fun z : Bool × Fin n → EuclideanSpace ℝ (Fin d) =>
      klDiv (zeroCapMaskKernel lam η (u, z)) (zeroCapMaskKernel lam η (u', z)) := by
    have h := measurable_klDiv_kernel
      ((zeroCapMaskKernel (n := n) (d := d) lam η).comap (fun z => (u, z))
        (measurable_const.prodMk measurable_id))
      ((zeroCapMaskKernel (n := n) (d := d) lam η).comap (fun z => (u', z))
        (measurable_const.prodMk measurable_id))
    simpa only [Kernel.comap_apply] using h
  have hsum (u u' : Fin n → Bool) :
      zeroCapDirectedDivergence (signProductLaw d p) lam η u u' +
        zeroCapDirectedDivergence (signProductLaw d p) lam η u' u ≤
          ENNReal.ofReal (zeroCapDisagreementCard u u' * (α * KC + β)) := by
    have hJc0 : 0 ≤ zeroCapDisagreementCard u u' := Nat.cast_nonneg _
    unfold zeroCapDirectedDivergence
    rw [← lintegral_add_left (hm u u')]
    calc ∫⁻ z, (klDiv (zeroCapMaskKernel lam η (u, z)) (zeroCapMaskKernel lam η (u', z)) +
          klDiv (zeroCapMaskKernel lam η (u', z)) (zeroCapMaskKernel lam η (u, z)))
          ∂(Measure.pi fun _ : Bool × Fin n => signProductLaw d p)
        ≤ ∫⁻ z, (ENNReal.ofReal (zeroCapDisagreementCard u u' * α) *
            ENNReal.ofReal (oversamplingPairEnergy z) + ENNReal.ofReal (zeroCapDisagreementCard u u' * β))
              ∂(Measure.pi fun _ : Bool × Fin n => signProductLaw d p) := by
          refine lintegral_mono_ae ?_
          filter_upwards [hball_pi] with z hz
          refine (hpair u u' z hz).trans (le_of_eq ?_)
          rw [← ENNReal.ofReal_mul (by positivity), ← ENNReal.ofReal_add
            (mul_nonneg (by positivity) (oversamplingPairEnergy_nonneg z)) (by positivity)]
          congr 1
          dsimp only [α, β]
          ring
      _ = ENNReal.ofReal (zeroCapDisagreementCard u u' * α) *
          ∫⁻ z, ENNReal.ofReal (oversamplingPairEnergy z)
            ∂(Measure.pi fun _ : Bool × Fin n => signProductLaw d p) +
              ENNReal.ofReal (zeroCapDisagreementCard u u' * β) := by
        rw [lintegral_add_right _ measurable_const, lintegral_const_mul _ hEm,
          lintegral_const, measure_univ, mul_one]
      _ ≤ ENNReal.ofReal (zeroCapDisagreementCard u u' * α) * ENNReal.ofReal KC +
          ENNReal.ofReal (zeroCapDisagreementCard u u' * β) := by gcongr
      _ = ENNReal.ofReal (zeroCapDisagreementCard u u' * (α * KC + β)) := by
        rw [← ENNReal.ofReal_mul (by positivity), ← ENNReal.ofReal_add (by positivity) (by positivity)]
        congr 1; ring
  have hfin : ∀ (u u' : Fin n → Bool), zeroCapDirectedDivergence (signProductLaw d p) lam η u u' ≠ ⊤ := by
    intro u u'
    apply ne_top_of_le_ne_top ENNReal.ofReal_ne_top
    exact (le_add_of_nonneg_right bot_le).trans (hsum u u')
  have hpairR : ∀ (u u' : Fin n → Bool),
      (zeroCapDirectedDivergence (signProductLaw d p) lam η u u').toReal +
          (zeroCapDirectedDivergence (signProductLaw d p) lam η u' u).toReal ≤
            zeroCapDisagreementCard u u' * (α * KC + β) := by
    intro u u'
    have hJc0 : 0 ≤ zeroCapDisagreementCard u u' := Nat.cast_nonneg _
    have h := ENNReal.toReal_le_of_le_ofReal (by positivity) (hsum u u')
    rwa [ENNReal.toReal_add (hfin u u') (hfin u' u)] at h
  have havg : cubeAverage (fun u : Fin n → Bool => cubeAverage fun u' => zeroCapDisagreementCard u u' *
      (α * KC + β)) ≤ (n / 2 : ℝ) * (α * KC + β) := by
    have he : ∀ u : Fin n → Bool,
        cubeAverage (fun u' => zeroCapDisagreementCard u u' * (α * KC + β)) =
          (n / 2 : ℝ) * (α * KC + β) := by
      intro u
      simp_rw [mul_comm (zeroCapDisagreementCard u _) (α * KC + β)]
      rw [cubeAverage_const_mul, cubeAverage_disagreement_card]
      ring
    simp_rw [he, cubeAverage_const]
    rfl
  have h := zeroCap_condMutualInfo_le_half_symmetric μG (signProductLaw d p) hlam η
    ((n / 2 : ℝ) * (α * KC + β)) hfin
    (fun u u' => zeroCapDisagreementCard u u' * (α * KC + β)) hpairR havg
  refine h.trans_eq ?_
  dsimp only [α, β, KC]
  ring

end Averaging

section DataProcessing
variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng) [IsProbabilityMeasure μG]

/-- Any noisy loss release is bounded by the conditional information in the unprojected model. -/
theorem zeroCap_information_le_model {lam : ℝ} (hlam : 0 ≤ lam) (η : ℝ)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss (nativeOsLearner lam η) Gf τ p
      ≤ condMutualInfo (superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG) superBits
        (fun ω => zeroCapMinimizerMap lam η (superBits ω, superData ω) (superSeed ω)) superData := by
  haveI := isProbabilityMeasure_signProductLaw hp
  have hlog : Measurable logisticLoss := by unfold logisticLoss; fun_prop
  have hA := measurable_nativeOsLearner (n := n) (d := d) hlam η
  -- step 1: `Q ≤ Is`
  have h1 := (nativeNoisyInformation_bounds (gaussianSeedLaw d) μG hlog hA hGf Q τ hp).2.2.1
  -- step 2: the noise
  have hbits := iIndepFun_superBits (n := n) (signProductLaw d p) (gaussianSeedLaw d) μG
  have hfair := superBits_fair (n := n) (signProductLaw d p) (gaussianSeedLaw d) μG
  have hRm := measurable_nativeOsRelease (n := n) (d := d) hlam η
  have hX : Measurable (nativeReleaseVector logisticLoss (nativeOsLearner lam η) :
      SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n → Fin n → ℝ) :=
    measurable_nativeReleaseVector hlog hA
  have hG : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      Gf (superNoiseSeed ω) := hGf.comp measurable_superNoiseSeed
  have hFb : Measurable fun b : (Bool × Fin n → EuclideanSpace ℝ (Fin d)) × ((Fin n → Bool)
      × (Fin d → ℝ)) => (b.2.1, nativeOsRelease lam η b.1 b.2.1 b.2.2, b.1) :=
    (measurable_fst.comp measurable_snd).prodMk (hRm.prodMk measurable_fst)
  have hnoise0 := indepFun_superBase_superNoise (n := n) (signProductLaw d p) (gaussianSeedLaw d) μG
    hFb hGf
  have hnoise : IndepFun (fun ω => (superBits ω,
      nativeReleaseVector logisticLoss (nativeOsLearner lam η) ω, superData ω))
      (fun ω => Gf (superNoiseSeed ω)) (superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG) :=
    hnoise0
  have h2 := releaseInfoS_noisy_le (superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG) τ
    hX hG measurable_superBits measurable_superData hbits hfair hnoise
  -- step 3: the release is a function of the unprojected minimizer
  have hF := measurable_zeroCapMinimizerMap (n := n) (d := d) hlam η
  have hW : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      (superBits ω, superData ω) := measurable_superBits.prodMk measurable_superData
  have hθ0 := hF.comp (hW.prodMk measurable_superSeed)
  have hθ : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      zeroCapMinimizerMap (n := n) (d := d) lam η (superBits ω, superData ω) (superSeed ω) := hθ0
  have hXeq : (nativeReleaseVector logisticLoss (nativeOsLearner lam η) :
      SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n → Fin n → ℝ)
      = fun ω => zeroCapReleaseMap
          (zeroCapMinimizerMap (n := n) (d := d) lam η (superBits ω, superData ω) (superSeed ω),
            superData ω) := by
    funext ω i
    rfl
  have h3 := condMutualInfo_release_le_model
    (superMeasure n (signProductLaw d p) (gaussianSeedLaw d) μG) hθ measurable_superData
    measurable_superBits (measurable_zeroCapReleaseMap (d := d) (n := n)) hbits hfair
  rw [← hXeq] at h3
  exact h1.trans (h2.trans h3)

/-- The sharp raw zero-noise information bound for every requested information direction. -/
theorem zeroCap_information_le_sharp {lam η : ℝ} (hlam : 0 ≤ lam)
    (hη : 0 < η) (hηmax : η ≤ 71 / 1000) (hn : 64 ≤ n) (hdn : 32 * n ≤ d)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss (nativeOsLearner lam η) Gf τ p
      ≤ ((n : ℝ) / 4) * ((2 * matrixEnergyK ((n : ℝ) / d) + 2 * matrixEnergyS d) * d *
        (21 / 10) / (n ^ 2 * η ^ 2) + 3 / (2 * n * η ^ 2)) / Real.log 2 :=
  (zeroCap_information_le_model μG hlam η hGf Q τ hp).trans
    (zeroCap_condMutualInfo_le_of_symmetric_mask_bound μG hlam hη hn hdn hp
      (zeroCap_paper_pair_bound hlam hη hηmax hn hdn))

/-- The sharp zero-noise coefficient `C₀`, strictly below 79, bounds the information without
an additive remainder. -/
theorem zeroCap_information_le_paper {lam η : ℝ} (hlam : 0 ≤ lam)
    (hη : 0 < η) (hηmax : η ≤ 71 / 1000) (hn : 64 ≤ n) (hdn : 32 * n ≤ d)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss (nativeOsLearner lam η) Gf τ p
        ≤ paperZeroNoiseCapConstant η n d * ((d / n : ℝ) * (1 / (25 * η ^ 2))) ∧
      paperZeroNoiseCapConstant η n d < 79 :=
  ⟨zeroCap_le_paper_coefficient hη (by omega) hdn
    (zeroCap_information_le_sharp μG hlam hη hηmax hn hdn hGf Q τ hp),
    paperZeroNoiseCapConstant_lt_79 hη.le hηmax hn hdn⟩

/-- The zero-noise cap of the oversampling law for quartic logistic ERM, with its exact
coefficient `C₀ < 79`. -/
theorem nativeOs_zero_noise_cap_paper {ε : ℝ} (hε : 0 < ε) (hε4 : ε ≤ 1 / 4)
    (hn : 8 * ε ^ (-(3 / 2 : ℝ)) ≤ n) (hdn : 32 * n ≤ d)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner 0 (nativeOsNoiseScale ε)) Gf τ p
        ≤ paperZeroNoiseCapConstant (nativeOsNoiseScale ε) n d *
          ((d / n : ℝ) * ε ^ (-(3 / 2 : ℝ))) ∧
      paperZeroNoiseCapConstant (nativeOsNoiseScale ε) n d < 79 := by
  obtain ⟨hη, hηmax, hn64⟩ := nativeOs_paper_scale_bounds hε hε4 hn
  simpa only [nativeOs_paper_budget_identity hε] using
    zeroCap_information_le_paper μG (by norm_num : (0 : ℝ) ≤ 0) hη hηmax hn64 hdn hGf Q τ hp

/-- The zero-noise cap of the curvature-transition law, with its exact coefficient `C₀ < 79`. -/
theorem ct_zero_noise_cap_paper {lam ε : ℝ} (hlam : 0 ≤ lam) (hlam1 : lam ≤ 1)
    (hε : 0 < ε) (hε0 : ε ≤ 1 / 25000) (hn : 24 * ctBudget lam ε ≤ n) (hdn : 32 * n ≤ d)
    {Gf : Ng → Fin n → ℝ} (hGf : Measurable Gf) (Q : InfoDirection) (τ : ℝ)
    {p : Fin d → ℝ} (hp : p ∈ productCube d) :
    nativeNoisyInformation Q (gaussianSeedLaw d) μG logisticLoss
        (nativeOsLearner lam (ctNoiseScale lam ε)) Gf τ p
        ≤ paperZeroNoiseCapConstant (ctNoiseScale lam ε) n d *
          ((d / n : ℝ) * ctBudget lam ε) ∧
      paperZeroNoiseCapConstant (ctNoiseScale lam ε) n d < 79 := by
  obtain ⟨hη, hηmax, hn64⟩ := ct_paper_scale_bounds hlam hlam1 hε hε0 hn
  simpa only [ct_paper_budget_identity hlam hε] using
    zeroCap_information_le_paper μG hlam hη hηmax hn64 hdn hGf Q τ hp

end DataProcessing
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroNoiseCapSharpFloor.lean <==
import LossOnlyTraceability.ZeroNoiseCapFloor

/-! Rational tangent parameters retain the small-noise curvature scale. -/
noncomputable section
set_option maxHeartbeats 400000
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal
variable {d n : ℕ}

def zeroCapSharpFloorScale (n d : ℕ) (η : ℝ) : ℝ :=
  8 * (2 * (9 / 50) * nativeOsInverseMoment n d η / 3 + 1 / (3 * (9 / 50) ^ 2))
    + ((9 / 50) ^ 2 * nativeOsInverseMoment n d η / 3 + 2 / (3 * (9 / 50))) / 2

theorem zeroCapSharpFloorScale_scaled (hn : 64 ≤ n) (hdn : 32 * n ≤ d)
    {η : ℝ} (hη : 0 < η) (hηmax : η ≤ 71 / 1000) :
    η ^ 2 * (zeroCapSharpFloorScale n d η / 8) ≤ (43 / 100) ^ 2 ∧
    η ^ 2 * (2 * zeroCapSharpFloorScale n d η) ≤ 3 := by
  have hn' : (64 : ℝ) ≤ n := by exact_mod_cast hn
  have hd' : (32 * n : ℝ) ≤ d := by exact_mod_cast hdn
  have hden : 0 < (d : ℝ) - 2 * n - 2 := by linarith
  have ha : η ^ 2 * nativeOsInverseMoment n d η ≤ 107 / 100 := by
    unfold nativeOsInverseMoment
    rw [mul_div_assoc', div_le_iff₀ (by positivity)]
    have hratio : (d : ℝ) ≤ 107 / 100 * (d - 2 * n - 2) := by linarith
    nlinarith [mul_le_mul_of_nonneg_right hratio (sq_nonneg η)]
  have hη2 : η ^ 2 ≤ (71 / 1000 : ℝ) ^ 2 := by nlinarith
  have h : η ^ 2 * (zeroCapSharpFloorScale n d η / 8) ≤ (43 / 100 : ℝ) ^ 2 := by
    unfold zeroCapSharpFloorScale
    nlinarith only [ha, hη2]
  exact ⟨h, by nlinarith only [h]⟩

theorem zeroCap_sharp_floor_moments {lam η : ℝ} (hlam : 0 ≤ lam) (hη : 0 < η)
    (hd : 2 * n + 3 ≤ d) (z : Bool × Fin n → EuclideanSpace ℝ (Fin d)) :
    Measurable (fun g => nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)) ∧
      (∀ᵐ g ∂(gaussianSeedLaw d), 0 < nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)) ∧
      Integrable (fun g => (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g))⁻¹)
        (gaussianSeedLaw d) ∧
      Integrable (fun g => (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g))⁻¹ ^ 2)
        (gaussianSeedLaw d) ∧
      ∫ g, (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g))⁻¹ ∂(gaussianSeedLaw d)
        ≤ 2 * zeroCapSharpFloorScale n d η ∧
      ∫ g, (nativeOsCurvatureFloor lam z (nativeOsPerturbation η g))⁻¹ ^ 2 ∂(gaussianSeedLaw d)
        ≤ zeroCapSharpFloorScale n d η / 8 := by
  have hcm : Measurable (fun g => nativeOsCurvatureFloor lam z (nativeOsPerturbation η g)) := by
    have h := (measurable_nativeOsCurvatureFloor (n := n) (d := d) hlam).comp
      ((measurable_const (a := z)).prodMk (measurable_nativeOsPerturbation (d := d) η))
    exact h
  have hc0 : ∀ g, 0 ≤ nativeOsCurvatureFloor lam z (nativeOsPerturbation η g) := fun g =>
    hlam.trans (lam_le_nativeOsCurvatureFloor lam z _)
  have ha := nativeOsInverseMoment_pos hd hη
  have hΦ : 0 ≤ zeroCapSharpFloorScale n d η := by unfold zeroCapSharpFloorScale; positivity
  have h := nativeOs_floor_moment_le_param hlam hη hd z (s := 9 / 50) (r := 9 / 50)
    (by norm_num) (by norm_num)
  obtain ⟨h1, h2, h3, h4, h5⟩ := real_moments_of_lintegral_inv hcm hc0 hΦ h
  exact ⟨hcm, h1, h2, h3, h4, h5⟩
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroNoiseCapSharpPair.lean <==
import LossOnlyTraceability.ZeroNoiseCapSharperMoments
import LossOnlyTraceability.ZeroNoiseCapFloor
import LossOnlyTraceability.FairBitCore

/-! Sharp integral bounds for the symmetrized minimizer-law comparison. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal
variable {d n : ℕ}

theorem integral_mul_le_of_second_moments {α : Type*} [MeasurableSpace α] {μ : Measure α}
    {f g : α → ℝ} (hf : MemLp f 2 μ) (hg : MemLp g 2 μ) {F G : ℝ}
    (hF : 0 ≤ F) (hG : 0 ≤ G) (hff : ∫ x, f x ^ 2 ∂μ ≤ F ^ 2)
    (hgg : ∫ x, g x ^ 2 ∂μ ≤ G ^ 2) : ∫ x, f x * g x ∂μ ≤ F * G := by
  have hcs := sq_integral_mul_le μ f g hf hg
  have hprod := mul_le_mul hff hgg (integral_nonneg fun x => sq_nonneg _) (sq_nonneg F)
  nlinarith [mul_nonneg hF hG]

theorem integral_zeroCapPairIntegrand_le_sharp (hd : 0 < d) {η : ℝ}
    (hη : 0 < η) (hηmax : η ≤ 71 / 1000) {Jc K : ℝ} (hJc : 0 ≤ Jc) (hK0 : 0 ≤ K)
    {c : (Fin d → ℝ) → ℝ} (hcm : Measurable c)
    (hi1 : Integrable (fun g => (c g)⁻¹) (gaussianSeedLaw d))
    (hi2 : Integrable (fun g => (c g)⁻¹ ^ 2) (gaussianSeedLaw d))
    (h1 : η ^ 2 * ∫ g, (c g)⁻¹ ∂(gaussianSeedLaw d) ≤ 3)
    (h2 : η ^ 2 * ∫ g, (c g)⁻¹ ^ 2 ∂(gaussianSeedLaw d) ≤ (43 / 100) ^ 2) :
    ∫ g, zeroCapPairIntegrand d n η Jc K ‖nativeOsPerturbation (d := d) η g‖ (c g)
        ∂(gaussianSeedLaw d)
      ≤ Jc * K * d / (n ^ 2 * η ^ 2) * (21 / 10) + Jc * (3 / η ^ 2) / (2 * n) := by
  set γ := gaussianSeedLaw d
  haveI : IsProbabilityMeasure γ := by unfold γ gaussianSeedLaw; infer_instance
  set T : (Fin d → ℝ) → ℝ := fun g => ‖nativeOsPerturbation (d := d) η g‖
  have hTm : Measurable T := (measurable_nativeOsPerturbation η).norm
  have hTi (k : ℕ) : Integrable (fun g => T g ^ k) γ := integrable_norm_nativeOsPerturbation_pow η k
  have hTlp (k : ℕ) : MemLp (fun g => T g ^ k) 2 γ := by
    apply (memLp_two_iff_integrable_sq (hTm.pow_const k).aestronglyMeasurable).2
    simpa only [← pow_mul] using hTi (k * 2)
  have hclp : MemLp (fun g => (c g)⁻¹) 2 γ :=
    (memLp_two_iff_integrable_sq hcm.inv.aestronglyMeasurable).2 hi2
  have hcinv2 : ∫ g, (c g)⁻¹ ^ 2 ∂γ ≤ (43 / 100 / η) ^ 2 := by
    rw [div_pow, le_div_iff₀ (by positivity)]
    nlinarith only [h2]
  have hT2 : ∫ g, T g ^ 2 ∂γ = η ^ 2 := (integral_norm_sq_nativeOsPerturbation hd η).2
  have hT4 : ∫ g, (T g ^ 2) ^ 2 ∂γ ≤ (5 * η ^ 2) ^ 2 := by
    simpa only [← pow_mul] using (integral_perturbation_four_le hd η).trans_eq (by ring)
  have hT6 : ∫ g, (T g ^ 3) ^ 2 ∂γ ≤ (13 * η ^ 3) ^ 2 := by
    simpa only [← pow_mul] using (integral_perturbation_six_le hd η).trans_eq (by ring)
  have hTlp1 : MemLp T 2 γ := by simpa using hTlp 1
  have hT1 : ∫ g, T g ∂γ ≤ η := by
    have hh := integral_mul_le_of_second_moments hTlp1 (memLp_const (1 : ℝ)) hη.le
      (by norm_num : (0 : ℝ) ≤ 1) hT2.le (by simp)
    simpa using hh
  have hM1 := integral_mul_le_of_second_moments hTlp1 hclp hη.le
    (by positivity : 0 ≤ 43 / 100 / η) hT2.le hcinv2
  have hM2 := integral_mul_le_of_second_moments (hTlp 2) hclp
    (by positivity : 0 ≤ 5 * η ^ 2) (by positivity : 0 ≤ 43 / 100 / η) hT4 hcinv2
  have hM3 := integral_mul_le_of_second_moments (hTlp 3) hclp
    (by positivity : 0 ≤ 13 * η ^ 3) (by positivity : 0 ≤ 43 / 100 / η) hT6 hcinv2
  have e1 : η * (43 / 100 / η) = 43 / 100 := by field_simp
  have e2 : (5 * η ^ 2) * (43 / 100 / η) = 5 * η * (43 / 100) := by field_simp
  have e3 : (13 * η ^ 3) * (43 / 100 / η) = 13 * η ^ 2 * (43 / 100) := by field_simp
  rw [e1] at hM1
  rw [e2] at hM2
  rw [e3] at hM3
  have hMix1 : Integrable (fun g => T g * (c g)⁻¹) γ := hTlp1.integrable_mul hclp
  have hMix2 : Integrable (fun g => T g ^ 2 * (c g)⁻¹) γ := (hTlp 2).integrable_mul hclp
  have hMix3 : Integrable (fun g => T g ^ 3 * (c g)⁻¹) γ := (hTlp 3).integrable_mul hclp
  set P : (Fin d → ℝ) → ℝ := fun g =>
    (25 + 10 * T g + T g ^ 2 + 15 * (T g * (c g)⁻¹)
      + 8 * (T g ^ 2 * (c g)⁻¹) + T g ^ 3 * (c g)⁻¹) / 16
  have hTi1 : Integrable T γ := by simpa using hTi 1
  have i1 : Integrable (fun g => 25 + 10 * T g) γ :=
    (integrable_const _).add (hTi1.const_mul _)
  have i2 : Integrable (fun g => 25 + 10 * T g + T g ^ 2) γ := i1.add (hTi 2)
  have i3 : Integrable (fun g => 25 + 10 * T g + T g ^ 2 + 15 * (T g * (c g)⁻¹)) γ :=
    i2.add (hMix1.const_mul _)
  have i4 : Integrable (fun g => 25 + 10 * T g + T g ^ 2 + 15 * (T g * (c g)⁻¹)
      + 8 * (T g ^ 2 * (c g)⁻¹)) γ := i3.add (hMix2.const_mul _)
  have hPi : Integrable P γ := (i4.add hMix3).div_const _
  have hEP : ∫ g, P g ∂γ ≤ 21 / 10 := by
    simp only [P]
    rw [integral_div, integral_add i4 hMix3,
      integral_add i3 (hMix2.const_mul _), integral_add i2 (hMix1.const_mul _),
      integral_add i1 (hTi 2), integral_add (integrable_const _) (hTi1.const_mul _)]
    simp only [integral_const_mul, integral_const, probReal_univ, smul_eq_mul, one_mul]
    rw [hT2]
    have hη2 : η ^ 2 ≤ (71 / 1000 : ℝ) ^ 2 := by nlinarith
    nlinarith only [hT1, hM1, hM2, hM3, hηmax, hη2]
  set B := Jc * K * d / (n ^ 2 * η ^ 2)
  have hB : 0 ≤ B := by positivity
  have heq : (fun g => zeroCapPairIntegrand d n η Jc K (T g) (c g)) =
      fun g => B * P g + Jc / (2 * n) * (c g)⁻¹ := by
    funext g
    simp only [zeroCapPairIntegrand, B, P]
    ring
  rw [heq, integral_add (hPi.const_mul _) (hi1.const_mul _), integral_const_mul, integral_const_mul]
  have hcinv1 : ∫ g, (c g)⁻¹ ∂γ ≤ 3 / η ^ 2 := by
    rw [le_div_iff₀ (by positivity)]; nlinarith only [h1]
  have hh1 := mul_le_mul_of_nonneg_left hEP hB
  have hh2 := mul_le_mul_of_nonneg_left hcinv1 (by positivity : 0 ≤ Jc / (2 * n))
  calc B * (∫ g, P g ∂γ) + Jc / (2 * n) * (∫ g, (c g)⁻¹ ∂γ)
      ≤ B * (21 / 10) + Jc / (2 * n) * (3 / η ^ 2) := add_le_add hh1 hh2
    _ = B * (21 / 10) + Jc * (3 / η ^ 2) / (2 * n) := by ring
end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroNoiseCapSharperMoments.lean <==
import LossOnlyTraceability.ZeroNoiseCapMoments
import Mathlib.Analysis.Complex.ExponentialBounds

/-! Tighter polynomial moments for auditing the small-noise information coefficient. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal NNReal
variable {d : ℕ}

theorem integral_abs_two_mul_pow_gaussianReal_le (m : ℕ) :
    ∫ y, |2 * y| ^ m ∂(gaussianReal 0 1) ≤ 2 * (m.factorial : ℝ) * Real.exp 2 := by
  have hexp : ∀ t : ℝ, ∫ y, Real.exp (t * y) ∂(gaussianReal 0 1) = Real.exp (t ^ 2 / 2) := by
    intro t
    have h := congrFun (mgf_id_gaussianReal (μ := 0) (v := 1)) t
    simp only [mgf, id] at h
    rw [h]; congr 1; push_cast; ring
  have hi : ∀ t : ℝ, Integrable (fun y => Real.exp (t * y)) (gaussianReal 0 1) :=
    fun t => integrable_exp_mul_gaussianReal t
  have hpt : ∀ y : ℝ, |2 * y| ^ m ≤ (m.factorial : ℝ) * (Real.exp (2 * y) + Real.exp ((-2) * y)) := by
    intro y
    have h2 : |2 * y| ^ m / m.factorial ≤ Real.exp |2 * y| := Real.pow_div_factorial_le_exp |2 * y| (abs_nonneg (2 * y)) m
    have h3 : Real.exp |2 * y| ≤ Real.exp (2 * y) + Real.exp ((-2) * y) := by
      rcases le_total 0 (2 * y) with hy | hy
      · rw [abs_of_nonneg hy]; linarith [Real.exp_pos (-2 * y)]
      · rw [abs_of_nonpos hy]
        have he : -(2 * y) = -2 * y := by ring
        rw [he]
        linarith [Real.exp_pos (2 * y)]
    have hf : (0 : ℝ) < m.factorial := by exact_mod_cast Nat.factorial_pos m
    rw [div_le_iff₀ hf] at h2
    nlinarith
  have hint : Integrable (fun y : ℝ => (m.factorial : ℝ) * (Real.exp (2 * y) + Real.exp ((-2) * y)))
      (gaussianReal 0 1) := ((hi 2).add (hi (-2))).const_mul _
  have hmon : ∫ y, |2 * y| ^ m ∂(gaussianReal 0 1)
      ≤ ∫ y, (m.factorial : ℝ) * (Real.exp (2 * y) + Real.exp ((-2) * y)) ∂(gaussianReal 0 1) :=
    integral_mono_of_nonneg (Filter.Eventually.of_forall fun y => by positivity) hint
      (Filter.Eventually.of_forall hpt)
  refine hmon.trans (le_of_eq ?_)
  rw [integral_const_mul, integral_add (hi 2) (hi (-2)), hexp, hexp]
  norm_num
  ring

theorem integral_norm_perturbation_even_le_of_scalar (hd : 0 < d) (η : ℝ) {j : ℕ} (hj : 1 ≤ j) {C : ℝ}
    (hC : ∫ y, |y| ^ (2 * j) ∂(gaussianReal 0 1) ≤ C) :
    ∫ g, ‖nativeOsPerturbation (d := d) η g‖ ^ (2 * j) ∂(gaussianSeedLaw d)
      ≤ C * η ^ (2 * j) := by
  haveI : IsProbabilityMeasure (gaussianSeedLaw d) := by unfold gaussianSeedLaw; infer_instance
  have hd' : (0 : ℝ) < d := by exact_mod_cast hd
  obtain ⟨i, rfl⟩ : ∃ i, j = i + 1 := ⟨j - 1, by omega⟩
  -- the power-mean bound
  have hpt : ∀ g : Fin d → ℝ, ‖nativeOsPerturbation (d := d) η g‖ ^ (2 * (i + 1))
      ≤ (η ^ 2 / d) ^ (i + 1) * (d : ℝ) ^ i * ∑ k, |g k| ^ (2 * (i + 1)) := by
    intro g
    have h1 : ‖nativeOsPerturbation (d := d) η g‖ ^ (2 * (i + 1))
        = (η ^ 2 / d) ^ (i + 1) * (∑ k, g k ^ 2) ^ (i + 1) := by
      rw [pow_mul, norm_nativeOsPerturbation_sq hd, mul_pow]
    have h2 := Real.pow_arith_mean_le_arith_mean_pow Finset.univ (fun _ : Fin d => (d : ℝ)⁻¹)
      (fun k => g k ^ 2) (fun k _ => by positivity)
      (by rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]; field_simp)
      (fun k _ => sq_nonneg _) (i + 1)
    rw [← Finset.mul_sum, ← Finset.mul_sum, mul_pow] at h2
    have h3 : ∀ k, (g k ^ 2) ^ (i + 1) = |g k| ^ (2 * (i + 1)) := fun k => by
      rw [← sq_abs, ← pow_mul]
    simp only [h3] at h2
    have h4 : (∑ k, g k ^ 2) ^ (i + 1) ≤ (d : ℝ) ^ i * ∑ k, |g k| ^ (2 * (i + 1)) := by
      have hm := mul_le_mul_of_nonneg_left h2 (by positivity : (0 : ℝ) ≤ (d : ℝ) ^ (i + 1))
      have e1 : (d : ℝ) ^ (i + 1) * ((d : ℝ)⁻¹ ^ (i + 1) * (∑ k, g k ^ 2) ^ (i + 1))
          = (∑ k, g k ^ 2) ^ (i + 1) := by
        rw [← mul_assoc, ← mul_pow, mul_inv_cancel₀ hd'.ne', one_pow, one_mul]
      have e2 : (d : ℝ) ^ (i + 1) * ((d : ℝ)⁻¹ * ∑ k, |g k| ^ (2 * (i + 1)))
          = (d : ℝ) ^ i * ∑ k, |g k| ^ (2 * (i + 1)) := by
        rw [← mul_assoc, pow_succ, mul_assoc ((d : ℝ) ^ i), mul_inv_cancel₀ hd'.ne', mul_one]
      rw [e1, e2] at hm
      exact hm
    rw [h1, mul_assoc]
    exact mul_le_mul_of_nonneg_left h4 (by positivity)
  have hint : Integrable (fun g : Fin d → ℝ =>
      (η ^ 2 / d) ^ (i + 1) * (d : ℝ) ^ i * ∑ k, |g k| ^ (2 * (i + 1))) (gaussianSeedLaw d) :=
    (integrable_finsetSum _ fun k _ => integrable_abs_pow_coord _ k).const_mul _
  refine (integral_mono (integrable_norm_nativeOsPerturbation_pow η _) hint hpt).trans ?_
  rw [integral_const_mul, integral_finsetSum _ fun k _ => integrable_abs_pow_coord _ k]
  have hk : ∀ k : Fin d, ∫ g, |g k| ^ (2 * (i + 1)) ∂(gaussianSeedLaw d)
      ≤ C := by
    intro k
    unfold gaussianSeedLaw
    rw [integral_comp_eval (μ := fun _ : Fin d => gaussianReal 0 1)
      (f := fun y : ℝ => |y| ^ (2 * (i + 1))) (by fun_prop)]
    exact hC
  have hsum : ∑ k : Fin d, ∫ g, |g k| ^ (2 * (i + 1)) ∂(gaussianSeedLaw d)
      ≤ d * (C) := by
    refine (Finset.sum_le_sum fun k _ => hk k).trans (le_of_eq ?_)
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  have hc : 0 ≤ (η ^ 2 / d) ^ (i + 1) * (d : ℝ) ^ i := by positivity
  calc (η ^ 2 / d) ^ (i + 1) * (d : ℝ) ^ i * ∑ k : Fin d, ∫ g, |g k| ^ (2 * (i + 1)) ∂(gaussianSeedLaw d)
      ≤ (η ^ 2 / d) ^ (i + 1) * (d : ℝ) ^ i * (d * (C)) :=
        mul_le_mul_of_nonneg_left hsum hc
    _ = C * η ^ (2 * (i + 1)) := by
        rw [div_pow, pow_mul]
        field_simp
        ring


theorem integral_perturbation_four_le (hd : 0 < d) (η : ℝ) :
    ∫ g, ‖nativeOsPerturbation (d := d) η g‖ ^ 4 ∂(gaussianSeedLaw d) ≤ 25 * η ^ 4 := by
  apply integral_norm_perturbation_even_le_of_scalar hd η (j := 2) (by norm_num)
  have h := integral_abs_two_mul_pow_gaussianReal_le 4
  have he : Real.exp 2 < 7.5 := by
    have hh := Real.exp_one_lt_d9
    have hp := Real.exp_pos 1
    rw [show (2 : ℝ) = 1 + 1 by norm_num, Real.exp_add]
    nlinarith
  simp only [abs_mul, abs_of_pos (by norm_num : (0 : ℝ) < 2), mul_pow,
    integral_const_mul] at h
  norm_num [Nat.factorial] at h
  linarith

theorem integral_perturbation_six_le (hd : 0 < d) (η : ℝ) :
    ∫ g, ‖nativeOsPerturbation (d := d) η g‖ ^ 6 ∂(gaussianSeedLaw d) ≤ 169 * η ^ 6 := by
  apply integral_norm_perturbation_even_le_of_scalar hd η (j := 3) (by norm_num)
  have h := integral_abs_two_mul_pow_gaussianReal_le 6
  have he : Real.exp 2 < 7.5 := by
    have hh := Real.exp_one_lt_d9
    have hp := Real.exp_pos 1
    rw [show (2 : ℝ) = 1 + 1 by norm_num, Real.exp_add]
    nlinarith
  simp only [abs_mul, abs_of_pos (by norm_num : (0 : ℝ) < 2), mul_pow,
    integral_const_mul] at h
  norm_num [Nat.factorial] at h
  linarith

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroNoiseCapSymmetric.lean <==
import LossOnlyTraceability.ZeroNoiseCapInfo

/-! Averaged-reference reduction for the symmetrized zero-noise KL bound.

The variational bound of `ZeroNoiseCapInfo` compares every mask with the all-false mask.  Here
the reference mask is an arbitrary fixed mask.  Averaging that variational bound over a second
independent fair mask and then swapping the two mask sums shows that an averaged Jeffreys
divergence estimate pays a factor `1/2`.  No pointwise KL estimate is divided by two.
-/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal

section Reference

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng)
  [IsProbabilityMeasure μG] (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]

/-- The averaged directed divergence from the mask law to an arbitrary fixed reference mask. -/
def zeroCapReferenceDivergence (lam η : ℝ) (u' : Fin n → Bool) : ℝ≥0∞ :=
  ∫⁻ u, ∫⁻ z, klDiv (zeroCapMaskKernel (n := n) (d := d) lam η (u, z))
      (zeroCapMaskKernel lam η (u', z)) ∂(Measure.pi fun _ : Bool × Fin n => D)
    ∂(Measure.pi fun _ : Fin n => fairBool)

/-- The directed divergence for a fixed ordered pair of masks, averaged over the supersample. -/
def zeroCapDirectedDivergence (lam η : ℝ) (u u' : Fin n → Bool) : ℝ≥0∞ :=
  ∫⁻ z, klDiv (zeroCapMaskKernel (n := n) (d := d) lam η (u, z))
      (zeroCapMaskKernel lam η (u', z)) ∂(Measure.pi fun _ : Bool × Fin n => D)

/-- The variational conditional-information bound with an arbitrary fixed reference mask. -/
theorem zeroCap_condMutualInfo_le_reference {lam : ℝ} (hlam : 0 ≤ lam) (η : ℝ)
    (u' : Fin n → Bool) (hfin : zeroCapReferenceDivergence D lam η u' ≠ ⊤) :
    condMutualInfo (superMeasure n D (gaussianSeedLaw d) μG) superBits
        (fun ω => zeroCapMinimizerMap lam η (superBits ω, superData ω) (superSeed ω)) superData
      ≤ (zeroCapReferenceDivergence D lam η u').toReal / Real.log 2 := by
  have hF := measurable_zeroCapMinimizerMap (n := n) (d := d) hlam η
  haveI : IsMarkovKernel (zeroCapMaskKernel (n := n) (d := d) lam η) :=
    isMarkovKernel_zeroCapMaskKernel hlam η
  have hr : Measurable fun z : Bool × Fin n → EuclideanSpace ℝ (Fin d) => (u', z) :=
    measurable_const.prodMk measurable_id
  generalize hQ : (zeroCapMaskKernel (n := n) (d := d) lam η).comap
    (fun z : Bool × Fin n → EuclideanSpace ℝ (Fin d) => (u', z)) hr = Q
  have hQapp : ∀ z, Q z = zeroCapMaskKernel (n := n) (d := d) lam η (u', z) := by
    intro z
    rw [← hQ, Kernel.comap_apply]
  haveI : IsMarkovKernel Q := by rw [← hQ]; infer_instance
  generalize hP : superMeasure n D (gaussianSeedLaw d) μG = P
  haveI : IsProbabilityMeasure P := by rw [← hP]; unfold superMeasure; infer_instance
  have hW : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      (superBits ω, superData ω) := measurable_superBits.prodMk measurable_superData
  have hY0 := hF.comp (hW.prodMk measurable_superSeed)
  have hY : Measurable fun ω : SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
      zeroCapMinimizerMap (n := n) (d := d) lam η
        (superBits ω, superData ω) (superSeed ω) := hY0
  generalize hμW : P.map (fun ω => (superBits ω, superData ω)) = μW
  haveI : IsProbabilityMeasure μW := by
    rw [← hμW]
    exact Measure.isProbabilityMeasure_map hW.aemeasurable
  have hWS : P.map (fun ω => ((superBits ω, superData ω), superSeed ω))
      = μW.prod (gaussianSeedLaw d) := by
    have h := (indepFun_iff_map_prod_eq_prod_map_map hW.aemeasurable
      measurable_superSeed.aemeasurable).mp
      (indepFun_superBitsData_superSeed (n := n) D (gaussianSeedLaw d) μG)
    rw [hP, hμW] at h
    rw [h, ← hP,
      (measurePreserving_superSeed (n := n) D (gaussianSeedLaw d) μG).map_eq]
  have hjoint : jointLaw P (fun ω => (superBits ω, superData ω))
      (fun ω => zeroCapMinimizerMap (n := n) (d := d) lam η
        (superBits ω, superData ω) (superSeed ω))
      = μW ⊗ₘ zeroCapMaskKernel (n := n) (d := d) lam η := by
    have hm : Measurable fun q :
        ((Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d))) × (Fin d → ℝ) =>
          (q.1, zeroCapMinimizerMap (n := n) (d := d) lam η q.1 q.2) :=
      measurable_fst.prodMk hF
    rw [jointLaw, show (fun ω :
        SuperSpace (EuclideanSpace ℝ (Fin d)) (Fin d → ℝ) Ng n =>
          ((superBits ω, superData ω),
            zeroCapMinimizerMap (n := n) (d := d) lam η
              (superBits ω, superData ω) (superSeed ω)))
        = (fun q : ((Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d))) ×
            (Fin d → ℝ) =>
              (q.1, zeroCapMinimizerMap (n := n) (d := d) lam η q.1 q.2)) ∘
            (fun ω => ((superBits ω, superData ω), superSeed ω)) from rfl,
      ← Measure.map_map hm (hW.prodMk measurable_superSeed), hWS]
    exact map_prod_eq_compProd (f := zeroCapMinimizerMap (n := n) (d := d) lam η)
      μW (gaussianSeedLaw d) hF _ fun w => zeroCapMaskKernel_apply hlam η w
  have hJ2 : jointLaw P superBits superData = μW := by rw [← hμW]; rfl
  have hKLeq : klDiv (jointLaw P (fun ω => (superBits ω, superData ω))
      (fun ω => zeroCapMinimizerMap (n := n) (d := d) lam η
        (superBits ω, superData ω) (superSeed ω)))
      (jointLaw P superBits superData ⊗ₘ Q.comap Prod.snd measurable_snd)
      = ∫⁻ w, klDiv (zeroCapMaskKernel (n := n) (d := d) lam η w) (Q w.2) ∂μW := by
    rw [hjoint, hJ2,
      klDiv_compProd_right_eq_lintegral_general μW _ (Q.comap Prod.snd measurable_snd)]
    simp only [Kernel.comap_apply]
  have hμWe : μW = (Measure.pi fun _ : Fin n => fairBool).prod
      (Measure.pi fun _ : Bool × Fin n => D) := by
    have h := (indepFun_iff_map_prod_eq_prod_map_map measurable_superBits.aemeasurable
      measurable_superData.aemeasurable).mp
      (indepFun_superBits_superData (n := n) D (gaussianSeedLaw d) μG)
    rw [hP, hμW] at h
    rw [h, ← hP,
      (measurePreserving_superBits (n := n) D (gaussianSeedLaw d) μG).map_eq,
      (measurePreserving_superData (n := n) D (gaussianSeedLaw d) μG).map_eq]
  have hmeas : Measurable fun w :
      (Fin n → Bool) × (Bool × Fin n → EuclideanSpace ℝ (Fin d)) =>
        klDiv (zeroCapMaskKernel (n := n) (d := d) lam η w) (Q w.2) :=
    measurable_klDiv_kernel _ (Q.comap Prod.snd measurable_snd)
  have hiter : ∫⁻ w, klDiv (zeroCapMaskKernel (n := n) (d := d) lam η w) (Q w.2) ∂μW
      = zeroCapReferenceDivergence D lam η u' := by
    rw [hμWe, lintegral_prod _ hmeas.aemeasurable]
    simp only [hQapp, zeroCapReferenceDivergence]
  have hbits := iIndepFun_superBits (n := n) D (gaussianSeedLaw d) μG
  have hfair := superBits_fair (n := n) D (gaussianSeedLaw d) μG
  rw [hP] at hbits hfair
  have hc0 : ((1 : ℝ≥0∞) / 2) ^ n ≠ 0 := pow_ne_zero _ (by norm_num)
  have hc1 : ((1 : ℝ≥0∞) / 2) ^ n ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
  have hctop : ((1 : ℝ≥0∞) / 2) ^ n ≠ ⊤ := ENNReal.pow_ne_top (by norm_num)
  have hfinUZ : mutualInfoNats P superBits superData ≠ ⊤ :=
    mutualInfoNats_ne_top_of_uniform P measurable_superBits measurable_superData hc0 hc1 hctop
      (measure_preimage_bits P measurable_superBits hbits hfair)
  have hQfin : klDiv (jointLaw P (fun ω => (superBits ω, superData ω))
      (fun ω => zeroCapMinimizerMap (n := n) (d := d) lam η
        (superBits ω, superData ω) (superSeed ω)))
      (jointLaw P superBits superData ⊗ₘ Q.comap Prod.snd measurable_snd) ≠ ⊤ := by
    rw [hKLeq, hiter]
    exact hfin
  have h := condMutualInfo_le_klDiv_compProd P measurable_superBits measurable_superData hY Q
    hfinUZ hQfin
  rw [hKLeq, hiter] at h
  exact h

end Reference

section FairCubeAlgebra

/-- Swapping the two fair-cube averages does not change a finite double average. -/
theorem cubeAverage_swap {n : ℕ} (f : (Fin n → Bool) → (Fin n → Bool) → ℝ) :
    cubeAverage (fun u => cubeAverage (fun u' => f u u')) =
      cubeAverage (fun u => cubeAverage (fun u' => f u' u)) := by
  simp only [cubeAverage, Finset.sum_div]
  rw [Finset.sum_comm]

/-- An ordered-pair average is at most half an averaged symmetric pair bound. -/
theorem cubeAverage_directed_le_half {n : ℕ}
    (R S : (Fin n → Bool) → (Fin n → Bool) → ℝ)
    (hpair : ∀ u u', R u u' + R u' u ≤ S u u') :
    cubeAverage (fun u => cubeAverage (fun u' => R u u'))
      ≤ (1 / 2 : ℝ) * cubeAverage (fun u => cubeAverage (fun u' => S u u')) := by
  have h := cubeAverage_mono fun u => cubeAverage_mono fun u' => hpair u u'
  have hadd :
      cubeAverage (fun u => cubeAverage (fun u' => R u u' + R u' u)) =
        cubeAverage (fun u => cubeAverage (R u)) +
          cubeAverage (fun u => cubeAverage (fun u' => R u' u)) := by
    rw [show (fun u => cubeAverage (fun u' => R u u' + R u' u)) =
        fun u => cubeAverage (R u) + cubeAverage (fun u' => R u' u) by
      funext u
      exact cubeAverage_add _ _]
    exact cubeAverage_add _ _
  rw [hadd] at h
  have hswap := cubeAverage_swap R
  rw [← hswap] at h
  linarith

end FairCubeAlgebra

section AveragedReference

variable {d n : ℕ} {Ng : Type*} [MeasurableSpace Ng] (μG : Measure Ng)
  [IsProbabilityMeasure μG] (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]

/-- A finite fair-mask integral is the `ofReal` of the cube average of its finite values. -/
theorem zeroCapReferenceDivergence_eq_ofReal_cubeAverage {lam η : ℝ} (u' : Fin n → Bool)
    (hfin : ∀ u, zeroCapDirectedDivergence D lam η u u' ≠ ⊤) :
    zeroCapReferenceDivergence D lam η u' = ENNReal.ofReal
      (cubeAverage fun u => (zeroCapDirectedDivergence D lam η u u').toReal) := by
  unfold zeroCapReferenceDivergence
  calc
    (∫⁻ u, ∫⁻ z, klDiv (zeroCapMaskKernel (n := n) (d := d) lam η (u, z))
        (zeroCapMaskKernel lam η (u', z)) ∂(Measure.pi fun _ : Bool × Fin n => D)
        ∂(Measure.pi fun _ : Fin n => fairBool)) =
        ∫⁻ u, ENNReal.ofReal ((zeroCapDirectedDivergence D lam η u u').toReal)
          ∂(Measure.pi fun _ : Fin n => fairBool) := by
      apply lintegral_congr
      intro u
      exact (ENNReal.ofReal_toReal (hfin u)).symm
    _ = _ := lintegral_pi_fairBool_ofReal _ fun _ => ENNReal.toReal_nonneg

/-- Conditional information is bounded by the fair average of arbitrary-reference divergences. -/
theorem zeroCap_condMutualInfo_le_average_references {lam : ℝ} (hlam : 0 ≤ lam) (η C : ℝ)
    (hfin : ∀ (u u' : Fin n → Bool), zeroCapDirectedDivergence D lam η u u' ≠ ⊤)
    (havg : cubeAverage (fun u' : Fin n → Bool => cubeAverage fun u : Fin n → Bool =>
      (zeroCapDirectedDivergence D lam η u u').toReal) ≤ C) :
    condMutualInfo (superMeasure n D (gaussianSeedLaw d) μG) superBits
        (fun ω => zeroCapMinimizerMap lam η (superBits ω, superData ω) (superSeed ω)) superData
      ≤ C / Real.log 2 := by
  let I := condMutualInfo (superMeasure n D (gaussianSeedLaw d) μG) superBits
    (fun ω => zeroCapMinimizerMap lam η (superBits ω, superData ω) (superSeed ω)) superData
  let F : (Fin n → Bool) → ℝ := fun u' =>
    cubeAverage fun u => (zeroCapDirectedDivergence D lam η u u').toReal
  have href (u' : Fin n → Bool) : I ≤ F u' / Real.log 2 := by
    have he := zeroCapReferenceDivergence_eq_ofReal_cubeAverage D u' (fun u => hfin u u')
    have ht : zeroCapReferenceDivergence D lam η u' ≠ ⊤ := by rw [he]; exact ENNReal.ofReal_ne_top
    have h := zeroCap_condMutualInfo_le_reference μG D hlam η u' ht
    rw [he, ENNReal.toReal_ofReal (cubeAverage_nonneg fun u => ENNReal.toReal_nonneg)] at h
    exact h
  have hav := cubeAverage_mono href
  rw [cubeAverage_const] at hav
  have heq : cubeAverage (fun u' => F u' / Real.log 2) = cubeAverage F / Real.log 2 := by
    simp only [cubeAverage, ← Finset.sum_div]
    ring
  rw [heq] at hav
  have hlog : 0 ≤ Real.log 2 := (Real.log_pos (by norm_num)).le
  exact hav.trans (div_le_div_of_nonneg_right havg hlog)

/-- **Averaged Jeffreys reduction.** If every ordered mask-pair divergence is finite and its
sum with the reverse divergence is bounded by `S`, then conditional model information pays half
the double fair-cube average of `S`. -/
theorem zeroCap_condMutualInfo_le_half_symmetric {lam : ℝ} (hlam : 0 ≤ lam) (η C : ℝ)
    (hfin : ∀ (u u' : Fin n → Bool), zeroCapDirectedDivergence D lam η u u' ≠ ⊤)
    (S : (Fin n → Bool) → (Fin n → Bool) → ℝ)
    (hpair : ∀ (u u' : Fin n → Bool),
      (zeroCapDirectedDivergence D lam η u u').toReal +
          (zeroCapDirectedDivergence D lam η u' u).toReal ≤ S u u')
    (hSavg : cubeAverage (fun u => cubeAverage fun u' => S u u') ≤ C) :
    condMutualInfo (superMeasure n D (gaussianSeedLaw d) μG) superBits
        (fun ω => zeroCapMinimizerMap lam η (superBits ω, superData ω) (superSeed ω)) superData
      ≤ (C / 2) / Real.log 2 := by
  apply zeroCap_condMutualInfo_le_average_references μG D hlam η (C / 2) hfin
  have hhalf := cubeAverage_directed_le_half
    (fun u u' => (zeroCapDirectedDivergence D lam η u u').toReal) S
    hpair
  rw [← cubeAverage_swap
    (fun u u' => (zeroCapDirectedDivergence D lam η u u').toReal)]
  calc
    cubeAverage (fun u => cubeAverage fun u' =>
        (zeroCapDirectedDivergence D lam η u u').toReal)
        ≤ (1 / 2 : ℝ) * cubeAverage (fun u => cubeAverage fun u' => S u u') := hhalf
    _ ≤ (1 / 2 : ℝ) * C := mul_le_mul_of_nonneg_left hSavg (by norm_num)
    _ = C / 2 := by ring

end AveragedReference

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroNoiseCapSymmetricPair.lean <==
import LossOnlyTraceability.ZeroNoiseCapPairKL

/-! The Jeffreys-strength form of the zero-noise pair comparison.

The per-pair divergence bound of `ZeroNoiseCapPairKL` bounds one directed KL by a symmetric
log-ratio expression.  That expression is exactly the sum of the two directed KL divergences.
Keeping this equality is what allows the independent-reference average to pay a factor `1/2`.
-/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory InformationTheory
open scoped InnerProductSpace BigOperators ENNReal

section SymmetricKL

variable {α : Type*} [MeasurableSpace α] (μ : Measure α) [SigmaFinite μ]

/-- For two probability densities, the symmetric log-ratio expression is exactly their Jeffreys
divergence.  The integrability assumptions in particular make both directed KL terms finite. -/
theorem klDiv_add_eq_ofReal_integral_sub {ρ₁ ρ₂ : α → ℝ} (h₁ : Measurable ρ₁)
    (h₂ : Measurable ρ₂) (hpos : ∀ᵐ a ∂μ, 0 < ρ₁ a ∧ 0 < ρ₂ a)
    [IsProbabilityMeasure (μ.withDensity fun a => ENNReal.ofReal (ρ₁ a))]
    [IsProbabilityMeasure (μ.withDensity fun a => ENNReal.ofReal (ρ₂ a))]
    (hLp : Integrable (fun a => Real.log (ρ₁ a) - Real.log (ρ₂ a))
      (μ.withDensity fun a => ENNReal.ofReal (ρ₁ a)))
    (hLq : Integrable (fun a => Real.log (ρ₁ a) - Real.log (ρ₂ a))
      (μ.withDensity fun a => ENNReal.ofReal (ρ₂ a))) :
    klDiv (μ.withDensity fun a => ENNReal.ofReal (ρ₁ a))
        (μ.withDensity fun a => ENNReal.ofReal (ρ₂ a))
      + klDiv (μ.withDensity fun a => ENNReal.ofReal (ρ₂ a))
        (μ.withDensity fun a => ENNReal.ofReal (ρ₁ a))
      = ENNReal.ofReal ((∫ a, Real.log (ρ₁ a) - Real.log (ρ₂ a)
          ∂(μ.withDensity fun a => ENNReal.ofReal (ρ₁ a)))
        - ∫ a, Real.log (ρ₁ a) - Real.log (ρ₂ a)
          ∂(μ.withDensity fun a => ENNReal.ofReal (ρ₂ a))) := by
  set p := μ.withDensity fun a => ENNReal.ofReal (ρ₁ a) with hp
  set q := μ.withDensity fun a => ENNReal.ofReal (ρ₂ a) with hq
  set L : α → ℝ := fun a => Real.log (ρ₁ a) - Real.log (ρ₂ a) with hL
  obtain ⟨hac, hllr⟩ := llr_withDensity_ae_eq μ h₁ h₂ hpos
  have hpos' : ∀ᵐ a ∂μ, 0 < ρ₂ a ∧ 0 < ρ₁ a := by
    filter_upwards [hpos] with a ha using ⟨ha.2, ha.1⟩
  obtain ⟨hac', hllr'⟩ := llr_withDensity_ae_eq μ h₂ h₁ hpos'
  have hint : Integrable (llr p q) p := hLp.congr hllr.symm
  have hint' : Integrable (llr q p) q := by
    refine hLq.neg.congr ?_
    filter_upwards [hllr'] with a ha
    rw [ha]
    simp [hL]
  have e1 : (klDiv p q).toReal = ∫ a, L a ∂p := by
    rw [toReal_klDiv hac hint, integral_congr_ae hllr]
    simp only [probReal_univ, add_sub_cancel_right]
    rfl
  have e2 : (klDiv q p).toReal = -∫ a, L a ∂q := by
    rw [toReal_klDiv hac' hint', integral_congr_ae hllr', ← integral_neg]
    simp only [probReal_univ, add_sub_cancel_right]
    congr 1
    funext a
    simp [hL]
  have hne : klDiv p q ≠ ⊤ := klDiv_ne_top hac hint
  have hne' : klDiv q p ≠ ⊤ := klDiv_ne_top hac' hint'
  rw [← ENNReal.ofReal_toReal hne, ← ENNReal.ofReal_toReal hne',
    ← ENNReal.ofReal_add ENNReal.toReal_nonneg ENNReal.toReal_nonneg, e1, e2]
  congr 1

end SymmetricKL

section PairJeffreys

variable {d n : ℕ}

/-- **The per-pair Jeffreys-divergence bound.**  Under the hypotheses above (`d ≥ 1`, `η > 0`, `λ ≥ 0`,
training tuples in the unit ball agreeing outside `J`, the energy bound with `K ≥ 0`, and a
measurable floor `c` with `0 < c` a.s., `c ≤ λ + ‖θ̂_x(b)‖²`, `c ≤ λ + ‖θ̂_{x'}(b)‖²`, `c⁻¹` and
`c⁻²` integrable):
`KL(law θ̂_x ‖ law θ̂_{x'}) + KL(law θ̂_{x'} ‖ law θ̂_x) ≤ E_g[integrand]`. -/
theorem klDiv_add_map_nativeOsMinimizer_le (hd : 0 < d) {η : ℝ} (hη : 0 < η) {lam : ℝ}
    (hlam : 0 ≤ lam) {x x' : Fin n → EuclideanSpace ℝ (Fin d)} (J : Finset (Fin n))
    (hJ : ∀ i ∉ J, x i = x' i) (hx : ∀ i, ‖x i‖ ≤ 1) (hx' : ∀ i, ‖x' i‖ ≤ 1) {K : ℝ}
    (hK0 : 0 ≤ K) (hK : ∀ v, ∑ i, ⟪v, x' i - x i⟫_ℝ ^ 2 ≤ K * ‖v‖ ^ 2)
    {c : (Fin d → ℝ) → ℝ} (hcm : Measurable c) (hcpos : ∀ᵐ g ∂(gaussianSeedLaw d), 0 < c g)
    (hcx : ∀ g, c g ≤ lam + ‖nativeOsMinimizer lam x (nativeOsPerturbation η g)‖ ^ 2)
    (hcx' : ∀ g, c g ≤ lam + ‖nativeOsMinimizer lam x' (nativeOsPerturbation η g)‖ ^ 2)
    (hi1 : Integrable (fun g => (c g)⁻¹) (gaussianSeedLaw d))
    (hi2 : Integrable (fun g => (c g)⁻¹ ^ 2) (gaussianSeedLaw d)) :
    klDiv ((gaussianSeedLaw d).map fun g => nativeOsMinimizer lam x (nativeOsPerturbation η g))
        ((gaussianSeedLaw d).map fun g => nativeOsMinimizer lam x' (nativeOsPerturbation η g))
      + klDiv ((gaussianSeedLaw d).map fun g => nativeOsMinimizer lam x' (nativeOsPerturbation η g))
        ((gaussianSeedLaw d).map fun g => nativeOsMinimizer lam x (nativeOsPerturbation η g))
      ≤ ENNReal.ofReal (∫ g, zeroCapPairIntegrand d n η J.card K
          ‖nativeOsPerturbation (d := d) η g‖ (c g) ∂(gaussianSeedLaw d)) := by
  classical
  set γ := gaussianSeedLaw d with hγ
  haveI : IsProbabilityMeasure γ := by rw [hγ]; unfold gaussianSeedLaw; infer_instance
  have hb : Measurable (nativeOsPerturbation (d := d) η) := measurable_nativeOsPerturbation η
  have ht : Measurable fun g => ‖nativeOsPerturbation (d := d) η g‖ := hb.norm
  have hFx : Measurable fun g => nativeOsMinimizer lam x (nativeOsPerturbation η g) :=
    (continuous_nativeOsMinimizer_right hlam x).measurable.comp hb
  have hFx' : Measurable fun g => nativeOsMinimizer lam x' (nativeOsPerturbation η g) :=
    (continuous_nativeOsMinimizer_right hlam x').measurable.comp hb
  have hlaw := map_nativeOsMinimizer_eq_withDensity hd hη hlam x
  have hlaw' := map_nativeOsMinimizer_eq_withDensity hd hη hlam x'
  haveI := isProbabilityMeasure_zeroCapDensity hd hη hlam x
  haveI := isProbabilityMeasure_zeroCapDensity hd hη hlam x'
  set L := zeroCapLogRatio d η lam x x' with hL
  have hLm : Measurable L := measurable_zeroCapLogRatio d η lam x x'
  -- positivity of the densities off the origin
  have hpos : ∀ᵐ θ ∂(volume : Measure (EuclideanSpace ℝ (Fin d))),
      0 < zeroCapDensity d η lam x θ ∧ 0 < zeroCapDensity d η lam x' θ := by
    have h0 : (volume : Measure (EuclideanSpace ℝ (Fin d))) {0} = 0 := by
      have hne : (⊥ : Submodule ℝ (EuclideanSpace ℝ (Fin d))) ≠ ⊤ := by
        intro h
        have : Module.finrank ℝ (⊥ : Submodule ℝ (EuclideanSpace ℝ (Fin d)))
            = Module.finrank ℝ (EuclideanSpace ℝ (Fin d)) := by rw [h, finrank_top]
        rw [finrank_bot, finrank_euclideanSpace_fin] at this
        omega
      have := Measure.addHaar_submodule (volume : Measure (EuclideanSpace ℝ (Fin d))) ⊥ hne
      simpa using this
    have hae : ∀ᵐ θ ∂(volume : Measure (EuclideanSpace ℝ (Fin d))), θ ≠ 0 :=
      measure_eq_zero_iff_ae_notMem.1 h0
    filter_upwards [hae] with θ hθ
    have hc : 0 < lam + ‖θ‖ ^ 2 := by
      have : 0 < ‖θ‖ := norm_pos_iff.2 hθ
      positivity
    exact ⟨zeroCapDensity_pos hd hη x hc, zeroCapDensity_pos hd hη x' hc⟩
  -- the dominating functions
  set S := Real.sqrt (J.card * K) with hS
  have hS0 : 0 ≤ S := Real.sqrt_nonneg _
  have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  set C1 : ℝ := (S ^ 2 / (16 * n ^ 2) + S / (2 * n)) * d / (2 * η ^ 2) with hC1
  set C2 : ℝ := J.card / (4 * n) with hC2
  have hdom : ∀ y : Fin n → EuclideanSpace ℝ (Fin d), (y = x ∨ y = x') →
      Integrable (fun g => L (nativeOsMinimizer lam y (nativeOsPerturbation η g))) γ := by
    intro y hy
    have hyb : ∀ i, ‖y i‖ ≤ 1 := by rcases hy with rfl | rfl <;> assumption
    have hcy : ∀ g, c g ≤ lam + ‖nativeOsMinimizer lam y (nativeOsPerturbation η g)‖ ^ 2 := by
      rcases hy with rfl | rfl <;> assumption
    have hFy : Measurable fun g => nativeOsMinimizer lam y (nativeOsPerturbation η g) :=
      (continuous_nativeOsMinimizer_right hlam y).measurable.comp hb
    have hmaj : Integrable (fun g => C1 * (5 + ‖nativeOsPerturbation (d := d) η g‖) ^ 2
        + C2 * (c g)⁻¹) γ :=
      ((integrable_const_add_norm_pow η 5 2).const_mul C1).add (hi1.const_mul C2)
    refine hmaj.mono' (hLm.comp hFy).aestronglyMeasurable ?_
    filter_upwards [hcpos] with g hg
    have h := abs_zeroCapLogRatio_root_le hd hη hlam J hJ hx hx' hK0 hK hy
      (nativeOsPerturbation η g) hg (hcy g)
    rw [Real.norm_eq_abs]
    refine h.trans (le_of_eq_of_le rfl ?_)
    set t := ‖nativeOsPerturbation (d := d) η g‖ with ht
    have ht0 : 0 ≤ t := norm_nonneg _
    rcases Nat.eq_zero_or_pos n with hn | hn
    · subst hn
      simp [hC1, hC2]
    have hnp : (0 : ℝ) < n := by exact_mod_cast hn
    have hpoly : (S * (5 + t) / (4 * n)) ^ 2 + 2 * t * (S * (5 + t) / (4 * n))
        ≤ (S ^ 2 / (16 * n ^ 2) + S / (2 * n)) * (5 + t) ^ 2 := by
      have h1 : t * (5 + t) ≤ (5 + t) ^ 2 := by nlinarith
      have h2 : 2 * t * (S * (5 + t) / (4 * n)) = S / (2 * n) * (t * (5 + t)) := by
        field_simp; ring
      have h3 : (S * (5 + t) / (4 * n)) ^ 2 = S ^ 2 / (16 * n ^ 2) * (5 + t) ^ 2 := by
        field_simp; ring
      rw [h2, h3, add_mul]
      have : S / (2 * n) * (t * (5 + t)) ≤ S / (2 * n) * (5 + t) ^ 2 :=
        mul_le_mul_of_nonneg_left h1 (by positivity)
      linarith
    have hd0 : (0 : ℝ) < d := by exact_mod_cast hd
    have hA : ((S * (5 + t) / (4 * n)) ^ 2 + 2 * t * (S * (5 + t) / (4 * n))) * d / (2 * η ^ 2)
        ≤ C1 * (5 + t) ^ 2 := by
      rw [hC1]
      have := mul_le_mul_of_nonneg_right hpoly (by positivity : (0 : ℝ) ≤ d / (2 * η ^ 2))
      calc ((S * (5 + t) / (4 * n)) ^ 2 + 2 * t * (S * (5 + t) / (4 * n))) * d / (2 * η ^ 2)
          = ((S * (5 + t) / (4 * n)) ^ 2 + 2 * t * (S * (5 + t) / (4 * n)))
              * (d / (2 * η ^ 2)) := by ring
        _ ≤ (S ^ 2 / (16 * n ^ 2) + S / (2 * n)) * (5 + t) ^ 2 * (d / (2 * η ^ 2)) := this
        _ = (S ^ 2 / (16 * n ^ 2) + S / (2 * n)) * d / (2 * η ^ 2) * (5 + t) ^ 2 := by ring
    have hB : (J.card : ℝ) / (4 * n * c g) = C2 * (c g)⁻¹ := by
      rw [hC2]; field_simp
    rw [hB]
    linarith
  -- the divergence bound
  have hLx := hdom x (Or.inl rfl)
  have hLx' := hdom x' (Or.inr rfl)
  have hLpx : Integrable L (γ.map fun g => nativeOsMinimizer lam x (nativeOsPerturbation η g)) :=
    (integrable_map_measure hLm.aestronglyMeasurable hFx.aemeasurable).2 hLx
  have hLpx' : Integrable L (γ.map fun g => nativeOsMinimizer lam x' (nativeOsPerturbation η g)) :=
    (integrable_map_measure hLm.aestronglyMeasurable hFx'.aemeasurable).2 hLx'
  have hKL := klDiv_add_eq_ofReal_integral_sub (volume : Measure (EuclideanSpace ℝ (Fin d)))
    (measurable_zeroCapDensity d η lam x) (measurable_zeroCapDensity d η lam x') hpos
    (by rw [← hlaw]; exact hLpx) (by rw [← hlaw']; exact hLpx')
  rw [← hlaw, ← hlaw'] at hKL
  rw [hKL]
  refine ENNReal.ofReal_le_ofReal ?_
  have e1 : ∫ θ, Real.log (zeroCapDensity d η lam x θ) - Real.log (zeroCapDensity d η lam x' θ)
        ∂(γ.map fun g => nativeOsMinimizer lam x (nativeOsPerturbation η g))
      = ∫ g, L (nativeOsMinimizer lam x (nativeOsPerturbation η g)) ∂γ :=
    integral_map hFx.aemeasurable hLm.aestronglyMeasurable
  have e2 : ∫ θ, Real.log (zeroCapDensity d η lam x θ) - Real.log (zeroCapDensity d η lam x' θ)
        ∂(γ.map fun g => nativeOsMinimizer lam x' (nativeOsPerturbation η g))
      = ∫ g, L (nativeOsMinimizer lam x' (nativeOsPerturbation η g)) ∂γ :=
    integral_map hFx'.aemeasurable hLm.aestronglyMeasurable
  rw [e1, e2, ← integral_sub hLx hLx']
  -- integrability of the integrand
  have hint : Integrable (fun g => zeroCapPairIntegrand d n η J.card K
      ‖nativeOsPerturbation (d := d) η g‖ (c g)) γ := by
    have hP : Integrable (fun g => ‖nativeOsPerturbation (d := d) η g‖
        * (3 + ‖nativeOsPerturbation (d := d) η g‖) * (5 + ‖nativeOsPerturbation (d := d) η g‖)
        / (16 * c g)) γ := by
      have hmaj : Integrable (fun g => ((5 + ‖nativeOsPerturbation (d := d) η g‖) ^ 6
          + (c g)⁻¹ ^ 2) / 32) γ :=
        ((integrable_const_add_norm_pow η 5 6).add hi2).div_const _
      refine hmaj.mono' (Measurable.aestronglyMeasurable (by fun_prop)) ?_
      refine Filter.Eventually.of_forall fun g => ?_
      set t := ‖nativeOsPerturbation (d := d) η g‖
      have ht0 : 0 ≤ t := norm_nonneg _
      have hP0 : 0 ≤ t * (3 + t) * (5 + t) := by positivity
      have e : t * (3 + t) * (5 + t) / (16 * c g) = t * (3 + t) * (5 + t) * (c g)⁻¹ * 16⁻¹ := by
        ring
      rw [Real.norm_eq_abs, e, abs_mul, abs_mul, abs_of_nonneg hP0]
      have hP5 : t * (3 + t) * (5 + t) ≤ (5 + t) ^ 3 := by
        have h1 : t * (3 + t) ≤ (5 + t) * (5 + t) := by nlinarith
        calc t * (3 + t) * (5 + t) ≤ (5 + t) * (5 + t) * (5 + t) :=
              mul_le_mul_of_nonneg_right h1 (by positivity)
          _ = (5 + t) ^ 3 := by ring
      have hamgm : (5 + t) ^ 3 * |(c g)⁻¹| ≤ ((5 + t) ^ 6 + (c g)⁻¹ ^ 2) / 2 := by
        have := sq_nonneg ((5 + t) ^ 3 - |(c g)⁻¹|)
        have e : |(c g)⁻¹| ^ 2 = (c g)⁻¹ ^ 2 := sq_abs _
        nlinarith
      rw [abs_of_pos (by norm_num : (0 : ℝ) < 16⁻¹)]
      have : t * (3 + t) * (5 + t) * |(c g)⁻¹| ≤ (5 + t) ^ 3 * |(c g)⁻¹| :=
        mul_le_mul_of_nonneg_right hP5 (abs_nonneg _)
      nlinarith
    have hQ : Integrable (fun g => (J.card : ℝ) / (2 * n * c g)) γ := by
      have : (fun g => (J.card : ℝ) / (2 * n * c g)) = fun g => (J.card / (2 * n)) * (c g)⁻¹ := by
        funext g; rw [div_mul_eq_div_div, div_eq_mul_inv]
      rw [this]; exact hi1.const_mul _
    have h5 : Integrable (fun g => (5 + ‖nativeOsPerturbation (d := d) η g‖) ^ 2 / 16) γ :=
      (integrable_const_add_norm_pow η 5 2).div_const _
    exact ((h5.add hP).const_mul _).add hQ
  refine integral_mono_ae (hLx.sub hLx') hint ?_
  filter_upwards [hcpos] with g hg
  exact zeroCapLogRatio_sub_le hd hη hlam J hJ hx hx' hK0 hK (nativeOsPerturbation η g) hg
    (hcx g) (hcx' g)



end PairJeffreys

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroNoiseTransfer.lean <==
import Mathlib.MeasureTheory.Function.StronglyMeasurable.Inner
import Mathlib.Analysis.Convex.Jensen
import Mathlib.MeasureTheory.Integral.Bochner.Set
import Mathlib.Probability.Independence.Basic
import LossOnlyTraceability.SelectionBits

/-! What transfers at zero noise (Lemma H.2). On a probability space `(Ω, P)` carrying a
supersample `Z : Bool → Fin n → Ω → E` (`Bool` coding `true = 1`), selection bits
`U : Ω → Fin n → Bool` and an arbitrary measurable learner output `θ̂ : Ω → Θ`, the noiseless
loss-difference release is `X_i = φ⟪ρ θ̂, Z_{1,i}⟫ - φ⟪ρ θ̂, Z_{0,i}⟫`, in which the regularizer of
`f (θ, z) = g θ + φ ⟪ρ θ, z⟫` cancels. A tracer that accepts `z` when `χ (⟪ρ θ̂, z⟫; θ̂) ≥ λ` with
`χ (·; θ)` strictly increasing on `[-1, 1]`, together with a strictly decreasing link `φ` on
`[-1, 1]` and unit-ball data and parameters, makes the sign decoder `Û_i = 1{X_i < 0}` succeed
whenever the tracer accepts the training candidate and rejects the ghost. A hypothesis bounding by
`ξ` the probability that the tracer accepts the ghost, together with expected training recall `m`,
then gives average success at least `m/n - ξ`, and binary Fano with Jensen for the convex even `J`
gives `∑_i I(X_i; U_i) ≥ n J(2(m/n - ξ) - 1)` in bits once `m/n - ξ > 1/2`. The proof of Lemma H.2
derives that ghost hypothesis from fresh-point soundness (false-positive rate at most `ξ` on fresh
points) because the ghost is a fresh point independent of `θ̂`; here the supersample carries no
independence structure, so that derivation is not available from the hypotheses of the theorems
below. It is supplied separately, under an explicit independence and equal-law assumption on the
ghost, by `measureReal_accept_le_of_fresh_point`. The remark after Lemma H.2 that nothing follows
for `X + τG` with `τ > 0` is not part of any statement below. -/

noncomputable section

namespace LossOnlyTraceability

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace BigOperators ENNReal

section ZeroNoiseTransfer

variable {Ω Θ E : Type*} [MeasurableSpace Ω] [MeasurableSpace Θ] [NormedAddCommGroup E]
  [InnerProductSpace ℝ E] [MeasurableSpace E] [OpensMeasurableSpace E] [SecondCountableTopology E]
  {n : ℕ}

/-- The training candidate `Z_{U_i, i}` of the supersample, with `Bool` coding `true = 1`. -/
def trainingPoint (Z : Bool → Fin n → Ω → E) (U : Ω → Fin n → Bool) (i : Fin n) (ω : Ω) : E :=
  Z (U ω i) i ω

/-- The ghost `Z_{1 - U_i, i}` of the supersample, with `Bool` coding `true = 1`. -/
def ghostPoint (Z : Bool → Fin n → Ω → E) (U : Ω → Fin n → Bool) (i : Fin n) (ω : Ω) : E :=
  Z (!(U ω i)) i ω

/-- The noiseless loss-difference release coordinate `X_i = φ⟪ρ θ̂, Z_{1,i}⟫ - φ⟪ρ θ̂, Z_{0,i}⟫`; the
regularizer `g (θ̂)` of `f (θ, z) = g θ + φ ⟪ρ θ, z⟫` cancels in this difference, so it is
absent. -/
def nativeRelease (φ : ℝ → ℝ) (ρ : Θ → E) (θhat : Ω → Θ) (Z : Bool → Fin n → Ω → E) (i : Fin n)
    (ω : Ω) : ℝ :=
  φ (⟪ρ (θhat ω), Z true i ω⟫_ℝ) - φ (⟪ρ (θhat ω), Z false i ω⟫_ℝ)

/-- The sign decoder `Û = 1{x < 0}` of Lemma H.2. -/
def signDecoder (x : ℝ) : Bool := decide (x < 0)

/-- The tracer that accepts `z` exactly when `χ (⟪ρ θ, z⟫; θ) ≥ λ`. -/
def scoreTracer (χ : ℝ → Θ → ℝ) (lam : ℝ) (ρ : Θ → E) (θ : Θ) (z : E) : Bool :=
  decide (lam ≤ χ (⟪ρ θ, z⟫_ℝ) θ)

section Measurability

/-- The sign decoder is measurable. -/
theorem measurable_signDecoder : Measurable signDecoder := by
  refine measurable_to_bool ?_
  have h : signDecoder ⁻¹' {true} = Set.Iio (0 : ℝ) := by
    ext x
    simp [signDecoder]
  rw [h]
  exact measurableSet_Iio

omit [NormedAddCommGroup E] [InnerProductSpace ℝ E] [OpensMeasurableSpace E]
  [SecondCountableTopology E] in
/-- The training candidate is measurable when the supersample and the selection bits are. -/
theorem measurable_trainingPoint {Z : Bool → Fin n → Ω → E} {U : Ω → Fin n → Bool}
    (hZ : ∀ b i, Measurable (Z b i)) (hU : Measurable U) (i : Fin n) :
    Measurable (trainingPoint Z U i) := by
  have hb : Measurable fun ω => U ω i := (measurable_pi_apply i).comp hU
  have hset : MeasurableSet {ω : Ω | U ω i = true} := hb (measurableSet_singleton true)
  have heq : trainingPoint Z U i = fun ω => if U ω i then Z true i ω else Z false i ω := by
    funext ω
    cases h : U ω i <;> simp [trainingPoint, h]
  rw [heq]
  exact Measurable.ite hset (hZ true i) (hZ false i)

omit [NormedAddCommGroup E] [InnerProductSpace ℝ E] [OpensMeasurableSpace E]
  [SecondCountableTopology E] in
/-- The ghost is measurable when the supersample and the selection bits are. -/
theorem measurable_ghostPoint {Z : Bool → Fin n → Ω → E} {U : Ω → Fin n → Bool}
    (hZ : ∀ b i, Measurable (Z b i)) (hU : Measurable U) (i : Fin n) :
    Measurable (ghostPoint Z U i) := by
  have hb : Measurable fun ω => U ω i := (measurable_pi_apply i).comp hU
  have hset : MeasurableSet {ω : Ω | U ω i = true} := hb (measurableSet_singleton true)
  have heq : ghostPoint Z U i = fun ω => if U ω i then Z false i ω else Z true i ω := by
    funext ω
    cases h : U ω i <;> simp [ghostPoint, h]
  rw [heq]
  exact Measurable.ite hset (hZ false i) (hZ true i)

/-- The margin `⟪ρ θ̂, W⟫` is measurable when `ρ`, `θ̂` and `W` are. -/
theorem measurable_margin {ρ : Θ → E} {θhat : Ω → Θ} {W : Ω → E} (hρ : Measurable ρ)
    (hθ : Measurable θhat) (hW : Measurable W) : Measurable fun ω => ⟪ρ (θhat ω), W ω⟫_ℝ :=
  Continuous.measurable2 continuous_inner (hρ.comp hθ) hW

/-- The decision of the score tracer along a measurable point is measurable. -/
theorem measurable_scoreTracer_comp {χ : ℝ → Θ → ℝ} {lam : ℝ} {ρ : Θ → E} {θhat : Ω → Θ}
    {W : Ω → E} (hχ : Measurable fun p : ℝ × Θ => χ p.1 p.2) (hρ : Measurable ρ)
    (hθ : Measurable θhat) (hW : Measurable W) :
    Measurable fun ω => scoreTracer χ lam ρ (θhat ω) (W ω) := by
  have hscore : Measurable fun ω => χ (⟪ρ (θhat ω), W ω⟫_ℝ) (θhat ω) :=
    hχ.comp ((measurable_margin hρ hθ hW).prodMk hθ)
  refine measurable_to_bool ?_
  have h : (fun ω => scoreTracer χ lam ρ (θhat ω) (W ω)) ⁻¹' {true}
      = {ω | lam ≤ χ (⟪ρ (θhat ω), W ω⟫_ℝ) (θhat ω)} := by
    ext ω
    simp [scoreTracer]
  rw [h]
  exact measurableSet_le measurable_const hscore

/-- The release coordinate is measurable when the link, the parameter map, the learner and
the supersample are. -/
theorem measurable_nativeRelease {φ : ℝ → ℝ} {ρ : Θ → E} {θhat : Ω → Θ}
    {Z : Bool → Fin n → Ω → E} (hφ : Measurable φ) (hρ : Measurable ρ) (hθ : Measurable θhat)
    (hZ : ∀ b i, Measurable (Z b i)) (i : Fin n) : Measurable (nativeRelease φ ρ θhat Z i) :=
  (hφ.comp (measurable_margin hρ hθ (hZ true i))).sub
    (hφ.comp (measurable_margin hρ hθ (hZ false i)))

end Measurability

section Pathwise

omit [MeasurableSpace Θ] [MeasurableSpace E] [OpensMeasurableSpace E]
  [SecondCountableTopology E] in
/-- Cauchy-Schwarz puts the margin of a unit-ball parameter against a unit-ball point in
`[-1, 1]`. -/
theorem margin_mem_Icc {ρ : Θ → E} {θ : Θ} {z : E} (hρ : ‖ρ θ‖ ≤ 1) (hz : ‖z‖ ≤ 1) :
    ⟪ρ θ, z⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := by
  have h1 : |⟪ρ θ, z⟫_ℝ| ≤ ‖ρ θ‖ * ‖z‖ := abs_real_inner_le_norm _ _
  have h2 : ‖ρ θ‖ * ‖z‖ ≤ 1 := by
    nlinarith [norm_nonneg (ρ θ), norm_nonneg z]
  exact Set.mem_Icc.mpr (abs_le.mp (h1.trans h2))

omit [MeasurableSpace Ω] [MeasurableSpace Θ] [MeasurableSpace E] [OpensMeasurableSpace E]
  [SecondCountableTopology E] in
/-- **The sign step of Lemma H.2.** If the score tracer accepts the training candidate and rejects
the ghost at `ω`, then the sign decoder of the release recovers the selection bit: strict
monotonicity of `χ` in the margin on `[-1, 1]`, where Cauchy-Schwarz puts both margins, orders the
two margins, and the strictly decreasing link `φ` reverses that order in the released losses. -/
theorem signDecoder_nativeRelease_of_accept_reject {φ : ℝ → ℝ} {χ : ℝ → Θ → ℝ} {lam : ℝ}
    {ρ : Θ → E} {θhat : Ω → Θ} {Z : Bool → Fin n → Ω → E} {U : Ω → Fin n → Bool} {i : Fin n}
    {ω : Ω} (hφ : StrictAntiOn φ (Set.Icc (-1 : ℝ) 1))
    (hχ : ∀ θ : Θ, StrictMonoOn (fun t => χ t θ) (Set.Icc (-1 : ℝ) 1))
    (hρ : ∀ θ : Θ, ‖ρ θ‖ ≤ 1) (hZ : ∀ b : Bool, ‖Z b i ω‖ ≤ 1)
    (hacc : scoreTracer χ lam ρ (θhat ω) (trainingPoint Z U i ω) = true)
    (hrej : scoreTracer χ lam ρ (θhat ω) (ghostPoint Z U i ω) = false) :
    signDecoder (nativeRelease φ ρ θhat Z i ω) = U ω i := by
  have hmem : ∀ b : Bool, ⟪ρ (θhat ω), Z b i ω⟫_ℝ ∈ Set.Icc (-1 : ℝ) 1 := fun b =>
    margin_mem_Icc (hρ _) (hZ b)
  cases hU : U ω i with
  | true =>
      simp only [trainingPoint, ghostPoint, hU, Bool.not_true, scoreTracer, decide_eq_true_eq,
        decide_eq_false_iff_not, not_le] at hacc hrej
      have hchi : χ (⟪ρ (θhat ω), Z false i ω⟫_ℝ) (θhat ω)
          < χ (⟪ρ (θhat ω), Z true i ω⟫_ℝ) (θhat ω) := lt_of_lt_of_le hrej hacc
      have hlt : ⟪ρ (θhat ω), Z false i ω⟫_ℝ < ⟪ρ (θhat ω), Z true i ω⟫_ℝ :=
        ((hχ (θhat ω)).lt_iff_lt (hmem false) (hmem true)).mp hchi
      have hphi : φ (⟪ρ (θhat ω), Z true i ω⟫_ℝ) < φ (⟪ρ (θhat ω), Z false i ω⟫_ℝ) :=
        hφ (hmem false) (hmem true) hlt
      simp only [signDecoder, nativeRelease]
      exact decide_eq_true (by linarith)
  | false =>
      simp only [trainingPoint, ghostPoint, hU, Bool.not_false, scoreTracer, decide_eq_true_eq,
        decide_eq_false_iff_not, not_le] at hacc hrej
      have hchi : χ (⟪ρ (θhat ω), Z true i ω⟫_ℝ) (θhat ω)
          < χ (⟪ρ (θhat ω), Z false i ω⟫_ℝ) (θhat ω) := lt_of_lt_of_le hrej hacc
      have hlt : ⟪ρ (θhat ω), Z true i ω⟫_ℝ < ⟪ρ (θhat ω), Z false i ω⟫_ℝ :=
        ((hχ (θhat ω)).lt_iff_lt (hmem true) (hmem false)).mp hchi
      have hphi : φ (⟪ρ (θhat ω), Z false i ω⟫_ℝ) < φ (⟪ρ (θhat ω), Z true i ω⟫_ℝ) :=
        hφ (hmem true) (hmem false) hlt
      simp only [signDecoder, nativeRelease]
      exact decide_eq_false (not_lt.mpr (by linarith))

end Pathwise

section MeasureAux

/-- Monotonicity of the real-valued measure along an almost-everywhere inclusion. -/
theorem measureReal_mono_ae_of_ae_imp {P : Measure Ω} [IsFiniteMeasure P] {s t : Set Ω}
    (h : ∀ᵐ ω ∂P, ω ∈ s → ω ∈ t) : P.real s ≤ P.real t := by
  have h0 : P {ω | ¬ (ω ∈ s → ω ∈ t)} = 0 := ae_iff.mp h
  have hsub : s \ t ⊆ {ω | ¬ (ω ∈ s → ω ∈ t)} := by
    intro ω hω
    exact fun hst => hω.2 (hst hω.1)
  have hnull : P (s \ t) = 0 := measure_mono_null hsub h0
  exact ENNReal.toReal_mono (measure_ne_top P t) (measure_mono_ae (ae_le_set.mpr hnull))

/-- The integral of a `Bool`-indicator is the real measure of the acceptance event. -/
theorem integral_boolIndicator {P : Measure Ω} {T : Ω → Bool} (hT : Measurable T) :
    ∫ ω, (if T ω then (1 : ℝ) else 0) ∂P = P.real {ω | T ω = true} := by
  have hset : MeasurableSet {ω : Ω | T ω = true} := hT (measurableSet_singleton true)
  have heq : (fun ω => if T ω then (1 : ℝ) else 0)
      = Set.indicator {ω : Ω | T ω = true} (fun _ => (1 : ℝ)) := by
    funext ω
    by_cases h : T ω = true <;> simp [h]
  rw [heq, integral_indicator_const (1 : ℝ) hset]
  simp

/-- A `Bool`-indicator is integrable under a finite measure. -/
theorem integrable_boolIndicator {P : Measure Ω} [IsFiniteMeasure P] {T : Ω → Bool}
    (hT : Measurable T) : Integrable (fun ω => if T ω then (1 : ℝ) else 0) P := by
  have hset : MeasurableSet {ω : Ω | T ω = true} := hT (measurableSet_singleton true)
  refine (integrable_const (1 : ℝ)).mono' (Measurable.ite hset measurable_const
    measurable_const).aestronglyMeasurable ?_
  filter_upwards with ω
  by_cases h : T ω = true <;> simp [h]

end MeasureAux

section Success

variable {φ : ℝ → ℝ} {χ : ℝ → Θ → ℝ} {lam : ℝ} {ρ : Θ → E} {θhat : Ω → Θ}
  {Z : Bool → Fin n → Ω → E} {U : Ω → Fin n → Bool}

omit [MeasurableSpace Θ] [MeasurableSpace E] [OpensMeasurableSpace E]
  [SecondCountableTopology E] in
/-- **Coordinatewise success bound.** The sign decoder agrees with the selection bit at least as
often as the tracer accepts the training candidate, minus the probability that it accepts the
ghost. -/
theorem measureReal_signDecoder_success_ge (P : Measure Ω) [IsFiniteMeasure P] {i : Fin n}
    (hφ : StrictAntiOn φ (Set.Icc (-1 : ℝ) 1))
    (hχ : ∀ θ : Θ, StrictMonoOn (fun t => χ t θ) (Set.Icc (-1 : ℝ) 1))
    (hρ : ∀ θ : Θ, ‖ρ θ‖ ≤ 1) (hZ : ∀ᵐ ω ∂P, ∀ (b : Bool) (j : Fin n), ‖Z b j ω‖ ≤ 1) :
    P.real {ω | scoreTracer χ lam ρ (θhat ω) (trainingPoint Z U i ω) = true}
        - P.real {ω | scoreTracer χ lam ρ (θhat ω) (ghostPoint Z U i ω) = true}
      ≤ P.real {ω | signDecoder (nativeRelease φ ρ θhat Z i ω) = U ω i} := by
  set A := {ω | scoreTracer χ lam ρ (θhat ω) (trainingPoint Z U i ω) = true} with hA
  set G := {ω | scoreTracer χ lam ρ (θhat ω) (ghostPoint Z U i ω) = true} with hG
  set S := {ω | signDecoder (nativeRelease φ ρ θhat Z i ω) = U ω i} with hS
  have hdiff : P.real (A \ G) ≤ P.real S := by
    refine measureReal_mono_ae_of_ae_imp ?_
    filter_upwards [hZ] with ω hω hmem
    have hacc : scoreTracer χ lam ρ (θhat ω) (trainingPoint Z U i ω) = true := hmem.1
    have hrej : scoreTracer χ lam ρ (θhat ω) (ghostPoint Z U i ω) = false := by
      have := hmem.2
      rw [hG, Set.mem_setOf_eq] at this
      exact Bool.not_eq_true _ |>.mp this
    exact signDecoder_nativeRelease_of_accept_reject hφ hχ hρ (fun b => hω b i) hacc hrej
  have hcover : A ⊆ (A \ G) ∪ G := by
    intro ω hω
    by_cases h : ω ∈ G
    · exact Or.inr h
    · exact Or.inl ⟨hω, h⟩
  have hsub : P.real A ≤ P.real (A \ G) + P.real G :=
    (measureReal_mono hcover).trans (measureReal_union_le _ _)
  linarith

/-- **Fresh-point soundness, specialized to the ghost.** If two points `W` and `W'` are both
independent of the learner output and both have the law `D`, then the tracer accepts `W` with
exactly the probability with which it accepts `W'`; so a fresh-point soundness bound `ξ` for `W'`
transfers to `W`. Applied to `W = ghostPoint Z U i` this is the step of the proof of Lemma H.2 that
the ghost is a fresh point independent of `θ̂`, with the independence and the law of the ghost taken
as explicit hypotheses rather than derived from a model of the supersample. -/
theorem measureReal_accept_le_of_fresh_point (P : Measure Ω) [IsProbabilityMeasure P] {ξ : ℝ}
    {D : Measure E} {W W' : Ω → E}
    (hχmeas : Measurable fun p : ℝ × Θ => χ p.1 p.2) (hρmeas : Measurable ρ)
    (hθmeas : Measurable θhat) (hWmeas : Measurable W) (hW'meas : Measurable W')
    (hindep : IndepFun θhat W P) (hindep' : IndepFun θhat W' P)
    (hlaw : P.map W = D) (hlaw' : P.map W' = D)
    (hfresh : P.real {ω | scoreTracer χ lam ρ (θhat ω) (W' ω) = true} ≤ ξ) :
    P.real {ω | scoreTracer χ lam ρ (θhat ω) (W ω) = true} ≤ ξ := by
  have hSmeas : MeasurableSet {p : Θ × E | scoreTracer χ lam ρ p.1 p.2 = true} := by
    have hscore : Measurable fun p : Θ × E => χ (⟪ρ p.1, p.2⟫_ℝ) p.1 :=
      hχmeas.comp ((measurable_margin (Ω := Θ × E) hρmeas measurable_fst measurable_snd).prodMk
        measurable_fst)
    have hset : {p : Θ × E | scoreTracer χ lam ρ p.1 p.2 = true}
        = {p : Θ × E | lam ≤ χ (⟪ρ p.1, p.2⟫_ℝ) p.1} := by
      ext p
      simp [scoreTracer]
    rw [hset]
    exact measurableSet_le measurable_const hscore
  have key : ∀ V : Ω → E, Measurable V → IndepFun θhat V P → P.map V = D →
      P {ω | scoreTracer χ lam ρ (θhat ω) (V ω) = true}
        = ((P.map θhat).prod D) {p : Θ × E | scoreTracer χ lam ρ p.1 p.2 = true} := by
    intro V hV hind hlawV
    have hpair : P.map (fun ω => (θhat ω, V ω)) = (P.map θhat).prod (P.map V) :=
      hind.map_prod_eq_prod_map_map hθmeas.aemeasurable hV.aemeasurable
    have hpre : {ω | scoreTracer χ lam ρ (θhat ω) (V ω) = true}
        = (fun ω => (θhat ω, V ω)) ⁻¹' {p : Θ × E | scoreTracer χ lam ρ p.1 p.2 = true} := rfl
    rw [hpre, ← Measure.map_apply (hθmeas.prodMk hV) hSmeas, hpair, hlawV]
  have heq : P {ω | scoreTracer χ lam ρ (θhat ω) (W ω) = true}
      = P {ω | scoreTracer χ lam ρ (θhat ω) (W' ω) = true} := by
    rw [key W hWmeas hindep hlaw, key W' hW'meas hindep' hlaw']
  have hreal : P.real {ω | scoreTracer χ lam ρ (θhat ω) (W ω) = true}
      = P.real {ω | scoreTracer χ lam ρ (θhat ω) (W' ω) = true} := by
    simp only [measureReal_def, heq]
  exact hreal.trans_le hfresh

/-- **Lemma H.2, average success of the sign decoder.** Assuming `φ` strictly decreasing on
`[-1, 1]`, `χ (·; θ)` strictly increasing on `[-1, 1]` for every `θ`, `‖ρ θ‖ ≤ 1` for every `θ`,
almost surely unit-ball supersample points, measurability of `χ`, `ρ`, `θ̂`, the supersample and the
selection bits, the ghost hypothesis `hsound` (the tracer accepts the ghost `Z_{1-U_i, i}` with
probability at most `ξ`) and expected training recall `m`, the decoder `Û_i = 1{X_i < 0}` satisfies
`(1/n) ∑_i P(Û_i = U_i) ≥ m/n - ξ`. The proof of Lemma H.2 obtains `hsound` from fresh-point
soundness because the ghost is a fresh point independent of `θ̂`; no hypothesis here gives the
ghost that independence, so `hsound` is assumed, and the reduction from fresh-point soundness to
it is the separate theorem `measureReal_accept_le_of_fresh_point`. No independence or fairness of
the selection bits is needed here. -/
theorem zero_noise_decoder_success (P : Measure Ω) [IsProbabilityMeasure P] {m ξ : ℝ}
    (hn : 0 < n) (hφ : StrictAntiOn φ (Set.Icc (-1 : ℝ) 1))
    (hχ : ∀ θ : Θ, StrictMonoOn (fun t => χ t θ) (Set.Icc (-1 : ℝ) 1))
    (hρ : ∀ θ : Θ, ‖ρ θ‖ ≤ 1)
    (hZbound : ∀ᵐ ω ∂P, ∀ (b : Bool) (j : Fin n), ‖Z b j ω‖ ≤ 1)
    (hχmeas : Measurable fun p : ℝ × Θ => χ p.1 p.2) (hρmeas : Measurable ρ)
    (hθmeas : Measurable θhat) (hZmeas : ∀ b i, Measurable (Z b i)) (hUmeas : Measurable U)
    (hsound : ∀ i : Fin n,
      P.real {ω | scoreTracer χ lam ρ (θhat ω) (ghostPoint Z U i ω) = true} ≤ ξ)
    (hrecall : m ≤ ∫ ω, ∑ i : Fin n,
      (if scoreTracer χ lam ρ (θhat ω) (trainingPoint Z U i ω) then (1 : ℝ) else 0) ∂P) :
    m / n - ξ
      ≤ (1 / n) * ∑ i : Fin n, P.real {ω | signDecoder (nativeRelease φ ρ θhat Z i ω) = U ω i} := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hacc : ∀ i : Fin n,
      Measurable fun ω => scoreTracer χ lam ρ (θhat ω) (trainingPoint Z U i ω) := fun i =>
    measurable_scoreTracer_comp hχmeas hρmeas hθmeas (measurable_trainingPoint hZmeas hUmeas i)
  have hrecall' : m ≤ ∑ i : Fin n,
      P.real {ω | scoreTracer χ lam ρ (θhat ω) (trainingPoint Z U i ω) = true} := by
    refine hrecall.trans (le_of_eq ?_)
    rw [integral_finsetSum _ fun i _ => integrable_boolIndicator (hacc i)]
    exact Finset.sum_congr rfl fun i _ => integral_boolIndicator (hacc i)
  have hstep : ∀ i : Fin n,
      P.real {ω | scoreTracer χ lam ρ (θhat ω) (trainingPoint Z U i ω) = true} - ξ
        ≤ P.real {ω | signDecoder (nativeRelease φ ρ θhat Z i ω) = U ω i} := by
    intro i
    have h := measureReal_signDecoder_success_ge (φ := φ) (χ := χ) (lam := lam) (ρ := ρ)
      (θhat := θhat) (Z := Z) (U := U) P (i := i) hφ hχ hρ hZbound
    linarith [hsound i]
  have hsum : ∑ i : Fin n,
      (P.real {ω | scoreTracer χ lam ρ (θhat ω) (trainingPoint Z U i ω) = true} - ξ)
        ≤ ∑ i : Fin n, P.real {ω | signDecoder (nativeRelease φ ρ θhat Z i ω) = U ω i} :=
    Finset.sum_le_sum fun i _ => hstep i
  rw [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
    nsmul_eq_mul] at hsum
  have hfinal : m - n * ξ
      ≤ ∑ i : Fin n, P.real {ω | signDecoder (nativeRelease φ ρ θhat Z i ω) = U ω i} := by
    linarith
  have hscale : (1 / (n : ℝ)) * (m - n * ξ)
      ≤ (1 / n) * ∑ i : Fin n, P.real {ω | signDecoder (nativeRelease φ ρ θhat Z i ω) = U ω i} :=
    mul_le_mul_of_nonneg_left hfinal (by positivity)
  have heq : (1 / (n : ℝ)) * (m - n * ξ) = m / n - ξ := by
    field_simp
  linarith

end Success

section Jensen

/-- **The Jensen step.** For success probabilities `p i` whose average is at least `q > 1/2`, the
convex even Fano function `J` satisfies `n J (2 q - 1) ≤ ∑_i J (2 p i - 1)`. -/
theorem nmul_fanoJ_le_sum_fanoJ (hn : 0 < n) {p : Fin n → ℝ} {q : ℝ} (hp0 : ∀ i, 0 ≤ p i)
    (hp1 : ∀ i, p i ≤ 1) (hq : q ≤ (1 / n) * ∑ i, p i) (hhalf : 1 / 2 < q) :
    (n : ℝ) * fanoJ (2 * q - 1) ≤ ∑ i, fanoJ (2 * p i - 1) := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  obtain ⟨pbar, hpbar⟩ : ∃ r : ℝ, r = (n : ℝ)⁻¹ * ∑ i, p i := ⟨_, rfl⟩
  have hqbar : q ≤ pbar := by
    rw [hpbar]
    simpa [one_div] using hq
  have hbar1 : pbar ≤ 1 := by
    have hle : ∑ i : Fin n, p i ≤ (n : ℝ) := by
      calc ∑ i : Fin n, p i ≤ ∑ _i : Fin n, (1 : ℝ) := Finset.sum_le_sum fun i _ => hp1 i
        _ = (n : ℝ) := by
            rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, mul_one]
    rw [hpbar, inv_mul_le_one₀ hn0]
    exact hle
  have hbar0 : 0 ≤ pbar := by
    have hs : 0 ≤ ∑ i : Fin n, p i := Finset.sum_nonneg fun i _ => hp0 i
    rw [hpbar]
    positivity
  have hw : ∑ _i : Fin n, ((n : ℝ)⁻¹) = 1 := by
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    exact mul_inv_cancel₀ hn0.ne'
  have hmem : ∀ i ∈ (Finset.univ : Finset (Fin n)), 2 * p i - 1 ∈ Set.Icc (-1 : ℝ) 1 := by
    intro i _
    exact Set.mem_Icc.mpr ⟨by linarith [hp0 i], by linarith [hp1 i]⟩
  have hJ := fanoJ_convexOn.map_sum_le (t := (Finset.univ : Finset (Fin n)))
    (w := fun _ => (n : ℝ)⁻¹) (p := fun i => 2 * p i - 1)
    (fun i _ => by positivity) hw hmem
  have hsplit : ∑ i : Fin n, (2 * p i - 1) = 2 * (∑ i, p i) - (n : ℝ) := by
    rw [Finset.sum_sub_distrib, ← Finset.mul_sum, Finset.sum_const, Finset.card_univ,
      Fintype.card_fin, nsmul_eq_mul, mul_one]
  have harg : ∑ i : Fin n, ((n : ℝ)⁻¹ • (2 * p i - 1)) = 2 * pbar - 1 := by
    simp only [smul_eq_mul, ← Finset.mul_sum, hsplit, hpbar]
    field_simp
  have hrhs : ∑ i : Fin n, ((n : ℝ)⁻¹ • fanoJ (2 * p i - 1))
      = (n : ℝ)⁻¹ * ∑ i, fanoJ (2 * p i - 1) := by
    simp only [smul_eq_mul, ← Finset.mul_sum]
  rw [harg, hrhs] at hJ
  have hmono : fanoJ (2 * q - 1) ≤ fanoJ (2 * pbar - 1) := by
    refine fanoJ_monotoneOn ?_ ?_ (by linarith)
    · exact Set.mem_Icc.mpr ⟨by linarith, by linarith [hqbar, hbar1]⟩
    · exact Set.mem_Icc.mpr ⟨by linarith [hqbar], by linarith⟩
  calc (n : ℝ) * fanoJ (2 * q - 1)
      ≤ (n : ℝ) * ((n : ℝ)⁻¹ * ∑ i, fanoJ (2 * p i - 1)) :=
        mul_le_mul_of_nonneg_left (hmono.trans hJ) hn0.le
    _ = ∑ i, fanoJ (2 * p i - 1) := by
        rw [← mul_assoc, mul_inv_cancel₀ hn0.ne', one_mul]

end Jensen

section Transfer

variable {φ : ℝ → ℝ} {χ : ℝ → Θ → ℝ} {lam : ℝ} {ρ : Θ → E} {θhat : Ω → Θ}
  {Z : Bool → Fin n → Ω → E} {U : Ω → Fin n → Bool}

/-- **Lemma H.2, the information transfer at zero noise.** With `I_D(X) := ∑_i I(X_i; U_i)` the
summed individual information `I^ind(X)` of Section 2, in bits, the hypotheses of
`zero_noise_decoder_success` together with measurability of `φ` and with each selection bit fair
(`P(U_i = 1) = 1/2`, which the uniform independent selection bits of Section 2 supply) force
`I_D(X) ≥ n J (2 (m/n - ξ) - 1)` as soon as `m/n - ξ > 1/2`; as there, `hsound` is the ghost
hypothesis, not fresh-point soundness itself. The proof is binary Fano for the decoder
`Û_i = 1{X_i < 0}` applied to the observation `X_i`, then Jensen for the convex `J` on `[-1, 1]` and
monotonicity of `J` on `[0, 1]`. -/
theorem zero_noise_information_transfer (P : Measure Ω) [IsProbabilityMeasure P] {m ξ : ℝ}
    (hn : 0 < n) (hφ : StrictAntiOn φ (Set.Icc (-1 : ℝ) 1))
    (hχ : ∀ θ : Θ, StrictMonoOn (fun t => χ t θ) (Set.Icc (-1 : ℝ) 1))
    (hρ : ∀ θ : Θ, ‖ρ θ‖ ≤ 1)
    (hZbound : ∀ᵐ ω ∂P, ∀ (b : Bool) (j : Fin n), ‖Z b j ω‖ ≤ 1) (hφmeas : Measurable φ)
    (hχmeas : Measurable fun p : ℝ × Θ => χ p.1 p.2) (hρmeas : Measurable ρ)
    (hθmeas : Measurable θhat) (hZmeas : ∀ b i, Measurable (Z b i)) (hUmeas : Measurable U)
    (hfair : ∀ i : Fin n, P ((fun ω => U ω i) ⁻¹' {true}) = 1 / 2)
    (hsound : ∀ i : Fin n,
      P.real {ω | scoreTracer χ lam ρ (θhat ω) (ghostPoint Z U i ω) = true} ≤ ξ)
    (hrecall : m ≤ ∫ ω, ∑ i : Fin n,
      (if scoreTracer χ lam ρ (θhat ω) (trainingPoint Z U i ω) then (1 : ℝ) else 0) ∂P)
    (hhalf : 1 / 2 < m / n - ξ) :
    (n : ℝ) * fanoJ (2 * (m / n - ξ) - 1)
      ≤ ∑ i : Fin n, mutualInfo P (nativeRelease φ ρ θhat Z i) (fun ω => U ω i) := by
  set p : Fin n → ℝ :=
    fun i => P.real {ω | signDecoder (nativeRelease φ ρ θhat Z i ω) = U ω i} with hp
  have hp0 : ∀ i, 0 ≤ p i := fun i => measureReal_nonneg
  have hp1 : ∀ i, p i ≤ 1 := fun i => measureReal_le_one
  have hq : m / n - ξ ≤ (1 / n) * ∑ i, p i :=
    zero_noise_decoder_success (lam := lam) P hn hφ hχ hρ hZbound hχmeas hρmeas hθmeas hZmeas
      hUmeas hsound hrecall
  have hjensen : (n : ℝ) * fanoJ (2 * (m / n - ξ) - 1) ≤ ∑ i, fanoJ (2 * p i - 1) :=
    nmul_fanoJ_le_sum_fanoJ hn hp0 hp1 hq hhalf
  have hfano : ∀ i : Fin n, fanoJ (2 * p i - 1)
      ≤ mutualInfo P (nativeRelease φ ρ θhat Z i) (fun ω => U ω i) := by
    intro i
    exact binary_fano_of_decoder_comp P ((measurable_pi_apply i).comp hUmeas)
      (measurable_nativeRelease hφmeas hρmeas hθmeas hZmeas i) measurable_signDecoder (hfair i)
  exact hjensen.trans (Finset.sum_le_sum fun i _ => hfano i)

end Transfer

end ZeroNoiseTransfer

end LossOnlyTraceability


==> anc/lean/LossOnlyTraceability/ZeroSlopeExample.lean <==
import LossOnlyTraceability.NativeBudgetsAssemblyClass
import LossOnlyTraceability.MutualInformation

/-! The zero-link-slope exclusion: zero is an optimal data-independent learner and
its noiseless loss differences are identically zero. -/
noncomputable section
namespace LossOnlyTraceability
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace

theorem zero_slope_link_minimum {φ : ℝ → ℝ}
    (hφ : ConvexOn ℝ (Set.Icc (-1 : ℝ) 1) φ) (hd : HasDerivAt φ 0 0)
    {t : ℝ} (ht : t ∈ Set.Icc (-1 : ℝ) 1) : φ 0 ≤ φ t := by
  have hz : (0 : ℝ) ∈ Set.Icc (-1 : ℝ) 1 := by norm_num
  rcases lt_trichotomy t 0 with hlt | rfl | hgt
  · have hh := hφ.slope_le_of_hasDerivAt ht hz hlt hd
    rw [slope_def_field] at hh
    have hden : 0 < 0 - t := by linarith
    have := (div_le_iff₀ hden).1 hh
    linarith
  · exact le_rfl
  · have hh := hφ.le_slope_of_hasDerivAt hz ht hgt hd
    rw [slope_def_field] at hh
    have := (le_div_iff₀ (by linarith : 0 < t - 0)).1 hh
    linarith

theorem zero_slope_native_loss_minimum {d : ℕ} {φ : ℝ → ℝ}
    {g : EuclideanSpace ℝ (Fin d) → ℝ}
    (hφ : ConvexOn ℝ (Set.Icc (-1 : ℝ) 1) φ) (hd : HasDerivAt φ 0 0)
    (hg0 : g 0 = 0) (hg : ∀ θ, ‖θ‖ ≤ 1 → 0 ≤ g θ)
    {θ z : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1) (hz : ‖z‖ ≤ 1) :
    g 0 + φ ⟪(0 : EuclideanSpace ℝ (Fin d)), z⟫_ℝ ≤ g θ + φ ⟪θ, z⟫_ℝ := by
  simp only [hg0, inner_zero_left, zero_add]
  have hh := zero_slope_link_minimum hφ hd (native_margin_mem_Icc hθ hz)
  linarith [hg θ hθ]

/-- The expected-risk statement for any data law on the unit ball. -/
theorem zero_slope_population_optimal {d : ℕ} {φ : ℝ → ℝ}
    {g : EuclideanSpace ℝ (Fin d) → ℝ}
    (hφ : ConvexOn ℝ (Set.Icc (-1 : ℝ) 1) φ) (hd : HasDerivAt φ 0 0)
    (hg0 : g 0 = 0) (hg : ∀ θ, ‖θ‖ ≤ 1 → 0 ≤ g θ)
    (D : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure D]
    (hD : ∀ᵐ z ∂D, ‖z‖ ≤ 1) {θ : EuclideanSpace ℝ (Fin d)} (hθ : ‖θ‖ ≤ 1)
    (hi : Integrable (fun z => g θ + φ ⟪θ, z⟫_ℝ) D) :
    nativePopulationObjective g φ D 0 ≤ nativePopulationObjective g φ D θ := by
  unfold nativePopulationObjective
  apply integral_mono_ae
  · simp only [inner_zero_left]
    exact integrable_const _
  · exact hi
  · exact hD.mono fun z hz => zero_slope_native_loss_minimum hφ hd hg0 hg hθ hz

theorem zero_learner_loss_difference {d : ℕ} (φ : ℝ → ℝ)
    (z₀ z₁ : EuclideanSpace ℝ (Fin d)) :
    φ ⟪(0 : EuclideanSpace ℝ (Fin d)), z₁⟫_ℝ - φ ⟪(0 : EuclideanSpace ℝ (Fin d)), z₀⟫_ℝ = 0 := by
  simp
end LossOnlyTraceability


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "905b95818eb32af7874a58b427f50c1711a5e96c",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "905b95818eb32af7874a58b427f50c1711a5e96c",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e12c1910fe855cbfc38803cd4e55543906d5fa62",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "7e9612bf0b9ee66db3cb5b9988a35afc706f5a12",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6e311e2a844da9b2cc3971187df2fe0066947b93",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "a7dbf0c63b694e47f425f3dcddbc0e178bb432d3",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "38d591e778f100aec9762bb582f9c7f55f50e9dc",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "023ce7d62a0531e22a5331e20b587817a80d49ff",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "88679d088c9720c27ebdf2ba4dafe17341747f94",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.32.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "loss_only_traceability",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "loss_only_traceability"
version = "0.1.0"
defaultTargets = ["LossOnlyTraceability"]

[[lean_lib]]
name = "LossOnlyTraceability"

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "905b95818eb32af7874a58b427f50c1711a5e96c"



==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.32.2



==> anc/lean/scripts/audit_inventory.py <==
"""Write or check Audit.lean, which prints the axioms of every named theorem of the project.

Usage: python3 scripts/audit_inventory.py prepare   writes Audit.lean
       python3 scripts/audit_inventory.py check     fails if Audit.lean is out of date

The theorems are those introduced by the keyword `theorem` in the modules that the root
module LossOnlyTraceability.lean imports, directly or indirectly. CheckAxioms.lean checks
the axioms of every declaration of the project, including definitions, instances, private
and generated declarations.
"""
from pathlib import Path
import re
import sys
from theorem_inventory import theorem_names

root = Path(__file__).resolve().parent.parent
seen = set()
def visit(path):
    if path in seen:
        return
    seen.add(path)
    for name in re.findall(r'^import (LossOnlyTraceability(?:\.\w+)*)', path.read_text(), re.M):
        visit(root / (name.replace('.', '/') + '.lean'))
visit(root / 'LossOnlyTraceability.lean')
modules = {str(p.relative_to(root)): theorem_names(p.read_text())
           for p in sorted(seen) if p.relative_to(root).parts[0] == 'LossOnlyTraceability'
           and len(p.relative_to(root).parts) > 1}
names = [n for ns in modules.values() for n in ns]
assert len(names) == len(set(names))
audit_source = 'import LossOnlyTraceability\n\n' + ''.join(
    '#print axioms LossOnlyTraceability.' + n + '\n' for n in names)
if sys.argv[1:] == ['prepare']:
    (root / 'Audit.lean').write_text(audit_source)
    print(f'Wrote Audit.lean for {len(names)} theorems.')
elif sys.argv[1:] == ['check']:
    if (root / 'Audit.lean').read_text() != audit_source:
        raise SystemExit('Audit.lean is out of date; run python3 scripts/audit_inventory.py prepare')
    print(f'Audit.lean is current ({len(names)} theorems).')
else:
    raise SystemExit(__doc__)


==> anc/lean/scripts/test_theorem_inventory.py <==
"""Tests of the theorem inventory used to generate Audit.lean."""
from pathlib import Path
import unittest

from theorem_inventory import theorem_names


class TheoremInventoryTest(unittest.TestCase):
    def test_indentation_and_namespace_scope(self):
        source = """
namespace LossOnlyTraceability
  namespace Inner
    @[simp] theorem inside : True := by trivial
  end Inner
 theorem outside : True := by trivial
-- theorem commented : False := by contradiction
end LossOnlyTraceability
"""
        self.assertEqual(theorem_names(source), ['Inner.inside', 'outside'])

    def test_dotted_namespace_is_relative_to_root(self):
        source = """
namespace LossOnlyTraceability.TiltFamily
theorem inside : True := by trivial
theorem _root_.LossOnlyTraceability.Outer.absolute : True := by trivial
theorem _root_.Elsewhere.skipped : True := by trivial
namespace Inner
 theorem nested : True := by trivial
end Inner
end LossOnlyTraceability.TiltFamily
namespace LossOnlyTraceability
namespace Family.Constants
theorem gap : True := by trivial
end Family.Constants
end LossOnlyTraceability
"""
        self.assertEqual(theorem_names(source),
                         ['TiltFamily.inside', 'Outer.absolute', 'TiltFamily.Inner.nested',
                          'Family.Constants.gap'])

    def test_shared_noise_decoder_declarations_are_inventoried(self):
        path = Path(__file__).resolve().parents[1] / 'LossOnlyTraceability' / 'TraceOnlyCovarianceCounterexample.lean'
        names = theorem_names(path.read_text())
        self.assertIn('measurable_zeroContrasts', names)
        self.assertIn('measurable_distinctAmplitudeDecoder', names)

    def test_comments_and_strings_do_not_create_declarations(self):
        source = '''
namespace LossOnlyTraceability
/- A proof explanation contains
 theorem for every learner.
 /- namespace Nested -/
-/
def explanation := "a string\n theorem invented : True"
 theorem actual : True := by trivial -- /- not a block comment
end LossOnlyTraceability
'''
        self.assertEqual(theorem_names(source), ['actual'])


if __name__ == '__main__':
    unittest.main()


==> anc/lean/scripts/theorem_inventory.py <==
"""List the named theorems of a Lean source file; used to generate Audit.lean."""
import re


def source_code(text):
    """Blank Lean comments (including nested blocks) and strings, keeping lines."""
    result, index, depth, quoted = [], 0, 0, False
    while index < len(text):
        char = text[index]
        pair = text[index:index + 2]
        if depth:
            if pair == '/-':
                depth += 1
            elif pair == '-/':
                depth -= 1
            else:
                result.append('\n' if char == '\n' else ' ')
                index += 1
                continue
            result.append('  ')
            index += 2
        elif quoted:
            if char == '\\' and index + 1 < len(text):
                result.append('  ')
                index += 2
            else:
                if char == '"':
                    quoted = False
                result.append('\n' if char == '\n' else ' ')
                index += 1
        elif pair == '/-':
            depth = 1
            result.append('  ')
            index += 2
        elif pair == '--':
            end = text.find('\n', index)
            end = len(text) if end == -1 else end
            result.append(' ' * (end - index))
            index = end
        else:
            quoted = char == '"'
            result.append(' ' if quoted else char)
            index += 1
    return ''.join(result)


def theorem_names(text):
    """Names relative to LossOnlyTraceability, including indented declarations."""
    names, stack = [], []
    for source_line in source_code(text).splitlines():
        line = source_line.lstrip()
        match = re.match(r'namespace\s+([\w.]+)\s*$', line)
        if match:
            stack.append(match.group(1))
            continue
        match = re.match(r'end\s+([\w.]+)\s*$', line)
        if match and stack and stack[-1] == match.group(1):
            stack.pop()
            continue
        match = re.match(r"(?:@\[[^\n]*\]\s*)?theorem\s+([\w'.]+)", line)
        if match and match.group(1).startswith('_root_.'):
            # An absolute name ignores the open namespaces; names outside the
            # project namespace cannot be audited as `LossOnlyTraceability.*`
            # (CheckAxioms.lean still covers them).
            parts = match.group(1)[len('_root_.'):].split('.')
            if parts[:1] == ['LossOnlyTraceability'] and len(parts) > 1:
                names.append('.'.join(parts[1:]))
            continue
        if match:
            # A dotted namespace such as `LossOnlyTraceability.TiltFamily` is
            # split into components; only the root component is dropped.
            prefix = [part for name in stack for part in name.split('.')]
            if prefix[:1] == ['LossOnlyTraceability']:
                prefix = prefix[1:]
            names.append('.'.join(prefix + [match.group(1)]))
    return names


==> anc/lean/scripts/verify.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")/.."
python3 -m unittest discover -s scripts -p test_theorem_inventory.py
python3 scripts/audit_inventory.py check
lake build
lake env lean -DwarningAsError=true CheckAxioms.lean
lake env lean -DwarningAsError=true Audit.lean


==> anc/lean/verification.log <==
....
----------------------------------------------------------------------
Ran 4 tests in 0.005s

OK
Audit.lean is current (5604 theorems).
✔ [2957/2963] Built LossOnlyTraceability.FairBitCore (39s)
✔ [2973/2991] Built LossOnlyTraceability.SphereNet (36s)
✔ [3172/3188] Built LossOnlyTraceability.PowerMap (33s)
✔ [3173/3188] Built LossOnlyTraceability.WeightedTail (33s)
✔ [3175/3188] Built LossOnlyTraceability.SignSamples (23s)
✔ [3177/3188] Built LossOnlyTraceability.MeanLearnerMoment (31s)
✔ [3182/3216] Built LossOnlyTraceability.SubGaussianMatrix (36s)
✔ [3184/3216] Built LossOnlyTraceability.BetaPrior (29s)
✔ [3186/3241] Built LossOnlyTraceability.MatrixTail (42s)
✔ [3189/3241] Built LossOnlyTraceability.Fingerprint (39s)
✔ [3191/3241] Built LossOnlyTraceability.PowerMapConjugate (34s)
✔ [3192/3241] Built LossOnlyTraceability.SecondMoment (39s)
✔ [3193/3241] Built LossOnlyTraceability.OversamplingCounterRank (29s)
✔ [3194/3261] Built LossOnlyTraceability.SampleComplexityProjection (32s)
✔ [3195/3261] Built LossOnlyTraceability.NativeOperatorBridge (33s)
✔ [3196/3261] Built LossOnlyTraceability.NativeBudgetsRecipe (32s)
⚠ [3197/3261] Built LossOnlyTraceability.PriorMoments (36s)
warning: LossOnlyTraceability/PriorMoments.lean:410:27: Variable name `hq2` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3198/3261] Built LossOnlyTraceability.MutualInformation (37s)
✔ [3199/3261] Built LossOnlyTraceability.BoundedAverage (29s)
✔ [3200/3261] Built LossOnlyTraceability.SampleComplexityDescent (32s)
✔ [3202/3261] Built LossOnlyTraceability.Quartic (12s)
✔ [3203/3262] Built LossOnlyTraceability.GaussianSmoothingMap (37s)
✔ [3204/3262] Built LossOnlyTraceability.NativeLocalization (35s)
⚠ [3205/3262] Built LossOnlyTraceability.NativeBudgetsEnergy (41s)
warning: LossOnlyTraceability/NativeBudgetsEnergy.lean:72:19: Variable name `hen` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/NativeBudgetsEnergy.lean:72:34: Variable name `hb1` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/NativeBudgetsEnergy.lean:392:9: `MeasureTheory.integrable_finset_sum` has been deprecated: Use `MeasureTheory.integrable_finsetSum` instead
warning: LossOnlyTraceability/NativeBudgetsEnergy.lean:426:34: Variable name `hLH` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3206/3262] Built LossOnlyTraceability.MainTheoremRecipe (45s)
✔ [3207/3262] Built LossOnlyTraceability.SelectionBits (33s)
✔ [3208/3262] Built LossOnlyTraceability.GaussianKL (34s)
✔ [3209/3262] Built LossOnlyTraceability.FairBitInequality (32s)
✔ [3210/3262] Built LossOnlyTraceability.PowerMapAccuracy (29s)
✔ [3212/3263] Built LossOnlyTraceability.QuarticCalculus (26s)
⚠ [3214/3263] Built LossOnlyTraceability.NativeBudgetsSigned (38s)
warning: LossOnlyTraceability/NativeBudgetsSigned.lean:24:5: Variable name `hH0` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/NativeBudgetsSigned.lean:210:5: Variable name `hC0` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3215/3263] Built LossOnlyTraceability.ConditionalInformation (32s)
✔ [3216/3263] Built LossOnlyTraceability.OversamplingCounterInformation (33s)
✔ [3217/3263] Built LossOnlyTraceability.ZeroNoiseTransfer (34s)
⚠ [3218/3263] Built LossOnlyTraceability.ReconstructionConverse (41s)
warning: LossOnlyTraceability/ReconstructionConverse.lean:164:5: Variable name `hX` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/ReconstructionConverse.lean:170:5: Variable name `hM0` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/ReconstructionConverse.lean:170:19: Variable name `hΔ0` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/ReconstructionConverse.lean:170:33: Variable name `hV0` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3219/3263] Built LossOnlyTraceability.SampleComplexitySchedule (34s)
✔ [3220/3263] Built LossOnlyTraceability.QuarticBregman (18s)
✔ [3222/3265] Built LossOnlyTraceability.NativeBudgets (39s)
✔ [3223/3265] Built LossOnlyTraceability.BitEncoder (36s)
✔ [3224/3265] Built LossOnlyTraceability.TracerInformation (36s)
⚠ [3225/3265] Built LossOnlyTraceability.SampleComplexityEpoch (35s)
warning: LossOnlyTraceability/SampleComplexityEpoch.lean:238:8: `MeasureTheory.integral_finset_sum` has been deprecated: Use `MeasureTheory.integral_finsetSum` instead
warning: LossOnlyTraceability/SampleComplexityEpoch.lean:248:30: `MeasureTheory.integrable_finset_sum` has been deprecated: Use `MeasureTheory.integrable_finsetSum` instead
warning: LossOnlyTraceability/SampleComplexityEpoch.lean:293:31: `MeasureTheory.integrable_finset_sum` has been deprecated: Use `MeasureTheory.integrable_finsetSum` instead
warning: LossOnlyTraceability/SampleComplexityEpoch.lean:294:28: `MeasureTheory.integral_finset_sum` has been deprecated: Use `MeasureTheory.integral_finsetSum` instead
warning: LossOnlyTraceability/SampleComplexityEpoch.lean:306:31: `MeasureTheory.integrable_finset_sum` has been deprecated: Use `MeasureTheory.integrable_finsetSum` instead
warning: LossOnlyTraceability/SampleComplexityEpoch.lean:307:28: `MeasureTheory.integral_finset_sum` has been deprecated: Use `MeasureTheory.integral_finsetSum` instead
✔ [3226/3268] Built LossOnlyTraceability.SampleComplexityLower (33s)
✔ [3228/3268] Built LossOnlyTraceability.InformationDirections (33s)
✔ [3229/3268] Built LossOnlyTraceability.SampleComplexityUpper (32s)
✔ [3232/3268] Built LossOnlyTraceability.SupersampleModel (63s)
✔ [3233/3268] Built LossOnlyTraceability.PriorAveragedLowerBound (63s)
✔ [3234/3268] Built LossOnlyTraceability.InformationVariational (48s)
✔ [3235/3268] Built LossOnlyTraceability.SampleComplexityEpochStep (39s)
✔ [3237/3607] Built LossOnlyTraceability.TransferTheorem (46s)
✔ [3239/3607] Built LossOnlyTraceability.BoundaryReleaseModel (101s)
⚠ [3241/3607] Built LossOnlyTraceability.ZeroNoiseCapRankOne (38s)
warning: LossOnlyTraceability/ZeroNoiseCapRankOne.lean:101:13: `ContinuousLinearMap.add_apply` has been deprecated: Use `add_apply` instead

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.add_apply` to `add_apply x`).
warning: LossOnlyTraceability/ZeroNoiseCapRankOne.lean:101:44: `ContinuousLinearMap.smul_apply` has been deprecated: Use `smul_apply` instead

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.smul_apply` to `smul_apply x`).
warning: LossOnlyTraceability/ZeroNoiseCapRankOne.lean:111:15: `ContinuousLinearMap.add_apply` has been deprecated: Use `add_apply` instead

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.add_apply` to `add_apply x`).
warning: LossOnlyTraceability/ZeroNoiseCapRankOne.lean:111:46: `ContinuousLinearMap.smul_apply` has been deprecated: Use `smul_apply` instead

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.smul_apply` to `smul_apply x`).
warning: LossOnlyTraceability/ZeroNoiseCapRankOne.lean:112:38: `ContinuousLinearMap.one_apply` has been deprecated: Use `one_apply_eq_self` instead

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.one_apply` to `one_apply_eq_self x`).
✔ [3242/3607] Built LossOnlyTraceability.LogisticMonotone (27s)
✔ [3243/3607] Built LossOnlyTraceability.Residual (30s)
✔ [3244/3607] Built LossOnlyTraceability.QuarticLipschitz (37s)
⚠ [3245/3607] Built LossOnlyTraceability.ZeroNoiseCapKL (38s)
warning: LossOnlyTraceability/ZeroNoiseCapKL.lean:93:15: `MeasureTheory.measureReal_univ_eq_one` has been deprecated: Use `MeasureTheory.probReal_univ` instead
warning: LossOnlyTraceability/ZeroNoiseCapKL.lean:97:15: `MeasureTheory.measureReal_univ_eq_one` has been deprecated: Use `MeasureTheory.probReal_univ` instead
✔ [3246/3607] Built LossOnlyTraceability.SwapVarianceCube (8.1s)
✔ [3247/3607] Built LossOnlyTraceability.OversamplingLawCapacity (42s)
✔ [3248/3607] Built LossOnlyTraceability.ConditionalKLIntegral (38s)
✔ [3249/3607] Built LossOnlyTraceability.RankOneFeature (30s)
✔ [3250/3607] Built LossOnlyTraceability.FractionalMoment (30s)
✔ [3251/3607] Built LossOnlyTraceability.SharpQuarticRecipe (45s)
✔ [3252/3607] Built LossOnlyTraceability.ExponentialFamilyScore (37s)
✔ [3253/3607] Built LossOnlyTraceability.IndependentBlockMoments (46s)
✔ [3254/3607] Built LossOnlyTraceability.SmoothAllowance (48s)
✔ [3255/3607] Built LossOnlyTraceability.RoundingGapContraction (29s)
✔ [3256/3620] Built LossOnlyTraceability.Privacy.DPBasic (39s)
✔ [3258/3620] Built LossOnlyTraceability.DirectionsSupersample (49s)
✔ [3259/3620] Built LossOnlyTraceability.BetaPriorLocal (40s)
✔ [3260/3620] Built LossOnlyTraceability.Unsaturated.BetaInverseMoment (37s)
✔ [3261/3620] Built LossOnlyTraceability.ExplicitConstants.RecipeMonotone (44s)
✔ [3262/3620] Built LossOnlyTraceability.Dimension.NeededDimension (25s)
✔ [3263/3620] Built LossOnlyTraceability.CoupledEnergyTail (55s)
✔ [3264/3620] Built LossOnlyTraceability.WeightedTailAverage (38s)
✔ [3265/3620] Built LossOnlyTraceability.QuarticSolverInterval (29s)
✔ [3266/3620] Built LossOnlyTraceability.TiltFamily.RecipeDefs (46s)
✔ [3267/3631] Built LossOnlyTraceability.BoundaryReleaseUpper (53s)
✔ [3268/3631] Built LossOnlyTraceability.BoundaryTracingSignLaw (47s)
✔ [3270/3631] Built LossOnlyTraceability.LogisticAtZero (26s)
✔ [3271/3631] Built LossOnlyTraceability.LogisticCalculus (35s)
✔ [3272/3631] Built LossOnlyTraceability.BridgeRemainderMoments (17s)
✔ [3273/3631] Built LossOnlyTraceability.Dimension.MixtureKL (43s)
✔ [3274/3631] Built LossOnlyTraceability.TransferTheoremFull (48s)
✔ [3275/3631] Built LossOnlyTraceability.RankOneQuadratic (29s)
✔ [3276/3631] Built LossOnlyTraceability.SharpQuarticPrior (47s)
✔ [3277/3631] Built LossOnlyTraceability.TiltFamily.Defs (48s)
✔ [3278/3631] Built LossOnlyTraceability.BlockConjugatePrior (39s)
✔ [3279/3631] Built LossOnlyTraceability.IndependentCenteredBlockMoments (42s)
✔ [3280/3631] Built LossOnlyTraceability.HeterogeneousIndependentBlockMoments (42s)
✔ [3282/3631] Built LossOnlyTraceability.GaussianComparison (47s)
✔ [3283/3631] Built LossOnlyTraceability.FingerprintLocal (41s)
✔ [3284/3631] Built LossOnlyTraceability.RandomizedQuadraticEnergy (41s)
⚠ [3285/3631] Built LossOnlyTraceability.TiltFamily.Orders (44s)
warning: LossOnlyTraceability/TiltFamily/Orders.lean:68:64: Variable name `ha` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/TiltFamily/Orders.lean:69:75: Variable name `hc1` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/TiltFamily/Orders.lean:81:64: Variable name `hc0` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/TiltFamily/Orders.lean:81:78: Variable name `hc1` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/TiltFamily/Orders.lean:174:31: Variable name `hH` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/TiltFamily/Orders.lean:174:59: Variable name `hcp` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3286/3631] Built LossOnlyTraceability.TiltFamily.SignedAbstract (40s)
✔ [3287/3631] Built LossOnlyTraceability.OversamplingCounterModel (49s)
✔ [3288/3631] Built LossOnlyTraceability.QuarticLearnerReleaseMoment (48s)
✔ [3290/3631] Built LossOnlyTraceability.QuarticSandwichBracketHan (17s)
✔ [3291/3631] Built LossOnlyTraceability.FinitePrecisionMoments (42s)
✔ [3292/3631] Built LossOnlyTraceability.NativeFingerprintTransport (40s)
✔ [3293/3631] Built LossOnlyTraceability.NativeCalibration (42s)
✔ [3295/3631] Built LossOnlyTraceability.NativeCertificate (29s)
✔ [3296/3631] Built LossOnlyTraceability.LogisticLipschitz (27s)
✔ [3297/3631] Built LossOnlyTraceability.MinimizerExistence (29s)
✔ [3298/3631] Built LossOnlyTraceability.BridgeRemainderGram (15s)
✔ [3299/3631] Built LossOnlyTraceability.TransferTheoremAllNoise (40s)
⚠ [3300/3631] Built LossOnlyTraceability.TiltFamily.Law (42s)
warning: LossOnlyTraceability/TiltFamily/Law.lean:43:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.TiltFamily.abs_tiltLevel_div_le`:
  [NeZero m]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NeZero m] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/TiltFamily/Law.lean:170:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.TiltFamily.tiltPatternLaw_eq`:
  [NeZero m]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NeZero m] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/TiltFamily/Law.lean:174:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.TiltFamily.tiltFeature_apply`:
  [NeZero m]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NeZero m] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/TiltFamily/Law.lean:235:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.TiltFamily.tiltPatternCoord_singleton`:
  [NeZero m]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NeZero m] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/TiltFamily/Law.lean:248:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.TiltFamily.map_tiltPatternCoord`:
  [NeZero m]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NeZero m] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/TiltFamily/Law.lean:307:9: `Measurable.ennreal_tsum` has been deprecated: Use `Measurable.tsum` from `Mathlib.MeasureTheory.Constructions.Polish.Basic` instead
✔ [3301/3631] Built LossOnlyTraceability.HeterogeneousBlockRepresentation (34s)
✔ [3302/3631] Built LossOnlyTraceability.CoupledBlockSamples (33s)
✔ [3303/3631] Built LossOnlyTraceability.HeterogeneousCoupledBlockSamples (31s)
ℹ [3304/3631] Built LossOnlyTraceability.CoupledBlockCovariance (33s)
info: LossOnlyTraceability/CoupledBlockCovariance.lean:33:6: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
✔ [3305/3631] Built LossOnlyTraceability.BlockPriorMoments (37s)
✔ [3306/3631] Built LossOnlyTraceability.HeterogeneousBlockPriorMoments (39s)
✔ [3307/3631] Built LossOnlyTraceability.ErasureDecisionSharpness (39s)
⚠ [3308/3652] Built LossOnlyTraceability.FiniteMixtureEstimand (41s)
warning: LossOnlyTraceability/FiniteMixtureEstimand.lean:130:8: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/FiniteMixtureEstimand.lean:138:6: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/FiniteMixtureEstimand.lean:130:8: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: LossOnlyTraceability/FiniteMixtureEstimand.lean:138:6: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
✔ [3309/3652] Built LossOnlyTraceability.OversamplingCounter (41s)
✔ [3310/3652] Built LossOnlyTraceability.QuarticLearnerRelease (42s)
✔ [3311/3652] Built LossOnlyTraceability.QuarticSandwichBracketGaussian (40s)
✔ [3312/3784] Built LossOnlyTraceability.NativeBudgetsAssemblyClass (41s)
✔ [3314/3784] Built LossOnlyTraceability.RiskLipschitz (28s)
✔ [3315/3784] Built LossOnlyTraceability.LogisticCurvature (30s)
✔ [3316/3784] Built LossOnlyTraceability.NativeMinimizer (55s)
⚠ [3317/3784] Built LossOnlyTraceability.BridgeRemainderCore (18s)
warning: LossOnlyTraceability/BridgeRemainderCore.lean:95:41: Variable name `ha` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3318/3784] Built LossOnlyTraceability.SupersampleGaussianChannel (33s)
✔ [3319/3784] Built LossOnlyTraceability.TiltFamily.Kernel (32s)
✔ [3320/3784] Built LossOnlyTraceability.CoupledMeanContinuity (29s)
✔ [3321/3784] Built LossOnlyTraceability.CoupledBlockStein (34s)
⚠ [3322/3784] Built LossOnlyTraceability.CoupledPriorCalibrationMoments (39s)
warning: LossOnlyTraceability/CoupledPriorCalibrationMoments.lean:358:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
✔ [3323/3784] Built LossOnlyTraceability.HeterogeneousCoupledMeanContinuity (40s)
⚠ [3324/3784] Built LossOnlyTraceability.HeterogeneousCoupledPriorCalibrationMoments (39s)
warning: LossOnlyTraceability/HeterogeneousCoupledPriorCalibrationMoments.lean:359:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
✔ [3325/3784] Built LossOnlyTraceability.HeterogeneousCoupledBlockStein (38s)
✔ [3327/3784] Built LossOnlyTraceability.SwapInformation (52s)
✔ [3329/3807] Built LossOnlyTraceability.FinitePrecisionPrior (46s)
✔ [3330/3807] Built LossOnlyTraceability.BoundaryBijection (36s)
✔ [3331/3807] Built LossOnlyTraceability.NativeRegularizerExtension (32s)
⚠ [3332/3807] Built LossOnlyTraceability.NativeLinkExtension (31s)
warning: LossOnlyTraceability/NativeLinkExtension.lean:47:26: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/NativeLinkExtension.lean:47:40: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/NativeLinkExtension.lean:47:52: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/NativeLinkExtension.lean:50:26: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/NativeLinkExtension.lean:50:40: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/NativeLinkExtension.lean:50:52: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3333/3807] Built LossOnlyTraceability.SampleComplexityAttainable (33s)
⚠ [3334/3807] Built LossOnlyTraceability.NativeBudgetsAssemblyJoint (38s)
warning: LossOnlyTraceability/NativeBudgetsAssemblyJoint.lean:123:9: `Measurable.ennreal_tsum` has been deprecated: Use `Measurable.tsum` from `Mathlib.MeasureTheory.Constructions.Polish.Basic` instead
✔ [3336/3807] Built LossOnlyTraceability.Tracing.Conformal (34s)
✔ [3337/3807] Built LossOnlyTraceability.Unsaturated.PositionSignedProjection (30s)
⚠ [3338/3807] Built LossOnlyTraceability.StructuralCounterexamples (40s)
warning: LossOnlyTraceability/StructuralCounterexamples.lean:62:72: This simp argument is unused:
  add_mul

Hint: Omit it from the simp argument list.
  simp [parityCounterexampleLaw, fairBool, Measure.prod_smul_left,
  ̵  ̵ ̵ ̵Measure.prod_smul_right,
  ̲  ̲ ̲ ̲Measure.add_prod, Measure.prod_add, Measure.dirac_prod_dirac,
      Measure.dirac_apply' _ (Set.to_countable s).measurableSet, mul_add, a̵d̵d̵_̵mul,̵
  ̵ ̵ ̵ ̵ ̵m̵u̵l̵_assoc,
  ̲  ̲ ̲ ̲Set.indicator_apply]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: LossOnlyTraceability/StructuralCounterexamples.lean:63:4: This simp argument is unused:
  mul_assoc

Hint: Omit it from the simp argument list.
  simp [parityCounterexampleLaw, fairBool, Measure.prod_smul_left,
  ̵  ̵ ̵ ̵Measure.prod_smul_right,
  ̲  ̲ ̲ ̲Measure.add_prod, Measure.prod_add, Measure.dirac_prod_dirac,
      Measure.dirac_apply' _ (Set.to_countable s).measurableSet, mul_add, add_mul,
      m̵u̵l̵_̵a̵s̵s̵o̵c̵,̵ ̵Set.indicator_apply]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: LossOnlyTraceability/StructuralCounterexamples.lean:64:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/StructuralCounterexamples.lean:73:37: This simp argument is unused:
  ENNReal.toReal_add

Hint: Omit it from the simp argument list.
  simp (disch := finiteness) only [ENNReal.toReal_a̵d̵d̵,̵ ̵E̵N̵N̵R̵e̵a̵l̵.̵t̵o̵R̵e̵a̵l̵_̵mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: LossOnlyTraceability/StructuralCounterexamples.lean:80:75: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/StructuralCounterexamples.lean:277:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/StructuralCounterexamples.lean:291:46: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/StructuralCounterexamples.lean:293:78: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3339/3807] Built LossOnlyTraceability.Sphere.Basic (32s)
warning: LossOnlyTraceability/Sphere/Basic.lean:41:70: Variable name `k` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/Sphere/Basic.lean:66:10: This simp argument is unused:
  Pi.single_apply

Hint: Omit it from the simp argument list.
  simp [P̵i̵.̵s̵i̵n̵g̵l̵e̵_̵a̵p̵p̵l̵y̵,̵ ̵hj]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: LossOnlyTraceability/Sphere/Basic.lean:225:58: Variable name `ha` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3341/3807] Built LossOnlyTraceability.SubGaussian.RowTail (34s)
✔ [3342/3807] Built LossOnlyTraceability.TiltFamily.SignCube (36s)
⚠ [3343/3807] Built LossOnlyTraceability.Tracing.GaussianRenyi (35s)
warning: LossOnlyTraceability/Tracing/GaussianRenyi.lean:120:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3344/3807] Built LossOnlyTraceability.TwoLoss.GaussianSign (34s)
✔ [3345/3807] Built LossOnlyTraceability.TwoLoss.RankOneReference (35s)
✔ [3346/3807] Built LossOnlyTraceability.PopulationRisk (21s)
✔ [3347/3807] Built LossOnlyTraceability.ExcessRiskMoment (32s)
✔ [3348/3807] Built LossOnlyTraceability.LogisticTaylor (23s)
✔ [3349/3807] Built LossOnlyTraceability.WeightedQuarticObjective (26s)
✔ [3350/3807] Built LossOnlyTraceability.QuarticRemainder (26s)
✔ [3351/3807] Built LossOnlyTraceability.CoupledBlockFingerprint (34s)
⚠ [3352/3807] Built LossOnlyTraceability.TiltFamily.Prior (37s)
warning: LossOnlyTraceability/TiltFamily/Prior.lean:39:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.TiltFamily.tiltBase_abs_t_le_one`:
  [NeZero m]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NeZero m] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/TiltFamily/Prior.lean:42:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.TiltFamily.tiltBase_t_sq_le_one`:
  [NeZero m]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NeZero m] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/TiltFamily/Prior.lean:48:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.TiltFamily.tiltSecond_eq`:
  [NeZero m]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NeZero m] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/TiltFamily/Prior.lean:52:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.TiltFamily.tiltMean_eq`:
  [NeZero m]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NeZero m] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/TiltFamily/Prior.lean:158:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.TiltFamily.tiltConjugateDensity_pos`:
  [NeZero m]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NeZero m] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/TiltFamily/Prior.lean:168:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.TiltFamily.tiltPartition_ge`:
  [NeZero m]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NeZero m] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3353/3807] Built LossOnlyTraceability.HeterogeneousCoupledBlockFingerprint (37s)
✔ [3356/3807] Built LossOnlyTraceability.UnregularizedNativeSigned (42s)
✔ [3357/3807] Built LossOnlyTraceability.ZeroSlopeExample (44s)
✔ [3358/3807] Built LossOnlyTraceability.BoundaryBijectionRelease (66s)
✔ [3359/3807] Built LossOnlyTraceability.DiagnosticConsequences (38s)
✔ [3360/3807] Built LossOnlyTraceability.UnregularizedSGD (36s)
✔ [3361/3807] Built LossOnlyTraceability.NearestMeshPrecision (33s)
✔ [3362/3807] Built LossOnlyTraceability.PriorAverages.JensenCaps (30s)
✔ [3363/3807] Built LossOnlyTraceability.TraceOnlyCovarianceCounterexample (32s)
⚠ [3364/3807] Built LossOnlyTraceability.SharedNoiseInformation (43s)
warning: LossOnlyTraceability/SharedNoiseInformation.lean:45:72: This simp argument is unused:
  add_mul

Hint: Omit it from the simp argument list.
  simp [fairBool, Measure.prod_smul_left, Measure.prod_smul_right, Measure.add_prod,
      Measure.prod_add, Measure.dirac_prod_dirac,
      Measure.dirac_apply' _ (Set.to_countable s).measurableSet, mul_add, a̵d̵d̵_̵mul,̵ ̵m̵u̵l̵_assoc,
      Set.indicator_apply]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: LossOnlyTraceability/SharedNoiseInformation.lean:45:81: This simp argument is unused:
  mul_assoc

Hint: Omit it from the simp argument list.
  simp [fairBool, Measure.prod_smul_left, Measure.prod_smul_right, Measure.add_prod,
      Measure.prod_add, Measure.dirac_prod_dirac,
      Measure.dirac_apply' _ (Set.to_countable s).measurableSet, mul_add, add_mul, ̵m̵u̵l̵_̵a̵s̵s̵o̵c̵,̵
      Set.indicator_apply]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: LossOnlyTraceability/SharedNoiseInformation.lean:47:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/SharedNoiseInformation.lean:68:44: This simp argument is unused:
  ENNReal.toReal_add

Hint: Omit it from the simp argument list.
  simp (disch := finiteness) only [ENNReal.toReal_a̵d̵d̵,̵ ̵E̵N̵N̵R̵e̵a̵l̵.̵t̵o̵R̵e̵a̵l̵_̵mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: LossOnlyTraceability/SharedNoiseInformation.lean:104:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/SharedNoiseInformation.lean:139:44: This simp argument is unused:
  ENNReal.toReal_add

Hint: Omit it from the simp argument list.
  simp (disch := finiteness) only [ENNReal.toReal_a̵d̵d̵,̵ ̵E̵N̵N̵R̵e̵a̵l̵.̵t̵o̵R̵e̵a̵l̵_̵mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [3365/3807] Built LossOnlyTraceability.Sphere.Prior (40s)
⚠ [3366/3807] Built LossOnlyTraceability.TwoLoss.Rotation (39s)
warning: LossOnlyTraceability/TwoLoss/Rotation.lean:98:10: `EuclideanSpace.norm_single` has been deprecated: Use `PiLp.norm_single` instead

Note: The updated constant has a different type:
  ∀ (p : ℝ≥0∞) {ι : Type u_2} (β : ι → Type u_4) [hp : Fact (1 ≤ p)] [inst : Fintype ι]
    [inst_1 : (i : ι) → SeminormedAddCommGroup (β i)] [inst_2 : DecidableEq ι] (i : ι) (b : β i),
    ‖PiLp.single p i b‖ = ‖b‖
instead of
  ∀ {ι : Type u_1} {𝕜 : Type u_3} [inst : RCLike 𝕜] [inst_1 : DecidableEq ι] [inst_2 : Fintype ι] (i : ι) (a : 𝕜),
    ‖EuclideanSpace.single i a‖ = ‖a‖

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.norm_single` to `PiLp.norm_single x`).
⚠ [3367/3807] Built LossOnlyTraceability.RepeatedGaussianSufficiency (39s)
warning: LossOnlyTraceability/RepeatedGaussianSufficiency.lean:178:30: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: LossOnlyTraceability/RepeatedGaussianSufficiency.lean:179:31: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: LossOnlyTraceability/RepeatedGaussianSufficiency.lean:276:51: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/RepeatedGaussianSufficiency.lean:486:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.repeatedGaussianTranscript_eq_signal_add_noise`:
  [MeasurableSpace Ω]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [MeasurableSpace Ω] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3368/3807] Built LossOnlyTraceability.GaussianSmoothingMoment (35s)
⚠ [3369/3807] Built LossOnlyTraceability.TwoLoss.PairedGame (33s)
warning: LossOnlyTraceability/TwoLoss/PairedGame.lean:57:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.TwoLoss.abs_testDecision_le`:
  [MeasurableSpace β]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [MeasurableSpace β] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/TwoLoss/PairedGame.lean:63:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.TwoLoss.abs_signOfBit_eq_one`:
  [MeasurableSpace Ω]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [MeasurableSpace Ω] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/TwoLoss/PairedGame.lean:68:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.TwoLoss.signOfBit_eq_one_or`:
  [MeasurableSpace Ω]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [MeasurableSpace Ω] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/TwoLoss/PairedGame.lean:103:81: 'norm_num' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/TwoLoss/PairedGame.lean:103:81: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
✔ [3370/3807] Built LossOnlyTraceability.ExpectedRiskTransfer (26s)
✔ [3371/3807] Built LossOnlyTraceability.PopulationGlobal (26s)
✔ [3372/3807] Built LossOnlyTraceability.SwapBudget (15s)
✔ [3373/3807] Built LossOnlyTraceability.CoupledSampleFingerprint (33s)
✔ [3374/3807] Built LossOnlyTraceability.TiltFamily.SignCubePrior (37s)
✔ [3375/3807] Built LossOnlyTraceability.TiltFamily.SpreadExamples (34s)
✔ [3376/3807] Built LossOnlyTraceability.TiltFamily.Spread (34s)
⚠ [3377/3807] Built LossOnlyTraceability.TiltFamily.PriorVector (36s)
warning: LossOnlyTraceability/TiltFamily/PriorVector.lean:32:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.TiltFamily.tiltMeanVec_apply`:
  [NeZero m]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NeZero m] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/TiltFamily/PriorVector.lean:162:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.TiltFamily.tiltCoordSecondMoment_nonneg`:
  [NeZero m]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NeZero m] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/TiltFamily/PriorVector.lean:414:5: Variable name `hE1` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/TiltFamily/PriorVector.lean:414:20: Variable name `hE3` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/TiltFamily/PriorVector.lean:461:59: Variable name `hq2` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3378/3807] Built LossOnlyTraceability.HeterogeneousCoupledSampleFingerprint (33s)
✔ [3380/3807] Built LossOnlyTraceability.BoundaryTracingTail (38s)
✔ [3381/3807] Built LossOnlyTraceability.UnregularizedSGDNative (34s)
✔ [3382/3807] Built LossOnlyTraceability.Sphere.Instances.BlockDesign (34s)
⚠ [3383/3807] Built LossOnlyTraceability.Sphere.Stein (34s)
warning: LossOnlyTraceability/Sphere/Stein.lean:48:6: `push_neg` has been deprecated. Prefer using `push Not` instead.
If you'd rather continue using `push_neg` in your project, you can implement it as follows:
```
open Lean.Parser.Tactic in
macro "push_neg" cfg:optConfig loc:(location)? : tactic =>
  `(tactic| push $cfg:optConfig Not $[$loc]?)
```
warning: LossOnlyTraceability/Sphere/Stein.lean:74:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.Sphere.sphLik_nonneg`:
  [IsProbabilityMeasure D₀]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsProbabilityMeasure D₀] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/Sphere/Stein.lean:87:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.Sphere.pi_sphTiltLaw_eq`:
  hball
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit hball in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/Sphere/Stein.lean:167:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.Sphere.sphJoint_pos`:
  [IsProbabilityMeasure D₀]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsProbabilityMeasure D₀] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3384/3807] Built LossOnlyTraceability.TwoLoss.RankOneGeneric (32s)
✔ [3385/3807] Built LossOnlyTraceability.GaussianSmoothing (36s)
✔ [3386/3807] Built LossOnlyTraceability.SharpQuarticClass (39s)
✔ [3387/3807] Built LossOnlyTraceability.FeasibleRiskIntegrability (24s)
✔ [3388/3807] Built LossOnlyTraceability.PopulationGradient (28s)
✔ [3389/3807] Built LossOnlyTraceability.SwapMoment (27s)
✔ [3390/3807] Built LossOnlyTraceability.NativeOversamplingObjective (31s)
✔ [3391/3807] Built LossOnlyTraceability.CoupledJointFingerprint (32s)
✔ [3392/3807] Built LossOnlyTraceability.TiltFamily.SpreadCounterexample (35s)
✔ [3393/3807] Built LossOnlyTraceability.TiltFamily.Calibration (34s)
✔ [3394/3807] Built LossOnlyTraceability.HeterogeneousCoupledJointFingerprint (35s)
✔ [3395/3807] Built LossOnlyTraceability.NativeBudgetsAssemblyLaw (47s)
✔ [3396/3807] Built LossOnlyTraceability.TiltFamily.BoundedLaw (37s)
✔ [3397/3807] Built LossOnlyTraceability.BoundaryTracing (37s)
✔ [3398/3807] Built LossOnlyTraceability.Sphere.Instances.Hexagon (38s)
✔ [3399/3807] Built LossOnlyTraceability.TwoLoss.RankOneChannel (35s)
✔ [3400/3807] Built LossOnlyTraceability.OptimizerMap (30s)
✔ [3401/3807] Built LossOnlyTraceability.LogisticGradientMoment (30s)
✔ [3402/3807] Built LossOnlyTraceability.RiskBregman (31s)
✔ [3403/3807] Built LossOnlyTraceability.PopulationMonotone (29s)
✔ [3404/3807] Built LossOnlyTraceability.SwapVariance (18s)
⚠ [3405/3807] Built LossOnlyTraceability.ZeroNoiseCapHessian (29s)
warning: LossOnlyTraceability/ZeroNoiseCapHessian.lean:86:29: `ContinuousLinearMap.add_apply` has been deprecated: Use `add_apply` instead

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.add_apply` to `add_apply x`).
warning: LossOnlyTraceability/ZeroNoiseCapHessian.lean:86:60: `ContinuousLinearMap.smul_apply` has been deprecated: Use `smul_apply` instead

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.smul_apply` to `smul_apply x`).
warning: LossOnlyTraceability/ZeroNoiseCapHessian.lean:87:4: `ContinuousLinearMap.one_apply` has been deprecated: Use `one_apply_eq_self` instead

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.one_apply` to `one_apply_eq_self x`).
warning: LossOnlyTraceability/ZeroNoiseCapHessian.lean:87:57: `ContinuousLinearMap.sum_apply` has been deprecated: Use `sum_apply` instead

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.sum_apply` to `sum_apply x`).
warning: LossOnlyTraceability/ZeroNoiseCapHessian.lean:110:37: `ContinuousLinearMap.smul_apply` has been deprecated: Use `smul_apply` instead

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.smul_apply` to `smul_apply x`).
warning: LossOnlyTraceability/ZeroNoiseCapHessian.lean:123:31: `ContinuousLinearMap.add_apply` has been deprecated: Use `add_apply` instead

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.add_apply` to `add_apply x`).
warning: LossOnlyTraceability/ZeroNoiseCapHessian.lean:123:62: `ContinuousLinearMap.smul_apply` has been deprecated: Use `smul_apply` instead

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.smul_apply` to `smul_apply x`).
warning: LossOnlyTraceability/ZeroNoiseCapHessian.lean:124:6: `ContinuousLinearMap.one_apply` has been deprecated: Use `one_apply_eq_self` instead

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.one_apply` to `one_apply_eq_self x`).
warning: LossOnlyTraceability/ZeroNoiseCapHessian.lean:125:6: `ContinuousLinearMap.coe_smul'` has been deprecated: Use `FunLike.coe_smul` instead

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.coe_smul'` to `FunLike.coe_smul x`).
warning: LossOnlyTraceability/ZeroNoiseCapHessian.lean:125:6: This simp argument is unused:
  ContinuousLinearMap.coe_smul'

Hint: Omit it from the simp argument list.
  simp only [zeroCapHessian, ContinuousLinearMap.add_apply, ContinuousLinearMap.smul_apply,
        ContinuousLinearMap.one_apply, zeroCapRankOne_apply, ContinuousLinearMap.smulRight_apply,
        C̵o̵n̵t̵i̵n̵u̵o̵u̵s̵L̵i̵n̵e̵a̵r̵M̵a̵p̵.̵c̵o̵e̵_̵s̵m̵u̵l̵'̵,̵ ̵Pi.smul_apply, innerSL_apply_apply, add_smul, smul_eq_mul,
  ̵  ̵ ̵ ̵ ̵ ̵nsmul_eq_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: LossOnlyTraceability/ZeroNoiseCapHessian.lean:125:37: This simp argument is unused:
  Pi.smul_apply

Hint: Omit it from the simp argument list.
  simp only [zeroCapHessian, ContinuousLinearMap.add_apply, ContinuousLinearMap.smul_apply,
        ContinuousLinearMap.one_apply, zeroCapRankOne_apply, ContinuousLinearMap.smulRight_apply,
        ContinuousLinearMap.coe_smul', P̵i.̵s̵m̵u̵l̵_̵a̵p̵p̵l̵y̵,̵ ̵i̵nnerSL_apply_apply, add_smul, smul_eq_mul,
  ̵  ̵ ̵ ̵ ̵ ̵nsmul_eq_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: LossOnlyTraceability/ZeroNoiseCapHessian.lean:125:83: This simp argument is unused:
  smul_eq_mul

Hint: Omit it from the simp argument list.
  simp only [zeroCapHessian, ContinuousLinearMap.add_apply, ContinuousLinearMap.smul_apply,
        ContinuousLinearMap.one_apply, zeroCapRankOne_apply, ContinuousLinearMap.smulRight_apply,
        ContinuousLinearMap.coe_smul', Pi.smul_apply, innerSL_apply_apply, add_smul, s̵m̵u̵l̵_̵e̵q̵_̵m̵u̵l̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵nsmul_eq_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: LossOnlyTraceability/ZeroNoiseCapHessian.lean:387:8: `ContinuousLinearMap.sub_apply` has been deprecated: Use `sub_apply` instead

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.sub_apply` to `sub_apply x`).
✔ [3406/3807] Built LossOnlyTraceability.CoupledWeightedStatistic (28s)
✔ [3407/3807] Built LossOnlyTraceability.CoupledSampleLaw (30s)
✔ [3408/3807] Built LossOnlyTraceability.HeterogeneousCoupledWeightedStatistic (32s)
✔ [3409/3807] Built LossOnlyTraceability.HeterogeneousCoupledSampleLaw (30s)
✔ [3410/3807] Built LossOnlyTraceability.NativeBudgetsAssemblyFingerprint (36s)
✔ [3411/3807] Built LossOnlyTraceability.SubGaussian.Design (37s)
✔ [3412/3807] Built LossOnlyTraceability.TiltFamily.Ghost (41s)
✔ [3413/3807] Built LossOnlyTraceability.TiltFamily.BoundedCalibration (36s)
✔ [3414/3807] Built LossOnlyTraceability.BoundaryTracingSign (41s)
✔ [3415/3807] Built LossOnlyTraceability.Sphere.Instances.HexNonProduct (31s)
✔ [3416/3807] Built LossOnlyTraceability.LearnerRisk (19s)
✔ [3417/3807] Built LossOnlyTraceability.CovarianceDiscrepancy (25s)
✔ [3418/3807] Built LossOnlyTraceability.PopulationMinimizer (26s)
✔ [3419/3807] Built LossOnlyTraceability.QuadraticLogistic (26s)
✔ [3420/3807] Built LossOnlyTraceability.NativeSwap (34s)
⚠ [3421/3807] Built LossOnlyTraceability.CoupledExpectationPairings (31s)
warning: LossOnlyTraceability/CoupledExpectationPairings.lean:57:29: This simp argument is unused:
  Function.comp_def

Hint: Omit it from the simp argument list.
  simp only [Pi.mul_apply, F̵u̵n̵c̵t̵i̵o̵n̵.̵c̵o̵m̵p̵_̵d̵e̵f̵,̵ ̵abs_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: LossOnlyTraceability/CoupledExpectationPairings.lean:65:29: This simp argument is unused:
  Function.comp_def

Hint: Omit it from the simp argument list.
  simp only [Pi.mul_apply, F̵u̵n̵c̵t̵i̵o̵n̵.̵c̵o̵m̵p̵_̵d̵e̵f̵,̵ ̵abs_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [3422/3807] Built LossOnlyTraceability.CoupledRandomizedFingerprint (34s)
⚠ [3423/3807] Built LossOnlyTraceability.HeterogeneousCoupledExpectationPairings (29s)
warning: LossOnlyTraceability/HeterogeneousCoupledExpectationPairings.lean:58:29: This simp argument is unused:
  Function.comp_def

Hint: Omit it from the simp argument list.
  simp only [Pi.mul_apply, F̵u̵n̵c̵t̵i̵o̵n̵.̵c̵o̵m̵p̵_̵d̵e̵f̵,̵ ̵abs_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: LossOnlyTraceability/HeterogeneousCoupledExpectationPairings.lean:66:29: This simp argument is unused:
  Function.comp_def

Hint: Omit it from the simp argument list.
  simp only [Pi.mul_apply, F̵u̵n̵c̵t̵i̵o̵n̵.̵c̵o̵m̵p̵_̵d̵e̵f̵,̵ ̵abs_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [3424/3807] Built LossOnlyTraceability.HeterogeneousCoupledRandomizedFingerprint (27s)
⚠ [3425/3807] Built LossOnlyTraceability.TiltFamily.Fingerprint (34s)
warning: LossOnlyTraceability/TiltFamily/Fingerprint.lean:112:8: automatically included section variable(s) unused in theorem `_private.LossOnlyTraceability.TiltFamily.Fingerprint.0.LossOnlyTraceability.TiltFamily.abs_coord_le_one`:
  [NeZero m]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NeZero m] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/TiltFamily/Fingerprint.lean:306:73: Variable name `hd` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3426/3807] Built LossOnlyTraceability.NativeBudgetsAssemblyUniqueness (32s)
✔ [3427/3807] Built LossOnlyTraceability.NativeBudgetsAssemblyMoments (33s)
✔ [3428/3807] Built LossOnlyTraceability.SubGaussian.Scope (36s)
✔ [3429/3807] Built LossOnlyTraceability.TiltFamily.BoundedClass (42s)
✔ [3430/3807] Built LossOnlyTraceability.BoundaryTracingAssembly (36s)
✔ [3431/3807] Built LossOnlyTraceability.CovarianceMoment (29s)
✔ [3432/3807] Built LossOnlyTraceability.GradientNoise (21s)
✔ [3433/3807] Built LossOnlyTraceability.BridgeRemainderBound (34s)
✔ [3434/3807] Built LossOnlyTraceability.SquaredMargin (29s)
✔ [3435/3807] Built LossOnlyTraceability.CoupledLogisticRandomized (31s)
✔ [3436/3807] Built LossOnlyTraceability.HeterogeneousCoupledLogisticRandomized (32s)
✔ [3437/3807] Built LossOnlyTraceability.NativeBudgetsAssemblySupersample (33s)
✔ [3438/3807] Built LossOnlyTraceability.TiltFamily.BoundedSuper (37s)
✔ [3439/3807] Built LossOnlyTraceability.RiskComparison (32s)
✔ [3440/3807] Built LossOnlyTraceability.GradientNoiseMoment (32s)
✔ [3441/3807] Built LossOnlyTraceability.BridgeRemainderSolver (36s)
✔ [3442/3807] Built LossOnlyTraceability.NativeLinkExamples (37s)
✔ [3443/3807] Built LossOnlyTraceability.UnregularizedNativeCalibration (37s)
✔ [3444/3807] Built LossOnlyTraceability.SharpQuarticFingerprint (49s)
✔ [3445/3807] Built LossOnlyTraceability.NativeBudgetsAssembly (41s)
✔ [3446/3807] Built LossOnlyTraceability.SubGaussian.Localization (37s)
⚠ [3447/3807] Built LossOnlyTraceability.Sphere.BallLaw (40s)
warning: LossOnlyTraceability/Sphere/BallLaw.lean:122:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.Sphere.ball_integral_link_remainder_nonneg`:
  [IsProbabilityMeasure D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsProbabilityMeasure D] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3448/3807] Built LossOnlyTraceability.QuarticAccuracy (43s)
✔ [3449/3807] Built LossOnlyTraceability.NativeSwapNumerical (35s)
✔ [3450/3807] Built LossOnlyTraceability.QuarticRemainderTerms (34s)
✔ [3451/3807] Built LossOnlyTraceability.UnregularizedNativeMoments (30s)
✔ [3452/3807] Built LossOnlyTraceability.SharpQuarticCalibration (35s)
✔ [3453/3807] Built LossOnlyTraceability.NativeOversamplingFingerprint (39s)
✔ [3454/3807] Built LossOnlyTraceability.Tracing.ReferenceTail (36s)
⚠ [3455/3807] Built LossOnlyTraceability.Unsaturated.GapIdentity (33s)
warning: LossOnlyTraceability/Unsaturated/GapIdentity.lean:23:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.Unsaturated.selector_mul_release_eq`:
  [MeasurableSpace Rr]
  [MeasurableSpace Ng]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [MeasurableSpace Rr] [MeasurableSpace Ng] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/Unsaturated/GapIdentity.lean:29:37: This simp argument is unused:
  h

Hint: Omit it from the simp argument list.
  simp ̵[̵h̵]̵

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: LossOnlyTraceability/Unsaturated/GapIdentity.lean:163:8: `MeasureTheory.integral_finset_sum` has been deprecated: Use `MeasureTheory.integral_finsetSum` instead
✔ [3456/3807] Built LossOnlyTraceability.TiltFamily.MixtureCore (32s)
✔ [3457/3807] Built LossOnlyTraceability.SampleComplexityConverse (42s)
✔ [3458/3807] Built LossOnlyTraceability.MainTheoremInformation (36s)
✔ [3459/3807] Built LossOnlyTraceability.SubGaussian.Unique (38s)
⚠ [3460/3807] Built LossOnlyTraceability.Sphere.Family (35s)
warning: LossOnlyTraceability/Sphere/Family.lean:51:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.Sphere.pi_sphTiltLaw_eq'`:
  hball
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit hball in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/Sphere/Family.lean:99:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.Sphere.isBallLaw_sphTiltLaw`:
  [IsProbabilityMeasure D₀]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsProbabilityMeasure D₀] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3461/3807] Built LossOnlyTraceability.QuadraticLogisticAccuracy (28s)
✔ [3462/3807] Built LossOnlyTraceability.NativeOversamplingAccuracyCore (28s)
✔ [3463/3807] Built LossOnlyTraceability.RoundingComparison (35s)
✔ [3464/3807] Built LossOnlyTraceability.QuarticSandwich (36s)
✔ [3465/3807] Built LossOnlyTraceability.UnregularizedNativeEnergy (36s)
✔ [3466/3807] Built LossOnlyTraceability.SharpQuarticSigned (40s)
✔ [3467/3807] Built LossOnlyTraceability.GeneralLinkFingerprint (38s)
⚠ [3468/3807] Built LossOnlyTraceability.Tracing.LossTracing (34s)
warning: LossOnlyTraceability/Tracing/LossTracing.lean:503:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.Tracing.gapThreshold_nonneg`:
  [MeasurableSpace Rr]
  [MeasurableSpace Ng]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [MeasurableSpace Rr] [MeasurableSpace Ng] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/Tracing/LossTracing.lean:515:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.Tracing.gapThreshold_le`:
  [MeasurableSpace Rr]
  [MeasurableSpace Ng]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [MeasurableSpace Rr] [MeasurableSpace Ng] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/Tracing/LossTracing.lean:525:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.Tracing.abs_memberGap_le`:
  [MeasurableSpace Rr]
  [MeasurableSpace Ng]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [MeasurableSpace Rr] [MeasurableSpace Ng] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/Tracing/LossTracing.lean:737:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.Tracing.memberFlagged_of_gap`:
  [IsProbabilityMeasure D]
  [MeasurableSpace Rr]
  [MeasurableSpace Ng]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsProbabilityMeasure D] [MeasurableSpace Rr] [MeasurableSpace Ng] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3469/3807] Built LossOnlyTraceability.TiltFamily.JointAPI (34s)
✔ [3470/3807] Built LossOnlyTraceability.TiltFamily.MixtureBudgets (36s)
✔ [3471/3807] Built LossOnlyTraceability.SampleComplexity (32s)
✔ [3472/3807] Built LossOnlyTraceability.NativeLinkObservationEquivalence (37s)
✔ [3473/3807] Built LossOnlyTraceability.CandidateSeparationInformation (35s)
⚠ [3474/3807] Built LossOnlyTraceability.SoftCandidateCoupling (33s)
warning: LossOnlyTraceability/SoftCandidateCoupling.lean:87:15: Variable name `hδ` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/SoftCandidateCoupling.lean:129:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.integral_softCandidateCoupling_le`:
  [DecidableEq E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/SoftCandidateCoupling.lean:130:15: Variable name `hδ` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3475/3807] Built LossOnlyTraceability.Dimension.Helpers (35s)
✔ [3476/3807] Built LossOnlyTraceability.InformationScales (39s)
✔ [3477/3807] Built LossOnlyTraceability.DuplicateCandidateObstruction (32s)
✔ [3478/3807] Built LossOnlyTraceability.TiltFamily.InfoDefs (31s)
✔ [3479/3807] Built LossOnlyTraceability.Unsaturated.AbsCertificate (33s)
✔ [3480/3807] Built LossOnlyTraceability.PairSwapSymmetry (31s)
✔ [3481/3807] Built LossOnlyTraceability.MainTheorem (34s)
✔ [3482/3807] Built LossOnlyTraceability.SquaredMarginAccuracy (30s)
✔ [3483/3807] Built LossOnlyTraceability.RoundingGapLoss (31s)
✔ [3484/3807] Built LossOnlyTraceability.QuarticSandwichBracketUpper (33s)
✔ [3485/3807] Built LossOnlyTraceability.UnregularizedNativeBudgets (32s)
✔ [3486/3807] Built LossOnlyTraceability.CoupledBlockCalibration (33s)
✔ [3487/3807] Built LossOnlyTraceability.SharpQuarticEnergy (34s)
✔ [3488/3807] Built LossOnlyTraceability.Tracing.LossTracingTraceable (31s)
✔ [3489/3807] Built LossOnlyTraceability.Tracing.LossTracingPrior (41s)
✔ [3490/3807] Built LossOnlyTraceability.TiltFamily.JointLemmas (40s)
⚠ [3491/3807] Built LossOnlyTraceability.Sphere.Budgets (34s)
warning: LossOnlyTraceability/Sphere/Budgets.lean:237:20: Variable name `hC0` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/Sphere/Budgets.lean:320:9: `MeasureTheory.integrable_finset_sum` has been deprecated: Use `MeasureTheory.integrable_finsetSum` instead
✔ [3492/3807] Built LossOnlyTraceability.BoundaryComplete (34s)
✔ [3493/3807] Built LossOnlyTraceability.CandidateSeparationNative (36s)
✔ [3494/3807] Built LossOnlyTraceability.TiltFamily.InfoCore (38s)
✔ [3495/3807] Built LossOnlyTraceability.Privacy.DPSupersample (34s)
✔ [3496/3807] Built LossOnlyTraceability.TiltFamily.BoundedUpper (38s)
✔ [3497/3807] Built LossOnlyTraceability.TwoLoss.TwoLossArith (49s)
✔ [3498/3807] Built LossOnlyTraceability.RegularizerScaling (36s)
✔ [3499/3807] Built LossOnlyTraceability.ReflectionLaw (39s)
✔ [3500/3807] Built LossOnlyTraceability.ReconstructionDistortion (43s)
✔ [3501/3807] Built LossOnlyTraceability.CorrelatedGaussianRelease (41s)
✔ [3502/3807] Built LossOnlyTraceability.ExplicitConstants.ExplicitBracket (39s)
✔ [3503/3807] Built LossOnlyTraceability.MainThresholdPositivity (41s)
✔ [3504/3807] Built LossOnlyTraceability.MainTheoremLocalMeasurability (46s)
✔ [3505/3807] Built LossOnlyTraceability.RoundingClauseTwoLearner (41s)
✔ [3506/3807] Built LossOnlyTraceability.AccurateClassNonempty (44s)
✔ [3507/3807] Built LossOnlyTraceability.BridgeAccuracy (32s)
✔ [3508/3807] Built LossOnlyTraceability.RoundingClauseOne (27s)
⚠ [3509/3807] Built LossOnlyTraceability.UniformGeneralization (39s)
warning: LossOnlyTraceability/UniformGeneralization.lean:75:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.abs_centeredMarginLoss_le`:
  [ProperSpace E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [ProperSpace E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/UniformGeneralization.lean:84:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.signed_centered_sum_le`:
  [ProperSpace E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [ProperSpace E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3510/3807] Built LossOnlyTraceability.QuarticSandwichBracketLower (38s)
✔ [3511/3807] Built LossOnlyTraceability.UnregularizedNativeInformation (34s)
✔ [3512/3807] Built LossOnlyTraceability.UnregularizedNativeScaling (46s)
✔ [3513/3807] Built LossOnlyTraceability.HeterogeneousCoupledBlockDataLaw (28s)
⚠ [3514/3807] Built LossOnlyTraceability.CoupledBlockDataLaw (31s)
warning: LossOnlyTraceability/CoupledBlockDataLaw.lean:27:56: This simp argument is unused:
  MeasurableSet.univ

Hint: Omit it from the simp argument list.
  simp only [blockSpinMeasure, Measure.finsetSum_apply, M̵e̵a̵s̵u̵r̵a̵b̵l̵e̵S̵e̵t̵.̵u̵n̵i̵v̵,̵Measure.smul_apply,
      Measure.dirac_apply_of_mem (Set.mem_univ _), smul_eq_mul, mul_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [3515/3807] Built LossOnlyTraceability.SharpQuarticCertificate (34s)
⚠ [3516/3807] Built LossOnlyTraceability.Tracing.LossTracingOrder (37s)
warning: LossOnlyTraceability/Tracing/LossTracingOrder.lean:128:35: Variable name `hα₃` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3517/3807] Built LossOnlyTraceability.PriorAverages.TracingOwnMoments (35s)
✔ [3518/3807] Built LossOnlyTraceability.TiltFamily.Budgets (29s)
✔ [3519/3807] Built LossOnlyTraceability.LowerCurvatureExclusion (30s)
✔ [3520/3807] Built LossOnlyTraceability.HessianRegularizer (31s)
✔ [3521/3807] Built LossOnlyTraceability.BoundarySummary (31s)
✔ [3522/3807] Built LossOnlyTraceability.OversamplingLawRegularizer (34s)
⚠ [3523/3807] Built LossOnlyTraceability.SoftCandidateEnergy (35s)
warning: LossOnlyTraceability/SoftCandidateEnergy.lean:107:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/SoftCandidateEnergy.lean:107:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3524/3807] Built LossOnlyTraceability.TiltFamily.ClassLawCore (31s)
✔ [3525/3807] Built LossOnlyTraceability.TiltFamily.Information (38s)
✔ [3526/3807] Built LossOnlyTraceability.Tracing.NoisyMeanCoupling (37s)
✔ [3527/3807] Built LossOnlyTraceability.SubGaussian.Upper (40s)
✔ [3528/3807] Built LossOnlyTraceability.Dimension.LinearDimension (33s)
✔ [3529/3807] Built LossOnlyTraceability.TwoLoss.TwoLossArithNumeric (34s)
⚠ [3530/3807] Built LossOnlyTraceability.ExplicitConstants.ExplicitThreshold (47s)
warning: LossOnlyTraceability/ExplicitConstants/ExplicitThreshold.lean:79:23: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/ExplicitConstants/ExplicitThreshold.lean:83:23: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/ExplicitConstants/ExplicitThreshold.lean:91:23: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/ExplicitConstants/ExplicitThreshold.lean:133:25: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/ExplicitConstants/ExplicitThreshold.lean:135:25: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/ExplicitConstants/ExplicitThreshold.lean:137:25: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/ExplicitConstants/ExplicitThreshold.lean:324:27: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
✔ [3531/3807] Built LossOnlyTraceability.NativeBudgetsLocal (33s)
✔ [3532/3807] Built LossOnlyTraceability.MainPriorIntegrability (32s)
✔ [3533/3807] Built LossOnlyTraceability.CertificateConsequence (41s)
⚠ [3534/3807] Built LossOnlyTraceability.CertificateLearnerGap (42s)
warning: LossOnlyTraceability/CertificateLearnerGap.lean:57:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.continuous_population_link`:
  [ProperSpace E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [ProperSpace E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3535/3807] Built LossOnlyTraceability.QuarticSandwichBracketDet (49s)
✔ [3536/3807] Built LossOnlyTraceability.UnregularizedNativeUpper (41s)
✔ [3537/3807] Built LossOnlyTraceability.UnregularizedNativeThreshold (35s)
✔ [3538/3807] Built LossOnlyTraceability.HeterogeneousCoupledSampleIID (41s)
✔ [3539/3807] Built LossOnlyTraceability.HeterogeneousCoupledBlockDataMoments (49s)
✔ [3540/3807] Built LossOnlyTraceability.CoupledSampleIID (47s)
✔ [3541/3807] Built LossOnlyTraceability.CoupledBlockDataMoments (38s)
✔ [3542/3807] Built LossOnlyTraceability.UnregularizedNativeEncoder (35s)
✔ [3543/3807] Built LossOnlyTraceability.RoundingClauseTwoEncoder (36s)
✔ [3544/3807] Built LossOnlyTraceability.QuarticConstantsBase (34s)
✔ [3545/3807] Built LossOnlyTraceability.Tracing.LossTracingXi (36s)
✔ [3546/3807] Built LossOnlyTraceability.TiltFamily.BudgetsFull (36s)
✔ [3547/3807] Built LossOnlyTraceability.MatchedGrowthCounterexample (34s)
✔ [3548/3807] Built LossOnlyTraceability.OversamplingLawLearner (37s)
✔ [3549/3807] Built LossOnlyTraceability.OversamplingLawLower (47s)
✔ [3550/3807] Built LossOnlyTraceability.AnisotropicRegularizer (41s)
✔ [3551/3807] Built LossOnlyTraceability.TiltFamily.ClassLaw (37s)
✔ [3552/3807] Built LossOnlyTraceability.Tracing.PlugInLearner (40s)
✔ [3553/3807] Built LossOnlyTraceability.SubGaussian.Recover (35s)
✔ [3554/3807] Built LossOnlyTraceability.SubGaussian.TrainingTail (36s)
✔ [3555/3807] Built LossOnlyTraceability.SubGaussian.ClassLaw (38s)
✔ [3556/3807] Built LossOnlyTraceability.Dimension.DimensionNeededLaw (37s)
✔ [3557/3807] Built LossOnlyTraceability.Consequences.SubspaceDimension (40s)
✔ [3558/3807] Built LossOnlyTraceability.ExplicitConstants.ExplicitThresholdMono (44s)
⚠ [3559/3807] Built LossOnlyTraceability.Sphere.Theorem (74s)
warning: LossOnlyTraceability/Sphere/Theorem.lean:69:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.Sphere.integrable_sphPrior_of_bounded`:
  [IsProbabilityMeasure D₀]
  hball
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsProbabilityMeasure D₀] hball in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/Sphere/Theorem.lean:159:63: Variable name `hq2` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [3560/3807] Built LossOnlyTraceability.Unsaturated.Certificate (40s)
warning: LossOnlyTraceability/Unsaturated/Certificate.lean:274:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.Unsaturated.ldCertificate_zero_eq`:
  [IsProbabilityMeasure μR]
  [IsProbabilityMeasure μG]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsProbabilityMeasure μR] [IsProbabilityMeasure μG] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/Unsaturated/Certificate.lean:449:56: Variable name `hU0` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3561/3807] Built LossOnlyTraceability.MainPriorIntegrabilityEndpoints (35s)
✔ [3562/3807] Built LossOnlyTraceability.QuarticSandwichBracket (36s)
✔ [3563/3807] Built LossOnlyTraceability.FiniteGaussianCovariance (41s)
✔ [3564/3807] Built LossOnlyTraceability.UnregularizedNativeProfile (34s)
✔ [3565/3807] Built LossOnlyTraceability.UnregularizedNativeEndpoint (33s)
✔ [3566/3807] Built LossOnlyTraceability.UnregularizedNativeSampleLower (29s)
✔ [3567/3807] Built LossOnlyTraceability.HeterogeneousCoupledSelectionLaw (34s)
✔ [3568/3807] Built LossOnlyTraceability.HeterogeneousCoupledSuperKernel (35s)
✔ [3569/3807] Built LossOnlyTraceability.HeterogeneousCoupledPairSampleLaw (34s)
✔ [3570/3807] Built LossOnlyTraceability.HeterogeneousCoupledBlockVariance (34s)
✔ [3571/3807] Built LossOnlyTraceability.CoupledSelectionLaw (38s)
✔ [3572/3807] Built LossOnlyTraceability.CoupledSuperKernel (37s)
✔ [3573/3807] Built LossOnlyTraceability.CoupledPairSampleLaw (34s)
✔ [3574/3807] Built LossOnlyTraceability.CoupledBlockVariance (43s)
✔ [3575/3807] Built LossOnlyTraceability.UnregularizedNativeEncoderScaling (37s)
✔ [3576/3807] Built LossOnlyTraceability.RoundingClauseTwo (37s)
✔ [3577/3807] Built LossOnlyTraceability.CoupledSignedAdmissibility (42s)
✔ [3578/3807] Built LossOnlyTraceability.QuarticConstantsNumeric (40s)
✔ [3579/3807] Built LossOnlyTraceability.Tracing.LossTracingSummary (36s)
✔ [3580/3807] Built LossOnlyTraceability.Unsaturated.PositionSignedProduct (40s)
✔ [3581/3807] Built LossOnlyTraceability.OversamplingCounterConsequence (36s)
✔ [3582/3807] Built LossOnlyTraceability.OversamplingLawModel (36s)
✔ [3583/3807] Built LossOnlyTraceability.NativeOversamplingGaussian (36s)
✔ [3584/3807] Built LossOnlyTraceability.MainPriorIntegrabilityOversampling (37s)
✔ [3585/3807] Built LossOnlyTraceability.NativeOversamplingLower (41s)
✔ [3586/3807] Built LossOnlyTraceability.OversamplingFiniteRecipe (42s)
✔ [3587/3807] Built LossOnlyTraceability.TiltFamily.MainTheorem (40s)
⚠ [3588/3807] Built LossOnlyTraceability.Tracing.PlugInAccuracy (48s)
warning: LossOnlyTraceability/Tracing/PlugInAccuracy.lean:69:2: 'beta_reduce  at h' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/Tracing/PlugInAccuracy.lean:80:2: `MeasureTheory.integrable_finset_sum` has been deprecated: Use `MeasureTheory.integrable_finsetSum` instead
warning: LossOnlyTraceability/Tracing/PlugInAccuracy.lean:84:6: `MeasureTheory.integral_finset_sum` has been deprecated: Use `MeasureTheory.integral_finsetSum` instead
warning: LossOnlyTraceability/Tracing/PlugInAccuracy.lean:129:30: This simp argument is unused:
  PiLp.sub_apply

Hint: Omit it from the simp argument list.
  simp [Finset.sum_apply,̵ ̵P̵i̵L̵p̵.̵s̵u̵b̵_̵a̵p̵p̵l̵y̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: LossOnlyTraceability/Tracing/PlugInAccuracy.lean:211:15: `MeasureTheory.measureReal_univ_eq_one` has been deprecated: Use `MeasureTheory.probReal_univ` instead
warning: LossOnlyTraceability/Tracing/PlugInAccuracy.lean:262:19: `MeasureTheory.measureReal_univ_eq_one` has been deprecated: Use `MeasureTheory.probReal_univ` instead
warning: LossOnlyTraceability/Tracing/PlugInAccuracy.lean:378:19: `MeasureTheory.measureReal_univ_eq_one` has been deprecated: Use `MeasureTheory.probReal_univ` instead
✔ [3589/3807] Built LossOnlyTraceability.SubGaussian.All (38s)
⚠ [3590/3807] Built LossOnlyTraceability.ExplicitConstants.ExplicitThresholdLaw (45s)
warning: LossOnlyTraceability/ExplicitConstants/ExplicitThresholdLaw.lean:79:25: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/ExplicitConstants/ExplicitThresholdLaw.lean:370:25: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [3591/3807] Built LossOnlyTraceability.Sphere.SubGaussian (42s)
warning: LossOnlyTraceability/Sphere/SubGaussian.lean:32:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.Sphere.sdot_eq_inner`:
  [IsProbabilityMeasure D₀]
  hball
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsProbabilityMeasure D₀] hball in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3592/3807] Built LossOnlyTraceability.Sphere.Constants (47s)
⚠ [3593/3807] Built LossOnlyTraceability.Unsaturated.CertificateMeasurability (39s)
warning: LossOnlyTraceability/Unsaturated/CertificateMeasurability.lean:87:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.Unsaturated.ldCertificate_clip_of_mem`:
  [IsProbabilityMeasure μR]
  [IsProbabilityMeasure μG]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsProbabilityMeasure μR] [IsProbabilityMeasure μG] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3594/3807] Built LossOnlyTraceability.RidgeERM.CentredTransfer (47s)
warning: LossOnlyTraceability/RidgeERM/CentredTransfer.lean:141:60: Variable name `hUZ` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3595/3807] Built LossOnlyTraceability.Consequences.PerPairCertificate (39s)
✔ [3596/3807] Built LossOnlyTraceability.ReflectionPrior (35s)
✔ [3597/3807] Built LossOnlyTraceability.UnregularizedNativeLaw (39s)
✔ [3598/3807] Built LossOnlyTraceability.HeterogeneousCoupledBlockMatrixLaw (41s)
✔ [3599/3807] Built LossOnlyTraceability.HeterogeneousCoupledSignedCalibration (43s)
✔ [3600/3807] Built LossOnlyTraceability.CoupledBlockMatrixLaw (39s)
✔ [3601/3807] Built LossOnlyTraceability.CoupledSignedCalibration (43s)
✔ [3602/3807] Built LossOnlyTraceability.UnregularizedNativeEncoderLaw (39s)
✔ [3603/3807] Built LossOnlyTraceability.RoundingComparisonComplete (40s)
✔ [3604/3807] Built LossOnlyTraceability.QuarticSolverCertificate (34s)
✔ [3605/3807] Built LossOnlyTraceability.QuarticConstantsCertificate (38s)
✔ [3606/3807] Built LossOnlyTraceability.BridgeUniversalSigns (61s)
✔ [3607/3807] Built LossOnlyTraceability.Unsaturated.PositionSignedSupersample (39s)
✔ [3608/3807] Built LossOnlyTraceability.OversamplingLawUpper (35s)
✔ [3609/3807] Built LossOnlyTraceability.ZeroNoiseCapMoments (33s)
✔ [3610/3807] Built LossOnlyTraceability.ZeroNoiseCapGaussian (32s)
✔ [3611/3807] Built LossOnlyTraceability.CurvatureTransitionLowerBudget (40s)
✔ [3612/3807] Built LossOnlyTraceability.NativeOversamplingLowerLaw (45s)
✔ [3613/3807] Built LossOnlyTraceability.OversamplingFiniteEnergy (31s)
✔ [3614/3807] Built LossOnlyTraceability.Dimension.Necessity (32s)
✔ [3615/3807] Built LossOnlyTraceability.TiltFamily.MainConstants (36s)
✔ [3616/3807] Built LossOnlyTraceability.TiltFamily.IidLaw (33s)
✔ [3617/3807] Built LossOnlyTraceability.Observer.TwoLoss (33s)
✔ [3618/3807] Built LossOnlyTraceability.TiltFamily.PriorAveragedUnconditional (36s)
✔ [3619/3807] Built LossOnlyTraceability.ExplicitConstants.ExplicitLimits (35s)
⚠ [3620/3807] Built LossOnlyTraceability.Sphere.RowTail (34s)
warning: LossOnlyTraceability/Sphere/RowTail.lean:300:6: `push_neg` has been deprecated. Prefer using `push Not` instead.
If you'd rather continue using `push_neg` in your project, you can implement it as follows:
```
open Lean.Parser.Tactic in
macro "push_neg" cfg:optConfig loc:(location)? : tactic =>
  `(tactic| push $cfg:optConfig Not $[$loc]?)
```
⚠ [3621/3807] Built LossOnlyTraceability.RidgeERM.RidgeMoments (31s)
warning: LossOnlyTraceability/RidgeERM/RidgeMoments.lean:231:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.RidgeERM.pairDiff_apply`:
  [MeasurableSpace Rr]
  [MeasurableSpace Ng]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [MeasurableSpace Rr] [MeasurableSpace Ng] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3622/3807] Built LossOnlyTraceability.HeterogeneousCoupledBlockEnergySplit (31s)
✔ [3623/3807] Built LossOnlyTraceability.HeterogeneousCoupledSignedScore (30s)
✔ [3624/3807] Built LossOnlyTraceability.CoupledBlockEnergySplit (31s)
✔ [3625/3807] Built LossOnlyTraceability.CoupledSignedScore (32s)
✔ [3626/3807] Built LossOnlyTraceability.QuarticSolverGlobals (32s)
⚠ [3627/3807] Built LossOnlyTraceability.ExplicitConstants.GeneralRecipeQuarticCore (38s)
warning: LossOnlyTraceability/ExplicitConstants/GeneralRecipeQuarticCore.lean:150:49: Variable name `hl` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/ExplicitConstants/GeneralRecipeQuarticCore.lean:250:24: Variable name `hvl0` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/ExplicitConstants/GeneralRecipeQuarticCore.lean:466:5: Variable name `hQtl0` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3628/3807] Built LossOnlyTraceability.QuarticConstantsAsymptotic (34s)
✔ [3629/3807] Built LossOnlyTraceability.QuarticConstantsRange (32s)
✔ [3630/3807] Built LossOnlyTraceability.Unsaturated.PositionSigned (35s)
✔ [3631/3807] Built LossOnlyTraceability.MainTheoremRemarks.NoisyModel (29s)
✔ [3632/3807] Built LossOnlyTraceability.OversamplingLawNoise (33s)
✔ [3633/3807] Built LossOnlyTraceability.ZeroNoiseCapSharperMoments (34s)
⚠ [3634/3807] Built LossOnlyTraceability.ZeroNoiseCapDensity (35s)
warning: LossOnlyTraceability/ZeroNoiseCapDensity.lean:67:34: `ContinuousLinearMap.coe_smul` has been deprecated: Use `ContinuousLinearMap.toLinearMap_smul` instead
✔ [3635/3807] Built LossOnlyTraceability.GeneralLinkOversampling (49s)
✔ [3636/3807] Built LossOnlyTraceability.OversamplingFiniteInformation (38s)
✔ [3637/3807] Built LossOnlyTraceability.TiltFamily.IidMainConstants (29s)
⚠ [3638/3807] Built LossOnlyTraceability.TwoLoss.PairedGameNative (28s)
warning: LossOnlyTraceability/TwoLoss/PairedGameNative.lean:129:50: Variable name `hC` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/TwoLoss/PairedGameNative.lean:517:29: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/TwoLoss/PairedGameNative.lean:517:50: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/TwoLoss/PairedGameNative.lean:567:37: 'field_simp' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/TwoLoss/PairedGameNative.lean:567:50: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/TwoLoss/PairedGameNative.lean:517:50: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: LossOnlyTraceability/TwoLoss/PairedGameNative.lean:567:37: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: LossOnlyTraceability/TwoLoss/PairedGameNative.lean:567:50: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: LossOnlyTraceability/TwoLoss/PairedGameNative.lean:615:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.TwoLoss.twoLossAdvantage_pairDiffTest`:
  [IsProbabilityMeasure μR]
  [IsProbabilityMeasure μG]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsProbabilityMeasure μR] [IsProbabilityMeasure μG] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3639/3807] Built LossOnlyTraceability.TwoLoss.TwoLossDecomposition (37s)
✔ [3640/3807] Built LossOnlyTraceability.TwoLoss.TwoLossFlatten (33s)
✔ [3641/3807] Built LossOnlyTraceability.TiltFamily.HardLawLocality (34s)
⚠ [3642/3807] Built LossOnlyTraceability.ExplicitConstants.ExplicitScheduleLimits (34s)
warning: LossOnlyTraceability/ExplicitConstants/ExplicitScheduleLimits.lean:88:25: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/ExplicitConstants/ExplicitScheduleLimits.lean:90:25: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/ExplicitConstants/ExplicitScheduleLimits.lean:92:25: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/ExplicitConstants/ExplicitScheduleLimits.lean:160:25: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/ExplicitConstants/ExplicitScheduleLimits.lean:191:27: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/ExplicitConstants/ExplicitScheduleLimits.lean:199:25: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/ExplicitConstants/ExplicitScheduleLimits.lean:209:25: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/ExplicitConstants/ExplicitScheduleLimits.lean:221:25: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
✔ [3643/3807] Built LossOnlyTraceability.Sphere.Proper (29s)
⚠ [3644/3807] Built LossOnlyTraceability.RidgeERM.RidgeMoments2 (34s)
warning: LossOnlyTraceability/RidgeERM/RidgeMoments2.lean:40:13: `Finset.filter_card_add_filter_neg_card_eq_card` has been deprecated: Use `Finset.card_filter_add_card_filter_not` instead
warning: LossOnlyTraceability/RidgeERM/RidgeMoments2.lean:173:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.RidgeERM.sum_pairs_eq_restSum_add`:
  [MeasurableSpace Rr]
  [MeasurableSpace Ng]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [MeasurableSpace Rr] [MeasurableSpace Ng] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3645/3807] Built LossOnlyTraceability.HeterogeneousCoupledBlockEnergy (29s)
✔ [3646/3807] Built LossOnlyTraceability.CoupledBlockEnergy (28s)
⚠ [3647/3807] Built LossOnlyTraceability.QuarticSolverRow1048576 (161s)
warning: LossOnlyTraceability/QuarticSolverRow1048576.lean:195:134: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1048576.lean:195:178: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1048576.lean:299:133: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1048576.lean:299:177: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1048576.lean:369:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1048576.lean:369:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1048576.lean:427:136: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1048576.lean:427:182: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1048576.lean:548:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1048576.lean:548:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1048576.lean:652:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1048576.lean:652:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1048576.lean:722:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1048576.lean:722:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1048576.lean:780:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1048576.lean:780:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3648/3807] Built LossOnlyTraceability.QuarticSolverRow65536 (156s)
warning: LossOnlyTraceability/QuarticSolverRow65536.lean:195:135: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow65536.lean:195:179: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow65536.lean:299:135: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow65536.lean:299:179: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow65536.lean:369:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow65536.lean:369:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow65536.lean:427:136: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow65536.lean:427:182: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow65536.lean:548:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow65536.lean:548:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow65536.lean:652:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow65536.lean:652:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow65536.lean:722:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow65536.lean:722:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow65536.lean:780:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow65536.lean:780:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3649/3807] Built LossOnlyTraceability.QuarticSolverRow16384 (151s)
warning: LossOnlyTraceability/QuarticSolverRow16384.lean:195:135: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow16384.lean:195:179: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow16384.lean:299:135: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow16384.lean:299:179: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow16384.lean:369:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow16384.lean:369:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow16384.lean:427:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow16384.lean:427:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow16384.lean:548:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow16384.lean:548:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow16384.lean:652:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow16384.lean:652:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow16384.lean:722:136: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow16384.lean:722:182: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow16384.lean:780:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow16384.lean:780:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3650/3807] Built LossOnlyTraceability.QuarticSolverRow4096 (152s)
warning: LossOnlyTraceability/QuarticSolverRow4096.lean:195:135: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow4096.lean:195:179: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow4096.lean:299:135: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow4096.lean:299:179: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow4096.lean:369:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow4096.lean:369:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow4096.lean:427:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow4096.lean:427:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow4096.lean:548:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow4096.lean:548:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow4096.lean:652:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow4096.lean:652:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow4096.lean:722:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow4096.lean:722:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow4096.lean:780:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow4096.lean:780:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3651/3807] Built LossOnlyTraceability.QuarticSolverRow1024 (154s)
warning: LossOnlyTraceability/QuarticSolverRow1024.lean:195:135: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1024.lean:195:179: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1024.lean:299:135: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1024.lean:299:179: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1024.lean:369:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1024.lean:369:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1024.lean:427:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1024.lean:427:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1024.lean:548:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1024.lean:548:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1024.lean:652:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1024.lean:652:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1024.lean:722:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1024.lean:722:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1024.lean:780:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow1024.lean:780:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3652/3807] Built LossOnlyTraceability.QuarticSolverRow512 (155s)
warning: LossOnlyTraceability/QuarticSolverRow512.lean:195:135: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow512.lean:195:179: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow512.lean:299:135: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow512.lean:299:179: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow512.lean:369:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow512.lean:369:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow512.lean:427:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow512.lean:427:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow512.lean:548:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow512.lean:548:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow512.lean:652:135: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow512.lean:652:181: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow512.lean:722:136: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow512.lean:722:182: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow512.lean:780:136: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow512.lean:780:182: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3653/3807] Built LossOnlyTraceability.QuarticSolverRow256 (157s)
warning: LossOnlyTraceability/QuarticSolverRow256.lean:195:135: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow256.lean:195:179: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow256.lean:299:135: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow256.lean:299:179: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow256.lean:369:136: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow256.lean:369:182: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow256.lean:427:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow256.lean:427:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow256.lean:548:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow256.lean:548:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow256.lean:652:136: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow256.lean:652:182: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow256.lean:722:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow256.lean:722:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow256.lean:780:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow256.lean:780:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3654/3807] Built LossOnlyTraceability.QuarticSolverRow128 (151s)
warning: LossOnlyTraceability/QuarticSolverRow128.lean:195:134: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow128.lean:195:178: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow128.lean:299:134: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow128.lean:299:178: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow128.lean:369:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow128.lean:369:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow128.lean:427:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow128.lean:427:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow128.lean:548:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow128.lean:548:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow128.lean:652:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow128.lean:652:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow128.lean:722:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow128.lean:722:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow128.lean:780:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow128.lean:780:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3655/3807] Built LossOnlyTraceability.QuarticSolverRow64 (148s)
warning: LossOnlyTraceability/QuarticSolverRow64.lean:199:135: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow64.lean:199:179: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow64.lean:303:135: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow64.lean:303:179: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow64.lean:373:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow64.lean:373:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow64.lean:431:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow64.lean:431:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow64.lean:552:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow64.lean:552:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow64.lean:656:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow64.lean:656:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow64.lean:726:136: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow64.lean:726:182: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow64.lean:784:136: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow64.lean:784:182: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3656/3807] Built LossOnlyTraceability.QuarticSolverRow32 (152s)
warning: LossOnlyTraceability/QuarticSolverRow32.lean:199:130: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow32.lean:199:174: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow32.lean:303:135: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow32.lean:303:179: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow32.lean:373:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow32.lean:373:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow32.lean:431:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow32.lean:431:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow32.lean:552:132: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow32.lean:552:178: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow32.lean:656:135: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow32.lean:656:181: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow32.lean:726:136: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow32.lean:726:182: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow32.lean:784:135: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow32.lean:784:181: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3657/3807] Built LossOnlyTraceability.QuarticSolverRow262144 (154s)
warning: LossOnlyTraceability/QuarticSolverRow262144.lean:195:134: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow262144.lean:195:178: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow262144.lean:299:135: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow262144.lean:299:179: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow262144.lean:369:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow262144.lean:369:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow262144.lean:427:136: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow262144.lean:427:182: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow262144.lean:548:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow262144.lean:548:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow262144.lean:652:136: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow262144.lean:652:182: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow262144.lean:722:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow262144.lean:722:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow262144.lean:780:137: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: LossOnlyTraceability/QuarticSolverRow262144.lean:780:183: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3658/3807] Built LossOnlyTraceability.ExplicitConstants.GeneralRecipeQuartic (23s)
✔ [3659/3807] Built LossOnlyTraceability.OversamplingRandomization (14s)
✔ [3660/3807] Built LossOnlyTraceability.QuarticConstantsLimit (33s)
✔ [3661/3807] Built LossOnlyTraceability.QuarticConstantsTable (29s)
✔ [3662/3807] Built LossOnlyTraceability.QuarticConstantsSchedule (22s)
✔ [3663/3807] Built LossOnlyTraceability.Consequences.ModelConverse (15s)
✔ [3664/3807] Built LossOnlyTraceability.NativeOversamplingLearner (16s)
✔ [3665/3807] Built LossOnlyTraceability.OversamplingLawTheorem (24s)
✔ [3666/3807] Built LossOnlyTraceability.Unsaturated.EnergyFloor (20s)
✔ [3667/3807] Built LossOnlyTraceability.GeneralLinkNonlinearMain (13s)
⚠ [3668/3807] Built LossOnlyTraceability.TwoLoss.PairedGameExtras (12s)
warning: LossOnlyTraceability/TwoLoss/PairedGameExtras.lean:46:38: `MeasureTheory.measureReal_univ_eq_one` has been deprecated: Use `MeasureTheory.probReal_univ` instead
⚠ [3669/3807] Built LossOnlyTraceability.TwoLoss.TwoLossUpper (14s)
warning: LossOnlyTraceability/TwoLoss/TwoLossUpper.lean:89:46: This simp argument is unused:
  PiLp.toLp_apply

Hint: Omit it from the simp argument list.
  simp only [flatDirection, PiLp.inner_apply, P̵i̵L̵p̵.̵t̵o̵L̵p̵_̵a̵p̵p̵l̵y̵,̵ ̵RCLike.inner_apply, conj_trivial, Finset.mul_sum]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: LossOnlyTraceability/TwoLoss/TwoLossUpper.lean:96:29: Variable name `j` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3670/3807] Built LossOnlyTraceability.TiltFamily.HardLawTypical (18s)
✔ [3671/3807] Built LossOnlyTraceability.Sphere.Instances.HexBlock (21s)
✔ [3672/3807] Built LossOnlyTraceability.Sphere.SignCube (18s)
✔ [3673/3807] Built LossOnlyTraceability.Sphere.SigmaLower (25s)
✔ [3674/3807] Built LossOnlyTraceability.Sphere.Instances.UniformSphere (23s)
⚠ [3675/3807] Built LossOnlyTraceability.RidgeERM.Basic (24s)
warning: LossOnlyTraceability/RidgeERM/Basic.lean:59:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.RidgeERM.ridge_release_eq`:
  [MeasurableSpace Ng]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [MeasurableSpace Ng] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/RidgeERM/Basic.lean:170:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.RidgeERM.pairInner_superData`:
  [MeasurableSpace Ng]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [MeasurableSpace Ng] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/RidgeERM/Basic.lean:344:58: 'field_simp' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/RidgeERM/Basic.lean:344:58: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
✔ [3676/3807] Built LossOnlyTraceability.HeterogeneousCoupledTrainingScore (23s)
✔ [3677/3807] Built LossOnlyTraceability.HeterogeneousCoupledBlockLossEnergy (22s)
✔ [3678/3807] Built LossOnlyTraceability.HeterogeneousCoupledBlockRemainder (22s)
✔ [3679/3807] Built LossOnlyTraceability.HeterogeneousCoupledPairResidual (25s)
✔ [3680/3807] Built LossOnlyTraceability.CoupledTrainingScore (23s)
✔ [3681/3807] Built LossOnlyTraceability.CoupledBlockLossEnergy (23s)
✔ [3682/3807] Built LossOnlyTraceability.CoupledBlockRemainder (25s)
✔ [3683/3807] Built LossOnlyTraceability.CoupledPairResidual (22s)
✔ [3684/3807] Built LossOnlyTraceability.QuarticSolverAccuracy (26s)
⚠ [3685/3807] Built LossOnlyTraceability.ExplicitConstants.ExplicitThresholdQuartic (30s)
warning: LossOnlyTraceability/ExplicitConstants/ExplicitThresholdQuartic.lean:102:70: Variable name `hl` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/ExplicitConstants/ExplicitThresholdQuartic.lean:199:35: Variable name `hε` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/ExplicitConstants/ExplicitThresholdQuartic.lean:228:5: Variable name `hc33l0` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/ExplicitConstants/ExplicitThresholdQuartic.lean:373:5: Variable name `he32l0` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [3686/3807] Built LossOnlyTraceability.ExplicitConstants.GeneralRecipeQuarticTable (36s)
warning: LossOnlyTraceability/ExplicitConstants/GeneralRecipeQuarticTable.lean:46:5: Variable name `hQtl0` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3687/3807] Built LossOnlyTraceability.QuarticBracketRatio (32s)
✔ [3688/3807] Built LossOnlyTraceability.QuarticFirstPositive (28s)
✔ [3689/3807] Built LossOnlyTraceability.QuarticSignChange (22s)
✔ [3690/3807] Built LossOnlyTraceability.QuarticConstants (23s)
✔ [3691/3807] Built LossOnlyTraceability.ZeroNoiseCapPair (27s)
✔ [3692/3807] Built LossOnlyTraceability.NativeOversamplingAccuracy (28s)
✔ [3693/3807] Built LossOnlyTraceability.NativeOversamplingNoise (24s)
✔ [3694/3807] Built LossOnlyTraceability.CounterTightness (27s)
✔ [3695/3807] Built LossOnlyTraceability.CoupledRateAlgebra (22s)
✔ [3696/3807] Built LossOnlyTraceability.Unsaturated.PointwiseSeparation (21s)
⚠ [3697/3807] Built LossOnlyTraceability.Unsaturated.Tightness (23s)
warning: LossOnlyTraceability/Unsaturated/Tightness.lean:19:5: Variable name `hν` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3698/3807] Built LossOnlyTraceability.GeneralLinkTermOrders (38s)
✔ [3699/3807] Built LossOnlyTraceability.TwoLoss.TwoLossLinkUpper (30s)
✔ [3700/3807] Built LossOnlyTraceability.TwoLoss.TwoLossLaw (25s)
✔ [3701/3807] Built LossOnlyTraceability.TiltFamily.MainLocality (22s)
✔ [3702/3807] Built LossOnlyTraceability.Sphere.Instances.VonMisesFisher (24s)
⚠ [3703/3807] Built LossOnlyTraceability.RidgeERM.RidgeLaw (27s)
warning: LossOnlyTraceability/RidgeERM/RidgeLaw.lean:77:25: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/RidgeERM/RidgeLaw.lean:80:23: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/RidgeERM/RidgeLaw.lean:134:39: 'field_simp' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/RidgeERM/RidgeLaw.lean:134:39: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: LossOnlyTraceability/RidgeERM/RidgeLaw.lean:169:33: 'field_simp' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/RidgeERM/RidgeLaw.lean:169:33: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: LossOnlyTraceability/RidgeERM/RidgeLaw.lean:235:25: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/RidgeERM/RidgeLaw.lean:250:33: 'field_simp' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/RidgeERM/RidgeLaw.lean:250:33: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
✔ [3704/3807] Built LossOnlyTraceability.HeterogeneousCoupledSignedLoss (25s)
✔ [3705/3807] Built LossOnlyTraceability.HeterogeneousCoupledLocalizedAverage (27s)
✔ [3706/3807] Built LossOnlyTraceability.CoupledSignedLoss (23s)
✔ [3707/3807] Built LossOnlyTraceability.CoupledLocalizedAverage (22s)
✔ [3708/3807] Built LossOnlyTraceability.ExplicitConstants.ExplicitScheduleQuartic (26s)
✔ [3709/3807] Built LossOnlyTraceability.Privacy.DPImpossibility (29s)
⚠ [3710/3807] Built LossOnlyTraceability.ZeroNoiseCapPairKL (33s)
warning: LossOnlyTraceability/ZeroNoiseCapPairKL.lean:366:31: `MeasureTheory.measureReal_univ_eq_one` has been deprecated: Use `MeasureTheory.probReal_univ` instead
warning: LossOnlyTraceability/ZeroNoiseCapPairKL.lean:366:15: This simp argument is unused:
  integral_const

Hint: Omit it from the simp argument list.
  simp only [i̵n̵t̵e̵g̵r̵a̵l̵_̵c̵o̵n̵s̵t̵,̵ ̵measureReal_univ_eq_one, smul_eq_mul, one_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [3711/3807] Built LossOnlyTraceability.Sphere.Instances.HexNonVacuity (24s)
✔ [3712/3807] Built LossOnlyTraceability.HeterogeneousCoupledAccurateLearner (25s)
✔ [3713/3807] Built LossOnlyTraceability.CoupledAccurateLearner (30s)
✔ [3714/3807] Built LossOnlyTraceability.TiltFamily.NonVacuity (21s)
✔ [3715/3807] Built LossOnlyTraceability.CurvatureTransitionAccuracyCore (24s)
✔ [3716/3807] Built LossOnlyTraceability.NativeOversamplingUpper (29s)
⚠ [3717/3807] Built LossOnlyTraceability.CoupledRateSchedule (25s)
warning: LossOnlyTraceability/CoupledRateSchedule.lean:14:48: Variable name `ht` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3718/3807] Built LossOnlyTraceability.TwoLoss.PairedGameTwoLossLaw (21s)
✔ [3719/3807] Built LossOnlyTraceability.Observer.TwoLossPriorAveraged (26s)
✔ [3720/3807] Built LossOnlyTraceability.MainTheoremRemarks.UniformPriorMass (27s)
✔ [3721/3807] Built LossOnlyTraceability.Sphere.Instances.VonMisesFisherConstants (26s)
⚠ [3722/3807] Built LossOnlyTraceability.RidgeERM.RidgeSGD (24s)
warning: LossOnlyTraceability/RidgeERM/RidgeSGD.lean:56:39: 'field_simp' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/RidgeERM/RidgeSGD.lean:56:39: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
✔ [3723/3807] Built LossOnlyTraceability.RidgeERM.RidgeSaturation (22s)
✔ [3724/3807] Built LossOnlyTraceability.RidgeERM.RidgeChain (23s)
✔ [3725/3807] Built LossOnlyTraceability.RidgeERM.RidgeCentred (24s)
⚠ [3726/3807] Built LossOnlyTraceability.RidgeERM.RidgePrior (71s)
warning: LossOnlyTraceability/RidgeERM/RidgePrior.lean:109:27: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/RidgeERM/RidgePrior.lean:224:35: 'field_simp' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/RidgeERM/RidgePrior.lean:224:35: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: LossOnlyTraceability/RidgeERM/RidgePrior.lean:237:44: Variable name `hε` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/RidgeERM/RidgePrior.lean:256:4: `push_neg` has been deprecated. Prefer using `push Not` instead.
If you'd rather continue using `push_neg` in your project, you can implement it as follows:
```
open Lean.Parser.Tactic in
macro "push_neg" cfg:optConfig loc:(location)? : tactic =>
  `(tactic| push $cfg:optConfig Not $[$loc]?)
```
warning: LossOnlyTraceability/RidgeERM/RidgePrior.lean:244:52: Variable name `hY0` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/RidgeERM/RidgePrior.lean:263:37: Variable name `hα` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/RidgeERM/RidgePrior.lean:318:4: `push_neg` has been deprecated. Prefer using `push Not` instead.
If you'd rather continue using `push_neg` in your project, you can implement it as follows:
```
open Lean.Parser.Tactic in
macro "push_neg" cfg:optConfig loc:(location)? : tactic =>
  `(tactic| push $cfg:optConfig Not $[$loc]?)
```
warning: LossOnlyTraceability/RidgeERM/RidgePrior.lean:416:33: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/RidgeERM/RidgePrior.lean:416:54: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/RidgeERM/RidgePrior.lean:549:31: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/RidgeERM/RidgePrior.lean:636:31: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/RidgeERM/RidgePrior.lean:636:52: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/RidgeERM/RidgePrior.lean:416:54: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: LossOnlyTraceability/RidgeERM/RidgePrior.lean:636:52: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [3727/3807] Built LossOnlyTraceability.RidgeERM.PowerGap (50s)
warning: LossOnlyTraceability/RidgeERM/PowerGap.lean:139:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.RidgeERM.nativeGen_neg_eq`:
  [IsProbabilityMeasure μR]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsProbabilityMeasure μR] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3728/3807] Built LossOnlyTraceability.HeterogeneousCoupledPopulationContrast (25s)
✔ [3729/3807] Built LossOnlyTraceability.CoupledPopulationContrast (25s)
✔ [3730/3807] Built LossOnlyTraceability.CoupledSignedScaling (47s)
⚠ [3731/3807] Built LossOnlyTraceability.Tracing.Necessity (38s)
warning: LossOnlyTraceability/Tracing/Necessity.lean:69:48: Variable name `hL` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3732/3807] Built LossOnlyTraceability.Consequences.LinkOscillation (41s)
✔ [3733/3807] Built LossOnlyTraceability.ZeroNoiseCapSymmetricPair (43s)
✔ [3734/3807] Built LossOnlyTraceability.ZeroNoiseCapFloor (24s)
⚠ [3735/3807] Built LossOnlyTraceability.HeterogeneousCoupledAccuracyScaling (26s)
warning: LossOnlyTraceability/HeterogeneousCoupledAccuracyScaling.lean:14:19: Variable name `ht1` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/HeterogeneousCoupledAccuracyScaling.lean:70:34: Variable name `hnhi` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [3736/3807] Built LossOnlyTraceability.CoupledAccuracyScaling (20s)
warning: LossOnlyTraceability/CoupledAccuracyScaling.lean:13:19: Variable name `ht1` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: LossOnlyTraceability/CoupledAccuracyScaling.lean:69:34: Variable name `hnhi` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3737/3807] Built LossOnlyTraceability.CurvatureTransitionAccuracySample (34s)
✔ [3738/3807] Built LossOnlyTraceability.CurvatureTransitionNoise (40s)
✔ [3739/3807] Built LossOnlyTraceability.NativeOversamplingTheorem (23s)
⚠ [3740/3807] Built LossOnlyTraceability.RidgeERM.RidgeOrder (27s)
warning: LossOnlyTraceability/RidgeERM/RidgeOrder.lean:83:4: `push_neg` has been deprecated. Prefer using `push Not` instead.
If you'd rather continue using `push_neg` in your project, you can implement it as follows:
```
open Lean.Parser.Tactic in
macro "push_neg" cfg:optConfig loc:(location)? : tactic =>
  `(tactic| push $cfg:optConfig Not $[$loc]?)
```
⚠ [3741/3807] Built LossOnlyTraceability.RidgeERM.RidgeCases (49s)
warning: LossOnlyTraceability/RidgeERM/RidgeCases.lean:83:29: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: LossOnlyTraceability/RidgeERM/RidgeCases.lean:121:4: `push_neg` has been deprecated. Prefer using `push Not` instead.
If you'd rather continue using `push_neg` in your project, you can implement it as follows:
```
open Lean.Parser.Tactic in
macro "push_neg" cfg:optConfig loc:(location)? : tactic =>
  `(tactic| push $cfg:optConfig Not $[$loc]?)
```
✔ [3742/3807] Built LossOnlyTraceability.HeterogeneousCoupledSignedWitness (45s)
✔ [3743/3807] Built LossOnlyTraceability.HeterogeneousCoupledSelectedRelease (28s)
✔ [3744/3807] Built LossOnlyTraceability.CoupledSignedWitness (32s)
✔ [3745/3807] Built LossOnlyTraceability.CoupledSelectedRelease (15s)
⚠ [3746/3807] Built LossOnlyTraceability.Tracing.NecessityThreshold (17s)
warning: LossOnlyTraceability/Tracing/NecessityThreshold.lean:174:37: Variable name `hD` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3747/3807] Built LossOnlyTraceability.ZeroNoiseCapSharpPair (28s)
✔ [3748/3807] Built LossOnlyTraceability.ZeroNoiseCapSharpFloor (45s)
✔ [3749/3807] Built LossOnlyTraceability.ZeroNoiseCapInfo (46s)
✔ [3750/3807] Built LossOnlyTraceability.CurvatureTransitionAccuracyLearner (31s)
✔ [3751/3807] Built LossOnlyTraceability.OversamplingNoiseConstants (44s)
✔ [3752/3807] Built LossOnlyTraceability.RidgeERM.RidgeThreshold (47s)
⚠ [3753/3807] Built LossOnlyTraceability.RidgeERM.RidgeInfoFree (50s)
warning: LossOnlyTraceability/RidgeERM/RidgeInfoFree.lean:109:4: `push_neg` has been deprecated. Prefer using `push Not` instead.
If you'd rather continue using `push_neg` in your project, you can implement it as follows:
```
open Lean.Parser.Tactic in
macro "push_neg" cfg:optConfig loc:(location)? : tactic =>
  `(tactic| push $cfg:optConfig Not $[$loc]?)
```
⚠ [3754/3807] Built LossOnlyTraceability.RidgeERM.RidgeDecimals (25s)
warning: LossOnlyTraceability/RidgeERM/RidgeDecimals.lean:41:4: `push_neg` has been deprecated. Prefer using `push Not` instead.
If you'd rather continue using `push_neg` in your project, you can implement it as follows:
```
open Lean.Parser.Tactic in
macro "push_neg" cfg:optConfig loc:(location)? : tactic =>
  `(tactic| push $cfg:optConfig Not $[$loc]?)
```
✔ [3755/3807] Built LossOnlyTraceability.HeterogeneousCoupledSelectedSigned (31s)
✔ [3756/3807] Built LossOnlyTraceability.HeterogeneousCoupledSelectedChannel (23s)
✔ [3757/3807] Built LossOnlyTraceability.CoupledSelectedSigned (23s)
✔ [3758/3807] Built LossOnlyTraceability.CoupledSelectedChannel (17s)
✔ [3759/3807] Built LossOnlyTraceability.Tracing.NecessityTraceable (23s)
⚠ [3760/3807] Built LossOnlyTraceability.ZeroNoiseCapSymmetric (29s)
warning: LossOnlyTraceability/ZeroNoiseCapSymmetric.lean:177:0: automatically included section variable(s) unused in theorem `LossOnlyTraceability.zeroCapReferenceDivergence_eq_ofReal_cubeAverage`:
  [IsProbabilityMeasure D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [IsProbabilityMeasure D] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3761/3807] Built LossOnlyTraceability.ZeroNoiseCapBound (36s)
✔ [3762/3807] Built LossOnlyTraceability.CurvatureTransitionAccuracy (33s)
✔ [3763/3807] Built LossOnlyTraceability.ZeroNoiseCapConstants (24s)
✔ [3764/3807] Built LossOnlyTraceability.HeterogeneousCoupledSelectedMomentTransport (27s)
✔ [3765/3807] Built LossOnlyTraceability.CoupledSelectedMomentTransport (19s)
✔ [3766/3807] Built LossOnlyTraceability.ZeroNoiseCap (40s)
✔ [3767/3807] Built LossOnlyTraceability.CurvatureTransitionLowerLaw (41s)
✔ [3768/3807] Built LossOnlyTraceability.ZeroNoiseCapSharpBound (29s)
⚠ [3769/3807] Built LossOnlyTraceability.Unsaturated.NativeTightness (39s)
warning: LossOnlyTraceability/Unsaturated/NativeTightness.lean:29:36: Variable name `hU0` is not explicitly referenced.

The binding can be removed (if unused) or named `_` (if used implicitly).

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3770/3807] Built LossOnlyTraceability.Unsaturated.NativePointwiseSeparation (23s)
✔ [3771/3807] Built LossOnlyTraceability.NativeOversamplingComplete (25s)
✔ [3772/3807] Built LossOnlyTraceability.CoupledBlockLocalization (27s)
✔ [3773/3807] Built LossOnlyTraceability.HeterogeneousCoupledBlockLocalization (27s)
✔ [3774/3807] Built LossOnlyTraceability.CurvatureTransitionLower (51s)
✔ [3775/3807] Built LossOnlyTraceability.Unsaturated.MinimaxTightness (37s)
✔ [3776/3807] Built LossOnlyTraceability.CoupledLocalizedAccuracy (36s)
✔ [3777/3807] Built LossOnlyTraceability.CoupledErrorLocalization (27s)
✔ [3778/3807] Built LossOnlyTraceability.HeterogeneousCoupledLocalizedAccuracy (21s)
✔ [3779/3807] Built LossOnlyTraceability.HeterogeneousCoupledErrorLocalization (28s)
✔ [3780/3807] Built LossOnlyTraceability.CurvatureTransitionComplete (19s)
✔ [3781/3807] Built LossOnlyTraceability.Unsaturated.BestCertificates (30s)
✔ [3782/3807] Built LossOnlyTraceability.CoupledAccuratePairResidual (34s)
✔ [3783/3807] Built LossOnlyTraceability.HeterogeneousCoupledAccuratePairResidual (26s)
✔ [3784/3807] Built LossOnlyTraceability.ZeroNoiseCapComplete (37s)
✔ [3785/3807] Built LossOnlyTraceability.Consequences.RmsTightness (36s)
⚠ [3786/3807] Built LossOnlyTraceability.CoupledSelectedResidual (29s)
warning: LossOnlyTraceability/CoupledSelectedResidual.lean:40:8: automatically included section variable(s) unused in theorem `_private.LossOnlyTraceability.CoupledSelectedResidual.0.LossOnlyTraceability.selected_pair_accuracy`:
  hp
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit hp in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/CoupledSelectedResidual.lean:132:8: automatically included section variable(s) unused in theorem `_private.LossOnlyTraceability.CoupledSelectedResidual.0.LossOnlyTraceability.selected_norm_sq_integral`:
  hB
  hp
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit hB hp in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3787/3807] Built LossOnlyTraceability.HeterogeneousCoupledSelectedResidual (34s)
warning: LossOnlyTraceability/HeterogeneousCoupledSelectedResidual.lean:41:8: automatically included section variable(s) unused in theorem `_private.LossOnlyTraceability.HeterogeneousCoupledSelectedResidual.0.LossOnlyTraceability.Heterogeneous.selected_pair_accuracy`:
  hp
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit hp in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: LossOnlyTraceability/HeterogeneousCoupledSelectedResidual.lean:133:8: automatically included section variable(s) unused in theorem `_private.LossOnlyTraceability.HeterogeneousCoupledSelectedResidual.0.LossOnlyTraceability.Heterogeneous.selected_norm_sq_integral`:
  hB
  hp
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit hB hp in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3788/3807] Built LossOnlyTraceability.AccurateClassMinimax (22s)
✔ [3789/3807] Built LossOnlyTraceability.CoupledGaussianUpper (23s)
✔ [3790/3807] Built LossOnlyTraceability.CoupledSelectedLocalizedEnergy (25s)
✔ [3791/3807] Built LossOnlyTraceability.HeterogeneousCoupledGaussianUpper (21s)
✔ [3792/3807] Built LossOnlyTraceability.HeterogeneousCoupledSelectedLocalizedEnergy (22s)
✔ [3793/3807] Built LossOnlyTraceability.AccurateMinimaxEndpoints (31s)
✔ [3794/3807] Built LossOnlyTraceability.CoupledGaussianBounds (34s)
✔ [3795/3807] Built LossOnlyTraceability.HeterogeneousCoupledGaussianBounds (36s)
✔ [3796/3807] Built LossOnlyTraceability.OversamplingMinimaxEndpoint (31s)
✔ [3797/3807] Built LossOnlyTraceability.CoupledInformationModel (30s)
✔ [3798/3807] Built LossOnlyTraceability.CoupledEnergyScaling (31s)
✔ [3799/3807] Built LossOnlyTraceability.HeterogeneousCoupledInformationModel (33s)
✔ [3800/3807] Built LossOnlyTraceability.CoupledUniformLaw (34s)
✔ [3801/3807] Built LossOnlyTraceability.HeterogeneousCoupledUniformLaw (36s)
✔ [3802/3807] Built LossOnlyTraceability.CoupledUnknownCoupling (32s)
✔ [3803/3807] Built LossOnlyTraceability.HeterogeneousCoupledUnknownCoupling (26s)
✔ [3804/3807] Built LossOnlyTraceability.HeterogeneousFiniteLaw (29s)
✔ [3805/3807] Built LossOnlyTraceability.ConstantComparisons (34s)
✔ [3806/3807] Built LossOnlyTraceability (37s)
Build completed successfully (3807 jobs).
Axiom policy passed for 10184 project declarations.
'LossOnlyTraceability.nativeOs_law_accurate_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_law_accurate_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_comp_of_measurePreserving_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.two_div_powerDualExponent_eq_sampleExponent' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.nativeAccurateLearners_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_loss_information_law_whole_class' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.nativeAllDistributionsAccurateLearners_subset_native' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.nativeOs_paper_level_minimax' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_paper_level_minimax' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasGradientAt_anisotropicRegularizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.anisotropicRegularizer_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.betaLikeDensity_of_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.betaLikeDensity_of_notMem' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.betaLikeDensity_eq_indicator' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.one_sub_sq_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.betaLikeDensity_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.betaLikeDensity_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_betaLikeDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuousOn_betaLikeDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrableOn_betaLikeDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_betaLikeDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_mul_betaLikeDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_betaLikeDensity_eq_setIntegral' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integrableOn_mul_betaLikeDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_betaLikeDensity_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.betaLikeNormalizer_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.betaLikeNormalizer_mul_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_priorCoord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.priorCoord_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isProbabilityMeasure_priorCoord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.priorCoord_ae_mem_Ioo' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isProbabilityMeasure_prior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.prior_ae_mem_Ioo' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.betaWeight_eq_rpow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasDerivAt_betaWeight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.tendsto_betaWeight_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.tendsto_betaWeight_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.prior_integration_by_parts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.priorCoord_integration_by_parts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_priorCoord_id' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_priorCoord_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrableOn_mul_betaLikeDensity_bounded' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.prior_integration_by_parts_local' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.priorCoord_integration_by_parts_local' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.clipUnit_mem_Icc' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_clipUnit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_clipUnit_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_sub_clip_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_sub_clip_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_div_sub_clip_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isFiniteMeasure_uniformUnitInterval' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_uniform_threshold' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_indepFun_pair_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bitEncoder_eq_one_or_neg_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_bitEncoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_bitEncoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_bitTranscript' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_sign_mul_bitEncoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_sign_mul_clipUnit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_sign_mul_encoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_integral_sign_mul_encoder_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_integral_sign_mul_encoder_ge_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.encoder_success_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bit_encoder_success' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bit_encoder_information' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nmul_fanoJ_le_sum_mutualInfo_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_mutualInfo_coord_le_joint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bit_encoder_joint_information' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bit_encoder_prior_conditional_information' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.binaryPartition_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.binaryMean_abs_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.binaryPartition_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.binaryMean_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.binaryPriorDensity_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.binaryPriorDensity_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_exp_neg_abs' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_binaryPriorDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_binaryPrior_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.binaryPrior_moment_recurrence' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.binaryPrior_first_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.binaryPrior_second_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.binaryPrior_fourth_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockWeight_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockPartition_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockPartition_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockPriorDensity_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_blockPartition' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_blockPriorDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_blockMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockMean_abs_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockWeight_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockPriorDensity_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_blockPriorDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockPrior_mass_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_blockPrior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isProbabilityMeasure_blockPrior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_blockPrior_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockPrior_first_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockPrior_second_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockPrior_fourth_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.binaryPriorDensity_boundary' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.binaryPriorDensity_bounded_boundary' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_blockPrior_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_blockMean_power' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_blockMean_swap_power' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockEnergy_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockEnergy_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_blockEnergy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_blockEnergy_power' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockEnergy_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockEnergy_second_moment_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockRawWeight_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockProb_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockProb_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockProb_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockProb_cross_products_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockProb_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockProb_mean_snd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockProb_not_product' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isProbabilityMeasure_coupledBlockPrior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockMeanEnergy_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockMeanEnergy_second_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_coupledBlockMeanVector_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockPrior_norm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockPrior_norm_fourth' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockPrior_prescribed_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticInverseMap_quarticReleaseMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_quarticInverseMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticReleaseMap_quarticInverseMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_quarticInverseMap_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_quarticInverseMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticBijection_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticReleaseMap_bijOn_closedBall' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerDualExponent_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerDualExponent_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerBregmanConstant_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerBregmanConstant_four_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.clippedPowerMap_two_of_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.clippedPowerMap_four_of_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerBregman_two_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_id_of_ae_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_learners_proper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_powerLinearRisk_two_average_sub_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_powerLinearRisk_four_quartic_sub_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.boundary_learners_accurate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticTracerOfMean_decision' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.meanTracerOfQuartic_decision' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_quarticTracerOfMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_meanTracerOfQuartic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.superLearner_quarticLearnerMap_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_tracer_correspondence' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_quarticReleaseMap_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_quarticReleaseMap_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condMutualInfo_quarticReleaseMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_model_information_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.indepFun_superBits_superLearner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_superBits_superLearner_eq_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.maskAverage_eq_of_powerMaskRelease_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.meanMaskRelease_eq_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticMaskRelease_eq_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_meanMaskRelease' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_quarticMaskRelease' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_maskAverage' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.exists_maskConsistent' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_releaseDecoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.releaseDecoder_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_congr_ae_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condMutualInfo_congr_ae' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condMutualInfo_eq_of_recover' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.meanPairRelease_eq_mask' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticPairRelease_eq_mask' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.meanLearner_eq_mask' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_release_partition' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_superData_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_release_information_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.ae_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerPairRelease_two_ae_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerPairRelease_four_ae_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_information_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundaryLink_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativePopulationObjective_boundary' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.convexOn_univ_of_tangent' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasGradientAt_half_norm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundaryRegularizer_two_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundaryRegularizer_four_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundaryRegularizer_two_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticBregman_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundaryRegularizer_four_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_boundaryRegularizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_sample_optimal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sampleExponent_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sampleExponent_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_proposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.trainingSet_eq_swap' depends on axioms: [propext, Quot.sound]
'LossOnlyTraceability.trainingSet_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_trainingSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ae_trainingSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.indepFun_base_superNoiseSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.superNoiseSeed_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.iIndepFun_superPoint_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.superPoint_coord_sign' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.superPoint_coord_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_trainingAverage' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_quarticReleaseMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_meanLearnerMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_quarticLearnerMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_pairDifferenceRelease' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_meanLearner_superData' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_quarticLearner_superData' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_meanPairRelease' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_quarticPairRelease' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.norm_priorMean_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_trainingAverage_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.trainingAverage_sub_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.integral_norm_trainingAverage_sub_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.sum_inner_sq_le_opNorm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundaryPairMatrix_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_trainingAverage_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.meanPairRelease_sub_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_pairDifferenceRelease_priorMean' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measurable_meanPairRelease_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.meanPairRelease_residual_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_bits_iIndep' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_bits_fair' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_bits_indep_data' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_noise_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_noise_indep' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_pairDifferenceRelease_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.weightedTailBound_four_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.meanPairRelease_information_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.meanPairRelease_constant_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_mean_release_upper_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mask_eq_of_meanMaskRelease_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mask_eq_of_quarticMaskRelease_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_good_supersample' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_noiseless_mask_determined' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_main_text' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measureReal_accept_eq_freshAcceptance' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.freshAcceptance_quarticTracerOfMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.trainingRecall_quarticTracerOfMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isTraceableBy_quarticTracerOfMean_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticScoreTracer_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticScore_quarticReleaseMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_meanScoreTracer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_quarticScoreTracer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_meanLearner_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_ghost_accept_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_mean_tracer_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_tracing_exponent_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_tracing' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_bijection_proposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_congr_ae_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_ballParameter_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_ballParameter' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticScoreLink_strictMono' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_quarticScoreLink' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.scoreTracer_meanScoreLink' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.scoreTracer_quarticScoreLink' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeRelease_neg_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_sum_accept_eq_trainingRecall' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_sign_transfer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isProbabilityMeasure_signCoordLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isProbabilityMeasure_signProductLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ae_signCoordLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_signCoordLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isSignProductLaw_signProductLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.hasSubgaussianMGF_coord' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.euclidean_inner_eq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.euclidean_norm_sq_eq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.measureReal_inner_ge_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.prod_inner_ge_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.two_pow_mul_exp_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.iIndepFun_pi_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.pi_norm_sum_sq_ge_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.fresh_score_ge_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.training_score_lt_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_norm_centered_average_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_accuracy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_accuracy_iid' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_accuracy_exists_population_minimizers' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.bridge_accuracy_numerical_allowance' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_minimizers_feasible' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_bool_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_selected_row_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_training_error_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_training_error_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_remainder_pointwise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_remainder_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_remainder_bound_logistic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridgeFourthRoot_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridgeFourthRoot_pow_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridgeFourthRoot_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridgeFourthRoot_le_bridgeFourthRoot' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridgeFourthRoot_mul_pow_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_sum_sq_le_sq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_norm_sum_smul_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.le_of_sq_le_sq_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_sub_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_sum_eq_prod_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_sqrt_cubeAverage_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_fourthRoot_cubeAverage_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_abs_le_half_mul_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.supersampleMean_eq_row_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.maskSample_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.maskMean_eq_signVector' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_finset_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.inner_maskCoeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.inner_maskCoeff_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_u2_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_u4_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_v4_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rademacherSign_true' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rademacherSign_false' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rademacherSign_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_const_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_half_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.signForm_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_signForm_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_signForm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_signForm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_signForm_cube' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_signForm_pow_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.signVector_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.inner_signVector' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_signVector_norm_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_signVector_norm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_signVector_norm_pow_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_abs_sum_mul_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_sqrt_sum_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_hasDerivAt_tested_release' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_tested_derivative_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_release_sub_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_solver_allowance' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridgeRStar_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_remainder_proposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_remainder_proposition_logistic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_remainder_proposition_squared_margin' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.exp_neg_half_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridgeLogisticAccuracy_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeSignedBudget_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.weightedTailBound_one_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.matrixEnergyK_ratio_32' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_signed_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_signed_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_universal_logistic_signs' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.candidate_loss_separation' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.candidate_envelope_information' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.candidate_native_information' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.certificateLowerConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.half_le_div_one_add_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeNoisyInformation_individual_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.loss_range_certificate_nonvanishing' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_link_margin_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_link_margin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_population_link' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_learnerGapFunction' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_learnerGapFunction_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.learner_expected_generalization_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_learner_expected_generalization_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.klDiv_prod_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.jointLaw_comp_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.productLaw_comp_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfoNats_comp_right_measurableEquiv' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.mutualInfo_comp_right_measurableEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_le_of_mutualInfoNats_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfoNats_prod_indep_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_prod_indep_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfoNats_comp_right_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_comp_right_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfoNats_le_mutualInfoNats_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_le_mutualInfo_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfoNats_pair_comp_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condMutualInfo_comp_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfoNats_pair_indep_noise_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condMutualInfo_add_indep_noise_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condMutualInfo_nonneg_of_indepFun' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_le_condMutualInfo_of_indepFun' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.mutualInfoNats_ne_top_of_fair_bit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_comp_right_le_of_fair_bit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condMutualInfo_comp_le_of_fair_bit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_comp_right_le_of_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_le_mutualInfo_pair_of_uniform' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.condMutualInfo_comp_le_of_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condMutualInfo_add_indep_noise_le_of_uniform' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.mutualInfo_le_condMutualInfo_of_indepFun_of_uniform' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measurable_klDiv_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_compProd_right_eq_lintegral_general' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.map_compProd_prodMk' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.snd_compProd_const_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfoNats_eq_klDiv_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_mutualInfoNats_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_compProd_eq_lintegral_mutualInfoNats' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.jointLaw_compProd_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.productLaw_compProd_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfoNats_mixed_le_lintegral_prior' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.mutualInfo_mixed_le_integral_prior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_compProd_const_prod_equiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_jointLaw_prior_equiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_productLaw_prior_equiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfoNats_prior_pair_eq_lintegral' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.indepFun_prior_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lintegral_mutualInfoNats_ne_top_of_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condMutualInfo_prior_coordinate_eq_integral' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.LinkOscillation.link_oscillation_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.LinkOscillation.link_oscillation_iSup_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.LinkOscillation.abs_sub_le_iSup_link_oscillation' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.LinkOscillation.slope_le_lip' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.LinkOscillation.dp_budget_combination_two_L' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.LinkOscillation.dp_signed_budget_le_two_L' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.LinkOscillation.dp_normalized_budgets_two_L' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.LinkOscillation.regime_normalized_energy_pos' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.LinkOscillation.dp_impossibility_normalized_two_L' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.LinkOscillation.dp_impossibility_normalized_div' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.LinkOscillation.dp_impossibility_normalized_two_L_div' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.LinkOscillation.dp_impossibility_normalized_osc_div' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.LinkOscillation.dp_impossibility_main_constants_two_L' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.LinkOscillation.not_isDPLearner_main_constants_two_L' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.LinkOscillation.dp_impossibility_lower_constant_two_L' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.LinkOscillation.dp_impossibility_lower_constant_two_L_sub' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.LinkOscillation.dp_order_two_L' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.LinkOscillation.dp_order_two_L_log' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.LinkOscillation.dp_order_constants_pos' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.ModelConverse.map_prod_comp_fst' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.ModelConverse.mutualInfo_prod_comp_fst' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.ModelConverse.condMutualInfo_prod_comp_fst' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.ModelConverse.model_information_noise_free' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.ModelConverse.measurable_lossDiffMap_uncurry' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.ModelConverse.nativeNoisyInformation_strong_le_model' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.ModelConverse.model_information_le_card' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.ModelConverse.native_model_information_lower_of_noise' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.ModelConverse.native_model_information_lower' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.ModelConverse.nativeErrorScale_le_of_window' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.ModelConverse.errorScale_window_two_sided' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.ModelConverse.noisy_model_information_order' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.PerPairCertificate.sum_sqrt_mul_le_sqrt_mul_sum' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.PerPairCertificate.signed_moment_sq_le_perPair' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.PerPairCertificate.abs_gen_le_perPair' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.PerPairCertificate.ldCertificate_individual_zero_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.PerPairCertificate.abs_gen_le_perPair_le_ldCertificate' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.PerPairCertificate.integral_nativeLossRelease_eq_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.PerPairCertificate.nativeLossRelease_variance_eq_second_moment' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.RmsTightness.mainEnergyRate_pos_of_class' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.RmsTightness.paperEnergyRate_pos_of_class' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.RmsTightness.rms_certificate_tight_of_budgets' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.RmsTightness.rms_certificate_tight_optimal_n' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.RmsTightness.rms_certificate_tight_paper_threshold' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.SubspaceDimension.superPoint_mem_of_ae_mem' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.SubspaceDimension.releaseMap_starProjection' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.SubspaceDimension.exists_subspace_release_net' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.SubspaceDimension.subspace_designNoisyInformation_strong_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.SubspaceDimension.subspace_dimension_information_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Consequences.SubspaceDimension.subspace_dimension_needed_of_worst_case' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ctLowerThreshold_eq_paper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctLowerConstant_ge_paper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_lower_bound_paper_constants' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledRateThreshold_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_schedule_large_n' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_physical_dimension' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.covApply_eq_mulVec' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.covApply_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.covApply_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_covInverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.covApply_inverse_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_sq_covApply_inverse_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sq_entry_le_of_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_covApply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_mul_noise_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sq_signed_moment_le_additive_noise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_covNoise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.covNoisyInformation_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.covWorstInformation_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cov_channel_inequality' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cov_information_upper_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.div_mul_one_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.div_one_add_mul_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.correlated_gaussian_release' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerBregmanConstant_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeMargin_one_half_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeSlope_one_half_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversamplingPowerThreshold_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.counter_eps_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.half_inv_le_counter_eps' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversamplingPowerLowerConstant_two_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_meanERM' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.meanERM_accuracy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.meanERM_mem_nativeAccurateLearners' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.meanERM_mem_counter_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeNoisyInformation_strong_meanERM' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.counter_meanERM_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.counter_every_learner_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.counter_order_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.counter_minimax_infimum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticAccuracyBound_le_sq_of_schedule' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.exists_coupled_accurate_learner_scaling' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measurable_coupledEmpiricalLearner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_coupledEmpiricalLearner_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledEmpiricalLearner_accuracy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockReindex_unreindex' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_coupledBlockUnreindex' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_coupledBlockEmpiricalLearner' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledBlockEmpiricalLearner_reindex' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_coupledBlockEmpiricalLearner_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_coupledBlockEmpiricalLearnerSeed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.norm_coupledBlockEmpiricalLearnerSeed_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledBlockEmpiricalLearnerSeed_accuracy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quarticAccuracyBound_262144_lt_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.exists_coupled_accurate_learner_262144' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlock_accurate_pair_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlock_accurate_pair_residual_exists' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.IsCoupledBlockDataLaw.integrable_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsCoupledBlockDataLaw.integrable_inner_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.IsCoupledBlockDataLaw.integrable_link_inner' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.IsCoupledBlockDataLaw.norm_mean_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_link_jensen' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_nativePopulationObjective_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_integral_link_remainder_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_quartic_retained_calibration' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_quartic_alignment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_quartic_weighted_calibration' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_blockProb_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockCovarianceQuadratic_eq_raw_sub_mean_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.blockCovarianceQuadratic_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockCovarianceQuadratic_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_blockCovarianceQuadratic_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.normalized_sum_blockCovarianceQuadratic_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.blockMean_hasDerivAt_fst' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockMean_hasDerivAt_snd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockMean_swap_hasDerivAt_fst' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockMean_swap_hasDerivAt_snd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockCovarianceFstSnd_eq_sndFst' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockCovarianceQuadratic_eq_jacobian_quadratic' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.blockMean_jacobian_quadratic_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isProbabilityMeasure_blockSpinMeasure' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_blockSpinMeasure' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isProbabilityMeasure_coupledBlockSpinProductMeasure' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.norm_coupledBlockReindex' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.inner_coupledBlockReindex' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockDataMean_eq_reindex' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_coupledBlockDataMean_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isProbabilityMeasure_coupledBlockDataLaw' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integrable_blockSpinMeasure_of_finite' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_coupledBlockCenteredContribution' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_coupledBlockCenteredContribution_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.inner_coupledBlockFeature_sub_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_coupledBlockFeature' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_inner_coupledBlockDataLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockTrainingEnergy_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockPairEnergy_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockTrainingEnergy_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockPairEnergy_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlock_randomized_training_energy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledBlock_randomized_pair_energy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlock_proper_training_energy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlock_proper_pair_energy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlock_proper_training_energy_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_sq_coupledBlockCoeffTrue_add_false' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.sum_sq_half_pairing_le_max_opNorm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_sq_half_pairing_coupledBlock_le_max_opNorm_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.inner_coupledBlockFeature_sub_mean_eq_half_pairing' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledBlock_training_energy_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.inner_coupledBlockFeature_pair_eq_half_pairing' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledBlock_pair_energy_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledPrior_weighted_fingerprint_fst' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledPrior_weighted_fingerprint_snd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlock_populationMinimizer_norm_cubic' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledBlock_populationMinimizer_norm_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledBlock_populationRisk_growth' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeErrorScale_quartic_le_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlock_accuracy_second_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlock_accuracy_training_remainder' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledBlock_accuracy_training_remainder_capped' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledBlock_prior_accuracy_second_moment' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledBlock_prior_accuracy_second_moment_sqrt' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.logistic_pair_loss_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logistic_loss_energy_of_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlock_proper_logistic_loss_energy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measurable_coupledBlockHalfEntry' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockHalfEntry_mem_Icc' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_blockSpinMeasure_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_coupledBlockHalfEntry' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.iIndepFun_coupledBlockHalfEntry' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasSubgaussianMGF_coupledBlockHalfCenteredEntry' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.iIndepFun_coupledBlockHalfCenteredEntry' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledBlockHalfMatrix_energy_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.iIndepFun_coupledBlockHalfCenteredEntry_pair' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.hasSubgaussianMGF_coupledBlockHalfCenteredEntry_pair' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledBlockPairDifferenceMatrix_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticLoss_remainder_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockLogisticResidual_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockLogisticResidual_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockLogisticResidual_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlock_randomized_training_remainder' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledBlockSampleWeight_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockSampleWeight_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_coupledBlockSampleWeight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_blockProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_coupledBlockSampleWeight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockProb_hasDerivAt_fst' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockProb_hasDerivAt_snd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockSampleWeight_update_fst' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockSampleWeight_update_snd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockSampleWeight_hasDerivAt_fst' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledBlockSampleWeight_hasDerivAt_snd' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integrable_bounded_mul_density' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.binaryPrior_stein' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockPrior_stein_fst' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockPrior_stein_snd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_refreshBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurePreserving_refreshBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_independentBlockLaw_update' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockPrior_stein_fst' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockPrior_stein_snd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_coupledBlockCoeff_sq_eq_norm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockDataLaw_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_coupledBlockDataLaw_centered_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_coupledBlockDataLaw_centered_sq_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_coupledBlockDataLaw_inner_sq_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.isCoupledBlockDataLaw_coupledBlockDataLaw' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledSelectedResidualBudget_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledSelectedEnergyBudget_scaling' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledSelectedResidualBudget_scaling' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledMatrixEnergyK_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.max_exponential_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.exponential_tail_prod_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.dependent_energy_of_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledMatrixEnergyK_add_S_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlock_accuracy_error_second_moment' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledMeanExpectation_eq_jointAverage' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledScoreExpectation_eq_jointAverage' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupled_selected_gaussian_localized_lower' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupled_selected_gaussian_information_bounds' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.exists_coupled_positive_information_learner' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupled_selected_gaussian_directions' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_selected_gaussian_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledAccurateLearners_quartic_accuracy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledNoisyInformation_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledWorstInformation_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_prior_information_le_worst' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledJointAverage_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_joint_fingerprint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_joint_divergence_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_joint_signed_fingerprint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlock_prior_accuracy_localized_training_energy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledBlock_prior_accuracy_localized_training_remainder' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measurable_coupledBlockConditionalLearnerMoment' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledBlockConditionalLearnerMoment_eq_prod' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledBlockConditionalLearnerMoment_mem_Icc' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledBlock_prior_localized_training_energy_of_moment' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledBlock_prior_localized_training_remainder_of_moment' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measurable_coupledBlockAlignment_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_coupledLogisticWeightedT_seed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupled_logistic_randomized_signed_fingerprint' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupled_logistic_mean_expectation' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_logistic_randomized_mean_expectation' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.continuous_coupledMeanVector' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledPairResidualEnergy_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlock_randomized_pair_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.iIndepFun_of_measurePreserving' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.iIndepFun_pair_copies' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_population_loss_eq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledPopulationLossContrast_eq_native' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measurable_coupledPopulationLossContrast_seed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.abs_coupledPopulationLossContrast_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_average_mono_bounded' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_mean_contrast_average_le_population' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupled_logistic_population_loss_lower_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measurable_norm_coupledBlockMeanVector' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_coupledBlockMeanVector_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_coupledBlockMeanVector_rpow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_prior_second' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_prior_fourth_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_prior_two_thirds_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_prior_eight_thirds_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_prior_four_thirds_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_coupled_calibration_integrand' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupled_prior_integrated_calibration_budget' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integrable_coupledMeanExpectation_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_coupledScoreExpectation_seed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupled_randomized_signed_fingerprint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledRateLowerConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledRateUpperConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_rate_lower_algebra' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_rate_upper_algebra' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledRateThreshold_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_schedule_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.exists_coupled_sample_schedule' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_accuracy_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.exists_coupled_accuracy_schedule' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_sample_weight_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_score_fst_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_score_snd_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_coupled_score_fst' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_coupled_score_snd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_sample_fingerprint_fst' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_sample_fingerprint_snd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockSpinMeasure_singleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledSampleLaw_singleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockSpinProductMeasure_singleton' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledSampleLaw_eq_iid' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledSampleLaw_map_features' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isProbabilityMeasure_coupledSampleLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_coupledSampleLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_coupled_weighted_statistic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledJointAverage_eq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledJointAverage_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledJointAverage_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledJointAverage_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_coupled_randomized_weighted' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_coupledJointAverage_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_coupledSampleAverage_prior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_randomized_average_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_coupledReleaseMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.memLp_coupledSelectedLossRelease' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_coupledSelected_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_selected_gaussian_lower_of_budgets' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupled_selected_prior_accuracy_localized_energy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledSelected_signed_integral_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledSelected_energy_integral_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_selected_signed_channel_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_coupledSelectedLossRelease' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledSelectedLossRelease_signed_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_coupledSelectedLossRelease_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_selected_accurate_residual_exists' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupled_selected_logistic_energy_weighted' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupled_selected_logistic_energy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_selected_signed_expectation_eq_population_contrast' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupled_selected_logistic_signed_lower_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupled_selected_logistic_signed_positive' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledSelectedPairLearner_super' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_coupledSuperRawPair' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_coupledSuperRawPairSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_coupledSelectRawSample' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_coupledSelectedPairLearner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledSuperRawPair_data_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledSuperRawPairSeed_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurePreserving_coupledSuperRawPairSeed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupled_integral_superTraining_superSeed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupled_integral_superRawPairSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_integral_selectedPairLearner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledCalibrationBudget_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_signed_loss_admissible' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_logistic_signed_calibration' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledMeanLossContrast_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_coupledMeanLossContrast_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_coupledMeanLossContrast_seed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledMeanLossContrast_expectation_lower' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupled_logistic_signed_loss_lower_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledMeanLossContrast_le_population' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledCalibrationBudget_scaling' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledSignedLossBudget_scaling' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_logistic_training_score_lower_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupled_logistic_average_training_score_lower_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledSignedLossBudget_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_logistic_population_loss_positive' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measurable_coupledRawIIDLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledSuperKernel_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_coupledSuper_average' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_coupledSuper_information' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_coupledBlockReindex' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledTrainingScore_eq_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_coupledTrainingScore_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_coupledTrainingScore_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_randomized_training_score_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_rate_prior_admissible' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_uniform_prior_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_uniform_pointwise_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_uniform_law_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_uniform_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_uniform_accurate_class_nonempty' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupled_uniform_minimax_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_erm_accurate_all_couplings' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_universal_accurate_class_nonempty' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupled_unknown_coupling_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_unknown_coupling_minimax' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockAlignment_eq_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockAlignment_hasDerivAt_fst' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledBlockAlignment_hasDerivAt_snd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledWeightedStatistic_hasDerivAt_fst' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledWeightedStatistic_hasDerivAt_snd' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledWeightedDivergence_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledWeightedDivergence_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_coupledBlockAlignment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_blockCovarianceFstFst' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_blockCovarianceFstSnd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_blockCovarianceSndFst' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_blockCovarianceSndSnd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_logisticCurvature' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_coupledLogisticWeightedT' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_coupledLogisticWeightedU' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledLogisticWeightedT_hasDerivAt_fst' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledLogisticWeightedT_hasDerivAt_snd' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.coupledLogisticWeightedU_sum_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.blockCovariance_entries_abs_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledLogisticWeightedT_abs_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupledLogisticWeightedU_abs_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coupled_logistic_signed_fingerprint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empiricalQuadratic_eq_inner_feature' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_rankOneFeature' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationQuadratic_eq_inner_feature' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quadratic_discrepancy_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.covarianceDiscrepancy_eq_neg_centered_average' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.norm_covarianceDiscrepancy_eq_centered_average' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.norm_populationCovarianceFeature_le_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.norm_empiricalCovarianceFeature_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_covarianceDiscrepancy_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_empiricalCovarianceFeature' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_covarianceDiscrepancy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_norm_covarianceDiscrepancy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_norm_covarianceDiscrepancy_comp' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_norm_covarianceDiscrepancy_sq_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ct_scale_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_tail_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_quartic_term_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_quartic_term_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_quartic_term_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_quartic_term_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctAccuracyBoundQuartic_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctAccuracyBoundQuadratic_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativePopulationObjective_ctRegularizer_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ctLearner_all_distributions' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctLearner_mem_accurate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasGradientAt_ctPopObjective' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctPopObjective_coercive' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_ctPopRisk' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctPopObjective_exists_minimizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctPopGradient_monotone' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_scalar_of_pairing' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctPopGradient_pairing_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctPopGradient_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctPop_root_of_isMin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctPopMinimizer_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctPopMinimizer_isMin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctPopMinimizer_zero_isMin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctPopMinimizer_norm_cube_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctPopMinimizer_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_empirical_population_pairing' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_perturbed_gap_pathwise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_exp_quarter_sq_gaussianReal_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measureReal_norm_nativeOsPerturbation_gt_le_exp' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ctLearner_accuracy_of_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctLearner_accuracy_quartic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctLearner_accuracy_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctPopRisk_lipschitz_unitBall' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctPopRisk_le_add_of_unitBall' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_sample_expectation_quartic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_sample_expectation_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctLowerThreshold_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_upper_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_law_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_prior_profile_integrals' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_prior_mean_norm_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.weightedTailBound_one_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_profile_quadratic_numerics' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_profile_quartic_numerics' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_minimizer_profile' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctLowerConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_calibration_numerics' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_signed_numerics' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_energy_numerics' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_weighted_numerics' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.div_one_add_ge_mul_one_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_signed_moment_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_raw_energy_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_budgets_signed_part' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_budgets_energy_part' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticLoss_tangent_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationPredictionBregman_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctPopRisk_growth' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_ctPopMinimizer_zero_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_minimizer_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_super_objective_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_ct_super_objective' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_super_error_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_super_learner_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_super_alignment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_accuracy_of_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_joint_learner_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_joint_mixed_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_joint_alignment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctRadiusSq_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctRadius_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctRadius_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctRadius_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctRadius_pow_four_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctBudget_sq_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctNoiseScale_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctFloorConstant_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctNoiseConstant_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_floor_moment_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_third_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.convex_unit_ball_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.normalized_sum_sqrt_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.loss_range_information_certificate_lower' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.loss_range_certificate_lower_of_release' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.nativeLink_positive_margin_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.dimension_needed_of_worst_case' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.klDiv_dirac_eq_log_inv_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.klDiv_le_compProd_snd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.klDiv_le_finite_mixture' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.klDiv_le_uniform_mixture' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.klDiv_pi_gaussianReal_common_var' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.klDiv_pi_gaussianReal_common_var_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.klDiv_gaussian_le_mixture' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.nativeReleaseVector_eq_lossDiffMap' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.nativePopulationReference_eq_lossDiffMap' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.abs_sub_le_of_nativeLinkClass' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.lipschitz_const_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.inner_mem_Icc_of_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.abs_lossDiffMap_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.sum_sq_lossDiffMap_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.sqrt_sum_sq_lossDiffMap_sub_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.sum_sq_lossDiffMap_sub_le_of_dist_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.net_radius_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.two_div_net_radius' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.log_card_le_of_le_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.klDiv_le_compProd_snd_of_uniform' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.klDiv_gaussian_le_uniform_mixture' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.klDiv_release_le_net_mixture' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.exists_unitBall_net_fin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.lip_nonneg_of_lipOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.nativeReleaseVector_eq_releaseMap' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.releaseMap_sq_dist_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.exists_release_net' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.uniformFin_singleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.uniformFin_real_singleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.measurable_releaseMap_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.isMarkovKernel_gaussianMixtureKernel' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.gaussianMixtureKernel_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.klDiv_gaussianMixtureKernel_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.designNoisyInformation_strong_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.linear_dimension_information_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.one_div_two_log_two_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.linear_dimension_information_le_add_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.linear_dimension_information_le_of_norm_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.dirac_ac_of_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.rnDeriv_dirac_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.klDiv_dirac_eq_log_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.klDiv_map_snd_compProd_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.klDiv_pi_gaussianReal_eq_sq_div' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.klDiv_jointLaw_le_lintegral_kernel' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.releaseInfoS_noisy_le_of_ae_klDiv_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.lipOn_of_nativeLinkClass' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.lip_pos_of_nativeLinkClass' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.logb_dimension_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.inv_le_of_window' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.logb_window_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.logb_window_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.iSup_designNoisyInformation_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.nativeWorstInformation_le_dimension' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.tiltWorstInformation_le_dimension' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.law_lower_half_forces_dimension' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.law_lower_half_forces_dimension_window' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.tilt_law_lower_half_forces_dimension' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.tilt_law_lower_half_forces_dimension_window' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.linear_dimension_necessary' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.linear_dimension_necessary_dim' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.linear_dimension_necessary_window' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.linear_dimension_necessary_window_dim' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.linear_dimension_necessary_tilt' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.linear_dimension_necessary_tilt_dim' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.linear_dimension_necessary_tilt_window' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.le_of_le_ciSup_of_forall_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.dimension_ge_of_information_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Dimension.logb_two_one_add_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.logb_one_add_le_window' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.dimension_ge_div_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Dimension.dimension_needed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measureReal_accept_le_of_fresh_point_tracer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.information_directions_supersample' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.information_directions_tracer_supersample' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.duplicateCandidates_selected' does not depend on any axioms
'LossOnlyTraceability.duplicateCandidates_loss_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.duplicateCandidates_native_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.duplicateExperiment_training_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.duplicateExperiment_information_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.duplicateExperiment_no_positive_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.erasure_retention_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.erasure_signed_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.erasure_square_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.erasure_exact_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.erasure_joint_decoder_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.erasure_joint_decoder_average_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_erasureClippingDecoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.erasureDecoderSuccess_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.erasure_clipping_attains' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.erasure_joint_decoder_probability_upper' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.erasure_clipping_probability_attains' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mul_rpow_four_thirds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sq_rpow_two_thirds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.moments_eq_quarticAccuracyBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.expected_excess_le_of_moments_of_memLp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.expected_excess_le_quarticAccuracyBound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.expected_populationQuarticRisk_approximation' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.explicit_lower_algebra' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.mul_min_one_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.explicit_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.explicit_bracket_infimum' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.et_rpow_tendsto_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.et_id_tendsto_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.et_logterm_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.et_two_div_q_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.paperKbar_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.paperResidualKbar_tendsto' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.et_prior_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.et_prior_pow_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.paperThresholdBracket_tendsto' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.explicit_regime_limits' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.explicit_normalized_forms' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.matrixEnergyK_continuous'' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.explicit_schedule_limits' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_sixteenth_neg_half' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.quartic_limit_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.quartic_schedule_limits' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.et_basis_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.et_kappa' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.et_E_eps' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.et_wv' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.et_root_algebra' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.et_sq_rpow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.explicit_threshold_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.explicit_threshold_bound_max' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.explicit_regime_facts' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.paperKbar_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.paperResidualKbar_mono' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.explicit_energy_rate_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.explicit_residual_rate_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.explicit_signed_rate_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.native_loss_information_law_paper_threshold' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.et_q_le_r' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.et_logterm_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.paperThresholdBracket_anti' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.native_signed_budget_threshold' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_quarter_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_x' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_alpha_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_omega_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_gamma_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_pbar_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_kbar_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_bracket_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_pow32_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_pow14_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_pow34_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_root_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_x_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_alpha_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_xroot_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_v_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_omega_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_cap_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_bracket_lower_core' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_bracket_upper_core' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_two_rpow_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_root_globals' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_caps_pos_600' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.quartic_bracket_pos_600' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_caps_neg_610' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.quartic_bracket_neg_610' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.quartic_bracket_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.quartic_native_threshold' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_T_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_C_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_cbrt_half_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_exp_neg_cbrt_tight' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_optimizerSlope_tight' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_accuracy_coeff_tight' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_eps_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_le_eps' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_eps_num_65540' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_eps_num_65541' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_eps_exa_65539' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_eps_exa_65540' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_signed_neg_num_65540' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_signed_pos_num_65541' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_signed_neg_exa_65539' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_signed_pos_exa_65540' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.general_recipe_quartic_sign_change_numerical' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.general_recipe_quartic_sign_change_exact' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_prior_mem_num_65541' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.general_recipe_quartic_positive_all_dim_num' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_prior_mem_exa_65540' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.general_recipe_quartic_positive_all_dim_exa' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.general_recipe_quartic_threshold_accuracy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gqT_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gqC_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_margin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_prior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_optConst' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_errorScale' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_optScale' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_mixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_penalty' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_alignment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_prior_identities' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_sqrt_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_le_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_rpow_two_thirds_cube' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_rpow_one_third_cube' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_cbrt_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_cbrt_one_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_one_le_rpow_one_add' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_rpow_two_thirds_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_J_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_J_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_weightedTail_lower' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_u_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_v_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_w_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_learner_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_signed_lower_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_signed_upper_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_signed_upper_core_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_eps_tab_128' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_signed_neg_tab_128' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_eps_tab_256' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_signed_neg_tab_256' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_eps_tab_512' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_signed_neg_tab_512' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_eps_tab_1024' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_signed_neg_tab_1024' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_eps_tab_4096' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_signed_neg_tab_4096' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_eps_tab_16384' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_signed_neg_tab_16384' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_eps_tab_65536' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_signed_neg_tab_65536' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_eps_tab_262144' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_signed_pos_tab_262144' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_eps_tab_1048576' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gq_signed_pos_tab_1048576' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.general_recipe_quartic_table_signs' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gr_weightedTailBound_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gr_weightedTailBound_nonneg' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gr_matrixConstants_anti' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gr_powerDualExponent_pos' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gr_nativeMargin_nonneg' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gr_nativeSlope_nonneg' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gr_nativeOptimizerConstant_nonneg' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gr_one_add_div_anti' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gr_populationPenalty_anti' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gr_alignment_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gr_mixedScale_anti' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gr_mixedScale_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gr_energyScale_anti' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gr_energyScale_nonneg' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ExplicitConstants.gr_kappa_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ExplicitConstants.native_budgets_mono_dim' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.tiltPartition_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.tiltProb_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.tiltProb_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.tiltPartition_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.tiltPartition_deriv_eq_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.tiltProb_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.tiltExpectation_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.tiltConjugateDensity_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.tilt_conjugate_fingerprinting' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.two_mul_le_log_sub_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klFun_two_point' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klFun_le_of_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.law_def' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condLaw_def' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measure_preimage_bit_eq_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.smul_cond_eq_restrict' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.compl_preimage_false' depends on axioms: [propext, Quot.sound]
'LossOnlyTraceability.measurable_signOfBit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isProbabilityMeasure_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isProbabilityMeasure_condLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.law_eq_half_add_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condLaw_absolutelyContinuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condLaw_add_eq_two_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rnDeriv_condLaw_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rnDeriv_condLaw_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_condDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_condSignMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condDensity_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condDensity_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condDensity_eq_one_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condDensity_eq_one_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_condSignMean_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condDensity_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_condDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.memLp_condSignMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_condDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_condSignMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_klFun_condDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_condLaw_ne_top' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_id_condLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_signOfBit_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.signed_moment_eq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sq_integral_mul_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.fair_bit_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.fair_bit_core_second_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfoNats_eq_condLaw_average' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.fair_bit_moment_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.fair_bit_moment_bound_second_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_populationQuarticRisk_of_measurable_unitBall' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.expected_populationQuarticRisk_approximation_measurable' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integrable_of_continuous_priorCoord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_of_continuous_prior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.prior_univ_pi' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_updateCoord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurePreserving_updateCoord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_prior_update' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasDerivAt_updateCoord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.contDiff_updateCoord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasDerivAt_coordSection' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coordPartial_eq_fderiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasDerivAt_coordPartial' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_sampleWeight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_priorMean_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_coordStat' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_coordPartial' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_scoreTerm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_meanTerm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_partialTerm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.contDiff_coordAverage' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.weighted_deriv_coordAverage' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coordinate_fingerprinting' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_integral_prior_update' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coordinate_fingerprinting_prior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_scoreTerm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_meanTerm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_partialTerm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.differentiated_fingerprinting' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.beta_fingerprinting' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.beta_fingerprinting_randomized' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_randomizedStat' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_fderiv_randomizedStat' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasFDerivAt_integral_randomizedStat' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.contDiff_integral_randomizedStat' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coordPartial_integral_randomizedStat' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.differentiated_fingerprinting_randomized' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.isOpen_fingerprintDomain' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_prior_update_integrable' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasDerivAt_coordSection_local' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coordPartial_eq_fderiv_local' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coordinate_fingerprinting_local' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coordinate_fingerprinting_prior_local' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.differentiated_fingerprinting_local' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.differentiated_fingerprinting_randomized_local' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.finiteGaussianCenteredMoment_hermitian' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.finiteGaussianCenteredMoment_rotated' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_finite_gaussian_le_centered_logDet' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.mutualInfo_finite_gaussian_le_covariance_logDet' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.finiteGaussianLogSum_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_finiteGaussianLogSum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianChannelInfo_uniform_estimand' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_uniform_gaussian_estimand' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.finiteGaussianLogSum_noise_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_uniform_mask_estimand' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.dependent_perturbation_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.dependent_perturbation_information' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.dependent_mesh_error_energy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.dependent_perturbation_one_bit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.dependent_perturbation_information_stable' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.memLp_two_snd_of_prior_square' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.prior_sum_integral_eq_mixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.releaseInfoI_mixed_le_prior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.dependent_perturbation_prior_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.dependent_perturbation_prior_information' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integrable_prior_integral_of_mixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.dependent_perturbation_prior_one_bit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.dependent_perturbation_prior_information_div' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.dependent_perturbation_prior_information_stable' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.memLp_rpow_four_thirds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_rpow_four_thirds_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_mul_rpow_two_thirds_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_pi_gaussianReal_shift' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_pi_gaussianReal_shift_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.transport_budget_le_bridge_minimand' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianPDFReal_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.pi_gaussianReal_eq_withDensity_tilt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_gaussianTilt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_tiltNNReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coe_tiltNNReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.pi_gaussianReal_eq_withDensity_tiltNNReal' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_pi_gaussianReal_eq_ref' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_pi_gaussianReal_iff_ref' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_coord_pi_gaussianReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_gaussianTilt_pi' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_mixDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.exists_pos_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mixDensity_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_log_mixDensity_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_log_mixDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lintegral_exp_tilt_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isProbabilityMeasure_gaussianMixtureMeasure' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.klDiv_pi_gaussianReal_mixture' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_coord_pi_gaussianReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_gaussianTilt_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_exp_gaussianTilt_ref' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_exp_gaussianTilt_ref' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_mixDensity_ref' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_mixDensity_ref' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mixDensity_mul_eq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_mixDensity_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_mixDensity_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gibbs_ref_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_log_mixDensity_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.exp_weighted_average_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianTilt_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_mixMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mixMean_mul_mixDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_mixMean_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.log_mixDensity_shift_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_of_bounded_measurable' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_weighted_integral_eq_ref' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mix_projection_pointwise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_add_right_pi' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_add_pi_gaussianReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_shift_pi_gaussianReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_shift_pi_gaussianReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_mixDeviation' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_mixDeviation_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_mixDeviation' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mix_projection_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.le_mul_of_forall_amgm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_mixPairing' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_mixPairing_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_mixPairing' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_log_mixDensity_transport' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_log_mixDensity_le_tilt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianChannelInfo_term_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianChannelInfo_eq_klDiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianChannelInfo_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_pairing_le_amgm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_mixPairingRaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_mixPairingRaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_mixDeviation_pairing' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_mixDeviation_pairing' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussian_comparison_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussian_comparison_one_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussian_comparison_bits' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_sq_sub_gaussianReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_sq_sub_gaussianReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_sq_sub_coord_pi_gaussianReal' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_sq_sub_coord_pi_gaussianReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_sq_dist_pi_gaussianReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mix_projection_le_noise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_range_cast_id' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianChannelInfo_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussian_comparison_one_sided_noise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussian_comparison_two_sided_noise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.weighted_pairing_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.weighted_sq_norm_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussian_comparison_reverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianChannelKernel_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianMixtureMeasure_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianChannelInfo_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfoNats_eq_gaussianChannelInfo' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_eq_gaussianChannelInfo' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussian_comparison_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussian_comparison_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussian_comparison_min_bits' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_transport_mutualInfo' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_sq_gaussianReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_sub_sq_gaussianReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_sub_sq_gaussianReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rnDeriv_gaussianReal_gaussianReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.log_gaussianPDFReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.llr_gaussianReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianReal_absolutelyContinuous_gaussianReal' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integrable_gaussianLlr' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_gaussianLlr' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_gaussianReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_prod_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_pi' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussian_kl_term_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_pi_gaussianReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_gaussian_kl_terms' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussian_variance_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussian_kl_budget_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussian_kl_budget_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_pi_gaussianReal_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_mixture_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_mixture_le_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_compProd_right_eq_lintegral_of_density' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.klDiv_mixture_le_of_density' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measure_pi_withDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianReal_eq_withDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.pi_gaussianReal_eq_withDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.stdGaussian_segment_hits_zero_null' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ofReal_integral_Ioc_le_lintegral' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lintegral_sq_norm_smoothingPowerMap_sub_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_sq_norm_smoothingPowerMap_sub_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_sq_norm_smoothingPowerMap_sub_le_of_map' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.smoothingGaussian_eq_multivariateGaussian' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_sq_norm_smoothingPowerMap_sub_le_of_multivariateGaussian' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.smoothingPowerMap_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.smoothingPowerMap_of_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.smoothingPowerMap_of_one_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuousAt_smoothingPowerMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_smoothingPowerMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasDerivAt_norm_rpow_smul_segment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_deriv_norm_rpow_smul_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.countable_segment_norm_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_smoothingPowerMap_sub_le_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sq_intervalIntegral_unit_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sq_norm_smoothingPowerMap_sub_le_integral' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_exp_neg_sq_affine_gaussianReal_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_exp_neg_norm_sq_stdGaussian_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.lintegral_Ioi_one_add_mul_rpow_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ofReal_inv_le_lintegral_exp_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lintegral_norm_add_smul_rpow_neg_two_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.lintegral_rpow_le_of_lintegral_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lintegral_norm_add_smul_rpow_neg_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeLinkClass.exists_contDiffOn_deriv' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.NativeLinkClass.abs_deriv_add_slope_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeLinkClass.lip_add_slope_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_le_one_of_mem_fingerprintDomain' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.inner_priorMean_mem_Icc' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.contDiff_inner_priorMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.contDiffOn_nativeOsLinkFpStat' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasFDerivAt_nativeOsLinkFpStat' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coordPartial_nativeOsLinkFpStat_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_nativeOsLinkFpStat_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_nativeOsLinkFpStat_apply_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_nativeOsLinkFpStat_uncurry' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsLink_fingerprint_finite_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_nativeOsLinkFpLeft' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_nativeOsLinkFpRight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_nativeOsLinkFp_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_super_linkFpLeft_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_super_linkFpRight_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsLink_fingerprint_transport_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_signed_moment_intermediate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_nonlinear_main_first_general' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_nonlinear_main_second_general' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_nonlinear_main_general' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_nonlinear_main_general_local' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_budgets_signed_part_general' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_budgets_signed_part_general_local' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.nativeOs_information_lower_bound_general' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.nativeOs_recipe_orders_general' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_signed_budget_le_general' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_rate_identities' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsGeneralLowerConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsLowerConstant_eq_general' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_arbitrary_sample_lower_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_arbitrary_sample_lower_law_local' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.native_arbitrary_sample_lower_law_local_of_le_four' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.native_arbitrary_sample_lower_law_local_oversampling' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.native_arbitrary_sample_lower_law_exponentialLoss' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.native_arbitrary_sample_lower_law_squaredMarginLoss' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.nativeOs_budget_term_orders_general' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empiricalGradientNoise_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empiricalGradient_at_populationMin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empirical_population_minimizer_distance' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quartic_pairing_le_gradientNoise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.centered_logistic_average_eq_gradientNoise' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_empiricalGradientNoise_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_empiricalGradientNoise_sq_le_at_populationMin' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.bregman_lower_of_hessian' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gradient_derivative_symmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hessian_norm_le_of_quadratic_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hessian_regularizer_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.isProbabilityMeasure_coupledBlockPrior' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockMeanEnergy_mean' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockMeanEnergy_second_moment' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.norm_coupledBlockMeanVector_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockPrior_norm_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockPrior_norm_fourth' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockPrior_prescribed_scale' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.exists_blockProb_representation' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.exists_heterogeneous_pair_representation' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.quarticAccuracyBound_le_sq_of_schedule' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.exists_coupled_accurate_learner_scaling' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.measurable_coupledEmpiricalLearner' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.norm_coupledEmpiricalLearner_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledEmpiricalLearner_accuracy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockReindex_unreindex' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.norm_coupledBlockUnreindex' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.measurable_coupledBlockEmpiricalLearner' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockEmpiricalLearner_reindex' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.norm_coupledBlockEmpiricalLearner_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.measurable_coupledBlockEmpiricalLearnerSeed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.norm_coupledBlockEmpiricalLearnerSeed_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockEmpiricalLearnerSeed_accuracy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.quarticAccuracyBound_262144_lt_witness' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.exists_coupled_accurate_learner_262144' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_accurate_pair_residual' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_accurate_pair_residual_exists' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.isProbabilityMeasure_blockSpinMeasure' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integral_blockSpinMeasure' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.isProbabilityMeasure_coupledBlockSpinProductMeasure' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.norm_coupledBlockReindex' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.inner_coupledBlockReindex' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockDataMean_eq_reindex' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.norm_coupledBlockDataMean_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.isProbabilityMeasure_coupledBlockDataLaw' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integrable_blockSpinMeasure_of_finite' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integral_coupledBlockCenteredContribution' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integral_coupledBlockCenteredContribution_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.inner_coupledBlockFeature_sub_mean' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.norm_coupledBlockFeature' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.integral_inner_coupledBlockDataLaw' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockTrainingEnergy_nonneg' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockPairEnergy_nonneg' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockTrainingEnergy_tail' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockPairEnergy_tail' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_randomized_training_energy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_randomized_pair_energy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_proper_training_energy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_proper_pair_energy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_proper_training_energy_lt' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.norm_sq_coupledBlockCoeffTrue_add_false' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.sum_sq_half_pairing_le_max_opNorm_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.sum_sq_half_pairing_coupledBlock_le_max_opNorm_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.inner_coupledBlockFeature_sub_mean_eq_half_pairing' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_training_energy_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.inner_coupledBlockFeature_pair_eq_half_pairing' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_pair_energy_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledPrior_weighted_fingerprint_fst' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledPrior_weighted_fingerprint_snd' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_populationMinimizer_norm_cubic' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_populationMinimizer_norm_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_populationRisk_growth' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.nativeErrorScale_quartic_le_sqrt' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_accuracy_second_moment' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_accuracy_training_remainder' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_accuracy_training_remainder_capped' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_prior_accuracy_second_moment' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_prior_accuracy_second_moment_sqrt' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.logistic_pair_loss_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.logistic_loss_energy_of_quadratic' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_proper_logistic_loss_energy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.measurable_coupledBlockHalfEntry' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockHalfEntry_mem_Icc' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integral_blockSpinMeasure_half' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integral_coupledBlockHalfEntry' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.iIndepFun_coupledBlockHalfEntry' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.hasSubgaussianMGF_coupledBlockHalfCenteredEntry' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.iIndepFun_coupledBlockHalfCenteredEntry' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockHalfMatrix_energy_tail' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.iIndepFun_coupledBlockHalfCenteredEntry_pair' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.hasSubgaussianMGF_coupledBlockHalfCenteredEntry_pair' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockPairDifferenceMatrix_tail' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.logisticLoss_remainder_nonneg' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockLogisticResidual_nonneg' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockLogisticResidual_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockLogisticResidual_sq_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_randomized_training_remainder' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockSampleWeight_pos' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockSampleWeight_nonneg' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.sum_coupledBlockSampleWeight' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.continuous_blockProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.continuous_coupledBlockSampleWeight' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.blockProb_hasDerivAt_fst' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.blockProb_hasDerivAt_snd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockSampleWeight_update_fst' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockSampleWeight_update_snd' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockSampleWeight_hasDerivAt_fst' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockSampleWeight_hasDerivAt_snd' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integrable_bounded_mul_density' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.binaryPrior_stein' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.blockPrior_stein_fst' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.blockPrior_stein_snd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.measurable_refreshBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.measurePreserving_refreshBlock' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integral_heterogeneousBlockLaw_update' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockPrior_stein_fst' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockPrior_stein_snd' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.sum_coupledBlockCoeff_sq_eq_norm_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockDataLaw_norm_le_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integral_coupledBlockDataLaw_centered_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integral_coupledBlockDataLaw_centered_sq_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integral_coupledBlockDataLaw_inner_sq_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.isCoupledBlockDataLaw_coupledBlockDataLaw' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_accuracy_error_second_moment' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledMeanExpectation_eq_jointAverage' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledScoreExpectation_eq_jointAverage' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_selected_gaussian_localized_lower' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_selected_gaussian_information_bounds' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.exists_coupled_positive_information_learner' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_selected_gaussian_directions' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_selected_gaussian_upper' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledAccurateLearners_quartic_accuracy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledNoisyInformation_bounds' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledWorstInformation_facts' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_prior_information_le_worst' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledJointAverage_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_joint_fingerprint' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_joint_divergence_nonpos' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_joint_signed_fingerprint' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_prior_accuracy_localized_training_energy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_prior_accuracy_localized_training_remainder' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.measurable_coupledBlockConditionalLearnerMoment' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockConditionalLearnerMoment_eq_prod' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockConditionalLearnerMoment_mem_Icc' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_prior_localized_training_energy_of_moment' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_prior_localized_training_remainder_of_moment' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.measurable_coupledBlockAlignment_seed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.measurable_coupledLogisticWeightedT_seed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_logistic_randomized_signed_fingerprint' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_logistic_mean_expectation' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_logistic_randomized_mean_expectation' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.continuous_coupledMeanVector' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledPairResidualEnergy_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlock_randomized_pair_residual' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.iIndepFun_of_measurePreserving' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.iIndepFun_pair_copies' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_population_loss_eq_sum' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledPopulationLossContrast_eq_native' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.measurable_coupledPopulationLossContrast_seed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.abs_coupledPopulationLossContrast_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_average_mono_bounded' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_mean_contrast_average_le_population' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_logistic_population_loss_lower_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.measurable_norm_coupledBlockMeanVector' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.norm_coupledBlockMeanVector_le_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integrable_coupledBlockMeanVector_rpow' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_prior_second' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_prior_fourth_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_prior_two_thirds_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_prior_eight_thirds_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_prior_four_thirds_ge' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integrable_coupled_calibration_integrand' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_prior_integrated_calibration_budget' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integrable_coupledMeanExpectation_seed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integrable_coupledScoreExpectation_seed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_randomized_signed_fingerprint' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_sample_weight_le_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_score_fst_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_score_snd_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.continuous_coupled_score_fst' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.continuous_coupled_score_snd' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_sample_fingerprint_fst' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_sample_fingerprint_snd' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.blockSpinMeasure_singleton' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledSampleLaw_singleton' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockSpinProductMeasure_singleton' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledSampleLaw_eq_iid' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledSampleLaw_map_features' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.isProbabilityMeasure_coupledSampleLaw' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integral_coupledSampleLaw' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integrable_coupled_weighted_statistic' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledJointAverage_eq_integral' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledJointAverage_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledJointAverage_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledJointAverage_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.integrable_coupled_randomized_weighted' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integrable_coupledJointAverage_seed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integrable_coupledSampleAverage_prior' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_randomized_average_swap' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.measurable_coupledReleaseMap' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.memLp_coupledSelectedLossRelease' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integrable_coupledSelected_moments' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_selected_gaussian_lower_of_budgets' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_selected_prior_accuracy_localized_energy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledSelected_signed_integral_sum' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledSelected_energy_integral_sum' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_selected_signed_channel_budget' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.measurable_coupledSelectedLossRelease' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledSelectedLossRelease_signed_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.abs_coupledSelectedLossRelease_le_two' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_selected_accurate_residual_exists' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_selected_logistic_energy_weighted' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_selected_logistic_energy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_selected_signed_expectation_eq_population_contrast' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_selected_logistic_signed_lower_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_selected_logistic_signed_positive' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledSelectedPairLearner_super' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.measurable_coupledSuperRawPair' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.measurable_coupledSuperRawPairSeed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.measurable_coupledSelectRawSample' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.measurable_coupledSelectedPairLearner' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledSuperRawPair_data_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledSuperRawPairSeed_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.measurePreserving_coupledSuperRawPairSeed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_integral_superTraining_superSeed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_integral_superRawPairSeed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_integral_selectedPairLearner' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_logistic_signed_calibration' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledMeanLossContrast_lower' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.abs_coupledMeanLossContrast_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.measurable_coupledMeanLossContrast_seed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledMeanLossContrast_expectation_lower' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_logistic_signed_loss_lower_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledMeanLossContrast_le_population' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_logistic_training_score_lower_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_logistic_average_training_score_lower_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledSignedLossBudget_witness' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_logistic_population_loss_positive' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.measurable_coupledRawIIDLaw' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledSuperKernel_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.integrable_coupledSuper_average' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integrable_coupledSuper_information' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.continuous_coupledBlockReindex' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledTrainingScore_eq_coordinates' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.abs_coupledTrainingScore_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.measurable_coupledTrainingScore_seed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_randomized_training_score_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_rate_prior_admissible' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_uniform_prior_lower' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_uniform_pointwise_upper' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_uniform_law_scale' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_uniform_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_uniform_accurate_class_nonempty' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_uniform_minimax_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_erm_accurate_all_couplings' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_universal_accurate_class_nonempty' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_unknown_coupling_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_unknown_coupling_minimax' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockAlignment_eq_inner' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockAlignment_hasDerivAt_fst' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledBlockAlignment_hasDerivAt_snd' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledWeightedStatistic_hasDerivAt_fst' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledWeightedStatistic_hasDerivAt_snd' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledWeightedDivergence_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledWeightedDivergence_nonpos' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.continuous_coupledBlockAlignment' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.continuous_blockCovarianceFstFst' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.continuous_blockCovarianceFstSnd' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.continuous_blockCovarianceSndFst' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.continuous_blockCovarianceSndSnd' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.continuous_logisticCurvature' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.continuous_coupledLogisticWeightedT' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.continuous_coupledLogisticWeightedU' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledLogisticWeightedT_hasDerivAt_fst' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledLogisticWeightedT_hasDerivAt_snd' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledLogisticWeightedU_sum_nonpos' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.blockCovariance_entries_abs_le_two' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledLogisticWeightedT_abs_le_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupledLogisticWeightedU_abs_le_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.coupled_logistic_signed_fingerprint' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.couplingProfile_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.exists_heterogeneous_data_representation' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.homogeneous_data_specialization' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.homogeneous_prior_specialization' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.finite_uniform_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.finite_erm_universally_accurate' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.finite_unknown_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.finite_unknown_minimax' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Heterogeneous.integral_heterogeneousBlockLaw_coord' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integral_heterogeneousBlockEnergy_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Heterogeneous.integral_heterogeneousBlockEnergy_sq_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.normalizedBlockMeanVector_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_normalizedBlockMeanVector_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_independentBlockLaw_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_normalizedBlockEnergy_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_normalizedBlockEnergy_sq_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_normalizedBlockEnergy_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_independent_centered_sum_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.releaseInfoI_le_releaseInfoJ' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.releaseInfoJ_le_releaseInfoS' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.releaseInfoS_noisy_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condMutualInfo_release_le_model' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condMutualInfo_release_coord_le_model' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.information_directions' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.releaseInfoI_le_model_information' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.information_directions_tracer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.information_profile_accuracy_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.information_profile_total_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.information_profile_large_noise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.information_profile_repetition_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_klFunScaled_le_log_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.card_mul_eq_one_of_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfoNats_le_log_inv_of_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfoNats_selection_bits_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_selection_bits_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_le_selection_bits' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condMutualInfo_selection_bits_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfoNats_le_klDiv_prod_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_prodAssoc_compProd_comap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfoNats_pair_le_klDiv_compProd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condMutualInfo_le_klDiv_compProd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.releaseInfoS_le_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.releaseInfoS_le_klDiv_compProd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.releaseInfoS_le_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empiricalOptimizer_norm_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_empiricalOptimizer_populationRisk' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.logisticSlope_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticGradient_zero_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticSlope_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasDerivAt_logisticLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasFDerivAt_logisticMargin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasFDerivAt_logisticRisk' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasGradientAt_quarticLogisticObjective' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticLogisticGradient_zero_at_localMin' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.hasDerivAt_logisticSlope' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticCurvature_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticCurvature_le_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticCurvature_ge_eighth' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticOptimizerSlopeBound_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_logisticSlope_le_optimizerBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticSampleGradient_norm_le_optimizerBound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_norm_logistic_centered_average_sq_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.logisticUnitSlopeBound_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_logisticSlope_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_logisticLoss_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticSlope_monotone' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticSlope_pairing_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticGradient_monotonicity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticLoss_remainder_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticSlope_pairing_ge_eighth' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quadratic_bregman_lower_quartic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quadratic_fails_quartic_upper_growth' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_klDiv_finite_kernels' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_mutualInfo_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_directionInfo_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_nativeNoisyInformation_clip' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_nativeNoisyInformation' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_nativeNoisyInformation_local' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.main_information_prior_averaged_unconditional' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.main_information_prior_averaged_local' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_loss_information_prior_averaged_local' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.oversampling_lower_prior_averaged_native_unconditional' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.oversampling_lower_prior_averaged_power_unconditional' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.mainLowerConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.one_le_mainUpperConstant' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mainDimensionConstant_eq_of_le_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.main_lower_algebra' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.main_upper_algebra' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeResidualBudget_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_loss_information_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_loss_information_law_infimum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sq_le_mul_of_forall_amgm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.two_mul_le_amgm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sq_le_of_prior_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sq_le_of_prior_moments_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_le_of_le_on_cube' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.directionInfo_between' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.releaseInfoI_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zero_mem_productCube' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_nativeReleaseVector' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeLossRelease_ae_abs_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeNoise_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeNoisyInformation_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeWorstInformation_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_channel_inequality' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_native_energy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.main_information_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.main_information_prior_averaged' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.main_information_upper_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativePopulationObjective_eq_of_local_representatives' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.nativeAccurateLearners_mono_local_representatives' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.native_loss_information_law_local' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.main_exponent_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeMargin_pos_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeSlope_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mainScaleGamma_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeSlope_mul_mainScaleGamma' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mainScaleRoot_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rpow_two_mul_eq_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mainScaleGamma_rpow_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.four_mul_div_nativeSlope' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativePriorVariance_eq_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativePriorVariance_rpow_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativePriorVariance_rpow_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rpow_neg_two_div_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rpow_inv_cube_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.error_rpow_eq_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mul_log_div_le_two_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.weightedTailBound_le_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mul_le_of_le_div_add_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.one_add_rpow_le_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sq_div_le_of_regime' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mul_le_sq_div_of_cube_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.main_learner_scale_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.main_energy_scale_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.main_mixed_scale_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.main_population_penalty_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.main_alignment_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.main_signal_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.main_cross_penalty_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.main_energy_penalty_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.main_energy_budget_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.main_residual_scale_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.main_recipe_orders' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.MainTheoremRemarks.condMutualInfo_gaussian_perturbed_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.MainTheoremRemarks.noisy_model_information_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.MainTheoremRemarks.native_hard_laws_uniform_prior_mass' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.mainSignalRate_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mainLearnerConstant_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mainEnergyConstant_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mainThreshold_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mainThreshold_pos_of_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.exists_pos_le_mainThreshold' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.half_mainThreshold_mem_Ioc' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_loss_information_law_small_epsilon' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.one_div_two_mul_le_rpow_neg_two_thirds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.tendsto_three_rpow_third_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.eventually_three_rpow_third_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quadratic_not_quartic_regularizer_class' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.matched_growth_counterexample' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lower_quartic_only_law_fails' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_sq_toEuclideanLin_transpose_eq_columnEnergy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.sum_sq_eq_one_of_norm_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_opNorm_sq_entryMatrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.exp_opNorm_sq_le_sum_net' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_exp_opNorm_sq_entryMatrix_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_le_log_div_of_integral_exp_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measureReal_lt_le_of_integral_exp_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_opNorm_sq_entryMatrix_le_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measureReal_opNorm_sq_entryMatrix_gt_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.matrixEnergyC_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.matrixEnergyK_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.matrixEnergy_mgf_bound_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.matrixEnergy_rate_mul_S' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.opNorm_sq_entryMatrix_energy_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.opNorm_sq_entryMatrix_tail_of_proxy_two' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.hasSubgaussianMGF_sub_two_inv_dim' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.iIndepFun_blocks_of_iIndepFun_pairs' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.opNorm_sq_difference_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.log_one_sub_le_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.log_sixty_one_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.log_forty_div_twenty_one_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.matrixEnergyK_one_div_thirty_two_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.matrixEnergyK_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.matrix_energy_constant_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasSubgaussianMGF_centered_feature' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.matrix_energy_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_euclidean_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.sq_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.norm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_of_unit_ball_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_coord_le_one_of_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.integral_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.integrable_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.integral_inner_sub_mean' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.integral_norm_sub_mean_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.integral_norm_add_sub_mean_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.priorMean_zero_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.integral_coord_mul_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.integral_inner_sq_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.integral_norm_add_pow_four_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_pi_succ_last_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.ae_pi_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_sum_sub_le_of_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.integral_norm_sum_sub_mean_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.integral_norm_sum_pow_four_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.logisticLoss_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticRisk_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticPotential_le_quarticLogisticObjective' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quarticLogisticObjective_coercive' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticLogisticObjective_exists_minimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.absolutelyContinuous_map_of_measurable' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_eq_withDensity_map_of_leftInverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_map_of_leftInverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_map_measurableEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_map_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isProbabilityMeasure_jointLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isProbabilityMeasure_productLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.jointLaw_map_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.productLaw_map_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfoNats_symm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_symm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfoNats_eq_zero_of_indepFun' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_eq_zero_of_indepFun' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.jointLaw_comp_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.productLaw_comp_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfoNats_comp_left_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_comp_left_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condMutualInfo_eq_of_indepFun' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_compProd_right_eq_lintegral' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_compProd_two_point' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_compProd_fair_bool' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condLawKernel_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isMarkovKernel_condLawKernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.jointLaw_eq_compProd_condLawKernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.productLaw_eq_compProd_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfoNats_fair_bit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeEnergyScale_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeMixedScale_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.finite_native_budgets' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_margin_mem_Icc' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.finite_native_budgets_one_release' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeSelectorSign_mul_release' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_train_sub_ghost_margin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativePairCoord_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeJoint_sum_integral_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_sq_joint_train_margin_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_budgets_signed_part' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_budgets_energy_part' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_budgets_residual_part' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.finite_native_budgets_unconditional' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeLinkClass.zero_mem_margin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeLinkClass.differentiableAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeLinkClass.hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeLinkClass.deriv_continuousOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeLinkClass.continuousOn_margin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeLinkClass.curv_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeLinkClass.lip_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeLinkClass.deriv_lipschitz' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeLinkClass.convexOn_margin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeLinkClass.shifted_convexOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeLinkClass.shifted_continuousOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeLinkClass.tangent_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeLinkClass.le_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeRegularizerClass.continuousOn_ball' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.NativeRegularizerClass.norm_segment_le_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.NativeRegularizerClass.segment_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_inner_const_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeLinkClass.exists_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_link_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativePopulationObjective_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativePopulationObjective_decomp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_link_remainder_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_link_remainder_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativePopulationObjective_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativePopulationObjective_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_link_segment_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.exists_nativePopulationMinimizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativePopulationObjective_growth' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativePopulationMinimizer_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativePopulationMinimizer_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativePopulationMinimizer_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_nativeAveragedLearner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_nativeAveragedLearner_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_inner_superLearner_averaged' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_fingerprint_transport_randomized' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.nativeClip_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeClip_of_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_nativeClip' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_nativeSignBitsLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeSignBitsLaw_singleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_nativeSignBitsLaw_clip' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeSuperKernel_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeSuperKernel_apply_of_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isProbabilityMeasure_nativeJointMeasure' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.nativeSuperKernel_ae_ball' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurableSet_nativeGood' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeJoint_ae' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeJoint_ae_good' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeJoint_integrable' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeKernel_integral_integrable' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeJoint_integral_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeJoint_measureReal_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.superSeed_law_native' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.indepFun_superTraining_superSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_superTraining_superSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_superTraining_superSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.trainingPoint_law_native' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_nativePopulationObjective' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_nativePopulationObjective_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_super_objective_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_super_objective' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_super_error_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_super_learner_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_super_alignment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_super_matrix_tails' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_priorMean_native' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeGood.norm_priorMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeGood.norm_train' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeGood.norm_ghost' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeJoint_integral_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeJoint_integral_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeJoint_integral_le_prior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_joint_learner_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_joint_mixed_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_nativeJointTrainOp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_joint_training_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_inner_native' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_sum_fin_le_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_inner_sub_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_inner_le_one_native' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_joint_learner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_joint_priorMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_joint_train' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_joint_ghost' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_joint_ghost_jensen' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_joint_ghost_center' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_joint_ghost_orth' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_joint_ghost_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_joint_fingerprint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_joint_alignment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.map_coord_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.eq_signProductLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_fingerprint_transport_of_sign_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.sum_sq_le_sqrt_add_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_link_sub_le_mul_abs' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_link_residual_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_sq_residual_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_weighted_energy_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_raw_energy_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_residual_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeBudgetsLocal_release_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeBudgetsLocal_reference_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.finite_native_budgets_local' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.matrixEnergyS_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.matrixEnergyK_ratio_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeErrorScale_le_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeErrorScale_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeLearnerScale_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeLearnerScale_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_sq_le_sqrt_add_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_abs_le_mul_sqrt_mul_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_descent_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_shifted_deriv_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sqrt_rpow_eq_rpow_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_learner_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_mixed_moment_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_cross_term_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_signed_moment_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rpow_sub_one_mul_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rpow_sub_two_mul_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rpow_sub_two_mul_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeMargin_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeMargin_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeMargin_rpow_sub_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeSlope_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeSlope_le_margin_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_integrable_inner_sq_of_sign_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_integral_inner_sq_le_of_sign_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.native_integral_curvature_le_of_sign_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.native_integral_inner_sq_le_signProductLaw' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.native_integral_curvature_le_signProductLaw' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.norm_nativeComparisonPoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.inner_nativeComparisonPoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_nativeComparisonPoint_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_nativeComparisonPoint_rpow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_nativeComparisonPoint_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.inner_nativeComparisonPoint_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_comparison_point_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_population_objective_comparison' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_pointwise_alignment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_population_calibration' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticLogistic_residual_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticLogistic_residual_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticLogistic_localMin_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticLogistic_localMin_norm_cubic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticLogistic_localMin_norm_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticLogistic_localMin_norm_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empiricalQuarticObjective_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empiricalQuartic_residual_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empiricalQuartic_residual_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empiricalQuartic_localMin_norm_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_of_indepFun_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_coord_le_of_sign_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_coord_of_sign_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_eq_one_of_sign_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_inner_data' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_inner_data' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_inner_centered_data' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_euclidean_coord_le_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.inner_sub_eq_sum_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_coord_sq_of_sign_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_centered_coord_of_sign_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_centered_coord_of_sign_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_centered_coord_mul_of_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_centered_coord_sq_of_sign_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_superLearnerTraining' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.indepFun_superLearnerTraining_ghostPoint' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measurable_ghostPoint_super' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ae_norm_ghostPoint_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_ghost_comp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_ghost_centered_margin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ae_norm_trainingPoint_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_learner_coord_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ae_abs_ghost_coord_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_train_mul_ghost_margin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_ghost_margin_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_ghost_convex_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_ghost_link_jensen' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isProbabilityMeasure_boolCoordLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boolCoordLaw_apply_singleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_boolCoordLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_boolSampleLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boolSampleLaw_apply_singleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_boolSampleLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_pi_signProductLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_super_training_finite' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_fingerprint_transport' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_fingerprint_transport_recipe' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasDerivAt_exponentialLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.deriv_exponentialLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.exponentialLoss_nativeLinkClass' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.deriv_squaredMarginLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.squaredMarginLoss_nativeLinkClass' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.balanced_label_native_margin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.balanced_label_native_loss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeLinkClass.exists_measurable_extension' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.nativePopulationObjective_eq_of_link_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.nativeNoisyInformation_eq_of_link_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeWorstInformation_eq_of_link_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_error_rpow_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_sq_le_rpow_integral_rpow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_error_second_moment_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_error_norm_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_optimizer_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_optimizer_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_optimizer_mul_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_optimizer_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_optimizer_sq_ae' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticLogistic_exists_unique_minimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.empiricalQuartic_exists_unique_minimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.empiricalQuartic_exists_feasible_minimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.empiricalQuartic_exists_certified_minimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.sum_sq_mulVec_eq_norm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_sq_mulVec_le_l2_opNorm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_inner_sq_le_l2_opNorm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_inner_pair_sq_le_opNorm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_sq_training_margin_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_inner_centered_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.opNorm_sq_entryMatrix_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.aemeasurable_opNorm_sq_entryMatrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rpow_third_le_tangent' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rpow_four_thirds_le_tangent' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_norm_nativeOsPerturbation_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_norm_rpow_four_thirds_nativeOsPerturbation_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.logisticUnitSlopeBound_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_sample_expectation_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationQuarticRisk_le_add_of_unitBall' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.nativeOsLearner_accuracy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticUnitSlopeBound_le_three_quarters' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.rpow_inv_nat_le_of_le_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rpow_div_nat_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsAccuracyBound_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativePopulationObjective_quartic_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsLearner_all_distributions' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsLearner_mem_accurate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasGradientAt_nativeOsPopObjective' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsPopObjective_coercive' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsPopObjective_exists_minimizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationQuarticGradient_monotone_quartic' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationQuarticGradient_distance_cube' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationQuarticGradient_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsPop_exists_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsPopMinimizer_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsPopMinimizer_isMin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsPopMinimizer_zero_isMin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsPopMinimizer_norm_cube_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsPopMinimizer_sub_cube_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_nativeOsPopMinimizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_empirical_population_distance_cube' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.le_rpow_third_of_cube_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_perturbed_excess_pathwise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticSampleGradient_norm_le_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_empiricalGradientNoise_sq_le_unit' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.two_max_div_le_add_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_upper_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_law_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.contDiff_logisticSlope' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.priorMeanCLM_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasFDerivAt_nativeOsFpStat' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.contDiff_nativeOsFpStat' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_nativeOsFpStat_uncurry' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.coordPartial_nativeOsFpStat_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_nativeOsFpStat_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_priorMean_le_one_of_cube' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_sampleFeature_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_fingerprint_finite_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_sampleWeight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_priorMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_nativeOsFpLeft' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_nativeOsFpRight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_nativeOsFp_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_super_fpLeft_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_super_fpRight_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_fingerprint_transport_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_exp_neg_mul_sq_gaussianReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_Ioi_one_add_two_mul_rpow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ofReal_inv_le_lintegral_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.inv_ofReal_le_lintegral_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_exp_neg_mul_sum_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lintegral_laplace_sum_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lintegral_inv_sum_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_nativeOsPerturbation' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_nativeOsPerturbation_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_norm_sq_nativeOsPerturbation' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measureReal_norm_nativeOsPerturbation_gt_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.exists_orthonormalBasis_adapted' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_sq_le_norm_starProjection_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lintegral_inv_sq_norm_starProjection_perturbation_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_inv_sq_norm_starProjection_perturbation_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measurable_nativeOsLearner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_nativeOsLearner_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsTrain_flipBit' depends on axioms: [propext, Quot.sound]
'LossOnlyTraceability.measurable_nativeOsTrain' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_root_sensitivity_avg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_flip_scalar' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_flip_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_nativeOsRelease' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsRelease_eq_bridgeRelease' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_bridgeRelease_sub_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_release_flip_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_sq_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_sum_sq_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lintegral_pi_fairBool_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsCurvatureFloor_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.exists_nativeOsCurvatureFloor_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_nativeOsCurvatureFloor' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lam_le_nativeOsCurvatureFloor' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sq_norm_starProjection_le_nativeOsCurvatureFloor_cube' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.finrank_span_range_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ennreal_tangent_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.inv_ofReal_cube_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.contDiff_logisticLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.deriv_logisticLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.deriv_logisticSlope' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticLoss_nativeLinkClass' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_signed_moment_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_budgets_signed_part' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsLowerThreshold_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_recipe_orders' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_information_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsLowerConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsQuarticThreshold_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_sample_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lintegral_superMeasure_iterated' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_nativeOsReleaseCentre' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_cube_residual_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ennreal_floor_combination' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsInverseMoment_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_floor_moment_le_param' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_tangent_optimum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_floor_moment_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_floor_moment_le_lam' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_noise_information_log_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasGradientAt_nativeOsObjective' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_nativeOsEmpiricalGradient_zero_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_nativeOsEmpiricalGradient_zero_le_half' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.norm_nativeOsEmpiricalGradient_zero_le_norm' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.norm_logisticSlope_smul_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_nativeOsEmpiricalGradient_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_nativeOsEmpiricalGradient_update_sub_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.nativeOsGradMap_monotone' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsGradMap_monotone_quartic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsObjective_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsObjective_coercive' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_nativeOsObjective' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsObjective_exists_minimizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsGradMap_eq_neg_of_isMin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsGradMap_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsGradMap_exists_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsMinimizer_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsMinimizer_eq_of_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsMinimizer_isMin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsMinimizer_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_root_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsMinimizer_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsMinimizer_norm_cube_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sq_le_one_add_of_cube_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.starProjection_nativeOsGradMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_root_projection_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_root_curvature_floor' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_root_sensitivity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_root_stability' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_root_norm_le_crude' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_nativeOsEmpiricalGradient_sub_le_pi' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.continuous_nativeOsMinimizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.inner_sub_ballProjection_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_ballProjection_sub_ballProjection_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.nativeOs_upper_clauses' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsLearner_mem_accurate_boundary' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_law_noise_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsNoiseConstant_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_third_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_upper_noise_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeRegularizerClass.exists_continuous_extension' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.NativeRegularizerClass.exists_measurable_extension' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.nativePopulationObjective_eq_of_regularizer_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measure_bits_eq_point' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_comp_fair_bits' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.pos_of_swapSMinus_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_swap_moment_variance' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swapRelease_eq_zero_of_frobenius_eq_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.native_swap_information' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_centered_sq_le_raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_centered_sum_sq_le_raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_swapMinimizer_mask_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.numericalSwapRelease_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.numerical_swap_moment_variance' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_swap_numerical_information' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_nearestMeshRound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nearestMeshRound_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nearestMeshDifferenceError_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_nearestMeshDifferenceError' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nearestMeshDifferenceError_memLp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nearestMeshDifferenceError_prior_integrable' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.nearestMeshDifferenceError_prior_energy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.nearestMesh_rounding_prior_information' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Observer.directionInfo_comp_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Observer.releaseDirectionInfo_le_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Observer.sqrt_two_mul_mul_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Observer.sqrt_two_mul_div_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Observer.map_sub_div_sqrt_two_gaussianReal' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Observer.measurable_pairNoiseDiff' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Observer.map_pairNoiseDiff' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Observer.measurable_twoLossRelease' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Observer.pairDiff_twoLossRelease' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Observer.designNoisyInformation_le_twoLossInformation' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Observer.twoLossInformation_le_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Observer.half_le_sqrt_two_noise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Observer.native_two_loss_lower_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Observer.tilt_two_loss_lower_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Observer.measurable_releaseDirectionInfo_kernel' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Observer.twoLossInformation_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Observer.tilt_two_loss_lower_law_prior_averaged' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Observer.native_two_loss_lower_law_prior_averaged' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.empiricalOptimizer_minimizes' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empiricalOptimizer_localMin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_empiricalGradient_sample' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empiricalOptimizer_residual_cubic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_empiricalOptimizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_empiricalOptimizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_columns_span_ne_top_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundaryPairMatrix_col' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundaryPairMatrix_rank_lt_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundaryPairMatrix_rank_lt_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurableSet_counterGoodSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_powerMaskRelease' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurableSet_counterMaskSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_powerPairRelease' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measureReal_counterGoodSet_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerPairRelease_condMutualInfo_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerLinear_erm_accurate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_counter' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerBregman_accuracy_of_sample' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_powerLearnerMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerLearnerMap_all_distributions' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerLearnerMap_mem_accurate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeReleaseVector_linear_eq_powerPairRelease' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.powerLearner_strong_information_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_counter_no_uniform_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_no_uniform_upper_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sliceDensity_ae_eq_zero_of_measure_eq_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.mutualInfoNats_ge_of_identify' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_bits_ge_of_identify' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.measure_coord_eq_le_half' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.powerPairRelease_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.trainingAverage_mask_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mask_eq_of_powerMaskRelease_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.linearIndependent_of_span_columns_eq_top' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measurable_counterCoord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_counterColumn' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.iIndepFun_counterCoord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.indepFun_counterColumn_prev' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measure_counterColumn_mem_le_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measure_eq_comp_le_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measure_mul_add_eq_zero_le_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rankPotential_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rankPotential_sup_le_of_notMem' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.three_inv_add_two_div_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.two_div_three_mul_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lintegral_rankPotential_sup_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_familyOperator' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isOpen_le_familySpanFinrank' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_familySpanFinrank' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.submodule_eq_top_iff_finrank' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rankPotential_span_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_rankPotential_span' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_rankPotential_sup_span' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lintegral_rankPotential_prefix_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measure_span_ne_top_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.three_mul_two_thirds_pow_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.three_pow_mul_two_thirds_pow_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_energy_of_learner_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_finite_energy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_finite_signed_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_finite_signed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_finite_information' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversamplingFiniteLearnerScale_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_finite_objective' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_finite_minimizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_finite_minimum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_finite_super_learner_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_finite_super_alignment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_finite_joint_learner_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_finite_joint_alignment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_jointLaw_le_lintegral_gaussian_dim' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.condMutualInfo_gaussian_channel_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condMutualInfo_le_of_extra_side' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_trainingMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_toLp_fin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_oversamplingLearner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_oversamplingLearner_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.clippedPowerMap_eq_smoothingPowerMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianSeedLaw_map_smoothing' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianSeedLaw_coord_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_smoothed_mean_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversamplingLearner_accuracy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerBregmanConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversamplingNoiseScale_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversamplingLearner_accuracy_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_powerLinearRisk' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversamplingLearner_all_distributions' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversamplingLearner_mem_accurate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversamplingLowerConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversamplingLowerThreshold_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeSlope_le_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.one_le_mainScaleRoot' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_signal_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_recipe_orders' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_lower_algebra' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_lower_bound_native' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_lower_prior_averaged_native' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.oversamplingPowerLowerConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversamplingPowerThreshold_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_lower_bound_power' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_lower_prior_averaged_power' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measurePreserving_superSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.indepFun_superBitsData_superSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.indepFun_superBits_superDataSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.indepFun_superBase_superNoise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_superMeasure_base' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_superBase_iterated' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_superCenter' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.superTrainMean_sub_superCenter' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_nativeSelectorSign' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_nativeSelectorSign' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_nativeSelectorSign_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_norm_superTrainMean_sub_superCenter_sq_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measurable_oversamplingPairEnergy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversamplingPairEnergy_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_smoothing_constant_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversamplingSmoothingEnergy_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversamplingNoiseBudget_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_weight_mul_norm_superTrainMean_sub_superCenter_sq_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.oversamplingRelease_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.toLp_oversamplingMechanism' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.toLp_center_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_weighted_smoothing_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversamplingPairEnergy_superData' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_pairEnergy_integral_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_noise_information_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_noise_information_le_explicit' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.oversamplingCurvature_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasGradientAt_boundaryRegularizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gradient_boundaryRegularizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundaryRegularizer_bregman_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundaryRegularizer_tangent' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversamplingRegularizer_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversamplingNoiseRate_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversamplingPowerUpperConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.div_rpow_eq_mul_rpow_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rpow_div_mul_rpow_mul_rpow_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rpow_neg_two_div_rpow_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_upper_algebra' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversamplingNoiseScale_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_model_bound_le_rate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_noise_bound_le_rate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_upper_bound_power' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_minimax_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_minimax_law_infimum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_oversamplingRelease' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_ofLp_fin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_sq_ofLp_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_oversamplingMechanism' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.superLearner_oversamplingLearner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeReleaseVector_oversampling' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_strong_le_mechanism' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.indepFun_superBitsData_trainMean_superSeed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.oversampling_mechanism_information_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversampling_model_information_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.oversamplingLearner_mem_allDistributions' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.oversampling_paper_level_minimax' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsNoiseConstant_lt_264' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ctNoiseConstant_lt_1051' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_third_entry_le_264' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_third_entry_le_1051' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zero_noise_coefficient_lt_79' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticAccuracyBound_le_of_sample' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_erm_accurate_oversampled' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.clippedPowerMap_four_half_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationQuarticRisk_dirac_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationQuarticRisk_dirac_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.exp_neg_069_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.slope_calibrated_limit_excess_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.indepFun_of_flip_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_eq_map_neg_of_sign_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurePreserving_not_fairBool' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurePreserving_flipBitAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurePreserving_superPairSwap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.superPoint_superPairSwap' depends on axioms: [propext, Quot.sound]
'LossOnlyTraceability.superBits_superPairSwap_self' depends on axioms: [propext, Quot.sound]
'LossOnlyTraceability.trainingPoint_superPairSwap' depends on axioms: [propext, Quot.sound]
'LossOnlyTraceability.superLearner_superPairSwap' depends on axioms: [propext, Quot.sound]
'LossOnlyTraceability.nativeLossRelease_superPairSwap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeSelectorSign_superPairSwap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeSignedRelease_superPairSwap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeSignedRelease_indepFun_bit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeLossRelease_symmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.pair_swap_symmetry' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_logisticSlope_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_logisticLoss_sub_le_global' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticMargin_lipschitz_global' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_logisticLoss_global' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationPredictionRisk_lipschitz_global' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.lipschitzWith_populationPredictionRisk' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_populationQuarticRisk' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticPotential_le_populationQuarticRisk' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationQuarticRisk_coercive' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationQuarticRisk_exists_minimizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_logisticSlope' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_logisticSampleGradient' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticSampleGradient_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_logisticSampleGradient' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasFDerivAt_populationPredictionRisk' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasGradientAt_populationQuarticRisk' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationQuarticGradient_zero_at_localMin' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationQuartic_residual_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationQuartic_localMin_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationQuartic_localMin_norm_cubic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationQuartic_localMin_norm_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationQuartic_localMin_norm_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationQuartic_exists_unique_minimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationQuartic_exists_feasible_minimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.logisticSampleGradient_pairing_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationLogisticGradient_monotonicity' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationLogisticGradient_zero_norm_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integrable_logisticLoss_unitBall' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationQuarticRisk_lipschitz_unitBall' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationQuarticRisk_approximation' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerDualExponent_sub_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerDualExponent_sub_one_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.one_lt_powerDualExponent' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerDualExponent_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerDualExponent_sub_one_mul_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.power_endpoint_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.power_endpoint_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mul_rpow_sub_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sq_rpow_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.power_monotone_scalar' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.inner_powerGradient_sub_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.inner_powerGradient_sub_ge_of_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.inner_powerGradient_sub_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.clippedPowerMap_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.clippedPowerMap_eq_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_clippedPowerMap_of_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_clippedPowerMap_of_one_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_clippedPowerMap_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerGradient_clippedPowerMap_of_norm_le_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.powerGradient_clippedPowerMap_of_one_lt' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.inner_sub_powerGradient_clippedPowerMap_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.inner_powerGradient_clippedPowerMap_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.inner_clippedPowerMap_sub_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_clippedPowerMap_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.clippedPowerMap_injOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_powerGradient' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.clippedPowerMap_powerGradient' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerLinearRisk_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isLeast_powerLinearRisk' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sInf_powerLinearRisk' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerLinearRisk_clippedPowerMap_sub_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerLinearRisk_clippedPowerMap_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_clippedPowerMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_powerLinearRisk_clippedPowerMap_average_sub_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.inner_sub_rpow_div_le_powerConjugate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerConjugate_eq_inner_clippedPowerMap' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.isGreatest_powerConjugate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.clippedPowerMap_le_objective' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_midpoint_rpow_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.eq_clippedPowerMap_of_objective_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerBregman_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerBregman_le_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerBregman_le_crude' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasFDerivAt_powerConjugate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.powerBregman_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sq_integral_le_mul_of_sq_le_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sq_signed_moment_le_noisy_information' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.fixed_law_information_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.prior_averaged_information_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.prior_averaged_information_lower_bound_div' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.gaussian_noise_standard_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.prior_averaged_information_lower_bound_gaussian' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.PriorAverages.log_one_add_div_le_tangent' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.PriorAverages.integral_le_min_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.PriorAverages.integral_le_min_sqrt_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.PriorAverages.loss_tracing_tpr_of_moments' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.sq_rpow_of_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.pow_rpow_of_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_priorCoord_pow_four_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_priorCoord_pow_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_prior_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_prior_coord_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_prior_coord_pow_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_prior_coord_sq_mul_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_priorMean_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_priorMean_eq_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_norm_priorMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.memLp_two_of_continuous_prior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_norm_priorMean_rpow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_prior_norm_priorMean_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_prior_norm_priorMean_pow_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_prior_norm_priorMean_pow_four_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_prior_norm_priorMean_pow_four_le_variance' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_rpow_le_rpow_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_prior_norm_priorMean_rpow_concave' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_prior_norm_priorMean_rpow_high' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_prior_norm_priorMean_rpow_low' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.integrable_comp_of_abs_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.integrable_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.integral_le_of_dpBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.integral_sub_le_of_dpBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.test_advantage_le_of_dpBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.signProductLaw_ae_mem_signCubeSet' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Privacy.nativeLossRelease_ae_abs_le_osc' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Privacy.abs_le_sq_div_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.dp_audit_le_energy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.dp_budget_combination' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.dp_signed_budget_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.dp_impossibility_main_constants' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Privacy.not_isDPLearner_main_constants' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.dp_impossibility_lower_constant' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Privacy.normalized_of_forall_c' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.dp_normalized_budgets' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.nativeEnergyBudget_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.dp_impossibility_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.isDPLearner_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.logisticLoss_osc_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.dp_quartic_constants' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.logisticUnitSlopeBound_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.dp_quartic_512' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.Neighbouring.symm' does not depend on any axioms
'LossOnlyTraceability.Privacy.IsDPLearner.on' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.neighbouring_selectedSet_flip' depends on axioms: [propext]
'LossOnlyTraceability.Privacy.bitSign_flip' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.abs_bitSign' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.flipBitAt_flipBitAt' depends on axioms: [propext, Quot.sound]
'LossOnlyTraceability.Privacy.integral_flipBitAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.dp_pair_fixed_supersample' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.abs_pairDiff_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Privacy.dp_signed_release_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasFDerivAt_quadraticRegularizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quadraticLogisticObjective_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasGradientAt_quadraticLogisticObjective' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quadraticLogisticGradient_zero_at_localMin' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quadraticLogisticGradient_strong_monotonicity' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quadraticLogistic_dist_le_gradient_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quadraticLogistic_residual_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quadraticLogistic_localMin_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quadraticRegularizer_le_quadraticLogisticObjective' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quadraticRegularizer_coercive' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quadraticLogisticObjective_coercive' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_quadraticLogisticObjective' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quadraticLogisticObjective_exists_minimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quadraticLogistic_exists_unique_minimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quadraticLogistic_localMin_norm_le_half' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.empiricalQuadraticLogisticObjective_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empiricalQuadraticLogistic_exists_unique_minimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.logisticGradient_zero_eq_average' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_average_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quadraticLogisticOptimizer_minimizes' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quadraticLogisticOptimizer_localMin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empiricalQuadraticLogisticGradient_optimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quadraticLogisticOptimizer_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_empiricalQuadraticLogisticGradient_sample' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.continuous_quadraticLogisticOptimizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_quadraticLogisticOptimizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quadraticLogisticOptimizer_norm_le_average' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quadraticLogisticOptimizer_norm_le_half' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationQuadraticLogisticRisk_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quadraticRegularizer_le_populationQuadraticLogisticRisk' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationQuadraticLogisticRisk_coercive' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.continuous_populationQuadraticLogisticRisk' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationQuadraticLogisticRisk_exists_minimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integrable_id_unitBall' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationLogisticGradient_zero_eq_mean' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.hasGradientAt_populationQuadraticLogisticRisk' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationQuadraticLogisticGradient_zero_at_localMin' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationQuadraticLogisticGradient_strong_monotonicity' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationQuadraticLogistic_dist_le_gradient_sub' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationQuadraticLogistic_residual_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationQuadraticLogistic_localMin_unique' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationQuadraticLogistic_exists_unique_minimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationQuadraticLogistic_localMin_norm_le_mean' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.norm_integral_id_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationQuadraticLogistic_localMin_norm_le_half' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.logisticHalfSlopeBound_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_logisticSlope_le_halfBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_logisticSlope_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticSampleGradient_norm_le_halfBound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.logisticSampleGradient_sub_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationQuadratic_le_norm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_populationQuadraticLogisticRisk_sub_zero_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integrable_populationQuadraticLogisticRisk_comp' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationLogisticGradient_lipschitz' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationQuadraticLogisticGradient_lipschitz' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationQuadraticLogisticRisk_excess_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quadraticLogisticOptimizer_sub_le_noise' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_norm_logistic_centered_average_sq_le_half' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_empiricalGradientNoise_sq_le_half' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_empiricalGradientNoise_sq_le_at_quadraticLogistic_min' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.continuous_empiricalGradientNoise_sample_general' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integrable_norm_empiricalGradientNoise_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ae_samples_unitBall_general' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_quadraticLogisticOptimizer_comp' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.ae_quadraticLogisticOptimizer_norm_le_half' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integrable_quadraticLogisticOptimizer_populationRisk' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.bridge_accuracy_logistic_integrand' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_accuracy_logistic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_accuracy_logistic_iid' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_accuracy_logistic_exists_population_minimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.bridge_accuracy_numerical_allowance_logistic_integrand' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.bridge_accuracy_numerical_allowance_logistic' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quartic_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_remainder_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_monotonicity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_monotonicity_at_x' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_populationLogisticGradient_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_empiricalGradientNoise_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.half_rpow_third_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ae_samples_unitBall' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_empiricalGradientNoise_sample' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measurable_norm_empiricalGradientNoise_comp' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quartic_excess_risk_pathwise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.memLp_norm_empiricalGradientNoise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.memLp_norm_covarianceDiscrepancy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_empiricalOptimizer_excess_risk' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quartic_accuracy_expected_excess_risk_integrand' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quartic_accuracy_expected_excess_risk' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_accuracy_expected_excess_risk_iid' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quartic_accuracy_exists_population_minimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quartic_accuracy_minimizer_norm_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_accuracy_numerical_allowance' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_endpoint_ratios_512' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticBregman_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticBregman_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticBregman_add_reverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticBregman_le_pairing' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasFDerivAt_quarticPotential' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasGradientAt_quarticPotential' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gradient_zero_at_localMin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_constants_class_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_lower_endpoint_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_constants_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_constants_signed_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_constants_schedule_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_constants_information_512' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_constants_corollary' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_constants_schedule_limits' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_cube_rpow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_sharpRoot_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_sharpRoot_continuousAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_eps_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_coeff_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_leadCoeff_rpow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_n_mul_eps_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_n_mul_eps_anti' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_tendsto_natPow_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_factor_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_n_mul_eps_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_eps_tendsto_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_inv_n_mul_eps_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_n_mul_eps_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_rpow_le_of_pow_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_le_rpow_of_pow_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_rpow_div_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_rpow_three_halves_two_thirds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_rpow_three_halves_four_thirds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_rpow_three_halves_one_third' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_rpow_three_halves_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_weightedTailBound_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_fourthFactor_anti' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_alignment_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_sharpRoot_anti' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_learnerScale_anti' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_matrixConstants_anti' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_energyScale_anti' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_budgets_mono_dim' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_weightedTail_le_lin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_lin_le_weightedTail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_prior_identities' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_lower_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_upper_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_slope_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_c0_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_prior_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticConstantsPrior_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_prior_mul_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_prior_tendsto_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_sched_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_sched_energy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_sched_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_fourthFactor_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_alignment_ratio_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_signed_constant_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_limitSlope_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_half_div_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_n_mul_eps_sq_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_root_scaled' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_learnerScale_ratio_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_energy_constant_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_residual_constant_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_two_div_slope_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_limit_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_cbrt_half_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_sharpSlope_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_exp_neg_cbrt_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_optimizerSlope_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_le_of_cube_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_accuracy_coeff_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_unitSlope_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_log_one_sub_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_log_sixty_one_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_log_forty_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_matrixEnergyK_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_quarticAccuracyBound_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_natPow_neg_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_le_natPow_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_eps_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_le_eps' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_eps_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_eps_anti' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_quarticSignedBudget_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_pos_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_lower_at' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_upper_at' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_pos_range_118_118' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_pos_range_119_119' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_pos_range_120_121' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_pos_range_122_124' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_pos_range_125_128' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_pos_range_129_135' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_pos_range_136_146' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_pos_range_147_164' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_pos_range_165_195' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_pos_range_196_250' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_pos_range_251_354' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_pos_range_355_565' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_pos_range_566_1029' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_pos_range_1030_2132' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_pos_range_2133_4096' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_pos_at_16384' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_pos_at_65536' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_pos_at_262144' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_pos_at_1048576' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_pos_schedule' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_117' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_ratio_512' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_constants_512' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_log_one_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_information_512' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_prior_ge_one_upto_20' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_21' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_22' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_23' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_24' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_25' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_26' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_27' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_28' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_29' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_30' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_31' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_32' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_33' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_34' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_35' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_36' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_37' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_38' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_39' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_40' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_41' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_42' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_43' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_44' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_45' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_46' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_47' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_48' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_49' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_50' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_51' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_52' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_53' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_54' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_55' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_56' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_57' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_58' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_59' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_60' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_61' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_62' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_63' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_64' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_65' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_66' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_67' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_68' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_69' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_70' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_71' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_72' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_73' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_74' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_75' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_76' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_77' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_78' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_79' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_80' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_81' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_82' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_83' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_84' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_85' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_86' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_87' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_88' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_89' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_90' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_91' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_92' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_93' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_94' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_95' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_96' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_97' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_98' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_99' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_100' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_101' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_102' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_103' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_104' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_105' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_106' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_107' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_108' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_109' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_110' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_111' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_112' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_113' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_114' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_115' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_at_116' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_signed_neg_range_21_117' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_first_positive_118' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticPairRelease_signed_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_points_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_quarticLearner_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_boundary_quarticLearner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_inner_of_ae_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_ghost_inner_quarticLearner_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.sum_training_inner_quarticLearner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticPairRelease_signed_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticPairRelease_abs_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_quarticPairRelease_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.weightedTailBound_one_rpow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticPairRelease_energy_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticPairRelease_energy_constant_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_noise_coord_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.signed_moment_constant_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticPairRelease_information_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_separation_constant' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boundary_release_separation' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_quarticReleaseMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.inner_quarticReleaseMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_sq_quarticReleaseMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_quarticReleaseMap_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.ae_norm_trainingAverage_le_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.integral_norm_trainingAverage_sq_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.integral_norm_trainingAverage_pow_four_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.holderConjugate_four_thirds_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.holderConjugate_three_three_halves' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.signed_moment_lower_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.integral_norm_trainingAverage_two_thirds_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quarticMap_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticPotential_lipschitz_unitBall' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_radial_scalar_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.maskRadius_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_maskRadius_var' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridgeU4_sub_sq_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_radial_rms' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_diff_release_rms' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_radial_release_rms' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticMap_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_rpow_third_cube' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_rpow_neg_third_cube' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.maskMean_eq_zero_of_maskRadius_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticMap_quarticRadialParam' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_quarticRadialParam' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_link_tail_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_training_error_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticDTheta_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_training_param_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridgeFourthRoot_le_of_le_pow_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_row_fourthRoot_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_training_release_rms' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_nonlinear_release_rms' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_remainder_pointwise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_remainder_sum_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_remainder_proposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_remainder_proposition_logistic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_le_log_card_of_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_gaussianChannel_le_maxEntropy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.sum_uniform_weights' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_native_sandwich' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_affine_release_signForm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_finsetSum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_affine_budget_frobenius' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_uniform_comp_maskIndexEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.log_card_masks' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_transcript_comparison' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.uniformIndexMeasure_singleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isProbabilityMeasure_uniformIndexMeasure' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.exists_uniform_channel_realization' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianChannelInfo_linear_ge_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianChannelInfo_linear_le_logDet' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianChannelInfo_linear_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.strong_jointbracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.linear_channel_budget_frobenius' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_native_sandwich_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.maskRadius_ge_of_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridgeU2_pos_of_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticAffineRelease_eq_linearChannelMean' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quartic_transcript_comparison_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_transcript_comparison_logistic_complete' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quartic_transcript_comparison_logistic_exact' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.rotateCoords_unrotateCoords' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unrotateCoords_rotateCoords' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_rotateCoords' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_unrotateCoords' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_pi_gaussianReal_rotate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.exists_orthogonal_diagonalization' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.orthogonal_cols' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.orthogonal_rows' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.orthogonal_diag_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.det_one_add_smul_of_diag' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_linear_le_logDet' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_pi_gaussianReal_sum_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.log_one_add_exp_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_log_one_add_exp_cBin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.log_two_mul_cBin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.tilt_sub_log_two_point' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianTilt_sub_two_point' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.binary_tilt_integral_eq_cBin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.flipBit_involutive' depends on axioms: [propext, Quot.sound]
'LossOnlyTraceability.sum_comp_flipBit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.prefixMass_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.prefixMass_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.prefixMass_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.prefixMass_flipBit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.prefixMass_succ_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_log_prefixMass' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gibbs_prefix_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.han_cube' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ofReal_uniform_mask_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurePreserving_maskBits' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.jointLaw_comp_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_inverseRowStatistic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_const_fin_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_inverse_row_statistic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianChannelInfo_two_point' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_inverse_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_linear_ge_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rademacherSign_not' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.linearChannelMean_flipBit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.genie_term_eq_cBin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_log_two_point' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.log_uniform_mask_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.genie_pointwise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianChannelInfo_linear_le_genie' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_eps_117_enclosure' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_eps_118_enclosure' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.qc_sign_change_117_118' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_solver_accuracy_endpoint_perturbation' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quartic_solver_accuracy_maximum_location' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quarticSolverLowerEndpoint_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticSolverUpperEndpoint_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solverInterval_exp_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solverInterval_quarticRoot' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solverInterval_stable' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solverInterval_stable_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solverInterval_change_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solverInterval_change_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_accuracy_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solverInterval_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solverInterval_weaken' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solverInterval_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solverInterval_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solverInterval_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solverInterval_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solverInterval_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solverInterval_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solverInterval_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solverInterval_max' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solverInterval_rpow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solverInterval_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solverInterval_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solverInterval_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_row_certificate_1024' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoints_1024' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoint_changes_1024' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_row_certificate_1048576' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoints_1048576' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoint_changes_1048576' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_row_certificate_128' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoints_128' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoint_changes_128' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_row_certificate_16384' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoints_16384' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoint_changes_16384' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_row_certificate_256' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoints_256' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoint_changes_256' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_row_certificate_262144' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoints_262144' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoint_changes_262144' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_row_certificate_32' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoints_32' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoint_changes_32' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_zero_endpoints_32' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_row_certificate_4096' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoints_4096' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoint_changes_4096' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_row_certificate_512' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoints_512' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoint_changes_512' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_row_certificate_64' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoints_64' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoint_changes_64' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_zero_endpoints_64' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_row_certificate_65536' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoints_65536' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.solver_endpoint_changes_65536' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.randomized_quadratic_energy_of_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.randomized_proper_quadratic_energy_of_tail' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.rankOneFeature_norm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rankOneFeature_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_rankOneFeature' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rankOneFeature_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rankOneFeature_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rankOneFeature_pairing_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_le_sqrt_of_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.memLp_signOfBit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_signOfBit_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_mul_of_memLp_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sq_sum_integral_mul_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_integral_sub_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sq_sum_le_of_coordinate_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.reconstruction_converse' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.reconstruction_converse_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.memLp_error_of_lintegral_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sq_reconstruction_signed_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.reconstructionLowerConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.reconstructionLeakConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.reconstruction_lower_algebra' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_reconstruction_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.reconstruction_distortion_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurePreserving_superSeedSwap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_seedRelease' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_copyDecoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_copyResidual' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.copyResidual_superSwap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ofReal_sum_sub_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.copyRowResidual_superSeedSwap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.copyRowResidual_superSwap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.copy_residual_lintegral_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condMutualInfo_superNoiseSeed_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.copy_decoder_error_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.reconstruction_distortion_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.general_release_distortion' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.general_release_distortion_little_o' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_comp_measurable' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.directionInfo_comp_measurable' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_negData' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_superNeg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.pi_map_negData' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.superMeasure_map_superNeg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.signCoordLaw_map_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.signProductLaw_map_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.superLearner_reflectLearner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeReleaseVector_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeNoisyInformation_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeWorstInformation_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativePopulationObjective_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.prod_map_negSampleEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.reflectLearner_mem_nativeAccurateLearners' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.nativeLinkClass_reflect_of_pos_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_loss_information_law_reflected' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_loss_information_law_nonzero_slope' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.native_loss_information_law_infimum_reflected' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.betaLikeDensity_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.priorCoord_map_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.prior_map_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_prior_comp_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.main_information_prior_averaged_reflected' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.NativeRegularizerClass.mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeRegularizerClass.differentiableAt_of_norm_le_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.gradient_const_mul_of_differentiableAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeRegularizerClass.const_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeRegularizerClass.const_mul_uniform' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.native_loss_information_law_scaled' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.repetitionMeanDirection_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_repetitionMeanDirection' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.exists_repetitionBasis' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.repetitionBasis_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.stdGaussian_map_repetitionRotation' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rotatedGaussian_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.iIndepFun_rotatedGaussian' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.repetitionRotation_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.repetitionRotation_measurePreserving' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.headContrasts_measurePreserving' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.pi_headContrasts_measurePreserving' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.repeatedNoise_measurePreserving' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condMutualInfo_comp_measurableEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condMutualInfo_prod_indep_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.releaseInfos_prod_indep' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.releaseInfos_comp_measurableEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.releaseInfos_const_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.repetition_effective_noise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.repeatedGaussianTranscript_eq_signal_add_noise' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measurable_repeatedGaussianNoise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.repeatedGaussian_base_noise_joint_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.repeatedGaussianNoise_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.repeatedGaussianBase_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.repeatedGaussianBase_indep_noise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.repeatedGaussian_information_equivalence' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.quartic_pairing_le_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_residual_cubic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_residual_weighted' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_residual_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_residual_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quartic_residual_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.measurable_ridgeRef' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_release_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridgeRef_eq_restSum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.indepFun_bits_data' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.measurable_signFun' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.integral_sign_mul_data' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.integral_sign_mul_sign_mul_data' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.RidgeERM.measurable_pairInner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.pairInner_superData' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ae_ridge_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.integrable_of_ae_abs_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_pair_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.integral_signOfBit_mul_side_eq_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.RidgeERM.sq_signed_le_centred_strong' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.two_log_two_mul_sq_mul_releaseInfoS_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.RidgeERM.nativeResidual_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.native_lemmaE_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.native_signed_sq_le_centred' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.native_strong_information_residual_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.RidgeERM.native_certificate_sandwich' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.abs_gen_le_centredCertificate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.centredCertificate_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.two_inner_smul_sub_smul_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.inner_clippedPowerMap_sub_le_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.RidgeERM.nativeGen_neg_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.power_gen_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.integral_inner_trainingAverage_sub_mean' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.RidgeERM.power_gen_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.powerLearnerMap_erm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_prior_direction_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_prior_tight_of_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_prior_loose_of_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_prior_zero_noise_factor_two' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_centred_certificate_tight' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_certificate_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.sqrt_div_thirtyTwo_decimal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.le_of_le_two_log_two_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_prior_loose_thirtyTwo' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_strong_information_zero_noise_decimal' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_strong_information_small_noise_decimal' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_strong_information_zero_law_decimal' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_good_event_prob' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_prior_gen_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_prior_infoFree_loose' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.measurable_ridgeLearner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridgeLearner_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridgeRef_memLp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_signed_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_gen_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_pair_residual_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_residual_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_energy_sub_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_energy_gap_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_certificate_pointwise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_zero_law_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.integral_inner_sq_of_indepFun' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.priorMean_sq_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.sum_priorMean_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ae_superPoint_of_ae' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.integral_superPoint_comp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ae_superPoint_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.measurable_superCoord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.integral_superCoord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.integral_superCoord_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.integrable_superCoord_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.integral_pairDiff_coord_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.measurable_pairDiff' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.pairDiff_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ae_pairDiff_coord_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.integral_norm_pairDiff_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.integral_inner_pairDiff_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.sum_sum_ite_eq_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.filter_snd_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.card_filter_snd_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.integral_norm_pairDiff_pow_four_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.RidgeERM.measurable_restSum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.sum_pairs_eq_restSum_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ae_restSum_coord_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.indepFun_restSum_pairDiff' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.integral_inner_restSum_pairDiff_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.RidgeERM.order_arith' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_prior_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.continuous_ridgeW' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridgeW_le_norm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridgeW_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.integrable_of_continuous_prior' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.RidgeERM.integral_prior_coord_h' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.integral_prior_ridgeW' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.integral_prior_mul_of_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.integral_prior_ridgeW_sub_sq_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.RidgeERM.prior_measureReal_norm_sq_ge_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.RidgeERM.prior_measureReal_ridgeW_lt_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.RidgeERM.nativeKappa_one_half_two_v' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.lower_arith' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.upper_arith' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_prior_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.norm_mean_range_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.sgdIter_eq_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.sgd_eq_ridgeLearner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_strong_information_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_strong_information_zero_noise' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_strong_information_small_noise' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_strong_information_zero_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_prior_tight_of_tau_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.RidgeERM.ridge_prior_tau_ge_of_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empiricalLogisticGradient_pairing_ge_quadratic' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integrable_populationQuadratic_integrand' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationPredictionBregman_le_quadratic' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationRisk_gap_eq_bregman' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empirical_population_excess_risk_quadratic' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.empirical_population_excess_risk_norm_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.inner_mem_unitInterval' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticMargin_lipschitz_unitBall' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_clauseOneLearner_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_clauseOnePoint_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.clauseOneLoss_mem_window' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_clauseOneBit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_clauseOneSample' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_clauseOneLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.clauseOneBit_preimage' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.fairBool_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.clauseOneBit_fair' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cond_prod_fst' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swapIndex_self' depends on axioms: [propext, Quot.sound]
'LossOnlyTraceability.integral_clauseOneLoss_cond' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.clauseOne_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.clauseOne_gap_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.clauseOne_rounding_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rounding_clause_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rounding_clause_one_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rounding_logisticOptimizerSlopeBound_pos' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.roundingAccuracyConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rounding_logisticUnitSlopeBound_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rounding_two_div_dual' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticAccuracyBound_le_roundingAccuracyScale' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.roundingAccuracyScale_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.roundingAccuracyScale_rpow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.roundingSampleMultiplier_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.roundingSampleMultiplier_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rounding_mainSignalRate_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.roundingThreshold_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.roundingRatioConstant_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.roundingInfoConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rounding_regime' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rounding_clause_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rounding_energyBudget_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rounding_abs_release_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_budget_encoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.roundingERM_eq_empiricalOptimizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_roundingERM_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_roundingERM' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rounding_nativePopulationObjective_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.roundingERM_accuracy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.roundingERM_mem_nativeAccurateLearners' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasDerivAt_logOddsIncrement' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasDerivAt_binaryMidpointGap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasDerivAt_twoMulDivOneSubSq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasDerivAt_sqDivOneSubSq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logOddsIncrement_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.binaryMidpointGap_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.binaryMidpointGap_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.binaryMidpointGap_le_of_abs_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.two_point_log_gap_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.binaryKL_midpoint_pair_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measure_bool_false_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_bool_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.binaryKL_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measure_split_bit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_bernoulli_rounding_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rounding_information_sum_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.strictAnti_logisticLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticLoss_neg_one_sub_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.roundingRadius_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.roundingRadius_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.roundingFloor_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.roundedLogisticLoss_mem_window' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_mem_window' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rounding_comparison_information' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.freshUniform_Iic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.freshUniformPi_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurableSet_roundingBit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_roundingBit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measure_roundingBit_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cond_prod_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_fst_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rounding_comparison_information_channel' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.clauseOneLearner_eq_roundingERM' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rounding_comparison' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.roundingSign_not' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.roundingSign_mul_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.roundingFlip_involutive' depends on axioms: [propext, Quot.sound]
'LossOnlyTraceability.sum_roundingFlip' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.update_pair_eq_flip' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_update_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_roundingSign_mul_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.card_signPatterns' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_roundingSign_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_norm_sq_signed_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_norm_signed_sum_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.contractionValue_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.contraction_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rademacher_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_gapBall_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_gapLearner_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_gapLearner_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empiricalQuarticObjective_comp_perm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empiricalOptimizer_comp_perm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gapLearner_comp_perm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_gapLearner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.signed_logistic_sum_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gapLoss_mem_window' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_gapLoss_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_roundedLogisticLoss_comp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_gapLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_gapLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_gapDataLaw_comp_equiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_gapLoss_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swapIndex_false' depends on axioms: [propext, Quot.sound]
'LossOnlyTraceability.swapIndex_true' depends on axioms: [propext, Quot.sound]
'LossOnlyTraceability.gapSum_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_sum_gapSum_swap_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gap_train_ghost_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gap_train_ghost_le_paper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sampleConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sample_complexity_proposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.clipped_margin_mem_Icc' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeLink_tangent_le_at' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_gradient_native' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.stronglyMeasurable_nativeClippedLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_nativeClippedGrad' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_nativeClippedLoss_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_nativeClippedGrad_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeClippedLoss_subgradient' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_clipped_link' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.epochPopulationRisk_nativeClippedLoss_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.epochPopulationRisk_nativeClippedLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.growth_of_segment_convex' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.exists_nativeClipped_growth' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeLinkClass.lip_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.NativeRegularizerClass.grad_bound_nonneg' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.native_sample_complexity_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeMargin_mem_Ioc' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeSlope_pos_of_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.two_div_powerDualExponent' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sampleExponent_mul_powerDualExponent_sub_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.sampleExponent_mul_powerDualExponent' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sampleAlignConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sampleLearnerConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativePriorVariance_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_alignment_calibrated' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeLearnerScale_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_joint_centered_sum_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_fingerprint_cauchy_schwarz' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_sample_complexity_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sgdIterate_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sgdIterate_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_sgdIterate_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sgd_telescoped_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sgd_regret_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_sgdAverage_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.stronglyMeasurable_epochPopulationRisk' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_epochPopulationRisk_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_norm_sq_le_rpow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.loss_sgdAverage_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_sgdIterate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_sgdAverage' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.epoch_expected_excess_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_loss_of_indepFun' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurePreserving_castAdd_block' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_eval_pi_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_eval_iSup_comap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.indepFun_of_measurable_iSup_comap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_sgdIterate_of_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.freshIndex_val' depends on axioms: [propext, Quot.sound]
'LossOnlyTraceability.indepFun_sgdIterate_fresh' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_epochLearner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.properlyAchievable_epoch_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sample_complexity_upper_unconditional' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_sampleWeight_smul_centered' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_sampleWeight_inner_centered_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.fingerprinting_error_representation' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lower_exponent_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sampleLowerConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sample_complexity_lower_arithmetic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.not_alignment_of_sample_count_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ballProjection_of_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ballProjection_of_one_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_ballProjection_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_ballProjection_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_ballProjection_step_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_ballProjection' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.one_le_sampleExponent' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sampleExponent_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.epochAccuracy_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.epochAccuracy_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.epochAccuracy_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.epochAccuracy_epochCount_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lt_epochAccuracy_epochCount_pred' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_le_two_mul_of_two_mul_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rpow_neg_sampleExponent_antitone' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.two_mul_epochAccuracy_rpow_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.epochCount_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_epochAccuracy_rpow_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.totalEpochSamples_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.epochLength_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.epoch_bound_le_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ProperlyAchievable.mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.properlyAchievable_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.properlyAchievable_epochSchedule' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sample_complexity_upper_of_epoch_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_norm_sub_mean_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_inner_eq_zero_of_indep_centered' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_norm_sum_sq_of_indep_centered' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_norm_average_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_norm_sub_mean_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klFunScaled_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klFunScaled_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_klFunScaled' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klFunScaled_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bitMarginal_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.le_bitMarginal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_bitMarginal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_prod_bitMarginal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_bitMarginal_mul_log_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mul_log_mul_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_klFunScaled_bitMarginal_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.fanoJ_even' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.fanoJ_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.fanoJ_convexOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.fanoJ_monotoneOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measure_eq_sum_inter_preimage' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_finsetSum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.withDensity_finsetSum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isFiniteMeasure_sliceLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sliceLaw_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sliceLaw_absolutelyContinuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sliceLaw_finsetSum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.withDensity_rnDeriv_sliceLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.rnDeriv_sum_sliceLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_rnDeriv_sliceLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sliceDensity_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_sliceDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_sliceDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sliceDensity_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfoNats_eq_lintegral_sliceDensity' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.mutualInfoNats_ne_top_of_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measure_preimage_bool_eq_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.preimage_bits_eq_iInter' depends on axioms: [propext, Quot.sound]
'LossOnlyTraceability.measure_preimage_bits' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sliceLaw_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sliceDensity_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfoNats_selection_bits_superadditive' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.selection_bits_superadditive' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.of_ae_of_measure_singleton_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measure_singleton_eq_rnDeriv_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_klFunScaled_bool' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.binEntropy_bool_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.binary_fano_decoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.binary_fano_of_decoder_comp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.finite_klDiv_toReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.fairSignDifferenceCode_information' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_sharedNoiseDifferenceDecoder' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.sharedNoiseDifferenceDecoder_correct' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharedNoise_information_ge_three_halves' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.sharp_norm_comparisonPoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_inner_comparisonPoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_norm_comparisonPoint_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_comparison_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_link_jensen' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_super_retained_calibration' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_retained_integrand_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_joint_retained_calibration' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_joint_priorMean_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_joint_learner_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_contDiff_neg_logisticSlope' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_deriv_neg_logisticSlope_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_quartic_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_quartic_certificate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_quartic_information_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_quartic_information_prior_averaged' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.sharp_information_upper_general' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_quartic_information_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_energyBudget_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_abs_release_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_kernel_integral_integrable' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_prior_sum_integral_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_quartic_encoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_quartic_proposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_deriv_logisticLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_deriv_logisticSlope' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_contDiff_logisticLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_contDiff_logisticSlope' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_convexOn_logisticLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_logisticLoss_nativeLinkClass' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_measurable_logisticLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_gradient_quarticPotential' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_quarticPotential_eq_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_contDiff_quarticPotential' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_convexOn_quarticPotential' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_quarticBregman_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_quarticPotential_nativeRegularizerClass' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.sharp_measurable_quarticPotential' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_raw_energy_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_budgets_energy_part' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_budgets_residual_part' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_continuous_priorMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_inner_priorMean_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_contDiff_inner_priorMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_hasDerivAt_inner_priorMean_update' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.sharp_contDiff_statistic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_coordPartial_statistic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_fingerprint_finite' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_norm_sampleFeature_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_sampleWeight_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_integral_super_finite' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_abs_trainCorrelation_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_abs_meanCorrelation_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_measurable_trainCorrelation' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_measurable_meanCorrelation' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_measurable_sums' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_integrable_sums' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_fingerprint_fixed_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_joint_differentiated_fingerprint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_norm_priorMean_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_prior_fourth' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_prior_fourth_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_prior_two_thirds_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_prior_eight_thirds_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_prior_four_thirds_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_cbrt_pow_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_cbrt_pow_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_continuous_quartic' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharpQuartic_strictMonoOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharpQuartic_at_cbrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_le_of_quartic_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharpRoot_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_one_le_fourthFactor' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharpMargin_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharpPenalty_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_mul_sqrt_rpow_four_thirds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharpAlignment_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharpRecipeRoot_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharpLearnerScale_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharpKappa_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_one_div_kappa_add_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_signed_moment_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_joint_priorMean_pow_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_pointwise_curvature' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharp_budgets_signed_part' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.signValue_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_signValue' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sampleFeature_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.priorMean_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.euclidean_sum_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.real_inner_eq_sum_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.neg_one_le_signValue_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sampleWeight_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_prod_prod_bool' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_bool_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_bool_weight_mul_signValue' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.prod_prod_ite_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_sampleWeight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_sampleWeight_mul_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sampleWeight_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_sampleWeight_smul_sampleFeature' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sampleWeight_update_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasDerivAt_sampleWeight_update' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.prod_deriv_score_aux' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sampleWeightUpdateDeriv_score' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasDerivAt_sum_sampleWeight_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.differentiable_sum_sampleWeight_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sampleWeight_score_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sampleWeight_score_identity_of_abs_lt_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.hasDerivAt_sum_sampleWeight_mul_fun' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.differentiated_score_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.differentiated_score_identity_of_abs_lt_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.descent_inequality_of_lipschitz_gradient' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.smooth_convex_grad_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.smooth_convex_excess_perturbation' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.memLp_sqrt_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_sqrt_le_sqrt_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.expected_sqrt_allowance' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.softCandidateCoupling_probability' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.softCandidateCoupling_fst' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.softCandidateCoupling_snd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.softCandidateCoupling_selected' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.softCandidateCoupling_selected_pi' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.softCandidateCoupling_singleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.softCandidateCoupling_singleton_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_softCandidateCoupling_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.candidate_separation_le_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.softCandidateCoupling_energy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.softCandidateCoupling_row_energy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.softCandidate_native_information' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.softCandidate_rate_arbitrarily_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.IsBallLaw.norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.IsBallLaw.integrable_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.IsBallLaw.integrable_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.IsBallLaw.integral_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.IsBallLaw.integral_centered_coord' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.IsBallLaw.norm_mean_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ball_integrable_link_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ball_populationObjective_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ball_populationObjective_decomp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ball_integral_link_remainder_nonneg' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.ball_populationObjective_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ball_integral_link_segment_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ball_exists_minimizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ball_populationObjective_growth' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ball_minimizer_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ball_minimizer_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ball_minimizer_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ball_abs_populationObjective_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ball_integrable_super_objective' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ball_super_error_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ball_super_learner_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ball_ae_norm_ghostPoint_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ball_integral_ghost_centered_margin' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.ball_ae_norm_trainingPoint_le_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.ball_ae_abs_ghost_coord_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ball_integral_train_mul_ghost_margin' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.ball_integral_ghost_convex_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ball_integral_ghost_link_jensen' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.l1_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.abs_sdot_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sdot_add_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sdot_single' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.l1_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.l1_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.measurable_sdot' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.continuous_sdot_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.measurable_sdot_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphMean_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphPartition_eq_sphMoment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphPartition_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphDensity_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.measurable_sphDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integrable_mul_exp_sdot' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integrable_exp_sdot' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.exp_neg_l1_le_sphPartition' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphPartition_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphPartition_le_exp_l1' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.isProbabilityMeasure_sphTiltLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_sphTiltLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_sphTiltLaw_eq_sphExp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ae_sphTiltLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.abs_sphExp_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.norm_sphMean_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hasDerivAt_sphMoment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hasDerivAt_sphPartition' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hasDerivAt_sphExp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hasDerivAt_sphLogPartition' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphExp_sdot_single' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.continuous_sphMoment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.continuous_sphPartition' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.continuous_sphLogPartition' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.continuous_sphExp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.continuous_sphMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.measurable_sphMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_deriv_coord_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphMixedScale_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.weightedTailBound_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sph_signed_moment_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sph_mixed_moment_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sph_weighted_energy_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sph_cross_term_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sph_raw_energy_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sph_mix_mixed_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sph_mix_ghost_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sph_mix_budgets_signed_part' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sph_mix_budgets_energy_part' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphLowerConstant_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.div_div_le_div_of_le_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphThreshold_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.pi_sphTiltLaw_eq'' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphDataKernel_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphSuperKernel_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.isMarkovKernel_sphSuperKernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.isBallLaw_sphTiltLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_inner_sub_sq_sphTiltLaw' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.integral_inner_sub_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_inner_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sph_ghost_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sph_link_remainder_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sph_super_alignment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_sphPrior_pi' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integrable_mul_sphJoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sph_stein' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sph_fingerprint_super_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sph_fingerprint_super' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sum_prod_mul_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sum_prod_single' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sum_prod_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sum_prod_var' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.quad_form_var' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.blockIdx_val' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sum_blockIdx' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.blockScale_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.blockScale_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.blockPoint_idx' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.blockDesignLaw_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_blockDesignLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_blockDesignLaw_block' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.norm_blockPoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.blockDesignLaw_sphere' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sdot_blockPoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sum_mul_blockPoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.blockWeight_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sum_blockWeight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphExp_blockDesignLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphCov_blockDesignLaw_offBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphCovForm_blockDesignLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.blockDesignLaw_covBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.blockDesignLaw_halfspace' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexBlockLaw_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexBlock_tilt_loss_information_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.hexBlock_tilt_loss_information_law_main' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.blockDesignLaw_ae_forall' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hex_shift_sq_not_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexBlockLaw_inner_sq_not_ae_const' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.not_pairwise_indep_basis_of_sphere' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.indepFun_comp_of_map' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.map_basis_ne_pi_of_not_pairwise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ae_of_ae_sphTiltLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexBlockLaw_ball' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexBlockLaw_not_pairwise_indep_basis' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.hexBlockLaw_map_basis_ne_pi' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexBlockTilt_inner_sq_not_ae_const' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.hexBlockTilt_not_pairwise_indep_basis' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.hexBlockTilt_map_basis_ne_pi' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hex_exponent_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.nativeOsLearner_accurate_hexBlockTilt' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.hexBlock_law_nonvacuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexVert_00' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexVert_01' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexVert_10' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexVert_11' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexVert_20' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexVert_21' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexVert_30' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexVert_31' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexVert_40' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexVert_41' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexVert_50' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexVert_51' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sqrt_three_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexVert_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexVert_rot' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexVert_cover' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexDot_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sum_hexDot_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sum_hexDot_sq_mul_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexBlockLaw_sphere' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexBlockLaw_covBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexBlockLaw_halfspace' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.measurable_blockCoord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.blockCoord_blockPoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_blockCoord_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_blockCoord_sq_mul_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexBlockLaw_not_indepFun' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexBlockLaw_coords_not_indepFun' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexBlockLaw_block_map_ne_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.indepFun_map_of_comp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hexBlockLaw_ne_pi' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.gaussVec_eq_stdGaussian' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.measurable_sphNormalize' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphNormalize_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.gaussVec_map_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.unifSphere_map_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.measurePreserving_unifSphere_isometry' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.integral_unifSphere_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.gaussVec_singleton_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.unifSphere_sphere' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.unifSphere_ball' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sdot_eq_inner_toLp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sdot_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.isoParam_eq_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphMoment_unifSphere_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphPartition_unifSphere_isometry' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.sphExp_unifSphere_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.unifSphere_halfspace_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.unifSphere_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.isOpenPosMeasure_gaussVec' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.unifSphere_coord_gt_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.unifSphere_not_product' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.continuous_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integrable_sphTiltLaw_of_continuous' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.sphExp_add_of_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphExp_sub_of_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphExp_const_mul'' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphExp_neg'' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphExp_const'' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphExp_congr_ae' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphExp_nonneg'' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphExp_sum_of_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_inner_sub_sq_eq_var' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.inner_ev_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.norm_ev' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ev_apply_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.toLp_smul_single' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sdot_smul_single' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.reflection_inner_self_adj' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.inner_isometry_symm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.isoParam_of_apply_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphExp_unifSphere_fix' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphExp_odd_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.toLp_pole_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.pole_odd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.pole_coord_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphExp_pole_fix' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.pole_refl_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.pole_refl_fix' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.pole_perp_sq_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.pole_perp_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.pole_perp_sq'' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sum_sphExp_coord_sq_unif' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.pole_coord_sq_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.pole_sq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.pole_mean_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.pole_mean_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.pole_var_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.mul_sub_exp_neg_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.continuous_symKernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.symKernel_pointwise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.tilt_cov_sq_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.poleLaw_symm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.poleLaw_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphExp_pole_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.pole_cov_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.pole_inner_var_le_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.pole_inner_var_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.unifSphere_var_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.unifSphere_covBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.one_le_vmfSigma' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.vmfSigma_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.unifSphere_covBound_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.vmf_tilt_loss_information_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.vmf_tilt_loss_information_law_main' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.sphWeight_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphWeightMass_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.isProbabilityMeasure_sphPrior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.continuous_sphWeight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_sphPrior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.abs_sphMean_coord_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.abs_sphExp_mul_coord_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.abs_sphCov_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.continuous_sphMean_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.continuous_sphCov' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hasDerivAt_sphMean_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hasDerivAt_sphWeight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_ibp_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sum_sphExp_coord_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sum_sphCov_diag' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.norm_sphMean_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphPrior_norm_sq_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphPrior_norm_four_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.continuous_sphCovForm_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.abs_sphCovForm_mean_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integrable_sphCovForm_mean_mul_weight' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.integrable_norm_sq_mul_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphPrior_norm_four_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integrable_exp_neg_mul_abs' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphPartition_ge_of_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphProper_of_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.spherical_tilt_loss_information_law_of_interior' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.lintegral_pi_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.measurable_sphRow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.lintegral_exp_rowEnergy_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_exp_rowEnergy_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_exp_opNorm_sq_rowMatrix_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.rowMatrix_energy_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphTrainTail_of_cov' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.spherical_tilt_loss_information_law_of_cov' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.logPartition_ge_of_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.norm_le_norm_toLp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.exists_logPartition_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphMean_eq_zero_of_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sum_sphCov_diag_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.one_le_of_sphCovBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.cubeLevel_mul_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.cubeLevel_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_cubeCoord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_signCubeLaw_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.exp_sdot_eq_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.cubePart_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.cubeRatio_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.cubeRatio_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphPartition_signCubeLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphExp_signCubeLaw_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphMean_signCubeLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphExp_signCubeLaw_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphCov_signCubeLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.signCubeLaw_covBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.cubeCoord_sq_ae' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.signCubeLaw_sphere' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.cubeCoord_singleton_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.cubeLevel_le_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.signCubeLaw_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphThreshold_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphLowerConstant_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.signCube_tilt_loss_information_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.pi_withDensity_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphLik_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.measurable_sphLik_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.pi_sphTiltLaw_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_pi_sphTiltLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_sphLik' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.ae_pi_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphWeight_mul_sphLik' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hasDerivAt_sphJoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphJoint_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.measurable_sphJoint_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integrable_sphJoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_sphJoint_score_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sdot_eq_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sdot_add_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphExp_sdot_sq_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hasDerivAt_logPartition_line' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.hasDerivAt_logPartition_line_deriv' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Sphere.sph_logPartition_smooth' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_exp_sdot_sphTiltLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integral_exp_sdot_centered_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.superMeasure_trainTail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integrable_sphPrior_of_bounded' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integrable_norm_sphMean_rpow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.integrable_norm_sphMean_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphPrior_rpow_concave' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphPrior_rpow_high' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphPrior_rpow_low' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sph_population_calibration' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphMixedScale_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.nativeEnergyBudget_sqrt_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sph_finite_budgets' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.sphLowerConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Sphere.spherical_tilt_loss_information_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.card_le_of_separated_unitBall' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.exists_net_of_subset_unitBall' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.exists_sphere_net' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.opNorm_le_of_net' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.opNorm_le_inv_mul_sup_of_net' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.opNorm_sq_le_of_net' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.exists_sphere_net_opNorm_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.opNorm_adjoint_eq_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.l2_opNorm_transpose_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.l2_opNorm_sq_le_of_net_transpose' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.squaredMarginLoss_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.two_mul_squaredMarginLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_squaredMarginLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_squaredMarginSlope' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasDerivAt_squaredMarginLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.squaredMarginSampleGradient_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_squaredMarginSampleGradient' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.squaredMarginSampleGradient_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.squaredMarginLoss_inner_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.squaredMarginSampleGradient_sub_norm_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.squaredMarginSampleGradient_pairing' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasFDerivAt_squaredMargin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.squaredMarginObjective_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.squaredMarginGradient_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.squaredMarginRisk_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasFDerivAt_squaredMarginRisk' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasGradientAt_squaredMarginObjective' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.squaredMarginGradient_zero_at_localMin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.squaredMarginGradient_sum_monotonicity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.squaredMarginGradient_strong_monotonicity' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.squaredMargin_dist_le_gradient_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.squaredMargin_residual_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.squaredMargin_localMin_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quadraticRegularizer_le_squaredMarginObjective' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.squaredMarginObjective_coercive' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_squaredMarginObjective' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.squaredMarginObjective_exists_minimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.squaredMargin_exists_unique_minimizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empiricalSquaredMarginObjective_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empiricalSquaredMargin_exists_unique_minimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.sq_average_le_average_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empiricalSquaredMargin_localMin_identity' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.empiricalSquaredMargin_localMin_norm_le_half' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.squaredMarginOptimizer_minimizes' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.squaredMarginOptimizer_localMin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empiricalSquaredMarginGradient_optimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.squaredMarginOptimizer_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_empiricalSquaredMarginGradient_sample' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.continuous_squaredMarginOptimizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_squaredMarginOptimizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.squaredMarginOptimizer_norm_le_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationSquaredMarginRisk_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationSquaredMarginGradient_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quadraticRegularizer_le_populationSquaredMarginRisk' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationSquaredMarginRisk_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationSquaredMarginRisk_coercive' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationSquaredMarginRisk_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_squaredMarginLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationSquaredMarginRisk_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_inner_unitBall' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_squaredMarginSampleGradient' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasFDerivAt_populationSquaredMarginLoss' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.hasGradientAt_populationSquaredMarginRisk' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.continuous_populationSquaredMarginRisk' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationSquaredMarginRisk_exists_minimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationSquaredMarginGradient_zero_at_localMin' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationSquaredMarginGradient_integral_monotonicity' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationSquaredMarginGradient_strong_monotonicity' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationSquaredMargin_dist_le_gradient_sub' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationSquaredMargin_residual_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationSquaredMargin_localMin_unique' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationSquaredMargin_exists_unique_minimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.sq_integral_inner_le_integral_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationSquaredMargin_localMin_identity' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationSquaredMargin_localMin_norm_le_half' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.squaredMarginGradientNoise_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.empiricalSquaredMarginGradient_eq_average' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.centered_squaredMargin_average_eq_gradientNoise' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.continuous_squaredMarginGradientNoise_sample' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.norm_average_squaredMarginSampleGradient_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.norm_integral_squaredMarginSampleGradient_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.norm_squaredMarginGradientNoise_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_squaredMarginSampleGradient_lipschitz' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationSquaredMarginGradient_lipschitz' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.populationSquaredMarginRisk_excess_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.populationSquaredMarginRisk_excess_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_populationSquaredMarginRisk_comp' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.squaredMarginOptimizer_sub_le_noise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_norm_centered_average_sq_le_of_variance' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_norm_squaredMarginSampleGradient_centered_sq_le_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_norm_squaredMarginGradientNoise_sq_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integrable_norm_squaredMarginGradientNoise_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measurable_squaredMarginOptimizer_comp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_squaredMarginOptimizer_populationRisk' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.bridge_accuracy_squared_margin_integrand' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.bridge_accuracy_squared_margin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_accuracy_squared_margin_iid' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bridge_accuracy_squared_margin_exists_population_minimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.bridge_accuracy_numerical_allowance_squared_margin_integrand' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.bridge_accuracy_numerical_allowance_squared_margin' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.parityRelease_decodes' does not depend on any axioms
'LossOnlyTraceability.paritySecret_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.paritySecret_parity_fair' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.parityRelease_coordinate_indep' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.parityRelease_coordinate_information_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.parityRelease_parity_information' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.parityRelease_joint_information' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.counterexampleSign_xor' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_parityRealDecoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.parityRealRelease_decodes' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.parityRealRelease_coordinate_information_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.parityRealRelease_joint_information' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharedNoiseObservation_difference' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.fairSign_difference_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharedNoiseObservation_difference_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharedNoise_difference_law_on_space' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.fairSign_difference_entropy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.fairSign_difference_entropy_bits' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sharedNoise_difference_entropy_bits' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.SubGaussian.classAccurateLearners_nonempty' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.classWorstInformation_facts' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.subgaussian_class_loss_information_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.subgaussian_design_loss_information_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.subgaussian_class_loss_information_law_infimum' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.subgaussian_class_loss_information_law_whole_class' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.IsSubGaussianDesign.integrable_exp_inner' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.IsSubGaussianDesign.lintegral_exp_inner_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.IsSubGaussianDesign.mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.SubGaussian.subGaussianDesignClass_mono' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.isSubGaussianDesign_of_isBoundedProductLaw' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.boundedProductClass_subset_subGaussianDesignClass' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.signProductLaw_mem_subGaussianDesignClass' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.ball_integrable_link_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.SubGaussian.ball_populationObjective_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.ball_integral_link_segment_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.ball_exists_minimizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.SubGaussian.ball_populationObjective_growth' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.ball_abs_populationObjective_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.ball_integrable_super_objective' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.ball_super_error_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.SubGaussian.bounded_product_upper_law_of_subgaussian' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.lintegral_prod_coord_stdGaussianPi' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.ofReal_exp_mul_sum_sq_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.SubGaussian.lintegral_exp_mul_sum_sq_le_of_mgf' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.integral_exp_columnEnergy_le_of_mgf' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.exp_mul_opNorm_sq_le_sum_net' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.integral_exp_opNorm_sq_entryMatrix_le_of_mgf' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.opNorm_sq_entryMatrix_energy_tail_of_mgf' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.lintegral_exp_sum_inner_le_of_iIndepFun' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.rowCombMGF_of_iIndepFun_rows' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.isSubGaussianDesign_of_norm_le_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.ball_mem_subGaussianDesignClass' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.SubGaussian.sg_training_rows_iIndepFun' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.SubGaussian.sg_training_row_mgf' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.SubGaussian.sg_super_training_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.SubGaussian.ball_minimizer_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.SubGaussian.sgUpperConstant_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.SubGaussian.sg_super_pair_rowCombMGF' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.SubGaussian.sg_super_pair_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.SubGaussian.sg_residual_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.SubGaussian.sg_information_upper_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.SubGaussian.subgaussian_design_upper_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.lintegral_exp_mul_sq_gaussianReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ofReal_exp_mul_sq_eq_lintegral_gaussianReal' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.lintegral_exp_mul_sq_le_of_measurable' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lintegral_exp_mul_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_exp_mul_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_exp_mul_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasSubgaussianMGF_inv_dim' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasSubgaussianMGF_unit_weighted_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.iIndepFun_columns_of_iIndepFun_pairs' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lintegral_exp_columnEnergy_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.inv_sqrt_pow_eq_rpow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_exp_columnEnergy_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lintegral_exp_columnEnergy_le_of_bounded' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.lintegral_iSup_net_exp_columnEnergy_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.superGaussian_noise_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.superGaussian_release_noise_independent' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.superGaussian_information_directions' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.superGaussian_information_upper_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.indepFun_comp_measurePreserving' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.iIndepFun_comp_measurePreserving' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurePreserving_prodRearrange' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.indepFun_prodMk_snd_of_indepFun' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurePreserving_precomp_pi' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.fairBool_apply_true' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_superPoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_superData' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_superBits' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_superSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_superNoiseSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_superTraining' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_superLearner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurePreserving_superData' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurePreserving_superBits' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.superPoint_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.iIndepFun_superPoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.iIndepFun_superBits' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.superBits_fair' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.indepFun_superBits_superData' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_baseTraining' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.indepFun_superNoise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_superBaseSwap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_superSwap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurePreserving_superBaseSwap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurePreserving_superSwap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.superLearner_eq_swap' depends on axioms: [propext, Quot.sound]
'LossOnlyTraceability.ghostPoint_eq_swap' depends on axioms: [propext, Quot.sound]
'LossOnlyTraceability.indepFun_slot_zero_slot_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.indepFun_superLearner_ghostPoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ghostPoint_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.releaseInfoI_le_model_information_supersample' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.superPoint_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measureReal_accept_ghost_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zero_noise_information_transfer_supersample' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.abs_logisticSlope_sub_le_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_logisticSlope_le_of_neg_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.le_neg_logisticSlope_of_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_logisticSlope_le_one_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticSlope_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swapMinimizer_isMin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swapMinimizer_eq_of_isMin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.maskWeights_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.maskWeights_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.update_weights_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.update_weights_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasFDerivAt_swapLossDiff' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.weightedQuarticObjective_update' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasGradientAt_weightedQuarticObjective' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticLogisticGradient_update' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_sub_smul_unit_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swapLossDiffGrad_sq_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_swapLossDiffGrad_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_swapLossDiffGrad_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_signOfBit_eq_zero_of_fair' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.memLp_comp_bits' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_coord_eq_gaussianReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swap_information_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swap_information_lower_bound_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swap_information_le_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swap_information_zero_noise_le_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swap_information_upper_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swap_information_display' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swap_information_degenerate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.descent_of_hessian_quadratic_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swapCurvatureBound_pos_of_sMinus_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swapMinimizer_update_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swap_value_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swap_lossDiff_gap_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swap_lossDiff_gap_grid' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swap_lossDiff_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.maskWeights_flipBit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.maskWeights_eq_update' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swapRelease_flip_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swap_moment_bound_cube' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swapLowerRadius_pos_of_sMinus_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swap_minimizer_displacement' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_inner_swapDiff_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_sum_mul_le_sqrt_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_sum_swapLossDiffGrad_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swapLossDiff_sum_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swapRelease_flip_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boolCube_variance_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swap_variance_bound_cube' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.flipBit_flipBit' depends on axioms: [propext, Quot.sound]
'LossOnlyTraceability.flipBit_apply_self' depends on axioms: [propext]
'LossOnlyTraceability.flipBit_apply_of_ne' depends on axioms: [propext]
'LossOnlyTraceability.flipBit_zero_cons' depends on axioms: [propext, Quot.sound]
'LossOnlyTraceability.flipBit_succ_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_boolCube_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.card_boolCube_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.boolCube_efron_stein' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_integrable_inner_sq_of_bounded_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_integral_inner_sq_le_of_bounded_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_integral_curvature_le_of_bounded_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_population_objective_comparison' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_pointwise_alignment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_integrable_link_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_populationObjective_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_populationObjective_decomp' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_integral_link_remainder_nonneg' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_integral_link_remainder_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_populationObjective_lower' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_integral_link_segment_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_exists_minimizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_populationObjective_growth' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_minimizer_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_minimizer_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_minimizer_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_norm_le_one_of_abs_coord_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.mem_Icc' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.abs_coord_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.coord_sq_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.norm_le_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integrable_coord' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integral_coord' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.norm_mean_le_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.abs_inner_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integrable_inner' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integral_inner' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integral_inner_sub_mean' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integrable_coord_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integral_coord_sq_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integral_centered_coord' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integrable_centered_coord' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integral_centered_coord_mul_of_ne' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integral_centered_coord_sq_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integral_inner_sub_mean_sq_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.integral_inner_sq_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.IsBoundedProductLaw.iIndepFun_pi_coord' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.IsSignProductLaw.toBounded' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.IsSignProductLaw.toBounded' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.signProductLaw_mem_boundedProductClass' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_iIndepFun_superPoint_coord' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_superPoint_coord_mem_Icc' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_superPoint_coord_integral' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_abs_populationObjective_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_integrable_super_objective' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_super_error_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_super_learner_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_super_alignment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_super_matrix_tails' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_residual_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_designNoisyInformation_bounds' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_information_upper_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.bounded_product_upper_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_budgets_signed_part' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_budgets_energy_part' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.finite_tilt_budgets' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.finite_tilt_budgets_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_population_calibration' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.bounded_product_loss_information_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bounded_product_loss_information_law_infimum' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.nativeAccurateLearners_of_bounded' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.boundedWorstInformation_facts' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.nativeWorstInformation_le_boundedWorstInformation' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bounded_product_loss_information_law_of_upper' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.hasDerivAt_tiltPatternWeight_update' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_fingerprint_finite' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_fingerprint_transport' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_fingerprint_transport_randomized' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_ae_norm_ghostPoint_le_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_integral_ghost_centered_margin' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_ae_norm_trainingPoint_le_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_ae_abs_ghost_coord_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_integral_train_mul_ghost_margin' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_integral_ghost_margin_sq_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_integral_ghost_convex_ge' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_integral_ghost_link_jensen' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.first_moment_local_hard' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_hard_laws_local_prior_mass' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_hard_laws_local' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltMeanVec_eq_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.prior_mass_local_hard' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_hard_laws_typical' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.TiltBase.iid_spread' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_loss_information_law_iid' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.iidSpread_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.iidSpread_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.TiltBase.iid_spread_explicit' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_loss_information_law_iid_main_constants' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.InfoLayer.nativeNoisyInformation_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.InfoLayer.ae_norm_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.InfoLayer.noisy_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.InfoLayer.release_ae_abs_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.InfoLayer.channel_inequality' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.InfoLayer.integrable_energy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.InfoLayer.family_sup_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.InfoLayer.family_lower_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.bdd_channel_inequality' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.InfoLayer.family_prior_averaged' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltWorstInformation_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_information_lower_bound_of_budgets' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_information_prior_averaged_of_budgets' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_loss_information_law_of_budgets' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.isProbabilityMeasure_tiltJoint' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltKernel_ae_ball' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltJoint_ae' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltJoint_ae_good' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltJoint_integrable' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltKernel_integral_integrable' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltJoint_integral_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltJoint_measureReal_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltJoint_integral_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltJoint_integral_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltJoint_integral_le_prior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.joint_tiltAccuracy_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.joint_le_tiltAccuracy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_accurate_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltKernel_learner_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltKernel_train_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltKernel_ghost_jensen' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltKernel_ghost_center' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltKernel_ghost_orth' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltKernel_ghost_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltKernel_fingerprint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltKernel_calibration' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_joint_learner_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_joint_mixed_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_joint_training_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_joint_ghost_jensen' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_joint_ghost_center' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_joint_ghost_orth' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_joint_ghost_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_joint_fingerprint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_joint_alignment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltDataKernel_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltSuperKernel_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.abs_tiltLevel_div_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.isProbabilityMeasure_tiltCoordLaw' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.integral_tiltCoordLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.integral_id_tiltCoordLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.ae_abs_le_tiltCoordLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.isProbabilityMeasure_tiltProductLaw' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.isBoundedProductLaw_tiltProductLaw' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltProductLaw_mem_boundedProductClass' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltPatternLaw_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltFeature_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltPatternWeight_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltPatternWeight_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.continuous_tiltPatternWeight' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.norm_tiltFeature_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.isProbabilityMeasure_tiltPatternCoord' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.isProbabilityMeasure_tiltPatternLaw' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltPatternCoord_singleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.map_tiltPatternCoord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.measurePreserving_tiltFeature' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.map_tiltPatternLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltPatternLaw_singleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.measurable_tiltPatternLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.integral_tiltPatternLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.integral_pi_tiltProductLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.ae_pi_norm_le_one_tiltProductLaw' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.ae_norm_le_one_tiltProductLaw' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.mainEnergyRate_div_mult' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mainSignalRate_div_mult' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mainThreshold_le_entries' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltLowerConstant_ge_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mainThreshold_div_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltThreshold_ge_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_loss_information_law_main_constants' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.main_prior_parameter_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.native_hard_laws_local_prior_mass' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.native_hard_laws_local' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.native_hard_laws_typical' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_loss_information_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_loss_information_law_small_epsilon' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_loss_information_law_every_base' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.InfoLayer.tiltLowerConstant_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_loss_information_law_prior_averaged' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_loss_information_law_infimum' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_hardness_near_every_design' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.mix_budgets_signed_part' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mix_budgets_energy_part' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.measurableSet_tiltGood' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.TiltGood.norm_train' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.TiltGood.norm_ghost' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.isProbabilityMeasure_mix' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mix_ae' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mix_ae_good' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mix_integrable' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mix_kernel_integral_integrable' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.mix_integral_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mix_measureReal_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mix_integral_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mix_integral_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mix_integral_le_prior' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mix_sum_integral_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.measurable_mixTrainOp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.sum_sq_mix_train_margin_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mix_learner_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mix_mixed_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mix_training_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mix_ghost_jensen' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mix_ghost_center' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mix_ghost_orth' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mix_ghost_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mix_fingerprint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.mix_alignment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.nv_exponent_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.boundedAccurateLearners_subset_tiltAccurateLearners' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.nativeOsLearner_mem_boundedAccurateLearners' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltAccurateLearners_nonempty' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_admissible_parameters' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_law_nonvacuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_law_nonvacuous_ternary' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.bounded_law_nonvacuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltThreshold_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.nvSignBase_spread' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_hardness_nonvacuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_mainSignalRate_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_mainEnergyConstant_nonneg' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_mainThreshold_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltThreshold_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltThreshold_le_mainThreshold' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltLowerConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltAccuracy_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.le_tiltAccuracy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltAccuracy_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltAccuracy_rpow_neg_two_div' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.mul_nativePriorVariance_tiltAccuracy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltSignedBudget_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltAlignment_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_scale_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_recipe_orders' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltProb_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltProb_sum_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltBase_abs_t_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltBase_t_sq_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltSecond_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltMean_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltMean_abs_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltSecond_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltSecond_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltSecond_sub_sq_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltMean_sq_le_tiltSecond' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltMean_sq_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltScoreMoment_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltMean_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltSecond_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.continuous_tiltMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.continuous_tiltSecond' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.abs_tiltMean_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.abs_tiltMean_pow_four_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltMean_pow_four_le_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltConjugateDensity_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.continuous_tiltConjugateDensity' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltPartition_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltConjugateDensity_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.integrable_tiltConjugateDensity' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.integral_tiltConjugateDensity_pos' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.integral_tiltPriorCoord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.isProbabilityMeasure_tiltPriorCoord' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.isProbabilityMeasure_tiltPrior' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.integrable_of_bounded_prob' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.integrable_of_bounded_tiltPriorCoord' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltConjugate_stein' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltPriorCoord_stein' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltPriorCoord_mean_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltPriorCoord_mean_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltPriorCoord_mean_sq_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltPriorCoord_mean_four_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.measurable_tiltNoisyInformation' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.integrable_tiltNoisyInformation' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_prior_parameter_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_loss_information_law_prior_averaged_unconditional' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltMeanVec_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.norm_tiltMeanVec_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.norm_tiltMeanVec_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.continuous_tiltMeanVec' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.measurable_tiltMeanVec' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.abs_norm_tiltMeanVec_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.abs_norm_tiltMeanVec_pow_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.abs_norm_tiltMeanVec_rpow_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.integrable_of_bounded_tiltPrior' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.memLp_two_of_bounded_tiltPrior' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.integrable_norm_tiltMeanVec_rpow' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.integrable_norm_tiltMeanVec_pow' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.integral_tiltPrior_update' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.integral_tiltPrior_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.integral_tiltPrior_coord_mul' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltCoordSecondMoment_nonneg' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltPrior_norm_sq_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltPrior_norm_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltPrior_norm_sq_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltPrior_norm_four_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltPrior_norm_four_le_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltPrior_norm_four_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltPrior_norm_four_le_var' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.integral_rpow_le_rpow_integral_of_nonneg' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltPrior_rpow_concave' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltPrior_rpow_high' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tilt_low_moment_algebra' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltPrior_rpow_low' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.signCubeBase_w' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.signCubeBase_t' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.signCube_tiltProb_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.signCube_tiltProb_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.signCube_tiltMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.signCube_tiltSecond' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.signCubeBase_spread' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltCoordLaw_signCubeBase' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltProductLaw_signCubeBase' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltMeanVec_signCubeBase' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.isSignProductLaw_tiltProductLaw_signCubeBase' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.signProductLaw_eq_tiltProductLaw_signCubeBase' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.map_tanh_tiltPriorCoord_signCubeBase' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.map_tanh_tiltPrior_signCubeBase' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.native_signed_moment_budget_of_alignment' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltSignedBudget_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.nativeSignedBudget_eq_of_alignment' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.InfoLayer.tiltProb_ge_of_dom' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.InfoLayer.tiltSecond_ge_of_dom' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltSecond_ge_extreme' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.TiltBase.spread_one_of_sq_eq_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.InfoLayer.exists_coord_spread' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.TiltBase.exists_spread' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.nvSkewBase_tiltSecond' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.nvSkewBase_design_second' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.nvSkewBase_not_spread' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltSecond_ge_of_dominant_set' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.tiltSecond_ge_of_two_sided_mass' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.TiltBase.spread_of_two_sided_mass' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TiltFamily.ternaryLevel_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.ternaryLevel_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.ternaryLevel_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.ternaryLevel_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.ternaryWeight_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TiltFamily.ternaryBase_spread' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.linearlySpacedAmplitude_mem_Ico' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.linearlySpacedAmplitude_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.linearlySpacedAmplitude_sum_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.linearlySpacedAmplitude_sq_sum_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.counterexampleSign_sub_eq_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_counterexampleSign_sub_of_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.distinctAmplitude_zeroContrasts_injective' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.zeroContrasts_sharedObservation' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_zeroContrasts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_distinctAmplitudeDecoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.distinctAmplitudeDecoder_sharedObservation' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.distinctAmplitude_sharedNoise_information' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.distinctAmplitude_sharedNoise_information_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.linearlySpaced_sharedNoise_information_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measurable_tracerBool' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_tracerDecision' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_decisionPair' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_decisionGap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.decisionDifference_eq_comp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_decisionDifference' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_decisionDifference_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.decisionDifference_sq_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.memLp_decisionDifference' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_decisionDifference_sq_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.signed_decision_difference' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_signed_decision_difference' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_integral_signed_decision_difference_ge' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.mutualInfo_decisionDifference_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sq_integral_signed_decision_difference_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.tracer_information_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.tracer_information_bound_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.conformal_count_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.measurableSet_lowRank' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.lowRank_measure_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.conformal_iid_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.conformal_iid_score_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.card_lowRank_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.conformal_sound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.conformal_rank_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.conformal_rank_div_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.conformal_sound_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.count_ge_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.pointwise_recall_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.recall_forall_lam' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.sq_le_of_forall_lam' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.recall_ge_of_signed_energy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.div_le_of_forall_lam' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.sqrt_le_amgm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.integral_sqrt_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.exp_neg_sq_threshold' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.continuous_gaussLLR' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.gaussianPDF_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.piGaussian_eq_withDensity' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.gaussLLR_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.piGaussian_holder_shift' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.lintegral_rpow_le_rpow_lintegral' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.piGaussian_map_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.renyi_average' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.renyi_average_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.renyi_tradeoff_closed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.renyi_to_dp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.measurableSet_card_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.measurableSet_card_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.integral_prod_fst_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.integral_prod_snd_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.sq_integral_le_integral_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.measurePreserving_memberNoise_coord' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.memLp_memberNoise_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.integral_memberNoise_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.integral_memberNoise_coord_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.measurable_oracleLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.lossTracer_sound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.conformal_sound_pointNoise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.abs_integral_le_of_ae_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.measurable_integral_comp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.noisy_gap_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.integral_ghost_indep' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.measurable_linkMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.abs_linkMean_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.linkMean_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.measurable_noiseScale' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.measurable_thresholdBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.measurable_inner_fun' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.measurable_trainingPoint_super' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.measurable_memberGap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.measurable_gapThreshold' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.noiseScale_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.thresholdBound_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.thresholdBound_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.gapThreshold_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.gapThreshold_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.abs_memberGap_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.noiseScale_sq_pos_of_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.integral_sign_release_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.integral_memberGap_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.memberFlagged_of_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.gap_event_le_flag' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.loss_tracing_per_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.learner_scale_le_main' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.scale_sq_le_of_samples' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.mainLearnerConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.mainEnergyRate_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.mainSignalRate_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.sqrt_add_le_sqrt_add_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.order_arith' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.loss_tracing_low_fpr' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.mass_ge_half_of_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.loss_tracing_low_fpr_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.xi_min_conditions' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.coinFlip_rate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.loss_tracing_beats_coin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.referenceKernel_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.tracingKernel_apply_of_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.measurableSet_memberFlagged' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.lossTracerTPR_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.lossTracerTPR_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.integrable_lossTracerTPR' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.recall_rescale' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.loss_tracing_tpr_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.loss_tracing_tpr_finite' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.conformal_sound_given_model' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.loss_tracing_low_fpr_traceable' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.conformal_sound_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.lossTracer_freshAcceptance_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.lossTracer_trainingRecall_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.lossTracer_isTraceableBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.recall_ratio_antitone' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.loss_tracing_tpr_xi' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.loss_tracing_tpr_xi'' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.loss_tracing_tpr_at_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.rhoVar_coe' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.rhoVar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.rhoVar_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.kappa_rhoVar' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.sqrt_half_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.dp_exponent_rho' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugInLearner_eq_plugModel' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.continuous_plugModel' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.measurable_modelTracer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugIn_tracing_tradeoff' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugIn_pair_tradeoff' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.piGaussian_real_holder_shift' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.norm_le_one_of_mem_signCubeSet' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugIn_isDPLearnerOn_ball' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugIn_isDPLearnerOn_signCube' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugAccuracy_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.accuracy_iff_window' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugIn_window_information_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugIn_accurate_and_private' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugMinimizer_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugConstant_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugWindow_le_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.tradeoff_lt_of_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.gap_of_dim' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.necessity_finite' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.measurePreserving_split_last' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.measurePreserving_reorder' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.measurePreserving_toPaper' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.measurable_plugRelease'' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.freshAcceptance_eq_freshFlagRate' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.trainingRecall_eq_sum' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugIn_not_traceable' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.necessity_finite_traceable' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugIn_prior_recall_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.continuous_meanCoords' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.measurable_meanCoords' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.meanCoords_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.meanCoords_dist_sq_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.measurePreserving_comp_perm' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.swapLast_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.swapLast_castSucc_of_ne' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.memberFlagRate_le_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.freshFlagRate_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.measurable_trainingPart' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.measurable_noisyStat' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.measurableSet_flag' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.measurePreserving_swapMap' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.freshFlagRate_eq_swap' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.noisyMean_member_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.noisyMean_member_le_closed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.noisyMean_pair_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.rpow_le_tangent' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.norm_toLp_sub_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.measurePreserving_piGaussian_coord' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.integrable_add_coord_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.integral_add_coord_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.integrable_sum_add_coord_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.integral_sum_add_coord_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.ae_abs_meanCoords_sub_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.integral_meanCoords_sub_sq_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.integrable_meanCoords_sub_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugIn_moment_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugInLearner_accuracy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugInLearner_mem_nativeAccurateLearners' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.exists_plugMinimizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugArgmin_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugArgmin_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugObjective_growth' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.link_cross_diff_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugArgmin_holder' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugArgmin_continuousOn' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.continuous_ballProj' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.norm_ballProj_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.norm_ballProj_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugInLearner_norm_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.continuous_plugInLearner' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.nec_link_tangent_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.nec_linkMean_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.nec_linkMean_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.young_power' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.Necessity.plugIn_pointwise_excess' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.hasSubgaussianMGF_centered_coord' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Tracing.hasSubgaussianMGF_std_gaussian' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.hasSubgaussianMGF_fst' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.hasSubgaussianMGF_snd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.noisy_centered_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.link_tangent_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.priorMean_margin_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.linkMean_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.linkMean_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.inner_sub_priorMean_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.reference_lower_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Tracing.reference_count_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_gaussianPDF_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_gaussianPiRatio' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_gaussianPiDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianPiKernel_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isMarkovKernel_gaussianPiKernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lintegral_klDiv_gaussian_pi_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_prod_eq_compProd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_compProd_comap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_shift_scale_pi_gaussianReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_jointLaw_le_lintegral_gaussian' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.releaseInfoS_noisy_le_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.releaseInfoS_gaussian_noise_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.release_information_upper_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.transfer_theorem' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.transfer_theorem_all_noise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measure_preimage_snd_compProd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_snd_compProd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measureReal_preimage_snd_compProd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.indepFun_snd_compProd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.iIndepFun_snd_compProd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_snd_compProd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_snd_compProd' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_bit_eq_of_fair' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_bits_eq_of_fair_indep' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lintegral_mutualInfoNats_bit_ne_top' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mutualInfo_bit_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_mutualInfo_bit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.condMutualInfo_bit_prior_eq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_releaseInfoI_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.bit_encoder_prior_averaged' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.transfer_theorem_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_lossSign' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.abs_lossSign' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.abs_lossSign_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.gaussDensityZero_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.gaussianPDFReal_zero_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.gaussianPDFReal_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.gaussianPDFReal_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.gaussianReal_real_eq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.integral_density_minorant' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.gaussianReal_Ioo_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.gaussianReal_Icc_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_gaussSignMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.lossSign_add_lossSign_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.gaussSignMean_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.gaussSignMean_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.integral_lossSign_scaled' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.sign_mul_gaussSignMean_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_testDecision' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.abs_testDecision_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.abs_signOfBit_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.signOfBit_eq_one_or' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.integrable_sign_mul_decision' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.pairedSuccess_testDecision' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.pairedSuccess_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.pairedSuccess_le_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.mutualInfo_pair_eq_releaseInfoS' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.noisy_coordinate_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.sum_integral_sign_mul_clip_noisy_ge' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.abs_gaussSignMean_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.sum_integral_sign_mul_lossSign_noisy_ge' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.pairedAttackConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.clip_branch_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.lowerLoss_branch_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.success_sub_half_eq_tpr_sub_fpr' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLoss_defence_of_information_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_clipTest' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_lowerLossTest' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_lossDiffObservation' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.lossDiff_defence' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.sqrt_info_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.native_paired_defence' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.lossDiffAdvantage_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.lossDiffAdvantage_le_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.memLp_nativeRelease' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.lossDiff_clip_advantage_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.lossDiff_lowerLoss_advantage_ge' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_pairedAttackTest' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.abs_pairedAttackTest_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.native_paired_attack' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_twoLossObservation' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLossAdvantage_pairDiffTest' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLoss_defence' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.div_sqrt_two_noise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.native_two_loss_paired_attack' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.one_le_twoLossRegimeConstant' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.native_two_loss_paired_defence' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.native_two_loss_paired_game_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.native_lossDiff_paired_game_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.laplaceRefConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.laplace_budget_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.laplace_budget_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.gauss_tail_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.laplace_head_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.gauss_head_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.condMutualInfo_rotated_laplace_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.condMutualInfo_rotated_gauss_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.condMutualInfo_rankOne_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.condMutualInfo_le_of_reference' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.laplacePDFReal_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.laplacePDF_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.laplacePDF_ne_top' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.toReal_laplacePDF' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_laplacePDF_uncurry' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_laplacePDF_comp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_laplacePDF' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_gaussianPDF_comp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.log_laplacePDFReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.integral_exp_neg_abs_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.integral_laplacePDFReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.integrable_laplacePDFReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.isProbabilityMeasure_laplaceReal' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.withDensity_eq_withDensity_ratio' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.laplaceReal_eq_withDensity'' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.laplaceReal_eq_withDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.laplaceReal_eq_withDensity_gaussianReal' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.gaussianReal_eq_withDensity_laplaceReal' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.klDiv_gaussianReal_laplaceReal_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.klDiv_gaussianReal_laplaceReal_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.isProbabilityMeasure_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.pi_cons_eq_withDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.const_gaussian_eq_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.gaussian_family_eq_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.isProbabilityMeasure_rankOneLaplaceMeasure' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.isProbabilityMeasure_rankOneGaussMeasure' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_rankOneLaplaceKernelDensity' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_rankOneGaussKernelDensity' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.rankOneLaplaceKernel_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.rankOneGaussKernel_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.isMarkovKernel_rankOneLaplaceKernel' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.isMarkovKernel_rankOneGaussKernel' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.klDiv_pi_gaussian_rankOneLaplace_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.klDiv_pi_gaussian_rankOneGauss_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.pi_gaussianReal_eq_withDensity_rankOneLaplace' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.pi_gaussianReal_eq_withDensity_rankOneGauss' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_rankOneLaplaceDensity' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_rankOneGaussDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.klDiv_jointLaw_le_lintegral_of_density' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.klDiv_jointLaw_le_lintegral_rankOneLaplace' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.klDiv_jointLaw_le_lintegral_rankOneGauss' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.continuous_isoCoord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_isoCoord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.isoCoord_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.isoCoord_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.isoCoord_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.isoCoord_symm_isoCoord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.map_isoCoord_pi_gaussianReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.exists_iso_to_single' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.isoCoord_zero_eq_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.sum_sq_isoCoord_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.condMutualInfo_le_rotate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLossLaplaceConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.one_lt_twoLossLaplaceConstant' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLoss_logb_two_le_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLoss_le_two_mul_div_one_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLoss_div_le_two_mul_div_one_add' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLoss_mul_sq_div_sq_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLoss_one_le_ratio_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLoss_ratio_sq_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLoss_bulk_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLoss_regime_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLoss_allTau_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLoss_moment_inputs' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLoss_regime_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLossLaplaceConstant_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.logb_two_twoLossLaplaceConstant_lt' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLoss_loss_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_twoLossCommonMode' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_twoLossResidual' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.regularizer_lipschitz_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.regularizer_abs_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.link_abs_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.abs_commonMode_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.abs_twoLossCommonMode_le_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.abs_twoLossCommonMode_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.integrable_twoLossCommonMode' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.link_le_integral_link' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.integral_link_le_link_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.integral_link_le_link_add_of_ball' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLossCommonMode_abs_integral_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLossCommonMode_sq_integral_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLossResidual_budget_side' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLossResidual_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_pairCoord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.pairUnflatten_pairFlatten' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_pairFlatten' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_pairUnflatten' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.map_pairFlatten_pi_gaussian' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.flat_perp_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.flat_inner_abs_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.flat_inner_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.integral_sqrt_le_sqrt_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.pairFlatten_twoLossRelease' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_twoLossFlatLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_twoLossFlatNoise' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLossInformation_le_flat' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.laplaceRefConstant_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.mainResidualRate_nonneg'' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.two_loss_regime_inputs' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.native_two_loss_upper_regime' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.native_two_loss_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.native_two_loss_upper_allTau' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.native_two_loss_upper_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.abs_linkCommonMode_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.linkCommonMode_budgets' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.native_two_loss_link_upper_explicit' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.TwoLoss.norm_flatDirection' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.inner_flatDirection' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.measurable_twoLossFlatCentre' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.twoLossFlat_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.sum_sq_twoLossFlatResidual' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.TwoLoss.native_two_loss_upper_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.compactSup_attained' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.le_compactSup' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.compactSup_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_compactSup' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.compactSup_const_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_comp_preserving' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gapBall_margin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_centeredMarginLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_centeredMarginLoss_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.signed_centered_sum_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_positiveGhostGap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.positiveGhostGap_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.positiveGhostGap_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_positiveGhostGap_swap_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurePreserving_samplePairSwap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_positiveGhostGap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_positiveGhostGap_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_centeredMarginLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_populationCenteredLoss' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_summedUniformGap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_populationCenteredLoss_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_summedUniformGap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.summedUniformGap_le_ghost' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_summedUniformGap_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.uniform_expected_generalization' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.native_uniform_expected_generalization' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.population_empirical_regularizer_cancel' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.native_uniform_expected_generalization_regularized' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.unreg_budgets_signed_part' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_budgets_energy_part' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_finite_budgets' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_unregComparisonPoint_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.inner_unregComparisonPoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_prior_norm_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_super_alignment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_joint_alignment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unregEnergyBudget_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_encoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_encoder_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_bit_ratio_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_fanoJ_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_fano_constant_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_endpoint_information_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_raw_energy_of_margins' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_training_matrix_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_super_training_energy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_super_release_energy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_information_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_native_noise_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_unregCenteredSum_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_unregCenteredSum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_super_centered_sum_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_joint_centered_sum_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_joint_prior_mean_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_joint_centered_sum_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_joint_cross_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_fingerprint_sample_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_sample_necessity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_information_upper_profile' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_worst_information_upper_profile' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_endpoint_sample_necessity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_budget_scaling' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_energy_scaling' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_signed_moment_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unregErrorThreshold_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_small_error_gates' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_endpoint_budgets' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unreg_information_upper_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.projected_sgd_sqrt_rate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unitMarginLink_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_unitMarginLink' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unregularized_native_sgd_accuracy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.unregularized_native_sgd_target' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.sum_abs_signed_moment_le_noisy_information' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.native_abs_channel_inequality' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.abs_gen_le_infoFree' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.integral_gen_le_infoFree' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.integrable_ldCertificate_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.measure_mass_of_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.oversampling_certificate_sq_le_dir' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.unsaturated_constant_mass_power' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.best_certificate_power' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.nativeOs_certificate_sq_le_dir' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.unsaturated_constant_mass_native' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.best_certificate_native' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.betaLikeDensity_eq_mul_shift' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.priorCoord_inverse_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.sqrt_mul_le_half_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.inv_mul_sqrt_mul_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.integral_sqrt_le_sqrt_integral' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.nativeEnergy_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.two_log_two_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.native_gen_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.native_gen_eq_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.sum_abs_signed_le_ldCertificate' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.abs_nativeSigned_le_sum_abs' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.abs_gen_le_ldCertificate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.ldCertificate_individual_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.ldCertificate_zero_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.integrable_nativeSigned' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.integrable_nativeGen' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.integral_nativeGen_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.integrable_certificate_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.integrable_ldCertificate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.integral_ldCertificate_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.integral_sqrt_energy_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.certificate_sq_integral_le_of_cap_dir' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.measurable_nativeEnergy_clip' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.measurable_nativeSigned_clip' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.measurable_ldCertificate_clip' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.ldCertificate_clip_of_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.aemeasurable_ldCertificate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.sign_law_centered_inner_sq_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.sign_law_inner_sub_const_sq_ge' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.weighted_sq_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.native_energy_floor_pointwise' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.integrable_weightedLearnerEnergy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.integral_prior_inverse_moment_sum' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.two_mul_le_weighted' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.two_inner_priorMean_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.native_energy_floor_averaged' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.nativePriorVariance_le_half' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.nativePriorVariance_dim_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.nativeAlignment_ge_two_eps' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.nativeKappa_sub_two_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.native_energy_floor_rate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.neg_link_coLipschitz' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.logistic_coLipschitz' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.selector_mul_release_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.margin_mem_Icc_of_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.native_pair_signed_eq_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.integrable_population_link' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.integrable_training_link' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.native_signed_eq_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.unsaturated_every_learner_power' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.oversampling_minimax_energy_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.unsaturated_minimax_certificate_power' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.unsaturated_pointwise_power' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.unsaturated_separation_power' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.two_div_powerDualExponent_four' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.unsaturated_every_learner_native' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.nativeOs_minimax_energy_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.unsaturated_minimax_certificate_native' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.unsaturated_pointwise_native' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.unsaturated_separation_native' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.nativeOs_gap_sq_le_capped_energy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.certificate_sq_integral_le_of_cap' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.nativeOs_unsaturated_tightness' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.oversampling_gap_sq_le_capped_energy' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.powerDualExponent_two_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.nativeMargin_one_half_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.nativeSlope_one_half_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.nativePriorVariance_one_half_two' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.oversamplingLowerThreshold_one_half_two' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.oversamplingSignalRate_one_half_two' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.nativeKappa_one_half_two_pos' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.integral_prior_one_half_two_norm_priorMean_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.propCRho_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.propositionC_per_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.signedLearner_certificate_per_law' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.signedLearner_zero_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.signedLearner_prior_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.signedLearner_prior_gap_lower' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.signedLearner_signed_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.propositionC' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.propCRhoHalf_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.propositionC_self_contained' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.measurable_fun_const_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.measurable_coord_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.sum_smul_eq_centeredCombo' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.centeredCombo_update' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.centeredCombo_sub_update' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.measurable_centeredCombo' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.norm_centeredCombo_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.integral_pi_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.ae_pi_coord_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.norm_integral_id_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.indepFun_update_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.integrable_pi_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.integral_pi_coord_centered' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.integral_inner_update_centered_eq_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.integral_norm_sum_centered_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.integral_norm_centeredCombo_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.abs_integral_inner_clipped_sub_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.integral_powerLinearRisk_clipped_weighted_sub_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.powerGradient_two_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.clippedPowerMap_two_of_norm_le_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.ballResidual_of_norm_le_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.clippedPowerMap_two_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.norm_sq_clippedPowerMap_two_sub_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.norm_ballResidual_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.abs_inner_ballResidual_sub_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.norm_clippedPowerMap_two_le_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.positionSign_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.abs_positionSign' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.sum_positionSign' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.sum_signedWeight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.sum_positionSign_mul_signedWeight' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.sum_abs_signedWeight' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.sum_signedWeight_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.measurable_signedLearner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.norm_signedLearner_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.signedLearner_all_distributions' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.signedLearner_mem_accurate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.integral_signProductLaw_id' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.integral_norm_sub_priorMean_sq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.signedLearner_pair_signed_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.signedLearner_pair_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.signedLearner_per_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.capped_energy_product_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.Unsaturated.oversampling_certificate_sq_integral_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.Unsaturated.oversampling_unsaturated_tightness_power' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.logisticResidualSlope_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasDerivAt_logisticResidualSlope' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.exists_logisticResidualSlope_eq_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_logisticResidualSlope_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.logisticResidualSlope_mul_self_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticLogistic_first_order_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_cube_le_of_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_residual_sum_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.half_norm_le_of_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasFDerivAt_quarticLogisticGradient' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.inner_quarticLogisticHessian' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.quarticLogisticHessian_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.existsUnique_cubicRadius' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubicRadius_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.radius_sandwich' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.weightedQuarticObjective_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_swapWeights_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swapWeights_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swapWeights_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_swapWeights' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_swapPoints_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swapWeightedMean_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_swapWeightedMean_sub_centre_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swap_mean_norm_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swap_second_moment_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swapLambda_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swapSMinus_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.swapUpperRadius_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.weightedQuarticObjective_existsUnique_minimizer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.weighted_quartic_minimizer_analysis' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.weightedTailBound_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.weightedTailBound_of_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.mul_le_truncation_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ae_le_of_tail_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measure_lt_le_ofReal_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lintegral_posPart_le_of_tail_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.lintegral_posPart_le_of_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_of_exponential_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_mul_of_exponential_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.weighted_tail_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.weightedTailBound_mono_w' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.weightedTailBound_one_eq_negMulLog' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_weight_and_negMulLog' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_weightedTailBound_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_weightedTailBound_le_weightedTailBound_integral' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_weightedTailBound_le_of_integral_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.zeroNoiseCapConstant_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCapPairConst_le_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.pairEnergyConstant_le_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCap_information_le_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_zero_noise_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_second_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_zero_noise_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.le_two_max_div_of_cases' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_upper_all_tau' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_upper_all_tau' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_card_true' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCap_pair_energy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCap_lintegral_klDiv_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_zeroCapReleaseMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCap_information_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.paperZeroNoiseCapConstant_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.paper_upper_profile' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.paper_upper_profile_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_upper_complete_paper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_upper_complete_paper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCap_paper_algebra' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.paper_pair_matrix_ge_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.paper_pair_matrix_lt_407' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.paperZeroNoiseCapConstant_lt_79' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCap_le_paper_coefficient' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_paper_scale_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_paper_scale_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_paper_budget_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_paper_budget_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCapGaussDensity_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCapDensity_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCapDensity_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_zeroCapHessian' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_zeroCapDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_det_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.continuous_nativeOsMinimizer_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_nativeOsMinimizer_eq_withDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isProbabilityMeasure_zeroCapDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.real_moments_of_lintegral_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCap_floor_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCapFloorScale_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.gaussianSeedLaw_eq_withDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_withDensity_eq_of_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCapGaussConst_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCapGaussDensity_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_zeroCapGaussDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.map_nativeOsPerturbation_eq_withDensity' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.hasDerivAt_logisticCurvature' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_deriv_logisticCurvature_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_logisticCurvature_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCapHessian_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.hasFDerivAt_nativeOsGradMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCapHessian_coercive' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCapHessian_base_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.det_zeroCapHessian_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.log_det_zeroCapHessian_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_sum_smul_sq_le_of_energy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.sum_abs_inner_le_of_energy' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_nativeOsEmpiricalGradient_sub_le_pair' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.sum_eq_sum_of_vanish' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_zeroCapHessian_sub_apply_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_gradDiff_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_zeroCapMinimizerMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCapMaskKernel_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.isMarkovKernel_zeroCapMaskKernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCap_condMutualInfo_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.llr_withDensity_ae_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_le_ofReal_integral_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_norm_nativeOsPerturbation_pow' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_abs_pow_gaussianReal_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_abs_pow_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_norm_nativeOsPerturbation_pow_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measurable_zeroCapLogRatio' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.log_zeroCapDensity_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCapLogRatio_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOsGradMap_eq_add_gradDiff' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_nativeOsMinimizer_le_one_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.norm_gradDiff_le_of_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCapLogRatio_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_zeroCapLogRatio_le_aux' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.abs_zeroCapLogRatio_root_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_const_add_norm_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_map_nativeOsMinimizer_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_zeroCapPairIntegrand' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_zeroCapPairIntegrand_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_map_nativeOsMinimizer_le_explicit' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.zeroCapRankOne_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.det_one_add_zeroCapRankOne' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.surjective_of_zeroCap_coercive' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.inner_bounds_of_zeroCap_coercive' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCap_coercive_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.det_add_zeroCapRankOne' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.det_add_zeroCapRankOne_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.det_add_sum_zeroCapRankOne_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCap_coercive_smul_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.det_smul_one_zeroCap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_disagreement_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCap_pair_energy_arbitrary' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCap_paper_pair_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCap_condMutualInfo_le_of_symmetric_mask_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.zeroCap_information_le_model' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCap_information_le_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCap_information_le_paper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nativeOs_zero_noise_cap_paper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.ct_zero_noise_cap_paper' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCapSharpFloorScale_scaled' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCap_sharp_floor_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_mul_le_of_second_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_zeroCapPairIntegrand_le_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_abs_two_mul_pow_gaussianReal_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_norm_perturbation_even_le_of_scalar' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.integral_perturbation_four_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_perturbation_six_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCap_condMutualInfo_le_reference' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.cubeAverage_directed_le_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zeroCapReferenceDivergence_eq_ofReal_cubeAverage' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.zeroCap_condMutualInfo_le_average_references' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.zeroCap_condMutualInfo_le_half_symmetric' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.klDiv_add_eq_ofReal_integral_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.klDiv_add_map_nativeOsMinimizer_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_signDecoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_trainingPoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_ghostPoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_margin' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_scoreTracer_comp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measurable_nativeRelease' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.margin_mem_Icc' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.signDecoder_nativeRelease_of_accept_reject' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LossOnlyTraceability.measureReal_mono_ae_of_ae_imp' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integral_boolIndicator' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.integrable_boolIndicator' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measureReal_signDecoder_success_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.measureReal_accept_le_of_fresh_point' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zero_noise_decoder_success' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.nmul_fanoJ_le_sum_fanoJ' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zero_noise_information_transfer' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zero_slope_link_minimum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zero_slope_native_loss_minimum' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zero_slope_population_optimal' depends on axioms: [propext, Classical.choice, Quot.sound]
'LossOnlyTraceability.zero_learner_loss_difference' depends on axioms: [propext, Classical.choice, Quot.sound]

